The Leibniz adjunction in homotopy type theory, with an application to simplicial type theory

Simplicial type theory extends homotopy type theory and equips types with a notion of directed morphisms. A Segal type is defined to be a type in which these directed morphisms can be composed. We show that all higher coherences can be stated and derived if simplicial type theory is taken to be homotopy type theory with a postulated interval type. In technical terms, this means that if a type has unique fillers for $(2,1)$-horns, it has unique fillers for all inner $(n,k)$-horns. This generalizes a result of Riehl and Shulman for the case $n = 3, k \in \{1, 2\}$. Our main technical tool is the Leibniz adjunction: the pushout-product is left adjoint to the pullback-hom in the wild category of types. While this adjunction is well known for ordinary categories, it is much more involved for higher categories, and the fact that it can be proved for the wild category of types (a higher category without stated higher coherences) is non-trivial. We make profitable use of the equivalence between the wild category of maps and that of families. We have formalized the results in Cubical Agda.

==> anc/html/Agda.Builtin.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--no-irrelevance</a> <a id="131" class="Pragma">--level-universe</a> <a id="148" class="Symbol">#-}</a>

<a id="153" class="Keyword">module</a> <a id="160" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="178" class="Keyword">where</a>

<a id="185" class="Keyword">data</a> <a id="Bool"></a><a id="190" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="195" class="Symbol">:</a> <a id="197" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="201" class="Keyword">where</a>
  <a id="Bool.false"></a><a id="209" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="Bool.true"></a><a id="215" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="220" class="Symbol">:</a> <a id="222" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">BUILTIN</a> <a id="240" class="Keyword">BOOL</a>  <a id="246" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>  <a id="252" class="Symbol">#-}</a>
<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">BUILTIN</a> <a id="268" class="Keyword">FALSE</a> <a id="274" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="280" class="Symbol">#-}</a>
<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">BUILTIN</a> <a id="296" class="Keyword">TRUE</a>  <a id="302" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="308" class="Symbol">#-}</a>

<a id="313" class="Symbol">{-#</a> <a id="317" class="Keyword">COMPILE</a> <a id="325" class="Keyword">JS</a> <a id="328" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>  <a id="334" class="Pragma">=</a> <a id="336" class="Pragma">function</a> <a id="345" class="Pragma">(x,v)</a> <a id="351" class="Pragma">{</a> <a id="353" class="Pragma">return</a> <a id="360" class="Pragma">((x)?</a> <a id="366" class="Pragma">v[&quot;true&quot;]()</a> <a id="378" class="Pragma">:</a> <a id="380" class="Pragma">v[&quot;false&quot;]());</a> <a id="395" class="Pragma">}</a> <a id="397" class="Symbol">#-}</a>
<a id="401" class="Symbol">{-#</a> <a id="405" class="Keyword">COMPILE</a> <a id="413" class="Keyword">JS</a> <a id="416" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="422" class="Pragma">=</a> <a id="424" class="Pragma">false</a> <a id="430" class="Symbol">#-}</a>
<a id="434" class="Symbol">{-#</a> <a id="438" class="Keyword">COMPILE</a> <a id="446" class="Keyword">JS</a> <a id="449" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="455" class="Pragma">=</a> <a id="457" class="Pragma">true</a>  <a id="463" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Char.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Char</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--no-irrelevance</a> <a id="131" class="Pragma">--level-universe</a> <a id="148" class="Symbol">#-}</a>

<a id="153" class="Keyword">module</a> <a id="160" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a> <a id="178" class="Keyword">where</a>

<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="245" class="Keyword">postulate</a> <a id="Char"></a><a id="255" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="260" class="Symbol">:</a> <a id="262" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="266" class="Symbol">{-#</a> <a id="270" class="Keyword">BUILTIN</a> <a id="278" class="Keyword">CHAR</a> <a id="283" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="288" class="Symbol">#-}</a>

<a id="293" class="Keyword">primitive</a>
  <a id="primIsLower"></a><a id="305" href="Agda.Builtin.Char.html#305" class="Primitive">primIsLower</a> <a id="primIsDigit"></a><a id="317" href="Agda.Builtin.Char.html#317" class="Primitive">primIsDigit</a> <a id="primIsAlpha"></a><a id="329" href="Agda.Builtin.Char.html#329" class="Primitive">primIsAlpha</a> <a id="primIsSpace"></a><a id="341" href="Agda.Builtin.Char.html#341" class="Primitive">primIsSpace</a> <a id="primIsAscii"></a><a id="353" href="Agda.Builtin.Char.html#353" class="Primitive">primIsAscii</a>
    <a id="primIsLatin1"></a><a id="369" href="Agda.Builtin.Char.html#369" class="Primitive">primIsLatin1</a> <a id="primIsPrint"></a><a id="382" href="Agda.Builtin.Char.html#382" class="Primitive">primIsPrint</a> <a id="primIsHexDigit"></a><a id="394" href="Agda.Builtin.Char.html#394" class="Primitive">primIsHexDigit</a> <a id="409" class="Symbol">:</a> <a id="411" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primToUpper"></a><a id="425" href="Agda.Builtin.Char.html#425" class="Primitive">primToUpper</a> <a id="primToLower"></a><a id="437" href="Agda.Builtin.Char.html#437" class="Primitive">primToLower</a> <a id="449" class="Symbol">:</a> <a id="451" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="456" class="Symbol">→</a> <a id="458" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a>
  <a id="primCharToNat"></a><a id="465" href="Agda.Builtin.Char.html#465" class="Primitive">primCharToNat</a> <a id="479" class="Symbol">:</a> <a id="481" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="486" class="Symbol">→</a> <a id="488" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
  <a id="primNatToChar"></a><a id="494" href="Agda.Builtin.Char.html#494" class="Primitive">primNatToChar</a> <a id="508" class="Symbol">:</a> <a id="510" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="514" class="Symbol">→</a> <a id="516" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a>
  <a id="primCharEquality"></a><a id="523" href="Agda.Builtin.Char.html#523" class="Primitive">primCharEquality</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="547" class="Symbol">→</a> <a id="549" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="554" class="Symbol">→</a> <a id="556" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>

<a id="562" class="Symbol">{-#</a> <a id="566" class="Keyword">COMPILE</a> <a id="574" class="Keyword">JS</a> <a id="577" href="Agda.Builtin.Char.html#523" class="Primitive">primCharEquality</a> <a id="594" class="Pragma">=</a> <a id="596" class="Pragma">x</a> <a id="598" class="Pragma">=&gt;</a> <a id="601" class="Pragma">y</a> <a id="603" class="Pragma">=&gt;</a> <a id="606" class="Pragma">x</a> <a id="608" class="Pragma">===</a> <a id="612" class="Pragma">y</a> <a id="614" class="Symbol">#-}</a>
<a id="618" class="Symbol">{-#</a> <a id="622" class="Keyword">COMPILE</a> <a id="630" class="Keyword">JS</a> <a id="633" href="Agda.Builtin.Char.html#305" class="Primitive">primIsLower</a> <a id="645" class="Pragma">=</a> <a id="647" class="Pragma">x</a> <a id="649" class="Pragma">=&gt;</a> <a id="652" class="Pragma">/\p{Ll}/u.test(x)</a> <a id="670" class="Symbol">#-}</a> <a id="674" class="Comment">-- Ll stands for Lowercase letters</a>
<a id="709" class="Symbol">{-#</a> <a id="713" class="Keyword">COMPILE</a> <a id="721" class="Keyword">JS</a> <a id="724" href="Agda.Builtin.Char.html#317" class="Primitive">primIsDigit</a> <a id="736" class="Pragma">=</a> <a id="738" class="Pragma">x</a> <a id="740" class="Pragma">=&gt;</a> <a id="743" class="Pragma">/\d/u.test(x)</a> <a id="757" class="Symbol">#-}</a>
<a id="761" class="Symbol">{-#</a> <a id="765" class="Keyword">COMPILE</a> <a id="773" class="Keyword">JS</a> <a id="776" href="Agda.Builtin.Char.html#329" class="Primitive">primIsAlpha</a> <a id="788" class="Pragma">=</a> <a id="790" class="Pragma">x</a> <a id="792" class="Pragma">=&gt;</a> <a id="795" class="Pragma">/\p{L}/u.test(x)</a> <a id="812" class="Symbol">#-}</a> <a id="816" class="Comment">-- L stands for Letters</a>
<a id="840" class="Symbol">{-#</a> <a id="844" class="Keyword">COMPILE</a> <a id="852" class="Keyword">JS</a> <a id="855" href="Agda.Builtin.Char.html#341" class="Primitive">primIsSpace</a> <a id="867" class="Pragma">=</a> <a id="869" class="Pragma">x</a> <a id="871" class="Pragma">=&gt;</a> <a id="874" class="Pragma">/\p{space}/u.test(x)</a> <a id="895" class="Symbol">#-}</a>
<a id="899" class="Symbol">{-#</a> <a id="903" class="Keyword">COMPILE</a> <a id="911" class="Keyword">JS</a> <a id="914" href="Agda.Builtin.Char.html#353" class="Primitive">primIsAscii</a> <a id="926" class="Pragma">=</a> <a id="928" class="Pragma">x</a> <a id="930" class="Pragma">=&gt;</a> <a id="933" class="Pragma">x.codePointAt(0)</a> <a id="950" class="Pragma">&lt;</a> <a id="952" class="Pragma">128</a> <a id="956" class="Symbol">#-}</a>
<a id="960" class="Symbol">{-#</a> <a id="964" class="Keyword">COMPILE</a> <a id="972" class="Keyword">JS</a> <a id="975" href="Agda.Builtin.Char.html#369" class="Primitive">primIsLatin1</a> <a id="988" class="Pragma">=</a> <a id="990" class="Pragma">x</a> <a id="992" class="Pragma">=&gt;</a> <a id="995" class="Pragma">x.codePointAt(0)</a> <a id="1012" class="Pragma">&lt;</a> <a id="1014" class="Pragma">256</a> <a id="1018" class="Symbol">#-}</a>
<a id="1022" class="Symbol">{-#</a> <a id="1026" class="Keyword">COMPILE</a> <a id="1034" class="Keyword">JS</a> <a id="1037" href="Agda.Builtin.Char.html#382" class="Primitive">primIsPrint</a> <a id="1049" class="Pragma">=</a> <a id="1051" class="Pragma">x</a> <a id="1053" class="Pragma">=&gt;</a> <a id="1056" class="Pragma">!/[\p{Cc}\p{Cf}]/u.test(x)</a> <a id="1083" class="Symbol">#-}</a>
<a id="1087" class="Symbol">{-#</a> <a id="1091" class="Keyword">COMPILE</a> <a id="1099" class="Keyword">JS</a> <a id="1102" href="Agda.Builtin.Char.html#394" class="Primitive">primIsHexDigit</a> <a id="1117" class="Pragma">=</a> <a id="1119" class="Pragma">x</a> <a id="1121" class="Pragma">=&gt;</a> <a id="1124" class="Pragma">/\p{AHex}/u.test(x)</a> <a id="1144" class="Symbol">#-}</a> <a id="1148" class="Comment">-- AHex stands for ASCII Hexadecimal digits</a>
<a id="1192" class="Symbol">{-#</a> <a id="1196" class="Keyword">COMPILE</a> <a id="1204" class="Keyword">JS</a> <a id="1207" href="Agda.Builtin.Char.html#425" class="Primitive">primToUpper</a> <a id="1219" class="Pragma">=</a> <a id="1221" class="Pragma">x</a> <a id="1223" class="Pragma">=&gt;</a> <a id="1226" class="Pragma">x.toUpperCase()</a> <a id="1242" class="Symbol">#-}</a>
<a id="1246" class="Symbol">{-#</a> <a id="1250" class="Keyword">COMPILE</a> <a id="1258" class="Keyword">JS</a> <a id="1261" href="Agda.Builtin.Char.html#437" class="Primitive">primToLower</a> <a id="1273" class="Pragma">=</a> <a id="1275" class="Pragma">x</a> <a id="1277" class="Pragma">=&gt;</a> <a id="1280" class="Pragma">x.toLowerCase()</a> <a id="1296" class="Symbol">#-}</a>
<a id="1300" class="Symbol">{-#</a> <a id="1304" class="Keyword">COMPILE</a> <a id="1312" class="Keyword">JS</a> <a id="1315" href="Agda.Builtin.Char.html#465" class="Primitive">primCharToNat</a> <a id="1329" class="Pragma">=</a> <a id="1331" class="Pragma">x</a> <a id="1333" class="Pragma">=&gt;</a> <a id="1336" class="Pragma">BigInt(x.codePointAt(0))</a> <a id="1361" class="Symbol">#-}</a>
<a id="1365" class="Symbol">{-#</a> <a id="1369" class="Keyword">COMPILE</a> <a id="1377" class="Keyword">JS</a> <a id="1380" href="Agda.Builtin.Char.html#494" class="Primitive">primNatToChar</a> <a id="1394" class="Pragma">=</a> <a id="1396" class="Pragma">function(x)</a> <a id="1408" class="Pragma">{</a>
    <a id="1414" class="Pragma">const</a> <a id="1420" class="Pragma">y</a> <a id="1422" class="Pragma">=</a> <a id="1424" class="Pragma">x</a> <a id="1426" class="Pragma">%</a> <a id="1428" class="Pragma">0x110000n;</a>
    <a id="1443" class="Pragma">return</a> <a id="1450" class="Pragma">0xD800n</a> <a id="1458" class="Pragma">&lt;=</a> <a id="1461" class="Pragma">y</a> <a id="1463" class="Pragma">&amp;&amp;</a> <a id="1466" class="Pragma">y</a> <a id="1468" class="Pragma">&lt;=</a> <a id="1471" class="Pragma">0xDFFFn</a> <a id="1479" class="Pragma">?</a> <a id="1481" class="Pragma">&#39;�&#39;</a> <a id="1485" class="Pragma">:</a> <a id="1487" class="Pragma">String.fromCodePoint(Number(y));</a>
<a id="1520" class="Pragma">}</a> <a id="1522" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Equiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Equiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical=no-glue</a> <a id="31" class="Pragma">--safe</a> <a id="38" class="Pragma">--no-sized-types</a> <a id="55" class="Pragma">--no-guardedness</a> <a id="72" class="Pragma">--no-irrelevance</a> <a id="89" class="Symbol">#-}</a>

<a id="94" class="Keyword">module</a> <a id="101" href="Agda.Builtin.Cubical.Equiv.html" class="Module">Agda.Builtin.Cubical.Equiv</a> <a id="128" class="Keyword">where</a>

<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="193" class="Keyword">open</a> <a id="198" class="Keyword">import</a> <a id="205" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>
  <a id="230" class="Keyword">renaming</a> <a id="239" class="Symbol">(</a> <a id="241" href="Agda.Primitive.Cubical.html#454" class="Primitive">primINeg</a>       <a id="256" class="Symbol">to</a> <a id="259" class="Keyword">infix</a>  <a id="266" class="Number">30</a> <a id="269" class="Primitive Operator">~_</a>   <a id="274" class="Comment">-- I → I</a>
           <a id="294" class="Symbol">;</a> <a id="296" href="Agda.Primitive.Cubical.html#404" class="Primitive">primIMin</a>       <a id="311" class="Symbol">to</a> <a id="314" class="Keyword">infixr</a> <a id="321" class="Number">20</a> <a id="324" class="Primitive Operator">_∧_</a>  <a id="329" class="Comment">-- I → I → I</a>
           <a id="353" class="Symbol">;</a> <a id="355" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a>       <a id="370" class="Symbol">to</a> <a id="373" class="Keyword">infixr</a> <a id="380" class="Number">20</a> <a id="383" class="Primitive Operator">_∨_</a>  <a id="388" class="Comment">-- I → I → I</a>
           <a id="412" class="Symbol">;</a> <a id="414" href="Agda.Primitive.Cubical.html#1935" class="Primitive">primHComp</a>      <a id="429" class="Symbol">to</a> <a id="432" class="Primitive">hcomp</a>
           <a id="449" class="Symbol">;</a> <a id="451" href="Agda.Primitive.Cubical.html#1862" class="Primitive">primTransp</a>     <a id="466" class="Symbol">to</a> <a id="469" class="Primitive">transp</a>
           <a id="487" class="Symbol">;</a> <a id="489" href="Agda.Primitive.Cubical.html#1708" class="Primitive">primComp</a>       <a id="504" class="Symbol">to</a> <a id="507" class="Primitive">comp</a>
           <a id="523" class="Symbol">;</a> <a id="525" href="Agda.Primitive.Cubical.html#540" class="Postulate">itIsOne</a>        <a id="540" class="Symbol">to</a> <a id="543" class="Postulate">1=1</a>
           <a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="635" class="Keyword">renaming</a> <a id="644" class="Symbol">(</a><a id="645" href="Agda.Builtin.Cubical.Sub.html#189" class="Postulate">Sub</a> <a id="649" class="Symbol">to</a> <a id="652" class="Postulate Operator">_[_↦_]</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">import</a> <a id="667" href="Agda.Builtin.Cubical.HCompU.html" class="Module">Agda.Builtin.Cubical.HCompU</a> <a id="695" class="Symbol">as</a> <a id="698" class="Module">HCompU</a>

<a id="706" class="Keyword">module</a> <a id="Helpers"></a><a id="713" href="Agda.Builtin.Cubical.Equiv.html#713" class="Module">Helpers</a> <a id="721" class="Symbol">=</a> <a id="723" href="Agda.Builtin.Cubical.HCompU.html#689" class="Module">HCompU.Helpers</a>

<a id="739" class="Keyword">open</a> <a id="744" href="Agda.Builtin.Cubical.Equiv.html#713" class="Module">Helpers</a>


<a id="754" class="Comment">-- We make this a record so that isEquiv can be proved using</a>
<a id="815" class="Comment">-- copatterns. This is good because copatterns don&#39;t get unfolded</a>
<a id="881" class="Comment">-- unless a projection is applied so it should be more efficient.</a>
<a id="947" class="Keyword">record</a> <a id="isEquiv"></a><a id="954" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="962" class="Symbol">{</a><a id="963" href="Agda.Builtin.Cubical.Equiv.html#963" class="Bound">ℓ</a> <a id="965" href="Agda.Builtin.Cubical.Equiv.html#965" class="Bound">ℓ&#39;</a><a id="967" class="Symbol">}</a> <a id="969" class="Symbol">{</a><a id="970" href="Agda.Builtin.Cubical.Equiv.html#970" class="Bound">A</a> <a id="972" class="Symbol">:</a> <a id="974" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="978" href="Agda.Builtin.Cubical.Equiv.html#963" class="Bound">ℓ</a><a id="979" class="Symbol">}</a> <a id="981" class="Symbol">{</a><a id="982" href="Agda.Builtin.Cubical.Equiv.html#982" class="Bound">B</a> <a id="984" class="Symbol">:</a> <a id="986" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="990" href="Agda.Builtin.Cubical.Equiv.html#965" class="Bound">ℓ&#39;</a><a id="992" class="Symbol">}</a> <a id="994" class="Symbol">(</a><a id="995" href="Agda.Builtin.Cubical.Equiv.html#995" class="Bound">f</a> <a id="997" class="Symbol">:</a> <a id="999" href="Agda.Builtin.Cubical.Equiv.html#970" class="Bound">A</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="Agda.Builtin.Cubical.Equiv.html#982" class="Bound">B</a><a id="1004" class="Symbol">)</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Agda.Builtin.Cubical.Equiv.html#963" class="Bound">ℓ</a> <a id="1015" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1017" href="Agda.Builtin.Cubical.Equiv.html#965" class="Bound">ℓ&#39;</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Keyword">where</a>
  <a id="1029" class="Keyword">no-eta-equality</a>
  <a id="1047" class="Keyword">field</a>
    <a id="isEquiv.equiv-proof"></a><a id="1057" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1069" class="Symbol">:</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Agda.Builtin.Cubical.Equiv.html#1072" class="Bound">y</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Agda.Builtin.Cubical.Equiv.html#982" class="Bound">B</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Agda.Builtin.Cubical.HCompU.html#1723" class="Function">isContr</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="1096" href="Agda.Builtin.Cubical.Equiv.html#995" class="Bound">f</a> <a id="1098" href="Agda.Builtin.Cubical.Equiv.html#1072" class="Bound">y</a><a id="1099" class="Symbol">)</a>

<a id="1102" class="Keyword">open</a> <a id="1107" href="Agda.Builtin.Cubical.Equiv.html#954" class="Module">isEquiv</a> <a id="1115" class="Keyword">public</a>

<a id="1123" class="Keyword">infix</a> <a id="1129" class="Number">4</a> <a id="1131" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">_≃_</a>

<a id="_≃_"></a><a id="1136" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">_≃_</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">∀</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Agda.Builtin.Cubical.Equiv.html#1145" class="Bound">ℓ</a> <a id="1147" href="Agda.Builtin.Cubical.Equiv.html#1147" class="Bound">ℓ&#39;</a><a id="1149" class="Symbol">}</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Agda.Builtin.Cubical.Equiv.html#1152" class="Bound">A</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1160" href="Agda.Builtin.Cubical.Equiv.html#1145" class="Bound">ℓ</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Agda.Builtin.Cubical.Equiv.html#1164" class="Bound">B</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1172" href="Agda.Builtin.Cubical.Equiv.html#1147" class="Bound">ℓ&#39;</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">→</a> <a id="1178" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Agda.Builtin.Cubical.Equiv.html#1145" class="Bound">ℓ</a> <a id="1185" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1187" href="Agda.Builtin.Cubical.Equiv.html#1147" class="Bound">ℓ&#39;</a><a id="1189" class="Symbol">)</a>
<a id="1191" href="Agda.Builtin.Cubical.Equiv.html#1191" class="Bound">A</a> <a id="1193" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1195" href="Agda.Builtin.Cubical.Equiv.html#1195" class="Bound">B</a> <a id="1197" class="Symbol">=</a> <a id="1199" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Agda.Builtin.Cubical.Equiv.html#1191" class="Bound">A</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Agda.Builtin.Cubical.Equiv.html#1195" class="Bound">B</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">\</a> <a id="1211" href="Agda.Builtin.Cubical.Equiv.html#1211" class="Bound">f</a> <a id="1213" class="Symbol">→</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1224" href="Agda.Builtin.Cubical.Equiv.html#1211" class="Bound">f</a><a id="1225" class="Symbol">)</a>

<a id="equivFun"></a><a id="1228" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">∀</a> <a id="1241" class="Symbol">{</a><a id="1242" href="Agda.Builtin.Cubical.Equiv.html#1242" class="Bound">ℓ</a> <a id="1244" href="Agda.Builtin.Cubical.Equiv.html#1244" class="Bound">ℓ&#39;</a><a id="1246" class="Symbol">}</a> <a id="1248" class="Symbol">{</a><a id="1249" href="Agda.Builtin.Cubical.Equiv.html#1249" class="Bound">A</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1257" href="Agda.Builtin.Cubical.Equiv.html#1242" class="Bound">ℓ</a><a id="1258" class="Symbol">}</a> <a id="1260" class="Symbol">{</a><a id="1261" href="Agda.Builtin.Cubical.Equiv.html#1261" class="Bound">B</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1269" href="Agda.Builtin.Cubical.Equiv.html#1244" class="Bound">ℓ&#39;</a><a id="1271" class="Symbol">}</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Agda.Builtin.Cubical.Equiv.html#1249" class="Bound">A</a> <a id="1277" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1279" href="Agda.Builtin.Cubical.Equiv.html#1261" class="Bound">B</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Agda.Builtin.Cubical.Equiv.html#1249" class="Bound">A</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Agda.Builtin.Cubical.Equiv.html#1261" class="Bound">B</a>
<a id="1289" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1298" href="Agda.Builtin.Cubical.Equiv.html#1298" class="Bound">e</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1306" href="Agda.Builtin.Cubical.Equiv.html#1298" class="Bound">e</a>

<a id="1309" class="Comment">-- Improved version of equivProof compared to Lemma 5 in CCHM. We put</a>
<a id="1379" class="Comment">-- the (φ = i0) face in contr&#39; making it be definitionally c in this</a>
<a id="1448" class="Comment">-- case. This makes the computational behavior better, in particular</a>
<a id="1517" class="Comment">-- for transp in Glue.</a>
<a id="equivProof"></a><a id="1540" href="Agda.Builtin.Cubical.Equiv.html#1540" class="Function">equivProof</a> <a id="1551" class="Symbol">:</a> <a id="1553" class="Symbol">∀</a> <a id="1555" class="Symbol">{</a><a id="1556" href="Agda.Builtin.Cubical.Equiv.html#1556" class="Bound">la</a> <a id="1559" href="Agda.Builtin.Cubical.Equiv.html#1559" class="Bound">lt</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Agda.Builtin.Cubical.Equiv.html#1564" class="Bound">T</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1572" href="Agda.Builtin.Cubical.Equiv.html#1556" class="Bound">la</a><a id="1574" class="Symbol">)</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Agda.Builtin.Cubical.Equiv.html#1577" class="Bound">A</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1585" href="Agda.Builtin.Cubical.Equiv.html#1559" class="Bound">lt</a><a id="1587" class="Symbol">)</a> <a id="1589" class="Symbol">→</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Agda.Builtin.Cubical.Equiv.html#1592" class="Bound">w</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Agda.Builtin.Cubical.Equiv.html#1564" class="Bound">T</a> <a id="1598" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1600" href="Agda.Builtin.Cubical.Equiv.html#1577" class="Bound">A</a><a id="1601" class="Symbol">)</a> <a id="1603" class="Symbol">→</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Agda.Builtin.Cubical.Equiv.html#1606" class="Bound">a</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Agda.Builtin.Cubical.Equiv.html#1577" class="Bound">A</a><a id="1611" class="Symbol">)</a>
           <a id="1624" class="Symbol">→</a> <a id="1626" class="Symbol">∀</a> <a id="1628" href="Agda.Builtin.Cubical.Equiv.html#1628" class="Bound">ψ</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Agda.Builtin.Cubical.Equiv.html#1631" class="Bound">f</a> <a id="1633" class="Symbol">:</a> <a id="1635" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1643" href="Agda.Builtin.Cubical.Equiv.html#1628" class="Bound">ψ</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Agda.Builtin.Cubical.Equiv.html#1592" class="Bound">w</a> <a id="1655" class="Symbol">.</a><a id="1656" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1659" class="Symbol">)</a> <a id="1661" href="Agda.Builtin.Cubical.Equiv.html#1606" class="Bound">a</a><a id="1662" class="Symbol">))</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Agda.Builtin.Cubical.Equiv.html#1592" class="Bound">w</a> <a id="1676" class="Symbol">.</a><a id="1677" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1680" class="Symbol">)</a> <a id="1682" href="Agda.Builtin.Cubical.Equiv.html#1606" class="Bound">a</a> <a id="1684" href="Agda.Builtin.Cubical.Equiv.html#652" class="Postulate Operator">[</a> <a id="1686" href="Agda.Builtin.Cubical.Equiv.html#1628" class="Bound">ψ</a> <a id="1688" href="Agda.Builtin.Cubical.Equiv.html#652" class="Postulate Operator">↦</a> <a id="1690" href="Agda.Builtin.Cubical.Equiv.html#1631" class="Bound">f</a> <a id="1692" href="Agda.Builtin.Cubical.Equiv.html#652" class="Postulate Operator">]</a>
<a id="1694" href="Agda.Builtin.Cubical.Equiv.html#1540" class="Function">equivProof</a> <a id="1705" href="Agda.Builtin.Cubical.Equiv.html#1705" class="Bound">A</a> <a id="1707" href="Agda.Builtin.Cubical.Equiv.html#1707" class="Bound">B</a> <a id="1709" href="Agda.Builtin.Cubical.Equiv.html#1709" class="Bound">w</a> <a id="1711" href="Agda.Builtin.Cubical.Equiv.html#1711" class="Bound">a</a> <a id="1713" href="Agda.Builtin.Cubical.Equiv.html#1713" class="Bound">ψ</a> <a id="1715" href="Agda.Builtin.Cubical.Equiv.html#1715" class="Bound">fb</a> <a id="1718" class="Symbol">=</a>
  <a id="1722" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Agda.Builtin.Cubical.Equiv.html#1799" class="Function">contr&#39;</a> <a id="1734" class="Symbol">{</a><a id="1735" class="Argument">A</a> <a id="1737" class="Symbol">=</a> <a id="1739" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="1745" class="Symbol">(</a><a id="1746" href="Agda.Builtin.Cubical.Equiv.html#1709" class="Bound">w</a> <a id="1748" class="Symbol">.</a><a id="1749" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1752" class="Symbol">)</a> <a id="1754" href="Agda.Builtin.Cubical.Equiv.html#1711" class="Bound">a</a><a id="1755" class="Symbol">}</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Agda.Builtin.Cubical.Equiv.html#1709" class="Bound">w</a> <a id="1760" class="Symbol">.</a><a id="1761" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1765" class="Symbol">.</a><a id="1766" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1778" href="Agda.Builtin.Cubical.Equiv.html#1711" class="Bound">a</a><a id="1779" class="Symbol">)</a> <a id="1781" href="Agda.Builtin.Cubical.Equiv.html#1713" class="Bound">ψ</a> <a id="1783" href="Agda.Builtin.Cubical.Equiv.html#1715" class="Bound">fb</a><a id="1785" class="Symbol">)</a>
  <a id="1789" class="Keyword">where</a>
    <a id="1799" href="Agda.Builtin.Cubical.Equiv.html#1799" class="Function">contr&#39;</a> <a id="1806" class="Symbol">:</a> <a id="1808" class="Symbol">∀</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Agda.Builtin.Cubical.Equiv.html#1811" class="Bound">ℓ</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Agda.Builtin.Cubical.Equiv.html#1815" class="Bound">A</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1823" href="Agda.Builtin.Cubical.Equiv.html#1811" class="Bound">ℓ</a><a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Agda.Builtin.Cubical.HCompU.html#1723" class="Function">isContr</a> <a id="1836" href="Agda.Builtin.Cubical.Equiv.html#1815" class="Bound">A</a> <a id="1838" class="Symbol">→</a> <a id="1840" class="Symbol">(</a><a id="1841" href="Agda.Builtin.Cubical.Equiv.html#1841" class="Bound">φ</a> <a id="1843" class="Symbol">:</a> <a id="1845" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1846" class="Symbol">)</a> <a id="1848" class="Symbol">→</a> <a id="1850" class="Symbol">(</a><a id="1851" href="Agda.Builtin.Cubical.Equiv.html#1851" class="Bound">u</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1863" href="Agda.Builtin.Cubical.Equiv.html#1841" class="Bound">φ</a> <a id="1865" href="Agda.Builtin.Cubical.Equiv.html#1815" class="Bound">A</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">→</a> <a id="1870" href="Agda.Builtin.Cubical.Equiv.html#1815" class="Bound">A</a>
    <a id="1876" href="Agda.Builtin.Cubical.Equiv.html#1799" class="Function">contr&#39;</a> <a id="1883" class="Symbol">{</a><a id="1884" class="Argument">A</a> <a id="1886" class="Symbol">=</a> <a id="1888" href="Agda.Builtin.Cubical.Equiv.html#1888" class="Bound">A</a><a id="1889" class="Symbol">}</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Agda.Builtin.Cubical.Equiv.html#1892" class="Bound">c</a> <a id="1894" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1896" href="Agda.Builtin.Cubical.Equiv.html#1896" class="Bound">p</a><a id="1897" class="Symbol">)</a> <a id="1899" href="Agda.Builtin.Cubical.Equiv.html#1899" class="Bound">φ</a> <a id="1901" href="Agda.Builtin.Cubical.Equiv.html#1901" class="Bound">u</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Agda.Builtin.Cubical.Equiv.html#432" class="Primitive">hcomp</a> <a id="1911" class="Symbol">(λ</a> <a id="1914" href="Agda.Builtin.Cubical.Equiv.html#1914" class="Bound">i</a> <a id="1916" class="Symbol">→</a> <a id="1918" class="Symbol">λ</a> <a id="1920" class="Symbol">{</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Agda.Builtin.Cubical.Equiv.html#1899" class="Bound">φ</a> <a id="1925" class="Symbol">=</a> <a id="1927" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1929" class="Symbol">)</a> <a id="1931" class="Symbol">→</a> <a id="1933" href="Agda.Builtin.Cubical.Equiv.html#1896" class="Bound">p</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Agda.Builtin.Cubical.Equiv.html#1901" class="Bound">u</a> <a id="1938" href="Agda.Builtin.Cubical.Equiv.html#543" class="Postulate">1=1</a><a id="1941" class="Symbol">)</a> <a id="1943" href="Agda.Builtin.Cubical.Equiv.html#1914" class="Bound">i</a>
                                                <a id="1993" class="Symbol">;</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Agda.Builtin.Cubical.Equiv.html#1899" class="Bound">φ</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Agda.Builtin.Cubical.Equiv.html#1892" class="Bound">c</a> <a id="2008" class="Symbol">})</a> <a id="2011" href="Agda.Builtin.Cubical.Equiv.html#1892" class="Bound">c</a>


<a id="2015" class="Symbol">{-#</a> <a id="2019" class="Keyword">BUILTIN</a> <a id="2027" class="Keyword">EQUIV</a>      <a id="2038" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">_≃_</a>        <a id="2049" class="Symbol">#-}</a>
<a id="2053" class="Symbol">{-#</a> <a id="2057" class="Keyword">BUILTIN</a> <a id="2065" class="Keyword">EQUIVFUN</a>   <a id="2076" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a>   <a id="2087" class="Symbol">#-}</a>
<a id="2091" class="Symbol">{-#</a> <a id="2095" class="Keyword">BUILTIN</a> <a id="2103" class="Keyword">EQUIVPROOF</a> <a id="2114" href="Agda.Builtin.Cubical.Equiv.html#1540" class="Function">equivProof</a> <a id="2125" class="Symbol">#-}</a>

<a id="2130" class="Keyword">module</a> <a id="2137" href="Agda.Builtin.Cubical.Equiv.html#2137" class="Module">_</a> <a id="2139" class="Symbol">{</a><a id="2140" href="Agda.Builtin.Cubical.Equiv.html#2140" class="Bound">ℓ</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2153" class="Symbol">}</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Agda.Builtin.Cubical.Equiv.html#2156" class="Bound">P</a> <a id="2158" class="Symbol">:</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Agda.Builtin.Cubical.Equiv.html#2161" class="Bound">i</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2166" class="Symbol">)</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Agda.Builtin.Cubical.Equiv.html#2140" class="Bound">ℓ</a> <a id="2177" href="Agda.Builtin.Cubical.Equiv.html#2161" class="Bound">i</a><a id="2178" class="Symbol">))</a> <a id="2181" class="Keyword">where</a>
  <a id="2189" class="Keyword">private</a>
    <a id="2201" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a> <a id="2203" class="Symbol">:</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Agda.Builtin.Cubical.Equiv.html#2206" class="Bound">i</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2211" class="Symbol">)</a> <a id="2213" class="Symbol">→</a> <a id="2215" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Agda.Builtin.Cubical.Equiv.html#2140" class="Bound">ℓ</a> <a id="2222" href="Agda.Builtin.Cubical.Equiv.html#2206" class="Bound">i</a><a id="2223" class="Symbol">)</a>
    <a id="2229" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a>  <a id="2232" class="Symbol">=</a> <a id="2234" class="Symbol">λ</a> <a id="2236" href="Agda.Builtin.Cubical.Equiv.html#2236" class="Bound">i</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Builtin.Cubical.Equiv.html#2156" class="Bound">P</a> <a id="2242" href="Agda.Builtin.Cubical.Equiv.html#2236" class="Bound">i</a>
    <a id="2248" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Agda.Builtin.Cubical.Equiv.html#2254" class="Bound">i</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Agda.Builtin.Cubical.Equiv.html#2140" class="Bound">ℓ</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2273" href="Agda.Builtin.Cubical.Equiv.html#2254" class="Bound">i</a><a id="2274" class="Symbol">))</a>
    <a id="2281" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="2284" class="Symbol">=</a> <a id="2286" class="Symbol">λ</a> <a id="2288" href="Agda.Builtin.Cubical.Equiv.html#2288" class="Bound">i</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Agda.Builtin.Cubical.Equiv.html#2156" class="Bound">P</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2297" href="Agda.Builtin.Cubical.Equiv.html#2288" class="Bound">i</a><a id="2298" class="Symbol">)</a>

    <a id="2305" href="Agda.Builtin.Cubical.Equiv.html#2305" class="Function">A</a> <a id="2307" class="Symbol">=</a> <a id="2309" href="Agda.Builtin.Cubical.Equiv.html#2156" class="Bound">P</a> <a id="2311" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
    <a id="2318" href="Agda.Builtin.Cubical.Equiv.html#2318" class="Function">B</a> <a id="2320" class="Symbol">=</a> <a id="2322" href="Agda.Builtin.Cubical.Equiv.html#2156" class="Bound">P</a> <a id="2324" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

    <a id="2332" href="Agda.Builtin.Cubical.Equiv.html#2332" class="Function">f</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Agda.Builtin.Cubical.Equiv.html#2305" class="Function">A</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Agda.Builtin.Cubical.Equiv.html#2318" class="Function">B</a>
    <a id="2346" href="Agda.Builtin.Cubical.Equiv.html#2332" class="Function">f</a> <a id="2348" href="Agda.Builtin.Cubical.Equiv.html#2348" class="Bound">x</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Agda.Builtin.Cubical.Equiv.html#469" class="Primitive">transp</a> <a id="2359" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a> <a id="2361" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2364" href="Agda.Builtin.Cubical.Equiv.html#2348" class="Bound">x</a>

    <a id="2371" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="2373" class="Symbol">:</a> <a id="2375" href="Agda.Builtin.Cubical.Equiv.html#2318" class="Function">B</a> <a id="2377" class="Symbol">→</a> <a id="2379" href="Agda.Builtin.Cubical.Equiv.html#2305" class="Function">A</a>
    <a id="2385" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="2387" href="Agda.Builtin.Cubical.Equiv.html#2387" class="Bound">y</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Agda.Builtin.Cubical.Equiv.html#469" class="Primitive">transp</a> <a id="2398" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="2401" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2404" href="Agda.Builtin.Cubical.Equiv.html#2387" class="Bound">y</a>

    <a id="2411" href="Agda.Builtin.Cubical.Equiv.html#2411" class="Function">u</a> <a id="2413" class="Symbol">:</a> <a id="2415" class="Symbol">∀</a> <a id="2417" href="Agda.Builtin.Cubical.Equiv.html#2417" class="Bound">i</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="Agda.Builtin.Cubical.Equiv.html#2305" class="Function">A</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a> <a id="2427" href="Agda.Builtin.Cubical.Equiv.html#2417" class="Bound">i</a>
    <a id="2433" href="Agda.Builtin.Cubical.Equiv.html#2411" class="Function">u</a> <a id="2435" href="Agda.Builtin.Cubical.Equiv.html#2435" class="Bound">i</a> <a id="2437" href="Agda.Builtin.Cubical.Equiv.html#2437" class="Bound">x</a> <a id="2439" class="Symbol">=</a> <a id="2441" href="Agda.Builtin.Cubical.Equiv.html#469" class="Primitive">transp</a> <a id="2448" class="Symbol">(λ</a> <a id="2451" href="Agda.Builtin.Cubical.Equiv.html#2451" class="Bound">j</a> <a id="2453" class="Symbol">→</a> <a id="2455" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Agda.Builtin.Cubical.Equiv.html#2435" class="Bound">i</a> <a id="2460" href="Agda.Builtin.Cubical.Equiv.html#324" class="Primitive Operator">∧</a> <a id="2462" href="Agda.Builtin.Cubical.Equiv.html#2451" class="Bound">j</a><a id="2463" class="Symbol">))</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2469" href="Agda.Builtin.Cubical.Equiv.html#2435" class="Bound">i</a><a id="2470" class="Symbol">)</a> <a id="2472" href="Agda.Builtin.Cubical.Equiv.html#2437" class="Bound">x</a>

    <a id="2479" href="Agda.Builtin.Cubical.Equiv.html#2479" class="Function">v</a> <a id="2481" class="Symbol">:</a> <a id="2483" class="Symbol">∀</a> <a id="2485" href="Agda.Builtin.Cubical.Equiv.html#2485" class="Bound">i</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Agda.Builtin.Cubical.Equiv.html#2318" class="Function">B</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a> <a id="2495" href="Agda.Builtin.Cubical.Equiv.html#2485" class="Bound">i</a>
    <a id="2501" href="Agda.Builtin.Cubical.Equiv.html#2479" class="Function">v</a> <a id="2503" href="Agda.Builtin.Cubical.Equiv.html#2503" class="Bound">i</a> <a id="2505" href="Agda.Builtin.Cubical.Equiv.html#2505" class="Bound">y</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Agda.Builtin.Cubical.Equiv.html#469" class="Primitive">transp</a> <a id="2516" class="Symbol">(λ</a> <a id="2519" href="Agda.Builtin.Cubical.Equiv.html#2519" class="Bound">j</a> <a id="2521" class="Symbol">→</a> <a id="2523" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="2526" class="Symbol">(</a> <a id="2528" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2530" href="Agda.Builtin.Cubical.Equiv.html#2503" class="Bound">i</a> <a id="2532" href="Agda.Builtin.Cubical.Equiv.html#324" class="Primitive Operator">∧</a> <a id="2534" href="Agda.Builtin.Cubical.Equiv.html#2519" class="Bound">j</a><a id="2535" class="Symbol">))</a> <a id="2538" href="Agda.Builtin.Cubical.Equiv.html#2503" class="Bound">i</a> <a id="2540" href="Agda.Builtin.Cubical.Equiv.html#2505" class="Bound">y</a>

    <a id="2547" href="Agda.Builtin.Cubical.Equiv.html#2547" class="Function">fiberPath</a> <a id="2557" class="Symbol">:</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Agda.Builtin.Cubical.Equiv.html#2560" class="Bound">y</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Agda.Builtin.Cubical.Equiv.html#2318" class="Function">B</a><a id="2565" class="Symbol">)</a> <a id="2567" class="Symbol">→</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Agda.Builtin.Cubical.Equiv.html#2570" class="Bound">xβ0</a> <a id="2574" href="Agda.Builtin.Cubical.Equiv.html#2574" class="Bound">xβ1</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="2586" href="Agda.Builtin.Cubical.Equiv.html#2332" class="Function">f</a> <a id="2588" href="Agda.Builtin.Cubical.Equiv.html#2560" class="Bound">y</a><a id="2589" class="Symbol">)</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Agda.Builtin.Cubical.Equiv.html#2570" class="Bound">xβ0</a> <a id="2597" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2599" href="Agda.Builtin.Cubical.Equiv.html#2574" class="Bound">xβ1</a>
    <a id="2607" href="Agda.Builtin.Cubical.Equiv.html#2547" class="Function">fiberPath</a> <a id="2617" href="Agda.Builtin.Cubical.Equiv.html#2617" class="Bound">y</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Agda.Builtin.Cubical.Equiv.html#2620" class="Bound">x0</a> <a id="2623" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2625" href="Agda.Builtin.Cubical.Equiv.html#2625" class="Bound">β0</a><a id="2627" class="Symbol">)</a> <a id="2629" class="Symbol">(</a><a id="2630" href="Agda.Builtin.Cubical.Equiv.html#2630" class="Bound">x1</a> <a id="2633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2635" href="Agda.Builtin.Cubical.Equiv.html#2635" class="Bound">β1</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Agda.Builtin.Cubical.Equiv.html#2639" class="Bound">k</a> <a id="2641" class="Symbol">=</a> <a id="2643" href="Agda.Builtin.Cubical.Equiv.html#3091" class="Function">ω</a> <a id="2645" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2647" class="Symbol">λ</a> <a id="2649" href="Agda.Builtin.Cubical.Equiv.html#2649" class="Bound">j</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Agda.Builtin.Cubical.Equiv.html#3149" class="Function">δ</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2658" href="Agda.Builtin.Cubical.Equiv.html#2649" class="Bound">j</a><a id="2659" class="Symbol">)</a> <a id="2661" class="Keyword">where</a>
      <a id="2673" class="Keyword">module</a> <a id="2680" href="Agda.Builtin.Cubical.Equiv.html#2680" class="Module">_</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2688" class="Symbol">)</a> <a id="2690" class="Keyword">where</a>
        <a id="2704" class="Keyword">private</a>
          <a id="2722" href="Agda.Builtin.Cubical.Equiv.html#2722" class="Function">sys</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="Agda.Builtin.Cubical.Equiv.html#2305" class="Function">A</a> <a id="2730" class="Symbol">→</a> <a id="2732" class="Symbol">∀</a> <a id="2734" href="Agda.Builtin.Cubical.Equiv.html#2734" class="Bound">i</a> <a id="2736" class="Symbol">→</a> <a id="2738" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2750" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a> <a id="2752" href="Agda.Builtin.Cubical.Equiv.html#383" class="Primitive Operator">∨</a> <a id="2754" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a><a id="2755" class="Symbol">)</a> <a id="2757" class="Symbol">(λ</a> <a id="2760" href="Agda.Builtin.Cubical.Equiv.html#2760" class="Bound">_</a> <a id="2762" class="Symbol">→</a> <a id="2764" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2769" href="Agda.Builtin.Cubical.Equiv.html#2734" class="Bound">i</a><a id="2770" class="Symbol">))</a>
          <a id="2783" href="Agda.Builtin.Cubical.Equiv.html#2722" class="Function">sys</a> <a id="2787" href="Agda.Builtin.Cubical.Equiv.html#2787" class="Bound">x</a> <a id="2789" href="Agda.Builtin.Cubical.Equiv.html#2789" class="Bound">i</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Agda.Builtin.Cubical.Equiv.html#2479" class="Function">v</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2807" href="Agda.Builtin.Cubical.Equiv.html#2789" class="Bound">i</a><a id="2808" class="Symbol">)</a> <a id="2810" href="Agda.Builtin.Cubical.Equiv.html#2617" class="Bound">y</a>
          <a id="2822" href="Agda.Builtin.Cubical.Equiv.html#2722" class="Function">sys</a> <a id="2826" href="Agda.Builtin.Cubical.Equiv.html#2826" class="Bound">x</a> <a id="2828" href="Agda.Builtin.Cubical.Equiv.html#2828" class="Bound">i</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2837" class="Symbol">)</a> <a id="2839" class="Symbol">=</a> <a id="2841" href="Agda.Builtin.Cubical.Equiv.html#2411" class="Function">u</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2846" href="Agda.Builtin.Cubical.Equiv.html#2828" class="Bound">i</a><a id="2847" class="Symbol">)</a> <a id="2849" href="Agda.Builtin.Cubical.Equiv.html#2826" class="Bound">x</a>
        <a id="2859" href="Agda.Builtin.Cubical.Equiv.html#2859" class="Function">ω0</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="Agda.Builtin.Cubical.Equiv.html#507" class="Primitive">comp</a> <a id="2869" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Agda.Builtin.Cubical.Equiv.html#2722" class="Function">sys</a> <a id="2877" href="Agda.Builtin.Cubical.Equiv.html#2620" class="Bound">x0</a><a id="2879" class="Symbol">)</a> <a id="2881" class="Symbol">((</a><a id="2883" href="Agda.Builtin.Cubical.Equiv.html#2625" class="Bound">β0</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2889" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a><a id="2890" class="Symbol">)))</a>
        <a id="2902" href="Agda.Builtin.Cubical.Equiv.html#2902" class="Function">ω1</a> <a id="2905" class="Symbol">=</a> <a id="2907" href="Agda.Builtin.Cubical.Equiv.html#507" class="Primitive">comp</a> <a id="2912" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Agda.Builtin.Cubical.Equiv.html#2722" class="Function">sys</a> <a id="2920" href="Agda.Builtin.Cubical.Equiv.html#2630" class="Bound">x1</a><a id="2922" class="Symbol">)</a> <a id="2924" class="Symbol">((</a><a id="2926" href="Agda.Builtin.Cubical.Equiv.html#2635" class="Bound">β1</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2932" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a><a id="2933" class="Symbol">)))</a>
        <a id="2945" href="Agda.Builtin.Cubical.Equiv.html#2945" class="Function">θ0</a> <a id="2948" class="Symbol">=</a> <a id="2950" href="Agda.Builtin.Cubical.HCompU.html#1049" class="Function">fill</a> <a id="2955" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Agda.Builtin.Cubical.Equiv.html#2722" class="Function">sys</a> <a id="2963" href="Agda.Builtin.Cubical.Equiv.html#2620" class="Bound">x0</a><a id="2965" class="Symbol">)</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2972" class="Symbol">(</a><a id="2973" href="Agda.Builtin.Cubical.Equiv.html#2625" class="Bound">β0</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="2979" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a><a id="2980" class="Symbol">)))</a>
        <a id="2992" href="Agda.Builtin.Cubical.Equiv.html#2992" class="Function">θ1</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Agda.Builtin.Cubical.HCompU.html#1049" class="Function">fill</a> <a id="3002" href="Agda.Builtin.Cubical.Equiv.html#2248" class="Function">~E</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Agda.Builtin.Cubical.Equiv.html#2722" class="Function">sys</a> <a id="3010" href="Agda.Builtin.Cubical.Equiv.html#2630" class="Bound">x1</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3019" class="Symbol">(</a><a id="3020" href="Agda.Builtin.Cubical.Equiv.html#2635" class="Bound">β1</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="3026" href="Agda.Builtin.Cubical.Equiv.html#2683" class="Bound">j</a><a id="3027" class="Symbol">)))</a>
      <a id="3037" href="Agda.Builtin.Cubical.Equiv.html#3037" class="Function">sys</a> <a id="3041" class="Symbol">=</a> <a id="3043" class="Symbol">λ</a> <a id="3045" class="Symbol">{</a><a id="3046" href="Agda.Builtin.Cubical.Equiv.html#3046" class="Bound">j</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Agda.Builtin.Cubical.Equiv.html#2639" class="Bound">k</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3055" class="Symbol">)</a> <a id="3057" class="Symbol">→</a> <a id="3059" href="Agda.Builtin.Cubical.Equiv.html#2859" class="Function">ω0</a> <a id="3062" href="Agda.Builtin.Cubical.Equiv.html#3046" class="Bound">j</a> <a id="3064" class="Symbol">;</a> <a id="3066" href="Agda.Builtin.Cubical.Equiv.html#3066" class="Bound">j</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Agda.Builtin.Cubical.Equiv.html#2639" class="Bound">k</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3075" class="Symbol">)</a> <a id="3077" class="Symbol">→</a> <a id="3079" href="Agda.Builtin.Cubical.Equiv.html#2902" class="Function">ω1</a> <a id="3082" href="Agda.Builtin.Cubical.Equiv.html#3066" class="Bound">j</a><a id="3083" class="Symbol">}</a>
      <a id="3091" href="Agda.Builtin.Cubical.Equiv.html#3091" class="Function">ω</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Agda.Builtin.Cubical.Equiv.html#432" class="Primitive">hcomp</a> <a id="3101" href="Agda.Builtin.Cubical.Equiv.html#3037" class="Function">sys</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="3108" href="Agda.Builtin.Cubical.Equiv.html#2617" class="Bound">y</a><a id="3109" class="Symbol">)</a>
      <a id="3117" href="Agda.Builtin.Cubical.Equiv.html#3117" class="Function">θ</a> <a id="3119" class="Symbol">=</a> <a id="3121" href="Agda.Builtin.Cubical.HCompU.html#734" class="Function">hfill</a> <a id="3127" href="Agda.Builtin.Cubical.Equiv.html#3037" class="Function">sys</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="3139" href="Agda.Builtin.Cubical.Equiv.html#2617" class="Bound">y</a><a id="3140" class="Symbol">))</a>
      <a id="3149" href="Agda.Builtin.Cubical.Equiv.html#3149" class="Function">δ</a> <a id="3151" class="Symbol">=</a> <a id="3153" class="Symbol">λ</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Agda.Builtin.Cubical.Equiv.html#3156" class="Bound">j</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3161" class="Symbol">)</a> <a id="3163" class="Symbol">→</a> <a id="3165" href="Agda.Builtin.Cubical.Equiv.html#507" class="Primitive">comp</a> <a id="3170" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a>
            <a id="3184" class="Symbol">(λ</a> <a id="3187" href="Agda.Builtin.Cubical.Equiv.html#3187" class="Bound">i</a> <a id="3189" class="Symbol">→</a> <a id="3191" class="Symbol">λ</a> <a id="3193" class="Symbol">{</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Agda.Builtin.Cubical.Equiv.html#3156" class="Bound">j</a> <a id="3198" class="Symbol">=</a> <a id="3200" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Agda.Builtin.Cubical.Equiv.html#2479" class="Function">v</a> <a id="3208" href="Agda.Builtin.Cubical.Equiv.html#3187" class="Bound">i</a> <a id="3210" href="Agda.Builtin.Cubical.Equiv.html#2617" class="Bound">y</a> <a id="3212" class="Symbol">;</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Agda.Builtin.Cubical.Equiv.html#2639" class="Bound">k</a> <a id="3217" class="Symbol">=</a> <a id="3219" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3221" class="Symbol">)</a> <a id="3223" class="Symbol">→</a> <a id="3225" href="Agda.Builtin.Cubical.Equiv.html#2945" class="Function">θ0</a> <a id="3228" href="Agda.Builtin.Cubical.Equiv.html#3156" class="Bound">j</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="3233" href="Agda.Builtin.Cubical.Equiv.html#3187" class="Bound">i</a><a id="3234" class="Symbol">)</a>
                     <a id="3257" class="Symbol">;</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Agda.Builtin.Cubical.Equiv.html#3156" class="Bound">j</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Agda.Builtin.Cubical.Equiv.html#2411" class="Function">u</a> <a id="3272" href="Agda.Builtin.Cubical.Equiv.html#3187" class="Bound">i</a> <a id="3274" href="Agda.Builtin.Cubical.Equiv.html#3091" class="Function">ω</a> <a id="3276" class="Symbol">;</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Agda.Builtin.Cubical.Equiv.html#2639" class="Bound">k</a> <a id="3281" class="Symbol">=</a> <a id="3283" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3285" class="Symbol">)</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="Agda.Builtin.Cubical.Equiv.html#2992" class="Function">θ1</a> <a id="3292" href="Agda.Builtin.Cubical.Equiv.html#3156" class="Bound">j</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Agda.Builtin.Cubical.Equiv.html#269" class="Primitive Operator">~</a> <a id="3297" href="Agda.Builtin.Cubical.Equiv.html#3187" class="Bound">i</a><a id="3298" class="Symbol">)</a> <a id="3300" class="Symbol">})</a>
             <a id="3316" class="Symbol">(</a><a id="3317" href="Agda.Builtin.Cubical.Equiv.html#3117" class="Function">θ</a> <a id="3319" href="Agda.Builtin.Cubical.Equiv.html#3156" class="Bound">j</a><a id="3320" class="Symbol">)</a>

    <a id="3327" href="Agda.Builtin.Cubical.Equiv.html#3327" class="Function">γ</a> <a id="3329" class="Symbol">:</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Agda.Builtin.Cubical.Equiv.html#3332" class="Bound">y</a> <a id="3334" class="Symbol">:</a> <a id="3336" href="Agda.Builtin.Cubical.Equiv.html#2318" class="Function">B</a><a id="3337" class="Symbol">)</a> <a id="3339" class="Symbol">→</a> <a id="3341" href="Agda.Builtin.Cubical.Equiv.html#3332" class="Bound">y</a> <a id="3343" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3345" href="Agda.Builtin.Cubical.Equiv.html#2332" class="Function">f</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="3350" href="Agda.Builtin.Cubical.Equiv.html#3332" class="Bound">y</a><a id="3351" class="Symbol">)</a>
    <a id="3357" href="Agda.Builtin.Cubical.Equiv.html#3327" class="Function">γ</a> <a id="3359" href="Agda.Builtin.Cubical.Equiv.html#3359" class="Bound">y</a> <a id="3361" href="Agda.Builtin.Cubical.Equiv.html#3361" class="Bound">j</a> <a id="3363" class="Symbol">=</a> <a id="3365" href="Agda.Builtin.Cubical.Equiv.html#507" class="Primitive">comp</a> <a id="3370" href="Agda.Builtin.Cubical.Equiv.html#2201" class="Function">E</a> <a id="3372" class="Symbol">(λ</a> <a id="3375" href="Agda.Builtin.Cubical.Equiv.html#3375" class="Bound">i</a> <a id="3377" class="Symbol">→</a> <a id="3379" class="Symbol">λ</a> <a id="3381" class="Symbol">{</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Agda.Builtin.Cubical.Equiv.html#3361" class="Bound">j</a> <a id="3386" class="Symbol">=</a> <a id="3388" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3390" class="Symbol">)</a> <a id="3392" class="Symbol">→</a> <a id="3394" href="Agda.Builtin.Cubical.Equiv.html#2479" class="Function">v</a> <a id="3396" href="Agda.Builtin.Cubical.Equiv.html#3375" class="Bound">i</a> <a id="3398" href="Agda.Builtin.Cubical.Equiv.html#3359" class="Bound">y</a>
                            <a id="3428" class="Symbol">;</a> <a id="3430" class="Symbol">(</a><a id="3431" href="Agda.Builtin.Cubical.Equiv.html#3361" class="Bound">j</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3437" class="Symbol">)</a> <a id="3439" class="Symbol">→</a> <a id="3441" href="Agda.Builtin.Cubical.Equiv.html#2411" class="Function">u</a> <a id="3443" href="Agda.Builtin.Cubical.Equiv.html#3375" class="Bound">i</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="3448" href="Agda.Builtin.Cubical.Equiv.html#3359" class="Bound">y</a><a id="3449" class="Symbol">)</a> <a id="3451" class="Symbol">})</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="3457" href="Agda.Builtin.Cubical.Equiv.html#3359" class="Bound">y</a><a id="3458" class="Symbol">)</a>

  <a id="3463" href="Agda.Builtin.Cubical.Equiv.html#3463" class="Function">pathToisEquiv</a> <a id="3477" class="Symbol">:</a> <a id="3479" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3487" href="Agda.Builtin.Cubical.Equiv.html#2332" class="Function">f</a>
  <a id="3491" href="Agda.Builtin.Cubical.Equiv.html#3463" class="Function">pathToisEquiv</a> <a id="3505" class="Symbol">.</a><a id="3506" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3518" href="Agda.Builtin.Cubical.Equiv.html#3518" class="Bound">y</a> <a id="3520" class="Symbol">.</a><a id="3521" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3525" class="Symbol">.</a><a id="3526" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3530" class="Symbol">=</a> <a id="3532" href="Agda.Builtin.Cubical.Equiv.html#2371" class="Function">g</a> <a id="3534" href="Agda.Builtin.Cubical.Equiv.html#3518" class="Bound">y</a>
  <a id="3538" href="Agda.Builtin.Cubical.Equiv.html#3463" class="Function">pathToisEquiv</a> <a id="3552" class="Symbol">.</a><a id="3553" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3565" href="Agda.Builtin.Cubical.Equiv.html#3565" class="Bound">y</a> <a id="3567" class="Symbol">.</a><a id="3568" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3572" class="Symbol">.</a><a id="3573" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3577" class="Symbol">=</a> <a id="3579" href="Agda.Builtin.Cubical.HCompU.html#1487" class="Function">sym</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Agda.Builtin.Cubical.Equiv.html#3327" class="Function">γ</a> <a id="3586" href="Agda.Builtin.Cubical.Equiv.html#3565" class="Bound">y</a><a id="3587" class="Symbol">)</a>
  <a id="3591" href="Agda.Builtin.Cubical.Equiv.html#3463" class="Function">pathToisEquiv</a> <a id="3605" class="Symbol">.</a><a id="3606" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3618" href="Agda.Builtin.Cubical.Equiv.html#3618" class="Bound">y</a> <a id="3620" class="Symbol">.</a><a id="3621" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3625" class="Symbol">=</a> <a id="3627" href="Agda.Builtin.Cubical.Equiv.html#2547" class="Function">fiberPath</a> <a id="3637" href="Agda.Builtin.Cubical.Equiv.html#3618" class="Bound">y</a> <a id="3639" class="Symbol">_</a>

  <a id="3644" href="Agda.Builtin.Cubical.Equiv.html#3644" class="Function">pathToEquiv</a> <a id="3656" class="Symbol">:</a> <a id="3658" href="Agda.Builtin.Cubical.Equiv.html#2305" class="Function">A</a> <a id="3660" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3662" href="Agda.Builtin.Cubical.Equiv.html#2318" class="Function">B</a>
  <a id="3666" href="Agda.Builtin.Cubical.Equiv.html#3644" class="Function">pathToEquiv</a> <a id="3678" class="Symbol">.</a><a id="3679" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3683" class="Symbol">=</a> <a id="3685" href="Agda.Builtin.Cubical.Equiv.html#2332" class="Function">f</a>
  <a id="3689" href="Agda.Builtin.Cubical.Equiv.html#3644" class="Function">pathToEquiv</a> <a id="3701" class="Symbol">.</a><a id="3702" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3706" class="Symbol">=</a> <a id="3708" href="Agda.Builtin.Cubical.Equiv.html#3463" class="Function">pathToisEquiv</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Glue.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Glue</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--safe</a> <a id="30" class="Pragma">--no-sized-types</a> <a id="47" class="Pragma">--no-guardedness</a> <a id="64" class="Pragma">--no-irrelevance</a> <a id="81" class="Symbol">#-}</a>

<a id="86" class="Keyword">module</a> <a id="93" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a> <a id="119" class="Keyword">where</a>

<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Agda.Builtin.Cubical.Equiv.html" class="Module">Agda.Builtin.Cubical.Equiv</a> <a id="227" class="Keyword">public</a>

<a id="235" class="Keyword">primitive</a>
    <a id="primGlue"></a><a id="249" href="Agda.Builtin.Cubical.Glue.html#249" class="Primitive">primGlue</a>    <a id="261" class="Symbol">:</a> <a id="263" class="Symbol">∀</a> <a id="265" class="Symbol">{</a><a id="266" href="Agda.Builtin.Cubical.Glue.html#266" class="Bound">ℓ</a> <a id="268" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">ℓ&#39;</a><a id="270" class="Symbol">}</a> <a id="272" class="Symbol">(</a><a id="273" href="Agda.Builtin.Cubical.Glue.html#273" class="Bound">A</a> <a id="275" class="Symbol">:</a> <a id="277" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="281" href="Agda.Builtin.Cubical.Glue.html#266" class="Bound">ℓ</a><a id="282" class="Symbol">)</a> <a id="284" class="Symbol">{</a><a id="285" href="Agda.Builtin.Cubical.Glue.html#285" class="Bound">φ</a> <a id="287" class="Symbol">:</a> <a id="289" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="290" class="Symbol">}</a>
      <a id="298" class="Symbol">→</a> <a id="300" class="Symbol">(</a><a id="301" href="Agda.Builtin.Cubical.Glue.html#301" class="Bound">T</a> <a id="303" class="Symbol">:</a> <a id="305" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="313" href="Agda.Builtin.Cubical.Glue.html#285" class="Bound">φ</a> <a id="315" class="Symbol">(</a><a id="316" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="320" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">ℓ&#39;</a><a id="322" class="Symbol">))</a> <a id="325" class="Symbol">→</a> <a id="327" class="Symbol">(</a><a id="328" href="Agda.Builtin.Cubical.Glue.html#328" class="Bound">e</a> <a id="330" class="Symbol">:</a> <a id="332" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="341" href="Agda.Builtin.Cubical.Glue.html#285" class="Bound">φ</a> <a id="343" class="Symbol">(λ</a> <a id="346" href="Agda.Builtin.Cubical.Glue.html#346" class="Bound">o</a> <a id="348" class="Symbol">→</a> <a id="350" href="Agda.Builtin.Cubical.Glue.html#301" class="Bound">T</a> <a id="352" href="Agda.Builtin.Cubical.Glue.html#346" class="Bound">o</a> <a id="354" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="356" href="Agda.Builtin.Cubical.Glue.html#273" class="Bound">A</a><a id="357" class="Symbol">))</a>
      <a id="366" class="Symbol">→</a> <a id="368" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="372" href="Agda.Builtin.Cubical.Glue.html#268" class="Bound">ℓ&#39;</a>
    <a id="prim^glue"></a><a id="379" href="Agda.Builtin.Cubical.Glue.html#379" class="Primitive">prim^glue</a>   <a id="391" class="Symbol">:</a> <a id="393" class="Symbol">∀</a> <a id="395" class="Symbol">{</a><a id="396" href="Agda.Builtin.Cubical.Glue.html#396" class="Bound">ℓ</a> <a id="398" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">ℓ&#39;</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Agda.Builtin.Cubical.Glue.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="411" href="Agda.Builtin.Cubical.Glue.html#396" class="Bound">ℓ</a><a id="412" class="Symbol">}</a> <a id="414" class="Symbol">{</a><a id="415" href="Agda.Builtin.Cubical.Glue.html#415" class="Bound">φ</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="420" class="Symbol">}</a>
      <a id="428" class="Symbol">→</a> <a id="430" class="Symbol">{</a><a id="431" href="Agda.Builtin.Cubical.Glue.html#431" class="Bound">T</a> <a id="433" class="Symbol">:</a> <a id="435" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="443" href="Agda.Builtin.Cubical.Glue.html#415" class="Bound">φ</a> <a id="445" class="Symbol">(</a><a id="446" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="450" href="Agda.Builtin.Cubical.Glue.html#398" class="Bound">ℓ&#39;</a><a id="452" class="Symbol">)}</a> <a id="455" class="Symbol">→</a> <a id="457" class="Symbol">{</a><a id="458" href="Agda.Builtin.Cubical.Glue.html#458" class="Bound">e</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="471" href="Agda.Builtin.Cubical.Glue.html#415" class="Bound">φ</a> <a id="473" class="Symbol">(λ</a> <a id="476" href="Agda.Builtin.Cubical.Glue.html#476" class="Bound">o</a> <a id="478" class="Symbol">→</a> <a id="480" href="Agda.Builtin.Cubical.Glue.html#431" class="Bound">T</a> <a id="482" href="Agda.Builtin.Cubical.Glue.html#476" class="Bound">o</a> <a id="484" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="486" href="Agda.Builtin.Cubical.Glue.html#403" class="Bound">A</a><a id="487" class="Symbol">)}</a>
      <a id="496" class="Symbol">→</a> <a id="498" class="Symbol">(</a><a id="499" href="Agda.Builtin.Cubical.Glue.html#499" class="Bound">t</a> <a id="501" class="Symbol">:</a> <a id="503" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="512" href="Agda.Builtin.Cubical.Glue.html#415" class="Bound">φ</a> <a id="514" href="Agda.Builtin.Cubical.Glue.html#431" class="Bound">T</a><a id="515" class="Symbol">)</a> <a id="517" class="Symbol">→</a> <a id="519" class="Symbol">(</a><a id="520" href="Agda.Builtin.Cubical.Glue.html#520" class="Bound">a</a> <a id="522" class="Symbol">:</a> <a id="524" href="Agda.Builtin.Cubical.Glue.html#403" class="Bound">A</a><a id="525" class="Symbol">)</a> <a id="527" class="Symbol">→</a> <a id="529" href="Agda.Builtin.Cubical.Glue.html#249" class="Primitive">primGlue</a> <a id="538" href="Agda.Builtin.Cubical.Glue.html#403" class="Bound">A</a> <a id="540" href="Agda.Builtin.Cubical.Glue.html#431" class="Bound">T</a> <a id="542" href="Agda.Builtin.Cubical.Glue.html#458" class="Bound">e</a>
    <a id="prim^unglue"></a><a id="548" href="Agda.Builtin.Cubical.Glue.html#548" class="Primitive">prim^unglue</a> <a id="560" class="Symbol">:</a> <a id="562" class="Symbol">∀</a> <a id="564" class="Symbol">{</a><a id="565" href="Agda.Builtin.Cubical.Glue.html#565" class="Bound">ℓ</a> <a id="567" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">ℓ&#39;</a><a id="569" class="Symbol">}</a> <a id="571" class="Symbol">{</a><a id="572" href="Agda.Builtin.Cubical.Glue.html#572" class="Bound">A</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="580" href="Agda.Builtin.Cubical.Glue.html#565" class="Bound">ℓ</a><a id="581" class="Symbol">}</a> <a id="583" class="Symbol">{</a><a id="584" href="Agda.Builtin.Cubical.Glue.html#584" class="Bound">φ</a> <a id="586" class="Symbol">:</a> <a id="588" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="589" class="Symbol">}</a>
      <a id="597" class="Symbol">→</a> <a id="599" class="Symbol">{</a><a id="600" href="Agda.Builtin.Cubical.Glue.html#600" class="Bound">T</a> <a id="602" class="Symbol">:</a> <a id="604" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="612" href="Agda.Builtin.Cubical.Glue.html#584" class="Bound">φ</a> <a id="614" class="Symbol">(</a><a id="615" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="619" href="Agda.Builtin.Cubical.Glue.html#567" class="Bound">ℓ&#39;</a><a id="621" class="Symbol">)}</a> <a id="624" class="Symbol">→</a> <a id="626" class="Symbol">{</a><a id="627" href="Agda.Builtin.Cubical.Glue.html#627" class="Bound">e</a> <a id="629" class="Symbol">:</a> <a id="631" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="640" href="Agda.Builtin.Cubical.Glue.html#584" class="Bound">φ</a> <a id="642" class="Symbol">(λ</a> <a id="645" href="Agda.Builtin.Cubical.Glue.html#645" class="Bound">o</a> <a id="647" class="Symbol">→</a> <a id="649" href="Agda.Builtin.Cubical.Glue.html#600" class="Bound">T</a> <a id="651" href="Agda.Builtin.Cubical.Glue.html#645" class="Bound">o</a> <a id="653" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="655" href="Agda.Builtin.Cubical.Glue.html#572" class="Bound">A</a><a id="656" class="Symbol">)}</a>
      <a id="665" class="Symbol">→</a> <a id="667" href="Agda.Builtin.Cubical.Glue.html#249" class="Primitive">primGlue</a> <a id="676" href="Agda.Builtin.Cubical.Glue.html#572" class="Bound">A</a> <a id="678" href="Agda.Builtin.Cubical.Glue.html#600" class="Bound">T</a> <a id="680" href="Agda.Builtin.Cubical.Glue.html#627" class="Bound">e</a> <a id="682" class="Symbol">→</a> <a id="684" href="Agda.Builtin.Cubical.Glue.html#572" class="Bound">A</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.HCompU.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.HCompU</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical=no-glue</a> <a id="31" class="Pragma">--safe</a> <a id="38" class="Pragma">--no-sized-types</a> <a id="55" class="Pragma">--no-guardedness</a> <a id="72" class="Pragma">--no-irrelevance</a> <a id="89" class="Symbol">#-}</a>

<a id="94" class="Keyword">module</a> <a id="101" href="Agda.Builtin.Cubical.HCompU.html" class="Module">Agda.Builtin.Cubical.HCompU</a> <a id="129" class="Keyword">where</a>

<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>
  <a id="231" class="Keyword">renaming</a> <a id="240" class="Symbol">(</a> <a id="242" href="Agda.Primitive.Cubical.html#454" class="Primitive">primINeg</a>       <a id="257" class="Symbol">to</a> <a id="260" class="Keyword">infix</a>  <a id="267" class="Number">30</a> <a id="270" class="Primitive Operator">~_</a>   <a id="275" class="Comment">-- I → I</a>
           <a id="295" class="Symbol">;</a> <a id="297" href="Agda.Primitive.Cubical.html#404" class="Primitive">primIMin</a>       <a id="312" class="Symbol">to</a> <a id="315" class="Keyword">infixr</a> <a id="322" class="Number">20</a> <a id="325" class="Primitive Operator">_∧_</a>  <a id="330" class="Comment">-- I → I → I</a>
           <a id="354" class="Symbol">;</a> <a id="356" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a>       <a id="371" class="Symbol">to</a> <a id="374" class="Keyword">infixr</a> <a id="381" class="Number">20</a> <a id="384" class="Primitive Operator">_∨_</a>  <a id="389" class="Comment">-- I → I → I</a>
           <a id="413" class="Symbol">;</a> <a id="415" href="Agda.Primitive.Cubical.html#1935" class="Primitive">primHComp</a>      <a id="430" class="Symbol">to</a> <a id="433" class="Primitive">hcomp</a>
           <a id="450" class="Symbol">;</a> <a id="452" href="Agda.Primitive.Cubical.html#1862" class="Primitive">primTransp</a>     <a id="467" class="Symbol">to</a> <a id="470" class="Primitive">transp</a>
           <a id="488" class="Symbol">;</a> <a id="490" href="Agda.Primitive.Cubical.html#1708" class="Primitive">primComp</a>       <a id="505" class="Symbol">to</a> <a id="508" class="Primitive">comp</a>
           <a id="524" class="Symbol">;</a> <a id="526" href="Agda.Primitive.Cubical.html#540" class="Postulate">itIsOne</a>        <a id="541" class="Symbol">to</a> <a id="544" class="Postulate">1=1</a>
           <a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="636" class="Keyword">renaming</a> <a id="645" class="Symbol">(</a><a id="646" href="Agda.Builtin.Cubical.Sub.html#189" class="Postulate">Sub</a> <a id="650" class="Symbol">to</a> <a id="653" class="Postulate Operator">_[_↦_]</a><a id="659" class="Symbol">;</a> <a id="661" href="Agda.Builtin.Cubical.Sub.html#398" class="Primitive">primSubOut</a> <a id="672" class="Symbol">to</a> <a id="675" class="Primitive">outS</a><a id="679" class="Symbol">)</a>

<a id="682" class="Keyword">module</a> <a id="Helpers"></a><a id="689" href="Agda.Builtin.Cubical.HCompU.html#689" class="Module">Helpers</a> <a id="697" class="Keyword">where</a>
    <a id="707" class="Comment">-- Homogeneous filling</a>
    <a id="Helpers.hfill"></a><a id="734" href="Agda.Builtin.Cubical.HCompU.html#734" class="Function">hfill</a> <a id="740" class="Symbol">:</a> <a id="742" class="Symbol">∀</a> <a id="744" class="Symbol">{</a><a id="745" href="Agda.Builtin.Cubical.HCompU.html#745" class="Bound">ℓ</a><a id="746" class="Symbol">}</a> <a id="748" class="Symbol">{</a><a id="749" href="Agda.Builtin.Cubical.HCompU.html#749" class="Bound">A</a> <a id="751" class="Symbol">:</a> <a id="753" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="757" href="Agda.Builtin.Cubical.HCompU.html#745" class="Bound">ℓ</a><a id="758" class="Symbol">}</a> <a id="760" class="Symbol">{</a><a id="761" href="Agda.Builtin.Cubical.HCompU.html#761" class="Bound">φ</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="766" class="Symbol">}</a>
              <a id="782" class="Symbol">(</a><a id="783" href="Agda.Builtin.Cubical.HCompU.html#783" class="Bound">u</a> <a id="785" class="Symbol">:</a> <a id="787" class="Symbol">∀</a> <a id="789" href="Agda.Builtin.Cubical.HCompU.html#789" class="Bound">i</a> <a id="791" class="Symbol">→</a> <a id="793" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="801" href="Agda.Builtin.Cubical.HCompU.html#761" class="Bound">φ</a> <a id="803" href="Agda.Builtin.Cubical.HCompU.html#749" class="Bound">A</a><a id="804" class="Symbol">)</a>
              <a id="820" class="Symbol">(</a><a id="821" href="Agda.Builtin.Cubical.HCompU.html#821" class="Bound">u0</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Builtin.Cubical.HCompU.html#749" class="Bound">A</a> <a id="828" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">[</a> <a id="830" href="Agda.Builtin.Cubical.HCompU.html#761" class="Bound">φ</a> <a id="832" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">↦</a> <a id="834" href="Agda.Builtin.Cubical.HCompU.html#783" class="Bound">u</a> <a id="836" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="839" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">]</a><a id="840" class="Symbol">)</a> <a id="842" class="Symbol">(</a><a id="843" href="Agda.Builtin.Cubical.HCompU.html#843" class="Bound">i</a> <a id="845" class="Symbol">:</a> <a id="847" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">→</a> <a id="852" href="Agda.Builtin.Cubical.HCompU.html#749" class="Bound">A</a>
    <a id="858" href="Agda.Builtin.Cubical.HCompU.html#734" class="Function">hfill</a> <a id="864" class="Symbol">{</a><a id="865" class="Argument">φ</a> <a id="867" class="Symbol">=</a> <a id="869" href="Agda.Builtin.Cubical.HCompU.html#869" class="Bound">φ</a><a id="870" class="Symbol">}</a> <a id="872" href="Agda.Builtin.Cubical.HCompU.html#872" class="Bound">u</a> <a id="874" href="Agda.Builtin.Cubical.HCompU.html#874" class="Bound">u0</a> <a id="877" href="Agda.Builtin.Cubical.HCompU.html#877" class="Bound">i</a> <a id="879" class="Symbol">=</a>
      <a id="887" href="Agda.Builtin.Cubical.HCompU.html#433" class="Primitive">hcomp</a> <a id="893" class="Symbol">(λ</a> <a id="896" href="Agda.Builtin.Cubical.HCompU.html#896" class="Bound">j</a> <a id="898" class="Symbol">→</a> <a id="900" class="Symbol">\</a> <a id="902" class="Symbol">{</a> <a id="904" class="Symbol">(</a><a id="905" href="Agda.Builtin.Cubical.HCompU.html#869" class="Bound">φ</a> <a id="907" class="Symbol">=</a> <a id="909" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">→</a> <a id="915" href="Agda.Builtin.Cubical.HCompU.html#872" class="Bound">u</a> <a id="917" class="Symbol">(</a><a id="918" href="Agda.Builtin.Cubical.HCompU.html#877" class="Bound">i</a> <a id="920" href="Agda.Builtin.Cubical.HCompU.html#325" class="Primitive Operator">∧</a> <a id="922" href="Agda.Builtin.Cubical.HCompU.html#896" class="Bound">j</a><a id="923" class="Symbol">)</a> <a id="925" href="Agda.Builtin.Cubical.HCompU.html#544" class="Postulate">1=1</a>
                     <a id="950" class="Symbol">;</a> <a id="952" class="Symbol">(</a><a id="953" href="Agda.Builtin.Cubical.HCompU.html#877" class="Bound">i</a> <a id="955" class="Symbol">=</a> <a id="957" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">→</a> <a id="963" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="968" href="Agda.Builtin.Cubical.HCompU.html#874" class="Bound">u0</a> <a id="971" class="Symbol">})</a>
            <a id="986" class="Symbol">(</a><a id="987" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="992" href="Agda.Builtin.Cubical.HCompU.html#874" class="Bound">u0</a><a id="994" class="Symbol">)</a>

    <a id="1001" class="Comment">-- Heterogeneous filling defined using comp</a>
    <a id="Helpers.fill"></a><a id="1049" href="Agda.Builtin.Cubical.HCompU.html#1049" class="Function">fill</a> <a id="1054" class="Symbol">:</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Agda.Builtin.Cubical.HCompU.html#1059" class="Bound">ℓ</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1072" class="Symbol">}</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Agda.Builtin.Cubical.HCompU.html#1075" class="Bound">A</a> <a id="1077" class="Symbol">:</a> <a id="1079" class="Symbol">∀</a> <a id="1081" href="Agda.Builtin.Cubical.HCompU.html#1081" class="Bound">i</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Agda.Builtin.Cubical.HCompU.html#1059" class="Bound">ℓ</a> <a id="1092" href="Agda.Builtin.Cubical.HCompU.html#1081" class="Bound">i</a><a id="1093" class="Symbol">))</a> <a id="1096" class="Symbol">{</a><a id="1097" href="Agda.Builtin.Cubical.HCompU.html#1097" class="Bound">φ</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1102" class="Symbol">}</a>
             <a id="1117" class="Symbol">(</a><a id="1118" href="Agda.Builtin.Cubical.HCompU.html#1118" class="Bound">u</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">∀</a> <a id="1124" href="Agda.Builtin.Cubical.HCompU.html#1124" class="Bound">i</a> <a id="1126" class="Symbol">→</a> <a id="1128" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1136" href="Agda.Builtin.Cubical.HCompU.html#1097" class="Bound">φ</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Agda.Builtin.Cubical.HCompU.html#1075" class="Bound">A</a> <a id="1141" href="Agda.Builtin.Cubical.HCompU.html#1124" class="Bound">i</a><a id="1142" class="Symbol">))</a>
             <a id="1158" class="Symbol">(</a><a id="1159" href="Agda.Builtin.Cubical.HCompU.html#1159" class="Bound">u0</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="Agda.Builtin.Cubical.HCompU.html#1075" class="Bound">A</a> <a id="1166" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1169" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">[</a> <a id="1171" href="Agda.Builtin.Cubical.HCompU.html#1097" class="Bound">φ</a> <a id="1173" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">↦</a> <a id="1175" href="Agda.Builtin.Cubical.HCompU.html#1118" class="Bound">u</a> <a id="1177" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1180" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">]</a><a id="1181" class="Symbol">)</a> <a id="1183" class="Symbol">→</a>
             <a id="1198" class="Symbol">∀</a> <a id="1200" href="Agda.Builtin.Cubical.HCompU.html#1200" class="Bound">i</a> <a id="1202" class="Symbol">→</a>  <a id="1205" href="Agda.Builtin.Cubical.HCompU.html#1075" class="Bound">A</a> <a id="1207" href="Agda.Builtin.Cubical.HCompU.html#1200" class="Bound">i</a>
    <a id="1213" href="Agda.Builtin.Cubical.HCompU.html#1049" class="Function">fill</a> <a id="1218" href="Agda.Builtin.Cubical.HCompU.html#1218" class="Bound">A</a> <a id="1220" class="Symbol">{</a><a id="1221" class="Argument">φ</a> <a id="1223" class="Symbol">=</a> <a id="1225" href="Agda.Builtin.Cubical.HCompU.html#1225" class="Bound">φ</a><a id="1226" class="Symbol">}</a> <a id="1228" href="Agda.Builtin.Cubical.HCompU.html#1228" class="Bound">u</a> <a id="1230" href="Agda.Builtin.Cubical.HCompU.html#1230" class="Bound">u0</a> <a id="1233" href="Agda.Builtin.Cubical.HCompU.html#1233" class="Bound">i</a> <a id="1235" class="Symbol">=</a>
      <a id="1243" href="Agda.Builtin.Cubical.HCompU.html#508" class="Primitive">comp</a> <a id="1248" class="Symbol">(λ</a> <a id="1251" href="Agda.Builtin.Cubical.HCompU.html#1251" class="Bound">j</a> <a id="1253" class="Symbol">→</a> <a id="1255" href="Agda.Builtin.Cubical.HCompU.html#1218" class="Bound">A</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Agda.Builtin.Cubical.HCompU.html#1233" class="Bound">i</a> <a id="1260" href="Agda.Builtin.Cubical.HCompU.html#325" class="Primitive Operator">∧</a> <a id="1262" href="Agda.Builtin.Cubical.HCompU.html#1251" class="Bound">j</a><a id="1263" class="Symbol">))</a>
           <a id="1277" class="Symbol">(λ</a> <a id="1280" href="Agda.Builtin.Cubical.HCompU.html#1280" class="Bound">j</a> <a id="1282" class="Symbol">→</a> <a id="1284" class="Symbol">\</a> <a id="1286" class="Symbol">{</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Agda.Builtin.Cubical.HCompU.html#1225" class="Bound">φ</a> <a id="1291" class="Symbol">=</a> <a id="1293" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" href="Agda.Builtin.Cubical.HCompU.html#1228" class="Bound">u</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Agda.Builtin.Cubical.HCompU.html#1233" class="Bound">i</a> <a id="1304" href="Agda.Builtin.Cubical.HCompU.html#325" class="Primitive Operator">∧</a> <a id="1306" href="Agda.Builtin.Cubical.HCompU.html#1280" class="Bound">j</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Agda.Builtin.Cubical.HCompU.html#544" class="Postulate">1=1</a>
                    <a id="1333" class="Symbol">;</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Agda.Builtin.Cubical.HCompU.html#1233" class="Bound">i</a> <a id="1338" class="Symbol">=</a> <a id="1340" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="1351" href="Agda.Builtin.Cubical.HCompU.html#1230" class="Bound">u0</a> <a id="1354" class="Symbol">})</a>
           <a id="1368" class="Symbol">(</a><a id="1369" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="1374" class="Symbol">{</a><a id="1375" class="Argument">φ</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Agda.Builtin.Cubical.HCompU.html#1225" class="Bound">φ</a><a id="1380" class="Symbol">}</a> <a id="1382" href="Agda.Builtin.Cubical.HCompU.html#1230" class="Bound">u0</a><a id="1384" class="Symbol">)</a>

    <a id="1391" class="Keyword">module</a> <a id="1398" href="Agda.Builtin.Cubical.HCompU.html#1398" class="Module">_</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Agda.Builtin.Cubical.HCompU.html#1401" class="Bound">ℓ</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">{</a><a id="1405" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">A</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1413" href="Agda.Builtin.Cubical.HCompU.html#1401" class="Bound">ℓ</a><a id="1414" class="Symbol">}</a> <a id="1416" class="Keyword">where</a>
      <a id="1428" href="Agda.Builtin.Cubical.HCompU.html#1428" class="Function">refl</a> <a id="1433" class="Symbol">:</a> <a id="1435" class="Symbol">{</a><a id="1436" href="Agda.Builtin.Cubical.HCompU.html#1436" class="Bound">x</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">A</a><a id="1441" class="Symbol">}</a> <a id="1443" class="Symbol">→</a> <a id="1445" href="Agda.Builtin.Cubical.HCompU.html#1436" class="Bound">x</a> <a id="1447" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1449" href="Agda.Builtin.Cubical.HCompU.html#1436" class="Bound">x</a>
      <a id="1457" href="Agda.Builtin.Cubical.HCompU.html#1428" class="Function">refl</a> <a id="1462" class="Symbol">{</a><a id="1463" class="Argument">x</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Agda.Builtin.Cubical.HCompU.html#1467" class="Bound">x</a><a id="1468" class="Symbol">}</a> <a id="1470" class="Symbol">=</a> <a id="1472" class="Symbol">λ</a> <a id="1474" href="Agda.Builtin.Cubical.HCompU.html#1474" class="Bound">_</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Agda.Builtin.Cubical.HCompU.html#1467" class="Bound">x</a>

      <a id="1487" href="Agda.Builtin.Cubical.HCompU.html#1487" class="Function">sym</a> <a id="1491" class="Symbol">:</a> <a id="1493" class="Symbol">{</a><a id="1494" href="Agda.Builtin.Cubical.HCompU.html#1494" class="Bound">x</a> <a id="1496" href="Agda.Builtin.Cubical.HCompU.html#1496" class="Bound">y</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">A</a><a id="1501" class="Symbol">}</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Agda.Builtin.Cubical.HCompU.html#1494" class="Bound">x</a> <a id="1507" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1509" href="Agda.Builtin.Cubical.HCompU.html#1496" class="Bound">y</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="Agda.Builtin.Cubical.HCompU.html#1496" class="Bound">y</a> <a id="1515" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1517" href="Agda.Builtin.Cubical.HCompU.html#1494" class="Bound">x</a>
      <a id="1525" href="Agda.Builtin.Cubical.HCompU.html#1487" class="Function">sym</a> <a id="1529" href="Agda.Builtin.Cubical.HCompU.html#1529" class="Bound">p</a> <a id="1531" class="Symbol">=</a> <a id="1533" class="Symbol">λ</a> <a id="1535" href="Agda.Builtin.Cubical.HCompU.html#1535" class="Bound">i</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Agda.Builtin.Cubical.HCompU.html#1529" class="Bound">p</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="1544" href="Agda.Builtin.Cubical.HCompU.html#1535" class="Bound">i</a><a id="1545" class="Symbol">)</a>

      <a id="1554" href="Agda.Builtin.Cubical.HCompU.html#1554" class="Function">cong</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">∀</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Agda.Builtin.Cubical.HCompU.html#1564" class="Bound">ℓ&#39;</a><a id="1566" class="Symbol">}</a> <a id="1568" class="Symbol">{</a><a id="1569" href="Agda.Builtin.Cubical.HCompU.html#1569" class="Bound">B</a> <a id="1571" class="Symbol">:</a> <a id="1573" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">A</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1581" href="Agda.Builtin.Cubical.HCompU.html#1564" class="Bound">ℓ&#39;</a><a id="1583" class="Symbol">}</a> <a id="1585" class="Symbol">{</a><a id="1586" href="Agda.Builtin.Cubical.HCompU.html#1586" class="Bound">x</a> <a id="1588" href="Agda.Builtin.Cubical.HCompU.html#1588" class="Bound">y</a> <a id="1590" class="Symbol">:</a> <a id="1592" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">A</a><a id="1593" class="Symbol">}</a>
             <a id="1608" class="Symbol">(</a><a id="1609" href="Agda.Builtin.Cubical.HCompU.html#1609" class="Bound">f</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Agda.Builtin.Cubical.HCompU.html#1614" class="Bound">a</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Agda.Builtin.Cubical.HCompU.html#1405" class="Bound">A</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Agda.Builtin.Cubical.HCompU.html#1569" class="Bound">B</a> <a id="1625" href="Agda.Builtin.Cubical.HCompU.html#1614" class="Bound">a</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Agda.Builtin.Cubical.HCompU.html#1629" class="Bound">p</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Agda.Builtin.Cubical.HCompU.html#1586" class="Bound">x</a> <a id="1635" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1637" href="Agda.Builtin.Cubical.HCompU.html#1588" class="Bound">y</a><a id="1638" class="Symbol">)</a>
           <a id="1651" class="Symbol">→</a> <a id="1653" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1659" class="Symbol">(λ</a> <a id="1662" href="Agda.Builtin.Cubical.HCompU.html#1662" class="Bound">i</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Agda.Builtin.Cubical.HCompU.html#1569" class="Bound">B</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Agda.Builtin.Cubical.HCompU.html#1629" class="Bound">p</a> <a id="1671" href="Agda.Builtin.Cubical.HCompU.html#1662" class="Bound">i</a><a id="1672" class="Symbol">))</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Agda.Builtin.Cubical.HCompU.html#1609" class="Bound">f</a> <a id="1678" href="Agda.Builtin.Cubical.HCompU.html#1586" class="Bound">x</a><a id="1679" class="Symbol">)</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Agda.Builtin.Cubical.HCompU.html#1609" class="Bound">f</a> <a id="1684" href="Agda.Builtin.Cubical.HCompU.html#1588" class="Bound">y</a><a id="1685" class="Symbol">)</a>
      <a id="1693" href="Agda.Builtin.Cubical.HCompU.html#1554" class="Function">cong</a> <a id="1698" href="Agda.Builtin.Cubical.HCompU.html#1698" class="Bound">f</a> <a id="1700" href="Agda.Builtin.Cubical.HCompU.html#1700" class="Bound">p</a> <a id="1702" class="Symbol">=</a> <a id="1704" class="Symbol">λ</a> <a id="1706" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">i</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Agda.Builtin.Cubical.HCompU.html#1698" class="Bound">f</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Agda.Builtin.Cubical.HCompU.html#1700" class="Bound">p</a> <a id="1715" href="Agda.Builtin.Cubical.HCompU.html#1706" class="Bound">i</a><a id="1716" class="Symbol">)</a>

    <a id="Helpers.isContr"></a><a id="1723" href="Agda.Builtin.Cubical.HCompU.html#1723" class="Function">isContr</a> <a id="1731" class="Symbol">:</a> <a id="1733" class="Symbol">∀</a> <a id="1735" class="Symbol">{</a><a id="1736" href="Agda.Builtin.Cubical.HCompU.html#1736" class="Bound">ℓ</a><a id="1737" class="Symbol">}</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1745" href="Agda.Builtin.Cubical.HCompU.html#1736" class="Bound">ℓ</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1753" href="Agda.Builtin.Cubical.HCompU.html#1736" class="Bound">ℓ</a>
    <a id="1759" href="Agda.Builtin.Cubical.HCompU.html#1723" class="Function">isContr</a> <a id="1767" href="Agda.Builtin.Cubical.HCompU.html#1767" class="Bound">A</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1773" href="Agda.Builtin.Cubical.HCompU.html#1767" class="Bound">A</a> <a id="1775" class="Symbol">\</a> <a id="1777" href="Agda.Builtin.Cubical.HCompU.html#1777" class="Bound">x</a> <a id="1779" class="Symbol">→</a> <a id="1781" class="Symbol">(∀</a> <a id="1784" href="Agda.Builtin.Cubical.HCompU.html#1784" class="Bound">y</a> <a id="1786" class="Symbol">→</a> <a id="1788" href="Agda.Builtin.Cubical.HCompU.html#1777" class="Bound">x</a> <a id="1790" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1792" href="Agda.Builtin.Cubical.HCompU.html#1784" class="Bound">y</a><a id="1793" class="Symbol">)</a>

    <a id="Helpers.fiber"></a><a id="1800" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="1806" class="Symbol">:</a> <a id="1808" class="Symbol">∀</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Agda.Builtin.Cubical.HCompU.html#1811" class="Bound">ℓ</a> <a id="1813" href="Agda.Builtin.Cubical.HCompU.html#1813" class="Bound">ℓ&#39;</a><a id="1815" class="Symbol">}</a> <a id="1817" class="Symbol">{</a><a id="1818" href="Agda.Builtin.Cubical.HCompU.html#1818" class="Bound">A</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1826" href="Agda.Builtin.Cubical.HCompU.html#1811" class="Bound">ℓ</a><a id="1827" class="Symbol">}</a> <a id="1829" class="Symbol">{</a><a id="1830" href="Agda.Builtin.Cubical.HCompU.html#1830" class="Bound">B</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1838" href="Agda.Builtin.Cubical.HCompU.html#1813" class="Bound">ℓ&#39;</a><a id="1840" class="Symbol">}</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Agda.Builtin.Cubical.HCompU.html#1843" class="Bound">f</a> <a id="1845" class="Symbol">:</a> <a id="1847" href="Agda.Builtin.Cubical.HCompU.html#1818" class="Bound">A</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="Agda.Builtin.Cubical.HCompU.html#1830" class="Bound">B</a><a id="1852" class="Symbol">)</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Agda.Builtin.Cubical.HCompU.html#1855" class="Bound">y</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Agda.Builtin.Cubical.HCompU.html#1830" class="Bound">B</a><a id="1860" class="Symbol">)</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Agda.Builtin.Cubical.HCompU.html#1811" class="Bound">ℓ</a> <a id="1871" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="1873" href="Agda.Builtin.Cubical.HCompU.html#1813" class="Bound">ℓ&#39;</a><a id="1875" class="Symbol">)</a>
    <a id="1881" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="1887" class="Symbol">{</a><a id="1888" class="Argument">A</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Agda.Builtin.Cubical.HCompU.html#1892" class="Bound">A</a><a id="1893" class="Symbol">}</a> <a id="1895" href="Agda.Builtin.Cubical.HCompU.html#1895" class="Bound">f</a> <a id="1897" href="Agda.Builtin.Cubical.HCompU.html#1897" class="Bound">y</a> <a id="1899" class="Symbol">=</a> <a id="1901" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1903" href="Agda.Builtin.Cubical.HCompU.html#1892" class="Bound">A</a> <a id="1905" class="Symbol">\</a> <a id="1907" href="Agda.Builtin.Cubical.HCompU.html#1907" class="Bound">x</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Agda.Builtin.Cubical.HCompU.html#1895" class="Bound">f</a> <a id="1913" href="Agda.Builtin.Cubical.HCompU.html#1907" class="Bound">x</a> <a id="1915" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1917" href="Agda.Builtin.Cubical.HCompU.html#1897" class="Bound">y</a>

<a id="1920" class="Keyword">open</a> <a id="1925" href="Agda.Builtin.Cubical.HCompU.html#689" class="Module">Helpers</a>


<a id="1935" class="Keyword">primitive</a>
  <a id="prim^glueU"></a><a id="1947" href="Agda.Builtin.Cubical.HCompU.html#1947" class="Primitive">prim^glueU</a> <a id="1958" class="Symbol">:</a> <a id="1960" class="Symbol">{</a><a id="1961" href="Agda.Builtin.Cubical.HCompU.html#1961" class="Bound">la</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">{</a><a id="1974" href="Agda.Builtin.Cubical.HCompU.html#1974" class="Bound">φ</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1979" class="Symbol">}</a> <a id="1981" class="Symbol">{</a><a id="1982" href="Agda.Builtin.Cubical.HCompU.html#1982" class="Bound">T</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1998" href="Agda.Builtin.Cubical.HCompU.html#1974" class="Bound">φ</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2005" href="Agda.Builtin.Cubical.HCompU.html#1961" class="Bound">la</a><a id="2007" class="Symbol">)}</a>
                 <a id="2027" class="Symbol">{</a><a id="2028" href="Agda.Builtin.Cubical.HCompU.html#2028" class="Bound">A</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2036" href="Agda.Builtin.Cubical.HCompU.html#1961" class="Bound">la</a> <a id="2039" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">[</a> <a id="2041" href="Agda.Builtin.Cubical.HCompU.html#1974" class="Bound">φ</a> <a id="2043" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">↦</a> <a id="2045" href="Agda.Builtin.Cubical.HCompU.html#1982" class="Bound">T</a> <a id="2047" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2050" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">]</a><a id="2051" class="Symbol">}</a> <a id="2053" class="Symbol">→</a>
                 <a id="2072" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="2081" href="Agda.Builtin.Cubical.HCompU.html#1974" class="Bound">φ</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Agda.Builtin.Cubical.HCompU.html#1982" class="Bound">T</a> <a id="2086" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="2097" href="Agda.Builtin.Cubical.HCompU.html#2028" class="Bound">A</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Builtin.Cubical.HCompU.html#433" class="Primitive">hcomp</a> <a id="2107" href="Agda.Builtin.Cubical.HCompU.html#1982" class="Bound">T</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="2115" href="Agda.Builtin.Cubical.HCompU.html#2028" class="Bound">A</a><a id="2116" class="Symbol">)</a>
  <a id="prim^unglueU"></a><a id="2120" href="Agda.Builtin.Cubical.HCompU.html#2120" class="Primitive">prim^unglueU</a> <a id="2133" class="Symbol">:</a> <a id="2135" class="Symbol">{</a><a id="2136" href="Agda.Builtin.Cubical.HCompU.html#2136" class="Bound">la</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2146" class="Symbol">}</a> <a id="2148" class="Symbol">{</a><a id="2149" href="Agda.Builtin.Cubical.HCompU.html#2149" class="Bound">φ</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">{</a><a id="2157" href="Agda.Builtin.Cubical.HCompU.html#2157" class="Bound">T</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="2173" href="Agda.Builtin.Cubical.HCompU.html#2149" class="Bound">φ</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2180" href="Agda.Builtin.Cubical.HCompU.html#2136" class="Bound">la</a><a id="2182" class="Symbol">)}</a>
                   <a id="2204" class="Symbol">{</a><a id="2205" href="Agda.Builtin.Cubical.HCompU.html#2205" class="Bound">A</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2213" href="Agda.Builtin.Cubical.HCompU.html#2136" class="Bound">la</a> <a id="2216" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">[</a> <a id="2218" href="Agda.Builtin.Cubical.HCompU.html#2149" class="Bound">φ</a> <a id="2220" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">↦</a> <a id="2222" href="Agda.Builtin.Cubical.HCompU.html#2157" class="Bound">T</a> <a id="2224" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2227" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">]</a><a id="2228" class="Symbol">}</a> <a id="2230" class="Symbol">→</a>
                   <a id="2251" href="Agda.Builtin.Cubical.HCompU.html#433" class="Primitive">hcomp</a> <a id="2257" href="Agda.Builtin.Cubical.HCompU.html#2157" class="Bound">T</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="2265" href="Agda.Builtin.Cubical.HCompU.html#2205" class="Bound">A</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="2275" href="Agda.Builtin.Cubical.HCompU.html#2205" class="Bound">A</a>
  <a id="2279" class="Comment">-- Needed for transp.</a>
  <a id="primFaceForall"></a><a id="2303" href="Agda.Builtin.Cubical.HCompU.html#2303" class="Primitive">primFaceForall</a> <a id="2318" class="Symbol">:</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2323" class="Symbol">→</a> <a id="2325" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>

<a id="transpProof"></a><a id="2333" href="Agda.Builtin.Cubical.HCompU.html#2333" class="Function">transpProof</a> <a id="2345" class="Symbol">:</a> <a id="2347" class="Symbol">∀</a> <a id="2349" class="Symbol">{</a><a id="2350" href="Agda.Builtin.Cubical.HCompU.html#2350" class="Bound">l</a><a id="2351" class="Symbol">}</a> <a id="2353" class="Symbol">→</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Agda.Builtin.Cubical.HCompU.html#2356" class="Bound">e</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2368" href="Agda.Builtin.Cubical.HCompU.html#2350" class="Bound">l</a><a id="2369" class="Symbol">)</a> <a id="2371" class="Symbol">→</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Agda.Builtin.Cubical.HCompU.html#2374" class="Bound">φ</a> <a id="2376" class="Symbol">:</a> <a id="2378" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2379" class="Symbol">)</a> <a id="2381" class="Symbol">→</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Agda.Builtin.Cubical.HCompU.html#2384" class="Bound">a</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="2396" href="Agda.Builtin.Cubical.HCompU.html#2374" class="Bound">φ</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Agda.Builtin.Cubical.HCompU.html#2356" class="Bound">e</a> <a id="2401" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2403" class="Symbol">))</a> <a id="2406" class="Symbol">→</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">b</a> <a id="2411" class="Symbol">:</a> <a id="2413" href="Agda.Builtin.Cubical.HCompU.html#2356" class="Bound">e</a> <a id="2415" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2418" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">[</a> <a id="2420" href="Agda.Builtin.Cubical.HCompU.html#2374" class="Bound">φ</a> <a id="2422" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">↦</a> <a id="2424" class="Symbol">(\</a> <a id="2427" href="Agda.Builtin.Cubical.HCompU.html#2427" class="Bound">o</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="2438" class="Symbol">(\</a> <a id="2441" href="Agda.Builtin.Cubical.HCompU.html#2441" class="Bound">i</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="Agda.Builtin.Cubical.HCompU.html#2356" class="Bound">e</a> <a id="2447" href="Agda.Builtin.Cubical.HCompU.html#2441" class="Bound">i</a><a id="2448" class="Symbol">)</a> <a id="2450" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Agda.Builtin.Cubical.HCompU.html#2384" class="Bound">a</a> <a id="2456" href="Agda.Builtin.Cubical.HCompU.html#2427" class="Bound">o</a><a id="2457" class="Symbol">))</a> <a id="2460" href="Agda.Builtin.Cubical.HCompU.html#653" class="Postulate Operator">]</a> <a id="2462" class="Symbol">)</a> <a id="2464" class="Symbol">→</a> <a id="2466" href="Agda.Builtin.Cubical.HCompU.html#1800" class="Function">fiber</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="2480" class="Symbol">(\</a> <a id="2483" href="Agda.Builtin.Cubical.HCompU.html#2483" class="Bound">i</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Agda.Builtin.Cubical.HCompU.html#2356" class="Bound">e</a> <a id="2489" href="Agda.Builtin.Cubical.HCompU.html#2483" class="Bound">i</a><a id="2490" class="Symbol">)</a> <a id="2492" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2494" class="Symbol">)</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="2502" href="Agda.Builtin.Cubical.HCompU.html#2409" class="Bound">b</a><a id="2503" class="Symbol">)</a>
<a id="2505" href="Agda.Builtin.Cubical.HCompU.html#2333" class="Function">transpProof</a> <a id="2517" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="2519" href="Agda.Builtin.Cubical.HCompU.html#2519" class="Bound">φ</a> <a id="2521" href="Agda.Builtin.Cubical.HCompU.html#2521" class="Bound">a</a> <a id="2523" href="Agda.Builtin.Cubical.HCompU.html#2523" class="Bound">b</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Agda.Builtin.Cubical.HCompU.html#3175" class="Function">f</a> <a id="2529" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2531" class="Symbol">\</a> <a id="2533" href="Agda.Builtin.Cubical.HCompU.html#2533" class="Bound">j</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Agda.Builtin.Cubical.HCompU.html#508" class="Primitive">comp</a> <a id="2542" class="Symbol">(\</a> <a id="2545" href="Agda.Builtin.Cubical.HCompU.html#2545" class="Bound">i</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="2551" href="Agda.Builtin.Cubical.HCompU.html#2545" class="Bound">i</a><a id="2552" class="Symbol">)</a> <a id="2554" class="Symbol">(\</a> <a id="2557" href="Agda.Builtin.Cubical.HCompU.html#2557" class="Bound">i</a> <a id="2559" class="Symbol">→</a>
                                               <a id="2608" class="Symbol">\</a> <a id="2610" class="Symbol">{</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Agda.Builtin.Cubical.HCompU.html#2519" class="Bound">φ</a> <a id="2615" class="Symbol">=</a> <a id="2617" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="2630" class="Symbol">(\</a> <a id="2633" href="Agda.Builtin.Cubical.HCompU.html#2633" class="Bound">j</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Agda.Builtin.Cubical.HCompU.html#2633" class="Bound">j</a> <a id="2642" href="Agda.Builtin.Cubical.HCompU.html#325" class="Primitive Operator">∧</a> <a id="2644" href="Agda.Builtin.Cubical.HCompU.html#2557" class="Bound">i</a><a id="2645" class="Symbol">))</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="2651" href="Agda.Builtin.Cubical.HCompU.html#2557" class="Bound">i</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Agda.Builtin.Cubical.HCompU.html#2521" class="Bound">a</a> <a id="2657" href="Agda.Builtin.Cubical.HCompU.html#544" class="Postulate">1=1</a><a id="2660" class="Symbol">)</a>
                                                 <a id="2711" class="Symbol">;</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Agda.Builtin.Cubical.HCompU.html#2533" class="Bound">j</a> <a id="2716" class="Symbol">=</a> <a id="2718" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2720" class="Symbol">)</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="2731" class="Symbol">(\</a> <a id="2734" href="Agda.Builtin.Cubical.HCompU.html#2734" class="Bound">j</a> <a id="2736" class="Symbol">→</a> <a id="2738" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Agda.Builtin.Cubical.HCompU.html#2734" class="Bound">j</a> <a id="2743" href="Agda.Builtin.Cubical.HCompU.html#325" class="Primitive Operator">∧</a> <a id="2745" href="Agda.Builtin.Cubical.HCompU.html#2557" class="Bound">i</a><a id="2746" class="Symbol">))</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="2752" href="Agda.Builtin.Cubical.HCompU.html#2557" class="Bound">i</a><a id="2753" class="Symbol">)</a> <a id="2755" href="Agda.Builtin.Cubical.HCompU.html#3175" class="Function">f</a>
                                                 <a id="2806" class="Symbol">;</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Agda.Builtin.Cubical.HCompU.html#2533" class="Bound">j</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2815" class="Symbol">)</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="Agda.Builtin.Cubical.HCompU.html#2948" class="Function">g</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="2824" href="Agda.Builtin.Cubical.HCompU.html#2557" class="Bound">i</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">})</a>
                                        <a id="2870" href="Agda.Builtin.Cubical.HCompU.html#3175" class="Function">f</a>
    <a id="2876" class="Keyword">where</a>
      <a id="2888" href="Agda.Builtin.Cubical.HCompU.html#2888" class="Function">b&#39;</a> <a id="2891" class="Symbol">=</a> <a id="2893" href="Agda.Builtin.Cubical.HCompU.html#675" class="Primitive">outS</a> <a id="2898" class="Symbol">{</a><a id="2899" class="Argument">u</a> <a id="2901" class="Symbol">=</a> <a id="2903" class="Symbol">(\</a> <a id="2906" href="Agda.Builtin.Cubical.HCompU.html#2906" class="Bound">o</a> <a id="2908" class="Symbol">→</a> <a id="2910" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="2917" class="Symbol">(\</a> <a id="2920" href="Agda.Builtin.Cubical.HCompU.html#2920" class="Bound">i</a> <a id="2922" class="Symbol">→</a> <a id="2924" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="2926" href="Agda.Builtin.Cubical.HCompU.html#2920" class="Bound">i</a><a id="2927" class="Symbol">)</a> <a id="2929" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Agda.Builtin.Cubical.HCompU.html#2521" class="Bound">a</a> <a id="2935" href="Agda.Builtin.Cubical.HCompU.html#2906" class="Bound">o</a><a id="2936" class="Symbol">))}</a> <a id="2940" href="Agda.Builtin.Cubical.HCompU.html#2523" class="Bound">b</a>
      <a id="2948" href="Agda.Builtin.Cubical.HCompU.html#2948" class="Function">g</a> <a id="2950" class="Symbol">:</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Agda.Builtin.Cubical.HCompU.html#2953" class="Bound">k</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="2967" href="Agda.Builtin.Cubical.HCompU.html#2953" class="Bound">k</a><a id="2968" class="Symbol">)</a>
      <a id="2976" href="Agda.Builtin.Cubical.HCompU.html#2948" class="Function">g</a> <a id="2978" href="Agda.Builtin.Cubical.HCompU.html#2978" class="Bound">k</a> <a id="2980" class="Symbol">=</a> <a id="2982" href="Agda.Builtin.Cubical.HCompU.html#1049" class="Function">fill</a> <a id="2987" class="Symbol">(\</a> <a id="2990" href="Agda.Builtin.Cubical.HCompU.html#2990" class="Bound">i</a> <a id="2992" class="Symbol">→</a> <a id="2994" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="2999" href="Agda.Builtin.Cubical.HCompU.html#2990" class="Bound">i</a><a id="3000" class="Symbol">))</a> <a id="3003" class="Symbol">(\</a> <a id="3006" href="Agda.Builtin.Cubical.HCompU.html#3006" class="Bound">i</a> <a id="3008" class="Symbol">→</a> <a id="3010" class="Symbol">\</a> <a id="3012" class="Symbol">{</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Agda.Builtin.Cubical.HCompU.html#2519" class="Bound">φ</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3021" class="Symbol">)</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="3032" class="Symbol">(\</a> <a id="3035" href="Agda.Builtin.Cubical.HCompU.html#3035" class="Bound">j</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Agda.Builtin.Cubical.HCompU.html#3035" class="Bound">j</a> <a id="3044" href="Agda.Builtin.Cubical.HCompU.html#325" class="Primitive Operator">∧</a> <a id="3046" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3048" href="Agda.Builtin.Cubical.HCompU.html#3006" class="Bound">i</a><a id="3049" class="Symbol">))</a> <a id="3052" href="Agda.Builtin.Cubical.HCompU.html#3006" class="Bound">i</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Agda.Builtin.Cubical.HCompU.html#2521" class="Bound">a</a> <a id="3057" href="Agda.Builtin.Cubical.HCompU.html#544" class="Postulate">1=1</a><a id="3060" class="Symbol">)</a>
                                          <a id="3104" class="Symbol">;</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Agda.Builtin.Cubical.HCompU.html#2519" class="Bound">φ</a> <a id="3109" class="Symbol">=</a> <a id="3111" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="3124" class="Symbol">(\</a> <a id="3127" href="Agda.Builtin.Cubical.HCompU.html#3127" class="Bound">j</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="3133" class="Symbol">(</a><a id="3134" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3136" href="Agda.Builtin.Cubical.HCompU.html#3127" class="Bound">j</a> <a id="3138" href="Agda.Builtin.Cubical.HCompU.html#384" class="Primitive Operator">∨</a> <a id="3140" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3142" href="Agda.Builtin.Cubical.HCompU.html#3006" class="Bound">i</a><a id="3143" class="Symbol">))</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3149" href="Agda.Builtin.Cubical.HCompU.html#3006" class="Bound">i</a><a id="3150" class="Symbol">)</a> <a id="3152" href="Agda.Builtin.Cubical.HCompU.html#2888" class="Function">b&#39;</a> <a id="3155" class="Symbol">})</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3163" href="Agda.Builtin.Cubical.HCompU.html#2888" class="Function">b&#39;</a><a id="3165" class="Symbol">)</a> <a id="3167" href="Agda.Builtin.Cubical.HCompU.html#2978" class="Bound">k</a>
      <a id="3175" href="Agda.Builtin.Cubical.HCompU.html#3175" class="Function">f</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="Agda.Builtin.Cubical.HCompU.html#508" class="Primitive">comp</a> <a id="3184" class="Symbol">(\</a> <a id="3187" href="Agda.Builtin.Cubical.HCompU.html#3187" class="Bound">i</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3196" href="Agda.Builtin.Cubical.HCompU.html#3187" class="Bound">i</a><a id="3197" class="Symbol">))</a> <a id="3200" class="Symbol">(\</a> <a id="3203" href="Agda.Builtin.Cubical.HCompU.html#3203" class="Bound">i</a> <a id="3205" class="Symbol">→</a> <a id="3207" class="Symbol">\</a> <a id="3209" class="Symbol">{</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Agda.Builtin.Cubical.HCompU.html#2519" class="Bound">φ</a> <a id="3214" class="Symbol">=</a> <a id="3216" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="3229" class="Symbol">(\</a> <a id="3232" href="Agda.Builtin.Cubical.HCompU.html#3232" class="Bound">j</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Agda.Builtin.Cubical.HCompU.html#3232" class="Bound">j</a> <a id="3241" href="Agda.Builtin.Cubical.HCompU.html#325" class="Primitive Operator">∧</a> <a id="3243" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3245" href="Agda.Builtin.Cubical.HCompU.html#3203" class="Bound">i</a><a id="3246" class="Symbol">))</a> <a id="3249" href="Agda.Builtin.Cubical.HCompU.html#3203" class="Bound">i</a> <a id="3251" class="Symbol">(</a><a id="3252" href="Agda.Builtin.Cubical.HCompU.html#2521" class="Bound">a</a> <a id="3254" href="Agda.Builtin.Cubical.HCompU.html#544" class="Postulate">1=1</a><a id="3257" class="Symbol">);</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Agda.Builtin.Cubical.HCompU.html#2519" class="Bound">φ</a> <a id="3263" class="Symbol">=</a> <a id="3265" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3267" class="Symbol">)</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="Agda.Builtin.Cubical.HCompU.html#470" class="Primitive">transp</a> <a id="3278" class="Symbol">(\</a> <a id="3281" href="Agda.Builtin.Cubical.HCompU.html#3281" class="Bound">j</a> <a id="3283" class="Symbol">→</a> <a id="3285" href="Agda.Builtin.Cubical.HCompU.html#2517" class="Bound">e</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3290" href="Agda.Builtin.Cubical.HCompU.html#3281" class="Bound">j</a> <a id="3292" href="Agda.Builtin.Cubical.HCompU.html#384" class="Primitive Operator">∨</a> <a id="3294" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3296" href="Agda.Builtin.Cubical.HCompU.html#3203" class="Bound">i</a><a id="3297" class="Symbol">))</a> <a id="3300" class="Symbol">(</a><a id="3301" href="Agda.Builtin.Cubical.HCompU.html#270" class="Primitive Operator">~</a> <a id="3303" href="Agda.Builtin.Cubical.HCompU.html#3203" class="Bound">i</a><a id="3304" class="Symbol">)</a> <a id="3306" href="Agda.Builtin.Cubical.HCompU.html#2888" class="Function">b&#39;</a> <a id="3309" class="Symbol">})</a> <a id="3312" href="Agda.Builtin.Cubical.HCompU.html#2888" class="Function">b&#39;</a>

<a id="3316" class="Symbol">{-#</a> <a id="3320" class="Keyword">BUILTIN</a> <a id="3328" class="Keyword">TRANSPPROOF</a> <a id="3340" href="Agda.Builtin.Cubical.HCompU.html#2333" class="Function">transpProof</a> <a id="3352" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Path.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Path</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical=no-glue</a> <a id="31" class="Pragma">--safe</a> <a id="38" class="Pragma">--no-sized-types</a> <a id="55" class="Pragma">--no-guardedness</a> <a id="72" class="Pragma">--no-irrelevance</a> <a id="89" class="Symbol">#-}</a>

<a id="94" class="Keyword">module</a> <a id="101" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a> <a id="127" class="Keyword">where</a>

  <a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="171" class="Keyword">using</a> <a id="177" class="Symbol">(</a><a id="178" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a><a id="183" class="Symbol">)</a> <a id="185" class="Keyword">public</a>


  <a id="196" class="Keyword">infix</a> <a id="202" class="Number">4</a> <a id="204" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡_</a>

  <a id="211" class="Comment">-- We have a variable name in `(λ i → A)` as a hint for case</a>
  <a id="274" class="Comment">-- splitting.</a>
  <a id="_≡_"></a><a id="290" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡_</a> <a id="294" class="Symbol">:</a> <a id="296" class="Symbol">∀</a> <a id="298" class="Symbol">{</a><a id="299" href="Agda.Builtin.Cubical.Path.html#299" class="Bound">ℓ</a><a id="300" class="Symbol">}</a> <a id="302" class="Symbol">{</a><a id="303" href="Agda.Builtin.Cubical.Path.html#303" class="Bound">A</a> <a id="305" class="Symbol">:</a> <a id="307" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="311" href="Agda.Builtin.Cubical.Path.html#299" class="Bound">ℓ</a><a id="312" class="Symbol">}</a> <a id="314" class="Symbol">→</a> <a id="316" href="Agda.Builtin.Cubical.Path.html#303" class="Bound">A</a> <a id="318" class="Symbol">→</a> <a id="320" href="Agda.Builtin.Cubical.Path.html#303" class="Bound">A</a> <a id="322" class="Symbol">→</a> <a id="324" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="328" href="Agda.Builtin.Cubical.Path.html#299" class="Bound">ℓ</a>
  <a id="332" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡_</a> <a id="336" class="Symbol">{</a><a id="337" class="Argument">A</a> <a id="339" class="Symbol">=</a> <a id="341" href="Agda.Builtin.Cubical.Path.html#341" class="Bound">A</a><a id="342" class="Symbol">}</a> <a id="344" class="Symbol">=</a> <a id="346" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="352" class="Symbol">(λ</a> <a id="355" href="Agda.Builtin.Cubical.Path.html#355" class="Bound">i</a> <a id="357" class="Symbol">→</a> <a id="359" href="Agda.Builtin.Cubical.Path.html#341" class="Bound">A</a><a id="360" class="Symbol">)</a>

  <a id="365" class="Symbol">{-#</a> <a id="369" class="Keyword">BUILTIN</a> <a id="377" class="Keyword">PATH</a>         <a id="390" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡_</a>     <a id="398" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Cubical.Sub.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Cubical.Sub</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical=no-glue</a> <a id="31" class="Pragma">--safe</a> <a id="38" class="Pragma">--no-sized-types</a> <a id="55" class="Pragma">--no-guardedness</a> <a id="72" class="Pragma">--no-irrelevance</a> <a id="89" class="Symbol">#-}</a>

<a id="94" class="Keyword">module</a> <a id="101" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="126" class="Keyword">where</a>

  <a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a>

  <a id="173" class="Symbol">{-#</a> <a id="177" class="Keyword">BUILTIN</a> <a id="185" class="Keyword">SUB</a> <a id="Sub"></a><a id="189" href="Agda.Builtin.Cubical.Sub.html#189" class="Postulate">Sub</a> <a id="193" class="Symbol">#-}</a>

  <a id="200" class="Keyword">postulate</a>
    <a id="inS"></a><a id="214" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="218" class="Symbol">:</a> <a id="220" class="Symbol">∀</a> <a id="222" class="Symbol">{</a><a id="223" href="Agda.Builtin.Cubical.Sub.html#223" class="Bound">ℓ</a><a id="224" class="Symbol">}</a> <a id="226" class="Symbol">{</a><a id="227" href="Agda.Builtin.Cubical.Sub.html#227" class="Bound">A</a> <a id="229" class="Symbol">:</a> <a id="231" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="235" href="Agda.Builtin.Cubical.Sub.html#223" class="Bound">ℓ</a><a id="236" class="Symbol">}</a> <a id="238" class="Symbol">{</a><a id="239" href="Agda.Builtin.Cubical.Sub.html#239" class="Bound">φ</a><a id="240" class="Symbol">}</a> <a id="242" class="Symbol">(</a><a id="243" href="Agda.Builtin.Cubical.Sub.html#243" class="Bound">x</a> <a id="245" class="Symbol">:</a> <a id="247" href="Agda.Builtin.Cubical.Sub.html#227" class="Bound">A</a><a id="248" class="Symbol">)</a> <a id="250" class="Symbol">→</a> <a id="252" href="Agda.Builtin.Cubical.Sub.html#189" class="Postulate">Sub</a> <a id="256" href="Agda.Builtin.Cubical.Sub.html#227" class="Bound">A</a> <a id="258" href="Agda.Builtin.Cubical.Sub.html#239" class="Bound">φ</a> <a id="260" class="Symbol">(λ</a> <a id="263" href="Agda.Builtin.Cubical.Sub.html#263" class="Bound">_</a> <a id="265" class="Symbol">→</a> <a id="267" href="Agda.Builtin.Cubical.Sub.html#243" class="Bound">x</a><a id="268" class="Symbol">)</a>

  <a id="273" class="Symbol">{-#</a> <a id="277" class="Keyword">BUILTIN</a> <a id="285" class="Keyword">SUBIN</a> <a id="291" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="295" class="Symbol">#-}</a>

  <a id="302" class="Comment">-- Sub A φ u is treated as A.</a>
  <a id="334" class="Symbol">{-#</a> <a id="338" class="Keyword">COMPILE</a> <a id="346" class="Keyword">JS</a> <a id="349" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="353" class="Pragma">=</a> <a id="355" class="Pragma">_</a> <a id="357" class="Pragma">=&gt;</a> <a id="360" class="Pragma">_</a> <a id="362" class="Pragma">=&gt;</a> <a id="365" class="Pragma">_</a> <a id="367" class="Pragma">=&gt;</a> <a id="370" class="Pragma">x</a> <a id="372" class="Pragma">=&gt;</a> <a id="375" class="Pragma">x</a> <a id="377" class="Symbol">#-}</a>

  <a id="384" class="Keyword">primitive</a>
    <a id="primSubOut"></a><a id="398" href="Agda.Builtin.Cubical.Sub.html#398" class="Primitive">primSubOut</a> <a id="409" class="Symbol">:</a> <a id="411" class="Symbol">∀</a> <a id="413" class="Symbol">{</a><a id="414" href="Agda.Builtin.Cubical.Sub.html#414" class="Bound">ℓ</a><a id="415" class="Symbol">}</a> <a id="417" class="Symbol">{</a><a id="418" href="Agda.Builtin.Cubical.Sub.html#418" class="Bound">A</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="426" href="Agda.Builtin.Cubical.Sub.html#414" class="Bound">ℓ</a><a id="427" class="Symbol">}</a> <a id="429" class="Symbol">{</a><a id="430" href="Agda.Builtin.Cubical.Sub.html#430" class="Bound">φ</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="435" class="Symbol">}</a> <a id="437" class="Symbol">{</a><a id="438" href="Agda.Builtin.Cubical.Sub.html#438" class="Bound">u</a> <a id="440" class="Symbol">:</a> <a id="442" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="450" href="Agda.Builtin.Cubical.Sub.html#430" class="Bound">φ</a> <a id="452" href="Agda.Builtin.Cubical.Sub.html#418" class="Bound">A</a><a id="453" class="Symbol">}</a> <a id="455" class="Symbol">→</a> <a id="457" href="Agda.Builtin.Cubical.Sub.html#189" class="Postulate">Sub</a> <a id="461" class="Symbol">_</a> <a id="463" href="Agda.Builtin.Cubical.Sub.html#430" class="Bound">φ</a> <a id="465" href="Agda.Builtin.Cubical.Sub.html#438" class="Bound">u</a> <a id="467" class="Symbol">→</a> <a id="469" href="Agda.Builtin.Cubical.Sub.html#418" class="Bound">A</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Float.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Float</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a> <a id="140" class="Keyword">where</a>

<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>

<a id="360" class="Keyword">postulate</a> <a id="Float"></a><a id="370" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="382" class="Symbol">{-#</a> <a id="386" class="Keyword">BUILTIN</a> <a id="394" class="Keyword">FLOAT</a> <a id="400" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="406" class="Symbol">#-}</a>

<a id="411" class="Keyword">primitive</a>
  <a id="423" class="Comment">-- Relations</a>
  <a id="primFloatInequality"></a><a id="438" href="Agda.Builtin.Float.html#438" class="Primitive">primFloatInequality</a>        <a id="465" class="Symbol">:</a> <a id="467" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="473" class="Symbol">→</a> <a id="475" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="481" class="Symbol">→</a> <a id="483" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primFloatEquality"></a><a id="490" href="Agda.Builtin.Float.html#490" class="Primitive">primFloatEquality</a>          <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="525" class="Symbol">→</a> <a id="527" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="533" class="Symbol">→</a> <a id="535" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primFloatLess"></a><a id="542" href="Agda.Builtin.Float.html#542" class="Primitive">primFloatLess</a>              <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="577" class="Symbol">→</a> <a id="579" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="585" class="Symbol">→</a> <a id="587" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primFloatIsInfinite"></a><a id="594" href="Agda.Builtin.Float.html#594" class="Primitive">primFloatIsInfinite</a>        <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="629" class="Symbol">→</a> <a id="631" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primFloatIsNaN"></a><a id="638" href="Agda.Builtin.Float.html#638" class="Primitive">primFloatIsNaN</a>             <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="673" class="Symbol">→</a> <a id="675" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primFloatIsNegativeZero"></a><a id="682" href="Agda.Builtin.Float.html#682" class="Primitive">primFloatIsNegativeZero</a>    <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="717" class="Symbol">→</a> <a id="719" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primFloatIsSafeInteger"></a><a id="726" href="Agda.Builtin.Float.html#726" class="Primitive">primFloatIsSafeInteger</a>     <a id="753" class="Symbol">:</a> <a id="755" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="761" class="Symbol">→</a> <a id="763" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="770" class="Comment">-- Conversions</a>
  <a id="primFloatToWord64"></a><a id="787" href="Agda.Builtin.Float.html#787" class="Primitive">primFloatToWord64</a>          <a id="814" class="Symbol">:</a> <a id="816" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="822" class="Symbol">→</a> <a id="824" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="830" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a>
  <a id="primNatToFloat"></a><a id="839" href="Agda.Builtin.Float.html#839" class="Primitive">primNatToFloat</a>             <a id="866" class="Symbol">:</a> <a id="868" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="872" class="Symbol">→</a> <a id="874" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primIntToFloat"></a><a id="882" href="Agda.Builtin.Float.html#882" class="Primitive">primIntToFloat</a>             <a id="909" class="Symbol">:</a> <a id="911" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="915" class="Symbol">→</a> <a id="917" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatRound"></a><a id="925" href="Agda.Builtin.Float.html#925" class="Primitive">primFloatRound</a>             <a id="952" class="Symbol">:</a> <a id="954" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="960" class="Symbol">→</a> <a id="962" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="968" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a>
  <a id="primFloatFloor"></a><a id="974" href="Agda.Builtin.Float.html#974" class="Primitive">primFloatFloor</a>             <a id="1001" class="Symbol">:</a> <a id="1003" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="1017" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a>
  <a id="primFloatCeiling"></a><a id="1023" href="Agda.Builtin.Float.html#1023" class="Primitive">primFloatCeiling</a>           <a id="1050" class="Symbol">:</a> <a id="1052" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="1066" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a>
  <a id="primFloatToRatio"></a><a id="1072" href="Agda.Builtin.Float.html#1072" class="Primitive">primFloatToRatio</a>           <a id="1099" class="Symbol">:</a> <a id="1101" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1107" class="Symbol">→</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1112" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="1116" class="Symbol">λ</a> <a id="1118" href="Agda.Builtin.Float.html#1118" class="Bound">_</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a><a id="1125" class="Symbol">)</a>
  <a id="primRatioToFloat"></a><a id="1129" href="Agda.Builtin.Float.html#1129" class="Primitive">primRatioToFloat</a>           <a id="1156" class="Symbol">:</a> <a id="1158" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="1168" class="Symbol">→</a> <a id="1170" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatDecode"></a><a id="1178" href="Agda.Builtin.Float.html#1178" class="Primitive">primFloatDecode</a>            <a id="1205" class="Symbol">:</a> <a id="1207" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1224" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="1228" class="Symbol">λ</a> <a id="1230" href="Agda.Builtin.Float.html#1230" class="Bound">_</a> <a id="1232" class="Symbol">→</a> <a id="1234" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a><a id="1237" class="Symbol">)</a>
  <a id="primFloatEncode"></a><a id="1241" href="Agda.Builtin.Float.html#1241" class="Primitive">primFloatEncode</a>            <a id="1268" class="Symbol">:</a> <a id="1270" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="1288" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primShowFloat"></a><a id="1296" href="Agda.Builtin.Float.html#1296" class="Primitive">primShowFloat</a>              <a id="1323" class="Symbol">:</a> <a id="1325" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1331" class="Symbol">→</a> <a id="1333" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
  <a id="1342" class="Comment">-- Operations</a>
  <a id="primFloatPlus"></a><a id="1358" href="Agda.Builtin.Float.html#1358" class="Primitive">primFloatPlus</a>              <a id="1385" class="Symbol">:</a> <a id="1387" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatMinus"></a><a id="1411" href="Agda.Builtin.Float.html#1411" class="Primitive">primFloatMinus</a>             <a id="1438" class="Symbol">:</a> <a id="1440" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatTimes"></a><a id="1464" href="Agda.Builtin.Float.html#1464" class="Primitive">primFloatTimes</a>             <a id="1491" class="Symbol">:</a> <a id="1493" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatDiv"></a><a id="1517" href="Agda.Builtin.Float.html#1517" class="Primitive">primFloatDiv</a>               <a id="1544" class="Symbol">:</a> <a id="1546" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatPow"></a><a id="1570" href="Agda.Builtin.Float.html#1570" class="Primitive">primFloatPow</a>               <a id="1597" class="Symbol">:</a> <a id="1599" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatNegate"></a><a id="1623" href="Agda.Builtin.Float.html#1623" class="Primitive">primFloatNegate</a>            <a id="1650" class="Symbol">:</a> <a id="1652" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatSqrt"></a><a id="1668" href="Agda.Builtin.Float.html#1668" class="Primitive">primFloatSqrt</a>              <a id="1695" class="Symbol">:</a> <a id="1697" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1703" class="Symbol">→</a> <a id="1705" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatExp"></a><a id="1713" href="Agda.Builtin.Float.html#1713" class="Primitive">primFloatExp</a>               <a id="1740" class="Symbol">:</a> <a id="1742" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatLog"></a><a id="1758" href="Agda.Builtin.Float.html#1758" class="Primitive">primFloatLog</a>               <a id="1785" class="Symbol">:</a> <a id="1787" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatSin"></a><a id="1803" href="Agda.Builtin.Float.html#1803" class="Primitive">primFloatSin</a>               <a id="1830" class="Symbol">:</a> <a id="1832" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatCos"></a><a id="1848" href="Agda.Builtin.Float.html#1848" class="Primitive">primFloatCos</a>               <a id="1875" class="Symbol">:</a> <a id="1877" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatTan"></a><a id="1893" href="Agda.Builtin.Float.html#1893" class="Primitive">primFloatTan</a>               <a id="1920" class="Symbol">:</a> <a id="1922" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatASin"></a><a id="1938" href="Agda.Builtin.Float.html#1938" class="Primitive">primFloatASin</a>              <a id="1965" class="Symbol">:</a> <a id="1967" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="1973" class="Symbol">→</a> <a id="1975" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatACos"></a><a id="1983" href="Agda.Builtin.Float.html#1983" class="Primitive">primFloatACos</a>              <a id="2010" class="Symbol">:</a> <a id="2012" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatATan"></a><a id="2028" href="Agda.Builtin.Float.html#2028" class="Primitive">primFloatATan</a>              <a id="2055" class="Symbol">:</a> <a id="2057" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatATan2"></a><a id="2073" href="Agda.Builtin.Float.html#2073" class="Primitive">primFloatATan2</a>             <a id="2100" class="Symbol">:</a> <a id="2102" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatSinh"></a><a id="2126" href="Agda.Builtin.Float.html#2126" class="Primitive">primFloatSinh</a>              <a id="2153" class="Symbol">:</a> <a id="2155" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatCosh"></a><a id="2171" href="Agda.Builtin.Float.html#2171" class="Primitive">primFloatCosh</a>              <a id="2198" class="Symbol">:</a> <a id="2200" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatTanh"></a><a id="2216" href="Agda.Builtin.Float.html#2216" class="Primitive">primFloatTanh</a>              <a id="2243" class="Symbol">:</a> <a id="2245" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatASinh"></a><a id="2261" href="Agda.Builtin.Float.html#2261" class="Primitive">primFloatASinh</a>             <a id="2288" class="Symbol">:</a> <a id="2290" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatACosh"></a><a id="2306" href="Agda.Builtin.Float.html#2306" class="Primitive">primFloatACosh</a>             <a id="2333" class="Symbol">:</a> <a id="2335" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>
  <a id="primFloatATanh"></a><a id="2351" href="Agda.Builtin.Float.html#2351" class="Primitive">primFloatATanh</a>             <a id="2378" class="Symbol">:</a> <a id="2380" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a>

<a id="2395" class="Symbol">{-#</a> <a id="2399" class="Keyword">COMPILE</a> <a id="2407" class="Keyword">JS</a>
    <a id="2414" href="Agda.Builtin.Float.html#925" class="Primitive">primFloatRound</a> <a id="2429" class="Pragma">=</a> <a id="2431" class="Pragma">function(x)</a> <a id="2443" class="Pragma">{</a>
        <a id="2453" class="Pragma">x</a> <a id="2455" class="Pragma">=</a> <a id="2457" class="Pragma">agdaRTS._primFloatRound(x);</a>
        <a id="2493" class="Pragma">if</a> <a id="2496" class="Pragma">(x</a> <a id="2499" class="Pragma">===</a> <a id="2503" class="Pragma">null)</a> <a id="2509" class="Pragma">{</a>
            <a id="2523" class="Pragma">return</a> <a id="2530" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2586" class="Pragma">}</a>
        <a id="2596" class="Pragma">else</a> <a id="2601" class="Pragma">{</a>
            <a id="2615" class="Pragma">return</a> <a id="2622" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2678" class="Pragma">}</a>
    <a id="2684" class="Pragma">};</a>
<a id="2687" class="Symbol">#-}</a>
<a id="2691" class="Symbol">{-#</a> <a id="2695" class="Keyword">COMPILE</a> <a id="2703" class="Keyword">JS</a>
    <a id="2710" href="Agda.Builtin.Float.html#974" class="Primitive">primFloatFloor</a> <a id="2725" class="Pragma">=</a> <a id="2727" class="Pragma">function(x)</a> <a id="2739" class="Pragma">{</a>
        <a id="2749" class="Pragma">x</a> <a id="2751" class="Pragma">=</a> <a id="2753" class="Pragma">agdaRTS._primFloatFloor(x);</a>
        <a id="2789" class="Pragma">if</a> <a id="2792" class="Pragma">(x</a> <a id="2795" class="Pragma">===</a> <a id="2799" class="Pragma">null)</a> <a id="2805" class="Pragma">{</a>
            <a id="2819" class="Pragma">return</a> <a id="2826" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2882" class="Pragma">}</a>
        <a id="2892" class="Pragma">else</a> <a id="2897" class="Pragma">{</a>
            <a id="2911" class="Pragma">return</a> <a id="2918" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2974" class="Pragma">}</a>
    <a id="2980" class="Pragma">};</a>
<a id="2983" class="Symbol">#-}</a>
<a id="2987" class="Symbol">{-#</a> <a id="2991" class="Keyword">COMPILE</a> <a id="2999" class="Keyword">JS</a>
    <a id="3006" href="Agda.Builtin.Float.html#1023" class="Primitive">primFloatCeiling</a> <a id="3023" class="Pragma">=</a> <a id="3025" class="Pragma">function(x)</a> <a id="3037" class="Pragma">{</a>
        <a id="3047" class="Pragma">x</a> <a id="3049" class="Pragma">=</a> <a id="3051" class="Pragma">agdaRTS._primFloatCeiling(x);</a>
        <a id="3089" class="Pragma">if</a> <a id="3092" class="Pragma">(x</a> <a id="3095" class="Pragma">===</a> <a id="3099" class="Pragma">null)</a> <a id="3105" class="Pragma">{</a>
            <a id="3119" class="Pragma">return</a> <a id="3126" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3182" class="Pragma">}</a>
        <a id="3192" class="Pragma">else</a> <a id="3197" class="Pragma">{</a>
            <a id="3211" class="Pragma">return</a> <a id="3218" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="3274" class="Pragma">}</a>
    <a id="3280" class="Pragma">};</a>
<a id="3283" class="Symbol">#-}</a>
<a id="3287" class="Symbol">{-#</a> <a id="3291" class="Keyword">COMPILE</a> <a id="3299" class="Keyword">JS</a>
    <a id="3306" href="Agda.Builtin.Float.html#1072" class="Primitive">primFloatToRatio</a> <a id="3323" class="Pragma">=</a> <a id="3325" class="Pragma">function(x)</a> <a id="3337" class="Pragma">{</a>
        <a id="3347" class="Pragma">x</a> <a id="3349" class="Pragma">=</a> <a id="3351" class="Pragma">agdaRTS._primFloatToRatio(x);</a>
        <a id="3389" class="Pragma">return</a> <a id="3396" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.numerator)(x.denominator);</a>
    <a id="3463" class="Pragma">};</a>
<a id="3466" class="Symbol">#-}</a>
<a id="3470" class="Symbol">{-#</a> <a id="3474" class="Keyword">COMPILE</a> <a id="3482" class="Keyword">JS</a>
    <a id="3489" href="Agda.Builtin.Float.html#1178" class="Primitive">primFloatDecode</a> <a id="3505" class="Pragma">=</a> <a id="3507" class="Pragma">function(x)</a> <a id="3519" class="Pragma">{</a>
        <a id="3529" class="Pragma">x</a> <a id="3531" class="Pragma">=</a> <a id="3533" class="Pragma">agdaRTS._primFloatDecode(x);</a>
        <a id="3570" class="Pragma">if</a> <a id="3573" class="Pragma">(x</a> <a id="3576" class="Pragma">===</a> <a id="3580" class="Pragma">null)</a> <a id="3586" class="Pragma">{</a>
            <a id="3600" class="Pragma">return</a> <a id="3607" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3663" class="Pragma">}</a>
        <a id="3673" class="Pragma">else</a> <a id="3678" class="Pragma">{</a>
            <a id="3692" class="Pragma">return</a> <a id="3699" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](</a>
                <a id="3760" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.mantissa)(x.exponent));</a>
        <a id="3828" class="Pragma">}</a>
    <a id="3834" class="Pragma">};</a>
<a id="3837" class="Symbol">#-}</a>
<a id="3841" class="Symbol">{-#</a> <a id="3845" class="Keyword">COMPILE</a> <a id="3853" class="Keyword">JS</a>
    <a id="3860" href="Agda.Builtin.Float.html#1241" class="Primitive">primFloatEncode</a> <a id="3876" class="Pragma">=</a> <a id="3878" class="Pragma">function(x)</a> <a id="3890" class="Pragma">{</a>
        <a id="3900" class="Pragma">return</a> <a id="3907" class="Pragma">function</a> <a id="3916" class="Pragma">(y)</a> <a id="3920" class="Pragma">{</a>
            <a id="3934" class="Pragma">x</a> <a id="3936" class="Pragma">=</a> <a id="3938" class="Pragma">agdaRTS.uprimFloatEncode(x,</a> <a id="3966" class="Pragma">y);</a>
            <a id="3982" class="Pragma">if</a> <a id="3985" class="Pragma">(x</a> <a id="3988" class="Pragma">===</a> <a id="3992" class="Pragma">null)</a> <a id="3998" class="Pragma">{</a>
                <a id="4016" class="Pragma">return</a> <a id="4023" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
            <a id="4083" class="Pragma">}</a>
            <a id="4097" class="Pragma">else</a> <a id="4102" class="Pragma">{</a>
                <a id="4120" class="Pragma">return</a> <a id="4127" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
            <a id="4187" class="Pragma">}</a>
        <a id="4197" class="Pragma">}</a>
    <a id="4203" class="Pragma">};</a>
<a id="4206" class="Symbol">#-}</a>

<a id="primFloatNumericalEquality"></a><a id="4211" href="Agda.Builtin.Float.html#4211" class="Function">primFloatNumericalEquality</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Agda.Builtin.Float.html#490" class="Primitive">primFloatEquality</a>
<a id="4258" class="Symbol">{-#</a> <a id="4262" class="Keyword">WARNING_ON_USAGE</a> <a id="4279" class="Pragma">primFloatNumericalEquality</a>
<a id="4306" class="String">&quot;Warning: primFloatNumericalEquality was deprecated in Agda v2.6.2.
Please use primFloatEquality instead.&quot;</a>
<a id="4413" class="Symbol">#-}</a>

<a id="primFloatNumericalLess"></a><a id="4418" href="Agda.Builtin.Float.html#4418" class="Function">primFloatNumericalLess</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="Agda.Builtin.Float.html#542" class="Primitive">primFloatLess</a>
<a id="4457" class="Symbol">{-#</a> <a id="4461" class="Keyword">WARNING_ON_USAGE</a> <a id="4478" class="Pragma">primFloatNumericalLess</a>
<a id="4501" class="String">&quot;Warning: primFloatNumericalLess was deprecated in Agda v2.6.2.
Please use primFloatLess instead.&quot;</a>
<a id="4600" class="Symbol">#-}</a>

<a id="primRound"></a><a id="4605" href="Agda.Builtin.Float.html#4605" class="Function">primRound</a> <a id="4615" class="Symbol">=</a> <a id="4617" href="Agda.Builtin.Float.html#925" class="Primitive">primFloatRound</a>
<a id="4632" class="Symbol">{-#</a> <a id="4636" class="Keyword">WARNING_ON_USAGE</a> <a id="4653" class="Pragma">primRound</a>
<a id="4663" class="String">&quot;Warning: primRound was deprecated in Agda v2.6.2.
Please use primFloatRound instead.&quot;</a>
<a id="4750" class="Symbol">#-}</a>

<a id="primFloor"></a><a id="4755" href="Agda.Builtin.Float.html#4755" class="Function">primFloor</a> <a id="4765" class="Symbol">=</a> <a id="4767" href="Agda.Builtin.Float.html#974" class="Primitive">primFloatFloor</a>
<a id="4782" class="Symbol">{-#</a> <a id="4786" class="Keyword">WARNING_ON_USAGE</a> <a id="4803" class="Pragma">primFloor</a>
<a id="4813" class="String">&quot;Warning: primFloor was deprecated in Agda v2.6.2.
Please use primFloatFloor instead.&quot;</a>
<a id="4900" class="Symbol">#-}</a>

<a id="primCeiling"></a><a id="4905" href="Agda.Builtin.Float.html#4905" class="Function">primCeiling</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Agda.Builtin.Float.html#1023" class="Primitive">primFloatCeiling</a>
<a id="4936" class="Symbol">{-#</a> <a id="4940" class="Keyword">WARNING_ON_USAGE</a> <a id="4957" class="Pragma">primCeiling</a>
<a id="4969" class="String">&quot;Warning: primCeiling was deprecated in Agda v2.6.2.
Please use primFloatCeiling instead.&quot;</a>
<a id="5060" class="Symbol">#-}</a>

<a id="primExp"></a><a id="5065" href="Agda.Builtin.Float.html#5065" class="Function">primExp</a> <a id="5073" class="Symbol">=</a> <a id="5075" href="Agda.Builtin.Float.html#1713" class="Primitive">primFloatExp</a>
<a id="5088" class="Symbol">{-#</a> <a id="5092" class="Keyword">WARNING_ON_USAGE</a> <a id="5109" class="Pragma">primExp</a>
<a id="5117" class="String">&quot;Warning: primExp was deprecated in Agda v2.6.2.
Please use primFloatExp instead.&quot;</a>
<a id="5200" class="Symbol">#-}</a>

<a id="primLog"></a><a id="5205" href="Agda.Builtin.Float.html#5205" class="Function">primLog</a> <a id="5213" class="Symbol">=</a> <a id="5215" href="Agda.Builtin.Float.html#1758" class="Primitive">primFloatLog</a>
<a id="5228" class="Symbol">{-#</a> <a id="5232" class="Keyword">WARNING_ON_USAGE</a> <a id="5249" class="Pragma">primLog</a>
<a id="5257" class="String">&quot;Warning: primLog was deprecated in Agda v2.6.2.
Please use primFloatLog instead.&quot;</a>
<a id="5340" class="Symbol">#-}</a>

<a id="primSin"></a><a id="5345" href="Agda.Builtin.Float.html#5345" class="Function">primSin</a> <a id="5353" class="Symbol">=</a> <a id="5355" href="Agda.Builtin.Float.html#1803" class="Primitive">primFloatSin</a>
<a id="5368" class="Symbol">{-#</a> <a id="5372" class="Keyword">WARNING_ON_USAGE</a> <a id="5389" class="Pragma">primSin</a>
<a id="5397" class="String">&quot;Warning: primSin was deprecated in Agda v2.6.2.
Please use primFloatSin instead.&quot;</a>
<a id="5480" class="Symbol">#-}</a>

<a id="primCos"></a><a id="5485" href="Agda.Builtin.Float.html#5485" class="Function">primCos</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="Agda.Builtin.Float.html#1848" class="Primitive">primFloatCos</a>
<a id="5508" class="Symbol">{-#</a> <a id="5512" class="Keyword">WARNING_ON_USAGE</a> <a id="5529" class="Pragma">primCos</a>
<a id="5537" class="String">&quot;Warning: primCos was deprecated in Agda v2.6.2.
Please use primFloatCos instead.&quot;</a>
<a id="5620" class="Symbol">#-}</a>

<a id="primTan"></a><a id="5625" href="Agda.Builtin.Float.html#5625" class="Function">primTan</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Agda.Builtin.Float.html#1893" class="Primitive">primFloatTan</a>
<a id="5648" class="Symbol">{-#</a> <a id="5652" class="Keyword">WARNING_ON_USAGE</a> <a id="5669" class="Pragma">primTan</a>
<a id="5677" class="String">&quot;Warning: primTan was deprecated in Agda v2.6.2.
Please use primFloatTan instead.&quot;</a>
<a id="5760" class="Symbol">#-}</a>

<a id="primASin"></a><a id="5765" href="Agda.Builtin.Float.html#5765" class="Function">primASin</a> <a id="5774" class="Symbol">=</a> <a id="5776" href="Agda.Builtin.Float.html#1938" class="Primitive">primFloatASin</a>
<a id="5790" class="Symbol">{-#</a> <a id="5794" class="Keyword">WARNING_ON_USAGE</a> <a id="5811" class="Pragma">primASin</a>
<a id="5820" class="String">&quot;Warning: primASin was deprecated in Agda v2.6.2.
Please use primFloatASin instead.&quot;</a>
<a id="5905" class="Symbol">#-}</a>


<a id="primACos"></a><a id="5911" href="Agda.Builtin.Float.html#5911" class="Function">primACos</a> <a id="5920" class="Symbol">=</a> <a id="5922" href="Agda.Builtin.Float.html#1983" class="Primitive">primFloatACos</a>
<a id="5936" class="Symbol">{-#</a> <a id="5940" class="Keyword">WARNING_ON_USAGE</a> <a id="5957" class="Pragma">primACos</a>
<a id="5966" class="String">&quot;Warning: primACos was deprecated in Agda v2.6.2.
Please use primFloatACos instead.&quot;</a>
<a id="6051" class="Symbol">#-}</a>

<a id="primATan"></a><a id="6056" href="Agda.Builtin.Float.html#6056" class="Function">primATan</a> <a id="6065" class="Symbol">=</a> <a id="6067" href="Agda.Builtin.Float.html#2028" class="Primitive">primFloatATan</a>
<a id="6081" class="Symbol">{-#</a> <a id="6085" class="Keyword">WARNING_ON_USAGE</a> <a id="6102" class="Pragma">primATan</a>
<a id="6111" class="String">&quot;Warning: primATan was deprecated in Agda v2.6.2.
Please use primFloatATan instead.&quot;</a>
<a id="6196" class="Symbol">#-}</a>

<a id="primATan2"></a><a id="6201" href="Agda.Builtin.Float.html#6201" class="Function">primATan2</a> <a id="6211" class="Symbol">=</a> <a id="6213" href="Agda.Builtin.Float.html#2073" class="Primitive">primFloatATan2</a>
<a id="6228" class="Symbol">{-#</a> <a id="6232" class="Keyword">WARNING_ON_USAGE</a> <a id="6249" class="Pragma">primATan2</a>
<a id="6259" class="String">&quot;Warning: primATan2 was deprecated in Agda v2.6.2.
Please use primFloatATan2 instead.&quot;</a>
<a id="6346" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.FromNat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.FromNat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.FromNat.html" class="Module">Agda.Builtin.FromNat</a> <a id="142" class="Keyword">where</a>

<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="206" class="Keyword">record</a> <a id="Number"></a><a id="213" href="Agda.Builtin.FromNat.html#213" class="Record">Number</a> <a id="220" class="Symbol">{</a><a id="221" href="Agda.Builtin.FromNat.html#221" class="Bound">a</a><a id="222" class="Symbol">}</a> <a id="224" class="Symbol">(</a><a id="225" href="Agda.Builtin.FromNat.html#225" class="Bound">A</a> <a id="227" class="Symbol">:</a> <a id="229" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="233" href="Agda.Builtin.FromNat.html#221" class="Bound">a</a><a id="234" class="Symbol">)</a> <a id="236" class="Symbol">:</a> <a id="238" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="242" class="Symbol">(</a><a id="243" href="Agda.Primitive.html#989" class="Primitive">lsuc</a> <a id="248" href="Agda.Builtin.FromNat.html#221" class="Bound">a</a><a id="249" class="Symbol">)</a> <a id="251" class="Keyword">where</a>
  <a id="259" class="Keyword">field</a>
    <a id="Number.Constraint"></a><a id="269" href="Agda.Builtin.FromNat.html#269" class="Field">Constraint</a> <a id="280" class="Symbol">:</a> <a id="282" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="286" class="Symbol">→</a> <a id="288" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="292" href="Agda.Builtin.FromNat.html#221" class="Bound">a</a>
    <a id="Number.fromNat"></a><a id="298" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a> <a id="306" class="Symbol">:</a> <a id="308" class="Symbol">∀</a> <a id="310" href="Agda.Builtin.FromNat.html#310" class="Bound">n</a> <a id="312" class="Symbol">→</a> <a id="314" class="Symbol">{{</a><a id="316" href="Agda.Builtin.FromNat.html#316" class="Bound">_</a> <a id="318" class="Symbol">:</a> <a id="320" href="Agda.Builtin.FromNat.html#269" class="Field">Constraint</a> <a id="331" href="Agda.Builtin.FromNat.html#310" class="Bound">n</a><a id="332" class="Symbol">}}</a> <a id="335" class="Symbol">→</a> <a id="337" href="Agda.Builtin.FromNat.html#225" class="Bound">A</a>

<a id="340" class="Keyword">open</a> <a id="345" href="Agda.Builtin.FromNat.html#213" class="Module">Number</a> <a id="352" class="Symbol">{{...}}</a> <a id="360" class="Keyword">public</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a><a id="381" class="Symbol">)</a>

<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">BUILTIN</a> <a id="396" class="Keyword">FROMNAT</a> <a id="404" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a> <a id="412" class="Symbol">#-}</a>
<a id="416" class="Symbol">{-#</a> <a id="420" class="Keyword">DISPLAY</a> <a id="428" href="Agda.Builtin.FromNat.html#298" class="Field">Number.fromNat</a> <a id="443" class="Pragma">_</a> <a id="445" href="Agda.Builtin.FromNat.html#445" class="Bound">n</a> <a id="447" class="Pragma">=</a> <a id="449" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a> <a id="457" href="Agda.Builtin.FromNat.html#445" class="Bound">n</a> <a id="459" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.FromNeg.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.FromNeg</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.FromNeg.html" class="Module">Agda.Builtin.FromNeg</a> <a id="142" class="Keyword">where</a>

<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="206" class="Keyword">record</a> <a id="Negative"></a><a id="213" href="Agda.Builtin.FromNeg.html#213" class="Record">Negative</a> <a id="222" class="Symbol">{</a><a id="223" href="Agda.Builtin.FromNeg.html#223" class="Bound">a</a><a id="224" class="Symbol">}</a> <a id="226" class="Symbol">(</a><a id="227" href="Agda.Builtin.FromNeg.html#227" class="Bound">A</a> <a id="229" class="Symbol">:</a> <a id="231" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="235" href="Agda.Builtin.FromNeg.html#223" class="Bound">a</a><a id="236" class="Symbol">)</a> <a id="238" class="Symbol">:</a> <a id="240" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="244" class="Symbol">(</a><a id="245" href="Agda.Primitive.html#989" class="Primitive">lsuc</a> <a id="250" href="Agda.Builtin.FromNeg.html#223" class="Bound">a</a><a id="251" class="Symbol">)</a> <a id="253" class="Keyword">where</a>
  <a id="261" class="Keyword">field</a>
    <a id="Negative.Constraint"></a><a id="271" href="Agda.Builtin.FromNeg.html#271" class="Field">Constraint</a> <a id="282" class="Symbol">:</a> <a id="284" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="288" class="Symbol">→</a> <a id="290" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="294" href="Agda.Builtin.FromNeg.html#223" class="Bound">a</a>
    <a id="Negative.fromNeg"></a><a id="300" href="Agda.Builtin.FromNeg.html#300" class="Field">fromNeg</a> <a id="308" class="Symbol">:</a> <a id="310" class="Symbol">∀</a> <a id="312" href="Agda.Builtin.FromNeg.html#312" class="Bound">n</a> <a id="314" class="Symbol">→</a> <a id="316" class="Symbol">{{</a><a id="318" href="Agda.Builtin.FromNeg.html#318" class="Bound">_</a> <a id="320" class="Symbol">:</a> <a id="322" href="Agda.Builtin.FromNeg.html#271" class="Field">Constraint</a> <a id="333" href="Agda.Builtin.FromNeg.html#312" class="Bound">n</a><a id="334" class="Symbol">}}</a> <a id="337" class="Symbol">→</a> <a id="339" href="Agda.Builtin.FromNeg.html#227" class="Bound">A</a>

<a id="342" class="Keyword">open</a> <a id="347" href="Agda.Builtin.FromNeg.html#213" class="Module">Negative</a> <a id="356" class="Symbol">{{...}}</a> <a id="364" class="Keyword">public</a> <a id="371" class="Keyword">using</a> <a id="377" class="Symbol">(</a><a id="378" href="Agda.Builtin.FromNeg.html#300" class="Field">fromNeg</a><a id="385" class="Symbol">)</a>

<a id="388" class="Symbol">{-#</a> <a id="392" class="Keyword">BUILTIN</a> <a id="400" class="Keyword">FROMNEG</a> <a id="408" href="Agda.Builtin.FromNeg.html#300" class="Field">fromNeg</a> <a id="416" class="Symbol">#-}</a>
<a id="420" class="Symbol">{-#</a> <a id="424" class="Keyword">DISPLAY</a> <a id="432" href="Agda.Builtin.FromNeg.html#300" class="Field">Negative.fromNeg</a> <a id="449" class="Pragma">_</a> <a id="451" href="Agda.Builtin.FromNeg.html#451" class="Bound">n</a> <a id="453" class="Pragma">=</a> <a id="455" href="Agda.Builtin.FromNeg.html#300" class="Field">fromNeg</a> <a id="463" href="Agda.Builtin.FromNeg.html#451" class="Bound">n</a> <a id="465" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Int.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Int</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a> <a id="138" class="Keyword">where</a>

<a id="145" class="Keyword">open</a> <a id="150" class="Keyword">import</a> <a id="157" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="207" class="Keyword">data</a> <a id="Int"></a><a id="212" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="216" class="Symbol">:</a> <a id="218" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="222" class="Keyword">where</a>
  <a id="Int.pos"></a><a id="230" href="Agda.Builtin.Int.html#230" class="InductiveConstructor">pos</a>    <a id="237" class="Symbol">:</a> <a id="239" class="Symbol">(</a><a id="240" href="Agda.Builtin.Int.html#240" class="Bound">n</a> <a id="242" class="Symbol">:</a> <a id="244" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="247" class="Symbol">)</a> <a id="249" class="Symbol">→</a> <a id="251" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a>
  <a id="Int.negsuc"></a><a id="257" href="Agda.Builtin.Int.html#257" class="InductiveConstructor">negsuc</a> <a id="264" class="Symbol">:</a> <a id="266" class="Symbol">(</a><a id="267" href="Agda.Builtin.Int.html#267" class="Bound">n</a> <a id="269" class="Symbol">:</a> <a id="271" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="274" class="Symbol">)</a> <a id="276" class="Symbol">→</a> <a id="278" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a>

<a id="283" class="Symbol">{-#</a> <a id="287" class="Keyword">BUILTIN</a> <a id="295" class="Keyword">INTEGER</a>       <a id="309" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a>    <a id="316" class="Symbol">#-}</a>
<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">INTEGERPOS</a>    <a id="346" href="Agda.Builtin.Int.html#230" class="InductiveConstructor">pos</a>    <a id="353" class="Symbol">#-}</a>
<a id="357" class="Symbol">{-#</a> <a id="361" class="Keyword">BUILTIN</a> <a id="369" class="Keyword">INTEGERNEGSUC</a> <a id="383" href="Agda.Builtin.Int.html#257" class="InductiveConstructor">negsuc</a> <a id="390" class="Symbol">#-}</a>

<a id="395" class="Keyword">primitive</a> <a id="primShowInteger"></a><a id="405" href="Agda.Builtin.Int.html#405" class="Primitive">primShowInteger</a> <a id="421" class="Symbol">:</a> <a id="423" href="Agda.Builtin.Int.html#212" class="Datatype">Int</a> <a id="427" class="Symbol">→</a> <a id="429" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
</pre></body></html>

==> anc/html/Agda.Builtin.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="139" class="Keyword">where</a>

<a id="146" class="Keyword">infixr</a> <a id="153" class="Number">5</a> <a id="155" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a>
<a id="159" class="Keyword">data</a> <a id="List"></a><a id="164" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="169" class="Symbol">{</a><a id="170" href="Agda.Builtin.List.html#170" class="Bound">a</a><a id="171" class="Symbol">}</a> <a id="173" class="Symbol">(</a><a id="174" href="Agda.Builtin.List.html#174" class="Bound">A</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="182" href="Agda.Builtin.List.html#170" class="Bound">a</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">:</a> <a id="187" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="191" href="Agda.Builtin.List.html#170" class="Bound">a</a> <a id="193" class="Keyword">where</a>
  <a id="List.[]"></a><a id="201" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>  <a id="205" class="Symbol">:</a> <a id="207" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="212" href="Agda.Builtin.List.html#174" class="Bound">A</a>
  <a id="List._∷_"></a><a id="216" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="220" class="Symbol">:</a> <a id="222" class="Symbol">(</a><a id="223" href="Agda.Builtin.List.html#223" class="Bound">x</a> <a id="225" class="Symbol">:</a> <a id="227" href="Agda.Builtin.List.html#174" class="Bound">A</a><a id="228" class="Symbol">)</a> <a id="230" class="Symbol">(</a><a id="231" href="Agda.Builtin.List.html#231" class="Bound">xs</a> <a id="234" class="Symbol">:</a> <a id="236" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="241" href="Agda.Builtin.List.html#174" class="Bound">A</a><a id="242" class="Symbol">)</a> <a id="244" class="Symbol">→</a> <a id="246" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="251" href="Agda.Builtin.List.html#174" class="Bound">A</a>

<a id="254" class="Symbol">{-#</a> <a id="258" class="Keyword">BUILTIN</a> <a id="266" class="Keyword">LIST</a> <a id="271" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="276" class="Symbol">#-}</a>

<a id="281" class="Symbol">{-#</a> <a id="285" class="Keyword">COMPILE</a> <a id="293" class="Keyword">JS</a>  <a id="297" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="302" class="Pragma">=</a> <a id="304" class="Pragma">function(x,v)</a> <a id="318" class="Pragma">{</a>
  <a id="322" class="Pragma">if</a> <a id="325" class="Pragma">(x.length</a> <a id="335" class="Pragma">&lt;</a> <a id="337" class="Pragma">1)</a> <a id="340" class="Pragma">{</a> <a id="342" class="Pragma">return</a> <a id="349" class="Pragma">v[&quot;[]&quot;]();</a> <a id="360" class="Pragma">}</a> <a id="362" class="Pragma">else</a> <a id="367" class="Pragma">{</a> <a id="369" class="Pragma">return</a> <a id="376" class="Pragma">v[&quot;_∷_&quot;](x[0],</a> <a id="391" class="Pragma">x.slice(1));</a> <a id="404" class="Pragma">}</a>
<a id="406" class="Pragma">}</a> <a id="408" class="Symbol">#-}</a>
<a id="412" class="Symbol">{-#</a> <a id="416" class="Keyword">COMPILE</a> <a id="424" class="Keyword">JS</a> <a id="427" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="430" class="Pragma">=</a> <a id="432" class="Pragma">Array()</a> <a id="440" class="Symbol">#-}</a>
<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">COMPILE</a> <a id="456" class="Keyword">JS</a> <a id="459" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="463" class="Pragma">=</a> <a id="465" class="Pragma">function</a> <a id="474" class="Pragma">(x)</a> <a id="478" class="Pragma">{</a> <a id="480" class="Pragma">return</a> <a id="487" class="Pragma">function(y)</a> <a id="499" class="Pragma">{</a> <a id="501" class="Pragma">return</a> <a id="508" class="Pragma">[x].concat(y);</a> <a id="523" class="Pragma">};</a> <a id="526" class="Pragma">}</a> <a id="528" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="140" class="Keyword">where</a>

<a id="147" class="Keyword">data</a> <a id="Maybe"></a><a id="152" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="158" class="Symbol">{</a><a id="159" href="Agda.Builtin.Maybe.html#159" class="Bound">a</a><a id="160" class="Symbol">}</a> <a id="162" class="Symbol">(</a><a id="163" href="Agda.Builtin.Maybe.html#163" class="Bound">A</a> <a id="165" class="Symbol">:</a> <a id="167" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="171" href="Agda.Builtin.Maybe.html#159" class="Bound">a</a><a id="172" class="Symbol">)</a> <a id="174" class="Symbol">:</a> <a id="176" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="180" href="Agda.Builtin.Maybe.html#159" class="Bound">a</a> <a id="182" class="Keyword">where</a>
  <a id="Maybe.just"></a><a id="190" href="Agda.Builtin.Maybe.html#190" class="InductiveConstructor">just</a> <a id="195" class="Symbol">:</a> <a id="197" href="Agda.Builtin.Maybe.html#163" class="Bound">A</a> <a id="199" class="Symbol">→</a> <a id="201" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="207" href="Agda.Builtin.Maybe.html#163" class="Bound">A</a>
  <a id="Maybe.nothing"></a><a id="211" href="Agda.Builtin.Maybe.html#211" class="InductiveConstructor">nothing</a> <a id="219" class="Symbol">:</a> <a id="221" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="227" href="Agda.Builtin.Maybe.html#163" class="Bound">A</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">BUILTIN</a> <a id="242" class="Keyword">MAYBE</a> <a id="248" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="254" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--no-irrelevance</a> <a id="131" class="Pragma">--level-universe</a> <a id="148" class="Symbol">#-}</a>

<a id="153" class="Keyword">module</a> <a id="160" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="177" class="Keyword">where</a>

<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="215" class="Keyword">data</a> <a id="Nat"></a><a id="220" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="224" class="Symbol">:</a> <a id="226" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="230" class="Keyword">where</a>
  <a id="Nat.zero"></a><a id="238" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="243" class="Symbol">:</a> <a id="245" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
  <a id="Nat.suc"></a><a id="251" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a>  <a id="256" class="Symbol">:</a> <a id="258" class="Symbol">(</a><a id="259" href="Agda.Builtin.Nat.html#259" class="Bound">n</a> <a id="261" class="Symbol">:</a> <a id="263" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="266" class="Symbol">)</a> <a id="268" class="Symbol">→</a> <a id="270" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>

<a id="275" class="Symbol">{-#</a> <a id="279" class="Keyword">BUILTIN</a> <a id="287" class="Keyword">NATURAL</a> <a id="295" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="299" class="Symbol">#-}</a>

<a id="304" class="Keyword">infix</a>  <a id="311" class="Number">4</a> <a id="313" href="Agda.Builtin.Nat.html#648" class="Primitive Operator">_==_</a> <a id="318" href="Agda.Builtin.Nat.html#774" class="Primitive Operator">_&lt;_</a>
<a id="322" class="Keyword">infixl</a> <a id="329" class="Number">6</a> <a id="331" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a> <a id="335" href="Agda.Builtin.Nat.html#443" class="Primitive Operator">_-_</a>
<a id="339" class="Keyword">infixl</a> <a id="346" class="Number">7</a> <a id="348" href="Agda.Builtin.Nat.html#556" class="Primitive Operator">_*_</a>

<a id="_+_"></a><a id="353" href="Agda.Builtin.Nat.html#353" class="Function Operator">_+_</a> <a id="357" class="Symbol">:</a> <a id="359" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="363" class="Symbol">→</a> <a id="365" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="369" class="Symbol">→</a> <a id="371" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
<a id="375" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>  <a id="381" href="Agda.Builtin.Nat.html#353" class="Function Operator">+</a> <a id="383" href="Agda.Builtin.Nat.html#383" class="Bound">m</a> <a id="385" class="Symbol">=</a> <a id="387" href="Agda.Builtin.Nat.html#383" class="Bound">m</a>
<a id="389" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="393" href="Agda.Builtin.Nat.html#393" class="Bound">n</a> <a id="395" href="Agda.Builtin.Nat.html#353" class="Function Operator">+</a> <a id="397" href="Agda.Builtin.Nat.html#397" class="Bound">m</a> <a id="399" class="Symbol">=</a> <a id="401" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="405" class="Symbol">(</a><a id="406" href="Agda.Builtin.Nat.html#393" class="Bound">n</a> <a id="408" href="Agda.Builtin.Nat.html#353" class="Function Operator">+</a> <a id="410" href="Agda.Builtin.Nat.html#397" class="Bound">m</a><a id="411" class="Symbol">)</a>

<a id="414" class="Symbol">{-#</a> <a id="418" class="Keyword">BUILTIN</a> <a id="426" class="Keyword">NATPLUS</a> <a id="434" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a> <a id="438" class="Symbol">#-}</a>

<a id="_-_"></a><a id="443" href="Agda.Builtin.Nat.html#443" class="Function Operator">_-_</a> <a id="447" class="Symbol">:</a> <a id="449" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="453" class="Symbol">→</a> <a id="455" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="459" class="Symbol">→</a> <a id="461" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
<a id="465" href="Agda.Builtin.Nat.html#465" class="Bound">n</a>     <a id="471" href="Agda.Builtin.Nat.html#443" class="Function Operator">-</a> <a id="473" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="478" class="Symbol">=</a> <a id="480" href="Agda.Builtin.Nat.html#465" class="Bound">n</a>
<a id="482" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>  <a id="488" href="Agda.Builtin.Nat.html#443" class="Function Operator">-</a> <a id="490" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="494" href="Agda.Builtin.Nat.html#494" class="Bound">m</a> <a id="496" class="Symbol">=</a> <a id="498" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="503" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="507" href="Agda.Builtin.Nat.html#507" class="Bound">n</a> <a id="509" href="Agda.Builtin.Nat.html#443" class="Function Operator">-</a> <a id="511" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="515" href="Agda.Builtin.Nat.html#515" class="Bound">m</a> <a id="517" class="Symbol">=</a> <a id="519" href="Agda.Builtin.Nat.html#507" class="Bound">n</a> <a id="521" href="Agda.Builtin.Nat.html#443" class="Function Operator">-</a> <a id="523" href="Agda.Builtin.Nat.html#515" class="Bound">m</a>

<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">NATMINUS</a> <a id="547" href="Agda.Builtin.Nat.html#443" class="Primitive Operator">_-_</a> <a id="551" class="Symbol">#-}</a>

<a id="_*_"></a><a id="556" href="Agda.Builtin.Nat.html#556" class="Function Operator">_*_</a> <a id="560" class="Symbol">:</a> <a id="562" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="566" class="Symbol">→</a> <a id="568" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="572" class="Symbol">→</a> <a id="574" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
<a id="578" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>  <a id="584" href="Agda.Builtin.Nat.html#556" class="Function Operator">*</a> <a id="586" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="588" class="Symbol">=</a> <a id="590" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="595" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="599" href="Agda.Builtin.Nat.html#599" class="Bound">n</a> <a id="601" href="Agda.Builtin.Nat.html#556" class="Function Operator">*</a> <a id="603" href="Agda.Builtin.Nat.html#603" class="Bound">m</a> <a id="605" class="Symbol">=</a> <a id="607" href="Agda.Builtin.Nat.html#603" class="Bound">m</a> <a id="609" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="611" href="Agda.Builtin.Nat.html#599" class="Bound">n</a> <a id="613" href="Agda.Builtin.Nat.html#556" class="Function Operator">*</a> <a id="615" href="Agda.Builtin.Nat.html#603" class="Bound">m</a>

<a id="618" class="Symbol">{-#</a> <a id="622" class="Keyword">BUILTIN</a> <a id="630" class="Keyword">NATTIMES</a> <a id="639" href="Agda.Builtin.Nat.html#556" class="Primitive Operator">_*_</a> <a id="643" class="Symbol">#-}</a>

<a id="_==_"></a><a id="648" href="Agda.Builtin.Nat.html#648" class="Function Operator">_==_</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="659" class="Symbol">→</a> <a id="661" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="665" class="Symbol">→</a> <a id="667" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="672" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>  <a id="678" href="Agda.Builtin.Nat.html#648" class="Function Operator">==</a> <a id="681" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>  <a id="687" class="Symbol">=</a> <a id="689" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="694" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="698" href="Agda.Builtin.Nat.html#698" class="Bound">n</a> <a id="700" href="Agda.Builtin.Nat.html#648" class="Function Operator">==</a> <a id="703" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="707" href="Agda.Builtin.Nat.html#707" class="Bound">m</a> <a id="709" class="Symbol">=</a> <a id="711" href="Agda.Builtin.Nat.html#698" class="Bound">n</a> <a id="713" href="Agda.Builtin.Nat.html#648" class="Function Operator">==</a> <a id="716" href="Agda.Builtin.Nat.html#707" class="Bound">m</a>
<a id="718" class="CatchallClause Symbol">_</a><a id="719" class="CatchallClause">     </a><a id="724" href="Agda.Builtin.Nat.html#648" class="CatchallClause Function Operator">==</a><a id="726" class="CatchallClause"> </a><a id="727" class="CatchallClause Symbol">_</a>     <a id="733" class="Symbol">=</a> <a id="735" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>

<a id="742" class="Symbol">{-#</a> <a id="746" class="Keyword">BUILTIN</a> <a id="754" class="Keyword">NATEQUALS</a> <a id="764" href="Agda.Builtin.Nat.html#648" class="Primitive Operator">_==_</a> <a id="769" class="Symbol">#-}</a>

<a id="_&lt;_"></a><a id="774" href="Agda.Builtin.Nat.html#774" class="Function Operator">_&lt;_</a> <a id="778" class="Symbol">:</a> <a id="780" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="784" class="Symbol">→</a> <a id="786" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="790" class="Symbol">→</a> <a id="792" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="797" class="Symbol">_</a>     <a id="803" href="Agda.Builtin.Nat.html#774" class="Function Operator">&lt;</a> <a id="805" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>  <a id="811" class="Symbol">=</a> <a id="813" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="819" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>  <a id="825" href="Agda.Builtin.Nat.html#774" class="Function Operator">&lt;</a> <a id="827" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="831" class="Symbol">_</a> <a id="833" class="Symbol">=</a> <a id="835" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="840" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="844" href="Agda.Builtin.Nat.html#844" class="Bound">n</a> <a id="846" href="Agda.Builtin.Nat.html#774" class="Function Operator">&lt;</a> <a id="848" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="852" href="Agda.Builtin.Nat.html#852" class="Bound">m</a> <a id="854" class="Symbol">=</a> <a id="856" href="Agda.Builtin.Nat.html#844" class="Bound">n</a> <a id="858" href="Agda.Builtin.Nat.html#774" class="Function Operator">&lt;</a> <a id="860" href="Agda.Builtin.Nat.html#852" class="Bound">m</a>

<a id="863" class="Symbol">{-#</a> <a id="867" class="Keyword">BUILTIN</a> <a id="875" class="Keyword">NATLESS</a> <a id="883" href="Agda.Builtin.Nat.html#774" class="Primitive Operator">_&lt;_</a> <a id="887" class="Symbol">#-}</a>

<a id="892" class="Comment">-- Helper function  div-helper  for Euclidean division.</a>
<a id="948" class="Comment">---------------------------------------------------------------------------</a>
<a id="1024" class="Comment">--</a>
<a id="1027" class="Comment">-- div-helper computes n / 1+m via iteration on n.</a>
<a id="1078" class="Comment">--</a>
<a id="1081" class="Comment">--   n div (suc m) = div-helper 0 m n m</a>
<a id="1121" class="Comment">--</a>
<a id="1124" class="Comment">-- The state of the iterator has two accumulator variables:</a>
<a id="1184" class="Comment">--</a>
<a id="1187" class="Comment">--   k: The quotient, returned once n=0.  Initialized to 0.</a>
<a id="1247" class="Comment">--</a>
<a id="1250" class="Comment">--   j: A counter, initialized to the divisor m, decreased on each iteration step.</a>
<a id="1333" class="Comment">--      Once it reaches 0, the quotient k is increased and j reset to m,</a>
<a id="1406" class="Comment">--      starting the next countdown.</a>
<a id="1443" class="Comment">--</a>
<a id="1446" class="Comment">-- Under the precondition j ≤ m, the invariant is</a>
<a id="1496" class="Comment">--</a>
<a id="1499" class="Comment">--   div-helper k m n j = k + (n + m - j) div (1 + m)</a>

<a id="div-helper"></a><a id="1554" href="Agda.Builtin.Nat.html#1554" class="Function">div-helper</a> <a id="1565" class="Symbol">:</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Agda.Builtin.Nat.html#1568" class="Bound">k</a> <a id="1570" href="Agda.Builtin.Nat.html#1570" class="Bound">m</a> <a id="1572" href="Agda.Builtin.Nat.html#1572" class="Bound">n</a> <a id="1574" href="Agda.Builtin.Nat.html#1574" class="Bound">j</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
<a id="1589" href="Agda.Builtin.Nat.html#1554" class="Function">div-helper</a> <a id="1600" href="Agda.Builtin.Nat.html#1600" class="Bound">k</a> <a id="1602" href="Agda.Builtin.Nat.html#1602" class="Bound">m</a>  <a id="1605" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="1613" href="Agda.Builtin.Nat.html#1613" class="Bound">j</a>      <a id="1620" class="Symbol">=</a> <a id="1622" href="Agda.Builtin.Nat.html#1600" class="Bound">k</a>
<a id="1624" href="Agda.Builtin.Nat.html#1554" class="Function">div-helper</a> <a id="1635" href="Agda.Builtin.Nat.html#1635" class="Bound">k</a> <a id="1637" href="Agda.Builtin.Nat.html#1637" class="Bound">m</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1644" href="Agda.Builtin.Nat.html#1644" class="Bound">n</a><a id="1645" class="Symbol">)</a>  <a id="1648" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="1655" class="Symbol">=</a> <a id="1657" href="Agda.Builtin.Nat.html#1554" class="Function">div-helper</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1673" href="Agda.Builtin.Nat.html#1635" class="Bound">k</a><a id="1674" class="Symbol">)</a> <a id="1676" href="Agda.Builtin.Nat.html#1637" class="Bound">m</a> <a id="1678" href="Agda.Builtin.Nat.html#1644" class="Bound">n</a> <a id="1680" href="Agda.Builtin.Nat.html#1637" class="Bound">m</a>
<a id="1682" href="Agda.Builtin.Nat.html#1554" class="Function">div-helper</a> <a id="1693" href="Agda.Builtin.Nat.html#1693" class="Bound">k</a> <a id="1695" href="Agda.Builtin.Nat.html#1695" class="Bound">m</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1702" href="Agda.Builtin.Nat.html#1702" class="Bound">n</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1710" href="Agda.Builtin.Nat.html#1710" class="Bound">j</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Agda.Builtin.Nat.html#1554" class="Function">div-helper</a> <a id="1726" href="Agda.Builtin.Nat.html#1693" class="Bound">k</a>       <a id="1734" href="Agda.Builtin.Nat.html#1695" class="Bound">m</a> <a id="1736" href="Agda.Builtin.Nat.html#1702" class="Bound">n</a> <a id="1738" href="Agda.Builtin.Nat.html#1710" class="Bound">j</a>

<a id="1741" class="Symbol">{-#</a> <a id="1745" class="Keyword">BUILTIN</a> <a id="1753" class="Keyword">NATDIVSUCAUX</a> <a id="1766" href="Agda.Builtin.Nat.html#1554" class="Primitive">div-helper</a> <a id="1777" class="Symbol">#-}</a>

<a id="1782" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="1827" class="Comment">--</a>
<a id="1830" class="Comment">--   clause 1: div-helper k m 0 j</a>
<a id="1864" class="Comment">--           = k                                        by definition</a>
<a id="1934" class="Comment">--           = k + (0 + m - j) div (1 + m)              since m - j &lt; 1 + m</a>
<a id="2010" class="Comment">--</a>
<a id="2013" class="Comment">--   clause 2: div-helper k m (1 + n) 0</a>
<a id="2053" class="Comment">--           = div-helper (1 + k) m n m                 by definition</a>
<a id="2123" class="Comment">--           = 1 + k + (n + m - m) div (1 + m)          by induction hypothesis</a>
<a id="2203" class="Comment">--           = 1 + k +          n  div (1 + m)          by simplification</a>
<a id="2277" class="Comment">--           = k +   (n + (1 + m)) div (1 + m)          by expansion</a>
<a id="2346" class="Comment">--           = k + (1 + n + m - 0) div (1 + m)          by expansion</a>
<a id="2415" class="Comment">--</a>
<a id="2418" class="Comment">--   clause 3: div-helper k m (1 + n) (1 + j)</a>
<a id="2464" class="Comment">--           = div-helper k m n j                       by definition</a>
<a id="2534" class="Comment">--           = k + (n + m - j) div (1 + m)              by induction hypothesis</a>
<a id="2614" class="Comment">--           = k + ((1 + n) + m - (1 + j)) div (1 + m)  by expansion</a>
<a id="2683" class="Comment">--</a>
<a id="2686" class="Comment">-- Q.e.d.</a>

<a id="2697" class="Comment">-- If we don&#39;t give a definition for div-helper in JS, the JS backend will</a>
<a id="2772" class="Comment">-- generate a recursive function, which can exhaust the heap memory.</a>
<a id="2841" class="Comment">-- So we provide a direct definition for the JS backend.</a>
<a id="2898" class="Comment">--</a>
<a id="2901" class="Comment">-- If the precondition j ≤ m is not met, the formula above is still valid,</a>
<a id="2976" class="Comment">-- as m - j &lt; 1 + m and other steps do not depend on the precondition.</a>
<a id="3047" class="Comment">-- And the only point to notice is that n + m may be greater than j,</a>
<a id="3116" class="Comment">-- in which case n + m - j is 0 in Agda&#39;s Nat, but can be negative in JS&#39;s BigInt.</a>
<a id="3199" class="Comment">-- Thus n + m - j should be changed to something like max (n + m - j) 0,</a>
<a id="3272" class="Comment">-- so that the JS backend produces equivalent codes.</a>
<a id="3325" class="Symbol">{-#</a> <a id="3329" class="Keyword">COMPILE</a> <a id="3337" class="Keyword">JS</a> <a id="3340" href="Agda.Builtin.Nat.html#1554" class="Primitive">div-helper</a> <a id="3351" class="Pragma">=</a> <a id="3353" class="Pragma">k</a> <a id="3355" class="Pragma">=&gt;</a> <a id="3358" class="Pragma">m</a> <a id="3360" class="Pragma">=&gt;</a> <a id="3363" class="Pragma">n</a> <a id="3365" class="Pragma">=&gt;</a> <a id="3368" class="Pragma">j</a> <a id="3370" class="Pragma">=&gt;</a> <a id="3373" class="Pragma">k</a> <a id="3375" class="Pragma">+</a> <a id="3377" class="Pragma">(n</a> <a id="3380" class="Pragma">+</a> <a id="3382" class="Pragma">m</a> <a id="3384" class="Pragma">-</a> <a id="3386" class="Pragma">j</a> <a id="3388" class="Pragma">&gt;=</a> <a id="3391" class="Pragma">0n</a> <a id="3394" class="Pragma">?</a> <a id="3396" class="Pragma">n</a> <a id="3398" class="Pragma">+</a> <a id="3400" class="Pragma">m</a> <a id="3402" class="Pragma">-</a> <a id="3404" class="Pragma">j</a> <a id="3406" class="Pragma">:</a> <a id="3408" class="Pragma">0n)</a> <a id="3412" class="Pragma">/</a> <a id="3414" class="Pragma">(1n</a> <a id="3418" class="Pragma">+</a> <a id="3420" class="Pragma">m)</a> <a id="3423" class="Symbol">#-}</a>

<a id="3428" class="Comment">-- Helper function  mod-helper  for the remainder computation.</a>
<a id="3491" class="Comment">---------------------------------------------------------------------------</a>
<a id="3567" class="Comment">--</a>
<a id="3570" class="Comment">-- (Analogous to div-helper.)</a>
<a id="3600" class="Comment">--</a>
<a id="3603" class="Comment">-- mod-helper computes n % 1+m via iteration on n.</a>
<a id="3654" class="Comment">--</a>
<a id="3657" class="Comment">--   n mod (suc m) = mod-helper 0 m n m</a>
<a id="3697" class="Comment">--</a>
<a id="3700" class="Comment">-- The invariant is:</a>
<a id="3721" class="Comment">--</a>
<a id="3724" class="Comment">--   m = k + j  ==&gt;  mod-helper k m n j = (n + k) mod (1 + m).</a>

<a id="mod-helper"></a><a id="3788" href="Agda.Builtin.Nat.html#3788" class="Function">mod-helper</a> <a id="3799" class="Symbol">:</a> <a id="3801" class="Symbol">(</a><a id="3802" href="Agda.Builtin.Nat.html#3802" class="Bound">k</a> <a id="3804" href="Agda.Builtin.Nat.html#3804" class="Bound">m</a> <a id="3806" href="Agda.Builtin.Nat.html#3806" class="Bound">n</a> <a id="3808" href="Agda.Builtin.Nat.html#3808" class="Bound">j</a> <a id="3810" class="Symbol">:</a> <a id="3812" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Symbol">→</a> <a id="3819" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
<a id="3823" href="Agda.Builtin.Nat.html#3788" class="Function">mod-helper</a> <a id="3834" href="Agda.Builtin.Nat.html#3834" class="Bound">k</a> <a id="3836" href="Agda.Builtin.Nat.html#3836" class="Bound">m</a>  <a id="3839" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="3847" href="Agda.Builtin.Nat.html#3847" class="Bound">j</a>      <a id="3854" class="Symbol">=</a> <a id="3856" href="Agda.Builtin.Nat.html#3834" class="Bound">k</a>
<a id="3858" href="Agda.Builtin.Nat.html#3788" class="Function">mod-helper</a> <a id="3869" href="Agda.Builtin.Nat.html#3869" class="Bound">k</a> <a id="3871" href="Agda.Builtin.Nat.html#3871" class="Bound">m</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3878" href="Agda.Builtin.Nat.html#3878" class="Bound">n</a><a id="3879" class="Symbol">)</a>  <a id="3882" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="3889" class="Symbol">=</a> <a id="3891" href="Agda.Builtin.Nat.html#3788" class="Function">mod-helper</a> <a id="3902" class="Number">0</a>       <a id="3910" href="Agda.Builtin.Nat.html#3871" class="Bound">m</a> <a id="3912" href="Agda.Builtin.Nat.html#3878" class="Bound">n</a> <a id="3914" href="Agda.Builtin.Nat.html#3871" class="Bound">m</a>
<a id="3916" href="Agda.Builtin.Nat.html#3788" class="Function">mod-helper</a> <a id="3927" href="Agda.Builtin.Nat.html#3927" class="Bound">k</a> <a id="3929" href="Agda.Builtin.Nat.html#3929" class="Bound">m</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3936" href="Agda.Builtin.Nat.html#3936" class="Bound">n</a><a id="3937" class="Symbol">)</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3944" href="Agda.Builtin.Nat.html#3944" class="Bound">j</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Agda.Builtin.Nat.html#3788" class="Function">mod-helper</a> <a id="3960" class="Symbol">(</a><a id="3961" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3965" href="Agda.Builtin.Nat.html#3927" class="Bound">k</a><a id="3966" class="Symbol">)</a> <a id="3968" href="Agda.Builtin.Nat.html#3929" class="Bound">m</a> <a id="3970" href="Agda.Builtin.Nat.html#3936" class="Bound">n</a> <a id="3972" href="Agda.Builtin.Nat.html#3944" class="Bound">j</a>

<a id="3975" class="Symbol">{-#</a> <a id="3979" class="Keyword">BUILTIN</a> <a id="3987" class="Keyword">NATMODSUCAUX</a> <a id="4000" href="Agda.Builtin.Nat.html#3788" class="Primitive">mod-helper</a> <a id="4011" class="Symbol">#-}</a>

<a id="4016" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="4061" class="Comment">--</a>
<a id="4064" class="Comment">--   clause 1: mod-helper k m 0 j</a>
<a id="4098" class="Comment">--           = k                               by definition</a>
<a id="4159" class="Comment">--           = (0 + k) mod (1 + m)             since m = k + j, thus k &lt; m</a>
<a id="4234" class="Comment">--</a>
<a id="4237" class="Comment">--   clause 2: mod-helper k m (1 + n) 0</a>
<a id="4277" class="Comment">--           = mod-helper 0 m n m              by definition</a>
<a id="4338" class="Comment">--           = (n + 0)       mod (1 + m)       by induction hypothesis</a>
<a id="4409" class="Comment">--           = (n + (1 + m)) mod (1 + m)       by expansion</a>
<a id="4469" class="Comment">--           = ((1 + n) + k) mod (1 + m)       since k = m (as l = 0)</a>
<a id="4539" class="Comment">--</a>
<a id="4542" class="Comment">--   clause 3: mod-helper k m (1 + n) (1 + j)</a>
<a id="4588" class="Comment">--           = mod-helper (1 + k) m n j        by definition</a>
<a id="4649" class="Comment">--           = (n + (1 + k)) mod (1 + m)       by induction hypothesis</a>
<a id="4720" class="Comment">--           = ((1 + n) + k) mod (1 + m)       by commutativity</a>
<a id="4784" class="Comment">--</a>
<a id="4787" class="Comment">-- Q.e.d.</a>

<a id="4798" class="Comment">-- Unfortunately, when the invariant m = k + j is not met, the formula above</a>
<a id="4875" class="Comment">-- is not valid, and we need a different formula for the JS backend,</a>
<a id="4944" class="Comment">-- so that the JS backend produces fully equivalent codes.</a>
<a id="5003" class="Comment">--</a>
<a id="5006" class="Comment">-- If j ≥ n, then the recursion will eventually run into clause 1, and we have</a>
<a id="5085" class="Comment">--</a>
<a id="5088" class="Comment">--   mod-helper k m n j</a>
<a id="5112" class="Comment">-- = mod-helper (k + n) m 0 (j - n)  by applying definition (case 1) n times</a>
<a id="5189" class="Comment">-- = k + n                           by definition (case 3)</a>
<a id="5249" class="Comment">--</a>
<a id="5252" class="Comment">-- otherwise, the recursion will eventually run into clause 2, which will</a>
<a id="5326" class="Comment">-- make the invariant valid again, and we have</a>
<a id="5373" class="Comment">--</a>
<a id="5376" class="Comment">--   mod-helper k m n j</a>
<a id="5400" class="Comment">-- = mod-helper (k + j) m (n - j) 0  by applying definition (case 3) j times</a>
<a id="5477" class="Comment">-- = mod-helper 0 m (n - j - 1) m    by definition (case 2)</a>
<a id="5537" class="Comment">-- = (n - j - 1 + 0) mod (1 + m)     by previous proof</a>
<a id="5592" class="Comment">-- = (n - j - 1) mod (1 + m)         by simplification</a>
<a id="5647" class="Comment">--</a>
<a id="5650" class="Symbol">{-#</a> <a id="5654" class="Keyword">COMPILE</a> <a id="5662" class="Keyword">JS</a> <a id="5665" href="Agda.Builtin.Nat.html#3788" class="Primitive">mod-helper</a> <a id="5676" class="Pragma">=</a> <a id="5678" class="Pragma">k</a> <a id="5680" class="Pragma">=&gt;</a> <a id="5683" class="Pragma">m</a> <a id="5685" class="Pragma">=&gt;</a> <a id="5688" class="Pragma">n</a> <a id="5690" class="Pragma">=&gt;</a> <a id="5693" class="Pragma">j</a> <a id="5695" class="Pragma">=&gt;</a> <a id="5698" class="Pragma">m</a> <a id="5700" class="Pragma">==</a>
  <a id="5705" class="Pragma">k</a> <a id="5707" class="Pragma">+</a> <a id="5709" class="Pragma">j</a> <a id="5711" class="Pragma">?</a>
    <a id="5717" class="Pragma">(n</a> <a id="5720" class="Pragma">+</a> <a id="5722" class="Pragma">k)</a> <a id="5725" class="Pragma">%</a> <a id="5727" class="Pragma">(1n</a> <a id="5731" class="Pragma">+</a> <a id="5733" class="Pragma">m)</a> <a id="5736" class="Pragma">:</a>
      <a id="5744" class="Pragma">(j</a> <a id="5747" class="Pragma">&gt;=</a> <a id="5750" class="Pragma">n)</a> <a id="5753" class="Pragma">?</a>
        <a id="5763" class="Pragma">k</a> <a id="5765" class="Pragma">+</a> <a id="5767" class="Pragma">n</a> <a id="5769" class="Pragma">:</a>
        <a id="5779" class="Pragma">(n</a> <a id="5782" class="Pragma">-</a> <a id="5784" class="Pragma">j</a> <a id="5786" class="Pragma">-</a> <a id="5788" class="Pragma">1n)</a> <a id="5792" class="Pragma">%</a> <a id="5794" class="Pragma">(1n</a> <a id="5798" class="Pragma">+</a> <a id="5800" class="Pragma">m)</a>
<a id="5803" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="145" class="Keyword">where</a>

<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="482" class="Comment">-- Names --</a>

<a id="495" class="Keyword">postulate</a> <a id="Name"></a><a id="505" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="510" class="Symbol">:</a> <a id="512" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="516" class="Symbol">{-#</a> <a id="520" class="Keyword">BUILTIN</a> <a id="528" class="Keyword">QNAME</a> <a id="534" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="539" class="Symbol">#-}</a>

<a id="544" class="Keyword">primitive</a>
  <a id="primQNameEquality"></a><a id="556" href="Agda.Builtin.Reflection.html#556" class="Primitive">primQNameEquality</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="581" class="Symbol">→</a> <a id="583" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="588" class="Symbol">→</a> <a id="590" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primQNameLess"></a><a id="597" href="Agda.Builtin.Reflection.html#597" class="Primitive">primQNameLess</a>     <a id="615" class="Symbol">:</a> <a id="617" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="622" class="Symbol">→</a> <a id="624" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="629" class="Symbol">→</a> <a id="631" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primShowQName"></a><a id="638" href="Agda.Builtin.Reflection.html#638" class="Primitive">primShowQName</a>     <a id="656" class="Symbol">:</a> <a id="658" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="663" class="Symbol">→</a> <a id="665" href="Agda.Builtin.String.html#352" class="Postulate">String</a>

<a id="673" class="Comment">-- Fixity --</a>

<a id="687" class="Keyword">data</a> <a id="Associativity"></a><a id="692" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a> <a id="706" class="Symbol">:</a> <a id="708" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="712" class="Keyword">where</a>
  <a id="Associativity.left-assoc"></a><a id="720" href="Agda.Builtin.Reflection.html#720" class="InductiveConstructor">left-assoc</a>  <a id="732" class="Symbol">:</a> <a id="734" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a>
  <a id="Associativity.right-assoc"></a><a id="750" href="Agda.Builtin.Reflection.html#750" class="InductiveConstructor">right-assoc</a> <a id="762" class="Symbol">:</a> <a id="764" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a>
  <a id="Associativity.non-assoc"></a><a id="780" href="Agda.Builtin.Reflection.html#780" class="InductiveConstructor">non-assoc</a>   <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a>

<a id="809" class="Keyword">data</a> <a id="Precedence"></a><a id="814" href="Agda.Builtin.Reflection.html#814" class="Datatype">Precedence</a> <a id="825" class="Symbol">:</a> <a id="827" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="831" class="Keyword">where</a>
  <a id="Precedence.related"></a><a id="839" href="Agda.Builtin.Reflection.html#839" class="InductiveConstructor">related</a>   <a id="849" class="Symbol">:</a> <a id="851" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a> <a id="857" class="Symbol">→</a> <a id="859" href="Agda.Builtin.Reflection.html#814" class="Datatype">Precedence</a>
  <a id="Precedence.unrelated"></a><a id="872" href="Agda.Builtin.Reflection.html#872" class="InductiveConstructor">unrelated</a> <a id="882" class="Symbol">:</a> <a id="884" href="Agda.Builtin.Reflection.html#814" class="Datatype">Precedence</a>

<a id="896" class="Keyword">data</a> <a id="Fixity"></a><a id="901" href="Agda.Builtin.Reflection.html#901" class="Datatype">Fixity</a> <a id="908" class="Symbol">:</a> <a id="910" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="914" class="Keyword">where</a>
  <a id="Fixity.fixity"></a><a id="922" href="Agda.Builtin.Reflection.html#922" class="InductiveConstructor">fixity</a> <a id="929" class="Symbol">:</a> <a id="931" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a> <a id="945" class="Symbol">→</a> <a id="947" href="Agda.Builtin.Reflection.html#814" class="Datatype">Precedence</a> <a id="958" class="Symbol">→</a> <a id="960" href="Agda.Builtin.Reflection.html#901" class="Datatype">Fixity</a>

<a id="968" class="Symbol">{-#</a> <a id="972" class="Keyword">BUILTIN</a> <a id="980" class="Keyword">ASSOC</a>      <a id="991" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a> <a id="1005" class="Symbol">#-}</a>
<a id="1009" class="Symbol">{-#</a> <a id="1013" class="Keyword">BUILTIN</a> <a id="1021" class="Keyword">ASSOCLEFT</a>  <a id="1032" href="Agda.Builtin.Reflection.html#720" class="InductiveConstructor">left-assoc</a>    <a id="1046" class="Symbol">#-}</a>
<a id="1050" class="Symbol">{-#</a> <a id="1054" class="Keyword">BUILTIN</a> <a id="1062" class="Keyword">ASSOCRIGHT</a> <a id="1073" href="Agda.Builtin.Reflection.html#750" class="InductiveConstructor">right-assoc</a>   <a id="1087" class="Symbol">#-}</a>
<a id="1091" class="Symbol">{-#</a> <a id="1095" class="Keyword">BUILTIN</a> <a id="1103" class="Keyword">ASSOCNON</a>   <a id="1114" href="Agda.Builtin.Reflection.html#780" class="InductiveConstructor">non-assoc</a>     <a id="1128" class="Symbol">#-}</a>

<a id="1133" class="Symbol">{-#</a> <a id="1137" class="Keyword">BUILTIN</a> <a id="1145" class="Keyword">PRECEDENCE</a>    <a id="1159" href="Agda.Builtin.Reflection.html#814" class="Datatype">Precedence</a> <a id="1170" class="Symbol">#-}</a>
<a id="1174" class="Symbol">{-#</a> <a id="1178" class="Keyword">BUILTIN</a> <a id="1186" class="Keyword">PRECRELATED</a>   <a id="1200" href="Agda.Builtin.Reflection.html#839" class="InductiveConstructor">related</a>    <a id="1211" class="Symbol">#-}</a>
<a id="1215" class="Symbol">{-#</a> <a id="1219" class="Keyword">BUILTIN</a> <a id="1227" class="Keyword">PRECUNRELATED</a> <a id="1241" href="Agda.Builtin.Reflection.html#872" class="InductiveConstructor">unrelated</a>  <a id="1252" class="Symbol">#-}</a>

<a id="1257" class="Symbol">{-#</a> <a id="1261" class="Keyword">BUILTIN</a> <a id="1269" class="Keyword">FIXITY</a>       <a id="1282" href="Agda.Builtin.Reflection.html#901" class="Datatype">Fixity</a> <a id="1289" class="Symbol">#-}</a>
<a id="1293" class="Symbol">{-#</a> <a id="1297" class="Keyword">BUILTIN</a> <a id="1305" class="Keyword">FIXITYFIXITY</a> <a id="1318" href="Agda.Builtin.Reflection.html#922" class="InductiveConstructor">fixity</a> <a id="1325" class="Symbol">#-}</a>

<a id="1330" class="Symbol">{-#</a> <a id="1334" class="Keyword">COMPILE</a> <a id="1342" class="Keyword">GHC</a> <a id="1346" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a> <a id="1360" class="Pragma">=</a> <a id="1362" class="Pragma">data</a> <a id="1367" class="Pragma">MAlonzo.RTE.Assoc</a> <a id="1385" class="Pragma">(MAlonzo.RTE.LeftAssoc</a> <a id="1408" class="Pragma">|</a> <a id="1410" class="Pragma">MAlonzo.RTE.RightAssoc</a> <a id="1433" class="Pragma">|</a> <a id="1435" class="Pragma">MAlonzo.RTE.NonAssoc)</a> <a id="1457" class="Symbol">#-}</a>
<a id="1461" class="Symbol">{-#</a> <a id="1465" class="Keyword">COMPILE</a> <a id="1473" class="Keyword">GHC</a> <a id="1477" href="Agda.Builtin.Reflection.html#814" class="Datatype">Precedence</a>    <a id="1491" class="Pragma">=</a> <a id="1493" class="Pragma">data</a> <a id="1498" class="Pragma">MAlonzo.RTE.Precedence</a> <a id="1521" class="Pragma">(MAlonzo.RTE.Related</a> <a id="1542" class="Pragma">|</a> <a id="1544" class="Pragma">MAlonzo.RTE.Unrelated)</a> <a id="1567" class="Symbol">#-}</a>
<a id="1571" class="Symbol">{-#</a> <a id="1575" class="Keyword">COMPILE</a> <a id="1583" class="Keyword">GHC</a> <a id="1587" href="Agda.Builtin.Reflection.html#901" class="Datatype">Fixity</a>        <a id="1601" class="Pragma">=</a> <a id="1603" class="Pragma">data</a> <a id="1608" class="Pragma">MAlonzo.RTE.Fixity</a> <a id="1627" class="Pragma">(MAlonzo.RTE.Fixity)</a> <a id="1648" class="Symbol">#-}</a>

<a id="1653" class="Symbol">{-#</a> <a id="1657" class="Keyword">COMPILE</a> <a id="1665" class="Keyword">JS</a> <a id="1668" href="Agda.Builtin.Reflection.html#692" class="Datatype">Associativity</a>  <a id="1683" class="Pragma">=</a> <a id="1685" class="Pragma">function</a> <a id="1694" class="Pragma">(x,v)</a> <a id="1700" class="Pragma">{</a> <a id="1702" class="Pragma">return</a> <a id="1709" class="Pragma">v[x]();</a> <a id="1717" class="Pragma">}</a> <a id="1719" class="Symbol">#-}</a>
<a id="1723" class="Symbol">{-#</a> <a id="1727" class="Keyword">COMPILE</a> <a id="1735" class="Keyword">JS</a> <a id="1738" href="Agda.Builtin.Reflection.html#720" class="InductiveConstructor">left-assoc</a>     <a id="1753" class="Pragma">=</a> <a id="1755" class="Pragma">&quot;left-assoc&quot;</a>  <a id="1769" class="Symbol">#-}</a>
<a id="1773" class="Symbol">{-#</a> <a id="1777" class="Keyword">COMPILE</a> <a id="1785" class="Keyword">JS</a> <a id="1788" href="Agda.Builtin.Reflection.html#750" class="InductiveConstructor">right-assoc</a>    <a id="1803" class="Pragma">=</a> <a id="1805" class="Pragma">&quot;right-assoc&quot;</a> <a id="1819" class="Symbol">#-}</a>
<a id="1823" class="Symbol">{-#</a> <a id="1827" class="Keyword">COMPILE</a> <a id="1835" class="Keyword">JS</a> <a id="1838" href="Agda.Builtin.Reflection.html#780" class="InductiveConstructor">non-assoc</a>      <a id="1853" class="Pragma">=</a> <a id="1855" class="Pragma">&quot;non-assoc&quot;</a>   <a id="1869" class="Symbol">#-}</a>

<a id="1874" class="Symbol">{-#</a> <a id="1878" class="Keyword">COMPILE</a> <a id="1886" class="Keyword">JS</a> <a id="1889" href="Agda.Builtin.Reflection.html#814" class="Datatype">Precedence</a>     <a id="1904" class="Pragma">=</a>
  <a id="1908" class="Pragma">function</a> <a id="1917" class="Pragma">(x,v)</a> <a id="1923" class="Pragma">{</a>
    <a id="1929" class="Pragma">if</a> <a id="1932" class="Pragma">(x</a> <a id="1935" class="Pragma">===</a> <a id="1939" class="Pragma">&quot;unrelated&quot;)</a> <a id="1952" class="Pragma">{</a> <a id="1954" class="Pragma">return</a> <a id="1961" class="Pragma">v[x]();</a> <a id="1969" class="Pragma">}</a> <a id="1971" class="Pragma">else</a> <a id="1976" class="Pragma">{</a> <a id="1978" class="Pragma">return</a> <a id="1985" class="Pragma">v[&quot;related&quot;](x);</a> <a id="2002" class="Pragma">}}</a> <a id="2005" class="Symbol">#-}</a>
<a id="2009" class="Symbol">{-#</a> <a id="2013" class="Keyword">COMPILE</a> <a id="2021" class="Keyword">JS</a> <a id="2024" href="Agda.Builtin.Reflection.html#839" class="InductiveConstructor">related</a>        <a id="2039" class="Pragma">=</a> <a id="2041" class="Pragma">function(x)</a> <a id="2053" class="Pragma">{</a> <a id="2055" class="Pragma">return</a> <a id="2062" class="Pragma">x;</a> <a id="2065" class="Pragma">}</a> <a id="2067" class="Symbol">#-}</a>
<a id="2071" class="Symbol">{-#</a> <a id="2075" class="Keyword">COMPILE</a> <a id="2083" class="Keyword">JS</a> <a id="2086" href="Agda.Builtin.Reflection.html#872" class="InductiveConstructor">unrelated</a>      <a id="2101" class="Pragma">=</a> <a id="2103" class="Pragma">&quot;unrelated&quot;</a>               <a id="2129" class="Symbol">#-}</a>

<a id="2134" class="Symbol">{-#</a> <a id="2138" class="Keyword">COMPILE</a> <a id="2146" class="Keyword">JS</a> <a id="2149" href="Agda.Builtin.Reflection.html#901" class="Datatype">Fixity</a>         <a id="2164" class="Pragma">=</a> <a id="2166" class="Pragma">function</a> <a id="2175" class="Pragma">(x,v)</a> <a id="2181" class="Pragma">{</a> <a id="2183" class="Pragma">return</a> <a id="2190" class="Pragma">v[&quot;fixity&quot;](x[&quot;assoc&quot;],</a> <a id="2214" class="Pragma">x[&quot;prec&quot;]);</a> <a id="2226" class="Pragma">}</a> <a id="2228" class="Symbol">#-}</a>
<a id="2232" class="Symbol">{-#</a> <a id="2236" class="Keyword">COMPILE</a> <a id="2244" class="Keyword">JS</a> <a id="2247" href="Agda.Builtin.Reflection.html#922" class="InductiveConstructor">fixity</a>         <a id="2262" class="Pragma">=</a> <a id="2264" class="Pragma">function</a> <a id="2273" class="Pragma">(x)</a> <a id="2277" class="Pragma">{</a> <a id="2279" class="Pragma">return</a> <a id="2286" class="Pragma">function</a> <a id="2295" class="Pragma">(y)</a> <a id="2299" class="Pragma">{</a> <a id="2301" class="Pragma">return</a> <a id="2308" class="Pragma">{</a> <a id="2310" class="Pragma">&quot;assoc&quot;:</a> <a id="2319" class="Pragma">x,</a> <a id="2322" class="Pragma">&quot;prec&quot;:</a> <a id="2330" class="Pragma">y};</a> <a id="2334" class="Pragma">};</a> <a id="2337" class="Pragma">}</a> <a id="2339" class="Symbol">#-}</a>

<a id="2344" class="Keyword">primitive</a>
  <a id="primQNameFixity"></a><a id="2356" href="Agda.Builtin.Reflection.html#2356" class="Primitive">primQNameFixity</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Agda.Builtin.Reflection.html#901" class="Datatype">Fixity</a>
  <a id="primQNameToWord64s"></a><a id="2390" href="Agda.Builtin.Reflection.html#2390" class="Primitive">primQNameToWord64s</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2420" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a> <a id="2427" class="Symbol">(λ</a> <a id="2430" href="Agda.Builtin.Reflection.html#2430" class="Bound">_</a> <a id="2432" class="Symbol">→</a> <a id="2434" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a><a id="2440" class="Symbol">)</a>

<a id="2443" class="Comment">-- Metavariables --</a>

<a id="2464" class="Keyword">postulate</a> <a id="Meta"></a><a id="2474" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="2485" class="Symbol">{-#</a> <a id="2489" class="Keyword">BUILTIN</a> <a id="2497" class="Keyword">AGDAMETA</a> <a id="2506" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2511" class="Symbol">#-}</a>

<a id="2516" class="Keyword">primitive</a>
  <a id="primMetaEquality"></a><a id="2528" href="Agda.Builtin.Reflection.html#2528" class="Primitive">primMetaEquality</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2552" class="Symbol">→</a> <a id="2554" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primMetaLess"></a><a id="2568" href="Agda.Builtin.Reflection.html#2568" class="Primitive">primMetaLess</a>     <a id="2585" class="Symbol">:</a> <a id="2587" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2599" class="Symbol">→</a> <a id="2601" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primShowMeta"></a><a id="2608" href="Agda.Builtin.Reflection.html#2608" class="Primitive">primShowMeta</a>     <a id="2625" class="Symbol">:</a> <a id="2627" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
  <a id="primMetaToNat"></a><a id="2643" href="Agda.Builtin.Reflection.html#2643" class="Primitive">primMetaToNat</a>    <a id="2660" class="Symbol">:</a> <a id="2662" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>

<a id="2674" class="Comment">-- Arguments --</a>

<a id="2691" class="Comment">-- Arguments can be (visible), {hidden}, or {{instance}}.</a>
<a id="2749" class="Keyword">data</a> <a id="Visibility"></a><a id="2754" href="Agda.Builtin.Reflection.html#2754" class="Datatype">Visibility</a> <a id="2765" class="Symbol">:</a> <a id="2767" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2771" class="Keyword">where</a>
  <a id="Visibility.visible"></a><a id="2779" href="Agda.Builtin.Reflection.html#2779" class="InductiveConstructor">visible</a> <a id="Visibility.hidden"></a><a id="2787" href="Agda.Builtin.Reflection.html#2787" class="InductiveConstructor">hidden</a> <a id="Visibility.instance′"></a><a id="2794" href="Agda.Builtin.Reflection.html#2794" class="InductiveConstructor">instance′</a> <a id="2804" class="Symbol">:</a> <a id="2806" href="Agda.Builtin.Reflection.html#2754" class="Datatype">Visibility</a>

<a id="2818" class="Symbol">{-#</a> <a id="2822" class="Keyword">BUILTIN</a> <a id="2830" class="Keyword">HIDING</a>   <a id="2839" href="Agda.Builtin.Reflection.html#2754" class="Datatype">Visibility</a> <a id="2850" class="Symbol">#-}</a>
<a id="2854" class="Symbol">{-#</a> <a id="2858" class="Keyword">BUILTIN</a> <a id="2866" class="Keyword">VISIBLE</a>  <a id="2875" href="Agda.Builtin.Reflection.html#2779" class="InductiveConstructor">visible</a>    <a id="2886" class="Symbol">#-}</a>
<a id="2890" class="Symbol">{-#</a> <a id="2894" class="Keyword">BUILTIN</a> <a id="2902" class="Keyword">HIDDEN</a>   <a id="2911" href="Agda.Builtin.Reflection.html#2787" class="InductiveConstructor">hidden</a>     <a id="2922" class="Symbol">#-}</a>
<a id="2926" class="Symbol">{-#</a> <a id="2930" class="Keyword">BUILTIN</a> <a id="2938" class="Keyword">INSTANCE</a> <a id="2947" href="Agda.Builtin.Reflection.html#2794" class="InductiveConstructor">instance′</a>  <a id="2958" class="Symbol">#-}</a>

<a id="2963" class="Comment">-- Arguments can be relevant or irrelevant.</a>
<a id="3007" class="Keyword">data</a> <a id="Relevance"></a><a id="3012" href="Agda.Builtin.Reflection.html#3012" class="Datatype">Relevance</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="3028" class="Keyword">where</a>
  <a id="Relevance.relevant"></a><a id="3036" href="Agda.Builtin.Reflection.html#3036" class="InductiveConstructor">relevant</a> <a id="Relevance.irrelevant"></a><a id="3045" href="Agda.Builtin.Reflection.html#3045" class="InductiveConstructor">irrelevant</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="Agda.Builtin.Reflection.html#3012" class="Datatype">Relevance</a>

<a id="3069" class="Symbol">{-#</a> <a id="3073" class="Keyword">BUILTIN</a> <a id="3081" class="Keyword">RELEVANCE</a>  <a id="3092" href="Agda.Builtin.Reflection.html#3012" class="Datatype">Relevance</a>  <a id="3103" class="Symbol">#-}</a>
<a id="3107" class="Symbol">{-#</a> <a id="3111" class="Keyword">BUILTIN</a> <a id="3119" class="Keyword">RELEVANT</a>   <a id="3130" href="Agda.Builtin.Reflection.html#3036" class="InductiveConstructor">relevant</a>   <a id="3141" class="Symbol">#-}</a>
<a id="3145" class="Symbol">{-#</a> <a id="3149" class="Keyword">BUILTIN</a> <a id="3157" class="Keyword">IRRELEVANT</a> <a id="3168" href="Agda.Builtin.Reflection.html#3045" class="InductiveConstructor">irrelevant</a> <a id="3179" class="Symbol">#-}</a>

<a id="3184" class="Comment">-- Arguments also have a quantity.</a>
<a id="3219" class="Keyword">data</a> <a id="Quantity"></a><a id="3224" href="Agda.Builtin.Reflection.html#3224" class="Datatype">Quantity</a> <a id="3233" class="Symbol">:</a> <a id="3235" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="3239" class="Keyword">where</a>
  <a id="Quantity.quantity-0"></a><a id="3247" href="Agda.Builtin.Reflection.html#3247" class="InductiveConstructor">quantity-0</a> <a id="Quantity.quantity-ω"></a><a id="3258" href="Agda.Builtin.Reflection.html#3258" class="InductiveConstructor">quantity-ω</a> <a id="3269" class="Symbol">:</a> <a id="3271" href="Agda.Builtin.Reflection.html#3224" class="Datatype">Quantity</a>

<a id="3281" class="Symbol">{-#</a> <a id="3285" class="Keyword">BUILTIN</a> <a id="3293" class="Keyword">QUANTITY</a>   <a id="3304" href="Agda.Builtin.Reflection.html#3224" class="Datatype">Quantity</a>   <a id="3315" class="Symbol">#-}</a>
<a id="3319" class="Symbol">{-#</a> <a id="3323" class="Keyword">BUILTIN</a> <a id="3331" class="Keyword">QUANTITY-0</a> <a id="3342" href="Agda.Builtin.Reflection.html#3247" class="InductiveConstructor">quantity-0</a> <a id="3353" class="Symbol">#-}</a>
<a id="3357" class="Symbol">{-#</a> <a id="3361" class="Keyword">BUILTIN</a> <a id="3369" class="Keyword">QUANTITY-ω</a> <a id="3380" href="Agda.Builtin.Reflection.html#3258" class="InductiveConstructor">quantity-ω</a> <a id="3391" class="Symbol">#-}</a>

<a id="3396" class="Comment">-- Relevance and quantity are combined into a modality.</a>
<a id="3452" class="Keyword">data</a> <a id="Modality"></a><a id="3457" href="Agda.Builtin.Reflection.html#3457" class="Datatype">Modality</a> <a id="3466" class="Symbol">:</a> <a id="3468" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="3472" class="Keyword">where</a>
  <a id="Modality.modality"></a><a id="3480" href="Agda.Builtin.Reflection.html#3480" class="InductiveConstructor">modality</a> <a id="3489" class="Symbol">:</a> <a id="3491" class="Symbol">(</a><a id="3492" href="Agda.Builtin.Reflection.html#3492" class="Bound">r</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="Agda.Builtin.Reflection.html#3012" class="Datatype">Relevance</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Agda.Builtin.Reflection.html#3508" class="Bound">q</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Agda.Builtin.Reflection.html#3224" class="Datatype">Quantity</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="Agda.Builtin.Reflection.html#3457" class="Datatype">Modality</a>

<a id="3534" class="Symbol">{-#</a> <a id="3538" class="Keyword">BUILTIN</a> <a id="3546" class="Keyword">MODALITY</a>             <a id="3567" href="Agda.Builtin.Reflection.html#3457" class="Datatype">Modality</a> <a id="3576" class="Symbol">#-}</a>
<a id="3580" class="Symbol">{-#</a> <a id="3584" class="Keyword">BUILTIN</a> <a id="3592" class="Keyword">MODALITY-CONSTRUCTOR</a> <a id="3613" href="Agda.Builtin.Reflection.html#3480" class="InductiveConstructor">modality</a> <a id="3622" class="Symbol">#-}</a>

<a id="3627" class="Keyword">data</a> <a id="ArgInfo"></a><a id="3632" href="Agda.Builtin.Reflection.html#3632" class="Datatype">ArgInfo</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="3646" class="Keyword">where</a>
  <a id="ArgInfo.arg-info"></a><a id="3654" href="Agda.Builtin.Reflection.html#3654" class="InductiveConstructor">arg-info</a> <a id="3663" class="Symbol">:</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Agda.Builtin.Reflection.html#3666" class="Bound">v</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Agda.Builtin.Reflection.html#2754" class="Datatype">Visibility</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Agda.Builtin.Reflection.html#3683" class="Bound">m</a> <a id="3685" class="Symbol">:</a> <a id="3687" href="Agda.Builtin.Reflection.html#3457" class="Datatype">Modality</a><a id="3695" class="Symbol">)</a> <a id="3697" class="Symbol">→</a> <a id="3699" href="Agda.Builtin.Reflection.html#3632" class="Datatype">ArgInfo</a>

<a id="3708" class="Keyword">data</a> <a id="Arg"></a><a id="3713" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="3717" class="Symbol">{</a><a id="3718" href="Agda.Builtin.Reflection.html#3718" class="Bound">a</a><a id="3719" class="Symbol">}</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Agda.Builtin.Reflection.html#3722" class="Bound">A</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="3730" href="Agda.Builtin.Reflection.html#3718" class="Bound">a</a><a id="3731" class="Symbol">)</a> <a id="3733" class="Symbol">:</a> <a id="3735" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="3739" href="Agda.Builtin.Reflection.html#3718" class="Bound">a</a> <a id="3741" class="Keyword">where</a>
  <a id="Arg.arg"></a><a id="3749" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">arg</a> <a id="3753" class="Symbol">:</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Agda.Builtin.Reflection.html#3756" class="Bound">i</a> <a id="3758" class="Symbol">:</a> <a id="3760" href="Agda.Builtin.Reflection.html#3632" class="Datatype">ArgInfo</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">(</a><a id="3770" href="Agda.Builtin.Reflection.html#3770" class="Bound">x</a> <a id="3772" class="Symbol">:</a> <a id="3774" href="Agda.Builtin.Reflection.html#3722" class="Bound">A</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="3783" href="Agda.Builtin.Reflection.html#3722" class="Bound">A</a>

<a id="3786" class="Symbol">{-#</a> <a id="3790" class="Keyword">BUILTIN</a> <a id="3798" class="Keyword">ARGINFO</a>    <a id="3809" href="Agda.Builtin.Reflection.html#3632" class="Datatype">ArgInfo</a>  <a id="3818" class="Symbol">#-}</a>
<a id="3822" class="Symbol">{-#</a> <a id="3826" class="Keyword">BUILTIN</a> <a id="3834" class="Keyword">ARGARGINFO</a> <a id="3845" href="Agda.Builtin.Reflection.html#3654" class="InductiveConstructor">arg-info</a> <a id="3854" class="Symbol">#-}</a>
<a id="3858" class="Symbol">{-#</a> <a id="3862" class="Keyword">BUILTIN</a> <a id="3870" class="Keyword">ARG</a>        <a id="3881" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a>      <a id="3890" class="Symbol">#-}</a>
<a id="3894" class="Symbol">{-#</a> <a id="3898" class="Keyword">BUILTIN</a> <a id="3906" class="Keyword">ARGARG</a>     <a id="3917" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">arg</a>      <a id="3926" class="Symbol">#-}</a>

<a id="3931" class="Keyword">data</a> <a id="Blocker"></a><a id="3936" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="3950" class="Keyword">where</a>
  <a id="Blocker.blockerAny"></a><a id="3958" href="Agda.Builtin.Reflection.html#3958" class="InductiveConstructor">blockerAny</a>  <a id="3970" class="Symbol">:</a> <a id="3972" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="3977" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a>
  <a id="Blocker.blockerAll"></a><a id="3997" href="Agda.Builtin.Reflection.html#3997" class="InductiveConstructor">blockerAll</a>  <a id="4009" class="Symbol">:</a> <a id="4011" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4016" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a>
  <a id="Blocker.blockerMeta"></a><a id="4036" href="Agda.Builtin.Reflection.html#4036" class="InductiveConstructor">blockerMeta</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="4055" class="Symbol">→</a> <a id="4057" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a>

<a id="4066" class="Symbol">{-#</a> <a id="4070" class="Keyword">BUILTIN</a> <a id="4078" class="Keyword">AGDABLOCKER</a>     <a id="4094" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a> <a id="4102" class="Symbol">#-}</a>
<a id="4106" class="Symbol">{-#</a> <a id="4110" class="Keyword">BUILTIN</a> <a id="4118" class="Keyword">AGDABLOCKERANY</a>  <a id="4134" href="Agda.Builtin.Reflection.html#3958" class="InductiveConstructor">blockerAny</a> <a id="4145" class="Symbol">#-}</a>
<a id="4149" class="Symbol">{-#</a> <a id="4153" class="Keyword">BUILTIN</a> <a id="4161" class="Keyword">AGDABLOCKERALL</a>  <a id="4177" href="Agda.Builtin.Reflection.html#3997" class="InductiveConstructor">blockerAll</a> <a id="4188" class="Symbol">#-}</a>
<a id="4192" class="Symbol">{-#</a> <a id="4196" class="Keyword">BUILTIN</a> <a id="4204" class="Keyword">AGDABLOCKERMETA</a> <a id="4220" href="Agda.Builtin.Reflection.html#4036" class="InductiveConstructor">blockerMeta</a> <a id="4232" class="Symbol">#-}</a>

<a id="4237" class="Comment">-- Name abstraction --</a>

<a id="4261" class="Keyword">data</a> <a id="Abs"></a><a id="4266" href="Agda.Builtin.Reflection.html#4266" class="Datatype">Abs</a> <a id="4270" class="Symbol">{</a><a id="4271" href="Agda.Builtin.Reflection.html#4271" class="Bound">a</a><a id="4272" class="Symbol">}</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Agda.Builtin.Reflection.html#4275" class="Bound">A</a> <a id="4277" class="Symbol">:</a> <a id="4279" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="4283" href="Agda.Builtin.Reflection.html#4271" class="Bound">a</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">:</a> <a id="4288" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="4292" href="Agda.Builtin.Reflection.html#4271" class="Bound">a</a> <a id="4294" class="Keyword">where</a>
  <a id="Abs.abs"></a><a id="4302" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">abs</a> <a id="4306" class="Symbol">:</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Agda.Builtin.Reflection.html#4309" class="Bound">s</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Agda.Builtin.String.html#352" class="Postulate">String</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">(</a><a id="4322" href="Agda.Builtin.Reflection.html#4322" class="Bound">x</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Agda.Builtin.Reflection.html#4275" class="Bound">A</a><a id="4327" class="Symbol">)</a> <a id="4329" class="Symbol">→</a> <a id="4331" href="Agda.Builtin.Reflection.html#4266" class="Datatype">Abs</a> <a id="4335" href="Agda.Builtin.Reflection.html#4275" class="Bound">A</a>

<a id="4338" class="Symbol">{-#</a> <a id="4342" class="Keyword">BUILTIN</a> <a id="4350" class="Keyword">ABS</a>    <a id="4357" href="Agda.Builtin.Reflection.html#4266" class="Datatype">Abs</a> <a id="4361" class="Symbol">#-}</a>
<a id="4365" class="Symbol">{-#</a> <a id="4369" class="Keyword">BUILTIN</a> <a id="4377" class="Keyword">ABSABS</a> <a id="4384" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">abs</a> <a id="4388" class="Symbol">#-}</a>

<a id="4393" class="Comment">-- Literals --</a>

<a id="4409" class="Keyword">data</a> <a id="Literal"></a><a id="4414" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="4428" class="Keyword">where</a>
  <a id="Literal.nat"></a><a id="4436" href="Agda.Builtin.Reflection.html#4436" class="InductiveConstructor">nat</a>    <a id="4443" class="Symbol">:</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Agda.Builtin.Reflection.html#4446" class="Bound">n</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="4453" class="Symbol">)</a>    <a id="4458" class="Symbol">→</a> <a id="4460" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a>
  <a id="Literal.word64"></a><a id="4470" href="Agda.Builtin.Reflection.html#4470" class="InductiveConstructor">word64</a> <a id="4477" class="Symbol">:</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Agda.Builtin.Reflection.html#4480" class="Bound">n</a> <a id="4482" class="Symbol">:</a> <a id="4484" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">→</a> <a id="4494" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a>
  <a id="Literal.float"></a><a id="4504" href="Agda.Builtin.Reflection.html#4504" class="InductiveConstructor">float</a>  <a id="4511" class="Symbol">:</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Agda.Builtin.Reflection.html#4514" class="Bound">x</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="Agda.Builtin.Float.html#370" class="Postulate">Float</a><a id="4523" class="Symbol">)</a>  <a id="4526" class="Symbol">→</a> <a id="4528" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a>
  <a id="Literal.char"></a><a id="4538" href="Agda.Builtin.Reflection.html#4538" class="InductiveConstructor">char</a>   <a id="4545" class="Symbol">:</a> <a id="4547" class="Symbol">(</a><a id="4548" href="Agda.Builtin.Reflection.html#4548" class="Bound">c</a> <a id="4550" class="Symbol">:</a> <a id="4552" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a><a id="4556" class="Symbol">)</a>   <a id="4560" class="Symbol">→</a> <a id="4562" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a>
  <a id="Literal.string"></a><a id="4572" href="Agda.Builtin.Reflection.html#4572" class="InductiveConstructor">string</a> <a id="4579" class="Symbol">:</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Agda.Builtin.Reflection.html#4582" class="Bound">s</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Agda.Builtin.String.html#352" class="Postulate">String</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a>
  <a id="Literal.name"></a><a id="4606" href="Agda.Builtin.Reflection.html#4606" class="InductiveConstructor">name</a>   <a id="4613" class="Symbol">:</a> <a id="4615" class="Symbol">(</a><a id="4616" href="Agda.Builtin.Reflection.html#4616" class="Bound">x</a> <a id="4618" class="Symbol">:</a> <a id="4620" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="4624" class="Symbol">)</a>   <a id="4628" class="Symbol">→</a> <a id="4630" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a>
  <a id="Literal.meta"></a><a id="4640" href="Agda.Builtin.Reflection.html#4640" class="InductiveConstructor">meta</a>   <a id="4647" class="Symbol">:</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Agda.Builtin.Reflection.html#4650" class="Bound">x</a> <a id="4652" class="Symbol">:</a> <a id="4654" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a><a id="4658" class="Symbol">)</a>   <a id="4662" class="Symbol">→</a> <a id="4664" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a>

<a id="4673" class="Symbol">{-#</a> <a id="4677" class="Keyword">BUILTIN</a> <a id="4685" class="Keyword">AGDALITERAL</a>   <a id="4699" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a> <a id="4707" class="Symbol">#-}</a>
<a id="4711" class="Symbol">{-#</a> <a id="4715" class="Keyword">BUILTIN</a> <a id="4723" class="Keyword">AGDALITNAT</a>    <a id="4737" href="Agda.Builtin.Reflection.html#4436" class="InductiveConstructor">nat</a>     <a id="4745" class="Symbol">#-}</a>
<a id="4749" class="Symbol">{-#</a> <a id="4753" class="Keyword">BUILTIN</a> <a id="4761" class="Keyword">AGDALITWORD64</a> <a id="4775" href="Agda.Builtin.Reflection.html#4470" class="InductiveConstructor">word64</a>  <a id="4783" class="Symbol">#-}</a>
<a id="4787" class="Symbol">{-#</a> <a id="4791" class="Keyword">BUILTIN</a> <a id="4799" class="Keyword">AGDALITFLOAT</a>  <a id="4813" href="Agda.Builtin.Reflection.html#4504" class="InductiveConstructor">float</a>   <a id="4821" class="Symbol">#-}</a>
<a id="4825" class="Symbol">{-#</a> <a id="4829" class="Keyword">BUILTIN</a> <a id="4837" class="Keyword">AGDALITCHAR</a>   <a id="4851" href="Agda.Builtin.Reflection.html#4538" class="InductiveConstructor">char</a>    <a id="4859" class="Symbol">#-}</a>
<a id="4863" class="Symbol">{-#</a> <a id="4867" class="Keyword">BUILTIN</a> <a id="4875" class="Keyword">AGDALITSTRING</a> <a id="4889" href="Agda.Builtin.Reflection.html#4572" class="InductiveConstructor">string</a>  <a id="4897" class="Symbol">#-}</a>
<a id="4901" class="Symbol">{-#</a> <a id="4905" class="Keyword">BUILTIN</a> <a id="4913" class="Keyword">AGDALITQNAME</a>  <a id="4927" href="Agda.Builtin.Reflection.html#4606" class="InductiveConstructor">name</a>    <a id="4935" class="Symbol">#-}</a>
<a id="4939" class="Symbol">{-#</a> <a id="4943" class="Keyword">BUILTIN</a> <a id="4951" class="Keyword">AGDALITMETA</a>   <a id="4965" href="Agda.Builtin.Reflection.html#4640" class="InductiveConstructor">meta</a>    <a id="4973" class="Symbol">#-}</a>


<a id="4979" class="Comment">-- Terms and patterns --</a>

<a id="5005" class="Keyword">data</a> <a id="Term"></a><a id="5010" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>    <a id="5018" class="Symbol">:</a> <a id="5020" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="5024" class="Keyword">data</a> <a id="Sort"></a><a id="5029" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>    <a id="5037" class="Symbol">:</a> <a id="5039" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="5043" class="Keyword">data</a> <a id="Pattern"></a><a id="5048" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="5062" class="Keyword">data</a> <a id="Clause"></a><a id="5067" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a>  <a id="5075" class="Symbol">:</a> <a id="5077" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="Type"></a><a id="5081" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
<a id="Telescope"></a><a id="5093" href="Agda.Builtin.Reflection.html#5093" class="Function">Telescope</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5113" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="5120" class="Symbol">λ</a> <a id="5122" href="Agda.Builtin.Reflection.html#5122" class="Bound">_</a> <a id="5124" class="Symbol">→</a> <a id="5126" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5130" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a><a id="5134" class="Symbol">)</a>

<a id="5137" class="Keyword">data</a> <a id="5142" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="5147" class="Keyword">where</a>
  <a id="Term.var"></a><a id="5155" href="Agda.Builtin.Reflection.html#5155" class="InductiveConstructor">var</a>       <a id="5165" class="Symbol">:</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Agda.Builtin.Reflection.html#5168" class="Bound">x</a> <a id="5170" class="Symbol">:</a> <a id="5172" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="5175" class="Symbol">)</a> <a id="5177" class="Symbol">(</a><a id="5178" href="Agda.Builtin.Reflection.html#5178" class="Bound">args</a> <a id="5183" class="Symbol">:</a> <a id="5185" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5195" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5199" class="Symbol">))</a> <a id="5202" class="Symbol">→</a> <a id="5204" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.con"></a><a id="5211" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">con</a>       <a id="5221" class="Symbol">:</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Agda.Builtin.Reflection.html#5224" class="Bound">c</a> <a id="5226" class="Symbol">:</a> <a id="5228" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="5232" class="Symbol">)</a> <a id="5234" class="Symbol">(</a><a id="5235" href="Agda.Builtin.Reflection.html#5235" class="Bound">args</a> <a id="5240" class="Symbol">:</a> <a id="5242" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5252" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5256" class="Symbol">))</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.def"></a><a id="5268" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">def</a>       <a id="5278" class="Symbol">:</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Agda.Builtin.Reflection.html#5281" class="Bound">f</a> <a id="5283" class="Symbol">:</a> <a id="5285" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="5289" class="Symbol">)</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Agda.Builtin.Reflection.html#5292" class="Bound">args</a> <a id="5297" class="Symbol">:</a> <a id="5299" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5309" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5313" class="Symbol">))</a> <a id="5316" class="Symbol">→</a> <a id="5318" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.lam"></a><a id="5325" href="Agda.Builtin.Reflection.html#5325" class="InductiveConstructor">lam</a>       <a id="5335" class="Symbol">:</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Agda.Builtin.Reflection.html#5338" class="Bound">v</a> <a id="5340" class="Symbol">:</a> <a id="5342" href="Agda.Builtin.Reflection.html#2754" class="Datatype">Visibility</a><a id="5352" class="Symbol">)</a> <a id="5354" class="Symbol">(</a><a id="5355" href="Agda.Builtin.Reflection.html#5355" class="Bound">t</a> <a id="5357" class="Symbol">:</a> <a id="5359" href="Agda.Builtin.Reflection.html#4266" class="Datatype">Abs</a> <a id="5363" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5367" class="Symbol">)</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.pat-lam"></a><a id="5378" href="Agda.Builtin.Reflection.html#5378" class="InductiveConstructor">pat-lam</a>   <a id="5388" class="Symbol">:</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Agda.Builtin.Reflection.html#5391" class="Bound">cs</a> <a id="5394" class="Symbol">:</a> <a id="5396" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5401" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Agda.Builtin.Reflection.html#5410" class="Bound">args</a> <a id="5415" class="Symbol">:</a> <a id="5417" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5427" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5431" class="Symbol">))</a> <a id="5434" class="Symbol">→</a> <a id="5436" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.pi"></a><a id="5443" href="Agda.Builtin.Reflection.html#5443" class="InductiveConstructor">pi</a>        <a id="5453" class="Symbol">:</a> <a id="5455" class="Symbol">(</a><a id="5456" href="Agda.Builtin.Reflection.html#5456" class="Bound">a</a> <a id="5458" class="Symbol">:</a> <a id="5460" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5464" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a><a id="5468" class="Symbol">)</a> <a id="5470" class="Symbol">(</a><a id="5471" href="Agda.Builtin.Reflection.html#5471" class="Bound">b</a> <a id="5473" class="Symbol">:</a> <a id="5475" href="Agda.Builtin.Reflection.html#4266" class="Datatype">Abs</a> <a id="5479" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a><a id="5483" class="Symbol">)</a> <a id="5485" class="Symbol">→</a> <a id="5487" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.agda-sort"></a><a id="5494" href="Agda.Builtin.Reflection.html#5494" class="InductiveConstructor">agda-sort</a> <a id="5504" class="Symbol">:</a> <a id="5506" class="Symbol">(</a><a id="5507" href="Agda.Builtin.Reflection.html#5507" class="Bound">s</a> <a id="5509" class="Symbol">:</a> <a id="5511" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a><a id="5515" class="Symbol">)</a> <a id="5517" class="Symbol">→</a> <a id="5519" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.lit"></a><a id="5526" href="Agda.Builtin.Reflection.html#5526" class="InductiveConstructor">lit</a>       <a id="5536" class="Symbol">:</a> <a id="5538" class="Symbol">(</a><a id="5539" href="Agda.Builtin.Reflection.html#5539" class="Bound">l</a> <a id="5541" class="Symbol">:</a> <a id="5543" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a><a id="5550" class="Symbol">)</a> <a id="5552" class="Symbol">→</a> <a id="5554" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.meta"></a><a id="5561" href="Agda.Builtin.Reflection.html#5561" class="InductiveConstructor">meta</a>      <a id="5571" class="Symbol">:</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Agda.Builtin.Reflection.html#5574" class="Bound">x</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5596" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5600" class="Symbol">)</a> <a id="5602" class="Symbol">→</a> <a id="5604" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="Term.unknown"></a><a id="5611" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">unknown</a>   <a id="5621" class="Symbol">:</a> <a id="5623" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>

<a id="5629" class="Keyword">data</a> <a id="5634" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a> <a id="5639" class="Keyword">where</a>
  <a id="Sort.set"></a><a id="5647" href="Agda.Builtin.Reflection.html#5647" class="InductiveConstructor">set</a>     <a id="5655" class="Symbol">:</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Agda.Builtin.Reflection.html#5658" class="Bound">t</a> <a id="5660" class="Symbol">:</a> <a id="5662" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5666" class="Symbol">)</a> <a id="5668" class="Symbol">→</a> <a id="5670" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>
  <a id="Sort.lit"></a><a id="5677" href="Agda.Builtin.Reflection.html#5677" class="InductiveConstructor">lit</a>     <a id="5685" class="Symbol">:</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Agda.Builtin.Reflection.html#5688" class="Bound">n</a> <a id="5690" class="Symbol">:</a> <a id="5692" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="5695" class="Symbol">)</a> <a id="5697" class="Symbol">→</a> <a id="5699" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>
  <a id="Sort.prop"></a><a id="5706" href="Agda.Builtin.Reflection.html#5706" class="InductiveConstructor">prop</a>    <a id="5714" class="Symbol">:</a> <a id="5716" class="Symbol">(</a><a id="5717" href="Agda.Builtin.Reflection.html#5717" class="Bound">t</a> <a id="5719" class="Symbol">:</a> <a id="5721" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5725" class="Symbol">)</a> <a id="5727" class="Symbol">→</a> <a id="5729" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>
  <a id="Sort.propLit"></a><a id="5736" href="Agda.Builtin.Reflection.html#5736" class="InductiveConstructor">propLit</a> <a id="5744" class="Symbol">:</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Agda.Builtin.Reflection.html#5747" class="Bound">n</a> <a id="5749" class="Symbol">:</a> <a id="5751" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="5754" class="Symbol">)</a> <a id="5756" class="Symbol">→</a> <a id="5758" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>
  <a id="Sort.inf"></a><a id="5765" href="Agda.Builtin.Reflection.html#5765" class="InductiveConstructor">inf</a>     <a id="5773" class="Symbol">:</a> <a id="5775" class="Symbol">(</a><a id="5776" href="Agda.Builtin.Reflection.html#5776" class="Bound">n</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="5783" class="Symbol">)</a> <a id="5785" class="Symbol">→</a> <a id="5787" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>
  <a id="Sort.unknown"></a><a id="5794" href="Agda.Builtin.Reflection.html#5794" class="InductiveConstructor">unknown</a> <a id="5802" class="Symbol">:</a> <a id="5804" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>

<a id="5810" class="Keyword">data</a> <a id="5815" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a> <a id="5823" class="Keyword">where</a>
  <a id="Pattern.con"></a><a id="5831" href="Agda.Builtin.Reflection.html#5831" class="InductiveConstructor">con</a>    <a id="5838" class="Symbol">:</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Agda.Builtin.Reflection.html#5841" class="Bound">c</a> <a id="5843" class="Symbol">:</a> <a id="5845" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="5849" class="Symbol">)</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Agda.Builtin.Reflection.html#5852" class="Bound">ps</a> <a id="5855" class="Symbol">:</a> <a id="5857" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5862" class="Symbol">(</a><a id="5863" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="5867" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a><a id="5874" class="Symbol">))</a> <a id="5877" class="Symbol">→</a> <a id="5879" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a>
  <a id="Pattern.dot"></a><a id="5889" href="Agda.Builtin.Reflection.html#5889" class="InductiveConstructor">dot</a>    <a id="5896" class="Symbol">:</a> <a id="5898" class="Symbol">(</a><a id="5899" href="Agda.Builtin.Reflection.html#5899" class="Bound">t</a> <a id="5901" class="Symbol">:</a> <a id="5903" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="5907" class="Symbol">)</a>    <a id="5912" class="Symbol">→</a> <a id="5914" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a>
  <a id="Pattern.var"></a><a id="5924" href="Agda.Builtin.Reflection.html#5924" class="InductiveConstructor">var</a>    <a id="5931" class="Symbol">:</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Agda.Builtin.Reflection.html#5934" class="Bound">x</a> <a id="5936" class="Symbol">:</a> <a id="5938" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="5941" class="Symbol">)</a>     <a id="5947" class="Symbol">→</a> <a id="5949" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a>
  <a id="Pattern.lit"></a><a id="5959" href="Agda.Builtin.Reflection.html#5959" class="InductiveConstructor">lit</a>    <a id="5966" class="Symbol">:</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Agda.Builtin.Reflection.html#5969" class="Bound">l</a> <a id="5971" class="Symbol">:</a> <a id="5973" href="Agda.Builtin.Reflection.html#4414" class="Datatype">Literal</a><a id="5980" class="Symbol">)</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a>
  <a id="Pattern.proj"></a><a id="5994" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">proj</a>   <a id="6001" class="Symbol">:</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Agda.Builtin.Reflection.html#6004" class="Bound">f</a> <a id="6006" class="Symbol">:</a> <a id="6008" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="6012" class="Symbol">)</a>    <a id="6017" class="Symbol">→</a> <a id="6019" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a>
  <a id="Pattern.absurd"></a><a id="6029" href="Agda.Builtin.Reflection.html#6029" class="InductiveConstructor">absurd</a> <a id="6036" class="Symbol">:</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Agda.Builtin.Reflection.html#6039" class="Bound">x</a> <a id="6041" class="Symbol">:</a> <a id="6043" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="6046" class="Symbol">)</a>     <a id="6052" class="Symbol">→</a> <a id="6054" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a>  <a id="6063" class="Comment">-- absurd patterns counts as variables</a>

<a id="6103" class="Keyword">data</a> <a id="6108" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a> <a id="6115" class="Keyword">where</a>
  <a id="Clause.clause"></a><a id="6123" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">clause</a>        <a id="6137" class="Symbol">:</a> <a id="6139" class="Symbol">(</a><a id="6140" href="Agda.Builtin.Reflection.html#6140" class="Bound">tel</a> <a id="6144" class="Symbol">:</a> <a id="6146" href="Agda.Builtin.Reflection.html#5093" class="Function">Telescope</a><a id="6155" class="Symbol">)</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Agda.Builtin.Reflection.html#6158" class="Bound">ps</a> <a id="6161" class="Symbol">:</a> <a id="6163" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6168" class="Symbol">(</a><a id="6169" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="6173" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a><a id="6180" class="Symbol">))</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Agda.Builtin.Reflection.html#6184" class="Bound">t</a> <a id="6186" class="Symbol">:</a> <a id="6188" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="6192" class="Symbol">)</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a>
  <a id="Clause.absurd-clause"></a><a id="6205" href="Agda.Builtin.Reflection.html#6205" class="InductiveConstructor">absurd-clause</a> <a id="6219" class="Symbol">:</a> <a id="6221" class="Symbol">(</a><a id="6222" href="Agda.Builtin.Reflection.html#6222" class="Bound">tel</a> <a id="6226" class="Symbol">:</a> <a id="6228" href="Agda.Builtin.Reflection.html#5093" class="Function">Telescope</a><a id="6237" class="Symbol">)</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Agda.Builtin.Reflection.html#6240" class="Bound">ps</a> <a id="6243" class="Symbol">:</a> <a id="6245" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="6255" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a><a id="6262" class="Symbol">))</a> <a id="6265" class="Symbol">→</a> <a id="6267" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a>

<a id="6275" class="Symbol">{-#</a> <a id="6279" class="Keyword">BUILTIN</a> <a id="6287" class="Keyword">AGDATERM</a>      <a id="6301" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>    <a id="6309" class="Symbol">#-}</a>
<a id="6313" class="Symbol">{-#</a> <a id="6317" class="Keyword">BUILTIN</a> <a id="6325" class="Keyword">AGDASORT</a>      <a id="6339" href="Agda.Builtin.Reflection.html#5029" class="Datatype">Sort</a>    <a id="6347" class="Symbol">#-}</a>
<a id="6351" class="Symbol">{-#</a> <a id="6355" class="Keyword">BUILTIN</a> <a id="6363" class="Keyword">AGDAPATTERN</a>   <a id="6377" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a> <a id="6385" class="Symbol">#-}</a>
<a id="6389" class="Symbol">{-#</a> <a id="6393" class="Keyword">BUILTIN</a> <a id="6401" class="Keyword">AGDACLAUSE</a>    <a id="6415" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a>  <a id="6423" class="Symbol">#-}</a>

<a id="6428" class="Symbol">{-#</a> <a id="6432" class="Keyword">BUILTIN</a> <a id="6440" class="Keyword">AGDATERMVAR</a>         <a id="6460" href="Agda.Builtin.Reflection.html#5155" class="InductiveConstructor">var</a>       <a id="6470" class="Symbol">#-}</a>
<a id="6474" class="Symbol">{-#</a> <a id="6478" class="Keyword">BUILTIN</a> <a id="6486" class="Keyword">AGDATERMCON</a>         <a id="6506" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">con</a>       <a id="6516" class="Symbol">#-}</a>
<a id="6520" class="Symbol">{-#</a> <a id="6524" class="Keyword">BUILTIN</a> <a id="6532" class="Keyword">AGDATERMDEF</a>         <a id="6552" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">def</a>       <a id="6562" class="Symbol">#-}</a>
<a id="6566" class="Symbol">{-#</a> <a id="6570" class="Keyword">BUILTIN</a> <a id="6578" class="Keyword">AGDATERMMETA</a>        <a id="6598" href="Agda.Builtin.Reflection.html#5561" class="InductiveConstructor">meta</a>      <a id="6608" class="Symbol">#-}</a>
<a id="6612" class="Symbol">{-#</a> <a id="6616" class="Keyword">BUILTIN</a> <a id="6624" class="Keyword">AGDATERMLAM</a>         <a id="6644" href="Agda.Builtin.Reflection.html#5325" class="InductiveConstructor">lam</a>       <a id="6654" class="Symbol">#-}</a>
<a id="6658" class="Symbol">{-#</a> <a id="6662" class="Keyword">BUILTIN</a> <a id="6670" class="Keyword">AGDATERMEXTLAM</a>      <a id="6690" href="Agda.Builtin.Reflection.html#5378" class="InductiveConstructor">pat-lam</a>   <a id="6700" class="Symbol">#-}</a>
<a id="6704" class="Symbol">{-#</a> <a id="6708" class="Keyword">BUILTIN</a> <a id="6716" class="Keyword">AGDATERMPI</a>          <a id="6736" href="Agda.Builtin.Reflection.html#5443" class="InductiveConstructor">pi</a>        <a id="6746" class="Symbol">#-}</a>
<a id="6750" class="Symbol">{-#</a> <a id="6754" class="Keyword">BUILTIN</a> <a id="6762" class="Keyword">AGDATERMSORT</a>        <a id="6782" href="Agda.Builtin.Reflection.html#5494" class="InductiveConstructor">agda-sort</a> <a id="6792" class="Symbol">#-}</a>
<a id="6796" class="Symbol">{-#</a> <a id="6800" class="Keyword">BUILTIN</a> <a id="6808" class="Keyword">AGDATERMLIT</a>         <a id="6828" href="Agda.Builtin.Reflection.html#5526" class="InductiveConstructor">lit</a>       <a id="6838" class="Symbol">#-}</a>
<a id="6842" class="Symbol">{-#</a> <a id="6846" class="Keyword">BUILTIN</a> <a id="6854" class="Keyword">AGDATERMUNSUPPORTED</a> <a id="6874" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">unknown</a>   <a id="6884" class="Symbol">#-}</a>

<a id="6889" class="Symbol">{-#</a> <a id="6893" class="Keyword">BUILTIN</a> <a id="6901" class="Keyword">AGDASORTSET</a>         <a id="6921" href="Agda.Builtin.Reflection.html#5647" class="InductiveConstructor">set</a>     <a id="6929" class="Symbol">#-}</a>
<a id="6933" class="Symbol">{-#</a> <a id="6937" class="Keyword">BUILTIN</a> <a id="6945" class="Keyword">AGDASORTLIT</a>         <a id="6965" href="Agda.Builtin.Reflection.html#5677" class="InductiveConstructor">lit</a>     <a id="6973" class="Symbol">#-}</a>
<a id="6977" class="Symbol">{-#</a> <a id="6981" class="Keyword">BUILTIN</a> <a id="6989" class="Keyword">AGDASORTPROP</a>        <a id="7009" href="Agda.Builtin.Reflection.html#5706" class="InductiveConstructor">prop</a>    <a id="7017" class="Symbol">#-}</a>
<a id="7021" class="Symbol">{-#</a> <a id="7025" class="Keyword">BUILTIN</a> <a id="7033" class="Keyword">AGDASORTPROPLIT</a>     <a id="7053" href="Agda.Builtin.Reflection.html#5736" class="InductiveConstructor">propLit</a> <a id="7061" class="Symbol">#-}</a>
<a id="7065" class="Symbol">{-#</a> <a id="7069" class="Keyword">BUILTIN</a> <a id="7077" class="Keyword">AGDASORTINF</a>         <a id="7097" href="Agda.Builtin.Reflection.html#5765" class="InductiveConstructor">inf</a>     <a id="7105" class="Symbol">#-}</a>
<a id="7109" class="Symbol">{-#</a> <a id="7113" class="Keyword">BUILTIN</a> <a id="7121" class="Keyword">AGDASORTUNSUPPORTED</a> <a id="7141" href="Agda.Builtin.Reflection.html#5794" class="InductiveConstructor">unknown</a> <a id="7149" class="Symbol">#-}</a>

<a id="7154" class="Symbol">{-#</a> <a id="7158" class="Keyword">BUILTIN</a> <a id="7166" class="Keyword">AGDAPATCON</a>    <a id="7180" href="Agda.Builtin.Reflection.html#5831" class="InductiveConstructor">con</a>     <a id="7188" class="Symbol">#-}</a>
<a id="7192" class="Symbol">{-#</a> <a id="7196" class="Keyword">BUILTIN</a> <a id="7204" class="Keyword">AGDAPATDOT</a>    <a id="7218" href="Agda.Builtin.Reflection.html#5889" class="InductiveConstructor">dot</a>     <a id="7226" class="Symbol">#-}</a>
<a id="7230" class="Symbol">{-#</a> <a id="7234" class="Keyword">BUILTIN</a> <a id="7242" class="Keyword">AGDAPATVAR</a>    <a id="7256" href="Agda.Builtin.Reflection.html#5924" class="InductiveConstructor">var</a>     <a id="7264" class="Symbol">#-}</a>
<a id="7268" class="Symbol">{-#</a> <a id="7272" class="Keyword">BUILTIN</a> <a id="7280" class="Keyword">AGDAPATLIT</a>    <a id="7294" href="Agda.Builtin.Reflection.html#5959" class="InductiveConstructor">lit</a>     <a id="7302" class="Symbol">#-}</a>
<a id="7306" class="Symbol">{-#</a> <a id="7310" class="Keyword">BUILTIN</a> <a id="7318" class="Keyword">AGDAPATPROJ</a>   <a id="7332" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">proj</a>    <a id="7340" class="Symbol">#-}</a>
<a id="7344" class="Symbol">{-#</a> <a id="7348" class="Keyword">BUILTIN</a> <a id="7356" class="Keyword">AGDAPATABSURD</a> <a id="7370" href="Agda.Builtin.Reflection.html#6029" class="InductiveConstructor">absurd</a>  <a id="7378" class="Symbol">#-}</a>

<a id="7383" class="Symbol">{-#</a> <a id="7387" class="Keyword">BUILTIN</a> <a id="7395" class="Keyword">AGDACLAUSECLAUSE</a> <a id="7412" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">clause</a>        <a id="7426" class="Symbol">#-}</a>
<a id="7430" class="Symbol">{-#</a> <a id="7434" class="Keyword">BUILTIN</a> <a id="7442" class="Keyword">AGDACLAUSEABSURD</a> <a id="7459" href="Agda.Builtin.Reflection.html#6205" class="InductiveConstructor">absurd-clause</a> <a id="7473" class="Symbol">#-}</a>

<a id="7478" class="Comment">-- Definitions --</a>

<a id="7497" class="Keyword">data</a> <a id="Definition"></a><a id="7502" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a> <a id="7513" class="Symbol">:</a> <a id="7515" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="7519" class="Keyword">where</a>
  <a id="Definition.function"></a><a id="7527" href="Agda.Builtin.Reflection.html#7527" class="InductiveConstructor">function</a>    <a id="7539" class="Symbol">:</a> <a id="7541" class="Symbol">(</a><a id="7542" href="Agda.Builtin.Reflection.html#7542" class="Bound">cs</a> <a id="7545" class="Symbol">:</a> <a id="7547" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7552" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a><a id="7558" class="Symbol">)</a> <a id="7560" class="Symbol">→</a> <a id="7562" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>
  <a id="Definition.data-type"></a><a id="7575" href="Agda.Builtin.Reflection.html#7575" class="InductiveConstructor">data-type</a>   <a id="7587" class="Symbol">:</a> <a id="7589" class="Symbol">(</a><a id="7590" href="Agda.Builtin.Reflection.html#7590" class="Bound">pars</a> <a id="7595" class="Symbol">:</a> <a id="7597" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="7600" class="Symbol">)</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Agda.Builtin.Reflection.html#7603" class="Bound">cs</a> <a id="7606" class="Symbol">:</a> <a id="7608" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7613" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="7617" class="Symbol">)</a> <a id="7619" class="Symbol">→</a> <a id="7621" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>
  <a id="Definition.record-type"></a><a id="7634" href="Agda.Builtin.Reflection.html#7634" class="InductiveConstructor">record-type</a> <a id="7646" class="Symbol">:</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Agda.Builtin.Reflection.html#7649" class="Bound">c</a> <a id="7651" class="Symbol">:</a> <a id="7653" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="7657" class="Symbol">)</a> <a id="7659" class="Symbol">(</a><a id="7660" href="Agda.Builtin.Reflection.html#7660" class="Bound">fs</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="7675" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="7679" class="Symbol">))</a> <a id="7682" class="Symbol">→</a> <a id="7684" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>
  <a id="Definition.data-cons"></a><a id="7697" href="Agda.Builtin.Reflection.html#7697" class="InductiveConstructor">data-cons</a>   <a id="7709" class="Symbol">:</a> <a id="7711" class="Symbol">(</a><a id="7712" href="Agda.Builtin.Reflection.html#7712" class="Bound">d</a> <a id="7714" class="Symbol">:</a> <a id="7716" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="7720" class="Symbol">)</a> <a id="7722" class="Symbol">(</a><a id="7723" href="Agda.Builtin.Reflection.html#7723" class="Bound">q</a> <a id="7725" class="Symbol">:</a> <a id="7727" href="Agda.Builtin.Reflection.html#3224" class="Datatype">Quantity</a><a id="7735" class="Symbol">)</a> <a id="7737" class="Symbol">→</a> <a id="7739" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>
  <a id="Definition.axiom"></a><a id="7752" href="Agda.Builtin.Reflection.html#7752" class="InductiveConstructor">axiom</a>       <a id="7764" class="Symbol">:</a> <a id="7766" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>
  <a id="Definition.prim-fun"></a><a id="7779" href="Agda.Builtin.Reflection.html#7779" class="InductiveConstructor">prim-fun</a>    <a id="7791" class="Symbol">:</a> <a id="7793" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>

<a id="7805" class="Symbol">{-#</a> <a id="7809" class="Keyword">BUILTIN</a> <a id="7817" class="Keyword">AGDADEFINITION</a>                <a id="7847" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>  <a id="7859" class="Symbol">#-}</a>
<a id="7863" class="Symbol">{-#</a> <a id="7867" class="Keyword">BUILTIN</a> <a id="7875" class="Keyword">AGDADEFINITIONFUNDEF</a>          <a id="7905" href="Agda.Builtin.Reflection.html#7527" class="InductiveConstructor">function</a>    <a id="7917" class="Symbol">#-}</a>
<a id="7921" class="Symbol">{-#</a> <a id="7925" class="Keyword">BUILTIN</a> <a id="7933" class="Keyword">AGDADEFINITIONDATADEF</a>         <a id="7963" href="Agda.Builtin.Reflection.html#7575" class="InductiveConstructor">data-type</a>   <a id="7975" class="Symbol">#-}</a>
<a id="7979" class="Symbol">{-#</a> <a id="7983" class="Keyword">BUILTIN</a> <a id="7991" class="Keyword">AGDADEFINITIONRECORDDEF</a>       <a id="8021" href="Agda.Builtin.Reflection.html#7634" class="InductiveConstructor">record-type</a> <a id="8033" class="Symbol">#-}</a>
<a id="8037" class="Symbol">{-#</a> <a id="8041" class="Keyword">BUILTIN</a> <a id="8049" class="Keyword">AGDADEFINITIONDATACONSTRUCTOR</a> <a id="8079" href="Agda.Builtin.Reflection.html#7697" class="InductiveConstructor">data-cons</a>   <a id="8091" class="Symbol">#-}</a>
<a id="8095" class="Symbol">{-#</a> <a id="8099" class="Keyword">BUILTIN</a> <a id="8107" class="Keyword">AGDADEFINITIONPOSTULATE</a>       <a id="8137" href="Agda.Builtin.Reflection.html#7752" class="InductiveConstructor">axiom</a>       <a id="8149" class="Symbol">#-}</a>
<a id="8153" class="Symbol">{-#</a> <a id="8157" class="Keyword">BUILTIN</a> <a id="8165" class="Keyword">AGDADEFINITIONPRIMITIVE</a>       <a id="8195" href="Agda.Builtin.Reflection.html#7779" class="InductiveConstructor">prim-fun</a>    <a id="8207" class="Symbol">#-}</a>

<a id="8212" class="Comment">-- Errors --</a>

<a id="8226" class="Keyword">data</a> <a id="ErrorPart"></a><a id="8231" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a> <a id="8241" class="Symbol">:</a> <a id="8243" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="8247" class="Keyword">where</a>
  <a id="ErrorPart.strErr"></a><a id="8255" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">strErr</a>  <a id="8263" class="Symbol">:</a> <a id="8265" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="8272" class="Symbol">→</a> <a id="8274" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.termErr"></a><a id="8286" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">termErr</a> <a id="8294" class="Symbol">:</a> <a id="8296" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="8301" class="Symbol">→</a> <a id="8303" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.pattErr"></a><a id="8315" href="Agda.Builtin.Reflection.html#8315" class="InductiveConstructor">pattErr</a> <a id="8323" class="Symbol">:</a> <a id="8325" href="Agda.Builtin.Reflection.html#5048" class="Datatype">Pattern</a> <a id="8333" class="Symbol">→</a> <a id="8335" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.nameErr"></a><a id="8347" href="Agda.Builtin.Reflection.html#8347" class="InductiveConstructor">nameErr</a> <a id="8355" class="Symbol">:</a> <a id="8357" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="8362" class="Symbol">→</a> <a id="8364" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a>

<a id="8375" class="Symbol">{-#</a> <a id="8379" class="Keyword">BUILTIN</a> <a id="8387" class="Keyword">AGDAERRORPART</a>       <a id="8407" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a> <a id="8417" class="Symbol">#-}</a>
<a id="8421" class="Symbol">{-#</a> <a id="8425" class="Keyword">BUILTIN</a> <a id="8433" class="Keyword">AGDAERRORPARTSTRING</a> <a id="8453" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">strErr</a>    <a id="8463" class="Symbol">#-}</a>
<a id="8467" class="Symbol">{-#</a> <a id="8471" class="Keyword">BUILTIN</a> <a id="8479" class="Keyword">AGDAERRORPARTTERM</a>   <a id="8499" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">termErr</a>   <a id="8509" class="Symbol">#-}</a>
<a id="8513" class="Symbol">{-#</a> <a id="8517" class="Keyword">BUILTIN</a> <a id="8525" class="Keyword">AGDAERRORPARTPATT</a>   <a id="8545" href="Agda.Builtin.Reflection.html#8315" class="InductiveConstructor">pattErr</a>   <a id="8555" class="Symbol">#-}</a>
<a id="8559" class="Symbol">{-#</a> <a id="8563" class="Keyword">BUILTIN</a> <a id="8571" class="Keyword">AGDAERRORPARTNAME</a>   <a id="8591" href="Agda.Builtin.Reflection.html#8347" class="InductiveConstructor">nameErr</a>   <a id="8601" class="Symbol">#-}</a>

<a id="8606" class="Comment">-- TC monad --</a>

<a id="8622" class="Keyword">postulate</a>
  <a id="TC"></a><a id="8634" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a>               <a id="8651" class="Symbol">:</a> <a id="8653" class="Symbol">∀</a> <a id="8655" class="Symbol">{</a><a id="8656" href="Agda.Builtin.Reflection.html#8656" class="Bound">a</a><a id="8657" class="Symbol">}</a> <a id="8659" class="Symbol">→</a> <a id="8661" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="8665" href="Agda.Builtin.Reflection.html#8656" class="Bound">a</a> <a id="8667" class="Symbol">→</a> <a id="8669" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="8673" href="Agda.Builtin.Reflection.html#8656" class="Bound">a</a>
  <a id="returnTC"></a><a id="8677" href="Agda.Builtin.Reflection.html#8677" class="Postulate">returnTC</a>         <a id="8694" class="Symbol">:</a> <a id="8696" class="Symbol">∀</a> <a id="8698" class="Symbol">{</a><a id="8699" href="Agda.Builtin.Reflection.html#8699" class="Bound">a</a><a id="8700" class="Symbol">}</a> <a id="8702" class="Symbol">{</a><a id="8703" href="Agda.Builtin.Reflection.html#8703" class="Bound">A</a> <a id="8705" class="Symbol">:</a> <a id="8707" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="8711" href="Agda.Builtin.Reflection.html#8699" class="Bound">a</a><a id="8712" class="Symbol">}</a> <a id="8714" class="Symbol">→</a> <a id="8716" href="Agda.Builtin.Reflection.html#8703" class="Bound">A</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8723" href="Agda.Builtin.Reflection.html#8703" class="Bound">A</a>
  <a id="bindTC"></a><a id="8727" href="Agda.Builtin.Reflection.html#8727" class="Postulate">bindTC</a>           <a id="8744" class="Symbol">:</a> <a id="8746" class="Symbol">∀</a> <a id="8748" class="Symbol">{</a><a id="8749" href="Agda.Builtin.Reflection.html#8749" class="Bound">a</a> <a id="8751" href="Agda.Builtin.Reflection.html#8751" class="Bound">b</a><a id="8752" class="Symbol">}</a> <a id="8754" class="Symbol">{</a><a id="8755" href="Agda.Builtin.Reflection.html#8755" class="Bound">A</a> <a id="8757" class="Symbol">:</a> <a id="8759" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="8763" href="Agda.Builtin.Reflection.html#8749" class="Bound">a</a><a id="8764" class="Symbol">}</a> <a id="8766" class="Symbol">{</a><a id="8767" href="Agda.Builtin.Reflection.html#8767" class="Bound">B</a> <a id="8769" class="Symbol">:</a> <a id="8771" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="8775" href="Agda.Builtin.Reflection.html#8751" class="Bound">b</a><a id="8776" class="Symbol">}</a> <a id="8778" class="Symbol">→</a> <a id="8780" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8783" href="Agda.Builtin.Reflection.html#8755" class="Bound">A</a> <a id="8785" class="Symbol">→</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Agda.Builtin.Reflection.html#8755" class="Bound">A</a> <a id="8790" class="Symbol">→</a> <a id="8792" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8795" href="Agda.Builtin.Reflection.html#8767" class="Bound">B</a><a id="8796" class="Symbol">)</a> <a id="8798" class="Symbol">→</a> <a id="8800" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8803" href="Agda.Builtin.Reflection.html#8767" class="Bound">B</a>
  <a id="unify"></a><a id="8807" href="Agda.Builtin.Reflection.html#8807" class="Postulate">unify</a>            <a id="8824" class="Symbol">:</a> <a id="8826" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="8831" class="Symbol">→</a> <a id="8833" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="8838" class="Symbol">→</a> <a id="8840" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8843" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="typeError"></a><a id="8847" href="Agda.Builtin.Reflection.html#8847" class="Postulate">typeError</a>        <a id="8864" class="Symbol">:</a> <a id="8866" class="Symbol">∀</a> <a id="8868" class="Symbol">{</a><a id="8869" href="Agda.Builtin.Reflection.html#8869" class="Bound">a</a><a id="8870" class="Symbol">}</a> <a id="8872" class="Symbol">{</a><a id="8873" href="Agda.Builtin.Reflection.html#8873" class="Bound">A</a> <a id="8875" class="Symbol">:</a> <a id="8877" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="8881" href="Agda.Builtin.Reflection.html#8869" class="Bound">a</a><a id="8882" class="Symbol">}</a> <a id="8884" class="Symbol">→</a> <a id="8886" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="8891" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a> <a id="8901" class="Symbol">→</a> <a id="8903" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8906" href="Agda.Builtin.Reflection.html#8873" class="Bound">A</a>
  <a id="inferType"></a><a id="8910" href="Agda.Builtin.Reflection.html#8910" class="Postulate">inferType</a>        <a id="8927" class="Symbol">:</a> <a id="8929" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="8934" class="Symbol">→</a> <a id="8936" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8939" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a>
  <a id="checkType"></a><a id="8946" href="Agda.Builtin.Reflection.html#8946" class="Postulate">checkType</a>        <a id="8963" class="Symbol">:</a> <a id="8965" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="8970" class="Symbol">→</a> <a id="8972" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a> <a id="8977" class="Symbol">→</a> <a id="8979" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="8982" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="normalise"></a><a id="8989" href="Agda.Builtin.Reflection.html#8989" class="Postulate">normalise</a>        <a id="9006" class="Symbol">:</a> <a id="9008" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="9013" class="Symbol">→</a> <a id="9015" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9018" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="reduce"></a><a id="9025" href="Agda.Builtin.Reflection.html#9025" class="Postulate">reduce</a>           <a id="9042" class="Symbol">:</a> <a id="9044" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="9049" class="Symbol">→</a> <a id="9051" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9054" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="catchTC"></a><a id="9061" href="Agda.Builtin.Reflection.html#9061" class="Postulate">catchTC</a>          <a id="9078" class="Symbol">:</a> <a id="9080" class="Symbol">∀</a> <a id="9082" class="Symbol">{</a><a id="9083" href="Agda.Builtin.Reflection.html#9083" class="Bound">a</a><a id="9084" class="Symbol">}</a> <a id="9086" class="Symbol">{</a><a id="9087" href="Agda.Builtin.Reflection.html#9087" class="Bound">A</a> <a id="9089" class="Symbol">:</a> <a id="9091" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="9095" href="Agda.Builtin.Reflection.html#9083" class="Bound">a</a><a id="9096" class="Symbol">}</a> <a id="9098" class="Symbol">→</a> <a id="9100" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9103" href="Agda.Builtin.Reflection.html#9087" class="Bound">A</a> <a id="9105" class="Symbol">→</a> <a id="9107" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9110" href="Agda.Builtin.Reflection.html#9087" class="Bound">A</a> <a id="9112" class="Symbol">→</a> <a id="9114" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9117" href="Agda.Builtin.Reflection.html#9087" class="Bound">A</a>
  <a id="quoteTC"></a><a id="9121" href="Agda.Builtin.Reflection.html#9121" class="Postulate">quoteTC</a>          <a id="9138" class="Symbol">:</a> <a id="9140" class="Symbol">∀</a> <a id="9142" class="Symbol">{</a><a id="9143" href="Agda.Builtin.Reflection.html#9143" class="Bound">a</a><a id="9144" class="Symbol">}</a> <a id="9146" class="Symbol">{</a><a id="9147" href="Agda.Builtin.Reflection.html#9147" class="Bound">A</a> <a id="9149" class="Symbol">:</a> <a id="9151" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="9155" href="Agda.Builtin.Reflection.html#9143" class="Bound">a</a><a id="9156" class="Symbol">}</a> <a id="9158" class="Symbol">→</a> <a id="9160" href="Agda.Builtin.Reflection.html#9147" class="Bound">A</a> <a id="9162" class="Symbol">→</a> <a id="9164" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9167" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="unquoteTC"></a><a id="9174" href="Agda.Builtin.Reflection.html#9174" class="Postulate">unquoteTC</a>        <a id="9191" class="Symbol">:</a> <a id="9193" class="Symbol">∀</a> <a id="9195" class="Symbol">{</a><a id="9196" href="Agda.Builtin.Reflection.html#9196" class="Bound">a</a><a id="9197" class="Symbol">}</a> <a id="9199" class="Symbol">{</a><a id="9200" href="Agda.Builtin.Reflection.html#9200" class="Bound">A</a> <a id="9202" class="Symbol">:</a> <a id="9204" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="9208" href="Agda.Builtin.Reflection.html#9196" class="Bound">a</a><a id="9209" class="Symbol">}</a> <a id="9211" class="Symbol">→</a> <a id="9213" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a> <a id="9218" class="Symbol">→</a> <a id="9220" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9223" href="Agda.Builtin.Reflection.html#9200" class="Bound">A</a>
  <a id="quoteωTC"></a><a id="9227" href="Agda.Builtin.Reflection.html#9227" class="Postulate">quoteωTC</a>         <a id="9244" class="Symbol">:</a> <a id="9246" class="Symbol">∀</a> <a id="9248" class="Symbol">{</a><a id="9249" href="Agda.Builtin.Reflection.html#9249" class="Bound">A</a> <a id="9251" class="Symbol">:</a> <a id="9253" href="Agda.Primitive.html#570" class="Primitive">Setω</a><a id="9257" class="Symbol">}</a> <a id="9259" class="Symbol">→</a> <a id="9261" href="Agda.Builtin.Reflection.html#9249" class="Bound">A</a> <a id="9263" class="Symbol">→</a> <a id="9265" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9268" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>
  <a id="getContext"></a><a id="9275" href="Agda.Builtin.Reflection.html#9275" class="Postulate">getContext</a>       <a id="9292" class="Symbol">:</a> <a id="9294" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9297" href="Agda.Builtin.Reflection.html#5093" class="Function">Telescope</a>
  <a id="extendContext"></a><a id="9309" href="Agda.Builtin.Reflection.html#9309" class="Postulate">extendContext</a>    <a id="9326" class="Symbol">:</a> <a id="9328" class="Symbol">∀</a> <a id="9330" class="Symbol">{</a><a id="9331" href="Agda.Builtin.Reflection.html#9331" class="Bound">a</a><a id="9332" class="Symbol">}</a> <a id="9334" class="Symbol">{</a><a id="9335" href="Agda.Builtin.Reflection.html#9335" class="Bound">A</a> <a id="9337" class="Symbol">:</a> <a id="9339" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="9343" href="Agda.Builtin.Reflection.html#9331" class="Bound">a</a><a id="9344" class="Symbol">}</a> <a id="9346" class="Symbol">→</a> <a id="9348" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="9355" class="Symbol">→</a> <a id="9357" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="9361" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a> <a id="9366" class="Symbol">→</a> <a id="9368" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9371" href="Agda.Builtin.Reflection.html#9335" class="Bound">A</a> <a id="9373" class="Symbol">→</a> <a id="9375" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9378" href="Agda.Builtin.Reflection.html#9335" class="Bound">A</a>
  <a id="inContext"></a><a id="9382" href="Agda.Builtin.Reflection.html#9382" class="Postulate">inContext</a>        <a id="9399" class="Symbol">:</a> <a id="9401" class="Symbol">∀</a> <a id="9403" class="Symbol">{</a><a id="9404" href="Agda.Builtin.Reflection.html#9404" class="Bound">a</a><a id="9405" class="Symbol">}</a> <a id="9407" class="Symbol">{</a><a id="9408" href="Agda.Builtin.Reflection.html#9408" class="Bound">A</a> <a id="9410" class="Symbol">:</a> <a id="9412" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="9416" href="Agda.Builtin.Reflection.html#9404" class="Bound">a</a><a id="9417" class="Symbol">}</a> <a id="9419" class="Symbol">→</a> <a id="9421" href="Agda.Builtin.Reflection.html#5093" class="Function">Telescope</a> <a id="9431" class="Symbol">→</a> <a id="9433" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9436" href="Agda.Builtin.Reflection.html#9408" class="Bound">A</a> <a id="9438" class="Symbol">→</a> <a id="9440" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9443" href="Agda.Builtin.Reflection.html#9408" class="Bound">A</a>
  <a id="freshName"></a><a id="9447" href="Agda.Builtin.Reflection.html#9447" class="Postulate">freshName</a>        <a id="9464" class="Symbol">:</a> <a id="9466" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="9473" class="Symbol">→</a> <a id="9475" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9478" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a>
  <a id="declareDef"></a><a id="9485" href="Agda.Builtin.Reflection.html#9485" class="Postulate">declareDef</a>       <a id="9502" class="Symbol">:</a> <a id="9504" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="9508" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9513" class="Symbol">→</a> <a id="9515" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a> <a id="9520" class="Symbol">→</a> <a id="9522" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9525" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="declarePostulate"></a><a id="9529" href="Agda.Builtin.Reflection.html#9529" class="Postulate">declarePostulate</a> <a id="9546" class="Symbol">:</a> <a id="9548" href="Agda.Builtin.Reflection.html#3713" class="Datatype">Arg</a> <a id="9552" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9557" class="Symbol">→</a> <a id="9559" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a> <a id="9564" class="Symbol">→</a> <a id="9566" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9569" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="declareData"></a><a id="9573" href="Agda.Builtin.Reflection.html#9573" class="Postulate">declareData</a>      <a id="9590" class="Symbol">:</a> <a id="9592" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9597" class="Symbol">→</a> <a id="9599" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="9603" class="Symbol">→</a> <a id="9605" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a> <a id="9610" class="Symbol">→</a> <a id="9612" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9615" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="defineData"></a><a id="9619" href="Agda.Builtin.Reflection.html#9619" class="Postulate">defineData</a>       <a id="9636" class="Symbol">:</a> <a id="9638" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9643" class="Symbol">→</a> <a id="9645" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="9650" class="Symbol">(</a><a id="9651" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9653" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9658" class="Symbol">(λ</a> <a id="9661" href="Agda.Builtin.Reflection.html#9661" class="Bound">_</a> <a id="9663" class="Symbol">→</a> <a id="9665" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9667" href="Agda.Builtin.Reflection.html#3224" class="Datatype">Quantity</a> <a id="9676" class="Symbol">(λ</a> <a id="9679" href="Agda.Builtin.Reflection.html#9679" class="Bound">_</a> <a id="9681" class="Symbol">→</a> <a id="9683" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a><a id="9687" class="Symbol">)))</a> <a id="9691" class="Symbol">→</a> <a id="9693" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9696" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="defineFun"></a><a id="9700" href="Agda.Builtin.Reflection.html#9700" class="Postulate">defineFun</a>        <a id="9717" class="Symbol">:</a> <a id="9719" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9724" class="Symbol">→</a> <a id="9726" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="9731" href="Agda.Builtin.Reflection.html#5067" class="Datatype">Clause</a> <a id="9738" class="Symbol">→</a> <a id="9740" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9743" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="getType"></a><a id="9747" href="Agda.Builtin.Reflection.html#9747" class="Postulate">getType</a>          <a id="9764" class="Symbol">:</a> <a id="9766" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9771" class="Symbol">→</a> <a id="9773" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9776" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a>
  <a id="getDefinition"></a><a id="9783" href="Agda.Builtin.Reflection.html#9783" class="Postulate">getDefinition</a>    <a id="9800" class="Symbol">:</a> <a id="9802" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9807" class="Symbol">→</a> <a id="9809" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9812" href="Agda.Builtin.Reflection.html#7502" class="Datatype">Definition</a>
  <a id="blockTC"></a><a id="9825" href="Agda.Builtin.Reflection.html#9825" class="Postulate">blockTC</a>          <a id="9842" class="Symbol">:</a> <a id="9844" class="Symbol">∀</a> <a id="9846" class="Symbol">{</a><a id="9847" href="Agda.Builtin.Reflection.html#9847" class="Bound">a</a><a id="9848" class="Symbol">}</a> <a id="9850" class="Symbol">{</a><a id="9851" href="Agda.Builtin.Reflection.html#9851" class="Bound">A</a> <a id="9853" class="Symbol">:</a> <a id="9855" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="9859" href="Agda.Builtin.Reflection.html#9847" class="Bound">a</a><a id="9860" class="Symbol">}</a> <a id="9862" class="Symbol">→</a> <a id="9864" href="Agda.Builtin.Reflection.html#3936" class="Datatype">Blocker</a> <a id="9872" class="Symbol">→</a> <a id="9874" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9877" href="Agda.Builtin.Reflection.html#9851" class="Bound">A</a>
  <a id="commitTC"></a><a id="9881" href="Agda.Builtin.Reflection.html#9881" class="Postulate">commitTC</a>         <a id="9898" class="Symbol">:</a> <a id="9900" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9903" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="isMacro"></a><a id="9907" href="Agda.Builtin.Reflection.html#9907" class="Postulate">isMacro</a>          <a id="9924" class="Symbol">:</a> <a id="9926" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="9931" class="Symbol">→</a> <a id="9933" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9936" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="pragmaForeign"></a><a id="9943" href="Agda.Builtin.Reflection.html#9943" class="Postulate">pragmaForeign</a>    <a id="9960" class="Symbol">:</a> <a id="9962" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="9969" class="Symbol">→</a> <a id="9971" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="9978" class="Symbol">→</a> <a id="9980" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="9983" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>
  <a id="pragmaCompile"></a><a id="9987" href="Agda.Builtin.Reflection.html#9987" class="Postulate">pragmaCompile</a>    <a id="10004" class="Symbol">:</a> <a id="10006" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="10013" class="Symbol">→</a> <a id="10015" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="10020" class="Symbol">→</a> <a id="10022" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="10029" class="Symbol">→</a> <a id="10031" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10034" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>

  <a id="10039" class="Comment">-- If &#39;true&#39;, makes the following primitives also normalise</a>
  <a id="10101" class="Comment">-- their results: inferType, checkType, quoteTC, getType, and getContext</a>
  <a id="withNormalisation"></a><a id="10176" href="Agda.Builtin.Reflection.html#10176" class="Postulate">withNormalisation</a> <a id="10194" class="Symbol">:</a> <a id="10196" class="Symbol">∀</a> <a id="10198" class="Symbol">{</a><a id="10199" href="Agda.Builtin.Reflection.html#10199" class="Bound">a</a><a id="10200" class="Symbol">}</a> <a id="10202" class="Symbol">{</a><a id="10203" href="Agda.Builtin.Reflection.html#10203" class="Bound">A</a> <a id="10205" class="Symbol">:</a> <a id="10207" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="10211" href="Agda.Builtin.Reflection.html#10199" class="Bound">a</a><a id="10212" class="Symbol">}</a> <a id="10214" class="Symbol">→</a> <a id="10216" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="10221" class="Symbol">→</a> <a id="10223" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10226" href="Agda.Builtin.Reflection.html#10203" class="Bound">A</a> <a id="10228" class="Symbol">→</a> <a id="10230" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10233" href="Agda.Builtin.Reflection.html#10203" class="Bound">A</a>
  <a id="askNormalisation"></a><a id="10237" href="Agda.Builtin.Reflection.html#10237" class="Postulate">askNormalisation</a>  <a id="10255" class="Symbol">:</a> <a id="10257" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10260" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>

  <a id="10268" class="Comment">-- If &#39;true&#39;, makes the following primitives to reconstruct hidden arguments:</a>
  <a id="10348" class="Comment">-- getDefinition, normalise, reduce, inferType, checkType and getContext</a>
  <a id="withReconstructed"></a><a id="10423" href="Agda.Builtin.Reflection.html#10423" class="Postulate">withReconstructed</a> <a id="10441" class="Symbol">:</a> <a id="10443" class="Symbol">∀</a> <a id="10445" class="Symbol">{</a><a id="10446" href="Agda.Builtin.Reflection.html#10446" class="Bound">a</a><a id="10447" class="Symbol">}</a> <a id="10449" class="Symbol">{</a><a id="10450" href="Agda.Builtin.Reflection.html#10450" class="Bound">A</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="10458" href="Agda.Builtin.Reflection.html#10446" class="Bound">a</a><a id="10459" class="Symbol">}</a> <a id="10461" class="Symbol">→</a> <a id="10463" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="10468" class="Symbol">→</a> <a id="10470" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10473" href="Agda.Builtin.Reflection.html#10450" class="Bound">A</a> <a id="10475" class="Symbol">→</a> <a id="10477" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10480" href="Agda.Builtin.Reflection.html#10450" class="Bound">A</a>
  <a id="askReconstructed"></a><a id="10484" href="Agda.Builtin.Reflection.html#10484" class="Postulate">askReconstructed</a>  <a id="10502" class="Symbol">:</a> <a id="10504" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10507" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>

  <a id="10515" class="Comment">-- Whether implicit arguments at the end should be turned into metavariables</a>
  <a id="withExpandLast"></a><a id="10594" href="Agda.Builtin.Reflection.html#10594" class="Postulate">withExpandLast</a> <a id="10609" class="Symbol">:</a> <a id="10611" class="Symbol">∀</a> <a id="10613" class="Symbol">{</a><a id="10614" href="Agda.Builtin.Reflection.html#10614" class="Bound">a</a><a id="10615" class="Symbol">}</a> <a id="10617" class="Symbol">{</a><a id="10618" href="Agda.Builtin.Reflection.html#10618" class="Bound">A</a> <a id="10620" class="Symbol">:</a> <a id="10622" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="10626" href="Agda.Builtin.Reflection.html#10614" class="Bound">a</a><a id="10627" class="Symbol">}</a> <a id="10629" class="Symbol">→</a> <a id="10631" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="10636" class="Symbol">→</a> <a id="10638" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10641" href="Agda.Builtin.Reflection.html#10618" class="Bound">A</a> <a id="10643" class="Symbol">→</a> <a id="10645" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10648" href="Agda.Builtin.Reflection.html#10618" class="Bound">A</a>
  <a id="askExpandLast"></a><a id="10652" href="Agda.Builtin.Reflection.html#10652" class="Postulate">askExpandLast</a>  <a id="10667" class="Symbol">:</a> <a id="10669" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10672" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>

  <a id="10680" class="Comment">-- White/blacklist specific definitions for reduction while executing the TC computation</a>
  <a id="10771" class="Comment">-- &#39;true&#39; for whitelist, &#39;false&#39; for blacklist</a>
  <a id="withReduceDefs"></a><a id="10820" href="Agda.Builtin.Reflection.html#10820" class="Postulate">withReduceDefs</a> <a id="10835" class="Symbol">:</a> <a id="10837" class="Symbol">∀</a> <a id="10839" class="Symbol">{</a><a id="10840" href="Agda.Builtin.Reflection.html#10840" class="Bound">a</a><a id="10841" class="Symbol">}</a> <a id="10843" class="Symbol">{</a><a id="10844" href="Agda.Builtin.Reflection.html#10844" class="Bound">A</a> <a id="10846" class="Symbol">:</a> <a id="10848" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="10852" href="Agda.Builtin.Reflection.html#10840" class="Bound">a</a><a id="10853" class="Symbol">}</a> <a id="10855" class="Symbol">→</a> <a id="10857" class="Symbol">(</a><a id="10858" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10860" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="10865" class="Symbol">λ</a> <a id="10867" href="Agda.Builtin.Reflection.html#10867" class="Bound">_</a> <a id="10869" class="Symbol">→</a> <a id="10871" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10876" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="10880" class="Symbol">)</a> <a id="10882" class="Symbol">→</a> <a id="10884" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10887" href="Agda.Builtin.Reflection.html#10844" class="Bound">A</a> <a id="10889" class="Symbol">→</a> <a id="10891" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10894" href="Agda.Builtin.Reflection.html#10844" class="Bound">A</a>
  <a id="askReduceDefs"></a><a id="10898" href="Agda.Builtin.Reflection.html#10898" class="Postulate">askReduceDefs</a>  <a id="10913" class="Symbol">:</a> <a id="10915" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10918" class="Symbol">(</a><a id="10919" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10921" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="10926" class="Symbol">λ</a> <a id="10928" href="Agda.Builtin.Reflection.html#10928" class="Bound">_</a> <a id="10930" class="Symbol">→</a> <a id="10932" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10937" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="10941" class="Symbol">)</a>

  <a id="formatErrorParts"></a><a id="10946" href="Agda.Builtin.Reflection.html#10946" class="Postulate">formatErrorParts</a> <a id="10963" class="Symbol">:</a> <a id="10965" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10970" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a> <a id="10980" class="Symbol">→</a> <a id="10982" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="10985" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
  <a id="10994" class="Comment">-- Prints the third argument if the corresponding verbosity level is turned</a>
  <a id="11072" class="Comment">-- on (with the -v flag to Agda).</a>
  <a id="debugPrint"></a><a id="11108" href="Agda.Builtin.Reflection.html#11108" class="Postulate">debugPrint</a> <a id="11119" class="Symbol">:</a> <a id="11121" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="11128" class="Symbol">→</a> <a id="11130" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="11134" class="Symbol">→</a> <a id="11136" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="11141" href="Agda.Builtin.Reflection.html#8231" class="Datatype">ErrorPart</a> <a id="11151" class="Symbol">→</a> <a id="11153" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11156" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>

  <a id="11161" class="Comment">-- Fail if the given computation gives rise to new, unsolved</a>
  <a id="11224" class="Comment">-- &quot;blocking&quot; constraints.</a>
  <a id="noConstraints"></a><a id="11253" href="Agda.Builtin.Reflection.html#11253" class="Postulate">noConstraints</a> <a id="11267" class="Symbol">:</a> <a id="11269" class="Symbol">∀</a> <a id="11271" class="Symbol">{</a><a id="11272" href="Agda.Builtin.Reflection.html#11272" class="Bound">a</a><a id="11273" class="Symbol">}</a> <a id="11275" class="Symbol">{</a><a id="11276" href="Agda.Builtin.Reflection.html#11276" class="Bound">A</a> <a id="11278" class="Symbol">:</a> <a id="11280" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="11284" href="Agda.Builtin.Reflection.html#11272" class="Bound">a</a><a id="11285" class="Symbol">}</a> <a id="11287" class="Symbol">→</a> <a id="11289" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11292" href="Agda.Builtin.Reflection.html#11276" class="Bound">A</a> <a id="11294" class="Symbol">→</a> <a id="11296" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11299" href="Agda.Builtin.Reflection.html#11276" class="Bound">A</a>

  <a id="11304" class="Comment">-- Run the given computation at the type level, allowing use of erased things.</a>
  <a id="workOnTypes"></a><a id="11385" href="Agda.Builtin.Reflection.html#11385" class="Postulate">workOnTypes</a> <a id="11397" class="Symbol">:</a> <a id="11399" class="Symbol">∀</a> <a id="11401" class="Symbol">{</a><a id="11402" href="Agda.Builtin.Reflection.html#11402" class="Bound">a</a><a id="11403" class="Symbol">}</a> <a id="11405" class="Symbol">{</a><a id="11406" href="Agda.Builtin.Reflection.html#11406" class="Bound">A</a> <a id="11408" class="Symbol">:</a> <a id="11410" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="11414" href="Agda.Builtin.Reflection.html#11402" class="Bound">a</a><a id="11415" class="Symbol">}</a> <a id="11417" class="Symbol">→</a> <a id="11419" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11422" href="Agda.Builtin.Reflection.html#11406" class="Bound">A</a> <a id="11424" class="Symbol">→</a> <a id="11426" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11429" href="Agda.Builtin.Reflection.html#11406" class="Bound">A</a>

  <a id="11434" class="Comment">-- Run the given TC action and return the first component. Resets to</a>
  <a id="11505" class="Comment">-- the old TC state if the second component is &#39;false&#39;, or keep the</a>
  <a id="11575" class="Comment">-- new TC state if it is &#39;true&#39;.</a>
  <a id="runSpeculative"></a><a id="11610" href="Agda.Builtin.Reflection.html#11610" class="Postulate">runSpeculative</a> <a id="11625" class="Symbol">:</a> <a id="11627" class="Symbol">∀</a> <a id="11629" class="Symbol">{</a><a id="11630" href="Agda.Builtin.Reflection.html#11630" class="Bound">a</a><a id="11631" class="Symbol">}</a> <a id="11633" class="Symbol">{</a><a id="11634" href="Agda.Builtin.Reflection.html#11634" class="Bound">A</a> <a id="11636" class="Symbol">:</a> <a id="11638" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="11642" href="Agda.Builtin.Reflection.html#11630" class="Bound">a</a><a id="11643" class="Symbol">}</a> <a id="11645" class="Symbol">→</a> <a id="11647" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11650" class="Symbol">(</a><a id="11651" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11653" href="Agda.Builtin.Reflection.html#11634" class="Bound">A</a> <a id="11655" class="Symbol">λ</a> <a id="11657" href="Agda.Builtin.Reflection.html#11657" class="Bound">_</a> <a id="11659" class="Symbol">→</a> <a id="11661" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="11665" class="Symbol">)</a> <a id="11667" class="Symbol">→</a> <a id="11669" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11672" href="Agda.Builtin.Reflection.html#11634" class="Bound">A</a>

  <a id="11677" class="Comment">-- Get a list of all possible instance candidates for the given meta</a>
  <a id="11748" class="Comment">-- variable (it does not have to be an instance meta).</a>
  <a id="getInstances"></a><a id="11805" href="Agda.Builtin.Reflection.html#11805" class="Postulate">getInstances</a> <a id="11818" class="Symbol">:</a> <a id="11820" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="11825" class="Symbol">→</a> <a id="11827" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="11830" class="Symbol">(</a><a id="11831" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="11836" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a><a id="11840" class="Symbol">)</a>

  <a id="11845" class="Comment">-- Try to solve open instance constraints. When wrapped in `noConstraints`,</a>
  <a id="11923" class="Comment">-- fails if there are unsolved instance constraints left over that originate</a>
  <a id="12002" class="Comment">-- from the current macro invokation. Outside constraints are still attempted,</a>
  <a id="12083" class="Comment">-- but failure to solve them are ignored by `noConstraints`.</a>
  <a id="solveInstanceConstraints"></a><a id="12146" href="Agda.Builtin.Reflection.html#12146" class="Postulate">solveInstanceConstraints</a> <a id="12171" class="Symbol">:</a> <a id="12173" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="12176" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a>

  <a id="12181" class="Comment">-- Parse and type check the given string against the given type, returning</a>
  <a id="12258" class="Comment">-- the resulting term (when successful).</a>
  <a id="checkFromStringTC"></a><a id="12301" href="Agda.Builtin.Reflection.html#12301" class="Postulate">checkFromStringTC</a> <a id="12319" class="Symbol">:</a> <a id="12321" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="12328" class="Symbol">→</a> <a id="12330" href="Agda.Builtin.Reflection.html#5081" class="Function">Type</a> <a id="12335" class="Symbol">→</a> <a id="12337" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="12340" href="Agda.Builtin.Reflection.html#5010" class="Datatype">Term</a>

<a id="12346" class="Symbol">{-#</a> <a id="12350" class="Keyword">BUILTIN</a> <a id="12358" class="Keyword">AGDATCM</a>                           <a id="12392" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a>                         <a id="12419" class="Symbol">#-}</a>
<a id="12423" class="Symbol">{-#</a> <a id="12427" class="Keyword">BUILTIN</a> <a id="12435" class="Keyword">AGDATCMRETURN</a>                     <a id="12469" href="Agda.Builtin.Reflection.html#8677" class="Postulate">returnTC</a>                   <a id="12496" class="Symbol">#-}</a>
<a id="12500" class="Symbol">{-#</a> <a id="12504" class="Keyword">BUILTIN</a> <a id="12512" class="Keyword">AGDATCMBIND</a>                       <a id="12546" href="Agda.Builtin.Reflection.html#8727" class="Postulate">bindTC</a>                     <a id="12573" class="Symbol">#-}</a>
<a id="12577" class="Symbol">{-#</a> <a id="12581" class="Keyword">BUILTIN</a> <a id="12589" class="Keyword">AGDATCMUNIFY</a>                      <a id="12623" href="Agda.Builtin.Reflection.html#8807" class="Postulate">unify</a>                      <a id="12650" class="Symbol">#-}</a>
<a id="12654" class="Symbol">{-#</a> <a id="12658" class="Keyword">BUILTIN</a> <a id="12666" class="Keyword">AGDATCMTYPEERROR</a>                  <a id="12700" href="Agda.Builtin.Reflection.html#8847" class="Postulate">typeError</a>                  <a id="12727" class="Symbol">#-}</a>
<a id="12731" class="Symbol">{-#</a> <a id="12735" class="Keyword">BUILTIN</a> <a id="12743" class="Keyword">AGDATCMINFERTYPE</a>                  <a id="12777" href="Agda.Builtin.Reflection.html#8910" class="Postulate">inferType</a>                  <a id="12804" class="Symbol">#-}</a>
<a id="12808" class="Symbol">{-#</a> <a id="12812" class="Keyword">BUILTIN</a> <a id="12820" class="Keyword">AGDATCMCHECKTYPE</a>                  <a id="12854" href="Agda.Builtin.Reflection.html#8946" class="Postulate">checkType</a>                  <a id="12881" class="Symbol">#-}</a>
<a id="12885" class="Symbol">{-#</a> <a id="12889" class="Keyword">BUILTIN</a> <a id="12897" class="Keyword">AGDATCMNORMALISE</a>                  <a id="12931" href="Agda.Builtin.Reflection.html#8989" class="Postulate">normalise</a>                  <a id="12958" class="Symbol">#-}</a>
<a id="12962" class="Symbol">{-#</a> <a id="12966" class="Keyword">BUILTIN</a> <a id="12974" class="Keyword">AGDATCMREDUCE</a>                     <a id="13008" href="Agda.Builtin.Reflection.html#9025" class="Postulate">reduce</a>                     <a id="13035" class="Symbol">#-}</a>
<a id="13039" class="Symbol">{-#</a> <a id="13043" class="Keyword">BUILTIN</a> <a id="13051" class="Keyword">AGDATCMCATCHERROR</a>                 <a id="13085" href="Agda.Builtin.Reflection.html#9061" class="Postulate">catchTC</a>                    <a id="13112" class="Symbol">#-}</a>
<a id="13116" class="Symbol">{-#</a> <a id="13120" class="Keyword">BUILTIN</a> <a id="13128" class="Keyword">AGDATCMQUOTETERM</a>                  <a id="13162" href="Agda.Builtin.Reflection.html#9121" class="Postulate">quoteTC</a>                    <a id="13189" class="Symbol">#-}</a>
<a id="13193" class="Symbol">{-#</a> <a id="13197" class="Keyword">BUILTIN</a> <a id="13205" class="Keyword">AGDATCMUNQUOTETERM</a>                <a id="13239" href="Agda.Builtin.Reflection.html#9174" class="Postulate">unquoteTC</a>                  <a id="13266" class="Symbol">#-}</a>
<a id="13270" class="Symbol">{-#</a> <a id="13274" class="Keyword">BUILTIN</a> <a id="13282" class="Keyword">AGDATCMQUOTEOMEGATERM</a>             <a id="13316" href="Agda.Builtin.Reflection.html#9227" class="Postulate">quoteωTC</a>                   <a id="13343" class="Symbol">#-}</a>
<a id="13347" class="Symbol">{-#</a> <a id="13351" class="Keyword">BUILTIN</a> <a id="13359" class="Keyword">AGDATCMGETCONTEXT</a>                 <a id="13393" href="Agda.Builtin.Reflection.html#9275" class="Postulate">getContext</a>                 <a id="13420" class="Symbol">#-}</a>
<a id="13424" class="Symbol">{-#</a> <a id="13428" class="Keyword">BUILTIN</a> <a id="13436" class="Keyword">AGDATCMEXTENDCONTEXT</a>              <a id="13470" href="Agda.Builtin.Reflection.html#9309" class="Postulate">extendContext</a>              <a id="13497" class="Symbol">#-}</a>
<a id="13501" class="Symbol">{-#</a> <a id="13505" class="Keyword">BUILTIN</a> <a id="13513" class="Keyword">AGDATCMINCONTEXT</a>                  <a id="13547" href="Agda.Builtin.Reflection.html#9382" class="Postulate">inContext</a>                  <a id="13574" class="Symbol">#-}</a>
<a id="13578" class="Symbol">{-#</a> <a id="13582" class="Keyword">BUILTIN</a> <a id="13590" class="Keyword">AGDATCMFRESHNAME</a>                  <a id="13624" href="Agda.Builtin.Reflection.html#9447" class="Postulate">freshName</a>                  <a id="13651" class="Symbol">#-}</a>
<a id="13655" class="Symbol">{-#</a> <a id="13659" class="Keyword">BUILTIN</a> <a id="13667" class="Keyword">AGDATCMDECLAREDEF</a>                 <a id="13701" href="Agda.Builtin.Reflection.html#9485" class="Postulate">declareDef</a>                 <a id="13728" class="Symbol">#-}</a>
<a id="13732" class="Symbol">{-#</a> <a id="13736" class="Keyword">BUILTIN</a> <a id="13744" class="Keyword">AGDATCMDECLAREPOSTULATE</a>           <a id="13778" href="Agda.Builtin.Reflection.html#9529" class="Postulate">declarePostulate</a>           <a id="13805" class="Symbol">#-}</a>
<a id="13809" class="Symbol">{-#</a> <a id="13813" class="Keyword">BUILTIN</a> <a id="13821" class="Keyword">AGDATCMDECLAREDATA</a>                <a id="13855" href="Agda.Builtin.Reflection.html#9573" class="Postulate">declareData</a>                <a id="13882" class="Symbol">#-}</a>
<a id="13886" class="Symbol">{-#</a> <a id="13890" class="Keyword">BUILTIN</a> <a id="13898" class="Keyword">AGDATCMDEFINEDATA</a>                 <a id="13932" href="Agda.Builtin.Reflection.html#9619" class="Postulate">defineData</a>                 <a id="13959" class="Symbol">#-}</a>
<a id="13963" class="Symbol">{-#</a> <a id="13967" class="Keyword">BUILTIN</a> <a id="13975" class="Keyword">AGDATCMDEFINEFUN</a>                  <a id="14009" href="Agda.Builtin.Reflection.html#9700" class="Postulate">defineFun</a>                  <a id="14036" class="Symbol">#-}</a>
<a id="14040" class="Symbol">{-#</a> <a id="14044" class="Keyword">BUILTIN</a> <a id="14052" class="Keyword">AGDATCMGETTYPE</a>                    <a id="14086" href="Agda.Builtin.Reflection.html#9747" class="Postulate">getType</a>                    <a id="14113" class="Symbol">#-}</a>
<a id="14117" class="Symbol">{-#</a> <a id="14121" class="Keyword">BUILTIN</a> <a id="14129" class="Keyword">AGDATCMGETDEFINITION</a>              <a id="14163" href="Agda.Builtin.Reflection.html#9783" class="Postulate">getDefinition</a>              <a id="14190" class="Symbol">#-}</a>
<a id="14194" class="Symbol">{-#</a> <a id="14198" class="Keyword">BUILTIN</a> <a id="14206" class="Keyword">AGDATCMBLOCK</a>                      <a id="14240" href="Agda.Builtin.Reflection.html#9825" class="Postulate">blockTC</a>                    <a id="14267" class="Symbol">#-}</a>
<a id="14271" class="Symbol">{-#</a> <a id="14275" class="Keyword">BUILTIN</a> <a id="14283" class="Keyword">AGDATCMCOMMIT</a>                     <a id="14317" href="Agda.Builtin.Reflection.html#9881" class="Postulate">commitTC</a>                   <a id="14344" class="Symbol">#-}</a>
<a id="14348" class="Symbol">{-#</a> <a id="14352" class="Keyword">BUILTIN</a> <a id="14360" class="Keyword">AGDATCMISMACRO</a>                    <a id="14394" href="Agda.Builtin.Reflection.html#9907" class="Postulate">isMacro</a>                    <a id="14421" class="Symbol">#-}</a>
<a id="14425" class="Symbol">{-#</a> <a id="14429" class="Keyword">BUILTIN</a> <a id="14437" class="Keyword">AGDATCMPRAGMAFOREIGN</a>              <a id="14471" href="Agda.Builtin.Reflection.html#9943" class="Postulate">pragmaForeign</a>              <a id="14498" class="Symbol">#-}</a>
<a id="14502" class="Symbol">{-#</a> <a id="14506" class="Keyword">BUILTIN</a> <a id="14514" class="Keyword">AGDATCMPRAGMACOMPILE</a>              <a id="14548" href="Agda.Builtin.Reflection.html#9987" class="Postulate">pragmaCompile</a>              <a id="14575" class="Symbol">#-}</a>
<a id="14579" class="Symbol">{-#</a> <a id="14583" class="Keyword">BUILTIN</a> <a id="14591" class="Keyword">AGDATCMWITHNORMALISATION</a>          <a id="14625" href="Agda.Builtin.Reflection.html#10176" class="Postulate">withNormalisation</a>          <a id="14652" class="Symbol">#-}</a>
<a id="14656" class="Symbol">{-#</a> <a id="14660" class="Keyword">BUILTIN</a> <a id="14668" class="Keyword">AGDATCMWITHRECONSTRUCTED</a>          <a id="14702" href="Agda.Builtin.Reflection.html#10423" class="Postulate">withReconstructed</a>          <a id="14729" class="Symbol">#-}</a>
<a id="14733" class="Symbol">{-#</a> <a id="14737" class="Keyword">BUILTIN</a> <a id="14745" class="Keyword">AGDATCMWITHEXPANDLAST</a>             <a id="14779" href="Agda.Builtin.Reflection.html#10594" class="Postulate">withExpandLast</a>             <a id="14806" class="Symbol">#-}</a>
<a id="14810" class="Symbol">{-#</a> <a id="14814" class="Keyword">BUILTIN</a> <a id="14822" class="Keyword">AGDATCMWITHREDUCEDEFS</a>             <a id="14856" href="Agda.Builtin.Reflection.html#10820" class="Postulate">withReduceDefs</a>             <a id="14883" class="Symbol">#-}</a>
<a id="14887" class="Symbol">{-#</a> <a id="14891" class="Keyword">BUILTIN</a> <a id="14899" class="Keyword">AGDATCMASKNORMALISATION</a>           <a id="14933" href="Agda.Builtin.Reflection.html#10237" class="Postulate">askNormalisation</a>           <a id="14960" class="Symbol">#-}</a>
<a id="14964" class="Symbol">{-#</a> <a id="14968" class="Keyword">BUILTIN</a> <a id="14976" class="Keyword">AGDATCMASKRECONSTRUCTED</a>           <a id="15010" href="Agda.Builtin.Reflection.html#10484" class="Postulate">askReconstructed</a>           <a id="15037" class="Symbol">#-}</a>
<a id="15041" class="Symbol">{-#</a> <a id="15045" class="Keyword">BUILTIN</a> <a id="15053" class="Keyword">AGDATCMASKEXPANDLAST</a>              <a id="15087" href="Agda.Builtin.Reflection.html#10652" class="Postulate">askExpandLast</a>              <a id="15114" class="Symbol">#-}</a>
<a id="15118" class="Symbol">{-#</a> <a id="15122" class="Keyword">BUILTIN</a> <a id="15130" class="Keyword">AGDATCMASKREDUCEDEFS</a>              <a id="15164" href="Agda.Builtin.Reflection.html#10898" class="Postulate">askReduceDefs</a>              <a id="15191" class="Symbol">#-}</a>
<a id="15195" class="Symbol">{-#</a> <a id="15199" class="Keyword">BUILTIN</a> <a id="15207" class="Keyword">AGDATCMFORMATERRORPARTS</a>           <a id="15241" href="Agda.Builtin.Reflection.html#10946" class="Postulate">formatErrorParts</a>           <a id="15268" class="Symbol">#-}</a>
<a id="15272" class="Symbol">{-#</a> <a id="15276" class="Keyword">BUILTIN</a> <a id="15284" class="Keyword">AGDATCMDEBUGPRINT</a>                 <a id="15318" href="Agda.Builtin.Reflection.html#11108" class="Postulate">debugPrint</a>                 <a id="15345" class="Symbol">#-}</a>
<a id="15349" class="Symbol">{-#</a> <a id="15353" class="Keyword">BUILTIN</a> <a id="15361" class="Keyword">AGDATCMNOCONSTRAINTS</a>              <a id="15395" href="Agda.Builtin.Reflection.html#11253" class="Postulate">noConstraints</a>              <a id="15422" class="Symbol">#-}</a>
<a id="15426" class="Symbol">{-#</a> <a id="15430" class="Keyword">BUILTIN</a> <a id="15438" class="Keyword">AGDATCMWORKONTYPES</a>                <a id="15472" href="Agda.Builtin.Reflection.html#11385" class="Postulate">workOnTypes</a>                <a id="15499" class="Symbol">#-}</a>
<a id="15503" class="Symbol">{-#</a> <a id="15507" class="Keyword">BUILTIN</a> <a id="15515" class="Keyword">AGDATCMRUNSPECULATIVE</a>             <a id="15549" href="Agda.Builtin.Reflection.html#11610" class="Postulate">runSpeculative</a>             <a id="15576" class="Symbol">#-}</a>
<a id="15580" class="Symbol">{-#</a> <a id="15584" class="Keyword">BUILTIN</a> <a id="15592" class="Keyword">AGDATCMGETINSTANCES</a>               <a id="15626" href="Agda.Builtin.Reflection.html#11805" class="Postulate">getInstances</a>               <a id="15653" class="Symbol">#-}</a>
<a id="15657" class="Symbol">{-#</a> <a id="15661" class="Keyword">BUILTIN</a> <a id="15669" class="Keyword">AGDATCMSOLVEINSTANCES</a>             <a id="15703" href="Agda.Builtin.Reflection.html#12146" class="Postulate">solveInstanceConstraints</a>   <a id="15730" class="Symbol">#-}</a>
<a id="15734" class="Symbol">{-#</a> <a id="15738" class="Keyword">BUILTIN</a> <a id="15746" class="Keyword">AGDATCMCHECKFROMSTRING</a>            <a id="15780" href="Agda.Builtin.Reflection.html#12301" class="Postulate">checkFromStringTC</a>          <a id="15807" class="Symbol">#-}</a>

<a id="15812" class="Comment">-- All the TC primitives are compiled to functions that return</a>
<a id="15875" class="Comment">-- undefined, rather than just undefined, in an attempt to make sure</a>
<a id="15944" class="Comment">-- that code will run properly.</a>
<a id="15976" class="Symbol">{-#</a> <a id="15980" class="Keyword">COMPILE</a> <a id="15988" class="Keyword">JS</a> <a id="15991" href="Agda.Builtin.Reflection.html#8677" class="Postulate">returnTC</a>          <a id="16009" class="Pragma">=</a> <a id="16011" class="Pragma">_</a> <a id="16013" class="Pragma">=&gt;</a> <a id="16016" class="Pragma">_</a> <a id="16018" class="Pragma">=&gt;</a> <a id="16021" class="Pragma">_</a> <a id="16023" class="Pragma">=&gt;</a>      <a id="16031" class="Pragma">undefined</a> <a id="16041" class="Symbol">#-}</a>
<a id="16045" class="Symbol">{-#</a> <a id="16049" class="Keyword">COMPILE</a> <a id="16057" class="Keyword">JS</a> <a id="16060" href="Agda.Builtin.Reflection.html#8727" class="Postulate">bindTC</a>            <a id="16078" class="Pragma">=</a> <a id="16080" class="Pragma">_</a> <a id="16082" class="Pragma">=&gt;</a> <a id="16085" class="Pragma">_</a> <a id="16087" class="Pragma">=&gt;</a> <a id="16090" class="Pragma">_</a> <a id="16092" class="Pragma">=&gt;</a> <a id="16095" class="Pragma">_</a> <a id="16097" class="Pragma">=&gt;</a>
                                   <a id="16135" class="Pragma">_</a> <a id="16137" class="Pragma">=&gt;</a> <a id="16140" class="Pragma">_</a> <a id="16142" class="Pragma">=&gt;</a>           <a id="16155" class="Pragma">undefined</a> <a id="16165" class="Symbol">#-}</a>
<a id="16169" class="Symbol">{-#</a> <a id="16173" class="Keyword">COMPILE</a> <a id="16181" class="Keyword">JS</a> <a id="16184" href="Agda.Builtin.Reflection.html#8807" class="Postulate">unify</a>             <a id="16202" class="Pragma">=</a> <a id="16204" class="Pragma">_</a> <a id="16206" class="Pragma">=&gt;</a> <a id="16209" class="Pragma">_</a> <a id="16211" class="Pragma">=&gt;</a>           <a id="16224" class="Pragma">undefined</a> <a id="16234" class="Symbol">#-}</a>
<a id="16238" class="Symbol">{-#</a> <a id="16242" class="Keyword">COMPILE</a> <a id="16250" class="Keyword">JS</a> <a id="16253" href="Agda.Builtin.Reflection.html#8847" class="Postulate">typeError</a>         <a id="16271" class="Pragma">=</a> <a id="16273" class="Pragma">_</a> <a id="16275" class="Pragma">=&gt;</a> <a id="16278" class="Pragma">_</a> <a id="16280" class="Pragma">=&gt;</a> <a id="16283" class="Pragma">_</a> <a id="16285" class="Pragma">=&gt;</a>      <a id="16293" class="Pragma">undefined</a> <a id="16303" class="Symbol">#-}</a>
<a id="16307" class="Symbol">{-#</a> <a id="16311" class="Keyword">COMPILE</a> <a id="16319" class="Keyword">JS</a> <a id="16322" href="Agda.Builtin.Reflection.html#8910" class="Postulate">inferType</a>         <a id="16340" class="Pragma">=</a> <a id="16342" class="Pragma">_</a> <a id="16344" class="Pragma">=&gt;</a>                <a id="16362" class="Pragma">undefined</a> <a id="16372" class="Symbol">#-}</a>
<a id="16376" class="Symbol">{-#</a> <a id="16380" class="Keyword">COMPILE</a> <a id="16388" class="Keyword">JS</a> <a id="16391" href="Agda.Builtin.Reflection.html#8946" class="Postulate">checkType</a>         <a id="16409" class="Pragma">=</a> <a id="16411" class="Pragma">_</a> <a id="16413" class="Pragma">=&gt;</a> <a id="16416" class="Pragma">_</a> <a id="16418" class="Pragma">=&gt;</a>           <a id="16431" class="Pragma">undefined</a> <a id="16441" class="Symbol">#-}</a>
<a id="16445" class="Symbol">{-#</a> <a id="16449" class="Keyword">COMPILE</a> <a id="16457" class="Keyword">JS</a> <a id="16460" href="Agda.Builtin.Reflection.html#8989" class="Postulate">normalise</a>         <a id="16478" class="Pragma">=</a> <a id="16480" class="Pragma">_</a> <a id="16482" class="Pragma">=&gt;</a>                <a id="16500" class="Pragma">undefined</a> <a id="16510" class="Symbol">#-}</a>
<a id="16514" class="Symbol">{-#</a> <a id="16518" class="Keyword">COMPILE</a> <a id="16526" class="Keyword">JS</a> <a id="16529" href="Agda.Builtin.Reflection.html#9025" class="Postulate">reduce</a>            <a id="16547" class="Pragma">=</a> <a id="16549" class="Pragma">_</a> <a id="16551" class="Pragma">=&gt;</a>                <a id="16569" class="Pragma">undefined</a> <a id="16579" class="Symbol">#-}</a>
<a id="16583" class="Symbol">{-#</a> <a id="16587" class="Keyword">COMPILE</a> <a id="16595" class="Keyword">JS</a> <a id="16598" href="Agda.Builtin.Reflection.html#9061" class="Postulate">catchTC</a>           <a id="16616" class="Pragma">=</a> <a id="16618" class="Pragma">_</a> <a id="16620" class="Pragma">=&gt;</a> <a id="16623" class="Pragma">_</a> <a id="16625" class="Pragma">=&gt;</a> <a id="16628" class="Pragma">_</a> <a id="16630" class="Pragma">=&gt;</a> <a id="16633" class="Pragma">_</a> <a id="16635" class="Pragma">=&gt;</a> <a id="16638" class="Pragma">undefined</a> <a id="16648" class="Symbol">#-}</a>
<a id="16652" class="Symbol">{-#</a> <a id="16656" class="Keyword">COMPILE</a> <a id="16664" class="Keyword">JS</a> <a id="16667" href="Agda.Builtin.Reflection.html#9121" class="Postulate">quoteTC</a>           <a id="16685" class="Pragma">=</a> <a id="16687" class="Pragma">_</a> <a id="16689" class="Pragma">=&gt;</a> <a id="16692" class="Pragma">_</a> <a id="16694" class="Pragma">=&gt;</a> <a id="16697" class="Pragma">_</a> <a id="16699" class="Pragma">=&gt;</a>      <a id="16707" class="Pragma">undefined</a> <a id="16717" class="Symbol">#-}</a>
<a id="16721" class="Symbol">{-#</a> <a id="16725" class="Keyword">COMPILE</a> <a id="16733" class="Keyword">JS</a> <a id="16736" href="Agda.Builtin.Reflection.html#9174" class="Postulate">unquoteTC</a>         <a id="16754" class="Pragma">=</a> <a id="16756" class="Pragma">_</a> <a id="16758" class="Pragma">=&gt;</a> <a id="16761" class="Pragma">_</a> <a id="16763" class="Pragma">=&gt;</a> <a id="16766" class="Pragma">_</a> <a id="16768" class="Pragma">=&gt;</a>      <a id="16776" class="Pragma">undefined</a> <a id="16786" class="Symbol">#-}</a>
<a id="16790" class="Symbol">{-#</a> <a id="16794" class="Keyword">COMPILE</a> <a id="16802" class="Keyword">JS</a> <a id="16805" href="Agda.Builtin.Reflection.html#9227" class="Postulate">quoteωTC</a>          <a id="16823" class="Pragma">=</a> <a id="16825" class="Pragma">_</a> <a id="16827" class="Pragma">=&gt;</a> <a id="16830" class="Pragma">_</a> <a id="16832" class="Pragma">=&gt;</a>           <a id="16845" class="Pragma">undefined</a> <a id="16855" class="Symbol">#-}</a>
<a id="16859" class="Symbol">{-#</a> <a id="16863" class="Keyword">COMPILE</a> <a id="16871" class="Keyword">JS</a> <a id="16874" href="Agda.Builtin.Reflection.html#9275" class="Postulate">getContext</a>        <a id="16892" class="Pragma">=</a>                     <a id="16914" class="Pragma">undefined</a> <a id="16924" class="Symbol">#-}</a>
<a id="16928" class="Symbol">{-#</a> <a id="16932" class="Keyword">COMPILE</a> <a id="16940" class="Keyword">JS</a> <a id="16943" href="Agda.Builtin.Reflection.html#9309" class="Postulate">extendContext</a>     <a id="16961" class="Pragma">=</a> <a id="16963" class="Pragma">_</a> <a id="16965" class="Pragma">=&gt;</a> <a id="16968" class="Pragma">_</a> <a id="16970" class="Pragma">=&gt;</a> <a id="16973" class="Pragma">_</a> <a id="16975" class="Pragma">=&gt;</a> <a id="16978" class="Pragma">_</a> <a id="16980" class="Pragma">=&gt;</a> <a id="16983" class="Pragma">_</a> <a id="16985" class="Pragma">=&gt;</a> <a id="16988" class="Pragma">undefined</a> <a id="16998" class="Symbol">#-}</a>
<a id="17002" class="Symbol">{-#</a> <a id="17006" class="Keyword">COMPILE</a> <a id="17014" class="Keyword">JS</a> <a id="17017" href="Agda.Builtin.Reflection.html#9382" class="Postulate">inContext</a>         <a id="17035" class="Pragma">=</a> <a id="17037" class="Pragma">_</a> <a id="17039" class="Pragma">=&gt;</a> <a id="17042" class="Pragma">_</a> <a id="17044" class="Pragma">=&gt;</a> <a id="17047" class="Pragma">_</a> <a id="17049" class="Pragma">=&gt;</a> <a id="17052" class="Pragma">_</a> <a id="17054" class="Pragma">=&gt;</a> <a id="17057" class="Pragma">undefined</a> <a id="17067" class="Symbol">#-}</a>
<a id="17071" class="Symbol">{-#</a> <a id="17075" class="Keyword">COMPILE</a> <a id="17083" class="Keyword">JS</a> <a id="17086" href="Agda.Builtin.Reflection.html#9447" class="Postulate">freshName</a>         <a id="17104" class="Pragma">=</a> <a id="17106" class="Pragma">_</a> <a id="17108" class="Pragma">=&gt;</a>                <a id="17126" class="Pragma">undefined</a> <a id="17136" class="Symbol">#-}</a>
<a id="17140" class="Symbol">{-#</a> <a id="17144" class="Keyword">COMPILE</a> <a id="17152" class="Keyword">JS</a> <a id="17155" href="Agda.Builtin.Reflection.html#9485" class="Postulate">declareDef</a>        <a id="17173" class="Pragma">=</a> <a id="17175" class="Pragma">_</a> <a id="17177" class="Pragma">=&gt;</a> <a id="17180" class="Pragma">_</a> <a id="17182" class="Pragma">=&gt;</a>           <a id="17195" class="Pragma">undefined</a> <a id="17205" class="Symbol">#-}</a>
<a id="17209" class="Symbol">{-#</a> <a id="17213" class="Keyword">COMPILE</a> <a id="17221" class="Keyword">JS</a> <a id="17224" href="Agda.Builtin.Reflection.html#9529" class="Postulate">declarePostulate</a>  <a id="17242" class="Pragma">=</a> <a id="17244" class="Pragma">_</a> <a id="17246" class="Pragma">=&gt;</a> <a id="17249" class="Pragma">_</a> <a id="17251" class="Pragma">=&gt;</a>           <a id="17264" class="Pragma">undefined</a> <a id="17274" class="Symbol">#-}</a>
<a id="17278" class="Symbol">{-#</a> <a id="17282" class="Keyword">COMPILE</a> <a id="17290" class="Keyword">JS</a> <a id="17293" href="Agda.Builtin.Reflection.html#9573" class="Postulate">declareData</a>       <a id="17311" class="Pragma">=</a> <a id="17313" class="Pragma">_</a> <a id="17315" class="Pragma">=&gt;</a> <a id="17318" class="Pragma">_</a> <a id="17320" class="Pragma">=&gt;</a> <a id="17323" class="Pragma">_</a> <a id="17325" class="Pragma">=&gt;</a>      <a id="17333" class="Pragma">undefined</a> <a id="17343" class="Symbol">#-}</a>
<a id="17347" class="Symbol">{-#</a> <a id="17351" class="Keyword">COMPILE</a> <a id="17359" class="Keyword">JS</a> <a id="17362" href="Agda.Builtin.Reflection.html#9619" class="Postulate">defineData</a>        <a id="17380" class="Pragma">=</a> <a id="17382" class="Pragma">_</a> <a id="17384" class="Pragma">=&gt;</a> <a id="17387" class="Pragma">_</a> <a id="17389" class="Pragma">=&gt;</a>           <a id="17402" class="Pragma">undefined</a> <a id="17412" class="Symbol">#-}</a>
<a id="17416" class="Symbol">{-#</a> <a id="17420" class="Keyword">COMPILE</a> <a id="17428" class="Keyword">JS</a> <a id="17431" href="Agda.Builtin.Reflection.html#9700" class="Postulate">defineFun</a>         <a id="17449" class="Pragma">=</a> <a id="17451" class="Pragma">_</a> <a id="17453" class="Pragma">=&gt;</a> <a id="17456" class="Pragma">_</a> <a id="17458" class="Pragma">=&gt;</a>           <a id="17471" class="Pragma">undefined</a> <a id="17481" class="Symbol">#-}</a>
<a id="17485" class="Symbol">{-#</a> <a id="17489" class="Keyword">COMPILE</a> <a id="17497" class="Keyword">JS</a> <a id="17500" href="Agda.Builtin.Reflection.html#9747" class="Postulate">getType</a>           <a id="17518" class="Pragma">=</a> <a id="17520" class="Pragma">_</a> <a id="17522" class="Pragma">=&gt;</a>                <a id="17540" class="Pragma">undefined</a> <a id="17550" class="Symbol">#-}</a>
<a id="17554" class="Symbol">{-#</a> <a id="17558" class="Keyword">COMPILE</a> <a id="17566" class="Keyword">JS</a> <a id="17569" href="Agda.Builtin.Reflection.html#9783" class="Postulate">getDefinition</a>     <a id="17587" class="Pragma">=</a> <a id="17589" class="Pragma">_</a> <a id="17591" class="Pragma">=&gt;</a>                <a id="17609" class="Pragma">undefined</a> <a id="17619" class="Symbol">#-}</a>
<a id="17623" class="Symbol">{-#</a> <a id="17627" class="Keyword">COMPILE</a> <a id="17635" class="Keyword">JS</a> <a id="17638" href="Agda.Builtin.Reflection.html#9825" class="Postulate">blockTC</a>           <a id="17656" class="Pragma">=</a> <a id="17658" class="Pragma">_</a> <a id="17660" class="Pragma">=&gt;</a> <a id="17663" class="Pragma">_</a> <a id="17665" class="Pragma">=&gt;</a>           <a id="17678" class="Pragma">undefined</a> <a id="17688" class="Symbol">#-}</a>
<a id="17692" class="Symbol">{-#</a> <a id="17696" class="Keyword">COMPILE</a> <a id="17704" class="Keyword">JS</a> <a id="17707" href="Agda.Builtin.Reflection.html#9881" class="Postulate">commitTC</a>          <a id="17725" class="Pragma">=</a>                     <a id="17747" class="Pragma">undefined</a> <a id="17757" class="Symbol">#-}</a>
<a id="17761" class="Symbol">{-#</a> <a id="17765" class="Keyword">COMPILE</a> <a id="17773" class="Keyword">JS</a> <a id="17776" href="Agda.Builtin.Reflection.html#9907" class="Postulate">isMacro</a>           <a id="17794" class="Pragma">=</a> <a id="17796" class="Pragma">_</a> <a id="17798" class="Pragma">=&gt;</a>                <a id="17816" class="Pragma">undefined</a> <a id="17826" class="Symbol">#-}</a>
<a id="17830" class="Symbol">{-#</a> <a id="17834" class="Keyword">COMPILE</a> <a id="17842" class="Keyword">JS</a> <a id="17845" href="Agda.Builtin.Reflection.html#9943" class="Postulate">pragmaForeign</a>     <a id="17863" class="Pragma">=</a> <a id="17865" class="Pragma">_</a> <a id="17867" class="Pragma">=&gt;</a> <a id="17870" class="Pragma">_</a> <a id="17872" class="Pragma">=&gt;</a>           <a id="17885" class="Pragma">undefined</a> <a id="17895" class="Symbol">#-}</a>
<a id="17899" class="Symbol">{-#</a> <a id="17903" class="Keyword">COMPILE</a> <a id="17911" class="Keyword">JS</a> <a id="17914" href="Agda.Builtin.Reflection.html#9987" class="Postulate">pragmaCompile</a>     <a id="17932" class="Pragma">=</a> <a id="17934" class="Pragma">_</a> <a id="17936" class="Pragma">=&gt;</a> <a id="17939" class="Pragma">_</a> <a id="17941" class="Pragma">=&gt;</a> <a id="17944" class="Pragma">_</a> <a id="17946" class="Pragma">=&gt;</a>      <a id="17954" class="Pragma">undefined</a> <a id="17964" class="Symbol">#-}</a>
<a id="17968" class="Symbol">{-#</a> <a id="17972" class="Keyword">COMPILE</a> <a id="17980" class="Keyword">JS</a> <a id="17983" href="Agda.Builtin.Reflection.html#10176" class="Postulate">withNormalisation</a> <a id="18001" class="Pragma">=</a> <a id="18003" class="Pragma">_</a> <a id="18005" class="Pragma">=&gt;</a> <a id="18008" class="Pragma">_</a> <a id="18010" class="Pragma">=&gt;</a> <a id="18013" class="Pragma">_</a> <a id="18015" class="Pragma">=&gt;</a> <a id="18018" class="Pragma">_</a> <a id="18020" class="Pragma">=&gt;</a> <a id="18023" class="Pragma">undefined</a> <a id="18033" class="Symbol">#-}</a>
<a id="18037" class="Symbol">{-#</a> <a id="18041" class="Keyword">COMPILE</a> <a id="18049" class="Keyword">JS</a> <a id="18052" href="Agda.Builtin.Reflection.html#10423" class="Postulate">withReconstructed</a> <a id="18070" class="Pragma">=</a> <a id="18072" class="Pragma">_</a> <a id="18074" class="Pragma">=&gt;</a> <a id="18077" class="Pragma">_</a> <a id="18079" class="Pragma">=&gt;</a> <a id="18082" class="Pragma">_</a> <a id="18084" class="Pragma">=&gt;</a> <a id="18087" class="Pragma">_</a> <a id="18089" class="Pragma">=&gt;</a> <a id="18092" class="Pragma">undefined</a> <a id="18102" class="Symbol">#-}</a>
<a id="18106" class="Symbol">{-#</a> <a id="18110" class="Keyword">COMPILE</a> <a id="18118" class="Keyword">JS</a> <a id="18121" href="Agda.Builtin.Reflection.html#10594" class="Postulate">withExpandLast</a>    <a id="18139" class="Pragma">=</a> <a id="18141" class="Pragma">_</a> <a id="18143" class="Pragma">=&gt;</a> <a id="18146" class="Pragma">_</a> <a id="18148" class="Pragma">=&gt;</a> <a id="18151" class="Pragma">_</a> <a id="18153" class="Pragma">=&gt;</a> <a id="18156" class="Pragma">_</a> <a id="18158" class="Pragma">=&gt;</a> <a id="18161" class="Pragma">undefined</a> <a id="18171" class="Symbol">#-}</a>
<a id="18175" class="Symbol">{-#</a> <a id="18179" class="Keyword">COMPILE</a> <a id="18187" class="Keyword">JS</a> <a id="18190" href="Agda.Builtin.Reflection.html#10820" class="Postulate">withReduceDefs</a>    <a id="18208" class="Pragma">=</a> <a id="18210" class="Pragma">_</a> <a id="18212" class="Pragma">=&gt;</a> <a id="18215" class="Pragma">_</a> <a id="18217" class="Pragma">=&gt;</a> <a id="18220" class="Pragma">_</a> <a id="18222" class="Pragma">=&gt;</a> <a id="18225" class="Pragma">_</a> <a id="18227" class="Pragma">=&gt;</a> <a id="18230" class="Pragma">undefined</a> <a id="18240" class="Symbol">#-}</a>
<a id="18244" class="Symbol">{-#</a> <a id="18248" class="Keyword">COMPILE</a> <a id="18256" class="Keyword">JS</a> <a id="18259" href="Agda.Builtin.Reflection.html#10237" class="Postulate">askNormalisation</a>  <a id="18277" class="Pragma">=</a>                     <a id="18299" class="Pragma">undefined</a> <a id="18309" class="Symbol">#-}</a>
<a id="18313" class="Symbol">{-#</a> <a id="18317" class="Keyword">COMPILE</a> <a id="18325" class="Keyword">JS</a> <a id="18328" href="Agda.Builtin.Reflection.html#10484" class="Postulate">askReconstructed</a>  <a id="18346" class="Pragma">=</a>                     <a id="18368" class="Pragma">undefined</a> <a id="18378" class="Symbol">#-}</a>
<a id="18382" class="Symbol">{-#</a> <a id="18386" class="Keyword">COMPILE</a> <a id="18394" class="Keyword">JS</a> <a id="18397" href="Agda.Builtin.Reflection.html#10652" class="Postulate">askExpandLast</a>     <a id="18415" class="Pragma">=</a>                     <a id="18437" class="Pragma">undefined</a> <a id="18447" class="Symbol">#-}</a>
<a id="18451" class="Symbol">{-#</a> <a id="18455" class="Keyword">COMPILE</a> <a id="18463" class="Keyword">JS</a> <a id="18466" href="Agda.Builtin.Reflection.html#10898" class="Postulate">askReduceDefs</a>     <a id="18484" class="Pragma">=</a>                     <a id="18506" class="Pragma">undefined</a> <a id="18516" class="Symbol">#-}</a>
<a id="18520" class="Symbol">{-#</a> <a id="18524" class="Keyword">COMPILE</a> <a id="18532" class="Keyword">JS</a> <a id="18535" href="Agda.Builtin.Reflection.html#11108" class="Postulate">debugPrint</a>        <a id="18553" class="Pragma">=</a> <a id="18555" class="Pragma">_</a> <a id="18557" class="Pragma">=&gt;</a> <a id="18560" class="Pragma">_</a> <a id="18562" class="Pragma">=&gt;</a> <a id="18565" class="Pragma">_</a> <a id="18567" class="Pragma">=&gt;</a>      <a id="18575" class="Pragma">undefined</a> <a id="18585" class="Symbol">#-}</a>
<a id="18589" class="Symbol">{-#</a> <a id="18593" class="Keyword">COMPILE</a> <a id="18601" class="Keyword">JS</a> <a id="18604" href="Agda.Builtin.Reflection.html#11253" class="Postulate">noConstraints</a>     <a id="18622" class="Pragma">=</a> <a id="18624" class="Pragma">_</a> <a id="18626" class="Pragma">=&gt;</a> <a id="18629" class="Pragma">_</a> <a id="18631" class="Pragma">=&gt;</a> <a id="18634" class="Pragma">_</a> <a id="18636" class="Pragma">=&gt;</a>      <a id="18644" class="Pragma">undefined</a> <a id="18654" class="Symbol">#-}</a>
<a id="18658" class="Symbol">{-#</a> <a id="18662" class="Keyword">COMPILE</a> <a id="18670" class="Keyword">JS</a> <a id="18673" href="Agda.Builtin.Reflection.html#11610" class="Postulate">runSpeculative</a>    <a id="18691" class="Pragma">=</a> <a id="18693" class="Pragma">_</a> <a id="18695" class="Pragma">=&gt;</a> <a id="18698" class="Pragma">_</a> <a id="18700" class="Pragma">=&gt;</a> <a id="18703" class="Pragma">_</a> <a id="18705" class="Pragma">=&gt;</a>      <a id="18713" class="Pragma">undefined</a> <a id="18723" class="Symbol">#-}</a>
<a id="18727" class="Symbol">{-#</a> <a id="18731" class="Keyword">COMPILE</a> <a id="18739" class="Keyword">JS</a> <a id="18742" href="Agda.Builtin.Reflection.html#11805" class="Postulate">getInstances</a>      <a id="18760" class="Pragma">=</a> <a id="18762" class="Pragma">_</a> <a id="18764" class="Pragma">=&gt;</a>                <a id="18782" class="Pragma">undefined</a> <a id="18792" class="Symbol">#-}</a>

<a id="18797" class="Keyword">private</a>
  <a id="filter"></a><a id="18807" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="18814" class="Symbol">:</a> <a id="18816" class="Symbol">(</a><a id="18817" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="18822" class="Symbol">→</a> <a id="18824" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="18828" class="Symbol">)</a> <a id="18830" class="Symbol">→</a> <a id="18832" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="18837" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="18842" class="Symbol">→</a> <a id="18844" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="18849" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a>
  <a id="18856" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="18863" href="Agda.Builtin.Reflection.html#18863" class="Bound">p</a> <a id="18865" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="18868" class="Symbol">=</a> <a id="18870" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="18875" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="18882" href="Agda.Builtin.Reflection.html#18882" class="Bound">p</a> <a id="18884" class="Symbol">(</a><a id="18885" href="Agda.Builtin.Reflection.html#18885" class="Bound">x</a> <a id="18887" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="18889" href="Agda.Builtin.Reflection.html#18889" class="Bound">xs</a><a id="18891" class="Symbol">)</a> <a id="18893" class="Keyword">with</a> <a id="18898" href="Agda.Builtin.Reflection.html#18882" class="Bound">p</a> <a id="18900" href="Agda.Builtin.Reflection.html#18885" class="Bound">x</a>
  <a id="18904" class="Symbol">...</a> <a id="18908" class="Symbol">|</a> <a id="18910" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="18916" class="Symbol">=</a> <a id="18918" class="Bound">x</a> <a id="18920" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="18922" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="18929" class="Bound">p</a> <a id="18931" class="Bound">xs</a>
  <a id="18936" class="Symbol">...</a> <a id="18940" class="Symbol">|</a> <a id="18942" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="18948" class="Symbol">=</a> <a id="18950" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="18957" class="Bound">p</a> <a id="18959" class="Bound">xs</a>

  <a id="_∈_"></a><a id="18965" href="Agda.Builtin.Reflection.html#18965" class="Function Operator">_∈_</a> <a id="18969" class="Symbol">:</a> <a id="18971" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="18976" class="Symbol">→</a> <a id="18978" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="18983" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="18988" class="Symbol">→</a> <a id="18990" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="18997" href="Agda.Builtin.Reflection.html#18997" class="Bound">n</a> <a id="18999" href="Agda.Builtin.Reflection.html#18965" class="Function Operator">∈</a> <a id="19001" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>      <a id="19009" class="Symbol">=</a> <a id="19011" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
  <a id="19019" href="Agda.Builtin.Reflection.html#19019" class="Bound">n</a> <a id="19021" href="Agda.Builtin.Reflection.html#18965" class="Function Operator">∈</a> <a id="19023" class="Symbol">(</a><a id="19024" href="Agda.Builtin.Reflection.html#19024" class="Bound">n&#39;</a> <a id="19027" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="19029" href="Agda.Builtin.Reflection.html#19029" class="Bound">l</a><a id="19030" class="Symbol">)</a> <a id="19032" class="Keyword">with</a> <a id="19037" href="Agda.Builtin.Reflection.html#556" class="Primitive">primQNameEquality</a> <a id="19055" href="Agda.Builtin.Reflection.html#19019" class="Bound">n</a> <a id="19057" href="Agda.Builtin.Reflection.html#19024" class="Bound">n&#39;</a>
  <a id="19062" class="Symbol">...</a> <a id="19066" class="Symbol">|</a> <a id="19068" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19074" class="Symbol">=</a> <a id="19076" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
  <a id="19083" class="Symbol">...</a> <a id="19087" class="Symbol">|</a> <a id="19089" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="19095" class="Symbol">=</a> <a id="19097" class="Bound">n</a> <a id="19099" href="Agda.Builtin.Reflection.html#18965" class="Function Operator">∈</a> <a id="19101" class="Bound">l</a>

  <a id="_∉_"></a><a id="19106" href="Agda.Builtin.Reflection.html#19106" class="Function Operator">_∉_</a> <a id="19110" class="Symbol">:</a> <a id="19112" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="19117" class="Symbol">→</a> <a id="19119" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19124" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="19129" class="Symbol">→</a> <a id="19131" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="19138" href="Agda.Builtin.Reflection.html#19138" class="Bound">n</a> <a id="19140" href="Agda.Builtin.Reflection.html#19106" class="Function Operator">∉</a> <a id="19142" href="Agda.Builtin.Reflection.html#19142" class="Bound">l</a> <a id="19144" class="Keyword">with</a> <a id="19149" href="Agda.Builtin.Reflection.html#19138" class="Bound">n</a> <a id="19151" href="Agda.Builtin.Reflection.html#18965" class="Function Operator">∈</a> <a id="19153" href="Agda.Builtin.Reflection.html#19142" class="Bound">l</a>
  <a id="19157" class="Symbol">...</a> <a id="19161" class="Symbol">|</a> <a id="19163" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19169" class="Symbol">=</a> <a id="19171" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
  <a id="19179" class="Symbol">...</a> <a id="19183" class="Symbol">|</a> <a id="19185" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="19191" class="Symbol">=</a> <a id="19193" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

  <a id="_++_"></a><a id="19201" href="Agda.Builtin.Reflection.html#19201" class="Function Operator">_++_</a> <a id="19206" class="Symbol">:</a> <a id="19208" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19213" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="19218" class="Symbol">→</a> <a id="19220" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19225" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="19230" class="Symbol">→</a> <a id="19232" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19237" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a>
  <a id="19244" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="19247" href="Agda.Builtin.Reflection.html#19201" class="Function Operator">++</a> <a id="19250" href="Agda.Builtin.Reflection.html#19250" class="Bound">l</a>       <a id="19258" class="Symbol">=</a> <a id="19260" href="Agda.Builtin.Reflection.html#19250" class="Bound">l</a>
  <a id="19264" class="Symbol">(</a><a id="19265" href="Agda.Builtin.Reflection.html#19265" class="Bound">x</a> <a id="19267" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="19269" href="Agda.Builtin.Reflection.html#19269" class="Bound">xs</a><a id="19271" class="Symbol">)</a> <a id="19273" href="Agda.Builtin.Reflection.html#19201" class="Function Operator">++</a> <a id="19276" href="Agda.Builtin.Reflection.html#19276" class="Bound">l</a> <a id="19278" class="Symbol">=</a> <a id="19280" href="Agda.Builtin.Reflection.html#19265" class="Bound">x</a> <a id="19282" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="19284" class="Symbol">(</a><a id="19285" href="Agda.Builtin.Reflection.html#19269" class="Bound">xs</a> <a id="19288" href="Agda.Builtin.Reflection.html#19201" class="Function Operator">++</a> <a id="19291" href="Agda.Builtin.Reflection.html#19276" class="Bound">l</a><a id="19292" class="Symbol">)</a>

  <a id="combineReduceDefs"></a><a id="19297" href="Agda.Builtin.Reflection.html#19297" class="Function">combineReduceDefs</a> <a id="19315" class="Symbol">:</a> <a id="19317" class="Symbol">(</a><a id="19318" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="19320" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="19325" class="Symbol">λ</a> <a id="19327" href="Agda.Builtin.Reflection.html#19327" class="Bound">_</a> <a id="19329" class="Symbol">→</a> <a id="19331" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19336" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="19340" class="Symbol">)</a> <a id="19342" class="Symbol">→</a> <a id="19344" class="Symbol">(</a><a id="19345" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="19347" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="19352" class="Symbol">λ</a> <a id="19354" href="Agda.Builtin.Reflection.html#19354" class="Bound">_</a> <a id="19356" class="Symbol">→</a> <a id="19358" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19363" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="19367" class="Symbol">)</a> <a id="19369" class="Symbol">→</a> <a id="19371" class="Symbol">(</a><a id="19372" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="19374" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="19379" class="Symbol">λ</a> <a id="19381" href="Agda.Builtin.Reflection.html#19381" class="Bound">_</a> <a id="19383" class="Symbol">→</a> <a id="19385" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19390" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a><a id="19394" class="Symbol">)</a>
  <a id="19398" href="Agda.Builtin.Reflection.html#19297" class="Function">combineReduceDefs</a> <a id="19416" class="Symbol">(</a><a id="19417" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19423" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19425" href="Agda.Builtin.Reflection.html#19425" class="Bound">defs₁</a><a id="19430" class="Symbol">)</a> <a id="19432" class="Symbol">(</a><a id="19433" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19439" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19441" href="Agda.Builtin.Reflection.html#19441" class="Bound">defs₂</a><a id="19446" class="Symbol">)</a> <a id="19448" class="Symbol">=</a> <a id="19450" class="Symbol">(</a><a id="19451" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19457" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19459" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="19466" class="Symbol">(</a><a id="19467" href="Agda.Builtin.Reflection.html#18965" class="Function Operator">_∈</a> <a id="19470" href="Agda.Builtin.Reflection.html#19425" class="Bound">defs₁</a><a id="19475" class="Symbol">)</a> <a id="19477" href="Agda.Builtin.Reflection.html#19441" class="Bound">defs₂</a><a id="19482" class="Symbol">)</a>
  <a id="19486" href="Agda.Builtin.Reflection.html#19297" class="Function">combineReduceDefs</a> <a id="19504" class="Symbol">(</a><a id="19505" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="19511" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19513" href="Agda.Builtin.Reflection.html#19513" class="Bound">defs₁</a><a id="19518" class="Symbol">)</a> <a id="19520" class="Symbol">(</a><a id="19521" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19527" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19529" href="Agda.Builtin.Reflection.html#19529" class="Bound">defs₂</a><a id="19534" class="Symbol">)</a> <a id="19536" class="Symbol">=</a> <a id="19538" class="Symbol">(</a><a id="19539" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19545" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19547" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="19554" class="Symbol">(</a><a id="19555" href="Agda.Builtin.Reflection.html#19106" class="Function Operator">_∉</a> <a id="19558" href="Agda.Builtin.Reflection.html#19513" class="Bound">defs₁</a><a id="19563" class="Symbol">)</a> <a id="19565" href="Agda.Builtin.Reflection.html#19529" class="Bound">defs₂</a><a id="19570" class="Symbol">)</a>
  <a id="19574" href="Agda.Builtin.Reflection.html#19297" class="Function">combineReduceDefs</a> <a id="19592" class="Symbol">(</a><a id="19593" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19599" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19601" href="Agda.Builtin.Reflection.html#19601" class="Bound">defs₁</a><a id="19606" class="Symbol">)</a> <a id="19608" class="Symbol">(</a><a id="19609" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="19615" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19617" href="Agda.Builtin.Reflection.html#19617" class="Bound">defs₂</a><a id="19622" class="Symbol">)</a> <a id="19624" class="Symbol">=</a> <a id="19626" class="Symbol">(</a><a id="19627" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19635" href="Agda.Builtin.Reflection.html#18807" class="Function">filter</a> <a id="19642" class="Symbol">(</a><a id="19643" href="Agda.Builtin.Reflection.html#19106" class="Function Operator">_∉</a> <a id="19646" href="Agda.Builtin.Reflection.html#19617" class="Bound">defs₂</a><a id="19651" class="Symbol">)</a> <a id="19653" href="Agda.Builtin.Reflection.html#19601" class="Bound">defs₁</a><a id="19658" class="Symbol">)</a>
  <a id="19662" href="Agda.Builtin.Reflection.html#19297" class="Function">combineReduceDefs</a> <a id="19680" class="Symbol">(</a><a id="19681" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="19687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19689" href="Agda.Builtin.Reflection.html#19689" class="Bound">defs₁</a><a id="19694" class="Symbol">)</a> <a id="19696" class="Symbol">(</a><a id="19697" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="19703" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19705" href="Agda.Builtin.Reflection.html#19705" class="Bound">defs₂</a><a id="19710" class="Symbol">)</a> <a id="19712" class="Symbol">=</a> <a id="19714" class="Symbol">(</a><a id="19715" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="19721" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19723" href="Agda.Builtin.Reflection.html#19689" class="Bound">defs₁</a> <a id="19729" href="Agda.Builtin.Reflection.html#19201" class="Function Operator">++</a> <a id="19732" href="Agda.Builtin.Reflection.html#19705" class="Bound">defs₂</a><a id="19737" class="Symbol">)</a>

<a id="onlyReduceDefs"></a><a id="19740" href="Agda.Builtin.Reflection.html#19740" class="Function">onlyReduceDefs</a> <a id="dontReduceDefs"></a><a id="19755" href="Agda.Builtin.Reflection.html#19755" class="Function">dontReduceDefs</a> <a id="19770" class="Symbol">:</a> <a id="19772" class="Symbol">∀</a> <a id="19774" class="Symbol">{</a><a id="19775" href="Agda.Builtin.Reflection.html#19775" class="Bound">a</a><a id="19776" class="Symbol">}</a> <a id="19778" class="Symbol">{</a><a id="19779" href="Agda.Builtin.Reflection.html#19779" class="Bound">A</a> <a id="19781" class="Symbol">:</a> <a id="19783" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="19787" href="Agda.Builtin.Reflection.html#19775" class="Bound">a</a><a id="19788" class="Symbol">}</a> <a id="19790" class="Symbol">→</a> <a id="19792" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="19797" href="Agda.Builtin.Reflection.html#505" class="Postulate">Name</a> <a id="19802" class="Symbol">→</a> <a id="19804" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="19807" href="Agda.Builtin.Reflection.html#19779" class="Bound">A</a> <a id="19809" class="Symbol">→</a> <a id="19811" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="19814" href="Agda.Builtin.Reflection.html#19779" class="Bound">A</a>
<a id="19816" href="Agda.Builtin.Reflection.html#19740" class="Function">onlyReduceDefs</a> <a id="19831" href="Agda.Builtin.Reflection.html#19831" class="Bound">defs</a> <a id="19836" href="Agda.Builtin.Reflection.html#19836" class="Bound">x</a> <a id="19838" class="Symbol">=</a> <a id="19840" href="Agda.Builtin.Reflection.html#8727" class="Postulate">bindTC</a> <a id="19847" href="Agda.Builtin.Reflection.html#10898" class="Postulate">askReduceDefs</a> <a id="19861" class="Symbol">(λ</a> <a id="19864" href="Agda.Builtin.Reflection.html#19864" class="Bound">exDefs</a> <a id="19871" class="Symbol">→</a> <a id="19873" href="Agda.Builtin.Reflection.html#10820" class="Postulate">withReduceDefs</a> <a id="19888" class="Symbol">(</a><a id="19889" href="Agda.Builtin.Reflection.html#19297" class="Function">combineReduceDefs</a> <a id="19907" class="Symbol">(</a><a id="19908" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="19914" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19916" href="Agda.Builtin.Reflection.html#19831" class="Bound">defs</a><a id="19920" class="Symbol">)</a> <a id="19922" href="Agda.Builtin.Reflection.html#19864" class="Bound">exDefs</a><a id="19928" class="Symbol">)</a> <a id="19930" href="Agda.Builtin.Reflection.html#19836" class="Bound">x</a><a id="19931" class="Symbol">)</a>
<a id="19933" href="Agda.Builtin.Reflection.html#19755" class="Function">dontReduceDefs</a> <a id="19948" href="Agda.Builtin.Reflection.html#19948" class="Bound">defs</a> <a id="19953" href="Agda.Builtin.Reflection.html#19953" class="Bound">x</a> <a id="19955" class="Symbol">=</a> <a id="19957" href="Agda.Builtin.Reflection.html#8727" class="Postulate">bindTC</a> <a id="19964" href="Agda.Builtin.Reflection.html#10898" class="Postulate">askReduceDefs</a> <a id="19978" class="Symbol">(λ</a> <a id="19981" href="Agda.Builtin.Reflection.html#19981" class="Bound">exDefs</a> <a id="19988" class="Symbol">→</a> <a id="19990" href="Agda.Builtin.Reflection.html#10820" class="Postulate">withReduceDefs</a> <a id="20005" class="Symbol">(</a><a id="20006" href="Agda.Builtin.Reflection.html#19297" class="Function">combineReduceDefs</a> <a id="20024" class="Symbol">(</a><a id="20025" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="20031" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20033" href="Agda.Builtin.Reflection.html#19948" class="Bound">defs</a><a id="20037" class="Symbol">)</a> <a id="20039" href="Agda.Builtin.Reflection.html#19981" class="Bound">exDefs</a><a id="20045" class="Symbol">)</a> <a id="20047" href="Agda.Builtin.Reflection.html#19953" class="Bound">x</a><a id="20048" class="Symbol">)</a>

<a id="blockOnMeta"></a><a id="20051" href="Agda.Builtin.Reflection.html#20051" class="Function">blockOnMeta</a>   <a id="20065" class="Symbol">:</a> <a id="20067" class="Symbol">∀</a> <a id="20069" class="Symbol">{</a><a id="20070" href="Agda.Builtin.Reflection.html#20070" class="Bound">a</a><a id="20071" class="Symbol">}</a> <a id="20073" class="Symbol">{</a><a id="20074" href="Agda.Builtin.Reflection.html#20074" class="Bound">A</a> <a id="20076" class="Symbol">:</a> <a id="20078" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="20082" href="Agda.Builtin.Reflection.html#20070" class="Bound">a</a><a id="20083" class="Symbol">}</a> <a id="20085" class="Symbol">→</a> <a id="20087" href="Agda.Builtin.Reflection.html#2474" class="Postulate">Meta</a> <a id="20092" class="Symbol">→</a> <a id="20094" href="Agda.Builtin.Reflection.html#8634" class="Postulate">TC</a> <a id="20097" href="Agda.Builtin.Reflection.html#20074" class="Bound">A</a>
<a id="20099" href="Agda.Builtin.Reflection.html#20051" class="Function">blockOnMeta</a> <a id="20111" href="Agda.Builtin.Reflection.html#20111" class="Bound">m</a> <a id="20113" class="Symbol">=</a> <a id="20115" href="Agda.Builtin.Reflection.html#9825" class="Postulate">blockTC</a> <a id="20123" class="Symbol">(</a><a id="20124" href="Agda.Builtin.Reflection.html#4036" class="InductiveConstructor">blockerMeta</a> <a id="20136" href="Agda.Builtin.Reflection.html#20111" class="Bound">m</a><a id="20137" class="Symbol">)</a>

<a id="20140" class="Symbol">{-#</a> <a id="20144" class="Keyword">WARNING_ON_USAGE</a> <a id="20161" class="Pragma">onlyReduceDefs</a> <a id="20176" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `onlyReduceDefs`&quot;</a> <a id="20239" class="Symbol">#-}</a>
<a id="20243" class="Symbol">{-#</a> <a id="20247" class="Keyword">WARNING_ON_USAGE</a> <a id="20264" class="Pragma">dontReduceDefs</a> <a id="20279" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `dontReduceDefs`&quot;</a> <a id="20342" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="140" class="Keyword">where</a>

<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="175" class="Keyword">record</a> <a id="Σ"></a><a id="182" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="184" class="Symbol">{</a><a id="185" href="Agda.Builtin.Sigma.html#185" class="Bound">a</a> <a id="187" href="Agda.Builtin.Sigma.html#187" class="Bound">b</a><a id="188" class="Symbol">}</a> <a id="190" class="Symbol">(</a><a id="191" href="Agda.Builtin.Sigma.html#191" class="Bound">A</a> <a id="193" class="Symbol">:</a> <a id="195" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="199" href="Agda.Builtin.Sigma.html#185" class="Bound">a</a><a id="200" class="Symbol">)</a> <a id="202" class="Symbol">(</a><a id="203" href="Agda.Builtin.Sigma.html#203" class="Bound">B</a> <a id="205" class="Symbol">:</a> <a id="207" href="Agda.Builtin.Sigma.html#191" class="Bound">A</a> <a id="209" class="Symbol">→</a> <a id="211" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="215" href="Agda.Builtin.Sigma.html#187" class="Bound">b</a><a id="216" class="Symbol">)</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="224" class="Symbol">(</a><a id="225" href="Agda.Builtin.Sigma.html#185" class="Bound">a</a> <a id="227" href="Agda.Primitive.html#1019" class="Primitive Operator">⊔</a> <a id="229" href="Agda.Builtin.Sigma.html#187" class="Bound">b</a><a id="230" class="Symbol">)</a> <a id="232" class="Keyword">where</a>
  <a id="240" class="Keyword">constructor</a> <a id="_,_"></a><a id="252" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,_</a>
  <a id="258" class="Keyword">field</a>
    <a id="Σ.fst"></a><a id="268" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="272" class="Symbol">:</a> <a id="274" href="Agda.Builtin.Sigma.html#191" class="Bound">A</a>
    <a id="Σ.snd"></a><a id="280" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="284" class="Symbol">:</a> <a id="286" href="Agda.Builtin.Sigma.html#203" class="Bound">B</a> <a id="288" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="293" class="Keyword">open</a> <a id="298" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="300" class="Keyword">public</a>

<a id="308" class="Keyword">infixr</a> <a id="315" class="Number">4</a> <a id="317" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,_</a>

<a id="322" class="Symbol">{-#</a> <a id="326" class="Keyword">BUILTIN</a> <a id="334" class="Keyword">SIGMA</a> <a id="340" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="342" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.String.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.String</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--no-irrelevance</a> <a id="92" class="Pragma">--level-universe</a> <a id="109" class="Symbol">#-}</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a> <a id="141" class="Keyword">where</a>

<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="238" class="Keyword">open</a> <a id="243" class="Keyword">import</a> <a id="250" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a><a id="308" class="Symbol">)</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>

<a id="342" class="Keyword">postulate</a> <a id="String"></a><a id="352" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="365" class="Symbol">{-#</a> <a id="369" class="Keyword">BUILTIN</a> <a id="377" class="Keyword">STRING</a> <a id="384" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="391" class="Symbol">#-}</a>

<a id="396" class="Keyword">primitive</a>
  <a id="primStringUncons"></a><a id="408" href="Agda.Builtin.String.html#408" class="Primitive">primStringUncons</a>   <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="436" class="Symbol">→</a> <a id="438" href="Agda.Builtin.Maybe.html#152" class="Datatype">Maybe</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="447" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="452" class="Symbol">(λ</a> <a id="455" href="Agda.Builtin.String.html#455" class="Bound">_</a> <a id="457" class="Symbol">→</a> <a id="459" href="Agda.Builtin.String.html#352" class="Postulate">String</a><a id="465" class="Symbol">))</a>
  <a id="primStringToList"></a><a id="470" href="Agda.Builtin.String.html#470" class="Primitive">primStringToList</a>   <a id="489" class="Symbol">:</a> <a id="491" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="498" class="Symbol">→</a> <a id="500" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="505" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a>
  <a id="primStringFromList"></a><a id="512" href="Agda.Builtin.String.html#512" class="Primitive">primStringFromList</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="538" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="543" class="Symbol">→</a> <a id="545" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
  <a id="primStringAppend"></a><a id="554" href="Agda.Builtin.String.html#554" class="Primitive">primStringAppend</a>   <a id="573" class="Symbol">:</a> <a id="575" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="582" class="Symbol">→</a> <a id="584" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="591" class="Symbol">→</a> <a id="593" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
  <a id="primStringEquality"></a><a id="602" href="Agda.Builtin.String.html#602" class="Primitive">primStringEquality</a> <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="630" class="Symbol">→</a> <a id="632" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="639" class="Symbol">→</a> <a id="641" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="primShowChar"></a><a id="648" href="Agda.Builtin.String.html#648" class="Primitive">primShowChar</a>       <a id="667" class="Symbol">:</a> <a id="669" href="Agda.Builtin.Char.html#255" class="Postulate">Char</a> <a id="674" class="Symbol">→</a> <a id="676" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
  <a id="primShowString"></a><a id="685" href="Agda.Builtin.String.html#685" class="Primitive">primShowString</a>     <a id="704" class="Symbol">:</a> <a id="706" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="713" class="Symbol">→</a> <a id="715" href="Agda.Builtin.String.html#352" class="Postulate">String</a>
  <a id="primShowNat"></a><a id="724" href="Agda.Builtin.String.html#724" class="Primitive">primShowNat</a>        <a id="743" class="Symbol">:</a> <a id="745" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="749" class="Symbol">→</a> <a id="751" href="Agda.Builtin.String.html#352" class="Postulate">String</a>

<a id="759" class="Symbol">{-#</a> <a id="763" class="Keyword">COMPILE</a> <a id="771" class="Keyword">JS</a> <a id="774" href="Agda.Builtin.String.html#408" class="Primitive">primStringUncons</a> <a id="791" class="Pragma">=</a> <a id="793" class="Pragma">function(x)</a> <a id="805" class="Pragma">{</a>
   <a id="810" class="Pragma">if</a> <a id="813" class="Pragma">(x</a> <a id="816" class="Pragma">===</a> <a id="820" class="Pragma">&quot;&quot;)</a> <a id="824" class="Pragma">{</a> <a id="826" class="Pragma">return</a> <a id="833" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a> <a id="881" class="Pragma">};</a>
   <a id="887" class="Pragma">return</a> <a id="894" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.charAt(0))(x.slice(1)));</a>
   <a id="1002" class="Pragma">}</a>
 <a id="1005" class="Symbol">#-}</a>
<a id="1009" class="Symbol">{-#</a> <a id="1013" class="Keyword">COMPILE</a> <a id="1021" class="Keyword">JS</a> <a id="1024" href="Agda.Builtin.String.html#470" class="Primitive">primStringToList</a> <a id="1041" class="Pragma">=</a> <a id="1043" class="Pragma">function(x)</a> <a id="1055" class="Pragma">{</a> <a id="1057" class="Pragma">return</a> <a id="1064" class="Pragma">x.split(&quot;&quot;);</a> <a id="1077" class="Pragma">}</a> <a id="1079" class="Symbol">#-}</a>
<a id="1083" class="Symbol">{-#</a> <a id="1087" class="Keyword">COMPILE</a> <a id="1095" class="Keyword">JS</a> <a id="1098" href="Agda.Builtin.String.html#512" class="Primitive">primStringFromList</a> <a id="1117" class="Pragma">=</a> <a id="1119" class="Pragma">function(x)</a> <a id="1131" class="Pragma">{</a> <a id="1133" class="Pragma">return</a> <a id="1140" class="Pragma">x.join(&quot;&quot;);</a> <a id="1152" class="Pragma">}</a> <a id="1154" class="Symbol">#-}</a>
<a id="1158" class="Symbol">{-#</a> <a id="1162" class="Keyword">COMPILE</a> <a id="1170" class="Keyword">JS</a> <a id="1173" href="Agda.Builtin.String.html#554" class="Primitive">primStringAppend</a> <a id="1190" class="Pragma">=</a> <a id="1192" class="Pragma">function(x)</a> <a id="1204" class="Pragma">{</a> <a id="1206" class="Pragma">return</a> <a id="1213" class="Pragma">function(y)</a> <a id="1225" class="Pragma">{</a> <a id="1227" class="Pragma">return</a> <a id="1234" class="Pragma">x+y;</a> <a id="1239" class="Pragma">};</a> <a id="1242" class="Pragma">}</a> <a id="1244" class="Symbol">#-}</a>
<a id="1248" class="Symbol">{-#</a> <a id="1252" class="Keyword">COMPILE</a> <a id="1260" class="Keyword">JS</a> <a id="1263" href="Agda.Builtin.String.html#602" class="Primitive">primStringEquality</a> <a id="1282" class="Pragma">=</a> <a id="1284" class="Pragma">function(x)</a> <a id="1296" class="Pragma">{</a> <a id="1298" class="Pragma">return</a> <a id="1305" class="Pragma">function(y)</a> <a id="1317" class="Pragma">{</a> <a id="1319" class="Pragma">return</a> <a id="1326" class="Pragma">x===y;</a> <a id="1333" class="Pragma">};</a> <a id="1336" class="Pragma">}</a> <a id="1338" class="Symbol">#-}</a>
<a id="1342" class="Symbol">{-#</a> <a id="1346" class="Keyword">COMPILE</a> <a id="1354" class="Keyword">JS</a> <a id="1357" href="Agda.Builtin.String.html#648" class="Primitive">primShowChar</a> <a id="1370" class="Pragma">=</a> <a id="1372" class="Pragma">function(x)</a> <a id="1384" class="Pragma">{</a> <a id="1386" class="Pragma">return</a> <a id="1393" class="Pragma">JSON.stringify(x);</a> <a id="1412" class="Pragma">}</a> <a id="1414" class="Symbol">#-}</a>
<a id="1418" class="Symbol">{-#</a> <a id="1422" class="Keyword">COMPILE</a> <a id="1430" class="Keyword">JS</a> <a id="1433" href="Agda.Builtin.String.html#685" class="Primitive">primShowString</a> <a id="1448" class="Pragma">=</a> <a id="1450" class="Pragma">function(x)</a> <a id="1462" class="Pragma">{</a> <a id="1464" class="Pragma">return</a> <a id="1471" class="Pragma">JSON.stringify(x);</a> <a id="1490" class="Pragma">}</a> <a id="1492" class="Symbol">#-}</a>
<a id="1496" class="Symbol">{-#</a> <a id="1500" class="Keyword">COMPILE</a> <a id="1508" class="Keyword">JS</a> <a id="1511" href="Agda.Builtin.String.html#724" class="Primitive">primShowNat</a> <a id="1523" class="Pragma">=</a> <a id="1525" class="Pragma">function(x)</a> <a id="1537" class="Pragma">{</a> <a id="1539" class="Pragma">return</a> <a id="1546" class="Pragma">x.toString();</a> <a id="1560" class="Pragma">}</a> <a id="1562" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--no-irrelevance</a> <a id="131" class="Pragma">--level-universe</a> <a id="148" class="Symbol">#-}</a>

<a id="153" class="Keyword">module</a> <a id="160" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="178" class="Keyword">where</a>

<a id="185" class="Keyword">record</a> <a id="⊤"></a><a id="192" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a> <a id="194" class="Symbol">:</a> <a id="196" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="200" class="Keyword">where</a>
  <a id="208" class="Keyword">instance</a> <a id="217" class="Keyword">constructor</a> <a id="tt"></a><a id="229" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">BUILTIN</a> <a id="245" class="Keyword">UNIT</a> <a id="250" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a> <a id="252" class="Symbol">#-}</a>
<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">COMPILE</a> <a id="268" class="Keyword">GHC</a> <a id="272" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a> <a id="274" class="Pragma">=</a> <a id="276" class="Pragma">data</a> <a id="281" class="Pragma">()</a> <a id="284" class="Pragma">(())</a> <a id="289" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Builtin.Word.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Word</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--no-irrelevance</a> <a id="131" class="Pragma">--level-universe</a> <a id="148" class="Symbol">#-}</a>

<a id="153" class="Keyword">module</a> <a id="160" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a> <a id="178" class="Keyword">where</a>

<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="215" class="Keyword">postulate</a> <a id="Word64"></a><a id="225" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a> <a id="232" class="Symbol">:</a> <a id="234" href="Agda.Primitive.html#446" class="Primitive">Set</a>
<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">BUILTIN</a> <a id="250" class="Keyword">WORD64</a> <a id="257" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">primitive</a>
  <a id="primWord64ToNat"></a><a id="281" href="Agda.Builtin.Word.html#281" class="Primitive">primWord64ToNat</a>   <a id="299" class="Symbol">:</a> <a id="301" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a> <a id="308" class="Symbol">→</a> <a id="310" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a>
  <a id="primWord64FromNat"></a><a id="316" href="Agda.Builtin.Word.html#316" class="Primitive">primWord64FromNat</a> <a id="334" class="Symbol">:</a> <a id="336" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="340" class="Symbol">→</a> <a id="342" href="Agda.Builtin.Word.html#225" class="Postulate">Word64</a>
</pre></body></html>

==> anc/html/Agda.Primitive.Cubical.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive.Cubical</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical=no-glue</a> <a id="31" class="Pragma">--safe</a> <a id="38" class="Pragma">--no-sized-types</a> <a id="55" class="Pragma">--no-guardedness</a> <a id="72" class="Pragma">--no-irrelevance</a> <a id="89" class="Symbol">#-}</a>

<a id="94" class="Keyword">module</a> <a id="101" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Symbol">{-#</a> <a id="135" class="Keyword">BUILTIN</a> <a id="143" class="Keyword">CUBEINTERVALUNIV</a> <a id="IUniv"></a><a id="160" href="Agda.Primitive.Cubical.html#160" class="Primitive">IUniv</a> <a id="166" class="Symbol">#-}</a>  <a id="171" class="Comment">-- IUniv : SSet₁</a>
<a id="188" class="Symbol">{-#</a> <a id="192" class="Keyword">BUILTIN</a> <a id="200" class="Keyword">INTERVAL</a> <a id="I"></a><a id="209" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>  <a id="212" class="Symbol">#-}</a>  <a id="217" class="Comment">-- I : IUniv</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">BUILTIN</a> <a id="243" class="Keyword">IZERO</a>    <a id="i0"></a><a id="252" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="255" class="Symbol">#-}</a>
<a id="259" class="Symbol">{-#</a> <a id="263" class="Keyword">BUILTIN</a> <a id="271" class="Keyword">IONE</a>     <a id="i1"></a><a id="280" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Comment">-- I is treated as the type of booleans.</a>
<a id="329" class="Symbol">{-#</a> <a id="333" class="Keyword">COMPILE</a> <a id="341" class="Keyword">JS</a> <a id="344" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="347" class="Pragma">=</a> <a id="349" class="Pragma">false</a> <a id="355" class="Symbol">#-}</a>
<a id="359" class="Symbol">{-#</a> <a id="363" class="Keyword">COMPILE</a> <a id="371" class="Keyword">JS</a> <a id="374" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="377" class="Pragma">=</a> <a id="379" class="Pragma">true</a>  <a id="385" class="Symbol">#-}</a>

<a id="390" class="Keyword">primitive</a>
    <a id="primIMin"></a><a id="404" href="Agda.Primitive.Cubical.html#404" class="Primitive">primIMin</a> <a id="413" class="Symbol">:</a> <a id="415" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="417" class="Symbol">→</a> <a id="419" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="421" class="Symbol">→</a> <a id="423" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>
    <a id="primIMax"></a><a id="429" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a> <a id="438" class="Symbol">:</a> <a id="440" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="442" class="Symbol">→</a> <a id="444" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="446" class="Symbol">→</a> <a id="448" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>
    <a id="primINeg"></a><a id="454" href="Agda.Primitive.Cubical.html#454" class="Primitive">primINeg</a> <a id="463" class="Symbol">:</a> <a id="465" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="467" class="Symbol">→</a> <a id="469" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>

<a id="472" class="Symbol">{-#</a> <a id="476" class="Keyword">BUILTIN</a> <a id="484" class="Keyword">ISONE</a>    <a id="IsOne"></a><a id="493" href="Agda.Primitive.Cubical.html#493" class="Postulate">IsOne</a>    <a id="502" class="Symbol">#-}</a>  <a id="507" class="Comment">-- IsOne : I → Setω</a>

<a id="528" class="Keyword">postulate</a>
  <a id="itIsOne"></a><a id="540" href="Agda.Primitive.Cubical.html#540" class="Postulate">itIsOne</a> <a id="548" class="Symbol">:</a> <a id="550" href="Agda.Primitive.Cubical.html#493" class="Postulate">IsOne</a> <a id="556" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="IsOne1"></a><a id="561" href="Agda.Primitive.Cubical.html#561" class="Postulate">IsOne1</a>  <a id="569" class="Symbol">:</a> <a id="571" class="Symbol">∀</a> <a id="573" href="Agda.Primitive.Cubical.html#573" class="Bound">i</a> <a id="575" href="Agda.Primitive.Cubical.html#575" class="Bound">j</a> <a id="577" class="Symbol">→</a> <a id="579" href="Agda.Primitive.Cubical.html#493" class="Postulate">IsOne</a> <a id="585" href="Agda.Primitive.Cubical.html#573" class="Bound">i</a> <a id="587" class="Symbol">→</a> <a id="589" href="Agda.Primitive.Cubical.html#493" class="Postulate">IsOne</a> <a id="595" class="Symbol">(</a><a id="596" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a> <a id="605" href="Agda.Primitive.Cubical.html#573" class="Bound">i</a> <a id="607" href="Agda.Primitive.Cubical.html#575" class="Bound">j</a><a id="608" class="Symbol">)</a>
  <a id="IsOne2"></a><a id="612" href="Agda.Primitive.Cubical.html#612" class="Postulate">IsOne2</a>  <a id="620" class="Symbol">:</a> <a id="622" class="Symbol">∀</a> <a id="624" href="Agda.Primitive.Cubical.html#624" class="Bound">i</a> <a id="626" href="Agda.Primitive.Cubical.html#626" class="Bound">j</a> <a id="628" class="Symbol">→</a> <a id="630" href="Agda.Primitive.Cubical.html#493" class="Postulate">IsOne</a> <a id="636" href="Agda.Primitive.Cubical.html#626" class="Bound">j</a> <a id="638" class="Symbol">→</a> <a id="640" href="Agda.Primitive.Cubical.html#493" class="Postulate">IsOne</a> <a id="646" class="Symbol">(</a><a id="647" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a> <a id="656" href="Agda.Primitive.Cubical.html#624" class="Bound">i</a> <a id="658" href="Agda.Primitive.Cubical.html#626" class="Bound">j</a><a id="659" class="Symbol">)</a>

<a id="662" class="Symbol">{-#</a> <a id="666" class="Keyword">BUILTIN</a> <a id="674" class="Keyword">ITISONE</a>  <a id="683" href="Agda.Primitive.Cubical.html#540" class="Postulate">itIsOne</a>  <a id="692" class="Symbol">#-}</a>
<a id="696" class="Symbol">{-#</a> <a id="700" class="Keyword">BUILTIN</a> <a id="708" class="Keyword">ISONE1</a>   <a id="717" href="Agda.Primitive.Cubical.html#561" class="Postulate">IsOne1</a>   <a id="726" class="Symbol">#-}</a>
<a id="730" class="Symbol">{-#</a> <a id="734" class="Keyword">BUILTIN</a> <a id="742" class="Keyword">ISONE2</a>   <a id="751" href="Agda.Primitive.Cubical.html#612" class="Postulate">IsOne2</a>   <a id="760" class="Symbol">#-}</a>

<a id="765" class="Comment">-- IsOne i is treated as the unit type.</a>
<a id="805" class="Symbol">{-#</a> <a id="809" class="Keyword">COMPILE</a> <a id="817" class="Keyword">JS</a> <a id="820" href="Agda.Primitive.Cubical.html#540" class="Postulate">itIsOne</a> <a id="828" class="Pragma">=</a> <a id="830" class="Pragma">{</a> <a id="832" class="Pragma">&quot;tt&quot;</a> <a id="837" class="Pragma">:</a> <a id="839" class="Pragma">a</a> <a id="841" class="Pragma">=&gt;</a> <a id="844" class="Pragma">a[&quot;tt&quot;]()</a> <a id="854" class="Pragma">}</a> <a id="856" class="Symbol">#-}</a>
<a id="860" class="Symbol">{-#</a> <a id="864" class="Keyword">COMPILE</a> <a id="872" class="Keyword">JS</a> <a id="875" href="Agda.Primitive.Cubical.html#561" class="Postulate">IsOne1</a> <a id="882" class="Pragma">=</a>
  <a id="886" class="Pragma">_</a> <a id="888" class="Pragma">=&gt;</a> <a id="891" class="Pragma">_</a> <a id="893" class="Pragma">=&gt;</a> <a id="896" class="Pragma">_</a> <a id="898" class="Pragma">=&gt;</a> <a id="901" class="Pragma">{</a> <a id="903" class="Pragma">return</a> <a id="910" class="Pragma">{</a> <a id="912" class="Pragma">&quot;tt&quot;</a> <a id="917" class="Pragma">:</a> <a id="919" class="Pragma">a</a> <a id="921" class="Pragma">=&gt;</a> <a id="924" class="Pragma">a[&quot;tt&quot;]()</a> <a id="934" class="Pragma">}</a> <a id="936" class="Pragma">}</a>
  <a id="940" class="Symbol">#-}</a>
<a id="944" class="Symbol">{-#</a> <a id="948" class="Keyword">COMPILE</a> <a id="956" class="Keyword">JS</a> <a id="959" href="Agda.Primitive.Cubical.html#612" class="Postulate">IsOne2</a> <a id="966" class="Pragma">=</a>
  <a id="970" class="Pragma">_</a> <a id="972" class="Pragma">=&gt;</a> <a id="975" class="Pragma">_</a> <a id="977" class="Pragma">=&gt;</a> <a id="980" class="Pragma">_</a> <a id="982" class="Pragma">=&gt;</a> <a id="985" class="Pragma">{</a> <a id="987" class="Pragma">return</a> <a id="994" class="Pragma">{</a> <a id="996" class="Pragma">&quot;tt&quot;</a> <a id="1001" class="Pragma">:</a> <a id="1003" class="Pragma">a</a> <a id="1005" class="Pragma">=&gt;</a> <a id="1008" class="Pragma">a[&quot;tt&quot;]()</a> <a id="1018" class="Pragma">}</a> <a id="1020" class="Pragma">}</a>
  <a id="1024" class="Symbol">#-}</a>

<a id="1029" class="Comment">-- Partial : ∀{ℓ} (i : I) (A : Set ℓ) → Set ℓ</a>
<a id="1075" class="Comment">-- Partial i A = IsOne i → A</a>

<a id="1105" class="Symbol">{-#</a> <a id="1109" class="Keyword">BUILTIN</a> <a id="1117" class="Keyword">PARTIAL</a>  <a id="Partial"></a><a id="1126" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a>  <a id="1135" class="Symbol">#-}</a>
<a id="1139" class="Symbol">{-#</a> <a id="1143" class="Keyword">BUILTIN</a> <a id="1151" class="Keyword">PARTIALP</a> <a id="PartialP"></a><a id="1160" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="1169" class="Symbol">#-}</a>

<a id="1174" class="Keyword">postulate</a>
  <a id="isOneEmpty"></a><a id="1186" href="Agda.Primitive.Cubical.html#1186" class="Postulate">isOneEmpty</a> <a id="1197" class="Symbol">:</a> <a id="1199" class="Symbol">∀</a> <a id="1201" class="Symbol">{</a><a id="1202" href="Agda.Primitive.Cubical.html#1202" class="Bound">ℓ</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Agda.Primitive.Cubical.html#1206" class="Bound">A</a> <a id="1208" class="Symbol">:</a> <a id="1210" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1218" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1226" href="Agda.Primitive.Cubical.html#1202" class="Bound">ℓ</a><a id="1227" class="Symbol">)}</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="1241" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1244" href="Agda.Primitive.Cubical.html#1206" class="Bound">A</a>

<a id="1247" class="Symbol">{-#</a> <a id="1251" class="Keyword">BUILTIN</a> <a id="1259" class="Keyword">ISONEEMPTY</a> <a id="1270" href="Agda.Primitive.Cubical.html#1186" class="Postulate">isOneEmpty</a> <a id="1281" class="Symbol">#-}</a>

<a id="1286" class="Comment">-- Partial i A and PartialP i A are treated as IsOne i → A.</a>
<a id="1346" class="Symbol">{-#</a> <a id="1350" class="Keyword">COMPILE</a> <a id="1358" class="Keyword">JS</a> <a id="1361" href="Agda.Primitive.Cubical.html#1186" class="Postulate">isOneEmpty</a> <a id="1372" class="Pragma">=</a>
  <a id="1376" class="Pragma">_</a> <a id="1378" class="Pragma">=&gt;</a> <a id="1381" class="Pragma">x</a> <a id="1383" class="Pragma">=&gt;</a> <a id="1386" class="Pragma">_</a> <a id="1388" class="Pragma">=&gt;</a> <a id="1391" class="Pragma">x({</a> <a id="1395" class="Pragma">&quot;tt&quot;</a> <a id="1400" class="Pragma">:</a> <a id="1402" class="Pragma">a</a> <a id="1404" class="Pragma">=&gt;</a> <a id="1407" class="Pragma">a[&quot;tt&quot;]()</a> <a id="1417" class="Pragma">})</a>
  <a id="1422" class="Symbol">#-}</a>

<a id="1427" class="Keyword">primitive</a>
  <a id="primPOr"></a><a id="1439" href="Agda.Primitive.Cubical.html#1439" class="Primitive">primPOr</a> <a id="1447" class="Symbol">:</a> <a id="1449" class="Symbol">∀</a> <a id="1451" class="Symbol">{</a><a id="1452" href="Agda.Primitive.Cubical.html#1452" class="Bound">ℓ</a><a id="1453" class="Symbol">}</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Agda.Primitive.Cubical.html#1456" class="Bound">i</a> <a id="1458" href="Agda.Primitive.Cubical.html#1458" class="Bound">j</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">{</a><a id="1466" href="Agda.Primitive.Cubical.html#1466" class="Bound">A</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a> <a id="1488" href="Agda.Primitive.Cubical.html#1456" class="Bound">i</a> <a id="1490" href="Agda.Primitive.Cubical.html#1458" class="Bound">j</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1498" href="Agda.Primitive.Cubical.html#1452" class="Bound">ℓ</a><a id="1499" class="Symbol">)}</a>
            <a id="1514" class="Symbol">→</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Agda.Primitive.Cubical.html#1517" class="Bound">u</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="1530" href="Agda.Primitive.Cubical.html#1456" class="Bound">i</a> <a id="1532" class="Symbol">(λ</a> <a id="1535" href="Agda.Primitive.Cubical.html#1535" class="Bound">z</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Agda.Primitive.Cubical.html#1466" class="Bound">A</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Agda.Primitive.Cubical.html#561" class="Postulate">IsOne1</a> <a id="1549" href="Agda.Primitive.Cubical.html#1456" class="Bound">i</a> <a id="1551" href="Agda.Primitive.Cubical.html#1458" class="Bound">j</a> <a id="1553" href="Agda.Primitive.Cubical.html#1535" class="Bound">z</a><a id="1554" class="Symbol">)))</a>
            <a id="1570" class="Symbol">→</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Agda.Primitive.Cubical.html#1573" class="Bound">v</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="1586" href="Agda.Primitive.Cubical.html#1458" class="Bound">j</a> <a id="1588" class="Symbol">(λ</a> <a id="1591" href="Agda.Primitive.Cubical.html#1591" class="Bound">z</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Agda.Primitive.Cubical.html#1466" class="Bound">A</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Agda.Primitive.Cubical.html#612" class="Postulate">IsOne2</a> <a id="1605" href="Agda.Primitive.Cubical.html#1456" class="Bound">i</a> <a id="1607" href="Agda.Primitive.Cubical.html#1458" class="Bound">j</a> <a id="1609" href="Agda.Primitive.Cubical.html#1591" class="Bound">z</a><a id="1610" class="Symbol">)))</a>
            <a id="1626" class="Symbol">→</a> <a id="1628" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a> <a id="1647" href="Agda.Primitive.Cubical.html#1456" class="Bound">i</a> <a id="1649" href="Agda.Primitive.Cubical.html#1458" class="Bound">j</a><a id="1650" class="Symbol">)</a> <a id="1652" href="Agda.Primitive.Cubical.html#1466" class="Bound">A</a>

  <a id="1657" class="Comment">-- Computes in terms of primHComp and primTransp</a>
  <a id="primComp"></a><a id="1708" href="Agda.Primitive.Cubical.html#1708" class="Primitive">primComp</a> <a id="1717" class="Symbol">:</a> <a id="1719" class="Symbol">∀</a> <a id="1721" class="Symbol">{</a><a id="1722" href="Agda.Primitive.Cubical.html#1722" class="Bound">ℓ</a><a id="1723" class="Symbol">}</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Agda.Primitive.Cubical.html#1726" class="Bound">A</a> <a id="1728" class="Symbol">:</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Agda.Primitive.Cubical.html#1731" class="Bound">i</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Agda.Primitive.Cubical.html#1722" class="Bound">ℓ</a> <a id="1747" href="Agda.Primitive.Cubical.html#1731" class="Bound">i</a><a id="1748" class="Symbol">))</a> <a id="1751" class="Symbol">{</a><a id="1752" href="Agda.Primitive.Cubical.html#1752" class="Bound">φ</a> <a id="1754" class="Symbol">:</a> <a id="1756" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1757" class="Symbol">}</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Agda.Primitive.Cubical.html#1760" class="Bound">u</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">∀</a> <a id="1766" href="Agda.Primitive.Cubical.html#1766" class="Bound">i</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1778" href="Agda.Primitive.Cubical.html#1752" class="Bound">φ</a> <a id="1780" class="Symbol">(</a><a id="1781" href="Agda.Primitive.Cubical.html#1726" class="Bound">A</a> <a id="1783" href="Agda.Primitive.Cubical.html#1766" class="Bound">i</a><a id="1784" class="Symbol">))</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Agda.Primitive.Cubical.html#1788" class="Bound">a</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.Cubical.html#1726" class="Bound">A</a> <a id="1794" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Agda.Primitive.Cubical.html#1726" class="Bound">A</a> <a id="1802" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="1806" class="Keyword">syntax</a> <a id="1813" href="Agda.Primitive.Cubical.html#1439" class="Primitive">primPOr</a> <a id="1821" class="Bound">p</a> <a id="1823" class="Bound">q</a> <a id="1825" class="Bound">u</a> <a id="1827" class="Bound">t</a> <a id="1829" class="Symbol">=</a> <a id="1831" class="Primitive">[</a> <a id="1833" class="Bound">p</a> <a id="1835" class="Primitive">↦</a> <a id="1837" class="Bound">u</a> <a id="1839" class="Primitive">,</a> <a id="1841" class="Bound">q</a> <a id="1843" class="Primitive">↦</a> <a id="1845" class="Bound">t</a> <a id="1847" class="Primitive">]</a>

<a id="1850" class="Keyword">primitive</a>
  <a id="primTransp"></a><a id="1862" href="Agda.Primitive.Cubical.html#1862" class="Primitive">primTransp</a> <a id="1873" class="Symbol">:</a> <a id="1875" class="Symbol">∀</a> <a id="1877" class="Symbol">{</a><a id="1878" href="Agda.Primitive.Cubical.html#1878" class="Bound">ℓ</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Agda.Primitive.Cubical.html#1882" class="Bound">A</a> <a id="1884" class="Symbol">:</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Agda.Primitive.Cubical.html#1887" class="Bound">i</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Agda.Primitive.Cubical.html#1878" class="Bound">ℓ</a> <a id="1903" href="Agda.Primitive.Cubical.html#1887" class="Bound">i</a><a id="1904" class="Symbol">))</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Agda.Primitive.Cubical.html#1908" class="Bound">φ</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1913" class="Symbol">)</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Agda.Primitive.Cubical.html#1916" class="Bound">a</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Agda.Primitive.Cubical.html#1882" class="Bound">A</a> <a id="1922" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1924" class="Symbol">)</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Agda.Primitive.Cubical.html#1882" class="Bound">A</a> <a id="1930" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="primHComp"></a><a id="1935" href="Agda.Primitive.Cubical.html#1935" class="Primitive">primHComp</a>  <a id="1946" class="Symbol">:</a> <a id="1948" class="Symbol">∀</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Agda.Primitive.Cubical.html#1951" class="Bound">ℓ</a><a id="1952" class="Symbol">}</a> <a id="1954" class="Symbol">{</a><a id="1955" href="Agda.Primitive.Cubical.html#1955" class="Bound">A</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="1963" href="Agda.Primitive.Cubical.html#1951" class="Bound">ℓ</a><a id="1964" class="Symbol">}</a> <a id="1966" class="Symbol">{</a><a id="1967" href="Agda.Primitive.Cubical.html#1967" class="Bound">φ</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Agda.Primitive.Cubical.html#1975" class="Bound">u</a> <a id="1977" class="Symbol">:</a> <a id="1979" class="Symbol">∀</a> <a id="1981" href="Agda.Primitive.Cubical.html#1981" class="Bound">i</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1993" href="Agda.Primitive.Cubical.html#1967" class="Bound">φ</a> <a id="1995" href="Agda.Primitive.Cubical.html#1955" class="Bound">A</a><a id="1996" class="Symbol">)</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Agda.Primitive.Cubical.html#1999" class="Bound">a</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="Agda.Primitive.Cubical.html#1955" class="Bound">A</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Agda.Primitive.Cubical.html#1955" class="Bound">A</a>


<a id="2012" class="Keyword">postulate</a>
  <a id="PathP"></a><a id="2024" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2030" class="Symbol">:</a> <a id="2032" class="Symbol">∀</a> <a id="2034" class="Symbol">{</a><a id="2035" href="Agda.Primitive.Cubical.html#2035" class="Bound">ℓ</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Agda.Primitive.Cubical.html#2039" class="Bound">A</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2051" href="Agda.Primitive.Cubical.html#2035" class="Bound">ℓ</a><a id="2052" class="Symbol">)</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Agda.Primitive.Cubical.html#2039" class="Bound">A</a> <a id="2058" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Agda.Primitive.Cubical.html#2039" class="Bound">A</a> <a id="2065" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2068" class="Symbol">→</a> <a id="2070" href="Agda.Primitive.html#446" class="Primitive">Set</a> <a id="2074" href="Agda.Primitive.Cubical.html#2035" class="Bound">ℓ</a>

<a id="2077" class="Symbol">{-#</a> <a id="2081" class="Keyword">BUILTIN</a> <a id="2089" class="Keyword">PATHP</a>        <a id="2102" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a>     <a id="2112" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--safe</a> <a id="78" class="Pragma">--no-import-sorts</a> <a id="96" class="Pragma">--no-sized-types</a> <a id="113" class="Pragma">--no-guardedness</a> <a id="130" class="Pragma">--no-irrelevance</a> <a id="147" class="Pragma">--level-universe</a> <a id="164" class="Symbol">#-}</a>

<a id="169" class="Keyword">module</a> <a id="176" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="191" class="Keyword">where</a>

<a id="198" class="Comment">------------------------------------------------------------------------</a>
<a id="271" class="Comment">-- Universe levels</a>
<a id="290" class="Comment">------------------------------------------------------------------------</a>

<a id="364" class="Keyword">infixl</a> <a id="371" class="Number">6</a> <a id="373" href="Agda.Primitive.html#1019" class="Primitive Operator">_⊔_</a>

<a id="378" class="Symbol">{-#</a> <a id="382" class="Keyword">BUILTIN</a> <a id="390" class="Keyword">PROP</a>           <a id="Prop"></a><a id="405" href="Agda.Primitive.html#405" class="Primitive">Prop</a>      <a id="415" class="Symbol">#-}</a>
<a id="419" class="Symbol">{-#</a> <a id="423" class="Keyword">BUILTIN</a> <a id="431" class="Keyword">TYPE</a>           <a id="Set"></a><a id="446" href="Agda.Primitive.html#446" class="Primitive">Set</a>       <a id="456" class="Symbol">#-}</a>
<a id="460" class="Symbol">{-#</a> <a id="464" class="Keyword">BUILTIN</a> <a id="472" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="487" href="Agda.Primitive.html#487" class="Primitive">SSet</a>      <a id="497" class="Symbol">#-}</a>

<a id="502" class="Symbol">{-#</a> <a id="506" class="Keyword">BUILTIN</a> <a id="514" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="529" href="Agda.Primitive.html#529" class="Primitive">Propω</a>     <a id="539" class="Symbol">#-}</a>
<a id="543" class="Symbol">{-#</a> <a id="547" class="Keyword">BUILTIN</a> <a id="555" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="570" href="Agda.Primitive.html#570" class="Primitive">Setω</a>      <a id="580" class="Symbol">#-}</a>
<a id="584" class="Symbol">{-#</a> <a id="588" class="Keyword">BUILTIN</a> <a id="596" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="611" href="Agda.Primitive.html#611" class="Primitive">SSetω</a>     <a id="621" class="Symbol">#-}</a>

<a id="626" class="Symbol">{-#</a> <a id="630" class="Keyword">BUILTIN</a> <a id="638" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="653" href="Agda.Primitive.html#653" class="Primitive">LevelUniv</a> <a id="663" class="Symbol">#-}</a>

<a id="668" class="Comment">-- Level is the first thing we need to define.</a>
<a id="715" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="788" class="Keyword">postulate</a>
  <a id="Level"></a><a id="800" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#653" class="Primitive">LevelUniv</a>

<a id="819" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="887" class="Comment">-- not possible to pattern match on levels.</a>

<a id="932" class="Symbol">{-#</a> <a id="936" class="Keyword">BUILTIN</a> <a id="944" class="Keyword">LEVEL</a> <a id="950" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="956" class="Symbol">#-}</a>

<a id="961" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="973" href="Agda.Primitive.html#973" class="Postulate">lzero</a> <a id="979" class="Symbol">:</a> <a id="981" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="989" href="Agda.Primitive.html#989" class="Postulate">lsuc</a>  <a id="995" class="Symbol">:</a> <a id="997" class="Symbol">(</a><a id="998" href="Agda.Primitive.html#998" class="Bound">ℓ</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="1019" href="Agda.Primitive.html#1019" class="Postulate Operator">_⊔_</a>   <a id="1025" class="Symbol">:</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Agda.Primitive.html#1028" class="Bound">ℓ₁</a> <a id="1031" href="Agda.Primitive.html#1031" class="Bound">ℓ₂</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1041" class="Symbol">)</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="1052" class="Symbol">{-#</a> <a id="1056" class="Keyword">BUILTIN</a> <a id="1064" class="Keyword">LEVELZERO</a> <a id="1074" href="Agda.Primitive.html#973" class="Primitive">lzero</a> <a id="1080" class="Symbol">#-}</a>
<a id="1084" class="Symbol">{-#</a> <a id="1088" class="Keyword">BUILTIN</a> <a id="1096" class="Keyword">LEVELSUC</a>  <a id="1106" href="Agda.Primitive.html#989" class="Primitive">lsuc</a>  <a id="1112" class="Symbol">#-}</a>
<a id="1116" class="Symbol">{-#</a> <a id="1120" class="Keyword">BUILTIN</a> <a id="1128" class="Keyword">LEVELMAX</a>  <a id="1138" href="Agda.Primitive.html#1019" class="Primitive Operator">_⊔_</a>   <a id="1144" class="Symbol">#-}</a>
</pre></body></html>

==> anc/html/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/html/Categories.Fam.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Fam</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--lossy-unification</a> <a id="57" class="Symbol">#-}</a>
<a id="61" class="Comment">{-
This file constructs Fam as a wild category (𝑭𝑨𝑴). It also proves
J/univalence for this category.
-}</a>
<a id="165" class="Keyword">module</a> <a id="172" href="Categories.Fam.html" class="Module">Categories.Fam</a> <a id="187" class="Keyword">where</a>

<a id="194" class="Comment">-- Local imports</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Prelude.html" class="Module">Prelude</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>

<a id="268" class="Comment">-- Library imports</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a>

<a id="693" class="Keyword">open</a> <a id="698" href="Cubical.WildCat.Base.html#310" class="Module">WildCat</a> <a id="706" class="Keyword">hiding</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.WildCat.Base.html#810" class="Function Operator">_∘_</a><a id="717" class="Symbol">)</a> <a id="719" class="Keyword">renaming</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="733" class="Symbol">to</a> <a id="736" class="Field">cC</a><a id="738" class="Symbol">)</a>

<a id="741" class="Keyword">private</a>
  <a id="751" class="Keyword">variable</a>
    <a id="764" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a> <a id="767" href="Categories.Fam.html#767" class="Generalizable">ℓ₂</a> <a id="770" href="Categories.Fam.html#770" class="Generalizable">ℓ₃</a> <a id="773" class="Symbol">:</a> <a id="775" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="782" class="Comment">-- The type of families (indexed version of wild arrow category over</a>
<a id="851" class="Comment">-- the universe)</a>
<a id="Fam"></a><a id="868" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="872" class="Symbol">:</a> <a id="874" class="Symbol">(</a><a id="875" href="Categories.Fam.html#875" class="Bound">ℓ</a> <a id="877" class="Symbol">:</a> <a id="879" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="884" class="Symbol">)</a> <a id="886" class="Symbol">→</a> <a id="888" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="893" class="Symbol">(</a><a id="894" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="900" href="Categories.Fam.html#875" class="Bound">ℓ</a><a id="901" class="Symbol">)</a>
<a id="903" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="907" href="Categories.Fam.html#907" class="Bound">ℓ</a> <a id="909" class="Symbol">=</a> <a id="911" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="914" href="Categories.Fam.html#914" class="Bound">B</a> <a id="916" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="918" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="923" href="Categories.Fam.html#907" class="Bound">ℓ</a> <a id="925" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="927" class="Symbol">(</a><a id="928" href="Categories.Fam.html#914" class="Bound">B</a> <a id="930" class="Symbol">→</a> <a id="932" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="937" href="Categories.Fam.html#907" class="Bound">ℓ</a><a id="938" class="Symbol">)</a>

<a id="941" class="Comment">-- Hom types</a>
<a id="Fam[_,_]"></a><a id="954" href="Categories.Fam.html#954" class="Function Operator">Fam[_,_]</a> <a id="963" class="Symbol">:</a> <a id="965" class="Symbol">(</a><a id="966" href="Categories.Fam.html#966" class="Bound">D</a> <a id="968" class="Symbol">:</a> <a id="970" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="974" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="976" class="Symbol">)</a> <a id="978" class="Symbol">(</a><a id="979" href="Categories.Fam.html#979" class="Bound">E</a> <a id="981" class="Symbol">:</a> <a id="983" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="987" href="Categories.Fam.html#767" class="Generalizable">ℓ₂</a><a id="989" class="Symbol">)</a>
  <a id="993" class="Symbol">→</a> <a id="995" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1000" class="Symbol">_</a>
<a id="1002" href="Categories.Fam.html#954" class="Function Operator">Fam[_,_]</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Categories.Fam.html#1012" class="Bound">B</a> <a id="1014" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1016" href="Categories.Fam.html#1016" class="Bound">P</a><a id="1017" class="Symbol">)</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Categories.Fam.html#1020" class="Bound">Y</a> <a id="1022" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1024" href="Categories.Fam.html#1024" class="Bound">Q</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">=</a> <a id="1029" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1032" href="Categories.Fam.html#1032" class="Bound">f</a> <a id="1034" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Categories.Fam.html#1012" class="Bound">B</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Categories.Fam.html#1020" class="Bound">Y</a><a id="1042" class="Symbol">)</a> <a id="1044" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1046" class="Symbol">((</a><a id="1048" href="Categories.Fam.html#1048" class="Bound">b</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Categories.Fam.html#1012" class="Bound">B</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Categories.Fam.html#1016" class="Bound">P</a> <a id="1059" href="Categories.Fam.html#1048" class="Bound">b</a> <a id="1061" class="Symbol">→</a> <a id="1063" href="Categories.Fam.html#1024" class="Bound">Q</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Categories.Fam.html#1032" class="Bound">f</a> <a id="1068" href="Categories.Fam.html#1048" class="Bound">b</a><a id="1069" class="Symbol">))</a>


<a id="1074" class="Comment">-- Composition</a>
<a id="compHomFam"></a><a id="1089" href="Categories.Fam.html#1089" class="Function">compHomFam</a> <a id="1100" class="Symbol">:</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Categories.Fam.html#1103" class="Bound">C</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1111" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="1113" class="Symbol">)</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Categories.Fam.html#1116" class="Bound">D</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1124" href="Categories.Fam.html#767" class="Generalizable">ℓ₂</a><a id="1126" class="Symbol">)</a>
  <a id="1130" class="Symbol">(</a><a id="1131" href="Categories.Fam.html#1131" class="Bound">E</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1139" href="Categories.Fam.html#770" class="Generalizable">ℓ₃</a><a id="1141" class="Symbol">)</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1150" href="Categories.Fam.html#1103" class="Bound">C</a> <a id="1152" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1154" href="Categories.Fam.html#1116" class="Bound">D</a> <a id="1156" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1165" href="Categories.Fam.html#1116" class="Bound">D</a> <a id="1167" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1169" href="Categories.Fam.html#1131" class="Bound">E</a> <a id="1171" href="Categories.Fam.html#954" class="Function Operator">]</a>
  <a id="1175" class="Symbol">→</a> <a id="1177" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1182" href="Categories.Fam.html#1103" class="Bound">C</a> <a id="1184" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1186" href="Categories.Fam.html#1131" class="Bound">E</a> <a id="1188" href="Categories.Fam.html#954" class="Function Operator">]</a>
<a id="1190" href="Categories.Fam.html#1089" class="Function">compHomFam</a> <a id="1201" class="Symbol">_</a> <a id="1203" class="Symbol">_</a> <a id="1205" class="Symbol">_</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Categories.Fam.html#1208" class="Bound">f</a> <a id="1210" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1212" href="Categories.Fam.html#1212" class="Bound">F</a><a id="1213" class="Symbol">)</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Categories.Fam.html#1216" class="Bound">g</a> <a id="1218" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1220" href="Categories.Fam.html#1220" class="Bound">G</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">.</a><a id="1224" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Categories.Fam.html#1216" class="Bound">g</a> <a id="1232" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1234" href="Categories.Fam.html#1208" class="Bound">f</a>
<a id="1236" href="Categories.Fam.html#1089" class="Function">compHomFam</a> <a id="1247" class="Symbol">_</a> <a id="1249" class="Symbol">_</a> <a id="1251" class="Symbol">_</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Categories.Fam.html#1254" class="Bound">f</a> <a id="1256" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1258" href="Categories.Fam.html#1258" class="Bound">F</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Categories.Fam.html#1262" class="Bound">g</a> <a id="1264" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1266" href="Categories.Fam.html#1266" class="Bound">G</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">.</a><a id="1270" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1274" href="Categories.Fam.html#1274" class="Bound">b</a> <a id="1276" href="Categories.Fam.html#1276" class="Bound">x</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="Categories.Fam.html#1266" class="Bound">G</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Categories.Fam.html#1254" class="Bound">f</a> <a id="1285" href="Categories.Fam.html#1274" class="Bound">b</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Categories.Fam.html#1258" class="Bound">F</a> <a id="1291" href="Categories.Fam.html#1274" class="Bound">b</a> <a id="1293" href="Categories.Fam.html#1276" class="Bound">x</a><a id="1294" class="Symbol">)</a>

<a id="1297" class="Comment">-- Identity</a>
<a id="idHomFam"></a><a id="1309" href="Categories.Fam.html#1309" class="Function">idHomFam</a> <a id="1318" class="Symbol">:</a> <a id="1320" class="Symbol">{</a><a id="1321" href="Categories.Fam.html#1321" class="Bound">C</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1329" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="1331" class="Symbol">}</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1340" href="Categories.Fam.html#1321" class="Bound">C</a> <a id="1342" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1344" href="Categories.Fam.html#1321" class="Bound">C</a> <a id="1346" href="Categories.Fam.html#954" class="Function Operator">]</a>
<a id="1348" href="Categories.Fam.html#1309" class="Function">idHomFam</a> <a id="1357" class="Symbol">.</a><a id="1358" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1362" href="Categories.Fam.html#1362" class="Bound">x</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="Categories.Fam.html#1362" class="Bound">x</a>
<a id="1368" href="Categories.Fam.html#1309" class="Function">idHomFam</a> <a id="1377" class="Symbol">.</a><a id="1378" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1382" href="Categories.Fam.html#1382" class="Bound">x</a> <a id="1384" href="Categories.Fam.html#1384" class="Bound">a</a> <a id="1386" class="Symbol">=</a> <a id="1388" href="Categories.Fam.html#1384" class="Bound">a</a>

<a id="1391" class="Comment">-- The category</a>
<a id="𝑭𝑨𝑴"></a><a id="1407" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1411" class="Symbol">:</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Categories.Fam.html#1414" class="Bound">ℓ</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1423" class="Symbol">)</a> <a id="1425" class="Symbol">→</a> <a id="1427" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1442" href="Categories.Fam.html#1414" class="Bound">ℓ</a><a id="1443" class="Symbol">)</a> <a id="1445" href="Categories.Fam.html#1414" class="Bound">ℓ</a>
<a id="1447" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1451" href="Categories.Fam.html#1451" class="Bound">ℓ</a> <a id="1453" class="Symbol">.</a><a id="1454" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1463" href="Categories.Fam.html#1451" class="Bound">ℓ</a>
<a id="1465" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1469" href="Categories.Fam.html#1469" class="Bound">ℓ</a> <a id="1471" class="Symbol">.</a><a id="1472" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="1481" href="Categories.Fam.html#1481" class="Bound">A</a> <a id="1483" href="Categories.Fam.html#1483" class="Bound">B</a> <a id="1485" class="Symbol">=</a> <a id="1487" href="Categories.Fam.html#954" class="Function Operator">Fam[_,_]</a> <a id="1496" href="Categories.Fam.html#1481" class="Bound">A</a> <a id="1498" href="Categories.Fam.html#1483" class="Bound">B</a>
<a id="1500" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1504" href="Categories.Fam.html#1504" class="Bound">ℓ</a> <a id="1506" class="Symbol">.</a><a id="1507" href="Cubical.WildCat.Base.html#436" class="Field">WildCat.id</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Categories.Fam.html#1309" class="Function">idHomFam</a>
<a id="1529" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1533" href="Categories.Fam.html#1533" class="Bound">ℓ</a> <a id="1535" class="Symbol">.</a><a id="1536" href="Categories.Fam.html#736" class="Field">cC</a> <a id="1539" class="Symbol">{</a><a id="1540" class="Argument">x</a> <a id="1542" class="Symbol">=</a> <a id="1544" href="Categories.Fam.html#1544" class="Bound">x</a><a id="1545" class="Symbol">}</a> <a id="1547" class="Symbol">{</a><a id="1548" href="Categories.Fam.html#1548" class="Bound">y</a><a id="1549" class="Symbol">}</a> <a id="1551" class="Symbol">{</a><a id="1552" href="Categories.Fam.html#1552" class="Bound">z</a><a id="1553" class="Symbol">}</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Categories.Fam.html#1089" class="Function">compHomFam</a> <a id="1568" href="Categories.Fam.html#1544" class="Bound">x</a> <a id="1570" href="Categories.Fam.html#1548" class="Bound">y</a> <a id="1572" href="Categories.Fam.html#1552" class="Bound">z</a>
<a id="1574" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1578" href="Categories.Fam.html#1578" class="Bound">ℓ</a> <a id="1580" class="Symbol">.</a><a id="1581" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="1586" href="Categories.Fam.html#1586" class="Bound">f</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1595" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1599" href="Categories.Fam.html#1599" class="Bound">ℓ</a> <a id="1601" class="Symbol">.</a><a id="1602" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="1607" href="Categories.Fam.html#1607" class="Bound">f</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1616" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1620" href="Categories.Fam.html#1620" class="Bound">ℓ</a> <a id="1622" class="Symbol">.</a><a id="1623" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="1630" href="Categories.Fam.html#1630" class="Bound">f</a> <a id="1632" href="Categories.Fam.html#1632" class="Bound">g</a> <a id="1634" href="Categories.Fam.html#1634" class="Bound">h</a> <a id="1636" class="Symbol">=</a> <a id="1638" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1644" class="Comment">-------- Univalence and J --------</a>

<a id="1680" class="Comment">-- Equivalence of objects</a>
<a id="_≃Fam_"></a><a id="1706" href="Categories.Fam.html#1706" class="Function Operator">_≃Fam_</a> <a id="1713" class="Symbol">:</a> <a id="1715" class="Symbol">{</a><a id="1716" href="Categories.Fam.html#1716" class="Bound">ℓ₁</a> <a id="1719" href="Categories.Fam.html#1719" class="Bound">ℓ₂</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1737" href="Categories.Fam.html#1716" class="Bound">ℓ₁</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1746" href="Categories.Fam.html#1719" class="Bound">ℓ₂</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1756" class="Symbol">_</a>
<a id="1758" class="Symbol">(</a><a id="1759" href="Categories.Fam.html#1759" class="Bound">A</a> <a id="1761" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1763" href="Categories.Fam.html#1763" class="Bound">B</a><a id="1764" class="Symbol">)</a> <a id="1766" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Categories.Fam.html#1772" class="Bound">X</a> <a id="1774" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1776" href="Categories.Fam.html#1776" class="Bound">Y</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1784" href="Categories.Fam.html#1784" class="Bound">e</a> <a id="1786" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1788" href="Categories.Fam.html#1759" class="Bound">A</a> <a id="1790" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1792" href="Categories.Fam.html#1772" class="Bound">X</a> <a id="1794" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1796" class="Symbol">((</a><a id="1798" href="Categories.Fam.html#1798" class="Bound">a</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Categories.Fam.html#1759" class="Bound">A</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Categories.Fam.html#1763" class="Bound">B</a> <a id="1809" href="Categories.Fam.html#1798" class="Bound">a</a> <a id="1811" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1813" href="Categories.Fam.html#1776" class="Bound">Y</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1820" href="Categories.Fam.html#1784" class="Bound">e</a> <a id="1822" href="Categories.Fam.html#1798" class="Bound">a</a><a id="1823" class="Symbol">))</a>

<a id="1827" class="Comment">-- Identity equivalence</a>
<a id="IdFamEquiv"></a><a id="1851" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Categories.Fam.html#1865" class="Bound">ℓ₁</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1875" class="Symbol">}</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Categories.Fam.html#1878" class="Bound">A</a> <a id="1880" class="Symbol">:</a> <a id="1882" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1886" href="Categories.Fam.html#1865" class="Bound">ℓ₁</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Categories.Fam.html#1878" class="Bound">A</a> <a id="1894" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="1899" href="Categories.Fam.html#1878" class="Bound">A</a>
<a id="1901" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="1912" href="Categories.Fam.html#1912" class="Bound">A</a> <a id="1914" class="Symbol">.</a><a id="1915" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1919" class="Symbol">=</a> <a id="1921" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1929" class="Symbol">_</a>
<a id="1931" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="1942" href="Categories.Fam.html#1942" class="Bound">A</a> <a id="1944" class="Symbol">.</a><a id="1945" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1949" class="Symbol">_</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1961" class="Symbol">_</a>

<a id="1964" class="Comment">-- Total space of ≃Fam is contractible</a>
<a id="isContrTot≃Fam"></a><a id="2003" href="Categories.Fam.html#2003" class="Function">isContrTot≃Fam</a> <a id="2018" class="Symbol">:</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Categories.Fam.html#2021" class="Bound">A</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2029" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2047" href="Categories.Fam.html#2047" class="Bound">B</a> <a id="2049" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2051" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2055" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a> <a id="2058" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Categories.Fam.html#2021" class="Bound">A</a> <a id="2063" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="2068" href="Categories.Fam.html#2047" class="Bound">B</a><a id="2069" class="Symbol">))</a>
<a id="2072" href="Categories.Fam.html#2003" class="Function">isContrTot≃Fam</a> <a id="2087" href="Categories.Fam.html#2087" class="Bound">A</a> <a id="2089" class="Symbol">.</a><a id="2090" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2094" class="Symbol">=</a> <a id="2096" href="Categories.Fam.html#2087" class="Bound">A</a> <a id="2098" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2100" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="2111" href="Categories.Fam.html#2087" class="Bound">A</a>
<a id="2113" href="Categories.Fam.html#2003" class="Function">isContrTot≃Fam</a> <a id="2128" href="Categories.Fam.html#2128" class="Bound">A</a> <a id="2130" class="Symbol">.</a><a id="2131" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2135" class="Symbol">=</a> <a id="2137" href="Categories.Fam.html#2153" class="Function">lem</a> <a id="2141" class="Symbol">_</a>
  <a id="2145" class="Keyword">where</a>
  <a id="2153" href="Categories.Fam.html#2153" class="Function">lem</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2166" class="Symbol">((</a><a id="2168" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2171" href="Categories.Fam.html#2171" class="Bound">B</a> <a id="2173" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2175" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2179" class="Symbol">_</a> <a id="2181" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Categories.Fam.html#2128" class="Bound">A</a> <a id="2186" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="2191" href="Categories.Fam.html#2171" class="Bound">B</a><a id="2192" class="Symbol">)))</a>
  <a id="2198" href="Categories.Fam.html#2153" class="Function">lem</a> <a id="2202" class="Symbol">=</a> <a id="2204" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="2229" class="Number">1</a>
         <a id="2240" class="Symbol">(</a><a id="2241" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2249" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a>
           <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="2297" class="Symbol">(λ</a> <a id="2300" href="Categories.Fam.html#2300" class="Bound">A</a>
            <a id="2314" class="Symbol">→</a> <a id="2316" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2332" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="2343" class="Symbol">)</a>
                <a id="2361" class="Symbol">(</a><a id="2362" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="2394" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a><a id="2404" class="Symbol">))</a>
                  <a id="2425" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="2436" class="Symbol">)))</a>
                  <a id="2458" class="Symbol">(</a><a id="2459" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2475" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="2486" class="Symbol">)</a>
                   <a id="2507" class="Symbol">(</a><a id="2508" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2516" class="Symbol">(</a><a id="2517" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Categories.Fam.html#2128" class="Bound">A</a> <a id="2550" class="Symbol">.</a><a id="2551" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2554" class="Symbol">)))</a>
                    <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="2595" class="Symbol">{</a><a id="2596" class="Argument">B</a> <a id="2598" class="Symbol">=</a> <a id="2600" class="Symbol">λ</a> <a id="2602" href="Categories.Fam.html#2602" class="Bound">_</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2611" class="Symbol">_}</a>
                     <a id="2635" class="Symbol">{</a><a id="2636" class="Argument">C</a> <a id="2638" class="Symbol">=</a> <a id="2640" class="Symbol">λ</a> <a id="2642" href="Categories.Fam.html#2642" class="Bound">t</a> <a id="2644" href="Categories.Fam.html#2644" class="Bound">B</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Categories.Fam.html#2128" class="Bound">A</a> <a id="2650" class="Symbol">.</a><a id="2651" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2655" href="Categories.Fam.html#2642" class="Bound">t</a> <a id="2657" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2659" href="Categories.Fam.html#2644" class="Bound">B</a><a id="2660" class="Symbol">}))))))</a>
         <a id="2677" class="Symbol">(</a><a id="2678" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="2686" class="Symbol">λ</a> <a id="2688" href="Categories.Fam.html#2688" class="Bound">t</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Categories.Fam.html#2128" class="Bound">A</a> <a id="2723" class="Symbol">.</a><a id="2724" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2728" href="Categories.Fam.html#2688" class="Bound">t</a><a id="2729" class="Symbol">)))</a>

<a id="2734" class="Comment">-- J rule</a>
<a id="JFam"></a><a id="2744" href="Categories.Fam.html#2744" class="Function">JFam</a> <a id="2749" class="Symbol">:</a> <a id="2751" class="Symbol">{</a><a id="2752" href="Categories.Fam.html#2752" class="Bound">A</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2760" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Categories.Fam.html#2765" class="Bound">P</a> <a id="2767" class="Symbol">:</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Categories.Fam.html#2770" class="Bound">A&#39;</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2779" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="2781" class="Symbol">)</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="Categories.Fam.html#2752" class="Bound">A</a> <a id="2787" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="2792" href="Categories.Fam.html#2770" class="Bound">A&#39;</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2802" href="Categories.Fam.html#767" class="Generalizable">ℓ₂</a><a id="2804" class="Symbol">)</a>
                    <a id="2826" class="Symbol">(</a><a id="2827" href="Categories.Fam.html#2827" class="Bound">e</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Categories.Fam.html#2765" class="Bound">P</a> <a id="2833" href="Categories.Fam.html#2752" class="Bound">A</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="2847" href="Categories.Fam.html#2752" class="Bound">A</a><a id="2848" class="Symbol">))</a>
                    <a id="2871" class="Symbol">(</a><a id="2872" href="Categories.Fam.html#2872" class="Bound">A&#39;</a> <a id="2875" class="Symbol">:</a> <a id="2877" class="Symbol">_)</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Categories.Fam.html#2881" class="Bound">e</a> <a id="2883" class="Symbol">:</a> <a id="2885" class="Symbol">_)</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Categories.Fam.html#2765" class="Bound">P</a> <a id="2892" href="Categories.Fam.html#2872" class="Bound">A&#39;</a> <a id="2895" href="Categories.Fam.html#2881" class="Bound">e</a>
<a id="2897" href="Categories.Fam.html#2744" class="Function">JFam</a> <a id="2902" class="Symbol">{</a><a id="2903" class="Argument">A</a> <a id="2905" class="Symbol">=</a> <a id="2907" href="Categories.Fam.html#2907" class="Bound">A</a><a id="2908" class="Symbol">}</a> <a id="2910" href="Categories.Fam.html#2910" class="Bound">P</a> <a id="2912" href="Categories.Fam.html#2912" class="Bound">idp</a> <a id="2916" href="Categories.Fam.html#2916" class="Bound">A&#39;</a> <a id="2919" href="Categories.Fam.html#2919" class="Bound">e&#39;</a> <a id="2922" class="Symbol">=</a>
  <a id="2926" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2932" class="Symbol">(λ</a> <a id="2935" href="Categories.Fam.html#2935" class="Bound">x</a> <a id="2937" class="Symbol">→</a> <a id="2939" href="Categories.Fam.html#2910" class="Bound">P</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2946" href="Categories.Fam.html#2935" class="Bound">x</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2954" href="Categories.Fam.html#2935" class="Bound">x</a><a id="2955" class="Symbol">))</a>
    <a id="2962" class="Symbol">(</a><a id="2963" href="Categories.Fam.html#2003" class="Function">isContrTot≃Fam</a> <a id="2978" href="Categories.Fam.html#2907" class="Bound">A</a> <a id="2980" class="Symbol">.</a><a id="2981" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Categories.Fam.html#2916" class="Bound">A&#39;</a> <a id="2989" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2991" href="Categories.Fam.html#2919" class="Bound">e&#39;</a><a id="2993" class="Symbol">))</a> <a id="2996" href="Categories.Fam.html#2912" class="Bound">idp</a>

<a id="3001" class="Comment">-- Univalence</a>
<a id="univalenceFam"></a><a id="3015" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="3029" class="Symbol">:</a> <a id="3031" class="Symbol">∀</a> <a id="3033" class="Symbol">{</a><a id="3034" href="Categories.Fam.html#3034" class="Bound">A</a> <a id="3036" href="Categories.Fam.html#3036" class="Bound">B</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3044" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="3046" class="Symbol">}</a> <a id="3048" class="Symbol">→</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Categories.Fam.html#3034" class="Bound">A</a> <a id="3053" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3055" href="Categories.Fam.html#3036" class="Bound">B</a><a id="3056" class="Symbol">)</a> <a id="3058" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Categories.Fam.html#3034" class="Bound">A</a> <a id="3063" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="3068" href="Categories.Fam.html#3036" class="Bound">B</a><a id="3069" class="Symbol">)</a>
<a id="3071" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="3085" class="Symbol">=</a>
  <a id="3089" href="Cubical.Foundations.Equiv.Fiberwise.html#4356" class="Function">fundamentalTheoremOfId</a> <a id="3112" href="Categories.Fam.html#1706" class="Function Operator">_≃Fam_</a> <a id="3119" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="3130" href="Categories.Fam.html#2003" class="Function">isContrTot≃Fam</a> <a id="3145" class="Symbol">_</a> <a id="3147" class="Symbol">_</a>

<a id="3150" class="Comment">-- Univalence: β rule</a>
<a id="univalenceFamRefl"></a><a id="3172" href="Categories.Fam.html#3172" class="Function">univalenceFamRefl</a> <a id="3190" class="Symbol">:</a> <a id="3192" class="Symbol">{</a><a id="3193" href="Categories.Fam.html#3193" class="Bound">A</a> <a id="3195" class="Symbol">:</a> <a id="3197" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3201" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="3203" class="Symbol">}</a>
  <a id="3207" class="Symbol">→</a> <a id="3209" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="3228" class="Symbol">{</a><a id="3229" class="Argument">A</a> <a id="3231" class="Symbol">=</a> <a id="3233" href="Categories.Fam.html#3193" class="Bound">A</a><a id="3234" class="Symbol">})</a> <a id="3237" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3242" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3244" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="3255" href="Categories.Fam.html#3193" class="Bound">A</a>
<a id="3257" href="Categories.Fam.html#3172" class="Function">univalenceFamRefl</a> <a id="3275" class="Symbol">=</a> <a id="3277" href="Cubical.Foundations.Equiv.Fiberwise.html#4607" class="Function">fundamentalTheoremOfIdβ</a> <a id="3301" href="Categories.Fam.html#1706" class="Function Operator">_≃Fam_</a> <a id="3308" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="3319" href="Categories.Fam.html#2003" class="Function">isContrTot≃Fam</a> <a id="3334" class="Symbol">_</a>

<a id="3337" class="Comment">-- Univalence: β rule, other way around</a>
<a id="univalence⁻IdFamEquiv"></a><a id="3377" href="Categories.Fam.html#3377" class="Function">univalence⁻IdFamEquiv</a> <a id="3399" class="Symbol">:</a> <a id="3401" class="Symbol">{</a><a id="3402" href="Categories.Fam.html#3402" class="Bound">A</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3410" href="Categories.Fam.html#764" class="Generalizable">ℓ₁</a><a id="3412" class="Symbol">}</a>
  <a id="3416" class="Symbol">→</a> <a id="3418" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="3439" class="Symbol">{</a><a id="3440" class="Argument">A</a> <a id="3442" class="Symbol">=</a> <a id="3444" href="Categories.Fam.html#3402" class="Bound">A</a><a id="3445" class="Symbol">})</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Categories.Fam.html#1851" class="Function">IdFamEquiv</a> <a id="3460" href="Categories.Fam.html#3402" class="Bound">A</a><a id="3461" class="Symbol">)</a> <a id="3463" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3465" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3470" href="Categories.Fam.html#3377" class="Function">univalence⁻IdFamEquiv</a> <a id="3492" class="Symbol">{</a><a id="3493" class="Argument">A</a> <a id="3495" class="Symbol">=</a> <a id="3497" href="Categories.Fam.html#3497" class="Bound">A</a><a id="3498" class="Symbol">}</a> <a id="3500" class="Symbol">=</a>
  <a id="3504" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3516" href="Categories.Fam.html#3015" class="Function">univalenceFam</a><a id="3529" class="Symbol">)</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Categories.Fam.html#3172" class="Function">univalenceFamRefl</a> <a id="3555" class="Symbol">{</a><a id="3556" class="Argument">A</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="Categories.Fam.html#3497" class="Bound">A</a><a id="3561" class="Symbol">}))</a>
  <a id="3567" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3569" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3575" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="3589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Categories.FamMapEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.FamMapEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--lossy-unification</a> <a id="57" class="Symbol">#-}</a>
<a id="61" class="Comment">{-
Equivalence between fam and map as wild preorders
-}</a>
<a id="117" class="Keyword">module</a> <a id="124" href="Categories.FamMapEquiv.html" class="Module">Categories.FamMapEquiv</a> <a id="147" class="Keyword">where</a>

<a id="154" class="Comment">-- Local imports</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Prelude.html" class="Module">Prelude</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Categories.Map.html" class="Module">Categories.Map</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Categories.Fam.html" class="Module">Categories.Fam</a>

<a id="282" class="Comment">-- Library imports</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Cubical.WildCat.Functor.html" class="Module">Cubical.WildCat.Functor</a>

<a id="642" class="Keyword">open</a> <a id="647" href="Cubical.WildCat.Base.html#310" class="Module">WildCat</a>
<a id="655" class="Keyword">open</a> <a id="660" href="Cubical.WildCat.Functor.html#301" class="Module">WildFunctor</a>
<a id="672" class="Keyword">open</a> <a id="677" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="682" class="Comment">-- We are sticking to one universe here, mainly for the sake of</a>
<a id="746" class="Comment">-- readability (full generality will make Agda struggle with inferring</a>
<a id="817" class="Comment">-- implicit arguments)</a>
<a id="840" class="Keyword">private</a>
  <a id="850" class="Keyword">variable</a>
    <a id="863" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="865" class="Symbol">:</a> <a id="867" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="874" class="Comment">-- Construction of functor 𝑴𝑨𝑷 → 𝑭𝑨𝑴</a>
<a id="Map→Fam"></a><a id="911" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="919" class="Symbol">:</a> <a id="921" href="Categories.Map.html#845" class="Function">Map</a> <a id="925" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="927" class="Symbol">→</a> <a id="929" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="933" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a>
<a id="935" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="943" class="Symbol">(</a><a id="944" href="Categories.FamMapEquiv.html#944" class="Bound">A</a> <a id="946" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="948" href="Categories.FamMapEquiv.html#948" class="Bound">B</a> <a id="950" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="952" href="Categories.FamMapEquiv.html#952" class="Bound">f</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">.</a><a id="956" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="960" class="Symbol">=</a> <a id="962" href="Categories.FamMapEquiv.html#948" class="Bound">B</a>
<a id="964" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="972" class="Symbol">(</a><a id="973" href="Categories.FamMapEquiv.html#973" class="Bound">A</a> <a id="975" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="977" href="Categories.FamMapEquiv.html#977" class="Bound">B</a> <a id="979" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="981" href="Categories.FamMapEquiv.html#981" class="Bound">f</a><a id="982" class="Symbol">)</a> <a id="984" class="Symbol">.</a><a id="985" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="989" href="Categories.FamMapEquiv.html#989" class="Bound">b</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="999" href="Categories.FamMapEquiv.html#981" class="Bound">f</a> <a id="1001" href="Categories.FamMapEquiv.html#989" class="Bound">b</a>

<a id="Map→Fam⃗"></a><a id="1004" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">{</a><a id="1016" href="Categories.FamMapEquiv.html#1016" class="Bound">x</a> <a id="1018" href="Categories.FamMapEquiv.html#1018" class="Bound">y</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">_}</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="1031" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="1033" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1035" href="Categories.FamMapEquiv.html#1016" class="Bound">x</a> <a id="1037" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1039" href="Categories.FamMapEquiv.html#1018" class="Bound">y</a> <a id="1041" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
                      <a id="1065" class="Symbol">→</a> <a id="1067" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1071" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="1073" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1075" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="1083" href="Categories.FamMapEquiv.html#1016" class="Bound">x</a> <a id="1085" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1087" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="1095" href="Categories.FamMapEquiv.html#1018" class="Bound">y</a> <a id="1097" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
<a id="1099" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1108" class="Symbol">(</a><a id="1109" href="Categories.FamMapEquiv.html#1109" class="Bound">α</a> <a id="1111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1113" href="Categories.FamMapEquiv.html#1113" class="Bound">β</a> <a id="1115" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1117" href="Categories.FamMapEquiv.html#1117" class="Bound">q</a><a id="1118" class="Symbol">)</a> <a id="1120" class="Symbol">.</a><a id="1121" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Categories.FamMapEquiv.html#1113" class="Bound">β</a>
<a id="1129" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Categories.FamMapEquiv.html#1139" class="Bound">α</a> <a id="1141" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1143" href="Categories.FamMapEquiv.html#1143" class="Bound">β</a> <a id="1145" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1147" href="Categories.FamMapEquiv.html#1147" class="Bound">q</a><a id="1148" class="Symbol">)</a> <a id="1150" class="Symbol">.</a><a id="1151" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1155" href="Categories.FamMapEquiv.html#1155" class="Bound">b</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Categories.FamMapEquiv.html#1158" class="Bound">a</a> <a id="1160" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1162" href="Categories.FamMapEquiv.html#1162" class="Bound">fp</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">.</a><a id="1167" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1171" class="Symbol">=</a> <a id="1173" href="Categories.FamMapEquiv.html#1139" class="Bound">α</a> <a id="1175" href="Categories.FamMapEquiv.html#1158" class="Bound">a</a>
<a id="1177" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Categories.FamMapEquiv.html#1187" class="Bound">α</a> <a id="1189" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1191" href="Categories.FamMapEquiv.html#1191" class="Bound">β</a> <a id="1193" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1195" href="Categories.FamMapEquiv.html#1195" class="Bound">q</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Symbol">.</a><a id="1199" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1203" href="Categories.FamMapEquiv.html#1203" class="Bound">b</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Categories.FamMapEquiv.html#1206" class="Bound">a</a> <a id="1208" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1210" href="Categories.FamMapEquiv.html#1210" class="Bound">fp</a><a id="1212" class="Symbol">)</a> <a id="1214" class="Symbol">.</a><a id="1215" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1219" class="Symbol">=</a>
  <a id="1223" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Categories.FamMapEquiv.html#1195" class="Bound">q</a> <a id="1230" href="Categories.FamMapEquiv.html#1206" class="Bound">a</a><a id="1231" class="Symbol">)</a> <a id="1233" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1235" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1240" href="Categories.FamMapEquiv.html#1191" class="Bound">β</a> <a id="1242" href="Categories.FamMapEquiv.html#1210" class="Bound">fp</a>

<a id="Map→Fam⃗Id"></a><a id="1246" href="Categories.FamMapEquiv.html#1246" class="Function">Map→Fam⃗Id</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">{</a><a id="1260" href="Categories.FamMapEquiv.html#1260" class="Bound">x</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Categories.Map.html#845" class="Function">Map</a> <a id="1268" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="1269" class="Symbol">}</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1282" class="Symbol">{</a><a id="1283" class="Argument">x</a> <a id="1285" class="Symbol">=</a> <a id="1287" href="Categories.FamMapEquiv.html#1260" class="Bound">x</a><a id="1288" class="Symbol">}</a> <a id="1290" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="1299" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1301" href="Categories.Fam.html#1309" class="Function">idHomFam</a>
<a id="1310" href="Categories.FamMapEquiv.html#1246" class="Function">Map→Fam⃗Id</a> <a id="1321" class="Symbol">=</a>
  <a id="1325" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1338" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1340" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1347" class="Symbol">λ</a> <a id="1349" href="Categories.FamMapEquiv.html#1349" class="Bound">t</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1360" class="Symbol">λ</a> <a id="1362" class="Symbol">{(</a><a id="1364" href="Categories.FamMapEquiv.html#1364" class="Bound">a</a> <a id="1366" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1368" href="Categories.FamMapEquiv.html#1368" class="Bound">fp</a><a id="1370" class="Symbol">)</a>
    <a id="1376" class="Symbol">→</a> <a id="1378" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1405" href="Categories.FamMapEquiv.html#1368" class="Bound">fp</a><a id="1407" class="Symbol">)))})</a>

<a id="Map→Fam⃗Comp"></a><a id="1414" href="Categories.FamMapEquiv.html#1414" class="Function">Map→Fam⃗Comp</a> <a id="1427" class="Symbol">:</a> <a id="1429" class="Symbol">{</a><a id="1430" href="Categories.FamMapEquiv.html#1430" class="Bound">x</a> <a id="1432" href="Categories.FamMapEquiv.html#1432" class="Bound">y</a> <a id="1434" href="Categories.FamMapEquiv.html#1434" class="Bound">z</a> <a id="1436" class="Symbol">:</a> <a id="1438" href="Categories.Map.html#845" class="Function">Map</a> <a id="1442" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="1443" class="Symbol">}</a>
  <a id="1447" class="Symbol">(</a><a id="1448" href="Categories.FamMapEquiv.html#1448" class="Bound">f</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="1456" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="1458" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1460" href="Categories.FamMapEquiv.html#1430" class="Bound">x</a> <a id="1462" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1464" href="Categories.FamMapEquiv.html#1432" class="Bound">y</a> <a id="1466" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Categories.FamMapEquiv.html#1470" class="Bound">g</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="1478" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="1480" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1482" href="Categories.FamMapEquiv.html#1432" class="Bound">y</a> <a id="1484" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1486" href="Categories.FamMapEquiv.html#1434" class="Bound">z</a> <a id="1488" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="1489" class="Symbol">)</a>
    <a id="1495" class="Symbol">→</a> <a id="1497" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1518" href="Categories.FamMapEquiv.html#1430" class="Bound">x</a> <a id="1520" href="Categories.FamMapEquiv.html#1432" class="Bound">y</a> <a id="1522" href="Categories.FamMapEquiv.html#1434" class="Bound">z</a> <a id="1524" href="Categories.FamMapEquiv.html#1448" class="Bound">f</a> <a id="1526" href="Categories.FamMapEquiv.html#1470" class="Bound">g</a><a id="1527" class="Symbol">)</a>
     <a id="1534" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1536" href="Categories.Fam.html#1089" class="Function">compHomFam</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="1556" href="Categories.FamMapEquiv.html#1430" class="Bound">x</a><a id="1557" class="Symbol">)</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="1568" href="Categories.FamMapEquiv.html#1432" class="Bound">y</a><a id="1569" class="Symbol">)</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="1580" href="Categories.FamMapEquiv.html#1434" class="Bound">z</a><a id="1581" class="Symbol">)</a>
                  <a id="1601" class="Symbol">(</a><a id="1602" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1611" href="Categories.FamMapEquiv.html#1448" class="Bound">f</a><a id="1612" class="Symbol">)</a>
                  <a id="1632" class="Symbol">(</a><a id="1633" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a> <a id="1642" href="Categories.FamMapEquiv.html#1470" class="Bound">g</a><a id="1643" class="Symbol">)</a>
<a id="1645" href="Categories.FamMapEquiv.html#1414" class="Function">Map→Fam⃗Comp</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Categories.FamMapEquiv.html#1659" class="Bound">α</a> <a id="1661" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1663" href="Categories.FamMapEquiv.html#1663" class="Bound">β</a> <a id="1665" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1667" href="Categories.FamMapEquiv.html#1667" class="Bound">q</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Categories.FamMapEquiv.html#1671" class="Bound">γ</a> <a id="1673" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1675" href="Categories.FamMapEquiv.html#1675" class="Bound">ε</a> <a id="1677" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1679" href="Categories.FamMapEquiv.html#1679" class="Bound">r</a><a id="1680" class="Symbol">)</a> <a id="1682" class="Symbol">=</a>
  <a id="1686" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1699" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1701" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1708" class="Symbol">λ</a> <a id="1710" href="Categories.FamMapEquiv.html#1710" class="Bound">b</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1721" class="Symbol">λ</a> <a id="1723" class="Symbol">{(</a><a id="1725" href="Categories.FamMapEquiv.html#1725" class="Bound">x</a> <a id="1727" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1729" href="Categories.FamMapEquiv.html#1729" class="Bound">fp</a><a id="1731" class="Symbol">)</a>
    <a id="1737" class="Symbol">→</a> <a id="1739" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1752" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1754" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="1760" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="1774" class="Symbol">_</a> <a id="1776" class="Symbol">_)</a> <a id="1779" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="1803" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1805" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="1816" class="Symbol">_</a> <a id="1818" class="Symbol">_</a> <a id="1820" class="Symbol">_)</a>
                   <a id="1842" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1844" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="1850" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="1854" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="1872" href="Categories.FamMapEquiv.html#1675" class="Bound">ε</a> <a id="1874" class="Symbol">_</a> <a id="1876" class="Symbol">_)))})</a>

<a id="Map⇒Fam"></a><a id="1884" href="Categories.FamMapEquiv.html#1884" class="Function">Map⇒Fam</a> <a id="1892" class="Symbol">:</a> <a id="1894" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="1911" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="1919" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="1920" class="Symbol">)</a>
<a id="1922" href="Categories.FamMapEquiv.html#1884" class="Function">Map⇒Fam</a> <a id="1930" class="Symbol">.</a><a id="1931" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a>
<a id="1946" href="Categories.FamMapEquiv.html#1884" class="Function">Map⇒Fam</a> <a id="1954" class="Symbol">.</a><a id="1955" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="1961" class="Symbol">=</a> <a id="1963" href="Categories.FamMapEquiv.html#1004" class="Function">Map→Fam⃗</a>
<a id="1972" href="Categories.FamMapEquiv.html#1884" class="Function">Map⇒Fam</a> <a id="1980" class="Symbol">.</a><a id="1981" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="1986" class="Symbol">=</a> <a id="1988" href="Categories.FamMapEquiv.html#1246" class="Function">Map→Fam⃗Id</a>
<a id="1999" href="Categories.FamMapEquiv.html#1884" class="Function">Map⇒Fam</a> <a id="2007" class="Symbol">.</a><a id="2008" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Categories.FamMapEquiv.html#1414" class="Function">Map→Fam⃗Comp</a>

<a id="2030" class="Comment">-- Construction of functor 𝑴𝑨𝑷 → 𝑭𝑨𝑴</a>
<a id="Fam→Map"></a><a id="2067" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2081" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Categories.Map.html#845" class="Function">Map</a> <a id="2089" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a>
<a id="2091" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Categories.FamMapEquiv.html#2100" class="Bound">A</a> <a id="2102" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2104" href="Categories.FamMapEquiv.html#2104" class="Bound">B</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">.</a><a id="2108" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2112" class="Symbol">=</a> <a id="2114" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2116" href="Categories.FamMapEquiv.html#2100" class="Bound">A</a> <a id="2118" href="Categories.FamMapEquiv.html#2104" class="Bound">B</a>
<a id="2120" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Categories.FamMapEquiv.html#2129" class="Bound">A</a> <a id="2131" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2133" href="Categories.FamMapEquiv.html#2133" class="Bound">B</a><a id="2134" class="Symbol">)</a> <a id="2136" class="Symbol">.</a><a id="2137" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2141" class="Symbol">.</a><a id="2142" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2146" class="Symbol">=</a> <a id="2148" href="Categories.FamMapEquiv.html#2129" class="Bound">A</a>
<a id="2150" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Categories.FamMapEquiv.html#2159" class="Bound">A</a> <a id="2161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2163" href="Categories.FamMapEquiv.html#2163" class="Bound">B</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">.</a><a id="2167" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2171" class="Symbol">.</a><a id="2172" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2176" class="Symbol">=</a> <a id="2178" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="Fam→Map⃗"></a><a id="2183" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2192" class="Symbol">:</a> <a id="2194" class="Symbol">{</a><a id="2195" href="Categories.FamMapEquiv.html#2195" class="Bound">x</a> <a id="2197" href="Categories.FamMapEquiv.html#2197" class="Bound">y</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="2209" class="Symbol">_)}</a>
         <a id="2222" class="Symbol">→</a> <a id="2224" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="2228" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="2230" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="2232" href="Categories.FamMapEquiv.html#2195" class="Bound">x</a> <a id="2234" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="2236" href="Categories.FamMapEquiv.html#2197" class="Bound">y</a> <a id="2238" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
         <a id="2249" class="Symbol">→</a> <a id="2251" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2255" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="2257" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="2259" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2267" href="Categories.FamMapEquiv.html#2195" class="Bound">x</a> <a id="2269" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="2271" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2279" href="Categories.FamMapEquiv.html#2197" class="Bound">y</a> <a id="2281" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
<a id="2283" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2292" href="Categories.FamMapEquiv.html#2292" class="Bound">F</a> <a id="2294" class="Symbol">.</a><a id="2295" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Categories.FamMapEquiv.html#2300" class="Bound">a</a> <a id="2302" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2304" href="Categories.FamMapEquiv.html#2304" class="Bound">b</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">.</a><a id="2308" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2318" href="Categories.FamMapEquiv.html#2292" class="Bound">F</a> <a id="2320" href="Categories.FamMapEquiv.html#2300" class="Bound">a</a>
<a id="2322" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2331" href="Categories.FamMapEquiv.html#2331" class="Bound">F</a> <a id="2333" class="Symbol">.</a><a id="2334" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Categories.FamMapEquiv.html#2339" class="Bound">a</a> <a id="2341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2343" href="Categories.FamMapEquiv.html#2343" class="Bound">b</a><a id="2344" class="Symbol">)</a> <a id="2346" class="Symbol">.</a><a id="2347" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2357" href="Categories.FamMapEquiv.html#2331" class="Bound">F</a> <a id="2359" href="Categories.FamMapEquiv.html#2339" class="Bound">a</a> <a id="2361" href="Categories.FamMapEquiv.html#2343" class="Bound">b</a>
<a id="2363" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Categories.FamMapEquiv.html#2373" class="Bound">f</a> <a id="2375" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2377" href="Categories.FamMapEquiv.html#2377" class="Bound">g</a><a id="2378" class="Symbol">)</a> <a id="2380" class="Symbol">.</a><a id="2381" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2385" class="Symbol">.</a><a id="2386" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2390" class="Symbol">=</a> <a id="2392" href="Categories.FamMapEquiv.html#2373" class="Bound">f</a>
<a id="2394" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2403" href="Categories.FamMapEquiv.html#2403" class="Bound">F</a> <a id="2405" class="Symbol">.</a><a id="2406" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2410" class="Symbol">.</a><a id="2411" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2415" class="Symbol">_</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Fam→Map⃗Id"></a><a id="2425" href="Categories.FamMapEquiv.html#2425" class="Function">Fam→Map⃗Id</a> <a id="2436" class="Symbol">:</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Categories.FamMapEquiv.html#2439" class="Bound">x</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2447" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Categories.Fam.html#1309" class="Function">idHomFam</a> <a id="2471" class="Symbol">{</a><a id="2472" class="Argument">C</a> <a id="2474" class="Symbol">=</a> <a id="2476" href="Categories.FamMapEquiv.html#2439" class="Bound">x</a><a id="2477" class="Symbol">})</a> <a id="2480" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2482" href="Categories.Map.html#1615" class="Function">idHomMap</a>
<a id="2491" href="Categories.FamMapEquiv.html#2425" class="Function">Fam→Map⃗Id</a> <a id="2502" href="Categories.FamMapEquiv.html#2502" class="Bound">x</a> <a id="2504" class="Symbol">=</a> <a id="2506" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Fam→Map⃗Comp"></a><a id="2512" href="Categories.FamMapEquiv.html#2512" class="Function">Fam→Map⃗Comp</a> <a id="2525" class="Symbol">:</a> <a id="2527" class="Symbol">{</a><a id="2528" href="Categories.FamMapEquiv.html#2528" class="Bound">x</a> <a id="2530" href="Categories.FamMapEquiv.html#2530" class="Bound">y</a> <a id="2532" href="Categories.FamMapEquiv.html#2532" class="Bound">z</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2540" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="2541" class="Symbol">}</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Categories.FamMapEquiv.html#2544" class="Bound">f</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2553" href="Categories.FamMapEquiv.html#2528" class="Bound">x</a> <a id="2555" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2557" href="Categories.FamMapEquiv.html#2530" class="Bound">y</a> <a id="2559" href="Categories.Fam.html#954" class="Function Operator">]</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Categories.FamMapEquiv.html#2563" class="Bound">g</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2572" href="Categories.FamMapEquiv.html#2530" class="Bound">y</a> <a id="2574" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2576" href="Categories.FamMapEquiv.html#2532" class="Bound">z</a> <a id="2578" href="Categories.Fam.html#954" class="Function Operator">]</a><a id="2579" class="Symbol">)</a>
  <a id="2583" class="Symbol">→</a> <a id="2585" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Categories.Fam.html#1089" class="Function">compHomFam</a> <a id="2606" href="Categories.FamMapEquiv.html#2528" class="Bound">x</a> <a id="2608" href="Categories.FamMapEquiv.html#2530" class="Bound">y</a> <a id="2610" href="Categories.FamMapEquiv.html#2532" class="Bound">z</a> <a id="2612" href="Categories.FamMapEquiv.html#2544" class="Bound">f</a> <a id="2614" href="Categories.FamMapEquiv.html#2563" class="Bound">g</a><a id="2615" class="Symbol">)</a>
   <a id="2620" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2622" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2642" href="Categories.FamMapEquiv.html#2528" class="Bound">x</a><a id="2643" class="Symbol">)</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2654" href="Categories.FamMapEquiv.html#2530" class="Bound">y</a><a id="2655" class="Symbol">)</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2666" href="Categories.FamMapEquiv.html#2532" class="Bound">z</a><a id="2667" class="Symbol">)</a>
                <a id="2685" class="Symbol">(</a><a id="2686" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2695" class="Symbol">{</a><a id="2696" class="Argument">x</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Categories.FamMapEquiv.html#2528" class="Bound">x</a><a id="2701" class="Symbol">}</a> <a id="2703" class="Symbol">{</a><a id="2704" href="Categories.FamMapEquiv.html#2530" class="Bound">y</a><a id="2705" class="Symbol">}</a> <a id="2707" href="Categories.FamMapEquiv.html#2544" class="Bound">f</a><a id="2708" class="Symbol">)</a> <a id="2710" class="Symbol">(</a><a id="2711" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a> <a id="2720" class="Symbol">{</a><a id="2721" class="Argument">x</a> <a id="2723" class="Symbol">=</a> <a id="2725" href="Categories.FamMapEquiv.html#2530" class="Bound">y</a><a id="2726" class="Symbol">}</a> <a id="2728" class="Symbol">{</a><a id="2729" href="Categories.FamMapEquiv.html#2532" class="Bound">z</a><a id="2730" class="Symbol">}</a> <a id="2732" href="Categories.FamMapEquiv.html#2563" class="Bound">g</a><a id="2733" class="Symbol">)</a>
<a id="2735" href="Categories.FamMapEquiv.html#2512" class="Function">Fam→Map⃗Comp</a> <a id="2748" href="Categories.FamMapEquiv.html#2748" class="Bound">f</a> <a id="2750" href="Categories.FamMapEquiv.html#2750" class="Bound">g</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2767" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2783" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2785" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2792" class="Symbol">λ</a> <a id="2794" href="Categories.FamMapEquiv.html#2794" class="Bound">x</a> <a id="2796" class="Symbol">→</a> <a id="2798" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2804" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2808" class="Symbol">)))</a>

<a id="Fam⇒Map"></a><a id="2813" href="Categories.FamMapEquiv.html#2813" class="Function">Fam⇒Map</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="2840" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2848" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="2849" class="Symbol">)</a>
<a id="2851" href="Categories.FamMapEquiv.html#2813" class="Function">Fam⇒Map</a> <a id="2859" class="Symbol">.</a><a id="2860" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a>
<a id="2875" href="Categories.FamMapEquiv.html#2813" class="Function">Fam⇒Map</a> <a id="2883" class="Symbol">.</a><a id="2884" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a>
<a id="2901" href="Categories.FamMapEquiv.html#2813" class="Function">Fam⇒Map</a> <a id="2909" class="Symbol">.</a><a id="2910" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="2915" class="Symbol">=</a> <a id="2917" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2922" href="Categories.FamMapEquiv.html#2813" class="Function">Fam⇒Map</a> <a id="2930" class="Symbol">.</a><a id="2931" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="2937" href="Categories.FamMapEquiv.html#2937" class="Bound">f</a> <a id="2939" href="Categories.FamMapEquiv.html#2939" class="Bound">g</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Categories.FamMapEquiv.html#2512" class="Function">Fam→Map⃗Comp</a> <a id="2956" href="Categories.FamMapEquiv.html#2937" class="Bound">f</a> <a id="2958" href="Categories.FamMapEquiv.html#2939" class="Bound">g</a>

<a id="2961" class="Comment">-- Cancellation of functors (on objects)</a>
<a id="Fam→Map→Fam"></a><a id="3002" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="3014" class="Symbol">:</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Categories.FamMapEquiv.html#3017" class="Bound">A</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3025" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="3026" class="Symbol">)</a> <a id="3028" class="Symbol">→</a>  <a id="3031" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3048" href="Categories.FamMapEquiv.html#3017" class="Bound">A</a><a id="3049" class="Symbol">)</a> <a id="3051" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="3056" href="Categories.FamMapEquiv.html#3017" class="Bound">A</a>
<a id="3058" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="3070" class="Symbol">(</a><a id="3071" href="Categories.FamMapEquiv.html#3071" class="Bound">A</a> <a id="3073" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3075" href="Categories.FamMapEquiv.html#3075" class="Bound">B</a><a id="3076" class="Symbol">)</a> <a id="3078" class="Symbol">.</a><a id="3079" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3093" href="Categories.FamMapEquiv.html#3071" class="Bound">A</a>
<a id="3095" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Categories.FamMapEquiv.html#3108" class="Bound">A</a> <a id="3110" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3112" href="Categories.FamMapEquiv.html#3112" class="Bound">B</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">.</a><a id="3116" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3120" href="Categories.FamMapEquiv.html#3120" class="Bound">a</a> <a id="3122" class="Symbol">=</a> <a id="3124" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Prelude.html#2518" class="Function">Iso-fibFst-fib</a> <a id="3151" href="Categories.FamMapEquiv.html#3120" class="Bound">a</a><a id="3152" class="Symbol">)</a>

<a id="Map→Fam→Map"></a><a id="3155" href="Categories.FamMapEquiv.html#3155" class="Function">Map→Fam→Map</a> <a id="3167" class="Symbol">:</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Categories.FamMapEquiv.html#3170" class="Bound">A</a> <a id="3172" class="Symbol">:</a> <a id="3174" href="Categories.Map.html#845" class="Function">Map</a> <a id="3178" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="3179" class="Symbol">)</a> <a id="3181" class="Symbol">→</a> <a id="3183" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3200" href="Categories.FamMapEquiv.html#3170" class="Bound">A</a><a id="3201" class="Symbol">)</a> <a id="3203" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="3208" href="Categories.FamMapEquiv.html#3170" class="Bound">A</a>
<a id="3210" href="Categories.FamMapEquiv.html#3155" class="Function">Map→Fam→Map</a> <a id="3222" class="Symbol">(</a><a id="3223" href="Categories.FamMapEquiv.html#3223" class="Bound">A</a> <a id="3225" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3227" href="Categories.FamMapEquiv.html#3227" class="Bound">B</a> <a id="3229" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3231" href="Categories.FamMapEquiv.html#3231" class="Bound">f</a><a id="3232" class="Symbol">)</a> <a id="3234" class="Symbol">.</a><a id="3235" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3239" class="Symbol">=</a>
  <a id="3243" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3271" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="3282" class="Symbol">)</a>
    <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="3313" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a><a id="3323" class="Symbol">)</a>
     <a id="3330" class="Symbol">(</a><a id="3331" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3339" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a>
      <a id="3357" class="Symbol">(</a><a id="3358" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a>
       <a id="3389" class="Symbol">(λ</a> <a id="3392" href="Categories.FamMapEquiv.html#3392" class="Bound">a</a> <a id="3394" class="Symbol">→</a> <a id="3396" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="3422" class="Symbol">_)</a> <a id="3425" href="Cubical.Data.Unit.Properties.html#734" class="Function">isContrUnit</a><a id="3436" class="Symbol">))</a>
       <a id="3446" href="Cubical.Data.Sigma.Properties.html#5056" class="Function">rUnit×Iso</a><a id="3455" class="Symbol">))))</a>
<a id="3460" href="Categories.FamMapEquiv.html#3155" class="Function">Map→Fam→Map</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Categories.FamMapEquiv.html#3473" class="Bound">A</a> <a id="3475" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3477" href="Categories.FamMapEquiv.html#3477" class="Bound">B</a> <a id="3479" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3481" href="Categories.FamMapEquiv.html#3481" class="Bound">f</a><a id="3482" class="Symbol">)</a> <a id="3484" class="Symbol">.</a><a id="3485" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3489" class="Symbol">.</a><a id="3490" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3504" href="Categories.FamMapEquiv.html#3477" class="Bound">B</a>
<a id="3506" href="Categories.FamMapEquiv.html#3155" class="Function">Map→Fam→Map</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Categories.FamMapEquiv.html#3519" class="Bound">A</a> <a id="3521" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3523" href="Categories.FamMapEquiv.html#3523" class="Bound">B</a> <a id="3525" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3527" href="Categories.FamMapEquiv.html#3527" class="Bound">f</a><a id="3528" class="Symbol">)</a> <a id="3530" class="Symbol">.</a><a id="3531" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3535" class="Symbol">.</a><a id="3536" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Categories.FamMapEquiv.html#3541" class="Bound">a</a> <a id="3543" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3545" href="Categories.FamMapEquiv.html#3545" class="Bound">b</a> <a id="3547" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3549" href="Categories.FamMapEquiv.html#3549" class="Bound">p</a><a id="3550" class="Symbol">)</a> <a id="3552" class="Symbol">=</a> <a id="3554" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3558" href="Categories.FamMapEquiv.html#3549" class="Bound">p</a>

<a id="Iso-Fam-Map"></a><a id="3561" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3584" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="3585" class="Symbol">)</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Categories.Map.html#845" class="Function">Map</a> <a id="3592" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="3593" class="Symbol">)</a>
<a id="3595" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="3607" class="Symbol">.</a><a id="3608" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3612" class="Symbol">=</a> <a id="3614" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a>
<a id="3622" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="3634" class="Symbol">.</a><a id="3635" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3639" class="Symbol">=</a> <a id="3641" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a>
<a id="3649" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="3661" class="Symbol">.</a><a id="3662" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3666" href="Categories.FamMapEquiv.html#3666" class="Bound">A</a> <a id="3668" class="Symbol">=</a> <a id="3670" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3676" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Categories.FamMapEquiv.html#3155" class="Function">Map→Fam→Map</a> <a id="3703" class="Symbol">_)</a>
<a id="3706" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="3718" class="Symbol">.</a><a id="3719" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3723" href="Categories.FamMapEquiv.html#3723" class="Bound">A</a> <a id="3725" class="Symbol">=</a> <a id="3727" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3733" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="3760" class="Symbol">_)</a>

<a id="3764" class="Comment">-- Cancellation of functors (on homs)</a>
<a id="Iso⃗Map-Fam"></a><a id="3802" href="Categories.FamMapEquiv.html#3802" class="Function">Iso⃗Map-Fam</a> <a id="3814" class="Symbol">:</a> <a id="3816" class="Symbol">{</a><a id="3817" href="Categories.FamMapEquiv.html#3817" class="Bound">A</a> <a id="3819" href="Categories.FamMapEquiv.html#3819" class="Bound">B</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3827" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a><a id="3828" class="Symbol">}</a> <a id="3830" class="Symbol">→</a> <a id="3832" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3836" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="3841" href="Categories.FamMapEquiv.html#3817" class="Bound">A</a> <a id="3843" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="3845" href="Categories.FamMapEquiv.html#3819" class="Bound">B</a> <a id="3847" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="3849" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="3854" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3862" href="Categories.FamMapEquiv.html#3817" class="Bound">A</a> <a id="3864" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="3866" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3874" href="Categories.FamMapEquiv.html#3819" class="Bound">B</a> <a id="3876" href="Categories.Map.html#1140" class="Function Operator">]</a>
<a id="3878" href="Categories.FamMapEquiv.html#3802" class="Function">Iso⃗Map-Fam</a> <a id="3890" class="Symbol">.</a><a id="3891" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3895" class="Symbol">=</a> <a id="3897" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a>
<a id="3906" href="Categories.FamMapEquiv.html#3802" class="Function">Iso⃗Map-Fam</a> <a id="3918" class="Symbol">{</a><a id="3919" class="Argument">B</a> <a id="3921" class="Symbol">=</a> <a id="3923" href="Categories.FamMapEquiv.html#3923" class="Bound">B</a><a id="3924" class="Symbol">}</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Categories.FamMapEquiv.html#3932" class="Bound">F</a> <a id="3934" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3936" href="Categories.FamMapEquiv.html#3936" class="Bound">G</a> <a id="3938" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3940" href="Categories.FamMapEquiv.html#3940" class="Bound">T</a><a id="3941" class="Symbol">)</a> <a id="3943" class="Symbol">=</a>
  <a id="3947" href="Categories.FamMapEquiv.html#3936" class="Bound">G</a> <a id="3949" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3951" class="Symbol">λ</a> <a id="3953" href="Categories.FamMapEquiv.html#3953" class="Bound">b</a> <a id="3955" href="Categories.FamMapEquiv.html#3955" class="Bound">a</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Categories.FamMapEquiv.html#3923" class="Bound">B</a> <a id="3968" class="Symbol">.</a><a id="3969" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3972" class="Symbol">)</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Categories.FamMapEquiv.html#3940" class="Bound">T</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Categories.FamMapEquiv.html#3953" class="Bound">b</a> <a id="3985" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3987" href="Categories.FamMapEquiv.html#3955" class="Bound">a</a><a id="3988" class="Symbol">)))</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Categories.FamMapEquiv.html#3932" class="Bound">F</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Categories.FamMapEquiv.html#3953" class="Bound">b</a> <a id="3998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4000" href="Categories.FamMapEquiv.html#3955" class="Bound">a</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">.</a><a id="4004" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4007" class="Symbol">)</a>
<a id="4009" href="Categories.FamMapEquiv.html#3802" class="Function">Iso⃗Map-Fam</a> <a id="4021" class="Symbol">{</a><a id="4022" class="Argument">B</a> <a id="4024" class="Symbol">=</a> <a id="4026" href="Categories.FamMapEquiv.html#4026" class="Bound">B</a><a id="4027" class="Symbol">}</a> <a id="4029" class="Symbol">.</a><a id="4030" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Categories.FamMapEquiv.html#4035" class="Bound">F</a> <a id="4037" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4039" href="Categories.FamMapEquiv.html#4039" class="Bound">G</a> <a id="4041" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4043" href="Categories.FamMapEquiv.html#4043" class="Bound">T</a><a id="4044" class="Symbol">)</a> <a id="4046" class="Symbol">=</a>
  <a id="4050" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4057" class="Symbol">((</a><a id="4059" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4066" class="Symbol">λ</a> <a id="4068" href="Categories.FamMapEquiv.html#4068" class="Bound">x</a>
  <a id="4072" class="Symbol">→</a> <a id="4074" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Categories.FamMapEquiv.html#4043" class="Bound">T</a> <a id="4084" href="Categories.FamMapEquiv.html#4068" class="Bound">x</a> <a id="4086" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4088" class="Symbol">λ</a> <a id="4090" href="Categories.FamMapEquiv.html#4090" class="Bound">j</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4101" class="Symbol">(λ</a> <a id="4104" href="Categories.FamMapEquiv.html#4104" class="Bound">i</a> <a id="4106" class="Symbol">→</a> <a id="4108" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4112" href="Categories.FamMapEquiv.html#4026" class="Bound">B</a> <a id="4114" class="Symbol">(</a><a id="4115" href="Categories.FamMapEquiv.html#4043" class="Bound">T</a> <a id="4117" href="Categories.FamMapEquiv.html#4068" class="Bound">x</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4122" href="Categories.FamMapEquiv.html#4104" class="Bound">i</a> <a id="4124" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4126" href="Categories.FamMapEquiv.html#4090" class="Bound">j</a><a id="4127" class="Symbol">)))</a> <a id="4131" href="Categories.FamMapEquiv.html#4090" class="Bound">j</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Categories.FamMapEquiv.html#4035" class="Bound">F</a> <a id="4136" href="Categories.FamMapEquiv.html#4068" class="Bound">x</a> <a id="4138" class="Symbol">.</a><a id="4139" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4142" class="Symbol">)))</a>
    <a id="4150" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4152" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4165" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4167" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4174" class="Symbol">λ</a> <a id="4176" class="Symbol">{(</a><a id="4178" href="Categories.FamMapEquiv.html#4178" class="Bound">a</a> <a id="4180" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4182" href="Categories.FamMapEquiv.html#4182" class="Bound">p</a><a id="4183" class="Symbol">)</a> <a id="4185" href="Categories.FamMapEquiv.html#4185" class="Bound">i</a> <a id="4187" href="Categories.FamMapEquiv.html#4187" class="Bound">j</a> <a id="4189" class="Symbol">→</a> <a id="4191" href="Categories.FamMapEquiv.html#4043" class="Bound">T</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Categories.FamMapEquiv.html#4178" class="Bound">a</a> <a id="4196" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4198" href="Categories.FamMapEquiv.html#4182" class="Bound">p</a><a id="4199" class="Symbol">)</a> <a id="4201" class="Symbol">(</a><a id="4202" href="Categories.FamMapEquiv.html#4185" class="Bound">i</a> <a id="4204" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4206" href="Categories.FamMapEquiv.html#4187" class="Bound">j</a><a id="4207" class="Symbol">)}))</a>
<a id="4212" href="Categories.FamMapEquiv.html#3802" class="Function">Iso⃗Map-Fam</a> <a id="4224" class="Symbol">.</a><a id="4225" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4229" class="Symbol">_</a> <a id="4231" class="Symbol">=</a>
  <a id="4235" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4248" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4258" class="Symbol">(λ</a> <a id="4261" href="Categories.FamMapEquiv.html#4261" class="Bound">_</a> <a id="4263" class="Symbol">→</a> <a id="4265" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4272" class="Symbol">(λ</a> <a id="4275" href="Categories.FamMapEquiv.html#4275" class="Bound">_</a> <a id="4277" class="Symbol">→</a> <a id="4279" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4293" class="Symbol">_))</a> <a id="4297" class="Symbol">))</a>

<a id="4301" class="Comment">-- The main result</a>
<a id="𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷"></a><a id="4320" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="4334" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="4338" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="4340" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="4342" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="4346" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="4348" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="4352" href="Categories.FamMapEquiv.html#863" class="Generalizable">ℓ</a> <a id="4354" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a>
<a id="4356" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4366" class="Symbol">.</a><a id="4367" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4371" class="Symbol">.</a><a id="4372" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4376" class="Symbol">=</a> <a id="4378" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a>
<a id="4386" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4396" class="Symbol">.</a><a id="4397" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4401" class="Symbol">.</a><a id="4402" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4406" class="Symbol">.</a><a id="4407" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>  <a id="4412" class="Symbol">=</a> <a id="4414" href="Categories.FamMapEquiv.html#2183" class="Function">Fam→Map⃗</a>
<a id="4423" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4433" class="Symbol">.</a><a id="4434" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4438" class="Symbol">.</a><a id="4439" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4443" class="Symbol">.</a><a id="4444" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4448" class="Symbol">.</a><a id="4449" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4453" class="Symbol">_</a> <a id="4455" class="Symbol">=</a> <a id="4457" href="Categories.FamMapEquiv.html#2425" class="Function">Fam→Map⃗Id</a> <a id="4468" class="Symbol">_</a>
<a id="4470" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4480" class="Symbol">.</a><a id="4481" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4485" class="Symbol">.</a><a id="4486" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4490" class="Symbol">.</a><a id="4491" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4495" class="Symbol">.</a><a id="4496" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4500" class="Symbol">=</a> <a id="4502" href="Categories.FamMapEquiv.html#2512" class="Function">Fam→Map⃗Comp</a>
<a id="4515" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4525" class="Symbol">.</a><a id="4526" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4530" class="Symbol">.</a><a id="4531" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4550" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a>
<a id="4562" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4572" class="Symbol">.</a><a id="4573" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4577" class="Symbol">.</a><a id="4578" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4582" href="Categories.FamMapEquiv.html#4582" class="Bound">x</a> <a id="4584" href="Categories.FamMapEquiv.html#4584" class="Bound">y</a> <a id="4586" class="Symbol">=</a> <a id="4588" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4601" href="Categories.FamMapEquiv.html#3802" class="Function">Iso⃗Map-Fam</a>
</pre></body></html>

==> anc/html/Categories.Map.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Map</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--lossy-unification</a> <a id="57" class="Symbol">#-}</a>
<a id="61" class="Comment">{-
This file constructs Map as a wild category (𝑴𝑨𝑷). It also proves
J/univalence for this category.
-}</a>
<a id="165" class="Keyword">module</a> <a id="172" href="Categories.Map.html" class="Module">Categories.Map</a> <a id="187" class="Keyword">where</a>

<a id="194" class="Comment">-- Local imports</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Prelude.html" class="Module">Prelude</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>

<a id="268" class="Comment">-- Library imports</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a>

<a id="693" class="Keyword">open</a> <a id="698" href="Cubical.WildCat.Base.html#310" class="Module">WildCat</a> <a id="706" class="Keyword">hiding</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.WildCat.Base.html#810" class="Function Operator">_∘_</a><a id="717" class="Symbol">)</a> <a id="719" class="Keyword">renaming</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="733" class="Symbol">to</a> <a id="736" class="Field">cC</a><a id="738" class="Symbol">)</a>

<a id="741" class="Keyword">private</a>
  <a id="751" class="Keyword">variable</a>
    <a id="764" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a> <a id="767" href="Categories.Map.html#767" class="Generalizable">ℓ₂</a> <a id="770" href="Categories.Map.html#770" class="Generalizable">ℓ₃</a> <a id="773" href="Categories.Map.html#773" class="Generalizable">ℓ₄</a> <a id="776" class="Symbol">:</a> <a id="778" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="785" class="Comment">-- The type of maps (wild arrow category over the universe)</a>
<a id="Map"></a><a id="845" href="Categories.Map.html#845" class="Function">Map</a> <a id="849" class="Symbol">:</a> <a id="851" class="Symbol">(</a><a id="852" href="Categories.Map.html#852" class="Bound">ℓ</a> <a id="854" class="Symbol">:</a> <a id="856" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="877" href="Categories.Map.html#852" class="Bound">ℓ</a><a id="878" class="Symbol">)</a>
<a id="880" href="Categories.Map.html#845" class="Function">Map</a> <a id="884" href="Categories.Map.html#884" class="Bound">ℓ</a> <a id="886" class="Symbol">=</a> <a id="888" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="891" href="Categories.Map.html#891" class="Bound">A</a> <a id="893" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="895" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="900" href="Categories.Map.html#884" class="Bound">ℓ</a> <a id="902" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="904" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="907" href="Categories.Map.html#907" class="Bound">B</a> <a id="909" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="911" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="916" href="Categories.Map.html#884" class="Bound">ℓ</a> <a id="918" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="920" class="Symbol">(</a><a id="921" href="Categories.Map.html#891" class="Bound">A</a> <a id="923" class="Symbol">→</a> <a id="925" href="Categories.Map.html#907" class="Bound">B</a><a id="926" class="Symbol">)</a>

<a id="Dom"></a><a id="929" href="Categories.Map.html#929" class="Function">Dom</a> <a id="933" class="Symbol">:</a> <a id="935" href="Categories.Map.html#845" class="Function">Map</a> <a id="939" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a> <a id="942" class="Symbol">→</a> <a id="944" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="949" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a>
<a id="952" href="Categories.Map.html#929" class="Function">Dom</a> <a id="956" class="Symbol">=</a> <a id="958" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="Cod"></a><a id="963" href="Categories.Map.html#963" class="Function">Cod</a> <a id="967" class="Symbol">:</a> <a id="969" href="Categories.Map.html#845" class="Function">Map</a> <a id="973" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a> <a id="976" class="Symbol">→</a> <a id="978" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="983" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a>
<a id="986" href="Categories.Map.html#963" class="Function">Cod</a> <a id="990" href="Categories.Map.html#990" class="Bound">A</a> <a id="992" class="Symbol">=</a> <a id="994" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="998" class="Symbol">(</a><a id="999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1003" href="Categories.Map.html#990" class="Bound">A</a><a id="1004" class="Symbol">)</a>

<a id="_⃗"></a><a id="1007" href="Categories.Map.html#1007" class="Function Operator">_⃗</a> <a id="1010" class="Symbol">:</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Categories.Map.html#1013" class="Bound">A</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Categories.Map.html#845" class="Function">Map</a> <a id="1021" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="1023" class="Symbol">)</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Categories.Map.html#929" class="Function">Dom</a> <a id="1031" href="Categories.Map.html#1013" class="Bound">A</a> <a id="1033" class="Symbol">→</a> <a id="1035" href="Categories.Map.html#963" class="Function">Cod</a> <a id="1039" href="Categories.Map.html#1013" class="Bound">A</a>
<a id="1041" class="Symbol">((_</a> <a id="1045" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1047" class="Symbol">_</a> <a id="1049" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1051" href="Categories.Map.html#1051" class="Bound">f</a><a id="1052" class="Symbol">)</a> <a id="1054" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="1055" class="Symbol">)</a> <a id="1057" class="Symbol">=</a> <a id="1059" href="Categories.Map.html#1051" class="Bound">f</a>

<a id="⦅_⦆"></a><a id="1062" href="Categories.Map.html#1062" class="Function Operator">⦅_⦆</a> <a id="1066" class="Symbol">:</a> <a id="1068" class="Symbol">∀</a> <a id="1070" class="Symbol">{</a><a id="1071" href="Categories.Map.html#1071" class="Bound">A</a> <a id="1073" href="Categories.Map.html#1073" class="Bound">B</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1082" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="1084" class="Symbol">}</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Categories.Map.html#1087" class="Bound">f</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Categories.Map.html#1071" class="Bound">A</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Categories.Map.html#1073" class="Bound">B</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Categories.Map.html#845" class="Function">Map</a> <a id="1104" class="Symbol">_</a>
<a id="1106" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="1108" href="Categories.Map.html#1108" class="Bound">f</a> <a id="1110" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="1112" class="Symbol">=</a> <a id="1114" class="Symbol">_</a> <a id="1116" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1118" class="Symbol">(_</a> <a id="1121" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1123" href="Categories.Map.html#1108" class="Bound">f</a><a id="1124" class="Symbol">)</a>

<a id="1127" class="Comment">-- Hom types</a>
<a id="Map[_,_]"></a><a id="1140" href="Categories.Map.html#1140" class="Function Operator">Map[_,_]</a> <a id="1149" class="Symbol">:</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Categories.Map.html#1152" class="Bound">D</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Categories.Map.html#845" class="Function">Map</a> <a id="1160" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Categories.Map.html#1165" class="Bound">E</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Categories.Map.html#845" class="Function">Map</a> <a id="1173" href="Categories.Map.html#767" class="Generalizable">ℓ₂</a><a id="1175" class="Symbol">)</a>
  <a id="1179" class="Symbol">→</a> <a id="1181" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1186" class="Symbol">_</a>
<a id="1188" href="Categories.Map.html#1140" class="Function Operator">Map[_,_]</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Categories.Map.html#1198" class="Bound">A</a> <a id="1200" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1202" href="Categories.Map.html#1202" class="Bound">B</a> <a id="1204" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1206" href="Categories.Map.html#1206" class="Bound">f</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Categories.Map.html#1210" class="Bound">A&#39;</a> <a id="1213" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1215" href="Categories.Map.html#1215" class="Bound">B&#39;</a> <a id="1218" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1220" href="Categories.Map.html#1220" class="Bound">f&#39;</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">=</a>
  <a id="1228" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1231" href="Categories.Map.html#1231" class="Bound">α</a> <a id="1233" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Categories.Map.html#1198" class="Bound">A</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="Categories.Map.html#1210" class="Bound">A&#39;</a><a id="1242" class="Symbol">)</a> <a id="1244" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1246" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1249" href="Categories.Map.html#1249" class="Bound">β</a> <a id="1251" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Categories.Map.html#1202" class="Bound">B</a> <a id="1256" class="Symbol">→</a> <a id="1258" href="Categories.Map.html#1215" class="Bound">B&#39;</a><a id="1260" class="Symbol">)</a> <a id="1262" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1264" class="Symbol">((</a><a id="1266" href="Categories.Map.html#1249" class="Bound">β</a> <a id="1268" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1270" href="Categories.Map.html#1206" class="Bound">f</a><a id="1271" class="Symbol">)</a> <a id="1273" href="Prelude.html#1920" class="Function Operator">∼</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Categories.Map.html#1220" class="Bound">f&#39;</a> <a id="1279" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1281" href="Categories.Map.html#1231" class="Bound">α</a><a id="1282" class="Symbol">))</a>

<a id="1286" class="Comment">-- Composition</a>
<a id="compHomMap"></a><a id="1301" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1312" class="Symbol">:</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Categories.Map.html#1315" class="Bound">C</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Categories.Map.html#845" class="Function">Map</a> <a id="1323" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Categories.Map.html#1328" class="Bound">D</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Categories.Map.html#845" class="Function">Map</a> <a id="1336" href="Categories.Map.html#767" class="Generalizable">ℓ₂</a><a id="1338" class="Symbol">)</a>
  <a id="1342" class="Symbol">(</a><a id="1343" href="Categories.Map.html#1343" class="Bound">E</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Categories.Map.html#845" class="Function">Map</a> <a id="1351" href="Categories.Map.html#770" class="Generalizable">ℓ₃</a><a id="1353" class="Symbol">)</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1362" href="Categories.Map.html#1315" class="Bound">C</a> <a id="1364" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1366" href="Categories.Map.html#1328" class="Bound">D</a> <a id="1368" href="Categories.Map.html#1140" class="Function Operator">]</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1377" href="Categories.Map.html#1328" class="Bound">D</a> <a id="1379" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1381" href="Categories.Map.html#1343" class="Bound">E</a> <a id="1383" href="Categories.Map.html#1140" class="Function Operator">]</a>
  <a id="1387" class="Symbol">→</a> <a id="1389" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1394" href="Categories.Map.html#1315" class="Bound">C</a> <a id="1396" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1398" href="Categories.Map.html#1343" class="Bound">E</a> <a id="1400" href="Categories.Map.html#1140" class="Function Operator">]</a>
<a id="1402" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1413" class="Symbol">_</a> <a id="1415" class="Symbol">_</a> <a id="1417" class="Symbol">_</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Categories.Map.html#1420" class="Bound">α</a> <a id="1422" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1424" href="Categories.Map.html#1424" class="Bound">β</a> <a id="1426" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1428" href="Categories.Map.html#1428" class="Bound">p</a><a id="1429" class="Symbol">)</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Categories.Map.html#1432" class="Bound">α&#39;</a> <a id="1435" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1437" href="Categories.Map.html#1437" class="Bound">β&#39;</a> <a id="1440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1442" href="Categories.Map.html#1442" class="Bound">q</a><a id="1443" class="Symbol">)</a> <a id="1445" class="Symbol">.</a><a id="1446" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1450" class="Symbol">=</a> <a id="1452" href="Categories.Map.html#1432" class="Bound">α&#39;</a> <a id="1455" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1457" href="Categories.Map.html#1420" class="Bound">α</a>
<a id="1459" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1470" class="Symbol">_</a> <a id="1472" class="Symbol">_</a> <a id="1474" class="Symbol">_</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Categories.Map.html#1477" class="Bound">α</a> <a id="1479" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1481" href="Categories.Map.html#1481" class="Bound">β</a> <a id="1483" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1485" href="Categories.Map.html#1485" class="Bound">p</a><a id="1486" class="Symbol">)</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Categories.Map.html#1489" class="Bound">α&#39;</a> <a id="1492" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1494" href="Categories.Map.html#1494" class="Bound">β&#39;</a> <a id="1497" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1499" href="Categories.Map.html#1499" class="Bound">q</a><a id="1500" class="Symbol">)</a> <a id="1502" class="Symbol">.</a><a id="1503" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1507" class="Symbol">.</a><a id="1508" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Categories.Map.html#1494" class="Bound">β&#39;</a> <a id="1517" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1519" href="Categories.Map.html#1481" class="Bound">β</a>
<a id="1521" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1532" class="Symbol">_</a> <a id="1534" class="Symbol">_</a> <a id="1536" class="Symbol">_</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Categories.Map.html#1539" class="Bound">α</a> <a id="1541" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1543" href="Categories.Map.html#1543" class="Bound">β</a> <a id="1545" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1547" href="Categories.Map.html#1547" class="Bound">p</a><a id="1548" class="Symbol">)</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Categories.Map.html#1551" class="Bound">α&#39;</a> <a id="1554" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1556" href="Categories.Map.html#1556" class="Bound">β&#39;</a> <a id="1559" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1561" href="Categories.Map.html#1561" class="Bound">q</a><a id="1562" class="Symbol">)</a> <a id="1564" class="Symbol">.</a><a id="1565" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1569" class="Symbol">.</a><a id="1570" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1574" href="Categories.Map.html#1574" class="Bound">x</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1583" href="Categories.Map.html#1556" class="Bound">β&#39;</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Categories.Map.html#1547" class="Bound">p</a> <a id="1589" href="Categories.Map.html#1574" class="Bound">x</a><a id="1590" class="Symbol">)</a> <a id="1592" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1594" href="Categories.Map.html#1561" class="Bound">q</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Categories.Map.html#1539" class="Bound">α</a> <a id="1599" href="Categories.Map.html#1574" class="Bound">x</a><a id="1600" class="Symbol">)</a>

<a id="1603" class="Comment">-- Identity</a>
<a id="idHomMap"></a><a id="1615" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="1624" class="Symbol">:</a> <a id="1626" class="Symbol">{</a><a id="1627" href="Categories.Map.html#1627" class="Bound">C</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Categories.Map.html#845" class="Function">Map</a> <a id="1635" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="1637" class="Symbol">}</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1646" href="Categories.Map.html#1627" class="Bound">C</a> <a id="1648" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1650" href="Categories.Map.html#1627" class="Bound">C</a> <a id="1652" href="Categories.Map.html#1140" class="Function Operator">]</a>
<a id="1654" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="1663" class="Symbol">.</a><a id="1664" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="1687" class="Symbol">.</a><a id="1688" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1692" class="Symbol">.</a><a id="1693" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1705" class="Symbol">_</a>
<a id="1707" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="1716" class="Symbol">.</a><a id="1717" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1721" class="Symbol">.</a><a id="1722" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1726" href="Categories.Map.html#1726" class="Bound">x</a> <a id="1728" class="Symbol">=</a> <a id="1730" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1736" class="Comment">-- Associativity</a>
<a id="assocMap"></a><a id="1753" href="Categories.Map.html#1753" class="Function">assocMap</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">{</a><a id="1765" href="Categories.Map.html#1765" class="Bound">C</a> <a id="1767" class="Symbol">:</a> <a id="1769" href="Categories.Map.html#845" class="Function">Map</a> <a id="1773" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="1775" class="Symbol">}</a> <a id="1777" class="Symbol">{</a><a id="1778" href="Categories.Map.html#1778" class="Bound">D</a> <a id="1780" class="Symbol">:</a> <a id="1782" href="Categories.Map.html#845" class="Function">Map</a> <a id="1786" href="Categories.Map.html#767" class="Generalizable">ℓ₂</a><a id="1788" class="Symbol">}</a>
  <a id="1792" class="Symbol">{</a><a id="1793" href="Categories.Map.html#1793" class="Bound">E</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Categories.Map.html#845" class="Function">Map</a> <a id="1801" href="Categories.Map.html#770" class="Generalizable">ℓ₃</a><a id="1803" class="Symbol">}</a> <a id="1805" class="Symbol">{</a><a id="1806" href="Categories.Map.html#1806" class="Bound">K</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Categories.Map.html#845" class="Function">Map</a> <a id="1814" href="Categories.Map.html#773" class="Generalizable">ℓ₄</a><a id="1816" class="Symbol">}</a>
  <a id="1820" class="Symbol">(</a><a id="1821" href="Categories.Map.html#1821" class="Bound">F</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1830" href="Categories.Map.html#1765" class="Bound">C</a> <a id="1832" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1834" href="Categories.Map.html#1778" class="Bound">D</a> <a id="1836" href="Categories.Map.html#1140" class="Function Operator">]</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Categories.Map.html#1840" class="Bound">G</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1849" href="Categories.Map.html#1778" class="Bound">D</a> <a id="1851" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1853" href="Categories.Map.html#1793" class="Bound">E</a> <a id="1855" href="Categories.Map.html#1140" class="Function Operator">]</a><a id="1856" class="Symbol">)</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Categories.Map.html#1859" class="Bound">H</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1868" href="Categories.Map.html#1793" class="Bound">E</a> <a id="1870" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1872" href="Categories.Map.html#1806" class="Bound">K</a> <a id="1874" href="Categories.Map.html#1140" class="Function Operator">]</a><a id="1875" class="Symbol">)</a>
  <a id="1879" class="Symbol">→</a> <a id="1881" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1892" href="Categories.Map.html#1765" class="Bound">C</a> <a id="1894" href="Categories.Map.html#1793" class="Bound">E</a> <a id="1896" href="Categories.Map.html#1806" class="Bound">K</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1910" href="Categories.Map.html#1765" class="Bound">C</a> <a id="1912" href="Categories.Map.html#1778" class="Bound">D</a> <a id="1914" href="Categories.Map.html#1793" class="Bound">E</a> <a id="1916" href="Categories.Map.html#1821" class="Bound">F</a> <a id="1918" href="Categories.Map.html#1840" class="Bound">G</a><a id="1919" class="Symbol">)</a> <a id="1921" href="Categories.Map.html#1859" class="Bound">H</a>
   <a id="1926" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1928" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1939" href="Categories.Map.html#1765" class="Bound">C</a> <a id="1941" href="Categories.Map.html#1778" class="Bound">D</a> <a id="1943" href="Categories.Map.html#1806" class="Bound">K</a> <a id="1945" href="Categories.Map.html#1821" class="Bound">F</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="1959" href="Categories.Map.html#1778" class="Bound">D</a> <a id="1961" href="Categories.Map.html#1793" class="Bound">E</a> <a id="1963" href="Categories.Map.html#1806" class="Bound">K</a>  <a id="1966" href="Categories.Map.html#1840" class="Bound">G</a> <a id="1968" href="Categories.Map.html#1859" class="Bound">H</a><a id="1969" class="Symbol">)</a>
<a id="1971" href="Categories.Map.html#1753" class="Function">assocMap</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Categories.Map.html#1981" class="Bound">α</a> <a id="1983" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1985" href="Categories.Map.html#1985" class="Bound">β</a> <a id="1987" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1989" href="Categories.Map.html#1989" class="Bound">p</a><a id="1990" class="Symbol">)</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Categories.Map.html#1993" class="Bound">α&#39;</a> <a id="1996" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1998" href="Categories.Map.html#1998" class="Bound">β&#39;</a> <a id="2001" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2003" href="Categories.Map.html#2003" class="Bound">q</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Categories.Map.html#2007" class="Bound">α&#39;&#39;</a> <a id="2011" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2013" href="Categories.Map.html#2013" class="Bound">β&#39;&#39;</a> <a id="2017" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2019" href="Categories.Map.html#2019" class="Bound">r</a><a id="2020" class="Symbol">)</a> <a id="2022" class="Symbol">=</a>
  <a id="2026" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2039" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2041" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2056" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2058" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2065" class="Symbol">λ</a> <a id="2067" href="Categories.Map.html#2067" class="Bound">c</a> <a id="2069" class="Symbol">→</a>
    <a id="2075" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="2084" href="Categories.Map.html#2019" class="Bound">r</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Categories.Map.html#1993" class="Bound">α&#39;</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Categories.Map.html#1981" class="Bound">α</a> <a id="2093" href="Categories.Map.html#2067" class="Bound">c</a><a id="2094" class="Symbol">)))</a>
         <a id="2107" class="Symbol">(</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="2117" href="Categories.Map.html#2013" class="Bound">β&#39;&#39;</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2127" href="Categories.Map.html#1998" class="Bound">β&#39;</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Categories.Map.html#1989" class="Bound">p</a> <a id="2133" href="Categories.Map.html#2067" class="Bound">c</a><a id="2134" class="Symbol">))</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Categories.Map.html#2003" class="Bound">q</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Categories.Map.html#1981" class="Bound">α</a> <a id="2143" href="Categories.Map.html#2067" class="Bound">c</a><a id="2144" class="Symbol">))))</a>
  <a id="2151" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2153" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Categories.Map.html#2013" class="Bound">β&#39;&#39;</a> <a id="2175" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2177" href="Categories.Map.html#1998" class="Bound">β&#39;</a><a id="2179" class="Symbol">)</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Categories.Map.html#1989" class="Bound">p</a> <a id="2184" href="Categories.Map.html#2067" class="Bound">c</a><a id="2185" class="Symbol">))</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2194" href="Categories.Map.html#2013" class="Bound">β&#39;&#39;</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Categories.Map.html#2003" class="Bound">q</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Categories.Map.html#1981" class="Bound">α</a> <a id="2204" href="Categories.Map.html#2067" class="Bound">c</a><a id="2205" class="Symbol">)))</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Categories.Map.html#2019" class="Bound">r</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Categories.Map.html#1993" class="Bound">α&#39;</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Categories.Map.html#1981" class="Bound">α</a> <a id="2219" href="Categories.Map.html#2067" class="Bound">c</a><a id="2220" class="Symbol">))))))</a>

<a id="2228" class="Comment">-- Unit laws</a>
<a id="2241" class="Keyword">module</a> <a id="2248" href="Categories.Map.html#2248" class="Module">_</a> <a id="2250" class="Symbol">{</a><a id="2251" href="Categories.Map.html#2251" class="Bound">C</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="Categories.Map.html#845" class="Function">Map</a> <a id="2259" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="2261" class="Symbol">}</a> <a id="2263" class="Symbol">{</a><a id="2264" href="Categories.Map.html#2264" class="Bound">D</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Categories.Map.html#845" class="Function">Map</a> <a id="2272" href="Categories.Map.html#767" class="Generalizable">ℓ₂</a><a id="2274" class="Symbol">}</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Categories.Map.html#2277" class="Bound">F</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="2286" href="Categories.Map.html#2251" class="Bound">C</a> <a id="2288" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="2290" href="Categories.Map.html#2264" class="Bound">D</a> <a id="2292" href="Categories.Map.html#1140" class="Function Operator">]</a><a id="2293" class="Symbol">)</a> <a id="2295" class="Keyword">where</a>
  <a id="2303" href="Categories.Map.html#2303" class="Function">MapIdL</a> <a id="2310" class="Symbol">:</a> <a id="2312" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="2323" href="Categories.Map.html#2251" class="Bound">C</a> <a id="2325" href="Categories.Map.html#2251" class="Bound">C</a> <a id="2327" href="Categories.Map.html#2264" class="Bound">D</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="2339" class="Symbol">{</a><a id="2340" class="Argument">C</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="Categories.Map.html#2251" class="Bound">C</a><a id="2345" class="Symbol">})</a> <a id="2348" href="Categories.Map.html#2277" class="Bound">F</a> <a id="2350" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2352" href="Categories.Map.html#2277" class="Bound">F</a>
  <a id="2356" href="Categories.Map.html#2303" class="Function">MapIdL</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2378" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2394" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2396" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2403" class="Symbol">λ</a> <a id="2405" href="Categories.Map.html#2405" class="Bound">x</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2420" class="Symbol">_))))</a>

  <a id="2429" href="Categories.Map.html#2429" class="Function">MapIdR</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="2449" href="Categories.Map.html#2251" class="Bound">C</a> <a id="2451" href="Categories.Map.html#2264" class="Bound">D</a> <a id="2453" href="Categories.Map.html#2264" class="Bound">D</a> <a id="2455" href="Categories.Map.html#2277" class="Bound">F</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="2467" class="Symbol">{</a><a id="2468" class="Argument">C</a> <a id="2470" class="Symbol">=</a> <a id="2472" href="Categories.Map.html#2264" class="Bound">D</a><a id="2473" class="Symbol">})</a> <a id="2476" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2478" href="Categories.Map.html#2277" class="Bound">F</a>
  <a id="2482" href="Categories.Map.html#2429" class="Function">MapIdR</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2498" class="Symbol">(</a><a id="2499" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2504" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2520" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2522" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2529" class="Symbol">λ</a> <a id="2531" href="Categories.Map.html#2531" class="Bound">x</a> <a id="2533" class="Symbol">→</a> <a id="2535" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2546" class="Symbol">_))))</a>

<a id="2553" class="Comment">-- The category</a>
<a id="𝑴𝑨𝑷"></a><a id="2569" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2573" class="Symbol">:</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Categories.Map.html#2576" class="Bound">ℓ</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="2604" href="Categories.Map.html#2576" class="Bound">ℓ</a><a id="2605" class="Symbol">)</a> <a id="2607" href="Categories.Map.html#2576" class="Bound">ℓ</a>
<a id="2609" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2613" href="Categories.Map.html#2613" class="Bound">ℓ</a> <a id="2615" class="Symbol">.</a><a id="2616" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Categories.Map.html#845" class="Function">Map</a> <a id="2625" href="Categories.Map.html#2613" class="Bound">ℓ</a>
<a id="2627" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2631" href="Categories.Map.html#2631" class="Bound">ℓ</a> <a id="2633" class="Symbol">.</a><a id="2634" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="2643" href="Categories.Map.html#2643" class="Bound">A</a> <a id="2645" href="Categories.Map.html#2645" class="Bound">B</a> <a id="2647" class="Symbol">=</a> <a id="2649" href="Categories.Map.html#1140" class="Function Operator">Map[_,_]</a> <a id="2658" href="Categories.Map.html#2643" class="Bound">A</a> <a id="2660" href="Categories.Map.html#2645" class="Bound">B</a>
<a id="2662" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2666" href="Categories.Map.html#2666" class="Bound">ℓ</a> <a id="2668" class="Symbol">.</a><a id="2669" href="Cubical.WildCat.Base.html#436" class="Field">WildCat.id</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Categories.Map.html#1615" class="Function">idHomMap</a>
<a id="2691" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2695" href="Categories.Map.html#2695" class="Bound">ℓ</a> <a id="2697" class="Symbol">.</a><a id="2698" href="Categories.Map.html#736" class="Field">cC</a> <a id="2701" class="Symbol">{</a><a id="2702" class="Argument">x</a> <a id="2704" class="Symbol">=</a> <a id="2706" href="Categories.Map.html#2706" class="Bound">x</a><a id="2707" class="Symbol">}</a> <a id="2709" class="Symbol">{</a><a id="2710" href="Categories.Map.html#2710" class="Bound">y</a><a id="2711" class="Symbol">}</a> <a id="2713" class="Symbol">{</a><a id="2714" href="Categories.Map.html#2714" class="Bound">z</a><a id="2715" class="Symbol">}</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="2730" href="Categories.Map.html#2706" class="Bound">x</a> <a id="2732" href="Categories.Map.html#2710" class="Bound">y</a> <a id="2734" href="Categories.Map.html#2714" class="Bound">z</a>
<a id="2736" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2740" href="Categories.Map.html#2740" class="Bound">ℓ</a> <a id="2742" class="Symbol">.</a><a id="2743" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="2748" class="Symbol">{</a><a id="2749" class="Argument">x</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Categories.Map.html#2753" class="Bound">x</a><a id="2754" class="Symbol">}</a> <a id="2756" class="Symbol">{</a><a id="2757" href="Categories.Map.html#2757" class="Bound">y</a><a id="2758" class="Symbol">}</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="Categories.Map.html#2303" class="Function">MapIdL</a> <a id="2769" class="Symbol">{</a><a id="2770" class="Argument">C</a> <a id="2772" class="Symbol">=</a> <a id="2774" href="Categories.Map.html#2753" class="Bound">x</a><a id="2775" class="Symbol">}</a> <a id="2777" class="Symbol">{</a><a id="2778" href="Categories.Map.html#2757" class="Bound">y</a><a id="2779" class="Symbol">}</a>
<a id="2781" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2785" href="Categories.Map.html#2785" class="Bound">ℓ</a> <a id="2787" class="Symbol">.</a><a id="2788" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="2793" class="Symbol">{</a><a id="2794" class="Argument">x</a> <a id="2796" class="Symbol">=</a> <a id="2798" href="Categories.Map.html#2798" class="Bound">x</a><a id="2799" class="Symbol">}</a> <a id="2801" class="Symbol">{</a><a id="2802" href="Categories.Map.html#2802" class="Bound">y</a><a id="2803" class="Symbol">}</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Categories.Map.html#2429" class="Function">MapIdR</a> <a id="2814" class="Symbol">{</a><a id="2815" class="Argument">C</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Categories.Map.html#2798" class="Bound">x</a><a id="2820" class="Symbol">}</a> <a id="2822" class="Symbol">{</a><a id="2823" href="Categories.Map.html#2802" class="Bound">y</a><a id="2824" class="Symbol">}</a>
<a id="2826" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="2830" href="Categories.Map.html#2830" class="Bound">ℓ</a> <a id="2832" class="Symbol">.</a><a id="2833" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2840" class="Symbol">{</a><a id="2841" class="Argument">u</a> <a id="2843" class="Symbol">=</a> <a id="2845" href="Categories.Map.html#2845" class="Bound">u</a><a id="2846" class="Symbol">}</a> <a id="2848" class="Symbol">{</a><a id="2849" href="Categories.Map.html#2849" class="Bound">v</a><a id="2850" class="Symbol">}</a> <a id="2852" class="Symbol">{</a><a id="2853" href="Categories.Map.html#2853" class="Bound">x</a><a id="2854" class="Symbol">}</a> <a id="2856" class="Symbol">{</a><a id="2857" href="Categories.Map.html#2857" class="Bound">y</a><a id="2858" class="Symbol">}</a> <a id="2860" href="Categories.Map.html#2860" class="Bound">f</a> <a id="2862" href="Categories.Map.html#2862" class="Bound">g</a> <a id="2864" href="Categories.Map.html#2864" class="Bound">h</a> <a id="2866" class="Symbol">=</a>
  <a id="2870" href="Categories.Map.html#1753" class="Function">assocMap</a> <a id="2879" class="Symbol">{</a><a id="2880" class="Argument">C</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="Categories.Map.html#2845" class="Bound">u</a><a id="2885" class="Symbol">}</a> <a id="2887" class="Symbol">{</a><a id="2888" href="Categories.Map.html#2849" class="Bound">v</a><a id="2889" class="Symbol">}</a> <a id="2891" class="Symbol">{</a><a id="2892" href="Categories.Map.html#2853" class="Bound">x</a><a id="2893" class="Symbol">}</a> <a id="2895" class="Symbol">{</a><a id="2896" href="Categories.Map.html#2857" class="Bound">y</a><a id="2897" class="Symbol">}</a> <a id="2899" href="Categories.Map.html#2860" class="Bound">f</a> <a id="2901" href="Categories.Map.html#2862" class="Bound">g</a> <a id="2903" href="Categories.Map.html#2864" class="Bound">h</a>

<a id="2906" class="Comment">-------- Univalence and J --------</a>

<a id="2942" class="Comment">-- Equivalence of objects</a>
<a id="_≃Map_"></a><a id="2968" href="Categories.Map.html#2968" class="Function Operator">_≃Map_</a> <a id="2975" class="Symbol">:</a> <a id="2977" class="Symbol">{</a><a id="2978" href="Categories.Map.html#2978" class="Bound">ℓ₁</a> <a id="2981" href="Categories.Map.html#2981" class="Bound">ℓ₂</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2991" class="Symbol">}</a> <a id="2993" class="Symbol">→</a> <a id="2995" href="Categories.Map.html#845" class="Function">Map</a> <a id="2999" href="Categories.Map.html#2978" class="Bound">ℓ₁</a> <a id="3002" class="Symbol">→</a> <a id="3004" href="Categories.Map.html#845" class="Function">Map</a> <a id="3008" href="Categories.Map.html#2981" class="Bound">ℓ₂</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3018" class="Symbol">_</a>
<a id="3020" class="Symbol">(</a><a id="3021" href="Categories.Map.html#3021" class="Bound">A</a> <a id="3023" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3025" href="Categories.Map.html#3025" class="Bound">B</a> <a id="3027" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3029" href="Categories.Map.html#3029" class="Bound">f</a><a id="3030" class="Symbol">)</a> <a id="3032" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Categories.Map.html#3038" class="Bound">X</a> <a id="3040" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3042" href="Categories.Map.html#3042" class="Bound">Y</a> <a id="3044" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3046" href="Categories.Map.html#3046" class="Bound">g</a><a id="3047" class="Symbol">)</a> <a id="3049" class="Symbol">=</a>
  <a id="3053" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3056" href="Categories.Map.html#3056" class="Bound">e1</a> <a id="3059" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3061" href="Categories.Map.html#3021" class="Bound">A</a> <a id="3063" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3065" href="Categories.Map.html#3038" class="Bound">X</a> <a id="3067" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3069" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3072" href="Categories.Map.html#3072" class="Bound">e2</a> <a id="3075" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3077" href="Categories.Map.html#3025" class="Bound">B</a> <a id="3079" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3081" href="Categories.Map.html#3042" class="Bound">Y</a> <a id="3083" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3085" class="Symbol">((</a><a id="3087" href="Categories.Map.html#3087" class="Bound">a</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Categories.Map.html#3021" class="Bound">A</a><a id="3092" class="Symbol">)</a> <a id="3094" class="Symbol">→</a> <a id="3096" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3100" href="Categories.Map.html#3072" class="Bound">e2</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Categories.Map.html#3029" class="Bound">f</a> <a id="3106" href="Categories.Map.html#3087" class="Bound">a</a><a id="3107" class="Symbol">)</a> <a id="3109" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3111" href="Categories.Map.html#3046" class="Bound">g</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3118" href="Categories.Map.html#3056" class="Bound">e1</a> <a id="3121" href="Categories.Map.html#3087" class="Bound">a</a><a id="3122" class="Symbol">))</a>

<a id="3126" class="Comment">-- Identity equivalence</a>
<a id="IdMapEquiv"></a><a id="3150" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="3161" class="Symbol">:</a> <a id="3163" class="Symbol">{</a><a id="3164" href="Categories.Map.html#3164" class="Bound">ℓ₁</a> <a id="3167" class="Symbol">:</a> <a id="3169" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3174" class="Symbol">}</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Categories.Map.html#3177" class="Bound">A</a> <a id="3179" class="Symbol">:</a> <a id="3181" href="Categories.Map.html#845" class="Function">Map</a> <a id="3185" href="Categories.Map.html#3164" class="Bound">ℓ₁</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Categories.Map.html#3177" class="Bound">A</a> <a id="3193" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="3198" href="Categories.Map.html#3177" class="Bound">A</a>
<a id="3200" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="3211" href="Categories.Map.html#3211" class="Bound">A</a> <a id="3213" class="Symbol">.</a><a id="3214" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3218" class="Symbol">=</a> <a id="3220" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3228" class="Symbol">_</a>
<a id="3230" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="3241" href="Categories.Map.html#3241" class="Bound">A</a> <a id="3243" class="Symbol">.</a><a id="3244" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3248" class="Symbol">.</a><a id="3249" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3253" class="Symbol">=</a> <a id="3255" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3263" class="Symbol">_</a>
<a id="3265" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="3276" href="Categories.Map.html#3276" class="Bound">A</a> <a id="3278" class="Symbol">.</a><a id="3279" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3283" class="Symbol">.</a><a id="3284" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3288" class="Symbol">_</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3298" class="Comment">-- Total space of ≃Map is contractible</a>
<a id="isContrTot≃Map"></a><a id="3337" href="Categories.Map.html#3337" class="Function">isContrTot≃Map</a> <a id="3352" class="Symbol">:</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Categories.Map.html#3355" class="Bound">A</a> <a id="3357" class="Symbol">:</a> <a id="3359" href="Categories.Map.html#845" class="Function">Map</a> <a id="3363" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="3365" class="Symbol">)</a> <a id="3367" class="Symbol">→</a> <a id="3369" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3381" href="Categories.Map.html#3381" class="Bound">B</a> <a id="3383" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3385" href="Categories.Map.html#845" class="Function">Map</a> <a id="3389" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a> <a id="3392" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Categories.Map.html#3355" class="Bound">A</a> <a id="3397" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="3402" href="Categories.Map.html#3381" class="Bound">B</a><a id="3403" class="Symbol">))</a>
<a id="3406" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Categories.Map.html#3337" class="Function">isContrTot≃Map</a> <a id="3426" href="Categories.Map.html#3426" class="Bound">A</a><a id="3427" class="Symbol">)</a> <a id="3429" class="Symbol">=</a> <a id="3431" href="Categories.Map.html#3426" class="Bound">A</a> <a id="3433" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3435" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="3446" href="Categories.Map.html#3426" class="Bound">A</a>
<a id="3448" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Categories.Map.html#3337" class="Function">isContrTot≃Map</a> <a id="3468" href="Categories.Map.html#3468" class="Bound">A</a><a id="3469" class="Symbol">)</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Categories.Map.html#3489" class="Function">lem</a> <a id="3477" class="Symbol">_</a>
  <a id="3481" class="Keyword">where</a>
  <a id="3489" href="Categories.Map.html#3489" class="Function">lem</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3506" href="Categories.Map.html#3506" class="Bound">B</a> <a id="3508" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3510" href="Categories.Map.html#845" class="Function">Map</a> <a id="3514" class="Symbol">_</a> <a id="3516" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Categories.Map.html#3468" class="Bound">A</a> <a id="3521" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="3526" href="Categories.Map.html#3506" class="Bound">B</a><a id="3527" class="Symbol">))</a>
  <a id="3532" href="Categories.Map.html#3489" class="Function">lem</a> <a id="3536" class="Symbol">=</a> <a id="3538" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="3563" class="Number">1</a>
    <a id="3569" class="Symbol">(</a><a id="3570" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3578" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a>
     <a id="3595" class="Symbol">(</a><a id="3596" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a>
       <a id="3627" class="Symbol">(λ</a> <a id="3630" href="Categories.Map.html#3630" class="Bound">A&#39;</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3651" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="3662" class="Symbol">)</a>
                <a id="3680" class="Symbol">(</a><a id="3681" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="3713" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a><a id="3723" class="Symbol">))</a>
                 <a id="3743" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="3754" class="Symbol">)))</a>
      <a id="3764" class="Symbol">(</a><a id="3765" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3781" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="3792" class="Symbol">)</a>
       <a id="3801" class="Symbol">(</a><a id="3802" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="3826" class="Symbol">λ</a> <a id="3828" href="Categories.Map.html#3828" class="Bound">Ae</a>
        <a id="3839" class="Symbol">→</a> <a id="3841" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3849" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a>
            <a id="3898" class="Symbol">(λ</a> <a id="3901" href="Categories.Map.html#3901" class="Bound">B</a> <a id="3903" class="Symbol">→</a> <a id="3905" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3921" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="3932" class="Symbol">)</a>
            <a id="3946" class="Symbol">(</a><a id="3947" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="3979" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a><a id="3989" class="Symbol">))</a> <a id="3992" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="4003" class="Symbol">)))</a>
        <a id="4015" class="Symbol">(</a><a id="4016" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="4023" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="4034" class="Symbol">)))</a>
        <a id="4046" class="Symbol">(</a><a id="4047" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="4086" class="Symbol">(</a><a id="4087" href="Categories.Map.html#3468" class="Bound">A</a> <a id="4089" class="Symbol">.</a><a id="4090" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4093" class="Symbol">)))</a>
          <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Categories.Map.html#3468" class="Bound">A</a> <a id="4150" class="Symbol">.</a><a id="4151" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4155" class="Symbol">.</a><a id="4156" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4159" class="Symbol">)))</a>
           <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="4190" class="Symbol">(λ</a> <a id="4193" href="Categories.Map.html#4193" class="Bound">_</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a><a id="4206" class="Symbol">))))))))</a>
        <a id="4223" class="Symbol">(</a><a id="4224" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Categories.Map.html#3468" class="Bound">A</a> <a id="4256" class="Symbol">.</a><a id="4257" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4261" class="Symbol">.</a><a id="4262" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4265" class="Symbol">)))</a>

<a id="4270" class="Comment">-- J rule</a>
<a id="JMap"></a><a id="4280" href="Categories.Map.html#4280" class="Function">JMap</a> <a id="4285" class="Symbol">:</a> <a id="4287" class="Symbol">{</a><a id="4288" href="Categories.Map.html#4288" class="Bound">A</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="Categories.Map.html#845" class="Function">Map</a> <a id="4296" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="4298" class="Symbol">}</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Categories.Map.html#4301" class="Bound">P</a> <a id="4303" class="Symbol">:</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Categories.Map.html#4306" class="Bound">A&#39;</a> <a id="4309" class="Symbol">:</a> <a id="4311" href="Categories.Map.html#845" class="Function">Map</a> <a id="4315" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="4317" class="Symbol">)</a> <a id="4319" class="Symbol">→</a> <a id="4321" href="Categories.Map.html#4288" class="Bound">A</a> <a id="4323" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="4328" href="Categories.Map.html#4306" class="Bound">A&#39;</a> <a id="4331" class="Symbol">→</a> <a id="4333" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4338" href="Categories.Map.html#767" class="Generalizable">ℓ₂</a><a id="4340" class="Symbol">)</a>
                    <a id="4362" class="Symbol">(</a><a id="4363" href="Categories.Map.html#4363" class="Bound">e</a> <a id="4365" class="Symbol">:</a> <a id="4367" href="Categories.Map.html#4301" class="Bound">P</a> <a id="4369" href="Categories.Map.html#4288" class="Bound">A</a> <a id="4371" class="Symbol">(</a><a id="4372" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="4383" href="Categories.Map.html#4288" class="Bound">A</a><a id="4384" class="Symbol">))</a>
    <a id="4391" class="Symbol">→</a> <a id="4393" class="Symbol">(</a><a id="4394" href="Categories.Map.html#4394" class="Bound">A&#39;</a> <a id="4397" class="Symbol">:</a> <a id="4399" class="Symbol">_)</a> <a id="4402" class="Symbol">(</a><a id="4403" href="Categories.Map.html#4403" class="Bound">e</a> <a id="4405" class="Symbol">:</a> <a id="4407" class="Symbol">_)</a> <a id="4410" class="Symbol">→</a> <a id="4412" href="Categories.Map.html#4301" class="Bound">P</a> <a id="4414" href="Categories.Map.html#4394" class="Bound">A&#39;</a> <a id="4417" href="Categories.Map.html#4403" class="Bound">e</a>
<a id="4419" href="Categories.Map.html#4280" class="Function">JMap</a> <a id="4424" class="Symbol">{</a><a id="4425" class="Argument">A</a> <a id="4427" class="Symbol">=</a> <a id="4429" href="Categories.Map.html#4429" class="Bound">A</a><a id="4430" class="Symbol">}</a> <a id="4432" href="Categories.Map.html#4432" class="Bound">P</a> <a id="4434" href="Categories.Map.html#4434" class="Bound">idp</a> <a id="4438" href="Categories.Map.html#4438" class="Bound">A&#39;</a> <a id="4441" href="Categories.Map.html#4441" class="Bound">e&#39;</a> <a id="4444" class="Symbol">=</a>
  <a id="4448" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4454" class="Symbol">(λ</a> <a id="4457" href="Categories.Map.html#4457" class="Bound">x</a> <a id="4459" class="Symbol">→</a> <a id="4461" href="Categories.Map.html#4432" class="Bound">P</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4468" href="Categories.Map.html#4457" class="Bound">x</a><a id="4469" class="Symbol">)</a> <a id="4471" class="Symbol">(</a><a id="4472" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4476" href="Categories.Map.html#4457" class="Bound">x</a><a id="4477" class="Symbol">))</a>
    <a id="4484" class="Symbol">(</a><a id="4485" href="Categories.Map.html#3337" class="Function">isContrTot≃Map</a> <a id="4500" href="Categories.Map.html#4429" class="Bound">A</a> <a id="4502" class="Symbol">.</a><a id="4503" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Categories.Map.html#4438" class="Bound">A&#39;</a> <a id="4511" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4513" href="Categories.Map.html#4441" class="Bound">e&#39;</a><a id="4515" class="Symbol">))</a> <a id="4518" href="Categories.Map.html#4434" class="Bound">idp</a>

<a id="4523" class="Comment">-- Univalence</a>
<a id="univalenceMap"></a><a id="4537" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="4551" class="Symbol">:</a> <a id="4553" class="Symbol">∀</a> <a id="4555" class="Symbol">{</a><a id="4556" href="Categories.Map.html#4556" class="Bound">A</a> <a id="4558" href="Categories.Map.html#4558" class="Bound">B</a> <a id="4560" class="Symbol">:</a> <a id="4562" href="Categories.Map.html#845" class="Function">Map</a> <a id="4566" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="4568" class="Symbol">}</a> <a id="4570" class="Symbol">→</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Categories.Map.html#4556" class="Bound">A</a> <a id="4575" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4577" href="Categories.Map.html#4558" class="Bound">B</a><a id="4578" class="Symbol">)</a> <a id="4580" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Categories.Map.html#4556" class="Bound">A</a> <a id="4585" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="4590" href="Categories.Map.html#4558" class="Bound">B</a><a id="4591" class="Symbol">)</a>
<a id="4593" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="4607" class="Symbol">=</a>
  <a id="4611" href="Cubical.Foundations.Equiv.Fiberwise.html#4356" class="Function">fundamentalTheoremOfId</a> <a id="4634" href="Categories.Map.html#2968" class="Function Operator">_≃Map_</a> <a id="4641" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="4652" href="Categories.Map.html#3337" class="Function">isContrTot≃Map</a> <a id="4667" class="Symbol">_</a> <a id="4669" class="Symbol">_</a>

<a id="4672" class="Comment">-- Univalence: β rule</a>
<a id="univalenceMapRefl"></a><a id="4694" href="Categories.Map.html#4694" class="Function">univalenceMapRefl</a> <a id="4712" class="Symbol">:</a> <a id="4714" class="Symbol">{</a><a id="4715" href="Categories.Map.html#4715" class="Bound">A</a> <a id="4717" class="Symbol">:</a> <a id="4719" href="Categories.Map.html#845" class="Function">Map</a> <a id="4723" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="4725" class="Symbol">}</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4733" class="Symbol">(</a><a id="4734" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="4748" class="Symbol">{</a><a id="4749" class="Argument">A</a> <a id="4751" class="Symbol">=</a> <a id="4753" href="Categories.Map.html#4715" class="Bound">A</a><a id="4754" class="Symbol">})</a> <a id="4757" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4762" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4764" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="4775" href="Categories.Map.html#4715" class="Bound">A</a>
<a id="4777" href="Categories.Map.html#4694" class="Function">univalenceMapRefl</a> <a id="4795" class="Symbol">=</a> <a id="4797" href="Cubical.Foundations.Equiv.Fiberwise.html#4607" class="Function">fundamentalTheoremOfIdβ</a> <a id="4821" href="Categories.Map.html#2968" class="Function Operator">_≃Map_</a> <a id="4828" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="4839" href="Categories.Map.html#3337" class="Function">isContrTot≃Map</a> <a id="4854" class="Symbol">_</a>

<a id="4857" class="Comment">-- Univalence: β rule, other way around</a>
<a id="univalence⁻IdMapEquiv"></a><a id="4897" href="Categories.Map.html#4897" class="Function">univalence⁻IdMapEquiv</a> <a id="4919" class="Symbol">:</a> <a id="4921" class="Symbol">{</a><a id="4922" href="Categories.Map.html#4922" class="Bound">A</a> <a id="4924" class="Symbol">:</a> <a id="4926" href="Categories.Map.html#845" class="Function">Map</a> <a id="4930" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="4932" class="Symbol">}</a> <a id="4934" class="Symbol">→</a> <a id="4936" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="4957" class="Symbol">{</a><a id="4958" class="Argument">A</a> <a id="4960" class="Symbol">=</a> <a id="4962" href="Categories.Map.html#4922" class="Bound">A</a><a id="4963" class="Symbol">})</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Categories.Map.html#3150" class="Function">IdMapEquiv</a> <a id="4978" href="Categories.Map.html#4922" class="Bound">A</a><a id="4979" class="Symbol">)</a> <a id="4981" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4983" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4988" href="Categories.Map.html#4897" class="Function">univalence⁻IdMapEquiv</a> <a id="5010" class="Symbol">{</a><a id="5011" class="Argument">A</a> <a id="5013" class="Symbol">=</a> <a id="5015" href="Categories.Map.html#5015" class="Bound">A</a><a id="5016" class="Symbol">}</a> <a id="5018" class="Symbol">=</a>
  <a id="5022" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5027" class="Symbol">(</a><a id="5028" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5034" href="Categories.Map.html#4537" class="Function">univalenceMap</a><a id="5047" class="Symbol">)</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5054" class="Symbol">(</a><a id="5055" href="Categories.Map.html#4694" class="Function">univalenceMapRefl</a> <a id="5073" class="Symbol">{</a><a id="5074" class="Argument">A</a> <a id="5076" class="Symbol">=</a> <a id="5078" href="Categories.Map.html#5015" class="Bound">A</a><a id="5079" class="Symbol">}))</a>
  <a id="5085" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5087" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="5093" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="5107" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5113" class="Comment">----- Other constructions -----</a>
<a id="5145" class="Comment">-- isEquiv as a predicate on Map</a>
<a id="isEquivMap"></a><a id="5178" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="5189" class="Symbol">:</a> <a id="5191" href="Categories.Map.html#845" class="Function">Map</a> <a id="5195" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a> <a id="5198" class="Symbol">→</a> <a id="5200" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5205" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a>
<a id="5208" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="5219" class="Symbol">(</a><a id="5220" href="Categories.Map.html#5220" class="Bound">A</a> <a id="5222" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5224" href="Categories.Map.html#5224" class="Bound">B</a> <a id="5226" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5228" href="Categories.Map.html#5228" class="Bound">f</a><a id="5229" class="Symbol">)</a> <a id="5231" class="Symbol">=</a> <a id="5233" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5241" href="Categories.Map.html#5228" class="Bound">f</a>

<a id="5244" class="Comment">-- identity function as an element of Map</a>
<a id="idMap"></a><a id="5286" href="Categories.Map.html#5286" class="Function">idMap</a> <a id="5292" class="Symbol">:</a> <a id="5294" class="Symbol">(</a><a id="5295" href="Categories.Map.html#5295" class="Bound">A</a> <a id="5297" class="Symbol">:</a> <a id="5299" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5304" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="5306" class="Symbol">)</a> <a id="5308" class="Symbol">→</a> <a id="5310" href="Categories.Map.html#845" class="Function">Map</a> <a id="5314" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a>
<a id="5317" href="Categories.Map.html#5286" class="Function">idMap</a> <a id="5323" href="Categories.Map.html#5323" class="Bound">A</a> <a id="5325" class="Symbol">=</a> <a id="5327" href="Categories.Map.html#5323" class="Bound">A</a> <a id="5329" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5331" href="Categories.Map.html#5323" class="Bound">A</a> <a id="5333" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5335" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="5341" href="Categories.Map.html#5323" class="Bound">A</a>


<a id="5345" class="Comment">-- retracts in Map</a>
<a id="retractMap"></a><a id="5364" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="5375" class="Symbol">:</a> <a id="5377" class="Symbol">(</a><a id="5378" href="Categories.Map.html#5378" class="Bound">f</a> <a id="5380" href="Categories.Map.html#5380" class="Bound">g</a> <a id="5382" class="Symbol">:</a> <a id="5384" href="Categories.Map.html#845" class="Function">Map</a> <a id="5388" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="5390" class="Symbol">)</a> <a id="5392" class="Symbol">→</a> <a id="5394" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5399" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a>
<a id="5402" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="5413" href="Categories.Map.html#5413" class="Bound">f</a> <a id="5415" href="Categories.Map.html#5415" class="Bound">g</a> <a id="5417" class="Symbol">=</a>
  <a id="5421" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5424" href="Categories.Map.html#5424" class="Bound">F</a> <a id="5426" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5428" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="5433" href="Categories.Map.html#5413" class="Bound">f</a> <a id="5435" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="5437" href="Categories.Map.html#5415" class="Bound">g</a> <a id="5439" href="Categories.Map.html#1140" class="Function Operator">]</a> <a id="5441" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
    <a id="5447" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5450" href="Categories.Map.html#5450" class="Bound">G</a> <a id="5452" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5454" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="5459" href="Categories.Map.html#5415" class="Bound">g</a> <a id="5461" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="5463" href="Categories.Map.html#5413" class="Bound">f</a> <a id="5465" href="Categories.Map.html#1140" class="Function Operator">]</a> <a id="5467" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
      <a id="5475" class="Symbol">(</a><a id="5476" href="Categories.Map.html#1301" class="Function">compHomMap</a> <a id="5487" href="Categories.Map.html#5413" class="Bound">f</a> <a id="5489" class="Symbol">_</a> <a id="5491" href="Categories.Map.html#5413" class="Bound">f</a> <a id="5493" href="Categories.Map.html#5424" class="Bound">F</a> <a id="5495" href="Categories.Map.html#5450" class="Bound">G</a> <a id="5497" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5499" href="Categories.Map.html#1615" class="Function">idHomMap</a> <a id="5508" class="Symbol">{</a><a id="5509" class="Argument">C</a> <a id="5511" class="Symbol">=</a> <a id="5513" href="Categories.Map.html#5413" class="Bound">f</a><a id="5514" class="Symbol">})</a>

<a id="5518" class="Comment">-- retracts of equivalences are equivalences</a>
<a id="retrEquivMap"></a><a id="5563" href="Categories.Map.html#5563" class="Function">retrEquivMap</a> <a id="5576" class="Symbol">:</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Categories.Map.html#5579" class="Bound">i</a> <a id="5581" href="Categories.Map.html#5581" class="Bound">j</a> <a id="5583" class="Symbol">:</a> <a id="5585" href="Categories.Map.html#845" class="Function">Map</a> <a id="5589" href="Categories.Map.html#764" class="Generalizable">ℓ₁</a><a id="5591" class="Symbol">)</a> <a id="5593" class="Symbol">→</a> <a id="5595" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="5606" href="Categories.Map.html#5579" class="Bound">i</a> <a id="5608" class="Symbol">→</a> <a id="5610" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="5621" href="Categories.Map.html#5581" class="Bound">j</a> <a id="5623" href="Categories.Map.html#5579" class="Bound">i</a> <a id="5625" class="Symbol">→</a> <a id="5627" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="5638" href="Categories.Map.html#5581" class="Bound">j</a>
<a id="5640" href="Categories.Map.html#5563" class="Function">retrEquivMap</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Categories.Map.html#5654" class="Bound">A</a> <a id="5656" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5658" href="Categories.Map.html#5658" class="Bound">B</a> <a id="5660" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5662" href="Categories.Map.html#5662" class="Bound">e&#39;</a><a id="5664" class="Symbol">)</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Categories.Map.html#5667" class="Bound">α</a> <a id="5669" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5671" href="Categories.Map.html#5671" class="Bound">β</a> <a id="5673" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5675" href="Categories.Map.html#5675" class="Bound">r</a><a id="5676" class="Symbol">)</a> <a id="5678" href="Categories.Map.html#5678" class="Bound">e</a> <a id="5680" class="Symbol">((</a><a id="5682" href="Categories.Map.html#5682" class="Bound">m1</a> <a id="5685" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5687" href="Categories.Map.html#5687" class="Bound">m2</a> <a id="5690" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5692" href="Categories.Map.html#5692" class="Bound">p</a><a id="5693" class="Symbol">)</a> <a id="5695" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Categories.Map.html#5698" class="Bound">m3</a> <a id="5701" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5703" href="Categories.Map.html#5703" class="Bound">m4</a> <a id="5706" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5708" href="Categories.Map.html#5708" class="Bound">q</a><a id="5709" class="Symbol">)</a> <a id="5711" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5713" href="Categories.Map.html#5713" class="Bound">ps</a><a id="5715" class="Symbol">)</a> <a id="5717" class="Symbol">=</a>
  <a id="5721" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a>
   <a id="5737" class="Symbol">(</a><a id="5738" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="5742" class="Symbol">_</a> <a id="5744" class="Symbol">(</a><a id="5745" href="Categories.Map.html#5698" class="Bound">m3</a> <a id="5748" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5750" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5756" class="Symbol">(_</a> <a id="5759" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5761" href="Categories.Map.html#5678" class="Bound">e</a><a id="5762" class="Symbol">)</a> <a id="5764" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5766" href="Categories.Map.html#5687" class="Bound">m2</a><a id="5768" class="Symbol">)</a>
          <a id="5780" class="Symbol">(λ</a> <a id="5783" href="Categories.Map.html#5783" class="Bound">x</a> <a id="5785" class="Symbol">→</a> <a id="5787" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Categories.Map.html#5708" class="Bound">q</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5801" class="Symbol">(_</a> <a id="5804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5806" href="Categories.Map.html#5678" class="Bound">e</a><a id="5807" class="Symbol">)</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Categories.Map.html#5687" class="Bound">m2</a> <a id="5813" href="Categories.Map.html#5783" class="Bound">x</a><a id="5814" class="Symbol">)))</a>
                <a id="5834" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5836" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5841" href="Categories.Map.html#5703" class="Bound">m4</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="5851" class="Symbol">(_</a> <a id="5854" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5856" href="Categories.Map.html#5678" class="Bound">e</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Categories.Map.html#5687" class="Bound">m2</a> <a id="5863" href="Categories.Map.html#5783" class="Bound">x</a><a id="5864" class="Symbol">))</a>
                <a id="5883" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5885" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5904" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5906" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5909" class="Symbol">)</a> <a id="5911" href="Categories.Map.html#5713" class="Bound">ps</a><a id="5913" class="Symbol">)</a> <a id="5915" href="Categories.Map.html#5783" class="Bound">x</a><a id="5916" class="Symbol">)</a>
          <a id="5928" class="Symbol">(λ</a> <a id="5931" href="Categories.Map.html#5931" class="Bound">x</a> <a id="5933" class="Symbol">→</a> <a id="5935" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Categories.Map.html#5698" class="Bound">m3</a> <a id="5944" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5946" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5952" class="Symbol">(_</a> <a id="5955" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5957" href="Categories.Map.html#5678" class="Bound">e</a><a id="5958" class="Symbol">))</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Categories.Map.html#5692" class="Bound">p</a> <a id="5964" href="Categories.Map.html#5931" class="Bound">x</a><a id="5965" class="Symbol">)</a>
                <a id="5983" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5990" href="Categories.Map.html#5698" class="Bound">m3</a> <a id="5993" class="Symbol">(</a><a id="5994" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6000" class="Symbol">(_</a> <a id="6003" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6005" href="Categories.Map.html#5678" class="Bound">e</a><a id="6006" class="Symbol">)</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Categories.Map.html#5682" class="Bound">m1</a> <a id="6012" href="Categories.Map.html#5931" class="Bound">x</a><a id="6013" class="Symbol">))</a>
                <a id="6032" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6034" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6048" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6052" href="Categories.Map.html#5713" class="Bound">ps</a><a id="6054" class="Symbol">)</a> <a id="6056" href="Categories.Map.html#5931" class="Bound">x</a><a id="6057" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Categories.WildPreorder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.WildPreorder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--lossy-unification</a> <a id="57" class="Symbol">#-}</a>

<a id="62" class="Comment">{-

This file contains a definition of &#39;wild preorders&#39; and J/univalence
for these. These are simply wild categories without equations.

Since the definition of a functor of wild cats does not mention any
other structure than that mentioned of a wild preorders these are
often a more suitable framework. In particular, if a wild functor
F : C → D is an equivalence of wild (univalent) categories (in the
naive sense), this won&#39;t imply that C = D. However, we do get that
⌈ C ⌉ = ⌈ D ⌉ where ⌈_⌉ is the forgetful functor
WildCat → WildPreorder.

-}</a>
<a id="610" class="Keyword">module</a> <a id="617" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a> <a id="641" class="Keyword">where</a>


<a id="649" class="Comment">-- Local imports</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Prelude.html" class="Module">Prelude</a>

<a id="687" class="Comment">-- Library imports</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="790" class="Keyword">open</a> <a id="795" class="Keyword">import</a> <a id="802" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="831" class="Keyword">open</a> <a id="836" class="Keyword">import</a> <a id="843" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="914" class="Keyword">open</a> <a id="919" class="Keyword">import</a> <a id="926" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="956" class="Keyword">open</a> <a id="961" class="Keyword">import</a> <a id="968" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="1043" class="Keyword">open</a> <a id="1048" class="Keyword">import</a> <a id="1055" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="1086" class="Keyword">open</a> <a id="1091" class="Keyword">import</a> <a id="1098" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="1118" class="Keyword">open</a> <a id="1123" class="Keyword">import</a> <a id="1130" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a>
<a id="1151" class="Keyword">open</a> <a id="1156" class="Keyword">import</a> <a id="1163" href="Cubical.WildCat.Functor.html" class="Module">Cubical.WildCat.Functor</a>

<a id="1188" class="Keyword">open</a> <a id="1193" href="Cubical.WildCat.Base.html#310" class="Module">WildCat</a> <a id="1201" class="Keyword">hiding</a> <a id="1208" class="Symbol">(</a><a id="1209" href="Cubical.WildCat.Base.html#810" class="Function Operator">_∘_</a><a id="1212" class="Symbol">)</a>
<a id="1214" class="Keyword">open</a> <a id="1219" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="1224" class="Keyword">private</a>
  <a id="1234" class="Keyword">variable</a>
    <a id="1247" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="1250" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="1253" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="1256" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a> <a id="1259" href="Categories.WildPreorder.html#1259" class="Generalizable">ℓ₅</a> <a id="1262" href="Categories.WildPreorder.html#1262" class="Generalizable">ℓ₆</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Agda.Primitive.html#800" class="Postulate">Level</a>

  <a id="_⋄_"></a><a id="1276" href="Categories.WildPreorder.html#1276" class="Function Operator">_⋄_</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>

<a id="1291" class="Comment">-- To make the coming proofs more convenient, we define wild preorders</a>
<a id="1362" class="Comment">-- using Σ types instead of records. In the future, the Cubical</a>
<a id="1426" class="Comment">-- library should define a wild cat as wild preorder + equations.</a>
<a id="WildPreorder"></a><a id="1492" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="1505" class="Symbol">:</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Categories.WildPreorder.html#1508" class="Bound">ℓ</a> <a id="1510" href="Categories.WildPreorder.html#1510" class="Bound">ℓ&#39;</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1543" href="Categories.WildPreorder.html#1508" class="Bound">ℓ</a> <a id="1545" href="Categories.WildPreorder.html#1510" class="Bound">ℓ&#39;</a><a id="1547" class="Symbol">))</a>
<a id="1550" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="1563" href="Categories.WildPreorder.html#1563" class="Bound">ℓ</a> <a id="1565" href="Categories.WildPreorder.html#1565" class="Bound">ℓ&#39;</a> <a id="1568" class="Symbol">=</a>
  <a id="1572" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1575" href="Categories.WildPreorder.html#1575" class="Bound">ob</a> <a id="1578" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1580" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1585" href="Categories.WildPreorder.html#1563" class="Bound">ℓ</a> <a id="1587" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1589" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1592" href="Categories.WildPreorder.html#1592" class="Bound">hom</a> <a id="1596" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Categories.WildPreorder.html#1575" class="Bound">ob</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Categories.WildPreorder.html#1575" class="Bound">ob</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1614" href="Categories.WildPreorder.html#1565" class="Bound">ℓ&#39;</a><a id="1616" class="Symbol">)</a> <a id="1618" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
      <a id="1626" class="Symbol">((</a><a id="1628" href="Categories.WildPreorder.html#1628" class="Bound">x</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Categories.WildPreorder.html#1575" class="Bound">ob</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Categories.WildPreorder.html#1592" class="Bound">hom</a> <a id="1642" href="Categories.WildPreorder.html#1628" class="Bound">x</a> <a id="1644" href="Categories.WildPreorder.html#1628" class="Bound">x</a><a id="1645" class="Symbol">)</a>
    <a id="1651" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1653" class="Symbol">((</a><a id="1655" href="Categories.WildPreorder.html#1655" class="Bound">x</a> <a id="1657" href="Categories.WildPreorder.html#1657" class="Bound">y</a> <a id="1659" href="Categories.WildPreorder.html#1659" class="Bound">z</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Categories.WildPreorder.html#1575" class="Bound">ob</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="Categories.WildPreorder.html#1592" class="Bound">hom</a> <a id="1673" href="Categories.WildPreorder.html#1655" class="Bound">x</a> <a id="1675" href="Categories.WildPreorder.html#1657" class="Bound">y</a> <a id="1677" class="Symbol">→</a> <a id="1679" href="Categories.WildPreorder.html#1592" class="Bound">hom</a> <a id="1683" href="Categories.WildPreorder.html#1657" class="Bound">y</a> <a id="1685" href="Categories.WildPreorder.html#1659" class="Bound">z</a> <a id="1687" class="Symbol">→</a> <a id="1689" href="Categories.WildPreorder.html#1592" class="Bound">hom</a> <a id="1693" href="Categories.WildPreorder.html#1655" class="Bound">x</a> <a id="1695" href="Categories.WildPreorder.html#1659" class="Bound">z</a><a id="1696" class="Symbol">)</a>

<a id="1699" class="Comment">-- Fields</a>
<a id="1709" class="Keyword">module</a> <a id="1716" href="Categories.WildPreorder.html#1716" class="Module">_</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Categories.WildPreorder.html#1719" class="Bound">C</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="1736" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="1739" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Keyword">where</a>
  <a id="1751" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1762" href="Categories.WildPreorder.html#1719" class="Bound">C</a>
  <a id="1766" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1783" href="Categories.WildPreorder.html#1719" class="Bound">C</a><a id="1784" class="Symbol">)</a>
  <a id="1788" href="Categories.WildPreorder.html#1788" class="Function">idʷᵖ</a> <a id="1793" class="Symbol">=</a> <a id="1795" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1809" href="Categories.WildPreorder.html#1719" class="Bound">C</a><a id="1810" class="Symbol">))</a>
  <a id="1815" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1838" href="Categories.WildPreorder.html#1719" class="Bound">C</a><a id="1839" class="Symbol">))</a>

<a id="1843" class="Comment">-- Forgetful map from wild cats wild preorders</a>
<a id="⌈_⌉"></a><a id="1890" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈_⌉</a> <a id="1894" class="Symbol">:</a> <a id="1896" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1904" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="1907" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="1925" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="1928" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a>
<a id="1931" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈_⌉</a> <a id="1935" href="Categories.WildPreorder.html#1935" class="Bound">C</a> <a id="1937" class="Symbol">.</a><a id="1938" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1942" class="Symbol">=</a> <a id="1944" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="1947" href="Categories.WildPreorder.html#1935" class="Bound">C</a>
<a id="1949" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈_⌉</a> <a id="1953" href="Categories.WildPreorder.html#1953" class="Bound">C</a> <a id="1955" class="Symbol">.</a><a id="1956" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1960" class="Symbol">.</a><a id="1961" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1965" class="Symbol">=</a> <a id="1967" href="Categories.WildPreorder.html#1953" class="Bound">C</a> <a id="1969" href="Cubical.WildCat.Base.html#937" class="Function Operator">[_,_]</a>
<a id="1975" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈_⌉</a> <a id="1979" href="Categories.WildPreorder.html#1979" class="Bound">C</a> <a id="1981" class="Symbol">.</a><a id="1982" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1986" class="Symbol">.</a><a id="1987" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1991" class="Symbol">.</a><a id="1992" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1996" class="Symbol">_</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Cubical.WildCat.Base.html#436" class="Field">WildCat.id</a> <a id="2011" href="Categories.WildPreorder.html#1979" class="Bound">C</a>
<a id="2013" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈_⌉</a> <a id="2017" href="Categories.WildPreorder.html#2017" class="Bound">C</a> <a id="2019" class="Symbol">.</a><a id="2020" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2024" class="Symbol">.</a><a id="2025" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2029" class="Symbol">.</a><a id="2030" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2034" class="Symbol">_</a> <a id="2036" class="Symbol">_</a> <a id="2038" class="Symbol">_</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Cubical.WildCat.Base.html#468" class="Field Operator">WildCat._⋆_</a> <a id="2054" href="Categories.WildPreorder.html#2017" class="Bound">C</a>

<a id="2057" class="Comment">-- Opposite wild preorders</a>
<a id="_^opʷᵖ"></a><a id="2084" href="Categories.WildPreorder.html#2084" class="Function Operator">_^opʷᵖ</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2106" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="2109" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2127" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="2130" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a>
<a id="2133" class="Symbol">((</a><a id="2135" href="Categories.WildPreorder.html#2135" class="Bound">obC</a> <a id="2139" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2141" href="Categories.WildPreorder.html#2141" class="Bound">homC</a> <a id="2146" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2148" href="Categories.WildPreorder.html#2148" class="Bound">idC</a> <a id="2152" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2154" href="Categories.WildPreorder.html#2154" class="Bound">compC</a><a id="2159" class="Symbol">)</a> <a id="2161" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="2166" class="Symbol">)</a> <a id="2168" class="Symbol">.</a><a id="2169" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2173" class="Symbol">=</a> <a id="2175" href="Categories.WildPreorder.html#2135" class="Bound">obC</a>
<a id="2179" class="Symbol">((</a><a id="2181" href="Categories.WildPreorder.html#2181" class="Bound">obC</a> <a id="2185" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2187" href="Categories.WildPreorder.html#2187" class="Bound">homC</a> <a id="2192" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2194" href="Categories.WildPreorder.html#2194" class="Bound">idC</a> <a id="2198" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2200" href="Categories.WildPreorder.html#2200" class="Bound">compC</a><a id="2205" class="Symbol">)</a> <a id="2207" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">.</a><a id="2215" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2219" class="Symbol">.</a><a id="2220" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2224" href="Categories.WildPreorder.html#2224" class="Bound">x</a> <a id="2226" href="Categories.WildPreorder.html#2226" class="Bound">y</a> <a id="2228" class="Symbol">=</a> <a id="2230" href="Categories.WildPreorder.html#2187" class="Bound">homC</a> <a id="2235" href="Categories.WildPreorder.html#2226" class="Bound">y</a> <a id="2237" href="Categories.WildPreorder.html#2224" class="Bound">x</a>
<a id="2239" class="Symbol">((</a><a id="2241" href="Categories.WildPreorder.html#2241" class="Bound">obC</a> <a id="2245" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2247" href="Categories.WildPreorder.html#2247" class="Bound">homC</a> <a id="2252" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2254" href="Categories.WildPreorder.html#2254" class="Bound">idC</a> <a id="2258" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2260" href="Categories.WildPreorder.html#2260" class="Bound">compC</a><a id="2265" class="Symbol">)</a> <a id="2267" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="2272" class="Symbol">)</a> <a id="2274" class="Symbol">.</a><a id="2275" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2279" class="Symbol">.</a><a id="2280" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2284" class="Symbol">.</a><a id="2285" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2289" class="Symbol">=</a> <a id="2291" href="Categories.WildPreorder.html#2254" class="Bound">idC</a>
<a id="2295" class="Symbol">((</a><a id="2297" href="Categories.WildPreorder.html#2297" class="Bound">obC</a> <a id="2301" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2303" href="Categories.WildPreorder.html#2303" class="Bound">homC</a> <a id="2308" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2310" href="Categories.WildPreorder.html#2310" class="Bound">idC</a> <a id="2314" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2316" href="Categories.WildPreorder.html#2316" class="Bound">compC</a><a id="2321" class="Symbol">)</a> <a id="2323" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="2328" class="Symbol">)</a> <a id="2330" class="Symbol">.</a><a id="2331" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2335" class="Symbol">.</a><a id="2336" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2340" class="Symbol">.</a><a id="2341" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2345" href="Categories.WildPreorder.html#2345" class="Bound">x</a> <a id="2347" href="Categories.WildPreorder.html#2347" class="Bound">y</a> <a id="2349" href="Categories.WildPreorder.html#2349" class="Bound">z</a> <a id="2351" href="Categories.WildPreorder.html#2351" class="Bound">g</a> <a id="2353" href="Categories.WildPreorder.html#2353" class="Bound">f</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="Categories.WildPreorder.html#2316" class="Bound">compC</a> <a id="2363" href="Categories.WildPreorder.html#2349" class="Bound">z</a> <a id="2365" href="Categories.WildPreorder.html#2347" class="Bound">y</a> <a id="2367" href="Categories.WildPreorder.html#2345" class="Bound">x</a> <a id="2369" href="Categories.WildPreorder.html#2353" class="Bound">f</a> <a id="2371" href="Categories.WildPreorder.html#2351" class="Bound">g</a>

<a id="2374" class="Comment">-- A bare notion of functor, not respecting structure</a>
<a id="preWPFunctor"></a><a id="2428" href="Categories.WildPreorder.html#2428" class="Function">preWPFunctor</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2456" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="2459" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2477" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="2480" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2490" class="Symbol">_</a>
<a id="2492" href="Categories.WildPreorder.html#2428" class="Function">preWPFunctor</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Categories.WildPreorder.html#2506" class="Bound">obA</a> <a id="2510" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2512" href="Categories.WildPreorder.html#2512" class="Bound">homA</a> <a id="2517" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2519" href="Categories.WildPreorder.html#2519" class="Bound">idA</a> <a id="2523" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2525" href="Categories.WildPreorder.html#2525" class="Bound">compA</a><a id="2530" class="Symbol">)</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Categories.WildPreorder.html#2533" class="Bound">obB</a> <a id="2537" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2539" href="Categories.WildPreorder.html#2539" class="Bound">homB</a> <a id="2544" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2546" href="Categories.WildPreorder.html#2546" class="Bound">idB</a> <a id="2550" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2552" href="Categories.WildPreorder.html#2552" class="Bound">compB</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">=</a>
  <a id="2563" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2566" href="Categories.WildPreorder.html#2566" class="Bound">f</a> <a id="2568" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Categories.WildPreorder.html#2506" class="Bound">obA</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Categories.WildPreorder.html#2533" class="Bound">obB</a><a id="2580" class="Symbol">)</a> <a id="2582" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
    <a id="2588" class="Symbol">(((</a><a id="2591" href="Categories.WildPreorder.html#2591" class="Bound">x</a> <a id="2593" href="Categories.WildPreorder.html#2593" class="Bound">y</a> <a id="2595" class="Symbol">:</a> <a id="2597" href="Categories.WildPreorder.html#2506" class="Bound">obA</a><a id="2600" class="Symbol">)</a> <a id="2602" class="Symbol">→</a> <a id="2604" href="Categories.WildPreorder.html#2512" class="Bound">homA</a> <a id="2609" href="Categories.WildPreorder.html#2591" class="Bound">x</a> <a id="2611" href="Categories.WildPreorder.html#2593" class="Bound">y</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Categories.WildPreorder.html#2539" class="Bound">homB</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Categories.WildPreorder.html#2566" class="Bound">f</a> <a id="2623" href="Categories.WildPreorder.html#2591" class="Bound">x</a><a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Categories.WildPreorder.html#2566" class="Bound">f</a> <a id="2629" href="Categories.WildPreorder.html#2593" class="Bound">y</a><a id="2630" class="Symbol">)))</a>

<a id="2635" class="Comment">-- The structure of a functor of wild preorders</a>
<a id="hasWPFunctorStr"></a><a id="2683" href="Categories.WildPreorder.html#2683" class="Function">hasWPFunctorStr</a> <a id="2699" class="Symbol">:</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Categories.WildPreorder.html#2702" class="Bound">C</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2719" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="2722" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="2724" class="Symbol">)</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Categories.WildPreorder.html#2727" class="Bound">D</a> <a id="2729" class="Symbol">:</a> <a id="2731" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2744" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="2747" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a><a id="2749" class="Symbol">)</a>
  <a id="2753" class="Symbol">→</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Categories.WildPreorder.html#2756" class="Bound">f</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2764" href="Categories.WildPreorder.html#2702" class="Bound">C</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2772" href="Categories.WildPreorder.html#2727" class="Bound">D</a><a id="2773" class="Symbol">)</a>
  <a id="2777" class="Symbol">→</a> <a id="2779" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2784" class="Symbol">_</a>
<a id="2786" href="Categories.WildPreorder.html#2683" class="Function">hasWPFunctorStr</a> <a id="2802" href="Categories.WildPreorder.html#2802" class="Bound">C</a> <a id="2804" href="Categories.WildPreorder.html#2804" class="Bound">D</a> <a id="2806" href="Categories.WildPreorder.html#2806" class="Bound">f</a> <a id="2808" class="Symbol">=</a>
  <a id="2812" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2815" href="Categories.WildPreorder.html#2815" class="Bound">f⃗</a> <a id="2818" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2820" class="Symbol">({</a><a id="2822" href="Categories.WildPreorder.html#2822" class="Bound">x</a> <a id="2824" href="Categories.WildPreorder.html#2824" class="Bound">y</a> <a id="2826" class="Symbol">:</a> <a id="2828" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="2833" href="Categories.WildPreorder.html#2802" class="Bound">C</a><a id="2834" class="Symbol">}</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="2844" href="Categories.WildPreorder.html#2802" class="Bound">C</a> <a id="2846" href="Categories.WildPreorder.html#2822" class="Bound">x</a> <a id="2848" href="Categories.WildPreorder.html#2824" class="Bound">y</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="2858" href="Categories.WildPreorder.html#2804" class="Bound">D</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Categories.WildPreorder.html#2806" class="Bound">f</a> <a id="2863" href="Categories.WildPreorder.html#2822" class="Bound">x</a><a id="2864" class="Symbol">)</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Categories.WildPreorder.html#2806" class="Bound">f</a> <a id="2869" href="Categories.WildPreorder.html#2824" class="Bound">y</a><a id="2870" class="Symbol">))</a> <a id="2873" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
     <a id="2880" class="Symbol">(((</a><a id="2883" href="Categories.WildPreorder.html#2883" class="Bound">x</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="2892" href="Categories.WildPreorder.html#2802" class="Bound">C</a><a id="2893" class="Symbol">)</a> <a id="2895" class="Symbol">→</a> <a id="2897" href="Categories.WildPreorder.html#2815" class="Bound">f⃗</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Categories.WildPreorder.html#1788" class="Function">idʷᵖ</a> <a id="2906" href="Categories.WildPreorder.html#2802" class="Bound">C</a> <a id="2908" href="Categories.WildPreorder.html#2883" class="Bound">x</a><a id="2909" class="Symbol">)</a> <a id="2911" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2913" href="Categories.WildPreorder.html#1788" class="Function">idʷᵖ</a> <a id="2918" href="Categories.WildPreorder.html#2804" class="Bound">D</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Categories.WildPreorder.html#2806" class="Bound">f</a> <a id="2923" href="Categories.WildPreorder.html#2883" class="Bound">x</a><a id="2924" class="Symbol">))</a>
   <a id="2930" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2932" class="Symbol">({</a><a id="2934" href="Categories.WildPreorder.html#2934" class="Bound">x</a> <a id="2936" href="Categories.WildPreorder.html#2936" class="Bound">y</a> <a id="2938" href="Categories.WildPreorder.html#2938" class="Bound">z</a> <a id="2940" class="Symbol">:</a> <a id="2942" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="2947" href="Categories.WildPreorder.html#2802" class="Bound">C</a><a id="2948" class="Symbol">}</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Categories.WildPreorder.html#2951" class="Bound">F</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="2961" href="Categories.WildPreorder.html#2802" class="Bound">C</a> <a id="2963" href="Categories.WildPreorder.html#2934" class="Bound">x</a> <a id="2965" href="Categories.WildPreorder.html#2936" class="Bound">y</a><a id="2966" class="Symbol">)</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Categories.WildPreorder.html#2969" class="Bound">G</a> <a id="2971" class="Symbol">:</a> <a id="2973" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="2979" href="Categories.WildPreorder.html#2802" class="Bound">C</a> <a id="2981" href="Categories.WildPreorder.html#2936" class="Bound">y</a> <a id="2983" href="Categories.WildPreorder.html#2938" class="Bound">z</a><a id="2984" class="Symbol">)</a>
   <a id="2989" class="Symbol">→</a> <a id="2991" href="Categories.WildPreorder.html#2815" class="Bound">f⃗</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="3002" href="Categories.WildPreorder.html#2802" class="Bound">C</a> <a id="3004" class="Symbol">_</a> <a id="3006" class="Symbol">_</a> <a id="3008" class="Symbol">_</a> <a id="3010" href="Categories.WildPreorder.html#2951" class="Bound">F</a> <a id="3012" href="Categories.WildPreorder.html#2969" class="Bound">G</a> <a id="3014" class="Symbol">)</a> <a id="3016" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3018" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="3025" href="Categories.WildPreorder.html#2804" class="Bound">D</a> <a id="3027" class="Symbol">_</a> <a id="3029" class="Symbol">_</a> <a id="3031" class="Symbol">_</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Categories.WildPreorder.html#2815" class="Bound">f⃗</a> <a id="3037" href="Categories.WildPreorder.html#2951" class="Bound">F</a><a id="3038" class="Symbol">)</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Categories.WildPreorder.html#2815" class="Bound">f⃗</a> <a id="3044" href="Categories.WildPreorder.html#2969" class="Bound">G</a><a id="3045" class="Symbol">)))</a>

<a id="3050" class="Comment">-- Functors of wild preorders (same definition as functors of wild cats)</a>
<a id="WPFunctor"></a><a id="3123" href="Categories.WildPreorder.html#3123" class="Function">WPFunctor</a> <a id="3133" class="Symbol">:</a> <a id="3135" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3148" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="3151" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3169" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="3172" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3182" class="Symbol">_</a>
<a id="3184" href="Categories.WildPreorder.html#3123" class="Function">WPFunctor</a> <a id="3194" href="Categories.WildPreorder.html#3194" class="Bound">A</a> <a id="3196" href="Categories.WildPreorder.html#3196" class="Bound">B</a> <a id="3198" class="Symbol">=</a> <a id="3200" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3203" href="Categories.WildPreorder.html#3203" class="Bound">f</a> <a id="3205" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3207" class="Symbol">_</a> <a id="3209" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Categories.WildPreorder.html#2683" class="Function">hasWPFunctorStr</a> <a id="3228" href="Categories.WildPreorder.html#3194" class="Bound">A</a> <a id="3230" href="Categories.WildPreorder.html#3196" class="Bound">B</a> <a id="3232" href="Categories.WildPreorder.html#3203" class="Bound">f</a><a id="3233" class="Symbol">)</a>

<a id="3236" class="Comment">-- isEquiv predicate</a>
<a id="isEquivWPFunctor"></a><a id="3257" href="Categories.WildPreorder.html#3257" class="Function">isEquivWPFunctor</a> <a id="3274" class="Symbol">:</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Categories.WildPreorder.html#3277" class="Bound">A</a> <a id="3279" class="Symbol">:</a> <a id="3281" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3294" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="3297" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="3299" class="Symbol">)</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Categories.WildPreorder.html#3302" class="Bound">B</a> <a id="3304" class="Symbol">:</a> <a id="3306" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3319" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="3322" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a><a id="3324" class="Symbol">)</a>
  <a id="3328" class="Symbol">→</a> <a id="3330" href="Categories.WildPreorder.html#3123" class="Function">WPFunctor</a> <a id="3340" href="Categories.WildPreorder.html#3277" class="Bound">A</a> <a id="3342" href="Categories.WildPreorder.html#3302" class="Bound">B</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3351" class="Symbol">_</a>
<a id="3353" href="Categories.WildPreorder.html#3257" class="Function">isEquivWPFunctor</a> <a id="3370" href="Categories.WildPreorder.html#3370" class="Bound">A</a> <a id="3372" href="Categories.WildPreorder.html#3372" class="Bound">B</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Categories.WildPreorder.html#3375" class="Bound">f</a> <a id="3377" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3379" href="Categories.WildPreorder.html#3379" class="Bound">g</a> <a id="3381" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3383" class="Symbol">_</a> <a id="3385" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3387" class="Symbol">_)</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3400" href="Categories.WildPreorder.html#3375" class="Bound">f</a> <a id="3402" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3404" class="Symbol">((</a><a id="3406" href="Categories.WildPreorder.html#3406" class="Bound">x</a> <a id="3408" href="Categories.WildPreorder.html#3408" class="Bound">y</a> <a id="3410" class="Symbol">:</a> <a id="3412" class="Symbol">_)</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Categories.WildPreorder.html#3379" class="Bound">g</a> <a id="3428" class="Symbol">{</a><a id="3429" class="Argument">x</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Categories.WildPreorder.html#3406" class="Bound">x</a><a id="3434" class="Symbol">}</a> <a id="3436" class="Symbol">{</a><a id="3437" href="Categories.WildPreorder.html#3408" class="Bound">y</a><a id="3438" class="Symbol">}))</a>

<a id="3443" class="Comment">-- type of equivalences of wild preorders</a>
<a id="_≅ᵂᴾ_"></a><a id="3485" href="Categories.WildPreorder.html#3485" class="Function Operator">_≅ᵂᴾ_</a> <a id="3491" class="Symbol">:</a> <a id="3493" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3506" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="3509" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="3512" class="Symbol">→</a> <a id="3514" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3527" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="3530" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a> <a id="3533" class="Symbol">→</a> <a id="3535" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3540" class="Symbol">_</a>
<a id="3542" href="Categories.WildPreorder.html#3542" class="Bound">A</a> <a id="3544" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="3548" href="Categories.WildPreorder.html#3548" class="Bound">B</a> <a id="3550" class="Symbol">=</a> <a id="3552" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3555" href="Categories.WildPreorder.html#3555" class="Bound">F</a> <a id="3557" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3559" href="Categories.WildPreorder.html#3123" class="Function">WPFunctor</a> <a id="3569" href="Categories.WildPreorder.html#3542" class="Bound">A</a> <a id="3571" href="Categories.WildPreorder.html#3548" class="Bound">B</a> <a id="3573" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3575" class="Symbol">(</a><a id="3576" href="Categories.WildPreorder.html#3257" class="Function">isEquivWPFunctor</a> <a id="3593" href="Categories.WildPreorder.html#3542" class="Bound">A</a> <a id="3595" href="Categories.WildPreorder.html#3548" class="Bound">B</a> <a id="3597" href="Categories.WildPreorder.html#3555" class="Bound">F</a><a id="3598" class="Symbol">)</a>

<a id="3601" class="Comment">-- Identity functor</a>
<a id="IdWPFunctor"></a><a id="3621" href="Categories.WildPreorder.html#3621" class="Function">IdWPFunctor</a> <a id="3633" class="Symbol">:</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Categories.WildPreorder.html#3636" class="Bound">A</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3653" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="3656" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="3658" class="Symbol">)</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Categories.WildPreorder.html#3123" class="Function">WPFunctor</a> <a id="3672" href="Categories.WildPreorder.html#3636" class="Bound">A</a> <a id="3674" href="Categories.WildPreorder.html#3636" class="Bound">A</a>
<a id="3676" href="Categories.WildPreorder.html#3621" class="Function">IdWPFunctor</a> <a id="3688" href="Categories.WildPreorder.html#3688" class="Bound">A</a> <a id="3690" class="Symbol">.</a><a id="3691" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="3703" class="Symbol">_</a>
<a id="3705" href="Categories.WildPreorder.html#3621" class="Function">IdWPFunctor</a> <a id="3717" href="Categories.WildPreorder.html#3717" class="Bound">A</a> <a id="3719" class="Symbol">.</a><a id="3720" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3724" class="Symbol">.</a><a id="3725" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3729" class="Symbol">=</a> <a id="3731" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="3737" class="Symbol">_</a>
<a id="3739" href="Categories.WildPreorder.html#3621" class="Function">IdWPFunctor</a> <a id="3751" href="Categories.WildPreorder.html#3751" class="Bound">A</a> <a id="3753" class="Symbol">.</a><a id="3754" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3758" class="Symbol">.</a><a id="3759" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3763" class="Symbol">.</a><a id="3764" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3768" class="Symbol">_</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3777" href="Categories.WildPreorder.html#3621" class="Function">IdWPFunctor</a> <a id="3789" href="Categories.WildPreorder.html#3789" class="Bound">A</a> <a id="3791" class="Symbol">.</a><a id="3792" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3796" class="Symbol">.</a><a id="3797" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3801" class="Symbol">.</a><a id="3802" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3806" href="Categories.WildPreorder.html#3806" class="Bound">F</a> <a id="3808" href="Categories.WildPreorder.html#3808" class="Bound">G</a> <a id="3810" class="Symbol">=</a> <a id="3812" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3818" class="Comment">-- Identity equivalence</a>
<a id="IdWPEquiv"></a><a id="3842" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="3852" class="Symbol">:</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Categories.WildPreorder.html#3855" class="Bound">A</a> <a id="3857" class="Symbol">:</a> <a id="3859" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3872" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="3875" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="3877" class="Symbol">)</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Categories.WildPreorder.html#3855" class="Bound">A</a> <a id="3883" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="3887" href="Categories.WildPreorder.html#3855" class="Bound">A</a>
<a id="3889" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="3899" href="Categories.WildPreorder.html#3899" class="Bound">A</a> <a id="3901" class="Symbol">.</a><a id="3902" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="Categories.WildPreorder.html#3621" class="Function">IdWPFunctor</a> <a id="3920" href="Categories.WildPreorder.html#3899" class="Bound">A</a>
<a id="3922" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="3932" href="Categories.WildPreorder.html#3932" class="Bound">A</a> <a id="3934" class="Symbol">.</a><a id="3935" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3939" class="Symbol">.</a><a id="3940" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3944" class="Symbol">=</a> <a id="3946" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="3956" class="Symbol">_</a>
<a id="3958" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="3968" href="Categories.WildPreorder.html#3968" class="Bound">A</a> <a id="3970" class="Symbol">.</a><a id="3971" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3975" class="Symbol">.</a><a id="3976" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3980" class="Symbol">_</a> <a id="3982" class="Symbol">_</a> <a id="3984" class="Symbol">=</a> <a id="3986" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="3996" class="Symbol">_</a>

<a id="3999" class="Comment">-- Proof that total space of ≅ᵂᴾ is contracitble.</a>
<a id="isContrTot≅ᵂᴾ"></a><a id="4049" href="Categories.WildPreorder.html#4049" class="Function">isContrTot≅ᵂᴾ</a> <a id="4063" class="Symbol">:</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Categories.WildPreorder.html#4066" class="Bound">A</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="4083" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="4086" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="4088" class="Symbol">)</a>
  <a id="4092" class="Symbol">→</a> <a id="4094" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4102" class="Symbol">(</a><a id="4103" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4106" href="Categories.WildPreorder.html#4106" class="Bound">A&#39;</a> <a id="4109" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4111" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="4124" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="4127" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="4130" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Categories.WildPreorder.html#4066" class="Bound">A</a> <a id="4135" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="4139" href="Categories.WildPreorder.html#4106" class="Bound">A&#39;</a><a id="4141" class="Symbol">))</a>
<a id="4144" href="Categories.WildPreorder.html#4049" class="Function">isContrTot≅ᵂᴾ</a> <a id="4158" href="Categories.WildPreorder.html#4158" class="Bound">A</a> <a id="4160" class="Symbol">.</a><a id="4161" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4165" class="Symbol">=</a> <a id="4167" href="Categories.WildPreorder.html#4158" class="Bound">A</a> <a id="4169" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4171" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="4181" href="Categories.WildPreorder.html#4158" class="Bound">A</a>
<a id="4183" href="Categories.WildPreorder.html#4049" class="Function">isContrTot≅ᵂᴾ</a> <a id="4197" class="Symbol">{</a><a id="4198" class="Argument">ℓ₁</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Categories.WildPreorder.html#4203" class="Bound">ℓ₁</a><a id="4205" class="Symbol">}</a> <a id="4207" class="Symbol">{</a><a id="4208" href="Categories.WildPreorder.html#4208" class="Bound">ℓ₂</a><a id="4210" class="Symbol">}</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Categories.WildPreorder.html#4213" class="Bound">obA</a> <a id="4217" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4219" href="Categories.WildPreorder.html#4219" class="Bound">homA</a> <a id="4224" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4226" href="Categories.WildPreorder.html#4226" class="Bound">idA</a> <a id="4230" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4232" href="Categories.WildPreorder.html#4232" class="Bound">compA</a><a id="4237" class="Symbol">)</a> <a id="4239" class="Symbol">.</a><a id="4240" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4244" class="Symbol">=</a>
  <a id="4248" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="4289" class="Number">0</a>
    <a id="4295" class="Symbol">((</a><a id="4297" href="Categories.WildPreorder.html#4788" class="Function">shuffle</a>
    <a id="4309" href="Categories.WildPreorder.html#1276" class="Function Operator">⋄</a> <a id="4311" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Data.Sigma.Properties.html#12207" class="Function">Σ-contractFst</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="4350" class="Symbol">_)))</a>
    <a id="4359" href="Categories.WildPreorder.html#1276" class="Function Operator">⋄</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Prelude.html#3043" class="Function">Σ-contractFstIso&#39;</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="4418" class="Number">0</a>
       <a id="4427" class="Symbol">(</a><a id="4428" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="4443" class="Symbol">(λ</a> <a id="4446" href="Categories.WildPreorder.html#4446" class="Bound">homA&#39;</a> <a id="4452" class="Symbol">→</a> <a id="4454" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="4470" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a><a id="4478" class="Symbol">)</a>
        <a id="4488" class="Symbol">(</a><a id="4489" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="4513" class="Symbol">λ</a> <a id="4515" href="Categories.WildPreorder.html#4515" class="Bound">f</a> <a id="4517" class="Symbol">→</a> <a id="4519" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="4540" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a><a id="4550" class="Symbol">))</a>
          <a id="4563" class="Symbol">(</a><a id="4564" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4581" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a>
            <a id="4602" class="Symbol">(</a><a id="4603" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="4618" class="Symbol">λ</a> <a id="4620" href="Categories.WildPreorder.html#4620" class="Bound">a</a> <a id="4622" class="Symbol">→</a> <a id="4624" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a><a id="4633" class="Symbol">))</a>
            <a id="4648" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a><a id="4657" class="Symbol">))))</a>
       <a id="4669" class="Symbol">(</a><a id="4670" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="4683" href="Categories.WildPreorder.html#4219" class="Bound">homA</a><a id="4687" class="Symbol">))</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Categories.WildPreorder.html#4219" class="Bound">homA</a> <a id="4696" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4698" class="Symbol">(λ</a> <a id="4701" href="Categories.WildPreorder.html#4701" class="Bound">_</a> <a id="4703" href="Categories.WildPreorder.html#4703" class="Bound">_</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="4715" class="Symbol">_)))))</a>
    <a id="4726" class="Symbol">(</a><a id="4727" href="Cubical.Foundations.HLevels.html#13066" class="Function">isContrΣ</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="4750" class="Symbol">_)</a> <a id="4753" class="Symbol">λ</a> <a id="4755" href="Categories.WildPreorder.html#4755" class="Bound">_</a> <a id="4757" class="Symbol">→</a> <a id="4759" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="4772" class="Symbol">_))</a> <a id="4776" class="Symbol">_</a>
  <a id="4780" class="Keyword">where</a>
  <a id="4788" href="Categories.WildPreorder.html#4788" class="Function">shuffle</a> <a id="4796" class="Symbol">:</a> <a id="4798" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4806" href="Categories.WildPreorder.html#4806" class="Bound">A&#39;</a> <a id="4809" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4811" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="4824" href="Categories.WildPreorder.html#4203" class="Bound">ℓ₁</a> <a id="4827" href="Categories.WildPreorder.html#4208" class="Bound">ℓ₂</a> <a id="4830" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                  <a id="4850" class="Symbol">((</a><a id="4852" href="Categories.WildPreorder.html#4213" class="Bound">obA</a> <a id="4856" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4858" href="Categories.WildPreorder.html#4219" class="Bound">homA</a> <a id="4863" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4865" href="Categories.WildPreorder.html#4226" class="Bound">idA</a> <a id="4869" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4871" href="Categories.WildPreorder.html#4232" class="Bound">compA</a><a id="4876" class="Symbol">)</a> <a id="4878" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="4882" href="Categories.WildPreorder.html#4806" class="Bound">A&#39;</a><a id="4884" class="Symbol">))</a>
             <a id="4900" class="Symbol">(</a><a id="4901" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4904" href="Categories.WildPreorder.html#4904" class="Bound">p1</a> <a id="4907" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4913" href="Categories.WildPreorder.html#4913" class="Bound">obA&#39;</a> <a id="4918" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4920" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4925" href="Categories.WildPreorder.html#4203" class="Bound">ℓ₁</a> <a id="4928" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4930" href="Categories.WildPreorder.html#4213" class="Bound">obA</a> <a id="4934" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4936" href="Categories.WildPreorder.html#4913" class="Bound">obA&#39;</a><a id="4940" class="Symbol">)</a> <a id="4942" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
               <a id="4959" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4962" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="4965" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4971" href="Categories.WildPreorder.html#4971" class="Bound">homA&#39;</a> <a id="4977" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4979" class="Symbol">((</a><a id="4981" href="Categories.WildPreorder.html#4981" class="Bound">x</a> <a id="4983" href="Categories.WildPreorder.html#4983" class="Bound">y</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4991" href="Categories.WildPreorder.html#4904" class="Bound">p1</a><a id="4993" class="Symbol">)</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5002" href="Categories.WildPreorder.html#4208" class="Bound">ℓ₂</a><a id="5004" class="Symbol">)</a> <a id="5006" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                 <a id="5025" class="Symbol">(((</a><a id="5028" href="Categories.WildPreorder.html#5028" class="Bound">x</a> <a id="5030" href="Categories.WildPreorder.html#5030" class="Bound">y</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Categories.WildPreorder.html#4213" class="Bound">obA</a><a id="5037" class="Symbol">)</a> <a id="5039" class="Symbol">→</a> <a id="5041" href="Categories.WildPreorder.html#4219" class="Bound">homA</a> <a id="5046" href="Categories.WildPreorder.html#5028" class="Bound">x</a> <a id="5048" href="Categories.WildPreorder.html#5030" class="Bound">y</a> <a id="5050" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5052" href="Categories.WildPreorder.html#4971" class="Bound">homA&#39;</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5068" href="Categories.WildPreorder.html#4904" class="Bound">p1</a><a id="5070" class="Symbol">)</a> <a id="5072" href="Categories.WildPreorder.html#5028" class="Bound">x</a><a id="5073" class="Symbol">)</a>
                                                  <a id="5125" class="Symbol">(</a><a id="5126" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5130" class="Symbol">(</a><a id="5131" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5135" href="Categories.WildPreorder.html#4904" class="Bound">p1</a><a id="5137" class="Symbol">)</a> <a id="5139" href="Categories.WildPreorder.html#5030" class="Bound">y</a><a id="5140" class="Symbol">))))</a> <a id="5145" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                   <a id="5166" class="Symbol">(</a><a id="5167" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5170" href="Categories.WildPreorder.html#5170" class="Bound">idA&#39;</a> <a id="5175" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5177" class="Symbol">((</a><a id="5179" href="Categories.WildPreorder.html#5179" class="Bound">x</a> <a id="5181" class="Symbol">:</a> <a id="5183" href="Categories.WildPreorder.html#4904" class="Bound">p1</a> <a id="5186" class="Symbol">.</a><a id="5187" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5190" class="Symbol">)</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5197" class="Symbol">.</a><a id="5198" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5202" href="Categories.WildPreorder.html#5179" class="Bound">x</a> <a id="5204" href="Categories.WildPreorder.html#5179" class="Bound">x</a><a id="5205" class="Symbol">)</a> <a id="5207" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                                  <a id="5243" class="Symbol">((λ</a> <a id="5247" href="Categories.WildPreorder.html#5247" class="Bound">x</a> <a id="5249" class="Symbol">→</a> <a id="5251" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5255" class="Symbol">(</a><a id="5256" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5259" class="Symbol">.</a><a id="5260" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5264" href="Categories.WildPreorder.html#5247" class="Bound">x</a> <a id="5266" href="Categories.WildPreorder.html#5247" class="Bound">x</a><a id="5267" class="Symbol">)</a> <a id="5269" class="Symbol">(</a><a id="5270" href="Categories.WildPreorder.html#4226" class="Bound">idA</a> <a id="5274" href="Categories.WildPreorder.html#5247" class="Bound">x</a><a id="5275" class="Symbol">))</a>
                                 <a id="5311" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5313" href="Categories.WildPreorder.html#5170" class="Bound">idA&#39;</a> <a id="5318" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5320" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5324" class="Symbol">(</a><a id="5325" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5329" href="Categories.WildPreorder.html#4904" class="Bound">p1</a><a id="5331" class="Symbol">)))</a>
                 <a id="5352" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5354" class="Symbol">(</a><a id="5355" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5358" href="Categories.WildPreorder.html#5358" class="Bound">compA&#39;</a> <a id="5365" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5367" class="Symbol">((</a><a id="5369" href="Categories.WildPreorder.html#5369" class="Bound">x</a> <a id="5371" href="Categories.WildPreorder.html#5371" class="Bound">y</a> <a id="5373" href="Categories.WildPreorder.html#5373" class="Bound">z</a> <a id="5375" class="Symbol">:</a> <a id="5377" href="Categories.WildPreorder.html#4904" class="Bound">p1</a> <a id="5380" class="Symbol">.</a><a id="5381" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5384" class="Symbol">)</a>
                              <a id="5416" class="Symbol">→</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5422" class="Symbol">.</a><a id="5423" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5427" href="Categories.WildPreorder.html#5369" class="Bound">x</a> <a id="5429" href="Categories.WildPreorder.html#5371" class="Bound">y</a><a id="5430" class="Symbol">)</a>
                              <a id="5462" class="Symbol">→</a> <a id="5464" class="Symbol">(</a><a id="5465" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5468" class="Symbol">.</a><a id="5469" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5473" href="Categories.WildPreorder.html#5371" class="Bound">y</a> <a id="5475" href="Categories.WildPreorder.html#5373" class="Bound">z</a><a id="5476" class="Symbol">)</a>
                              <a id="5508" class="Symbol">→</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5514" class="Symbol">.</a><a id="5515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5519" href="Categories.WildPreorder.html#5369" class="Bound">x</a> <a id="5521" href="Categories.WildPreorder.html#5373" class="Bound">z</a><a id="5522" class="Symbol">))</a> <a id="5525" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                   <a id="5546" class="Symbol">(λ</a> <a id="5549" href="Categories.WildPreorder.html#5549" class="Bound">x</a> <a id="5551" href="Categories.WildPreorder.html#5551" class="Bound">y</a> <a id="5553" href="Categories.WildPreorder.html#5553" class="Bound">z</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Categories.WildPreorder.html#5556" class="Bound">f</a> <a id="5558" class="Symbol">:</a> <a id="5560" href="Categories.WildPreorder.html#4219" class="Bound">homA</a> <a id="5565" href="Categories.WildPreorder.html#5549" class="Bound">x</a> <a id="5567" href="Categories.WildPreorder.html#5551" class="Bound">y</a><a id="5568" class="Symbol">)</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Categories.WildPreorder.html#5571" class="Bound">g</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Categories.WildPreorder.html#4219" class="Bound">homA</a> <a id="5580" href="Categories.WildPreorder.html#5551" class="Bound">y</a> <a id="5582" href="Categories.WildPreorder.html#5553" class="Bound">z</a><a id="5583" class="Symbol">)</a>
                   <a id="5604" class="Symbol">→</a> <a id="5606" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5610" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5613" class="Symbol">_</a> <a id="5615" class="Symbol">_</a> <a id="5617" class="Symbol">.</a><a id="5618" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5622" class="Symbol">(</a><a id="5623" href="Categories.WildPreorder.html#4232" class="Bound">compA</a> <a id="5629" class="Symbol">_</a> <a id="5631" class="Symbol">_</a> <a id="5633" class="Symbol">_</a> <a id="5635" href="Categories.WildPreorder.html#5556" class="Bound">f</a> <a id="5637" href="Categories.WildPreorder.html#5571" class="Bound">g</a><a id="5638" class="Symbol">))</a>
                 <a id="5658" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5660" class="Symbol">λ</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Categories.WildPreorder.html#5663" class="Bound">x</a> <a id="5665" href="Categories.WildPreorder.html#5665" class="Bound">y</a> <a id="5667" href="Categories.WildPreorder.html#5667" class="Bound">z</a> <a id="5669" class="Symbol">:</a> <a id="5671" href="Categories.WildPreorder.html#4213" class="Bound">obA</a><a id="5674" class="Symbol">)</a> <a id="5676" href="Categories.WildPreorder.html#5676" class="Bound">f</a> <a id="5678" href="Categories.WildPreorder.html#5678" class="Bound">g</a>
                   <a id="5699" class="Symbol">→</a> <a id="5701" href="Categories.WildPreorder.html#5358" class="Bound">compA&#39;</a> <a id="5708" class="Symbol">_</a> <a id="5710" class="Symbol">_</a> <a id="5712" class="Symbol">_</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5719" class="Symbol">(</a><a id="5720" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5724" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5727" href="Categories.WildPreorder.html#5663" class="Bound">x</a> <a id="5729" href="Categories.WildPreorder.html#5665" class="Bound">y</a><a id="5730" class="Symbol">)</a> <a id="5732" href="Categories.WildPreorder.html#5676" class="Bound">f</a><a id="5733" class="Symbol">)</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5745" href="Categories.WildPreorder.html#4962" class="Bound">p2</a> <a id="5748" href="Categories.WildPreorder.html#5665" class="Bound">y</a> <a id="5750" href="Categories.WildPreorder.html#5667" class="Bound">z</a><a id="5751" class="Symbol">)</a> <a id="5753" href="Categories.WildPreorder.html#5678" class="Bound">g</a><a id="5754" class="Symbol">)))</a>
  <a id="5760" href="Categories.WildPreorder.html#4788" class="Function">shuffle</a> <a id="5768" class="Symbol">.</a><a id="5769" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5773" class="Symbol">((</a><a id="5775" href="Categories.WildPreorder.html#5775" class="Bound">obA&#39;</a> <a id="5780" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5782" href="Categories.WildPreorder.html#5782" class="Bound">homA&#39;</a> <a id="5788" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5790" href="Categories.WildPreorder.html#5790" class="Bound">idA&#39;</a> <a id="5795" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5797" href="Categories.WildPreorder.html#5797" class="Bound">compA&#39;</a><a id="5803" class="Symbol">)</a> <a id="5805" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Categories.WildPreorder.html#5808" class="Bound">e1</a> <a id="5811" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5813" href="Categories.WildPreorder.html#5813" class="Bound">e2</a> <a id="5816" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5818" href="Categories.WildPreorder.html#5818" class="Bound">e3</a> <a id="5821" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5823" href="Categories.WildPreorder.html#5823" class="Bound">e4</a><a id="5825" class="Symbol">)</a> <a id="5827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5829" class="Symbol">(</a><a id="5830" href="Categories.WildPreorder.html#5830" class="Bound">e5</a> <a id="5833" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5835" href="Categories.WildPreorder.html#5835" class="Bound">e6</a><a id="5837" class="Symbol">))</a> <a id="5840" class="Symbol">=</a>
    <a id="5846" class="Symbol">(</a><a id="5847" href="Categories.WildPreorder.html#5775" class="Bound">obA&#39;</a> <a id="5852" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5854" href="Categories.WildPreorder.html#5808" class="Bound">e1</a> <a id="5857" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5859" href="Categories.WildPreorder.html#5830" class="Bound">e5</a><a id="5861" class="Symbol">)</a> <a id="5863" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5865" class="Symbol">(</a><a id="5866" href="Categories.WildPreorder.html#5782" class="Bound">homA&#39;</a> <a id="5872" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5874" class="Symbol">(λ</a> <a id="5877" href="Categories.WildPreorder.html#5877" class="Bound">x</a> <a id="5879" href="Categories.WildPreorder.html#5879" class="Bound">y</a> <a id="5881" class="Symbol">→</a> <a id="5883" href="Categories.WildPreorder.html#5813" class="Bound">e2</a> <a id="5886" class="Symbol">{</a><a id="5887" class="Argument">x</a> <a id="5889" class="Symbol">=</a> <a id="5891" href="Categories.WildPreorder.html#5877" class="Bound">x</a><a id="5892" class="Symbol">}</a> <a id="5894" class="Symbol">{</a><a id="5895" href="Categories.WildPreorder.html#5879" class="Bound">y</a><a id="5896" class="Symbol">}</a> <a id="5898" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5900" href="Categories.WildPreorder.html#5835" class="Bound">e6</a> <a id="5903" href="Categories.WildPreorder.html#5877" class="Bound">x</a> <a id="5905" href="Categories.WildPreorder.html#5879" class="Bound">y</a><a id="5906" class="Symbol">))</a>
    <a id="5913" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5915" class="Symbol">((</a><a id="5917" href="Categories.WildPreorder.html#5790" class="Bound">idA&#39;</a> <a id="5922" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5924" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5931" href="Categories.WildPreorder.html#5818" class="Bound">e3</a><a id="5933" class="Symbol">)</a> <a id="5935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5937" class="Symbol">(</a><a id="5938" href="Categories.WildPreorder.html#5797" class="Bound">compA&#39;</a> <a id="5945" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5947" class="Symbol">λ</a> <a id="5949" href="Categories.WildPreorder.html#5949" class="Bound">i</a> <a id="5951" href="Categories.WildPreorder.html#5951" class="Bound">x</a> <a id="5953" href="Categories.WildPreorder.html#5953" class="Bound">y</a> <a id="5955" href="Categories.WildPreorder.html#5955" class="Bound">z</a> <a id="5957" href="Categories.WildPreorder.html#5957" class="Bound">f</a> <a id="5959" href="Categories.WildPreorder.html#5959" class="Bound">g</a> <a id="5961" class="Symbol">→</a> <a id="5963" href="Categories.WildPreorder.html#5823" class="Bound">e4</a> <a id="5966" class="Symbol">{</a><a id="5967" class="Argument">x</a> <a id="5969" class="Symbol">=</a> <a id="5971" href="Categories.WildPreorder.html#5951" class="Bound">x</a><a id="5972" class="Symbol">}</a> <a id="5974" class="Symbol">{</a><a id="5975" href="Categories.WildPreorder.html#5953" class="Bound">y</a><a id="5976" class="Symbol">}</a> <a id="5978" class="Symbol">{</a><a id="5979" href="Categories.WildPreorder.html#5955" class="Bound">z</a><a id="5980" class="Symbol">}</a> <a id="5982" href="Categories.WildPreorder.html#5957" class="Bound">f</a> <a id="5984" href="Categories.WildPreorder.html#5959" class="Bound">g</a> <a id="5986" href="Categories.WildPreorder.html#5949" class="Bound">i</a><a id="5987" class="Symbol">))</a>
  <a id="5992" href="Categories.WildPreorder.html#4788" class="Function">shuffle</a> <a id="6000" class="Symbol">.</a><a id="6001" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6005" class="Symbol">((</a><a id="6007" href="Categories.WildPreorder.html#6007" class="Bound">a</a> <a id="6009" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6011" href="Categories.WildPreorder.html#6011" class="Bound">b</a><a id="6012" class="Symbol">)</a> <a id="6014" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Categories.WildPreorder.html#6017" class="Bound">c</a> <a id="6019" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6021" href="Categories.WildPreorder.html#6021" class="Bound">d</a><a id="6022" class="Symbol">)</a> <a id="6024" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6026" class="Symbol">(</a><a id="6027" href="Categories.WildPreorder.html#6027" class="Bound">e</a> <a id="6029" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6031" href="Categories.WildPreorder.html#6031" class="Bound">f</a><a id="6032" class="Symbol">)</a> <a id="6034" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6036" class="Symbol">(</a><a id="6037" href="Categories.WildPreorder.html#6037" class="Bound">g</a> <a id="6039" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6041" href="Categories.WildPreorder.html#6041" class="Bound">h</a><a id="6042" class="Symbol">))</a> <a id="6045" class="Symbol">=</a>
    <a id="6051" class="Symbol">(</a><a id="6052" href="Categories.WildPreorder.html#6007" class="Bound">a</a> <a id="6054" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Categories.WildPreorder.html#6017" class="Bound">c</a> <a id="6059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6061" class="Symbol">(</a><a id="6062" href="Categories.WildPreorder.html#6027" class="Bound">e</a> <a id="6064" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6066" href="Categories.WildPreorder.html#6037" class="Bound">g</a><a id="6067" class="Symbol">)))</a> <a id="6071" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Categories.WildPreorder.html#6011" class="Bound">b</a> <a id="6076" class="Symbol">.</a><a id="6077" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6081" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6083" class="Symbol">(λ</a> <a id="6086" href="Categories.WildPreorder.html#6086" class="Bound">f</a> <a id="6088" class="Symbol">→</a> <a id="6090" href="Categories.WildPreorder.html#6021" class="Bound">d</a> <a id="6092" class="Symbol">_</a> <a id="6094" class="Symbol">_</a> <a id="6096" class="Symbol">.</a><a id="6097" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6101" href="Categories.WildPreorder.html#6086" class="Bound">f</a><a id="6102" class="Symbol">)</a>
       <a id="6111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6113" class="Symbol">(λ</a> <a id="6116" href="Categories.WildPreorder.html#6116" class="Bound">x</a> <a id="6118" href="Categories.WildPreorder.html#6118" class="Bound">i</a> <a id="6120" class="Symbol">→</a> <a id="6122" href="Categories.WildPreorder.html#6031" class="Bound">f</a> <a id="6124" href="Categories.WildPreorder.html#6118" class="Bound">i</a> <a id="6126" href="Categories.WildPreorder.html#6116" class="Bound">x</a><a id="6127" class="Symbol">)</a>
       <a id="6136" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6138" class="Symbol">λ</a> <a id="6140" href="Categories.WildPreorder.html#6140" class="Bound">F</a> <a id="6142" href="Categories.WildPreorder.html#6142" class="Bound">G</a> <a id="6144" href="Categories.WildPreorder.html#6144" class="Bound">i</a> <a id="6146" class="Symbol">→</a> <a id="6148" href="Categories.WildPreorder.html#6041" class="Bound">h</a> <a id="6150" href="Categories.WildPreorder.html#6144" class="Bound">i</a> <a id="6152" class="Symbol">_</a> <a id="6154" class="Symbol">_</a> <a id="6156" class="Symbol">_</a> <a id="6158" href="Categories.WildPreorder.html#6140" class="Bound">F</a> <a id="6160" href="Categories.WildPreorder.html#6142" class="Bound">G</a><a id="6161" class="Symbol">)</a>
       <a id="6170" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Categories.WildPreorder.html#6011" class="Bound">b</a> <a id="6175" class="Symbol">.</a><a id="6176" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="6179" class="Symbol">)</a> <a id="6181" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6183" class="Symbol">λ</a> <a id="6185" href="Categories.WildPreorder.html#6185" class="Bound">x</a> <a id="6187" href="Categories.WildPreorder.html#6187" class="Bound">y</a> <a id="6189" class="Symbol">→</a> <a id="6191" href="Categories.WildPreorder.html#6021" class="Bound">d</a> <a id="6193" href="Categories.WildPreorder.html#6185" class="Bound">x</a> <a id="6195" href="Categories.WildPreorder.html#6187" class="Bound">y</a> <a id="6197" class="Symbol">.</a><a id="6198" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
  <a id="6204" href="Categories.WildPreorder.html#4788" class="Function">shuffle</a> <a id="6212" class="Symbol">.</a><a id="6213" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6217" class="Symbol">_</a> <a id="6219" class="Symbol">=</a> <a id="6221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6228" href="Categories.WildPreorder.html#4788" class="Function">shuffle</a> <a id="6236" class="Symbol">.</a><a id="6237" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6241" class="Symbol">_</a> <a id="6243" class="Symbol">=</a> <a id="6245" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="6251" class="Comment">-- J rule for wild preorders</a>
<a id="JWildPreorder"></a><a id="6280" href="Categories.WildPreorder.html#6280" class="Function">JWildPreorder</a> <a id="6294" class="Symbol">:</a> <a id="6296" class="Symbol">{</a><a id="6297" href="Categories.WildPreorder.html#6297" class="Bound">A</a> <a id="6299" class="Symbol">:</a> <a id="6301" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="6314" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="6317" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="6319" class="Symbol">}</a>
  <a id="6323" class="Symbol">(</a><a id="6324" href="Categories.WildPreorder.html#6324" class="Bound">P</a> <a id="6326" class="Symbol">:</a> <a id="6328" class="Symbol">(</a><a id="6329" href="Categories.WildPreorder.html#6329" class="Bound">A&#39;</a> <a id="6332" class="Symbol">:</a> <a id="6334" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="6347" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="6350" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">→</a> <a id="6356" href="Categories.WildPreorder.html#6297" class="Bound">A</a> <a id="6358" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="6362" href="Categories.WildPreorder.html#6329" class="Bound">A&#39;</a> <a id="6365" class="Symbol">→</a> <a id="6367" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6372" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a><a id="6374" class="Symbol">)</a>
  <a id="6378" class="Symbol">(</a><a id="6379" href="Categories.WildPreorder.html#6379" class="Bound">e</a> <a id="6381" class="Symbol">:</a> <a id="6383" href="Categories.WildPreorder.html#6324" class="Bound">P</a> <a id="6385" href="Categories.WildPreorder.html#6297" class="Bound">A</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="6398" href="Categories.WildPreorder.html#6297" class="Bound">A</a><a id="6399" class="Symbol">))</a>
    <a id="6406" class="Symbol">→</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Categories.WildPreorder.html#6409" class="Bound">A&#39;</a> <a id="6412" class="Symbol">:</a> <a id="6414" class="Symbol">_)</a> <a id="6417" class="Symbol">(</a><a id="6418" href="Categories.WildPreorder.html#6418" class="Bound">e</a> <a id="6420" class="Symbol">:</a> <a id="6422" class="Symbol">_)</a> <a id="6425" class="Symbol">→</a> <a id="6427" href="Categories.WildPreorder.html#6324" class="Bound">P</a> <a id="6429" href="Categories.WildPreorder.html#6409" class="Bound">A&#39;</a> <a id="6432" href="Categories.WildPreorder.html#6418" class="Bound">e</a>
<a id="6434" href="Categories.WildPreorder.html#6280" class="Function">JWildPreorder</a> <a id="6448" href="Categories.WildPreorder.html#6448" class="Bound">P</a> <a id="6450" href="Categories.WildPreorder.html#6450" class="Bound">idp</a> <a id="6454" href="Categories.WildPreorder.html#6454" class="Bound">A&#39;</a> <a id="6457" href="Categories.WildPreorder.html#6457" class="Bound">e</a> <a id="6459" class="Symbol">=</a>
  <a id="6463" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6469" class="Symbol">(λ</a> <a id="6472" href="Categories.WildPreorder.html#6472" class="Bound">x</a> <a id="6474" class="Symbol">→</a> <a id="6476" href="Categories.WildPreorder.html#6448" class="Bound">P</a> <a id="6478" class="Symbol">(</a><a id="6479" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6483" href="Categories.WildPreorder.html#6472" class="Bound">x</a><a id="6484" class="Symbol">)</a> <a id="6486" class="Symbol">(</a><a id="6487" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6491" href="Categories.WildPreorder.html#6472" class="Bound">x</a><a id="6492" class="Symbol">))</a> <a id="6495" class="Symbol">(</a><a id="6496" href="Categories.WildPreorder.html#4049" class="Function">isContrTot≅ᵂᴾ</a> <a id="6510" class="Symbol">_</a> <a id="6512" class="Symbol">.</a><a id="6513" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6517" class="Symbol">(</a><a id="6518" href="Categories.WildPreorder.html#6454" class="Bound">A&#39;</a> <a id="6521" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6523" href="Categories.WildPreorder.html#6457" class="Bound">e</a><a id="6524" class="Symbol">))</a> <a id="6527" href="Categories.WildPreorder.html#6450" class="Bound">idp</a>

<a id="6532" class="Comment">-- Univalence</a>
<a id="univalenceWildPreorder"></a><a id="6546" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a> <a id="6569" class="Symbol">:</a> <a id="6571" class="Symbol">∀</a> <a id="6573" class="Symbol">{</a><a id="6574" href="Categories.WildPreorder.html#6574" class="Bound">A</a> <a id="6576" href="Categories.WildPreorder.html#6576" class="Bound">B</a> <a id="6578" class="Symbol">:</a> <a id="6580" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="6593" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="6596" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="6598" class="Symbol">}</a> <a id="6600" class="Symbol">→</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Categories.WildPreorder.html#6574" class="Bound">A</a> <a id="6605" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6607" href="Categories.WildPreorder.html#6576" class="Bound">B</a><a id="6608" class="Symbol">)</a> <a id="6610" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Categories.WildPreorder.html#6574" class="Bound">A</a> <a id="6615" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="6619" href="Categories.WildPreorder.html#6576" class="Bound">B</a><a id="6620" class="Symbol">)</a>
<a id="6622" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a> <a id="6645" class="Symbol">=</a>
  <a id="6649" href="Cubical.Foundations.Equiv.Fiberwise.html#4356" class="Function">fundamentalTheoremOfId</a> <a id="6672" href="Categories.WildPreorder.html#3485" class="Function Operator">_≅ᵂᴾ_</a> <a id="6678" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="6688" href="Categories.WildPreorder.html#4049" class="Function">isContrTot≅ᵂᴾ</a> <a id="6702" class="Symbol">_</a> <a id="6704" class="Symbol">_</a>

<a id="6707" class="Comment">-- Univalence: β-rule</a>
<a id="univalenceWildPreorderRefl"></a><a id="6729" href="Categories.WildPreorder.html#6729" class="Function">univalenceWildPreorderRefl</a> <a id="6756" class="Symbol">:</a> <a id="6758" class="Symbol">{</a><a id="6759" href="Categories.WildPreorder.html#6759" class="Bound">A</a> <a id="6761" class="Symbol">:</a> <a id="6763" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="6776" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="6779" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="6781" class="Symbol">}</a>
  <a id="6785" class="Symbol">→</a> <a id="6787" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a> <a id="6815" class="Symbol">{</a><a id="6816" class="Argument">A</a> <a id="6818" class="Symbol">=</a> <a id="6820" href="Categories.WildPreorder.html#6759" class="Bound">A</a><a id="6821" class="Symbol">})</a> <a id="6824" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6829" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6831" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="6841" href="Categories.WildPreorder.html#6759" class="Bound">A</a>
<a id="6843" href="Categories.WildPreorder.html#6729" class="Function">univalenceWildPreorderRefl</a> <a id="6870" class="Symbol">=</a>
  <a id="6874" href="Cubical.Foundations.Equiv.Fiberwise.html#4607" class="Function">fundamentalTheoremOfIdβ</a> <a id="6898" href="Categories.WildPreorder.html#3485" class="Function Operator">_≅ᵂᴾ_</a> <a id="6904" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="6914" href="Categories.WildPreorder.html#4049" class="Function">isContrTot≅ᵂᴾ</a> <a id="6928" class="Symbol">_</a>

<a id="6931" class="Comment">-- Univalence: β-rule, other direction</a>
<a id="univalence⁻IdWPEquiv"></a><a id="6970" href="Categories.WildPreorder.html#6970" class="Function">univalence⁻IdWPEquiv</a> <a id="6991" class="Symbol">:</a> <a id="6993" class="Symbol">{</a><a id="6994" href="Categories.WildPreorder.html#6994" class="Bound">A</a> <a id="6996" class="Symbol">:</a> <a id="6998" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="7011" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="7014" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="7016" class="Symbol">}</a>
  <a id="7020" class="Symbol">→</a> <a id="7022" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7028" class="Symbol">(</a><a id="7029" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a> <a id="7052" class="Symbol">{</a><a id="7053" class="Argument">A</a> <a id="7055" class="Symbol">=</a> <a id="7057" href="Categories.WildPreorder.html#6994" class="Bound">A</a><a id="7058" class="Symbol">})</a> <a id="7061" class="Symbol">(</a><a id="7062" href="Categories.WildPreorder.html#3842" class="Function">IdWPEquiv</a> <a id="7072" href="Categories.WildPreorder.html#6994" class="Bound">A</a><a id="7073" class="Symbol">)</a> <a id="7075" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7077" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7082" href="Categories.WildPreorder.html#6970" class="Function">univalence⁻IdWPEquiv</a> <a id="7103" class="Symbol">{</a><a id="7104" class="Argument">A</a> <a id="7106" class="Symbol">=</a> <a id="7108" href="Categories.WildPreorder.html#7108" class="Bound">A</a><a id="7109" class="Symbol">}</a> <a id="7111" class="Symbol">=</a>
  <a id="7115" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7127" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a><a id="7149" class="Symbol">)</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Categories.WildPreorder.html#6729" class="Function">univalenceWildPreorderRefl</a> <a id="7184" class="Symbol">{</a><a id="7185" class="Argument">A</a> <a id="7187" class="Symbol">=</a> <a id="7189" href="Categories.WildPreorder.html#7108" class="Bound">A</a><a id="7190" class="Symbol">}))</a>
  <a id="7196" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7198" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7204" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a> <a id="7227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="7234" class="Comment">---------- Bicats ------------</a>
<a id="7265" class="Comment">-- Bifunctor structure</a>
<a id="7288" class="Keyword">record</a> <a id="hasBiWPFunctorStructure"></a><a id="7295" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a>
  <a id="7321" class="Symbol">(</a><a id="7322" href="Categories.WildPreorder.html#7322" class="Bound">C</a> <a id="7324" class="Symbol">:</a> <a id="7326" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="7339" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="7342" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="7344" class="Symbol">)</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Categories.WildPreorder.html#7347" class="Bound">D</a> <a id="7349" class="Symbol">:</a> <a id="7351" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="7364" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="7367" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a><a id="7369" class="Symbol">)</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Categories.WildPreorder.html#7372" class="Bound">E</a> <a id="7374" class="Symbol">:</a> <a id="7376" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="7389" href="Categories.WildPreorder.html#1259" class="Generalizable">ℓ₅</a> <a id="7392" href="Categories.WildPreorder.html#1262" class="Generalizable">ℓ₆</a><a id="7394" class="Symbol">)</a>
  <a id="7398" class="Symbol">(</a><a id="7399" href="Categories.WildPreorder.html#7399" class="Bound Operator">_⊗_</a> <a id="7403" class="Symbol">:</a> <a id="7405" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7409" href="Categories.WildPreorder.html#7322" class="Bound">C</a> <a id="7411" class="Symbol">→</a> <a id="7413" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7417" href="Categories.WildPreorder.html#7347" class="Bound">D</a> <a id="7419" class="Symbol">→</a> <a id="7421" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7425" href="Categories.WildPreorder.html#7372" class="Bound">E</a><a id="7426" class="Symbol">)</a>
  <a id="7430" class="Symbol">:</a> <a id="7432" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7444" href="Categories.WildPreorder.html#7339" class="Bound">ℓ₁</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7454" href="Categories.WildPreorder.html#7342" class="Bound">ℓ₂</a> <a id="7457" class="Symbol">(</a><a id="7458" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7464" href="Categories.WildPreorder.html#7364" class="Bound">ℓ₃</a> <a id="7467" class="Symbol">(</a><a id="7468" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7474" href="Categories.WildPreorder.html#7367" class="Bound">ℓ₄</a> <a id="7477" class="Symbol">(</a><a id="7478" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7484" href="Categories.WildPreorder.html#7389" class="Bound">ℓ₅</a> <a id="7487" href="Categories.WildPreorder.html#7392" class="Bound">ℓ₆</a><a id="7489" class="Symbol">)))))</a> <a id="7495" class="Keyword">where</a>
  <a id="7503" class="Keyword">field</a>
    <a id="hasBiWPFunctorStructure.leftAct"></a><a id="7513" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="7521" class="Symbol">:</a> <a id="7523" class="Symbol">(</a><a id="7524" href="Categories.WildPreorder.html#7524" class="Bound">d</a> <a id="7526" class="Symbol">:</a> <a id="7528" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="7533" href="Categories.WildPreorder.html#7347" class="Bound">D</a><a id="7534" class="Symbol">)</a> <a id="7536" class="Symbol">→</a> <a id="7538" href="Categories.WildPreorder.html#2683" class="Function">hasWPFunctorStr</a> <a id="7554" href="Categories.WildPreorder.html#7322" class="Bound">C</a> <a id="7556" href="Categories.WildPreorder.html#7372" class="Bound">E</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Categories.WildPreorder.html#7399" class="Bound Operator">_⊗</a> <a id="7562" href="Categories.WildPreorder.html#7524" class="Bound">d</a><a id="7563" class="Symbol">)</a>
    <a id="hasBiWPFunctorStructure.rightAct"></a><a id="7569" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="7578" class="Symbol">:</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Categories.WildPreorder.html#7581" class="Bound">c</a> <a id="7583" class="Symbol">:</a> <a id="7585" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="7590" href="Categories.WildPreorder.html#7322" class="Bound">C</a><a id="7591" class="Symbol">)</a> <a id="7593" class="Symbol">→</a> <a id="7595" href="Categories.WildPreorder.html#2683" class="Function">hasWPFunctorStr</a> <a id="7611" href="Categories.WildPreorder.html#7347" class="Bound">D</a> <a id="7613" href="Categories.WildPreorder.html#7372" class="Bound">E</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Categories.WildPreorder.html#7581" class="Bound">c</a> <a id="7618" href="Categories.WildPreorder.html#7399" class="Bound Operator">⊗_</a><a id="7620" class="Symbol">)</a>

<a id="7623" class="Comment">-- For completeness, here&#39;s a defintion of a naive isomorphism of wild cats</a>
<a id="7699" class="Comment">-- and a proof that it coincides with equivalence of underlying pro-wild cats</a>
<a id="isNaiveIso"></a><a id="7777" href="Categories.WildPreorder.html#7777" class="Function">isNaiveIso</a> <a id="7788" class="Symbol">:</a> <a id="7790" class="Symbol">{</a><a id="7791" href="Categories.WildPreorder.html#7791" class="Bound">C</a> <a id="7793" class="Symbol">:</a> <a id="7795" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="7803" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="7806" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="7808" class="Symbol">}</a> <a id="7810" class="Symbol">{</a><a id="7811" href="Categories.WildPreorder.html#7811" class="Bound">D</a> <a id="7813" class="Symbol">:</a> <a id="7815" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="7823" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="7826" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a><a id="7828" class="Symbol">}</a>
  <a id="7832" class="Symbol">→</a> <a id="7834" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="7846" href="Categories.WildPreorder.html#7791" class="Bound">C</a> <a id="7848" href="Categories.WildPreorder.html#7811" class="Bound">D</a> <a id="7850" class="Symbol">→</a> <a id="7852" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7857" class="Symbol">_</a>
<a id="7859" href="Categories.WildPreorder.html#7777" class="Function">isNaiveIso</a> <a id="7870" href="Categories.WildPreorder.html#7870" class="Bound">F</a> <a id="7872" class="Symbol">=</a> <a id="7874" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="7882" class="Symbol">(</a><a id="7883" href="Cubical.WildCat.Functor.html#446" class="Field">WildFunctor.F-ob</a> <a id="7900" href="Categories.WildPreorder.html#7870" class="Bound">F</a><a id="7901" class="Symbol">)</a>
             <a id="7916" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7918" class="Symbol">((</a><a id="7920" href="Categories.WildPreorder.html#7920" class="Bound">x</a> <a id="7922" href="Categories.WildPreorder.html#7922" class="Bound">y</a> <a id="7924" class="Symbol">:</a> <a id="7926" class="Symbol">_)</a> <a id="7929" class="Symbol">→</a> <a id="7931" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Cubical.WildCat.Functor.html#472" class="Field">WildFunctor.F-hom</a> <a id="7958" href="Categories.WildPreorder.html#7870" class="Bound">F</a> <a id="7960" class="Symbol">{</a><a id="7961" class="Argument">x</a> <a id="7963" class="Symbol">=</a> <a id="7965" href="Categories.WildPreorder.html#7920" class="Bound">x</a><a id="7966" class="Symbol">}</a> <a id="7968" class="Symbol">{</a><a id="7969" href="Categories.WildPreorder.html#7922" class="Bound">y</a><a id="7970" class="Symbol">}))</a>

<a id="_≅ᵂ_"></a><a id="7975" href="Categories.WildPreorder.html#7975" class="Function Operator">_≅ᵂ_</a> <a id="7980" class="Symbol">:</a> <a id="7982" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="7990" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="7993" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a> <a id="7996" class="Symbol">→</a>  <a id="7999" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="8007" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="8010" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a> <a id="8013" class="Symbol">→</a> <a id="8015" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8020" class="Symbol">_</a>
<a id="8022" href="Categories.WildPreorder.html#8022" class="Bound">C</a> <a id="8024" href="Categories.WildPreorder.html#7975" class="Function Operator">≅ᵂ</a> <a id="8027" href="Categories.WildPreorder.html#8027" class="Bound">D</a> <a id="8029" class="Symbol">=</a> <a id="8031" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8034" href="Categories.WildPreorder.html#8034" class="Bound">F</a> <a id="8036" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8038" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="8050" href="Categories.WildPreorder.html#8022" class="Bound">C</a> <a id="8052" href="Categories.WildPreorder.html#8027" class="Bound">D</a> <a id="8054" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8056" href="Categories.WildPreorder.html#7777" class="Function">isNaiveIso</a> <a id="8067" href="Categories.WildPreorder.html#8034" class="Bound">F</a>

<a id="≅ᵂᴾ→≅ᵂ"></a><a id="8070" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a> <a id="8077" class="Symbol">:</a> <a id="8079" class="Symbol">{</a><a id="8080" href="Categories.WildPreorder.html#8080" class="Bound">C</a> <a id="8082" class="Symbol">:</a> <a id="8084" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="8092" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="8095" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="8097" class="Symbol">}</a> <a id="8099" class="Symbol">{</a><a id="8100" href="Categories.WildPreorder.html#8100" class="Bound">D</a> <a id="8102" class="Symbol">:</a> <a id="8104" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="8112" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="8115" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a><a id="8117" class="Symbol">}</a>
  <a id="8121" class="Symbol">→</a> <a id="8123" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="8125" href="Categories.WildPreorder.html#8080" class="Bound">C</a> <a id="8127" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="8129" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="8133" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="8135" href="Categories.WildPreorder.html#8100" class="Bound">D</a> <a id="8137" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="8139" class="Symbol">→</a> <a id="8141" href="Categories.WildPreorder.html#8080" class="Bound">C</a> <a id="8143" href="Categories.WildPreorder.html#7975" class="Function Operator">≅ᵂ</a> <a id="8146" href="Categories.WildPreorder.html#8100" class="Bound">D</a>
<a id="8148" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a> <a id="8155" href="Categories.WildPreorder.html#8155" class="Bound">F</a> <a id="8157" class="Symbol">.</a><a id="8158" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8162" class="Symbol">.</a><a id="8163" href="Cubical.WildCat.Functor.html#446" class="Field">WildFunctor.F-ob</a> <a id="8180" class="Symbol">=</a> <a id="8182" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8191" href="Categories.WildPreorder.html#8155" class="Bound">F</a><a id="8192" class="Symbol">)</a>
<a id="8194" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a> <a id="8201" href="Categories.WildPreorder.html#8201" class="Bound">F</a> <a id="8203" class="Symbol">.</a><a id="8204" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8208" class="Symbol">.</a><a id="8209" href="Cubical.WildCat.Functor.html#472" class="Field">WildFunctor.F-hom</a> <a id="8227" class="Symbol">=</a> <a id="8229" href="Categories.WildPreorder.html#8201" class="Bound">F</a> <a id="8231" class="Symbol">.</a><a id="8232" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8236" class="Symbol">.</a><a id="8237" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8241" class="Symbol">.</a><a id="8242" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="8246" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a> <a id="8253" href="Categories.WildPreorder.html#8253" class="Bound">F</a> <a id="8255" class="Symbol">.</a><a id="8256" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8260" class="Symbol">.</a><a id="8261" href="Cubical.WildCat.Functor.html#536" class="Field">WildFunctor.F-id</a> <a id="8278" class="Symbol">=</a> <a id="8280" href="Categories.WildPreorder.html#8253" class="Bound">F</a> <a id="8282" class="Symbol">.</a><a id="8283" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8287" class="Symbol">.</a><a id="8288" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8292" class="Symbol">.</a><a id="8293" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8297" class="Symbol">.</a><a id="8298" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8302" class="Symbol">_</a>
<a id="8304" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a> <a id="8311" href="Categories.WildPreorder.html#8311" class="Bound">F</a> <a id="8313" class="Symbol">.</a><a id="8314" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8318" class="Symbol">.</a><a id="8319" href="Cubical.WildCat.Functor.html#590" class="Field">WildFunctor.F-seq</a> <a id="8337" class="Symbol">=</a> <a id="8339" href="Categories.WildPreorder.html#8311" class="Bound">F</a> <a id="8341" class="Symbol">.</a><a id="8342" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8346" class="Symbol">.</a><a id="8347" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8351" class="Symbol">.</a><a id="8352" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8356" class="Symbol">.</a><a id="8357" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="8361" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a> <a id="8368" href="Categories.WildPreorder.html#8368" class="Bound">F</a> <a id="8370" class="Symbol">.</a><a id="8371" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8375" class="Symbol">=</a> <a id="8377" href="Categories.WildPreorder.html#8368" class="Bound">F</a> <a id="8379" class="Symbol">.</a><a id="8380" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="≅ᵂ→≅ᵂᴾ"></a><a id="8385" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8392" class="Symbol">:</a> <a id="8394" class="Symbol">{</a><a id="8395" href="Categories.WildPreorder.html#8395" class="Bound">C</a> <a id="8397" class="Symbol">:</a> <a id="8399" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="8407" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="8410" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="8412" class="Symbol">}</a> <a id="8414" class="Symbol">{</a><a id="8415" href="Categories.WildPreorder.html#8415" class="Bound">D</a> <a id="8417" class="Symbol">:</a> <a id="8419" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="8427" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="8430" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a><a id="8432" class="Symbol">}</a>
  <a id="8436" class="Symbol">→</a> <a id="8438" href="Categories.WildPreorder.html#8395" class="Bound">C</a> <a id="8440" href="Categories.WildPreorder.html#7975" class="Function Operator">≅ᵂ</a> <a id="8443" href="Categories.WildPreorder.html#8415" class="Bound">D</a> <a id="8445" class="Symbol">→</a> <a id="8447" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="8449" href="Categories.WildPreorder.html#8395" class="Bound">C</a> <a id="8451" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="8453" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="8457" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="8459" href="Categories.WildPreorder.html#8415" class="Bound">D</a> <a id="8461" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a>
<a id="8463" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8470" href="Categories.WildPreorder.html#8470" class="Bound">F</a> <a id="8472" class="Symbol">.</a><a id="8473" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8477" class="Symbol">.</a><a id="8478" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8482" class="Symbol">=</a> <a id="8484" href="Categories.WildPreorder.html#8470" class="Bound">F</a> <a id="8486" class="Symbol">.</a><a id="8487" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8491" class="Symbol">.</a><a id="8492" href="Cubical.WildCat.Functor.html#446" class="Field">WildFunctor.F-ob</a>
<a id="8509" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8516" href="Categories.WildPreorder.html#8516" class="Bound">F</a> <a id="8518" class="Symbol">.</a><a id="8519" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8523" class="Symbol">.</a><a id="8524" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8528" class="Symbol">.</a><a id="8529" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8533" class="Symbol">=</a> <a id="8535" href="Categories.WildPreorder.html#8516" class="Bound">F</a> <a id="8537" class="Symbol">.</a><a id="8538" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8542" class="Symbol">.</a><a id="8543" href="Cubical.WildCat.Functor.html#472" class="Field">WildFunctor.F-hom</a>
<a id="8561" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8568" href="Categories.WildPreorder.html#8568" class="Bound">F</a> <a id="8570" class="Symbol">.</a><a id="8571" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8575" class="Symbol">.</a><a id="8576" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8580" class="Symbol">.</a><a id="8581" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8585" class="Symbol">.</a><a id="8586" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8590" class="Symbol">_</a> <a id="8592" class="Symbol">=</a> <a id="8594" href="Categories.WildPreorder.html#8568" class="Bound">F</a> <a id="8596" class="Symbol">.</a><a id="8597" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8601" class="Symbol">.</a><a id="8602" href="Cubical.WildCat.Functor.html#536" class="Field">WildFunctor.F-id</a>
<a id="8619" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8626" href="Categories.WildPreorder.html#8626" class="Bound">F</a> <a id="8628" class="Symbol">.</a><a id="8629" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8633" class="Symbol">.</a><a id="8634" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8638" class="Symbol">.</a><a id="8639" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8643" class="Symbol">.</a><a id="8644" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8648" class="Symbol">=</a> <a id="8650" href="Categories.WildPreorder.html#8626" class="Bound">F</a> <a id="8652" class="Symbol">.</a><a id="8653" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8657" class="Symbol">.</a><a id="8658" href="Cubical.WildCat.Functor.html#590" class="Field">WildFunctor.F-seq</a>
<a id="8676" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8683" href="Categories.WildPreorder.html#8683" class="Bound">F</a> <a id="8685" class="Symbol">.</a><a id="8686" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8690" class="Symbol">=</a> <a id="8692" href="Categories.WildPreorder.html#8683" class="Bound">F</a> <a id="8694" class="Symbol">.</a><a id="8695" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="Equiv-≅ᵂ-≅ᵂᴾ"></a><a id="8700" href="Categories.WildPreorder.html#8700" class="Function">Equiv-≅ᵂ-≅ᵂᴾ</a> <a id="8713" class="Symbol">:</a> <a id="8715" class="Symbol">{</a><a id="8716" href="Categories.WildPreorder.html#8716" class="Bound">C</a> <a id="8718" class="Symbol">:</a> <a id="8720" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="8728" href="Categories.WildPreorder.html#1247" class="Generalizable">ℓ₁</a> <a id="8731" href="Categories.WildPreorder.html#1250" class="Generalizable">ℓ₂</a><a id="8733" class="Symbol">}</a> <a id="8735" class="Symbol">{</a><a id="8736" href="Categories.WildPreorder.html#8736" class="Bound">D</a> <a id="8738" class="Symbol">:</a> <a id="8740" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="8748" href="Categories.WildPreorder.html#1253" class="Generalizable">ℓ₃</a> <a id="8751" href="Categories.WildPreorder.html#1256" class="Generalizable">ℓ₄</a><a id="8753" class="Symbol">}</a>
  <a id="8757" class="Symbol">→</a> <a id="8759" class="Symbol">(</a><a id="8760" href="Categories.WildPreorder.html#8716" class="Bound">C</a> <a id="8762" href="Categories.WildPreorder.html#7975" class="Function Operator">≅ᵂ</a> <a id="8765" href="Categories.WildPreorder.html#8736" class="Bound">D</a><a id="8766" class="Symbol">)</a> <a id="8768" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8770" class="Symbol">(</a><a id="8771" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="8773" href="Categories.WildPreorder.html#8716" class="Bound">C</a> <a id="8775" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="8777" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="8781" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="8783" href="Categories.WildPreorder.html#8736" class="Bound">D</a> <a id="8785" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a><a id="8786" class="Symbol">)</a>
<a id="8788" href="Categories.WildPreorder.html#8700" class="Function">Equiv-≅ᵂ-≅ᵂᴾ</a> <a id="8801" class="Symbol">=</a> <a id="8803" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8814" class="Symbol">(</a><a id="8815" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8819" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8826" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a>
  <a id="8835" class="Symbol">(λ</a> <a id="8838" href="Categories.WildPreorder.html#8838" class="Bound">_</a> <a id="8840" class="Symbol">→</a> <a id="8842" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8846" class="Symbol">)</a>
  <a id="8850" href="Categories.WildPreorder.html#8866" class="Function">retr</a><a id="8854" class="Symbol">)</a>
  <a id="8858" class="Keyword">where</a>
  <a id="8866" href="Categories.WildPreorder.html#8866" class="Function">retr</a> <a id="8871" class="Symbol">:</a> <a id="8873" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="8881" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="8888" href="Categories.WildPreorder.html#8070" class="Function">≅ᵂᴾ→≅ᵂ</a>
  <a id="8897" href="Categories.WildPreorder.html#8866" class="Function">retr</a> <a id="8902" href="Categories.WildPreorder.html#8902" class="Bound">F</a> <a id="8904" href="Categories.WildPreorder.html#8904" class="Bound">i</a> <a id="8906" class="Symbol">.</a><a id="8907" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8911" class="Symbol">.</a><a id="8912" href="Cubical.WildCat.Functor.html#446" class="Field">WildFunctor.F-ob</a> <a id="8929" class="Symbol">=</a> <a id="8931" href="Categories.WildPreorder.html#8902" class="Bound">F</a> <a id="8933" class="Symbol">.</a><a id="8934" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8938" class="Symbol">.</a><a id="8939" href="Cubical.WildCat.Functor.html#446" class="Field">WildFunctor.F-ob</a>
  <a id="8958" href="Categories.WildPreorder.html#8866" class="Function">retr</a> <a id="8963" href="Categories.WildPreorder.html#8963" class="Bound">F</a> <a id="8965" href="Categories.WildPreorder.html#8965" class="Bound">i</a> <a id="8967" class="Symbol">.</a><a id="8968" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8972" class="Symbol">.</a><a id="8973" href="Cubical.WildCat.Functor.html#472" class="Field">WildFunctor.F-hom</a> <a id="8991" class="Symbol">=</a> <a id="8993" href="Categories.WildPreorder.html#8963" class="Bound">F</a> <a id="8995" class="Symbol">.</a><a id="8996" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9000" class="Symbol">.</a><a id="9001" href="Cubical.WildCat.Functor.html#472" class="Field">WildFunctor.F-hom</a>
  <a id="9021" href="Categories.WildPreorder.html#8866" class="Function">retr</a> <a id="9026" href="Categories.WildPreorder.html#9026" class="Bound">F</a> <a id="9028" href="Categories.WildPreorder.html#9028" class="Bound">i</a> <a id="9030" class="Symbol">.</a><a id="9031" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9035" class="Symbol">.</a><a id="9036" href="Cubical.WildCat.Functor.html#536" class="Field">WildFunctor.F-id</a> <a id="9053" class="Symbol">=</a> <a id="9055" href="Categories.WildPreorder.html#9026" class="Bound">F</a> <a id="9057" class="Symbol">.</a><a id="9058" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9062" class="Symbol">.</a><a id="9063" href="Cubical.WildCat.Functor.html#536" class="Field">WildFunctor.F-id</a>
  <a id="9082" href="Categories.WildPreorder.html#8866" class="Function">retr</a> <a id="9087" href="Categories.WildPreorder.html#9087" class="Bound">F</a> <a id="9089" href="Categories.WildPreorder.html#9089" class="Bound">i</a> <a id="9091" class="Symbol">.</a><a id="9092" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9096" class="Symbol">.</a><a id="9097" href="Cubical.WildCat.Functor.html#590" class="Field">WildFunctor.F-seq</a> <a id="9115" class="Symbol">=</a> <a id="9117" href="Categories.WildPreorder.html#9087" class="Bound">F</a> <a id="9119" class="Symbol">.</a><a id="9120" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9124" class="Symbol">.</a><a id="9125" href="Cubical.WildCat.Functor.html#590" class="Field">WildFunctor.F-seq</a>
  <a id="9145" href="Categories.WildPreorder.html#8866" class="Function">retr</a> <a id="9150" href="Categories.WildPreorder.html#9150" class="Bound">F</a> <a id="9152" href="Categories.WildPreorder.html#9152" class="Bound">i</a> <a id="9154" class="Symbol">.</a><a id="9155" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9159" class="Symbol">=</a> <a id="9161" href="Categories.WildPreorder.html#9150" class="Bound">F</a> <a id="9163" class="Symbol">.</a><a id="9164" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.AbGroup.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.AbGroup.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.AbGroup.Base.html" class="Module">Cubical.Algebra.AbGroup.Base</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Cubical.Algebra.Group.html" class="Module">Cubical.Algebra.Group</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Cubical.Algebra.Group.Morphisms.html" class="Module">Cubical.Algebra.Group.Morphisms</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Cubical.Algebra.Group.MorphismProperties.html" class="Module">Cubical.Algebra.Group.MorphismProperties</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a>

<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="723" class="Keyword">open</a> <a id="728" class="Keyword">import</a> <a id="735" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="795" class="Keyword">open</a> <a id="800" class="Keyword">import</a> <a id="807" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="879" class="Keyword">open</a> <a id="884" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="889" class="Keyword">private</a>
  <a id="899" class="Keyword">variable</a>
    <a id="912" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="914" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="926" class="Keyword">record</a> <a id="IsAbGroup"></a><a id="933" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="943" class="Symbol">{</a><a id="944" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="946" class="Symbol">:</a> <a id="948" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="953" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="954" class="Symbol">}</a>
                 <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Algebra.AbGroup.Base.html#974" class="Bound">0g</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="980" class="Symbol">)</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">_+_</a> <a id="987" class="Symbol">:</a> <a id="989" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="991" class="Symbol">→</a> <a id="993" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="995" class="Symbol">→</a> <a id="997" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="998" class="Symbol">)</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Cubical.Algebra.AbGroup.Base.html#1001" class="Bound Operator">-_</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="1011" class="Symbol">)</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1020" href="Cubical.Algebra.AbGroup.Base.html#953" class="Bound">ℓ</a> <a id="1022" class="Keyword">where</a>

  <a id="1031" class="Keyword">constructor</a> <a id="isabgroup"></a><a id="1043" href="Cubical.Algebra.AbGroup.Base.html#1043" class="InductiveConstructor">isabgroup</a>

  <a id="1056" class="Keyword">field</a>
    <a id="IsAbGroup.isGroup"></a><a id="1066" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">isGroup</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Algebra.Group.Base.html#566" class="Record">IsGroup</a> <a id="1084" href="Cubical.Algebra.AbGroup.Base.html#974" class="Bound">0g</a> <a id="1087" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">_+_</a> <a id="1091" href="Cubical.Algebra.AbGroup.Base.html#1001" class="Bound Operator">-_</a>
    <a id="IsAbGroup.+Comm"></a><a id="1098" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">+Comm</a>    <a id="1107" class="Symbol">:</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Algebra.AbGroup.Base.html#1110" class="Bound">x</a> <a id="1112" href="Cubical.Algebra.AbGroup.Base.html#1112" class="Bound">y</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Cubical.Algebra.AbGroup.Base.html#1110" class="Bound">x</a> <a id="1123" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">+</a> <a id="1125" href="Cubical.Algebra.AbGroup.Base.html#1112" class="Bound">y</a> <a id="1127" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1129" href="Cubical.Algebra.AbGroup.Base.html#1112" class="Bound">y</a> <a id="1131" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">+</a> <a id="1133" href="Cubical.Algebra.AbGroup.Base.html#1110" class="Bound">x</a>

  <a id="1138" class="Keyword">open</a> <a id="1143" href="Cubical.Algebra.Group.Base.html#566" class="Module">IsGroup</a> <a id="1151" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">isGroup</a> <a id="1159" class="Keyword">public</a>
    <a id="1170" class="Keyword">renaming</a>
      <a id="1185" class="Symbol">(</a> <a id="1187" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a>      <a id="1199" class="Symbol">to</a> <a id="1202" class="Function">+Assoc</a>
      <a id="1215" class="Symbol">;</a> <a id="1217" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a>        <a id="1229" class="Symbol">to</a> <a id="1232" class="Function">+IdL</a>
      <a id="1243" class="Symbol">;</a> <a id="1245" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a>        <a id="1257" class="Symbol">to</a> <a id="1260" class="Function">+IdR</a>
      <a id="1271" class="Symbol">;</a> <a id="1273" href="Cubical.Algebra.Group.Base.html#763" class="Field">·InvL</a>       <a id="1285" class="Symbol">to</a> <a id="1288" class="Field">+InvL</a>
      <a id="1300" class="Symbol">;</a> <a id="1302" href="Cubical.Algebra.Group.Base.html#726" class="Field">·InvR</a>       <a id="1314" class="Symbol">to</a> <a id="1317" class="Field">+InvR</a><a id="1322" class="Symbol">)</a>

  <a id="1327" class="Keyword">infixl</a> <a id="1334" class="Number">6</a> <a id="1336" href="Cubical.Algebra.AbGroup.Base.html#1384" class="Function Operator">_-_</a>

  <a id="1343" class="Comment">-- Useful notation for additive groups</a>
  <a id="IsAbGroup._-_"></a><a id="1384" href="Cubical.Algebra.AbGroup.Base.html#1384" class="Function Operator">_-_</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Cubical.Algebra.AbGroup.Base.html#944" class="Bound">A</a>
  <a id="1402" href="Cubical.Algebra.AbGroup.Base.html#1402" class="Bound">x</a> <a id="1404" href="Cubical.Algebra.AbGroup.Base.html#1384" class="Function Operator">-</a> <a id="1406" href="Cubical.Algebra.AbGroup.Base.html#1406" class="Bound">y</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Cubical.Algebra.AbGroup.Base.html#1402" class="Bound">x</a> <a id="1412" href="Cubical.Algebra.AbGroup.Base.html#983" class="Bound Operator">+</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Algebra.AbGroup.Base.html#1001" class="Bound Operator">-</a> <a id="1417" href="Cubical.Algebra.AbGroup.Base.html#1406" class="Bound">y</a><a id="1418" class="Symbol">)</a>

<a id="1421" class="Keyword">unquoteDecl</a> <a id="IsAbGroupIsoΣ"></a><a id="1433" href="Cubical.Algebra.AbGroup.Base.html#1433" class="Function">IsAbGroupIsoΣ</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1467" href="Cubical.Algebra.AbGroup.Base.html#1433" class="Function">IsAbGroupIsoΣ</a> <a id="1481" class="Symbol">(</a><a id="1482" class="Keyword">quote</a> <a id="1488" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a><a id="1497" class="Symbol">)</a>

<a id="1500" class="Keyword">record</a> <a id="AbGroupStr"></a><a id="1507" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1528" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1545" href="Cubical.Algebra.AbGroup.Base.html#1528" class="Bound">ℓ</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Keyword">where</a>

  <a id="1557" class="Keyword">constructor</a> <a id="abgroupstr"></a><a id="1569" href="Cubical.Algebra.AbGroup.Base.html#1569" class="InductiveConstructor">abgroupstr</a>

  <a id="1583" class="Keyword">field</a>
    <a id="AbGroupStr.0g"></a><a id="1593" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a>        <a id="1603" class="Symbol">:</a> <a id="1605" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a>
    <a id="AbGroupStr._+_"></a><a id="1611" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a>       <a id="1621" class="Symbol">:</a> <a id="1623" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1629" class="Symbol">→</a> <a id="1631" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a>
    <a id="AbGroupStr.-_"></a><a id="1637" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>        <a id="1647" class="Symbol">:</a> <a id="1649" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a> <a id="1651" class="Symbol">→</a> <a id="1653" href="Cubical.Algebra.AbGroup.Base.html#1519" class="Bound">A</a>
    <a id="AbGroupStr.isAbGroup"></a><a id="1659" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="1681" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="1684" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="1688" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>


  <a id="1695" class="Keyword">infixr</a> <a id="1702" class="Number">7</a> <a id="1704" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a>
  <a id="1710" class="Keyword">infix</a>  <a id="1717" class="Number">8</a> <a id="1719" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>

  <a id="1725" class="Keyword">open</a> <a id="1730" href="Cubical.Algebra.AbGroup.Base.html#933" class="Module">IsAbGroup</a> <a id="1740" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="1750" class="Keyword">public</a>

<a id="AbGroup"></a><a id="1758" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">∀</a> <a id="1770" href="Cubical.Algebra.AbGroup.Base.html#1770" class="Bound">ℓ</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1786" href="Cubical.Algebra.AbGroup.Base.html#1770" class="Bound">ℓ</a><a id="1787" class="Symbol">)</a>
<a id="1789" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="1797" href="Cubical.Algebra.AbGroup.Base.html#1797" class="Bound">ℓ</a> <a id="1799" class="Symbol">=</a> <a id="1801" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1813" href="Cubical.Algebra.AbGroup.Base.html#1797" class="Bound">ℓ</a> <a id="1815" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a>

<a id="1827" class="Keyword">module</a> <a id="1834" href="Cubical.Algebra.AbGroup.Base.html#1834" class="Module">_</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1846" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">{</a><a id="1850" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">{</a><a id="1859" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">_+_</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1874" class="Symbol">}</a> <a id="1876" class="Symbol">{</a> <a id="1878" href="Cubical.Algebra.AbGroup.Base.html#1878" class="Bound Operator">-_</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1888" class="Symbol">}</a>
         <a id="1899" class="Symbol">(</a><a id="1900" href="Cubical.Algebra.AbGroup.Base.html#1900" class="Bound">is-setG</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1916" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1917" class="Symbol">)</a>
         <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Algebra.AbGroup.Base.html#1929" class="Bound">+Assoc</a>   <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Algebra.AbGroup.Base.html#1941" class="Bound">x</a> <a id="1943" href="Cubical.Algebra.AbGroup.Base.html#1943" class="Bound">y</a> <a id="1945" href="Cubical.Algebra.AbGroup.Base.html#1945" class="Bound">z</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="1950" class="Symbol">)</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Cubical.Algebra.AbGroup.Base.html#1941" class="Bound">x</a> <a id="1956" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.Algebra.AbGroup.Base.html#1943" class="Bound">y</a> <a id="1961" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1963" href="Cubical.Algebra.AbGroup.Base.html#1945" class="Bound">z</a><a id="1964" class="Symbol">)</a> <a id="1966" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Algebra.AbGroup.Base.html#1941" class="Bound">x</a> <a id="1971" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1973" href="Cubical.Algebra.AbGroup.Base.html#1943" class="Bound">y</a><a id="1974" class="Symbol">)</a> <a id="1976" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="1978" href="Cubical.Algebra.AbGroup.Base.html#1945" class="Bound">z</a><a id="1979" class="Symbol">)</a>
         <a id="1990" class="Symbol">(</a><a id="1991" href="Cubical.Algebra.AbGroup.Base.html#1991" class="Bound">+IdR</a>     <a id="2000" class="Symbol">:</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Cubical.Algebra.AbGroup.Base.html#2003" class="Bound">x</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Algebra.AbGroup.Base.html#2003" class="Bound">x</a> <a id="2014" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2016" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a> <a id="2019" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2021" href="Cubical.Algebra.AbGroup.Base.html#2003" class="Bound">x</a><a id="2022" class="Symbol">)</a>
         <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.Algebra.AbGroup.Base.html#2034" class="Bound">+InvR</a>    <a id="2043" class="Symbol">:</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Cubical.Algebra.AbGroup.Base.html#2046" class="Bound">x</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Algebra.AbGroup.Base.html#2046" class="Bound">x</a> <a id="2057" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Cubical.Algebra.AbGroup.Base.html#1878" class="Bound Operator">-</a> <a id="2062" href="Cubical.Algebra.AbGroup.Base.html#2046" class="Bound">x</a><a id="2063" class="Symbol">)</a> <a id="2065" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2067" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a><a id="2069" class="Symbol">)</a>
         <a id="2080" class="Symbol">(</a><a id="2081" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a>    <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Algebra.AbGroup.Base.html#2093" class="Bound">x</a> <a id="2095" href="Cubical.Algebra.AbGroup.Base.html#2095" class="Bound">y</a> <a id="2097" class="Symbol">:</a> <a id="2099" href="Cubical.Algebra.AbGroup.Base.html#1837" class="Bound">G</a><a id="2100" class="Symbol">)</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Cubical.Algebra.AbGroup.Base.html#2093" class="Bound">x</a> <a id="2106" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2108" href="Cubical.Algebra.AbGroup.Base.html#2095" class="Bound">y</a> <a id="2110" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2112" href="Cubical.Algebra.AbGroup.Base.html#2095" class="Bound">y</a> <a id="2114" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">+</a> <a id="2116" href="Cubical.Algebra.AbGroup.Base.html#2093" class="Bound">x</a><a id="2117" class="Symbol">)</a>
  <a id="2121" class="Keyword">where</a>

  <a id="2130" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="2156" href="Cubical.Algebra.AbGroup.Base.html#1850" class="Bound">0g</a> <a id="2159" href="Cubical.Algebra.AbGroup.Base.html#1859" class="Bound Operator">_+_</a> <a id="2163" href="Cubical.Algebra.AbGroup.Base.html#1878" class="Bound Operator">-_</a>
  <a id="2168" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2182" class="Symbol">.</a><a id="2183" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">IsAbGroup.isGroup</a> <a id="2201" class="Symbol">=</a>
    <a id="2207" href="Cubical.Algebra.Group.Base.html#1445" class="Function">makeIsGroup</a> <a id="2219" href="Cubical.Algebra.AbGroup.Base.html#1900" class="Bound">is-setG</a> <a id="2227" href="Cubical.Algebra.AbGroup.Base.html#1929" class="Bound">+Assoc</a> <a id="2234" href="Cubical.Algebra.AbGroup.Base.html#1991" class="Bound">+IdR</a>
                <a id="2255" class="Symbol">(λ</a> <a id="2258" href="Cubical.Algebra.AbGroup.Base.html#2258" class="Bound">x</a> <a id="2260" class="Symbol">→</a> <a id="2262" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a> <a id="2268" class="Symbol">_</a> <a id="2270" class="Symbol">_</a> <a id="2272" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2274" href="Cubical.Algebra.AbGroup.Base.html#1991" class="Bound">+IdR</a> <a id="2279" href="Cubical.Algebra.AbGroup.Base.html#2258" class="Bound">x</a><a id="2280" class="Symbol">)</a>
                <a id="2298" href="Cubical.Algebra.AbGroup.Base.html#2034" class="Bound">+InvR</a>
                <a id="2320" class="Symbol">(λ</a> <a id="2323" href="Cubical.Algebra.AbGroup.Base.html#2323" class="Bound">x</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a> <a id="2333" class="Symbol">_</a> <a id="2335" class="Symbol">_</a> <a id="2337" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2339" href="Cubical.Algebra.AbGroup.Base.html#2034" class="Bound">+InvR</a> <a id="2345" href="Cubical.Algebra.AbGroup.Base.html#2323" class="Bound">x</a><a id="2346" class="Symbol">)</a>
  <a id="2350" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2364" class="Symbol">.</a><a id="2365" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">IsAbGroup.+Comm</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Cubical.Algebra.AbGroup.Base.html#2081" class="Bound">+Comm</a>

<a id="2390" class="Keyword">module</a> <a id="2397" href="Cubical.Algebra.AbGroup.Base.html#2397" class="Module">_</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2409" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="2410" class="Symbol">}</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">_+_</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2437" class="Symbol">)</a> <a id="2439" class="Symbol">(</a><a id="2440" href="Cubical.Algebra.AbGroup.Base.html#2440" class="Bound Operator">-_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2450" class="Symbol">)</a>
         <a id="2461" class="Symbol">(</a><a id="2462" href="Cubical.Algebra.AbGroup.Base.html#2462" class="Bound">is-setG</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2478" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2479" class="Symbol">)</a>
         <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Algebra.AbGroup.Base.html#2491" class="Bound">+Assoc</a>  <a id="2499" class="Symbol">:</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Cubical.Algebra.AbGroup.Base.html#2502" class="Bound">x</a> <a id="2504" href="Cubical.Algebra.AbGroup.Base.html#2504" class="Bound">y</a> <a id="2506" href="Cubical.Algebra.AbGroup.Base.html#2506" class="Bound">z</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2511" class="Symbol">)</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Cubical.Algebra.AbGroup.Base.html#2502" class="Bound">x</a> <a id="2517" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Cubical.Algebra.AbGroup.Base.html#2504" class="Bound">y</a> <a id="2522" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2524" href="Cubical.Algebra.AbGroup.Base.html#2506" class="Bound">z</a><a id="2525" class="Symbol">)</a> <a id="2527" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Cubical.Algebra.AbGroup.Base.html#2502" class="Bound">x</a> <a id="2532" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2534" href="Cubical.Algebra.AbGroup.Base.html#2504" class="Bound">y</a><a id="2535" class="Symbol">)</a> <a id="2537" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2539" href="Cubical.Algebra.AbGroup.Base.html#2506" class="Bound">z</a><a id="2540" class="Symbol">)</a>
         <a id="2551" class="Symbol">(</a><a id="2552" href="Cubical.Algebra.AbGroup.Base.html#2552" class="Bound">+IdR</a>    <a id="2560" class="Symbol">:</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Cubical.Algebra.AbGroup.Base.html#2563" class="Bound">x</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="Cubical.Algebra.AbGroup.Base.html#2563" class="Bound">x</a> <a id="2574" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2576" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a> <a id="2579" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2581" href="Cubical.Algebra.AbGroup.Base.html#2563" class="Bound">x</a><a id="2582" class="Symbol">)</a>
         <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Algebra.AbGroup.Base.html#2594" class="Bound">+InvR</a>   <a id="2602" class="Symbol">:</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Algebra.AbGroup.Base.html#2605" class="Bound">x</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Cubical.Algebra.AbGroup.Base.html#2605" class="Bound">x</a> <a id="2616" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Cubical.Algebra.AbGroup.Base.html#2440" class="Bound Operator">-</a> <a id="2621" href="Cubical.Algebra.AbGroup.Base.html#2605" class="Bound">x</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2626" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a><a id="2628" class="Symbol">)</a>
         <a id="2639" class="Symbol">(</a><a id="2640" href="Cubical.Algebra.AbGroup.Base.html#2640" class="Bound">+Comm</a>   <a id="2648" class="Symbol">:</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Cubical.Algebra.AbGroup.Base.html#2651" class="Bound">x</a> <a id="2653" href="Cubical.Algebra.AbGroup.Base.html#2653" class="Bound">y</a> <a id="2655" class="Symbol">:</a> <a id="2657" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="Cubical.Algebra.AbGroup.Base.html#2651" class="Bound">x</a> <a id="2664" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2666" href="Cubical.Algebra.AbGroup.Base.html#2653" class="Bound">y</a> <a id="2668" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2670" href="Cubical.Algebra.AbGroup.Base.html#2653" class="Bound">y</a> <a id="2672" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">+</a> <a id="2674" href="Cubical.Algebra.AbGroup.Base.html#2651" class="Bound">x</a><a id="2675" class="Symbol">)</a>
  <a id="2679" class="Keyword">where</a>

  <a id="2688" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="2710" href="Cubical.Algebra.AbGroup.Base.html#2409" class="Bound">ℓ</a>
  <a id="2714" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2726" class="Symbol">.</a><a id="2727" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Cubical.Algebra.AbGroup.Base.html#2400" class="Bound">G</a>
  <a id="2737" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2749" class="Symbol">.</a><a id="2750" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2754" class="Symbol">.</a><a id="2755" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">AbGroupStr.0g</a> <a id="2769" class="Symbol">=</a> <a id="2771" href="Cubical.Algebra.AbGroup.Base.html#2413" class="Bound">0g</a>
  <a id="2776" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2788" class="Symbol">.</a><a id="2789" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2793" class="Symbol">.</a><a id="2794" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">AbGroupStr._+_</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="Cubical.Algebra.AbGroup.Base.html#2422" class="Bound Operator">_+_</a>
  <a id="2817" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2829" class="Symbol">.</a><a id="2830" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2834" class="Symbol">.</a><a id="2835" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">AbGroupStr.-_</a> <a id="2849" class="Symbol">=</a> <a id="2851" href="Cubical.Algebra.AbGroup.Base.html#2440" class="Bound Operator">-_</a>
  <a id="2856" href="Cubical.Algebra.AbGroup.Base.html#2688" class="Function">makeAbGroup</a> <a id="2868" class="Symbol">.</a><a id="2869" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2873" class="Symbol">.</a><a id="2874" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">AbGroupStr.isAbGroup</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a> <a id="2911" href="Cubical.Algebra.AbGroup.Base.html#2462" class="Bound">is-setG</a> <a id="2919" href="Cubical.Algebra.AbGroup.Base.html#2491" class="Bound">+Assoc</a> <a id="2926" href="Cubical.Algebra.AbGroup.Base.html#2552" class="Bound">+IdR</a> <a id="2931" href="Cubical.Algebra.AbGroup.Base.html#2594" class="Bound">+InvR</a> <a id="2937" href="Cubical.Algebra.AbGroup.Base.html#2640" class="Bound">+Comm</a>

<a id="2944" class="Keyword">open</a> <a id="2949" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a>
<a id="2958" class="Keyword">open</a> <a id="2963" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a>
<a id="2974" class="Keyword">open</a> <a id="2979" href="Cubical.Algebra.AbGroup.Base.html#933" class="Module">IsAbGroup</a>

<a id="AbGroupStr→GroupStr"></a><a id="2990" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3010" class="Symbol">:</a> <a id="3012" class="Symbol">{</a><a id="3013" href="Cubical.Algebra.AbGroup.Base.html#3013" class="Bound">G</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3022" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="3023" class="Symbol">}</a> <a id="3025" class="Symbol">→</a> <a id="3027" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="3038" href="Cubical.Algebra.AbGroup.Base.html#3013" class="Bound">G</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="3051" href="Cubical.Algebra.AbGroup.Base.html#3013" class="Bound">G</a>
<a id="3053" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3073" href="Cubical.Algebra.AbGroup.Base.html#3073" class="Bound">A</a> <a id="3075" class="Symbol">.</a><a id="3076" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="3079" class="Symbol">=</a> <a id="3081" href="Cubical.Algebra.AbGroup.Base.html#3073" class="Bound">A</a> <a id="3083" class="Symbol">.</a><a id="3084" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a>
<a id="3087" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3107" href="Cubical.Algebra.AbGroup.Base.html#3107" class="Bound">A</a> <a id="3109" class="Symbol">.</a><a id="3110" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Cubical.Algebra.AbGroup.Base.html#3107" class="Bound">A</a> <a id="3118" class="Symbol">.</a><a id="3119" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a>
<a id="3123" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3143" href="Cubical.Algebra.AbGroup.Base.html#3143" class="Bound">A</a> <a id="3145" class="Symbol">.</a><a id="3146" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a> <a id="3150" class="Symbol">=</a> <a id="3152" href="Cubical.Algebra.AbGroup.Base.html#3143" class="Bound">A</a> <a id="3154" class="Symbol">.</a><a id="3155" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a>
<a id="3158" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3178" href="Cubical.Algebra.AbGroup.Base.html#3178" class="Bound">A</a> <a id="3180" class="Symbol">.</a><a id="3181" href="Cubical.Algebra.Group.Base.html#1044" class="Field">isGroup</a> <a id="3189" class="Symbol">=</a> <a id="3191" href="Cubical.Algebra.AbGroup.Base.html#3178" class="Bound">A</a> <a id="3193" class="Symbol">.</a><a id="3194" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="3204" class="Symbol">.</a><a id="3205" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">isGroup</a>

<a id="AbGroup→Group"></a><a id="3214" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="3228" class="Symbol">:</a> <a id="3230" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="3238" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="3248" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a>
<a id="3250" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="3269" href="Cubical.Algebra.AbGroup.Base.html#3269" class="Bound">A</a><a id="3270" class="Symbol">)</a> <a id="3272" class="Symbol">=</a> <a id="3274" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3278" href="Cubical.Algebra.AbGroup.Base.html#3269" class="Bound">A</a>
<a id="3280" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="3299" href="Cubical.Algebra.AbGroup.Base.html#3299" class="Bound">A</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3329" href="Cubical.Algebra.AbGroup.Base.html#3299" class="Bound">A</a><a id="3330" class="Symbol">)</a>

<a id="Group→AbGroup"></a><a id="3333" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3347" class="Symbol">:</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="3360" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="3361" class="Symbol">)</a> <a id="3363" class="Symbol">→</a> <a id="3365" class="Symbol">((</a><a id="3367" href="Cubical.Algebra.AbGroup.Base.html#3367" class="Bound">x</a> <a id="3369" href="Cubical.Algebra.AbGroup.Base.html#3369" class="Bound">y</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3377" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a><a id="3378" class="Symbol">)</a> <a id="3380" class="Symbol">→</a> <a id="3382" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3391" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a><a id="3392" class="Symbol">)</a> <a id="3394" href="Cubical.Algebra.AbGroup.Base.html#3367" class="Bound">x</a> <a id="3396" href="Cubical.Algebra.AbGroup.Base.html#3369" class="Bound">y</a> <a id="3398" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3400" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3409" href="Cubical.Algebra.AbGroup.Base.html#3350" class="Bound">G</a><a id="3410" class="Symbol">)</a> <a id="3412" href="Cubical.Algebra.AbGroup.Base.html#3369" class="Bound">y</a> <a id="3414" href="Cubical.Algebra.AbGroup.Base.html#3367" class="Bound">x</a><a id="3415" class="Symbol">)</a> <a id="3417" class="Symbol">→</a> <a id="3419" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="3427" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a>
<a id="3429" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3448" href="Cubical.Algebra.AbGroup.Base.html#3448" class="Bound">G</a> <a id="3450" href="Cubical.Algebra.AbGroup.Base.html#3450" class="Bound">+Comm</a><a id="3455" class="Symbol">)</a> <a id="3457" class="Symbol">=</a> <a id="3459" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3463" href="Cubical.Algebra.AbGroup.Base.html#3448" class="Bound">G</a>
<a id="3465" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">AbGroupStr.0g</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3499" href="Cubical.Algebra.AbGroup.Base.html#3499" class="Bound">G</a> <a id="3501" href="Cubical.Algebra.AbGroup.Base.html#3501" class="Bound">+Comm</a><a id="3506" class="Symbol">))</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3519" href="Cubical.Algebra.AbGroup.Base.html#3499" class="Bound">G</a><a id="3520" class="Symbol">)</a>
<a id="3522" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">AbGroupStr._+_</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3557" href="Cubical.Algebra.AbGroup.Base.html#3557" class="Bound">G</a> <a id="3559" href="Cubical.Algebra.AbGroup.Base.html#3559" class="Bound">+Comm</a><a id="3564" class="Symbol">))</a> <a id="3567" class="Symbol">=</a> <a id="3569" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3578" href="Cubical.Algebra.AbGroup.Base.html#3557" class="Bound">G</a><a id="3579" class="Symbol">)</a>
<a id="3581" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">AbGroupStr.-</a> <a id="3594" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3613" href="Cubical.Algebra.AbGroup.Base.html#3613" class="Bound">G</a> <a id="3615" href="Cubical.Algebra.AbGroup.Base.html#3615" class="Bound">+Comm</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">=</a> <a id="3624" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3633" href="Cubical.Algebra.AbGroup.Base.html#3613" class="Bound">G</a><a id="3634" class="Symbol">)</a>
<a id="3636" href="Cubical.Algebra.AbGroup.Base.html#1066" class="Field">IsAbGroup.isGroup</a> <a id="3654" class="Symbol">(</a><a id="3655" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">AbGroupStr.isAbGroup</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3696" href="Cubical.Algebra.AbGroup.Base.html#3696" class="Bound">G</a> <a id="3698" href="Cubical.Algebra.AbGroup.Base.html#3698" class="Bound">+Comm</a><a id="3703" class="Symbol">)))</a> <a id="3707" class="Symbol">=</a> <a id="3709" href="Cubical.Algebra.Group.Base.html#1044" class="Field">isGroup</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3722" href="Cubical.Algebra.AbGroup.Base.html#3696" class="Bound">G</a><a id="3723" class="Symbol">)</a>
<a id="3725" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">IsAbGroup.+Comm</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">AbGroupStr.isAbGroup</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="3783" href="Cubical.Algebra.AbGroup.Base.html#3783" class="Bound">G</a> <a id="3785" href="Cubical.Algebra.AbGroup.Base.html#3785" class="Bound">+Comm</a><a id="3790" class="Symbol">)))</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Cubical.Algebra.AbGroup.Base.html#3785" class="Bound">+Comm</a>

<a id="3803" class="Keyword">module</a> <a id="3810" href="Cubical.Algebra.AbGroup.Base.html#3810" class="Module">_</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">(</a><a id="3814" href="Cubical.Algebra.AbGroup.Base.html#3814" class="Bound">G</a> <a id="3816" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3818" href="Cubical.Algebra.AbGroup.Base.html#1569" class="InductiveConstructor">abgroupstr</a> <a id="3829" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">_</a> <a id="3831" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">_</a> <a id="3833" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">_</a> <a id="3835" href="Cubical.Algebra.AbGroup.Base.html#3835" class="Bound">GisGroup</a><a id="3843" href="Cubical.Algebra.AbGroup.Base.html#3813" class="Bound">)</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="3855" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="3856" class="Symbol">)</a> <a id="3858" class="Keyword">where</a>
  <a id="3866" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3898" href="Cubical.Algebra.AbGroup.Base.html#3855" class="Bound">ℓ</a>
  <a id="3902" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3921" class="Symbol">.</a><a id="3922" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Cubical.Algebra.AbGroup.Base.html#3814" class="Bound">G</a>
  <a id="3932" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3951" class="Symbol">.</a><a id="3952" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3956" class="Symbol">.</a><a id="3957" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">CommMonoidStr.ε</a> <a id="3973" class="Symbol">=</a> <a id="3975" class="Symbol">_</a>
  <a id="3979" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="3998" class="Symbol">.</a><a id="3999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4003" class="Symbol">.</a><a id="4004" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">CommMonoidStr._·_</a> <a id="4022" class="Symbol">=</a> <a id="4024" class="Symbol">_</a>
  <a id="4028" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="4047" class="Symbol">.</a><a id="4048" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4052" class="Symbol">.</a><a id="4053" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="4080" class="Symbol">.</a><a id="4081" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="Cubical.Algebra.Group.Base.html#694" class="Function">IsAbGroup.isMonoid</a> <a id="4124" href="Cubical.Algebra.AbGroup.Base.html#3835" class="Bound">GisGroup</a>
  <a id="4135" href="Cubical.Algebra.AbGroup.Base.html#3866" class="Function">AbGroup→CommMonoid</a> <a id="4154" class="Symbol">.</a><a id="4155" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4159" class="Symbol">.</a><a id="4160" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="4187" class="Symbol">.</a><a id="4188" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">IsCommMonoid.·Comm</a> <a id="4207" class="Symbol">=</a> <a id="4209" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">IsAbGroup.+Comm</a> <a id="4225" href="Cubical.Algebra.AbGroup.Base.html#3835" class="Bound">GisGroup</a>

<a id="AbGroupHom"></a><a id="4235" href="Cubical.Algebra.AbGroup.Base.html#4235" class="Function">AbGroupHom</a> <a id="4246" class="Symbol">:</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Algebra.AbGroup.Base.html#4249" class="Bound">G</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4261" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Algebra.AbGroup.Base.html#4265" class="Bound">H</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4277" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4279" class="Symbol">)</a> <a id="4281" class="Symbol">→</a> <a id="4283" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4295" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4297" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4299" class="Symbol">)</a>
<a id="4301" href="Cubical.Algebra.AbGroup.Base.html#4235" class="Function">AbGroupHom</a> <a id="4312" href="Cubical.Algebra.AbGroup.Base.html#4312" class="Bound">G</a> <a id="4314" href="Cubical.Algebra.AbGroup.Base.html#4314" class="Bound">H</a> <a id="4316" class="Symbol">=</a> <a id="4318" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4342" href="Cubical.Algebra.AbGroup.Base.html#4312" class="Bound">G</a><a id="4343" class="Symbol">)</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4360" href="Cubical.Algebra.AbGroup.Base.html#4314" class="Bound">H</a><a id="4361" class="Symbol">)</a>

<a id="AbGroupIso"></a><a id="4364" href="Cubical.Algebra.AbGroup.Base.html#4364" class="Function">AbGroupIso</a> <a id="4375" class="Symbol">:</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Algebra.AbGroup.Base.html#4378" class="Bound">G</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4390" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4391" class="Symbol">)</a> <a id="4393" class="Symbol">(</a><a id="4394" href="Cubical.Algebra.AbGroup.Base.html#4394" class="Bound">H</a> <a id="4396" class="Symbol">:</a> <a id="4398" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4406" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4408" class="Symbol">)</a> <a id="4410" class="Symbol">→</a> <a id="4412" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4424" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4426" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4428" class="Symbol">)</a>
<a id="4430" href="Cubical.Algebra.AbGroup.Base.html#4364" class="Function">AbGroupIso</a> <a id="4441" href="Cubical.Algebra.AbGroup.Base.html#4441" class="Bound">G</a> <a id="4443" href="Cubical.Algebra.AbGroup.Base.html#4443" class="Bound">H</a> <a id="4445" class="Symbol">=</a> <a id="4447" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="4456" class="Symbol">(</a><a id="4457" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4471" href="Cubical.Algebra.AbGroup.Base.html#4441" class="Bound">G</a><a id="4472" class="Symbol">)</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="4489" href="Cubical.Algebra.AbGroup.Base.html#4443" class="Bound">H</a><a id="4490" class="Symbol">)</a>

<a id="IsAbGroupEquiv"></a><a id="4493" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a> <a id="4508" class="Symbol">:</a> <a id="4510" class="Symbol">{</a><a id="4511" href="Cubical.Algebra.AbGroup.Base.html#4511" class="Bound">A</a> <a id="4513" class="Symbol">:</a> <a id="4515" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4520" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4521" class="Symbol">}</a> <a id="4523" class="Symbol">{</a><a id="4524" href="Cubical.Algebra.AbGroup.Base.html#4524" class="Bound">B</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4533" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4535" class="Symbol">}</a>
  <a id="4539" class="Symbol">(</a><a id="4540" href="Cubical.Algebra.AbGroup.Base.html#4540" class="Bound">G</a> <a id="4542" class="Symbol">:</a> <a id="4544" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="4555" href="Cubical.Algebra.AbGroup.Base.html#4511" class="Bound">A</a><a id="4556" class="Symbol">)</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.Algebra.AbGroup.Base.html#4559" class="Bound">e</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Cubical.Algebra.AbGroup.Base.html#4511" class="Bound">A</a> <a id="4565" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4567" href="Cubical.Algebra.AbGroup.Base.html#4524" class="Bound">B</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Cubical.Algebra.AbGroup.Base.html#4571" class="Bound">H</a> <a id="4573" class="Symbol">:</a> <a id="4575" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="4586" href="Cubical.Algebra.AbGroup.Base.html#4524" class="Bound">B</a><a id="4587" class="Symbol">)</a> <a id="4589" class="Symbol">→</a> <a id="4591" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4603" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4605" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4607" class="Symbol">)</a>
<a id="4609" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a> <a id="4624" href="Cubical.Algebra.AbGroup.Base.html#4624" class="Bound">G</a> <a id="4626" href="Cubical.Algebra.AbGroup.Base.html#4626" class="Bound">e</a> <a id="4628" href="Cubical.Algebra.AbGroup.Base.html#4628" class="Bound">H</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="4664" href="Cubical.Algebra.AbGroup.Base.html#4624" class="Bound">G</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Algebra.AbGroup.Base.html#4626" class="Bound">e</a> <a id="4670" class="Symbol">.</a><a id="4671" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4674" class="Symbol">)</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Cubical.Algebra.AbGroup.Base.html#2990" class="Function">AbGroupStr→GroupStr</a> <a id="4697" href="Cubical.Algebra.AbGroup.Base.html#4628" class="Bound">H</a><a id="4698" class="Symbol">)</a>

<a id="AbGroupEquiv"></a><a id="4701" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="4714" class="Symbol">:</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Cubical.Algebra.AbGroup.Base.html#4717" class="Bound">G</a> <a id="4719" class="Symbol">:</a> <a id="4721" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4729" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.Algebra.AbGroup.Base.html#4733" class="Bound">H</a> <a id="4735" class="Symbol">:</a> <a id="4737" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="4745" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4747" class="Symbol">)</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4763" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="4765" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="4767" class="Symbol">)</a>
<a id="4769" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="4782" href="Cubical.Algebra.AbGroup.Base.html#4782" class="Bound">G</a> <a id="4784" href="Cubical.Algebra.AbGroup.Base.html#4784" class="Bound">H</a> <a id="4786" class="Symbol">=</a> <a id="4788" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4791" href="Cubical.Algebra.AbGroup.Base.html#4791" class="Bound">e</a> <a id="4793" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4795" class="Symbol">(</a><a id="4796" href="Cubical.Algebra.AbGroup.Base.html#4782" class="Bound">G</a> <a id="4798" class="Symbol">.</a><a id="4799" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4803" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4805" href="Cubical.Algebra.AbGroup.Base.html#4784" class="Bound">H</a> <a id="4807" class="Symbol">.</a><a id="4808" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4811" class="Symbol">)</a> <a id="4813" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4815" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Cubical.Algebra.AbGroup.Base.html#4782" class="Bound">G</a> <a id="4833" class="Symbol">.</a><a id="4834" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4837" class="Symbol">)</a> <a id="4839" href="Cubical.Algebra.AbGroup.Base.html#4791" class="Bound">e</a> <a id="4841" class="Symbol">(</a><a id="4842" href="Cubical.Algebra.AbGroup.Base.html#4784" class="Bound">H</a> <a id="4844" class="Symbol">.</a><a id="4845" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4848" class="Symbol">)</a>

<a id="isPropIsAbGroup"></a><a id="4851" href="Cubical.Algebra.AbGroup.Base.html#4851" class="Function">isPropIsAbGroup</a> <a id="4867" class="Symbol">:</a> <a id="4869" class="Symbol">{</a><a id="4870" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4879" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="4880" class="Symbol">}</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Algebra.AbGroup.Base.html#4883" class="Bound">0g</a> <a id="4886" class="Symbol">:</a> <a id="4888" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a><a id="4889" class="Symbol">)</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Algebra.AbGroup.Base.html#4892" class="Bound Operator">_+_</a> <a id="4896" class="Symbol">:</a> <a id="4898" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4904" class="Symbol">→</a> <a id="4906" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a><a id="4907" class="Symbol">)</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Algebra.AbGroup.Base.html#4910" class="Bound Operator">-_</a> <a id="4913" class="Symbol">:</a> <a id="4915" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a> <a id="4917" class="Symbol">→</a> <a id="4919" href="Cubical.Algebra.AbGroup.Base.html#4870" class="Bound">G</a><a id="4920" class="Symbol">)</a>
                <a id="4938" class="Symbol">→</a> <a id="4940" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="4958" href="Cubical.Algebra.AbGroup.Base.html#4883" class="Bound">0g</a> <a id="4961" href="Cubical.Algebra.AbGroup.Base.html#4892" class="Bound Operator">_+_</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Cubical.Algebra.AbGroup.Base.html#4910" class="Bound Operator">-_</a><a id="4968" class="Symbol">))</a>
<a id="4971" href="Cubical.Algebra.AbGroup.Base.html#4851" class="Function">isPropIsAbGroup</a> <a id="4987" href="Cubical.Algebra.AbGroup.Base.html#4987" class="Bound">0g</a> <a id="4990" href="Cubical.Algebra.AbGroup.Base.html#4990" class="Bound Operator">_+_</a> <a id="4994" href="Cubical.Algebra.AbGroup.Base.html#4994" class="Bound Operator">-_</a> <a id="4997" class="Symbol">=</a>
  <a id="5001" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="5026" class="Number">1</a> <a id="5028" href="Cubical.Algebra.AbGroup.Base.html#1433" class="Function">IsAbGroupIsoΣ</a>
    <a id="5046" class="Symbol">(</a><a id="5047" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Cubical.Algebra.Group.Properties.html#515" class="Function">isPropIsGroup</a> <a id="5070" href="Cubical.Algebra.AbGroup.Base.html#4987" class="Bound">0g</a> <a id="5073" href="Cubical.Algebra.AbGroup.Base.html#4990" class="Bound Operator">_+_</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Cubical.Algebra.AbGroup.Base.html#4994" class="Bound Operator">-_</a><a id="5080" class="Symbol">))</a>
             <a id="5096" class="Symbol">(λ</a> <a id="5099" href="Cubical.Algebra.AbGroup.Base.html#5099" class="Bound">grp</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="5114" class="Symbol">(λ</a> <a id="5117" href="Cubical.Algebra.AbGroup.Base.html#5117" class="Bound">_</a> <a id="5119" href="Cubical.Algebra.AbGroup.Base.html#5119" class="Bound">_</a> <a id="5121" class="Symbol">→</a> <a id="5123" href="Cubical.Algebra.AbGroup.Base.html#5099" class="Bound">grp</a> <a id="5127" class="Symbol">.</a><a id="5128" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="5135" class="Symbol">_</a> <a id="5137" class="Symbol">_)))</a>
  <a id="5144" class="Keyword">where</a>
  <a id="5152" class="Keyword">open</a> <a id="5157" href="Cubical.Algebra.Group.Base.html#566" class="Module">IsGroup</a>


<a id="𝒮ᴰ-AbGroup"></a><a id="5167" href="Cubical.Algebra.AbGroup.Base.html#5167" class="Function">𝒮ᴰ-AbGroup</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="5195" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="5196" class="Symbol">)</a> <a id="5198" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Record">AbGroupStr</a> <a id="5209" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a>
<a id="5211" href="Cubical.Algebra.AbGroup.Base.html#5167" class="Function">𝒮ᴰ-AbGroup</a> <a id="5222" class="Symbol">=</a>
  <a id="5226" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="5236" class="Symbol">(</a><a id="5237" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="5244" class="Symbol">_)</a> <a id="5247" href="Cubical.Algebra.AbGroup.Base.html#4493" class="Function">IsAbGroupEquiv</a>
    <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="5281" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="5287" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="5291" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5293" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="5304" class="Symbol">_</a> <a id="5306" class="Symbol">_</a> <a id="5308" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5310" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="5316" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="5324" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="5330" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="5333" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5335" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="5346" class="Symbol">_</a> <a id="5348" class="Symbol">_</a> <a id="5350" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5352" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="5358" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="5366" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="5372" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="5375" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5377" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="5388" class="Symbol">_</a> <a id="5390" class="Symbol">_</a> <a id="5392" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="5394" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="5402" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="5410" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="5416" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="5426" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="5428" class="Symbol">(λ</a> <a id="5431" href="Cubical.Algebra.AbGroup.Base.html#5431" class="Bound">_</a> <a id="5433" href="Cubical.Algebra.AbGroup.Base.html#5433" class="Bound">_</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Cubical.Algebra.AbGroup.Base.html#4851" class="Function">isPropIsAbGroup</a> <a id="5453" class="Symbol">_</a> <a id="5455" class="Symbol">_</a> <a id="5457" class="Symbol">_)</a> <a id="5460" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="5461" class="Symbol">)</a>
  <a id="5465" class="Keyword">where</a>
  <a id="5473" class="Keyword">open</a> <a id="5478" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a>
  <a id="5491" class="Keyword">open</a> <a id="5496" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>

<a id="5508" class="Comment">-- Extract the characterization of equality of groups</a>
<a id="AbGroupPath"></a><a id="5562" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="5574" class="Symbol">:</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Algebra.AbGroup.Base.html#5577" class="Bound">G</a> <a id="5579" href="Cubical.Algebra.AbGroup.Base.html#5579" class="Bound">H</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="5591" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="5592" class="Symbol">)</a> <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="5610" href="Cubical.Algebra.AbGroup.Base.html#5577" class="Bound">G</a> <a id="5612" href="Cubical.Algebra.AbGroup.Base.html#5579" class="Bound">H</a><a id="5613" class="Symbol">)</a> <a id="5615" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Cubical.Algebra.AbGroup.Base.html#5577" class="Bound">G</a> <a id="5620" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5622" href="Cubical.Algebra.AbGroup.Base.html#5579" class="Bound">H</a><a id="5623" class="Symbol">)</a>
<a id="5625" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="5637" class="Symbol">=</a> <a id="5639" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5641" href="Cubical.Algebra.AbGroup.Base.html#5167" class="Function">𝒮ᴰ-AbGroup</a> <a id="5652" class="Symbol">.</a><a id="5653" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>


<a id="5664" class="Comment">-- The module below defines an abelian group induced from an</a>
<a id="5725" class="Comment">-- equivalence between an abelian group G and a type A which preserves</a>
<a id="5796" class="Comment">-- the full raw group structure from G to A. This version is useful</a>
<a id="5864" class="Comment">-- when proving that some type equivalent to an abelian group is an</a>
<a id="5932" class="Comment">-- abelian group while also specifying the binary operation, unit and</a>
<a id="6002" class="Comment">-- inverse. For an example of this see Algebra.Matrix</a>
<a id="6056" class="Keyword">module</a> <a id="6063" href="Cubical.Algebra.AbGroup.Base.html#6063" class="Module">_</a> <a id="6065" class="Symbol">(</a><a id="6066" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6068" class="Symbol">:</a> <a id="6070" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="6078" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="6079" class="Symbol">)</a> <a id="6081" class="Symbol">{</a><a id="6082" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6084" class="Symbol">:</a> <a id="6086" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6091" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="6092" class="Symbol">}</a>
  <a id="6096" class="Symbol">(</a><a id="6097" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a> <a id="6099" class="Symbol">:</a> <a id="6101" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6103" class="Symbol">→</a> <a id="6105" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6107" class="Symbol">→</a> <a id="6109" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6110" class="Symbol">)</a>
  <a id="6114" class="Symbol">(</a><a id="6115" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a> <a id="6117" class="Symbol">:</a> <a id="6119" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6120" class="Symbol">)</a>
  <a id="6124" class="Symbol">(</a><a id="6125" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a> <a id="6133" class="Symbol">:</a> <a id="6135" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6137" class="Symbol">→</a> <a id="6139" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6140" class="Symbol">)</a>
  <a id="6144" class="Symbol">(</a><a id="6145" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="6151" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6153" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="6155" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6157" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a><a id="6158" class="Symbol">)</a>
  <a id="6162" class="Symbol">(</a><a id="6163" href="Cubical.Algebra.AbGroup.Base.html#6163" class="Bound">p+</a> <a id="6166" class="Symbol">:</a> <a id="6168" class="Symbol">∀</a> <a id="6170" href="Cubical.Algebra.AbGroup.Base.html#6170" class="Bound">x</a> <a id="6172" href="Cubical.Algebra.AbGroup.Base.html#6172" class="Bound">y</a> <a id="6174" class="Symbol">→</a> <a id="6176" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6178" class="Symbol">.</a><a id="6179" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6186" class="Symbol">.</a><a id="6187" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6191" class="Symbol">.</a><a id="6192" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="6196" href="Cubical.Algebra.AbGroup.Base.html#6170" class="Bound">x</a> <a id="6198" href="Cubical.Algebra.AbGroup.Base.html#6172" class="Bound">y</a><a id="6199" class="Symbol">)</a> <a id="6201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6203" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6208" class="Symbol">.</a><a id="6209" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6213" href="Cubical.Algebra.AbGroup.Base.html#6170" class="Bound">x</a><a id="6214" class="Symbol">)</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6219" class="Symbol">.</a><a id="6220" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6224" href="Cubical.Algebra.AbGroup.Base.html#6172" class="Bound">y</a><a id="6225" class="Symbol">))</a>
  <a id="6230" class="Symbol">(</a><a id="6231" href="Cubical.Algebra.AbGroup.Base.html#6231" class="Bound">pu</a> <a id="6234" class="Symbol">:</a> <a id="6236" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6238" class="Symbol">.</a><a id="6239" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6246" class="Symbol">.</a><a id="6247" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6251" class="Symbol">.</a><a id="6252" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a><a id="6254" class="Symbol">)</a> <a id="6256" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6258" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a><a id="6259" class="Symbol">)</a>
  <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Algebra.AbGroup.Base.html#6264" class="Bound">pinv</a> <a id="6269" class="Symbol">:</a> <a id="6271" class="Symbol">∀</a> <a id="6273" href="Cubical.Algebra.AbGroup.Base.html#6273" class="Bound">x</a> <a id="6275" class="Symbol">→</a> <a id="6277" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6279" class="Symbol">.</a><a id="6280" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6284" class="Symbol">(</a><a id="6285" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6287" class="Symbol">.</a><a id="6288" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6292" class="Symbol">.</a><a id="6293" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="6296" href="Cubical.Algebra.AbGroup.Base.html#6273" class="Bound">x</a><a id="6297" class="Symbol">)</a> <a id="6299" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6301" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a> <a id="6309" class="Symbol">(</a><a id="6310" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6312" class="Symbol">.</a><a id="6313" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6317" href="Cubical.Algebra.AbGroup.Base.html#6273" class="Bound">x</a><a id="6318" class="Symbol">))</a>
  <a id="6323" class="Keyword">where</a>

  <a id="6332" class="Keyword">private</a>
    <a id="6344" class="Keyword">module</a> <a id="6351" href="Cubical.Algebra.AbGroup.Base.html#6351" class="Module">G</a> <a id="6353" class="Symbol">=</a> <a id="6355" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a> <a id="6366" class="Symbol">(</a><a id="6367" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6369" class="Symbol">.</a><a id="6370" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="6373" class="Symbol">)</a>

    <a id="6380" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a> <a id="6386" class="Symbol">:</a> <a id="6388" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="6400" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a><a id="6401" class="Symbol">)</a>
    <a id="6407" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a> <a id="6413" class="Symbol">=</a> <a id="6415" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6418" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6420" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6422" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6427" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a> <a id="6429" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6434" class="Symbol">→</a> <a id="6436" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6438" class="Symbol">→</a> <a id="6440" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a><a id="6441" class="Symbol">)</a> <a id="6443" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6445" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6447" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.Algebra.AbGroup.Base.html#6418" class="Bound">B</a><a id="6455" class="Symbol">)</a>

    <a id="6462" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a> <a id="6470" class="Symbol">:</a> <a id="6472" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a> <a id="6478" class="Symbol">→</a> <a id="6480" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6485" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a>
    <a id="6491" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a> <a id="6499" class="Symbol">(</a><a id="6500" href="Cubical.Algebra.AbGroup.Base.html#6500" class="Bound">B</a> <a id="6502" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6504" href="Cubical.Algebra.AbGroup.Base.html#6504" class="Bound">m</a> <a id="6506" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6508" href="Cubical.Algebra.AbGroup.Base.html#6508" class="Bound">u</a> <a id="6510" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6512" href="Cubical.Algebra.AbGroup.Base.html#6512" class="Bound">i</a><a id="6513" class="Symbol">)</a> <a id="6515" class="Symbol">=</a> <a id="6517" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="6527" href="Cubical.Algebra.AbGroup.Base.html#6508" class="Bound">u</a> <a id="6529" href="Cubical.Algebra.AbGroup.Base.html#6504" class="Bound">m</a> <a id="6531" href="Cubical.Algebra.AbGroup.Base.html#6512" class="Bound">i</a>

    <a id="6538" href="Cubical.Algebra.AbGroup.Base.html#6538" class="Function">inducedΣ</a> <a id="6547" class="Symbol">:</a> <a id="6549" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a> <a id="6560" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6562" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a> <a id="6564" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6566" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a> <a id="6568" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6570" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a><a id="6577" class="Symbol">)</a>
    <a id="6583" href="Cubical.Algebra.AbGroup.Base.html#6538" class="Function">inducedΣ</a> <a id="6592" class="Symbol">=</a>
      <a id="6600" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6606" href="Cubical.Algebra.AbGroup.Base.html#6462" class="Function">FamilyΣ</a>
        <a id="6622" class="Symbol">(</a><a id="6623" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="6644" href="Cubical.Algebra.AbGroup.Base.html#6380" class="Function">BaseΣ</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a> <a id="6654" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6656" href="Cubical.Algebra.AbGroup.Base.html#6163" class="Bound">p+</a> <a id="6659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6661" href="Cubical.Algebra.AbGroup.Base.html#6231" class="Bound">pu</a> <a id="6664" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6666" href="Cubical.Algebra.AbGroup.Base.html#6264" class="Bound">pinv</a><a id="6670" class="Symbol">))</a>
        <a id="6681" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Function">G.isAbGroup</a>

  <a id="6696" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6711" class="Symbol">:</a> <a id="6713" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="6721" href="Cubical.Algebra.AbGroup.Base.html#6078" class="Bound">ℓ</a>
  <a id="6725" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6740" class="Symbol">.</a><a id="6741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6745" class="Symbol">=</a> <a id="6747" href="Cubical.Algebra.AbGroup.Base.html#6082" class="Bound">A</a>
  <a id="6751" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6766" class="Symbol">.</a><a id="6767" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6771" class="Symbol">.</a><a id="6772" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="6776" class="Symbol">=</a> <a id="6778" href="Cubical.Algebra.AbGroup.Base.html#6097" class="Bound">m</a>
  <a id="6782" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6797" class="Symbol">.</a><a id="6798" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6802" class="Symbol">.</a><a id="6803" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="6806" class="Symbol">=</a> <a id="6808" href="Cubical.Algebra.AbGroup.Base.html#6115" class="Bound">u</a>
  <a id="6812" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6827" class="Symbol">.</a><a id="6828" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6832" class="Symbol">.</a><a id="6833" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="6836" class="Symbol">=</a> <a id="6838" href="Cubical.Algebra.AbGroup.Base.html#6125" class="Bound">inverse</a>
  <a id="6848" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a> <a id="6863" class="Symbol">.</a><a id="6864" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6868" class="Symbol">.</a><a id="6869" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="6879" class="Symbol">=</a> <a id="6881" href="Cubical.Algebra.AbGroup.Base.html#6538" class="Function">inducedΣ</a>

  <a id="6893" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a> <a id="6913" class="Symbol">:</a> <a id="6915" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="6928" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="6930" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a>
  <a id="6947" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6951" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a> <a id="6971" class="Symbol">=</a> <a id="6973" href="Cubical.Algebra.AbGroup.Base.html#6145" class="Bound">e</a>
  <a id="6977" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6981" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a> <a id="7001" class="Symbol">=</a> <a id="7003" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="7018" href="Cubical.Algebra.AbGroup.Base.html#6163" class="Bound">p+</a>

  <a id="7024" href="Cubical.Algebra.AbGroup.Base.html#7024" class="Function">InducedAbGroupPath</a> <a id="7043" class="Symbol">:</a> <a id="7045" href="Cubical.Algebra.AbGroup.Base.html#6066" class="Bound">G</a> <a id="7047" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7049" href="Cubical.Algebra.AbGroup.Base.html#6696" class="Function">InducedAbGroup</a>
  <a id="7066" href="Cubical.Algebra.AbGroup.Base.html#7024" class="Function">InducedAbGroupPath</a> <a id="7085" class="Symbol">=</a> <a id="7087" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="7099" class="Symbol">_</a> <a id="7101" class="Symbol">_</a> <a id="7103" class="Symbol">.</a><a id="7104" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7108" href="Cubical.Algebra.AbGroup.Base.html#6893" class="Function">InducedAbGroupEquiv</a>



<a id="7131" class="Comment">-- The module below defines an abelian group induced from an</a>
<a id="7192" class="Comment">-- equivalence which preserves the binary operation (i.e. a group</a>
<a id="7258" class="Comment">-- isomorphism). This version is useful when proving that some type</a>
<a id="7326" class="Comment">-- equivalent to an abelian group G is an abelian group when one</a>
<a id="7391" class="Comment">-- doesn&#39;t care about what the unit and inverse are. When using this</a>
<a id="7460" class="Comment">-- version the unit and inverse will both be defined by transporting</a>
<a id="7529" class="Comment">-- over the unit and inverse from G to A.</a>
<a id="7571" class="Keyword">module</a> <a id="7578" href="Cubical.Algebra.AbGroup.Base.html#7578" class="Module">_</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7583" class="Symbol">:</a> <a id="7585" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="7593" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="7594" class="Symbol">)</a> <a id="7596" class="Symbol">{</a><a id="7597" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7599" class="Symbol">:</a> <a id="7601" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7606" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a><a id="7607" class="Symbol">}</a>
  <a id="7611" class="Symbol">(</a><a id="7612" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a> <a id="7614" class="Symbol">:</a> <a id="7616" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7622" class="Symbol">→</a> <a id="7624" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a><a id="7625" class="Symbol">)</a>
  <a id="7629" class="Symbol">(</a><a id="7630" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7632" class="Symbol">:</a> <a id="7634" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="7636" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7638" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="7640" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7642" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a><a id="7643" class="Symbol">)</a>
  <a id="7647" class="Symbol">(</a><a id="7648" href="Cubical.Algebra.AbGroup.Base.html#7648" class="Bound">p·</a> <a id="7651" class="Symbol">:</a> <a id="7653" class="Symbol">∀</a> <a id="7655" href="Cubical.Algebra.AbGroup.Base.html#7655" class="Bound">x</a> <a id="7657" href="Cubical.Algebra.AbGroup.Base.html#7657" class="Bound">y</a> <a id="7659" class="Symbol">→</a> <a id="7661" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7663" class="Symbol">.</a><a id="7664" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7668" class="Symbol">(</a><a id="7669" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7671" class="Symbol">.</a><a id="7672" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7676" class="Symbol">.</a><a id="7677" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="7681" href="Cubical.Algebra.AbGroup.Base.html#7655" class="Bound">x</a> <a id="7683" href="Cubical.Algebra.AbGroup.Base.html#7657" class="Bound">y</a><a id="7684" class="Symbol">)</a> <a id="7686" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7688" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a> <a id="7690" class="Symbol">(</a><a id="7691" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7693" class="Symbol">.</a><a id="7694" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7698" href="Cubical.Algebra.AbGroup.Base.html#7655" class="Bound">x</a><a id="7699" class="Symbol">)</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="7704" class="Symbol">.</a><a id="7705" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7709" href="Cubical.Algebra.AbGroup.Base.html#7657" class="Bound">y</a><a id="7710" class="Symbol">))</a>
  <a id="7715" class="Keyword">where</a>

  <a id="7724" class="Keyword">private</a>
    <a id="7736" class="Keyword">module</a> <a id="7743" href="Cubical.Algebra.AbGroup.Base.html#7743" class="Module">G</a> <a id="7745" class="Symbol">=</a> <a id="7747" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a> <a id="7758" class="Symbol">(</a><a id="7759" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="7761" class="Symbol">.</a><a id="7762" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7765" class="Symbol">)</a>

    <a id="7772" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a> <a id="7780" class="Symbol">:</a> <a id="7782" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7785" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a> <a id="7787" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7789" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7794" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a> <a id="7796" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7798" class="Symbol">(</a><a id="7799" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a> <a id="7801" class="Symbol">→</a> <a id="7803" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a> <a id="7805" class="Symbol">→</a> <a id="7807" href="Cubical.Algebra.AbGroup.Base.html#7785" class="Bound">B</a><a id="7808" class="Symbol">)</a> <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7817" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a>
    <a id="7823" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a> <a id="7834" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7836" href="Cubical.Algebra.AbGroup.Base.html#7836" class="Bound">n</a><a id="7837" class="Symbol">)</a> <a id="7839" class="Symbol">=</a> <a id="7841" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7844" href="Cubical.Algebra.AbGroup.Base.html#7844" class="Bound">e</a> <a id="7846" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7848" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a> <a id="7850" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7852" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7855" href="Cubical.Algebra.AbGroup.Base.html#7855" class="Bound">i</a> <a id="7857" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7859" class="Symbol">(</a><a id="7860" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a> <a id="7862" class="Symbol">→</a> <a id="7864" href="Cubical.Algebra.AbGroup.Base.html#7832" class="Bound">B</a><a id="7865" class="Symbol">)</a> <a id="7867" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7869" href="Cubical.Algebra.AbGroup.Base.html#933" class="Record">IsAbGroup</a> <a id="7879" href="Cubical.Algebra.AbGroup.Base.html#7844" class="Bound">e</a> <a id="7881" href="Cubical.Algebra.AbGroup.Base.html#7836" class="Bound">n</a> <a id="7883" href="Cubical.Algebra.AbGroup.Base.html#7855" class="Bound">i</a>

    <a id="7890" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="7899" class="Symbol">:</a> <a id="7901" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a> <a id="7909" class="Symbol">(</a><a id="7910" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a> <a id="7912" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7914" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a><a id="7915" class="Symbol">)</a>
    <a id="7921" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="7930" class="Symbol">=</a>
      <a id="7938" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7944" href="Cubical.Algebra.AbGroup.Base.html#7772" class="Function">FamilyΣ</a>
        <a id="7960" class="Symbol">(</a><a id="7961" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="7982" class="Symbol">(</a><a id="7983" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7986" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a> <a id="7988" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7990" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7995" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a> <a id="7997" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7999" class="Symbol">(</a><a id="8000" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a> <a id="8006" class="Symbol">→</a> <a id="8008" href="Cubical.Algebra.AbGroup.Base.html#7986" class="Bound">B</a><a id="8009" class="Symbol">)))</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a> <a id="8016" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8018" href="Cubical.Algebra.AbGroup.Base.html#7648" class="Bound">p·</a><a id="8020" class="Symbol">))</a>
        <a id="8031" class="Symbol">(</a><a id="8032" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Function">G.0g</a> <a id="8037" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8039" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Function Operator">G.-_</a> <a id="8044" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8046" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Function">G.isAbGroup</a><a id="8057" class="Symbol">)</a>

  <a id="8062" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8086" class="Symbol">:</a> <a id="8088" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8096" href="Cubical.Algebra.AbGroup.Base.html#7593" class="Bound">ℓ</a>
  <a id="8100" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8124" class="Symbol">.</a><a id="8125" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8129" class="Symbol">=</a> <a id="8131" href="Cubical.Algebra.AbGroup.Base.html#7597" class="Bound">A</a>
  <a id="8135" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8159" class="Symbol">.</a><a id="8160" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8164" class="Symbol">.</a><a id="8165" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="8169" class="Symbol">=</a> <a id="8171" href="Cubical.Algebra.AbGroup.Base.html#7612" class="Bound">m</a>
  <a id="8175" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8199" class="Symbol">.</a><a id="8200" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8204" class="Symbol">.</a><a id="8205" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="8219" class="Symbol">.</a><a id="8220" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="8226" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8250" class="Symbol">.</a><a id="8251" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8255" class="Symbol">.</a><a id="8256" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="8259" class="Symbol">=</a> <a id="8261" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="8270" class="Symbol">.</a><a id="8271" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8275" class="Symbol">.</a><a id="8276" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="8282" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a> <a id="8306" class="Symbol">.</a><a id="8307" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8311" class="Symbol">.</a><a id="8312" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="8322" class="Symbol">=</a> <a id="8324" href="Cubical.Algebra.AbGroup.Base.html#7890" class="Function">inducedΣ</a> <a id="8333" class="Symbol">.</a><a id="8334" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8338" class="Symbol">.</a><a id="8339" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="8346" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a> <a id="8375" class="Symbol">:</a> <a id="8377" href="Cubical.Algebra.AbGroup.Base.html#4701" class="Function">AbGroupEquiv</a> <a id="8390" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="8392" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a>
  <a id="8418" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8422" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a> <a id="8451" class="Symbol">=</a> <a id="8453" href="Cubical.Algebra.AbGroup.Base.html#7630" class="Bound">e</a>
  <a id="8457" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8461" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a> <a id="8490" class="Symbol">=</a> <a id="8492" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="8507" href="Cubical.Algebra.AbGroup.Base.html#7648" class="Bound">p·</a>

  <a id="8513" href="Cubical.Algebra.AbGroup.Base.html#8513" class="Function">InducedAbGroupPathFromPres·</a> <a id="8541" class="Symbol">:</a> <a id="8543" href="Cubical.Algebra.AbGroup.Base.html#7581" class="Bound">G</a> <a id="8545" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8547" href="Cubical.Algebra.AbGroup.Base.html#8062" class="Function">InducedAbGroupFromPres·</a>
  <a id="8573" href="Cubical.Algebra.AbGroup.Base.html#8513" class="Function">InducedAbGroupPathFromPres·</a> <a id="8601" class="Symbol">=</a> <a id="8603" href="Cubical.Algebra.AbGroup.Base.html#5562" class="Function">AbGroupPath</a> <a id="8615" class="Symbol">_</a> <a id="8617" class="Symbol">_</a> <a id="8619" class="Symbol">.</a><a id="8620" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8624" href="Cubical.Algebra.AbGroup.Base.html#8346" class="Function">InducedAbGroupEquivFromPres·</a>


<a id="dirProdAb"></a><a id="8655" href="Cubical.Algebra.AbGroup.Base.html#8655" class="Function">dirProdAb</a> <a id="8665" class="Symbol">:</a> <a id="8667" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8675" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="8677" class="Symbol">→</a> <a id="8679" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8687" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a> <a id="8690" class="Symbol">→</a> <a id="8692" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="8707" href="Cubical.Algebra.AbGroup.Base.html#912" class="Generalizable">ℓ</a> <a id="8709" href="Cubical.Algebra.AbGroup.Base.html#914" class="Generalizable">ℓ&#39;</a><a id="8711" class="Symbol">)</a>
<a id="8713" href="Cubical.Algebra.AbGroup.Base.html#8655" class="Function">dirProdAb</a> <a id="8723" href="Cubical.Algebra.AbGroup.Base.html#8723" class="Bound">A</a> <a id="8725" href="Cubical.Algebra.AbGroup.Base.html#8725" class="Bound">B</a> <a id="8727" class="Symbol">=</a>
  <a id="8731" href="Cubical.Algebra.AbGroup.Base.html#3333" class="Function">Group→AbGroup</a> <a id="8745" class="Symbol">(</a><a id="8746" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="8769" href="Cubical.Algebra.AbGroup.Base.html#8723" class="Bound">A</a><a id="8770" class="Symbol">)</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a> <a id="8787" href="Cubical.Algebra.AbGroup.Base.html#8725" class="Bound">B</a><a id="8788" class="Symbol">))</a>
                 <a id="8808" class="Symbol">λ</a> <a id="8810" href="Cubical.Algebra.AbGroup.Base.html#8810" class="Bound">p</a> <a id="8812" href="Cubical.Algebra.AbGroup.Base.html#8812" class="Bound">q</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8823" class="Symbol">(</a><a id="8824" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">+Comm</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="8841" class="Symbol">(</a><a id="8842" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8846" href="Cubical.Algebra.AbGroup.Base.html#8723" class="Bound">A</a><a id="8847" class="Symbol">))</a> <a id="8850" class="Symbol">_</a> <a id="8852" class="Symbol">_</a>
                                <a id="8886" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8888" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Field">+Comm</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="8905" class="Symbol">(</a><a id="8906" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8910" href="Cubical.Algebra.AbGroup.Base.html#8725" class="Bound">B</a><a id="8911" class="Symbol">))</a> <a id="8914" class="Symbol">_</a> <a id="8916" class="Symbol">_)</a>

<a id="trivialAbGroup"></a><a id="8920" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a> <a id="8935" class="Symbol">:</a> <a id="8937" class="Symbol">∀</a> <a id="8939" class="Symbol">{</a><a id="8940" href="Cubical.Algebra.AbGroup.Base.html#8940" class="Bound">ℓ</a><a id="8941" class="Symbol">}</a> <a id="8943" class="Symbol">→</a> <a id="8945" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="8953" href="Cubical.Algebra.AbGroup.Base.html#8940" class="Bound">ℓ</a>
<a id="8955" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8959" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a> <a id="8974" class="Symbol">=</a> <a id="8976" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="8982" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="8985" class="Symbol">(</a><a id="8986" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8990" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9004" class="Symbol">)</a> <a id="9006" class="Symbol">=</a> <a id="9008" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="9012" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="9016" class="Symbol">(</a><a id="9017" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9021" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9035" class="Symbol">)</a> <a id="9037" class="Symbol">_</a> <a id="9039" class="Symbol">_</a> <a id="9041" class="Symbol">=</a> <a id="9043" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="9047" class="Symbol">(</a><a id="9048" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-</a> <a id="9050" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9054" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9068" class="Symbol">)</a> <a id="9070" class="Symbol">_</a> <a id="9072" class="Symbol">=</a> <a id="9074" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="9078" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="9088" class="Symbol">(</a><a id="9089" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9093" href="Cubical.Algebra.AbGroup.Base.html#8920" class="Function">trivialAbGroup</a><a id="9107" class="Symbol">)</a> <a id="9109" class="Symbol">=</a> <a id="9111" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a>
                                 <a id="9158" class="Symbol">(</a><a id="9159" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="9172" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a><a id="9183" class="Symbol">)</a>
                                 <a id="9218" class="Symbol">(λ</a> <a id="9221" href="Cubical.Algebra.AbGroup.Base.html#9221" class="Bound">_</a> <a id="9223" href="Cubical.Algebra.AbGroup.Base.html#9223" class="Bound">_</a> <a id="9225" href="Cubical.Algebra.AbGroup.Base.html#9225" class="Bound">_</a> <a id="9227" class="Symbol">→</a> <a id="9229" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9233" class="Symbol">)</a>
                                 <a id="9268" class="Symbol">(λ</a> <a id="9271" href="Cubical.Algebra.AbGroup.Base.html#9271" class="Bound">_</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9279" class="Symbol">)</a>
                                 <a id="9314" class="Symbol">(λ</a> <a id="9317" href="Cubical.Algebra.AbGroup.Base.html#9317" class="Bound">_</a> <a id="9319" class="Symbol">→</a> <a id="9321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9325" class="Symbol">)</a>
                                 <a id="9360" class="Symbol">(λ</a> <a id="9363" href="Cubical.Algebra.AbGroup.Base.html#9363" class="Bound">_</a> <a id="9365" href="Cubical.Algebra.AbGroup.Base.html#9365" class="Bound">_</a> <a id="9367" class="Symbol">→</a> <a id="9369" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9373" class="Symbol">)</a>

<a id="9376" class="Comment">-- useful lemma</a>
<a id="9392" class="Comment">-- duplicate propeerties =&gt; this file should be split !</a>
<a id="move4"></a><a id="9448" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="9454" class="Symbol">:</a> <a id="9456" class="Symbol">∀</a> <a id="9458" class="Symbol">{</a><a id="9459" href="Cubical.Algebra.AbGroup.Base.html#9459" class="Bound">ℓ</a><a id="9460" class="Symbol">}</a> <a id="9462" class="Symbol">{</a><a id="9463" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a> <a id="9465" class="Symbol">:</a> <a id="9467" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9472" href="Cubical.Algebra.AbGroup.Base.html#9459" class="Bound">ℓ</a><a id="9473" class="Symbol">}</a> <a id="9475" class="Symbol">(</a><a id="9476" href="Cubical.Algebra.AbGroup.Base.html#9476" class="Bound">x</a> <a id="9478" href="Cubical.Algebra.AbGroup.Base.html#9478" class="Bound">y</a> <a id="9480" href="Cubical.Algebra.AbGroup.Base.html#9480" class="Bound">z</a> <a id="9482" href="Cubical.Algebra.AbGroup.Base.html#9482" class="Bound">w</a> <a id="9484" class="Symbol">:</a> <a id="9486" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9487" class="Symbol">)</a> <a id="9489" class="Symbol">(</a><a id="9490" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">_+_</a> <a id="9494" class="Symbol">:</a> <a id="9496" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a> <a id="9498" class="Symbol">→</a> <a id="9500" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a> <a id="9502" class="Symbol">→</a> <a id="9504" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9505" class="Symbol">)</a>
       <a id="9514" class="Symbol">→</a> <a id="9516" class="Symbol">((</a><a id="9518" href="Cubical.Algebra.AbGroup.Base.html#9518" class="Bound">x</a> <a id="9520" href="Cubical.Algebra.AbGroup.Base.html#9520" class="Bound">y</a> <a id="9522" href="Cubical.Algebra.AbGroup.Base.html#9522" class="Bound">z</a> <a id="9524" class="Symbol">:</a> <a id="9526" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9527" class="Symbol">)</a> <a id="9529" class="Symbol">→</a> <a id="9531" href="Cubical.Algebra.AbGroup.Base.html#9518" class="Bound">x</a> <a id="9533" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9535" class="Symbol">(</a><a id="9536" href="Cubical.Algebra.AbGroup.Base.html#9520" class="Bound">y</a> <a id="9538" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9540" href="Cubical.Algebra.AbGroup.Base.html#9522" class="Bound">z</a><a id="9541" class="Symbol">)</a> <a id="9543" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Cubical.Algebra.AbGroup.Base.html#9518" class="Bound">x</a> <a id="9548" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9550" href="Cubical.Algebra.AbGroup.Base.html#9520" class="Bound">y</a><a id="9551" class="Symbol">)</a> <a id="9553" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9555" href="Cubical.Algebra.AbGroup.Base.html#9522" class="Bound">z</a><a id="9556" class="Symbol">)</a>
       <a id="9565" class="Symbol">→</a> <a id="9567" class="Symbol">((</a><a id="9569" href="Cubical.Algebra.AbGroup.Base.html#9569" class="Bound">x</a> <a id="9571" href="Cubical.Algebra.AbGroup.Base.html#9571" class="Bound">y</a> <a id="9573" class="Symbol">:</a> <a id="9575" href="Cubical.Algebra.AbGroup.Base.html#9463" class="Bound">A</a><a id="9576" class="Symbol">)</a> <a id="9578" class="Symbol">→</a> <a id="9580" href="Cubical.Algebra.AbGroup.Base.html#9569" class="Bound">x</a> <a id="9582" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9584" href="Cubical.Algebra.AbGroup.Base.html#9571" class="Bound">y</a> <a id="9586" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9588" href="Cubical.Algebra.AbGroup.Base.html#9571" class="Bound">y</a> <a id="9590" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9592" href="Cubical.Algebra.AbGroup.Base.html#9569" class="Bound">x</a><a id="9593" class="Symbol">)</a>
      <a id="9601" class="Symbol">→</a> <a id="9603" class="Symbol">(</a><a id="9604" href="Cubical.Algebra.AbGroup.Base.html#9476" class="Bound">x</a> <a id="9606" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9608" href="Cubical.Algebra.AbGroup.Base.html#9478" class="Bound">y</a><a id="9609" class="Symbol">)</a> <a id="9611" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9613" class="Symbol">(</a><a id="9614" href="Cubical.Algebra.AbGroup.Base.html#9480" class="Bound">z</a> <a id="9616" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9618" href="Cubical.Algebra.AbGroup.Base.html#9482" class="Bound">w</a><a id="9619" class="Symbol">)</a> <a id="9621" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9623" class="Symbol">((</a><a id="9625" href="Cubical.Algebra.AbGroup.Base.html#9476" class="Bound">x</a> <a id="9627" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9629" href="Cubical.Algebra.AbGroup.Base.html#9480" class="Bound">z</a><a id="9630" class="Symbol">)</a> <a id="9632" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9634" class="Symbol">(</a><a id="9635" href="Cubical.Algebra.AbGroup.Base.html#9478" class="Bound">y</a> <a id="9637" href="Cubical.Algebra.AbGroup.Base.html#9490" class="Bound Operator">+</a> <a id="9639" href="Cubical.Algebra.AbGroup.Base.html#9482" class="Bound">w</a><a id="9640" class="Symbol">))</a>
<a id="9643" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="9649" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9651" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9653" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9655" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a> <a id="9657" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">_+_</a> <a id="9661" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9667" href="Cubical.Algebra.AbGroup.Base.html#9667" class="Bound">+Comm</a> <a id="9673" class="Symbol">=</a>
     <a id="9680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9691" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9693" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9695" class="Symbol">(</a><a id="9696" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9698" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">+</a> <a id="9700" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9701" class="Symbol">))</a>
  <a id="9706" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9709" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9714" class="Symbol">(</a><a id="9715" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9717" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">+_</a><a id="9719" class="Symbol">)</a> <a id="9721" class="Symbol">(</a><a id="9722" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9728" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9730" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9732" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a> <a id="9734" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9737" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9742" class="Symbol">(</a><a id="9743" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">_+</a> <a id="9746" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9747" class="Symbol">)</a> <a id="9749" class="Symbol">(</a><a id="9750" href="Cubical.Algebra.AbGroup.Base.html#9667" class="Bound">+Comm</a> <a id="9756" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9758" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a><a id="9759" class="Symbol">)</a> <a id="9761" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9764" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9775" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9777" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9779" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9780" class="Symbol">))</a>
  <a id="9785" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9788" href="Cubical.Algebra.AbGroup.Base.html#9661" class="Bound">assoc</a> <a id="9794" href="Cubical.Algebra.AbGroup.Base.html#9649" class="Bound">x</a> <a id="9796" href="Cubical.Algebra.AbGroup.Base.html#9653" class="Bound">z</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Cubical.Algebra.AbGroup.Base.html#9651" class="Bound">y</a> <a id="9801" href="Cubical.Algebra.AbGroup.Base.html#9657" class="Bound Operator">+</a> <a id="9803" href="Cubical.Algebra.AbGroup.Base.html#9655" class="Bound">w</a><a id="9804" class="Symbol">)</a>

<a id="9807" class="Comment">---- The type of homomorphisms A → B is an AbGroup if B is -----</a>
<a id="9872" class="Keyword">module</a> <a id="9879" href="Cubical.Algebra.AbGroup.Base.html#9879" class="Module">_</a> <a id="9881" class="Symbol">{</a><a id="9882" href="Cubical.Algebra.AbGroup.Base.html#9882" class="Bound">ℓ</a> <a id="9884" href="Cubical.Algebra.AbGroup.Base.html#9884" class="Bound">ℓ&#39;</a> <a id="9887" class="Symbol">:</a> <a id="9889" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="9894" class="Symbol">}</a> <a id="9896" class="Symbol">(</a><a id="9897" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="9901" class="Symbol">:</a> <a id="9903" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="9909" href="Cubical.Algebra.AbGroup.Base.html#9882" class="Bound">ℓ</a><a id="9910" class="Symbol">)</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="9917" class="Symbol">:</a> <a id="9919" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="9927" href="Cubical.Algebra.AbGroup.Base.html#9884" class="Bound">ℓ&#39;</a><a id="9929" class="Symbol">)</a> <a id="9931" class="Keyword">where</a>
  <a id="9939" class="Keyword">private</a>
    <a id="9951" href="Cubical.Algebra.AbGroup.Base.html#9951" class="Function">strA</a> <a id="9956" class="Symbol">=</a> <a id="9958" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9962" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a>
    <a id="9970" href="Cubical.Algebra.AbGroup.Base.html#9970" class="Function">strB</a> <a id="9975" class="Symbol">=</a> <a id="9977" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9981" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a>

    <a id="9990" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">_*</a> <a id="9993" class="Symbol">=</a> <a id="9995" href="Cubical.Algebra.AbGroup.Base.html#3214" class="Function">AbGroup→Group</a>

    <a id="10014" href="Cubical.Algebra.AbGroup.Base.html#10014" class="Function">A</a> <a id="10016" class="Symbol">=</a> <a id="10018" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10022" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a>
    <a id="10030" href="Cubical.Algebra.AbGroup.Base.html#10030" class="Function">B</a> <a id="10032" class="Symbol">=</a> <a id="10034" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10038" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a>
    <a id="10046" class="Keyword">open</a> <a id="10051" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>

    <a id="10067" class="Keyword">open</a> <a id="10072" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a> <a id="10083" href="Cubical.Algebra.AbGroup.Base.html#9970" class="Function">strB</a>
      <a id="10094" class="Keyword">renaming</a> <a id="10103" class="Symbol">(</a><a id="10104" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="10108" class="Symbol">to</a> <a id="10111" class="Field Operator">_+B_</a> <a id="10116" class="Symbol">;</a> <a id="10118" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-_</a> <a id="10121" class="Symbol">to</a> <a id="10124" class="Field Operator">-B_</a> <a id="10128" class="Symbol">;</a> <a id="10130" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="10133" class="Symbol">to</a> <a id="10136" class="Field">0B</a>
              <a id="10153" class="Symbol">;</a> <a id="10155" href="Cubical.Algebra.AbGroup.Base.html#1260" class="Function">+IdR</a> <a id="10160" class="Symbol">to</a> <a id="10163" class="Function">+IdRB</a> <a id="10169" class="Symbol">;</a> <a id="10171" href="Cubical.Algebra.AbGroup.Base.html#1232" class="Function">+IdL</a> <a id="10176" class="Symbol">to</a> <a id="10179" class="Function">+IdLB</a>
              <a id="10199" class="Symbol">;</a> <a id="10201" href="Cubical.Algebra.AbGroup.Base.html#1202" class="Function">+Assoc</a> <a id="10208" class="Symbol">to</a> <a id="10211" class="Function">+AssocB</a> <a id="10219" class="Symbol">;</a> <a id="10221" href="Cubical.Algebra.AbGroup.Base.html#1098" class="Function">+Comm</a> <a id="10227" class="Symbol">to</a> <a id="10230" class="Function">+CommB</a>
              <a id="10251" class="Symbol">;</a> <a id="10253" href="Cubical.Algebra.AbGroup.Base.html#1317" class="Function">+InvR</a> <a id="10259" class="Symbol">to</a> <a id="10262" class="Function">+InvRB</a> <a id="10269" class="Symbol">;</a> <a id="10271" href="Cubical.Algebra.AbGroup.Base.html#1288" class="Function">+InvL</a> <a id="10277" class="Symbol">to</a> <a id="10280" class="Function">+InvLB</a><a id="10286" class="Symbol">)</a>
    <a id="10292" class="Keyword">open</a> <a id="10297" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="10306" href="Cubical.Algebra.AbGroup.Base.html#9951" class="Function">strA</a>
      <a id="10317" class="Keyword">renaming</a> <a id="10326" class="Symbol">(</a><a id="10327" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="10331" class="Symbol">to</a> <a id="10334" class="Field Operator">_∙A_</a> <a id="10339" class="Symbol">;</a> <a id="10341" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a> <a id="10345" class="Symbol">to</a> <a id="10348" class="Field Operator">-A_</a>
                <a id="10368" class="Symbol">;</a> <a id="10370" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="10373" class="Symbol">to</a> <a id="10376" class="Field">1A</a> <a id="10379" class="Symbol">;</a> <a id="10381" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="10386" class="Symbol">to</a> <a id="10389" class="Function">·IdRA</a><a id="10394" class="Symbol">)</a>

  <a id="10399" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a> <a id="10407" class="Symbol">:</a> <a id="10409" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10418" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10422" class="Symbol">(</a><a id="10423" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10427" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10428" class="Symbol">)</a> <a id="10430" class="Symbol">→</a> <a id="10432" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10441" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10445" class="Symbol">(</a><a id="10446" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10450" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10451" class="Symbol">)</a> <a id="10453" class="Symbol">→</a> <a id="10455" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10464" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10468" class="Symbol">(</a><a id="10469" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10473" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10474" class="Symbol">)</a>
  <a id="10478" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a> <a id="10491" href="Cubical.Algebra.AbGroup.Base.html#10491" class="Bound">f</a> <a id="10493" href="Cubical.Algebra.AbGroup.Base.html#10493" class="Bound">g</a><a id="10494" class="Symbol">)</a> <a id="10496" href="Cubical.Algebra.AbGroup.Base.html#10496" class="Bound">x</a> <a id="10498" class="Symbol">=</a> <a id="10500" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10504" href="Cubical.Algebra.AbGroup.Base.html#10491" class="Bound">f</a> <a id="10506" href="Cubical.Algebra.AbGroup.Base.html#10496" class="Bound">x</a> <a id="10508" href="Cubical.Algebra.AbGroup.Base.html#10111" class="Function Operator">+B</a> <a id="10511" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10515" href="Cubical.Algebra.AbGroup.Base.html#10493" class="Bound">g</a> <a id="10517" href="Cubical.Algebra.AbGroup.Base.html#10496" class="Bound">x</a>
  <a id="10521" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10525" class="Symbol">(</a><a id="10526" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a> <a id="10534" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a> <a id="10536" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a><a id="10537" class="Symbol">)</a> <a id="10539" class="Symbol">=</a>
      <a id="10547" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="10562" class="Symbol">λ</a> <a id="10564" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a> <a id="10566" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a>
      <a id="10574" class="Symbol">→</a> <a id="10576" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10582" href="Cubical.Algebra.AbGroup.Base.html#10111" class="Function Operator">_+B_</a> <a id="10587" class="Symbol">(</a><a id="10588" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10599" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a><a id="10600" class="Symbol">)</a> <a id="10602" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a> <a id="10604" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10605" class="Symbol">)</a> <a id="10607" class="Symbol">(</a><a id="10608" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10614" class="Symbol">(</a><a id="10615" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10619" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a><a id="10620" class="Symbol">)</a> <a id="10622" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a> <a id="10624" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10625" class="Symbol">)</a>
      <a id="10633" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10635" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10646" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a> <a id="10648" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a><a id="10649" class="Symbol">)</a> <a id="10651" class="Symbol">(</a><a id="10652" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10656" href="Cubical.Algebra.AbGroup.Base.html#10534" class="Bound">f</a> <a id="10658" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10659" class="Symbol">)</a> <a id="10661" class="Symbol">(</a><a id="10662" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10666" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a> <a id="10668" href="Cubical.Algebra.AbGroup.Base.html#10564" class="Bound">x</a><a id="10669" class="Symbol">)</a> <a id="10671" class="Symbol">(</a><a id="10672" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10676" href="Cubical.Algebra.AbGroup.Base.html#10536" class="Bound">g</a> <a id="10678" href="Cubical.Algebra.AbGroup.Base.html#10566" class="Bound">y</a><a id="10679" class="Symbol">)</a>
              <a id="10695" href="Cubical.Algebra.AbGroup.Base.html#10111" class="Function Operator">_+B_</a> <a id="10700" href="Cubical.Algebra.AbGroup.Base.html#10211" class="Function">+AssocB</a> <a id="10708" href="Cubical.Algebra.AbGroup.Base.html#10230" class="Function">+CommB</a>

  <a id="10718" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a> <a id="10725" class="Symbol">:</a> <a id="10727" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10736" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10740" class="Symbol">(</a><a id="10741" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10745" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10746" class="Symbol">)</a> <a id="10748" class="Symbol">→</a> <a id="10750" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10759" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="10763" class="Symbol">(</a><a id="10764" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10768" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10769" class="Symbol">)</a>
  <a id="10773" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10777" class="Symbol">(</a><a id="10778" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a> <a id="10785" class="Symbol">(</a><a id="10786" href="Cubical.Algebra.AbGroup.Base.html#10786" class="Bound">f</a> <a id="10788" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10790" href="Cubical.Algebra.AbGroup.Base.html#10790" class="Bound">p</a><a id="10791" class="Symbol">))</a> <a id="10794" href="Cubical.Algebra.AbGroup.Base.html#10794" class="Bound">x</a> <a id="10796" class="Symbol">=</a> <a id="10798" href="Cubical.Algebra.AbGroup.Base.html#10124" class="Function Operator">-B</a> <a id="10801" href="Cubical.Algebra.AbGroup.Base.html#10786" class="Bound">f</a> <a id="10803" href="Cubical.Algebra.AbGroup.Base.html#10794" class="Bound">x</a>
  <a id="10807" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10811" class="Symbol">(</a><a id="10812" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.Algebra.AbGroup.Base.html#10820" class="Bound">f</a> <a id="10822" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10824" href="Cubical.Algebra.AbGroup.Base.html#10824" class="Bound">p</a><a id="10825" class="Symbol">))</a> <a id="10828" class="Symbol">=</a>
    <a id="10834" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a>
      <a id="10855" class="Symbol">λ</a> <a id="10857" href="Cubical.Algebra.AbGroup.Base.html#10857" class="Bound">x</a> <a id="10859" href="Cubical.Algebra.AbGroup.Base.html#10859" class="Bound">y</a> <a id="10861" class="Symbol">→</a> <a id="10863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10868" href="Cubical.Algebra.AbGroup.Base.html#10124" class="Function Operator">-B_</a> <a id="10872" class="Symbol">(</a><a id="10873" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10879" href="Cubical.Algebra.AbGroup.Base.html#10824" class="Bound">p</a> <a id="10881" href="Cubical.Algebra.AbGroup.Base.html#10857" class="Bound">x</a> <a id="10883" href="Cubical.Algebra.AbGroup.Base.html#10859" class="Bound">y</a><a id="10884" class="Symbol">)</a>
            <a id="10898" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10901" href="Cubical.Algebra.Group.Properties.html#2867" class="Function">GroupTheory.invDistr</a> <a id="10922" class="Symbol">(</a><a id="10923" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="10927" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="10928" class="Symbol">)</a> <a id="10930" class="Symbol">(</a><a id="10931" href="Cubical.Algebra.AbGroup.Base.html#10820" class="Bound">f</a> <a id="10933" href="Cubical.Algebra.AbGroup.Base.html#10857" class="Bound">x</a><a id="10934" class="Symbol">)</a> <a id="10936" class="Symbol">(</a><a id="10937" href="Cubical.Algebra.AbGroup.Base.html#10820" class="Bound">f</a> <a id="10939" href="Cubical.Algebra.AbGroup.Base.html#10859" class="Bound">y</a><a id="10940" class="Symbol">)</a>
            <a id="10954" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10957" href="Cubical.Algebra.AbGroup.Base.html#10230" class="Function">+CommB</a> <a id="10964" class="Symbol">_</a> <a id="10966" class="Symbol">_</a>

  <a id="10971" class="Keyword">open</a> <a id="10976" href="Cubical.Algebra.AbGroup.Base.html#1507" class="Module">AbGroupStr</a>

  <a id="10990" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a> <a id="10999" class="Symbol">:</a> <a id="11001" href="Cubical.Algebra.AbGroup.Base.html#1758" class="Function">AbGroup</a> <a id="11009" class="Symbol">(</a><a id="11010" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="11016" href="Cubical.Algebra.AbGroup.Base.html#9882" class="Bound">ℓ</a> <a id="11018" href="Cubical.Algebra.AbGroup.Base.html#9884" class="Bound">ℓ&#39;</a><a id="11020" class="Symbol">)</a>
  <a id="11024" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11028" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a> <a id="11037" class="Symbol">=</a> <a id="11039" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="11048" href="Cubical.Algebra.AbGroup.Base.html#9897" class="Bound">AGr</a> <a id="11052" class="Symbol">(</a><a id="11053" href="Cubical.Algebra.AbGroup.Base.html#9913" class="Bound">BGr</a> <a id="11057" href="Cubical.Algebra.AbGroup.Base.html#9990" class="Function Operator">*</a><a id="11058" class="Symbol">)</a>
  <a id="11062" href="Cubical.Algebra.AbGroup.Base.html#1593" class="Field">0g</a> <a id="11065" class="Symbol">(</a><a id="11066" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11070" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a><a id="11078" class="Symbol">)</a> <a id="11080" class="Symbol">=</a> <a id="11082" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a>
  <a id="11097" href="Cubical.Algebra.AbGroup.Base.html#1611" class="Field Operator">_+_</a> <a id="11101" class="Symbol">(</a><a id="11102" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11106" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a><a id="11114" class="Symbol">)</a> <a id="11116" class="Symbol">=</a> <a id="11118" href="Cubical.Algebra.AbGroup.Base.html#10399" class="Function">compHom</a>
  <a id="11128" href="Cubical.Algebra.AbGroup.Base.html#1637" class="Field Operator">-</a> <a id="11130" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11134" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a> <a id="11143" class="Symbol">=</a> <a id="11145" href="Cubical.Algebra.AbGroup.Base.html#10718" class="Function">invHom</a>
  <a id="11154" href="Cubical.Algebra.AbGroup.Base.html#1659" class="Field">isAbGroup</a> <a id="11164" class="Symbol">(</a><a id="11165" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11169" href="Cubical.Algebra.AbGroup.Base.html#10990" class="Function">HomGroup</a><a id="11177" class="Symbol">)</a> <a id="11179" class="Symbol">=</a>
    <a id="11185" href="Cubical.Algebra.AbGroup.Base.html#2130" class="Function">makeIsAbGroup</a>
    <a id="11203" href="Cubical.Algebra.Group.MorphismProperties.html#3507" class="Function">isSetGroupHom</a>
    <a id="11221" class="Symbol">(λ</a> <a id="11224" class="Symbol">{</a> <a id="11226" class="Symbol">(</a><a id="11227" href="Cubical.Algebra.AbGroup.Base.html#11227" class="Bound">f</a> <a id="11229" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11231" href="Cubical.Algebra.AbGroup.Base.html#11231" class="Bound">p</a><a id="11232" class="Symbol">)</a> <a id="11234" class="Symbol">(</a><a id="11235" href="Cubical.Algebra.AbGroup.Base.html#11235" class="Bound">g</a> <a id="11237" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11239" href="Cubical.Algebra.AbGroup.Base.html#11239" class="Bound">q</a><a id="11240" class="Symbol">)</a> <a id="11242" class="Symbol">(</a><a id="11243" href="Cubical.Algebra.AbGroup.Base.html#11243" class="Bound">h</a> <a id="11245" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11247" href="Cubical.Algebra.AbGroup.Base.html#11247" class="Bound">r</a><a id="11248" class="Symbol">)</a> <a id="11250" class="Symbol">→</a> <a id="11252" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="11259" class="Symbol">(λ</a> <a id="11262" href="Cubical.Algebra.AbGroup.Base.html#11262" class="Bound">_</a> <a id="11264" class="Symbol">→</a> <a id="11266" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11283" class="Symbol">_</a> <a id="11285" class="Symbol">_)</a>
                                             <a id="11333" class="Symbol">(</a><a id="11334" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11341" class="Symbol">λ</a> <a id="11343" href="Cubical.Algebra.AbGroup.Base.html#11343" class="Bound">x</a> <a id="11345" class="Symbol">→</a> <a id="11347" href="Cubical.Algebra.AbGroup.Base.html#10211" class="Function">+AssocB</a> <a id="11355" class="Symbol">_</a> <a id="11357" class="Symbol">_</a> <a id="11359" class="Symbol">_)</a> <a id="11362" class="Symbol">})</a>
    <a id="11369" class="Symbol">(λ</a> <a id="11372" class="Symbol">{</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Cubical.Algebra.AbGroup.Base.html#11375" class="Bound">f</a> <a id="11377" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11379" href="Cubical.Algebra.AbGroup.Base.html#11379" class="Bound">p</a><a id="11380" class="Symbol">)</a> <a id="11382" class="Symbol">→</a> <a id="11384" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="11391" class="Symbol">(λ</a> <a id="11394" href="Cubical.Algebra.AbGroup.Base.html#11394" class="Bound">_</a> <a id="11396" class="Symbol">→</a> <a id="11398" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11415" class="Symbol">_</a> <a id="11417" class="Symbol">_)</a> <a id="11420" class="Symbol">(</a><a id="11421" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11428" class="Symbol">λ</a> <a id="11430" href="Cubical.Algebra.AbGroup.Base.html#11430" class="Bound">y</a> <a id="11432" class="Symbol">→</a> <a id="11434" href="Cubical.Algebra.AbGroup.Base.html#10163" class="Function">+IdRB</a> <a id="11440" class="Symbol">_)})</a>
    <a id="11449" class="Symbol">((λ</a> <a id="11453" class="Symbol">{</a> <a id="11455" class="Symbol">(</a><a id="11456" href="Cubical.Algebra.AbGroup.Base.html#11456" class="Bound">f</a> <a id="11458" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11460" href="Cubical.Algebra.AbGroup.Base.html#11460" class="Bound">p</a><a id="11461" class="Symbol">)</a> <a id="11463" class="Symbol">→</a> <a id="11465" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="11472" class="Symbol">(λ</a> <a id="11475" href="Cubical.Algebra.AbGroup.Base.html#11475" class="Bound">_</a> <a id="11477" class="Symbol">→</a> <a id="11479" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11496" class="Symbol">_</a> <a id="11498" class="Symbol">_)</a> <a id="11501" class="Symbol">(</a><a id="11502" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11509" class="Symbol">λ</a> <a id="11511" href="Cubical.Algebra.AbGroup.Base.html#11511" class="Bound">y</a> <a id="11513" class="Symbol">→</a> <a id="11515" href="Cubical.Algebra.AbGroup.Base.html#10262" class="Function">+InvRB</a> <a id="11522" class="Symbol">_)}))</a>
    <a id="11532" class="Symbol">(λ</a> <a id="11535" class="Symbol">{</a> <a id="11537" class="Symbol">(</a><a id="11538" href="Cubical.Algebra.AbGroup.Base.html#11538" class="Bound">f</a> <a id="11540" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11542" href="Cubical.Algebra.AbGroup.Base.html#11542" class="Bound">p</a><a id="11543" class="Symbol">)</a> <a id="11545" class="Symbol">(</a><a id="11546" href="Cubical.Algebra.AbGroup.Base.html#11546" class="Bound">g</a> <a id="11548" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11550" href="Cubical.Algebra.AbGroup.Base.html#11550" class="Bound">q</a><a id="11551" class="Symbol">)</a> <a id="11553" class="Symbol">→</a> <a id="11555" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="11562" class="Symbol">(λ</a> <a id="11565" href="Cubical.Algebra.AbGroup.Base.html#11565" class="Bound">_</a> <a id="11567" class="Symbol">→</a> <a id="11569" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="11586" class="Symbol">_</a> <a id="11588" class="Symbol">_)</a> <a id="11591" class="Symbol">(</a><a id="11592" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11599" class="Symbol">λ</a> <a id="11601" href="Cubical.Algebra.AbGroup.Base.html#11601" class="Bound">x</a> <a id="11603" class="Symbol">→</a> <a id="11605" href="Cubical.Algebra.AbGroup.Base.html#10230" class="Function">+CommB</a> <a id="11612" class="Symbol">_</a> <a id="11614" class="Symbol">_)})</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.CommMonoid.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.CommMonoid.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.CommMonoid.Base.html" class="Module">Cubical.Algebra.CommMonoid.Base</a> <a id="40" class="Keyword">where</a>

<a id="47" class="Keyword">open</a> <a id="52" class="Keyword">import</a> <a id="59" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="505" class="Keyword">open</a> <a id="510" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="540" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#800" class="Postulate">Level</a>



<a id="554" class="Keyword">record</a> <a id="IsCommMonoid"></a><a id="561" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="574" class="Symbol">{</a><a id="575" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a> <a id="577" class="Symbol">:</a> <a id="579" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="584" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="585" class="Symbol">}</a>
                    <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Algebra.CommMonoid.Base.html#608" class="Bound">ε</a> <a id="610" class="Symbol">:</a> <a id="612" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">(</a><a id="616" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">_·_</a> <a id="620" class="Symbol">:</a> <a id="622" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a> <a id="624" class="Symbol">→</a> <a id="626" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a><a id="631" class="Symbol">)</a> <a id="633" class="Symbol">:</a> <a id="635" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="640" href="Cubical.Algebra.CommMonoid.Base.html#584" class="Bound">ℓ</a> <a id="642" class="Keyword">where</a>
  <a id="650" class="Keyword">constructor</a> <a id="iscommmonoid"></a><a id="662" href="Cubical.Algebra.CommMonoid.Base.html#662" class="InductiveConstructor">iscommmonoid</a>

  <a id="678" class="Keyword">field</a>
    <a id="IsCommMonoid.isMonoid"></a><a id="688" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">isMonoid</a> <a id="697" class="Symbol">:</a> <a id="699" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="708" href="Cubical.Algebra.CommMonoid.Base.html#608" class="Bound">ε</a> <a id="710" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">_·_</a>
    <a id="IsCommMonoid.·Comm"></a><a id="718" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">·Comm</a>     <a id="728" class="Symbol">:</a> <a id="730" class="Symbol">(</a><a id="731" href="Cubical.Algebra.CommMonoid.Base.html#731" class="Bound">x</a> <a id="733" href="Cubical.Algebra.CommMonoid.Base.html#733" class="Bound">y</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Algebra.CommMonoid.Base.html#575" class="Bound">M</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">→</a> <a id="742" href="Cubical.Algebra.CommMonoid.Base.html#731" class="Bound">x</a> <a id="744" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">·</a> <a id="746" href="Cubical.Algebra.CommMonoid.Base.html#733" class="Bound">y</a> <a id="748" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="750" href="Cubical.Algebra.CommMonoid.Base.html#733" class="Bound">y</a> <a id="752" href="Cubical.Algebra.CommMonoid.Base.html#616" class="Bound Operator">·</a> <a id="754" href="Cubical.Algebra.CommMonoid.Base.html#731" class="Bound">x</a>

  <a id="759" class="Keyword">open</a> <a id="764" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="773" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">isMonoid</a> <a id="782" class="Keyword">public</a>

<a id="790" class="Keyword">unquoteDecl</a> <a id="IsCommMonoidIsoΣ"></a><a id="802" href="Cubical.Algebra.CommMonoid.Base.html#802" class="Function">IsCommMonoidIsoΣ</a> <a id="819" class="Symbol">=</a> <a id="821" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="839" href="Cubical.Algebra.CommMonoid.Base.html#802" class="Function">IsCommMonoidIsoΣ</a> <a id="856" class="Symbol">(</a><a id="857" class="Keyword">quote</a> <a id="863" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a><a id="875" class="Symbol">)</a>

<a id="878" class="Keyword">record</a> <a id="CommMonoidStr"></a><a id="885" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="899" class="Symbol">(</a><a id="900" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a> <a id="902" class="Symbol">:</a> <a id="904" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="909" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">:</a> <a id="914" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="919" href="Cubical.Algebra.CommMonoid.Base.html#909" class="Bound">ℓ</a> <a id="921" class="Keyword">where</a>
  <a id="929" class="Keyword">constructor</a> <a id="commmonoidstr"></a><a id="941" href="Cubical.Algebra.CommMonoid.Base.html#941" class="InductiveConstructor">commmonoidstr</a>

  <a id="958" class="Keyword">field</a>
    <a id="CommMonoidStr.ε"></a><a id="968" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">ε</a>            <a id="981" class="Symbol">:</a> <a id="983" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a>
    <a id="CommMonoidStr._·_"></a><a id="989" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a>          <a id="1002" class="Symbol">:</a> <a id="1004" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="Cubical.Algebra.CommMonoid.Base.html#900" class="Bound">M</a>
    <a id="CommMonoidStr.isCommMonoid"></a><a id="1018" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">isCommMonoid</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="1046" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">ε</a> <a id="1048" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a>

  <a id="1055" class="Keyword">infixl</a> <a id="1062" class="Number">7</a> <a id="1064" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a>

  <a id="1071" class="Keyword">open</a> <a id="1076" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Module">IsCommMonoid</a> <a id="1089" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">isCommMonoid</a> <a id="1102" class="Keyword">public</a>

<a id="CommMonoid"></a><a id="1110" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1121" class="Symbol">:</a> <a id="1123" class="Symbol">∀</a> <a id="1125" href="Cubical.Algebra.CommMonoid.Base.html#1125" class="Bound">ℓ</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1141" href="Cubical.Algebra.CommMonoid.Base.html#1125" class="Bound">ℓ</a><a id="1142" class="Symbol">)</a>
<a id="1144" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1155" href="Cubical.Algebra.CommMonoid.Base.html#1155" class="Bound">ℓ</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1171" href="Cubical.Algebra.CommMonoid.Base.html#1155" class="Bound">ℓ</a> <a id="1173" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a>

<a id="makeIsCommMonoid"></a><a id="1188" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="1205" class="Symbol">:</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a> <a id="1210" class="Symbol">:</a> <a id="1212" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1217" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">{</a><a id="1221" href="Cubical.Algebra.CommMonoid.Base.html#1221" class="Bound">ε</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">{</a><a id="1229" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">_·_</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a> <a id="1237" class="Symbol">→</a> <a id="1239" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1244" class="Symbol">}</a>
                 <a id="1263" class="Symbol">(</a><a id="1264" href="Cubical.Algebra.CommMonoid.Base.html#1264" class="Bound">is-setM</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1280" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1281" class="Symbol">)</a>
                 <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Algebra.CommMonoid.Base.html#1301" class="Bound">·Assoc</a>   <a id="1310" class="Symbol">:</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Algebra.CommMonoid.Base.html#1313" class="Bound">x</a> <a id="1315" href="Cubical.Algebra.CommMonoid.Base.html#1315" class="Bound">y</a> <a id="1317" href="Cubical.Algebra.CommMonoid.Base.html#1317" class="Bound">z</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1322" class="Symbol">)</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Cubical.Algebra.CommMonoid.Base.html#1313" class="Bound">x</a> <a id="1328" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.Algebra.CommMonoid.Base.html#1315" class="Bound">y</a> <a id="1333" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1335" href="Cubical.Algebra.CommMonoid.Base.html#1317" class="Bound">z</a><a id="1336" class="Symbol">)</a> <a id="1338" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Cubical.Algebra.CommMonoid.Base.html#1313" class="Bound">x</a> <a id="1343" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1345" href="Cubical.Algebra.CommMonoid.Base.html#1315" class="Bound">y</a><a id="1346" class="Symbol">)</a> <a id="1348" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1350" href="Cubical.Algebra.CommMonoid.Base.html#1317" class="Bound">z</a><a id="1351" class="Symbol">)</a>
                 <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Algebra.CommMonoid.Base.html#1371" class="Bound">·IdR</a>     <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Cubical.Algebra.CommMonoid.Base.html#1383" class="Bound">x</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Cubical.Algebra.CommMonoid.Base.html#1383" class="Bound">x</a> <a id="1394" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1396" href="Cubical.Algebra.CommMonoid.Base.html#1221" class="Bound">ε</a> <a id="1398" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1400" href="Cubical.Algebra.CommMonoid.Base.html#1383" class="Bound">x</a><a id="1401" class="Symbol">)</a>
                 <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Algebra.CommMonoid.Base.html#1421" class="Bound">·Comm</a>    <a id="1430" class="Symbol">:</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Cubical.Algebra.CommMonoid.Base.html#1433" class="Bound">x</a> <a id="1435" href="Cubical.Algebra.CommMonoid.Base.html#1435" class="Bound">y</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.Algebra.CommMonoid.Base.html#1208" class="Bound">M</a><a id="1440" class="Symbol">)</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Cubical.Algebra.CommMonoid.Base.html#1433" class="Bound">x</a> <a id="1446" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1448" href="Cubical.Algebra.CommMonoid.Base.html#1435" class="Bound">y</a> <a id="1450" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1452" href="Cubical.Algebra.CommMonoid.Base.html#1435" class="Bound">y</a> <a id="1454" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">·</a> <a id="1456" href="Cubical.Algebra.CommMonoid.Base.html#1433" class="Bound">x</a><a id="1457" class="Symbol">)</a>
               <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="1489" href="Cubical.Algebra.CommMonoid.Base.html#1221" class="Bound">ε</a> <a id="1491" href="Cubical.Algebra.CommMonoid.Base.html#1229" class="Bound Operator">_·_</a>
<a id="1495" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="1535" href="Cubical.Algebra.CommMonoid.Base.html#1535" class="Bound">is-setM</a> <a id="1543" href="Cubical.Algebra.CommMonoid.Base.html#1543" class="Bound">·Assoc</a> <a id="1550" href="Cubical.Algebra.CommMonoid.Base.html#1550" class="Bound">·IdR</a> <a id="1555" href="Cubical.Algebra.CommMonoid.Base.html#1555" class="Bound">·Comm</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">=</a>
  <a id="1566" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1579" href="Cubical.Algebra.CommMonoid.Base.html#1535" class="Bound">is-setM</a> <a id="1587" href="Cubical.Algebra.CommMonoid.Base.html#1543" class="Bound">·Assoc</a> <a id="1594" href="Cubical.Algebra.CommMonoid.Base.html#1550" class="Bound">·IdR</a> <a id="1599" class="Symbol">(λ</a> <a id="1602" href="Cubical.Algebra.CommMonoid.Base.html#1602" class="Bound">x</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Cubical.Algebra.CommMonoid.Base.html#1555" class="Bound">·Comm</a> <a id="1612" class="Symbol">_</a> <a id="1614" class="Symbol">_</a> <a id="1616" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1618" href="Cubical.Algebra.CommMonoid.Base.html#1550" class="Bound">·IdR</a> <a id="1623" href="Cubical.Algebra.CommMonoid.Base.html#1602" class="Bound">x</a><a id="1624" class="Symbol">)</a>
<a id="1626" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">IsCommMonoid.·Comm</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="1663" href="Cubical.Algebra.CommMonoid.Base.html#1663" class="Bound">is-setM</a> <a id="1671" href="Cubical.Algebra.CommMonoid.Base.html#1671" class="Bound">·Assoc</a> <a id="1678" href="Cubical.Algebra.CommMonoid.Base.html#1678" class="Bound">·IdR</a> <a id="1683" href="Cubical.Algebra.CommMonoid.Base.html#1683" class="Bound">·Comm</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">=</a> <a id="1692" href="Cubical.Algebra.CommMonoid.Base.html#1683" class="Bound">·Comm</a>

<a id="makeCommMonoid"></a><a id="1699" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="1714" class="Symbol">:</a> <a id="1716" class="Symbol">{</a><a id="1717" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1726" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="1727" class="Symbol">}</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Cubical.Algebra.CommMonoid.Base.html#1730" class="Bound">ε</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1735" class="Symbol">)</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">_·_</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1753" class="Symbol">)</a>
               <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Algebra.CommMonoid.Base.html#1771" class="Bound">is-setM</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1787" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1788" class="Symbol">)</a>
               <a id="1805" class="Symbol">(</a><a id="1806" href="Cubical.Algebra.CommMonoid.Base.html#1806" class="Bound">·Assoc</a> <a id="1813" class="Symbol">:</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Cubical.Algebra.CommMonoid.Base.html#1816" class="Bound">x</a> <a id="1818" href="Cubical.Algebra.CommMonoid.Base.html#1818" class="Bound">y</a> <a id="1820" href="Cubical.Algebra.CommMonoid.Base.html#1820" class="Bound">z</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1825" class="Symbol">)</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Cubical.Algebra.CommMonoid.Base.html#1816" class="Bound">x</a> <a id="1831" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Cubical.Algebra.CommMonoid.Base.html#1818" class="Bound">y</a> <a id="1836" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1838" href="Cubical.Algebra.CommMonoid.Base.html#1820" class="Bound">z</a><a id="1839" class="Symbol">)</a> <a id="1841" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Algebra.CommMonoid.Base.html#1816" class="Bound">x</a> <a id="1846" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1848" href="Cubical.Algebra.CommMonoid.Base.html#1818" class="Bound">y</a><a id="1849" class="Symbol">)</a> <a id="1851" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1853" href="Cubical.Algebra.CommMonoid.Base.html#1820" class="Bound">z</a><a id="1854" class="Symbol">)</a>
               <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Algebra.CommMonoid.Base.html#1872" class="Bound">·IdR</a> <a id="1877" class="Symbol">:</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Algebra.CommMonoid.Base.html#1880" class="Bound">x</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1885" class="Symbol">)</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Cubical.Algebra.CommMonoid.Base.html#1880" class="Bound">x</a> <a id="1891" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1893" href="Cubical.Algebra.CommMonoid.Base.html#1730" class="Bound">ε</a> <a id="1895" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1897" href="Cubical.Algebra.CommMonoid.Base.html#1880" class="Bound">x</a><a id="1898" class="Symbol">)</a>
               <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Algebra.CommMonoid.Base.html#1916" class="Bound">·Comm</a>    <a id="1925" class="Symbol">:</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Algebra.CommMonoid.Base.html#1928" class="Bound">x</a> <a id="1930" href="Cubical.Algebra.CommMonoid.Base.html#1930" class="Bound">y</a> <a id="1932" class="Symbol">:</a> <a id="1934" href="Cubical.Algebra.CommMonoid.Base.html#1717" class="Bound">M</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Cubical.Algebra.CommMonoid.Base.html#1928" class="Bound">x</a> <a id="1941" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1943" href="Cubical.Algebra.CommMonoid.Base.html#1930" class="Bound">y</a> <a id="1945" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1947" href="Cubical.Algebra.CommMonoid.Base.html#1930" class="Bound">y</a> <a id="1949" href="Cubical.Algebra.CommMonoid.Base.html#1738" class="Bound Operator">·</a> <a id="1951" href="Cubical.Algebra.CommMonoid.Base.html#1928" class="Bound">x</a><a id="1952" class="Symbol">)</a>
             <a id="1967" class="Symbol">→</a> <a id="1969" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1980" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a>
<a id="1982" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2002" href="Cubical.Algebra.CommMonoid.Base.html#2002" class="Bound">ε</a> <a id="2004" href="Cubical.Algebra.CommMonoid.Base.html#2004" class="Bound Operator">_·_</a> <a id="2008" href="Cubical.Algebra.CommMonoid.Base.html#2008" class="Bound">is-setM</a> <a id="2016" href="Cubical.Algebra.CommMonoid.Base.html#2016" class="Bound">·Assoc</a> <a id="2023" href="Cubical.Algebra.CommMonoid.Base.html#2023" class="Bound">·IdR</a> <a id="2028" href="Cubical.Algebra.CommMonoid.Base.html#2028" class="Bound">·Comm</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">=</a> <a id="2037" class="Symbol">_</a>
<a id="2039" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">CommMonoidStr.ε</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2076" href="Cubical.Algebra.CommMonoid.Base.html#2076" class="Bound">ε</a> <a id="2078" href="Cubical.Algebra.CommMonoid.Base.html#2078" class="Bound Operator">_·_</a> <a id="2082" href="Cubical.Algebra.CommMonoid.Base.html#2082" class="Bound">is-setM</a> <a id="2090" href="Cubical.Algebra.CommMonoid.Base.html#2090" class="Bound">·Assoc</a> <a id="2097" href="Cubical.Algebra.CommMonoid.Base.html#2097" class="Bound">·IdR</a> <a id="2102" href="Cubical.Algebra.CommMonoid.Base.html#2102" class="Bound">·Comm</a><a id="2107" class="Symbol">))</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Cubical.Algebra.CommMonoid.Base.html#2076" class="Bound">ε</a>
<a id="2114" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">CommMonoidStr._·_</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2153" href="Cubical.Algebra.CommMonoid.Base.html#2153" class="Bound">ε</a> <a id="2155" href="Cubical.Algebra.CommMonoid.Base.html#2155" class="Bound Operator">_·_</a> <a id="2159" href="Cubical.Algebra.CommMonoid.Base.html#2159" class="Bound">is-setM</a> <a id="2167" href="Cubical.Algebra.CommMonoid.Base.html#2167" class="Bound">·Assoc</a> <a id="2174" href="Cubical.Algebra.CommMonoid.Base.html#2174" class="Bound">·IdR</a> <a id="2179" href="Cubical.Algebra.CommMonoid.Base.html#2179" class="Bound">·Comm</a><a id="2184" class="Symbol">))</a> <a id="2187" class="Symbol">=</a> <a id="2189" href="Cubical.Algebra.CommMonoid.Base.html#2155" class="Bound Operator">_·_</a>
<a id="2193" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Algebra.CommMonoid.Base.html#1699" class="Function">makeCommMonoid</a> <a id="2241" href="Cubical.Algebra.CommMonoid.Base.html#2241" class="Bound">ε</a> <a id="2243" href="Cubical.Algebra.CommMonoid.Base.html#2243" class="Bound Operator">_·_</a> <a id="2247" href="Cubical.Algebra.CommMonoid.Base.html#2247" class="Bound">is-setM</a> <a id="2255" href="Cubical.Algebra.CommMonoid.Base.html#2255" class="Bound">·Assoc</a> <a id="2262" href="Cubical.Algebra.CommMonoid.Base.html#2262" class="Bound">·IdR</a> <a id="2267" href="Cubical.Algebra.CommMonoid.Base.html#2267" class="Bound">·Comm</a><a id="2272" class="Symbol">))</a> <a id="2275" class="Symbol">=</a>
  <a id="2279" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="2296" href="Cubical.Algebra.CommMonoid.Base.html#2247" class="Bound">is-setM</a> <a id="2304" href="Cubical.Algebra.CommMonoid.Base.html#2255" class="Bound">·Assoc</a> <a id="2311" href="Cubical.Algebra.CommMonoid.Base.html#2262" class="Bound">·IdR</a> <a id="2316" href="Cubical.Algebra.CommMonoid.Base.html#2267" class="Bound">·Comm</a>

<a id="CommMonoidStr→MonoidStr"></a><a id="2323" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2347" class="Symbol">:</a> <a id="2349" class="Symbol">{</a><a id="2350" href="Cubical.Algebra.CommMonoid.Base.html#2350" class="Bound">A</a> <a id="2352" class="Symbol">:</a> <a id="2354" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2359" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="2360" class="Symbol">}</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="2378" href="Cubical.Algebra.CommMonoid.Base.html#2350" class="Bound">A</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2392" href="Cubical.Algebra.CommMonoid.Base.html#2350" class="Bound">A</a>
<a id="2394" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Algebra.CommMonoid.Base.html#941" class="InductiveConstructor">commmonoidstr</a> <a id="2433" class="Symbol">_</a> <a id="2435" class="Symbol">_</a> <a id="2437" href="Cubical.Algebra.CommMonoid.Base.html#2437" class="Bound">H</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="2452" class="Symbol">_</a> <a id="2454" class="Symbol">_</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="2479" href="Cubical.Algebra.CommMonoid.Base.html#2437" class="Bound">H</a><a id="2480" class="Symbol">)</a>

<a id="CommMonoid→Monoid"></a><a id="2483" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="2514" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2525" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a>
<a id="2527" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2545" class="Symbol">(_</a> <a id="2548" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2550" href="Cubical.Algebra.CommMonoid.Base.html#941" class="InductiveConstructor">commmonoidstr</a>  <a id="2565" class="Symbol">_</a> <a id="2567" class="Symbol">_</a> <a id="2569" href="Cubical.Algebra.CommMonoid.Base.html#2569" class="Bound">M</a><a id="2570" class="Symbol">)</a> <a id="2572" class="Symbol">=</a> <a id="2574" class="Symbol">_</a> <a id="2576" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2578" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="2588" class="Symbol">_</a> <a id="2590" class="Symbol">_</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="2615" href="Cubical.Algebra.CommMonoid.Base.html#2569" class="Bound">M</a><a id="2616" class="Symbol">)</a>

<a id="CommMonoidHom"></a><a id="2619" href="Cubical.Algebra.CommMonoid.Base.html#2619" class="Function">CommMonoidHom</a> <a id="2633" class="Symbol">:</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Algebra.CommMonoid.Base.html#2636" class="Bound">L</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="2651" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Cubical.Algebra.CommMonoid.Base.html#2655" class="Bound">M</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="2670" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2672" class="Symbol">)</a> <a id="2674" class="Symbol">→</a> <a id="2676" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2688" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="2690" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2692" class="Symbol">)</a>
<a id="2694" href="Cubical.Algebra.CommMonoid.Base.html#2619" class="Function">CommMonoidHom</a> <a id="2708" href="Cubical.Algebra.CommMonoid.Base.html#2708" class="Bound">L</a> <a id="2710" href="Cubical.Algebra.CommMonoid.Base.html#2710" class="Bound">M</a> <a id="2712" class="Symbol">=</a> <a id="2714" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2743" href="Cubical.Algebra.CommMonoid.Base.html#2708" class="Bound">L</a><a id="2744" class="Symbol">)</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="2765" href="Cubical.Algebra.CommMonoid.Base.html#2710" class="Bound">M</a><a id="2766" class="Symbol">)</a>

<a id="IsCommMonoidEquiv"></a><a id="2769" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a> <a id="2787" class="Symbol">:</a> <a id="2789" class="Symbol">{</a><a id="2790" href="Cubical.Algebra.CommMonoid.Base.html#2790" class="Bound">A</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2799" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="2800" class="Symbol">}</a> <a id="2802" class="Symbol">{</a><a id="2803" href="Cubical.Algebra.CommMonoid.Base.html#2803" class="Bound">B</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2812" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2814" class="Symbol">}</a>
  <a id="2818" class="Symbol">(</a><a id="2819" href="Cubical.Algebra.CommMonoid.Base.html#2819" class="Bound">M</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="2837" href="Cubical.Algebra.CommMonoid.Base.html#2790" class="Bound">A</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Algebra.CommMonoid.Base.html#2841" class="Bound">e</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Cubical.Algebra.CommMonoid.Base.html#2790" class="Bound">A</a> <a id="2847" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2849" href="Cubical.Algebra.CommMonoid.Base.html#2803" class="Bound">B</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Cubical.Algebra.CommMonoid.Base.html#2853" class="Bound">N</a> <a id="2855" class="Symbol">:</a> <a id="2857" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="2871" href="Cubical.Algebra.CommMonoid.Base.html#2803" class="Bound">B</a><a id="2872" class="Symbol">)</a> <a id="2874" class="Symbol">→</a> <a id="2876" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2888" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="2890" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="2892" class="Symbol">)</a>
<a id="2894" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a> <a id="2912" href="Cubical.Algebra.CommMonoid.Base.html#2912" class="Bound">M</a> <a id="2914" href="Cubical.Algebra.CommMonoid.Base.html#2914" class="Bound">e</a> <a id="2916" href="Cubical.Algebra.CommMonoid.Base.html#2916" class="Bound">N</a> <a id="2918" class="Symbol">=</a> <a id="2920" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2957" href="Cubical.Algebra.CommMonoid.Base.html#2912" class="Bound">M</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Cubical.Algebra.CommMonoid.Base.html#2914" class="Bound">e</a> <a id="2963" class="Symbol">.</a><a id="2964" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Algebra.CommMonoid.Base.html#2323" class="Function">CommMonoidStr→MonoidStr</a> <a id="2994" href="Cubical.Algebra.CommMonoid.Base.html#2916" class="Bound">N</a><a id="2995" class="Symbol">)</a>

<a id="CommMonoidEquiv"></a><a id="2998" href="Cubical.Algebra.CommMonoid.Base.html#2998" class="Function">CommMonoidEquiv</a> <a id="3014" class="Symbol">:</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Cubical.Algebra.CommMonoid.Base.html#3017" class="Bound">M</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3032" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Cubical.Algebra.CommMonoid.Base.html#3036" class="Bound">N</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3051" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">→</a> <a id="3057" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3069" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a> <a id="3071" href="Cubical.Algebra.CommMonoid.Base.html#540" class="Generalizable">ℓ&#39;</a><a id="3073" class="Symbol">)</a>
<a id="3075" href="Cubical.Algebra.CommMonoid.Base.html#2998" class="Function">CommMonoidEquiv</a> <a id="3091" href="Cubical.Algebra.CommMonoid.Base.html#3091" class="Bound">M</a> <a id="3093" href="Cubical.Algebra.CommMonoid.Base.html#3093" class="Bound">N</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3100" href="Cubical.Algebra.CommMonoid.Base.html#3100" class="Bound">e</a> <a id="3102" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Cubical.Algebra.CommMonoid.Base.html#3091" class="Bound">M</a> <a id="3107" class="Symbol">.</a><a id="3108" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3112" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3114" href="Cubical.Algebra.CommMonoid.Base.html#3093" class="Bound">N</a> <a id="3116" class="Symbol">.</a><a id="3117" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3120" class="Symbol">)</a> <a id="3122" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3124" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Cubical.Algebra.CommMonoid.Base.html#3091" class="Bound">M</a> <a id="3145" class="Symbol">.</a><a id="3146" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3149" class="Symbol">)</a> <a id="3151" href="Cubical.Algebra.CommMonoid.Base.html#3100" class="Bound">e</a> <a id="3153" class="Symbol">(</a><a id="3154" href="Cubical.Algebra.CommMonoid.Base.html#3093" class="Bound">N</a> <a id="3156" class="Symbol">.</a><a id="3157" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3160" class="Symbol">)</a>

<a id="isPropIsCommMonoid"></a><a id="3163" href="Cubical.Algebra.CommMonoid.Base.html#3163" class="Function">isPropIsCommMonoid</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">{</a><a id="3185" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3194" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3195" class="Symbol">}</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Cubical.Algebra.CommMonoid.Base.html#3198" class="Bound">ε</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Cubical.Algebra.CommMonoid.Base.html#3206" class="Bound Operator">_·_</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a> <a id="3214" class="Symbol">→</a> <a id="3216" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Cubical.Algebra.CommMonoid.Base.html#3185" class="Bound">M</a><a id="3221" class="Symbol">)</a>
             <a id="3236" class="Symbol">→</a> <a id="3238" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="3259" href="Cubical.Algebra.CommMonoid.Base.html#3198" class="Bound">ε</a> <a id="3261" href="Cubical.Algebra.CommMonoid.Base.html#3206" class="Bound Operator">_·_</a><a id="3264" class="Symbol">)</a>
<a id="3266" href="Cubical.Algebra.CommMonoid.Base.html#3163" class="Function">isPropIsCommMonoid</a> <a id="3285" href="Cubical.Algebra.CommMonoid.Base.html#3285" class="Bound">ε</a> <a id="3287" href="Cubical.Algebra.CommMonoid.Base.html#3287" class="Bound Operator">_·_</a>  <a id="3292" class="Symbol">=</a>
  <a id="3296" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="3321" class="Number">1</a> <a id="3323" href="Cubical.Algebra.CommMonoid.Base.html#802" class="Function">IsCommMonoidIsoΣ</a>
    <a id="3344" class="Symbol">(</a><a id="3345" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="3369" href="Cubical.Algebra.CommMonoid.Base.html#3285" class="Bound">ε</a> <a id="3371" href="Cubical.Algebra.CommMonoid.Base.html#3287" class="Bound Operator">_·_</a><a id="3374" class="Symbol">)</a>
             <a id="3389" class="Symbol">λ</a> <a id="3391" href="Cubical.Algebra.CommMonoid.Base.html#3391" class="Bound">mon</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="3406" class="Symbol">(λ</a> <a id="3409" href="Cubical.Algebra.CommMonoid.Base.html#3409" class="Bound">_</a> <a id="3411" href="Cubical.Algebra.CommMonoid.Base.html#3411" class="Bound">_</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Cubical.Algebra.CommMonoid.Base.html#3391" class="Bound">mon</a> <a id="3419" class="Symbol">.</a><a id="3420" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3427" class="Symbol">_</a> <a id="3429" class="Symbol">_))</a>
  <a id="3435" class="Keyword">where</a>
  <a id="3443" class="Keyword">open</a> <a id="3448" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a>

<a id="𝒮ᴰ-CommMonoid"></a><a id="3458" href="Cubical.Algebra.CommMonoid.Base.html#3458" class="Function">𝒮ᴰ-CommMonoid</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3489" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3490" class="Symbol">)</a> <a id="3492" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Record">CommMonoidStr</a> <a id="3506" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a>
<a id="3508" href="Cubical.Algebra.CommMonoid.Base.html#3458" class="Function">𝒮ᴰ-CommMonoid</a> <a id="3522" class="Symbol">=</a>
  <a id="3526" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3544" class="Symbol">_)</a> <a id="3547" href="Cubical.Algebra.CommMonoid.Base.html#2769" class="Function">IsCommMonoidEquiv</a>
    <a id="3569" class="Symbol">(</a><a id="3570" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3584" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3590" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">ε</a> <a id="3592" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3594" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3605" class="Symbol">_</a> <a id="3607" class="Symbol">_</a> <a id="3609" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3611" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">presε</a> <a id="3617" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3625" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3631" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">_·_</a> <a id="3635" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3637" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3648" class="Symbol">_</a> <a id="3650" class="Symbol">_</a> <a id="3652" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3654" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">pres·</a> <a id="3660" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3668" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3674" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">isCommMonoid</a> <a id="3687" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3689" class="Symbol">(λ</a> <a id="3692" href="Cubical.Algebra.CommMonoid.Base.html#3692" class="Bound">_</a> <a id="3694" href="Cubical.Algebra.CommMonoid.Base.html#3694" class="Bound">_</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Cubical.Algebra.CommMonoid.Base.html#3163" class="Function">isPropIsCommMonoid</a> <a id="3717" class="Symbol">_</a> <a id="3719" class="Symbol">_)</a> <a id="3722" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3723" class="Symbol">)</a>
  <a id="3727" class="Keyword">where</a>
  <a id="3735" class="Keyword">open</a> <a id="3740" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Module">CommMonoidStr</a>
  <a id="3756" class="Keyword">open</a> <a id="3761" href="Cubical.Algebra.Monoid.Base.html#2134" class="Module">IsMonoidHom</a>

<a id="CommMonoidPath"></a><a id="3774" href="Cubical.Algebra.CommMonoid.Base.html#3774" class="Function">CommMonoidPath</a> <a id="3789" class="Symbol">:</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Cubical.Algebra.CommMonoid.Base.html#3792" class="Bound">M</a> <a id="3794" href="Cubical.Algebra.CommMonoid.Base.html#3794" class="Bound">N</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3809" href="Cubical.Algebra.CommMonoid.Base.html#538" class="Generalizable">ℓ</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">→</a> <a id="3814" href="Cubical.Algebra.CommMonoid.Base.html#2998" class="Function">CommMonoidEquiv</a> <a id="3830" href="Cubical.Algebra.CommMonoid.Base.html#3792" class="Bound">M</a> <a id="3832" href="Cubical.Algebra.CommMonoid.Base.html#3794" class="Bound">N</a> <a id="3834" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Algebra.CommMonoid.Base.html#3792" class="Bound">M</a> <a id="3839" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3841" href="Cubical.Algebra.CommMonoid.Base.html#3794" class="Bound">N</a><a id="3842" class="Symbol">)</a>
<a id="3844" href="Cubical.Algebra.CommMonoid.Base.html#3774" class="Function">CommMonoidPath</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3863" href="Cubical.Algebra.CommMonoid.Base.html#3458" class="Function">𝒮ᴰ-CommMonoid</a> <a id="3877" class="Symbol">.</a><a id="3878" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.CommMonoid.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.CommMonoid.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.CommMonoid.Properties.html" class="Module">Cubical.Algebra.CommMonoid.Properties</a> <a id="46" class="Keyword">where</a>

<a id="53" class="Keyword">open</a> <a id="58" class="Keyword">import</a> <a id="65" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Cubical.Algebra.CommMonoid.Base.html" class="Module">Cubical.Algebra.CommMonoid.Base</a>

<a id="282" class="Keyword">private</a>
  <a id="292" class="Keyword">variable</a>
    <a id="305" href="Cubical.Algebra.CommMonoid.Properties.html#305" class="Generalizable">ℓ</a> <a id="307" href="Cubical.Algebra.CommMonoid.Properties.html#307" class="Generalizable">ℓ&#39;</a> <a id="310" class="Symbol">:</a> <a id="312" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="319" class="Keyword">module</a> <a id="326" href="Cubical.Algebra.CommMonoid.Properties.html#326" class="Module">_</a>
    <a id="332" class="Symbol">(</a><a id="333" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="335" class="Symbol">:</a> <a id="337" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="348" href="Cubical.Algebra.CommMonoid.Properties.html#305" class="Generalizable">ℓ</a><a id="349" class="Symbol">)</a>
    <a id="355" class="Symbol">(</a><a id="356" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="358" class="Symbol">:</a> <a id="360" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="362" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="364" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="366" class="Symbol">→</a> <a id="368" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="374" href="Cubical.Algebra.CommMonoid.Properties.html#307" class="Generalizable">ℓ&#39;</a><a id="376" class="Symbol">)</a>
    <a id="382" class="Keyword">where</a>
  <a id="390" class="Keyword">open</a> <a id="395" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Module">CommMonoidStr</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="414" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a><a id="415" class="Symbol">)</a>
  <a id="419" class="Keyword">module</a> <a id="426" href="Cubical.Algebra.CommMonoid.Properties.html#426" class="Module">_</a>
    <a id="432" class="Symbol">(</a><a id="433" href="Cubical.Algebra.CommMonoid.Properties.html#433" class="Bound">·Closed</a> <a id="441" class="Symbol">:</a> <a id="443" class="Symbol">(</a><a id="444" href="Cubical.Algebra.CommMonoid.Properties.html#444" class="Bound">x</a> <a id="446" href="Cubical.Algebra.CommMonoid.Properties.html#446" class="Bound">y</a> <a id="448" class="Symbol">:</a> <a id="450" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="452" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="454" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="455" class="Symbol">)</a> <a id="457" class="Symbol">→</a> <a id="459" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="461" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="463" href="Cubical.Algebra.CommMonoid.Properties.html#444" class="Bound">x</a> <a id="465" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="467" class="Symbol">→</a> <a id="469" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="471" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="473" href="Cubical.Algebra.CommMonoid.Properties.html#446" class="Bound">y</a> <a id="475" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="477" class="Symbol">→</a> <a id="479" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="481" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="483" class="Symbol">(</a><a id="484" href="Cubical.Algebra.CommMonoid.Properties.html#444" class="Bound">x</a> <a id="486" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="488" href="Cubical.Algebra.CommMonoid.Properties.html#446" class="Bound">y</a><a id="489" class="Symbol">)</a> <a id="491" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="492" class="Symbol">)</a>
    <a id="498" class="Symbol">(</a><a id="499" href="Cubical.Algebra.CommMonoid.Properties.html#499" class="Bound">εContained</a> <a id="510" class="Symbol">:</a> <a id="512" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="514" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="516" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a> <a id="518" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="519" class="Symbol">)</a>
    <a id="525" class="Keyword">where</a>
    <a id="535" class="Keyword">private</a>
      <a id="549" href="Cubical.Algebra.CommMonoid.Properties.html#549" class="Function">subtype</a> <a id="557" class="Symbol">=</a> <a id="559" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="562" href="Cubical.Algebra.CommMonoid.Properties.html#562" class="Bound">x</a> <a id="564" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="566" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="568" href="Cubical.Algebra.CommMonoid.Properties.html#333" class="Bound">M</a> <a id="570" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="572" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="574" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="576" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="578" href="Cubical.Algebra.CommMonoid.Properties.html#562" class="Bound">x</a> <a id="580" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

    <a id="587" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a> <a id="605" class="Symbol">:</a> <a id="607" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="618" class="Symbol">_</a>
    <a id="624" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="628" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a> <a id="646" class="Symbol">=</a> <a id="648" href="Cubical.Algebra.CommMonoid.Properties.html#549" class="Function">subtype</a>
    <a id="660" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Field">CommMonoidStr.ε</a> <a id="676" class="Symbol">(</a><a id="677" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="681" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="698" class="Symbol">)</a> <a id="700" class="Symbol">=</a> <a id="702" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a> <a id="704" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="706" href="Cubical.Algebra.CommMonoid.Properties.html#499" class="Bound">εContained</a>
    <a id="721" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Field Operator">CommMonoidStr._·_</a> <a id="739" class="Symbol">(</a><a id="740" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="744" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="761" class="Symbol">)</a> <a id="763" class="Symbol">(</a><a id="764" href="Cubical.Algebra.CommMonoid.Properties.html#764" class="Bound">x</a> <a id="766" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="768" href="Cubical.Algebra.CommMonoid.Properties.html#768" class="Bound">xContained</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">(</a><a id="781" href="Cubical.Algebra.CommMonoid.Properties.html#781" class="Bound">y</a> <a id="783" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="785" href="Cubical.Algebra.CommMonoid.Properties.html#785" class="Bound">yContained</a><a id="795" class="Symbol">)</a> <a id="797" class="Symbol">=</a>
      <a id="805" class="Symbol">(</a><a id="806" href="Cubical.Algebra.CommMonoid.Properties.html#764" class="Bound">x</a> <a id="808" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="810" href="Cubical.Algebra.CommMonoid.Properties.html#781" class="Bound">y</a><a id="811" class="Symbol">)</a> <a id="813" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="815" href="Cubical.Algebra.CommMonoid.Properties.html#433" class="Bound">·Closed</a> <a id="823" href="Cubical.Algebra.CommMonoid.Properties.html#764" class="Bound">x</a> <a id="825" href="Cubical.Algebra.CommMonoid.Properties.html#781" class="Bound">y</a> <a id="827" href="Cubical.Algebra.CommMonoid.Properties.html#768" class="Bound">xContained</a> <a id="838" href="Cubical.Algebra.CommMonoid.Properties.html#785" class="Bound">yContained</a>
    <a id="853" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="903" class="Symbol">(</a><a id="904" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="908" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="925" class="Symbol">))</a> <a id="928" class="Symbol">=</a>
      <a id="936" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a>
        <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="970" class="Number">2</a> <a id="972" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="979" class="Symbol">λ</a> <a id="981" href="Cubical.Algebra.CommMonoid.Properties.html#981" class="Bound">_</a> <a id="983" class="Symbol">→</a> <a id="985" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="998" class="Symbol">(</a><a id="999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1006" class="Symbol">_)))</a>
        <a id="1019" class="Symbol">(λ</a> <a id="1022" href="Cubical.Algebra.CommMonoid.Properties.html#1022" class="Bound">x</a> <a id="1024" href="Cubical.Algebra.CommMonoid.Properties.html#1024" class="Bound">y</a> <a id="1026" href="Cubical.Algebra.CommMonoid.Properties.html#1026" class="Bound">z</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1037" class="Symbol">(λ</a> <a id="1040" href="Cubical.Algebra.CommMonoid.Properties.html#1040" class="Bound">_</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1051" class="Symbol">_))</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1068" href="Cubical.Algebra.CommMonoid.Properties.html#1022" class="Bound">x</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1076" href="Cubical.Algebra.CommMonoid.Properties.html#1024" class="Bound">y</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1084" href="Cubical.Algebra.CommMonoid.Properties.html#1026" class="Bound">z</a><a id="1085" class="Symbol">)))</a>
        <a id="1097" class="Symbol">(λ</a> <a id="1100" href="Cubical.Algebra.CommMonoid.Properties.html#1100" class="Bound">x</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1111" class="Symbol">(λ</a> <a id="1114" href="Cubical.Algebra.CommMonoid.Properties.html#1114" class="Bound">_</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1125" class="Symbol">_))</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1140" href="Cubical.Algebra.CommMonoid.Properties.html#1100" class="Bound">x</a><a id="1141" class="Symbol">)))</a>
        <a id="1153" class="Symbol">λ</a> <a id="1155" href="Cubical.Algebra.CommMonoid.Properties.html#1155" class="Bound">x</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1166" class="Symbol">(λ</a> <a id="1169" href="Cubical.Algebra.CommMonoid.Properties.html#1169" class="Bound">_</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1180" class="Symbol">_))</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1195" href="Cubical.Algebra.CommMonoid.Properties.html#1155" class="Bound">x</a><a id="1196" class="Symbol">))</a>
    <a id="1203" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Field">IsCommMonoid.·Comm</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Algebra.CommMonoid.Base.html#1018" class="Field">CommMonoidStr.isCommMonoid</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1255" href="Cubical.Algebra.CommMonoid.Properties.html#587" class="Function">makeSubCommMonoid</a><a id="1272" class="Symbol">))</a> <a id="1275" class="Symbol">=</a>
      <a id="1283" class="Symbol">λ</a> <a id="1285" href="Cubical.Algebra.CommMonoid.Properties.html#1285" class="Bound">x</a> <a id="1287" href="Cubical.Algebra.CommMonoid.Properties.html#1287" class="Bound">y</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1298" class="Symbol">(λ</a> <a id="1301" href="Cubical.Algebra.CommMonoid.Properties.html#1301" class="Bound">_</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Algebra.CommMonoid.Properties.html#356" class="Bound">P</a> <a id="1312" class="Symbol">_))</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1328" href="Cubical.Algebra.CommMonoid.Properties.html#1285" class="Bound">x</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1336" href="Cubical.Algebra.CommMonoid.Properties.html#1287" class="Bound">y</a><a id="1337" class="Symbol">))</a>

<a id="1341" class="Keyword">module</a> <a id="CommMonoidTheory"></a><a id="1348" href="Cubical.Algebra.CommMonoid.Properties.html#1348" class="Module">CommMonoidTheory</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="1382" href="Cubical.Algebra.CommMonoid.Properties.html#305" class="Generalizable">ℓ</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Keyword">where</a>
 <a id="1392" class="Keyword">open</a> <a id="1397" href="Cubical.Algebra.CommMonoid.Base.html#885" class="Module">CommMonoidStr</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1416" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a><a id="1418" class="Symbol">)</a>
 <a id="1421" class="Keyword">private</a> <a id="CommMonoidTheory.M"></a><a id="1429" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1435" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a> <a id="1438" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

 <a id="CommMonoidTheory.commAssocl"></a><a id="1442" href="Cubical.Algebra.CommMonoid.Properties.html#1442" class="Function">commAssocl</a> <a id="1453" class="Symbol">:</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Cubical.Algebra.CommMonoid.Properties.html#1456" class="Bound">x</a> <a id="1458" href="Cubical.Algebra.CommMonoid.Properties.html#1458" class="Bound">y</a> <a id="1460" href="Cubical.Algebra.CommMonoid.Properties.html#1460" class="Bound">z</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Cubical.Algebra.CommMonoid.Properties.html#1456" class="Bound">x</a> <a id="1471" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Algebra.CommMonoid.Properties.html#1458" class="Bound">y</a> <a id="1476" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1478" href="Cubical.Algebra.CommMonoid.Properties.html#1460" class="Bound">z</a><a id="1479" class="Symbol">)</a> <a id="1481" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1483" href="Cubical.Algebra.CommMonoid.Properties.html#1458" class="Bound">y</a> <a id="1485" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Algebra.CommMonoid.Properties.html#1456" class="Bound">x</a> <a id="1490" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1492" href="Cubical.Algebra.CommMonoid.Properties.html#1460" class="Bound">z</a><a id="1493" class="Symbol">)</a>
 <a id="1496" href="Cubical.Algebra.CommMonoid.Properties.html#1442" class="Function">commAssocl</a> <a id="1507" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1509" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a> <a id="1511" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1522" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1524" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a> <a id="1526" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a> <a id="1528" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1531" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">_·</a> <a id="1540" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a><a id="1541" class="Symbol">)</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1550" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1552" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a><a id="1553" class="Symbol">)</a> <a id="1555" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1558" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1570" href="Cubical.Algebra.CommMonoid.Properties.html#1509" class="Bound">y</a> <a id="1572" href="Cubical.Algebra.CommMonoid.Properties.html#1507" class="Bound">x</a> <a id="1574" href="Cubical.Algebra.CommMonoid.Properties.html#1511" class="Bound">z</a><a id="1575" class="Symbol">)</a>

 <a id="CommMonoidTheory.commAssocr"></a><a id="1579" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Algebra.CommMonoid.Properties.html#1593" class="Bound">x</a> <a id="1595" href="Cubical.Algebra.CommMonoid.Properties.html#1595" class="Bound">y</a> <a id="1597" href="Cubical.Algebra.CommMonoid.Properties.html#1597" class="Bound">z</a> <a id="1599" class="Symbol">:</a> <a id="1601" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1602" class="Symbol">)</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Cubical.Algebra.CommMonoid.Properties.html#1593" class="Bound">x</a> <a id="1608" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1610" href="Cubical.Algebra.CommMonoid.Properties.html#1595" class="Bound">y</a> <a id="1612" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1614" href="Cubical.Algebra.CommMonoid.Properties.html#1597" class="Bound">z</a> <a id="1616" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1618" href="Cubical.Algebra.CommMonoid.Properties.html#1593" class="Bound">x</a> <a id="1620" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1622" href="Cubical.Algebra.CommMonoid.Properties.html#1597" class="Bound">z</a> <a id="1624" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1626" href="Cubical.Algebra.CommMonoid.Properties.html#1595" class="Bound">y</a>
 <a id="1629" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1640" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1642" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a> <a id="1644" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1660" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1662" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a> <a id="1664" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a><a id="1665" class="Symbol">)</a> <a id="1667" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1670" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1678" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·_</a><a id="1680" class="Symbol">)</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1689" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a> <a id="1691" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1697" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1704" href="Cubical.Algebra.CommMonoid.Properties.html#1640" class="Bound">x</a> <a id="1706" href="Cubical.Algebra.CommMonoid.Properties.html#1644" class="Bound">z</a> <a id="1708" href="Cubical.Algebra.CommMonoid.Properties.html#1642" class="Bound">y</a>


 <a id="CommMonoidTheory.commAssocr2"></a><a id="1713" href="Cubical.Algebra.CommMonoid.Properties.html#1713" class="Function">commAssocr2</a> <a id="1725" class="Symbol">:</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Algebra.CommMonoid.Properties.html#1728" class="Bound">x</a> <a id="1730" href="Cubical.Algebra.CommMonoid.Properties.html#1730" class="Bound">y</a> <a id="1732" href="Cubical.Algebra.CommMonoid.Properties.html#1732" class="Bound">z</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1737" class="Symbol">)</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Cubical.Algebra.CommMonoid.Properties.html#1728" class="Bound">x</a> <a id="1743" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1745" href="Cubical.Algebra.CommMonoid.Properties.html#1730" class="Bound">y</a> <a id="1747" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1749" href="Cubical.Algebra.CommMonoid.Properties.html#1732" class="Bound">z</a> <a id="1751" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1753" href="Cubical.Algebra.CommMonoid.Properties.html#1732" class="Bound">z</a> <a id="1755" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1757" href="Cubical.Algebra.CommMonoid.Properties.html#1730" class="Bound">y</a> <a id="1759" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1761" href="Cubical.Algebra.CommMonoid.Properties.html#1728" class="Bound">x</a>
 <a id="1764" href="Cubical.Algebra.CommMonoid.Properties.html#1713" class="Function">commAssocr2</a> <a id="1776" href="Cubical.Algebra.CommMonoid.Properties.html#1776" class="Bound">x</a> <a id="1778" href="Cubical.Algebra.CommMonoid.Properties.html#1778" class="Bound">y</a> <a id="1780" href="Cubical.Algebra.CommMonoid.Properties.html#1780" class="Bound">z</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1795" class="Symbol">_</a> <a id="1797" class="Symbol">_</a> <a id="1799" class="Symbol">_</a> <a id="1801" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">_·</a> <a id="1813" href="Cubical.Algebra.CommMonoid.Properties.html#1778" class="Bound">y</a><a id="1814" class="Symbol">)</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1823" class="Symbol">_</a> <a id="1825" class="Symbol">_)</a> <a id="1828" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1831" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1842" class="Symbol">_</a> <a id="1844" class="Symbol">_</a> <a id="1846" class="Symbol">_</a>

 <a id="CommMonoidTheory.commAssocSwap"></a><a id="1850" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="1864" class="Symbol">:</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Cubical.Algebra.CommMonoid.Properties.html#1867" class="Bound">x</a> <a id="1869" href="Cubical.Algebra.CommMonoid.Properties.html#1869" class="Bound">y</a> <a id="1871" href="Cubical.Algebra.CommMonoid.Properties.html#1871" class="Bound">z</a> <a id="1873" href="Cubical.Algebra.CommMonoid.Properties.html#1873" class="Bound">w</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">→</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.Algebra.CommMonoid.Properties.html#1867" class="Bound">x</a> <a id="1885" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1887" href="Cubical.Algebra.CommMonoid.Properties.html#1869" class="Bound">y</a><a id="1888" class="Symbol">)</a> <a id="1890" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.Algebra.CommMonoid.Properties.html#1871" class="Bound">z</a> <a id="1895" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1897" href="Cubical.Algebra.CommMonoid.Properties.html#1873" class="Bound">w</a><a id="1898" class="Symbol">)</a> <a id="1900" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Algebra.CommMonoid.Properties.html#1867" class="Bound">x</a> <a id="1905" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1907" href="Cubical.Algebra.CommMonoid.Properties.html#1871" class="Bound">z</a><a id="1908" class="Symbol">)</a> <a id="1910" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Algebra.CommMonoid.Properties.html#1869" class="Bound">y</a> <a id="1915" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1917" href="Cubical.Algebra.CommMonoid.Properties.html#1873" class="Bound">w</a><a id="1918" class="Symbol">)</a>
 <a id="1921" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="1935" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="1937" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a> <a id="1939" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a> <a id="1941" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="1955" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="1957" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a><a id="1958" class="Symbol">)</a> <a id="1960" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a> <a id="1962" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a> <a id="1964" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1967" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">_·</a> <a id="1976" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="1991" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="1993" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a> <a id="1995" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a><a id="1996" class="Symbol">)</a>
                                               <a id="2045" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2048" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Algebra.CommMonoid.Properties.html#1935" class="Bound">x</a> <a id="2063" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2065" href="Cubical.Algebra.CommMonoid.Properties.html#1939" class="Bound">z</a><a id="2066" class="Symbol">)</a> <a id="2068" href="Cubical.Algebra.CommMonoid.Properties.html#1937" class="Bound">y</a> <a id="2070" href="Cubical.Algebra.CommMonoid.Properties.html#1941" class="Bound">w</a><a id="2071" class="Symbol">)</a>

 <a id="CommMonoidTheory.rotate"></a><a id="2075" href="Cubical.Algebra.CommMonoid.Properties.html#2075" class="Function">rotate</a> <a id="2082" class="Symbol">:</a> <a id="2084" class="Symbol">∀</a> <a id="2086" href="Cubical.Algebra.CommMonoid.Properties.html#2086" class="Bound">a</a> <a id="2088" href="Cubical.Algebra.CommMonoid.Properties.html#2088" class="Bound">b</a> <a id="2090" href="Cubical.Algebra.CommMonoid.Properties.html#2090" class="Bound">c</a> <a id="2092" class="Symbol">→</a> <a id="2094" href="Cubical.Algebra.CommMonoid.Properties.html#2086" class="Bound">a</a> <a id="2096" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2098" href="Cubical.Algebra.CommMonoid.Properties.html#2088" class="Bound">b</a> <a id="2100" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2102" href="Cubical.Algebra.CommMonoid.Properties.html#2090" class="Bound">c</a> <a id="2104" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2106" href="Cubical.Algebra.CommMonoid.Properties.html#2088" class="Bound">b</a> <a id="2108" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2110" href="Cubical.Algebra.CommMonoid.Properties.html#2090" class="Bound">c</a> <a id="2112" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2114" href="Cubical.Algebra.CommMonoid.Properties.html#2086" class="Bound">a</a>
 <a id="2117" href="Cubical.Algebra.CommMonoid.Properties.html#2075" class="Function">rotate</a> <a id="2124" href="Cubical.Algebra.CommMonoid.Properties.html#2124" class="Bound">a</a> <a id="2126" href="Cubical.Algebra.CommMonoid.Properties.html#2126" class="Bound">b</a> <a id="2128" href="Cubical.Algebra.CommMonoid.Properties.html#2128" class="Bound">c</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2137" class="Symbol">(λ</a> <a id="2140" href="Cubical.Algebra.CommMonoid.Properties.html#2140" class="Bound">u</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Cubical.Algebra.CommMonoid.Properties.html#2140" class="Bound">u</a> <a id="2146" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2148" href="Cubical.Algebra.CommMonoid.Properties.html#2128" class="Bound">c</a><a id="2149" class="Symbol">)</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="2158" href="Cubical.Algebra.CommMonoid.Properties.html#2124" class="Bound">a</a> <a id="2160" href="Cubical.Algebra.CommMonoid.Properties.html#2126" class="Bound">b</a><a id="2161" class="Symbol">)</a> <a id="2163" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2165" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="2176" href="Cubical.Algebra.CommMonoid.Properties.html#2126" class="Bound">b</a> <a id="2178" href="Cubical.Algebra.CommMonoid.Properties.html#2124" class="Bound">a</a> <a id="2180" href="Cubical.Algebra.CommMonoid.Properties.html#2128" class="Bound">c</a>

 <a id="CommMonoidTheory.rotate&#39;"></a><a id="2184" href="Cubical.Algebra.CommMonoid.Properties.html#2184" class="Function">rotate&#39;</a> <a id="2192" class="Symbol">:</a> <a id="2194" class="Symbol">∀</a> <a id="2196" href="Cubical.Algebra.CommMonoid.Properties.html#2196" class="Bound">a</a> <a id="2198" href="Cubical.Algebra.CommMonoid.Properties.html#2198" class="Bound">b</a> <a id="2200" href="Cubical.Algebra.CommMonoid.Properties.html#2200" class="Bound">c</a> <a id="2202" class="Symbol">→</a> <a id="2204" href="Cubical.Algebra.CommMonoid.Properties.html#2196" class="Bound">a</a> <a id="2206" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2208" href="Cubical.Algebra.CommMonoid.Properties.html#2198" class="Bound">b</a> <a id="2210" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2212" href="Cubical.Algebra.CommMonoid.Properties.html#2200" class="Bound">c</a> <a id="2214" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2216" href="Cubical.Algebra.CommMonoid.Properties.html#2200" class="Bound">c</a> <a id="2218" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2220" href="Cubical.Algebra.CommMonoid.Properties.html#2196" class="Bound">a</a> <a id="2222" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2224" href="Cubical.Algebra.CommMonoid.Properties.html#2198" class="Bound">b</a>
 <a id="2227" href="Cubical.Algebra.CommMonoid.Properties.html#2184" class="Function">rotate&#39;</a> <a id="2235" href="Cubical.Algebra.CommMonoid.Properties.html#2235" class="Bound">a</a> <a id="2237" href="Cubical.Algebra.CommMonoid.Properties.html#2237" class="Bound">b</a> <a id="2239" href="Cubical.Algebra.CommMonoid.Properties.html#2239" class="Bound">c</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="2254" href="Cubical.Algebra.CommMonoid.Properties.html#2235" class="Bound">a</a> <a id="2256" href="Cubical.Algebra.CommMonoid.Properties.html#2237" class="Bound">b</a> <a id="2258" href="Cubical.Algebra.CommMonoid.Properties.html#2239" class="Bound">c</a> <a id="2260" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2267" class="Symbol">(λ</a> <a id="2270" href="Cubical.Algebra.CommMonoid.Properties.html#2270" class="Bound">u</a> <a id="2272" class="Symbol">→</a> <a id="2274" href="Cubical.Algebra.CommMonoid.Properties.html#2270" class="Bound">u</a> <a id="2276" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2278" href="Cubical.Algebra.CommMonoid.Properties.html#2237" class="Bound">b</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="2288" href="Cubical.Algebra.CommMonoid.Properties.html#2235" class="Bound">a</a> <a id="2290" href="Cubical.Algebra.CommMonoid.Properties.html#2239" class="Bound">c</a><a id="2291" class="Symbol">)</a>

 <a id="CommMonoidTheory.interchange"></a><a id="2295" href="Cubical.Algebra.CommMonoid.Properties.html#2295" class="Function">interchange</a>   <a id="2309" class="Symbol">:</a> <a id="2311" class="Symbol">∀</a> <a id="2313" href="Cubical.Algebra.CommMonoid.Properties.html#2313" class="Bound">a</a> <a id="2315" href="Cubical.Algebra.CommMonoid.Properties.html#2315" class="Bound">b</a> <a id="2317" href="Cubical.Algebra.CommMonoid.Properties.html#2317" class="Bound">c</a> <a id="2319" href="Cubical.Algebra.CommMonoid.Properties.html#2319" class="Bound">d</a> <a id="2321" class="Symbol">-&gt;</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Cubical.Algebra.CommMonoid.Properties.html#2313" class="Bound">a</a> <a id="2327" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2329" href="Cubical.Algebra.CommMonoid.Properties.html#2315" class="Bound">b</a><a id="2330" class="Symbol">)</a> <a id="2332" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Cubical.Algebra.CommMonoid.Properties.html#2317" class="Bound">c</a> <a id="2337" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2339" href="Cubical.Algebra.CommMonoid.Properties.html#2319" class="Bound">d</a><a id="2340" class="Symbol">)</a> <a id="2342" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Algebra.CommMonoid.Properties.html#2313" class="Bound">a</a> <a id="2347" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2349" href="Cubical.Algebra.CommMonoid.Properties.html#2317" class="Bound">c</a><a id="2350" class="Symbol">)</a> <a id="2352" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Cubical.Algebra.CommMonoid.Properties.html#2315" class="Bound">b</a> <a id="2357" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2359" href="Cubical.Algebra.CommMonoid.Properties.html#2319" class="Bound">d</a><a id="2360" class="Symbol">)</a>
 <a id="2363" href="Cubical.Algebra.CommMonoid.Properties.html#2295" class="Function">interchange</a>   <a id="2377" href="Cubical.Algebra.CommMonoid.Properties.html#2377" class="Bound">a</a> <a id="2379" href="Cubical.Algebra.CommMonoid.Properties.html#2379" class="Bound">b</a> <a id="2381" href="Cubical.Algebra.CommMonoid.Properties.html#2381" class="Bound">c</a> <a id="2383" href="Cubical.Algebra.CommMonoid.Properties.html#2383" class="Bound">d</a> <a id="2385" class="Symbol">=</a> <a id="2387" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2399" href="Cubical.Algebra.CommMonoid.Properties.html#2377" class="Bound">a</a> <a id="2401" href="Cubical.Algebra.CommMonoid.Properties.html#2379" class="Bound">b</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Algebra.CommMonoid.Properties.html#2381" class="Bound">c</a> <a id="2406" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2408" href="Cubical.Algebra.CommMonoid.Properties.html#2383" class="Bound">d</a><a id="2409" class="Symbol">))</a> <a id="2412" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
   <a id="2417" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2422" class="Symbol">(</a><a id="2423" href="Cubical.Algebra.CommMonoid.Properties.html#2377" class="Bound">a</a> <a id="2425" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·_</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Cubical.Algebra.CommMonoid.Properties.html#1442" class="Function">commAssocl</a> <a id="2441" href="Cubical.Algebra.CommMonoid.Properties.html#2379" class="Bound">b</a> <a id="2443" href="Cubical.Algebra.CommMonoid.Properties.html#2381" class="Bound">c</a> <a id="2445" href="Cubical.Algebra.CommMonoid.Properties.html#2383" class="Bound">d</a><a id="2446" class="Symbol">)</a> <a id="2448" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2450" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2457" href="Cubical.Algebra.CommMonoid.Properties.html#2377" class="Bound">a</a> <a id="2459" href="Cubical.Algebra.CommMonoid.Properties.html#2381" class="Bound">c</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Cubical.Algebra.CommMonoid.Properties.html#2379" class="Bound">b</a> <a id="2464" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2466" href="Cubical.Algebra.CommMonoid.Properties.html#2383" class="Bound">d</a><a id="2467" class="Symbol">)</a>

 <a id="CommMonoidTheory.commAssocCross"></a><a id="2471" href="Cubical.Algebra.CommMonoid.Properties.html#2471" class="Function">commAssocCross</a> <a id="2486" class="Symbol">:</a> <a id="2488" class="Symbol">∀</a> <a id="2490" href="Cubical.Algebra.CommMonoid.Properties.html#2490" class="Bound">a</a> <a id="2492" href="Cubical.Algebra.CommMonoid.Properties.html#2492" class="Bound">b</a> <a id="2494" href="Cubical.Algebra.CommMonoid.Properties.html#2494" class="Bound">c</a> <a id="2496" href="Cubical.Algebra.CommMonoid.Properties.html#2496" class="Bound">d</a> <a id="2498" class="Symbol">-&gt;</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Cubical.Algebra.CommMonoid.Properties.html#2490" class="Bound">a</a> <a id="2504" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2506" href="Cubical.Algebra.CommMonoid.Properties.html#2492" class="Bound">b</a><a id="2507" class="Symbol">)</a> <a id="2509" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Cubical.Algebra.CommMonoid.Properties.html#2494" class="Bound">c</a> <a id="2514" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2516" href="Cubical.Algebra.CommMonoid.Properties.html#2496" class="Bound">d</a><a id="2517" class="Symbol">)</a> <a id="2519" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Cubical.Algebra.CommMonoid.Properties.html#2494" class="Bound">c</a> <a id="2524" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2526" href="Cubical.Algebra.CommMonoid.Properties.html#2490" class="Bound">a</a><a id="2527" class="Symbol">)</a> <a id="2529" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Algebra.CommMonoid.Properties.html#2496" class="Bound">d</a> <a id="2534" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2536" href="Cubical.Algebra.CommMonoid.Properties.html#2492" class="Bound">b</a><a id="2537" class="Symbol">)</a>
 <a id="2540" href="Cubical.Algebra.CommMonoid.Properties.html#2471" class="Function">commAssocCross</a> <a id="2555" href="Cubical.Algebra.CommMonoid.Properties.html#2555" class="Bound">a</a> <a id="2557" href="Cubical.Algebra.CommMonoid.Properties.html#2557" class="Bound">b</a> <a id="2559" href="Cubical.Algebra.CommMonoid.Properties.html#2559" class="Bound">c</a> <a id="2561" href="Cubical.Algebra.CommMonoid.Properties.html#2561" class="Bound">d</a> <a id="2563" class="Symbol">=</a>
   <a id="2568" href="Cubical.Algebra.CommMonoid.Properties.html#2295" class="Function">interchange</a> <a id="2580" href="Cubical.Algebra.CommMonoid.Properties.html#2555" class="Bound">a</a> <a id="2582" href="Cubical.Algebra.CommMonoid.Properties.html#2557" class="Bound">b</a> <a id="2584" href="Cubical.Algebra.CommMonoid.Properties.html#2559" class="Bound">c</a> <a id="2586" href="Cubical.Algebra.CommMonoid.Properties.html#2561" class="Bound">d</a> <a id="2588" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2590" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2596" class="Symbol">(λ</a> <a id="2599" href="Cubical.Algebra.CommMonoid.Properties.html#2599" class="Bound">u</a> <a id="2601" href="Cubical.Algebra.CommMonoid.Properties.html#2601" class="Bound">v</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Cubical.Algebra.CommMonoid.Properties.html#2599" class="Bound">u</a> <a id="2607" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2609" href="Cubical.Algebra.CommMonoid.Properties.html#2601" class="Bound">v</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="2619" href="Cubical.Algebra.CommMonoid.Properties.html#2555" class="Bound">a</a> <a id="2621" href="Cubical.Algebra.CommMonoid.Properties.html#2559" class="Bound">c</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="2631" href="Cubical.Algebra.CommMonoid.Properties.html#2557" class="Bound">b</a> <a id="2633" href="Cubical.Algebra.CommMonoid.Properties.html#2561" class="Bound">d</a><a id="2634" class="Symbol">)</a>

 <a id="CommMonoidTheory.interchange-assoc"></a><a id="2638" href="Cubical.Algebra.CommMonoid.Properties.html#2638" class="Function">interchange-assoc</a> <a id="2656" class="Symbol">:</a> <a id="2658" class="Symbol">∀</a> <a id="2660" href="Cubical.Algebra.CommMonoid.Properties.html#2660" class="Bound">a</a> <a id="2662" href="Cubical.Algebra.CommMonoid.Properties.html#2662" class="Bound">b</a> <a id="2664" href="Cubical.Algebra.CommMonoid.Properties.html#2664" class="Bound">c</a> <a id="2666" href="Cubical.Algebra.CommMonoid.Properties.html#2666" class="Bound">d</a> <a id="2668" class="Symbol">→</a> <a id="2670" href="Cubical.Algebra.CommMonoid.Properties.html#2660" class="Bound">a</a> <a id="2672" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2674" href="Cubical.Algebra.CommMonoid.Properties.html#2662" class="Bound">b</a> <a id="2676" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2678" href="Cubical.Algebra.CommMonoid.Properties.html#2664" class="Bound">c</a> <a id="2680" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2682" href="Cubical.Algebra.CommMonoid.Properties.html#2666" class="Bound">d</a> <a id="2684" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Cubical.Algebra.CommMonoid.Properties.html#2660" class="Bound">a</a> <a id="2689" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2691" href="Cubical.Algebra.CommMonoid.Properties.html#2664" class="Bound">c</a><a id="2692" class="Symbol">)</a> <a id="2694" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Cubical.Algebra.CommMonoid.Properties.html#2662" class="Bound">b</a> <a id="2699" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2701" href="Cubical.Algebra.CommMonoid.Properties.html#2666" class="Bound">d</a><a id="2702" class="Symbol">)</a>
 <a id="2705" href="Cubical.Algebra.CommMonoid.Properties.html#2638" class="Function">interchange-assoc</a> <a id="2723" href="Cubical.Algebra.CommMonoid.Properties.html#2723" class="Bound">a</a> <a id="2725" href="Cubical.Algebra.CommMonoid.Properties.html#2725" class="Bound">b</a> <a id="2727" href="Cubical.Algebra.CommMonoid.Properties.html#2727" class="Bound">c</a> <a id="2729" href="Cubical.Algebra.CommMonoid.Properties.html#2729" class="Bound">d</a> <a id="2731" class="Symbol">=</a>
   <a id="2736" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Cubical.Algebra.CommMonoid.Properties.html#2723" class="Bound">a</a> <a id="2751" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2753" href="Cubical.Algebra.CommMonoid.Properties.html#2725" class="Bound">b</a><a id="2754" class="Symbol">)</a> <a id="2756" href="Cubical.Algebra.CommMonoid.Properties.html#2727" class="Bound">c</a> <a id="2758" href="Cubical.Algebra.CommMonoid.Properties.html#2729" class="Bound">d</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Cubical.Algebra.CommMonoid.Properties.html#2295" class="Function">interchange</a> <a id="2776" href="Cubical.Algebra.CommMonoid.Properties.html#2723" class="Bound">a</a> <a id="2778" href="Cubical.Algebra.CommMonoid.Properties.html#2725" class="Bound">b</a> <a id="2780" href="Cubical.Algebra.CommMonoid.Properties.html#2727" class="Bound">c</a> <a id="2782" href="Cubical.Algebra.CommMonoid.Properties.html#2729" class="Bound">d</a><a id="2783" class="Symbol">)</a>

 <a id="CommMonoidTheory.assoc₄"></a><a id="2787" href="Cubical.Algebra.CommMonoid.Properties.html#2787" class="Function">assoc₄</a> <a id="2794" class="Symbol">:</a> <a id="2796" class="Symbol">∀</a> <a id="2798" href="Cubical.Algebra.CommMonoid.Properties.html#2798" class="Bound">a</a> <a id="2800" href="Cubical.Algebra.CommMonoid.Properties.html#2800" class="Bound">b</a> <a id="2802" href="Cubical.Algebra.CommMonoid.Properties.html#2802" class="Bound">c</a> <a id="2804" href="Cubical.Algebra.CommMonoid.Properties.html#2804" class="Bound">d</a> <a id="2806" class="Symbol">-&gt;</a> <a id="2809" href="Cubical.Algebra.CommMonoid.Properties.html#2798" class="Bound">a</a> <a id="2811" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Algebra.CommMonoid.Properties.html#2800" class="Bound">b</a> <a id="2816" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2818" href="Cubical.Algebra.CommMonoid.Properties.html#2802" class="Bound">c</a><a id="2819" class="Symbol">)</a> <a id="2821" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2823" href="Cubical.Algebra.CommMonoid.Properties.html#2804" class="Bound">d</a> <a id="2825" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2827" class="Symbol">(</a><a id="2828" href="Cubical.Algebra.CommMonoid.Properties.html#2798" class="Bound">a</a> <a id="2830" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2832" href="Cubical.Algebra.CommMonoid.Properties.html#2800" class="Bound">b</a><a id="2833" class="Symbol">)</a> <a id="2835" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.Algebra.CommMonoid.Properties.html#2802" class="Bound">c</a> <a id="2840" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2842" href="Cubical.Algebra.CommMonoid.Properties.html#2804" class="Bound">d</a><a id="2843" class="Symbol">)</a>
 <a id="2846" href="Cubical.Algebra.CommMonoid.Properties.html#2787" class="Function">assoc₄</a> <a id="2853" href="Cubical.Algebra.CommMonoid.Properties.html#2853" class="Bound">a</a> <a id="2855" href="Cubical.Algebra.CommMonoid.Properties.html#2855" class="Bound">b</a> <a id="2857" href="Cubical.Algebra.CommMonoid.Properties.html#2857" class="Bound">c</a> <a id="2859" href="Cubical.Algebra.CommMonoid.Properties.html#2859" class="Bound">d</a> <a id="2861" class="Symbol">=</a>
   <a id="2866" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2871" class="Symbol">(λ</a> <a id="2874" href="Cubical.Algebra.CommMonoid.Properties.html#2874" class="Bound">u</a> <a id="2876" class="Symbol">→</a> <a id="2878" href="Cubical.Algebra.CommMonoid.Properties.html#2874" class="Bound">u</a> <a id="2880" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2882" href="Cubical.Algebra.CommMonoid.Properties.html#2859" class="Bound">d</a><a id="2883" class="Symbol">)</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2893" href="Cubical.Algebra.CommMonoid.Properties.html#2853" class="Bound">a</a> <a id="2895" href="Cubical.Algebra.CommMonoid.Properties.html#2855" class="Bound">b</a> <a id="2897" href="Cubical.Algebra.CommMonoid.Properties.html#2857" class="Bound">c</a><a id="2898" class="Symbol">)</a> <a id="2900" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2902" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Cubical.Algebra.CommMonoid.Properties.html#2853" class="Bound">a</a> <a id="2917" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2919" href="Cubical.Algebra.CommMonoid.Properties.html#2855" class="Bound">b</a><a id="2920" class="Symbol">)</a> <a id="2922" href="Cubical.Algebra.CommMonoid.Properties.html#2857" class="Bound">c</a> <a id="2924" href="Cubical.Algebra.CommMonoid.Properties.html#2859" class="Bound">d</a><a id="2925" class="Symbol">)</a>

 <a id="CommMonoidTheory.interchangeComm&#39;"></a><a id="2929" href="Cubical.Algebra.CommMonoid.Properties.html#2929" class="Function">interchangeComm&#39;</a> <a id="2946" class="Symbol">:</a> <a id="2948" class="Symbol">∀</a> <a id="2950" href="Cubical.Algebra.CommMonoid.Properties.html#2950" class="Bound">a</a> <a id="2952" href="Cubical.Algebra.CommMonoid.Properties.html#2952" class="Bound">b</a> <a id="2954" href="Cubical.Algebra.CommMonoid.Properties.html#2954" class="Bound">c</a> <a id="2956" href="Cubical.Algebra.CommMonoid.Properties.html#2956" class="Bound">d</a> <a id="2958" class="Symbol">-&gt;</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Cubical.Algebra.CommMonoid.Properties.html#2950" class="Bound">a</a> <a id="2964" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2966" href="Cubical.Algebra.CommMonoid.Properties.html#2952" class="Bound">b</a><a id="2967" class="Symbol">)</a> <a id="2969" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2971" class="Symbol">(</a><a id="2972" href="Cubical.Algebra.CommMonoid.Properties.html#2954" class="Bound">c</a> <a id="2974" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2976" href="Cubical.Algebra.CommMonoid.Properties.html#2956" class="Bound">d</a><a id="2977" class="Symbol">)</a> <a id="2979" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Cubical.Algebra.CommMonoid.Properties.html#2954" class="Bound">c</a> <a id="2984" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2986" href="Cubical.Algebra.CommMonoid.Properties.html#2952" class="Bound">b</a><a id="2987" class="Symbol">)</a> <a id="2989" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Cubical.Algebra.CommMonoid.Properties.html#2956" class="Bound">d</a> <a id="2994" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="2996" href="Cubical.Algebra.CommMonoid.Properties.html#2950" class="Bound">a</a><a id="2997" class="Symbol">)</a>
 <a id="3000" href="Cubical.Algebra.CommMonoid.Properties.html#2929" class="Function">interchangeComm&#39;</a> <a id="3017" href="Cubical.Algebra.CommMonoid.Properties.html#3017" class="Bound">a</a> <a id="3019" href="Cubical.Algebra.CommMonoid.Properties.html#3019" class="Bound">b</a> <a id="3021" href="Cubical.Algebra.CommMonoid.Properties.html#3021" class="Bound">c</a> <a id="3023" href="Cubical.Algebra.CommMonoid.Properties.html#3023" class="Bound">d</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Cubical.Algebra.CommMonoid.Properties.html#2471" class="Function">commAssocCross</a> <a id="3042" href="Cubical.Algebra.CommMonoid.Properties.html#3017" class="Bound">a</a> <a id="3044" href="Cubical.Algebra.CommMonoid.Properties.html#3019" class="Bound">b</a> <a id="3046" href="Cubical.Algebra.CommMonoid.Properties.html#3021" class="Bound">c</a> <a id="3048" href="Cubical.Algebra.CommMonoid.Properties.html#3023" class="Bound">d</a> <a id="3050" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
   <a id="3055" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3060" class="Symbol">(λ</a> <a id="3063" href="Cubical.Algebra.CommMonoid.Properties.html#3063" class="Bound">u</a> <a id="3065" class="Symbol">→</a>  <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Algebra.CommMonoid.Properties.html#3021" class="Bound">c</a> <a id="3071" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="3073" href="Cubical.Algebra.CommMonoid.Properties.html#3017" class="Bound">a</a><a id="3074" class="Symbol">)</a> <a id="3076" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="3078" href="Cubical.Algebra.CommMonoid.Properties.html#3063" class="Bound">u</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="3088" href="Cubical.Algebra.CommMonoid.Properties.html#3023" class="Bound">d</a> <a id="3090" href="Cubical.Algebra.CommMonoid.Properties.html#3019" class="Bound">b</a><a id="3091" class="Symbol">)</a> <a id="3093" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3095" href="Cubical.Algebra.CommMonoid.Properties.html#2295" class="Function">interchange</a> <a id="3107" href="Cubical.Algebra.CommMonoid.Properties.html#3021" class="Bound">c</a> <a id="3109" href="Cubical.Algebra.CommMonoid.Properties.html#3017" class="Bound">a</a> <a id="3111" href="Cubical.Algebra.CommMonoid.Properties.html#3019" class="Bound">b</a> <a id="3113" href="Cubical.Algebra.CommMonoid.Properties.html#3023" class="Bound">d</a> <a id="3115" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
   <a id="3120" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3125" class="Symbol">(λ</a> <a id="3128" href="Cubical.Algebra.CommMonoid.Properties.html#3128" class="Bound">x</a> <a id="3130" class="Symbol">→</a> <a id="3132" class="Symbol">((</a><a id="3134" href="Cubical.Algebra.CommMonoid.Properties.html#3021" class="Bound">c</a> <a id="3136" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="3138" href="Cubical.Algebra.CommMonoid.Properties.html#3019" class="Bound">b</a><a id="3139" class="Symbol">)</a> <a id="3141" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="3143" href="Cubical.Algebra.CommMonoid.Properties.html#3128" class="Bound">x</a><a id="3144" class="Symbol">))</a> <a id="3147" class="Symbol">(</a><a id="3148" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="3154" href="Cubical.Algebra.CommMonoid.Properties.html#3017" class="Bound">a</a> <a id="3156" href="Cubical.Algebra.CommMonoid.Properties.html#3023" class="Bound">d</a><a id="3157" class="Symbol">)</a>

 <a id="CommMonoidTheory.hasInverse"></a><a id="3161" href="Cubical.Algebra.CommMonoid.Properties.html#3161" class="Function">hasInverse</a> <a id="3172" class="Symbol">:</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Cubical.Algebra.CommMonoid.Properties.html#3175" class="Bound">x</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a><a id="3180" class="Symbol">)</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3189" href="Cubical.Algebra.CommMonoid.Properties.html#1382" class="Bound">ℓ</a>
 <a id="3192" href="Cubical.Algebra.CommMonoid.Properties.html#3161" class="Function">hasInverse</a> <a id="3203" href="Cubical.Algebra.CommMonoid.Properties.html#3203" class="Bound">x</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3210" href="Cubical.Algebra.CommMonoid.Properties.html#3210" class="Bound">-x</a> <a id="3213" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3215" href="Cubical.Algebra.CommMonoid.Properties.html#1429" class="Function">M</a> <a id="3217" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3219" href="Cubical.Algebra.CommMonoid.Properties.html#3210" class="Bound">-x</a> <a id="3222" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="3224" href="Cubical.Algebra.CommMonoid.Properties.html#3203" class="Bound">x</a> <a id="3226" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3228" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a>

 <a id="CommMonoidTheory.isPropHasInverse"></a><a id="3232" href="Cubical.Algebra.CommMonoid.Properties.html#3232" class="Function">isPropHasInverse</a> <a id="3249" class="Symbol">:</a> <a id="3251" class="Symbol">∀</a> <a id="3253" href="Cubical.Algebra.CommMonoid.Properties.html#3253" class="Bound">x</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Cubical.Algebra.CommMonoid.Properties.html#3161" class="Function">hasInverse</a> <a id="3276" href="Cubical.Algebra.CommMonoid.Properties.html#3253" class="Bound">x</a><a id="3277" class="Symbol">)</a>
 <a id="3280" href="Cubical.Algebra.CommMonoid.Properties.html#3232" class="Function">isPropHasInverse</a> <a id="3297" href="Cubical.Algebra.CommMonoid.Properties.html#3297" class="Bound">x</a> <a id="3299" href="Cubical.Algebra.CommMonoid.Properties.html#3299" class="Bound">yinv</a> <a id="3304" href="Cubical.Algebra.CommMonoid.Properties.html#3304" class="Bound">zinv</a>
   <a id="3312" class="Symbol">=</a> <a id="3314" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="3321" class="Symbol">(λ</a> <a id="3324" href="Cubical.Algebra.CommMonoid.Properties.html#3324" class="Bound">a</a> <a id="3326" class="Symbol">→</a> <a id="3328" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Algebra.CommMonoid.Properties.html#3324" class="Bound">a</a> <a id="3338" href="Cubical.Algebra.CommMonoid.Base.html#989" class="Function Operator">·</a> <a id="3340" href="Cubical.Algebra.CommMonoid.Properties.html#3297" class="Bound">x</a><a id="3341" class="Symbol">)</a> <a id="3343" href="Cubical.Algebra.CommMonoid.Base.html#968" class="Function">ε</a><a id="3344" class="Symbol">)</a>
    <a id="3350" class="Symbol">(</a><a id="3351" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Cubical.Algebra.Monoid.Base.html#4300" class="Function">MonoidTheory.isPropHasInverse</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="3408" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a><a id="3410" class="Symbol">)</a> <a id="3412" href="Cubical.Algebra.CommMonoid.Properties.html#3297" class="Bound">x</a>
                                           <a id="3457" class="Symbol">(</a><a id="3458" href="Cubical.Algebra.CommMonoid.Properties.html#3624" class="Function">hasInverseToMonoid</a> <a id="3477" href="Cubical.Algebra.CommMonoid.Properties.html#3297" class="Bound">x</a> <a id="3479" href="Cubical.Algebra.CommMonoid.Properties.html#3299" class="Bound">yinv</a><a id="3483" class="Symbol">)</a>
                                           <a id="3528" class="Symbol">(</a><a id="3529" href="Cubical.Algebra.CommMonoid.Properties.html#3624" class="Function">hasInverseToMonoid</a> <a id="3548" href="Cubical.Algebra.CommMonoid.Properties.html#3297" class="Bound">x</a> <a id="3550" href="Cubical.Algebra.CommMonoid.Properties.html#3304" class="Bound">zinv</a><a id="3554" class="Symbol">))</a>
                                               <a id="3604" class="Symbol">.</a><a id="3605" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3608" class="Symbol">)</a>
   <a id="3613" class="Keyword">where</a>
     <a id="3624" href="Cubical.Algebra.CommMonoid.Properties.html#3624" class="Function">hasInverseToMonoid</a> <a id="3643" class="Symbol">:</a> <a id="3645" class="Symbol">∀</a> <a id="3647" href="Cubical.Algebra.CommMonoid.Properties.html#3647" class="Bound">x</a>
                        <a id="3673" class="Symbol">→</a> <a id="3675" href="Cubical.Algebra.CommMonoid.Properties.html#3161" class="Function">hasInverse</a> <a id="3686" href="Cubical.Algebra.CommMonoid.Properties.html#3647" class="Bound">x</a>
                        <a id="3712" class="Symbol">→</a> <a id="3714" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">MonoidTheory.hasInverse</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Cubical.Algebra.CommMonoid.Base.html#2483" class="Function">CommMonoid→Monoid</a> <a id="3757" href="Cubical.Algebra.CommMonoid.Properties.html#1366" class="Bound">M&#39;</a><a id="3759" class="Symbol">)</a> <a id="3761" href="Cubical.Algebra.CommMonoid.Properties.html#3647" class="Bound">x</a>
     <a id="3768" href="Cubical.Algebra.CommMonoid.Properties.html#3624" class="Function">hasInverseToMonoid</a> <a id="3787" href="Cubical.Algebra.CommMonoid.Properties.html#3787" class="Bound">x</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Cubical.Algebra.CommMonoid.Properties.html#3790" class="Bound">y</a> <a id="3792" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3794" href="Cubical.Algebra.CommMonoid.Properties.html#3794" class="Bound">yinv</a><a id="3798" class="Symbol">)</a> <a id="3800" class="Symbol">=</a> <a id="3802" href="Cubical.Algebra.CommMonoid.Properties.html#3790" class="Bound">y</a> <a id="3804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3806" href="Cubical.Algebra.CommMonoid.Properties.html#3794" class="Bound">yinv</a> <a id="3811" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3813" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="3819" href="Cubical.Algebra.CommMonoid.Properties.html#3787" class="Bound">x</a> <a id="3821" href="Cubical.Algebra.CommMonoid.Properties.html#3790" class="Bound">y</a> <a id="3823" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3825" href="Cubical.Algebra.CommMonoid.Properties.html#3794" class="Bound">yinv</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.CommMonoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.CommMonoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Algebra.CommMonoid.Base.html" class="Module">Cubical.Algebra.CommMonoid.Base</a> <a id="86" class="Keyword">public</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Algebra.CommMonoid.Properties.html" class="Module">Cubical.Algebra.CommMonoid.Properties</a> <a id="143" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.DistLattice.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.DistLattice.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.DistLattice.Base.html" class="Module">Cubical.Algebra.DistLattice.Base</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Cubical.Algebra.Semilattice.html" class="Module">Cubical.Algebra.Semilattice</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Cubical.Algebra.Lattice.Base.html" class="Module">Cubical.Algebra.Lattice.Base</a>

<a id="755" class="Keyword">open</a> <a id="760" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="765" class="Keyword">private</a>
  <a id="775" class="Keyword">variable</a>
    <a id="788" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a> <a id="790" href="Cubical.Algebra.DistLattice.Base.html#790" class="Generalizable">ℓ&#39;</a> <a id="793" class="Symbol">:</a> <a id="795" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="802" class="Keyword">record</a> <a id="IsDistLattice"></a><a id="809" href="Cubical.Algebra.DistLattice.Base.html#809" class="Record">IsDistLattice</a> <a id="823" class="Symbol">{</a><a id="824" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a> <a id="826" class="Symbol">:</a> <a id="828" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="833" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="834" class="Symbol">}</a>
                     <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Algebra.DistLattice.Base.html#858" class="Bound">0l</a> <a id="861" href="Cubical.Algebra.DistLattice.Base.html#861" class="Bound">1l</a> <a id="864" class="Symbol">:</a> <a id="866" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">(</a><a id="870" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">_∨l_</a> <a id="875" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">_∧l_</a> <a id="880" class="Symbol">:</a> <a id="882" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a> <a id="884" class="Symbol">→</a> <a id="886" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a> <a id="888" class="Symbol">→</a> <a id="890" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="891" class="Symbol">)</a> <a id="893" class="Symbol">:</a> <a id="895" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="900" href="Cubical.Algebra.DistLattice.Base.html#833" class="Bound">ℓ</a> <a id="902" class="Keyword">where</a>

  <a id="911" class="Keyword">constructor</a> <a id="isdistlattice"></a><a id="923" href="Cubical.Algebra.DistLattice.Base.html#923" class="InductiveConstructor">isdistlattice</a>

  <a id="940" class="Keyword">field</a>
    <a id="IsDistLattice.isLattice"></a><a id="950" href="Cubical.Algebra.DistLattice.Base.html#950" class="Field">isLattice</a> <a id="960" class="Symbol">:</a> <a id="962" href="Cubical.Algebra.Lattice.Base.html#850" class="Record">IsLattice</a> <a id="972" href="Cubical.Algebra.DistLattice.Base.html#858" class="Bound">0l</a> <a id="975" href="Cubical.Algebra.DistLattice.Base.html#861" class="Bound">1l</a> <a id="978" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">_∨l_</a> <a id="983" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">_∧l_</a>
    <a id="IsDistLattice.∨l-dist-∧l"></a><a id="992" href="Cubical.Algebra.DistLattice.Base.html#992" class="Field">∨l-dist-∧l</a> <a id="1003" class="Symbol">:</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Cubical.Algebra.DistLattice.Base.html#1006" class="Bound">x</a> <a id="1008" href="Cubical.Algebra.DistLattice.Base.html#1008" class="Bound">y</a> <a id="1010" href="Cubical.Algebra.DistLattice.Base.html#1010" class="Bound">z</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">→</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Cubical.Algebra.DistLattice.Base.html#1006" class="Bound">x</a> <a id="1022" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Cubical.Algebra.DistLattice.Base.html#1008" class="Bound">y</a> <a id="1028" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1031" href="Cubical.Algebra.DistLattice.Base.html#1010" class="Bound">z</a><a id="1032" class="Symbol">)</a> <a id="1034" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Algebra.DistLattice.Base.html#1006" class="Bound">x</a> <a id="1039" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1042" href="Cubical.Algebra.DistLattice.Base.html#1008" class="Bound">y</a><a id="1043" class="Symbol">)</a> <a id="1045" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Cubical.Algebra.DistLattice.Base.html#1006" class="Bound">x</a> <a id="1051" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1054" href="Cubical.Algebra.DistLattice.Base.html#1010" class="Bound">z</a><a id="1055" class="Symbol">))</a>
                              <a id="1088" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1090" class="Symbol">((</a><a id="1092" href="Cubical.Algebra.DistLattice.Base.html#1008" class="Bound">y</a> <a id="1094" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1097" href="Cubical.Algebra.DistLattice.Base.html#1010" class="Bound">z</a><a id="1098" class="Symbol">)</a> <a id="1100" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1103" href="Cubical.Algebra.DistLattice.Base.html#1006" class="Bound">x</a> <a id="1105" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Cubical.Algebra.DistLattice.Base.html#1008" class="Bound">y</a> <a id="1110" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1113" href="Cubical.Algebra.DistLattice.Base.html#1006" class="Bound">x</a><a id="1114" class="Symbol">)</a> <a id="1116" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Cubical.Algebra.DistLattice.Base.html#1010" class="Bound">z</a> <a id="1122" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1125" href="Cubical.Algebra.DistLattice.Base.html#1006" class="Bound">x</a><a id="1126" class="Symbol">))</a>
    <a id="IsDistLattice.∧l-dist-∨l"></a><a id="1133" href="Cubical.Algebra.DistLattice.Base.html#1133" class="Field">∧l-dist-∨l</a> <a id="1144" class="Symbol">:</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Cubical.Algebra.DistLattice.Base.html#1147" class="Bound">x</a> <a id="1149" href="Cubical.Algebra.DistLattice.Base.html#1149" class="Bound">y</a> <a id="1151" href="Cubical.Algebra.DistLattice.Base.html#1151" class="Bound">z</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="1156" class="Symbol">)</a> <a id="1158" class="Symbol">→</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Cubical.Algebra.DistLattice.Base.html#1147" class="Bound">x</a> <a id="1163" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Cubical.Algebra.DistLattice.Base.html#1149" class="Bound">y</a> <a id="1169" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1172" href="Cubical.Algebra.DistLattice.Base.html#1151" class="Bound">z</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Algebra.DistLattice.Base.html#1147" class="Bound">x</a> <a id="1180" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1183" href="Cubical.Algebra.DistLattice.Base.html#1149" class="Bound">y</a><a id="1184" class="Symbol">)</a> <a id="1186" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Algebra.DistLattice.Base.html#1147" class="Bound">x</a> <a id="1192" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1195" href="Cubical.Algebra.DistLattice.Base.html#1151" class="Bound">z</a><a id="1196" class="Symbol">))</a>
                              <a id="1229" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1231" class="Symbol">((</a><a id="1233" href="Cubical.Algebra.DistLattice.Base.html#1149" class="Bound">y</a> <a id="1235" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1238" href="Cubical.Algebra.DistLattice.Base.html#1151" class="Bound">z</a><a id="1239" class="Symbol">)</a> <a id="1241" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1244" href="Cubical.Algebra.DistLattice.Base.html#1147" class="Bound">x</a> <a id="1246" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Cubical.Algebra.DistLattice.Base.html#1149" class="Bound">y</a> <a id="1251" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1254" href="Cubical.Algebra.DistLattice.Base.html#1147" class="Bound">x</a><a id="1255" class="Symbol">)</a> <a id="1257" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Cubical.Algebra.DistLattice.Base.html#1151" class="Bound">z</a> <a id="1263" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1266" href="Cubical.Algebra.DistLattice.Base.html#1147" class="Bound">x</a><a id="1267" class="Symbol">))</a>

  <a id="1273" class="Keyword">open</a> <a id="1278" href="Cubical.Algebra.Lattice.Base.html#850" class="Module">IsLattice</a> <a id="1288" href="Cubical.Algebra.DistLattice.Base.html#950" class="Field">isLattice</a> <a id="1298" class="Keyword">public</a>

  <a id="IsDistLattice.∨lLdist∧l"></a><a id="1308" href="Cubical.Algebra.DistLattice.Base.html#1308" class="Function">∨lLdist∧l</a> <a id="1318" class="Symbol">:</a>  <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Algebra.DistLattice.Base.html#1322" class="Bound">x</a> <a id="1324" href="Cubical.Algebra.DistLattice.Base.html#1324" class="Bound">y</a> <a id="1326" href="Cubical.Algebra.DistLattice.Base.html#1326" class="Bound">z</a> <a id="1328" class="Symbol">:</a> <a id="1330" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Cubical.Algebra.DistLattice.Base.html#1322" class="Bound">x</a> <a id="1337" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Cubical.Algebra.DistLattice.Base.html#1324" class="Bound">y</a> <a id="1343" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1346" href="Cubical.Algebra.DistLattice.Base.html#1326" class="Bound">z</a><a id="1347" class="Symbol">)</a> <a id="1349" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Cubical.Algebra.DistLattice.Base.html#1322" class="Bound">x</a> <a id="1354" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1357" href="Cubical.Algebra.DistLattice.Base.html#1324" class="Bound">y</a><a id="1358" class="Symbol">)</a> <a id="1360" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.Algebra.DistLattice.Base.html#1322" class="Bound">x</a> <a id="1366" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1369" href="Cubical.Algebra.DistLattice.Base.html#1326" class="Bound">z</a><a id="1370" class="Symbol">)</a>
  <a id="1374" href="Cubical.Algebra.DistLattice.Base.html#1308" class="Function">∨lLdist∧l</a> <a id="1384" href="Cubical.Algebra.DistLattice.Base.html#1384" class="Bound">x</a> <a id="1386" href="Cubical.Algebra.DistLattice.Base.html#1386" class="Bound">y</a> <a id="1388" href="Cubical.Algebra.DistLattice.Base.html#1388" class="Bound">z</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Algebra.DistLattice.Base.html#992" class="Field">∨l-dist-∧l</a> <a id="1403" href="Cubical.Algebra.DistLattice.Base.html#1384" class="Bound">x</a> <a id="1405" href="Cubical.Algebra.DistLattice.Base.html#1386" class="Bound">y</a> <a id="1407" href="Cubical.Algebra.DistLattice.Base.html#1388" class="Bound">z</a> <a id="1409" class="Symbol">.</a><a id="1410" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="IsDistLattice.∨lRdist∧l"></a><a id="1417" href="Cubical.Algebra.DistLattice.Base.html#1417" class="Function">∨lRdist∧l</a> <a id="1427" class="Symbol">:</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.Algebra.DistLattice.Base.html#1430" class="Bound">x</a> <a id="1432" href="Cubical.Algebra.DistLattice.Base.html#1432" class="Bound">y</a> <a id="1434" href="Cubical.Algebra.DistLattice.Base.html#1434" class="Bound">z</a> <a id="1436" class="Symbol">:</a> <a id="1438" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="1439" class="Symbol">)</a> <a id="1441" class="Symbol">→</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Cubical.Algebra.DistLattice.Base.html#1432" class="Bound">y</a> <a id="1446" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1449" href="Cubical.Algebra.DistLattice.Base.html#1434" class="Bound">z</a><a id="1450" class="Symbol">)</a> <a id="1452" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1455" href="Cubical.Algebra.DistLattice.Base.html#1430" class="Bound">x</a> <a id="1457" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Cubical.Algebra.DistLattice.Base.html#1432" class="Bound">y</a> <a id="1462" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1465" href="Cubical.Algebra.DistLattice.Base.html#1430" class="Bound">x</a><a id="1466" class="Symbol">)</a> <a id="1468" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Cubical.Algebra.DistLattice.Base.html#1434" class="Bound">z</a> <a id="1474" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1477" href="Cubical.Algebra.DistLattice.Base.html#1430" class="Bound">x</a><a id="1478" class="Symbol">)</a>
  <a id="1482" href="Cubical.Algebra.DistLattice.Base.html#1417" class="Function">∨lRdist∧l</a> <a id="1492" href="Cubical.Algebra.DistLattice.Base.html#1492" class="Bound">x</a> <a id="1494" href="Cubical.Algebra.DistLattice.Base.html#1494" class="Bound">y</a> <a id="1496" href="Cubical.Algebra.DistLattice.Base.html#1496" class="Bound">z</a> <a id="1498" class="Symbol">=</a> <a id="1500" href="Cubical.Algebra.DistLattice.Base.html#992" class="Field">∨l-dist-∧l</a> <a id="1511" href="Cubical.Algebra.DistLattice.Base.html#1492" class="Bound">x</a> <a id="1513" href="Cubical.Algebra.DistLattice.Base.html#1494" class="Bound">y</a> <a id="1515" href="Cubical.Algebra.DistLattice.Base.html#1496" class="Bound">z</a> <a id="1517" class="Symbol">.</a><a id="1518" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="IsDistLattice.∧lLdist∨l"></a><a id="1525" href="Cubical.Algebra.DistLattice.Base.html#1525" class="Function">∧lLdist∨l</a> <a id="1535" class="Symbol">:</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Cubical.Algebra.DistLattice.Base.html#1538" class="Bound">x</a> <a id="1540" href="Cubical.Algebra.DistLattice.Base.html#1540" class="Bound">y</a> <a id="1542" href="Cubical.Algebra.DistLattice.Base.html#1542" class="Bound">z</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Cubical.Algebra.DistLattice.Base.html#1538" class="Bound">x</a> <a id="1553" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1556" class="Symbol">(</a><a id="1557" href="Cubical.Algebra.DistLattice.Base.html#1540" class="Bound">y</a> <a id="1559" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1562" href="Cubical.Algebra.DistLattice.Base.html#1542" class="Bound">z</a><a id="1563" class="Symbol">)</a> <a id="1565" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Cubical.Algebra.DistLattice.Base.html#1538" class="Bound">x</a> <a id="1570" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1573" href="Cubical.Algebra.DistLattice.Base.html#1540" class="Bound">y</a><a id="1574" class="Symbol">)</a> <a id="1576" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.Algebra.DistLattice.Base.html#1538" class="Bound">x</a> <a id="1582" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1585" href="Cubical.Algebra.DistLattice.Base.html#1542" class="Bound">z</a><a id="1586" class="Symbol">)</a>
  <a id="1590" href="Cubical.Algebra.DistLattice.Base.html#1525" class="Function">∧lLdist∨l</a> <a id="1600" href="Cubical.Algebra.DistLattice.Base.html#1600" class="Bound">x</a> <a id="1602" href="Cubical.Algebra.DistLattice.Base.html#1602" class="Bound">y</a> <a id="1604" href="Cubical.Algebra.DistLattice.Base.html#1604" class="Bound">z</a> <a id="1606" class="Symbol">=</a> <a id="1608" href="Cubical.Algebra.DistLattice.Base.html#1133" class="Field">∧l-dist-∨l</a> <a id="1619" href="Cubical.Algebra.DistLattice.Base.html#1600" class="Bound">x</a> <a id="1621" href="Cubical.Algebra.DistLattice.Base.html#1602" class="Bound">y</a> <a id="1623" href="Cubical.Algebra.DistLattice.Base.html#1604" class="Bound">z</a> <a id="1625" class="Symbol">.</a><a id="1626" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="IsDistLattice.∧lRdist∨l"></a><a id="1633" href="Cubical.Algebra.DistLattice.Base.html#1633" class="Function">∧lRdist∨l</a> <a id="1643" class="Symbol">:</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Algebra.DistLattice.Base.html#1646" class="Bound">x</a> <a id="1648" href="Cubical.Algebra.DistLattice.Base.html#1648" class="Bound">y</a> <a id="1650" href="Cubical.Algebra.DistLattice.Base.html#1650" class="Bound">z</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="Cubical.Algebra.DistLattice.Base.html#824" class="Bound">L</a><a id="1655" class="Symbol">)</a> <a id="1657" class="Symbol">→</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Cubical.Algebra.DistLattice.Base.html#1648" class="Bound">y</a> <a id="1662" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1665" href="Cubical.Algebra.DistLattice.Base.html#1650" class="Bound">z</a><a id="1666" class="Symbol">)</a> <a id="1668" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1671" href="Cubical.Algebra.DistLattice.Base.html#1646" class="Bound">x</a> <a id="1673" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Algebra.DistLattice.Base.html#1648" class="Bound">y</a> <a id="1678" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1681" href="Cubical.Algebra.DistLattice.Base.html#1646" class="Bound">x</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Cubical.Algebra.DistLattice.Base.html#870" class="Bound Operator">∨l</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Algebra.DistLattice.Base.html#1650" class="Bound">z</a> <a id="1690" href="Cubical.Algebra.DistLattice.Base.html#875" class="Bound Operator">∧l</a> <a id="1693" href="Cubical.Algebra.DistLattice.Base.html#1646" class="Bound">x</a><a id="1694" class="Symbol">)</a>
  <a id="1698" href="Cubical.Algebra.DistLattice.Base.html#1633" class="Function">∧lRdist∨l</a> <a id="1708" href="Cubical.Algebra.DistLattice.Base.html#1708" class="Bound">x</a> <a id="1710" href="Cubical.Algebra.DistLattice.Base.html#1710" class="Bound">y</a> <a id="1712" href="Cubical.Algebra.DistLattice.Base.html#1712" class="Bound">z</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Cubical.Algebra.DistLattice.Base.html#1133" class="Field">∧l-dist-∨l</a> <a id="1727" href="Cubical.Algebra.DistLattice.Base.html#1708" class="Bound">x</a> <a id="1729" href="Cubical.Algebra.DistLattice.Base.html#1710" class="Bound">y</a> <a id="1731" href="Cubical.Algebra.DistLattice.Base.html#1712" class="Bound">z</a> <a id="1733" class="Symbol">.</a><a id="1734" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="1739" class="Keyword">record</a> <a id="DistLatticeStr"></a><a id="1746" href="Cubical.Algebra.DistLattice.Base.html#1746" class="Record">DistLatticeStr</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1771" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1788" href="Cubical.Algebra.DistLattice.Base.html#1771" class="Bound">ℓ</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Keyword">where</a>

  <a id="1800" class="Keyword">constructor</a> <a id="distlatticestr"></a><a id="1812" href="Cubical.Algebra.DistLattice.Base.html#1812" class="InductiveConstructor">distlatticestr</a>

  <a id="1830" class="Keyword">field</a>
    <a id="DistLatticeStr.0l"></a><a id="1840" href="Cubical.Algebra.DistLattice.Base.html#1840" class="Field">0l</a>            <a id="1854" class="Symbol">:</a> <a id="1856" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a>
    <a id="DistLatticeStr.1l"></a><a id="1862" href="Cubical.Algebra.DistLattice.Base.html#1862" class="Field">1l</a>            <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a>
    <a id="DistLatticeStr._∨l_"></a><a id="1884" href="Cubical.Algebra.DistLattice.Base.html#1884" class="Field Operator">_∨l_</a>         <a id="1897" class="Symbol">:</a> <a id="1899" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a>
    <a id="DistLatticeStr._∧l_"></a><a id="1913" href="Cubical.Algebra.DistLattice.Base.html#1913" class="Field Operator">_∧l_</a>         <a id="1926" class="Symbol">:</a> <a id="1928" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="Cubical.Algebra.DistLattice.Base.html#1762" class="Bound">A</a>
    <a id="DistLatticeStr.isDistLattice"></a><a id="1942" href="Cubical.Algebra.DistLattice.Base.html#1942" class="Field">isDistLattice</a> <a id="1956" class="Symbol">:</a> <a id="1958" href="Cubical.Algebra.DistLattice.Base.html#809" class="Record">IsDistLattice</a> <a id="1972" href="Cubical.Algebra.DistLattice.Base.html#1840" class="Field">0l</a> <a id="1975" href="Cubical.Algebra.DistLattice.Base.html#1862" class="Field">1l</a> <a id="1978" href="Cubical.Algebra.DistLattice.Base.html#1884" class="Field Operator">_∨l_</a> <a id="1983" href="Cubical.Algebra.DistLattice.Base.html#1913" class="Field Operator">_∧l_</a>

  <a id="1991" class="Keyword">infix</a> <a id="1997" class="Number">6</a> <a id="1999" href="Cubical.Algebra.DistLattice.Base.html#1884" class="Field Operator">_∨l_</a>
  <a id="2006" class="Keyword">infix</a> <a id="2012" class="Number">6</a> <a id="2014" href="Cubical.Algebra.DistLattice.Base.html#1913" class="Field Operator">_∧l_</a>

  <a id="2022" class="Keyword">open</a> <a id="2027" href="Cubical.Algebra.DistLattice.Base.html#809" class="Module">IsDistLattice</a> <a id="2041" href="Cubical.Algebra.DistLattice.Base.html#1942" class="Field">isDistLattice</a> <a id="2055" class="Keyword">public</a>

<a id="DistLattice"></a><a id="2063" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="2075" class="Symbol">:</a> <a id="2077" class="Symbol">∀</a> <a id="2079" href="Cubical.Algebra.DistLattice.Base.html#2079" class="Bound">ℓ</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="2095" href="Cubical.Algebra.DistLattice.Base.html#2079" class="Bound">ℓ</a><a id="2096" class="Symbol">)</a>
<a id="2098" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="2110" href="Cubical.Algebra.DistLattice.Base.html#2110" class="Bound">ℓ</a> <a id="2112" class="Symbol">=</a> <a id="2114" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2126" href="Cubical.Algebra.DistLattice.Base.html#2110" class="Bound">ℓ</a> <a id="2128" href="Cubical.Algebra.DistLattice.Base.html#1746" class="Record">DistLatticeStr</a>

<a id="2144" class="Comment">-- when proving the axioms for a distributive lattice</a>
<a id="2198" class="Comment">-- we use the fact that from distributivity and absorption</a>
<a id="2257" class="Comment">-- of ∧l over ∨l we can derive distributivity and absorption</a>
<a id="2318" class="Comment">-- of ∨l over ∧l and vice versa. We give provide thus two</a>
<a id="2376" class="Comment">-- ways of making a distributive lattice...</a>
<a id="makeIsDistLattice∧lOver∨l"></a><a id="2420" href="Cubical.Algebra.DistLattice.Base.html#2420" class="Function">makeIsDistLattice∧lOver∨l</a> <a id="2446" class="Symbol">:</a> <a id="2448" class="Symbol">{</a><a id="2449" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2458" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="2459" class="Symbol">}</a> <a id="2461" class="Symbol">{</a><a id="2462" href="Cubical.Algebra.DistLattice.Base.html#2462" class="Bound">0l</a> <a id="2465" href="Cubical.Algebra.DistLattice.Base.html#2465" class="Bound">1l</a> <a id="2468" class="Symbol">:</a> <a id="2470" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2471" class="Symbol">}</a> <a id="2473" class="Symbol">{</a><a id="2474" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">_∨l_</a> <a id="2479" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">_∧l_</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a> <a id="2492" class="Symbol">→</a> <a id="2494" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2495" class="Symbol">}</a>
             <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Algebra.DistLattice.Base.html#2511" class="Bound">is-setL</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2527" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2528" class="Symbol">)</a>
             <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Algebra.DistLattice.Base.html#2544" class="Bound">∨l-assoc</a> <a id="2553" class="Symbol">:</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Cubical.Algebra.DistLattice.Base.html#2556" class="Bound">x</a> <a id="2558" href="Cubical.Algebra.DistLattice.Base.html#2558" class="Bound">y</a> <a id="2560" href="Cubical.Algebra.DistLattice.Base.html#2560" class="Bound">z</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2565" class="Symbol">)</a> <a id="2567" class="Symbol">→</a> <a id="2569" href="Cubical.Algebra.DistLattice.Base.html#2556" class="Bound">x</a> <a id="2571" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Cubical.Algebra.DistLattice.Base.html#2558" class="Bound">y</a> <a id="2577" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2580" href="Cubical.Algebra.DistLattice.Base.html#2560" class="Bound">z</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Algebra.DistLattice.Base.html#2556" class="Bound">x</a> <a id="2588" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2591" href="Cubical.Algebra.DistLattice.Base.html#2558" class="Bound">y</a><a id="2592" class="Symbol">)</a> <a id="2594" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2597" href="Cubical.Algebra.DistLattice.Base.html#2560" class="Bound">z</a><a id="2598" class="Symbol">)</a>
             <a id="2613" class="Symbol">(</a><a id="2614" href="Cubical.Algebra.DistLattice.Base.html#2614" class="Bound">∨l-rid</a> <a id="2621" class="Symbol">:</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Algebra.DistLattice.Base.html#2624" class="Bound">x</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">→</a> <a id="2633" href="Cubical.Algebra.DistLattice.Base.html#2624" class="Bound">x</a> <a id="2635" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2638" href="Cubical.Algebra.DistLattice.Base.html#2462" class="Bound">0l</a> <a id="2641" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2643" href="Cubical.Algebra.DistLattice.Base.html#2624" class="Bound">x</a><a id="2644" class="Symbol">)</a>
             <a id="2659" class="Symbol">(</a><a id="2660" href="Cubical.Algebra.DistLattice.Base.html#2660" class="Bound">∨l-comm</a> <a id="2668" class="Symbol">:</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Algebra.DistLattice.Base.html#2671" class="Bound">x</a> <a id="2673" href="Cubical.Algebra.DistLattice.Base.html#2673" class="Bound">y</a> <a id="2675" class="Symbol">:</a> <a id="2677" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2678" class="Symbol">)</a> <a id="2680" class="Symbol">→</a> <a id="2682" href="Cubical.Algebra.DistLattice.Base.html#2671" class="Bound">x</a> <a id="2684" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2687" href="Cubical.Algebra.DistLattice.Base.html#2673" class="Bound">y</a> <a id="2689" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2691" href="Cubical.Algebra.DistLattice.Base.html#2673" class="Bound">y</a> <a id="2693" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2696" href="Cubical.Algebra.DistLattice.Base.html#2671" class="Bound">x</a><a id="2697" class="Symbol">)</a>
             <a id="2712" class="Symbol">(</a><a id="2713" href="Cubical.Algebra.DistLattice.Base.html#2713" class="Bound">∧l-assoc</a> <a id="2722" class="Symbol">:</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Cubical.Algebra.DistLattice.Base.html#2725" class="Bound">x</a> <a id="2727" href="Cubical.Algebra.DistLattice.Base.html#2727" class="Bound">y</a> <a id="2729" href="Cubical.Algebra.DistLattice.Base.html#2729" class="Bound">z</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Symbol">→</a> <a id="2738" href="Cubical.Algebra.DistLattice.Base.html#2725" class="Bound">x</a> <a id="2740" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Cubical.Algebra.DistLattice.Base.html#2727" class="Bound">y</a> <a id="2746" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2749" href="Cubical.Algebra.DistLattice.Base.html#2729" class="Bound">z</a><a id="2750" class="Symbol">)</a> <a id="2752" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2754" class="Symbol">(</a><a id="2755" href="Cubical.Algebra.DistLattice.Base.html#2725" class="Bound">x</a> <a id="2757" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2760" href="Cubical.Algebra.DistLattice.Base.html#2727" class="Bound">y</a><a id="2761" class="Symbol">)</a> <a id="2763" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2766" href="Cubical.Algebra.DistLattice.Base.html#2729" class="Bound">z</a><a id="2767" class="Symbol">)</a>
             <a id="2782" class="Symbol">(</a><a id="2783" href="Cubical.Algebra.DistLattice.Base.html#2783" class="Bound">∧l-rid</a> <a id="2790" class="Symbol">:</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Algebra.DistLattice.Base.html#2793" class="Bound">x</a> <a id="2795" class="Symbol">:</a> <a id="2797" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">→</a> <a id="2802" href="Cubical.Algebra.DistLattice.Base.html#2793" class="Bound">x</a> <a id="2804" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2807" href="Cubical.Algebra.DistLattice.Base.html#2465" class="Bound">1l</a> <a id="2810" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2812" href="Cubical.Algebra.DistLattice.Base.html#2793" class="Bound">x</a><a id="2813" class="Symbol">)</a>
             <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Algebra.DistLattice.Base.html#2829" class="Bound">∧l-comm</a> <a id="2837" class="Symbol">:</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Cubical.Algebra.DistLattice.Base.html#2840" class="Bound">x</a> <a id="2842" href="Cubical.Algebra.DistLattice.Base.html#2842" class="Bound">y</a> <a id="2844" class="Symbol">:</a> <a id="2846" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2847" class="Symbol">)</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="Cubical.Algebra.DistLattice.Base.html#2840" class="Bound">x</a> <a id="2853" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2856" href="Cubical.Algebra.DistLattice.Base.html#2842" class="Bound">y</a> <a id="2858" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2860" href="Cubical.Algebra.DistLattice.Base.html#2842" class="Bound">y</a> <a id="2862" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2865" href="Cubical.Algebra.DistLattice.Base.html#2840" class="Bound">x</a><a id="2866" class="Symbol">)</a>
             <a id="2881" class="Symbol">(</a><a id="2882" href="Cubical.Algebra.DistLattice.Base.html#2882" class="Bound">∧l-absorb-∨l</a> <a id="2895" class="Symbol">:</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Algebra.DistLattice.Base.html#2898" class="Bound">x</a> <a id="2900" href="Cubical.Algebra.DistLattice.Base.html#2900" class="Bound">y</a> <a id="2902" class="Symbol">:</a> <a id="2904" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2905" class="Symbol">)</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Cubical.Algebra.DistLattice.Base.html#2898" class="Bound">x</a> <a id="2911" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Cubical.Algebra.DistLattice.Base.html#2898" class="Bound">x</a> <a id="2917" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2920" href="Cubical.Algebra.DistLattice.Base.html#2900" class="Bound">y</a><a id="2921" class="Symbol">)</a> <a id="2923" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2925" href="Cubical.Algebra.DistLattice.Base.html#2898" class="Bound">x</a><a id="2926" class="Symbol">)</a>
             <a id="2941" class="Symbol">(</a><a id="2942" href="Cubical.Algebra.DistLattice.Base.html#2942" class="Bound">∧l-ldist-∨l</a> <a id="2954" class="Symbol">:</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Cubical.Algebra.DistLattice.Base.html#2957" class="Bound">x</a> <a id="2959" href="Cubical.Algebra.DistLattice.Base.html#2959" class="Bound">y</a> <a id="2961" href="Cubical.Algebra.DistLattice.Base.html#2961" class="Bound">z</a> <a id="2963" class="Symbol">:</a> <a id="2965" href="Cubical.Algebra.DistLattice.Base.html#2449" class="Bound">L</a><a id="2966" class="Symbol">)</a> <a id="2968" class="Symbol">→</a> <a id="2970" href="Cubical.Algebra.DistLattice.Base.html#2957" class="Bound">x</a> <a id="2972" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Cubical.Algebra.DistLattice.Base.html#2959" class="Bound">y</a> <a id="2978" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2981" href="Cubical.Algebra.DistLattice.Base.html#2961" class="Bound">z</a><a id="2982" class="Symbol">)</a> <a id="2984" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Cubical.Algebra.DistLattice.Base.html#2957" class="Bound">x</a> <a id="2989" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="2992" href="Cubical.Algebra.DistLattice.Base.html#2959" class="Bound">y</a><a id="2993" class="Symbol">)</a> <a id="2995" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">∨l</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Algebra.DistLattice.Base.html#2957" class="Bound">x</a> <a id="3001" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">∧l</a> <a id="3004" href="Cubical.Algebra.DistLattice.Base.html#2961" class="Bound">z</a><a id="3005" class="Symbol">))</a>
           <a id="3019" class="Symbol">→</a> <a id="3021" href="Cubical.Algebra.DistLattice.Base.html#809" class="Record">IsDistLattice</a> <a id="3035" href="Cubical.Algebra.DistLattice.Base.html#2462" class="Bound">0l</a> <a id="3038" href="Cubical.Algebra.DistLattice.Base.html#2465" class="Bound">1l</a> <a id="3041" href="Cubical.Algebra.DistLattice.Base.html#2474" class="Bound Operator">_∨l_</a> <a id="3046" href="Cubical.Algebra.DistLattice.Base.html#2479" class="Bound Operator">_∧l_</a>
<a id="3051" href="Cubical.Algebra.DistLattice.Base.html#2420" class="Function">makeIsDistLattice∧lOver∨l</a> <a id="3077" class="Symbol">{</a><a id="3078" class="Argument">_∨l_</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">_∨l_</a><a id="3089" class="Symbol">}</a> <a id="3091" class="Symbol">{</a><a id="3092" class="Argument">_∧l_</a> <a id="3097" class="Symbol">=</a> <a id="3099" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">_∧l_</a><a id="3103" class="Symbol">}</a> <a id="3105" href="Cubical.Algebra.DistLattice.Base.html#3105" class="Bound">is-setL</a>
                                                      <a id="3167" href="Cubical.Algebra.DistLattice.Base.html#3167" class="Bound">∨l-assoc</a> <a id="3176" href="Cubical.Algebra.DistLattice.Base.html#3176" class="Bound">∨l-rid</a> <a id="3183" href="Cubical.Algebra.DistLattice.Base.html#3183" class="Bound">∨l-comm</a>
                                                      <a id="3245" href="Cubical.Algebra.DistLattice.Base.html#3245" class="Bound">∧l-assoc</a> <a id="3254" href="Cubical.Algebra.DistLattice.Base.html#3254" class="Bound">∧l-rid</a> <a id="3261" href="Cubical.Algebra.DistLattice.Base.html#3261" class="Bound">∧l-comm</a>
                                                      <a id="3323" href="Cubical.Algebra.DistLattice.Base.html#3323" class="Bound">∧l-absorb-∨l</a> <a id="3336" href="Cubical.Algebra.DistLattice.Base.html#3336" class="Bound">∧l-ldist-∨l</a> <a id="3348" class="Symbol">=</a>
 <a id="3351" href="Cubical.Algebra.DistLattice.Base.html#923" class="InductiveConstructor">isdistlattice</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Algebra.Lattice.Base.html#2221" class="Function">makeIsLattice</a> <a id="3380" href="Cubical.Algebra.DistLattice.Base.html#3105" class="Bound">is-setL</a> <a id="3388" href="Cubical.Algebra.DistLattice.Base.html#3167" class="Bound">∨l-assoc</a> <a id="3397" href="Cubical.Algebra.DistLattice.Base.html#3176" class="Bound">∨l-rid</a> <a id="3404" href="Cubical.Algebra.DistLattice.Base.html#3183" class="Bound">∨l-comm</a>
                                      <a id="3450" href="Cubical.Algebra.DistLattice.Base.html#3245" class="Bound">∧l-assoc</a> <a id="3459" href="Cubical.Algebra.DistLattice.Base.html#3254" class="Bound">∧l-rid</a> <a id="3466" href="Cubical.Algebra.DistLattice.Base.html#3261" class="Bound">∧l-comm</a>
                                      <a id="3512" href="Cubical.Algebra.DistLattice.Base.html#3768" class="Function">∨l-absorb-∧l</a> <a id="3525" href="Cubical.Algebra.DistLattice.Base.html#3323" class="Bound">∧l-absorb-∨l</a><a id="3537" class="Symbol">)</a>
               <a id="3554" class="Symbol">(λ</a> <a id="3557" href="Cubical.Algebra.DistLattice.Base.html#3557" class="Bound">x</a> <a id="3559" href="Cubical.Algebra.DistLattice.Base.html#3559" class="Bound">y</a> <a id="3561" href="Cubical.Algebra.DistLattice.Base.html#3561" class="Bound">z</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Cubical.Algebra.DistLattice.Base.html#4091" class="Function">∨l-ldist-∧l</a> <a id="3577" class="Symbol">_</a> <a id="3579" class="Symbol">_</a> <a id="3581" class="Symbol">_</a> <a id="3583" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3585" href="Cubical.Algebra.DistLattice.Base.html#4786" class="Function">∨l-rdist-∧l</a> <a id="3597" class="Symbol">_</a> <a id="3599" class="Symbol">_</a> <a id="3601" class="Symbol">_)</a>
               <a id="3619" class="Symbol">(λ</a> <a id="3622" href="Cubical.Algebra.DistLattice.Base.html#3622" class="Bound">x</a> <a id="3624" href="Cubical.Algebra.DistLattice.Base.html#3624" class="Bound">y</a> <a id="3626" href="Cubical.Algebra.DistLattice.Base.html#3626" class="Bound">z</a> <a id="3628" class="Symbol">→</a> <a id="3630" href="Cubical.Algebra.DistLattice.Base.html#3336" class="Bound">∧l-ldist-∨l</a> <a id="3642" class="Symbol">_</a> <a id="3644" class="Symbol">_</a> <a id="3646" class="Symbol">_</a> <a id="3648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3650" href="Cubical.Algebra.DistLattice.Base.html#3930" class="Function">∧l-rdist-∨l</a> <a id="3662" class="Symbol">_</a> <a id="3664" class="Symbol">_</a> <a id="3666" class="Symbol">_)</a>
 <a id="3670" class="Keyword">where</a>
 <a id="3677" href="Cubical.Algebra.DistLattice.Base.html#3677" class="Function">∧l-idem</a> <a id="3685" class="Symbol">:</a> <a id="3687" class="Symbol">∀</a> <a id="3689" href="Cubical.Algebra.DistLattice.Base.html#3689" class="Bound">x</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Cubical.Algebra.DistLattice.Base.html#3689" class="Bound">x</a> <a id="3695" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="3698" href="Cubical.Algebra.DistLattice.Base.html#3689" class="Bound">x</a> <a id="3700" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3702" href="Cubical.Algebra.DistLattice.Base.html#3689" class="Bound">x</a>
 <a id="3705" href="Cubical.Algebra.DistLattice.Base.html#3677" class="Function">∧l-idem</a> <a id="3713" href="Cubical.Algebra.DistLattice.Base.html#3713" class="Bound">x</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Algebra.DistLattice.Base.html#3713" class="Bound">x</a> <a id="3725" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l_</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Cubical.Algebra.DistLattice.Base.html#3176" class="Bound">∨l-rid</a> <a id="3743" class="Symbol">_))</a> <a id="3747" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3749" href="Cubical.Algebra.DistLattice.Base.html#3323" class="Bound">∧l-absorb-∨l</a> <a id="3762" class="Symbol">_</a> <a id="3764" class="Symbol">_</a>

 <a id="3768" href="Cubical.Algebra.DistLattice.Base.html#3768" class="Function">∨l-absorb-∧l</a> <a id="3781" class="Symbol">:</a> <a id="3783" class="Symbol">∀</a> <a id="3785" href="Cubical.Algebra.DistLattice.Base.html#3785" class="Bound">x</a> <a id="3787" href="Cubical.Algebra.DistLattice.Base.html#3787" class="Bound">y</a> <a id="3789" class="Symbol">→</a> <a id="3791" href="Cubical.Algebra.DistLattice.Base.html#3785" class="Bound">x</a> <a id="3793" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Cubical.Algebra.DistLattice.Base.html#3785" class="Bound">x</a> <a id="3799" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="3802" href="Cubical.Algebra.DistLattice.Base.html#3787" class="Bound">y</a><a id="3803" class="Symbol">)</a> <a id="3805" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3807" href="Cubical.Algebra.DistLattice.Base.html#3785" class="Bound">x</a>
 <a id="3810" href="Cubical.Algebra.DistLattice.Base.html#3768" class="Function">∨l-absorb-∧l</a> <a id="3823" href="Cubical.Algebra.DistLattice.Base.html#3823" class="Bound">x</a> <a id="3825" href="Cubical.Algebra.DistLattice.Base.html#3825" class="Bound">y</a> <a id="3827" class="Symbol">=</a>
              <a id="3843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">_∨l</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Cubical.Algebra.DistLattice.Base.html#3823" class="Bound">x</a> <a id="3856" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="3859" href="Cubical.Algebra.DistLattice.Base.html#3825" class="Bound">y</a><a id="3860" class="Symbol">))</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Cubical.Algebra.DistLattice.Base.html#3677" class="Function">∧l-idem</a> <a id="3877" class="Symbol">_))</a> <a id="3881" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3884" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Cubical.Algebra.DistLattice.Base.html#3336" class="Bound">∧l-ldist-∨l</a> <a id="3901" class="Symbol">_</a> <a id="3903" class="Symbol">_</a> <a id="3905" class="Symbol">_)</a> <a id="3908" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3911" href="Cubical.Algebra.DistLattice.Base.html#3323" class="Bound">∧l-absorb-∨l</a> <a id="3924" class="Symbol">_</a> <a id="3926" class="Symbol">_</a>

 <a id="3930" href="Cubical.Algebra.DistLattice.Base.html#3930" class="Function">∧l-rdist-∨l</a> <a id="3942" class="Symbol">:</a> <a id="3944" class="Symbol">∀</a> <a id="3946" href="Cubical.Algebra.DistLattice.Base.html#3946" class="Bound">x</a> <a id="3948" href="Cubical.Algebra.DistLattice.Base.html#3948" class="Bound">y</a> <a id="3950" href="Cubical.Algebra.DistLattice.Base.html#3950" class="Bound">z</a> <a id="3952" class="Symbol">→</a> <a id="3954" class="Symbol">(</a><a id="3955" href="Cubical.Algebra.DistLattice.Base.html#3948" class="Bound">y</a> <a id="3957" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="3960" href="Cubical.Algebra.DistLattice.Base.html#3950" class="Bound">z</a><a id="3961" class="Symbol">)</a> <a id="3963" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="3966" href="Cubical.Algebra.DistLattice.Base.html#3946" class="Bound">x</a> <a id="3968" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3970" class="Symbol">(</a><a id="3971" href="Cubical.Algebra.DistLattice.Base.html#3948" class="Bound">y</a> <a id="3973" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="3976" href="Cubical.Algebra.DistLattice.Base.html#3946" class="Bound">x</a><a id="3977" class="Symbol">)</a> <a id="3979" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Algebra.DistLattice.Base.html#3950" class="Bound">z</a> <a id="3985" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="3988" href="Cubical.Algebra.DistLattice.Base.html#3946" class="Bound">x</a><a id="3989" class="Symbol">)</a>
 <a id="3992" href="Cubical.Algebra.DistLattice.Base.html#3930" class="Function">∧l-rdist-∨l</a> <a id="4004" class="Symbol">_</a> <a id="4006" class="Symbol">_</a> <a id="4008" class="Symbol">_</a> <a id="4010" class="Symbol">=</a> <a id="4012" href="Cubical.Algebra.DistLattice.Base.html#3261" class="Bound">∧l-comm</a> <a id="4020" class="Symbol">_</a> <a id="4022" class="Symbol">_</a> <a id="4024" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4027" href="Cubical.Algebra.DistLattice.Base.html#3336" class="Bound">∧l-ldist-∨l</a> <a id="4039" class="Symbol">_</a> <a id="4041" class="Symbol">_</a> <a id="4043" class="Symbol">_</a> <a id="4045" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4048" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">_∨l_</a><a id="4059" class="Symbol">)</a> <a id="4061" class="Symbol">(</a><a id="4062" href="Cubical.Algebra.DistLattice.Base.html#3261" class="Bound">∧l-comm</a> <a id="4070" class="Symbol">_</a> <a id="4072" class="Symbol">_)</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Cubical.Algebra.DistLattice.Base.html#3261" class="Bound">∧l-comm</a> <a id="4084" class="Symbol">_</a> <a id="4086" class="Symbol">_)</a>

 <a id="4091" href="Cubical.Algebra.DistLattice.Base.html#4091" class="Function">∨l-ldist-∧l</a> <a id="4103" class="Symbol">:</a> <a id="4105" class="Symbol">∀</a> <a id="4107" href="Cubical.Algebra.DistLattice.Base.html#4107" class="Bound">x</a> <a id="4109" href="Cubical.Algebra.DistLattice.Base.html#4109" class="Bound">y</a> <a id="4111" href="Cubical.Algebra.DistLattice.Base.html#4111" class="Bound">z</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Algebra.DistLattice.Base.html#4107" class="Bound">x</a> <a id="4117" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Cubical.Algebra.DistLattice.Base.html#4109" class="Bound">y</a> <a id="4123" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4126" href="Cubical.Algebra.DistLattice.Base.html#4111" class="Bound">z</a><a id="4127" class="Symbol">)</a> <a id="4129" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Algebra.DistLattice.Base.html#4107" class="Bound">x</a> <a id="4134" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4137" href="Cubical.Algebra.DistLattice.Base.html#4109" class="Bound">y</a><a id="4138" class="Symbol">)</a> <a id="4140" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Cubical.Algebra.DistLattice.Base.html#4107" class="Bound">x</a> <a id="4146" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4149" href="Cubical.Algebra.DistLattice.Base.html#4111" class="Bound">z</a><a id="4150" class="Symbol">)</a>
 <a id="4153" href="Cubical.Algebra.DistLattice.Base.html#4091" class="Function">∨l-ldist-∧l</a> <a id="4165" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4167" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a> <a id="4169" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4175" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a> <a id="4181" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4184" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4185" class="Symbol">)</a>
                   <a id="4206" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4209" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">_∨l</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a> <a id="4222" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4225" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4226" class="Symbol">))</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4234" class="Symbol">(</a><a id="4235" href="Cubical.Algebra.DistLattice.Base.html#3768" class="Function">∨l-absorb-∧l</a> <a id="4248" class="Symbol">_</a> <a id="4250" class="Symbol">_))</a> <a id="4254" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                     <a id="4277" class="Symbol">(</a><a id="4278" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4280" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4286" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4289" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4290" class="Symbol">))</a> <a id="4293" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a> <a id="4299" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4302" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4303" class="Symbol">)</a>
                   <a id="4324" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4327" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Cubical.Algebra.DistLattice.Base.html#3167" class="Bound">∨l-assoc</a> <a id="4341" class="Symbol">_</a> <a id="4343" class="Symbol">_</a> <a id="4345" class="Symbol">_)</a> <a id="4348" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                     <a id="4371" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4373" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4376" class="Symbol">((</a><a id="4378" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4380" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4383" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4384" class="Symbol">)</a> <a id="4386" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a> <a id="4392" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4395" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4396" class="Symbol">))</a>
                   <a id="4418" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4421" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">_∨l</a> <a id="4431" class="Symbol">((</a><a id="4433" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4435" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4438" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4439" class="Symbol">)</a> <a id="4441" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a> <a id="4447" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4450" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4451" class="Symbol">)))</a> <a id="4455" class="Symbol">(</a><a id="4456" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Cubical.Algebra.DistLattice.Base.html#3261" class="Bound">∧l-comm</a> <a id="4469" class="Symbol">_</a> <a id="4471" class="Symbol">_</a> <a id="4473" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4475" href="Cubical.Algebra.DistLattice.Base.html#3323" class="Bound">∧l-absorb-∨l</a> <a id="4488" class="Symbol">_</a> <a id="4490" class="Symbol">_))</a> <a id="4494" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                     <a id="4517" class="Symbol">((</a><a id="4519" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4521" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4524" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a><a id="4525" class="Symbol">)</a> <a id="4527" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4530" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a><a id="4531" class="Symbol">)</a> <a id="4533" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4536" class="Symbol">((</a><a id="4538" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4540" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4543" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4544" class="Symbol">)</a> <a id="4546" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a> <a id="4552" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4555" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4556" class="Symbol">))</a>
                   <a id="4578" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4581" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4586" class="Symbol">(((</a><a id="4589" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4591" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4594" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a><a id="4595" class="Symbol">)</a> <a id="4597" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4600" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a><a id="4601" class="Symbol">)</a> <a id="4603" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l_</a><a id="4606" class="Symbol">)</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Cubical.Algebra.DistLattice.Base.html#3930" class="Function">∧l-rdist-∨l</a> <a id="4626" class="Symbol">_</a> <a id="4628" class="Symbol">_</a> <a id="4630" class="Symbol">_))</a> <a id="4634" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                     <a id="4657" class="Symbol">((</a><a id="4659" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4661" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4664" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a><a id="4665" class="Symbol">)</a> <a id="4667" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4670" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a><a id="4671" class="Symbol">)</a> <a id="4673" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4676" class="Symbol">((</a><a id="4678" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4680" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4683" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a><a id="4684" class="Symbol">)</a> <a id="4686" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4689" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4690" class="Symbol">)</a>
                   <a id="4711" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4714" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Cubical.Algebra.DistLattice.Base.html#3336" class="Bound">∧l-ldist-∨l</a> <a id="4731" class="Symbol">_</a> <a id="4733" class="Symbol">_</a> <a id="4735" class="Symbol">_)</a> <a id="4738" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                     <a id="4761" class="Symbol">(</a><a id="4762" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4764" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4767" href="Cubical.Algebra.DistLattice.Base.html#4167" class="Bound">y</a><a id="4768" class="Symbol">)</a> <a id="4770" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Cubical.Algebra.DistLattice.Base.html#4165" class="Bound">x</a> <a id="4776" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4779" href="Cubical.Algebra.DistLattice.Base.html#4169" class="Bound">z</a><a id="4780" class="Symbol">)</a> <a id="4782" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

 <a id="4786" href="Cubical.Algebra.DistLattice.Base.html#4786" class="Function">∨l-rdist-∧l</a> <a id="4798" class="Symbol">:</a> <a id="4800" class="Symbol">∀</a> <a id="4802" href="Cubical.Algebra.DistLattice.Base.html#4802" class="Bound">x</a> <a id="4804" href="Cubical.Algebra.DistLattice.Base.html#4804" class="Bound">y</a> <a id="4806" href="Cubical.Algebra.DistLattice.Base.html#4806" class="Bound">z</a> <a id="4808" class="Symbol">→</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Cubical.Algebra.DistLattice.Base.html#4804" class="Bound">y</a> <a id="4813" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4816" href="Cubical.Algebra.DistLattice.Base.html#4806" class="Bound">z</a><a id="4817" class="Symbol">)</a> <a id="4819" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4822" href="Cubical.Algebra.DistLattice.Base.html#4802" class="Bound">x</a> <a id="4824" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4826" class="Symbol">(</a><a id="4827" href="Cubical.Algebra.DistLattice.Base.html#4804" class="Bound">y</a> <a id="4829" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4832" href="Cubical.Algebra.DistLattice.Base.html#4802" class="Bound">x</a><a id="4833" class="Symbol">)</a> <a id="4835" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">∧l</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Cubical.Algebra.DistLattice.Base.html#4806" class="Bound">z</a> <a id="4841" href="Cubical.Algebra.DistLattice.Base.html#3085" class="Bound Operator">∨l</a> <a id="4844" href="Cubical.Algebra.DistLattice.Base.html#4802" class="Bound">x</a><a id="4845" class="Symbol">)</a>
 <a id="4848" href="Cubical.Algebra.DistLattice.Base.html#4786" class="Function">∨l-rdist-∧l</a> <a id="4860" href="Cubical.Algebra.DistLattice.Base.html#4860" class="Bound">x</a> <a id="4862" href="Cubical.Algebra.DistLattice.Base.html#4862" class="Bound">y</a> <a id="4864" href="Cubical.Algebra.DistLattice.Base.html#4864" class="Bound">z</a> <a id="4866" class="Symbol">=</a> <a id="4868" href="Cubical.Algebra.DistLattice.Base.html#3183" class="Bound">∨l-comm</a> <a id="4876" class="Symbol">_</a> <a id="4878" href="Cubical.Algebra.DistLattice.Base.html#4860" class="Bound">x</a> <a id="4880" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4883" href="Cubical.Algebra.DistLattice.Base.html#4091" class="Function">∨l-ldist-∧l</a> <a id="4895" class="Symbol">_</a> <a id="4897" class="Symbol">_</a> <a id="4899" class="Symbol">_</a> <a id="4901" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4904" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Cubical.Algebra.DistLattice.Base.html#3099" class="Bound Operator">_∧l_</a><a id="4915" class="Symbol">)</a> <a id="4917" class="Symbol">(</a><a id="4918" href="Cubical.Algebra.DistLattice.Base.html#3183" class="Bound">∨l-comm</a> <a id="4926" class="Symbol">_</a> <a id="4928" class="Symbol">_)</a> <a id="4931" class="Symbol">(</a><a id="4932" href="Cubical.Algebra.DistLattice.Base.html#3183" class="Bound">∨l-comm</a> <a id="4940" class="Symbol">_</a> <a id="4942" class="Symbol">_)</a>

<a id="makeDistLattice∧lOver∨l"></a><a id="4946" href="Cubical.Algebra.DistLattice.Base.html#4946" class="Function">makeDistLattice∧lOver∨l</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">{</a><a id="4973" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a> <a id="4975" class="Symbol">:</a> <a id="4977" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4982" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="4983" class="Symbol">}</a> <a id="4985" class="Symbol">(</a><a id="4986" href="Cubical.Algebra.DistLattice.Base.html#4986" class="Bound">0l</a> <a id="4989" href="Cubical.Algebra.DistLattice.Base.html#4989" class="Bound">1l</a> <a id="4992" class="Symbol">:</a> <a id="4994" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="4995" class="Symbol">)</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">_∨l_</a> <a id="5003" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">_∧l_</a> <a id="5008" class="Symbol">:</a> <a id="5010" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a> <a id="5012" class="Symbol">→</a> <a id="5014" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a> <a id="5016" class="Symbol">→</a> <a id="5018" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5019" class="Symbol">)</a>
             <a id="5034" class="Symbol">(</a><a id="5035" href="Cubical.Algebra.DistLattice.Base.html#5035" class="Bound">is-setL</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5051" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5052" class="Symbol">)</a>
             <a id="5067" class="Symbol">(</a><a id="5068" href="Cubical.Algebra.DistLattice.Base.html#5068" class="Bound">∨l-assoc</a> <a id="5077" class="Symbol">:</a> <a id="5079" class="Symbol">(</a><a id="5080" href="Cubical.Algebra.DistLattice.Base.html#5080" class="Bound">x</a> <a id="5082" href="Cubical.Algebra.DistLattice.Base.html#5082" class="Bound">y</a> <a id="5084" href="Cubical.Algebra.DistLattice.Base.html#5084" class="Bound">z</a> <a id="5086" class="Symbol">:</a> <a id="5088" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5089" class="Symbol">)</a> <a id="5091" class="Symbol">→</a> <a id="5093" href="Cubical.Algebra.DistLattice.Base.html#5080" class="Bound">x</a> <a id="5095" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5098" class="Symbol">(</a><a id="5099" href="Cubical.Algebra.DistLattice.Base.html#5082" class="Bound">y</a> <a id="5101" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5104" href="Cubical.Algebra.DistLattice.Base.html#5084" class="Bound">z</a><a id="5105" class="Symbol">)</a> <a id="5107" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Cubical.Algebra.DistLattice.Base.html#5080" class="Bound">x</a> <a id="5112" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5115" href="Cubical.Algebra.DistLattice.Base.html#5082" class="Bound">y</a><a id="5116" class="Symbol">)</a> <a id="5118" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5121" href="Cubical.Algebra.DistLattice.Base.html#5084" class="Bound">z</a><a id="5122" class="Symbol">)</a>
             <a id="5137" class="Symbol">(</a><a id="5138" href="Cubical.Algebra.DistLattice.Base.html#5138" class="Bound">∨l-rid</a> <a id="5145" class="Symbol">:</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Algebra.DistLattice.Base.html#5148" class="Bound">x</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">→</a> <a id="5157" href="Cubical.Algebra.DistLattice.Base.html#5148" class="Bound">x</a> <a id="5159" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5162" href="Cubical.Algebra.DistLattice.Base.html#4986" class="Bound">0l</a> <a id="5165" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5167" href="Cubical.Algebra.DistLattice.Base.html#5148" class="Bound">x</a><a id="5168" class="Symbol">)</a>
             <a id="5183" class="Symbol">(</a><a id="5184" href="Cubical.Algebra.DistLattice.Base.html#5184" class="Bound">∨l-comm</a> <a id="5192" class="Symbol">:</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Cubical.Algebra.DistLattice.Base.html#5195" class="Bound">x</a> <a id="5197" href="Cubical.Algebra.DistLattice.Base.html#5197" class="Bound">y</a> <a id="5199" class="Symbol">:</a> <a id="5201" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">→</a> <a id="5206" href="Cubical.Algebra.DistLattice.Base.html#5195" class="Bound">x</a> <a id="5208" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5211" href="Cubical.Algebra.DistLattice.Base.html#5197" class="Bound">y</a> <a id="5213" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5215" href="Cubical.Algebra.DistLattice.Base.html#5197" class="Bound">y</a> <a id="5217" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5220" href="Cubical.Algebra.DistLattice.Base.html#5195" class="Bound">x</a><a id="5221" class="Symbol">)</a>
             <a id="5236" class="Symbol">(</a><a id="5237" href="Cubical.Algebra.DistLattice.Base.html#5237" class="Bound">∧l-assoc</a> <a id="5246" class="Symbol">:</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Cubical.Algebra.DistLattice.Base.html#5249" class="Bound">x</a> <a id="5251" href="Cubical.Algebra.DistLattice.Base.html#5251" class="Bound">y</a> <a id="5253" href="Cubical.Algebra.DistLattice.Base.html#5253" class="Bound">z</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">→</a> <a id="5262" href="Cubical.Algebra.DistLattice.Base.html#5249" class="Bound">x</a> <a id="5264" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5267" class="Symbol">(</a><a id="5268" href="Cubical.Algebra.DistLattice.Base.html#5251" class="Bound">y</a> <a id="5270" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5273" href="Cubical.Algebra.DistLattice.Base.html#5253" class="Bound">z</a><a id="5274" class="Symbol">)</a> <a id="5276" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.Algebra.DistLattice.Base.html#5249" class="Bound">x</a> <a id="5281" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5284" href="Cubical.Algebra.DistLattice.Base.html#5251" class="Bound">y</a><a id="5285" class="Symbol">)</a> <a id="5287" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5290" href="Cubical.Algebra.DistLattice.Base.html#5253" class="Bound">z</a><a id="5291" class="Symbol">)</a>
             <a id="5306" class="Symbol">(</a><a id="5307" href="Cubical.Algebra.DistLattice.Base.html#5307" class="Bound">∧l-rid</a> <a id="5314" class="Symbol">:</a> <a id="5316" class="Symbol">(</a><a id="5317" href="Cubical.Algebra.DistLattice.Base.html#5317" class="Bound">x</a> <a id="5319" class="Symbol">:</a> <a id="5321" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5322" class="Symbol">)</a> <a id="5324" class="Symbol">→</a> <a id="5326" href="Cubical.Algebra.DistLattice.Base.html#5317" class="Bound">x</a> <a id="5328" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5331" href="Cubical.Algebra.DistLattice.Base.html#4989" class="Bound">1l</a> <a id="5334" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5336" href="Cubical.Algebra.DistLattice.Base.html#5317" class="Bound">x</a><a id="5337" class="Symbol">)</a>
             <a id="5352" class="Symbol">(</a><a id="5353" href="Cubical.Algebra.DistLattice.Base.html#5353" class="Bound">∧l-comm</a> <a id="5361" class="Symbol">:</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Cubical.Algebra.DistLattice.Base.html#5364" class="Bound">x</a> <a id="5366" href="Cubical.Algebra.DistLattice.Base.html#5366" class="Bound">y</a> <a id="5368" class="Symbol">:</a> <a id="5370" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5371" class="Symbol">)</a> <a id="5373" class="Symbol">→</a> <a id="5375" href="Cubical.Algebra.DistLattice.Base.html#5364" class="Bound">x</a> <a id="5377" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5380" href="Cubical.Algebra.DistLattice.Base.html#5366" class="Bound">y</a> <a id="5382" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5384" href="Cubical.Algebra.DistLattice.Base.html#5366" class="Bound">y</a> <a id="5386" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5389" href="Cubical.Algebra.DistLattice.Base.html#5364" class="Bound">x</a><a id="5390" class="Symbol">)</a>
             <a id="5405" class="Symbol">(</a><a id="5406" href="Cubical.Algebra.DistLattice.Base.html#5406" class="Bound">∧l-absorb-∨l</a> <a id="5419" class="Symbol">:</a> <a id="5421" class="Symbol">(</a><a id="5422" href="Cubical.Algebra.DistLattice.Base.html#5422" class="Bound">x</a> <a id="5424" href="Cubical.Algebra.DistLattice.Base.html#5424" class="Bound">y</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5429" class="Symbol">)</a> <a id="5431" class="Symbol">→</a> <a id="5433" href="Cubical.Algebra.DistLattice.Base.html#5422" class="Bound">x</a> <a id="5435" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Algebra.DistLattice.Base.html#5422" class="Bound">x</a> <a id="5441" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5444" href="Cubical.Algebra.DistLattice.Base.html#5424" class="Bound">y</a><a id="5445" class="Symbol">)</a> <a id="5447" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5449" href="Cubical.Algebra.DistLattice.Base.html#5422" class="Bound">x</a><a id="5450" class="Symbol">)</a>
             <a id="5465" class="Symbol">(</a><a id="5466" href="Cubical.Algebra.DistLattice.Base.html#5466" class="Bound">∧l-ldist-∨l</a> <a id="5478" class="Symbol">:</a> <a id="5480" class="Symbol">(</a><a id="5481" href="Cubical.Algebra.DistLattice.Base.html#5481" class="Bound">x</a> <a id="5483" href="Cubical.Algebra.DistLattice.Base.html#5483" class="Bound">y</a> <a id="5485" href="Cubical.Algebra.DistLattice.Base.html#5485" class="Bound">z</a> <a id="5487" class="Symbol">:</a> <a id="5489" href="Cubical.Algebra.DistLattice.Base.html#4973" class="Bound">L</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">→</a> <a id="5494" href="Cubical.Algebra.DistLattice.Base.html#5481" class="Bound">x</a> <a id="5496" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5499" class="Symbol">(</a><a id="5500" href="Cubical.Algebra.DistLattice.Base.html#5483" class="Bound">y</a> <a id="5502" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5505" href="Cubical.Algebra.DistLattice.Base.html#5485" class="Bound">z</a><a id="5506" class="Symbol">)</a> <a id="5508" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Cubical.Algebra.DistLattice.Base.html#5481" class="Bound">x</a> <a id="5513" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5516" href="Cubical.Algebra.DistLattice.Base.html#5483" class="Bound">y</a><a id="5517" class="Symbol">)</a> <a id="5519" href="Cubical.Algebra.DistLattice.Base.html#4998" class="Bound Operator">∨l</a> <a id="5522" class="Symbol">(</a><a id="5523" href="Cubical.Algebra.DistLattice.Base.html#5481" class="Bound">x</a> <a id="5525" href="Cubical.Algebra.DistLattice.Base.html#5003" class="Bound Operator">∧l</a> <a id="5528" href="Cubical.Algebra.DistLattice.Base.html#5485" class="Bound">z</a><a id="5529" class="Symbol">))</a>
           <a id="5543" class="Symbol">→</a> <a id="5545" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="5557" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a>
<a id="5559" href="Cubical.Algebra.DistLattice.Base.html#4946" class="Function">makeDistLattice∧lOver∨l</a> <a id="5583" href="Cubical.Algebra.DistLattice.Base.html#5583" class="Bound">0l</a> <a id="5586" href="Cubical.Algebra.DistLattice.Base.html#5586" class="Bound">1l</a> <a id="5589" href="Cubical.Algebra.DistLattice.Base.html#5589" class="Bound Operator">_∨l_</a> <a id="5594" href="Cubical.Algebra.DistLattice.Base.html#5594" class="Bound Operator">_∧l_</a> <a id="5599" href="Cubical.Algebra.DistLattice.Base.html#5599" class="Bound">is-setL</a> <a id="5607" href="Cubical.Algebra.DistLattice.Base.html#5607" class="Bound">∨l-assoc</a> <a id="5616" href="Cubical.Algebra.DistLattice.Base.html#5616" class="Bound">∨l-rid</a> <a id="5623" href="Cubical.Algebra.DistLattice.Base.html#5623" class="Bound">∨l-comm</a>
                                                   <a id="5682" href="Cubical.Algebra.DistLattice.Base.html#5682" class="Bound">∧l-assoc</a> <a id="5691" href="Cubical.Algebra.DistLattice.Base.html#5691" class="Bound">∧l-rid</a> <a id="5698" href="Cubical.Algebra.DistLattice.Base.html#5698" class="Bound">∧l-comm</a>
                                                   <a id="5757" href="Cubical.Algebra.DistLattice.Base.html#5757" class="Bound">∧l-absorb-∨l</a> <a id="5770" href="Cubical.Algebra.DistLattice.Base.html#5770" class="Bound">∧l-ldist-∨l</a> <a id="5782" class="Symbol">=</a>
                <a id="5800" class="Symbol">_</a> <a id="5802" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5804" href="Cubical.Algebra.DistLattice.Base.html#1812" class="InductiveConstructor">distlatticestr</a> <a id="5819" class="Symbol">_</a> <a id="5821" class="Symbol">_</a> <a id="5823" class="Symbol">_</a> <a id="5825" class="Symbol">_</a>
                <a id="5843" class="Symbol">(</a><a id="5844" href="Cubical.Algebra.DistLattice.Base.html#2420" class="Function">makeIsDistLattice∧lOver∨l</a> <a id="5870" href="Cubical.Algebra.DistLattice.Base.html#5599" class="Bound">is-setL</a> <a id="5878" href="Cubical.Algebra.DistLattice.Base.html#5607" class="Bound">∨l-assoc</a> <a id="5887" href="Cubical.Algebra.DistLattice.Base.html#5616" class="Bound">∨l-rid</a> <a id="5894" href="Cubical.Algebra.DistLattice.Base.html#5623" class="Bound">∨l-comm</a>
                                                    <a id="5954" href="Cubical.Algebra.DistLattice.Base.html#5682" class="Bound">∧l-assoc</a> <a id="5963" href="Cubical.Algebra.DistLattice.Base.html#5691" class="Bound">∧l-rid</a> <a id="5970" href="Cubical.Algebra.DistLattice.Base.html#5698" class="Bound">∧l-comm</a>
                                                    <a id="6030" href="Cubical.Algebra.DistLattice.Base.html#5757" class="Bound">∧l-absorb-∨l</a> <a id="6043" href="Cubical.Algebra.DistLattice.Base.html#5770" class="Bound">∧l-ldist-∨l</a><a id="6054" class="Symbol">)</a>

<a id="makeIsDistLattice∨lOver∧l"></a><a id="6057" href="Cubical.Algebra.DistLattice.Base.html#6057" class="Function">makeIsDistLattice∨lOver∧l</a> <a id="6083" class="Symbol">:</a> <a id="6085" class="Symbol">{</a><a id="6086" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a> <a id="6088" class="Symbol">:</a> <a id="6090" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6095" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="6096" class="Symbol">}</a> <a id="6098" class="Symbol">{</a><a id="6099" href="Cubical.Algebra.DistLattice.Base.html#6099" class="Bound">0l</a> <a id="6102" href="Cubical.Algebra.DistLattice.Base.html#6102" class="Bound">1l</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6108" class="Symbol">}</a> <a id="6110" class="Symbol">{</a><a id="6111" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">_∨l_</a> <a id="6116" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">_∧l_</a> <a id="6121" class="Symbol">:</a> <a id="6123" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a> <a id="6125" class="Symbol">→</a> <a id="6127" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a> <a id="6129" class="Symbol">→</a> <a id="6131" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6132" class="Symbol">}</a>
                    <a id="6154" class="Symbol">(</a><a id="6155" href="Cubical.Algebra.DistLattice.Base.html#6155" class="Bound">is-setL</a> <a id="6163" class="Symbol">:</a> <a id="6165" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6171" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6172" class="Symbol">)</a>
                    <a id="6194" class="Symbol">(</a><a id="6195" href="Cubical.Algebra.DistLattice.Base.html#6195" class="Bound">∨l-assoc</a> <a id="6204" class="Symbol">:</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Cubical.Algebra.DistLattice.Base.html#6207" class="Bound">x</a> <a id="6209" href="Cubical.Algebra.DistLattice.Base.html#6209" class="Bound">y</a> <a id="6211" href="Cubical.Algebra.DistLattice.Base.html#6211" class="Bound">z</a> <a id="6213" class="Symbol">:</a> <a id="6215" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6216" class="Symbol">)</a> <a id="6218" class="Symbol">→</a> <a id="6220" href="Cubical.Algebra.DistLattice.Base.html#6207" class="Bound">x</a> <a id="6222" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6225" class="Symbol">(</a><a id="6226" href="Cubical.Algebra.DistLattice.Base.html#6209" class="Bound">y</a> <a id="6228" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6231" href="Cubical.Algebra.DistLattice.Base.html#6211" class="Bound">z</a><a id="6232" class="Symbol">)</a> <a id="6234" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6236" class="Symbol">(</a><a id="6237" href="Cubical.Algebra.DistLattice.Base.html#6207" class="Bound">x</a> <a id="6239" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6242" href="Cubical.Algebra.DistLattice.Base.html#6209" class="Bound">y</a><a id="6243" class="Symbol">)</a> <a id="6245" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6248" href="Cubical.Algebra.DistLattice.Base.html#6211" class="Bound">z</a><a id="6249" class="Symbol">)</a>
                    <a id="6271" class="Symbol">(</a><a id="6272" href="Cubical.Algebra.DistLattice.Base.html#6272" class="Bound">∨l-rid</a> <a id="6279" class="Symbol">:</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Cubical.Algebra.DistLattice.Base.html#6282" class="Bound">x</a> <a id="6284" class="Symbol">:</a> <a id="6286" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6287" class="Symbol">)</a> <a id="6289" class="Symbol">→</a> <a id="6291" href="Cubical.Algebra.DistLattice.Base.html#6282" class="Bound">x</a> <a id="6293" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6296" href="Cubical.Algebra.DistLattice.Base.html#6099" class="Bound">0l</a> <a id="6299" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6301" href="Cubical.Algebra.DistLattice.Base.html#6282" class="Bound">x</a><a id="6302" class="Symbol">)</a>
                    <a id="6324" class="Symbol">(</a><a id="6325" href="Cubical.Algebra.DistLattice.Base.html#6325" class="Bound">∨l-comm</a> <a id="6333" class="Symbol">:</a> <a id="6335" class="Symbol">(</a><a id="6336" href="Cubical.Algebra.DistLattice.Base.html#6336" class="Bound">x</a> <a id="6338" href="Cubical.Algebra.DistLattice.Base.html#6338" class="Bound">y</a> <a id="6340" class="Symbol">:</a> <a id="6342" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6343" class="Symbol">)</a> <a id="6345" class="Symbol">→</a> <a id="6347" href="Cubical.Algebra.DistLattice.Base.html#6336" class="Bound">x</a> <a id="6349" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6352" href="Cubical.Algebra.DistLattice.Base.html#6338" class="Bound">y</a> <a id="6354" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6356" href="Cubical.Algebra.DistLattice.Base.html#6338" class="Bound">y</a> <a id="6358" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6361" href="Cubical.Algebra.DistLattice.Base.html#6336" class="Bound">x</a><a id="6362" class="Symbol">)</a>
                    <a id="6384" class="Symbol">(</a><a id="6385" href="Cubical.Algebra.DistLattice.Base.html#6385" class="Bound">∧l-assoc</a> <a id="6394" class="Symbol">:</a> <a id="6396" class="Symbol">(</a><a id="6397" href="Cubical.Algebra.DistLattice.Base.html#6397" class="Bound">x</a> <a id="6399" href="Cubical.Algebra.DistLattice.Base.html#6399" class="Bound">y</a> <a id="6401" href="Cubical.Algebra.DistLattice.Base.html#6401" class="Bound">z</a> <a id="6403" class="Symbol">:</a> <a id="6405" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6406" class="Symbol">)</a> <a id="6408" class="Symbol">→</a> <a id="6410" href="Cubical.Algebra.DistLattice.Base.html#6397" class="Bound">x</a> <a id="6412" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Cubical.Algebra.DistLattice.Base.html#6399" class="Bound">y</a> <a id="6418" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6421" href="Cubical.Algebra.DistLattice.Base.html#6401" class="Bound">z</a><a id="6422" class="Symbol">)</a> <a id="6424" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6426" class="Symbol">(</a><a id="6427" href="Cubical.Algebra.DistLattice.Base.html#6397" class="Bound">x</a> <a id="6429" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6432" href="Cubical.Algebra.DistLattice.Base.html#6399" class="Bound">y</a><a id="6433" class="Symbol">)</a> <a id="6435" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6438" href="Cubical.Algebra.DistLattice.Base.html#6401" class="Bound">z</a><a id="6439" class="Symbol">)</a>
                    <a id="6461" class="Symbol">(</a><a id="6462" href="Cubical.Algebra.DistLattice.Base.html#6462" class="Bound">∧l-rid</a> <a id="6469" class="Symbol">:</a> <a id="6471" class="Symbol">(</a><a id="6472" href="Cubical.Algebra.DistLattice.Base.html#6472" class="Bound">x</a> <a id="6474" class="Symbol">:</a> <a id="6476" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6477" class="Symbol">)</a> <a id="6479" class="Symbol">→</a> <a id="6481" href="Cubical.Algebra.DistLattice.Base.html#6472" class="Bound">x</a> <a id="6483" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6486" href="Cubical.Algebra.DistLattice.Base.html#6102" class="Bound">1l</a> <a id="6489" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6491" href="Cubical.Algebra.DistLattice.Base.html#6472" class="Bound">x</a><a id="6492" class="Symbol">)</a>
                    <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Algebra.DistLattice.Base.html#6515" class="Bound">∧l-comm</a> <a id="6523" class="Symbol">:</a> <a id="6525" class="Symbol">(</a><a id="6526" href="Cubical.Algebra.DistLattice.Base.html#6526" class="Bound">x</a> <a id="6528" href="Cubical.Algebra.DistLattice.Base.html#6528" class="Bound">y</a> <a id="6530" class="Symbol">:</a> <a id="6532" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6533" class="Symbol">)</a> <a id="6535" class="Symbol">→</a> <a id="6537" href="Cubical.Algebra.DistLattice.Base.html#6526" class="Bound">x</a> <a id="6539" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6542" href="Cubical.Algebra.DistLattice.Base.html#6528" class="Bound">y</a> <a id="6544" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6546" href="Cubical.Algebra.DistLattice.Base.html#6528" class="Bound">y</a> <a id="6548" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6551" href="Cubical.Algebra.DistLattice.Base.html#6526" class="Bound">x</a><a id="6552" class="Symbol">)</a>
                    <a id="6574" class="Symbol">(</a><a id="6575" href="Cubical.Algebra.DistLattice.Base.html#6575" class="Bound">∨l-absorb-∧l</a> <a id="6588" class="Symbol">:</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Cubical.Algebra.DistLattice.Base.html#6591" class="Bound">x</a> <a id="6593" href="Cubical.Algebra.DistLattice.Base.html#6593" class="Bound">y</a> <a id="6595" class="Symbol">:</a> <a id="6597" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6598" class="Symbol">)</a> <a id="6600" class="Symbol">→</a> <a id="6602" href="Cubical.Algebra.DistLattice.Base.html#6591" class="Bound">x</a> <a id="6604" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Cubical.Algebra.DistLattice.Base.html#6591" class="Bound">x</a> <a id="6610" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6613" href="Cubical.Algebra.DistLattice.Base.html#6593" class="Bound">y</a><a id="6614" class="Symbol">)</a> <a id="6616" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6618" href="Cubical.Algebra.DistLattice.Base.html#6591" class="Bound">x</a><a id="6619" class="Symbol">)</a>
                    <a id="6641" class="Symbol">(</a><a id="6642" href="Cubical.Algebra.DistLattice.Base.html#6642" class="Bound">∨l-ldist-∧l</a> <a id="6654" class="Symbol">:</a> <a id="6656" class="Symbol">(</a><a id="6657" href="Cubical.Algebra.DistLattice.Base.html#6657" class="Bound">x</a> <a id="6659" href="Cubical.Algebra.DistLattice.Base.html#6659" class="Bound">y</a> <a id="6661" href="Cubical.Algebra.DistLattice.Base.html#6661" class="Bound">z</a> <a id="6663" class="Symbol">:</a> <a id="6665" href="Cubical.Algebra.DistLattice.Base.html#6086" class="Bound">L</a><a id="6666" class="Symbol">)</a> <a id="6668" class="Symbol">→</a> <a id="6670" href="Cubical.Algebra.DistLattice.Base.html#6657" class="Bound">x</a> <a id="6672" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Cubical.Algebra.DistLattice.Base.html#6659" class="Bound">y</a> <a id="6678" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6681" href="Cubical.Algebra.DistLattice.Base.html#6661" class="Bound">z</a><a id="6682" class="Symbol">)</a> <a id="6684" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6686" class="Symbol">(</a><a id="6687" href="Cubical.Algebra.DistLattice.Base.html#6657" class="Bound">x</a> <a id="6689" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6692" href="Cubical.Algebra.DistLattice.Base.html#6659" class="Bound">y</a><a id="6693" class="Symbol">)</a> <a id="6695" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">∧l</a> <a id="6698" class="Symbol">(</a><a id="6699" href="Cubical.Algebra.DistLattice.Base.html#6657" class="Bound">x</a> <a id="6701" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">∨l</a> <a id="6704" href="Cubical.Algebra.DistLattice.Base.html#6661" class="Bound">z</a><a id="6705" class="Symbol">))</a>
                  <a id="6726" class="Symbol">→</a> <a id="6728" href="Cubical.Algebra.DistLattice.Base.html#809" class="Record">IsDistLattice</a> <a id="6742" href="Cubical.Algebra.DistLattice.Base.html#6099" class="Bound">0l</a> <a id="6745" href="Cubical.Algebra.DistLattice.Base.html#6102" class="Bound">1l</a> <a id="6748" href="Cubical.Algebra.DistLattice.Base.html#6111" class="Bound Operator">_∨l_</a> <a id="6753" href="Cubical.Algebra.DistLattice.Base.html#6116" class="Bound Operator">_∧l_</a>
<a id="6758" href="Cubical.Algebra.DistLattice.Base.html#6057" class="Function">makeIsDistLattice∨lOver∧l</a> <a id="6784" class="Symbol">{</a><a id="6785" class="Argument">_∨l_</a> <a id="6790" class="Symbol">=</a> <a id="6792" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">_∨l_</a><a id="6796" class="Symbol">}</a> <a id="6798" class="Symbol">{</a><a id="6799" class="Argument">_∧l_</a> <a id="6804" class="Symbol">=</a> <a id="6806" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">_∧l_</a><a id="6810" class="Symbol">}</a> <a id="6812" href="Cubical.Algebra.DistLattice.Base.html#6812" class="Bound">is-setL</a>
                                                      <a id="6874" href="Cubical.Algebra.DistLattice.Base.html#6874" class="Bound">∨l-assoc</a> <a id="6883" href="Cubical.Algebra.DistLattice.Base.html#6883" class="Bound">∨l-rid</a> <a id="6890" href="Cubical.Algebra.DistLattice.Base.html#6890" class="Bound">∨l-comm</a>
                                                      <a id="6952" href="Cubical.Algebra.DistLattice.Base.html#6952" class="Bound">∧l-assoc</a> <a id="6961" href="Cubical.Algebra.DistLattice.Base.html#6961" class="Bound">∧l-rid</a> <a id="6968" href="Cubical.Algebra.DistLattice.Base.html#6968" class="Bound">∧l-comm</a>
                                                      <a id="7030" href="Cubical.Algebra.DistLattice.Base.html#7030" class="Bound">∨l-absorb-∧l</a> <a id="7043" href="Cubical.Algebra.DistLattice.Base.html#7043" class="Bound">∨l-ldist-∧l</a> <a id="7055" class="Symbol">=</a>
  <a id="7059" href="Cubical.Algebra.DistLattice.Base.html#923" class="InductiveConstructor">isdistlattice</a>
  <a id="7075" class="Symbol">(</a><a id="7076" href="Cubical.Algebra.Lattice.Base.html#2221" class="Function">makeIsLattice</a> <a id="7090" href="Cubical.Algebra.DistLattice.Base.html#6812" class="Bound">is-setL</a> <a id="7098" href="Cubical.Algebra.DistLattice.Base.html#6874" class="Bound">∨l-assoc</a> <a id="7107" href="Cubical.Algebra.DistLattice.Base.html#6883" class="Bound">∨l-rid</a> <a id="7114" href="Cubical.Algebra.DistLattice.Base.html#6890" class="Bound">∨l-comm</a>
                         <a id="7147" href="Cubical.Algebra.DistLattice.Base.html#6952" class="Bound">∧l-assoc</a> <a id="7156" href="Cubical.Algebra.DistLattice.Base.html#6961" class="Bound">∧l-rid</a> <a id="7163" href="Cubical.Algebra.DistLattice.Base.html#6968" class="Bound">∧l-comm</a>
                         <a id="7196" href="Cubical.Algebra.DistLattice.Base.html#7030" class="Bound">∨l-absorb-∧l</a> <a id="7209" href="Cubical.Algebra.DistLattice.Base.html#7476" class="Function">∧l-absorb-∨l</a><a id="7221" class="Symbol">)</a>
                         <a id="7248" class="Symbol">(λ</a> <a id="7251" href="Cubical.Algebra.DistLattice.Base.html#7251" class="Bound">x</a> <a id="7253" href="Cubical.Algebra.DistLattice.Base.html#7253" class="Bound">y</a> <a id="7255" href="Cubical.Algebra.DistLattice.Base.html#7255" class="Bound">z</a> <a id="7257" class="Symbol">→</a> <a id="7259" href="Cubical.Algebra.DistLattice.Base.html#7043" class="Bound">∨l-ldist-∧l</a> <a id="7271" class="Symbol">_</a> <a id="7273" class="Symbol">_</a> <a id="7275" class="Symbol">_</a> <a id="7277" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7279" href="Cubical.Algebra.DistLattice.Base.html#7630" class="Function">∨l-rdist-∧l</a> <a id="7291" class="Symbol">_</a> <a id="7293" class="Symbol">_</a> <a id="7295" class="Symbol">_)</a>
                         <a id="7323" class="Symbol">(λ</a> <a id="7326" href="Cubical.Algebra.DistLattice.Base.html#7326" class="Bound">x</a> <a id="7328" href="Cubical.Algebra.DistLattice.Base.html#7328" class="Bound">y</a> <a id="7330" href="Cubical.Algebra.DistLattice.Base.html#7330" class="Bound">z</a> <a id="7332" class="Symbol">→</a> <a id="7334" href="Cubical.Algebra.DistLattice.Base.html#7793" class="Function">∧l-ldist-∨l</a> <a id="7346" class="Symbol">_</a> <a id="7348" class="Symbol">_</a> <a id="7350" class="Symbol">_</a> <a id="7352" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7354" href="Cubical.Algebra.DistLattice.Base.html#8500" class="Function">∧l-rdist-∨l</a> <a id="7366" class="Symbol">_</a> <a id="7368" class="Symbol">_</a> <a id="7370" class="Symbol">_)</a>
  <a id="7375" class="Keyword">where</a>
  <a id="7383" href="Cubical.Algebra.DistLattice.Base.html#7383" class="Function">∨l-idem</a> <a id="7391" class="Symbol">:</a> <a id="7393" class="Symbol">∀</a> <a id="7395" href="Cubical.Algebra.DistLattice.Base.html#7395" class="Bound">x</a> <a id="7397" class="Symbol">→</a> <a id="7399" href="Cubical.Algebra.DistLattice.Base.html#7395" class="Bound">x</a> <a id="7401" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7404" href="Cubical.Algebra.DistLattice.Base.html#7395" class="Bound">x</a> <a id="7406" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7408" href="Cubical.Algebra.DistLattice.Base.html#7395" class="Bound">x</a>
  <a id="7412" href="Cubical.Algebra.DistLattice.Base.html#7383" class="Function">∨l-idem</a> <a id="7420" href="Cubical.Algebra.DistLattice.Base.html#7420" class="Bound">x</a> <a id="7422" class="Symbol">=</a> <a id="7424" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7429" class="Symbol">(</a><a id="7430" href="Cubical.Algebra.DistLattice.Base.html#7420" class="Bound">x</a> <a id="7432" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l_</a><a id="7435" class="Symbol">)</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7442" class="Symbol">(</a><a id="7443" href="Cubical.Algebra.DistLattice.Base.html#6961" class="Bound">∧l-rid</a> <a id="7450" class="Symbol">_))</a> <a id="7454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7456" href="Cubical.Algebra.DistLattice.Base.html#7030" class="Bound">∨l-absorb-∧l</a> <a id="7469" class="Symbol">_</a> <a id="7471" class="Symbol">_</a>

  <a id="7476" href="Cubical.Algebra.DistLattice.Base.html#7476" class="Function">∧l-absorb-∨l</a> <a id="7489" class="Symbol">:</a> <a id="7491" class="Symbol">∀</a> <a id="7493" href="Cubical.Algebra.DistLattice.Base.html#7493" class="Bound">x</a> <a id="7495" href="Cubical.Algebra.DistLattice.Base.html#7495" class="Bound">y</a> <a id="7497" class="Symbol">→</a> <a id="7499" href="Cubical.Algebra.DistLattice.Base.html#7493" class="Bound">x</a> <a id="7501" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Cubical.Algebra.DistLattice.Base.html#7493" class="Bound">x</a> <a id="7507" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7510" href="Cubical.Algebra.DistLattice.Base.html#7495" class="Bound">y</a><a id="7511" class="Symbol">)</a> <a id="7513" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7515" href="Cubical.Algebra.DistLattice.Base.html#7493" class="Bound">x</a>
  <a id="7519" href="Cubical.Algebra.DistLattice.Base.html#7476" class="Function">∧l-absorb-∨l</a> <a id="7532" href="Cubical.Algebra.DistLattice.Base.html#7532" class="Bound">x</a> <a id="7534" href="Cubical.Algebra.DistLattice.Base.html#7534" class="Bound">y</a> <a id="7536" class="Symbol">=</a>
    <a id="7542" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7547" class="Symbol">(</a><a id="7548" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">_∧l</a> <a id="7552" class="Symbol">(</a><a id="7553" href="Cubical.Algebra.DistLattice.Base.html#7532" class="Bound">x</a> <a id="7555" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7558" href="Cubical.Algebra.DistLattice.Base.html#7534" class="Bound">y</a><a id="7559" class="Symbol">))</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7567" class="Symbol">(</a><a id="7568" href="Cubical.Algebra.DistLattice.Base.html#7383" class="Function">∨l-idem</a> <a id="7576" class="Symbol">_))</a> <a id="7580" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7583" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Cubical.Algebra.DistLattice.Base.html#7043" class="Bound">∨l-ldist-∧l</a> <a id="7600" class="Symbol">_</a> <a id="7602" class="Symbol">_</a> <a id="7604" class="Symbol">_)</a> <a id="7607" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7610" href="Cubical.Algebra.DistLattice.Base.html#7030" class="Bound">∨l-absorb-∧l</a> <a id="7623" class="Symbol">_</a> <a id="7625" class="Symbol">_</a>

  <a id="7630" href="Cubical.Algebra.DistLattice.Base.html#7630" class="Function">∨l-rdist-∧l</a> <a id="7642" class="Symbol">:</a> <a id="7644" class="Symbol">∀</a> <a id="7646" href="Cubical.Algebra.DistLattice.Base.html#7646" class="Bound">x</a> <a id="7648" href="Cubical.Algebra.DistLattice.Base.html#7648" class="Bound">y</a> <a id="7650" href="Cubical.Algebra.DistLattice.Base.html#7650" class="Bound">z</a> <a id="7652" class="Symbol">→</a> <a id="7654" class="Symbol">(</a><a id="7655" href="Cubical.Algebra.DistLattice.Base.html#7648" class="Bound">y</a> <a id="7657" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7660" href="Cubical.Algebra.DistLattice.Base.html#7650" class="Bound">z</a><a id="7661" class="Symbol">)</a> <a id="7663" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7666" href="Cubical.Algebra.DistLattice.Base.html#7646" class="Bound">x</a> <a id="7668" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Cubical.Algebra.DistLattice.Base.html#7648" class="Bound">y</a> <a id="7673" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7676" href="Cubical.Algebra.DistLattice.Base.html#7646" class="Bound">x</a><a id="7677" class="Symbol">)</a> <a id="7679" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Cubical.Algebra.DistLattice.Base.html#7650" class="Bound">z</a> <a id="7685" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7688" href="Cubical.Algebra.DistLattice.Base.html#7646" class="Bound">x</a><a id="7689" class="Symbol">)</a>
  <a id="7693" href="Cubical.Algebra.DistLattice.Base.html#7630" class="Function">∨l-rdist-∧l</a> <a id="7705" class="Symbol">_</a> <a id="7707" class="Symbol">_</a> <a id="7709" class="Symbol">_</a> <a id="7711" class="Symbol">=</a> <a id="7713" href="Cubical.Algebra.DistLattice.Base.html#6890" class="Bound">∨l-comm</a> <a id="7721" class="Symbol">_</a> <a id="7723" class="Symbol">_</a> <a id="7725" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7728" href="Cubical.Algebra.DistLattice.Base.html#7043" class="Bound">∨l-ldist-∧l</a> <a id="7740" class="Symbol">_</a> <a id="7742" class="Symbol">_</a> <a id="7744" class="Symbol">_</a> <a id="7746" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7749" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">_∧l_</a><a id="7760" class="Symbol">)</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.Algebra.DistLattice.Base.html#6890" class="Bound">∨l-comm</a> <a id="7771" class="Symbol">_</a> <a id="7773" class="Symbol">_)</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Cubical.Algebra.DistLattice.Base.html#6890" class="Bound">∨l-comm</a> <a id="7785" class="Symbol">_</a> <a id="7787" class="Symbol">_)</a>

  <a id="7793" href="Cubical.Algebra.DistLattice.Base.html#7793" class="Function">∧l-ldist-∨l</a> <a id="7805" class="Symbol">:</a> <a id="7807" class="Symbol">∀</a> <a id="7809" href="Cubical.Algebra.DistLattice.Base.html#7809" class="Bound">x</a> <a id="7811" href="Cubical.Algebra.DistLattice.Base.html#7811" class="Bound">y</a> <a id="7813" href="Cubical.Algebra.DistLattice.Base.html#7813" class="Bound">z</a> <a id="7815" class="Symbol">→</a> <a id="7817" href="Cubical.Algebra.DistLattice.Base.html#7809" class="Bound">x</a> <a id="7819" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7822" class="Symbol">(</a><a id="7823" href="Cubical.Algebra.DistLattice.Base.html#7811" class="Bound">y</a> <a id="7825" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7828" href="Cubical.Algebra.DistLattice.Base.html#7813" class="Bound">z</a><a id="7829" class="Symbol">)</a> <a id="7831" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7833" class="Symbol">(</a><a id="7834" href="Cubical.Algebra.DistLattice.Base.html#7809" class="Bound">x</a> <a id="7836" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7839" href="Cubical.Algebra.DistLattice.Base.html#7811" class="Bound">y</a><a id="7840" class="Symbol">)</a> <a id="7842" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7845" class="Symbol">(</a><a id="7846" href="Cubical.Algebra.DistLattice.Base.html#7809" class="Bound">x</a> <a id="7848" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7851" href="Cubical.Algebra.DistLattice.Base.html#7813" class="Bound">z</a><a id="7852" class="Symbol">)</a>
  <a id="7856" href="Cubical.Algebra.DistLattice.Base.html#7793" class="Function">∧l-ldist-∨l</a> <a id="7868" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="7870" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a> <a id="7872" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a> <a id="7874" class="Symbol">=</a> <a id="7876" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="7878" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a> <a id="7884" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7887" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="7888" class="Symbol">)</a>
                    <a id="7910" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="7913" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7918" class="Symbol">(</a><a id="7919" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">_∧l</a> <a id="7923" class="Symbol">(</a><a id="7924" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a> <a id="7926" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7929" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="7930" class="Symbol">))</a> <a id="7933" class="Symbol">(</a><a id="7934" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7938" class="Symbol">(</a><a id="7939" href="Cubical.Algebra.DistLattice.Base.html#7476" class="Function">∧l-absorb-∨l</a> <a id="7952" class="Symbol">_</a> <a id="7954" class="Symbol">_))</a> <a id="7958" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                      <a id="7982" class="Symbol">(</a><a id="7983" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="7985" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="7988" class="Symbol">(</a><a id="7989" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="7991" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="7994" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="7995" class="Symbol">))</a> <a id="7998" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8001" class="Symbol">(</a><a id="8002" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a> <a id="8004" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8007" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8008" class="Symbol">)</a>
                    <a id="8030" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8033" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8037" class="Symbol">(</a><a id="8038" href="Cubical.Algebra.DistLattice.Base.html#6952" class="Bound">∧l-assoc</a> <a id="8047" class="Symbol">_</a> <a id="8049" class="Symbol">_</a> <a id="8051" class="Symbol">_)</a> <a id="8054" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                      <a id="8078" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8080" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8083" class="Symbol">((</a><a id="8085" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8087" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8090" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8091" class="Symbol">)</a> <a id="8093" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8096" class="Symbol">(</a><a id="8097" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a> <a id="8099" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8102" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8103" class="Symbol">))</a>
                    <a id="8126" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8129" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">_∧l</a> <a id="8139" class="Symbol">((</a><a id="8141" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8143" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8146" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8147" class="Symbol">)</a> <a id="8149" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8152" class="Symbol">(</a><a id="8153" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a> <a id="8155" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8158" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8159" class="Symbol">)))</a> <a id="8163" class="Symbol">(</a><a id="8164" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8168" class="Symbol">(</a><a id="8169" href="Cubical.Algebra.DistLattice.Base.html#6890" class="Bound">∨l-comm</a> <a id="8177" class="Symbol">_</a> <a id="8179" class="Symbol">_</a> <a id="8181" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8183" href="Cubical.Algebra.DistLattice.Base.html#7030" class="Bound">∨l-absorb-∧l</a> <a id="8196" class="Symbol">_</a> <a id="8198" class="Symbol">_))</a> <a id="8202" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                      <a id="8226" class="Symbol">((</a><a id="8228" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8230" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8233" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a><a id="8234" class="Symbol">)</a> <a id="8236" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8239" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a><a id="8240" class="Symbol">)</a> <a id="8242" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8245" class="Symbol">((</a><a id="8247" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8249" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8252" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8253" class="Symbol">)</a> <a id="8255" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8258" class="Symbol">(</a><a id="8259" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a> <a id="8261" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8264" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8265" class="Symbol">))</a>
                    <a id="8288" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8296" class="Symbol">(((</a><a id="8299" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8301" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8304" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a><a id="8305" class="Symbol">)</a> <a id="8307" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8310" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a><a id="8311" class="Symbol">)</a> <a id="8313" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l_</a><a id="8316" class="Symbol">)</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8323" class="Symbol">(</a><a id="8324" href="Cubical.Algebra.DistLattice.Base.html#7630" class="Function">∨l-rdist-∧l</a> <a id="8336" class="Symbol">_</a> <a id="8338" class="Symbol">_</a> <a id="8340" class="Symbol">_))</a> <a id="8344" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                      <a id="8368" class="Symbol">((</a><a id="8370" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8372" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8375" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a><a id="8376" class="Symbol">)</a> <a id="8378" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8381" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a><a id="8382" class="Symbol">)</a> <a id="8384" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8387" class="Symbol">((</a><a id="8389" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8391" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8394" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a><a id="8395" class="Symbol">)</a> <a id="8397" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8400" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8401" class="Symbol">)</a>
                    <a id="8423" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8426" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8430" class="Symbol">(</a><a id="8431" href="Cubical.Algebra.DistLattice.Base.html#7043" class="Bound">∨l-ldist-∧l</a> <a id="8443" class="Symbol">_</a> <a id="8445" class="Symbol">_</a> <a id="8447" class="Symbol">_)</a> <a id="8450" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                      <a id="8474" class="Symbol">(</a><a id="8475" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8477" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8480" href="Cubical.Algebra.DistLattice.Base.html#7870" class="Bound">y</a><a id="8481" class="Symbol">)</a> <a id="8483" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8486" class="Symbol">(</a><a id="8487" href="Cubical.Algebra.DistLattice.Base.html#7868" class="Bound">x</a> <a id="8489" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8492" href="Cubical.Algebra.DistLattice.Base.html#7872" class="Bound">z</a><a id="8493" class="Symbol">)</a> <a id="8495" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="8500" href="Cubical.Algebra.DistLattice.Base.html#8500" class="Function">∧l-rdist-∨l</a> <a id="8512" class="Symbol">:</a> <a id="8514" class="Symbol">∀</a> <a id="8516" href="Cubical.Algebra.DistLattice.Base.html#8516" class="Bound">x</a> <a id="8518" href="Cubical.Algebra.DistLattice.Base.html#8518" class="Bound">y</a> <a id="8520" href="Cubical.Algebra.DistLattice.Base.html#8520" class="Bound">z</a> <a id="8522" class="Symbol">→</a> <a id="8524" class="Symbol">(</a><a id="8525" href="Cubical.Algebra.DistLattice.Base.html#8518" class="Bound">y</a> <a id="8527" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8530" href="Cubical.Algebra.DistLattice.Base.html#8520" class="Bound">z</a><a id="8531" class="Symbol">)</a> <a id="8533" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8536" href="Cubical.Algebra.DistLattice.Base.html#8516" class="Bound">x</a> <a id="8538" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8540" class="Symbol">(</a><a id="8541" href="Cubical.Algebra.DistLattice.Base.html#8518" class="Bound">y</a> <a id="8543" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8546" href="Cubical.Algebra.DistLattice.Base.html#8516" class="Bound">x</a><a id="8547" class="Symbol">)</a> <a id="8549" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">∨l</a> <a id="8552" class="Symbol">(</a><a id="8553" href="Cubical.Algebra.DistLattice.Base.html#8520" class="Bound">z</a> <a id="8555" href="Cubical.Algebra.DistLattice.Base.html#6806" class="Bound Operator">∧l</a> <a id="8558" href="Cubical.Algebra.DistLattice.Base.html#8516" class="Bound">x</a><a id="8559" class="Symbol">)</a>
  <a id="8563" href="Cubical.Algebra.DistLattice.Base.html#8500" class="Function">∧l-rdist-∨l</a> <a id="8575" href="Cubical.Algebra.DistLattice.Base.html#8575" class="Bound">x</a> <a id="8577" href="Cubical.Algebra.DistLattice.Base.html#8577" class="Bound">y</a> <a id="8579" href="Cubical.Algebra.DistLattice.Base.html#8579" class="Bound">z</a> <a id="8581" class="Symbol">=</a> <a id="8583" href="Cubical.Algebra.DistLattice.Base.html#6968" class="Bound">∧l-comm</a> <a id="8591" class="Symbol">_</a> <a id="8593" href="Cubical.Algebra.DistLattice.Base.html#8575" class="Bound">x</a> <a id="8595" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8598" href="Cubical.Algebra.DistLattice.Base.html#7793" class="Function">∧l-ldist-∨l</a> <a id="8610" class="Symbol">_</a> <a id="8612" class="Symbol">_</a> <a id="8614" class="Symbol">_</a> <a id="8616" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8619" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="8625" class="Symbol">(</a><a id="8626" href="Cubical.Algebra.DistLattice.Base.html#6792" class="Bound Operator">_∨l_</a><a id="8630" class="Symbol">)</a> <a id="8632" class="Symbol">(</a><a id="8633" href="Cubical.Algebra.DistLattice.Base.html#6968" class="Bound">∧l-comm</a> <a id="8641" class="Symbol">_</a> <a id="8643" class="Symbol">_)</a> <a id="8646" class="Symbol">(</a><a id="8647" href="Cubical.Algebra.DistLattice.Base.html#6968" class="Bound">∧l-comm</a> <a id="8655" class="Symbol">_</a> <a id="8657" class="Symbol">_)</a>

<a id="makeDistLattice∨lOver∧l"></a><a id="8661" href="Cubical.Algebra.DistLattice.Base.html#8661" class="Function">makeDistLattice∨lOver∧l</a> <a id="8685" class="Symbol">:</a> <a id="8687" class="Symbol">{</a><a id="8688" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a> <a id="8690" class="Symbol">:</a> <a id="8692" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8697" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="8698" class="Symbol">}</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Cubical.Algebra.DistLattice.Base.html#8701" class="Bound">0l</a> <a id="8704" href="Cubical.Algebra.DistLattice.Base.html#8704" class="Bound">1l</a> <a id="8707" class="Symbol">:</a> <a id="8709" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="8710" class="Symbol">)</a> <a id="8712" class="Symbol">(</a><a id="8713" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">_∨l_</a> <a id="8718" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">_∧l_</a> <a id="8723" class="Symbol">:</a> <a id="8725" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a> <a id="8727" class="Symbol">→</a> <a id="8729" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a> <a id="8731" class="Symbol">→</a> <a id="8733" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="8734" class="Symbol">)</a>
                    <a id="8756" class="Symbol">(</a><a id="8757" href="Cubical.Algebra.DistLattice.Base.html#8757" class="Bound">is-setL</a> <a id="8765" class="Symbol">:</a> <a id="8767" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="8773" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="8774" class="Symbol">)</a>
                    <a id="8796" class="Symbol">(</a><a id="8797" href="Cubical.Algebra.DistLattice.Base.html#8797" class="Bound">∨l-assoc</a> <a id="8806" class="Symbol">:</a> <a id="8808" class="Symbol">(</a><a id="8809" href="Cubical.Algebra.DistLattice.Base.html#8809" class="Bound">x</a> <a id="8811" href="Cubical.Algebra.DistLattice.Base.html#8811" class="Bound">y</a> <a id="8813" href="Cubical.Algebra.DistLattice.Base.html#8813" class="Bound">z</a> <a id="8815" class="Symbol">:</a> <a id="8817" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="8818" class="Symbol">)</a> <a id="8820" class="Symbol">→</a> <a id="8822" href="Cubical.Algebra.DistLattice.Base.html#8809" class="Bound">x</a> <a id="8824" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="8827" class="Symbol">(</a><a id="8828" href="Cubical.Algebra.DistLattice.Base.html#8811" class="Bound">y</a> <a id="8830" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="8833" href="Cubical.Algebra.DistLattice.Base.html#8813" class="Bound">z</a><a id="8834" class="Symbol">)</a> <a id="8836" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8838" class="Symbol">(</a><a id="8839" href="Cubical.Algebra.DistLattice.Base.html#8809" class="Bound">x</a> <a id="8841" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="8844" href="Cubical.Algebra.DistLattice.Base.html#8811" class="Bound">y</a><a id="8845" class="Symbol">)</a> <a id="8847" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="8850" href="Cubical.Algebra.DistLattice.Base.html#8813" class="Bound">z</a><a id="8851" class="Symbol">)</a>
                    <a id="8873" class="Symbol">(</a><a id="8874" href="Cubical.Algebra.DistLattice.Base.html#8874" class="Bound">∨l-rid</a> <a id="8881" class="Symbol">:</a> <a id="8883" class="Symbol">(</a><a id="8884" href="Cubical.Algebra.DistLattice.Base.html#8884" class="Bound">x</a> <a id="8886" class="Symbol">:</a> <a id="8888" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="8889" class="Symbol">)</a> <a id="8891" class="Symbol">→</a> <a id="8893" href="Cubical.Algebra.DistLattice.Base.html#8884" class="Bound">x</a> <a id="8895" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="8898" href="Cubical.Algebra.DistLattice.Base.html#8701" class="Bound">0l</a> <a id="8901" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8903" href="Cubical.Algebra.DistLattice.Base.html#8884" class="Bound">x</a><a id="8904" class="Symbol">)</a>
                    <a id="8926" class="Symbol">(</a><a id="8927" href="Cubical.Algebra.DistLattice.Base.html#8927" class="Bound">∨l-comm</a> <a id="8935" class="Symbol">:</a> <a id="8937" class="Symbol">(</a><a id="8938" href="Cubical.Algebra.DistLattice.Base.html#8938" class="Bound">x</a> <a id="8940" href="Cubical.Algebra.DistLattice.Base.html#8940" class="Bound">y</a> <a id="8942" class="Symbol">:</a> <a id="8944" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="8945" class="Symbol">)</a> <a id="8947" class="Symbol">→</a> <a id="8949" href="Cubical.Algebra.DistLattice.Base.html#8938" class="Bound">x</a> <a id="8951" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="8954" href="Cubical.Algebra.DistLattice.Base.html#8940" class="Bound">y</a> <a id="8956" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8958" href="Cubical.Algebra.DistLattice.Base.html#8940" class="Bound">y</a> <a id="8960" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="8963" href="Cubical.Algebra.DistLattice.Base.html#8938" class="Bound">x</a><a id="8964" class="Symbol">)</a>
                    <a id="8986" class="Symbol">(</a><a id="8987" href="Cubical.Algebra.DistLattice.Base.html#8987" class="Bound">∧l-assoc</a> <a id="8996" class="Symbol">:</a> <a id="8998" class="Symbol">(</a><a id="8999" href="Cubical.Algebra.DistLattice.Base.html#8999" class="Bound">x</a> <a id="9001" href="Cubical.Algebra.DistLattice.Base.html#9001" class="Bound">y</a> <a id="9003" href="Cubical.Algebra.DistLattice.Base.html#9003" class="Bound">z</a> <a id="9005" class="Symbol">:</a> <a id="9007" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="9008" class="Symbol">)</a> <a id="9010" class="Symbol">→</a> <a id="9012" href="Cubical.Algebra.DistLattice.Base.html#8999" class="Bound">x</a> <a id="9014" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9017" class="Symbol">(</a><a id="9018" href="Cubical.Algebra.DistLattice.Base.html#9001" class="Bound">y</a> <a id="9020" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9023" href="Cubical.Algebra.DistLattice.Base.html#9003" class="Bound">z</a><a id="9024" class="Symbol">)</a> <a id="9026" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9028" class="Symbol">(</a><a id="9029" href="Cubical.Algebra.DistLattice.Base.html#8999" class="Bound">x</a> <a id="9031" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9034" href="Cubical.Algebra.DistLattice.Base.html#9001" class="Bound">y</a><a id="9035" class="Symbol">)</a> <a id="9037" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9040" href="Cubical.Algebra.DistLattice.Base.html#9003" class="Bound">z</a><a id="9041" class="Symbol">)</a>
                    <a id="9063" class="Symbol">(</a><a id="9064" href="Cubical.Algebra.DistLattice.Base.html#9064" class="Bound">∧l-rid</a> <a id="9071" class="Symbol">:</a> <a id="9073" class="Symbol">(</a><a id="9074" href="Cubical.Algebra.DistLattice.Base.html#9074" class="Bound">x</a> <a id="9076" class="Symbol">:</a> <a id="9078" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="9079" class="Symbol">)</a> <a id="9081" class="Symbol">→</a> <a id="9083" href="Cubical.Algebra.DistLattice.Base.html#9074" class="Bound">x</a> <a id="9085" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9088" href="Cubical.Algebra.DistLattice.Base.html#8704" class="Bound">1l</a> <a id="9091" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9093" href="Cubical.Algebra.DistLattice.Base.html#9074" class="Bound">x</a><a id="9094" class="Symbol">)</a>
                    <a id="9116" class="Symbol">(</a><a id="9117" href="Cubical.Algebra.DistLattice.Base.html#9117" class="Bound">∧l-comm</a> <a id="9125" class="Symbol">:</a> <a id="9127" class="Symbol">(</a><a id="9128" href="Cubical.Algebra.DistLattice.Base.html#9128" class="Bound">x</a> <a id="9130" href="Cubical.Algebra.DistLattice.Base.html#9130" class="Bound">y</a> <a id="9132" class="Symbol">:</a> <a id="9134" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="9135" class="Symbol">)</a> <a id="9137" class="Symbol">→</a> <a id="9139" href="Cubical.Algebra.DistLattice.Base.html#9128" class="Bound">x</a> <a id="9141" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9144" href="Cubical.Algebra.DistLattice.Base.html#9130" class="Bound">y</a> <a id="9146" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9148" href="Cubical.Algebra.DistLattice.Base.html#9130" class="Bound">y</a> <a id="9150" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9153" href="Cubical.Algebra.DistLattice.Base.html#9128" class="Bound">x</a><a id="9154" class="Symbol">)</a>
                    <a id="9176" class="Symbol">(</a><a id="9177" href="Cubical.Algebra.DistLattice.Base.html#9177" class="Bound">∨l-absorb-∧l</a> <a id="9190" class="Symbol">:</a> <a id="9192" class="Symbol">(</a><a id="9193" href="Cubical.Algebra.DistLattice.Base.html#9193" class="Bound">x</a> <a id="9195" href="Cubical.Algebra.DistLattice.Base.html#9195" class="Bound">y</a> <a id="9197" class="Symbol">:</a> <a id="9199" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="9200" class="Symbol">)</a> <a id="9202" class="Symbol">→</a> <a id="9204" href="Cubical.Algebra.DistLattice.Base.html#9193" class="Bound">x</a> <a id="9206" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="9209" class="Symbol">(</a><a id="9210" href="Cubical.Algebra.DistLattice.Base.html#9193" class="Bound">x</a> <a id="9212" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9215" href="Cubical.Algebra.DistLattice.Base.html#9195" class="Bound">y</a><a id="9216" class="Symbol">)</a> <a id="9218" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9220" href="Cubical.Algebra.DistLattice.Base.html#9193" class="Bound">x</a><a id="9221" class="Symbol">)</a>
                    <a id="9243" class="Symbol">(</a><a id="9244" href="Cubical.Algebra.DistLattice.Base.html#9244" class="Bound">∨l-ldist-∧l</a> <a id="9256" class="Symbol">:</a> <a id="9258" class="Symbol">(</a><a id="9259" href="Cubical.Algebra.DistLattice.Base.html#9259" class="Bound">x</a> <a id="9261" href="Cubical.Algebra.DistLattice.Base.html#9261" class="Bound">y</a> <a id="9263" href="Cubical.Algebra.DistLattice.Base.html#9263" class="Bound">z</a> <a id="9265" class="Symbol">:</a> <a id="9267" href="Cubical.Algebra.DistLattice.Base.html#8688" class="Bound">L</a><a id="9268" class="Symbol">)</a> <a id="9270" class="Symbol">→</a> <a id="9272" href="Cubical.Algebra.DistLattice.Base.html#9259" class="Bound">x</a> <a id="9274" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="9277" class="Symbol">(</a><a id="9278" href="Cubical.Algebra.DistLattice.Base.html#9261" class="Bound">y</a> <a id="9280" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9283" href="Cubical.Algebra.DistLattice.Base.html#9263" class="Bound">z</a><a id="9284" class="Symbol">)</a> <a id="9286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Cubical.Algebra.DistLattice.Base.html#9259" class="Bound">x</a> <a id="9291" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="9294" href="Cubical.Algebra.DistLattice.Base.html#9261" class="Bound">y</a><a id="9295" class="Symbol">)</a> <a id="9297" href="Cubical.Algebra.DistLattice.Base.html#8718" class="Bound Operator">∧l</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Cubical.Algebra.DistLattice.Base.html#9259" class="Bound">x</a> <a id="9303" href="Cubical.Algebra.DistLattice.Base.html#8713" class="Bound Operator">∨l</a> <a id="9306" href="Cubical.Algebra.DistLattice.Base.html#9263" class="Bound">z</a><a id="9307" class="Symbol">))</a>
                  <a id="9328" class="Symbol">→</a> <a id="9330" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="9342" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a>
<a id="9344" href="Cubical.Algebra.DistLattice.Base.html#8661" class="Function">makeDistLattice∨lOver∧l</a>  <a id="9369" href="Cubical.Algebra.DistLattice.Base.html#9369" class="Bound">0l</a> <a id="9372" href="Cubical.Algebra.DistLattice.Base.html#9372" class="Bound">1l</a> <a id="9375" href="Cubical.Algebra.DistLattice.Base.html#9375" class="Bound Operator">_∨l_</a> <a id="9380" href="Cubical.Algebra.DistLattice.Base.html#9380" class="Bound Operator">_∧l_</a> <a id="9385" href="Cubical.Algebra.DistLattice.Base.html#9385" class="Bound">is-setL</a> <a id="9393" href="Cubical.Algebra.DistLattice.Base.html#9393" class="Bound">∨l-assoc</a> <a id="9402" href="Cubical.Algebra.DistLattice.Base.html#9402" class="Bound">∨l-rid</a> <a id="9409" href="Cubical.Algebra.DistLattice.Base.html#9409" class="Bound">∨l-comm</a>
                                                    <a id="9469" href="Cubical.Algebra.DistLattice.Base.html#9469" class="Bound">∧l-assoc</a> <a id="9478" href="Cubical.Algebra.DistLattice.Base.html#9478" class="Bound">∧l-rid</a> <a id="9485" href="Cubical.Algebra.DistLattice.Base.html#9485" class="Bound">∧l-comm</a>
                                                    <a id="9545" href="Cubical.Algebra.DistLattice.Base.html#9545" class="Bound">∨l-absorb-∧l</a> <a id="9558" href="Cubical.Algebra.DistLattice.Base.html#9558" class="Bound">∨l-ldist-∧l</a> <a id="9570" class="Symbol">=</a>
                <a id="9588" class="Symbol">_</a> <a id="9590" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9592" href="Cubical.Algebra.DistLattice.Base.html#1812" class="InductiveConstructor">distlatticestr</a> <a id="9607" class="Symbol">_</a> <a id="9609" class="Symbol">_</a> <a id="9611" class="Symbol">_</a> <a id="9613" class="Symbol">_</a>
                <a id="9631" class="Symbol">(</a><a id="9632" href="Cubical.Algebra.DistLattice.Base.html#6057" class="Function">makeIsDistLattice∨lOver∧l</a> <a id="9658" href="Cubical.Algebra.DistLattice.Base.html#9385" class="Bound">is-setL</a> <a id="9666" href="Cubical.Algebra.DistLattice.Base.html#9393" class="Bound">∨l-assoc</a> <a id="9675" href="Cubical.Algebra.DistLattice.Base.html#9402" class="Bound">∨l-rid</a> <a id="9682" href="Cubical.Algebra.DistLattice.Base.html#9409" class="Bound">∨l-comm</a>
                                            <a id="9734" href="Cubical.Algebra.DistLattice.Base.html#9469" class="Bound">∧l-assoc</a> <a id="9743" href="Cubical.Algebra.DistLattice.Base.html#9478" class="Bound">∧l-rid</a> <a id="9750" href="Cubical.Algebra.DistLattice.Base.html#9485" class="Bound">∧l-comm</a> <a id="9758" href="Cubical.Algebra.DistLattice.Base.html#9545" class="Bound">∨l-absorb-∧l</a> <a id="9771" href="Cubical.Algebra.DistLattice.Base.html#9558" class="Bound">∨l-ldist-∧l</a><a id="9782" class="Symbol">)</a>


<a id="DistLatticeStr→LatticeStr"></a><a id="9786" href="Cubical.Algebra.DistLattice.Base.html#9786" class="Function">DistLatticeStr→LatticeStr</a> <a id="9812" class="Symbol">:</a> <a id="9814" class="Symbol">{</a><a id="9815" href="Cubical.Algebra.DistLattice.Base.html#9815" class="Bound">A</a> <a id="9817" class="Symbol">:</a> <a id="9819" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9824" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="9825" class="Symbol">}</a> <a id="9827" class="Symbol">→</a> <a id="9829" href="Cubical.Algebra.DistLattice.Base.html#1746" class="Record">DistLatticeStr</a> <a id="9844" href="Cubical.Algebra.DistLattice.Base.html#9815" class="Bound">A</a> <a id="9846" class="Symbol">→</a> <a id="9848" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="9859" href="Cubical.Algebra.DistLattice.Base.html#9815" class="Bound">A</a>
<a id="9861" href="Cubical.Algebra.DistLattice.Base.html#9786" class="Function">DistLatticeStr→LatticeStr</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Cubical.Algebra.DistLattice.Base.html#1812" class="InductiveConstructor">distlatticestr</a>  <a id="9904" class="Symbol">_</a> <a id="9906" class="Symbol">_</a> <a id="9908" class="Symbol">_</a> <a id="9910" class="Symbol">_</a> <a id="9912" href="Cubical.Algebra.DistLattice.Base.html#9912" class="Bound">H</a><a id="9913" class="Symbol">)</a> <a id="9915" class="Symbol">=</a>
                           <a id="9944" href="Cubical.Algebra.Lattice.Base.html#1958" class="InductiveConstructor">latticestr</a>  <a id="9956" class="Symbol">_</a> <a id="9958" class="Symbol">_</a> <a id="9960" class="Symbol">_</a> <a id="9962" class="Symbol">_</a> <a id="9964" class="Symbol">(</a><a id="9965" href="Cubical.Algebra.DistLattice.Base.html#950" class="Field">IsDistLattice.isLattice</a> <a id="9989" href="Cubical.Algebra.DistLattice.Base.html#9912" class="Bound">H</a><a id="9990" class="Symbol">)</a>

<a id="DistLattice→Lattice"></a><a id="9993" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="10013" class="Symbol">:</a> <a id="10015" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="10027" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a> <a id="10029" class="Symbol">→</a> <a id="10031" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="10039" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a>
<a id="10041" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="10061" class="Symbol">(_</a> <a id="10064" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10066" href="Cubical.Algebra.DistLattice.Base.html#1812" class="InductiveConstructor">distlatticestr</a> <a id="10081" class="Symbol">_</a> <a id="10083" class="Symbol">_</a> <a id="10085" class="Symbol">_</a> <a id="10087" class="Symbol">_</a>  <a id="10090" href="Cubical.Algebra.DistLattice.Base.html#10090" class="Bound">H</a><a id="10091" class="Symbol">)</a> <a id="10093" class="Symbol">=</a>
                     <a id="10116" class="Symbol">_</a> <a id="10118" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10120" href="Cubical.Algebra.Lattice.Base.html#1958" class="InductiveConstructor">latticestr</a>  <a id="10132" class="Symbol">_</a> <a id="10134" class="Symbol">_</a> <a id="10136" class="Symbol">_</a> <a id="10138" class="Symbol">_</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Cubical.Algebra.DistLattice.Base.html#950" class="Field">IsDistLattice.isLattice</a> <a id="10165" href="Cubical.Algebra.DistLattice.Base.html#10090" class="Bound">H</a><a id="10166" class="Symbol">)</a>

<a id="DistLatticeHom"></a><a id="10169" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="10184" class="Symbol">:</a> <a id="10186" class="Symbol">(</a><a id="10187" href="Cubical.Algebra.DistLattice.Base.html#10187" class="Bound">L</a> <a id="10189" class="Symbol">:</a> <a id="10191" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="10203" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="10204" class="Symbol">)</a> <a id="10206" class="Symbol">(</a><a id="10207" href="Cubical.Algebra.DistLattice.Base.html#10207" class="Bound">M</a> <a id="10209" class="Symbol">:</a> <a id="10211" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="10223" href="Cubical.Algebra.DistLattice.Base.html#790" class="Generalizable">ℓ&#39;</a><a id="10225" class="Symbol">)</a> <a id="10227" class="Symbol">→</a> <a id="10229" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="10241" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a> <a id="10243" href="Cubical.Algebra.DistLattice.Base.html#790" class="Generalizable">ℓ&#39;</a><a id="10245" class="Symbol">)</a>
<a id="10247" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="10262" href="Cubical.Algebra.DistLattice.Base.html#10262" class="Bound">L</a> <a id="10264" href="Cubical.Algebra.DistLattice.Base.html#10264" class="Bound">M</a> <a id="10266" class="Symbol">=</a> <a id="10268" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="10279" class="Symbol">(</a><a id="10280" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="10300" href="Cubical.Algebra.DistLattice.Base.html#10262" class="Bound">L</a><a id="10301" class="Symbol">)</a> <a id="10303" class="Symbol">(</a><a id="10304" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="10324" href="Cubical.Algebra.DistLattice.Base.html#10264" class="Bound">M</a><a id="10325" class="Symbol">)</a>

<a id="idDistLatticeHom"></a><a id="10328" href="Cubical.Algebra.DistLattice.Base.html#10328" class="Function">idDistLatticeHom</a> <a id="10345" class="Symbol">:</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Cubical.Algebra.DistLattice.Base.html#10348" class="Bound">L</a> <a id="10350" class="Symbol">:</a> <a id="10352" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="10364" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="10365" class="Symbol">)</a> <a id="10367" class="Symbol">→</a> <a id="10369" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="10384" href="Cubical.Algebra.DistLattice.Base.html#10348" class="Bound">L</a> <a id="10386" href="Cubical.Algebra.DistLattice.Base.html#10348" class="Bound">L</a>
<a id="10388" href="Cubical.Algebra.DistLattice.Base.html#10328" class="Function">idDistLatticeHom</a> <a id="10405" href="Cubical.Algebra.DistLattice.Base.html#10405" class="Bound">L</a> <a id="10407" class="Symbol">=</a> <a id="10409" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="10422" class="Symbol">(</a><a id="10423" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="10443" href="Cubical.Algebra.DistLattice.Base.html#10405" class="Bound">L</a><a id="10444" class="Symbol">)</a>

<a id="IsDistLatticeEquiv"></a><a id="10447" href="Cubical.Algebra.DistLattice.Base.html#10447" class="Function">IsDistLatticeEquiv</a> <a id="10466" class="Symbol">:</a> <a id="10468" class="Symbol">{</a><a id="10469" href="Cubical.Algebra.DistLattice.Base.html#10469" class="Bound">A</a> <a id="10471" class="Symbol">:</a> <a id="10473" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10478" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="10479" class="Symbol">}</a> <a id="10481" class="Symbol">{</a><a id="10482" href="Cubical.Algebra.DistLattice.Base.html#10482" class="Bound">B</a> <a id="10484" class="Symbol">:</a> <a id="10486" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10491" href="Cubical.Algebra.DistLattice.Base.html#790" class="Generalizable">ℓ&#39;</a><a id="10493" class="Symbol">}</a>
  <a id="10497" class="Symbol">(</a><a id="10498" href="Cubical.Algebra.DistLattice.Base.html#10498" class="Bound">L</a> <a id="10500" class="Symbol">:</a> <a id="10502" href="Cubical.Algebra.DistLattice.Base.html#1746" class="Record">DistLatticeStr</a> <a id="10517" href="Cubical.Algebra.DistLattice.Base.html#10469" class="Bound">A</a><a id="10518" class="Symbol">)</a> <a id="10520" class="Symbol">(</a><a id="10521" href="Cubical.Algebra.DistLattice.Base.html#10521" class="Bound">e</a> <a id="10523" class="Symbol">:</a> <a id="10525" href="Cubical.Algebra.DistLattice.Base.html#10469" class="Bound">A</a> <a id="10527" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10529" href="Cubical.Algebra.DistLattice.Base.html#10482" class="Bound">B</a><a id="10530" class="Symbol">)</a> <a id="10532" class="Symbol">(</a><a id="10533" href="Cubical.Algebra.DistLattice.Base.html#10533" class="Bound">M</a> <a id="10535" class="Symbol">:</a> <a id="10537" href="Cubical.Algebra.DistLattice.Base.html#1746" class="Record">DistLatticeStr</a> <a id="10552" href="Cubical.Algebra.DistLattice.Base.html#10482" class="Bound">B</a><a id="10553" class="Symbol">)</a> <a id="10555" class="Symbol">→</a> <a id="10557" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10562" class="Symbol">(</a><a id="10563" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="10569" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a> <a id="10571" href="Cubical.Algebra.DistLattice.Base.html#790" class="Generalizable">ℓ&#39;</a><a id="10573" class="Symbol">)</a>
<a id="10575" href="Cubical.Algebra.DistLattice.Base.html#10447" class="Function">IsDistLatticeEquiv</a> <a id="10594" href="Cubical.Algebra.DistLattice.Base.html#10594" class="Bound">L</a> <a id="10596" href="Cubical.Algebra.DistLattice.Base.html#10596" class="Bound">e</a> <a id="10598" href="Cubical.Algebra.DistLattice.Base.html#10598" class="Bound">M</a> <a id="10600" class="Symbol">=</a>
                   <a id="10621" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="10634" class="Symbol">(</a><a id="10635" href="Cubical.Algebra.DistLattice.Base.html#9786" class="Function">DistLatticeStr→LatticeStr</a> <a id="10661" href="Cubical.Algebra.DistLattice.Base.html#10594" class="Bound">L</a><a id="10662" class="Symbol">)</a> <a id="10664" class="Symbol">(</a><a id="10665" href="Cubical.Algebra.DistLattice.Base.html#10596" class="Bound">e</a> <a id="10667" class="Symbol">.</a><a id="10668" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10671" class="Symbol">)</a> <a id="10673" class="Symbol">(</a><a id="10674" href="Cubical.Algebra.DistLattice.Base.html#9786" class="Function">DistLatticeStr→LatticeStr</a> <a id="10700" href="Cubical.Algebra.DistLattice.Base.html#10598" class="Bound">M</a><a id="10701" class="Symbol">)</a>

<a id="DistLatticeEquiv"></a><a id="10704" href="Cubical.Algebra.DistLattice.Base.html#10704" class="Function">DistLatticeEquiv</a> <a id="10721" class="Symbol">:</a> <a id="10723" class="Symbol">(</a><a id="10724" href="Cubical.Algebra.DistLattice.Base.html#10724" class="Bound">L</a> <a id="10726" class="Symbol">:</a> <a id="10728" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="10740" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="10741" class="Symbol">)</a> <a id="10743" class="Symbol">(</a><a id="10744" href="Cubical.Algebra.DistLattice.Base.html#10744" class="Bound">M</a> <a id="10746" class="Symbol">:</a> <a id="10748" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="10760" href="Cubical.Algebra.DistLattice.Base.html#790" class="Generalizable">ℓ&#39;</a><a id="10762" class="Symbol">)</a> <a id="10764" class="Symbol">→</a> <a id="10766" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10771" class="Symbol">(</a><a id="10772" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="10778" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a> <a id="10780" href="Cubical.Algebra.DistLattice.Base.html#790" class="Generalizable">ℓ&#39;</a><a id="10782" class="Symbol">)</a>
<a id="10784" href="Cubical.Algebra.DistLattice.Base.html#10704" class="Function">DistLatticeEquiv</a> <a id="10801" href="Cubical.Algebra.DistLattice.Base.html#10801" class="Bound">L</a> <a id="10803" href="Cubical.Algebra.DistLattice.Base.html#10803" class="Bound">M</a> <a id="10805" class="Symbol">=</a> <a id="10807" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="10810" href="Cubical.Algebra.DistLattice.Base.html#10810" class="Bound">e</a> <a id="10812" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="10814" class="Symbol">(</a><a id="10815" href="Cubical.Algebra.DistLattice.Base.html#10801" class="Bound">L</a> <a id="10817" class="Symbol">.</a><a id="10818" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10822" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10824" href="Cubical.Algebra.DistLattice.Base.html#10803" class="Bound">M</a> <a id="10826" class="Symbol">.</a><a id="10827" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10830" class="Symbol">)</a> <a id="10832" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="10834" href="Cubical.Algebra.DistLattice.Base.html#10447" class="Function">IsDistLatticeEquiv</a> <a id="10853" class="Symbol">(</a><a id="10854" href="Cubical.Algebra.DistLattice.Base.html#10801" class="Bound">L</a> <a id="10856" class="Symbol">.</a><a id="10857" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10860" class="Symbol">)</a> <a id="10862" href="Cubical.Algebra.DistLattice.Base.html#10810" class="Bound">e</a> <a id="10864" class="Symbol">(</a><a id="10865" href="Cubical.Algebra.DistLattice.Base.html#10803" class="Bound">M</a> <a id="10867" class="Symbol">.</a><a id="10868" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10871" class="Symbol">)</a>

<a id="isPropIsDistLattice"></a><a id="10874" href="Cubical.Algebra.DistLattice.Base.html#10874" class="Function">isPropIsDistLattice</a> <a id="10894" class="Symbol">:</a> <a id="10896" class="Symbol">{</a><a id="10897" href="Cubical.Algebra.DistLattice.Base.html#10897" class="Bound">L</a> <a id="10899" class="Symbol">:</a> <a id="10901" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10906" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="10907" class="Symbol">}</a> <a id="10909" class="Symbol">(</a><a id="10910" href="Cubical.Algebra.DistLattice.Base.html#10910" class="Bound">0l</a> <a id="10913" href="Cubical.Algebra.DistLattice.Base.html#10913" class="Bound">1l</a> <a id="10916" class="Symbol">:</a> <a id="10918" href="Cubical.Algebra.DistLattice.Base.html#10897" class="Bound">L</a><a id="10919" class="Symbol">)</a> <a id="10921" class="Symbol">(</a><a id="10922" href="Cubical.Algebra.DistLattice.Base.html#10922" class="Bound Operator">_∨l_</a> <a id="10927" href="Cubical.Algebra.DistLattice.Base.html#10927" class="Bound Operator">_∧l_</a> <a id="10932" class="Symbol">:</a> <a id="10934" href="Cubical.Algebra.DistLattice.Base.html#10897" class="Bound">L</a> <a id="10936" class="Symbol">→</a> <a id="10938" href="Cubical.Algebra.DistLattice.Base.html#10897" class="Bound">L</a> <a id="10940" class="Symbol">→</a> <a id="10942" href="Cubical.Algebra.DistLattice.Base.html#10897" class="Bound">L</a><a id="10943" class="Symbol">)</a>
             <a id="10958" class="Symbol">→</a> <a id="10960" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10967" class="Symbol">(</a><a id="10968" href="Cubical.Algebra.DistLattice.Base.html#809" class="Record">IsDistLattice</a> <a id="10982" href="Cubical.Algebra.DistLattice.Base.html#10910" class="Bound">0l</a> <a id="10985" href="Cubical.Algebra.DistLattice.Base.html#10913" class="Bound">1l</a> <a id="10988" href="Cubical.Algebra.DistLattice.Base.html#10922" class="Bound Operator">_∨l_</a> <a id="10993" href="Cubical.Algebra.DistLattice.Base.html#10927" class="Bound Operator">_∧l_</a><a id="10997" class="Symbol">)</a>
<a id="10999" href="Cubical.Algebra.DistLattice.Base.html#10874" class="Function">isPropIsDistLattice</a> <a id="11019" href="Cubical.Algebra.DistLattice.Base.html#11019" class="Bound">0l</a> <a id="11022" href="Cubical.Algebra.DistLattice.Base.html#11022" class="Bound">1l</a> <a id="11025" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">_∨l_</a> <a id="11030" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">_∧l_</a> <a id="11035" class="Symbol">(</a><a id="11036" href="Cubical.Algebra.DistLattice.Base.html#923" class="InductiveConstructor">isdistlattice</a> <a id="11050" href="Cubical.Algebra.DistLattice.Base.html#11050" class="Bound">LL</a> <a id="11053" href="Cubical.Algebra.DistLattice.Base.html#11053" class="Bound">LD1</a> <a id="11057" href="Cubical.Algebra.DistLattice.Base.html#11057" class="Bound">LD2</a><a id="11060" class="Symbol">)</a> <a id="11062" class="Symbol">(</a><a id="11063" href="Cubical.Algebra.DistLattice.Base.html#923" class="InductiveConstructor">isdistlattice</a> <a id="11077" href="Cubical.Algebra.DistLattice.Base.html#11077" class="Bound">ML</a> <a id="11080" href="Cubical.Algebra.DistLattice.Base.html#11080" class="Bound">MD1</a> <a id="11084" href="Cubical.Algebra.DistLattice.Base.html#11084" class="Bound">MD2</a><a id="11087" class="Symbol">)</a> <a id="11089" class="Symbol">=</a>
  <a id="11093" class="Symbol">λ</a> <a id="11095" href="Cubical.Algebra.DistLattice.Base.html#11095" class="Bound">i</a> <a id="11097" class="Symbol">→</a> <a id="11099" href="Cubical.Algebra.DistLattice.Base.html#923" class="InductiveConstructor">isdistlattice</a> <a id="11113" class="Symbol">(</a><a id="11114" href="Cubical.Algebra.Lattice.Base.html#5585" class="Function">isPropIsLattice</a> <a id="11130" class="Symbol">_</a> <a id="11132" class="Symbol">_</a> <a id="11134" class="Symbol">_</a> <a id="11136" class="Symbol">_</a> <a id="11138" href="Cubical.Algebra.DistLattice.Base.html#11050" class="Bound">LL</a> <a id="11141" href="Cubical.Algebra.DistLattice.Base.html#11077" class="Bound">ML</a> <a id="11144" href="Cubical.Algebra.DistLattice.Base.html#11095" class="Bound">i</a><a id="11145" class="Symbol">)</a> <a id="11147" class="Symbol">(</a><a id="11148" href="Cubical.Algebra.DistLattice.Base.html#11297" class="Function">isPropDist1</a> <a id="11160" href="Cubical.Algebra.DistLattice.Base.html#11053" class="Bound">LD1</a> <a id="11164" href="Cubical.Algebra.DistLattice.Base.html#11080" class="Bound">MD1</a> <a id="11168" href="Cubical.Algebra.DistLattice.Base.html#11095" class="Bound">i</a><a id="11169" class="Symbol">)</a>
                                                        <a id="11227" class="Symbol">(</a><a id="11228" href="Cubical.Algebra.DistLattice.Base.html#11524" class="Function">isPropDist2</a> <a id="11240" href="Cubical.Algebra.DistLattice.Base.html#11057" class="Bound">LD2</a> <a id="11244" href="Cubical.Algebra.DistLattice.Base.html#11084" class="Bound">MD2</a> <a id="11248" href="Cubical.Algebra.DistLattice.Base.html#11095" class="Bound">i</a><a id="11249" class="Symbol">)</a>
  <a id="11253" class="Keyword">where</a>
  <a id="11261" class="Keyword">open</a> <a id="11266" href="Cubical.Algebra.Lattice.Base.html#850" class="Module">IsLattice</a> <a id="11276" href="Cubical.Algebra.DistLattice.Base.html#11050" class="Bound">LL</a> <a id="11279" class="Keyword">using</a> <a id="11285" class="Symbol">(</a><a id="11286" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a><a id="11292" class="Symbol">)</a>

  <a id="11297" href="Cubical.Algebra.DistLattice.Base.html#11297" class="Function">isPropDist1</a> <a id="11309" class="Symbol">:</a> <a id="11311" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11318" class="Symbol">((</a><a id="11320" href="Cubical.Algebra.DistLattice.Base.html#11320" class="Bound">x</a> <a id="11322" href="Cubical.Algebra.DistLattice.Base.html#11322" class="Bound">y</a> <a id="11324" href="Cubical.Algebra.DistLattice.Base.html#11324" class="Bound">z</a> <a id="11326" class="Symbol">:</a> <a id="11328" class="Symbol">_)</a> <a id="11331" class="Symbol">→</a> <a id="11333" class="Symbol">(</a><a id="11334" href="Cubical.Algebra.DistLattice.Base.html#11320" class="Bound">x</a> <a id="11336" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11339" class="Symbol">(</a><a id="11340" href="Cubical.Algebra.DistLattice.Base.html#11322" class="Bound">y</a> <a id="11342" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11345" href="Cubical.Algebra.DistLattice.Base.html#11324" class="Bound">z</a><a id="11346" class="Symbol">)</a> <a id="11348" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11350" class="Symbol">(</a><a id="11351" href="Cubical.Algebra.DistLattice.Base.html#11320" class="Bound">x</a> <a id="11353" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11356" href="Cubical.Algebra.DistLattice.Base.html#11322" class="Bound">y</a><a id="11357" class="Symbol">)</a> <a id="11359" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11362" class="Symbol">(</a><a id="11363" href="Cubical.Algebra.DistLattice.Base.html#11320" class="Bound">x</a> <a id="11365" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11368" href="Cubical.Algebra.DistLattice.Base.html#11324" class="Bound">z</a><a id="11369" class="Symbol">))</a>
                                    <a id="11408" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11410" class="Symbol">((</a><a id="11412" href="Cubical.Algebra.DistLattice.Base.html#11322" class="Bound">y</a> <a id="11414" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11417" href="Cubical.Algebra.DistLattice.Base.html#11324" class="Bound">z</a><a id="11418" class="Symbol">)</a> <a id="11420" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11423" href="Cubical.Algebra.DistLattice.Base.html#11320" class="Bound">x</a> <a id="11425" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11427" class="Symbol">(</a><a id="11428" href="Cubical.Algebra.DistLattice.Base.html#11322" class="Bound">y</a> <a id="11430" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11433" href="Cubical.Algebra.DistLattice.Base.html#11320" class="Bound">x</a><a id="11434" class="Symbol">)</a> <a id="11436" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11439" class="Symbol">(</a><a id="11440" href="Cubical.Algebra.DistLattice.Base.html#11324" class="Bound">z</a> <a id="11442" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11445" href="Cubical.Algebra.DistLattice.Base.html#11320" class="Bound">x</a><a id="11446" class="Symbol">)))</a>
  <a id="11452" href="Cubical.Algebra.DistLattice.Base.html#11297" class="Function">isPropDist1</a> <a id="11464" class="Symbol">=</a> <a id="11466" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="11475" class="Symbol">(λ</a> <a id="11478" href="Cubical.Algebra.DistLattice.Base.html#11478" class="Bound">_</a> <a id="11480" href="Cubical.Algebra.DistLattice.Base.html#11480" class="Bound">_</a> <a id="11482" href="Cubical.Algebra.DistLattice.Base.html#11482" class="Bound">_</a> <a id="11484" class="Symbol">→</a> <a id="11486" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="11494" class="Symbol">(</a><a id="11495" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="11502" class="Symbol">_</a> <a id="11504" class="Symbol">_)</a> <a id="11507" class="Symbol">(</a><a id="11508" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="11515" class="Symbol">_</a> <a id="11517" class="Symbol">_))</a>

  <a id="11524" href="Cubical.Algebra.DistLattice.Base.html#11524" class="Function">isPropDist2</a> <a id="11536" class="Symbol">:</a> <a id="11538" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11545" class="Symbol">((</a><a id="11547" href="Cubical.Algebra.DistLattice.Base.html#11547" class="Bound">x</a> <a id="11549" href="Cubical.Algebra.DistLattice.Base.html#11549" class="Bound">y</a> <a id="11551" href="Cubical.Algebra.DistLattice.Base.html#11551" class="Bound">z</a> <a id="11553" class="Symbol">:</a> <a id="11555" class="Symbol">_)</a> <a id="11558" class="Symbol">→</a> <a id="11560" class="Symbol">(</a><a id="11561" href="Cubical.Algebra.DistLattice.Base.html#11547" class="Bound">x</a> <a id="11563" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11566" class="Symbol">(</a><a id="11567" href="Cubical.Algebra.DistLattice.Base.html#11549" class="Bound">y</a> <a id="11569" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11572" href="Cubical.Algebra.DistLattice.Base.html#11551" class="Bound">z</a><a id="11573" class="Symbol">)</a> <a id="11575" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11577" class="Symbol">(</a><a id="11578" href="Cubical.Algebra.DistLattice.Base.html#11547" class="Bound">x</a> <a id="11580" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11583" href="Cubical.Algebra.DistLattice.Base.html#11549" class="Bound">y</a><a id="11584" class="Symbol">)</a> <a id="11586" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11589" class="Symbol">(</a><a id="11590" href="Cubical.Algebra.DistLattice.Base.html#11547" class="Bound">x</a> <a id="11592" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11595" href="Cubical.Algebra.DistLattice.Base.html#11551" class="Bound">z</a><a id="11596" class="Symbol">))</a>
                                    <a id="11635" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11637" class="Symbol">((</a><a id="11639" href="Cubical.Algebra.DistLattice.Base.html#11549" class="Bound">y</a> <a id="11641" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11644" href="Cubical.Algebra.DistLattice.Base.html#11551" class="Bound">z</a><a id="11645" class="Symbol">)</a> <a id="11647" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11650" href="Cubical.Algebra.DistLattice.Base.html#11547" class="Bound">x</a> <a id="11652" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11654" class="Symbol">(</a><a id="11655" href="Cubical.Algebra.DistLattice.Base.html#11549" class="Bound">y</a> <a id="11657" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11660" href="Cubical.Algebra.DistLattice.Base.html#11547" class="Bound">x</a><a id="11661" class="Symbol">)</a> <a id="11663" href="Cubical.Algebra.DistLattice.Base.html#11025" class="Bound Operator">∨l</a> <a id="11666" class="Symbol">(</a><a id="11667" href="Cubical.Algebra.DistLattice.Base.html#11551" class="Bound">z</a> <a id="11669" href="Cubical.Algebra.DistLattice.Base.html#11030" class="Bound Operator">∧l</a> <a id="11672" href="Cubical.Algebra.DistLattice.Base.html#11547" class="Bound">x</a><a id="11673" class="Symbol">)))</a>
  <a id="11679" href="Cubical.Algebra.DistLattice.Base.html#11524" class="Function">isPropDist2</a> <a id="11691" class="Symbol">=</a> <a id="11693" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="11702" class="Symbol">(λ</a> <a id="11705" href="Cubical.Algebra.DistLattice.Base.html#11705" class="Bound">_</a> <a id="11707" href="Cubical.Algebra.DistLattice.Base.html#11707" class="Bound">_</a> <a id="11709" href="Cubical.Algebra.DistLattice.Base.html#11709" class="Bound">_</a> <a id="11711" class="Symbol">→</a> <a id="11713" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="11721" class="Symbol">(</a><a id="11722" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="11729" class="Symbol">_</a> <a id="11731" class="Symbol">_)</a> <a id="11734" class="Symbol">(</a><a id="11735" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="11742" class="Symbol">_</a> <a id="11744" class="Symbol">_))</a>

<a id="𝒮ᴰ-DistLattice"></a><a id="11749" href="Cubical.Algebra.DistLattice.Base.html#11749" class="Function">𝒮ᴰ-DistLattice</a> <a id="11764" class="Symbol">:</a> <a id="11766" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="11773" class="Symbol">(</a><a id="11774" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="11781" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="11782" class="Symbol">)</a> <a id="11784" href="Cubical.Algebra.DistLattice.Base.html#1746" class="Record">DistLatticeStr</a> <a id="11799" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a>
<a id="11801" href="Cubical.Algebra.DistLattice.Base.html#11749" class="Function">𝒮ᴰ-DistLattice</a> <a id="11816" class="Symbol">=</a>
  <a id="11820" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="11830" class="Symbol">(</a><a id="11831" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="11838" class="Symbol">_)</a> <a id="11841" href="Cubical.Algebra.DistLattice.Base.html#10447" class="Function">IsDistLatticeEquiv</a>
    <a id="11864" class="Symbol">(</a><a id="11865" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="11879" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="11885" href="Cubical.Algebra.DistLattice.Base.html#1840" class="Field">0l</a> <a id="11888" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11890" href="Cubical.Algebra.DistLattice.Base.html#12157" class="Function">null</a> <a id="11895" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11897" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">pres0</a> <a id="11903" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="11911" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="11917" href="Cubical.Algebra.DistLattice.Base.html#1862" class="Field">1l</a> <a id="11920" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11922" href="Cubical.Algebra.DistLattice.Base.html#12157" class="Function">null</a> <a id="11927" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11929" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">pres1</a> <a id="11935" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="11943" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="11949" href="Cubical.Algebra.DistLattice.Base.html#1884" class="Field Operator">_∨l_</a> <a id="11954" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11956" href="Cubical.Algebra.DistLattice.Base.html#12198" class="Function">bin</a> <a id="11960" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11962" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">pres∨l</a> <a id="11969" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="11977" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="11983" href="Cubical.Algebra.DistLattice.Base.html#1913" class="Field Operator">_∧l_</a> <a id="11988" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11990" href="Cubical.Algebra.DistLattice.Base.html#12198" class="Function">bin</a> <a id="11994" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="11996" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">pres∧l</a> <a id="12003" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="12011" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="12017" href="Cubical.Algebra.DistLattice.Base.html#1942" class="Field">isDistLattice</a> <a id="12031" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="12033" class="Symbol">(λ</a> <a id="12036" href="Cubical.Algebra.DistLattice.Base.html#12036" class="Bound">_</a> <a id="12038" href="Cubical.Algebra.DistLattice.Base.html#12038" class="Bound">_</a> <a id="12040" class="Symbol">→</a> <a id="12042" href="Cubical.Algebra.DistLattice.Base.html#10874" class="Function">isPropIsDistLattice</a>  <a id="12063" class="Symbol">_</a> <a id="12065" class="Symbol">_</a> <a id="12067" class="Symbol">_</a> <a id="12069" class="Symbol">_)</a> <a id="12072" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="12073" class="Symbol">)</a>
 <a id="12076" class="Keyword">where</a>
  <a id="12084" class="Keyword">open</a> <a id="12089" href="Cubical.Algebra.DistLattice.Base.html#1746" class="Module">DistLatticeStr</a>
  <a id="12106" class="Keyword">open</a> <a id="12111" href="Cubical.Algebra.Lattice.Base.html#4374" class="Module">IsLatticeHom</a>

  <a id="12127" class="Comment">-- faster with some sharing</a>
  <a id="12157" href="Cubical.Algebra.DistLattice.Base.html#12157" class="Function">null</a> <a id="12162" class="Symbol">=</a> <a id="12164" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="12175" class="Symbol">(</a><a id="12176" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="12183" class="Symbol">_)</a> <a id="12186" class="Symbol">(λ</a> <a id="12189" href="Cubical.Algebra.DistLattice.Base.html#12189" class="Bound">A</a> <a id="12191" class="Symbol">→</a> <a id="12193" href="Cubical.Algebra.DistLattice.Base.html#12189" class="Bound">A</a><a id="12194" class="Symbol">)</a>
  <a id="12198" href="Cubical.Algebra.DistLattice.Base.html#12198" class="Function">bin</a> <a id="12202" class="Symbol">=</a> <a id="12204" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="12215" class="Symbol">(</a><a id="12216" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="12223" class="Symbol">_)</a> <a id="12226" class="Symbol">(λ</a> <a id="12229" href="Cubical.Algebra.DistLattice.Base.html#12229" class="Bound">A</a> <a id="12231" class="Symbol">→</a> <a id="12233" href="Cubical.Algebra.DistLattice.Base.html#12229" class="Bound">A</a> <a id="12235" class="Symbol">→</a> <a id="12237" href="Cubical.Algebra.DistLattice.Base.html#12229" class="Bound">A</a> <a id="12239" class="Symbol">→</a> <a id="12241" href="Cubical.Algebra.DistLattice.Base.html#12229" class="Bound">A</a><a id="12242" class="Symbol">)</a>

<a id="DistLatticePath"></a><a id="12245" href="Cubical.Algebra.DistLattice.Base.html#12245" class="Function">DistLatticePath</a> <a id="12261" class="Symbol">:</a> <a id="12263" class="Symbol">(</a><a id="12264" href="Cubical.Algebra.DistLattice.Base.html#12264" class="Bound">L</a> <a id="12266" href="Cubical.Algebra.DistLattice.Base.html#12266" class="Bound">M</a> <a id="12268" class="Symbol">:</a> <a id="12270" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="12282" href="Cubical.Algebra.DistLattice.Base.html#788" class="Generalizable">ℓ</a><a id="12283" class="Symbol">)</a> <a id="12285" class="Symbol">→</a> <a id="12287" href="Cubical.Algebra.DistLattice.Base.html#10704" class="Function">DistLatticeEquiv</a> <a id="12304" href="Cubical.Algebra.DistLattice.Base.html#12264" class="Bound">L</a> <a id="12306" href="Cubical.Algebra.DistLattice.Base.html#12266" class="Bound">M</a> <a id="12308" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12310" class="Symbol">(</a><a id="12311" href="Cubical.Algebra.DistLattice.Base.html#12264" class="Bound">L</a> <a id="12313" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12315" href="Cubical.Algebra.DistLattice.Base.html#12266" class="Bound">M</a><a id="12316" class="Symbol">)</a>
<a id="12318" href="Cubical.Algebra.DistLattice.Base.html#12245" class="Function">DistLatticePath</a> <a id="12334" class="Symbol">=</a> <a id="12336" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="12338" href="Cubical.Algebra.DistLattice.Base.html#11749" class="Function">𝒮ᴰ-DistLattice</a> <a id="12353" class="Symbol">.</a><a id="12354" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.DistLattice.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.DistLattice.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--lossy-unification</a> <a id="33" class="Symbol">#-}</a>
<a id="37" class="Keyword">module</a> <a id="44" href="Cubical.Algebra.DistLattice.Properties.html" class="Module">Cubical.Algebra.DistLattice.Properties</a> <a id="83" class="Keyword">where</a>

<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Cubical.Structures.Auto.html" class="Module">Cubical.Structures.Auto</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Cubical.Structures.Macro.html" class="Module">Cubical.Structures.Macro</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Cubical.Algebra.Semilattice.html" class="Module">Cubical.Algebra.Semilattice</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Cubical.Algebra.Lattice.html" class="Module">Cubical.Algebra.Lattice</a>
<a id="796" class="Keyword">open</a> <a id="801" class="Keyword">import</a> <a id="808" href="Cubical.Algebra.DistLattice.Base.html" class="Module">Cubical.Algebra.DistLattice.Base</a>

<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="Cubical.Relation.Binary.Order.Poset.html" class="Module">Cubical.Relation.Binary.Order.Poset</a>

<a id="891" class="Keyword">private</a>
  <a id="901" class="Keyword">variable</a>
    <a id="914" href="Cubical.Algebra.DistLattice.Properties.html#914" class="Generalizable">ℓ</a> <a id="916" href="Cubical.Algebra.DistLattice.Properties.html#916" class="Generalizable">ℓ&#39;</a> <a id="919" href="Cubical.Algebra.DistLattice.Properties.html#919" class="Generalizable">ℓ&#39;&#39;</a> <a id="923" class="Symbol">:</a> <a id="925" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="932" class="Keyword">module</a> <a id="939" href="Cubical.Algebra.DistLattice.Properties.html#939" class="Module">_</a> <a id="941" class="Keyword">where</a>
  <a id="949" class="Keyword">open</a> <a id="954" href="Cubical.Algebra.Lattice.Properties.html#3530" class="Module">LatticeHoms</a>

  <a id="969" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="988" class="Symbol">:</a> <a id="990" class="Symbol">(</a><a id="991" href="Cubical.Algebra.DistLattice.Properties.html#991" class="Bound">L</a> <a id="993" class="Symbol">:</a> <a id="995" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1007" href="Cubical.Algebra.DistLattice.Properties.html#914" class="Generalizable">ℓ</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Algebra.DistLattice.Properties.html#1011" class="Bound">M</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1027" href="Cubical.Algebra.DistLattice.Properties.html#916" class="Generalizable">ℓ&#39;</a><a id="1029" class="Symbol">)</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Algebra.DistLattice.Properties.html#1032" class="Bound">N</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1048" href="Cubical.Algebra.DistLattice.Properties.html#919" class="Generalizable">ℓ&#39;&#39;</a><a id="1051" class="Symbol">)</a>
                  <a id="1071" class="Symbol">→</a> <a id="1073" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1088" href="Cubical.Algebra.DistLattice.Properties.html#991" class="Bound">L</a> <a id="1090" href="Cubical.Algebra.DistLattice.Properties.html#1011" class="Bound">M</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1109" href="Cubical.Algebra.DistLattice.Properties.html#1011" class="Bound">M</a> <a id="1111" href="Cubical.Algebra.DistLattice.Properties.html#1032" class="Bound">N</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1130" href="Cubical.Algebra.DistLattice.Properties.html#991" class="Bound">L</a> <a id="1132" href="Cubical.Algebra.DistLattice.Properties.html#1032" class="Bound">N</a>
  <a id="1136" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="1155" href="Cubical.Algebra.DistLattice.Properties.html#1155" class="Bound">L</a> <a id="1157" href="Cubical.Algebra.DistLattice.Properties.html#1157" class="Bound">M</a> <a id="1159" href="Cubical.Algebra.DistLattice.Properties.html#1159" class="Bound">N</a> <a id="1161" class="Symbol">=</a> <a id="1163" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="1178" class="Symbol">{</a><a id="1179" class="Argument">L</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="1203" href="Cubical.Algebra.DistLattice.Properties.html#1155" class="Bound">L</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="1227" href="Cubical.Algebra.DistLattice.Properties.html#1157" class="Bound">M</a><a id="1228" class="Symbol">}</a> <a id="1230" class="Symbol">{</a><a id="1231" href="Cubical.Algebra.DistLattice.Base.html#9993" class="Function">DistLattice→Lattice</a> <a id="1251" href="Cubical.Algebra.DistLattice.Properties.html#1159" class="Bound">N</a><a id="1252" class="Symbol">}</a>

  <a id="1257" href="Cubical.Algebra.DistLattice.Properties.html#1257" class="Function Operator">_∘dl_</a> <a id="1263" class="Symbol">:</a> <a id="1265" class="Symbol">{</a><a id="1266" href="Cubical.Algebra.DistLattice.Properties.html#1266" class="Bound">L</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1282" href="Cubical.Algebra.DistLattice.Properties.html#914" class="Generalizable">ℓ</a><a id="1283" class="Symbol">}</a> <a id="1285" class="Symbol">{</a><a id="1286" href="Cubical.Algebra.DistLattice.Properties.html#1286" class="Bound">M</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1302" href="Cubical.Algebra.DistLattice.Properties.html#916" class="Generalizable">ℓ&#39;</a><a id="1304" class="Symbol">}</a> <a id="1306" class="Symbol">{</a><a id="1307" href="Cubical.Algebra.DistLattice.Properties.html#1307" class="Bound">N</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1323" href="Cubical.Algebra.DistLattice.Properties.html#919" class="Generalizable">ℓ&#39;&#39;</a><a id="1326" class="Symbol">}</a>
        <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1353" href="Cubical.Algebra.DistLattice.Properties.html#1286" class="Bound">M</a> <a id="1355" href="Cubical.Algebra.DistLattice.Properties.html#1307" class="Bound">N</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1374" href="Cubical.Algebra.DistLattice.Properties.html#1266" class="Bound">L</a> <a id="1376" href="Cubical.Algebra.DistLattice.Properties.html#1286" class="Bound">M</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1395" href="Cubical.Algebra.DistLattice.Properties.html#1266" class="Bound">L</a> <a id="1397" href="Cubical.Algebra.DistLattice.Properties.html#1307" class="Bound">N</a>
  <a id="1401" href="Cubical.Algebra.DistLattice.Properties.html#1401" class="Bound">g</a> <a id="1403" href="Cubical.Algebra.DistLattice.Properties.html#1257" class="Function Operator">∘dl</a> <a id="1407" href="Cubical.Algebra.DistLattice.Properties.html#1407" class="Bound">f</a> <a id="1409" class="Symbol">=</a> <a id="1411" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="1430" class="Symbol">_</a> <a id="1432" class="Symbol">_</a> <a id="1434" class="Symbol">_</a> <a id="1436" href="Cubical.Algebra.DistLattice.Properties.html#1407" class="Bound">f</a> <a id="1438" href="Cubical.Algebra.DistLattice.Properties.html#1401" class="Bound">g</a>

  <a id="1443" href="Cubical.Algebra.DistLattice.Properties.html#1443" class="Function">compIdDistLatticeHom</a> <a id="1464" class="Symbol">:</a> <a id="1466" class="Symbol">{</a><a id="1467" href="Cubical.Algebra.DistLattice.Properties.html#1467" class="Bound">L</a> <a id="1469" href="Cubical.Algebra.DistLattice.Properties.html#1469" class="Bound">M</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1485" href="Cubical.Algebra.DistLattice.Properties.html#914" class="Generalizable">ℓ</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Cubical.Algebra.DistLattice.Properties.html#1489" class="Bound">f</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1508" href="Cubical.Algebra.DistLattice.Properties.html#1467" class="Bound">L</a> <a id="1510" href="Cubical.Algebra.DistLattice.Properties.html#1469" class="Bound">M</a><a id="1511" class="Symbol">)</a>
                    <a id="1533" class="Symbol">→</a> <a id="1535" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="1554" class="Symbol">_</a> <a id="1556" class="Symbol">_</a> <a id="1558" class="Symbol">_</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Cubical.Algebra.DistLattice.Base.html#10328" class="Function">idDistLatticeHom</a> <a id="1578" href="Cubical.Algebra.DistLattice.Properties.html#1467" class="Bound">L</a><a id="1579" class="Symbol">)</a> <a id="1581" href="Cubical.Algebra.DistLattice.Properties.html#1489" class="Bound">f</a> <a id="1583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1585" href="Cubical.Algebra.DistLattice.Properties.html#1489" class="Bound">f</a>
  <a id="1589" href="Cubical.Algebra.DistLattice.Properties.html#1443" class="Function">compIdDistLatticeHom</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Cubical.Algebra.Lattice.Properties.html#4556" class="Function">compIdLatticeHom</a>

  <a id="1632" href="Cubical.Algebra.DistLattice.Properties.html#1632" class="Function">idCompDistLatticeHom</a> <a id="1653" class="Symbol">:</a> <a id="1655" class="Symbol">{</a><a id="1656" href="Cubical.Algebra.DistLattice.Properties.html#1656" class="Bound">L</a> <a id="1658" href="Cubical.Algebra.DistLattice.Properties.html#1658" class="Bound">M</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1674" href="Cubical.Algebra.DistLattice.Properties.html#914" class="Generalizable">ℓ</a><a id="1675" class="Symbol">}</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Algebra.DistLattice.Properties.html#1678" class="Bound">f</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1697" href="Cubical.Algebra.DistLattice.Properties.html#1656" class="Bound">L</a> <a id="1699" href="Cubical.Algebra.DistLattice.Properties.html#1658" class="Bound">M</a><a id="1700" class="Symbol">)</a>
                    <a id="1722" class="Symbol">→</a> <a id="1724" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="1743" class="Symbol">_</a> <a id="1745" class="Symbol">_</a> <a id="1747" class="Symbol">_</a> <a id="1749" href="Cubical.Algebra.DistLattice.Properties.html#1678" class="Bound">f</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Algebra.DistLattice.Base.html#10328" class="Function">idDistLatticeHom</a> <a id="1769" href="Cubical.Algebra.DistLattice.Properties.html#1658" class="Bound">M</a><a id="1770" class="Symbol">)</a> <a id="1772" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1774" href="Cubical.Algebra.DistLattice.Properties.html#1678" class="Bound">f</a>
  <a id="1778" href="Cubical.Algebra.DistLattice.Properties.html#1632" class="Function">idCompDistLatticeHom</a> <a id="1799" class="Symbol">=</a> <a id="1801" href="Cubical.Algebra.Lattice.Properties.html#4717" class="Function">idCompLatticeHom</a>

  <a id="1821" href="Cubical.Algebra.DistLattice.Properties.html#1821" class="Function">compAssocDistLatticeHom</a> <a id="1845" class="Symbol">:</a> <a id="1847" class="Symbol">{</a><a id="1848" href="Cubical.Algebra.DistLattice.Properties.html#1848" class="Bound">L</a> <a id="1850" href="Cubical.Algebra.DistLattice.Properties.html#1850" class="Bound">M</a> <a id="1852" href="Cubical.Algebra.DistLattice.Properties.html#1852" class="Bound">N</a> <a id="1854" href="Cubical.Algebra.DistLattice.Properties.html#1854" class="Bound">U</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Cubical.Algebra.DistLattice.Base.html#2063" class="Function">DistLattice</a> <a id="1870" href="Cubical.Algebra.DistLattice.Properties.html#914" class="Generalizable">ℓ</a><a id="1871" class="Symbol">}</a>
                         <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Algebra.DistLattice.Properties.html#1899" class="Bound">f</a> <a id="1901" class="Symbol">:</a> <a id="1903" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1918" href="Cubical.Algebra.DistLattice.Properties.html#1848" class="Bound">L</a> <a id="1920" href="Cubical.Algebra.DistLattice.Properties.html#1850" class="Bound">M</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Cubical.Algebra.DistLattice.Properties.html#1924" class="Bound">g</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1943" href="Cubical.Algebra.DistLattice.Properties.html#1850" class="Bound">M</a> <a id="1945" href="Cubical.Algebra.DistLattice.Properties.html#1852" class="Bound">N</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Algebra.DistLattice.Properties.html#1949" class="Bound">h</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Cubical.Algebra.DistLattice.Base.html#10169" class="Function">DistLatticeHom</a> <a id="1968" href="Cubical.Algebra.DistLattice.Properties.html#1852" class="Bound">N</a> <a id="1970" href="Cubical.Algebra.DistLattice.Properties.html#1854" class="Bound">U</a><a id="1971" class="Symbol">)</a>
                       <a id="1996" class="Symbol">→</a> <a id="1998" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="2017" class="Symbol">_</a> <a id="2019" class="Symbol">_</a> <a id="2021" class="Symbol">_</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="2043" class="Symbol">_</a> <a id="2045" class="Symbol">_</a> <a id="2047" class="Symbol">_</a> <a id="2049" href="Cubical.Algebra.DistLattice.Properties.html#1899" class="Bound">f</a> <a id="2051" href="Cubical.Algebra.DistLattice.Properties.html#1924" class="Bound">g</a><a id="2052" class="Symbol">)</a> <a id="2054" href="Cubical.Algebra.DistLattice.Properties.html#1949" class="Bound">h</a>
                       <a id="2079" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2081" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="2100" class="Symbol">_</a> <a id="2102" class="Symbol">_</a> <a id="2104" class="Symbol">_</a> <a id="2106" href="Cubical.Algebra.DistLattice.Properties.html#1899" class="Bound">f</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Cubical.Algebra.DistLattice.Properties.html#969" class="Function">compDistLatticeHom</a> <a id="2128" class="Symbol">_</a> <a id="2130" class="Symbol">_</a> <a id="2132" class="Symbol">_</a> <a id="2134" href="Cubical.Algebra.DistLattice.Properties.html#1924" class="Bound">g</a> <a id="2136" href="Cubical.Algebra.DistLattice.Properties.html#1949" class="Bound">h</a><a id="2137" class="Symbol">)</a>
  <a id="2141" href="Cubical.Algebra.DistLattice.Properties.html#1821" class="Function">compAssocDistLatticeHom</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Cubical.Algebra.Lattice.Properties.html#4878" class="Function">compAssocLatticeHom</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.DistLattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.DistLattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.DistLattice.html" class="Module">Cubical.Algebra.DistLattice</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Algebra.DistLattice.Base.html" class="Module">Cubical.Algebra.DistLattice.Base</a> <a id="88" class="Keyword">public</a>
<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Algebra.DistLattice.Properties.html" class="Module">Cubical.Algebra.DistLattice.Properties</a> <a id="146" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Group.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a> <a id="35" class="Keyword">where</a>
<a id="41" class="Comment">{-
  Defines groups and adds the smart constructors [makeGroup-right] and [makeGroup-left]
  for constructing groups from less data than the standard [makeGroup] constructor.
-}</a>

<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="362" class="Keyword">using</a> <a id="368" class="Symbol">(</a><a id="369" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>

<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>


<a id="525" class="Keyword">private</a>
  <a id="535" class="Keyword">variable</a>
    <a id="548" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a> <a id="550" class="Symbol">:</a> <a id="552" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="559" class="Keyword">record</a> <a id="IsGroup"></a><a id="566" href="Cubical.Algebra.Group.Base.html#566" class="Record">IsGroup</a> <a id="574" class="Symbol">{</a><a id="575" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a> <a id="577" class="Symbol">:</a> <a id="579" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="584" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a><a id="585" class="Symbol">}</a>
               <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Algebra.Group.Base.html#603" class="Bound">1g</a> <a id="606" class="Symbol">:</a> <a id="608" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a><a id="609" class="Symbol">)</a> <a id="611" class="Symbol">(</a><a id="612" href="Cubical.Algebra.Group.Base.html#612" class="Bound Operator">_·_</a> <a id="616" class="Symbol">:</a> <a id="618" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a> <a id="620" class="Symbol">→</a> <a id="622" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a> <a id="624" class="Symbol">→</a> <a id="626" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a><a id="627" class="Symbol">)</a> <a id="629" class="Symbol">(</a><a id="630" href="Cubical.Algebra.Group.Base.html#630" class="Bound">inv</a> <a id="634" class="Symbol">:</a> <a id="636" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a> <a id="638" class="Symbol">→</a> <a id="640" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a><a id="641" class="Symbol">)</a> <a id="643" class="Symbol">:</a> <a id="645" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="650" href="Cubical.Algebra.Group.Base.html#584" class="Bound">ℓ</a> <a id="652" class="Keyword">where</a>

  <a id="661" class="Keyword">constructor</a> <a id="isgroup"></a><a id="673" href="Cubical.Algebra.Group.Base.html#673" class="InductiveConstructor">isgroup</a>

  <a id="684" class="Keyword">field</a>
    <a id="IsGroup.isMonoid"></a><a id="694" href="Cubical.Algebra.Group.Base.html#694" class="Field">isMonoid</a>  <a id="704" class="Symbol">:</a> <a id="706" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="715" href="Cubical.Algebra.Group.Base.html#603" class="Bound">1g</a> <a id="718" href="Cubical.Algebra.Group.Base.html#612" class="Bound Operator">_·_</a>
    <a id="IsGroup.·InvR"></a><a id="726" href="Cubical.Algebra.Group.Base.html#726" class="Field">·InvR</a> <a id="732" class="Symbol">:</a> <a id="734" class="Symbol">(</a><a id="735" href="Cubical.Algebra.Group.Base.html#735" class="Bound">x</a> <a id="737" class="Symbol">:</a> <a id="739" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a><a id="740" class="Symbol">)</a> <a id="742" class="Symbol">→</a> <a id="744" href="Cubical.Algebra.Group.Base.html#735" class="Bound">x</a> <a id="746" href="Cubical.Algebra.Group.Base.html#612" class="Bound Operator">·</a> <a id="748" href="Cubical.Algebra.Group.Base.html#630" class="Bound">inv</a> <a id="752" href="Cubical.Algebra.Group.Base.html#735" class="Bound">x</a> <a id="754" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="756" href="Cubical.Algebra.Group.Base.html#603" class="Bound">1g</a>
    <a id="IsGroup.·InvL"></a><a id="763" href="Cubical.Algebra.Group.Base.html#763" class="Field">·InvL</a> <a id="769" class="Symbol">:</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Algebra.Group.Base.html#772" class="Bound">x</a> <a id="774" class="Symbol">:</a> <a id="776" href="Cubical.Algebra.Group.Base.html#575" class="Bound">G</a><a id="777" class="Symbol">)</a> <a id="779" class="Symbol">→</a> <a id="781" href="Cubical.Algebra.Group.Base.html#630" class="Bound">inv</a> <a id="785" href="Cubical.Algebra.Group.Base.html#772" class="Bound">x</a> <a id="787" href="Cubical.Algebra.Group.Base.html#612" class="Bound Operator">·</a> <a id="789" href="Cubical.Algebra.Group.Base.html#772" class="Bound">x</a> <a id="791" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="793" href="Cubical.Algebra.Group.Base.html#603" class="Bound">1g</a>

  <a id="799" class="Keyword">open</a> <a id="804" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="813" href="Cubical.Algebra.Group.Base.html#694" class="Field">isMonoid</a> <a id="822" class="Keyword">public</a>

<a id="830" class="Keyword">unquoteDecl</a> <a id="IsGroupIsoΣ"></a><a id="842" href="Cubical.Algebra.Group.Base.html#842" class="Function">IsGroupIsoΣ</a> <a id="854" class="Symbol">=</a> <a id="856" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="874" href="Cubical.Algebra.Group.Base.html#842" class="Function">IsGroupIsoΣ</a> <a id="886" class="Symbol">(</a><a id="887" class="Keyword">quote</a> <a id="893" href="Cubical.Algebra.Group.Base.html#566" class="Record">IsGroup</a><a id="900" class="Symbol">)</a>

<a id="903" class="Keyword">record</a> <a id="GroupStr"></a><a id="910" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="919" class="Symbol">(</a><a id="920" href="Cubical.Algebra.Group.Base.html#920" class="Bound">G</a> <a id="922" class="Symbol">:</a> <a id="924" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="929" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">:</a> <a id="934" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="939" href="Cubical.Algebra.Group.Base.html#929" class="Bound">ℓ</a> <a id="941" class="Keyword">where</a>

  <a id="950" class="Keyword">constructor</a> <a id="groupstr"></a><a id="962" href="Cubical.Algebra.Group.Base.html#962" class="InductiveConstructor">groupstr</a>

  <a id="974" class="Keyword">field</a>
    <a id="GroupStr.1g"></a><a id="984" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a>      <a id="992" class="Symbol">:</a> <a id="994" href="Cubical.Algebra.Group.Base.html#920" class="Bound">G</a>
    <a id="GroupStr._·_"></a><a id="1000" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a>     <a id="1008" class="Symbol">:</a> <a id="1010" href="Cubical.Algebra.Group.Base.html#920" class="Bound">G</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.Algebra.Group.Base.html#920" class="Bound">G</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Cubical.Algebra.Group.Base.html#920" class="Bound">G</a>
    <a id="GroupStr.inv"></a><a id="1024" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a>     <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Algebra.Group.Base.html#920" class="Bound">G</a> <a id="1036" class="Symbol">→</a> <a id="1038" href="Cubical.Algebra.Group.Base.html#920" class="Bound">G</a>
    <a id="GroupStr.isGroup"></a><a id="1044" href="Cubical.Algebra.Group.Base.html#1044" class="Field">isGroup</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Cubical.Algebra.Group.Base.html#566" class="Record">IsGroup</a> <a id="1062" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="1065" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="1069" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a>

  <a id="1076" class="Keyword">infixr</a> <a id="1083" class="Number">7</a> <a id="1085" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a>

  <a id="1092" class="Keyword">open</a> <a id="1097" href="Cubical.Algebra.Group.Base.html#566" class="Module">IsGroup</a> <a id="1105" href="Cubical.Algebra.Group.Base.html#1044" class="Field">isGroup</a> <a id="1113" class="Keyword">public</a>

<a id="1121" class="Keyword">unquoteDecl</a> <a id="GroupStrIsoΣ"></a><a id="1133" href="Cubical.Algebra.Group.Base.html#1133" class="Function">GroupStrIsoΣ</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1166" href="Cubical.Algebra.Group.Base.html#1133" class="Function">GroupStrIsoΣ</a> <a id="1179" class="Symbol">(</a><a id="1180" class="Keyword">quote</a> <a id="1186" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a><a id="1194" class="Symbol">)</a>

<a id="Group"></a><a id="1197" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1203" class="Symbol">:</a> <a id="1205" class="Symbol">∀</a> <a id="1207" href="Cubical.Algebra.Group.Base.html#1207" class="Bound">ℓ</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1223" href="Cubical.Algebra.Group.Base.html#1207" class="Bound">ℓ</a><a id="1224" class="Symbol">)</a>
<a id="1226" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1232" href="Cubical.Algebra.Group.Base.html#1232" class="Bound">ℓ</a> <a id="1234" class="Symbol">=</a> <a id="1236" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1248" href="Cubical.Algebra.Group.Base.html#1232" class="Bound">ℓ</a> <a id="1250" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a>

<a id="Group₀"></a><a id="1260" href="Cubical.Algebra.Group.Base.html#1260" class="Function">Group₀</a> <a id="1267" class="Symbol">:</a> <a id="1269" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₁</a>
<a id="1275" href="Cubical.Algebra.Group.Base.html#1260" class="Function">Group₀</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1290" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>

<a id="group"></a><a id="1298" href="Cubical.Algebra.Group.Base.html#1298" class="Function">group</a> <a id="1304" class="Symbol">:</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Cubical.Algebra.Group.Base.html#1307" class="Bound">G</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1316" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Algebra.Group.Base.html#1320" class="Bound">1g</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Cubical.Algebra.Group.Base.html#1307" class="Bound">G</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Cubical.Algebra.Group.Base.html#1329" class="Bound Operator">_·_</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Cubical.Algebra.Group.Base.html#1307" class="Bound">G</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.Algebra.Group.Base.html#1307" class="Bound">G</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Cubical.Algebra.Group.Base.html#1307" class="Bound">G</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Cubical.Algebra.Group.Base.html#1347" class="Bound">inv</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Cubical.Algebra.Group.Base.html#1307" class="Bound">G</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Cubical.Algebra.Group.Base.html#1307" class="Bound">G</a><a id="1358" class="Symbol">)</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Cubical.Algebra.Group.Base.html#1361" class="Bound">h</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Cubical.Algebra.Group.Base.html#566" class="Record">IsGroup</a> <a id="1373" href="Cubical.Algebra.Group.Base.html#1320" class="Bound">1g</a> <a id="1376" href="Cubical.Algebra.Group.Base.html#1329" class="Bound Operator">_·_</a> <a id="1380" href="Cubical.Algebra.Group.Base.html#1347" class="Bound">inv</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1393" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a>
<a id="1395" href="Cubical.Algebra.Group.Base.html#1298" class="Function">group</a> <a id="1401" href="Cubical.Algebra.Group.Base.html#1401" class="Bound">G</a> <a id="1403" href="Cubical.Algebra.Group.Base.html#1403" class="Bound">1g</a> <a id="1406" href="Cubical.Algebra.Group.Base.html#1406" class="Bound Operator">_·_</a> <a id="1410" href="Cubical.Algebra.Group.Base.html#1410" class="Bound">inv</a> <a id="1414" href="Cubical.Algebra.Group.Base.html#1414" class="Bound">h</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Cubical.Algebra.Group.Base.html#1401" class="Bound">G</a> <a id="1420" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1422" href="Cubical.Algebra.Group.Base.html#962" class="InductiveConstructor">groupstr</a> <a id="1431" href="Cubical.Algebra.Group.Base.html#1403" class="Bound">1g</a> <a id="1434" href="Cubical.Algebra.Group.Base.html#1406" class="Bound Operator">_·_</a> <a id="1438" href="Cubical.Algebra.Group.Base.html#1410" class="Bound">inv</a> <a id="1442" href="Cubical.Algebra.Group.Base.html#1414" class="Bound">h</a>

<a id="makeIsGroup"></a><a id="1445" href="Cubical.Algebra.Group.Base.html#1445" class="Function">makeIsGroup</a> <a id="1457" class="Symbol">:</a> <a id="1459" class="Symbol">{</a><a id="1460" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1469" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a><a id="1470" class="Symbol">}</a> <a id="1472" class="Symbol">{</a><a id="1473" href="Cubical.Algebra.Group.Base.html#1473" class="Bound">e</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1478" class="Symbol">}</a> <a id="1480" class="Symbol">{</a><a id="1481" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">_·_</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">{</a> <a id="1500" href="Cubical.Algebra.Group.Base.html#1500" class="Bound">inv</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1511" class="Symbol">}</a>
              <a id="1527" class="Symbol">(</a><a id="1528" href="Cubical.Algebra.Group.Base.html#1528" class="Bound">is-setG</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1544" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1545" class="Symbol">)</a>
              <a id="1561" class="Symbol">(</a><a id="1562" href="Cubical.Algebra.Group.Base.html#1562" class="Bound">·Assoc</a> <a id="1569" class="Symbol">:</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Cubical.Algebra.Group.Base.html#1572" class="Bound">x</a> <a id="1574" href="Cubical.Algebra.Group.Base.html#1574" class="Bound">y</a> <a id="1576" href="Cubical.Algebra.Group.Base.html#1576" class="Bound">z</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Cubical.Algebra.Group.Base.html#1572" class="Bound">x</a> <a id="1587" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Algebra.Group.Base.html#1574" class="Bound">y</a> <a id="1592" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1594" href="Cubical.Algebra.Group.Base.html#1576" class="Bound">z</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Algebra.Group.Base.html#1572" class="Bound">x</a> <a id="1602" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1604" href="Cubical.Algebra.Group.Base.html#1574" class="Bound">y</a><a id="1605" class="Symbol">)</a> <a id="1607" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1609" href="Cubical.Algebra.Group.Base.html#1576" class="Bound">z</a><a id="1610" class="Symbol">)</a>
              <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Algebra.Group.Base.html#1627" class="Bound">·IdR</a> <a id="1632" class="Symbol">:</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Cubical.Algebra.Group.Base.html#1635" class="Bound">x</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1640" class="Symbol">)</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Cubical.Algebra.Group.Base.html#1635" class="Bound">x</a> <a id="1646" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1648" href="Cubical.Algebra.Group.Base.html#1473" class="Bound">e</a> <a id="1650" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1652" href="Cubical.Algebra.Group.Base.html#1635" class="Bound">x</a><a id="1653" class="Symbol">)</a>
              <a id="1669" class="Symbol">(</a><a id="1670" href="Cubical.Algebra.Group.Base.html#1670" class="Bound">·IdL</a> <a id="1675" class="Symbol">:</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Algebra.Group.Base.html#1678" class="Bound">x</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1683" class="Symbol">)</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Cubical.Algebra.Group.Base.html#1473" class="Bound">e</a> <a id="1689" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1691" href="Cubical.Algebra.Group.Base.html#1678" class="Bound">x</a> <a id="1693" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1695" href="Cubical.Algebra.Group.Base.html#1678" class="Bound">x</a><a id="1696" class="Symbol">)</a>
              <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Algebra.Group.Base.html#1713" class="Bound">·InvR</a> <a id="1719" class="Symbol">:</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Cubical.Algebra.Group.Base.html#1722" class="Bound">x</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1727" class="Symbol">)</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Cubical.Algebra.Group.Base.html#1722" class="Bound">x</a> <a id="1733" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1735" href="Cubical.Algebra.Group.Base.html#1500" class="Bound">inv</a> <a id="1739" href="Cubical.Algebra.Group.Base.html#1722" class="Bound">x</a> <a id="1741" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1743" href="Cubical.Algebra.Group.Base.html#1473" class="Bound">e</a><a id="1744" class="Symbol">)</a>
              <a id="1760" class="Symbol">(</a><a id="1761" href="Cubical.Algebra.Group.Base.html#1761" class="Bound">·InvL</a> <a id="1767" class="Symbol">:</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Cubical.Algebra.Group.Base.html#1770" class="Bound">x</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Cubical.Algebra.Group.Base.html#1460" class="Bound">G</a><a id="1775" class="Symbol">)</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Cubical.Algebra.Group.Base.html#1500" class="Bound">inv</a> <a id="1783" href="Cubical.Algebra.Group.Base.html#1770" class="Bound">x</a> <a id="1785" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">·</a> <a id="1787" href="Cubical.Algebra.Group.Base.html#1770" class="Bound">x</a> <a id="1789" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1791" href="Cubical.Algebra.Group.Base.html#1473" class="Bound">e</a><a id="1792" class="Symbol">)</a>
            <a id="1806" class="Symbol">→</a> <a id="1808" href="Cubical.Algebra.Group.Base.html#566" class="Record">IsGroup</a> <a id="1816" href="Cubical.Algebra.Group.Base.html#1473" class="Bound">e</a> <a id="1818" href="Cubical.Algebra.Group.Base.html#1481" class="Bound Operator">_·_</a> <a id="1822" href="Cubical.Algebra.Group.Base.html#1500" class="Bound">inv</a>
<a id="1826" href="Cubical.Algebra.Group.Base.html#694" class="Field">IsGroup.isMonoid</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Algebra.Group.Base.html#1445" class="Function">makeIsGroup</a> <a id="1856" href="Cubical.Algebra.Group.Base.html#1856" class="Bound">is-setG</a> <a id="1864" href="Cubical.Algebra.Group.Base.html#1864" class="Bound">·Assoc</a> <a id="1871" href="Cubical.Algebra.Group.Base.html#1871" class="Bound">·IdR</a> <a id="1876" href="Cubical.Algebra.Group.Base.html#1876" class="Bound">·IdL</a> <a id="1881" href="Cubical.Algebra.Group.Base.html#1881" class="Bound">·InvR</a> <a id="1887" href="Cubical.Algebra.Group.Base.html#1887" class="Bound">·InvL</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">=</a> <a id="1896" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1909" href="Cubical.Algebra.Group.Base.html#1856" class="Bound">is-setG</a> <a id="1917" href="Cubical.Algebra.Group.Base.html#1864" class="Bound">·Assoc</a> <a id="1924" href="Cubical.Algebra.Group.Base.html#1871" class="Bound">·IdR</a> <a id="1929" href="Cubical.Algebra.Group.Base.html#1876" class="Bound">·IdL</a>
<a id="1934" href="Cubical.Algebra.Group.Base.html#726" class="Field">IsGroup.·InvR</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Algebra.Group.Base.html#1445" class="Function">makeIsGroup</a> <a id="1961" href="Cubical.Algebra.Group.Base.html#1961" class="Bound">is-setG</a> <a id="1969" href="Cubical.Algebra.Group.Base.html#1969" class="Bound">·Assoc</a> <a id="1976" href="Cubical.Algebra.Group.Base.html#1976" class="Bound">·IdR</a> <a id="1981" href="Cubical.Algebra.Group.Base.html#1981" class="Bound">·IdL</a> <a id="1986" href="Cubical.Algebra.Group.Base.html#1986" class="Bound">·InvR</a> <a id="1992" href="Cubical.Algebra.Group.Base.html#1992" class="Bound">·InvL</a><a id="1997" class="Symbol">)</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Cubical.Algebra.Group.Base.html#1986" class="Bound">·InvR</a>
<a id="2007" href="Cubical.Algebra.Group.Base.html#763" class="Field">IsGroup.·InvL</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Cubical.Algebra.Group.Base.html#1445" class="Function">makeIsGroup</a> <a id="2034" href="Cubical.Algebra.Group.Base.html#2034" class="Bound">is-setG</a> <a id="2042" href="Cubical.Algebra.Group.Base.html#2042" class="Bound">·Assoc</a> <a id="2049" href="Cubical.Algebra.Group.Base.html#2049" class="Bound">·IdR</a> <a id="2054" href="Cubical.Algebra.Group.Base.html#2054" class="Bound">·IdL</a> <a id="2059" href="Cubical.Algebra.Group.Base.html#2059" class="Bound">·InvR</a> <a id="2065" href="Cubical.Algebra.Group.Base.html#2065" class="Bound">·InvL</a><a id="2070" class="Symbol">)</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Cubical.Algebra.Group.Base.html#2065" class="Bound">·InvL</a>

<a id="makeGroup"></a><a id="2081" href="Cubical.Algebra.Group.Base.html#2081" class="Function">makeGroup</a> <a id="2091" class="Symbol">:</a> <a id="2093" class="Symbol">{</a><a id="2094" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2103" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Cubical.Algebra.Group.Base.html#2107" class="Bound">1g</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">_·_</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a> <a id="2128" class="Symbol">→</a> <a id="2130" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Cubical.Algebra.Group.Base.html#2134" class="Bound">inv</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2145" class="Symbol">)</a>
            <a id="2159" class="Symbol">(</a><a id="2160" href="Cubical.Algebra.Group.Base.html#2160" class="Bound">is-setG</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2176" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2177" class="Symbol">)</a>
            <a id="2191" class="Symbol">(</a><a id="2192" href="Cubical.Algebra.Group.Base.html#2192" class="Bound">·Assoc</a> <a id="2199" class="Symbol">:</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Cubical.Algebra.Group.Base.html#2202" class="Bound">x</a> <a id="2204" href="Cubical.Algebra.Group.Base.html#2204" class="Bound">y</a> <a id="2206" href="Cubical.Algebra.Group.Base.html#2206" class="Bound">z</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2211" class="Symbol">)</a> <a id="2213" class="Symbol">→</a> <a id="2215" href="Cubical.Algebra.Group.Base.html#2202" class="Bound">x</a> <a id="2217" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Algebra.Group.Base.html#2204" class="Bound">y</a> <a id="2222" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2224" href="Cubical.Algebra.Group.Base.html#2206" class="Bound">z</a><a id="2225" class="Symbol">)</a> <a id="2227" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.Algebra.Group.Base.html#2202" class="Bound">x</a> <a id="2232" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2234" href="Cubical.Algebra.Group.Base.html#2204" class="Bound">y</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2239" href="Cubical.Algebra.Group.Base.html#2206" class="Bound">z</a><a id="2240" class="Symbol">)</a>
            <a id="2254" class="Symbol">(</a><a id="2255" href="Cubical.Algebra.Group.Base.html#2255" class="Bound">·IdR</a> <a id="2260" class="Symbol">:</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.Algebra.Group.Base.html#2263" class="Bound">x</a> <a id="2265" class="Symbol">:</a> <a id="2267" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="Cubical.Algebra.Group.Base.html#2263" class="Bound">x</a> <a id="2274" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2276" href="Cubical.Algebra.Group.Base.html#2107" class="Bound">1g</a> <a id="2279" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2281" href="Cubical.Algebra.Group.Base.html#2263" class="Bound">x</a><a id="2282" class="Symbol">)</a>
            <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Algebra.Group.Base.html#2297" class="Bound">·IdL</a> <a id="2302" class="Symbol">:</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Cubical.Algebra.Group.Base.html#2305" class="Bound">x</a> <a id="2307" class="Symbol">:</a> <a id="2309" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2310" class="Symbol">)</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Cubical.Algebra.Group.Base.html#2107" class="Bound">1g</a> <a id="2317" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2319" href="Cubical.Algebra.Group.Base.html#2305" class="Bound">x</a> <a id="2321" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2323" href="Cubical.Algebra.Group.Base.html#2305" class="Bound">x</a><a id="2324" class="Symbol">)</a>
            <a id="2338" class="Symbol">(</a><a id="2339" href="Cubical.Algebra.Group.Base.html#2339" class="Bound">·InvR</a> <a id="2345" class="Symbol">:</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.Algebra.Group.Base.html#2348" class="Bound">x</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">→</a> <a id="2357" href="Cubical.Algebra.Group.Base.html#2348" class="Bound">x</a> <a id="2359" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2361" href="Cubical.Algebra.Group.Base.html#2134" class="Bound">inv</a> <a id="2365" href="Cubical.Algebra.Group.Base.html#2348" class="Bound">x</a> <a id="2367" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2369" href="Cubical.Algebra.Group.Base.html#2107" class="Bound">1g</a><a id="2371" class="Symbol">)</a>
            <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Algebra.Group.Base.html#2386" class="Bound">·InvL</a> <a id="2392" class="Symbol">:</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Algebra.Group.Base.html#2395" class="Bound">x</a> <a id="2397" class="Symbol">:</a> <a id="2399" href="Cubical.Algebra.Group.Base.html#2094" class="Bound">G</a><a id="2400" class="Symbol">)</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Cubical.Algebra.Group.Base.html#2134" class="Bound">inv</a> <a id="2408" href="Cubical.Algebra.Group.Base.html#2395" class="Bound">x</a> <a id="2410" href="Cubical.Algebra.Group.Base.html#2116" class="Bound Operator">·</a> <a id="2412" href="Cubical.Algebra.Group.Base.html#2395" class="Bound">x</a> <a id="2414" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2416" href="Cubical.Algebra.Group.Base.html#2107" class="Bound">1g</a><a id="2418" class="Symbol">)</a>
          <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="2438" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a>
<a id="2440" href="Cubical.Algebra.Group.Base.html#2081" class="Function">makeGroup</a> <a id="2450" href="Cubical.Algebra.Group.Base.html#2450" class="Bound">1g</a> <a id="2453" href="Cubical.Algebra.Group.Base.html#2453" class="Bound Operator">_·_</a> <a id="2457" href="Cubical.Algebra.Group.Base.html#2457" class="Bound">inv</a> <a id="2461" href="Cubical.Algebra.Group.Base.html#2461" class="Bound">is-setG</a> <a id="2469" href="Cubical.Algebra.Group.Base.html#2469" class="Bound">·Assoc</a> <a id="2476" href="Cubical.Algebra.Group.Base.html#2476" class="Bound">·IdR</a> <a id="2481" href="Cubical.Algebra.Group.Base.html#2481" class="Bound">·IdL</a> <a id="2486" href="Cubical.Algebra.Group.Base.html#2486" class="Bound">·InvR</a> <a id="2492" href="Cubical.Algebra.Group.Base.html#2492" class="Bound">·InvL</a> <a id="2498" class="Symbol">=</a> <a id="2500" class="Symbol">_</a> <a id="2502" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2504" href="Cubical.Algebra.Group.Base.html#2521" class="Function">helper</a>
  <a id="2513" class="Keyword">where</a>
  <a id="2521" href="Cubical.Algebra.Group.Base.html#2521" class="Function">helper</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="2539" class="Symbol">_</a>
  <a id="2543" href="Cubical.Algebra.Group.Base.html#984" class="Field">GroupStr.1g</a> <a id="2555" href="Cubical.Algebra.Group.Base.html#2521" class="Function">helper</a> <a id="2562" class="Symbol">=</a> <a id="2564" href="Cubical.Algebra.Group.Base.html#2450" class="Bound">1g</a>
  <a id="2569" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="2582" href="Cubical.Algebra.Group.Base.html#2521" class="Function">helper</a> <a id="2589" class="Symbol">=</a> <a id="2591" href="Cubical.Algebra.Group.Base.html#2453" class="Bound Operator">_·_</a>
  <a id="2597" href="Cubical.Algebra.Group.Base.html#1024" class="Field">GroupStr.inv</a> <a id="2610" href="Cubical.Algebra.Group.Base.html#2521" class="Function">helper</a> <a id="2617" class="Symbol">=</a> <a id="2619" href="Cubical.Algebra.Group.Base.html#2457" class="Bound">inv</a>
  <a id="2625" href="Cubical.Algebra.Group.Base.html#1044" class="Field">GroupStr.isGroup</a> <a id="2642" href="Cubical.Algebra.Group.Base.html#2521" class="Function">helper</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Cubical.Algebra.Group.Base.html#1445" class="Function">makeIsGroup</a> <a id="2663" href="Cubical.Algebra.Group.Base.html#2461" class="Bound">is-setG</a> <a id="2671" href="Cubical.Algebra.Group.Base.html#2469" class="Bound">·Assoc</a> <a id="2678" href="Cubical.Algebra.Group.Base.html#2476" class="Bound">·IdR</a> <a id="2683" href="Cubical.Algebra.Group.Base.html#2481" class="Bound">·IdL</a> <a id="2688" href="Cubical.Algebra.Group.Base.html#2486" class="Bound">·InvR</a> <a id="2694" href="Cubical.Algebra.Group.Base.html#2492" class="Bound">·InvL</a>

<a id="Group→Monoid"></a><a id="2701" href="Cubical.Algebra.Group.Base.html#2701" class="Function">Group→Monoid</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="2722" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2733" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a>
<a id="2735" href="Cubical.Algebra.Group.Base.html#2701" class="Function">Group→Monoid</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Cubical.Algebra.Group.Base.html#2749" class="Bound">A</a> <a id="2751" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2753" href="Cubical.Algebra.Group.Base.html#962" class="InductiveConstructor">groupstr</a>  <a id="2763" class="Symbol">_</a> <a id="2765" class="Symbol">_</a> <a id="2767" class="Symbol">_</a> <a id="2769" href="Cubical.Algebra.Group.Base.html#2769" class="Bound">G</a><a id="2770" class="Symbol">)</a> <a id="2772" class="Symbol">=</a> <a id="2774" href="Cubical.Algebra.Group.Base.html#2749" class="Bound">A</a> <a id="2776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2778" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="2788" class="Symbol">_</a> <a id="2790" class="Symbol">_</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Algebra.Group.Base.html#694" class="Field">IsGroup.isMonoid</a> <a id="2810" href="Cubical.Algebra.Group.Base.html#2769" class="Bound">G</a><a id="2811" class="Symbol">)</a>

<a id="makeGroup-right"></a><a id="2814" href="Cubical.Algebra.Group.Base.html#2814" class="Function">makeGroup-right</a> <a id="2830" class="Symbol">:</a> <a id="2832" class="Symbol">{</a><a id="2833" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a> <a id="2835" class="Symbol">:</a> <a id="2837" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2842" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a><a id="2843" class="Symbol">}</a>
  <a id="2847" class="Symbol">→</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Cubical.Algebra.Group.Base.html#2850" class="Bound">1g</a> <a id="2853" class="Symbol">:</a> <a id="2855" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a><a id="2856" class="Symbol">)</a>
  <a id="2860" class="Symbol">→</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Cubical.Algebra.Group.Base.html#2863" class="Bound Operator">_·_</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a> <a id="2875" class="Symbol">→</a> <a id="2877" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a><a id="2878" class="Symbol">)</a>
  <a id="2882" class="Symbol">→</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Cubical.Algebra.Group.Base.html#2885" class="Bound">inv</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a><a id="2896" class="Symbol">)</a>
  <a id="2900" class="Symbol">→</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Algebra.Group.Base.html#2903" class="Bound">set</a> <a id="2907" class="Symbol">:</a> <a id="2909" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2915" href="Cubical.Algebra.Group.Base.html#2833" class="Bound">A</a><a id="2916" class="Symbol">)</a>
  <a id="2920" class="Symbol">→</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Cubical.Algebra.Group.Base.html#2923" class="Bound">·Assoc</a> <a id="2930" class="Symbol">:</a> <a id="2932" class="Symbol">∀</a> <a id="2934" href="Cubical.Algebra.Group.Base.html#2934" class="Bound">a</a> <a id="2936" href="Cubical.Algebra.Group.Base.html#2936" class="Bound">b</a> <a id="2938" href="Cubical.Algebra.Group.Base.html#2938" class="Bound">c</a> <a id="2940" class="Symbol">→</a> <a id="2942" href="Cubical.Algebra.Group.Base.html#2934" class="Bound">a</a> <a id="2944" href="Cubical.Algebra.Group.Base.html#2863" class="Bound Operator">·</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Cubical.Algebra.Group.Base.html#2936" class="Bound">b</a> <a id="2949" href="Cubical.Algebra.Group.Base.html#2863" class="Bound Operator">·</a> <a id="2951" href="Cubical.Algebra.Group.Base.html#2938" class="Bound">c</a><a id="2952" class="Symbol">)</a> <a id="2954" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Cubical.Algebra.Group.Base.html#2934" class="Bound">a</a> <a id="2959" href="Cubical.Algebra.Group.Base.html#2863" class="Bound Operator">·</a> <a id="2961" href="Cubical.Algebra.Group.Base.html#2936" class="Bound">b</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Cubical.Algebra.Group.Base.html#2863" class="Bound Operator">·</a> <a id="2966" href="Cubical.Algebra.Group.Base.html#2938" class="Bound">c</a><a id="2967" class="Symbol">)</a>
  <a id="2971" class="Symbol">→</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Cubical.Algebra.Group.Base.html#2974" class="Bound">·IdR</a> <a id="2979" class="Symbol">:</a> <a id="2981" class="Symbol">∀</a> <a id="2983" href="Cubical.Algebra.Group.Base.html#2983" class="Bound">a</a> <a id="2985" class="Symbol">→</a> <a id="2987" href="Cubical.Algebra.Group.Base.html#2983" class="Bound">a</a> <a id="2989" href="Cubical.Algebra.Group.Base.html#2863" class="Bound Operator">·</a> <a id="2991" href="Cubical.Algebra.Group.Base.html#2850" class="Bound">1g</a> <a id="2994" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2996" href="Cubical.Algebra.Group.Base.html#2983" class="Bound">a</a><a id="2997" class="Symbol">)</a>
  <a id="3001" class="Symbol">→</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Cubical.Algebra.Group.Base.html#3004" class="Bound">·InvR</a> <a id="3010" class="Symbol">:</a> <a id="3012" class="Symbol">∀</a> <a id="3014" href="Cubical.Algebra.Group.Base.html#3014" class="Bound">a</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Cubical.Algebra.Group.Base.html#3014" class="Bound">a</a> <a id="3020" href="Cubical.Algebra.Group.Base.html#2863" class="Bound Operator">·</a> <a id="3022" href="Cubical.Algebra.Group.Base.html#2885" class="Bound">inv</a> <a id="3026" href="Cubical.Algebra.Group.Base.html#3014" class="Bound">a</a> <a id="3028" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3030" href="Cubical.Algebra.Group.Base.html#2850" class="Bound">1g</a><a id="3032" class="Symbol">)</a>
  <a id="3036" class="Symbol">→</a> <a id="3038" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="3044" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a>
<a id="3046" href="Cubical.Algebra.Group.Base.html#2814" class="Function">makeGroup-right</a> <a id="3062" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a> <a id="3065" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">_·_</a> <a id="3069" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3073" href="Cubical.Algebra.Group.Base.html#3073" class="Bound">set</a> <a id="3077" href="Cubical.Algebra.Group.Base.html#3077" class="Bound">·Assoc</a> <a id="3084" href="Cubical.Algebra.Group.Base.html#3084" class="Bound">·IdR</a> <a id="3089" href="Cubical.Algebra.Group.Base.html#3089" class="Bound">·InvR</a> <a id="3095" class="Symbol">=</a>
  <a id="3099" href="Cubical.Algebra.Group.Base.html#2081" class="Function">makeGroup</a> <a id="3109" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a> <a id="3112" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">_·_</a> <a id="3116" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3120" href="Cubical.Algebra.Group.Base.html#3073" class="Bound">set</a> <a id="3124" href="Cubical.Algebra.Group.Base.html#3077" class="Bound">·Assoc</a> <a id="3131" href="Cubical.Algebra.Group.Base.html#3084" class="Bound">·IdR</a> <a id="3136" href="Cubical.Algebra.Group.Base.html#3823" class="Function">·IdL</a> <a id="3141" href="Cubical.Algebra.Group.Base.html#3089" class="Bound">·InvR</a> <a id="3147" href="Cubical.Algebra.Group.Base.html#3180" class="Function">·InvL</a>
  <a id="3155" class="Keyword">where</a>
    <a id="3165" class="Keyword">abstract</a>
      <a id="3180" href="Cubical.Algebra.Group.Base.html#3180" class="Function">·InvL</a> <a id="3186" class="Symbol">:</a> <a id="3188" class="Symbol">∀</a> <a id="3190" href="Cubical.Algebra.Group.Base.html#3190" class="Bound">a</a> <a id="3192" class="Symbol">→</a> <a id="3194" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3198" href="Cubical.Algebra.Group.Base.html#3190" class="Bound">a</a> <a id="3200" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3202" href="Cubical.Algebra.Group.Base.html#3190" class="Bound">a</a> <a id="3204" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3206" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a>
      <a id="3215" href="Cubical.Algebra.Group.Base.html#3180" class="Function">·InvL</a> <a id="3221" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3223" class="Symbol">=</a>
        <a id="3233" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3237" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3239" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3241" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a>
          <a id="3253" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3256" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Cubical.Algebra.Group.Base.html#3084" class="Bound">·IdR</a> <a id="3266" class="Symbol">_)</a>  <a id="3270" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3280" class="Symbol">(</a><a id="3281" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3285" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3287" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3289" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3290" class="Symbol">)</a> <a id="3292" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3294" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a>
          <a id="3307" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3310" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">_·_</a> <a id="3320" class="Symbol">_)</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.Algebra.Group.Base.html#3089" class="Bound">·InvR</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3340" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3341" class="Symbol">)))</a> <a id="3345" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3355" class="Symbol">(</a><a id="3356" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3360" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3362" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3364" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3365" class="Symbol">)</a> <a id="3367" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3374" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3376" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3388" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3389" class="Symbol">)))</a>
          <a id="3403" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3406" href="Cubical.Algebra.Group.Base.html#3077" class="Bound">·Assoc</a> <a id="3413" class="Symbol">_</a> <a id="3415" class="Symbol">_</a> <a id="3417" class="Symbol">_</a> <a id="3419" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3429" class="Symbol">((</a><a id="3431" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3435" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3437" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3439" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3440" class="Symbol">)</a> <a id="3442" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3449" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3450" class="Symbol">))</a> <a id="3453" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3460" class="Symbol">(</a><a id="3461" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3465" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3466" class="Symbol">))</a>
          <a id="3479" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3482" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3487" class="Symbol">(λ</a> <a id="3490" href="Cubical.Algebra.Group.Base.html#3490" class="Bound">□</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Cubical.Algebra.Group.Base.html#3490" class="Bound">□</a> <a id="3496" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3498" class="Symbol">_)</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Cubical.Algebra.Group.Base.html#3077" class="Bound">·Assoc</a> <a id="3514" class="Symbol">_</a> <a id="3516" class="Symbol">_</a> <a id="3518" class="Symbol">_))</a> <a id="3522" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3532" class="Symbol">(</a><a id="3533" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3537" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3539" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3544" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3546" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3550" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3551" class="Symbol">))</a> <a id="3554" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3566" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3567" class="Symbol">))</a>
          <a id="3580" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3583" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3588" class="Symbol">(λ</a> <a id="3591" href="Cubical.Algebra.Group.Base.html#3591" class="Bound">□</a> <a id="3593" class="Symbol">→</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3600" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3602" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3604" href="Cubical.Algebra.Group.Base.html#3591" class="Bound">□</a><a id="3605" class="Symbol">)</a> <a id="3607" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3614" class="Symbol">(</a><a id="3615" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3619" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3620" class="Symbol">)))</a> <a id="3624" class="Symbol">(</a><a id="3625" href="Cubical.Algebra.Group.Base.html#3089" class="Bound">·InvR</a> <a id="3631" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3632" class="Symbol">)</a> <a id="3634" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3644" class="Symbol">(</a><a id="3645" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3649" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3651" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3653" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a><a id="3655" class="Symbol">)</a> <a id="3657" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3659" class="Symbol">(</a><a id="3660" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3664" class="Symbol">(</a><a id="3665" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3669" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3670" class="Symbol">))</a>
          <a id="3683" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3686" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3691" class="Symbol">(λ</a> <a id="3694" href="Cubical.Algebra.Group.Base.html#3694" class="Bound">□</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Cubical.Algebra.Group.Base.html#3694" class="Bound">□</a> <a id="3700" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3712" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3713" class="Symbol">)))</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Algebra.Group.Base.html#3084" class="Bound">·IdR</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3728" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3729" class="Symbol">))</a> <a id="3732" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3742" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3746" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a> <a id="3748" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3760" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3761" class="Symbol">))</a>
          <a id="3774" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3777" href="Cubical.Algebra.Group.Base.html#3089" class="Bound">·InvR</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3788" href="Cubical.Algebra.Group.Base.html#3221" class="Bound">a</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3801" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a>
          <a id="3814" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="3823" href="Cubical.Algebra.Group.Base.html#3823" class="Function">·IdL</a> <a id="3828" class="Symbol">:</a> <a id="3830" class="Symbol">∀</a> <a id="3832" href="Cubical.Algebra.Group.Base.html#3832" class="Bound">a</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a> <a id="3839" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3841" href="Cubical.Algebra.Group.Base.html#3832" class="Bound">a</a> <a id="3843" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3845" href="Cubical.Algebra.Group.Base.html#3832" class="Bound">a</a>
      <a id="3853" href="Cubical.Algebra.Group.Base.html#3823" class="Function">·IdL</a> <a id="3858" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a> <a id="3860" class="Symbol">=</a>
        <a id="3870" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a> <a id="3873" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3875" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a>
          <a id="3887" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3890" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.Algebra.Group.Base.html#3898" class="Bound">b</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Cubical.Algebra.Group.Base.html#3898" class="Bound">b</a> <a id="3904" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3906" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.Algebra.Group.Base.html#3089" class="Bound">·InvR</a> <a id="3921" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a><a id="3922" class="Symbol">))</a> <a id="3925" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3935" class="Symbol">(</a><a id="3936" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a> <a id="3938" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3940" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="3944" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a><a id="3945" class="Symbol">)</a> <a id="3947" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3949" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a>
          <a id="3961" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3964" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Algebra.Group.Base.html#3077" class="Bound">·Assoc</a> <a id="3976" class="Symbol">_</a> <a id="3978" class="Symbol">_</a> <a id="3980" class="Symbol">_)</a> <a id="3983" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3993" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a> <a id="3995" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="3997" class="Symbol">(</a><a id="3998" href="Cubical.Algebra.Group.Base.html#3069" class="Bound">inv</a> <a id="4002" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a> <a id="4004" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="4006" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a><a id="4007" class="Symbol">)</a>
          <a id="4019" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4022" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4027" class="Symbol">(</a><a id="4028" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a> <a id="4030" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·_</a><a id="4032" class="Symbol">)</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Cubical.Algebra.Group.Base.html#3180" class="Function">·InvL</a> <a id="4041" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a><a id="4042" class="Symbol">)</a> <a id="4044" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4054" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a> <a id="4056" href="Cubical.Algebra.Group.Base.html#3065" class="Bound Operator">·</a> <a id="4058" href="Cubical.Algebra.Group.Base.html#3062" class="Bound">1g</a>
          <a id="4071" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4074" href="Cubical.Algebra.Group.Base.html#3084" class="Bound">·IdR</a> <a id="4079" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a> <a id="4081" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4091" href="Cubical.Algebra.Group.Base.html#3858" class="Bound">a</a>
          <a id="4103" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="makeGroup-left"></a><a id="4106" href="Cubical.Algebra.Group.Base.html#4106" class="Function">makeGroup-left</a> <a id="4121" class="Symbol">:</a> <a id="4123" class="Symbol">{</a><a id="4124" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a> <a id="4126" class="Symbol">:</a> <a id="4128" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4133" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a><a id="4134" class="Symbol">}</a>
  <a id="4138" class="Symbol">→</a> <a id="4140" class="Symbol">(</a><a id="4141" href="Cubical.Algebra.Group.Base.html#4141" class="Bound">1g</a> <a id="4144" class="Symbol">:</a> <a id="4146" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a><a id="4147" class="Symbol">)</a>
  <a id="4151" class="Symbol">→</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Algebra.Group.Base.html#4154" class="Bound Operator">_·_</a> <a id="4158" class="Symbol">:</a> <a id="4160" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a> <a id="4162" class="Symbol">→</a> <a id="4164" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a> <a id="4166" class="Symbol">→</a> <a id="4168" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a><a id="4169" class="Symbol">)</a>
  <a id="4173" class="Symbol">→</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Cubical.Algebra.Group.Base.html#4176" class="Bound">inv</a> <a id="4180" class="Symbol">:</a> <a id="4182" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a> <a id="4184" class="Symbol">→</a> <a id="4186" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a><a id="4187" class="Symbol">)</a>
  <a id="4191" class="Symbol">→</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Cubical.Algebra.Group.Base.html#4194" class="Bound">set</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4206" href="Cubical.Algebra.Group.Base.html#4124" class="Bound">A</a><a id="4207" class="Symbol">)</a>
  <a id="4211" class="Symbol">→</a> <a id="4213" class="Symbol">(</a><a id="4214" href="Cubical.Algebra.Group.Base.html#4214" class="Bound">·Assoc</a> <a id="4221" class="Symbol">:</a> <a id="4223" class="Symbol">∀</a> <a id="4225" href="Cubical.Algebra.Group.Base.html#4225" class="Bound">a</a> <a id="4227" href="Cubical.Algebra.Group.Base.html#4227" class="Bound">b</a> <a id="4229" href="Cubical.Algebra.Group.Base.html#4229" class="Bound">c</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Cubical.Algebra.Group.Base.html#4225" class="Bound">a</a> <a id="4235" href="Cubical.Algebra.Group.Base.html#4154" class="Bound Operator">·</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Algebra.Group.Base.html#4227" class="Bound">b</a> <a id="4240" href="Cubical.Algebra.Group.Base.html#4154" class="Bound Operator">·</a> <a id="4242" href="Cubical.Algebra.Group.Base.html#4229" class="Bound">c</a><a id="4243" class="Symbol">)</a> <a id="4245" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Cubical.Algebra.Group.Base.html#4225" class="Bound">a</a> <a id="4250" href="Cubical.Algebra.Group.Base.html#4154" class="Bound Operator">·</a> <a id="4252" href="Cubical.Algebra.Group.Base.html#4227" class="Bound">b</a><a id="4253" class="Symbol">)</a> <a id="4255" href="Cubical.Algebra.Group.Base.html#4154" class="Bound Operator">·</a> <a id="4257" href="Cubical.Algebra.Group.Base.html#4229" class="Bound">c</a><a id="4258" class="Symbol">)</a>
  <a id="4262" class="Symbol">→</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Algebra.Group.Base.html#4265" class="Bound">·IdL</a> <a id="4270" class="Symbol">:</a> <a id="4272" class="Symbol">∀</a> <a id="4274" href="Cubical.Algebra.Group.Base.html#4274" class="Bound">a</a> <a id="4276" class="Symbol">→</a> <a id="4278" href="Cubical.Algebra.Group.Base.html#4141" class="Bound">1g</a> <a id="4281" href="Cubical.Algebra.Group.Base.html#4154" class="Bound Operator">·</a> <a id="4283" href="Cubical.Algebra.Group.Base.html#4274" class="Bound">a</a> <a id="4285" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4287" href="Cubical.Algebra.Group.Base.html#4274" class="Bound">a</a><a id="4288" class="Symbol">)</a>
  <a id="4292" class="Symbol">→</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Cubical.Algebra.Group.Base.html#4295" class="Bound">·InvL</a> <a id="4301" class="Symbol">:</a> <a id="4303" class="Symbol">∀</a> <a id="4305" href="Cubical.Algebra.Group.Base.html#4305" class="Bound">a</a> <a id="4307" class="Symbol">→</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Cubical.Algebra.Group.Base.html#4176" class="Bound">inv</a> <a id="4314" href="Cubical.Algebra.Group.Base.html#4305" class="Bound">a</a><a id="4315" class="Symbol">)</a> <a id="4317" href="Cubical.Algebra.Group.Base.html#4154" class="Bound Operator">·</a> <a id="4319" href="Cubical.Algebra.Group.Base.html#4305" class="Bound">a</a> <a id="4321" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4323" href="Cubical.Algebra.Group.Base.html#4141" class="Bound">1g</a><a id="4325" class="Symbol">)</a>
  <a id="4329" class="Symbol">→</a> <a id="4331" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="4337" href="Cubical.Algebra.Group.Base.html#548" class="Generalizable">ℓ</a>
<a id="4339" href="Cubical.Algebra.Group.Base.html#4106" class="Function">makeGroup-left</a> <a id="4354" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a> <a id="4357" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">_·_</a> <a id="4361" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4365" href="Cubical.Algebra.Group.Base.html#4365" class="Bound">set</a> <a id="4369" href="Cubical.Algebra.Group.Base.html#4369" class="Bound">·Assoc</a> <a id="4376" href="Cubical.Algebra.Group.Base.html#4376" class="Bound">·IdL</a> <a id="4381" href="Cubical.Algebra.Group.Base.html#4381" class="Bound">·InvL</a> <a id="4387" class="Symbol">=</a>
  <a id="4391" href="Cubical.Algebra.Group.Base.html#2081" class="Function">makeGroup</a> <a id="4401" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a> <a id="4404" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">_·_</a> <a id="4408" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4412" href="Cubical.Algebra.Group.Base.html#4365" class="Bound">set</a> <a id="4416" href="Cubical.Algebra.Group.Base.html#4369" class="Bound">·Assoc</a> <a id="4423" href="Cubical.Algebra.Group.Base.html#5149" class="Function">·IdR</a> <a id="4428" href="Cubical.Algebra.Group.Base.html#4376" class="Bound">·IdL</a> <a id="4433" href="Cubical.Algebra.Group.Base.html#4472" class="Function">·InvR</a> <a id="4439" href="Cubical.Algebra.Group.Base.html#4381" class="Bound">·InvL</a>
  <a id="4447" class="Keyword">where</a>
    <a id="4457" class="Keyword">abstract</a>
      <a id="4472" href="Cubical.Algebra.Group.Base.html#4472" class="Function">·InvR</a> <a id="4478" class="Symbol">:</a> <a id="4480" class="Symbol">∀</a> <a id="4482" href="Cubical.Algebra.Group.Base.html#4482" class="Bound">a</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Cubical.Algebra.Group.Base.html#4482" class="Bound">a</a> <a id="4488" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4490" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4494" href="Cubical.Algebra.Group.Base.html#4482" class="Bound">a</a> <a id="4496" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4498" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a>
      <a id="4507" href="Cubical.Algebra.Group.Base.html#4472" class="Function">·InvR</a> <a id="4513" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4515" class="Symbol">=</a>
        <a id="4525" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4527" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4529" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4533" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a>
          <a id="4545" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4548" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Cubical.Algebra.Group.Base.html#4376" class="Bound">·IdL</a> <a id="4558" class="Symbol">_)</a>  <a id="4562" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4572" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a> <a id="4575" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4577" class="Symbol">(</a><a id="4578" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4580" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4582" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4586" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4587" class="Symbol">)</a>
          <a id="4599" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4607" class="Symbol">(λ</a> <a id="4610" href="Cubical.Algebra.Group.Base.html#4610" class="Bound">b</a> <a id="4612" class="Symbol">→</a> <a id="4614" href="Cubical.Algebra.Group.Base.html#4610" class="Bound">b</a> <a id="4616" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4618" class="Symbol">(</a><a id="4619" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4621" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4623" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4627" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4628" class="Symbol">))</a> <a id="4631" class="Symbol">(</a><a id="4632" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Cubical.Algebra.Group.Base.html#4381" class="Bound">·InvL</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4648" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4649" class="Symbol">)))</a> <a id="4653" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4663" class="Symbol">(</a><a id="4664" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4673" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4674" class="Symbol">)</a> <a id="4676" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4678" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4682" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4683" class="Symbol">)</a> <a id="4685" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4690" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4692" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4696" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4697" class="Symbol">)</a>
          <a id="4709" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4712" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Cubical.Algebra.Group.Base.html#4369" class="Bound">·Assoc</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4734" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4735" class="Symbol">))</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4743" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4744" class="Symbol">)</a> <a id="4746" class="Symbol">_)</a> <a id="4749" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4759" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4763" class="Symbol">(</a><a id="4764" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4768" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4769" class="Symbol">)</a> <a id="4771" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4778" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4780" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4785" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4787" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4791" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4792" class="Symbol">))</a>
          <a id="4805" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4808" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4813" class="Symbol">(</a><a id="4814" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4823" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4824" class="Symbol">)</a> <a id="4826" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·_</a><a id="4828" class="Symbol">)</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Cubical.Algebra.Group.Base.html#4369" class="Bound">·Assoc</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4843" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4844" class="Symbol">)</a> <a id="4846" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4853" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4854" class="Symbol">))</a> <a id="4857" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4867" class="Symbol">(</a><a id="4868" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4877" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4878" class="Symbol">))</a> <a id="4881" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4883" class="Symbol">((</a><a id="4885" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4889" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a> <a id="4891" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4893" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4894" class="Symbol">)</a> <a id="4896" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4898" class="Symbol">(</a><a id="4899" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4903" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4904" class="Symbol">))</a>
          <a id="4917" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4920" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4925" class="Symbol">(λ</a> <a id="4928" href="Cubical.Algebra.Group.Base.html#4928" class="Bound">b</a> <a id="4930" class="Symbol">→</a> <a id="4932" class="Symbol">(</a><a id="4933" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4937" class="Symbol">(</a><a id="4938" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4942" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4943" class="Symbol">))</a> <a id="4946" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.Algebra.Group.Base.html#4928" class="Bound">b</a> <a id="4951" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4953" class="Symbol">(</a><a id="4954" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4958" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4959" class="Symbol">)))</a> <a id="4963" class="Symbol">(</a><a id="4964" href="Cubical.Algebra.Group.Base.html#4381" class="Bound">·InvL</a> <a id="4970" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4971" class="Symbol">)</a> <a id="4973" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="4983" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4987" class="Symbol">(</a><a id="4988" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="4992" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="4993" class="Symbol">)</a> <a id="4995" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a> <a id="5001" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5003" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5007" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="5008" class="Symbol">)</a>
          <a id="5020" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5023" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5038" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="5039" class="Symbol">)</a> <a id="5041" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·_</a><a id="5043" class="Symbol">)</a> <a id="5045" class="Symbol">(</a><a id="5046" href="Cubical.Algebra.Group.Base.html#4376" class="Bound">·IdL</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5056" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="5057" class="Symbol">))</a> <a id="5060" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5070" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5074" class="Symbol">(</a><a id="5075" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5079" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="5080" class="Symbol">)</a> <a id="5082" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5084" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5088" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a>
          <a id="5100" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5103" href="Cubical.Algebra.Group.Base.html#4381" class="Bound">·InvL</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5114" href="Cubical.Algebra.Group.Base.html#4513" class="Bound">a</a><a id="5115" class="Symbol">)</a> <a id="5117" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5127" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a>
          <a id="5140" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="5149" href="Cubical.Algebra.Group.Base.html#5149" class="Function">·IdR</a> <a id="5154" class="Symbol">:</a> <a id="5156" class="Symbol">∀</a> <a id="5158" href="Cubical.Algebra.Group.Base.html#5158" class="Bound">a</a> <a id="5160" class="Symbol">→</a> <a id="5162" href="Cubical.Algebra.Group.Base.html#5158" class="Bound">a</a> <a id="5164" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5166" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a> <a id="5169" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5171" href="Cubical.Algebra.Group.Base.html#5158" class="Bound">a</a>
      <a id="5179" href="Cubical.Algebra.Group.Base.html#5149" class="Function">·IdR</a> <a id="5184" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5186" class="Symbol">=</a>
        <a id="5196" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5198" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5200" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a>
          <a id="5213" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5216" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5221" class="Symbol">(</a><a id="5222" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5224" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·_</a><a id="5226" class="Symbol">)</a> <a id="5228" class="Symbol">(</a><a id="5229" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Cubical.Algebra.Group.Base.html#4381" class="Bound">·InvL</a> <a id="5240" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a><a id="5241" class="Symbol">))</a> <a id="5244" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5254" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5256" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5258" class="Symbol">(</a><a id="5259" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5263" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5265" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5267" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a><a id="5268" class="Symbol">)</a>
          <a id="5280" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5283" href="Cubical.Algebra.Group.Base.html#4369" class="Bound">·Assoc</a> <a id="5290" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5292" class="Symbol">(</a><a id="5293" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5297" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a><a id="5298" class="Symbol">)</a> <a id="5300" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5302" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5312" class="Symbol">(</a><a id="5313" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5315" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5317" href="Cubical.Algebra.Group.Base.html#4361" class="Bound">inv</a> <a id="5321" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a><a id="5322" class="Symbol">)</a> <a id="5324" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5326" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a>
          <a id="5338" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5341" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5346" class="Symbol">(λ</a> <a id="5349" href="Cubical.Algebra.Group.Base.html#5349" class="Bound">b</a> <a id="5351" class="Symbol">→</a> <a id="5353" href="Cubical.Algebra.Group.Base.html#5349" class="Bound">b</a> <a id="5355" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5357" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a><a id="5358" class="Symbol">)</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Cubical.Algebra.Group.Base.html#4472" class="Function">·InvR</a> <a id="5367" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a><a id="5368" class="Symbol">)</a> <a id="5370" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5380" href="Cubical.Algebra.Group.Base.html#4354" class="Bound">1g</a> <a id="5383" href="Cubical.Algebra.Group.Base.html#4357" class="Bound Operator">·</a> <a id="5385" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a>
          <a id="5397" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5400" href="Cubical.Algebra.Group.Base.html#4376" class="Bound">·IdL</a> <a id="5405" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a> <a id="5407" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="5417" href="Cubical.Algebra.Group.Base.html#5184" class="Bound">a</a>
          <a id="5429" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="sumFinGroup"></a><a id="5432" href="Cubical.Algebra.Group.Base.html#5432" class="Function">sumFinGroup</a> <a id="5444" class="Symbol">:</a> <a id="5446" class="Symbol">∀</a> <a id="5448" class="Symbol">{</a><a id="5449" href="Cubical.Algebra.Group.Base.html#5449" class="Bound">ℓ</a><a id="5450" class="Symbol">}</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Cubical.Algebra.Group.Base.html#5453" class="Bound">G</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="5463" href="Cubical.Algebra.Group.Base.html#5449" class="Bound">ℓ</a><a id="5464" class="Symbol">)</a> <a id="5466" class="Symbol">{</a><a id="5467" href="Cubical.Algebra.Group.Base.html#5467" class="Bound">n</a> <a id="5469" class="Symbol">:</a> <a id="5471" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5472" class="Symbol">}</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Cubical.Algebra.Group.Base.html#5475" class="Bound">f</a> <a id="5477" class="Symbol">:</a> <a id="5479" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="5483" href="Cubical.Algebra.Group.Base.html#5467" class="Bound">n</a> <a id="5485" class="Symbol">→</a> <a id="5487" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5491" href="Cubical.Algebra.Group.Base.html#5453" class="Bound">G</a><a id="5492" class="Symbol">)</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5500" href="Cubical.Algebra.Group.Base.html#5453" class="Bound">G</a>
<a id="5502" href="Cubical.Algebra.Group.Base.html#5432" class="Function">sumFinGroup</a> <a id="5514" href="Cubical.Algebra.Group.Base.html#5514" class="Bound">G</a> <a id="5516" class="Symbol">{</a><a id="5517" class="Argument">n</a> <a id="5519" class="Symbol">=</a> <a id="5521" href="Cubical.Algebra.Group.Base.html#5521" class="Bound">n</a><a id="5522" class="Symbol">}</a> <a id="5524" href="Cubical.Algebra.Group.Base.html#5524" class="Bound">f</a> <a id="5526" class="Symbol">=</a> <a id="5528" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="5538" class="Symbol">{</a><a id="5539" class="Argument">n</a> <a id="5541" class="Symbol">=</a> <a id="5543" href="Cubical.Algebra.Group.Base.html#5521" class="Bound">n</a><a id="5544" class="Symbol">}</a> <a id="5546" class="Symbol">(</a><a id="5547" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="5560" class="Symbol">(</a><a id="5561" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5565" href="Cubical.Algebra.Group.Base.html#5514" class="Bound">G</a><a id="5566" class="Symbol">))</a> <a id="5569" class="Symbol">(</a><a id="5570" href="Cubical.Algebra.Group.Base.html#984" class="Field">GroupStr.1g</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5587" href="Cubical.Algebra.Group.Base.html#5514" class="Bound">G</a><a id="5588" class="Symbol">))</a> <a id="5591" href="Cubical.Algebra.Group.Base.html#5524" class="Bound">f</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Group.DirProd.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.DirProd</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>

<a id="269" class="Keyword">open</a> <a id="274" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a>
<a id="283" class="Keyword">open</a> <a id="288" href="Cubical.Algebra.Group.Base.html#566" class="Module">IsGroup</a> <a id="296" class="Keyword">hiding</a> <a id="303" class="Symbol">(</a><a id="304" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="309" class="Symbol">;</a> <a id="311" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="316" class="Symbol">;</a> <a id="318" href="Cubical.Algebra.Group.Base.html#726" class="Field">·InvR</a> <a id="324" class="Symbol">;</a> <a id="326" href="Cubical.Algebra.Group.Base.html#763" class="Field">·InvL</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="347" class="Keyword">hiding</a> <a id="354" class="Symbol">(</a><a id="355" href="Cubical.Algebra.Monoid.Base.html#691" class="Field">·IdR</a> <a id="360" class="Symbol">;</a> <a id="362" href="Cubical.Algebra.Monoid.Base.html#722" class="Field">·IdL</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a>

<a id="DirProd"></a><a id="386" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="394" class="Symbol">:</a> <a id="396" class="Symbol">∀</a> <a id="398" class="Symbol">{</a><a id="399" href="Cubical.Algebra.Group.DirProd.html#399" class="Bound">ℓ</a> <a id="401" href="Cubical.Algebra.Group.DirProd.html#401" class="Bound">ℓ&#39;</a><a id="403" class="Symbol">}</a> <a id="405" class="Symbol">→</a> <a id="407" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="413" href="Cubical.Algebra.Group.DirProd.html#399" class="Bound">ℓ</a> <a id="415" class="Symbol">→</a> <a id="417" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="423" href="Cubical.Algebra.Group.DirProd.html#401" class="Bound">ℓ&#39;</a> <a id="426" class="Symbol">→</a> <a id="428" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="434" class="Symbol">(</a><a id="435" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="441" href="Cubical.Algebra.Group.DirProd.html#399" class="Bound">ℓ</a> <a id="443" href="Cubical.Algebra.Group.DirProd.html#401" class="Bound">ℓ&#39;</a><a id="445" class="Symbol">)</a>
<a id="447" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="460" href="Cubical.Algebra.Group.DirProd.html#460" class="Bound">G</a> <a id="462" href="Cubical.Algebra.Group.DirProd.html#462" class="Bound">H</a><a id="463" class="Symbol">)</a> <a id="465" class="Symbol">=</a> <a id="467" class="Symbol">(</a><a id="468" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="472" href="Cubical.Algebra.Group.DirProd.html#460" class="Bound">G</a><a id="473" class="Symbol">)</a> <a id="475" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="477" class="Symbol">(</a><a id="478" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="482" href="Cubical.Algebra.Group.DirProd.html#462" class="Bound">H</a><a id="483" class="Symbol">)</a>
<a id="485" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="488" class="Symbol">(</a><a id="489" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="502" href="Cubical.Algebra.Group.DirProd.html#502" class="Bound">G</a> <a id="504" href="Cubical.Algebra.Group.DirProd.html#504" class="Bound">H</a><a id="505" class="Symbol">))</a> <a id="508" class="Symbol">=</a> <a id="510" class="Symbol">(</a><a id="511" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="514" class="Symbol">(</a><a id="515" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="519" href="Cubical.Algebra.Group.DirProd.html#502" class="Bound">G</a><a id="520" class="Symbol">))</a> <a id="523" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="525" class="Symbol">(</a><a id="526" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="529" class="Symbol">(</a><a id="530" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="534" href="Cubical.Algebra.Group.DirProd.html#504" class="Bound">H</a><a id="535" class="Symbol">))</a>
<a id="538" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="547" class="Symbol">(</a><a id="548" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="556" href="Cubical.Algebra.Group.DirProd.html#556" class="Bound">G</a> <a id="558" href="Cubical.Algebra.Group.DirProd.html#558" class="Bound">H</a><a id="559" class="Symbol">))</a> <a id="562" class="Symbol">(</a><a id="563" href="Cubical.Algebra.Group.DirProd.html#563" class="Bound">g</a> <a id="565" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="567" href="Cubical.Algebra.Group.DirProd.html#567" class="Bound">h</a><a id="568" class="Symbol">)</a> <a id="570" class="Symbol">(</a><a id="571" href="Cubical.Algebra.Group.DirProd.html#571" class="Bound">g&#39;</a> <a id="574" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="576" href="Cubical.Algebra.Group.DirProd.html#576" class="Bound">h&#39;</a><a id="578" class="Symbol">)</a> <a id="580" class="Symbol">=</a> <a id="582" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="591" href="Cubical.Algebra.Group.DirProd.html#556" class="Bound">G</a><a id="592" class="Symbol">)</a> <a id="594" href="Cubical.Algebra.Group.DirProd.html#563" class="Bound">g</a> <a id="596" href="Cubical.Algebra.Group.DirProd.html#571" class="Bound">g&#39;</a> <a id="599" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="601" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="605" class="Symbol">(</a><a id="606" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="610" href="Cubical.Algebra.Group.DirProd.html#558" class="Bound">H</a><a id="611" class="Symbol">)</a> <a id="613" href="Cubical.Algebra.Group.DirProd.html#567" class="Bound">h</a> <a id="615" href="Cubical.Algebra.Group.DirProd.html#576" class="Bound">h&#39;</a>
<a id="618" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a> <a id="622" class="Symbol">(</a><a id="623" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="627" class="Symbol">(</a><a id="628" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="636" href="Cubical.Algebra.Group.DirProd.html#636" class="Bound">G</a> <a id="638" href="Cubical.Algebra.Group.DirProd.html#638" class="Bound">H</a><a id="639" class="Symbol">))</a> <a id="642" class="Symbol">(</a><a id="643" href="Cubical.Algebra.Group.DirProd.html#643" class="Bound">g</a> <a id="645" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="647" href="Cubical.Algebra.Group.DirProd.html#647" class="Bound">h</a><a id="648" class="Symbol">)</a> <a id="650" class="Symbol">=</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a> <a id="657" class="Symbol">(</a><a id="658" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="662" href="Cubical.Algebra.Group.DirProd.html#636" class="Bound">G</a><a id="663" class="Symbol">)</a> <a id="665" href="Cubical.Algebra.Group.DirProd.html#643" class="Bound">g</a><a id="666" class="Symbol">)</a> <a id="668" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Algebra.Group.Base.html#1024" class="Field">inv</a> <a id="675" class="Symbol">(</a><a id="676" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="680" href="Cubical.Algebra.Group.DirProd.html#638" class="Bound">H</a><a id="681" class="Symbol">)</a> <a id="683" href="Cubical.Algebra.Group.DirProd.html#647" class="Bound">h</a><a id="684" class="Symbol">)</a>
<a id="686" href="Cubical.Algebra.Group.Base.html#1044" class="Field">isGroup</a> <a id="694" class="Symbol">(</a><a id="695" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="708" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a> <a id="710" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="711" class="Symbol">))</a> <a id="714" class="Symbol">=</a> <a id="716" href="Cubical.Algebra.Group.Base.html#1445" class="Function">makeIsGroup</a>
                              <a id="758" class="Symbol">(</a><a id="759" href="Cubical.Foundations.HLevels.html#16254" class="Function">isSet×</a> <a id="766" class="Symbol">(</a><a id="767" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="774" class="Symbol">(</a><a id="775" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="779" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="780" class="Symbol">))</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="791" class="Symbol">(</a><a id="792" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="796" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="797" class="Symbol">)))</a>
                              <a id="831" class="Symbol">(λ</a> <a id="834" href="Cubical.Algebra.Group.DirProd.html#834" class="Bound">x</a> <a id="836" href="Cubical.Algebra.Group.DirProd.html#836" class="Bound">y</a> <a id="838" href="Cubical.Algebra.Group.DirProd.html#838" class="Bound">z</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="846" class="Symbol">(</a><a id="847" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Field">·Assoc</a> <a id="854" class="Symbol">(</a><a id="855" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="859" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">_</a> <a id="864" class="Symbol">_</a> <a id="866" class="Symbol">_)</a> <a id="869" class="Symbol">(</a><a id="870" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Field">·Assoc</a> <a id="877" class="Symbol">(</a><a id="878" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="882" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">_</a> <a id="887" class="Symbol">_</a> <a id="889" class="Symbol">_))</a>
                              <a id="923" class="Symbol">(λ</a> <a id="926" href="Cubical.Algebra.Group.DirProd.html#926" class="Bound">x</a> <a id="928" class="Symbol">→</a> <a id="930" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="934" class="Symbol">(</a><a id="935" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="940" class="Symbol">(</a><a id="941" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="945" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">_)</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="957" class="Symbol">(</a><a id="958" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="962" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">_))</a>
                              <a id="999" class="Symbol">(λ</a> <a id="1002" href="Cubical.Algebra.Group.DirProd.html#1002" class="Bound">x</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1021" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="1022" class="Symbol">)</a> <a id="1024" class="Symbol">_)</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1038" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">_))</a>
                              <a id="1075" class="Symbol">(λ</a> <a id="1078" href="Cubical.Algebra.Group.DirProd.html#1078" class="Bound">x</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1098" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="1099" class="Symbol">)</a> <a id="1101" class="Symbol">_)</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1116" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">_))</a>
                              <a id="1153" class="Symbol">λ</a> <a id="1155" href="Cubical.Algebra.Group.DirProd.html#1155" class="Bound">x</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Cubical.Algebra.Group.Base.html#763" class="Function">·InvL</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1175" href="Cubical.Algebra.Group.DirProd.html#708" class="Bound">G</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">_)</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Cubical.Algebra.Group.Base.html#763" class="Function">·InvL</a> <a id="1188" class="Symbol">(</a><a id="1189" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1193" href="Cubical.Algebra.Group.DirProd.html#710" class="Bound">H</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Group.MorphismProperties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.MorphismProperties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
This file contains:

- Elementary properties of homomorphisms
- H-level results for the properties of morphisms
- Special homomorphisms and operations (id, composition, inversion)
- Conversion functions between different notions of group morphisms

-}</a>
<a id="256" class="Keyword">module</a> <a id="263" href="Cubical.Algebra.Group.MorphismProperties.html" class="Module">Cubical.Algebra.Group.MorphismProperties</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a>
<a id="710" class="Keyword">open</a> <a id="715" class="Keyword">import</a> <a id="722" href="Cubical.Algebra.Group.Properties.html" class="Module">Cubical.Algebra.Group.Properties</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Cubical.Algebra.Group.Morphisms.html" class="Module">Cubical.Algebra.Group.Morphisms</a>

<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="849" class="Keyword">renaming</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="863" class="Symbol">to</a> <a id="866" class="Function">pMap</a><a id="870" class="Symbol">)</a>

<a id="873" class="Keyword">private</a>
  <a id="883" class="Keyword">variable</a>
    <a id="896" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a> <a id="898" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a> <a id="901" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a> <a id="905" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="922" href="Cubical.Algebra.Group.MorphismProperties.html#922" class="Generalizable">E</a> <a id="924" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="926" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="928" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="930" class="Symbol">:</a> <a id="932" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="938" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a>

<a id="941" class="Keyword">open</a> <a id="946" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="950" class="Keyword">open</a> <a id="955" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a>
<a id="964" class="Keyword">open</a> <a id="969" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>
<a id="980" class="Keyword">open</a> <a id="985" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Module">BijectionIso</a>


<a id="1000" class="Comment">-- Elementary properties of homomorphisms</a>
<a id="1042" class="Keyword">module</a> <a id="1049" href="Cubical.Algebra.Group.MorphismProperties.html#1049" class="Module">_</a> <a id="1051" class="Symbol">{</a><a id="1052" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a> <a id="1054" class="Symbol">:</a> <a id="1056" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1061" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">{</a><a id="1065" href="Cubical.Algebra.Group.MorphismProperties.html#1065" class="Bound">B</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1074" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="1076" class="Symbol">}</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Cubical.Algebra.Group.MorphismProperties.html#1079" class="Bound">G</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="1092" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Cubical.Algebra.Group.MorphismProperties.html#1065" class="Bound">B</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Cubical.Algebra.Group.MorphismProperties.html#1108" class="Bound">H</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="1121" href="Cubical.Algebra.Group.MorphismProperties.html#1065" class="Bound">B</a><a id="1122" class="Symbol">)</a>
  <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Algebra.Group.MorphismProperties.html#1127" class="Bound">pres</a> <a id="1132" class="Symbol">:</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Algebra.Group.MorphismProperties.html#1135" class="Bound">x</a> <a id="1137" href="Cubical.Algebra.Group.MorphismProperties.html#1137" class="Bound">y</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Cubical.Algebra.Group.MorphismProperties.html#1052" class="Bound">A</a><a id="1142" class="Symbol">)</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.Algebra.Group.MorphismProperties.html#1079" class="Bound">G</a> <a id="1151" class="Symbol">.</a><a id="1152" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="1156" href="Cubical.Algebra.Group.MorphismProperties.html#1135" class="Bound">x</a> <a id="1158" href="Cubical.Algebra.Group.MorphismProperties.html#1137" class="Bound">y</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1163" href="Cubical.Algebra.Group.MorphismProperties.html#1108" class="Bound">H</a> <a id="1165" class="Symbol">.</a><a id="1166" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1173" href="Cubical.Algebra.Group.MorphismProperties.html#1135" class="Bound">x</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1179" href="Cubical.Algebra.Group.MorphismProperties.html#1137" class="Bound">y</a><a id="1180" class="Symbol">))</a>
  <a id="1185" class="Keyword">where</a>

  <a id="1194" class="Keyword">private</a>
    <a id="1206" class="Keyword">module</a> <a id="1213" href="Cubical.Algebra.Group.MorphismProperties.html#1213" class="Module">G</a> <a id="1215" class="Symbol">=</a> <a id="1217" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="1226" href="Cubical.Algebra.Group.MorphismProperties.html#1079" class="Bound">G</a>
    <a id="1232" class="Keyword">module</a> <a id="1239" href="Cubical.Algebra.Group.MorphismProperties.html#1239" class="Module">H</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="1252" href="Cubical.Algebra.Group.MorphismProperties.html#1108" class="Bound">H</a>

  <a id="1257" class="Comment">-- ϕ(1g) ≡ 1g</a>
  <a id="1273" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1283" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1288" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1290" href="Cubical.Algebra.Group.Base.html#984" class="Function">H.1g</a>
  <a id="1297" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a> <a id="1303" class="Symbol">=</a>
    <a id="1309" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1311" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a>                                  <a id="1349" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1352" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">H.·IdR</a> <a id="1364" class="Symbol">_)</a> <a id="1367" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1373" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1375" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1380" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1384" href="Cubical.Algebra.Group.Base.html#984" class="Function">H.1g</a>                         <a id="1413" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1416" class="Symbol">(λ</a> <a id="1419" href="Cubical.Algebra.Group.MorphismProperties.html#1419" class="Bound">i</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1425" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1430" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1434" href="Cubical.Algebra.Group.Base.html#726" class="Function">H.·InvR</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1445" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1454" href="Cubical.Algebra.Group.MorphismProperties.html#1419" class="Bound">i</a><a id="1455" class="Symbol">))</a> <a id="1458" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1464" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1466" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1471" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1478" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1483" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1487" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1496" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a><a id="1500" class="Symbol">))</a>  <a id="1504" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1507" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">H.·Assoc</a> <a id="1516" class="Symbol">_</a> <a id="1518" class="Symbol">_</a> <a id="1520" class="Symbol">_</a> <a id="1522" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1531" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1536" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1540" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1542" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a><a id="1546" class="Symbol">)</a> <a id="1548" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1552" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1561" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a><a id="1565" class="Symbol">)</a>  <a id="1568" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1571" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1581" class="Symbol">(λ</a> <a id="1584" href="Cubical.Algebra.Group.MorphismProperties.html#1584" class="Bound">x</a> <a id="1586" class="Symbol">→</a> <a id="1588" href="Cubical.Algebra.Group.MorphismProperties.html#1584" class="Bound">x</a> <a id="1590" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1594" class="Symbol">_)</a>
                                                <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1656" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">G.·IdL</a> <a id="1666" class="Symbol">_))</a> <a id="1670" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1672" href="Cubical.Algebra.Group.MorphismProperties.html#1127" class="Bound">pres</a> <a id="1677" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1682" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a><a id="1686" class="Symbol">))</a> <a id="1689" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1695" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1697" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="1702" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1706" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1715" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a><a id="1719" class="Symbol">)</a>               <a id="1735" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1738" href="Cubical.Algebra.Group.Base.html#726" class="Function">H.·InvR</a> <a id="1746" class="Symbol">_</a> <a id="1748" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1754" href="Cubical.Algebra.Group.Base.html#984" class="Function">H.1g</a> <a id="1759" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="1764" class="Comment">-- ϕ(- x) = - ϕ(x)</a>
  <a id="1785" href="Cubical.Algebra.Group.MorphismProperties.html#1785" class="Function">homInv</a> <a id="1792" class="Symbol">:</a> <a id="1794" class="Symbol">∀</a> <a id="1796" href="Cubical.Algebra.Group.MorphismProperties.html#1796" class="Bound">g</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="1809" href="Cubical.Algebra.Group.MorphismProperties.html#1796" class="Bound">g</a><a id="1810" class="Symbol">)</a> <a id="1812" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1814" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1823" href="Cubical.Algebra.Group.MorphismProperties.html#1796" class="Bound">g</a><a id="1824" class="Symbol">)</a>
  <a id="1828" href="Cubical.Algebra.Group.MorphismProperties.html#1785" class="Function">homInv</a> <a id="1835" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a> <a id="1837" class="Symbol">=</a>
    <a id="1843" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="1852" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="1853" class="Symbol">)</a>                            <a id="1882" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1885" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">H.·IdR</a> <a id="1897" class="Symbol">_)</a> <a id="1900" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1906" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="1915" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="1916" class="Symbol">)</a> <a id="1918" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="1922" href="Cubical.Algebra.Group.Base.html#984" class="Function">H.1g</a>                   <a id="1945" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1948" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1953" class="Symbol">(_</a> <a id="1956" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·_</a><a id="1960" class="Symbol">)</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.Algebra.Group.Base.html#726" class="Function">H.·InvR</a> <a id="1976" class="Symbol">_))</a> <a id="1980" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1986" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="1995" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="1996" class="Symbol">)</a> <a id="1998" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2005" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a> <a id="2007" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="2011" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2020" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2021" class="Symbol">))</a>  <a id="2025" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2028" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">H.·Assoc</a> <a id="2037" class="Symbol">_</a> <a id="2039" class="Symbol">_</a> <a id="2041" class="Symbol">_</a> <a id="2043" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="2059" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2060" class="Symbol">)</a> <a id="2062" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="2066" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2068" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2069" class="Symbol">)</a> <a id="2071" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="2075" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2084" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2085" class="Symbol">)</a>  <a id="2088" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2091" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H._·</a> <a id="2102" class="Symbol">_)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Cubical.Algebra.Group.MorphismProperties.html#1127" class="Bound">pres</a> <a id="2116" class="Symbol">_</a> <a id="2118" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2119" class="Symbol">)</a> <a id="2121" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2124" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2129" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Cubical.Algebra.Group.Base.html#763" class="Function">G.·InvL</a> <a id="2140" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2146" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a><a id="2151" class="Symbol">)</a> <a id="2153" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2159" href="Cubical.Algebra.Group.Base.html#984" class="Function">H.1g</a> <a id="2164" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="2168" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2177" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2178" class="Symbol">)</a>                   <a id="2198" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2201" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">H.·IdL</a> <a id="2208" class="Symbol">_</a> <a id="2210" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2216" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Algebra.Group.MorphismProperties.html#1096" class="Bound">f</a> <a id="2225" href="Cubical.Algebra.Group.MorphismProperties.html#1835" class="Bound">g</a><a id="2226" class="Symbol">)</a> <a id="2228" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="2231" class="Keyword">module</a> <a id="2238" href="Cubical.Algebra.Group.MorphismProperties.html#2238" class="Module">_</a> <a id="2240" class="Symbol">{</a><a id="2241" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2250" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">{</a><a id="2254" href="Cubical.Algebra.Group.MorphismProperties.html#2254" class="Bound">B</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2263" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="2265" class="Symbol">}</a> <a id="2267" class="Symbol">{</a><a id="2268" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="2281" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a><a id="2282" class="Symbol">}</a> <a id="2284" class="Symbol">{</a><a id="2285" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="Cubical.Algebra.Group.MorphismProperties.html#2254" class="Bound">B</a><a id="2294" class="Symbol">}</a> <a id="2296" class="Symbol">{</a><a id="2297" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="2310" href="Cubical.Algebra.Group.MorphismProperties.html#2254" class="Bound">B</a><a id="2311" class="Symbol">}</a>
  <a id="2315" class="Symbol">(</a><a id="2316" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a> <a id="2321" class="Symbol">:</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Cubical.Algebra.Group.MorphismProperties.html#2324" class="Bound">x</a> <a id="2326" href="Cubical.Algebra.Group.MorphismProperties.html#2326" class="Bound">y</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Cubical.Algebra.Group.MorphismProperties.html#2241" class="Bound">A</a><a id="2331" class="Symbol">)</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2340" class="Symbol">.</a><a id="2341" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="2345" href="Cubical.Algebra.Group.MorphismProperties.html#2324" class="Bound">x</a> <a id="2347" href="Cubical.Algebra.Group.MorphismProperties.html#2326" class="Bound">y</a><a id="2348" class="Symbol">)</a> <a id="2350" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2352" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2354" class="Symbol">.</a><a id="2355" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2362" href="Cubical.Algebra.Group.MorphismProperties.html#2324" class="Bound">x</a><a id="2363" class="Symbol">)</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2368" href="Cubical.Algebra.Group.MorphismProperties.html#2326" class="Bound">y</a><a id="2369" class="Symbol">))</a>
  <a id="2374" class="Keyword">where</a>

  <a id="2383" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="2411" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2413" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2415" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a>
  <a id="2419" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2434" class="Symbol">.</a><a id="2435" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="2441" class="Symbol">=</a> <a id="2443" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a>
  <a id="2450" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2465" class="Symbol">.</a><a id="2466" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="Cubical.Algebra.Group.MorphismProperties.html#1273" class="Function">hom1g</a> <a id="2480" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2482" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2484" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2486" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a>
  <a id="2493" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2508" class="Symbol">.</a><a id="2509" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="2517" class="Symbol">=</a> <a id="2519" href="Cubical.Algebra.Group.MorphismProperties.html#1785" class="Function">homInv</a> <a id="2526" href="Cubical.Algebra.Group.MorphismProperties.html#2268" class="Bound">G</a> <a id="2528" href="Cubical.Algebra.Group.MorphismProperties.html#2285" class="Bound">f</a> <a id="2530" href="Cubical.Algebra.Group.MorphismProperties.html#2297" class="Bound">H</a> <a id="2532" href="Cubical.Algebra.Group.MorphismProperties.html#2316" class="Bound">pres</a>

<a id="isGroupHomInv"></a><a id="2538" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="2552" class="Symbol">:</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Cubical.Algebra.Group.MorphismProperties.html#2555" class="Bound">f</a> <a id="2557" class="Symbol">:</a> <a id="2559" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="2570" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="2572" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="2573" class="Symbol">)</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="2591" class="Symbol">.</a><a id="2592" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2595" class="Symbol">)</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2609" href="Cubical.Algebra.Group.MorphismProperties.html#2555" class="Bound">f</a><a id="2610" class="Symbol">))</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="2616" class="Symbol">.</a><a id="2617" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2620" class="Symbol">)</a>
<a id="2622" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="2636" class="Symbol">{</a><a id="2637" class="Argument">G</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Cubical.Algebra.Group.MorphismProperties.html#2641" class="Bound">G</a><a id="2642" class="Symbol">}</a> <a id="2644" class="Symbol">{</a><a id="2645" class="Argument">H</a> <a id="2647" class="Symbol">=</a> <a id="2649" href="Cubical.Algebra.Group.MorphismProperties.html#2649" class="Bound">H</a><a id="2650" class="Symbol">}</a> <a id="2652" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a> <a id="2654" class="Symbol">=</a> <a id="2656" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="2671" class="Symbol">λ</a> <a id="2673" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2675" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a> <a id="2678" class="Symbol">→</a>
  <a id="2682" href="Cubical.Algebra.Group.MorphismProperties.html#3007" class="Function">isInj-f</a> <a id="2690" class="Symbol">_</a> <a id="2692" class="Symbol">_</a>
    <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2708" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">⋆²</a> <a id="2711" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2713" class="Symbol">))</a>        <a id="2723" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2726" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2737" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">_</a> <a id="2742" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2752" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">⋆²</a> <a id="2755" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2757" class="Symbol">)</a>               <a id="2773" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2776" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2787" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">_⋆²_</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2804" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2805" class="Symbol">)</a> <a id="2807" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a><a id="2808" class="Symbol">)</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2822" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2823" class="Symbol">)</a> <a id="2825" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2827" class="Symbol">))</a> <a id="2830" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2841" class="Symbol">(</a><a id="2842" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2844" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a><a id="2845" class="Symbol">)</a> <a id="2847" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">⋆²</a> <a id="2850" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2856" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2858" class="Symbol">))</a> <a id="2861" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2864" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2880" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2881" class="Symbol">)</a> <a id="2883" class="Symbol">_</a> <a id="2885" class="Symbol">_)</a> <a id="2888" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
     <a id="2895" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2901" href="Cubical.Algebra.Group.MorphismProperties.html#2673" class="Bound">h</a> <a id="2903" href="Cubical.Algebra.Group.MorphismProperties.html#2944" class="Function Operator">⋆¹</a> <a id="2906" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2908" href="Cubical.Algebra.Group.MorphismProperties.html#2675" class="Bound">h&#39;</a><a id="2910" class="Symbol">)</a> <a id="2912" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="2913" class="Symbol">)</a>
  <a id="2917" class="Keyword">where</a>
  <a id="2925" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="2928" class="Symbol">=</a> <a id="2930" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2939" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="2940" class="Symbol">)</a>
  <a id="2944" href="Cubical.Algebra.Group.MorphismProperties.html#2944" class="Function Operator">_⋆¹_</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2960" href="Cubical.Algebra.Group.MorphismProperties.html#2641" class="Bound">G</a><a id="2961" class="Symbol">)</a>
  <a id="2965" href="Cubical.Algebra.Group.MorphismProperties.html#2965" class="Function Operator">_⋆²_</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">_·_</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2981" href="Cubical.Algebra.Group.MorphismProperties.html#2649" class="Bound">H</a><a id="2982" class="Symbol">)</a>
  <a id="2986" href="Cubical.Algebra.Group.MorphismProperties.html#2986" class="Function">g</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3001" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="3002" class="Symbol">)</a>

  <a id="3007" href="Cubical.Algebra.Group.MorphismProperties.html#3007" class="Function">isInj-f</a> <a id="3015" class="Symbol">:</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Cubical.Algebra.Group.MorphismProperties.html#3018" class="Bound">x</a> <a id="3020" href="Cubical.Algebra.Group.MorphismProperties.html#3020" class="Bound">y</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3026" href="Cubical.Algebra.Group.MorphismProperties.html#2641" class="Bound">G</a> <a id="3028" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="3036" href="Cubical.Algebra.Group.MorphismProperties.html#3018" class="Bound">x</a> <a id="3038" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3040" href="Cubical.Algebra.Group.MorphismProperties.html#2925" class="Function">f&#39;</a> <a id="3043" href="Cubical.Algebra.Group.MorphismProperties.html#3020" class="Bound">y</a> <a id="3045" class="Symbol">→</a> <a id="3047" href="Cubical.Algebra.Group.MorphismProperties.html#3018" class="Bound">x</a> <a id="3049" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3051" href="Cubical.Algebra.Group.MorphismProperties.html#3020" class="Bound">y</a>
  <a id="3055" href="Cubical.Algebra.Group.MorphismProperties.html#3007" class="Function">isInj-f</a> <a id="3063" href="Cubical.Algebra.Group.MorphismProperties.html#3063" class="Bound">x</a> <a id="3065" href="Cubical.Algebra.Group.MorphismProperties.html#3065" class="Bound">y</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3075" class="Symbol">(_</a> <a id="3078" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3080" href="Cubical.Functions.Embedding.html#5544" class="Function">isEquiv→isEmbedding</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3110" href="Cubical.Algebra.Group.MorphismProperties.html#2652" class="Bound">f</a><a id="3111" class="Symbol">))</a> <a id="3114" href="Cubical.Algebra.Group.MorphismProperties.html#3063" class="Bound">x</a> <a id="3116" href="Cubical.Algebra.Group.MorphismProperties.html#3065" class="Bound">y</a><a id="3117" class="Symbol">)</a>

<a id="3120" class="Comment">-- H-level results</a>
<a id="isPropIsGroupHom"></a><a id="3139" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="3156" class="Symbol">:</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Cubical.Algebra.Group.MorphismProperties.html#3159" class="Bound">G</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="3169" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="3170" class="Symbol">)</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Algebra.Group.MorphismProperties.html#3173" class="Bound">H</a> <a id="3175" class="Symbol">:</a> <a id="3177" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="3183" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="3185" class="Symbol">)</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Cubical.Algebra.Group.MorphismProperties.html#3188" class="Bound">f</a> <a id="3190" class="Symbol">:</a> <a id="3192" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3194" href="Cubical.Algebra.Group.MorphismProperties.html#3159" class="Bound">G</a> <a id="3196" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3202" href="Cubical.Algebra.Group.MorphismProperties.html#3173" class="Bound">H</a> <a id="3204" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3205" class="Symbol">}</a>
                 <a id="3224" class="Symbol">→</a> <a id="3226" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.Algebra.Group.MorphismProperties.html#3159" class="Bound">G</a> <a id="3248" class="Symbol">.</a><a id="3249" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3252" class="Symbol">)</a> <a id="3254" href="Cubical.Algebra.Group.MorphismProperties.html#3188" class="Bound">f</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Cubical.Algebra.Group.MorphismProperties.html#3173" class="Bound">H</a> <a id="3259" class="Symbol">.</a><a id="3260" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3263" class="Symbol">))</a>
<a id="3266" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="3283" href="Cubical.Algebra.Group.MorphismProperties.html#3283" class="Bound">G</a> <a id="3285" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a> <a id="3287" class="Symbol">=</a>
  <a id="3291" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="3316" class="Number">1</a> <a id="3318" href="Cubical.Algebra.Group.Morphisms.html#1069" class="Function">IsGroupHomIsoΣ</a>
    <a id="3337" class="Symbol">(</a><a id="3338" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a>
      <a id="3352" class="Symbol">(</a><a id="3353" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="3362" class="Symbol">λ</a> <a id="3364" href="Cubical.Algebra.Group.MorphismProperties.html#3364" class="Bound">_</a> <a id="3366" href="Cubical.Algebra.Group.MorphismProperties.html#3366" class="Bound">_</a> <a id="3368" class="Symbol">→</a> <a id="3370" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3391" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a><a id="3392" class="Symbol">)</a> <a id="3394" class="Symbol">_</a> <a id="3396" class="Symbol">_)</a>
      <a id="3405" class="Symbol">(</a><a id="3406" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a>
        <a id="3422" class="Symbol">(</a><a id="3423" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3444" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a><a id="3445" class="Symbol">)</a> <a id="3447" class="Symbol">_</a> <a id="3449" class="Symbol">_)</a>
        <a id="3460" class="Symbol">(</a><a id="3461" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="3469" class="Symbol">λ</a> <a id="3471" href="Cubical.Algebra.Group.MorphismProperties.html#3471" class="Bound">_</a> <a id="3473" class="Symbol">→</a> <a id="3475" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a> <a id="3491" class="Symbol">(</a><a id="3492" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3496" href="Cubical.Algebra.Group.MorphismProperties.html#3285" class="Bound">H</a><a id="3497" class="Symbol">)</a> <a id="3499" class="Symbol">_</a> <a id="3501" class="Symbol">_)))</a>

<a id="isSetGroupHom"></a><a id="3507" href="Cubical.Algebra.Group.MorphismProperties.html#3507" class="Function">isSetGroupHom</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3539" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3541" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3542" class="Symbol">)</a>
<a id="3544" href="Cubical.Algebra.Group.MorphismProperties.html#3507" class="Function">isSetGroupHom</a> <a id="3558" class="Symbol">{</a><a id="3559" class="Argument">G</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="Cubical.Algebra.Group.MorphismProperties.html#3563" class="Bound">G</a><a id="3564" class="Symbol">}</a> <a id="3566" class="Symbol">{</a><a id="3567" class="Argument">H</a> <a id="3569" class="Symbol">=</a> <a id="3571" href="Cubical.Algebra.Group.MorphismProperties.html#3571" class="Bound">H</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">=</a>
  <a id="3578" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="3593" class="Symbol">λ</a> <a id="3595" href="Cubical.Algebra.Group.MorphismProperties.html#3595" class="Bound">_</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3611" href="Cubical.Algebra.Group.MorphismProperties.html#3571" class="Bound">H</a><a id="3612" class="Symbol">))</a> <a id="3615" class="Symbol">λ</a> <a id="3617" href="Cubical.Algebra.Group.MorphismProperties.html#3617" class="Bound">_</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="3652" href="Cubical.Algebra.Group.MorphismProperties.html#3563" class="Bound">G</a> <a id="3654" href="Cubical.Algebra.Group.MorphismProperties.html#3571" class="Bound">H</a><a id="3655" class="Symbol">)</a>

<a id="isPropIsInIm"></a><a id="3658" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="3671" class="Symbol">:</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Cubical.Algebra.Group.MorphismProperties.html#3674" class="Bound">f</a> <a id="3676" class="Symbol">:</a> <a id="3678" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3687" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3689" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3690" class="Symbol">)</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Algebra.Group.MorphismProperties.html#3693" class="Bound">x</a> <a id="3695" class="Symbol">:</a> <a id="3697" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3699" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="3701" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">→</a> <a id="3706" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="3721" href="Cubical.Algebra.Group.MorphismProperties.html#3674" class="Bound">f</a> <a id="3723" href="Cubical.Algebra.Group.MorphismProperties.html#3693" class="Bound">x</a><a id="3724" class="Symbol">)</a>
<a id="3726" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="3739" href="Cubical.Algebra.Group.MorphismProperties.html#3739" class="Bound">f</a> <a id="3741" href="Cubical.Algebra.Group.MorphismProperties.html#3741" class="Bound">x</a> <a id="3743" class="Symbol">=</a> <a id="3745" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="isSetIm"></a><a id="3754" href="Cubical.Algebra.Group.MorphismProperties.html#3754" class="Function">isSetIm</a> <a id="3762" class="Symbol">:</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Cubical.Algebra.Group.MorphismProperties.html#3765" class="Bound">f</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3778" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3780" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Cubical.Algebra.Group.Morphisms.html#2201" class="Function">Im</a> <a id="3795" href="Cubical.Algebra.Group.MorphismProperties.html#3765" class="Bound">f</a><a id="3796" class="Symbol">)</a>
<a id="3798" href="Cubical.Algebra.Group.MorphismProperties.html#3754" class="Function">isSetIm</a> <a id="3806" class="Symbol">{</a><a id="3807" class="Argument">H</a> <a id="3809" class="Symbol">=</a> <a id="3811" href="Cubical.Algebra.Group.MorphismProperties.html#3811" class="Bound">H</a><a id="3812" class="Symbol">}</a> <a id="3814" href="Cubical.Algebra.Group.MorphismProperties.html#3814" class="Bound">f</a> <a id="3816" class="Symbol">=</a> <a id="3818" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3838" href="Cubical.Algebra.Group.MorphismProperties.html#3811" class="Bound">H</a><a id="3839" class="Symbol">))</a> <a id="3842" class="Symbol">λ</a> <a id="3844" href="Cubical.Algebra.Group.MorphismProperties.html#3844" class="Bound">x</a> <a id="3846" class="Symbol">→</a> <a id="3848" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="3875" href="Cubical.Algebra.Group.MorphismProperties.html#3814" class="Bound">f</a> <a id="3877" href="Cubical.Algebra.Group.MorphismProperties.html#3844" class="Bound">x</a><a id="3878" class="Symbol">)</a>

<a id="isPropIsInKer"></a><a id="3881" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Cubical.Algebra.Group.MorphismProperties.html#3898" class="Bound">f</a> <a id="3900" class="Symbol">:</a> <a id="3902" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="3911" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3913" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="3914" class="Symbol">)</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Cubical.Algebra.Group.MorphismProperties.html#3917" class="Bound">x</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3923" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="3925" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3926" class="Symbol">)</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="3946" href="Cubical.Algebra.Group.MorphismProperties.html#3898" class="Bound">f</a> <a id="3948" href="Cubical.Algebra.Group.MorphismProperties.html#3917" class="Bound">x</a><a id="3949" class="Symbol">)</a>
<a id="3951" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="3965" class="Symbol">{</a><a id="3966" class="Argument">H</a> <a id="3968" class="Symbol">=</a> <a id="3970" href="Cubical.Algebra.Group.MorphismProperties.html#3970" class="Bound">H</a><a id="3971" class="Symbol">}</a> <a id="3973" href="Cubical.Algebra.Group.MorphismProperties.html#3973" class="Bound">f</a> <a id="3975" href="Cubical.Algebra.Group.MorphismProperties.html#3975" class="Bound">x</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3986" class="Symbol">(</a><a id="3987" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3991" href="Cubical.Algebra.Group.MorphismProperties.html#3970" class="Bound">H</a><a id="3992" class="Symbol">)</a> <a id="3994" class="Symbol">_</a> <a id="3996" class="Symbol">_</a>

<a id="isSetKer"></a><a id="3999" href="Cubical.Algebra.Group.MorphismProperties.html#3999" class="Function">isSetKer</a> <a id="4008" class="Symbol">:</a> <a id="4010" class="Symbol">(</a><a id="4011" href="Cubical.Algebra.Group.MorphismProperties.html#4011" class="Bound">f</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4024" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4026" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4027" class="Symbol">)</a> <a id="4029" class="Symbol">→</a> <a id="4031" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="4042" href="Cubical.Algebra.Group.MorphismProperties.html#4011" class="Bound">f</a><a id="4043" class="Symbol">)</a>
<a id="4045" href="Cubical.Algebra.Group.MorphismProperties.html#3999" class="Function">isSetKer</a> <a id="4054" class="Symbol">{</a><a id="4055" class="Argument">G</a> <a id="4057" class="Symbol">=</a> <a id="4059" href="Cubical.Algebra.Group.MorphismProperties.html#4059" class="Bound">G</a><a id="4060" class="Symbol">}</a> <a id="4062" href="Cubical.Algebra.Group.MorphismProperties.html#4062" class="Bound">f</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4086" href="Cubical.Algebra.Group.MorphismProperties.html#4059" class="Bound">G</a><a id="4087" class="Symbol">))</a> <a id="4090" class="Symbol">λ</a> <a id="4092" href="Cubical.Algebra.Group.MorphismProperties.html#4092" class="Bound">x</a> <a id="4094" class="Symbol">→</a> <a id="4096" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="4124" href="Cubical.Algebra.Group.MorphismProperties.html#4062" class="Bound">f</a> <a id="4126" href="Cubical.Algebra.Group.MorphismProperties.html#4092" class="Bound">x</a><a id="4127" class="Symbol">)</a>

<a id="isPropIsSurjective"></a><a id="4130" href="Cubical.Algebra.Group.MorphismProperties.html#4130" class="Function">isPropIsSurjective</a> <a id="4149" class="Symbol">:</a> <a id="4151" class="Symbol">(</a><a id="4152" href="Cubical.Algebra.Group.MorphismProperties.html#4152" class="Bound">f</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4165" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4167" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4168" class="Symbol">)</a> <a id="4170" class="Symbol">→</a> <a id="4172" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="4193" href="Cubical.Algebra.Group.MorphismProperties.html#4152" class="Bound">f</a><a id="4194" class="Symbol">)</a>
<a id="4196" href="Cubical.Algebra.Group.MorphismProperties.html#4130" class="Function">isPropIsSurjective</a> <a id="4215" href="Cubical.Algebra.Group.MorphismProperties.html#4215" class="Bound">f</a> <a id="4217" class="Symbol">=</a> <a id="4219" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4227" class="Symbol">(λ</a> <a id="4230" href="Cubical.Algebra.Group.MorphismProperties.html#4230" class="Bound">x</a> <a id="4232" class="Symbol">→</a> <a id="4234" href="Cubical.Algebra.Group.MorphismProperties.html#3658" class="Function">isPropIsInIm</a> <a id="4247" href="Cubical.Algebra.Group.MorphismProperties.html#4215" class="Bound">f</a> <a id="4249" href="Cubical.Algebra.Group.MorphismProperties.html#4230" class="Bound">x</a><a id="4250" class="Symbol">)</a>

<a id="isPropIsInjective"></a><a id="4253" href="Cubical.Algebra.Group.MorphismProperties.html#4253" class="Function">isPropIsInjective</a> <a id="4271" class="Symbol">:</a> <a id="4273" class="Symbol">(</a><a id="4274" href="Cubical.Algebra.Group.MorphismProperties.html#4274" class="Bound">f</a> <a id="4276" class="Symbol">:</a> <a id="4278" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4287" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4289" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="4314" href="Cubical.Algebra.Group.MorphismProperties.html#4274" class="Bound">f</a><a id="4315" class="Symbol">)</a>
<a id="4317" href="Cubical.Algebra.Group.MorphismProperties.html#4253" class="Function">isPropIsInjective</a> <a id="4335" class="Symbol">{</a><a id="4336" class="Argument">G</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Cubical.Algebra.Group.MorphismProperties.html#4340" class="Bound">G</a><a id="4341" class="Symbol">}</a> <a id="4343" class="Symbol">_</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="4356" class="Symbol">(λ</a> <a id="4359" href="Cubical.Algebra.Group.MorphismProperties.html#4359" class="Bound">_</a> <a id="4361" href="Cubical.Algebra.Group.MorphismProperties.html#4361" class="Bound">_</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4377" href="Cubical.Algebra.Group.MorphismProperties.html#4340" class="Bound">G</a><a id="4378" class="Symbol">)</a> <a id="4380" class="Symbol">_</a> <a id="4382" class="Symbol">_)</a>

<a id="isPropIsMono"></a><a id="4386" href="Cubical.Algebra.Group.MorphismProperties.html#4386" class="Function">isPropIsMono</a> <a id="4399" class="Symbol">:</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.Algebra.Group.MorphismProperties.html#4402" class="Bound">f</a> <a id="4404" class="Symbol">:</a> <a id="4406" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4415" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4417" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4418" class="Symbol">)</a> <a id="4420" class="Symbol">→</a> <a id="4422" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="4437" href="Cubical.Algebra.Group.MorphismProperties.html#4402" class="Bound">f</a><a id="4438" class="Symbol">)</a>
<a id="4440" href="Cubical.Algebra.Group.MorphismProperties.html#4386" class="Function">isPropIsMono</a> <a id="4453" class="Symbol">{</a><a id="4454" class="Argument">G</a> <a id="4456" class="Symbol">=</a> <a id="4458" href="Cubical.Algebra.Group.MorphismProperties.html#4458" class="Bound">G</a><a id="4459" class="Symbol">}</a> <a id="4461" href="Cubical.Algebra.Group.MorphismProperties.html#4461" class="Bound">f</a> <a id="4463" class="Symbol">=</a> <a id="4465" href="Cubical.Foundations.HLevels.html#19368" class="Function">isPropImplicitΠ2</a> <a id="4482" class="Symbol">λ</a> <a id="4484" href="Cubical.Algebra.Group.MorphismProperties.html#4484" class="Bound">_</a> <a id="4486" href="Cubical.Algebra.Group.MorphismProperties.html#4486" class="Bound">_</a> <a id="4488" class="Symbol">→</a> <a id="4490" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4498" class="Symbol">(λ</a> <a id="4501" href="Cubical.Algebra.Group.MorphismProperties.html#4501" class="Bound">_</a> <a id="4503" class="Symbol">→</a> <a id="4505" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4517" href="Cubical.Algebra.Group.MorphismProperties.html#4458" class="Bound">G</a><a id="4518" class="Symbol">)</a> <a id="4520" class="Symbol">_</a> <a id="4522" class="Symbol">_)</a>


<a id="4527" class="Comment">-- Logically equivalent versions of isInjective</a>
<a id="isMono→isInjective"></a><a id="4575" href="Cubical.Algebra.Group.MorphismProperties.html#4575" class="Function">isMono→isInjective</a> <a id="4594" class="Symbol">:</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Algebra.Group.MorphismProperties.html#4597" class="Bound">f</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4610" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4612" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4613" class="Symbol">)</a> <a id="4615" class="Symbol">→</a> <a id="4617" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="4624" href="Cubical.Algebra.Group.MorphismProperties.html#4597" class="Bound">f</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="4640" href="Cubical.Algebra.Group.MorphismProperties.html#4597" class="Bound">f</a>
<a id="4642" href="Cubical.Algebra.Group.MorphismProperties.html#4575" class="Function">isMono→isInjective</a> <a id="4661" href="Cubical.Algebra.Group.MorphismProperties.html#4661" class="Bound">f</a> <a id="4663" href="Cubical.Algebra.Group.MorphismProperties.html#4663" class="Bound">h</a> <a id="4665" href="Cubical.Algebra.Group.MorphismProperties.html#4665" class="Bound">x</a> <a id="4667" href="Cubical.Algebra.Group.MorphismProperties.html#4667" class="Bound">p</a> <a id="4669" class="Symbol">=</a> <a id="4671" href="Cubical.Algebra.Group.MorphismProperties.html#4663" class="Bound">h</a> <a id="4673" class="Symbol">(</a><a id="4674" href="Cubical.Algebra.Group.MorphismProperties.html#4667" class="Bound">p</a> <a id="4676" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4678" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Algebra.Group.MorphismProperties.html#4661" class="Bound">f</a> <a id="4685" class="Symbol">.</a><a id="4686" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4690" class="Symbol">.</a><a id="4691" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a><a id="4696" class="Symbol">))</a>

<a id="isInjective→isMono"></a><a id="4700" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="4719" class="Symbol">:</a> <a id="4721" class="Symbol">(</a><a id="4722" href="Cubical.Algebra.Group.MorphismProperties.html#4722" class="Bound">f</a> <a id="4724" class="Symbol">:</a> <a id="4726" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="4735" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="4737" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="4738" class="Symbol">)</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="4754" href="Cubical.Algebra.Group.MorphismProperties.html#4722" class="Bound">f</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="4765" href="Cubical.Algebra.Group.MorphismProperties.html#4722" class="Bound">f</a>
<a id="4767" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="4786" class="Symbol">{</a><a id="4787" class="Argument">G</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Cubical.Algebra.Group.MorphismProperties.html#4791" class="Bound">G</a><a id="4792" class="Symbol">}</a> <a id="4794" class="Symbol">{</a><a id="4795" class="Argument">H</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Cubical.Algebra.Group.MorphismProperties.html#4799" class="Bound">H</a><a id="4800" class="Symbol">}</a> <a id="4802" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="4804" href="Cubical.Algebra.Group.MorphismProperties.html#4804" class="Bound">h</a> <a id="4806" class="Symbol">{</a><a id="4807" class="Argument">x</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a><a id="4812" class="Symbol">}</a> <a id="4814" class="Symbol">{</a><a id="4815" class="Argument">y</a> <a id="4817" class="Symbol">=</a> <a id="4819" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="4820" class="Symbol">}</a> <a id="4822" href="Cubical.Algebra.Group.MorphismProperties.html#4822" class="Bound">p</a> <a id="4824" class="Symbol">=</a>
  <a id="4828" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a>                      <a id="4851" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4854" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">G.·IdR</a> <a id="4866" class="Symbol">_)</a> <a id="4869" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="4873" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4875" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·</a> <a id="4879" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a>             <a id="4896" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4899" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4907" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·_</a><a id="4911" class="Symbol">)</a> <a id="4913" class="Symbol">(</a><a id="4914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.Algebra.Group.Base.html#763" class="Function">G.·InvL</a> <a id="4927" class="Symbol">_))</a> <a id="4931" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="4935" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4937" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="4948" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a> <a id="4950" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·</a> <a id="4954" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="4955" class="Symbol">)</a>  <a id="4958" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4961" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">G.·Assoc</a> <a id="4970" class="Symbol">_</a> <a id="4972" class="Symbol">_</a> <a id="4974" class="Symbol">_</a> <a id="4976" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="4980" class="Symbol">(</a><a id="4981" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="4983" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·</a> <a id="4987" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="4993" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="4994" class="Symbol">)</a> <a id="4996" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·</a> <a id="5000" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a>  <a id="5003" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5006" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G._·</a> <a id="5017" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="5018" class="Symbol">)</a> <a id="5020" href="Cubical.Algebra.Group.MorphismProperties.html#5155" class="Function">idHelper</a> <a id="5029" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="5033" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a> <a id="5038" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·</a> <a id="5042" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a>             <a id="5056" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5059" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">G.·IdL</a> <a id="5066" class="Symbol">_</a> <a id="5068" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="5072" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a> <a id="5074" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="5080" class="Keyword">where</a>
    <a id="5090" class="Keyword">module</a> <a id="5097" href="Cubical.Algebra.Group.MorphismProperties.html#5097" class="Module">G</a> <a id="5099" class="Symbol">=</a> <a id="5101" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5115" href="Cubical.Algebra.Group.MorphismProperties.html#4791" class="Bound">G</a><a id="5116" class="Symbol">)</a>
    <a id="5122" class="Keyword">module</a> <a id="5129" href="Cubical.Algebra.Group.MorphismProperties.html#5129" class="Module">H</a> <a id="5131" class="Symbol">=</a> <a id="5133" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5147" href="Cubical.Algebra.Group.MorphismProperties.html#4799" class="Bound">H</a><a id="5148" class="Symbol">)</a>

    <a id="5155" href="Cubical.Algebra.Group.MorphismProperties.html#5155" class="Function">idHelper</a> <a id="5164" class="Symbol">:</a> <a id="5166" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="5168" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">G.·</a> <a id="5172" href="Cubical.Algebra.Group.Base.html#1024" class="Function">G.inv</a> <a id="5178" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a> <a id="5180" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5182" href="Cubical.Algebra.Group.Base.html#984" class="Function">G.1g</a>
    <a id="5191" href="Cubical.Algebra.Group.MorphismProperties.html#5155" class="Function">idHelper</a> <a id="5200" class="Symbol">=</a> <a id="5202" href="Cubical.Algebra.Group.MorphismProperties.html#4804" class="Bound">h</a> <a id="5204" class="Symbol">_</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5209" class="Symbol">.</a><a id="5210" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5214" class="Symbol">.</a><a id="5215" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="5221" class="Symbol">_</a> <a id="5223" class="Symbol">_</a> <a id="5225" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                    <a id="5247" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5252" class="Symbol">(λ</a> <a id="5255" href="Cubical.Algebra.Group.MorphismProperties.html#5255" class="Bound">a</a> <a id="5257" class="Symbol">→</a> <a id="5259" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5261" class="Symbol">.</a><a id="5262" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5266" href="Cubical.Algebra.Group.MorphismProperties.html#4811" class="Bound">x</a> <a id="5268" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H.·</a> <a id="5272" href="Cubical.Algebra.Group.MorphismProperties.html#5255" class="Bound">a</a><a id="5273" class="Symbol">)</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5278" class="Symbol">.</a><a id="5279" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5283" class="Symbol">.</a><a id="5284" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="5292" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="5293" class="Symbol">)</a> <a id="5295" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                    <a id="5317" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5322" class="Symbol">(</a><a id="5323" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">H._·</a> <a id="5328" href="Cubical.Algebra.Group.Base.html#1024" class="Function">H.inv</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Cubical.Algebra.Group.MorphismProperties.html#4802" class="Bound">f</a> <a id="5337" class="Symbol">.</a><a id="5338" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5342" href="Cubical.Algebra.Group.MorphismProperties.html#4819" class="Bound">y</a><a id="5343" class="Symbol">))</a> <a id="5346" href="Cubical.Algebra.Group.MorphismProperties.html#4822" class="Bound">p</a> <a id="5348" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                    <a id="5370" href="Cubical.Algebra.Group.Base.html#726" class="Function">H.·InvR</a> <a id="5378" class="Symbol">_)</a>

<a id="5382" class="Comment">-- TODO: maybe it would be better to take this as the definition of isInjective?</a>
<a id="isInjective→isContrKer"></a><a id="5463" href="Cubical.Algebra.Group.MorphismProperties.html#5463" class="Function">isInjective→isContrKer</a> <a id="5486" class="Symbol">:</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Cubical.Algebra.Group.MorphismProperties.html#5489" class="Bound">f</a> <a id="5491" class="Symbol">:</a> <a id="5493" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="5502" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="5504" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="5505" class="Symbol">)</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="5521" href="Cubical.Algebra.Group.MorphismProperties.html#5489" class="Bound">f</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="5538" href="Cubical.Algebra.Group.MorphismProperties.html#5489" class="Bound">f</a><a id="5539" class="Symbol">)</a>
<a id="5541" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Cubical.Algebra.Group.MorphismProperties.html#5463" class="Function">isInjective→isContrKer</a> <a id="5569" class="Symbol">{</a><a id="5570" class="Argument">G</a> <a id="5572" class="Symbol">=</a> <a id="5574" href="Cubical.Algebra.Group.MorphismProperties.html#5574" class="Bound">G</a><a id="5575" class="Symbol">}</a> <a id="5577" href="Cubical.Algebra.Group.MorphismProperties.html#5577" class="Bound">f</a> <a id="5579" href="Cubical.Algebra.Group.MorphismProperties.html#5579" class="Bound">hf</a><a id="5581" class="Symbol">)</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5593" href="Cubical.Algebra.Group.MorphismProperties.html#5574" class="Bound">G</a><a id="5594" class="Symbol">)</a> <a id="5596" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5598" href="Cubical.Algebra.Group.MorphismProperties.html#5577" class="Bound">f</a> <a id="5600" class="Symbol">.</a><a id="5601" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5605" class="Symbol">.</a><a id="5606" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a>
<a id="5612" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Cubical.Algebra.Group.MorphismProperties.html#5463" class="Function">isInjective→isContrKer</a> <a id="5640" class="Symbol">{</a><a id="5641" class="Argument">G</a> <a id="5643" class="Symbol">=</a> <a id="5645" href="Cubical.Algebra.Group.MorphismProperties.html#5645" class="Bound">G</a><a id="5646" class="Symbol">}</a> <a id="5648" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a> <a id="5650" href="Cubical.Algebra.Group.MorphismProperties.html#5650" class="Bound">hf</a><a id="5652" class="Symbol">)</a> <a id="5654" href="Cubical.Algebra.Group.MorphismProperties.html#5654" class="Bound">k</a> <a id="5656" class="Symbol">=</a>
  <a id="5660" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Algebra.Group.MorphismProperties.html#3881" class="Function">isPropIsInKer</a> <a id="5682" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a><a id="5683" class="Symbol">)</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="5710" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a> <a id="5712" href="Cubical.Algebra.Group.MorphismProperties.html#5650" class="Bound">hf</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Cubical.Algebra.Group.MorphismProperties.html#5654" class="Bound">k</a> <a id="5718" class="Symbol">.</a><a id="5719" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5723" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5725" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Cubical.Algebra.Group.MorphismProperties.html#5648" class="Bound">f</a> <a id="5732" class="Symbol">.</a><a id="5733" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5737" class="Symbol">.</a><a id="5738" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a><a id="5743" class="Symbol">))))</a>

<a id="isContrKer→isInjective"></a><a id="5749" href="Cubical.Algebra.Group.MorphismProperties.html#5749" class="Function">isContrKer→isInjective</a> <a id="5772" class="Symbol">:</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Cubical.Algebra.Group.MorphismProperties.html#5775" class="Bound">f</a> <a id="5777" class="Symbol">:</a> <a id="5779" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="5788" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="5790" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="5808" href="Cubical.Algebra.Group.MorphismProperties.html#5775" class="Bound">f</a><a id="5809" class="Symbol">)</a> <a id="5811" class="Symbol">→</a> <a id="5813" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="5825" href="Cubical.Algebra.Group.MorphismProperties.html#5775" class="Bound">f</a>
<a id="5827" href="Cubical.Algebra.Group.MorphismProperties.html#5749" class="Function">isContrKer→isInjective</a> <a id="5850" class="Symbol">{</a><a id="5851" class="Argument">G</a> <a id="5853" class="Symbol">=</a> <a id="5855" href="Cubical.Algebra.Group.MorphismProperties.html#5855" class="Bound">G</a><a id="5856" class="Symbol">}</a> <a id="5858" href="Cubical.Algebra.Group.MorphismProperties.html#5858" class="Bound">f</a> <a id="5860" class="Symbol">((</a><a id="5862" href="Cubical.Algebra.Group.MorphismProperties.html#5862" class="Bound">a</a> <a id="5864" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5866" href="Cubical.Algebra.Group.MorphismProperties.html#5866" class="Bound">b</a><a id="5867" class="Symbol">)</a> <a id="5869" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5871" href="Cubical.Algebra.Group.MorphismProperties.html#5871" class="Bound">c</a><a id="5872" class="Symbol">)</a> <a id="5874" href="Cubical.Algebra.Group.MorphismProperties.html#5874" class="Bound">x</a> <a id="5876" href="Cubical.Algebra.Group.MorphismProperties.html#5876" class="Bound">y</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5885" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.Algebra.Group.MorphismProperties.html#5871" class="Bound">c</a> <a id="5897" class="Symbol">(</a><a id="5898" href="Cubical.Algebra.Group.MorphismProperties.html#5874" class="Bound">x</a> <a id="5900" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5902" href="Cubical.Algebra.Group.MorphismProperties.html#5876" class="Bound">y</a><a id="5903" class="Symbol">))</a> <a id="5906" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5908" href="Cubical.Algebra.Group.MorphismProperties.html#5923" class="Function">rem</a><a id="5911" class="Symbol">)</a>
  <a id="5915" class="Keyword">where</a>
  <a id="5923" href="Cubical.Algebra.Group.MorphismProperties.html#5923" class="Function">rem</a> <a id="5927" class="Symbol">:</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Algebra.Group.MorphismProperties.html#5862" class="Bound">a</a> <a id="5932" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5934" href="Cubical.Algebra.Group.MorphismProperties.html#5866" class="Bound">b</a><a id="5935" class="Symbol">)</a> <a id="5937" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="5943" class="Symbol">(</a><a id="5944" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5948" href="Cubical.Algebra.Group.MorphismProperties.html#5855" class="Bound">G</a><a id="5949" class="Symbol">)</a> <a id="5951" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5953" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5964" href="Cubical.Algebra.Group.MorphismProperties.html#5858" class="Bound">f</a><a id="5965" class="Symbol">))</a>
  <a id="5970" href="Cubical.Algebra.Group.MorphismProperties.html#5923" class="Function">rem</a> <a id="5974" class="Symbol">=</a> <a id="5976" href="Cubical.Algebra.Group.MorphismProperties.html#5871" class="Bound">c</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="5982" class="Symbol">(</a><a id="5983" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5987" href="Cubical.Algebra.Group.MorphismProperties.html#5855" class="Bound">G</a><a id="5988" class="Symbol">)</a> <a id="5990" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5992" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="5998" class="Symbol">(</a><a id="5999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6003" href="Cubical.Algebra.Group.MorphismProperties.html#5858" class="Bound">f</a><a id="6004" class="Symbol">))</a>


<a id="6009" class="Comment">-- Special homomorphisms and operations (id, composition...)</a>
<a id="idGroupHom"></a><a id="6070" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="6081" class="Symbol">:</a> <a id="6083" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6092" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6094" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="6096" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="6107" class="Symbol">.</a><a id="6108" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6112" href="Cubical.Algebra.Group.MorphismProperties.html#6112" class="Bound">x</a> <a id="6114" class="Symbol">=</a> <a id="6116" href="Cubical.Algebra.Group.MorphismProperties.html#6112" class="Bound">x</a>
<a id="6118" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="6129" class="Symbol">.</a><a id="6130" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6134" class="Symbol">=</a> <a id="6136" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6151" class="Symbol">λ</a> <a id="6153" href="Cubical.Algebra.Group.MorphismProperties.html#6153" class="Bound">_</a> <a id="6155" href="Cubical.Algebra.Group.MorphismProperties.html#6155" class="Bound">_</a> <a id="6157" class="Symbol">→</a> <a id="6159" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isGroupHomComp"></a><a id="6165" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="6180" class="Symbol">:</a> <a id="6182" class="Symbol">(</a><a id="6183" href="Cubical.Algebra.Group.MorphismProperties.html#6183" class="Bound">f</a> <a id="6185" class="Symbol">:</a> <a id="6187" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6196" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6198" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a><a id="6199" class="Symbol">)</a> <a id="6201" class="Symbol">→</a> <a id="6203" class="Symbol">(</a><a id="6204" href="Cubical.Algebra.Group.MorphismProperties.html#6204" class="Bound">g</a> <a id="6206" class="Symbol">:</a> <a id="6208" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6217" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6219" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">→</a> <a id="6224" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6238" class="Symbol">.</a><a id="6239" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="6242" class="Symbol">)</a> <a id="6244" class="Symbol">(</a><a id="6245" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6249" href="Cubical.Algebra.Group.MorphismProperties.html#6204" class="Bound">g</a> <a id="6251" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6253" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6257" href="Cubical.Algebra.Group.MorphismProperties.html#6183" class="Bound">f</a><a id="6258" class="Symbol">)</a> <a id="6260" class="Symbol">(</a><a id="6261" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="6263" class="Symbol">.</a><a id="6264" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="6267" class="Symbol">)</a>
<a id="6269" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="6284" href="Cubical.Algebra.Group.MorphismProperties.html#6284" class="Bound">f</a> <a id="6286" href="Cubical.Algebra.Group.MorphismProperties.html#6286" class="Bound">g</a> <a id="6288" class="Symbol">=</a> <a id="6290" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6305" class="Symbol">λ</a> <a id="6307" href="Cubical.Algebra.Group.MorphismProperties.html#6307" class="Bound">_</a> <a id="6309" href="Cubical.Algebra.Group.MorphismProperties.html#6309" class="Bound">_</a> <a id="6311" class="Symbol">→</a> <a id="6313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6323" href="Cubical.Algebra.Group.MorphismProperties.html#6286" class="Bound">g</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">(</a><a id="6327" href="Cubical.Algebra.Group.MorphismProperties.html#6284" class="Bound">f</a> <a id="6329" class="Symbol">.</a><a id="6330" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6334" class="Symbol">.</a><a id="6335" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6341" class="Symbol">_</a> <a id="6343" class="Symbol">_)</a> <a id="6346" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6348" class="Symbol">(</a><a id="6349" href="Cubical.Algebra.Group.MorphismProperties.html#6286" class="Bound">g</a> <a id="6351" class="Symbol">.</a><a id="6352" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6356" class="Symbol">.</a><a id="6357" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6363" class="Symbol">_</a> <a id="6365" class="Symbol">_)</a>

<a id="compGroupHom"></a><a id="6369" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="6382" class="Symbol">:</a> <a id="6384" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6393" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6395" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6397" class="Symbol">→</a> <a id="6399" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6408" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6410" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="6412" class="Symbol">→</a> <a id="6414" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6423" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="6425" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="6427" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="6445" href="Cubical.Algebra.Group.MorphismProperties.html#6445" class="Bound">f</a> <a id="6447" href="Cubical.Algebra.Group.MorphismProperties.html#6447" class="Bound">g</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">=</a> <a id="6452" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6456" href="Cubical.Algebra.Group.MorphismProperties.html#6447" class="Bound">g</a> <a id="6458" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6460" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6464" href="Cubical.Algebra.Group.MorphismProperties.html#6445" class="Bound">f</a>
<a id="6466" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6470" class="Symbol">(</a><a id="6471" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="6484" href="Cubical.Algebra.Group.MorphismProperties.html#6484" class="Bound">f</a> <a id="6486" href="Cubical.Algebra.Group.MorphismProperties.html#6486" class="Bound">g</a><a id="6487" class="Symbol">)</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="6506" href="Cubical.Algebra.Group.MorphismProperties.html#6484" class="Bound">f</a> <a id="6508" href="Cubical.Algebra.Group.MorphismProperties.html#6486" class="Bound">g</a>

<a id="trivGroupHom"></a><a id="6511" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a> <a id="6524" class="Symbol">:</a> <a id="6526" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6535" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="6537" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="6539" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6543" class="Symbol">(</a><a id="6544" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a> <a id="6557" class="Symbol">{</a><a id="6558" class="Argument">H</a> <a id="6560" class="Symbol">=</a> <a id="6562" href="Cubical.Algebra.Group.MorphismProperties.html#6562" class="Bound">H</a><a id="6563" class="Symbol">})</a> <a id="6566" class="Symbol">_</a> <a id="6568" class="Symbol">=</a> <a id="6570" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="6573" class="Symbol">(</a><a id="6574" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6578" href="Cubical.Algebra.Group.MorphismProperties.html#6562" class="Bound">H</a><a id="6579" class="Symbol">)</a>
<a id="6581" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6585" class="Symbol">(</a><a id="6586" href="Cubical.Algebra.Group.MorphismProperties.html#6511" class="Function">trivGroupHom</a> <a id="6599" class="Symbol">{</a><a id="6600" class="Argument">H</a> <a id="6602" class="Symbol">=</a> <a id="6604" href="Cubical.Algebra.Group.MorphismProperties.html#6604" class="Bound">H</a><a id="6605" class="Symbol">})</a> <a id="6608" class="Symbol">=</a> <a id="6610" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6625" class="Symbol">λ</a> <a id="6627" href="Cubical.Algebra.Group.MorphismProperties.html#6627" class="Bound">_</a> <a id="6629" href="Cubical.Algebra.Group.MorphismProperties.html#6629" class="Bound">_</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="6643" class="Symbol">(</a><a id="6644" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6648" href="Cubical.Algebra.Group.MorphismProperties.html#6604" class="Bound">H</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">_)</a>

<a id="GroupHomDirProd"></a><a id="6655" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="6671" class="Symbol">:</a> <a id="6673" class="Symbol">{</a><a id="6674" href="Cubical.Algebra.Group.MorphismProperties.html#6674" class="Bound">A</a> <a id="6676" class="Symbol">:</a> <a id="6678" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="6684" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="6685" class="Symbol">}</a> <a id="6687" class="Symbol">{</a><a id="6688" href="Cubical.Algebra.Group.MorphismProperties.html#6688" class="Bound">B</a> <a id="6690" class="Symbol">:</a> <a id="6692" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="6698" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="6700" class="Symbol">}</a> <a id="6702" class="Symbol">{</a><a id="6703" href="Cubical.Algebra.Group.MorphismProperties.html#6703" class="Bound">C</a> <a id="6705" class="Symbol">:</a> <a id="6707" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="6713" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="6716" class="Symbol">}</a> <a id="6718" class="Symbol">{</a><a id="6719" href="Cubical.Algebra.Group.MorphismProperties.html#6719" class="Bound">D</a> <a id="6721" class="Symbol">:</a> <a id="6723" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="6729" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="6733" class="Symbol">}</a>
                <a id="6751" class="Symbol">→</a> <a id="6753" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6762" href="Cubical.Algebra.Group.MorphismProperties.html#6674" class="Bound">A</a> <a id="6764" href="Cubical.Algebra.Group.MorphismProperties.html#6703" class="Bound">C</a> <a id="6766" class="Symbol">→</a> <a id="6768" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6777" href="Cubical.Algebra.Group.MorphismProperties.html#6688" class="Bound">B</a> <a id="6779" href="Cubical.Algebra.Group.MorphismProperties.html#6719" class="Bound">D</a> <a id="6781" class="Symbol">→</a> <a id="6783" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="6801" href="Cubical.Algebra.Group.MorphismProperties.html#6674" class="Bound">A</a> <a id="6803" href="Cubical.Algebra.Group.MorphismProperties.html#6688" class="Bound">B</a><a id="6804" class="Symbol">)</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="6815" href="Cubical.Algebra.Group.MorphismProperties.html#6703" class="Bound">C</a> <a id="6817" href="Cubical.Algebra.Group.MorphismProperties.html#6719" class="Bound">D</a><a id="6818" class="Symbol">)</a>
<a id="6820" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="6841" href="Cubical.Algebra.Group.MorphismProperties.html#6841" class="Bound">mf1</a> <a id="6845" href="Cubical.Algebra.Group.MorphismProperties.html#6845" class="Bound">mf2</a><a id="6848" class="Symbol">)</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6863" href="Cubical.Algebra.Group.MorphismProperties.html#6841" class="Bound">mf1</a><a id="6866" class="Symbol">)</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6873" href="Cubical.Algebra.Group.MorphismProperties.html#6845" class="Bound">mf2</a><a id="6876" class="Symbol">)</a>
<a id="6878" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="6899" href="Cubical.Algebra.Group.MorphismProperties.html#6899" class="Bound">mf1</a> <a id="6903" href="Cubical.Algebra.Group.MorphismProperties.html#6903" class="Bound">mf2</a><a id="6906" class="Symbol">)</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="6925" class="Symbol">λ</a> <a id="6927" href="Cubical.Algebra.Group.MorphismProperties.html#6927" class="Bound">_</a> <a id="6929" href="Cubical.Algebra.Group.MorphismProperties.html#6929" class="Bound">_</a> <a id="6931" class="Symbol">→</a> <a id="6933" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Cubical.Algebra.Group.MorphismProperties.html#6899" class="Bound">mf1</a> <a id="6942" class="Symbol">.</a><a id="6943" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6947" class="Symbol">.</a><a id="6948" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6954" class="Symbol">_</a> <a id="6956" class="Symbol">_)</a> <a id="6959" class="Symbol">(</a><a id="6960" href="Cubical.Algebra.Group.MorphismProperties.html#6903" class="Bound">mf2</a> <a id="6964" class="Symbol">.</a><a id="6965" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6969" class="Symbol">.</a><a id="6970" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="6976" class="Symbol">_</a> <a id="6978" class="Symbol">_)</a>

<a id="GroupHom≡"></a><a id="6982" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="6992" class="Symbol">:</a> <a id="6994" class="Symbol">{</a><a id="6995" href="Cubical.Algebra.Group.MorphismProperties.html#6995" class="Bound">f</a> <a id="6997" href="Cubical.Algebra.Group.MorphismProperties.html#6997" class="Bound">g</a> <a id="6999" class="Symbol">:</a> <a id="7001" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7010" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="7012" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="7013" class="Symbol">}</a> <a id="7015" class="Symbol">→</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7022" href="Cubical.Algebra.Group.MorphismProperties.html#6995" class="Bound">f</a> <a id="7024" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7026" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7030" href="Cubical.Algebra.Group.MorphismProperties.html#6997" class="Bound">g</a><a id="7031" class="Symbol">)</a> <a id="7033" class="Symbol">→</a> <a id="7035" href="Cubical.Algebra.Group.MorphismProperties.html#6995" class="Bound">f</a> <a id="7037" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7039" href="Cubical.Algebra.Group.MorphismProperties.html#6997" class="Bound">g</a>
<a id="7041" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7056" href="Cubical.Algebra.Group.MorphismProperties.html#7056" class="Bound">p</a> <a id="7058" href="Cubical.Algebra.Group.MorphismProperties.html#7058" class="Bound">i</a><a id="7059" class="Symbol">)</a> <a id="7061" class="Symbol">=</a> <a id="7063" href="Cubical.Algebra.Group.MorphismProperties.html#7056" class="Bound">p</a> <a id="7065" href="Cubical.Algebra.Group.MorphismProperties.html#7058" class="Bound">i</a>
<a id="7067" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7071" class="Symbol">(</a><a id="7072" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7082" class="Symbol">{</a><a id="7083" class="Argument">G</a> <a id="7085" class="Symbol">=</a> <a id="7087" href="Cubical.Algebra.Group.MorphismProperties.html#7087" class="Bound">G</a><a id="7088" class="Symbol">}</a> <a id="7090" class="Symbol">{</a><a id="7091" class="Argument">H</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="Cubical.Algebra.Group.MorphismProperties.html#7095" class="Bound">H</a><a id="7096" class="Symbol">}</a> <a id="7098" class="Symbol">{</a><a id="7099" class="Argument">f</a> <a id="7101" class="Symbol">=</a> <a id="7103" href="Cubical.Algebra.Group.MorphismProperties.html#7103" class="Bound">f</a><a id="7104" class="Symbol">}</a> <a id="7106" class="Symbol">{</a><a id="7107" class="Argument">g</a> <a id="7109" class="Symbol">=</a> <a id="7111" href="Cubical.Algebra.Group.MorphismProperties.html#7111" class="Bound">g</a><a id="7112" class="Symbol">}</a> <a id="7114" href="Cubical.Algebra.Group.MorphismProperties.html#7114" class="Bound">p</a> <a id="7116" href="Cubical.Algebra.Group.MorphismProperties.html#7116" class="Bound">i</a><a id="7117" class="Symbol">)</a> <a id="7119" class="Symbol">=</a> <a id="7121" href="Cubical.Algebra.Group.MorphismProperties.html#7139" class="Function">p-hom</a> <a id="7127" href="Cubical.Algebra.Group.MorphismProperties.html#7116" class="Bound">i</a>
  <a id="7131" class="Keyword">where</a>
  <a id="7139" href="Cubical.Algebra.Group.MorphismProperties.html#7139" class="Function">p-hom</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7153" class="Symbol">(λ</a> <a id="7156" href="Cubical.Algebra.Group.MorphismProperties.html#7156" class="Bound">i</a> <a id="7158" class="Symbol">→</a> <a id="7160" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="7171" class="Symbol">(</a><a id="7172" href="Cubical.Algebra.Group.MorphismProperties.html#7087" class="Bound">G</a> <a id="7174" class="Symbol">.</a><a id="7175" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7178" class="Symbol">)</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Cubical.Algebra.Group.MorphismProperties.html#7114" class="Bound">p</a> <a id="7183" href="Cubical.Algebra.Group.MorphismProperties.html#7156" class="Bound">i</a><a id="7184" class="Symbol">)</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Cubical.Algebra.Group.MorphismProperties.html#7095" class="Bound">H</a> <a id="7189" class="Symbol">.</a><a id="7190" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7193" class="Symbol">))</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Cubical.Algebra.Group.MorphismProperties.html#7103" class="Bound">f</a> <a id="7199" class="Symbol">.</a><a id="7200" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7203" class="Symbol">)</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Cubical.Algebra.Group.MorphismProperties.html#7111" class="Bound">g</a> <a id="7208" class="Symbol">.</a><a id="7209" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7212" class="Symbol">)</a>
  <a id="7216" href="Cubical.Algebra.Group.MorphismProperties.html#7139" class="Function">p-hom</a> <a id="7222" class="Symbol">=</a> <a id="7224" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="7250" href="Cubical.Algebra.Group.MorphismProperties.html#7087" class="Bound">G</a> <a id="7252" href="Cubical.Algebra.Group.MorphismProperties.html#7095" class="Bound">H</a> <a id="7254" class="Symbol">_</a> <a id="7256" class="Symbol">_)</a>

<a id="compGroupHomAssoc"></a><a id="7260" href="Cubical.Algebra.Group.MorphismProperties.html#7260" class="Function">compGroupHomAssoc</a> <a id="7278" class="Symbol">:</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Cubical.Algebra.Group.MorphismProperties.html#7281" class="Bound">e</a> <a id="7283" class="Symbol">:</a> <a id="7285" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7294" href="Cubical.Algebra.Group.MorphismProperties.html#922" class="Generalizable">E</a> <a id="7296" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a><a id="7297" class="Symbol">)</a> <a id="7299" class="Symbol">→</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Cubical.Algebra.Group.MorphismProperties.html#7302" class="Bound">f</a> <a id="7304" class="Symbol">:</a> <a id="7306" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7315" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="7317" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a><a id="7318" class="Symbol">)</a> <a id="7320" class="Symbol">→</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Cubical.Algebra.Group.MorphismProperties.html#7323" class="Bound">g</a> <a id="7325" class="Symbol">:</a> <a id="7327" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7336" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="7338" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="7339" class="Symbol">)</a>
                  <a id="7359" class="Symbol">→</a> <a id="7361" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7374" class="Symbol">(</a><a id="7375" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7388" href="Cubical.Algebra.Group.MorphismProperties.html#7281" class="Bound">e</a> <a id="7390" href="Cubical.Algebra.Group.MorphismProperties.html#7302" class="Bound">f</a><a id="7391" class="Symbol">)</a> <a id="7393" href="Cubical.Algebra.Group.MorphismProperties.html#7323" class="Bound">g</a> <a id="7395" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7397" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7410" href="Cubical.Algebra.Group.MorphismProperties.html#7281" class="Bound">e</a> <a id="7412" class="Symbol">(</a><a id="7413" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7426" href="Cubical.Algebra.Group.MorphismProperties.html#7302" class="Bound">f</a> <a id="7428" href="Cubical.Algebra.Group.MorphismProperties.html#7323" class="Bound">g</a><a id="7429" class="Symbol">)</a>
<a id="7431" href="Cubical.Algebra.Group.MorphismProperties.html#7260" class="Function">compGroupHomAssoc</a> <a id="7449" href="Cubical.Algebra.Group.MorphismProperties.html#7449" class="Bound">e</a> <a id="7451" href="Cubical.Algebra.Group.MorphismProperties.html#7451" class="Bound">f</a> <a id="7453" href="Cubical.Algebra.Group.MorphismProperties.html#7453" class="Bound">g</a> <a id="7455" class="Symbol">=</a> <a id="7457" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compGroupHomId"></a><a id="7473" href="Cubical.Algebra.Group.MorphismProperties.html#7473" class="Function">compGroupHomId</a> <a id="7488" class="Symbol">:</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Cubical.Algebra.Group.MorphismProperties.html#7491" class="Bound">f</a> <a id="7493" class="Symbol">:</a> <a id="7495" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7504" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="7506" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a><a id="7507" class="Symbol">)</a> <a id="7509" class="Symbol">→</a> <a id="7511" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7524" href="Cubical.Algebra.Group.MorphismProperties.html#7491" class="Bound">f</a> <a id="7526" href="Cubical.Algebra.Group.MorphismProperties.html#6070" class="Function">idGroupHom</a> <a id="7537" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7539" href="Cubical.Algebra.Group.MorphismProperties.html#7491" class="Bound">f</a>
<a id="7541" href="Cubical.Algebra.Group.MorphismProperties.html#7473" class="Function">compGroupHomId</a> <a id="7556" href="Cubical.Algebra.Group.MorphismProperties.html#7556" class="Bound">f</a> <a id="7558" class="Symbol">=</a> <a id="7560" href="Cubical.Algebra.Group.MorphismProperties.html#6982" class="Function">GroupHom≡</a> <a id="7570" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="7576" class="Comment">-- The composition of surjective maps is surjective</a>
<a id="compSurjective"></a><a id="7628" href="Cubical.Algebra.Group.MorphismProperties.html#7628" class="Function">compSurjective</a> <a id="7643" class="Symbol">:</a> <a id="7645" class="Symbol">∀</a> <a id="7647" class="Symbol">{</a><a id="7648" href="Cubical.Algebra.Group.MorphismProperties.html#7648" class="Bound">ℓ</a> <a id="7650" href="Cubical.Algebra.Group.MorphismProperties.html#7650" class="Bound">ℓ&#39;</a> <a id="7653" href="Cubical.Algebra.Group.MorphismProperties.html#7653" class="Bound">ℓ&#39;&#39;</a><a id="7656" class="Symbol">}</a> <a id="7658" class="Symbol">{</a><a id="7659" href="Cubical.Algebra.Group.MorphismProperties.html#7659" class="Bound">G</a> <a id="7661" class="Symbol">:</a> <a id="7663" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="7669" href="Cubical.Algebra.Group.MorphismProperties.html#7648" class="Bound">ℓ</a><a id="7670" class="Symbol">}</a> <a id="7672" class="Symbol">{</a><a id="7673" href="Cubical.Algebra.Group.MorphismProperties.html#7673" class="Bound">H</a> <a id="7675" class="Symbol">:</a> <a id="7677" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="7683" href="Cubical.Algebra.Group.MorphismProperties.html#7650" class="Bound">ℓ&#39;</a><a id="7685" class="Symbol">}</a> <a id="7687" class="Symbol">{</a><a id="7688" href="Cubical.Algebra.Group.MorphismProperties.html#7688" class="Bound">L</a> <a id="7690" class="Symbol">:</a> <a id="7692" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="7698" href="Cubical.Algebra.Group.MorphismProperties.html#7653" class="Bound">ℓ&#39;&#39;</a><a id="7701" class="Symbol">}</a>
         <a id="7712" class="Symbol">→</a> <a id="7714" class="Symbol">(</a><a id="7715" href="Cubical.Algebra.Group.MorphismProperties.html#7715" class="Bound">G→H</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7730" href="Cubical.Algebra.Group.MorphismProperties.html#7659" class="Bound">G</a> <a id="7732" href="Cubical.Algebra.Group.MorphismProperties.html#7673" class="Bound">H</a><a id="7733" class="Symbol">)</a> <a id="7735" class="Symbol">(</a><a id="7736" href="Cubical.Algebra.Group.MorphismProperties.html#7736" class="Bound">H→L</a> <a id="7740" class="Symbol">:</a> <a id="7742" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="7751" href="Cubical.Algebra.Group.MorphismProperties.html#7673" class="Bound">H</a> <a id="7753" href="Cubical.Algebra.Group.MorphismProperties.html#7688" class="Bound">L</a><a id="7754" class="Symbol">)</a>
         <a id="7765" class="Symbol">→</a> <a id="7767" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="7780" href="Cubical.Algebra.Group.MorphismProperties.html#7715" class="Bound">G→H</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="7799" href="Cubical.Algebra.Group.MorphismProperties.html#7736" class="Bound">H→L</a>
         <a id="7812" class="Symbol">→</a> <a id="7814" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="7827" class="Symbol">(</a><a id="7828" href="Cubical.Algebra.Group.MorphismProperties.html#6369" class="Function">compGroupHom</a> <a id="7841" href="Cubical.Algebra.Group.MorphismProperties.html#7715" class="Bound">G→H</a> <a id="7845" href="Cubical.Algebra.Group.MorphismProperties.html#7736" class="Bound">H→L</a><a id="7848" class="Symbol">)</a>
<a id="7850" href="Cubical.Algebra.Group.MorphismProperties.html#7628" class="Function">compSurjective</a> <a id="7865" href="Cubical.Algebra.Group.MorphismProperties.html#7865" class="Bound">G→H</a> <a id="7869" href="Cubical.Algebra.Group.MorphismProperties.html#7869" class="Bound">H→L</a> <a id="7873" href="Cubical.Algebra.Group.MorphismProperties.html#7873" class="Bound">surj1</a> <a id="7879" href="Cubical.Algebra.Group.MorphismProperties.html#7879" class="Bound">surj2</a> <a id="7885" href="Cubical.Algebra.Group.MorphismProperties.html#7885" class="Bound">l</a> <a id="7887" class="Symbol">=</a>
  <a id="7891" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="7895" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>
    <a id="7907" class="Symbol">(λ</a> <a id="7910" class="Symbol">{(</a><a id="7912" href="Cubical.Algebra.Group.MorphismProperties.html#7912" class="Bound">h</a> <a id="7914" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7916" href="Cubical.Algebra.Group.MorphismProperties.html#7916" class="Bound">p</a><a id="7917" class="Symbol">)</a>
      <a id="7925" class="Symbol">→</a> <a id="7927" href="Cubical.Algebra.Group.MorphismProperties.html#866" class="Function">pMap</a> <a id="7932" class="Symbol">(λ</a> <a id="7935" class="Symbol">{(</a><a id="7937" href="Cubical.Algebra.Group.MorphismProperties.html#7937" class="Bound">g</a> <a id="7939" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7941" href="Cubical.Algebra.Group.MorphismProperties.html#7941" class="Bound">q</a><a id="7942" class="Symbol">)</a> <a id="7944" class="Symbol">→</a> <a id="7946" href="Cubical.Algebra.Group.MorphismProperties.html#7937" class="Bound">g</a> <a id="7948" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7956" class="Symbol">(</a><a id="7957" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7961" href="Cubical.Algebra.Group.MorphismProperties.html#7869" class="Bound">H→L</a><a id="7964" class="Symbol">)</a> <a id="7966" href="Cubical.Algebra.Group.MorphismProperties.html#7941" class="Bound">q</a> <a id="7968" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7970" href="Cubical.Algebra.Group.MorphismProperties.html#7916" class="Bound">p</a><a id="7971" class="Symbol">)})</a>
        <a id="7983" class="Symbol">(</a><a id="7984" href="Cubical.Algebra.Group.MorphismProperties.html#7873" class="Bound">surj1</a> <a id="7990" href="Cubical.Algebra.Group.MorphismProperties.html#7912" class="Bound">h</a><a id="7991" class="Symbol">)})</a>
    <a id="7999" class="Symbol">(</a><a id="8000" href="Cubical.Algebra.Group.MorphismProperties.html#7879" class="Bound">surj2</a> <a id="8006" href="Cubical.Algebra.Group.MorphismProperties.html#7885" class="Bound">l</a><a id="8007" class="Symbol">)</a>

<a id="8010" class="Comment">-- GroupEquiv identity, composition and inversion</a>
<a id="idGroupEquiv"></a><a id="8060" href="Cubical.Algebra.Group.MorphismProperties.html#8060" class="Function">idGroupEquiv</a> <a id="8073" class="Symbol">:</a> <a id="8075" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8086" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8088" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="8090" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8094" class="Symbol">(</a><a id="8095" href="Cubical.Algebra.Group.MorphismProperties.html#8060" class="Function">idGroupEquiv</a> <a id="8108" class="Symbol">{</a><a id="8109" class="Argument">G</a> <a id="8111" class="Symbol">=</a> <a id="8113" href="Cubical.Algebra.Group.MorphismProperties.html#8113" class="Bound">G</a><a id="8114" class="Symbol">})</a> <a id="8117" class="Symbol">=</a> <a id="8119" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="8127" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="8129" href="Cubical.Algebra.Group.MorphismProperties.html#8113" class="Bound">G</a> <a id="8131" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="8133" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8137" href="Cubical.Algebra.Group.MorphismProperties.html#8060" class="Function">idGroupEquiv</a> <a id="8150" class="Symbol">=</a> <a id="8152" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="8167" class="Symbol">λ</a> <a id="8169" href="Cubical.Algebra.Group.MorphismProperties.html#8169" class="Bound">_</a> <a id="8171" href="Cubical.Algebra.Group.MorphismProperties.html#8171" class="Bound">_</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compGroupEquiv"></a><a id="8181" href="Cubical.Algebra.Group.MorphismProperties.html#8181" class="Function">compGroupEquiv</a> <a id="8196" class="Symbol">:</a> <a id="8198" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8209" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="8211" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8213" class="Symbol">→</a> <a id="8215" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8226" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8228" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="8230" class="Symbol">→</a> <a id="8232" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8243" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="8245" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="8247" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8251" class="Symbol">(</a><a id="8252" href="Cubical.Algebra.Group.MorphismProperties.html#8181" class="Function">compGroupEquiv</a> <a id="8267" href="Cubical.Algebra.Group.MorphismProperties.html#8267" class="Bound">f</a> <a id="8269" href="Cubical.Algebra.Group.MorphismProperties.html#8269" class="Bound">g</a><a id="8270" class="Symbol">)</a> <a id="8272" class="Symbol">=</a> <a id="8274" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8289" href="Cubical.Algebra.Group.MorphismProperties.html#8267" class="Bound">f</a><a id="8290" class="Symbol">)</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8297" href="Cubical.Algebra.Group.MorphismProperties.html#8269" class="Bound">g</a><a id="8298" class="Symbol">)</a>
<a id="8300" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8304" class="Symbol">(</a><a id="8305" href="Cubical.Algebra.Group.MorphismProperties.html#8181" class="Function">compGroupEquiv</a> <a id="8320" href="Cubical.Algebra.Group.MorphismProperties.html#8320" class="Bound">f</a> <a id="8322" href="Cubical.Algebra.Group.MorphismProperties.html#8322" class="Bound">g</a><a id="8323" class="Symbol">)</a> <a id="8325" class="Symbol">=</a> <a id="8327" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="8342" class="Symbol">(_</a> <a id="8345" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8347" href="Cubical.Algebra.Group.MorphismProperties.html#8320" class="Bound">f</a> <a id="8349" class="Symbol">.</a><a id="8350" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">(_</a> <a id="8358" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8360" href="Cubical.Algebra.Group.MorphismProperties.html#8322" class="Bound">g</a> <a id="8362" class="Symbol">.</a><a id="8363" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8366" class="Symbol">)</a>

<a id="invGroupEquiv"></a><a id="8369" href="Cubical.Algebra.Group.MorphismProperties.html#8369" class="Function">invGroupEquiv</a> <a id="8383" class="Symbol">:</a> <a id="8385" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8396" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8398" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="8400" class="Symbol">→</a> <a id="8402" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8413" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="8415" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="8417" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8421" class="Symbol">(</a><a id="8422" href="Cubical.Algebra.Group.MorphismProperties.html#8369" class="Function">invGroupEquiv</a> <a id="8436" href="Cubical.Algebra.Group.MorphismProperties.html#8436" class="Bound">f</a><a id="8437" class="Symbol">)</a> <a id="8439" class="Symbol">=</a> <a id="8441" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8455" href="Cubical.Algebra.Group.MorphismProperties.html#8436" class="Bound">f</a><a id="8456" class="Symbol">)</a>
<a id="8458" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Cubical.Algebra.Group.MorphismProperties.html#8369" class="Function">invGroupEquiv</a> <a id="8477" href="Cubical.Algebra.Group.MorphismProperties.html#8477" class="Bound">f</a><a id="8478" class="Symbol">)</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="8496" href="Cubical.Algebra.Group.MorphismProperties.html#8477" class="Bound">f</a>

<a id="GroupEquivDirProd"></a><a id="8499" href="Cubical.Algebra.Group.MorphismProperties.html#8499" class="Function">GroupEquivDirProd</a> <a id="8517" class="Symbol">:</a> <a id="8519" class="Symbol">{</a><a id="8520" href="Cubical.Algebra.Group.MorphismProperties.html#8520" class="Bound">A</a> <a id="8522" class="Symbol">:</a> <a id="8524" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="8530" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="8531" class="Symbol">}</a> <a id="8533" class="Symbol">{</a><a id="8534" href="Cubical.Algebra.Group.MorphismProperties.html#8534" class="Bound">B</a> <a id="8536" class="Symbol">:</a> <a id="8538" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="8544" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="8546" class="Symbol">}</a> <a id="8548" class="Symbol">{</a><a id="8549" href="Cubical.Algebra.Group.MorphismProperties.html#8549" class="Bound">C</a> <a id="8551" class="Symbol">:</a> <a id="8553" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="8559" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="8562" class="Symbol">}</a> <a id="8564" class="Symbol">{</a><a id="8565" href="Cubical.Algebra.Group.MorphismProperties.html#8565" class="Bound">D</a> <a id="8567" class="Symbol">:</a> <a id="8569" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="8575" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="8579" class="Symbol">}</a>
                  <a id="8599" class="Symbol">→</a> <a id="8601" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8612" href="Cubical.Algebra.Group.MorphismProperties.html#8520" class="Bound">A</a> <a id="8614" href="Cubical.Algebra.Group.MorphismProperties.html#8549" class="Bound">C</a> <a id="8616" class="Symbol">→</a> <a id="8618" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8629" href="Cubical.Algebra.Group.MorphismProperties.html#8534" class="Bound">B</a> <a id="8631" href="Cubical.Algebra.Group.MorphismProperties.html#8565" class="Bound">D</a>
                  <a id="8651" class="Symbol">→</a> <a id="8653" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8664" class="Symbol">(</a><a id="8665" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="8673" href="Cubical.Algebra.Group.MorphismProperties.html#8520" class="Bound">A</a> <a id="8675" href="Cubical.Algebra.Group.MorphismProperties.html#8534" class="Bound">B</a><a id="8676" class="Symbol">)</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="8687" href="Cubical.Algebra.Group.MorphismProperties.html#8549" class="Bound">C</a> <a id="8689" href="Cubical.Algebra.Group.MorphismProperties.html#8565" class="Bound">D</a><a id="8690" class="Symbol">)</a>
<a id="8692" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8696" class="Symbol">(</a><a id="8697" href="Cubical.Algebra.Group.MorphismProperties.html#8499" class="Function">GroupEquivDirProd</a> <a id="8715" href="Cubical.Algebra.Group.MorphismProperties.html#8715" class="Bound">eq1</a> <a id="8719" href="Cubical.Algebra.Group.MorphismProperties.html#8719" class="Bound">eq2</a><a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">=</a> <a id="8726" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="8730" class="Symbol">(</a><a id="8731" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8735" href="Cubical.Algebra.Group.MorphismProperties.html#8715" class="Bound">eq1</a><a id="8738" class="Symbol">)</a> <a id="8740" class="Symbol">(</a><a id="8741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8745" href="Cubical.Algebra.Group.MorphismProperties.html#8719" class="Bound">eq2</a><a id="8748" class="Symbol">)</a>
<a id="8750" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Cubical.Algebra.Group.MorphismProperties.html#8499" class="Function">GroupEquivDirProd</a> <a id="8773" href="Cubical.Algebra.Group.MorphismProperties.html#8773" class="Bound">eq1</a> <a id="8777" href="Cubical.Algebra.Group.MorphismProperties.html#8777" class="Bound">eq2</a><a id="8780" class="Symbol">)</a> <a id="8782" class="Symbol">=</a> <a id="8784" href="Cubical.Algebra.Group.MorphismProperties.html#6655" class="Function">GroupHomDirProd</a> <a id="8800" class="Symbol">(_</a> <a id="8803" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8805" href="Cubical.Algebra.Group.MorphismProperties.html#8773" class="Bound">eq1</a> <a id="8809" class="Symbol">.</a><a id="8810" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8813" class="Symbol">)</a> <a id="8815" class="Symbol">(_</a> <a id="8818" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8820" href="Cubical.Algebra.Group.MorphismProperties.html#8777" class="Bound">eq2</a> <a id="8824" class="Symbol">.</a><a id="8825" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8828" class="Symbol">)</a> <a id="8830" class="Symbol">.</a><a id="8831" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="GroupEquiv≡"></a><a id="8836" href="Cubical.Algebra.Group.MorphismProperties.html#8836" class="Function">GroupEquiv≡</a> <a id="8848" class="Symbol">:</a> <a id="8850" class="Symbol">{</a><a id="8851" href="Cubical.Algebra.Group.MorphismProperties.html#8851" class="Bound">f</a> <a id="8853" href="Cubical.Algebra.Group.MorphismProperties.html#8853" class="Bound">g</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="8868" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="8870" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="8871" class="Symbol">}</a> <a id="8873" class="Symbol">→</a> <a id="8875" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8879" href="Cubical.Algebra.Group.MorphismProperties.html#8851" class="Bound">f</a> <a id="8881" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8883" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8887" href="Cubical.Algebra.Group.MorphismProperties.html#8853" class="Bound">g</a> <a id="8889" class="Symbol">→</a> <a id="8891" href="Cubical.Algebra.Group.MorphismProperties.html#8851" class="Bound">f</a> <a id="8893" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8895" href="Cubical.Algebra.Group.MorphismProperties.html#8853" class="Bound">g</a>
<a id="8897" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Algebra.Group.MorphismProperties.html#8836" class="Function">GroupEquiv≡</a> <a id="8914" href="Cubical.Algebra.Group.MorphismProperties.html#8914" class="Bound">p</a> <a id="8916" href="Cubical.Algebra.Group.MorphismProperties.html#8916" class="Bound">i</a><a id="8917" class="Symbol">)</a> <a id="8919" class="Symbol">=</a> <a id="8921" href="Cubical.Algebra.Group.MorphismProperties.html#8914" class="Bound">p</a> <a id="8923" href="Cubical.Algebra.Group.MorphismProperties.html#8916" class="Bound">i</a>
<a id="8925" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8929" class="Symbol">(</a><a id="8930" href="Cubical.Algebra.Group.MorphismProperties.html#8836" class="Function">GroupEquiv≡</a> <a id="8942" class="Symbol">{</a><a id="8943" class="Argument">G</a> <a id="8945" class="Symbol">=</a> <a id="8947" href="Cubical.Algebra.Group.MorphismProperties.html#8947" class="Bound">G</a><a id="8948" class="Symbol">}</a> <a id="8950" class="Symbol">{</a><a id="8951" class="Argument">H</a> <a id="8953" class="Symbol">=</a> <a id="8955" href="Cubical.Algebra.Group.MorphismProperties.html#8955" class="Bound">H</a><a id="8956" class="Symbol">}</a> <a id="8958" class="Symbol">{</a><a id="8959" href="Cubical.Algebra.Group.MorphismProperties.html#8959" class="Bound">f</a><a id="8960" class="Symbol">}</a> <a id="8962" class="Symbol">{</a><a id="8963" href="Cubical.Algebra.Group.MorphismProperties.html#8963" class="Bound">g</a><a id="8964" class="Symbol">}</a> <a id="8966" href="Cubical.Algebra.Group.MorphismProperties.html#8966" class="Bound">p</a> <a id="8968" href="Cubical.Algebra.Group.MorphismProperties.html#8968" class="Bound">i</a><a id="8969" class="Symbol">)</a> <a id="8971" class="Symbol">=</a> <a id="8973" href="Cubical.Algebra.Group.MorphismProperties.html#8991" class="Function">p-hom</a> <a id="8979" href="Cubical.Algebra.Group.MorphismProperties.html#8968" class="Bound">i</a>
  <a id="8983" class="Keyword">where</a>
  <a id="8991" href="Cubical.Algebra.Group.MorphismProperties.html#8991" class="Function">p-hom</a> <a id="8997" class="Symbol">:</a> <a id="8999" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9005" class="Symbol">(λ</a> <a id="9008" href="Cubical.Algebra.Group.MorphismProperties.html#9008" class="Bound">i</a> <a id="9010" class="Symbol">→</a> <a id="9012" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="9023" class="Symbol">(</a><a id="9024" href="Cubical.Algebra.Group.MorphismProperties.html#8947" class="Bound">G</a> <a id="9026" class="Symbol">.</a><a id="9027" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9030" class="Symbol">)</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Cubical.Algebra.Group.MorphismProperties.html#8966" class="Bound">p</a> <a id="9035" href="Cubical.Algebra.Group.MorphismProperties.html#9008" class="Bound">i</a> <a id="9037" class="Symbol">.</a><a id="9038" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9041" class="Symbol">)</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Cubical.Algebra.Group.MorphismProperties.html#8955" class="Bound">H</a> <a id="9046" class="Symbol">.</a><a id="9047" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9050" class="Symbol">))</a> <a id="9053" class="Symbol">(</a><a id="9054" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9058" href="Cubical.Algebra.Group.MorphismProperties.html#8959" class="Bound">f</a><a id="9059" class="Symbol">)</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9066" href="Cubical.Algebra.Group.MorphismProperties.html#8963" class="Bound">g</a><a id="9067" class="Symbol">)</a>
  <a id="9071" href="Cubical.Algebra.Group.MorphismProperties.html#8991" class="Function">p-hom</a> <a id="9077" class="Symbol">=</a> <a id="9079" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="9087" class="Symbol">(</a><a id="9088" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="9105" href="Cubical.Algebra.Group.MorphismProperties.html#8947" class="Bound">G</a> <a id="9107" href="Cubical.Algebra.Group.MorphismProperties.html#8955" class="Bound">H</a> <a id="9109" class="Symbol">_</a> <a id="9111" class="Symbol">_)</a>


<a id="9116" class="Comment">-- GroupIso identity, composition and inversion</a>
<a id="idGroupIso"></a><a id="9164" href="Cubical.Algebra.Group.MorphismProperties.html#9164" class="Function">idGroupIso</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9186" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9188" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="9190" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9194" href="Cubical.Algebra.Group.MorphismProperties.html#9164" class="Function">idGroupIso</a> <a id="9205" class="Symbol">=</a> <a id="9207" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a>
<a id="9213" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9217" href="Cubical.Algebra.Group.MorphismProperties.html#9164" class="Function">idGroupIso</a> <a id="9228" class="Symbol">=</a> <a id="9230" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="9245" class="Symbol">λ</a> <a id="9247" href="Cubical.Algebra.Group.MorphismProperties.html#9247" class="Bound">_</a> <a id="9249" href="Cubical.Algebra.Group.MorphismProperties.html#9249" class="Bound">_</a> <a id="9251" class="Symbol">→</a> <a id="9253" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compGroupIso"></a><a id="9259" href="Cubical.Algebra.Group.MorphismProperties.html#9259" class="Function">compGroupIso</a> <a id="9272" class="Symbol">:</a> <a id="9274" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9283" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9285" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9298" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9300" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a> <a id="9302" class="Symbol">→</a> <a id="9304" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9313" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9315" href="Cubical.Algebra.Group.MorphismProperties.html#924" class="Generalizable">F</a>
<a id="9317" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9321" class="Symbol">(</a><a id="9322" href="Cubical.Algebra.Group.MorphismProperties.html#9259" class="Function">compGroupIso</a> <a id="9335" href="Cubical.Algebra.Group.MorphismProperties.html#9335" class="Bound">iso1</a> <a id="9340" href="Cubical.Algebra.Group.MorphismProperties.html#9340" class="Bound">iso2</a><a id="9344" class="Symbol">)</a> <a id="9346" class="Symbol">=</a> <a id="9348" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="9356" class="Symbol">(</a><a id="9357" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9361" href="Cubical.Algebra.Group.MorphismProperties.html#9335" class="Bound">iso1</a><a id="9365" class="Symbol">)</a> <a id="9367" class="Symbol">(</a><a id="9368" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9372" href="Cubical.Algebra.Group.MorphismProperties.html#9340" class="Bound">iso2</a><a id="9376" class="Symbol">)</a>
<a id="9378" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9382" class="Symbol">(</a><a id="9383" href="Cubical.Algebra.Group.MorphismProperties.html#9259" class="Function">compGroupIso</a> <a id="9396" href="Cubical.Algebra.Group.MorphismProperties.html#9396" class="Bound">iso1</a> <a id="9401" href="Cubical.Algebra.Group.MorphismProperties.html#9401" class="Bound">iso2</a><a id="9405" class="Symbol">)</a> <a id="9407" class="Symbol">=</a> <a id="9409" href="Cubical.Algebra.Group.MorphismProperties.html#6165" class="Function">isGroupHomComp</a> <a id="9424" class="Symbol">(_</a> <a id="9427" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9429" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9433" href="Cubical.Algebra.Group.MorphismProperties.html#9396" class="Bound">iso1</a><a id="9437" class="Symbol">)</a> <a id="9439" class="Symbol">(_</a> <a id="9442" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9444" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9448" href="Cubical.Algebra.Group.MorphismProperties.html#9401" class="Bound">iso2</a><a id="9452" class="Symbol">)</a>

<a id="invGroupIso"></a><a id="9455" href="Cubical.Algebra.Group.MorphismProperties.html#9455" class="Function">invGroupIso</a> <a id="9467" class="Symbol">:</a> <a id="9469" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9478" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="9480" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9482" class="Symbol">→</a> <a id="9484" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9493" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="9495" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a>
<a id="9497" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9501" class="Symbol">(</a><a id="9502" href="Cubical.Algebra.Group.MorphismProperties.html#9455" class="Function">invGroupIso</a> <a id="9514" href="Cubical.Algebra.Group.MorphismProperties.html#9514" class="Bound">iso1</a><a id="9518" class="Symbol">)</a> <a id="9520" class="Symbol">=</a> <a id="9522" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="9529" class="Symbol">(</a><a id="9530" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9534" href="Cubical.Algebra.Group.MorphismProperties.html#9514" class="Bound">iso1</a><a id="9538" class="Symbol">)</a>
<a id="9540" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9544" class="Symbol">(</a><a id="9545" href="Cubical.Algebra.Group.MorphismProperties.html#9455" class="Function">invGroupIso</a> <a id="9557" href="Cubical.Algebra.Group.MorphismProperties.html#9557" class="Bound">iso1</a><a id="9561" class="Symbol">)</a> <a id="9563" class="Symbol">=</a> <a id="9565" href="Cubical.Algebra.Group.MorphismProperties.html#2538" class="Function">isGroupHomInv</a> <a id="9579" class="Symbol">(</a><a id="9580" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9591" class="Symbol">(</a><a id="9592" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9596" href="Cubical.Algebra.Group.MorphismProperties.html#9557" class="Bound">iso1</a><a id="9600" class="Symbol">)</a> <a id="9602" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9604" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9608" href="Cubical.Algebra.Group.MorphismProperties.html#9557" class="Bound">iso1</a><a id="9612" class="Symbol">)</a>

<a id="GroupIsoDirProd"></a><a id="9615" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="9631" class="Symbol">:</a> <a id="9633" class="Symbol">{</a><a id="9634" href="Cubical.Algebra.Group.MorphismProperties.html#9634" class="Bound">G</a> <a id="9636" class="Symbol">:</a> <a id="9638" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="9644" href="Cubical.Algebra.Group.MorphismProperties.html#896" class="Generalizable">ℓ</a><a id="9645" class="Symbol">}</a> <a id="9647" class="Symbol">{</a><a id="9648" href="Cubical.Algebra.Group.MorphismProperties.html#9648" class="Bound">H</a> <a id="9650" class="Symbol">:</a> <a id="9652" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="9658" href="Cubical.Algebra.Group.MorphismProperties.html#898" class="Generalizable">ℓ&#39;</a><a id="9660" class="Symbol">}</a> <a id="9662" class="Symbol">{</a><a id="9663" href="Cubical.Algebra.Group.MorphismProperties.html#9663" class="Bound">A</a> <a id="9665" class="Symbol">:</a> <a id="9667" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="9673" href="Cubical.Algebra.Group.MorphismProperties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="9676" class="Symbol">}</a> <a id="9678" class="Symbol">{</a><a id="9679" href="Cubical.Algebra.Group.MorphismProperties.html#9679" class="Bound">B</a> <a id="9681" class="Symbol">:</a> <a id="9683" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="9689" href="Cubical.Algebra.Group.MorphismProperties.html#905" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="9693" class="Symbol">}</a>
                <a id="9711" class="Symbol">→</a> <a id="9713" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9722" href="Cubical.Algebra.Group.MorphismProperties.html#9634" class="Bound">G</a> <a id="9724" href="Cubical.Algebra.Group.MorphismProperties.html#9648" class="Bound">H</a> <a id="9726" class="Symbol">→</a> <a id="9728" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9737" href="Cubical.Algebra.Group.MorphismProperties.html#9663" class="Bound">A</a> <a id="9739" href="Cubical.Algebra.Group.MorphismProperties.html#9679" class="Bound">B</a> <a id="9741" class="Symbol">→</a> <a id="9743" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="9752" class="Symbol">(</a><a id="9753" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="9761" href="Cubical.Algebra.Group.MorphismProperties.html#9634" class="Bound">G</a> <a id="9763" href="Cubical.Algebra.Group.MorphismProperties.html#9663" class="Bound">A</a><a id="9764" class="Symbol">)</a> <a id="9766" class="Symbol">(</a><a id="9767" href="Cubical.Algebra.Group.DirProd.html#386" class="Function">DirProd</a> <a id="9775" href="Cubical.Algebra.Group.MorphismProperties.html#9648" class="Bound">H</a> <a id="9777" href="Cubical.Algebra.Group.MorphismProperties.html#9679" class="Bound">B</a><a id="9778" class="Symbol">)</a>
<a id="9780" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9784" class="Symbol">(</a><a id="9785" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9789" class="Symbol">(</a><a id="9790" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="9806" href="Cubical.Algebra.Group.MorphismProperties.html#9806" class="Bound">iso1</a> <a id="9811" href="Cubical.Algebra.Group.MorphismProperties.html#9811" class="Bound">iso2</a><a id="9815" class="Symbol">))</a> <a id="9818" href="Cubical.Algebra.Group.MorphismProperties.html#9818" class="Bound">prod</a> <a id="9823" class="Symbol">=</a>
  <a id="9827" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9831" class="Symbol">(</a><a id="9832" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9836" href="Cubical.Algebra.Group.MorphismProperties.html#9806" class="Bound">iso1</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">(</a><a id="9843" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9847" href="Cubical.Algebra.Group.MorphismProperties.html#9818" class="Bound">prod</a><a id="9851" class="Symbol">)</a> <a id="9853" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9855" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9864" href="Cubical.Algebra.Group.MorphismProperties.html#9811" class="Bound">iso2</a><a id="9868" class="Symbol">)</a> <a id="9870" class="Symbol">(</a><a id="9871" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9875" href="Cubical.Algebra.Group.MorphismProperties.html#9818" class="Bound">prod</a><a id="9879" class="Symbol">)</a>
<a id="9881" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9885" class="Symbol">(</a><a id="9886" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9890" class="Symbol">(</a><a id="9891" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="9907" href="Cubical.Algebra.Group.MorphismProperties.html#9907" class="Bound">iso1</a> <a id="9912" href="Cubical.Algebra.Group.MorphismProperties.html#9912" class="Bound">iso2</a><a id="9916" class="Symbol">))</a> <a id="9919" href="Cubical.Algebra.Group.MorphismProperties.html#9919" class="Bound">prod</a> <a id="9924" class="Symbol">=</a>
  <a id="9928" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9937" href="Cubical.Algebra.Group.MorphismProperties.html#9907" class="Bound">iso1</a><a id="9941" class="Symbol">)</a> <a id="9943" class="Symbol">(</a><a id="9944" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9948" href="Cubical.Algebra.Group.MorphismProperties.html#9919" class="Bound">prod</a><a id="9952" class="Symbol">)</a> <a id="9954" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9956" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9960" class="Symbol">(</a><a id="9961" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9965" href="Cubical.Algebra.Group.MorphismProperties.html#9912" class="Bound">iso2</a><a id="9969" class="Symbol">)</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9976" href="Cubical.Algebra.Group.MorphismProperties.html#9919" class="Bound">prod</a><a id="9980" class="Symbol">)</a>
<a id="9982" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="10008" href="Cubical.Algebra.Group.MorphismProperties.html#10008" class="Bound">iso1</a> <a id="10013" href="Cubical.Algebra.Group.MorphismProperties.html#10013" class="Bound">iso2</a><a id="10017" class="Symbol">))</a> <a id="10020" href="Cubical.Algebra.Group.MorphismProperties.html#10020" class="Bound">a</a> <a id="10022" class="Symbol">=</a>
  <a id="10026" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="10033" class="Symbol">(</a><a id="10034" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="10038" class="Symbol">(</a><a id="10039" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10043" href="Cubical.Algebra.Group.MorphismProperties.html#10008" class="Bound">iso1</a><a id="10047" class="Symbol">)</a> <a id="10049" class="Symbol">(</a><a id="10050" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10054" href="Cubical.Algebra.Group.MorphismProperties.html#10020" class="Bound">a</a><a id="10055" class="Symbol">)</a> <a id="10057" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10059" class="Symbol">(</a><a id="10060" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="10064" class="Symbol">(</a><a id="10065" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10069" href="Cubical.Algebra.Group.MorphismProperties.html#10013" class="Bound">iso2</a><a id="10073" class="Symbol">)</a> <a id="10075" class="Symbol">(</a><a id="10076" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10080" href="Cubical.Algebra.Group.MorphismProperties.html#10020" class="Bound">a</a><a id="10081" class="Symbol">)))</a>
<a id="10085" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="10089" class="Symbol">(</a><a id="10090" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10094" class="Symbol">(</a><a id="10095" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="10111" href="Cubical.Algebra.Group.MorphismProperties.html#10111" class="Bound">iso1</a> <a id="10116" href="Cubical.Algebra.Group.MorphismProperties.html#10116" class="Bound">iso2</a><a id="10120" class="Symbol">))</a> <a id="10123" href="Cubical.Algebra.Group.MorphismProperties.html#10123" class="Bound">a</a> <a id="10125" class="Symbol">=</a>
  <a id="10129" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="10136" class="Symbol">(</a><a id="10137" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="10141" class="Symbol">(</a><a id="10142" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10146" href="Cubical.Algebra.Group.MorphismProperties.html#10111" class="Bound">iso1</a><a id="10150" class="Symbol">)</a> <a id="10152" class="Symbol">(</a><a id="10153" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10157" href="Cubical.Algebra.Group.MorphismProperties.html#10123" class="Bound">a</a><a id="10158" class="Symbol">)</a> <a id="10160" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10162" class="Symbol">(</a><a id="10163" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="10167" class="Symbol">(</a><a id="10168" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10172" href="Cubical.Algebra.Group.MorphismProperties.html#10116" class="Bound">iso2</a><a id="10176" class="Symbol">)</a> <a id="10178" class="Symbol">(</a><a id="10179" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10183" href="Cubical.Algebra.Group.MorphismProperties.html#10123" class="Bound">a</a><a id="10184" class="Symbol">)))</a>
<a id="10188" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10192" class="Symbol">(</a><a id="10193" href="Cubical.Algebra.Group.MorphismProperties.html#9615" class="Function">GroupIsoDirProd</a> <a id="10209" href="Cubical.Algebra.Group.MorphismProperties.html#10209" class="Bound">iso1</a> <a id="10214" href="Cubical.Algebra.Group.MorphismProperties.html#10214" class="Bound">iso2</a><a id="10218" class="Symbol">)</a> <a id="10220" class="Symbol">=</a> <a id="10222" href="Cubical.Algebra.Group.MorphismProperties.html#2383" class="Function">makeIsGroupHom</a> <a id="10237" class="Symbol">λ</a> <a id="10239" href="Cubical.Algebra.Group.MorphismProperties.html#10239" class="Bound">a</a> <a id="10241" href="Cubical.Algebra.Group.MorphismProperties.html#10241" class="Bound">b</a> <a id="10243" class="Symbol">→</a>
  <a id="10247" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="10254" class="Symbol">(</a><a id="10255" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10261" class="Symbol">(</a><a id="10262" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10266" href="Cubical.Algebra.Group.MorphismProperties.html#10209" class="Bound">iso1</a><a id="10270" class="Symbol">)</a> <a id="10272" class="Symbol">(</a><a id="10273" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10277" href="Cubical.Algebra.Group.MorphismProperties.html#10239" class="Bound">a</a><a id="10278" class="Symbol">)</a> <a id="10280" class="Symbol">(</a><a id="10281" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10285" href="Cubical.Algebra.Group.MorphismProperties.html#10241" class="Bound">b</a><a id="10286" class="Symbol">)</a> <a id="10288" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10290" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="10296" class="Symbol">(</a><a id="10297" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10301" href="Cubical.Algebra.Group.MorphismProperties.html#10214" class="Bound">iso2</a><a id="10305" class="Symbol">)</a> <a id="10307" class="Symbol">(</a><a id="10308" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10312" href="Cubical.Algebra.Group.MorphismProperties.html#10239" class="Bound">a</a><a id="10313" class="Symbol">)</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10320" href="Cubical.Algebra.Group.MorphismProperties.html#10241" class="Bound">b</a><a id="10321" class="Symbol">))</a>

<a id="GroupIso≡"></a><a id="10325" href="Cubical.Algebra.Group.MorphismProperties.html#10325" class="Function">GroupIso≡</a> <a id="10335" class="Symbol">:</a> <a id="10337" class="Symbol">{</a><a id="10338" href="Cubical.Algebra.Group.MorphismProperties.html#10338" class="Bound">f</a> <a id="10340" href="Cubical.Algebra.Group.MorphismProperties.html#10340" class="Bound">g</a> <a id="10342" class="Symbol">:</a> <a id="10344" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="10353" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10355" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a><a id="10356" class="Symbol">}</a> <a id="10358" class="Symbol">→</a> <a id="10360" href="Cubical.Algebra.Group.MorphismProperties.html#10338" class="Bound">f</a> <a id="10362" class="Symbol">.</a><a id="10363" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10367" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10369" href="Cubical.Algebra.Group.MorphismProperties.html#10340" class="Bound">g</a> <a id="10371" class="Symbol">.</a><a id="10372" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10376" class="Symbol">→</a> <a id="10378" href="Cubical.Algebra.Group.MorphismProperties.html#10338" class="Bound">f</a> <a id="10380" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10382" href="Cubical.Algebra.Group.MorphismProperties.html#10340" class="Bound">g</a>
<a id="10384" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10388" class="Symbol">(</a><a id="10389" href="Cubical.Algebra.Group.MorphismProperties.html#10325" class="Function">GroupIso≡</a> <a id="10399" class="Symbol">{</a><a id="10400" class="Argument">G</a> <a id="10402" class="Symbol">=</a> <a id="10404" href="Cubical.Algebra.Group.MorphismProperties.html#10404" class="Bound">G</a><a id="10405" class="Symbol">}</a> <a id="10407" class="Symbol">{</a><a id="10408" class="Argument">H</a> <a id="10410" class="Symbol">=</a> <a id="10412" href="Cubical.Algebra.Group.MorphismProperties.html#10412" class="Bound">H</a><a id="10413" class="Symbol">}</a> <a id="10415" class="Symbol">{</a><a id="10416" href="Cubical.Algebra.Group.MorphismProperties.html#10416" class="Bound">f</a><a id="10417" class="Symbol">}</a> <a id="10419" class="Symbol">{</a><a id="10420" href="Cubical.Algebra.Group.MorphismProperties.html#10420" class="Bound">g</a><a id="10421" class="Symbol">}</a> <a id="10423" href="Cubical.Algebra.Group.MorphismProperties.html#10423" class="Bound">p</a> <a id="10425" href="Cubical.Algebra.Group.MorphismProperties.html#10425" class="Bound">i</a><a id="10426" class="Symbol">)</a> <a id="10428" class="Symbol">=</a> <a id="10430" href="Cubical.Algebra.Group.MorphismProperties.html#10423" class="Bound">p</a> <a id="10432" href="Cubical.Algebra.Group.MorphismProperties.html#10425" class="Bound">i</a>
<a id="10434" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10438" class="Symbol">(</a><a id="10439" href="Cubical.Algebra.Group.MorphismProperties.html#10325" class="Function">GroupIso≡</a> <a id="10449" class="Symbol">{</a><a id="10450" class="Argument">G</a> <a id="10452" class="Symbol">=</a> <a id="10454" href="Cubical.Algebra.Group.MorphismProperties.html#10454" class="Bound">G</a><a id="10455" class="Symbol">}</a> <a id="10457" class="Symbol">{</a><a id="10458" class="Argument">H</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Cubical.Algebra.Group.MorphismProperties.html#10462" class="Bound">H</a><a id="10463" class="Symbol">}</a> <a id="10465" class="Symbol">{</a><a id="10466" href="Cubical.Algebra.Group.MorphismProperties.html#10466" class="Bound">f</a><a id="10467" class="Symbol">}</a> <a id="10469" class="Symbol">{</a><a id="10470" href="Cubical.Algebra.Group.MorphismProperties.html#10470" class="Bound">g</a><a id="10471" class="Symbol">}</a> <a id="10473" href="Cubical.Algebra.Group.MorphismProperties.html#10473" class="Bound">p</a> <a id="10475" href="Cubical.Algebra.Group.MorphismProperties.html#10475" class="Bound">i</a><a id="10476" class="Symbol">)</a> <a id="10478" class="Symbol">=</a> <a id="10480" href="Cubical.Algebra.Group.MorphismProperties.html#10498" class="Function">p-hom</a> <a id="10486" href="Cubical.Algebra.Group.MorphismProperties.html#10475" class="Bound">i</a>
  <a id="10490" class="Keyword">where</a>
  <a id="10498" href="Cubical.Algebra.Group.MorphismProperties.html#10498" class="Function">p-hom</a> <a id="10504" class="Symbol">:</a> <a id="10506" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10512" class="Symbol">(λ</a> <a id="10515" href="Cubical.Algebra.Group.MorphismProperties.html#10515" class="Bound">i</a> <a id="10517" class="Symbol">→</a> <a id="10519" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="10530" class="Symbol">(</a><a id="10531" href="Cubical.Algebra.Group.MorphismProperties.html#10454" class="Bound">G</a> <a id="10533" class="Symbol">.</a><a id="10534" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10537" class="Symbol">)</a> <a id="10539" class="Symbol">(</a><a id="10540" href="Cubical.Algebra.Group.MorphismProperties.html#10473" class="Bound">p</a> <a id="10542" href="Cubical.Algebra.Group.MorphismProperties.html#10515" class="Bound">i</a> <a id="10544" class="Symbol">.</a><a id="10545" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a><a id="10548" class="Symbol">)</a> <a id="10550" class="Symbol">(</a><a id="10551" href="Cubical.Algebra.Group.MorphismProperties.html#10462" class="Bound">H</a> <a id="10553" class="Symbol">.</a><a id="10554" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10557" class="Symbol">))</a> <a id="10560" class="Symbol">(</a><a id="10561" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10565" href="Cubical.Algebra.Group.MorphismProperties.html#10466" class="Bound">f</a><a id="10566" class="Symbol">)</a> <a id="10568" class="Symbol">(</a><a id="10569" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10573" href="Cubical.Algebra.Group.MorphismProperties.html#10470" class="Bound">g</a><a id="10574" class="Symbol">)</a>
  <a id="10578" href="Cubical.Algebra.Group.MorphismProperties.html#10498" class="Function">p-hom</a> <a id="10584" class="Symbol">=</a> <a id="10586" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Cubical.Algebra.Group.MorphismProperties.html#3139" class="Function">isPropIsGroupHom</a> <a id="10612" href="Cubical.Algebra.Group.MorphismProperties.html#10454" class="Bound">G</a> <a id="10614" href="Cubical.Algebra.Group.MorphismProperties.html#10462" class="Bound">H</a> <a id="10616" class="Symbol">_</a> <a id="10618" class="Symbol">_)</a>


<a id="10623" class="Comment">-- Conversion functions between different notions of group morphisms</a>
<a id="GroupEquiv→GroupHom"></a><a id="10692" href="Cubical.Algebra.Group.MorphismProperties.html#10692" class="Function">GroupEquiv→GroupHom</a> <a id="10712" class="Symbol">:</a> <a id="10714" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="10725" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10727" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="10729" class="Symbol">→</a> <a id="10731" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="10740" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10742" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="10744" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10748" class="Symbol">(</a><a id="10749" href="Cubical.Algebra.Group.MorphismProperties.html#10692" class="Function">GroupEquiv→GroupHom</a> <a id="10769" class="Symbol">((</a><a id="10771" href="Cubical.Algebra.Group.MorphismProperties.html#10771" class="Bound">f</a> <a id="10773" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10775" class="Symbol">_)</a> <a id="10778" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10780" class="Symbol">_))</a> <a id="10784" class="Symbol">=</a> <a id="10786" href="Cubical.Algebra.Group.MorphismProperties.html#10771" class="Bound">f</a>
<a id="10788" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10792" class="Symbol">(</a><a id="10793" href="Cubical.Algebra.Group.MorphismProperties.html#10692" class="Function">GroupEquiv→GroupHom</a> <a id="10813" class="Symbol">(_</a> <a id="10816" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10818" href="Cubical.Algebra.Group.MorphismProperties.html#10818" class="Bound">isHom</a><a id="10823" class="Symbol">))</a> <a id="10826" class="Symbol">=</a> <a id="10828" href="Cubical.Algebra.Group.MorphismProperties.html#10818" class="Bound">isHom</a>

<a id="GroupIso→GroupEquiv"></a><a id="10835" href="Cubical.Algebra.Group.MorphismProperties.html#10835" class="Function">GroupIso→GroupEquiv</a> <a id="10855" class="Symbol">:</a> <a id="10857" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="10866" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10868" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="10870" class="Symbol">→</a> <a id="10872" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="10883" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="10885" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="10887" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10891" class="Symbol">(</a><a id="10892" href="Cubical.Algebra.Group.MorphismProperties.html#10835" class="Function">GroupIso→GroupEquiv</a> <a id="10912" href="Cubical.Algebra.Group.MorphismProperties.html#10912" class="Bound">i</a><a id="10913" class="Symbol">)</a> <a id="10915" class="Symbol">=</a> <a id="10917" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10933" href="Cubical.Algebra.Group.MorphismProperties.html#10912" class="Bound">i</a><a id="10934" class="Symbol">)</a>
<a id="10936" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Cubical.Algebra.Group.MorphismProperties.html#10835" class="Function">GroupIso→GroupEquiv</a> <a id="10961" href="Cubical.Algebra.Group.MorphismProperties.html#10961" class="Bound">i</a><a id="10962" class="Symbol">)</a> <a id="10964" class="Symbol">=</a> <a id="10966" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10970" href="Cubical.Algebra.Group.MorphismProperties.html#10961" class="Bound">i</a>

<a id="GroupEquiv→GroupIso"></a><a id="10973" href="Cubical.Algebra.Group.MorphismProperties.html#10973" class="Function">GroupEquiv→GroupIso</a> <a id="10993" class="Symbol">:</a> <a id="10995" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="11006" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11008" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11010" class="Symbol">→</a> <a id="11012" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11021" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11023" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="11025" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11029" class="Symbol">(</a><a id="11030" href="Cubical.Algebra.Group.MorphismProperties.html#10973" class="Function">GroupEquiv→GroupIso</a> <a id="11050" href="Cubical.Algebra.Group.MorphismProperties.html#11050" class="Bound">e</a><a id="11051" class="Symbol">)</a> <a id="11053" class="Symbol">=</a> <a id="11055" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="11066" class="Symbol">(</a><a id="11067" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11071" href="Cubical.Algebra.Group.MorphismProperties.html#11050" class="Bound">e</a><a id="11072" class="Symbol">)</a>
<a id="11074" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11078" class="Symbol">(</a><a id="11079" href="Cubical.Algebra.Group.MorphismProperties.html#10973" class="Function">GroupEquiv→GroupIso</a> <a id="11099" href="Cubical.Algebra.Group.MorphismProperties.html#11099" class="Bound">e</a><a id="11100" class="Symbol">)</a> <a id="11102" class="Symbol">=</a> <a id="11104" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11108" href="Cubical.Algebra.Group.MorphismProperties.html#11099" class="Bound">e</a>

<a id="GroupIso→GroupHom"></a><a id="11111" href="Cubical.Algebra.Group.MorphismProperties.html#11111" class="Function">GroupIso→GroupHom</a> <a id="11129" class="Symbol">:</a> <a id="11131" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11140" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11142" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11144" class="Symbol">→</a> <a id="11146" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="11155" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11157" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="11159" href="Cubical.Algebra.Group.MorphismProperties.html#11111" class="Function">GroupIso→GroupHom</a> <a id="11177" href="Cubical.Algebra.Group.MorphismProperties.html#11177" class="Bound">i</a> <a id="11179" class="Symbol">=</a> <a id="11181" href="Cubical.Algebra.Group.MorphismProperties.html#10692" class="Function">GroupEquiv→GroupHom</a> <a id="11201" class="Symbol">(</a><a id="11202" href="Cubical.Algebra.Group.MorphismProperties.html#10835" class="Function">GroupIso→GroupEquiv</a> <a id="11222" href="Cubical.Algebra.Group.MorphismProperties.html#11177" class="Bound">i</a><a id="11223" class="Symbol">)</a>

<a id="11226" class="Comment">-- TODO: prove the converse</a>
<a id="BijectionIso→GroupIso"></a><a id="11254" href="Cubical.Algebra.Group.MorphismProperties.html#11254" class="Function">BijectionIso→GroupIso</a> <a id="11276" class="Symbol">:</a> <a id="11278" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Record">BijectionIso</a> <a id="11291" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11293" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11295" class="Symbol">→</a> <a id="11297" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11306" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11308" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="11310" href="Cubical.Algebra.Group.MorphismProperties.html#11254" class="Function">BijectionIso→GroupIso</a> <a id="11332" class="Symbol">{</a><a id="11333" class="Argument">G</a> <a id="11335" class="Symbol">=</a> <a id="11337" href="Cubical.Algebra.Group.MorphismProperties.html#11337" class="Bound">G</a><a id="11338" class="Symbol">}</a> <a id="11340" class="Symbol">{</a><a id="11341" class="Argument">H</a> <a id="11343" class="Symbol">=</a> <a id="11345" href="Cubical.Algebra.Group.MorphismProperties.html#11345" class="Bound">H</a><a id="11346" class="Symbol">}</a> <a id="11348" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a> <a id="11350" class="Symbol">=</a> <a id="11352" href="Cubical.Algebra.Group.MorphismProperties.html#11573" class="Function">grIso</a>
  <a id="11360" class="Keyword">where</a>
  <a id="11368" href="Cubical.Algebra.Group.MorphismProperties.html#11368" class="Function">f</a> <a id="11370" class="Symbol">=</a> <a id="11372" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11376" class="Symbol">(</a><a id="11377" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="11381" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a><a id="11382" class="Symbol">)</a>

  <a id="11387" href="Cubical.Algebra.Group.MorphismProperties.html#11387" class="Function">helper</a> <a id="11394" class="Symbol">:</a> <a id="11396" class="Symbol">(</a><a id="11397" href="Cubical.Algebra.Group.MorphismProperties.html#11397" class="Bound">b</a> <a id="11399" class="Symbol">:</a> <a id="11401" class="Symbol">_)</a> <a id="11404" class="Symbol">→</a> <a id="11406" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="11413" class="Symbol">(</a><a id="11414" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11417" href="Cubical.Algebra.Group.MorphismProperties.html#11417" class="Bound">a</a> <a id="11419" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11421" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="11423" href="Cubical.Algebra.Group.MorphismProperties.html#11337" class="Bound">G</a> <a id="11425" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="11427" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11429" href="Cubical.Algebra.Group.MorphismProperties.html#11368" class="Function">f</a> <a id="11431" href="Cubical.Algebra.Group.MorphismProperties.html#11417" class="Bound">a</a> <a id="11433" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11435" href="Cubical.Algebra.Group.MorphismProperties.html#11397" class="Bound">b</a><a id="11436" class="Symbol">)</a>
  <a id="11440" href="Cubical.Algebra.Group.MorphismProperties.html#11387" class="Function">helper</a> <a id="11447" class="Symbol">_</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Cubical.Algebra.Group.MorphismProperties.html#11450" class="Bound">a</a> <a id="11452" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11454" href="Cubical.Algebra.Group.MorphismProperties.html#11454" class="Bound">ha</a><a id="11456" class="Symbol">)</a> <a id="11458" class="Symbol">(</a><a id="11459" href="Cubical.Algebra.Group.MorphismProperties.html#11459" class="Bound">b</a> <a id="11461" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11463" href="Cubical.Algebra.Group.MorphismProperties.html#11463" class="Bound">hb</a><a id="11465" class="Symbol">)</a> <a id="11467" class="Symbol">=</a>
    <a id="11473" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="11480" class="Symbol">(λ</a> <a id="11483" href="Cubical.Algebra.Group.MorphismProperties.html#11483" class="Bound">_</a> <a id="11485" class="Symbol">→</a> <a id="11487" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="11494" class="Symbol">(</a><a id="11495" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11499" href="Cubical.Algebra.Group.MorphismProperties.html#11345" class="Bound">H</a><a id="11500" class="Symbol">)</a> <a id="11502" class="Symbol">_</a> <a id="11504" class="Symbol">_)</a>
           <a id="11518" class="Symbol">(</a><a id="11519" href="Cubical.Algebra.Group.MorphismProperties.html#4700" class="Function">isInjective→isMono</a> <a id="11538" class="Symbol">(</a><a id="11539" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="11543" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a><a id="11544" class="Symbol">)</a> <a id="11546" class="Symbol">(</a><a id="11547" href="Cubical.Algebra.Group.Morphisms.html#2710" class="Field">inj</a> <a id="11551" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a><a id="11552" class="Symbol">)</a> <a id="11554" class="Symbol">(</a><a id="11555" href="Cubical.Algebra.Group.MorphismProperties.html#11454" class="Bound">ha</a> <a id="11558" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11560" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11564" href="Cubical.Algebra.Group.MorphismProperties.html#11463" class="Bound">hb</a><a id="11566" class="Symbol">)</a> <a id="11568" class="Symbol">)</a>

  <a id="11573" href="Cubical.Algebra.Group.MorphismProperties.html#11573" class="Function">grIso</a> <a id="11579" class="Symbol">:</a> <a id="11581" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="11590" href="Cubical.Algebra.Group.MorphismProperties.html#11337" class="Bound">G</a> <a id="11592" href="Cubical.Algebra.Group.MorphismProperties.html#11345" class="Bound">H</a>
  <a id="11596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11600" class="Symbol">(</a><a id="11601" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11605" href="Cubical.Algebra.Group.MorphismProperties.html#11573" class="Function">grIso</a><a id="11610" class="Symbol">)</a> <a id="11612" class="Symbol">=</a> <a id="11614" href="Cubical.Algebra.Group.MorphismProperties.html#11368" class="Function">f</a>
  <a id="11618" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11622" class="Symbol">(</a><a id="11623" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11627" href="Cubical.Algebra.Group.MorphismProperties.html#11573" class="Function">grIso</a><a id="11632" class="Symbol">)</a> <a id="11634" href="Cubical.Algebra.Group.MorphismProperties.html#11634" class="Bound">b</a> <a id="11636" class="Symbol">=</a> <a id="11638" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="11642" class="Symbol">(</a><a id="11643" href="Cubical.Algebra.Group.MorphismProperties.html#11387" class="Function">helper</a> <a id="11650" href="Cubical.Algebra.Group.MorphismProperties.html#11634" class="Bound">b</a><a id="11651" class="Symbol">)</a> <a id="11653" class="Symbol">(λ</a> <a id="11656" href="Cubical.Algebra.Group.MorphismProperties.html#11656" class="Bound">a</a> <a id="11658" class="Symbol">→</a> <a id="11660" href="Cubical.Algebra.Group.MorphismProperties.html#11656" class="Bound">a</a><a id="11661" class="Symbol">)</a> <a id="11663" class="Symbol">(</a><a id="11664" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="11669" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a> <a id="11671" href="Cubical.Algebra.Group.MorphismProperties.html#11634" class="Bound">b</a><a id="11672" class="Symbol">)</a> <a id="11674" class="Symbol">.</a><a id="11675" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="11681" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="11685" class="Symbol">(</a><a id="11686" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11690" href="Cubical.Algebra.Group.MorphismProperties.html#11573" class="Function">grIso</a><a id="11695" class="Symbol">)</a> <a id="11697" href="Cubical.Algebra.Group.MorphismProperties.html#11697" class="Bound">b</a> <a id="11699" class="Symbol">=</a> <a id="11701" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="11705" class="Symbol">(</a><a id="11706" href="Cubical.Algebra.Group.MorphismProperties.html#11387" class="Function">helper</a> <a id="11713" href="Cubical.Algebra.Group.MorphismProperties.html#11697" class="Bound">b</a><a id="11714" class="Symbol">)</a> <a id="11716" class="Symbol">(λ</a> <a id="11719" href="Cubical.Algebra.Group.MorphismProperties.html#11719" class="Bound">a</a> <a id="11721" class="Symbol">→</a> <a id="11723" href="Cubical.Algebra.Group.MorphismProperties.html#11719" class="Bound">a</a><a id="11724" class="Symbol">)</a> <a id="11726" class="Symbol">(</a><a id="11727" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="11732" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a> <a id="11734" href="Cubical.Algebra.Group.MorphismProperties.html#11697" class="Bound">b</a><a id="11735" class="Symbol">)</a> <a id="11737" class="Symbol">.</a><a id="11738" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
  <a id="11744" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11753" href="Cubical.Algebra.Group.MorphismProperties.html#11573" class="Function">grIso</a><a id="11758" class="Symbol">)</a> <a id="11760" href="Cubical.Algebra.Group.MorphismProperties.html#11760" class="Bound">b</a> <a id="11762" href="Cubical.Algebra.Group.MorphismProperties.html#11762" class="Bound">j</a> <a id="11764" class="Symbol">=</a> <a id="11766" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Cubical.Algebra.Group.MorphismProperties.html#11387" class="Function">helper</a> <a id="11778" class="Symbol">(</a><a id="11779" href="Cubical.Algebra.Group.MorphismProperties.html#11368" class="Function">f</a> <a id="11781" href="Cubical.Algebra.Group.MorphismProperties.html#11760" class="Bound">b</a><a id="11782" class="Symbol">))</a> <a id="11785" class="Symbol">(λ</a> <a id="11788" href="Cubical.Algebra.Group.MorphismProperties.html#11788" class="Bound">a</a> <a id="11790" class="Symbol">→</a> <a id="11792" href="Cubical.Algebra.Group.MorphismProperties.html#11788" class="Bound">a</a><a id="11793" class="Symbol">)</a>
                                 <a id="11828" class="Symbol">(</a><a id="11829" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="11845" class="Symbol">(</a><a id="11846" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="11851" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a> <a id="11853" class="Symbol">(</a><a id="11854" href="Cubical.Algebra.Group.MorphismProperties.html#11368" class="Function">f</a> <a id="11856" href="Cubical.Algebra.Group.MorphismProperties.html#11760" class="Bound">b</a><a id="11857" class="Symbol">))</a> <a id="11860" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11862" href="Cubical.Algebra.Group.MorphismProperties.html#11760" class="Bound">b</a> <a id="11864" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11866" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11871" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11874" href="Cubical.Algebra.Group.MorphismProperties.html#11762" class="Bound">j</a><a id="11875" class="Symbol">)</a> <a id="11877" class="Symbol">.</a><a id="11878" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="11884" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11888" href="Cubical.Algebra.Group.MorphismProperties.html#11573" class="Function">grIso</a> <a id="11894" class="Symbol">=</a> <a id="11896" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11900" class="Symbol">(</a><a id="11901" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="11905" href="Cubical.Algebra.Group.MorphismProperties.html#11348" class="Bound">i</a><a id="11906" class="Symbol">)</a>

<a id="BijectionIsoToGroupEquiv"></a><a id="11909" href="Cubical.Algebra.Group.MorphismProperties.html#11909" class="Function">BijectionIsoToGroupEquiv</a> <a id="11934" class="Symbol">:</a> <a id="11936" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Record">BijectionIso</a> <a id="11949" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11951" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a> <a id="11953" class="Symbol">→</a> <a id="11955" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="11966" href="Cubical.Algebra.Group.MorphismProperties.html#926" class="Generalizable">G</a> <a id="11968" href="Cubical.Algebra.Group.MorphismProperties.html#928" class="Generalizable">H</a>
<a id="11970" href="Cubical.Algebra.Group.MorphismProperties.html#11909" class="Function">BijectionIsoToGroupEquiv</a> <a id="11995" href="Cubical.Algebra.Group.MorphismProperties.html#11995" class="Bound">i</a> <a id="11997" class="Symbol">=</a> <a id="11999" href="Cubical.Algebra.Group.MorphismProperties.html#10835" class="Function">GroupIso→GroupEquiv</a> <a id="12019" class="Symbol">(</a><a id="12020" href="Cubical.Algebra.Group.MorphismProperties.html#11254" class="Function">BijectionIso→GroupIso</a> <a id="12042" href="Cubical.Algebra.Group.MorphismProperties.html#11995" class="Bound">i</a><a id="12043" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Group.Morphisms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.Morphisms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Defines different notions of morphisms and properties of morphisms of
groups:

- GroupHom (homomorphisms)
- GroupEquiv (equivs which are homomorphisms)
- GroupIso (isos which are homomorphisms)
- Image
- Kernel
- Surjective
- Injective
- Mono
- BijectionIso (surjective + injective)

-}</a>
<a id="292" class="Keyword">module</a> <a id="299" href="Cubical.Algebra.Group.Morphisms.html" class="Module">Cubical.Algebra.Group.Morphisms</a> <a id="331" class="Keyword">where</a>

<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>

<a id="503" class="Keyword">open</a> <a id="508" class="Keyword">import</a> <a id="515" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Algebra.Group.DirProd.html" class="Module">Cubical.Algebra.Group.DirProd</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="660" class="Keyword">private</a>
  <a id="670" class="Keyword">variable</a>
    <a id="683" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="685" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a> <a id="688" href="Cubical.Algebra.Group.Morphisms.html#688" class="Generalizable">ℓ&#39;&#39;</a> <a id="692" href="Cubical.Algebra.Group.Morphisms.html#692" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="697" class="Symbol">:</a> <a id="699" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="706" class="Keyword">record</a> <a id="IsGroupHom"></a><a id="713" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="724" class="Symbol">{</a><a id="725" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a> <a id="727" class="Symbol">:</a> <a id="729" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="734" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="735" class="Symbol">}</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Algebra.Group.Morphisms.html#738" class="Bound">B</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="747" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="749" class="Symbol">}</a>
  <a id="753" class="Symbol">(</a><a id="754" href="Cubical.Algebra.Group.Morphisms.html#754" class="Bound">M</a> <a id="756" class="Symbol">:</a> <a id="758" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="767" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a><a id="768" class="Symbol">)</a> <a id="770" class="Symbol">(</a><a id="771" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="773" class="Symbol">:</a> <a id="775" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a> <a id="777" class="Symbol">→</a> <a id="779" href="Cubical.Algebra.Group.Morphisms.html#738" class="Bound">B</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Algebra.Group.Morphisms.html#783" class="Bound">N</a> <a id="785" class="Symbol">:</a> <a id="787" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="796" href="Cubical.Algebra.Group.Morphisms.html#738" class="Bound">B</a><a id="797" class="Symbol">)</a>
  <a id="801" class="Symbol">:</a> <a id="803" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="808" class="Symbol">(</a><a id="809" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="815" href="Cubical.Algebra.Group.Morphisms.html#734" class="Bound">ℓ</a> <a id="817" href="Cubical.Algebra.Group.Morphisms.html#747" class="Bound">ℓ&#39;</a><a id="819" class="Symbol">)</a>
  <a id="823" class="Keyword">where</a>

  <a id="832" class="Comment">-- Shorter qualified names</a>
  <a id="861" class="Keyword">private</a>
    <a id="873" class="Keyword">module</a> <a id="IsGroupHom.M"></a><a id="880" href="Cubical.Algebra.Group.Morphisms.html#880" class="Module">M</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="893" href="Cubical.Algebra.Group.Morphisms.html#754" class="Bound">M</a>
    <a id="899" class="Keyword">module</a> <a id="IsGroupHom.N"></a><a id="906" href="Cubical.Algebra.Group.Morphisms.html#906" class="Module">N</a> <a id="908" class="Symbol">=</a> <a id="910" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="919" href="Cubical.Algebra.Group.Morphisms.html#783" class="Bound">N</a>

  <a id="924" class="Keyword">field</a>
    <a id="IsGroupHom.pres·"></a><a id="934" href="Cubical.Algebra.Group.Morphisms.html#934" class="Field">pres·</a> <a id="940" class="Symbol">:</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Algebra.Group.Morphisms.html#943" class="Bound">x</a> <a id="945" href="Cubical.Algebra.Group.Morphisms.html#945" class="Bound">y</a> <a id="947" class="Symbol">:</a> <a id="949" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="956" class="Symbol">(</a><a id="957" href="Cubical.Algebra.Group.Morphisms.html#943" class="Bound">x</a> <a id="959" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">M.·</a> <a id="963" href="Cubical.Algebra.Group.Morphisms.html#945" class="Bound">y</a><a id="964" class="Symbol">)</a> <a id="966" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="968" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="970" href="Cubical.Algebra.Group.Morphisms.html#943" class="Bound">x</a> <a id="972" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">N.·</a> <a id="976" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="978" href="Cubical.Algebra.Group.Morphisms.html#945" class="Bound">y</a>
    <a id="IsGroupHom.pres1"></a><a id="984" href="Cubical.Algebra.Group.Morphisms.html#984" class="Field">pres1</a> <a id="990" class="Symbol">:</a> <a id="992" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="994" href="Cubical.Algebra.Group.Base.html#984" class="Function">M.1g</a> <a id="999" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1001" href="Cubical.Algebra.Group.Base.html#984" class="Function">N.1g</a>
    <a id="IsGroupHom.presinv"></a><a id="1010" href="Cubical.Algebra.Group.Morphisms.html#1010" class="Field">presinv</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Cubical.Algebra.Group.Morphisms.html#1021" class="Bound">x</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Cubical.Algebra.Group.Morphisms.html#725" class="Bound">A</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Algebra.Group.Base.html#1024" class="Function">M.inv</a> <a id="1039" href="Cubical.Algebra.Group.Morphisms.html#1021" class="Bound">x</a><a id="1040" class="Symbol">)</a> <a id="1042" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1044" href="Cubical.Algebra.Group.Base.html#1024" class="Function">N.inv</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Cubical.Algebra.Group.Morphisms.html#771" class="Bound">f</a> <a id="1053" href="Cubical.Algebra.Group.Morphisms.html#1021" class="Bound">x</a><a id="1054" class="Symbol">)</a>

<a id="1057" class="Keyword">unquoteDecl</a> <a id="IsGroupHomIsoΣ"></a><a id="1069" href="Cubical.Algebra.Group.Morphisms.html#1069" class="Function">IsGroupHomIsoΣ</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1104" href="Cubical.Algebra.Group.Morphisms.html#1069" class="Function">IsGroupHomIsoΣ</a> <a id="1119" class="Symbol">(</a><a id="1120" class="Keyword">quote</a> <a id="1126" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a><a id="1136" class="Symbol">)</a>

<a id="GroupHom"></a><a id="1139" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="1148" class="Symbol">:</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Cubical.Algebra.Group.Morphisms.html#1151" class="Bound">G</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1161" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Algebra.Group.Morphisms.html#1165" class="Bound">H</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1175" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1193" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1195" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1197" class="Symbol">)</a>
<a id="1199" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="1208" href="Cubical.Algebra.Group.Morphisms.html#1208" class="Bound">G</a> <a id="1210" href="Cubical.Algebra.Group.Morphisms.html#1210" class="Bound">H</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1217" href="Cubical.Algebra.Group.Morphisms.html#1217" class="Bound">f</a> <a id="1219" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Cubical.Algebra.Group.Morphisms.html#1208" class="Bound">G</a> <a id="1224" class="Symbol">.</a><a id="1225" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="Cubical.Algebra.Group.Morphisms.html#1210" class="Bound">H</a> <a id="1233" class="Symbol">.</a><a id="1234" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1237" class="Symbol">)</a> <a id="1239" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1241" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Cubical.Algebra.Group.Morphisms.html#1208" class="Bound">G</a> <a id="1255" class="Symbol">.</a><a id="1256" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1259" class="Symbol">)</a> <a id="1261" href="Cubical.Algebra.Group.Morphisms.html#1217" class="Bound">f</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Cubical.Algebra.Group.Morphisms.html#1210" class="Bound">H</a> <a id="1266" class="Symbol">.</a><a id="1267" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1270" class="Symbol">)</a>

<a id="GroupIso"></a><a id="1273" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Algebra.Group.Morphisms.html#1285" class="Bound">G</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1295" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Algebra.Group.Morphisms.html#1299" class="Bound">H</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1309" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1327" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1329" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1331" class="Symbol">)</a>
<a id="1333" href="Cubical.Algebra.Group.Morphisms.html#1273" class="Function">GroupIso</a> <a id="1342" href="Cubical.Algebra.Group.Morphisms.html#1342" class="Bound">G</a> <a id="1344" href="Cubical.Algebra.Group.Morphisms.html#1344" class="Bound">H</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1351" href="Cubical.Algebra.Group.Morphisms.html#1351" class="Bound">e</a> <a id="1353" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1355" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Cubical.Algebra.Group.Morphisms.html#1342" class="Bound">G</a> <a id="1362" class="Symbol">.</a><a id="1363" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Cubical.Algebra.Group.Morphisms.html#1344" class="Bound">H</a> <a id="1371" class="Symbol">.</a><a id="1372" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1375" class="Symbol">)</a> <a id="1377" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1379" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Cubical.Algebra.Group.Morphisms.html#1342" class="Bound">G</a> <a id="1393" class="Symbol">.</a><a id="1394" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Cubical.Algebra.Group.Morphisms.html#1351" class="Bound">e</a> <a id="1402" class="Symbol">.</a><a id="1403" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Algebra.Group.Morphisms.html#1344" class="Bound">H</a> <a id="1415" class="Symbol">.</a><a id="1416" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1419" class="Symbol">)</a>

<a id="IsGroupEquiv"></a><a id="1422" href="Cubical.Algebra.Group.Morphisms.html#1422" class="Function">IsGroupEquiv</a> <a id="1435" class="Symbol">:</a> <a id="1437" class="Symbol">{</a><a id="1438" href="Cubical.Algebra.Group.Morphisms.html#1438" class="Bound">A</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1447" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1448" class="Symbol">}</a> <a id="1450" class="Symbol">{</a><a id="1451" href="Cubical.Algebra.Group.Morphisms.html#1451" class="Bound">B</a> <a id="1453" class="Symbol">:</a> <a id="1455" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1460" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1462" class="Symbol">}</a>
  <a id="1466" class="Symbol">(</a><a id="1467" href="Cubical.Algebra.Group.Morphisms.html#1467" class="Bound">M</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="1480" href="Cubical.Algebra.Group.Morphisms.html#1438" class="Bound">A</a><a id="1481" class="Symbol">)</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Cubical.Algebra.Group.Morphisms.html#1484" class="Bound">e</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Cubical.Algebra.Group.Morphisms.html#1438" class="Bound">A</a> <a id="1490" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1492" href="Cubical.Algebra.Group.Morphisms.html#1451" class="Bound">B</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Cubical.Algebra.Group.Morphisms.html#1496" class="Bound">N</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="1509" href="Cubical.Algebra.Group.Morphisms.html#1451" class="Bound">B</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1526" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1528" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1530" class="Symbol">)</a>
<a id="1532" href="Cubical.Algebra.Group.Morphisms.html#1422" class="Function">IsGroupEquiv</a> <a id="1545" href="Cubical.Algebra.Group.Morphisms.html#1545" class="Bound">M</a> <a id="1547" href="Cubical.Algebra.Group.Morphisms.html#1547" class="Bound">e</a> <a id="1549" href="Cubical.Algebra.Group.Morphisms.html#1549" class="Bound">N</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Cubical.Algebra.Group.Morphisms.html#713" class="Record">IsGroupHom</a> <a id="1564" href="Cubical.Algebra.Group.Morphisms.html#1545" class="Bound">M</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Cubical.Algebra.Group.Morphisms.html#1547" class="Bound">e</a> <a id="1569" class="Symbol">.</a><a id="1570" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1573" class="Symbol">)</a> <a id="1575" href="Cubical.Algebra.Group.Morphisms.html#1549" class="Bound">N</a>

<a id="GroupEquiv"></a><a id="1578" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Algebra.Group.Morphisms.html#1592" class="Bound">G</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1602" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1603" class="Symbol">)</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Cubical.Algebra.Group.Morphisms.html#1606" class="Bound">H</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1616" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1634" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a> <a id="1636" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1638" class="Symbol">)</a>
<a id="1640" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="1651" href="Cubical.Algebra.Group.Morphisms.html#1651" class="Bound">G</a> <a id="1653" href="Cubical.Algebra.Group.Morphisms.html#1653" class="Bound">H</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1660" href="Cubical.Algebra.Group.Morphisms.html#1660" class="Bound">e</a> <a id="1662" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Cubical.Algebra.Group.Morphisms.html#1651" class="Bound">G</a> <a id="1667" class="Symbol">.</a><a id="1668" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1672" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1674" href="Cubical.Algebra.Group.Morphisms.html#1653" class="Bound">H</a> <a id="1676" class="Symbol">.</a><a id="1677" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1680" class="Symbol">)</a> <a id="1682" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1684" href="Cubical.Algebra.Group.Morphisms.html#1422" class="Function">IsGroupEquiv</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Cubical.Algebra.Group.Morphisms.html#1651" class="Bound">G</a> <a id="1700" class="Symbol">.</a><a id="1701" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1704" class="Symbol">)</a> <a id="1706" href="Cubical.Algebra.Group.Morphisms.html#1660" class="Bound">e</a> <a id="1708" class="Symbol">(</a><a id="1709" href="Cubical.Algebra.Group.Morphisms.html#1653" class="Bound">H</a> <a id="1711" class="Symbol">.</a><a id="1712" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1715" class="Symbol">)</a>

<a id="groupEquivFun"></a><a id="1718" href="Cubical.Algebra.Group.Morphisms.html#1718" class="Function">groupEquivFun</a> <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">{</a><a id="1735" href="Cubical.Algebra.Group.Morphisms.html#1735" class="Bound">G</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1745" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="1746" class="Symbol">}</a> <a id="1748" class="Symbol">{</a><a id="1749" href="Cubical.Algebra.Group.Morphisms.html#1749" class="Bound">H</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1759" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="1761" class="Symbol">}</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="Cubical.Algebra.Group.Morphisms.html#1578" class="Function">GroupEquiv</a> <a id="1776" href="Cubical.Algebra.Group.Morphisms.html#1735" class="Bound">G</a> <a id="1778" href="Cubical.Algebra.Group.Morphisms.html#1749" class="Bound">H</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Cubical.Algebra.Group.Morphisms.html#1735" class="Bound">G</a> <a id="1784" class="Symbol">.</a><a id="1785" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Cubical.Algebra.Group.Morphisms.html#1749" class="Bound">H</a> <a id="1793" class="Symbol">.</a><a id="1794" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="1798" href="Cubical.Algebra.Group.Morphisms.html#1718" class="Function">groupEquivFun</a> <a id="1812" href="Cubical.Algebra.Group.Morphisms.html#1812" class="Bound">e</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Cubical.Algebra.Group.Morphisms.html#1812" class="Bound">e</a> <a id="1818" class="Symbol">.</a><a id="1819" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1823" class="Symbol">.</a><a id="1824" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="1829" class="Comment">-- Image, kernel, surjective, injective, and bijections</a>

<a id="1886" class="Keyword">open</a> <a id="1891" href="Cubical.Algebra.Group.Morphisms.html#713" class="Module">IsGroupHom</a>
<a id="1902" class="Keyword">open</a> <a id="1907" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a>

<a id="1917" class="Keyword">private</a>
  <a id="1927" class="Keyword">variable</a>
    <a id="1940" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="1942" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1952" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a>

<a id="isInIm"></a><a id="1955" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="1973" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="1975" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1981" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="1983" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1985" class="Symbol">→</a> <a id="1987" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1992" class="Symbol">_</a>
<a id="1994" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="2001" class="Symbol">{</a><a id="2002" class="Argument">G</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Cubical.Algebra.Group.Morphisms.html#2006" class="Bound">G</a><a id="2007" class="Symbol">}</a> <a id="2009" href="Cubical.Algebra.Group.Morphisms.html#2009" class="Bound">ϕ</a> <a id="2011" href="Cubical.Algebra.Group.Morphisms.html#2011" class="Bound">h</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="2018" href="Cubical.Algebra.Group.Morphisms.html#2018" class="Bound">g</a> <a id="2020" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="2022" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2024" href="Cubical.Algebra.Group.Morphisms.html#2006" class="Bound">G</a> <a id="2026" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2028" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="2030" href="Cubical.Algebra.Group.Morphisms.html#2009" class="Bound">ϕ</a> <a id="2032" class="Symbol">.</a><a id="2033" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2037" href="Cubical.Algebra.Group.Morphisms.html#2018" class="Bound">g</a> <a id="2039" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2041" href="Cubical.Algebra.Group.Morphisms.html#2011" class="Bound">h</a>

<a id="isInKer"></a><a id="2044" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2063" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2065" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2071" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2073" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2075" class="Symbol">→</a> <a id="2077" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2082" class="Symbol">_</a>
<a id="2084" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2092" class="Symbol">{</a><a id="2093" class="Argument">H</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Cubical.Algebra.Group.Morphisms.html#2097" class="Bound">H</a><a id="2098" class="Symbol">}</a> <a id="2100" href="Cubical.Algebra.Group.Morphisms.html#2100" class="Bound">ϕ</a> <a id="2102" href="Cubical.Algebra.Group.Morphisms.html#2102" class="Bound">g</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Cubical.Algebra.Group.Morphisms.html#2100" class="Bound">ϕ</a> <a id="2108" class="Symbol">.</a><a id="2109" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2113" href="Cubical.Algebra.Group.Morphisms.html#2102" class="Bound">g</a> <a id="2115" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2117" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2125" href="Cubical.Algebra.Group.Morphisms.html#2097" class="Bound">H</a><a id="2126" class="Symbol">)</a>

<a id="Ker"></a><a id="2129" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2144" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2146" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2155" class="Symbol">_</a>
<a id="2157" href="Cubical.Algebra.Group.Morphisms.html#2129" class="Function">Ker</a> <a id="2161" class="Symbol">{</a><a id="2162" class="Argument">G</a> <a id="2164" class="Symbol">=</a> <a id="2166" href="Cubical.Algebra.Group.Morphisms.html#2166" class="Bound">G</a><a id="2167" class="Symbol">}</a> <a id="2169" href="Cubical.Algebra.Group.Morphisms.html#2169" class="Bound">ϕ</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2176" href="Cubical.Algebra.Group.Morphisms.html#2176" class="Bound">x</a> <a id="2178" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2180" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2182" href="Cubical.Algebra.Group.Morphisms.html#2166" class="Bound">G</a> <a id="2184" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2186" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2188" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2196" href="Cubical.Algebra.Group.Morphisms.html#2169" class="Bound">ϕ</a> <a id="2198" href="Cubical.Algebra.Group.Morphisms.html#2176" class="Bound">x</a>

<a id="Im"></a><a id="2201" href="Cubical.Algebra.Group.Morphisms.html#2201" class="Function">Im</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2215" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2217" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2226" class="Symbol">_</a>
<a id="2228" href="Cubical.Algebra.Group.Morphisms.html#2201" class="Function">Im</a> <a id="2231" class="Symbol">{</a><a id="2232" class="Argument">H</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Cubical.Algebra.Group.Morphisms.html#2236" class="Bound">H</a><a id="2237" class="Symbol">}</a> <a id="2239" href="Cubical.Algebra.Group.Morphisms.html#2239" class="Bound">ϕ</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2246" href="Cubical.Algebra.Group.Morphisms.html#2246" class="Bound">x</a> <a id="2248" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2250" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2252" href="Cubical.Algebra.Group.Morphisms.html#2236" class="Bound">H</a> <a id="2254" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2256" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2258" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="2265" href="Cubical.Algebra.Group.Morphisms.html#2239" class="Bound">ϕ</a> <a id="2267" href="Cubical.Algebra.Group.Morphisms.html#2246" class="Bound">x</a>

<a id="isSurjective"></a><a id="2270" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2294" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2296" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2305" class="Symbol">_</a>
<a id="2307" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="2320" class="Symbol">{</a><a id="2321" class="Argument">H</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Cubical.Algebra.Group.Morphisms.html#2325" class="Bound">H</a><a id="2326" class="Symbol">}</a> <a id="2328" href="Cubical.Algebra.Group.Morphisms.html#2328" class="Bound">ϕ</a> <a id="2330" class="Symbol">=</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Algebra.Group.Morphisms.html#2333" class="Bound">x</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2339" href="Cubical.Algebra.Group.Morphisms.html#2325" class="Bound">H</a> <a id="2341" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Cubical.Algebra.Group.Morphisms.html#1955" class="Function">isInIm</a> <a id="2353" href="Cubical.Algebra.Group.Morphisms.html#2328" class="Bound">ϕ</a> <a id="2355" href="Cubical.Algebra.Group.Morphisms.html#2333" class="Bound">x</a>

<a id="isInjective"></a><a id="2358" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2381" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2383" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2392" class="Symbol">_</a>
<a id="2394" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="2406" class="Symbol">{</a><a id="2407" class="Argument">G</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Cubical.Algebra.Group.Morphisms.html#2411" class="Bound">G</a><a id="2412" class="Symbol">}</a> <a id="2414" href="Cubical.Algebra.Group.Morphisms.html#2414" class="Bound">ϕ</a> <a id="2416" class="Symbol">=</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Algebra.Group.Morphisms.html#2419" class="Bound">x</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2425" href="Cubical.Algebra.Group.Morphisms.html#2411" class="Bound">G</a> <a id="2427" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Algebra.Group.Morphisms.html#2044" class="Function">isInKer</a> <a id="2440" href="Cubical.Algebra.Group.Morphisms.html#2414" class="Bound">ϕ</a> <a id="2442" href="Cubical.Algebra.Group.Morphisms.html#2419" class="Bound">x</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Cubical.Algebra.Group.Morphisms.html#2419" class="Bound">x</a> <a id="2448" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2450" href="Cubical.Algebra.Group.Base.html#984" class="Field">1g</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2458" href="Cubical.Algebra.Group.Morphisms.html#2411" class="Bound">G</a><a id="2459" class="Symbol">)</a>

<a id="isMono"></a><a id="2462" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2480" href="Cubical.Algebra.Group.Morphisms.html#1940" class="Generalizable">G</a> <a id="2482" href="Cubical.Algebra.Group.Morphisms.html#1942" class="Generalizable">H</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2491" class="Symbol">_</a>
<a id="2493" href="Cubical.Algebra.Group.Morphisms.html#2462" class="Function">isMono</a> <a id="2500" class="Symbol">{</a><a id="2501" class="Argument">G</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Cubical.Algebra.Group.Morphisms.html#2505" class="Bound">G</a><a id="2506" class="Symbol">}</a> <a id="2508" href="Cubical.Algebra.Group.Morphisms.html#2508" class="Bound">f</a> <a id="2510" class="Symbol">=</a> <a id="2512" class="Symbol">{</a><a id="2513" href="Cubical.Algebra.Group.Morphisms.html#2513" class="Bound">x</a> <a id="2515" href="Cubical.Algebra.Group.Morphisms.html#2515" class="Bound">y</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2521" href="Cubical.Algebra.Group.Morphisms.html#2505" class="Bound">G</a> <a id="2523" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Cubical.Algebra.Group.Morphisms.html#2508" class="Bound">f</a> <a id="2530" class="Symbol">.</a><a id="2531" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2535" href="Cubical.Algebra.Group.Morphisms.html#2513" class="Bound">x</a> <a id="2537" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2539" href="Cubical.Algebra.Group.Morphisms.html#2508" class="Bound">f</a> <a id="2541" class="Symbol">.</a><a id="2542" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2546" href="Cubical.Algebra.Group.Morphisms.html#2515" class="Bound">y</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Cubical.Algebra.Group.Morphisms.html#2513" class="Bound">x</a> <a id="2552" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2554" href="Cubical.Algebra.Group.Morphisms.html#2515" class="Bound">y</a>

<a id="2557" class="Comment">-- Group bijections</a>
<a id="2577" class="Keyword">record</a> <a id="BijectionIso"></a><a id="2584" href="Cubical.Algebra.Group.Morphisms.html#2584" class="Record">BijectionIso</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Algebra.Group.Morphisms.html#2598" class="Bound">G</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="2608" href="Cubical.Algebra.Group.Morphisms.html#683" class="Generalizable">ℓ</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Cubical.Algebra.Group.Morphisms.html#2612" class="Bound">H</a> <a id="2614" class="Symbol">:</a> <a id="2616" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="2622" href="Cubical.Algebra.Group.Morphisms.html#685" class="Generalizable">ℓ&#39;</a><a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2640" href="Cubical.Algebra.Group.Morphisms.html#2608" class="Bound">ℓ</a> <a id="2642" href="Cubical.Algebra.Group.Morphisms.html#2622" class="Bound">ℓ&#39;</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Keyword">where</a>

  <a id="2655" class="Keyword">constructor</a> <a id="bijIso"></a><a id="2667" href="Cubical.Algebra.Group.Morphisms.html#2667" class="InductiveConstructor">bijIso</a>

  <a id="2677" class="Keyword">field</a>
    <a id="BijectionIso.fun"></a><a id="2687" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Cubical.Algebra.Group.Morphisms.html#1139" class="Function">GroupHom</a> <a id="2702" href="Cubical.Algebra.Group.Morphisms.html#2598" class="Bound">G</a> <a id="2704" href="Cubical.Algebra.Group.Morphisms.html#2612" class="Bound">H</a>
    <a id="BijectionIso.inj"></a><a id="2710" href="Cubical.Algebra.Group.Morphisms.html#2710" class="Field">inj</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Cubical.Algebra.Group.Morphisms.html#2358" class="Function">isInjective</a> <a id="2728" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a>
    <a id="BijectionIso.surj"></a><a id="2736" href="Cubical.Algebra.Group.Morphisms.html#2736" class="Field">surj</a> <a id="2741" class="Symbol">:</a> <a id="2743" href="Cubical.Algebra.Group.Morphisms.html#2270" class="Function">isSurjective</a> <a id="2756" href="Cubical.Algebra.Group.Morphisms.html#2687" class="Field">fun</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Group.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.Properties.html" class="Module">Cubical.Algebra.Group.Properties</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a> <a id="300" class="Keyword">hiding</a> <a id="307" class="Symbol">(</a><a id="308" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a><a id="313" class="Symbol">)</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Algebra.Monoid.Base.html" class="Module">Cubical.Algebra.Monoid.Base</a>

<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a>

<a id="466" class="Keyword">private</a>
  <a id="476" class="Keyword">variable</a>
    <a id="489" href="Cubical.Algebra.Group.Properties.html#489" class="Generalizable">ℓ</a> <a id="491" class="Symbol">:</a> <a id="493" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="503" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a> <a id="505" class="Symbol">:</a> <a id="507" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="512" href="Cubical.Algebra.Group.Properties.html#489" class="Generalizable">ℓ</a>

<a id="isPropIsGroup"></a><a id="515" href="Cubical.Algebra.Group.Properties.html#515" class="Function">isPropIsGroup</a> <a id="529" class="Symbol">:</a> <a id="531" class="Symbol">(</a><a id="532" href="Cubical.Algebra.Group.Properties.html#532" class="Bound">1g</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="538" class="Symbol">)</a> <a id="540" class="Symbol">(</a><a id="541" href="Cubical.Algebra.Group.Properties.html#541" class="Bound Operator">_·_</a> <a id="545" class="Symbol">:</a> <a id="547" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a> <a id="549" class="Symbol">→</a> <a id="551" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a> <a id="553" class="Symbol">→</a> <a id="555" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="556" class="Symbol">)</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Algebra.Group.Properties.html#559" class="Bound">inv</a> <a id="563" class="Symbol">:</a> <a id="565" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a> <a id="567" class="Symbol">→</a> <a id="569" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="570" class="Symbol">)</a>
              <a id="586" class="Symbol">→</a> <a id="588" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Algebra.Group.Base.html#566" class="Record">IsGroup</a> <a id="604" href="Cubical.Algebra.Group.Properties.html#532" class="Bound">1g</a> <a id="607" href="Cubical.Algebra.Group.Properties.html#541" class="Bound Operator">_·_</a> <a id="611" href="Cubical.Algebra.Group.Properties.html#559" class="Bound">inv</a><a id="614" class="Symbol">)</a>
<a id="616" href="Cubical.Algebra.Group.Properties.html#515" class="Function">isPropIsGroup</a> <a id="630" href="Cubical.Algebra.Group.Properties.html#630" class="Bound">1g</a> <a id="633" href="Cubical.Algebra.Group.Properties.html#633" class="Bound Operator">_·_</a> <a id="637" href="Cubical.Algebra.Group.Properties.html#637" class="Bound">inv</a> <a id="641" class="Symbol">=</a>
  <a id="645" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="670" class="Number">1</a> <a id="672" href="Cubical.Algebra.Group.Base.html#842" class="Function">IsGroupIsoΣ</a>
    <a id="688" class="Symbol">(</a><a id="689" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="697" class="Symbol">(</a><a id="698" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="713" href="Cubical.Algebra.Group.Properties.html#630" class="Bound">1g</a> <a id="716" href="Cubical.Algebra.Group.Properties.html#633" class="Bound Operator">_·_</a><a id="719" class="Symbol">)</a>
             <a id="734" class="Symbol">λ</a> <a id="736" href="Cubical.Algebra.Group.Properties.html#736" class="Bound">mono</a> <a id="741" class="Symbol">→</a> <a id="743" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="751" class="Symbol">(</a><a id="752" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="760" class="Symbol">λ</a> <a id="762" href="Cubical.Algebra.Group.Properties.html#762" class="Bound">_</a> <a id="764" class="Symbol">→</a> <a id="766" href="Cubical.Algebra.Group.Properties.html#736" class="Bound">mono</a> <a id="771" class="Symbol">.</a><a id="772" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="779" class="Symbol">_</a> <a id="781" class="Symbol">_)</a>
             <a id="797" class="Symbol">(</a><a id="798" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="806" class="Symbol">λ</a> <a id="808" href="Cubical.Algebra.Group.Properties.html#808" class="Bound">_</a> <a id="810" class="Symbol">→</a> <a id="812" href="Cubical.Algebra.Group.Properties.html#736" class="Bound">mono</a> <a id="817" class="Symbol">.</a><a id="818" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="825" class="Symbol">_</a> <a id="827" class="Symbol">_))</a>
    <a id="835" class="Keyword">where</a>
    <a id="845" class="Keyword">open</a> <a id="850" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a>

<a id="isSetGroupStr"></a><a id="860" href="Cubical.Algebra.Group.Properties.html#860" class="Function">isSetGroupStr</a> <a id="874" class="Symbol">:</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Algebra.Group.Properties.html#877" class="Bound">G</a> <a id="879" class="Symbol">:</a> <a id="881" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="886" href="Cubical.Algebra.Group.Properties.html#489" class="Generalizable">ℓ</a><a id="887" class="Symbol">)</a> <a id="889" class="Symbol">→</a> <a id="891" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="897" class="Symbol">(</a><a id="898" href="Cubical.Algebra.Group.Base.html#910" class="Record">GroupStr</a> <a id="907" href="Cubical.Algebra.Group.Properties.html#877" class="Bound">G</a><a id="908" class="Symbol">)</a>
<a id="910" href="Cubical.Algebra.Group.Properties.html#860" class="Function">isSetGroupStr</a> <a id="924" href="Cubical.Algebra.Group.Properties.html#924" class="Bound">G</a> <a id="926" class="Symbol">=</a>
  <a id="930" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="969" class="Number">1</a> <a id="971" class="Symbol">λ</a> <a id="973" href="Cubical.Algebra.Group.Properties.html#973" class="Bound">Gstr</a> <a id="978" class="Symbol">→</a>
  <a id="982" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="1007" class="Number">2</a> <a id="1009" href="Cubical.Algebra.Group.Base.html#1133" class="Function">GroupStrIsoΣ</a> <a id="1022" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
  <a id="1026" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Algebra.Group.Properties.html#973" class="Bound">Gstr</a> <a id="1039" class="Symbol">.</a><a id="1040" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a><a id="1055" class="Symbol">)</a> <a id="1057" class="Symbol">λ</a> <a id="1059" href="Cubical.Algebra.Group.Properties.html#1059" class="Bound">_</a> <a id="1061" class="Symbol">→</a>
  <a id="1065" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Foundations.HLevels.html#20710" class="Function">isSet→</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Foundations.HLevels.html#20710" class="Function">isSet→</a> <a id="1088" class="Symbol">(</a><a id="1089" href="Cubical.Algebra.Group.Properties.html#973" class="Bound">Gstr</a> <a id="1094" class="Symbol">.</a><a id="1095" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a><a id="1110" class="Symbol">)))</a> <a id="1114" class="Symbol">λ</a> <a id="1116" href="Cubical.Algebra.Group.Properties.html#1116" class="Bound">_</a> <a id="1118" class="Symbol">→</a>
  <a id="1122" href="Cubical.Foundations.HLevels.html#14684" class="Function">isSetΣSndProp</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Cubical.Foundations.HLevels.html#20710" class="Function">isSet→</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Cubical.Algebra.Group.Properties.html#973" class="Bound">Gstr</a> <a id="1150" class="Symbol">.</a><a id="1151" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">GroupStr.is-set</a><a id="1166" class="Symbol">))</a> <a id="1169" class="Symbol">λ</a> <a id="1171" href="Cubical.Algebra.Group.Properties.html#1171" class="Bound">_</a> <a id="1173" class="Symbol">→</a>
  <a id="1177" href="Cubical.Algebra.Group.Properties.html#515" class="Function">isPropIsGroup</a> <a id="1191" class="Symbol">_</a> <a id="1193" class="Symbol">_</a> <a id="1195" class="Symbol">_</a>

<a id="1198" class="Keyword">module</a> <a id="GroupTheory"></a><a id="1205" href="Cubical.Algebra.Group.Properties.html#1205" class="Module">GroupTheory</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="1228" href="Cubical.Algebra.Group.Properties.html#489" class="Generalizable">ℓ</a><a id="1229" class="Symbol">)</a> <a id="1231" class="Keyword">where</a>
  <a id="1239" class="Keyword">open</a> <a id="1244" href="Cubical.Algebra.Group.Base.html#910" class="Module">GroupStr</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1258" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a><a id="1259" class="Symbol">)</a>
  <a id="1263" class="Keyword">abstract</a>
    <a id="GroupTheory.·CancelL"></a><a id="1276" href="Cubical.Algebra.Group.Properties.html#1276" class="Function">·CancelL</a> <a id="1285" class="Symbol">:</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Cubical.Algebra.Group.Properties.html#1288" class="Bound">a</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1294" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="1296" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1297" class="Symbol">)</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Algebra.Group.Properties.html#1300" class="Bound">b</a> <a id="1302" href="Cubical.Algebra.Group.Properties.html#1302" class="Bound">c</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1308" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="1310" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1311" class="Symbol">}</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Cubical.Algebra.Group.Properties.html#1288" class="Bound">a</a> <a id="1317" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1319" href="Cubical.Algebra.Group.Properties.html#1300" class="Bound">b</a> <a id="1321" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1323" href="Cubical.Algebra.Group.Properties.html#1288" class="Bound">a</a> <a id="1325" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1327" href="Cubical.Algebra.Group.Properties.html#1302" class="Bound">c</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Algebra.Group.Properties.html#1300" class="Bound">b</a> <a id="1333" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1335" href="Cubical.Algebra.Group.Properties.html#1302" class="Bound">c</a>
    <a id="1341" href="Cubical.Algebra.Group.Properties.html#1276" class="Function">·CancelL</a> <a id="1350" href="Cubical.Algebra.Group.Properties.html#1350" class="Bound">a</a> <a id="1352" class="Symbol">{</a><a id="1353" href="Cubical.Algebra.Group.Properties.html#1353" class="Bound">b</a><a id="1354" class="Symbol">}</a> <a id="1356" class="Symbol">{</a><a id="1357" href="Cubical.Algebra.Group.Properties.html#1357" class="Bound">c</a><a id="1358" class="Symbol">}</a> <a id="1360" href="Cubical.Algebra.Group.Properties.html#1360" class="Bound">p</a> <a id="1362" class="Symbol">=</a>
       <a id="1371" href="Cubical.Algebra.Group.Properties.html#1353" class="Bound">b</a>               <a id="1387" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1390" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1400" href="Cubical.Algebra.Group.Properties.html#1353" class="Bound">b</a><a id="1401" class="Symbol">)</a> <a id="1403" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1405" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="1411" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Algebra.Group.Base.html#763" class="Function">·InvL</a> <a id="1427" href="Cubical.Algebra.Group.Properties.html#1350" class="Bound">a</a><a id="1428" class="Symbol">))</a> <a id="1431" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1433" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1445" class="Symbol">_</a> <a id="1447" class="Symbol">_</a> <a id="1449" class="Symbol">_)</a> <a id="1452" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1460" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1464" href="Cubical.Algebra.Group.Properties.html#1350" class="Bound">a</a> <a id="1466" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Algebra.Group.Properties.html#1350" class="Bound">a</a> <a id="1471" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1473" href="Cubical.Algebra.Group.Properties.html#1353" class="Bound">b</a><a id="1474" class="Symbol">)</a>  <a id="1477" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1480" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="1486" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="1490" href="Cubical.Algebra.Group.Properties.html#1360" class="Bound">p</a> <a id="1492" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1500" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1504" href="Cubical.Algebra.Group.Properties.html#1350" class="Bound">a</a> <a id="1506" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.Algebra.Group.Properties.html#1350" class="Bound">a</a> <a id="1511" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1513" href="Cubical.Algebra.Group.Properties.html#1357" class="Bound">c</a><a id="1514" class="Symbol">)</a>  <a id="1517" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1520" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1527" class="Symbol">_</a> <a id="1529" class="Symbol">_</a> <a id="1531" class="Symbol">_</a> <a id="1533" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1535" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="1541" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Algebra.Group.Base.html#763" class="Function">·InvL</a> <a id="1552" href="Cubical.Algebra.Group.Properties.html#1350" class="Bound">a</a><a id="1553" class="Symbol">)</a> <a id="1555" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1557" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1562" href="Cubical.Algebra.Group.Properties.html#1357" class="Bound">c</a> <a id="1564" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1572" href="Cubical.Algebra.Group.Properties.html#1357" class="Bound">c</a> <a id="1574" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="GroupTheory.·CancelR"></a><a id="1581" href="Cubical.Algebra.Group.Properties.html#1581" class="Function">·CancelR</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">{</a><a id="1593" href="Cubical.Algebra.Group.Properties.html#1593" class="Bound">a</a> <a id="1595" href="Cubical.Algebra.Group.Properties.html#1595" class="Bound">b</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1601" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="1603" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1604" class="Symbol">}</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Cubical.Algebra.Group.Properties.html#1607" class="Bound">c</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1613" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="1615" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Cubical.Algebra.Group.Properties.html#1593" class="Bound">a</a> <a id="1622" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1624" href="Cubical.Algebra.Group.Properties.html#1607" class="Bound">c</a> <a id="1626" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1628" href="Cubical.Algebra.Group.Properties.html#1595" class="Bound">b</a> <a id="1630" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1632" href="Cubical.Algebra.Group.Properties.html#1607" class="Bound">c</a> <a id="1634" class="Symbol">→</a> <a id="1636" href="Cubical.Algebra.Group.Properties.html#1593" class="Bound">a</a> <a id="1638" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1640" href="Cubical.Algebra.Group.Properties.html#1595" class="Bound">b</a>
    <a id="1646" href="Cubical.Algebra.Group.Properties.html#1581" class="Function">·CancelR</a> <a id="1655" class="Symbol">{</a><a id="1656" href="Cubical.Algebra.Group.Properties.html#1656" class="Bound">a</a><a id="1657" class="Symbol">}</a> <a id="1659" class="Symbol">{</a><a id="1660" href="Cubical.Algebra.Group.Properties.html#1660" class="Bound">b</a><a id="1661" class="Symbol">}</a> <a id="1663" href="Cubical.Algebra.Group.Properties.html#1663" class="Bound">c</a> <a id="1665" href="Cubical.Algebra.Group.Properties.html#1665" class="Bound">p</a> <a id="1667" class="Symbol">=</a>
      <a id="1675" href="Cubical.Algebra.Group.Properties.html#1656" class="Bound">a</a>                <a id="1692" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1695" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1705" href="Cubical.Algebra.Group.Properties.html#1656" class="Bound">a</a><a id="1706" class="Symbol">)</a> <a id="1708" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1710" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="1716" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="1732" href="Cubical.Algebra.Group.Properties.html#1663" class="Bound">c</a><a id="1733" class="Symbol">))</a> <a id="1736" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1738" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1745" class="Symbol">_</a> <a id="1747" class="Symbol">_</a> <a id="1749" class="Symbol">_</a> <a id="1751" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.Algebra.Group.Properties.html#1656" class="Bound">a</a> <a id="1762" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1764" href="Cubical.Algebra.Group.Properties.html#1663" class="Bound">c</a><a id="1765" class="Symbol">)</a> <a id="1767" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1769" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1773" href="Cubical.Algebra.Group.Properties.html#1663" class="Bound">c</a>  <a id="1776" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1779" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="1785" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="1789" href="Cubical.Algebra.Group.Properties.html#1665" class="Bound">p</a> <a id="1791" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1799" class="Symbol">(</a><a id="1800" href="Cubical.Algebra.Group.Properties.html#1660" class="Bound">b</a> <a id="1802" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1804" href="Cubical.Algebra.Group.Properties.html#1663" class="Bound">c</a><a id="1805" class="Symbol">)</a> <a id="1807" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="1809" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1813" href="Cubical.Algebra.Group.Properties.html#1663" class="Bound">c</a>  <a id="1816" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1819" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1831" class="Symbol">_</a> <a id="1833" class="Symbol">_</a> <a id="1835" class="Symbol">_)</a> <a id="1838" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1840" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Cubical.Algebra.Group.Properties.html#1660" class="Bound">b</a> <a id="1848" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·_</a><a id="1850" class="Symbol">)</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="1859" href="Cubical.Algebra.Group.Properties.html#1663" class="Bound">c</a><a id="1860" class="Symbol">)</a> <a id="1862" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1864" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1869" href="Cubical.Algebra.Group.Properties.html#1660" class="Bound">b</a> <a id="1871" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="1879" href="Cubical.Algebra.Group.Properties.html#1660" class="Bound">b</a> <a id="1881" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="GroupTheory.invInv"></a><a id="1888" href="Cubical.Algebra.Group.Properties.html#1888" class="Function">invInv</a> <a id="1895" class="Symbol">:</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.Algebra.Group.Properties.html#1898" class="Bound">a</a> <a id="1900" class="Symbol">:</a> <a id="1902" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1904" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="1906" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1907" class="Symbol">)</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1920" href="Cubical.Algebra.Group.Properties.html#1898" class="Bound">a</a><a id="1921" class="Symbol">)</a> <a id="1923" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1925" href="Cubical.Algebra.Group.Properties.html#1898" class="Bound">a</a>
    <a id="1931" href="Cubical.Algebra.Group.Properties.html#1888" class="Function">invInv</a> <a id="1938" href="Cubical.Algebra.Group.Properties.html#1938" class="Bound">a</a> <a id="1940" class="Symbol">=</a> <a id="1942" href="Cubical.Algebra.Group.Properties.html#1276" class="Function">·CancelL</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1956" href="Cubical.Algebra.Group.Properties.html#1938" class="Bound">a</a><a id="1957" class="Symbol">)</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="1971" href="Cubical.Algebra.Group.Properties.html#1938" class="Bound">a</a><a id="1972" class="Symbol">)</a> <a id="1974" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1976" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Cubical.Algebra.Group.Base.html#763" class="Function">·InvL</a> <a id="1987" href="Cubical.Algebra.Group.Properties.html#1938" class="Bound">a</a><a id="1988" class="Symbol">))</a>

    <a id="GroupTheory.inv1g"></a><a id="1996" href="Cubical.Algebra.Group.Properties.html#1996" class="Function">inv1g</a> <a id="2002" class="Symbol">:</a> <a id="2004" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2008" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a> <a id="2011" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2013" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a>
    <a id="2020" href="Cubical.Algebra.Group.Properties.html#1996" class="Function">inv1g</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Cubical.Algebra.Group.Properties.html#1276" class="Function">·CancelL</a> <a id="2037" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="2047" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a> <a id="2050" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2052" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="2062" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a><a id="2064" class="Symbol">))</a>

    <a id="GroupTheory.1gUniqueL"></a><a id="2072" href="Cubical.Algebra.Group.Properties.html#2072" class="Function">1gUniqueL</a> <a id="2082" class="Symbol">:</a> <a id="2084" class="Symbol">{</a><a id="2085" href="Cubical.Algebra.Group.Properties.html#2085" class="Bound">e</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2091" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2093" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2094" class="Symbol">}</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Algebra.Group.Properties.html#2097" class="Bound">x</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2103" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2105" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2106" class="Symbol">)</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Cubical.Algebra.Group.Properties.html#2085" class="Bound">e</a> <a id="2112" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2114" href="Cubical.Algebra.Group.Properties.html#2097" class="Bound">x</a> <a id="2116" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2118" href="Cubical.Algebra.Group.Properties.html#2097" class="Bound">x</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="Cubical.Algebra.Group.Properties.html#2085" class="Bound">e</a> <a id="2124" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2126" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a>
    <a id="2133" href="Cubical.Algebra.Group.Properties.html#2072" class="Function">1gUniqueL</a> <a id="2143" class="Symbol">{</a><a id="2144" href="Cubical.Algebra.Group.Properties.html#2144" class="Bound">e</a><a id="2145" class="Symbol">}</a> <a id="2147" href="Cubical.Algebra.Group.Properties.html#2147" class="Bound">x</a> <a id="2149" href="Cubical.Algebra.Group.Properties.html#2149" class="Bound">p</a> <a id="2151" class="Symbol">=</a> <a id="2153" href="Cubical.Algebra.Group.Properties.html#1581" class="Function">·CancelR</a> <a id="2162" href="Cubical.Algebra.Group.Properties.html#2147" class="Bound">x</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Cubical.Algebra.Group.Properties.html#2149" class="Bound">p</a> <a id="2167" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2169" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="2179" class="Symbol">_))</a>

    <a id="GroupTheory.1gUniqueR"></a><a id="2188" href="Cubical.Algebra.Group.Properties.html#2188" class="Function">1gUniqueR</a> <a id="2198" class="Symbol">:</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Algebra.Group.Properties.html#2201" class="Bound">x</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2207" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2209" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">{</a><a id="2213" href="Cubical.Algebra.Group.Properties.html#2213" class="Bound">e</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2219" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2221" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2222" class="Symbol">}</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="Cubical.Algebra.Group.Properties.html#2201" class="Bound">x</a> <a id="2228" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2230" href="Cubical.Algebra.Group.Properties.html#2213" class="Bound">e</a> <a id="2232" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2234" href="Cubical.Algebra.Group.Properties.html#2201" class="Bound">x</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="Cubical.Algebra.Group.Properties.html#2213" class="Bound">e</a> <a id="2240" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2242" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a>
    <a id="2249" href="Cubical.Algebra.Group.Properties.html#2188" class="Function">1gUniqueR</a> <a id="2259" href="Cubical.Algebra.Group.Properties.html#2259" class="Bound">x</a> <a id="2261" class="Symbol">{</a><a id="2262" href="Cubical.Algebra.Group.Properties.html#2262" class="Bound">e</a><a id="2263" class="Symbol">}</a> <a id="2265" href="Cubical.Algebra.Group.Properties.html#2265" class="Bound">p</a> <a id="2267" class="Symbol">=</a> <a id="2269" href="Cubical.Algebra.Group.Properties.html#1276" class="Function">·CancelL</a> <a id="2278" href="Cubical.Algebra.Group.Properties.html#2259" class="Bound">x</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Algebra.Group.Properties.html#2265" class="Bound">p</a> <a id="2283" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2285" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="2295" class="Symbol">_))</a>

    <a id="GroupTheory.invUniqueL"></a><a id="2304" href="Cubical.Algebra.Group.Properties.html#2304" class="Function">invUniqueL</a> <a id="2315" class="Symbol">:</a> <a id="2317" class="Symbol">{</a><a id="2318" href="Cubical.Algebra.Group.Properties.html#2318" class="Bound">g</a> <a id="2320" href="Cubical.Algebra.Group.Properties.html#2320" class="Bound">h</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2326" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2328" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2329" class="Symbol">}</a> <a id="2331" class="Symbol">→</a> <a id="2333" href="Cubical.Algebra.Group.Properties.html#2318" class="Bound">g</a> <a id="2335" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2337" href="Cubical.Algebra.Group.Properties.html#2320" class="Bound">h</a> <a id="2339" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2341" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Cubical.Algebra.Group.Properties.html#2318" class="Bound">g</a> <a id="2348" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2350" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2354" href="Cubical.Algebra.Group.Properties.html#2320" class="Bound">h</a>
    <a id="2360" href="Cubical.Algebra.Group.Properties.html#2304" class="Function">invUniqueL</a> <a id="2371" class="Symbol">{</a><a id="2372" href="Cubical.Algebra.Group.Properties.html#2372" class="Bound">g</a><a id="2373" class="Symbol">}</a> <a id="2375" class="Symbol">{</a><a id="2376" href="Cubical.Algebra.Group.Properties.html#2376" class="Bound">h</a><a id="2377" class="Symbol">}</a> <a id="2379" href="Cubical.Algebra.Group.Properties.html#2379" class="Bound">p</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Cubical.Algebra.Group.Properties.html#1581" class="Function">·CancelR</a> <a id="2392" href="Cubical.Algebra.Group.Properties.html#2376" class="Bound">h</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Algebra.Group.Properties.html#2379" class="Bound">p</a> <a id="2397" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2399" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Algebra.Group.Base.html#763" class="Function">·InvL</a> <a id="2410" href="Cubical.Algebra.Group.Properties.html#2376" class="Bound">h</a><a id="2411" class="Symbol">))</a>

    <a id="GroupTheory.invUniqueR"></a><a id="2419" href="Cubical.Algebra.Group.Properties.html#2419" class="Function">invUniqueR</a> <a id="2430" class="Symbol">:</a> <a id="2432" class="Symbol">{</a><a id="2433" href="Cubical.Algebra.Group.Properties.html#2433" class="Bound">g</a> <a id="2435" href="Cubical.Algebra.Group.Properties.html#2435" class="Bound">h</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2441" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2443" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2444" class="Symbol">}</a> <a id="2446" class="Symbol">→</a> <a id="2448" href="Cubical.Algebra.Group.Properties.html#2433" class="Bound">g</a> <a id="2450" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2452" href="Cubical.Algebra.Group.Properties.html#2435" class="Bound">h</a> <a id="2454" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2456" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a> <a id="2459" class="Symbol">→</a> <a id="2461" href="Cubical.Algebra.Group.Properties.html#2435" class="Bound">h</a> <a id="2463" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2465" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2469" href="Cubical.Algebra.Group.Properties.html#2433" class="Bound">g</a>
    <a id="2475" href="Cubical.Algebra.Group.Properties.html#2419" class="Function">invUniqueR</a> <a id="2486" class="Symbol">{</a><a id="2487" href="Cubical.Algebra.Group.Properties.html#2487" class="Bound">g</a><a id="2488" class="Symbol">}</a> <a id="2490" class="Symbol">{</a><a id="2491" href="Cubical.Algebra.Group.Properties.html#2491" class="Bound">h</a><a id="2492" class="Symbol">}</a> <a id="2494" href="Cubical.Algebra.Group.Properties.html#2494" class="Bound">p</a> <a id="2496" class="Symbol">=</a> <a id="2498" href="Cubical.Algebra.Group.Properties.html#1276" class="Function">·CancelL</a> <a id="2507" href="Cubical.Algebra.Group.Properties.html#2487" class="Bound">g</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Cubical.Algebra.Group.Properties.html#2494" class="Bound">p</a> <a id="2512" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2514" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="2525" href="Cubical.Algebra.Group.Properties.html#2487" class="Bound">g</a><a id="2526" class="Symbol">))</a>

    <a id="GroupTheory.idFromIdempotency"></a><a id="2534" href="Cubical.Algebra.Group.Properties.html#2534" class="Function">idFromIdempotency</a> <a id="2552" class="Symbol">:</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Cubical.Algebra.Group.Properties.html#2555" class="Bound">x</a> <a id="2557" class="Symbol">:</a> <a id="2559" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2561" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2563" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2564" class="Symbol">)</a> <a id="2566" class="Symbol">→</a> <a id="2568" href="Cubical.Algebra.Group.Properties.html#2555" class="Bound">x</a> <a id="2570" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2572" href="Cubical.Algebra.Group.Properties.html#2555" class="Bound">x</a> <a id="2574" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2576" href="Cubical.Algebra.Group.Properties.html#2555" class="Bound">x</a> <a id="2578" class="Symbol">→</a> <a id="2580" href="Cubical.Algebra.Group.Properties.html#2555" class="Bound">x</a> <a id="2582" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2584" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a>
    <a id="2591" href="Cubical.Algebra.Group.Properties.html#2534" class="Function">idFromIdempotency</a> <a id="2609" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a> <a id="2611" href="Cubical.Algebra.Group.Properties.html#2611" class="Bound">p</a> <a id="2613" class="Symbol">=</a>
      <a id="2621" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a>                 <a id="2639" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2642" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="2652" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a><a id="2653" class="Symbol">)</a> <a id="2655" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2663" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a> <a id="2665" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2667" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a>            <a id="2681" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2684" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="2690" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="2706" class="Symbol">_))</a> <a id="2710" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2718" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a> <a id="2720" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a> <a id="2725" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2727" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2731" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a><a id="2732" class="Symbol">)</a>   <a id="2736" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2739" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2746" class="Symbol">_</a> <a id="2748" class="Symbol">_</a> <a id="2750" class="Symbol">_</a> <a id="2752" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2760" class="Symbol">(</a><a id="2761" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a> <a id="2763" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2765" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a><a id="2766" class="Symbol">)</a> <a id="2768" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2775" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a><a id="2776" class="Symbol">)</a> <a id="2778" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2781" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="2787" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2796" href="Cubical.Algebra.Group.Properties.html#2611" class="Bound">p</a><a id="2797" class="Symbol">)</a> <a id="2799" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2807" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a> <a id="2809" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2816" href="Cubical.Algebra.Group.Properties.html#2609" class="Bound">x</a><a id="2817" class="Symbol">)</a>       <a id="2825" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2828" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="2834" class="Symbol">_</a> <a id="2836" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="2844" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a>              <a id="2860" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="GroupTheory.invDistr"></a><a id="2867" href="Cubical.Algebra.Group.Properties.html#2867" class="Function">invDistr</a> <a id="2876" class="Symbol">:</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Cubical.Algebra.Group.Properties.html#2879" class="Bound">a</a> <a id="2881" href="Cubical.Algebra.Group.Properties.html#2881" class="Bound">b</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2887" href="Cubical.Algebra.Group.Properties.html#1218" class="Bound">G</a> <a id="2889" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Cubical.Algebra.Group.Properties.html#2879" class="Bound">a</a> <a id="2901" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2903" href="Cubical.Algebra.Group.Properties.html#2881" class="Bound">b</a><a id="2904" class="Symbol">)</a> <a id="2906" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2908" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2912" href="Cubical.Algebra.Group.Properties.html#2881" class="Bound">b</a> <a id="2914" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2916" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2920" href="Cubical.Algebra.Group.Properties.html#2879" class="Bound">a</a>
    <a id="2926" href="Cubical.Algebra.Group.Properties.html#2867" class="Function">invDistr</a> <a id="2935" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a> <a id="2937" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a> <a id="2939" class="Symbol">=</a> <a id="2941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Cubical.Algebra.Group.Properties.html#2419" class="Function">invUniqueR</a> <a id="2957" href="Cubical.Algebra.Group.Properties.html#2972" class="Function">γ</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Keyword">where</a>
      <a id="2972" href="Cubical.Algebra.Group.Properties.html#2972" class="Function">γ</a> <a id="2974" class="Symbol">:</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a> <a id="2979" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2981" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a><a id="2982" class="Symbol">)</a> <a id="2984" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2991" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a> <a id="2993" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="2995" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="2999" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a><a id="3000" class="Symbol">)</a> <a id="3002" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3004" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a>
      <a id="3013" href="Cubical.Algebra.Group.Properties.html#2972" class="Function">γ</a> <a id="3015" class="Symbol">=</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a> <a id="3020" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3022" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a><a id="3023" class="Symbol">)</a> <a id="3025" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="3032" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a> <a id="3034" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3036" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="3040" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a><a id="3041" class="Symbol">)</a> <a id="3043" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3046" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="3058" class="Symbol">_</a> <a id="3060" class="Symbol">_</a> <a id="3062" class="Symbol">_)</a> <a id="3065" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="3077" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a> <a id="3079" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3081" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a> <a id="3083" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="3090" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a><a id="3091" class="Symbol">)</a> <a id="3093" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="3100" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a><a id="3101" class="Symbol">)</a> <a id="3103" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3106" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3112" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="3124" class="Symbol">_</a> <a id="3126" class="Symbol">_</a> <a id="3128" class="Symbol">_</a> <a id="3130" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3132" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3138" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="3149" href="Cubical.Algebra.Group.Properties.html#2937" class="Bound">b</a><a id="3150" class="Symbol">))</a> <a id="3153" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="3165" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a> <a id="3167" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a> <a id="3173" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">·</a> <a id="3175" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="3179" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a><a id="3180" class="Symbol">)</a>          <a id="3191" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3194" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3200" href="Cubical.Algebra.Group.Base.html#1000" class="Function Operator">_·_</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="3210" class="Symbol">(</a><a id="3211" href="Cubical.Algebra.Group.Base.html#1024" class="Function">inv</a> <a id="3215" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a><a id="3216" class="Symbol">))</a> <a id="3219" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3221" href="Cubical.Algebra.Group.Base.html#726" class="Function">·InvR</a> <a id="3227" href="Cubical.Algebra.Group.Properties.html#2935" class="Bound">a</a> <a id="3229" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
          <a id="3241" href="Cubical.Algebra.Group.Base.html#984" class="Function">1g</a> <a id="3244" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="congIdLeft≡congIdRight"></a><a id="3247" href="Cubical.Algebra.Group.Properties.html#3247" class="Function">congIdLeft≡congIdRight</a> <a id="3270" class="Symbol">:</a> <a id="3272" class="Symbol">(</a><a id="3273" href="Cubical.Algebra.Group.Properties.html#3273" class="Bound Operator">_·G_</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="3289" class="Symbol">)</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Cubical.Algebra.Group.Properties.html#3292" class="Bound Operator">-G_</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a> <a id="3300" class="Symbol">→</a> <a id="3302" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="3303" class="Symbol">)</a>
            <a id="3317" class="Symbol">(</a><a id="3318" href="Cubical.Algebra.Group.Properties.html#3318" class="Bound">0G</a> <a id="3321" class="Symbol">:</a> <a id="3323" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="3324" class="Symbol">)</a>
            <a id="3338" class="Symbol">(</a><a id="3339" href="Cubical.Algebra.Group.Properties.html#3339" class="Bound">rUnitG</a> <a id="3346" class="Symbol">:</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Cubical.Algebra.Group.Properties.html#3349" class="Bound">x</a> <a id="3351" class="Symbol">:</a> <a id="3353" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="3354" class="Symbol">)</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="Cubical.Algebra.Group.Properties.html#3349" class="Bound">x</a> <a id="3360" href="Cubical.Algebra.Group.Properties.html#3273" class="Bound Operator">·G</a> <a id="3363" href="Cubical.Algebra.Group.Properties.html#3318" class="Bound">0G</a> <a id="3366" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3368" href="Cubical.Algebra.Group.Properties.html#3349" class="Bound">x</a><a id="3369" class="Symbol">)</a>
            <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Algebra.Group.Properties.html#3384" class="Bound">lUnitG</a> <a id="3391" class="Symbol">:</a> <a id="3393" class="Symbol">(</a><a id="3394" href="Cubical.Algebra.Group.Properties.html#3394" class="Bound">x</a> <a id="3396" class="Symbol">:</a> <a id="3398" href="Cubical.Algebra.Group.Properties.html#503" class="Generalizable">G</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Cubical.Algebra.Group.Properties.html#3318" class="Bound">0G</a> <a id="3406" href="Cubical.Algebra.Group.Properties.html#3273" class="Bound Operator">·G</a> <a id="3409" href="Cubical.Algebra.Group.Properties.html#3394" class="Bound">x</a> <a id="3411" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3413" href="Cubical.Algebra.Group.Properties.html#3394" class="Bound">x</a><a id="3414" class="Symbol">)</a>
          <a id="3426" class="Symbol">→</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Algebra.Group.Properties.html#3429" class="Bound">r≡l</a> <a id="3433" class="Symbol">:</a> <a id="3435" href="Cubical.Algebra.Group.Properties.html#3339" class="Bound">rUnitG</a> <a id="3442" href="Cubical.Algebra.Group.Properties.html#3318" class="Bound">0G</a> <a id="3445" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3447" href="Cubical.Algebra.Group.Properties.html#3384" class="Bound">lUnitG</a> <a id="3454" href="Cubical.Algebra.Group.Properties.html#3318" class="Bound">0G</a><a id="3456" class="Symbol">)</a>
          <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Cubical.Algebra.Group.Properties.html#3471" class="Bound">p</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="Cubical.Algebra.Group.Properties.html#3318" class="Bound">0G</a> <a id="3478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3480" href="Cubical.Algebra.Group.Properties.html#3318" class="Bound">0G</a><a id="3482" class="Symbol">)</a> <a id="3484" class="Symbol">→</a>
            <a id="3498" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3504" href="Cubical.Algebra.Group.Properties.html#3273" class="Bound Operator">_·G_</a> <a id="3509" href="Cubical.Algebra.Group.Properties.html#3471" class="Bound">p</a> <a id="3511" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3513" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3519" href="Cubical.Algebra.Group.Properties.html#3273" class="Bound Operator">_·G_</a> <a id="3524" href="Cubical.Algebra.Group.Properties.html#3471" class="Bound">p</a>
<a id="3526" href="Cubical.Algebra.Group.Properties.html#3247" class="Function">congIdLeft≡congIdRight</a> <a id="3549" href="Cubical.Algebra.Group.Properties.html#3549" class="Bound Operator">_·G_</a> <a id="3554" href="Cubical.Algebra.Group.Properties.html#3554" class="Bound Operator">-G_</a> <a id="3558" href="Cubical.Algebra.Group.Properties.html#3558" class="Bound">0G</a> <a id="3561" href="Cubical.Algebra.Group.Properties.html#3561" class="Bound">rUnitG</a> <a id="3568" href="Cubical.Algebra.Group.Properties.html#3568" class="Bound">lUnitG</a> <a id="3575" href="Cubical.Algebra.Group.Properties.html#3575" class="Bound">r≡l</a> <a id="3579" href="Cubical.Algebra.Group.Properties.html#3579" class="Bound">p</a> <a id="3581" class="Symbol">=</a>
            <a id="3595" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3608" href="Cubical.Algebra.Group.Properties.html#3549" class="Bound Operator">_·G_</a> <a id="3613" href="Cubical.Algebra.Group.Properties.html#3579" class="Bound">p</a><a id="3614" class="Symbol">)</a>
         <a id="3625" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3628" class="Symbol">((λ</a> <a id="3632" href="Cubical.Algebra.Group.Properties.html#3632" class="Bound">i</a> <a id="3634" class="Symbol">→</a> <a id="3636" class="Symbol">(λ</a> <a id="3639" href="Cubical.Algebra.Group.Properties.html#3639" class="Bound">j</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="Cubical.Algebra.Group.Properties.html#3568" class="Bound">lUnitG</a> <a id="3650" href="Cubical.Algebra.Group.Properties.html#3558" class="Bound">0G</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Cubical.Algebra.Group.Properties.html#3632" class="Bound">i</a> <a id="3656" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3658" href="Cubical.Algebra.Group.Properties.html#3639" class="Bound">j</a><a id="3659" class="Symbol">))</a> <a id="3662" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3665" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3670" class="Symbol">(λ</a> <a id="3673" href="Cubical.Algebra.Group.Properties.html#3673" class="Bound">x</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Cubical.Algebra.Group.Properties.html#3568" class="Bound">lUnitG</a> <a id="3684" href="Cubical.Algebra.Group.Properties.html#3673" class="Bound">x</a> <a id="3686" href="Cubical.Algebra.Group.Properties.html#3632" class="Bound">i</a><a id="3687" class="Symbol">)</a> <a id="3689" href="Cubical.Algebra.Group.Properties.html#3579" class="Bound">p</a> <a id="3691" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3694" class="Symbol">λ</a> <a id="3696" href="Cubical.Algebra.Group.Properties.html#3696" class="Bound">j</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="Cubical.Algebra.Group.Properties.html#3568" class="Bound">lUnitG</a> <a id="3707" href="Cubical.Algebra.Group.Properties.html#3558" class="Bound">0G</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Algebra.Group.Properties.html#3632" class="Bound">i</a> <a id="3713" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3715" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3717" href="Cubical.Algebra.Group.Properties.html#3696" class="Bound">j</a><a id="3718" class="Symbol">))</a>
         <a id="3730" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3733" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3739" class="Symbol">(λ</a> <a id="3742" href="Cubical.Algebra.Group.Properties.html#3742" class="Bound">x</a> <a id="3744" href="Cubical.Algebra.Group.Properties.html#3744" class="Bound">y</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Cubical.Algebra.Group.Properties.html#3742" class="Bound">x</a> <a id="3750" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3753" href="Cubical.Algebra.Group.Properties.html#3579" class="Bound">p</a> <a id="3755" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3758" href="Cubical.Algebra.Group.Properties.html#3744" class="Bound">y</a><a id="3759" class="Symbol">)</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3766" href="Cubical.Algebra.Group.Properties.html#3575" class="Bound">r≡l</a><a id="3769" class="Symbol">)</a> <a id="3771" class="Symbol">(</a><a id="3772" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3777" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3786" href="Cubical.Algebra.Group.Properties.html#3575" class="Bound">r≡l</a><a id="3789" class="Symbol">))</a>
         <a id="3801" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3804" class="Symbol">λ</a> <a id="3806" href="Cubical.Algebra.Group.Properties.html#3806" class="Bound">i</a> <a id="3808" class="Symbol">→</a> <a id="3810" class="Symbol">(λ</a> <a id="3813" href="Cubical.Algebra.Group.Properties.html#3813" class="Bound">j</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Cubical.Algebra.Group.Properties.html#3561" class="Bound">rUnitG</a> <a id="3824" href="Cubical.Algebra.Group.Properties.html#3558" class="Bound">0G</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3830" href="Cubical.Algebra.Group.Properties.html#3806" class="Bound">i</a> <a id="3832" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3834" href="Cubical.Algebra.Group.Properties.html#3813" class="Bound">j</a><a id="3835" class="Symbol">))</a> <a id="3838" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3841" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3846" class="Symbol">(λ</a> <a id="3849" href="Cubical.Algebra.Group.Properties.html#3849" class="Bound">x</a> <a id="3851" class="Symbol">→</a> <a id="3853" href="Cubical.Algebra.Group.Properties.html#3561" class="Bound">rUnitG</a> <a id="3860" href="Cubical.Algebra.Group.Properties.html#3849" class="Bound">x</a> <a id="3862" class="Symbol">(</a><a id="3863" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3865" href="Cubical.Algebra.Group.Properties.html#3806" class="Bound">i</a><a id="3866" class="Symbol">))</a> <a id="3869" href="Cubical.Algebra.Group.Properties.html#3579" class="Bound">p</a> <a id="3871" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3874" class="Symbol">λ</a> <a id="3876" href="Cubical.Algebra.Group.Properties.html#3876" class="Bound">j</a> <a id="3878" class="Symbol">→</a> <a id="3880" href="Cubical.Algebra.Group.Properties.html#3561" class="Bound">rUnitG</a> <a id="3887" href="Cubical.Algebra.Group.Properties.html#3558" class="Bound">0G</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3893" href="Cubical.Algebra.Group.Properties.html#3806" class="Bound">i</a> <a id="3895" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3897" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3899" href="Cubical.Algebra.Group.Properties.html#3876" class="Bound">j</a><a id="3900" class="Symbol">))</a>
         <a id="3912" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3915" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3919" class="Symbol">(</a><a id="3920" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3933" href="Cubical.Algebra.Group.Properties.html#3549" class="Bound Operator">_·G_</a> <a id="3938" href="Cubical.Algebra.Group.Properties.html#3579" class="Bound">p</a><a id="3939" class="Symbol">))</a>

<a id="·GroupAutomorphismL"></a><a id="3943" href="Cubical.Algebra.Group.Properties.html#3943" class="Function">·GroupAutomorphismL</a> <a id="3963" class="Symbol">:</a> <a id="3965" class="Symbol">∀</a> <a id="3967" class="Symbol">{</a><a id="3968" href="Cubical.Algebra.Group.Properties.html#3968" class="Bound">ℓ</a><a id="3969" class="Symbol">}</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Cubical.Algebra.Group.Properties.html#3972" class="Bound">G</a> <a id="3974" class="Symbol">:</a> <a id="3976" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="3982" href="Cubical.Algebra.Group.Properties.html#3968" class="Bound">ℓ</a><a id="3983" class="Symbol">)</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Cubical.Algebra.Group.Properties.html#3986" class="Bound">g</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3994" href="Cubical.Algebra.Group.Properties.html#3972" class="Bound">G</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4008" href="Cubical.Algebra.Group.Properties.html#3972" class="Bound">G</a><a id="4009" class="Symbol">)</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4016" href="Cubical.Algebra.Group.Properties.html#3972" class="Bound">G</a><a id="4017" class="Symbol">)</a>
<a id="4019" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4027" class="Symbol">(</a><a id="4028" href="Cubical.Algebra.Group.Properties.html#3943" class="Function">·GroupAutomorphismL</a> <a id="4048" href="Cubical.Algebra.Group.Properties.html#4048" class="Bound">G</a> <a id="4050" href="Cubical.Algebra.Group.Properties.html#4050" class="Bound">g</a><a id="4051" class="Symbol">)</a> <a id="4053" class="Symbol">=</a> <a id="4055" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4073" href="Cubical.Algebra.Group.Properties.html#4048" class="Bound">G</a><a id="4074" class="Symbol">)</a> <a id="4076" href="Cubical.Algebra.Group.Properties.html#4050" class="Bound">g</a>
<a id="4078" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4086" class="Symbol">(</a><a id="4087" href="Cubical.Algebra.Group.Properties.html#3943" class="Function">·GroupAutomorphismL</a> <a id="4107" href="Cubical.Algebra.Group.Properties.html#4107" class="Bound">G</a> <a id="4109" href="Cubical.Algebra.Group.Properties.html#4109" class="Bound">g</a><a id="4110" class="Symbol">)</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4132" href="Cubical.Algebra.Group.Properties.html#4107" class="Bound">G</a><a id="4133" class="Symbol">)</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Cubical.Algebra.Group.Base.html#1024" class="Field">GroupStr.inv</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4154" href="Cubical.Algebra.Group.Properties.html#4107" class="Bound">G</a><a id="4155" class="Symbol">)</a> <a id="4157" href="Cubical.Algebra.Group.Properties.html#4109" class="Bound">g</a><a id="4158" class="Symbol">)</a>
<a id="4160" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4168" class="Symbol">(</a><a id="4169" href="Cubical.Algebra.Group.Properties.html#3943" class="Function">·GroupAutomorphismL</a> <a id="4189" href="Cubical.Algebra.Group.Properties.html#4189" class="Bound">G</a> <a id="4191" href="Cubical.Algebra.Group.Properties.html#4191" class="Bound">g</a><a id="4192" class="Symbol">)</a> <a id="4194" href="Cubical.Algebra.Group.Properties.html#4194" class="Bound">h</a> <a id="4196" class="Symbol">=</a>
  <a id="4200" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">GroupStr.·Assoc</a> <a id="4216" class="Symbol">(</a><a id="4217" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4221" href="Cubical.Algebra.Group.Properties.html#4189" class="Bound">G</a><a id="4222" class="Symbol">)</a> <a id="4224" class="Symbol">_</a> <a id="4226" class="Symbol">_</a> <a id="4228" class="Symbol">_</a>
  <a id="4232" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4234" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4240" class="Symbol">(</a><a id="4241" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4254" class="Symbol">(</a><a id="4255" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4259" href="Cubical.Algebra.Group.Properties.html#4189" class="Bound">G</a><a id="4260" class="Symbol">))</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Algebra.Group.Base.html#726" class="Function">GroupStr.·InvR</a> <a id="4279" class="Symbol">(</a><a id="4280" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4284" href="Cubical.Algebra.Group.Properties.html#4189" class="Bound">G</a><a id="4285" class="Symbol">)</a> <a id="4287" href="Cubical.Algebra.Group.Properties.html#4191" class="Bound">g</a><a id="4288" class="Symbol">)</a> <a id="4290" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4297" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4299" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">GroupStr.·IdL</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4318" href="Cubical.Algebra.Group.Properties.html#4189" class="Bound">G</a><a id="4319" class="Symbol">)</a> <a id="4321" href="Cubical.Algebra.Group.Properties.html#4194" class="Bound">h</a>
<a id="4323" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Cubical.Algebra.Group.Properties.html#3943" class="Function">·GroupAutomorphismL</a> <a id="4352" href="Cubical.Algebra.Group.Properties.html#4352" class="Bound">G</a> <a id="4354" href="Cubical.Algebra.Group.Properties.html#4354" class="Bound">g</a><a id="4355" class="Symbol">)</a> <a id="4357" href="Cubical.Algebra.Group.Properties.html#4357" class="Bound">h</a> <a id="4359" class="Symbol">=</a>
  <a id="4363" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">GroupStr.·Assoc</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4384" href="Cubical.Algebra.Group.Properties.html#4352" class="Bound">G</a><a id="4385" class="Symbol">)</a> <a id="4387" class="Symbol">_</a> <a id="4389" class="Symbol">_</a> <a id="4391" class="Symbol">_</a>
  <a id="4395" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4397" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4422" href="Cubical.Algebra.Group.Properties.html#4352" class="Bound">G</a><a id="4423" class="Symbol">))</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Algebra.Group.Base.html#763" class="Function">GroupStr.·InvL</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4447" href="Cubical.Algebra.Group.Properties.html#4352" class="Bound">G</a><a id="4448" class="Symbol">)</a> <a id="4450" href="Cubical.Algebra.Group.Properties.html#4354" class="Bound">g</a><a id="4451" class="Symbol">)</a> <a id="4453" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4460" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4462" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">GroupStr.·IdL</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4481" href="Cubical.Algebra.Group.Properties.html#4352" class="Bound">G</a><a id="4482" class="Symbol">)</a> <a id="4484" href="Cubical.Algebra.Group.Properties.html#4357" class="Bound">h</a>

<a id="·GroupAutomorphismR"></a><a id="4487" href="Cubical.Algebra.Group.Properties.html#4487" class="Function">·GroupAutomorphismR</a> <a id="4507" class="Symbol">:</a> <a id="4509" class="Symbol">∀</a> <a id="4511" class="Symbol">{</a><a id="4512" href="Cubical.Algebra.Group.Properties.html#4512" class="Bound">ℓ</a><a id="4513" class="Symbol">}</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Cubical.Algebra.Group.Properties.html#4516" class="Bound">G</a> <a id="4518" class="Symbol">:</a> <a id="4520" href="Cubical.Algebra.Group.Base.html#1197" class="Function">Group</a> <a id="4526" href="Cubical.Algebra.Group.Properties.html#4512" class="Bound">ℓ</a><a id="4527" class="Symbol">)</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Cubical.Algebra.Group.Properties.html#4530" class="Bound">g</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4538" href="Cubical.Algebra.Group.Properties.html#4516" class="Bound">G</a><a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4547" class="Symbol">(</a><a id="4548" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4552" href="Cubical.Algebra.Group.Properties.html#4516" class="Bound">G</a><a id="4553" class="Symbol">)</a> <a id="4555" class="Symbol">(</a><a id="4556" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4560" href="Cubical.Algebra.Group.Properties.html#4516" class="Bound">G</a><a id="4561" class="Symbol">)</a>
<a id="4563" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Cubical.Algebra.Group.Properties.html#4487" class="Function">·GroupAutomorphismR</a> <a id="4592" href="Cubical.Algebra.Group.Properties.html#4592" class="Bound">G</a> <a id="4594" href="Cubical.Algebra.Group.Properties.html#4594" class="Bound">g</a><a id="4595" class="Symbol">)</a> <a id="4597" href="Cubical.Algebra.Group.Properties.html#4597" class="Bound">x</a> <a id="4599" class="Symbol">=</a> <a id="4601" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4619" href="Cubical.Algebra.Group.Properties.html#4592" class="Bound">G</a><a id="4620" class="Symbol">)</a> <a id="4622" href="Cubical.Algebra.Group.Properties.html#4597" class="Bound">x</a> <a id="4624" href="Cubical.Algebra.Group.Properties.html#4594" class="Bound">g</a>
<a id="4626" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Algebra.Group.Properties.html#4487" class="Function">·GroupAutomorphismR</a> <a id="4655" href="Cubical.Algebra.Group.Properties.html#4655" class="Bound">G</a> <a id="4657" href="Cubical.Algebra.Group.Properties.html#4657" class="Bound">g</a><a id="4658" class="Symbol">)</a> <a id="4660" href="Cubical.Algebra.Group.Properties.html#4660" class="Bound">x</a> <a id="4662" class="Symbol">=</a> <a id="4664" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4682" href="Cubical.Algebra.Group.Properties.html#4655" class="Bound">G</a><a id="4683" class="Symbol">)</a> <a id="4685" href="Cubical.Algebra.Group.Properties.html#4660" class="Bound">x</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Algebra.Group.Base.html#1024" class="Field">GroupStr.inv</a> <a id="4701" class="Symbol">(</a><a id="4702" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4706" href="Cubical.Algebra.Group.Properties.html#4655" class="Bound">G</a><a id="4707" class="Symbol">)</a> <a id="4709" href="Cubical.Algebra.Group.Properties.html#4657" class="Bound">g</a><a id="4710" class="Symbol">)</a>
<a id="4712" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4720" class="Symbol">(</a><a id="4721" href="Cubical.Algebra.Group.Properties.html#4487" class="Function">·GroupAutomorphismR</a> <a id="4741" href="Cubical.Algebra.Group.Properties.html#4741" class="Bound">G</a> <a id="4743" href="Cubical.Algebra.Group.Properties.html#4743" class="Bound">g</a><a id="4744" class="Symbol">)</a> <a id="4746" href="Cubical.Algebra.Group.Properties.html#4746" class="Bound">h</a> <a id="4748" class="Symbol">=</a>
  <a id="4752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">GroupStr.·Assoc</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4778" href="Cubical.Algebra.Group.Properties.html#4741" class="Bound">G</a><a id="4779" class="Symbol">)</a> <a id="4781" class="Symbol">_</a> <a id="4783" class="Symbol">_</a> <a id="4785" class="Symbol">_)</a>
  <a id="4790" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4792" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4817" href="Cubical.Algebra.Group.Properties.html#4741" class="Bound">G</a><a id="4818" class="Symbol">))</a> <a id="4821" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4826" class="Symbol">(</a><a id="4827" href="Cubical.Algebra.Group.Base.html#763" class="Function">GroupStr.·InvL</a> <a id="4842" class="Symbol">(</a><a id="4843" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4847" href="Cubical.Algebra.Group.Properties.html#4741" class="Bound">G</a><a id="4848" class="Symbol">)</a> <a id="4850" href="Cubical.Algebra.Group.Properties.html#4743" class="Bound">g</a><a id="4851" class="Symbol">)</a> <a id="4853" class="Comment">--</a>
  <a id="4858" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4860" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">GroupStr.·IdR</a> <a id="4874" class="Symbol">(</a><a id="4875" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4879" href="Cubical.Algebra.Group.Properties.html#4741" class="Bound">G</a><a id="4880" class="Symbol">)</a> <a id="4882" href="Cubical.Algebra.Group.Properties.html#4746" class="Bound">h</a>
<a id="4884" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4892" class="Symbol">(</a><a id="4893" href="Cubical.Algebra.Group.Properties.html#4487" class="Function">·GroupAutomorphismR</a> <a id="4913" href="Cubical.Algebra.Group.Properties.html#4913" class="Bound">G</a> <a id="4915" href="Cubical.Algebra.Group.Properties.html#4915" class="Bound">g</a><a id="4916" class="Symbol">)</a> <a id="4918" href="Cubical.Algebra.Group.Properties.html#4918" class="Bound">h</a> <a id="4920" class="Symbol">=</a>
    <a id="4926" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">GroupStr.·Assoc</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4952" href="Cubical.Algebra.Group.Properties.html#4913" class="Bound">G</a><a id="4953" class="Symbol">)</a> <a id="4955" class="Symbol">_</a> <a id="4957" class="Symbol">_</a> <a id="4959" class="Symbol">_)</a>
  <a id="4964" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4966" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Cubical.Algebra.Group.Base.html#1000" class="Field Operator">GroupStr._·_</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4991" href="Cubical.Algebra.Group.Properties.html#4913" class="Bound">G</a><a id="4992" class="Symbol">))</a> <a id="4995" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Cubical.Algebra.Group.Base.html#726" class="Function">GroupStr.·InvR</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5021" href="Cubical.Algebra.Group.Properties.html#4913" class="Bound">G</a><a id="5022" class="Symbol">)</a> <a id="5024" href="Cubical.Algebra.Group.Properties.html#4915" class="Bound">g</a><a id="5025" class="Symbol">)</a> <a id="5027" class="Comment">--</a>
  <a id="5032" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5034" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">GroupStr.·IdR</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5053" href="Cubical.Algebra.Group.Properties.html#4913" class="Bound">G</a><a id="5054" class="Symbol">)</a> <a id="5056" href="Cubical.Algebra.Group.Properties.html#4918" class="Bound">h</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Group.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Group</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Group.html" class="Module">Cubical.Algebra.Group</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Algebra.Group.Base.html" class="Module">Cubical.Algebra.Group.Base</a> <a id="76" class="Keyword">public</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Algebra.Group.Properties.html" class="Module">Cubical.Algebra.Group.Properties</a> <a id="128" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Lattice.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Lattice.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Lattice.Base.html" class="Module">Cubical.Algebra.Lattice.Base</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Cubical.Algebra.Semilattice.html" class="Module">Cubical.Algebra.Semilattice</a>

<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="639" class="Keyword">open</a> <a id="644" class="Keyword">import</a> <a id="651" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="795" class="Keyword">open</a> <a id="800" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="805" class="Keyword">private</a>
  <a id="815" class="Keyword">variable</a>
    <a id="828" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a> <a id="830" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a> <a id="833" class="Symbol">:</a> <a id="835" href="Agda.Primitive.html#800" class="Postulate">Level</a>


<a id="843" class="Keyword">record</a> <a id="IsLattice"></a><a id="850" href="Cubical.Algebra.Lattice.Base.html#850" class="Record">IsLattice</a> <a id="860" class="Symbol">{</a><a id="861" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a> <a id="863" class="Symbol">:</a> <a id="865" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="870" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="871" class="Symbol">}</a>
                 <a id="890" class="Symbol">(</a><a id="891" href="Cubical.Algebra.Lattice.Base.html#891" class="Bound">0l</a> <a id="894" href="Cubical.Algebra.Lattice.Base.html#894" class="Bound">1l</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">(</a><a id="903" href="Cubical.Algebra.Lattice.Base.html#903" class="Bound Operator">_∨l_</a> <a id="908" href="Cubical.Algebra.Lattice.Base.html#908" class="Bound Operator">_∧l_</a> <a id="913" class="Symbol">:</a> <a id="915" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a> <a id="917" class="Symbol">→</a> <a id="919" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a> <a id="921" class="Symbol">→</a> <a id="923" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">:</a> <a id="928" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="933" href="Cubical.Algebra.Lattice.Base.html#870" class="Bound">ℓ</a> <a id="935" class="Keyword">where</a>

  <a id="944" class="Keyword">constructor</a> <a id="islattice"></a><a id="956" href="Cubical.Algebra.Lattice.Base.html#956" class="InductiveConstructor">islattice</a>

  <a id="969" class="Keyword">field</a>
   <a id="IsLattice.joinSemilattice"></a><a id="978" href="Cubical.Algebra.Lattice.Base.html#978" class="Field">joinSemilattice</a> <a id="994" class="Symbol">:</a> <a id="996" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a> <a id="1010" href="Cubical.Algebra.Lattice.Base.html#891" class="Bound">0l</a> <a id="1013" href="Cubical.Algebra.Lattice.Base.html#903" class="Bound Operator">_∨l_</a>
   <a id="IsLattice.meetSemilattice"></a><a id="1021" href="Cubical.Algebra.Lattice.Base.html#1021" class="Field">meetSemilattice</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a> <a id="1053" href="Cubical.Algebra.Lattice.Base.html#894" class="Bound">1l</a> <a id="1056" href="Cubical.Algebra.Lattice.Base.html#908" class="Bound Operator">_∧l_</a>
   <a id="IsLattice.absorb"></a><a id="1064" href="Cubical.Algebra.Lattice.Base.html#1064" class="Field">absorb</a> <a id="1071" class="Symbol">:</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.Algebra.Lattice.Base.html#1074" class="Bound">x</a> <a id="1076" href="Cubical.Algebra.Lattice.Base.html#1076" class="Bound">y</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">→</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Cubical.Algebra.Lattice.Base.html#1074" class="Bound">x</a> <a id="1088" href="Cubical.Algebra.Lattice.Base.html#903" class="Bound Operator">∨l</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Cubical.Algebra.Lattice.Base.html#1074" class="Bound">x</a> <a id="1094" href="Cubical.Algebra.Lattice.Base.html#908" class="Bound Operator">∧l</a> <a id="1097" href="Cubical.Algebra.Lattice.Base.html#1076" class="Bound">y</a><a id="1098" class="Symbol">)</a> <a id="1100" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1102" href="Cubical.Algebra.Lattice.Base.html#1074" class="Bound">x</a><a id="1103" class="Symbol">)</a>
                      <a id="1127" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Algebra.Lattice.Base.html#1074" class="Bound">x</a> <a id="1132" href="Cubical.Algebra.Lattice.Base.html#908" class="Bound Operator">∧l</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Algebra.Lattice.Base.html#1074" class="Bound">x</a> <a id="1138" href="Cubical.Algebra.Lattice.Base.html#903" class="Bound Operator">∨l</a> <a id="1141" href="Cubical.Algebra.Lattice.Base.html#1076" class="Bound">y</a><a id="1142" class="Symbol">)</a> <a id="1144" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1146" href="Cubical.Algebra.Lattice.Base.html#1074" class="Bound">x</a><a id="1147" class="Symbol">)</a>

  <a id="1152" class="Keyword">open</a> <a id="1157" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Module">IsSemilattice</a> <a id="1171" href="Cubical.Algebra.Lattice.Base.html#978" class="Field">joinSemilattice</a> <a id="1187" class="Keyword">public</a>
   <a id="1197" class="Keyword">renaming</a>
     <a id="1211" class="Symbol">(</a> <a id="1213" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1220" class="Symbol">to</a> <a id="1223" class="Function">∨lAssoc</a>
     <a id="1236" class="Symbol">;</a> <a id="1238" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1243" class="Symbol">to</a> <a id="1246" class="Function">∨lLid</a>
     <a id="1257" class="Symbol">;</a> <a id="1259" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1264" class="Symbol">to</a> <a id="1267" class="Function">∨lRid</a>
     <a id="1278" class="Symbol">;</a> <a id="1280" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1286" class="Symbol">to</a> <a id="1289" class="Function">∨lComm</a>
     <a id="1301" class="Symbol">;</a> <a id="1303" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Field">idem</a> <a id="1308" class="Symbol">to</a> <a id="1311" class="Field">∨lIdem</a>
     <a id="1323" class="Symbol">;</a> <a id="1325" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">isCommMonoid</a> <a id="1338" class="Symbol">to</a> <a id="1341" class="Field">∨lIsCommMonoid</a>
     <a id="1361" class="Symbol">;</a> <a id="1363" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Function">isMonoid</a> <a id="1372" class="Symbol">to</a> <a id="1375" class="Function">∨lIsMonoid</a>
     <a id="1391" class="Symbol">;</a> <a id="1393" href="Cubical.Algebra.Monoid.Base.html#657" class="Function">isSemigroup</a> <a id="1405" class="Symbol">to</a> <a id="1408" class="Function">∨lIsSemigroup</a> <a id="1422" class="Symbol">)</a>

  <a id="1427" class="Keyword">open</a> <a id="1432" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Module">IsSemilattice</a> <a id="1446" href="Cubical.Algebra.Lattice.Base.html#1021" class="Field">meetSemilattice</a> <a id="1462" class="Keyword">public</a>
   <a id="1472" class="Keyword">renaming</a>
     <a id="1486" class="Symbol">(</a> <a id="1488" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1495" class="Symbol">to</a> <a id="1498" class="Function">∧lAssoc</a>
     <a id="1511" class="Symbol">;</a> <a id="1513" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="1518" class="Symbol">to</a> <a id="1521" class="Function">∧lLid</a>
     <a id="1532" class="Symbol">;</a> <a id="1534" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1539" class="Symbol">to</a> <a id="1542" class="Function">∧lRid</a>
     <a id="1553" class="Symbol">;</a> <a id="1555" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="1561" class="Symbol">to</a> <a id="1564" class="Function">∧lComm</a>
     <a id="1576" class="Symbol">;</a> <a id="1578" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Field">idem</a> <a id="1583" class="Symbol">to</a> <a id="1586" class="Field">∧lIdem</a>
     <a id="1598" class="Symbol">;</a> <a id="1600" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">isCommMonoid</a> <a id="1613" class="Symbol">to</a> <a id="1616" class="Field">∧lIsCommMonoid</a>
     <a id="1636" class="Symbol">;</a> <a id="1638" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Function">isMonoid</a> <a id="1647" class="Symbol">to</a> <a id="1650" class="Function">∧lIsMonoid</a>
     <a id="1666" class="Symbol">;</a> <a id="1668" href="Cubical.Algebra.Monoid.Base.html#657" class="Function">isSemigroup</a> <a id="1680" class="Symbol">to</a> <a id="1683" class="Function">∧lIsSemigroup</a> <a id="1697" class="Symbol">)</a>
   <a id="1702" class="Keyword">hiding</a>
     <a id="1714" class="Symbol">(</a> <a id="1716" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="1723" class="Symbol">)</a>

  <a id="IsLattice.∨lAbsorb∧l"></a><a id="1728" href="Cubical.Algebra.Lattice.Base.html#1728" class="Function">∨lAbsorb∧l</a> <a id="1739" class="Symbol">:</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Cubical.Algebra.Lattice.Base.html#1742" class="Bound">x</a> <a id="1744" href="Cubical.Algebra.Lattice.Base.html#1744" class="Bound">y</a> <a id="1746" class="Symbol">:</a> <a id="1748" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Cubical.Algebra.Lattice.Base.html#1742" class="Bound">x</a> <a id="1755" href="Cubical.Algebra.Lattice.Base.html#903" class="Bound Operator">∨l</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Cubical.Algebra.Lattice.Base.html#1742" class="Bound">x</a> <a id="1761" href="Cubical.Algebra.Lattice.Base.html#908" class="Bound Operator">∧l</a> <a id="1764" href="Cubical.Algebra.Lattice.Base.html#1744" class="Bound">y</a><a id="1765" class="Symbol">)</a> <a id="1767" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1769" href="Cubical.Algebra.Lattice.Base.html#1742" class="Bound">x</a>
  <a id="1773" href="Cubical.Algebra.Lattice.Base.html#1728" class="Function">∨lAbsorb∧l</a> <a id="1784" href="Cubical.Algebra.Lattice.Base.html#1784" class="Bound">x</a> <a id="1786" href="Cubical.Algebra.Lattice.Base.html#1786" class="Bound">y</a> <a id="1788" class="Symbol">=</a> <a id="1790" href="Cubical.Algebra.Lattice.Base.html#1064" class="Field">absorb</a> <a id="1797" href="Cubical.Algebra.Lattice.Base.html#1784" class="Bound">x</a> <a id="1799" href="Cubical.Algebra.Lattice.Base.html#1786" class="Bound">y</a> <a id="1801" class="Symbol">.</a><a id="1802" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="IsLattice.∧lAbsorb∨l"></a><a id="1809" href="Cubical.Algebra.Lattice.Base.html#1809" class="Function">∧lAbsorb∨l</a> <a id="1820" class="Symbol">:</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.Algebra.Lattice.Base.html#1823" class="Bound">x</a> <a id="1825" href="Cubical.Algebra.Lattice.Base.html#1825" class="Bound">y</a> <a id="1827" class="Symbol">:</a> <a id="1829" href="Cubical.Algebra.Lattice.Base.html#861" class="Bound">L</a><a id="1830" class="Symbol">)</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Cubical.Algebra.Lattice.Base.html#1823" class="Bound">x</a> <a id="1836" href="Cubical.Algebra.Lattice.Base.html#908" class="Bound Operator">∧l</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Cubical.Algebra.Lattice.Base.html#1823" class="Bound">x</a> <a id="1842" href="Cubical.Algebra.Lattice.Base.html#903" class="Bound Operator">∨l</a> <a id="1845" href="Cubical.Algebra.Lattice.Base.html#1825" class="Bound">y</a><a id="1846" class="Symbol">)</a> <a id="1848" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1850" href="Cubical.Algebra.Lattice.Base.html#1823" class="Bound">x</a>
  <a id="1854" href="Cubical.Algebra.Lattice.Base.html#1809" class="Function">∧lAbsorb∨l</a> <a id="1865" href="Cubical.Algebra.Lattice.Base.html#1865" class="Bound">x</a> <a id="1867" href="Cubical.Algebra.Lattice.Base.html#1867" class="Bound">y</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="Cubical.Algebra.Lattice.Base.html#1064" class="Field">absorb</a> <a id="1878" href="Cubical.Algebra.Lattice.Base.html#1865" class="Bound">x</a> <a id="1880" href="Cubical.Algebra.Lattice.Base.html#1867" class="Bound">y</a> <a id="1882" class="Symbol">.</a><a id="1883" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="1888" class="Keyword">record</a> <a id="LatticeStr"></a><a id="1895" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a> <a id="1909" class="Symbol">:</a> <a id="1911" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1916" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="1917" class="Symbol">)</a>  <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1934" href="Cubical.Algebra.Lattice.Base.html#1916" class="Bound">ℓ</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Keyword">where</a>

  <a id="1946" class="Keyword">constructor</a> <a id="latticestr"></a><a id="1958" href="Cubical.Algebra.Lattice.Base.html#1958" class="InductiveConstructor">latticestr</a>

  <a id="1972" class="Keyword">field</a>
    <a id="LatticeStr.0l"></a><a id="1982" href="Cubical.Algebra.Lattice.Base.html#1982" class="Field">0l</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a>
    <a id="LatticeStr.1l"></a><a id="1993" href="Cubical.Algebra.Lattice.Base.html#1993" class="Field">1l</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a>
    <a id="LatticeStr._∨l_"></a><a id="2004" href="Cubical.Algebra.Lattice.Base.html#2004" class="Field Operator">_∨l_</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a> <a id="2013" class="Symbol">→</a> <a id="2015" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a> <a id="2017" class="Symbol">→</a> <a id="2019" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a>
    <a id="LatticeStr._∧l_"></a><a id="2025" href="Cubical.Algebra.Lattice.Base.html#2025" class="Field Operator">_∧l_</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="Cubical.Algebra.Lattice.Base.html#1907" class="Bound">A</a>
    <a id="LatticeStr.isLattice"></a><a id="2046" href="Cubical.Algebra.Lattice.Base.html#2046" class="Field">isLattice</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Cubical.Algebra.Lattice.Base.html#850" class="Record">IsLattice</a> <a id="2068" href="Cubical.Algebra.Lattice.Base.html#1982" class="Field">0l</a> <a id="2071" href="Cubical.Algebra.Lattice.Base.html#1993" class="Field">1l</a> <a id="2074" href="Cubical.Algebra.Lattice.Base.html#2004" class="Field Operator">_∨l_</a> <a id="2079" href="Cubical.Algebra.Lattice.Base.html#2025" class="Field Operator">_∧l_</a>

  <a id="2087" class="Keyword">infix</a> <a id="2093" class="Number">6</a> <a id="2095" href="Cubical.Algebra.Lattice.Base.html#2004" class="Field Operator">_∨l_</a>
  <a id="2102" class="Keyword">infix</a> <a id="2108" class="Number">6</a> <a id="2110" href="Cubical.Algebra.Lattice.Base.html#2025" class="Field Operator">_∧l_</a>

  <a id="2118" class="Keyword">open</a> <a id="2123" href="Cubical.Algebra.Lattice.Base.html#850" class="Module">IsLattice</a> <a id="2133" href="Cubical.Algebra.Lattice.Base.html#2046" class="Field">isLattice</a> <a id="2143" class="Keyword">public</a>


<a id="Lattice"></a><a id="2152" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="2160" class="Symbol">:</a> <a id="2162" class="Symbol">∀</a> <a id="2164" href="Cubical.Algebra.Lattice.Base.html#2164" class="Bound">ℓ</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="2180" href="Cubical.Algebra.Lattice.Base.html#2164" class="Bound">ℓ</a><a id="2181" class="Symbol">)</a>
<a id="2183" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="2191" href="Cubical.Algebra.Lattice.Base.html#2191" class="Bound">ℓ</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2207" href="Cubical.Algebra.Lattice.Base.html#2191" class="Bound">ℓ</a> <a id="2209" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a>

<a id="makeIsLattice"></a><a id="2221" href="Cubical.Algebra.Lattice.Base.html#2221" class="Function">makeIsLattice</a> <a id="2235" class="Symbol">:</a> <a id="2237" class="Symbol">{</a><a id="2238" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a> <a id="2240" class="Symbol">:</a> <a id="2242" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2247" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="2248" class="Symbol">}</a> <a id="2250" class="Symbol">{</a><a id="2251" href="Cubical.Algebra.Lattice.Base.html#2251" class="Bound">0l</a> <a id="2254" href="Cubical.Algebra.Lattice.Base.html#2254" class="Bound">1l</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2260" class="Symbol">}</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">_∨l_</a> <a id="2268" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">_∧l_</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a> <a id="2281" class="Symbol">→</a> <a id="2283" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2284" class="Symbol">}</a>
             <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Algebra.Lattice.Base.html#2300" class="Bound">is-setL</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2316" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2317" class="Symbol">)</a>
             <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Algebra.Lattice.Base.html#2333" class="Bound">∨l-assoc</a> <a id="2342" class="Symbol">:</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Algebra.Lattice.Base.html#2345" class="Bound">x</a> <a id="2347" href="Cubical.Algebra.Lattice.Base.html#2347" class="Bound">y</a> <a id="2349" href="Cubical.Algebra.Lattice.Base.html#2349" class="Bound">z</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Cubical.Algebra.Lattice.Base.html#2345" class="Bound">x</a> <a id="2360" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Cubical.Algebra.Lattice.Base.html#2347" class="Bound">y</a> <a id="2366" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2369" href="Cubical.Algebra.Lattice.Base.html#2349" class="Bound">z</a><a id="2370" class="Symbol">)</a> <a id="2372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Cubical.Algebra.Lattice.Base.html#2345" class="Bound">x</a> <a id="2377" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2380" href="Cubical.Algebra.Lattice.Base.html#2347" class="Bound">y</a><a id="2381" class="Symbol">)</a> <a id="2383" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2386" href="Cubical.Algebra.Lattice.Base.html#2349" class="Bound">z</a><a id="2387" class="Symbol">)</a>
             <a id="2402" class="Symbol">(</a><a id="2403" href="Cubical.Algebra.Lattice.Base.html#2403" class="Bound">∨l-rid</a> <a id="2410" class="Symbol">:</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Algebra.Lattice.Base.html#2413" class="Bound">x</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">→</a> <a id="2422" href="Cubical.Algebra.Lattice.Base.html#2413" class="Bound">x</a> <a id="2424" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2427" href="Cubical.Algebra.Lattice.Base.html#2251" class="Bound">0l</a> <a id="2430" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2432" href="Cubical.Algebra.Lattice.Base.html#2413" class="Bound">x</a><a id="2433" class="Symbol">)</a>
             <a id="2448" class="Symbol">(</a><a id="2449" href="Cubical.Algebra.Lattice.Base.html#2449" class="Bound">∨l-comm</a> <a id="2457" class="Symbol">:</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Algebra.Lattice.Base.html#2460" class="Bound">x</a> <a id="2462" href="Cubical.Algebra.Lattice.Base.html#2462" class="Bound">y</a> <a id="2464" class="Symbol">:</a> <a id="2466" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Cubical.Algebra.Lattice.Base.html#2460" class="Bound">x</a> <a id="2473" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2476" href="Cubical.Algebra.Lattice.Base.html#2462" class="Bound">y</a> <a id="2478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2480" href="Cubical.Algebra.Lattice.Base.html#2462" class="Bound">y</a> <a id="2482" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2485" href="Cubical.Algebra.Lattice.Base.html#2460" class="Bound">x</a><a id="2486" class="Symbol">)</a>
             <a id="2501" class="Symbol">(</a><a id="2502" href="Cubical.Algebra.Lattice.Base.html#2502" class="Bound">∧l-assoc</a> <a id="2511" class="Symbol">:</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Cubical.Algebra.Lattice.Base.html#2514" class="Bound">x</a> <a id="2516" href="Cubical.Algebra.Lattice.Base.html#2516" class="Bound">y</a> <a id="2518" href="Cubical.Algebra.Lattice.Base.html#2518" class="Bound">z</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2523" class="Symbol">)</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Cubical.Algebra.Lattice.Base.html#2514" class="Bound">x</a> <a id="2529" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Cubical.Algebra.Lattice.Base.html#2516" class="Bound">y</a> <a id="2535" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2538" href="Cubical.Algebra.Lattice.Base.html#2518" class="Bound">z</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Algebra.Lattice.Base.html#2514" class="Bound">x</a> <a id="2546" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2549" href="Cubical.Algebra.Lattice.Base.html#2516" class="Bound">y</a><a id="2550" class="Symbol">)</a> <a id="2552" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2555" href="Cubical.Algebra.Lattice.Base.html#2518" class="Bound">z</a><a id="2556" class="Symbol">)</a>
             <a id="2571" class="Symbol">(</a><a id="2572" href="Cubical.Algebra.Lattice.Base.html#2572" class="Bound">∧l-rid</a> <a id="2579" class="Symbol">:</a> <a id="2581" class="Symbol">(</a><a id="2582" href="Cubical.Algebra.Lattice.Base.html#2582" class="Bound">x</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2587" class="Symbol">)</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Cubical.Algebra.Lattice.Base.html#2582" class="Bound">x</a> <a id="2593" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2596" href="Cubical.Algebra.Lattice.Base.html#2254" class="Bound">1l</a> <a id="2599" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2601" href="Cubical.Algebra.Lattice.Base.html#2582" class="Bound">x</a><a id="2602" class="Symbol">)</a>
             <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Algebra.Lattice.Base.html#2618" class="Bound">∧l-comm</a> <a id="2626" class="Symbol">:</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Cubical.Algebra.Lattice.Base.html#2629" class="Bound">x</a> <a id="2631" href="Cubical.Algebra.Lattice.Base.html#2631" class="Bound">y</a> <a id="2633" class="Symbol">:</a> <a id="2635" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Cubical.Algebra.Lattice.Base.html#2629" class="Bound">x</a> <a id="2642" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2645" href="Cubical.Algebra.Lattice.Base.html#2631" class="Bound">y</a> <a id="2647" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2649" href="Cubical.Algebra.Lattice.Base.html#2631" class="Bound">y</a> <a id="2651" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2654" href="Cubical.Algebra.Lattice.Base.html#2629" class="Bound">x</a><a id="2655" class="Symbol">)</a>
             <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Algebra.Lattice.Base.html#2671" class="Bound">∨l-absorb-∧l</a> <a id="2684" class="Symbol">:</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Cubical.Algebra.Lattice.Base.html#2687" class="Bound">x</a> <a id="2689" href="Cubical.Algebra.Lattice.Base.html#2689" class="Bound">y</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Cubical.Algebra.Lattice.Base.html#2687" class="Bound">x</a> <a id="2700" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Cubical.Algebra.Lattice.Base.html#2687" class="Bound">x</a> <a id="2706" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2709" href="Cubical.Algebra.Lattice.Base.html#2689" class="Bound">y</a><a id="2710" class="Symbol">)</a> <a id="2712" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2714" href="Cubical.Algebra.Lattice.Base.html#2687" class="Bound">x</a><a id="2715" class="Symbol">)</a>
             <a id="2730" class="Symbol">(</a><a id="2731" href="Cubical.Algebra.Lattice.Base.html#2731" class="Bound">∧l-absorb-∨l</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Algebra.Lattice.Base.html#2747" class="Bound">x</a> <a id="2749" href="Cubical.Algebra.Lattice.Base.html#2749" class="Bound">y</a> <a id="2751" class="Symbol">:</a> <a id="2753" href="Cubical.Algebra.Lattice.Base.html#2238" class="Bound">L</a><a id="2754" class="Symbol">)</a> <a id="2756" class="Symbol">→</a> <a id="2758" href="Cubical.Algebra.Lattice.Base.html#2747" class="Bound">x</a> <a id="2760" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">∧l</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Cubical.Algebra.Lattice.Base.html#2747" class="Bound">x</a> <a id="2766" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">∨l</a> <a id="2769" href="Cubical.Algebra.Lattice.Base.html#2749" class="Bound">y</a><a id="2770" class="Symbol">)</a> <a id="2772" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2774" href="Cubical.Algebra.Lattice.Base.html#2747" class="Bound">x</a><a id="2775" class="Symbol">)</a>
           <a id="2788" class="Symbol">→</a> <a id="2790" href="Cubical.Algebra.Lattice.Base.html#850" class="Record">IsLattice</a> <a id="2800" href="Cubical.Algebra.Lattice.Base.html#2251" class="Bound">0l</a> <a id="2803" href="Cubical.Algebra.Lattice.Base.html#2254" class="Bound">1l</a> <a id="2806" href="Cubical.Algebra.Lattice.Base.html#2263" class="Bound Operator">_∨l_</a> <a id="2811" href="Cubical.Algebra.Lattice.Base.html#2268" class="Bound Operator">_∧l_</a>
<a id="2816" href="Cubical.Algebra.Lattice.Base.html#2221" class="Function">makeIsLattice</a> <a id="2830" class="Symbol">{</a><a id="2831" class="Argument">0l</a> <a id="2834" class="Symbol">=</a> <a id="2836" href="Cubical.Algebra.Lattice.Base.html#2836" class="Bound">0l</a><a id="2838" class="Symbol">}</a> <a id="2840" class="Symbol">{</a><a id="2841" class="Argument">1l</a> <a id="2844" class="Symbol">=</a> <a id="2846" href="Cubical.Algebra.Lattice.Base.html#2846" class="Bound">1l</a><a id="2848" class="Symbol">}</a> <a id="2850" class="Symbol">{</a><a id="2851" class="Argument">_∨l_</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Cubical.Algebra.Lattice.Base.html#2858" class="Bound Operator">_∨l_</a><a id="2862" class="Symbol">}</a> <a id="2864" class="Symbol">{</a><a id="2865" class="Argument">_∧l_</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Cubical.Algebra.Lattice.Base.html#2872" class="Bound Operator">_∧l_</a><a id="2876" class="Symbol">}</a>
              <a id="2892" href="Cubical.Algebra.Lattice.Base.html#2892" class="Bound">is-setL</a> <a id="2900" href="Cubical.Algebra.Lattice.Base.html#2900" class="Bound">∨l-assoc</a> <a id="2909" href="Cubical.Algebra.Lattice.Base.html#2909" class="Bound">∨l-rid</a> <a id="2916" href="Cubical.Algebra.Lattice.Base.html#2916" class="Bound">∨l-comm</a>
                      <a id="2946" href="Cubical.Algebra.Lattice.Base.html#2946" class="Bound">∧l-assoc</a> <a id="2955" href="Cubical.Algebra.Lattice.Base.html#2955" class="Bound">∧l-rid</a> <a id="2962" href="Cubical.Algebra.Lattice.Base.html#2962" class="Bound">∧l-comm</a> <a id="2970" href="Cubical.Algebra.Lattice.Base.html#2970" class="Bound">∨l-absorb-∧l</a> <a id="2983" href="Cubical.Algebra.Lattice.Base.html#2983" class="Bound">∧l-absorb-∨l</a> <a id="2996" class="Symbol">=</a>
     <a id="3003" href="Cubical.Algebra.Lattice.Base.html#956" class="InductiveConstructor">islattice</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Cubical.Algebra.Semilattice.Base.html#2129" class="Function">makeIsSemilattice</a> <a id="3032" href="Cubical.Algebra.Lattice.Base.html#2892" class="Bound">is-setL</a> <a id="3040" href="Cubical.Algebra.Lattice.Base.html#2900" class="Bound">∨l-assoc</a> <a id="3049" href="Cubical.Algebra.Lattice.Base.html#2909" class="Bound">∨l-rid</a> <a id="3056" href="Cubical.Algebra.Lattice.Base.html#2916" class="Bound">∨l-comm</a> <a id="3064" href="Cubical.Algebra.Lattice.Base.html#3215" class="Function">∨l-idem</a><a id="3071" class="Symbol">)</a>
               <a id="3088" class="Symbol">(</a><a id="3089" href="Cubical.Algebra.Semilattice.Base.html#2129" class="Function">makeIsSemilattice</a> <a id="3107" href="Cubical.Algebra.Lattice.Base.html#2892" class="Bound">is-setL</a> <a id="3115" href="Cubical.Algebra.Lattice.Base.html#2946" class="Bound">∧l-assoc</a> <a id="3124" href="Cubical.Algebra.Lattice.Base.html#2955" class="Bound">∧l-rid</a> <a id="3131" href="Cubical.Algebra.Lattice.Base.html#2962" class="Bound">∧l-comm</a> <a id="3139" href="Cubical.Algebra.Lattice.Base.html#3306" class="Function">∧l-idem</a><a id="3146" class="Symbol">)</a>
               <a id="3163" class="Symbol">λ</a> <a id="3165" href="Cubical.Algebra.Lattice.Base.html#3165" class="Bound">x</a> <a id="3167" href="Cubical.Algebra.Lattice.Base.html#3167" class="Bound">y</a> <a id="3169" class="Symbol">→</a> <a id="3171" href="Cubical.Algebra.Lattice.Base.html#2970" class="Bound">∨l-absorb-∧l</a> <a id="3184" href="Cubical.Algebra.Lattice.Base.html#3165" class="Bound">x</a> <a id="3186" href="Cubical.Algebra.Lattice.Base.html#3167" class="Bound">y</a> <a id="3188" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3190" href="Cubical.Algebra.Lattice.Base.html#2983" class="Bound">∧l-absorb-∨l</a> <a id="3203" href="Cubical.Algebra.Lattice.Base.html#3165" class="Bound">x</a> <a id="3205" href="Cubical.Algebra.Lattice.Base.html#3167" class="Bound">y</a>
 <a id="3208" class="Keyword">where</a>
 <a id="3215" href="Cubical.Algebra.Lattice.Base.html#3215" class="Function">∨l-idem</a> <a id="3223" class="Symbol">:</a> <a id="3225" class="Symbol">∀</a> <a id="3227" href="Cubical.Algebra.Lattice.Base.html#3227" class="Bound">x</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Cubical.Algebra.Lattice.Base.html#3227" class="Bound">x</a> <a id="3233" href="Cubical.Algebra.Lattice.Base.html#2858" class="Bound Operator">∨l</a> <a id="3236" href="Cubical.Algebra.Lattice.Base.html#3227" class="Bound">x</a> <a id="3238" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3240" href="Cubical.Algebra.Lattice.Base.html#3227" class="Bound">x</a>
 <a id="3243" href="Cubical.Algebra.Lattice.Base.html#3215" class="Function">∨l-idem</a> <a id="3251" href="Cubical.Algebra.Lattice.Base.html#3251" class="Bound">x</a> <a id="3253" class="Symbol">=</a> <a id="3255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Cubical.Algebra.Lattice.Base.html#3251" class="Bound">x</a> <a id="3263" href="Cubical.Algebra.Lattice.Base.html#2858" class="Bound Operator">∨l_</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3273" class="Symbol">(</a><a id="3274" href="Cubical.Algebra.Lattice.Base.html#2955" class="Bound">∧l-rid</a> <a id="3281" class="Symbol">_))</a> <a id="3285" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3287" href="Cubical.Algebra.Lattice.Base.html#2970" class="Bound">∨l-absorb-∧l</a> <a id="3300" class="Symbol">_</a> <a id="3302" class="Symbol">_</a>

 <a id="3306" href="Cubical.Algebra.Lattice.Base.html#3306" class="Function">∧l-idem</a> <a id="3314" class="Symbol">:</a> <a id="3316" class="Symbol">∀</a> <a id="3318" href="Cubical.Algebra.Lattice.Base.html#3318" class="Bound">x</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="Cubical.Algebra.Lattice.Base.html#3318" class="Bound">x</a> <a id="3324" href="Cubical.Algebra.Lattice.Base.html#2872" class="Bound Operator">∧l</a> <a id="3327" href="Cubical.Algebra.Lattice.Base.html#3318" class="Bound">x</a> <a id="3329" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3331" href="Cubical.Algebra.Lattice.Base.html#3318" class="Bound">x</a>
 <a id="3334" href="Cubical.Algebra.Lattice.Base.html#3306" class="Function">∧l-idem</a> <a id="3342" href="Cubical.Algebra.Lattice.Base.html#3342" class="Bound">x</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Algebra.Lattice.Base.html#3342" class="Bound">x</a> <a id="3354" href="Cubical.Algebra.Lattice.Base.html#2872" class="Bound Operator">∧l_</a><a id="3357" class="Symbol">)</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Cubical.Algebra.Lattice.Base.html#2909" class="Bound">∨l-rid</a> <a id="3372" class="Symbol">_))</a> <a id="3376" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3378" href="Cubical.Algebra.Lattice.Base.html#2983" class="Bound">∧l-absorb-∨l</a> <a id="3391" class="Symbol">_</a> <a id="3393" class="Symbol">_</a>

<a id="makeLattice"></a><a id="3396" href="Cubical.Algebra.Lattice.Base.html#3396" class="Function">makeLattice</a> <a id="3408" class="Symbol">:</a> <a id="3410" class="Symbol">{</a><a id="3411" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a> <a id="3413" class="Symbol">:</a> <a id="3415" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3420" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="3421" class="Symbol">}</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Cubical.Algebra.Lattice.Base.html#3424" class="Bound">0l</a> <a id="3427" href="Cubical.Algebra.Lattice.Base.html#3427" class="Bound">1l</a> <a id="3430" class="Symbol">:</a> <a id="3432" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3433" class="Symbol">)</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">_∨l_</a> <a id="3441" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">_∧l_</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a> <a id="3450" class="Symbol">→</a> <a id="3452" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3457" class="Symbol">)</a>
             <a id="3472" class="Symbol">(</a><a id="3473" href="Cubical.Algebra.Lattice.Base.html#3473" class="Bound">is-setL</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3489" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3490" class="Symbol">)</a>
             <a id="3505" class="Symbol">(</a><a id="3506" href="Cubical.Algebra.Lattice.Base.html#3506" class="Bound">∨l-assoc</a> <a id="3515" class="Symbol">:</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Cubical.Algebra.Lattice.Base.html#3518" class="Bound">x</a> <a id="3520" href="Cubical.Algebra.Lattice.Base.html#3520" class="Bound">y</a> <a id="3522" href="Cubical.Algebra.Lattice.Base.html#3522" class="Bound">z</a> <a id="3524" class="Symbol">:</a> <a id="3526" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3527" class="Symbol">)</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Cubical.Algebra.Lattice.Base.html#3518" class="Bound">x</a> <a id="3533" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.Algebra.Lattice.Base.html#3520" class="Bound">y</a> <a id="3539" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3542" href="Cubical.Algebra.Lattice.Base.html#3522" class="Bound">z</a><a id="3543" class="Symbol">)</a> <a id="3545" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Cubical.Algebra.Lattice.Base.html#3518" class="Bound">x</a> <a id="3550" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3553" href="Cubical.Algebra.Lattice.Base.html#3520" class="Bound">y</a><a id="3554" class="Symbol">)</a> <a id="3556" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3559" href="Cubical.Algebra.Lattice.Base.html#3522" class="Bound">z</a><a id="3560" class="Symbol">)</a>
             <a id="3575" class="Symbol">(</a><a id="3576" href="Cubical.Algebra.Lattice.Base.html#3576" class="Bound">∨l-rid</a> <a id="3583" class="Symbol">:</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Cubical.Algebra.Lattice.Base.html#3586" class="Bound">x</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3591" class="Symbol">)</a> <a id="3593" class="Symbol">→</a> <a id="3595" href="Cubical.Algebra.Lattice.Base.html#3586" class="Bound">x</a> <a id="3597" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3600" href="Cubical.Algebra.Lattice.Base.html#3424" class="Bound">0l</a> <a id="3603" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3605" href="Cubical.Algebra.Lattice.Base.html#3586" class="Bound">x</a><a id="3606" class="Symbol">)</a>
             <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Algebra.Lattice.Base.html#3622" class="Bound">∨l-comm</a> <a id="3630" class="Symbol">:</a> <a id="3632" class="Symbol">(</a><a id="3633" href="Cubical.Algebra.Lattice.Base.html#3633" class="Bound">x</a> <a id="3635" href="Cubical.Algebra.Lattice.Base.html#3635" class="Bound">y</a> <a id="3637" class="Symbol">:</a> <a id="3639" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Symbol">→</a> <a id="3644" href="Cubical.Algebra.Lattice.Base.html#3633" class="Bound">x</a> <a id="3646" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3649" href="Cubical.Algebra.Lattice.Base.html#3635" class="Bound">y</a> <a id="3651" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3653" href="Cubical.Algebra.Lattice.Base.html#3635" class="Bound">y</a> <a id="3655" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3658" href="Cubical.Algebra.Lattice.Base.html#3633" class="Bound">x</a><a id="3659" class="Symbol">)</a>
             <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Algebra.Lattice.Base.html#3675" class="Bound">∨l-idem</a> <a id="3683" class="Symbol">:</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Cubical.Algebra.Lattice.Base.html#3686" class="Bound">x</a> <a id="3688" class="Symbol">:</a> <a id="3690" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3691" class="Symbol">)</a> <a id="3693" class="Symbol">→</a> <a id="3695" href="Cubical.Algebra.Lattice.Base.html#3686" class="Bound">x</a> <a id="3697" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3700" href="Cubical.Algebra.Lattice.Base.html#3686" class="Bound">x</a> <a id="3702" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3704" href="Cubical.Algebra.Lattice.Base.html#3686" class="Bound">x</a><a id="3705" class="Symbol">)</a>
             <a id="3720" class="Symbol">(</a><a id="3721" href="Cubical.Algebra.Lattice.Base.html#3721" class="Bound">∧l-assoc</a> <a id="3730" class="Symbol">:</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Cubical.Algebra.Lattice.Base.html#3733" class="Bound">x</a> <a id="3735" href="Cubical.Algebra.Lattice.Base.html#3735" class="Bound">y</a> <a id="3737" href="Cubical.Algebra.Lattice.Base.html#3737" class="Bound">z</a> <a id="3739" class="Symbol">:</a> <a id="3741" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3742" class="Symbol">)</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="Cubical.Algebra.Lattice.Base.html#3733" class="Bound">x</a> <a id="3748" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Cubical.Algebra.Lattice.Base.html#3735" class="Bound">y</a> <a id="3754" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3757" href="Cubical.Algebra.Lattice.Base.html#3737" class="Bound">z</a><a id="3758" class="Symbol">)</a> <a id="3760" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Cubical.Algebra.Lattice.Base.html#3733" class="Bound">x</a> <a id="3765" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3768" href="Cubical.Algebra.Lattice.Base.html#3735" class="Bound">y</a><a id="3769" class="Symbol">)</a> <a id="3771" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3774" href="Cubical.Algebra.Lattice.Base.html#3737" class="Bound">z</a><a id="3775" class="Symbol">)</a>
             <a id="3790" class="Symbol">(</a><a id="3791" href="Cubical.Algebra.Lattice.Base.html#3791" class="Bound">∧l-rid</a> <a id="3798" class="Symbol">:</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Cubical.Algebra.Lattice.Base.html#3801" class="Bound">x</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="Cubical.Algebra.Lattice.Base.html#3801" class="Bound">x</a> <a id="3812" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3815" href="Cubical.Algebra.Lattice.Base.html#3427" class="Bound">1l</a> <a id="3818" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3820" href="Cubical.Algebra.Lattice.Base.html#3801" class="Bound">x</a><a id="3821" class="Symbol">)</a>
             <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Algebra.Lattice.Base.html#3837" class="Bound">∧l-comm</a> <a id="3845" class="Symbol">:</a> <a id="3847" class="Symbol">(</a><a id="3848" href="Cubical.Algebra.Lattice.Base.html#3848" class="Bound">x</a> <a id="3850" href="Cubical.Algebra.Lattice.Base.html#3850" class="Bound">y</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3855" class="Symbol">)</a> <a id="3857" class="Symbol">→</a> <a id="3859" href="Cubical.Algebra.Lattice.Base.html#3848" class="Bound">x</a> <a id="3861" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3864" href="Cubical.Algebra.Lattice.Base.html#3850" class="Bound">y</a> <a id="3866" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3868" href="Cubical.Algebra.Lattice.Base.html#3850" class="Bound">y</a> <a id="3870" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3873" href="Cubical.Algebra.Lattice.Base.html#3848" class="Bound">x</a><a id="3874" class="Symbol">)</a>
             <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Algebra.Lattice.Base.html#3890" class="Bound">∧l-idem</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Cubical.Algebra.Lattice.Base.html#3901" class="Bound">x</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3906" class="Symbol">)</a> <a id="3908" class="Symbol">→</a> <a id="3910" href="Cubical.Algebra.Lattice.Base.html#3901" class="Bound">x</a> <a id="3912" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3915" href="Cubical.Algebra.Lattice.Base.html#3901" class="Bound">x</a> <a id="3917" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3919" href="Cubical.Algebra.Lattice.Base.html#3901" class="Bound">x</a><a id="3920" class="Symbol">)</a>
             <a id="3935" class="Symbol">(</a><a id="3936" href="Cubical.Algebra.Lattice.Base.html#3936" class="Bound">∨l-absorb-∧l</a> <a id="3949" class="Symbol">:</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Cubical.Algebra.Lattice.Base.html#3952" class="Bound">x</a> <a id="3954" href="Cubical.Algebra.Lattice.Base.html#3954" class="Bound">y</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">→</a> <a id="3963" href="Cubical.Algebra.Lattice.Base.html#3952" class="Bound">x</a> <a id="3965" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Algebra.Lattice.Base.html#3952" class="Bound">x</a> <a id="3971" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="3974" href="Cubical.Algebra.Lattice.Base.html#3954" class="Bound">y</a><a id="3975" class="Symbol">)</a> <a id="3977" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3979" href="Cubical.Algebra.Lattice.Base.html#3952" class="Bound">x</a><a id="3980" class="Symbol">)</a>
             <a id="3995" class="Symbol">(</a><a id="3996" href="Cubical.Algebra.Lattice.Base.html#3996" class="Bound">∧l-absorb-∨l</a> <a id="4009" class="Symbol">:</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Cubical.Algebra.Lattice.Base.html#4012" class="Bound">x</a> <a id="4014" href="Cubical.Algebra.Lattice.Base.html#4014" class="Bound">y</a> <a id="4016" class="Symbol">:</a> <a id="4018" href="Cubical.Algebra.Lattice.Base.html#3411" class="Bound">L</a><a id="4019" class="Symbol">)</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Cubical.Algebra.Lattice.Base.html#4012" class="Bound">x</a> <a id="4025" href="Cubical.Algebra.Lattice.Base.html#3441" class="Bound Operator">∧l</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Cubical.Algebra.Lattice.Base.html#4012" class="Bound">x</a> <a id="4031" href="Cubical.Algebra.Lattice.Base.html#3436" class="Bound Operator">∨l</a> <a id="4034" href="Cubical.Algebra.Lattice.Base.html#4014" class="Bound">y</a><a id="4035" class="Symbol">)</a> <a id="4037" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4039" href="Cubical.Algebra.Lattice.Base.html#4012" class="Bound">x</a><a id="4040" class="Symbol">)</a>
           <a id="4053" class="Symbol">→</a> <a id="4055" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4063" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a>
<a id="4065" href="Cubical.Algebra.Lattice.Base.html#3396" class="Function">makeLattice</a> <a id="4077" href="Cubical.Algebra.Lattice.Base.html#4077" class="Bound">0l</a> <a id="4080" href="Cubical.Algebra.Lattice.Base.html#4080" class="Bound">1l</a> <a id="4083" href="Cubical.Algebra.Lattice.Base.html#4083" class="Bound Operator">_∨l_</a> <a id="4088" href="Cubical.Algebra.Lattice.Base.html#4088" class="Bound Operator">_∧l_</a> <a id="4093" href="Cubical.Algebra.Lattice.Base.html#4093" class="Bound">is-setL</a> <a id="4101" href="Cubical.Algebra.Lattice.Base.html#4101" class="Bound">∨l-assoc</a> <a id="4110" href="Cubical.Algebra.Lattice.Base.html#4110" class="Bound">∨l-rid</a> <a id="4117" href="Cubical.Algebra.Lattice.Base.html#4117" class="Bound">∨l-comm</a> <a id="4125" href="Cubical.Algebra.Lattice.Base.html#4125" class="Bound">∨l-idem</a>
            <a id="4145" href="Cubical.Algebra.Lattice.Base.html#4145" class="Bound">∧l-assoc</a> <a id="4154" href="Cubical.Algebra.Lattice.Base.html#4154" class="Bound">∧l-rid</a> <a id="4161" href="Cubical.Algebra.Lattice.Base.html#4161" class="Bound">∧l-comm</a> <a id="4169" href="Cubical.Algebra.Lattice.Base.html#4169" class="Bound">∧l-idem</a> <a id="4177" href="Cubical.Algebra.Lattice.Base.html#4177" class="Bound">∨l-absorb-∧l</a> <a id="4190" href="Cubical.Algebra.Lattice.Base.html#4190" class="Bound">∧l-absorb-∨l</a> <a id="4203" class="Symbol">=</a>
   <a id="4208" class="Symbol">_</a> <a id="4210" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4212" href="Cubical.Algebra.Lattice.Base.html#1958" class="InductiveConstructor">latticestr</a> <a id="4223" href="Cubical.Algebra.Lattice.Base.html#4077" class="Bound">0l</a> <a id="4226" href="Cubical.Algebra.Lattice.Base.html#4080" class="Bound">1l</a> <a id="4229" href="Cubical.Algebra.Lattice.Base.html#4083" class="Bound Operator">_∨l_</a> <a id="4234" href="Cubical.Algebra.Lattice.Base.html#4088" class="Bound Operator">_∧l_</a>
   <a id="4242" class="Symbol">(</a><a id="4243" href="Cubical.Algebra.Lattice.Base.html#2221" class="Function">makeIsLattice</a> <a id="4257" href="Cubical.Algebra.Lattice.Base.html#4093" class="Bound">is-setL</a> <a id="4265" href="Cubical.Algebra.Lattice.Base.html#4101" class="Bound">∨l-assoc</a> <a id="4274" href="Cubical.Algebra.Lattice.Base.html#4110" class="Bound">∨l-rid</a> <a id="4281" href="Cubical.Algebra.Lattice.Base.html#4117" class="Bound">∨l-comm</a>
                          <a id="4315" href="Cubical.Algebra.Lattice.Base.html#4145" class="Bound">∧l-assoc</a> <a id="4324" href="Cubical.Algebra.Lattice.Base.html#4154" class="Bound">∧l-rid</a> <a id="4331" href="Cubical.Algebra.Lattice.Base.html#4161" class="Bound">∧l-comm</a> <a id="4339" href="Cubical.Algebra.Lattice.Base.html#4177" class="Bound">∨l-absorb-∧l</a> <a id="4352" href="Cubical.Algebra.Lattice.Base.html#4190" class="Bound">∧l-absorb-∨l</a><a id="4364" class="Symbol">)</a>

<a id="4367" class="Keyword">record</a> <a id="IsLatticeHom"></a><a id="4374" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="4387" class="Symbol">{</a><a id="4388" href="Cubical.Algebra.Lattice.Base.html#4388" class="Bound">A</a> <a id="4390" class="Symbol">:</a> <a id="4392" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4397" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="4398" class="Symbol">}</a> <a id="4400" class="Symbol">{</a><a id="4401" href="Cubical.Algebra.Lattice.Base.html#4401" class="Bound">B</a> <a id="4403" class="Symbol">:</a> <a id="4405" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4410" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="4412" class="Symbol">}</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Cubical.Algebra.Lattice.Base.html#4415" class="Bound">L</a> <a id="4417" class="Symbol">:</a> <a id="4419" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="4430" href="Cubical.Algebra.Lattice.Base.html#4388" class="Bound">A</a><a id="4431" class="Symbol">)</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4436" class="Symbol">:</a> <a id="4438" href="Cubical.Algebra.Lattice.Base.html#4388" class="Bound">A</a> <a id="4440" class="Symbol">→</a> <a id="4442" href="Cubical.Algebra.Lattice.Base.html#4401" class="Bound">B</a><a id="4443" class="Symbol">)</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Cubical.Algebra.Lattice.Base.html#4446" class="Bound">M</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="4461" href="Cubical.Algebra.Lattice.Base.html#4401" class="Bound">B</a><a id="4462" class="Symbol">)</a>
  <a id="4466" class="Symbol">:</a> <a id="4468" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4480" href="Cubical.Algebra.Lattice.Base.html#4397" class="Bound">ℓ</a> <a id="4482" href="Cubical.Algebra.Lattice.Base.html#4410" class="Bound">ℓ&#39;</a><a id="4484" class="Symbol">)</a>
  <a id="4488" class="Keyword">where</a>

  <a id="4497" class="Comment">-- Shorter qualified names</a>
  <a id="4526" class="Keyword">private</a>
    <a id="4538" class="Keyword">module</a> <a id="IsLatticeHom.L"></a><a id="4545" href="Cubical.Algebra.Lattice.Base.html#4545" class="Module">L</a> <a id="4547" class="Symbol">=</a> <a id="4549" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="4560" href="Cubical.Algebra.Lattice.Base.html#4415" class="Bound">L</a>
    <a id="4566" class="Keyword">module</a> <a id="IsLatticeHom.M"></a><a id="4573" href="Cubical.Algebra.Lattice.Base.html#4573" class="Module">M</a> <a id="4575" class="Symbol">=</a> <a id="4577" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="4588" href="Cubical.Algebra.Lattice.Base.html#4446" class="Bound">M</a>

  <a id="4593" class="Keyword">field</a>
    <a id="IsLatticeHom.pres0"></a><a id="4603" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">pres0</a> <a id="4609" class="Symbol">:</a> <a id="4611" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4613" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">L.0l</a> <a id="4618" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4620" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">M.0l</a>
    <a id="IsLatticeHom.pres1"></a><a id="4629" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">pres1</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4639" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">L.1l</a> <a id="4644" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4646" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">M.1l</a>
    <a id="IsLatticeHom.pres∨l"></a><a id="4655" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">pres∨l</a> <a id="4662" class="Symbol">:</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Cubical.Algebra.Lattice.Base.html#4665" class="Bound">x</a> <a id="4667" href="Cubical.Algebra.Lattice.Base.html#4667" class="Bound">y</a> <a id="4669" class="Symbol">:</a> <a id="4671" href="Cubical.Algebra.Lattice.Base.html#4388" class="Bound">A</a><a id="4672" class="Symbol">)</a> <a id="4674" class="Symbol">→</a> <a id="4676" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Cubical.Algebra.Lattice.Base.html#4665" class="Bound">x</a> <a id="4681" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">L.∨l</a> <a id="4686" href="Cubical.Algebra.Lattice.Base.html#4667" class="Bound">y</a><a id="4687" class="Symbol">)</a> <a id="4689" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4691" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4693" href="Cubical.Algebra.Lattice.Base.html#4665" class="Bound">x</a> <a id="4695" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">M.∨l</a> <a id="4700" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4702" href="Cubical.Algebra.Lattice.Base.html#4667" class="Bound">y</a>
    <a id="IsLatticeHom.pres∧l"></a><a id="4708" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">pres∧l</a> <a id="4715" class="Symbol">:</a> <a id="4717" class="Symbol">(</a><a id="4718" href="Cubical.Algebra.Lattice.Base.html#4718" class="Bound">x</a> <a id="4720" href="Cubical.Algebra.Lattice.Base.html#4720" class="Bound">y</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="Cubical.Algebra.Lattice.Base.html#4388" class="Bound">A</a><a id="4725" class="Symbol">)</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Cubical.Algebra.Lattice.Base.html#4718" class="Bound">x</a> <a id="4734" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">L.∧l</a> <a id="4739" href="Cubical.Algebra.Lattice.Base.html#4720" class="Bound">y</a><a id="4740" class="Symbol">)</a> <a id="4742" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4744" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4746" href="Cubical.Algebra.Lattice.Base.html#4718" class="Bound">x</a> <a id="4748" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">M.∧l</a> <a id="4753" href="Cubical.Algebra.Lattice.Base.html#4434" class="Bound">f</a> <a id="4755" href="Cubical.Algebra.Lattice.Base.html#4720" class="Bound">y</a>


<a id="4759" class="Keyword">unquoteDecl</a> <a id="IsLatticeHomIsoΣ"></a><a id="4771" href="Cubical.Algebra.Lattice.Base.html#4771" class="Function">IsLatticeHomIsoΣ</a> <a id="4788" class="Symbol">=</a> <a id="4790" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="4808" href="Cubical.Algebra.Lattice.Base.html#4771" class="Function">IsLatticeHomIsoΣ</a> <a id="4825" class="Symbol">(</a><a id="4826" class="Keyword">quote</a> <a id="4832" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a><a id="4844" class="Symbol">)</a>

<a id="LatticeHom"></a><a id="4847" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4858" class="Symbol">:</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Cubical.Algebra.Lattice.Base.html#4861" class="Bound">L</a> <a id="4863" class="Symbol">:</a> <a id="4865" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4873" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="4874" class="Symbol">)</a> <a id="4876" class="Symbol">(</a><a id="4877" href="Cubical.Algebra.Lattice.Base.html#4877" class="Bound">M</a> <a id="4879" class="Symbol">:</a> <a id="4881" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4889" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="4891" class="Symbol">)</a> <a id="4893" class="Symbol">→</a> <a id="4895" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4900" class="Symbol">(</a><a id="4901" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4907" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a> <a id="4909" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="4911" class="Symbol">)</a>
<a id="4913" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4924" href="Cubical.Algebra.Lattice.Base.html#4924" class="Bound">L</a> <a id="4926" href="Cubical.Algebra.Lattice.Base.html#4926" class="Bound">M</a> <a id="4928" class="Symbol">=</a> <a id="4930" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4933" href="Cubical.Algebra.Lattice.Base.html#4933" class="Bound">f</a> <a id="4935" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4937" class="Symbol">(</a><a id="4938" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4940" href="Cubical.Algebra.Lattice.Base.html#4924" class="Bound">L</a> <a id="4942" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="4944" class="Symbol">→</a> <a id="4946" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4948" href="Cubical.Algebra.Lattice.Base.html#4926" class="Bound">M</a> <a id="4950" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4951" class="Symbol">)</a> <a id="4953" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4955" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Cubical.Algebra.Lattice.Base.html#4924" class="Bound">L</a> <a id="4971" class="Symbol">.</a><a id="4972" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4975" class="Symbol">)</a> <a id="4977" href="Cubical.Algebra.Lattice.Base.html#4933" class="Bound">f</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Cubical.Algebra.Lattice.Base.html#4926" class="Bound">M</a> <a id="4982" class="Symbol">.</a><a id="4983" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4986" class="Symbol">)</a>

<a id="idLatticeHom"></a><a id="4989" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="5002" class="Symbol">:</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Cubical.Algebra.Lattice.Base.html#5005" class="Bound">L</a> <a id="5007" class="Symbol">:</a> <a id="5009" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="5017" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="5018" class="Symbol">)</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="5033" href="Cubical.Algebra.Lattice.Base.html#5005" class="Bound">L</a> <a id="5035" href="Cubical.Algebra.Lattice.Base.html#5005" class="Bound">L</a>
<a id="5037" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5041" class="Symbol">(</a><a id="5042" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="5055" href="Cubical.Algebra.Lattice.Base.html#5055" class="Bound">L</a><a id="5056" class="Symbol">)</a> <a id="5058" href="Cubical.Algebra.Lattice.Base.html#5058" class="Bound">x</a> <a id="5060" class="Symbol">=</a> <a id="5062" href="Cubical.Algebra.Lattice.Base.html#5058" class="Bound">x</a>
<a id="5064" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">IsLatticeHom.pres0</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5088" class="Symbol">(</a><a id="5089" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="5102" href="Cubical.Algebra.Lattice.Base.html#5102" class="Bound">L</a><a id="5103" class="Symbol">))</a> <a id="5106" class="Symbol">=</a> <a id="5108" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5113" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">IsLatticeHom.pres1</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="5151" href="Cubical.Algebra.Lattice.Base.html#5151" class="Bound">L</a><a id="5152" class="Symbol">))</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5162" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">IsLatticeHom.pres∨l</a> <a id="5182" class="Symbol">(</a><a id="5183" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="5201" href="Cubical.Algebra.Lattice.Base.html#5201" class="Bound">L</a><a id="5202" class="Symbol">))</a> <a id="5205" href="Cubical.Algebra.Lattice.Base.html#5205" class="Bound">x</a> <a id="5207" href="Cubical.Algebra.Lattice.Base.html#5207" class="Bound">y</a> <a id="5209" class="Symbol">=</a> <a id="5211" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5216" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">IsLatticeHom.pres∧l</a> <a id="5236" class="Symbol">(</a><a id="5237" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="5255" href="Cubical.Algebra.Lattice.Base.html#5255" class="Bound">L</a><a id="5256" class="Symbol">))</a> <a id="5259" href="Cubical.Algebra.Lattice.Base.html#5259" class="Bound">x</a> <a id="5261" href="Cubical.Algebra.Lattice.Base.html#5261" class="Bound">y</a> <a id="5263" class="Symbol">=</a> <a id="5265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="IsLatticeEquiv"></a><a id="5271" href="Cubical.Algebra.Lattice.Base.html#5271" class="Function">IsLatticeEquiv</a> <a id="5286" class="Symbol">:</a> <a id="5288" class="Symbol">{</a><a id="5289" href="Cubical.Algebra.Lattice.Base.html#5289" class="Bound">A</a> <a id="5291" class="Symbol">:</a> <a id="5293" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5298" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="5299" class="Symbol">}</a> <a id="5301" class="Symbol">{</a><a id="5302" href="Cubical.Algebra.Lattice.Base.html#5302" class="Bound">B</a> <a id="5304" class="Symbol">:</a> <a id="5306" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5311" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="5313" class="Symbol">}</a> <a id="5315" class="Symbol">(</a><a id="5316" href="Cubical.Algebra.Lattice.Base.html#5316" class="Bound">M</a> <a id="5318" class="Symbol">:</a> <a id="5320" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="5331" href="Cubical.Algebra.Lattice.Base.html#5289" class="Bound">A</a><a id="5332" class="Symbol">)</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Cubical.Algebra.Lattice.Base.html#5335" class="Bound">e</a> <a id="5337" class="Symbol">:</a> <a id="5339" href="Cubical.Algebra.Lattice.Base.html#5289" class="Bound">A</a> <a id="5341" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5343" href="Cubical.Algebra.Lattice.Base.html#5302" class="Bound">B</a><a id="5344" class="Symbol">)</a> <a id="5346" class="Symbol">(</a><a id="5347" href="Cubical.Algebra.Lattice.Base.html#5347" class="Bound">N</a> <a id="5349" class="Symbol">:</a> <a id="5351" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="5362" href="Cubical.Algebra.Lattice.Base.html#5302" class="Bound">B</a><a id="5363" class="Symbol">)</a>
  <a id="5367" class="Symbol">→</a> <a id="5369" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5381" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a> <a id="5383" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="5385" class="Symbol">)</a>
<a id="5387" href="Cubical.Algebra.Lattice.Base.html#5271" class="Function">IsLatticeEquiv</a> <a id="5402" href="Cubical.Algebra.Lattice.Base.html#5402" class="Bound">M</a> <a id="5404" href="Cubical.Algebra.Lattice.Base.html#5404" class="Bound">e</a> <a id="5406" href="Cubical.Algebra.Lattice.Base.html#5406" class="Bound">N</a> <a id="5408" class="Symbol">=</a> <a id="5410" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="5423" href="Cubical.Algebra.Lattice.Base.html#5402" class="Bound">M</a> <a id="5425" class="Symbol">(</a><a id="5426" href="Cubical.Algebra.Lattice.Base.html#5404" class="Bound">e</a> <a id="5428" class="Symbol">.</a><a id="5429" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5432" class="Symbol">)</a> <a id="5434" href="Cubical.Algebra.Lattice.Base.html#5406" class="Bound">N</a>

<a id="LatticeEquiv"></a><a id="5437" href="Cubical.Algebra.Lattice.Base.html#5437" class="Function">LatticeEquiv</a> <a id="5450" class="Symbol">:</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Cubical.Algebra.Lattice.Base.html#5453" class="Bound">L</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="5465" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Algebra.Lattice.Base.html#5469" class="Bound">M</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="5481" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="5483" class="Symbol">)</a> <a id="5485" class="Symbol">→</a> <a id="5487" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5499" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a> <a id="5501" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="5503" class="Symbol">)</a>
<a id="5505" href="Cubical.Algebra.Lattice.Base.html#5437" class="Function">LatticeEquiv</a> <a id="5518" href="Cubical.Algebra.Lattice.Base.html#5518" class="Bound">L</a> <a id="5520" href="Cubical.Algebra.Lattice.Base.html#5520" class="Bound">M</a> <a id="5522" class="Symbol">=</a> <a id="5524" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5527" href="Cubical.Algebra.Lattice.Base.html#5527" class="Bound">e</a> <a id="5529" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5534" href="Cubical.Algebra.Lattice.Base.html#5518" class="Bound">L</a> <a id="5536" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5538" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5540" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5542" href="Cubical.Algebra.Lattice.Base.html#5520" class="Bound">M</a> <a id="5544" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="5545" class="Symbol">)</a> <a id="5547" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5549" href="Cubical.Algebra.Lattice.Base.html#5271" class="Function">IsLatticeEquiv</a> <a id="5564" class="Symbol">(</a><a id="5565" href="Cubical.Algebra.Lattice.Base.html#5518" class="Bound">L</a> <a id="5567" class="Symbol">.</a><a id="5568" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5571" class="Symbol">)</a> <a id="5573" href="Cubical.Algebra.Lattice.Base.html#5527" class="Bound">e</a> <a id="5575" class="Symbol">(</a><a id="5576" href="Cubical.Algebra.Lattice.Base.html#5520" class="Bound">M</a> <a id="5578" class="Symbol">.</a><a id="5579" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5582" class="Symbol">)</a>

<a id="isPropIsLattice"></a><a id="5585" href="Cubical.Algebra.Lattice.Base.html#5585" class="Function">isPropIsLattice</a> <a id="5601" class="Symbol">:</a> <a id="5603" class="Symbol">{</a><a id="5604" href="Cubical.Algebra.Lattice.Base.html#5604" class="Bound">L</a> <a id="5606" class="Symbol">:</a> <a id="5608" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5613" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="5614" class="Symbol">}</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Cubical.Algebra.Lattice.Base.html#5617" class="Bound">0l</a> <a id="5620" href="Cubical.Algebra.Lattice.Base.html#5620" class="Bound">1l</a> <a id="5623" class="Symbol">:</a> <a id="5625" href="Cubical.Algebra.Lattice.Base.html#5604" class="Bound">L</a><a id="5626" class="Symbol">)</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Cubical.Algebra.Lattice.Base.html#5629" class="Bound Operator">_∨l_</a> <a id="5634" href="Cubical.Algebra.Lattice.Base.html#5634" class="Bound Operator">_∧l_</a> <a id="5639" class="Symbol">:</a> <a id="5641" href="Cubical.Algebra.Lattice.Base.html#5604" class="Bound">L</a> <a id="5643" class="Symbol">→</a> <a id="5645" href="Cubical.Algebra.Lattice.Base.html#5604" class="Bound">L</a> <a id="5647" class="Symbol">→</a> <a id="5649" href="Cubical.Algebra.Lattice.Base.html#5604" class="Bound">L</a><a id="5650" class="Symbol">)</a>
             <a id="5665" class="Symbol">→</a> <a id="5667" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Cubical.Algebra.Lattice.Base.html#850" class="Record">IsLattice</a> <a id="5685" href="Cubical.Algebra.Lattice.Base.html#5617" class="Bound">0l</a> <a id="5688" href="Cubical.Algebra.Lattice.Base.html#5620" class="Bound">1l</a> <a id="5691" href="Cubical.Algebra.Lattice.Base.html#5629" class="Bound Operator">_∨l_</a> <a id="5696" href="Cubical.Algebra.Lattice.Base.html#5634" class="Bound Operator">_∧l_</a><a id="5700" class="Symbol">)</a>
<a id="5702" href="Cubical.Algebra.Lattice.Base.html#5585" class="Function">isPropIsLattice</a> <a id="5718" href="Cubical.Algebra.Lattice.Base.html#5718" class="Bound">0l</a> <a id="5721" href="Cubical.Algebra.Lattice.Base.html#5721" class="Bound">1l</a> <a id="5724" href="Cubical.Algebra.Lattice.Base.html#5724" class="Bound Operator">_∨l_</a> <a id="5729" href="Cubical.Algebra.Lattice.Base.html#5729" class="Bound Operator">_∧l_</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Cubical.Algebra.Lattice.Base.html#956" class="InductiveConstructor">islattice</a> <a id="5745" href="Cubical.Algebra.Lattice.Base.html#5745" class="Bound">LJ</a> <a id="5748" href="Cubical.Algebra.Lattice.Base.html#5748" class="Bound">LM</a> <a id="5751" href="Cubical.Algebra.Lattice.Base.html#5751" class="Bound">LA</a><a id="5753" class="Symbol">)</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Cubical.Algebra.Lattice.Base.html#956" class="InductiveConstructor">islattice</a> <a id="5766" href="Cubical.Algebra.Lattice.Base.html#5766" class="Bound">MJ</a> <a id="5769" href="Cubical.Algebra.Lattice.Base.html#5769" class="Bound">MM</a> <a id="5772" href="Cubical.Algebra.Lattice.Base.html#5772" class="Bound">MA</a><a id="5774" class="Symbol">)</a> <a id="5776" class="Symbol">=</a>
  <a id="5780" class="Symbol">λ</a> <a id="5782" href="Cubical.Algebra.Lattice.Base.html#5782" class="Bound">i</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="Cubical.Algebra.Lattice.Base.html#956" class="InductiveConstructor">islattice</a> <a id="5796" class="Symbol">(</a><a id="5797" href="Cubical.Algebra.Semilattice.Base.html#4301" class="Function">isPropIsSemilattice</a> <a id="5817" class="Symbol">_</a> <a id="5819" class="Symbol">_</a> <a id="5821" href="Cubical.Algebra.Lattice.Base.html#5745" class="Bound">LJ</a> <a id="5824" href="Cubical.Algebra.Lattice.Base.html#5766" class="Bound">MJ</a> <a id="5827" href="Cubical.Algebra.Lattice.Base.html#5782" class="Bound">i</a><a id="5828" class="Symbol">)</a>
                  <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Algebra.Semilattice.Base.html#4301" class="Function">isPropIsSemilattice</a> <a id="5869" class="Symbol">_</a> <a id="5871" class="Symbol">_</a> <a id="5873" href="Cubical.Algebra.Lattice.Base.html#5748" class="Bound">LM</a> <a id="5876" href="Cubical.Algebra.Lattice.Base.html#5769" class="Bound">MM</a> <a id="5879" href="Cubical.Algebra.Lattice.Base.html#5782" class="Bound">i</a><a id="5880" class="Symbol">)</a>
                  <a id="5900" class="Symbol">(</a><a id="5901" href="Cubical.Algebra.Lattice.Base.html#5973" class="Function">isPropAbsorb</a> <a id="5914" href="Cubical.Algebra.Lattice.Base.html#5751" class="Bound">LA</a> <a id="5917" href="Cubical.Algebra.Lattice.Base.html#5772" class="Bound">MA</a> <a id="5920" href="Cubical.Algebra.Lattice.Base.html#5782" class="Bound">i</a><a id="5921" class="Symbol">)</a>
  <a id="5925" class="Keyword">where</a>
  <a id="5933" class="Keyword">open</a> <a id="5938" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Module">IsSemilattice</a> <a id="5952" href="Cubical.Algebra.Lattice.Base.html#5745" class="Bound">LJ</a> <a id="5955" class="Keyword">using</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a><a id="5968" class="Symbol">)</a>

  <a id="5973" href="Cubical.Algebra.Lattice.Base.html#5973" class="Function">isPropAbsorb</a> <a id="5986" class="Symbol">:</a> <a id="5988" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5995" class="Symbol">((</a><a id="5997" href="Cubical.Algebra.Lattice.Base.html#5997" class="Bound">x</a> <a id="5999" href="Cubical.Algebra.Lattice.Base.html#5999" class="Bound">y</a> <a id="6001" class="Symbol">:</a> <a id="6003" class="Symbol">_)</a> <a id="6006" class="Symbol">→</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Algebra.Lattice.Base.html#5997" class="Bound">x</a> <a id="6011" href="Cubical.Algebra.Lattice.Base.html#5724" class="Bound Operator">∨l</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Cubical.Algebra.Lattice.Base.html#5997" class="Bound">x</a> <a id="6017" href="Cubical.Algebra.Lattice.Base.html#5729" class="Bound Operator">∧l</a> <a id="6020" href="Cubical.Algebra.Lattice.Base.html#5999" class="Bound">y</a><a id="6021" class="Symbol">)</a> <a id="6023" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6025" href="Cubical.Algebra.Lattice.Base.html#5997" class="Bound">x</a><a id="6026" class="Symbol">)</a> <a id="6028" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6030" class="Symbol">(</a><a id="6031" href="Cubical.Algebra.Lattice.Base.html#5997" class="Bound">x</a> <a id="6033" href="Cubical.Algebra.Lattice.Base.html#5729" class="Bound Operator">∧l</a> <a id="6036" class="Symbol">(</a><a id="6037" href="Cubical.Algebra.Lattice.Base.html#5997" class="Bound">x</a> <a id="6039" href="Cubical.Algebra.Lattice.Base.html#5724" class="Bound Operator">∨l</a> <a id="6042" href="Cubical.Algebra.Lattice.Base.html#5999" class="Bound">y</a><a id="6043" class="Symbol">)</a> <a id="6045" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6047" href="Cubical.Algebra.Lattice.Base.html#5997" class="Bound">x</a><a id="6048" class="Symbol">))</a>
  <a id="6053" href="Cubical.Algebra.Lattice.Base.html#5973" class="Function">isPropAbsorb</a> <a id="6066" class="Symbol">=</a> <a id="6068" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="6077" class="Symbol">λ</a> <a id="6079" href="Cubical.Algebra.Lattice.Base.html#6079" class="Bound">_</a> <a id="6081" href="Cubical.Algebra.Lattice.Base.html#6081" class="Bound">_</a> <a id="6083" class="Symbol">→</a> <a id="6085" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="6093" class="Symbol">(</a><a id="6094" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="6101" class="Symbol">_</a> <a id="6103" class="Symbol">_)</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="6114" class="Symbol">_</a> <a id="6116" class="Symbol">_)</a>

<a id="isPropIsLatticeHom"></a><a id="6120" href="Cubical.Algebra.Lattice.Base.html#6120" class="Function">isPropIsLatticeHom</a> <a id="6139" class="Symbol">:</a> <a id="6141" class="Symbol">{</a><a id="6142" href="Cubical.Algebra.Lattice.Base.html#6142" class="Bound">A</a> <a id="6144" class="Symbol">:</a> <a id="6146" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6151" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="6152" class="Symbol">}</a> <a id="6154" class="Symbol">{</a><a id="6155" href="Cubical.Algebra.Lattice.Base.html#6155" class="Bound">B</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6164" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="6166" class="Symbol">}</a> <a id="6168" class="Symbol">(</a><a id="6169" href="Cubical.Algebra.Lattice.Base.html#6169" class="Bound">R</a> <a id="6171" class="Symbol">:</a> <a id="6173" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="6184" href="Cubical.Algebra.Lattice.Base.html#6142" class="Bound">A</a><a id="6185" class="Symbol">)</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Cubical.Algebra.Lattice.Base.html#6188" class="Bound">f</a> <a id="6190" class="Symbol">:</a> <a id="6192" href="Cubical.Algebra.Lattice.Base.html#6142" class="Bound">A</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Cubical.Algebra.Lattice.Base.html#6155" class="Bound">B</a><a id="6197" class="Symbol">)</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Cubical.Algebra.Lattice.Base.html#6200" class="Bound">S</a> <a id="6202" class="Symbol">:</a> <a id="6204" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="6215" href="Cubical.Algebra.Lattice.Base.html#6155" class="Bound">B</a><a id="6216" class="Symbol">)</a>
                   <a id="6237" class="Symbol">→</a> <a id="6239" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6246" class="Symbol">(</a><a id="6247" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="6260" href="Cubical.Algebra.Lattice.Base.html#6169" class="Bound">R</a> <a id="6262" href="Cubical.Algebra.Lattice.Base.html#6188" class="Bound">f</a> <a id="6264" href="Cubical.Algebra.Lattice.Base.html#6200" class="Bound">S</a><a id="6265" class="Symbol">)</a>
<a id="6267" href="Cubical.Algebra.Lattice.Base.html#6120" class="Function">isPropIsLatticeHom</a> <a id="6286" href="Cubical.Algebra.Lattice.Base.html#6286" class="Bound">R</a> <a id="6288" href="Cubical.Algebra.Lattice.Base.html#6288" class="Bound">f</a> <a id="6290" href="Cubical.Algebra.Lattice.Base.html#6290" class="Bound">S</a> <a id="6292" class="Symbol">=</a> <a id="6294" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="6319" class="Number">1</a> <a id="6321" href="Cubical.Algebra.Lattice.Base.html#4771" class="Function">IsLatticeHomIsoΣ</a>
                           <a id="6365" class="Symbol">(</a><a id="6366" href="Cubical.Foundations.HLevels.html#15325" class="Function">isProp×3</a> <a id="6375" class="Symbol">(</a><a id="6376" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="6383" class="Symbol">_</a> <a id="6385" class="Symbol">_)</a>
                                     <a id="6425" class="Symbol">(</a><a id="6426" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="6433" class="Symbol">_</a> <a id="6435" class="Symbol">_)</a>
                                     <a id="6475" class="Symbol">(</a><a id="6476" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="6485" class="Symbol">λ</a> <a id="6487" href="Cubical.Algebra.Lattice.Base.html#6487" class="Bound">_</a> <a id="6489" href="Cubical.Algebra.Lattice.Base.html#6489" class="Bound">_</a> <a id="6491" class="Symbol">→</a> <a id="6493" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="6500" class="Symbol">_</a> <a id="6502" class="Symbol">_)</a>
                                     <a id="6542" class="Symbol">(</a><a id="6543" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="6552" class="Symbol">λ</a> <a id="6554" href="Cubical.Algebra.Lattice.Base.html#6554" class="Bound">_</a> <a id="6556" href="Cubical.Algebra.Lattice.Base.html#6556" class="Bound">_</a> <a id="6558" class="Symbol">→</a> <a id="6560" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="6567" class="Symbol">_</a> <a id="6569" class="Symbol">_))</a>
  <a id="6575" class="Keyword">where</a>
  <a id="6583" class="Keyword">open</a> <a id="6588" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="6599" href="Cubical.Algebra.Lattice.Base.html#6290" class="Bound">S</a>


<a id="isSetLatticeHom"></a><a id="6603" href="Cubical.Algebra.Lattice.Base.html#6603" class="Function">isSetLatticeHom</a> <a id="6619" class="Symbol">:</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Cubical.Algebra.Lattice.Base.html#6622" class="Bound">A</a> <a id="6624" class="Symbol">:</a> <a id="6626" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="6634" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Algebra.Lattice.Base.html#6638" class="Bound">B</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="6650" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="6652" class="Symbol">)</a> <a id="6654" class="Symbol">→</a> <a id="6656" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="6674" href="Cubical.Algebra.Lattice.Base.html#6622" class="Bound">A</a> <a id="6676" href="Cubical.Algebra.Lattice.Base.html#6638" class="Bound">B</a><a id="6677" class="Symbol">)</a>
<a id="6679" href="Cubical.Algebra.Lattice.Base.html#6603" class="Function">isSetLatticeHom</a> <a id="6695" href="Cubical.Algebra.Lattice.Base.html#6695" class="Bound">A</a> <a id="6697" href="Cubical.Algebra.Lattice.Base.html#6697" class="Bound">B</a> <a id="6699" class="Symbol">=</a> <a id="6701" href="Cubical.Foundations.HLevels.html#14684" class="Function">isSetΣSndProp</a> <a id="6715" class="Symbol">(</a><a id="6716" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="6723" class="Symbol">λ</a> <a id="6725" href="Cubical.Algebra.Lattice.Base.html#6725" class="Bound">_</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a><a id="6735" class="Symbol">)</a> <a id="6737" class="Symbol">(λ</a> <a id="6740" href="Cubical.Algebra.Lattice.Base.html#6740" class="Bound">f</a> <a id="6742" class="Symbol">→</a> <a id="6744" href="Cubical.Algebra.Lattice.Base.html#6120" class="Function">isPropIsLatticeHom</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6768" href="Cubical.Algebra.Lattice.Base.html#6695" class="Bound">A</a><a id="6769" class="Symbol">)</a> <a id="6771" href="Cubical.Algebra.Lattice.Base.html#6740" class="Bound">f</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6778" href="Cubical.Algebra.Lattice.Base.html#6697" class="Bound">B</a><a id="6779" class="Symbol">))</a>
  <a id="6784" class="Keyword">where</a>
  <a id="6792" class="Keyword">open</a> <a id="6797" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="6808" class="Symbol">(</a><a id="6809" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="6813" href="Cubical.Algebra.Lattice.Base.html#6697" class="Bound">B</a><a id="6814" class="Symbol">)</a> <a id="6816" class="Keyword">using</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a><a id="6829" class="Symbol">)</a>

<a id="isSetLatticeEquiv"></a><a id="6832" href="Cubical.Algebra.Lattice.Base.html#6832" class="Function">isSetLatticeEquiv</a> <a id="6850" class="Symbol">:</a> <a id="6852" class="Symbol">(</a><a id="6853" href="Cubical.Algebra.Lattice.Base.html#6853" class="Bound">A</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="6865" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="6866" class="Symbol">)</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Cubical.Algebra.Lattice.Base.html#6869" class="Bound">B</a> <a id="6871" class="Symbol">:</a> <a id="6873" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="6881" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="6883" class="Symbol">)</a> <a id="6885" class="Symbol">→</a> <a id="6887" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Cubical.Algebra.Lattice.Base.html#5437" class="Function">LatticeEquiv</a> <a id="6907" href="Cubical.Algebra.Lattice.Base.html#6853" class="Bound">A</a> <a id="6909" href="Cubical.Algebra.Lattice.Base.html#6869" class="Bound">B</a><a id="6910" class="Symbol">)</a>
<a id="6912" href="Cubical.Algebra.Lattice.Base.html#6832" class="Function">isSetLatticeEquiv</a> <a id="6930" href="Cubical.Algebra.Lattice.Base.html#6930" class="Bound">A</a> <a id="6932" href="Cubical.Algebra.Lattice.Base.html#6932" class="Bound">B</a> <a id="6934" class="Symbol">=</a> <a id="6936" href="Cubical.Foundations.HLevels.html#14684" class="Function">isSetΣSndProp</a> <a id="6950" class="Symbol">(</a><a id="6951" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="6963" class="Number">2</a> <a id="6965" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">A.is-set</a> <a id="6974" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">B.is-set</a><a id="6982" class="Symbol">)</a>
                                      <a id="7022" class="Symbol">(λ</a> <a id="7025" href="Cubical.Algebra.Lattice.Base.html#7025" class="Bound">e</a> <a id="7027" class="Symbol">→</a> <a id="7029" href="Cubical.Algebra.Lattice.Base.html#6120" class="Function">isPropIsLatticeHom</a> <a id="7048" class="Symbol">(</a><a id="7049" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7053" href="Cubical.Algebra.Lattice.Base.html#6930" class="Bound">A</a><a id="7054" class="Symbol">)</a> <a id="7056" class="Symbol">(</a><a id="7057" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7061" href="Cubical.Algebra.Lattice.Base.html#7025" class="Bound">e</a><a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7069" href="Cubical.Algebra.Lattice.Base.html#6932" class="Bound">B</a><a id="7070" class="Symbol">))</a>
  <a id="7075" class="Keyword">where</a>
  <a id="7083" class="Keyword">module</a> <a id="7090" href="Cubical.Algebra.Lattice.Base.html#7090" class="Module">A</a> <a id="7092" class="Symbol">=</a> <a id="7094" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="7110" href="Cubical.Algebra.Lattice.Base.html#6930" class="Bound">A</a><a id="7111" class="Symbol">)</a>
  <a id="7115" class="Keyword">module</a> <a id="7122" href="Cubical.Algebra.Lattice.Base.html#7122" class="Module">B</a> <a id="7124" class="Symbol">=</a> <a id="7126" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="7137" class="Symbol">(</a><a id="7138" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="7142" href="Cubical.Algebra.Lattice.Base.html#6932" class="Bound">B</a><a id="7143" class="Symbol">)</a>


<a id="𝒮ᴰ-Lattice"></a><a id="7147" href="Cubical.Algebra.Lattice.Base.html#7147" class="Function">𝒮ᴰ-Lattice</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="7175" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="7176" class="Symbol">)</a> <a id="7178" href="Cubical.Algebra.Lattice.Base.html#1895" class="Record">LatticeStr</a> <a id="7189" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a>
<a id="7191" href="Cubical.Algebra.Lattice.Base.html#7147" class="Function">𝒮ᴰ-Lattice</a> <a id="7202" class="Symbol">=</a>
  <a id="7206" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="7224" class="Symbol">_)</a> <a id="7227" href="Cubical.Algebra.Lattice.Base.html#5271" class="Function">IsLatticeEquiv</a>
    <a id="7246" class="Symbol">(</a><a id="7247" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="7261" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="7267" href="Cubical.Algebra.Lattice.Base.html#1982" class="Field">0l</a> <a id="7270" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7272" href="Cubical.Algebra.Lattice.Base.html#7526" class="Function">null</a> <a id="7277" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7279" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">pres0</a> <a id="7285" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="7293" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="7299" href="Cubical.Algebra.Lattice.Base.html#1993" class="Field">1l</a> <a id="7302" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7304" href="Cubical.Algebra.Lattice.Base.html#7526" class="Function">null</a> <a id="7309" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7311" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">pres1</a> <a id="7317" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="7325" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="7331" href="Cubical.Algebra.Lattice.Base.html#2004" class="Field Operator">_∨l_</a> <a id="7336" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7338" href="Cubical.Algebra.Lattice.Base.html#7567" class="Function">bin</a> <a id="7342" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7344" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">pres∨l</a> <a id="7351" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="7359" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="7365" href="Cubical.Algebra.Lattice.Base.html#2025" class="Field Operator">_∧l_</a> <a id="7370" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7372" href="Cubical.Algebra.Lattice.Base.html#7567" class="Function">bin</a> <a id="7376" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="7378" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">pres∧l</a> <a id="7385" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="7393" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="7399" href="Cubical.Algebra.Lattice.Base.html#2046" class="Field">isLattice</a> <a id="7409" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="7411" class="Symbol">(λ</a> <a id="7414" href="Cubical.Algebra.Lattice.Base.html#7414" class="Bound">_</a> <a id="7416" href="Cubical.Algebra.Lattice.Base.html#7416" class="Bound">_</a> <a id="7418" class="Symbol">→</a> <a id="7420" href="Cubical.Algebra.Lattice.Base.html#5585" class="Function">isPropIsLattice</a> <a id="7436" class="Symbol">_</a> <a id="7438" class="Symbol">_</a> <a id="7440" class="Symbol">_</a> <a id="7442" class="Symbol">_)</a> <a id="7445" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="7446" class="Symbol">)</a>
 <a id="7449" class="Keyword">where</a>
  <a id="7457" class="Keyword">open</a> <a id="7462" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a>
  <a id="7475" class="Keyword">open</a> <a id="7480" href="Cubical.Algebra.Lattice.Base.html#4374" class="Module">IsLatticeHom</a>

  <a id="7496" class="Comment">-- faster with some sharing</a>
  <a id="7526" href="Cubical.Algebra.Lattice.Base.html#7526" class="Function">null</a> <a id="7531" class="Symbol">=</a> <a id="7533" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="7552" class="Symbol">_)</a> <a id="7555" class="Symbol">(λ</a> <a id="7558" href="Cubical.Algebra.Lattice.Base.html#7558" class="Bound">A</a> <a id="7560" class="Symbol">→</a> <a id="7562" href="Cubical.Algebra.Lattice.Base.html#7558" class="Bound">A</a><a id="7563" class="Symbol">)</a>
  <a id="7567" href="Cubical.Algebra.Lattice.Base.html#7567" class="Function">bin</a> <a id="7571" class="Symbol">=</a> <a id="7573" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="7584" class="Symbol">(</a><a id="7585" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="7592" class="Symbol">_)</a> <a id="7595" class="Symbol">(λ</a> <a id="7598" href="Cubical.Algebra.Lattice.Base.html#7598" class="Bound">A</a> <a id="7600" class="Symbol">→</a> <a id="7602" href="Cubical.Algebra.Lattice.Base.html#7598" class="Bound">A</a> <a id="7604" class="Symbol">→</a> <a id="7606" href="Cubical.Algebra.Lattice.Base.html#7598" class="Bound">A</a> <a id="7608" class="Symbol">→</a> <a id="7610" href="Cubical.Algebra.Lattice.Base.html#7598" class="Bound">A</a><a id="7611" class="Symbol">)</a>

<a id="LatticePath"></a><a id="7614" href="Cubical.Algebra.Lattice.Base.html#7614" class="Function">LatticePath</a> <a id="7626" class="Symbol">:</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Cubical.Algebra.Lattice.Base.html#7629" class="Bound">L</a> <a id="7631" href="Cubical.Algebra.Lattice.Base.html#7631" class="Bound">M</a> <a id="7633" class="Symbol">:</a> <a id="7635" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="7643" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="7644" class="Symbol">)</a> <a id="7646" class="Symbol">→</a> <a id="7648" href="Cubical.Algebra.Lattice.Base.html#5437" class="Function">LatticeEquiv</a> <a id="7661" href="Cubical.Algebra.Lattice.Base.html#7629" class="Bound">L</a> <a id="7663" href="Cubical.Algebra.Lattice.Base.html#7631" class="Bound">M</a> <a id="7665" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7667" class="Symbol">(</a><a id="7668" href="Cubical.Algebra.Lattice.Base.html#7629" class="Bound">L</a> <a id="7670" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7672" href="Cubical.Algebra.Lattice.Base.html#7631" class="Bound">M</a><a id="7673" class="Symbol">)</a>
<a id="7675" href="Cubical.Algebra.Lattice.Base.html#7614" class="Function">LatticePath</a> <a id="7687" class="Symbol">=</a> <a id="7689" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="7691" href="Cubical.Algebra.Lattice.Base.html#7147" class="Function">𝒮ᴰ-Lattice</a> <a id="7702" class="Symbol">.</a><a id="7703" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>


<a id="Lattice→JoinSemilattice"></a><a id="7714" href="Cubical.Algebra.Lattice.Base.html#7714" class="Function">Lattice→JoinSemilattice</a> <a id="7738" class="Symbol">:</a> <a id="7740" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="7748" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a> <a id="7750" class="Symbol">→</a> <a id="7752" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="7764" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a>
<a id="7766" href="Cubical.Algebra.Lattice.Base.html#7714" class="Function">Lattice→JoinSemilattice</a> <a id="7790" class="Symbol">(</a><a id="7791" href="Cubical.Algebra.Lattice.Base.html#7791" class="Bound">A</a> <a id="7793" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7795" href="Cubical.Algebra.Lattice.Base.html#1958" class="InductiveConstructor">latticestr</a> <a id="7806" class="Symbol">_</a> <a id="7808" class="Symbol">_</a> <a id="7810" class="Symbol">_</a> <a id="7812" class="Symbol">_</a> <a id="7814" href="Cubical.Algebra.Lattice.Base.html#7814" class="Bound">L</a><a id="7815" class="Symbol">)</a> <a id="7817" class="Symbol">=</a> <a id="7819" href="Cubical.Algebra.Semilattice.Base.html#1952" class="Function">semilattice</a> <a id="7831" class="Symbol">_</a> <a id="7833" class="Symbol">_</a> <a id="7835" class="Symbol">_</a> <a id="7837" class="Symbol">(</a><a id="7838" href="Cubical.Algebra.Lattice.Base.html#7814" class="Bound">L</a> <a id="7840" class="Symbol">.</a><a id="7841" href="Cubical.Algebra.Lattice.Base.html#978" class="Field">IsLattice.joinSemilattice</a> <a id="7867" class="Symbol">)</a>

<a id="LatticeHom→JoinSemilatticeHom"></a><a id="7870" href="Cubical.Algebra.Lattice.Base.html#7870" class="Function">LatticeHom→JoinSemilatticeHom</a> <a id="7900" class="Symbol">:</a> <a id="7902" class="Symbol">{</a><a id="7903" href="Cubical.Algebra.Lattice.Base.html#7903" class="Bound">L</a> <a id="7905" class="Symbol">:</a> <a id="7907" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="7915" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="7916" class="Symbol">}</a> <a id="7918" class="Symbol">{</a><a id="7919" href="Cubical.Algebra.Lattice.Base.html#7919" class="Bound">L&#39;</a> <a id="7922" class="Symbol">:</a> <a id="7924" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="7932" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="7934" class="Symbol">}</a>
   <a id="7939" class="Symbol">→</a> <a id="7941" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="7952" href="Cubical.Algebra.Lattice.Base.html#7903" class="Bound">L</a> <a id="7954" href="Cubical.Algebra.Lattice.Base.html#7919" class="Bound">L&#39;</a>
   <a id="7960" class="Symbol">→</a> <a id="7962" href="Cubical.Algebra.Semilattice.Base.html#3721" class="Function">SemilatticeHom</a> <a id="7977" class="Symbol">(</a><a id="7978" href="Cubical.Algebra.Lattice.Base.html#7714" class="Function">Lattice→JoinSemilattice</a> <a id="8002" href="Cubical.Algebra.Lattice.Base.html#7903" class="Bound">L</a><a id="8003" class="Symbol">)</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Cubical.Algebra.Lattice.Base.html#7714" class="Function">Lattice→JoinSemilattice</a> <a id="8030" href="Cubical.Algebra.Lattice.Base.html#7919" class="Bound">L&#39;</a><a id="8032" class="Symbol">)</a>
<a id="8034" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8038" class="Symbol">(</a><a id="8039" href="Cubical.Algebra.Lattice.Base.html#7870" class="Function">LatticeHom→JoinSemilatticeHom</a> <a id="8069" href="Cubical.Algebra.Lattice.Base.html#8069" class="Bound">φ</a><a id="8070" class="Symbol">)</a> <a id="8072" class="Symbol">=</a> <a id="8074" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8078" href="Cubical.Algebra.Lattice.Base.html#8069" class="Bound">φ</a>
<a id="8080" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">IsMonoidHom.presε</a> <a id="8098" class="Symbol">(</a><a id="8099" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8103" class="Symbol">(</a><a id="8104" href="Cubical.Algebra.Lattice.Base.html#7870" class="Function">LatticeHom→JoinSemilatticeHom</a> <a id="8134" href="Cubical.Algebra.Lattice.Base.html#8134" class="Bound">φ</a><a id="8135" class="Symbol">))</a> <a id="8138" class="Symbol">=</a> <a id="8140" href="Cubical.Algebra.Lattice.Base.html#8134" class="Bound">φ</a> <a id="8142" class="Symbol">.</a><a id="8143" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8147" class="Symbol">.</a><a id="8148" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">IsLatticeHom.pres0</a>
<a id="8167" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">IsMonoidHom.pres·</a> <a id="8185" class="Symbol">(</a><a id="8186" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Cubical.Algebra.Lattice.Base.html#7870" class="Function">LatticeHom→JoinSemilatticeHom</a> <a id="8221" href="Cubical.Algebra.Lattice.Base.html#8221" class="Bound">φ</a><a id="8222" class="Symbol">))</a> <a id="8225" class="Symbol">=</a> <a id="8227" href="Cubical.Algebra.Lattice.Base.html#8221" class="Bound">φ</a> <a id="8229" class="Symbol">.</a><a id="8230" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8234" class="Symbol">.</a><a id="8235" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">IsLatticeHom.pres∨l</a>

<a id="Lattice→MeetSemilattice"></a><a id="8256" href="Cubical.Algebra.Lattice.Base.html#8256" class="Function">Lattice→MeetSemilattice</a> <a id="8280" class="Symbol">:</a> <a id="8282" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="8290" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a> <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="8306" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a>
<a id="8308" href="Cubical.Algebra.Lattice.Base.html#8256" class="Function">Lattice→MeetSemilattice</a> <a id="8332" class="Symbol">(</a><a id="8333" href="Cubical.Algebra.Lattice.Base.html#8333" class="Bound">A</a> <a id="8335" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8337" href="Cubical.Algebra.Lattice.Base.html#1958" class="InductiveConstructor">latticestr</a> <a id="8348" class="Symbol">_</a> <a id="8350" class="Symbol">_</a> <a id="8352" class="Symbol">_</a> <a id="8354" class="Symbol">_</a> <a id="8356" href="Cubical.Algebra.Lattice.Base.html#8356" class="Bound">L</a><a id="8357" class="Symbol">)</a> <a id="8359" class="Symbol">=</a> <a id="8361" href="Cubical.Algebra.Semilattice.Base.html#1952" class="Function">semilattice</a> <a id="8373" class="Symbol">_</a> <a id="8375" class="Symbol">_</a> <a id="8377" class="Symbol">_</a> <a id="8379" class="Symbol">(</a><a id="8380" href="Cubical.Algebra.Lattice.Base.html#8356" class="Bound">L</a> <a id="8382" class="Symbol">.</a><a id="8383" href="Cubical.Algebra.Lattice.Base.html#1021" class="Field">IsLattice.meetSemilattice</a> <a id="8409" class="Symbol">)</a>

<a id="LatticeHom→MeetSemilatticeHom"></a><a id="8412" href="Cubical.Algebra.Lattice.Base.html#8412" class="Function">LatticeHom→MeetSemilatticeHom</a> <a id="8442" class="Symbol">:</a> <a id="8444" class="Symbol">{</a><a id="8445" href="Cubical.Algebra.Lattice.Base.html#8445" class="Bound">L</a> <a id="8447" class="Symbol">:</a> <a id="8449" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="8457" href="Cubical.Algebra.Lattice.Base.html#828" class="Generalizable">ℓ</a><a id="8458" class="Symbol">}</a> <a id="8460" class="Symbol">{</a><a id="8461" href="Cubical.Algebra.Lattice.Base.html#8461" class="Bound">L&#39;</a> <a id="8464" class="Symbol">:</a> <a id="8466" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="8474" href="Cubical.Algebra.Lattice.Base.html#830" class="Generalizable">ℓ&#39;</a><a id="8476" class="Symbol">}</a>
   <a id="8481" class="Symbol">→</a> <a id="8483" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="8494" href="Cubical.Algebra.Lattice.Base.html#8445" class="Bound">L</a> <a id="8496" href="Cubical.Algebra.Lattice.Base.html#8461" class="Bound">L&#39;</a>
   <a id="8502" class="Symbol">→</a> <a id="8504" href="Cubical.Algebra.Semilattice.Base.html#3721" class="Function">SemilatticeHom</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Cubical.Algebra.Lattice.Base.html#8256" class="Function">Lattice→MeetSemilattice</a> <a id="8544" href="Cubical.Algebra.Lattice.Base.html#8445" class="Bound">L</a><a id="8545" class="Symbol">)</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Cubical.Algebra.Lattice.Base.html#8256" class="Function">Lattice→MeetSemilattice</a> <a id="8572" href="Cubical.Algebra.Lattice.Base.html#8461" class="Bound">L&#39;</a><a id="8574" class="Symbol">)</a>
<a id="8576" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8580" class="Symbol">(</a><a id="8581" href="Cubical.Algebra.Lattice.Base.html#8412" class="Function">LatticeHom→MeetSemilatticeHom</a> <a id="8611" href="Cubical.Algebra.Lattice.Base.html#8611" class="Bound">φ</a><a id="8612" class="Symbol">)</a> <a id="8614" class="Symbol">=</a> <a id="8616" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8620" href="Cubical.Algebra.Lattice.Base.html#8611" class="Bound">φ</a>
<a id="8622" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">IsMonoidHom.presε</a> <a id="8640" class="Symbol">(</a><a id="8641" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8645" class="Symbol">(</a><a id="8646" href="Cubical.Algebra.Lattice.Base.html#8412" class="Function">LatticeHom→MeetSemilatticeHom</a> <a id="8676" href="Cubical.Algebra.Lattice.Base.html#8676" class="Bound">φ</a><a id="8677" class="Symbol">))</a> <a id="8680" class="Symbol">=</a> <a id="8682" href="Cubical.Algebra.Lattice.Base.html#8676" class="Bound">φ</a> <a id="8684" class="Symbol">.</a><a id="8685" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8689" class="Symbol">.</a><a id="8690" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">IsLatticeHom.pres1</a>
<a id="8709" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">IsMonoidHom.pres·</a> <a id="8727" class="Symbol">(</a><a id="8728" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8732" class="Symbol">(</a><a id="8733" href="Cubical.Algebra.Lattice.Base.html#8412" class="Function">LatticeHom→MeetSemilatticeHom</a> <a id="8763" href="Cubical.Algebra.Lattice.Base.html#8763" class="Bound">φ</a><a id="8764" class="Symbol">))</a> <a id="8767" class="Symbol">=</a> <a id="8769" href="Cubical.Algebra.Lattice.Base.html#8763" class="Bound">φ</a> <a id="8771" class="Symbol">.</a><a id="8772" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8776" class="Symbol">.</a><a id="8777" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">IsLatticeHom.pres∧l</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Lattice.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Lattice.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Lattice.Properties.html" class="Module">Cubical.Algebra.Lattice.Properties</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="219" class="Keyword">open</a> <a id="224" class="Keyword">import</a> <a id="231" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Cubical.Structures.Auto.html" class="Module">Cubical.Structures.Auto</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Cubical.Structures.Macro.html" class="Module">Cubical.Structures.Macro</a>
<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Algebra.Semilattice.html" class="Module">Cubical.Algebra.Semilattice</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Cubical.Algebra.Lattice.Base.html" class="Module">Cubical.Algebra.Lattice.Base</a>

<a id="762" class="Keyword">open</a> <a id="767" class="Keyword">import</a> <a id="774" href="Cubical.Relation.Binary.Order.Poset.html" class="Module">Cubical.Relation.Binary.Order.Poset</a>

<a id="811" class="Keyword">private</a>
  <a id="821" class="Keyword">variable</a>
    <a id="834" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a> <a id="836" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a> <a id="839" href="Cubical.Algebra.Lattice.Properties.html#839" class="Generalizable">ℓ&#39;&#39;</a> <a id="843" href="Cubical.Algebra.Lattice.Properties.html#843" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="857" class="Keyword">module</a> <a id="LatticeTheory"></a><a id="864" href="Cubical.Algebra.Lattice.Properties.html#864" class="Module">LatticeTheory</a> <a id="878" class="Symbol">(</a><a id="879" href="Cubical.Algebra.Lattice.Properties.html#879" class="Bound">L&#39;</a> <a id="882" class="Symbol">:</a> <a id="884" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="892" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="893" class="Symbol">)</a> <a id="895" class="Keyword">where</a>
  <a id="903" class="Keyword">private</a> <a id="LatticeTheory.L"></a><a id="911" href="Cubical.Algebra.Lattice.Properties.html#911" class="Function">L</a> <a id="913" class="Symbol">=</a> <a id="915" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="919" href="Cubical.Algebra.Lattice.Properties.html#879" class="Bound">L&#39;</a>
  <a id="924" class="Keyword">open</a> <a id="929" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="940" class="Symbol">(</a><a id="941" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="945" href="Cubical.Algebra.Lattice.Properties.html#879" class="Bound">L&#39;</a><a id="947" class="Symbol">)</a>

  <a id="LatticeTheory.0lLeftAnnihilates∧l"></a><a id="952" href="Cubical.Algebra.Lattice.Properties.html#952" class="Function">0lLeftAnnihilates∧l</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">∀</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Algebra.Lattice.Properties.html#977" class="Bound">x</a> <a id="979" class="Symbol">:</a> <a id="981" href="Cubical.Algebra.Lattice.Properties.html#911" class="Function">L</a><a id="982" class="Symbol">)</a> <a id="984" class="Symbol">→</a> <a id="986" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a> <a id="989" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="992" href="Cubical.Algebra.Lattice.Properties.html#977" class="Bound">x</a> <a id="994" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="996" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a>
  <a id="1001" href="Cubical.Algebra.Lattice.Properties.html#952" class="Function">0lLeftAnnihilates∧l</a> <a id="1021" href="Cubical.Algebra.Lattice.Properties.html#1021" class="Bound">x</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a> <a id="1028" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1031" href="Cubical.Algebra.Lattice.Properties.html#1021" class="Bound">x</a>          <a id="1042" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1045" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a> <a id="1054" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l_</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Cubical.Algebra.Lattice.Base.html#1246" class="Function">∨lLid</a> <a id="1071" class="Symbol">_))</a> <a id="1075" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                           <a id="1104" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a> <a id="1107" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a> <a id="1114" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="1117" href="Cubical.Algebra.Lattice.Properties.html#1021" class="Bound">x</a><a id="1118" class="Symbol">)</a> <a id="1120" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1123" href="Cubical.Algebra.Lattice.Base.html#1809" class="Function">∧lAbsorb∨l</a> <a id="1134" class="Symbol">_</a> <a id="1136" class="Symbol">_</a> <a id="1138" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                           <a id="1167" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a> <a id="1170" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="LatticeTheory.0lRightAnnihilates∧l"></a><a id="1175" href="Cubical.Algebra.Lattice.Properties.html#1175" class="Function">0lRightAnnihilates∧l</a> <a id="1196" class="Symbol">:</a> <a id="1198" class="Symbol">∀</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Cubical.Algebra.Lattice.Properties.html#1201" class="Bound">x</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Cubical.Algebra.Lattice.Properties.html#911" class="Function">L</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="Cubical.Algebra.Lattice.Properties.html#1201" class="Bound">x</a> <a id="1212" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1215" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a> <a id="1218" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1220" href="Cubical.Algebra.Lattice.Base.html#1982" class="Function">0l</a>
  <a id="1225" href="Cubical.Algebra.Lattice.Properties.html#1175" class="Function">0lRightAnnihilates∧l</a> <a id="1246" class="Symbol">_</a> <a id="1248" class="Symbol">=</a> <a id="1250" href="Cubical.Algebra.Lattice.Base.html#1564" class="Function">∧lComm</a> <a id="1257" class="Symbol">_</a> <a id="1259" class="Symbol">_</a> <a id="1261" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1263" href="Cubical.Algebra.Lattice.Properties.html#952" class="Function">0lLeftAnnihilates∧l</a> <a id="1283" class="Symbol">_</a>

  <a id="LatticeTheory.1lLeftAnnihilates∨l"></a><a id="1288" href="Cubical.Algebra.Lattice.Properties.html#1288" class="Function">1lLeftAnnihilates∨l</a> <a id="1308" class="Symbol">:</a> <a id="1310" class="Symbol">∀</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Algebra.Lattice.Properties.html#1313" class="Bound">x</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Cubical.Algebra.Lattice.Properties.html#911" class="Function">L</a><a id="1318" class="Symbol">)</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a> <a id="1325" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="1328" href="Cubical.Algebra.Lattice.Properties.html#1313" class="Bound">x</a> <a id="1330" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1332" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a>
  <a id="1337" href="Cubical.Algebra.Lattice.Properties.html#1288" class="Function">1lLeftAnnihilates∨l</a> <a id="1357" href="Cubical.Algebra.Lattice.Properties.html#1357" class="Bound">x</a> <a id="1359" class="Symbol">=</a> <a id="1361" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a> <a id="1364" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="1367" href="Cubical.Algebra.Lattice.Properties.html#1357" class="Bound">x</a>          <a id="1378" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1381" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a> <a id="1390" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l_</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Algebra.Lattice.Base.html#1521" class="Function">∧lLid</a> <a id="1407" class="Symbol">_))</a> <a id="1411" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                           <a id="1440" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a> <a id="1443" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a> <a id="1450" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1453" href="Cubical.Algebra.Lattice.Properties.html#1357" class="Bound">x</a><a id="1454" class="Symbol">)</a> <a id="1456" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1459" href="Cubical.Algebra.Lattice.Base.html#1728" class="Function">∨lAbsorb∧l</a> <a id="1470" class="Symbol">_</a> <a id="1472" class="Symbol">_</a> <a id="1474" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                           <a id="1503" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a> <a id="1506" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="LatticeTheory.1lRightAnnihilates∨l"></a><a id="1511" href="Cubical.Algebra.Lattice.Properties.html#1511" class="Function">1lRightAnnihilates∨l</a> <a id="1532" class="Symbol">:</a> <a id="1534" class="Symbol">∀</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Algebra.Lattice.Properties.html#1537" class="Bound">x</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Cubical.Algebra.Lattice.Properties.html#911" class="Function">L</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Cubical.Algebra.Lattice.Properties.html#1537" class="Bound">x</a> <a id="1548" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="1551" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a> <a id="1554" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1556" href="Cubical.Algebra.Lattice.Base.html#1993" class="Function">1l</a>
  <a id="1561" href="Cubical.Algebra.Lattice.Properties.html#1511" class="Function">1lRightAnnihilates∨l</a> <a id="1582" class="Symbol">_</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Cubical.Algebra.Lattice.Base.html#1289" class="Function">∨lComm</a> <a id="1593" class="Symbol">_</a> <a id="1595" class="Symbol">_</a> <a id="1597" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1599" href="Cubical.Algebra.Lattice.Properties.html#1288" class="Function">1lLeftAnnihilates∨l</a> <a id="1619" class="Symbol">_</a>

  <a id="1624" class="Comment">-- Provide an interface to CommMonoid lemmas about _∧l_.</a>
  <a id="1683" class="Keyword">module</a> <a id="LatticeTheory.∧l"></a><a id="1690" href="Cubical.Algebra.Lattice.Properties.html#1690" class="Module">∧l</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Algebra.CommMonoid.Properties.html#1348" class="Module">CommMonoidTheory</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Algebra.Semilattice.Base.html#3536" class="Function">Semilattice→CommMonoid</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Algebra.Lattice.Base.html#8256" class="Function">Lattice→MeetSemilattice</a> <a id="1761" href="Cubical.Algebra.Lattice.Properties.html#879" class="Bound">L&#39;</a><a id="1763" class="Symbol">))</a>

  <a id="LatticeTheory.∧lLdist∧l"></a><a id="1769" href="Cubical.Algebra.Lattice.Properties.html#1769" class="Function">∧lLdist∧l</a> <a id="1779" class="Symbol">:</a> <a id="1781" class="Symbol">∀</a> <a id="1783" href="Cubical.Algebra.Lattice.Properties.html#1783" class="Bound">x</a> <a id="1785" href="Cubical.Algebra.Lattice.Properties.html#1785" class="Bound">y</a> <a id="1787" href="Cubical.Algebra.Lattice.Properties.html#1787" class="Bound">z</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Cubical.Algebra.Lattice.Properties.html#1783" class="Bound">x</a> <a id="1793" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Algebra.Lattice.Properties.html#1785" class="Bound">y</a> <a id="1799" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1802" href="Cubical.Algebra.Lattice.Properties.html#1787" class="Bound">z</a><a id="1803" class="Symbol">)</a> <a id="1805" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Algebra.Lattice.Properties.html#1783" class="Bound">x</a> <a id="1810" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1813" href="Cubical.Algebra.Lattice.Properties.html#1785" class="Bound">y</a><a id="1814" class="Symbol">)</a> <a id="1816" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Cubical.Algebra.Lattice.Properties.html#1783" class="Bound">x</a> <a id="1822" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="1825" href="Cubical.Algebra.Lattice.Properties.html#1787" class="Bound">z</a><a id="1826" class="Symbol">)</a>
  <a id="1830" href="Cubical.Algebra.Lattice.Properties.html#1769" class="Function">∧lLdist∧l</a> <a id="1840" href="Cubical.Algebra.Lattice.Properties.html#1840" class="Bound">x</a> <a id="1842" href="Cubical.Algebra.Lattice.Properties.html#1842" class="Bound">y</a> <a id="1844" href="Cubical.Algebra.Lattice.Properties.html#1844" class="Bound">z</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="1854" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">_∧l_</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Algebra.Lattice.Base.html#1586" class="Function">∧lIdem</a> <a id="1872" class="Symbol">_))</a> <a id="1876" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1878" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">∧l.commAssocSwap</a> <a id="1895" href="Cubical.Algebra.Lattice.Properties.html#1840" class="Bound">x</a> <a id="1897" href="Cubical.Algebra.Lattice.Properties.html#1840" class="Bound">x</a> <a id="1899" href="Cubical.Algebra.Lattice.Properties.html#1842" class="Bound">y</a> <a id="1901" href="Cubical.Algebra.Lattice.Properties.html#1844" class="Bound">z</a>


<a id="1905" class="Keyword">module</a> <a id="Order"></a><a id="1912" href="Cubical.Algebra.Lattice.Properties.html#1912" class="Module">Order</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Cubical.Algebra.Lattice.Properties.html#1919" class="Bound">L&#39;</a> <a id="1922" class="Symbol">:</a> <a id="1924" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="1932" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="1933" class="Symbol">)</a> <a id="1935" class="Keyword">where</a>
 <a id="1942" class="Keyword">private</a> <a id="Order.L"></a><a id="1950" href="Cubical.Algebra.Lattice.Properties.html#1950" class="Function">L</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1958" href="Cubical.Algebra.Lattice.Properties.html#1919" class="Bound">L&#39;</a>
 <a id="1962" class="Keyword">open</a> <a id="1967" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1983" href="Cubical.Algebra.Lattice.Properties.html#1919" class="Bound">L&#39;</a><a id="1985" class="Symbol">)</a>
 <a id="1988" class="Keyword">open</a> <a id="1993" href="Cubical.Algebra.Semilattice.Base.html#5181" class="Module">JoinSemilattice</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Algebra.Lattice.Base.html#7714" class="Function">Lattice→JoinSemilattice</a> <a id="2034" href="Cubical.Algebra.Lattice.Properties.html#1919" class="Bound">L&#39;</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Keyword">renaming</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">_≤_</a> <a id="2052" class="Symbol">to</a> <a id="2055" class="Function Operator">_≤j_</a> <a id="2060" class="Symbol">;</a> <a id="2062" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a> <a id="2071" class="Symbol">to</a> <a id="2074" class="Function">JoinPoset</a><a id="2083" class="Symbol">)</a>
 <a id="2086" class="Keyword">open</a> <a id="2091" href="Cubical.Algebra.Semilattice.Base.html#7990" class="Module">MeetSemilattice</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Cubical.Algebra.Lattice.Base.html#8256" class="Function">Lattice→MeetSemilattice</a> <a id="2132" href="Cubical.Algebra.Lattice.Properties.html#1919" class="Bound">L&#39;</a><a id="2134" class="Symbol">)</a> <a id="2136" class="Keyword">renaming</a> <a id="2145" class="Symbol">(</a><a id="2146" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">_≤_</a> <a id="2150" class="Symbol">to</a> <a id="2153" class="Function Operator">_≤m_</a> <a id="2158" class="Symbol">;</a> <a id="2160" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a> <a id="2169" class="Symbol">to</a> <a id="2172" class="Function">MeetPoset</a><a id="2181" class="Symbol">)</a>

 <a id="Order.≤j→≤m"></a><a id="2185" href="Cubical.Algebra.Lattice.Properties.html#2185" class="Function">≤j→≤m</a> <a id="2191" class="Symbol">:</a> <a id="2193" class="Symbol">∀</a> <a id="2195" href="Cubical.Algebra.Lattice.Properties.html#2195" class="Bound">x</a> <a id="2197" href="Cubical.Algebra.Lattice.Properties.html#2197" class="Bound">y</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Cubical.Algebra.Lattice.Properties.html#2195" class="Bound">x</a> <a id="2203" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="2206" href="Cubical.Algebra.Lattice.Properties.html#2197" class="Bound">y</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Cubical.Algebra.Lattice.Properties.html#2195" class="Bound">x</a> <a id="2212" href="Cubical.Algebra.Lattice.Properties.html#2153" class="Function Operator">≤m</a> <a id="2215" href="Cubical.Algebra.Lattice.Properties.html#2197" class="Bound">y</a>
 <a id="2218" href="Cubical.Algebra.Lattice.Properties.html#2185" class="Function">≤j→≤m</a> <a id="2224" href="Cubical.Algebra.Lattice.Properties.html#2224" class="Bound">x</a> <a id="2226" href="Cubical.Algebra.Lattice.Properties.html#2226" class="Bound">y</a> <a id="2228" href="Cubical.Algebra.Lattice.Properties.html#2228" class="Bound">x∨ly≡y</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Cubical.Algebra.Lattice.Properties.html#2224" class="Bound">x</a> <a id="2239" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="2242" href="Cubical.Algebra.Lattice.Properties.html#2226" class="Bound">y</a>         <a id="2252" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Cubical.Algebra.Lattice.Properties.html#2224" class="Bound">x</a> <a id="2263" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l_</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2273" href="Cubical.Algebra.Lattice.Properties.html#2228" class="Bound">x∨ly≡y</a><a id="2279" class="Symbol">)</a> <a id="2281" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="2303" href="Cubical.Algebra.Lattice.Properties.html#2224" class="Bound">x</a> <a id="2305" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Algebra.Lattice.Properties.html#2224" class="Bound">x</a> <a id="2311" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="2314" href="Cubical.Algebra.Lattice.Properties.html#2226" class="Bound">y</a><a id="2315" class="Symbol">)</a> <a id="2317" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2320" href="Cubical.Algebra.Lattice.Base.html#1809" class="Function">∧lAbsorb∨l</a> <a id="2331" class="Symbol">_</a> <a id="2333" class="Symbol">_</a> <a id="2335" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="2357" href="Cubical.Algebra.Lattice.Properties.html#2224" class="Bound">x</a> <a id="2359" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

 <a id="Order.≤m→≤j"></a><a id="2363" href="Cubical.Algebra.Lattice.Properties.html#2363" class="Function">≤m→≤j</a> <a id="2369" class="Symbol">:</a> <a id="2371" class="Symbol">∀</a> <a id="2373" href="Cubical.Algebra.Lattice.Properties.html#2373" class="Bound">x</a> <a id="2375" href="Cubical.Algebra.Lattice.Properties.html#2375" class="Bound">y</a> <a id="2377" class="Symbol">→</a> <a id="2379" href="Cubical.Algebra.Lattice.Properties.html#2373" class="Bound">x</a> <a id="2381" href="Cubical.Algebra.Lattice.Properties.html#2153" class="Function Operator">≤m</a> <a id="2384" href="Cubical.Algebra.Lattice.Properties.html#2375" class="Bound">y</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Cubical.Algebra.Lattice.Properties.html#2373" class="Bound">x</a> <a id="2390" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="2393" href="Cubical.Algebra.Lattice.Properties.html#2375" class="Bound">y</a>
 <a id="2396" href="Cubical.Algebra.Lattice.Properties.html#2363" class="Function">≤m→≤j</a> <a id="2402" href="Cubical.Algebra.Lattice.Properties.html#2402" class="Bound">x</a> <a id="2404" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2406" href="Cubical.Algebra.Lattice.Properties.html#2406" class="Bound">x∧ly≡x</a> <a id="2413" class="Symbol">=</a> <a id="2415" href="Cubical.Algebra.Lattice.Properties.html#2402" class="Bound">x</a> <a id="2417" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="2420" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2422" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2425" href="Cubical.Algebra.Lattice.Base.html#1289" class="Function">∨lComm</a> <a id="2432" class="Symbol">_</a> <a id="2434" class="Symbol">_</a> <a id="2436" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="2458" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2460" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="2463" href="Cubical.Algebra.Lattice.Properties.html#2402" class="Bound">x</a> <a id="2465" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2468" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2476" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l_</a><a id="2479" class="Symbol">)</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2486" href="Cubical.Algebra.Lattice.Properties.html#2406" class="Bound">x∧ly≡x</a><a id="2492" class="Symbol">)</a> <a id="2494" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="2516" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2518" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Cubical.Algebra.Lattice.Properties.html#2402" class="Bound">x</a> <a id="2524" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="2527" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a><a id="2528" class="Symbol">)</a> <a id="2530" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2533" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2541" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l_</a><a id="2544" class="Symbol">)</a> <a id="2546" class="Symbol">(</a><a id="2547" href="Cubical.Algebra.Lattice.Base.html#1564" class="Function">∧lComm</a> <a id="2554" class="Symbol">_</a> <a id="2556" class="Symbol">_)</a> <a id="2559" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="2581" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2583" href="Cubical.Algebra.Lattice.Base.html#2004" class="Function Operator">∨l</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2589" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="2592" href="Cubical.Algebra.Lattice.Properties.html#2402" class="Bound">x</a><a id="2593" class="Symbol">)</a> <a id="2595" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2598" href="Cubical.Algebra.Lattice.Base.html#1728" class="Function">∨lAbsorb∧l</a> <a id="2609" class="Symbol">_</a> <a id="2611" class="Symbol">_</a> <a id="2613" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="2635" href="Cubical.Algebra.Lattice.Properties.html#2404" class="Bound">y</a> <a id="2637" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

 <a id="Order.≤Equiv"></a><a id="2641" href="Cubical.Algebra.Lattice.Properties.html#2641" class="Function">≤Equiv</a> <a id="2648" class="Symbol">:</a> <a id="2650" class="Symbol">∀</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Cubical.Algebra.Lattice.Properties.html#2653" class="Bound">x</a> <a id="2655" href="Cubical.Algebra.Lattice.Properties.html#2655" class="Bound">y</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.Algebra.Lattice.Properties.html#1950" class="Function">L</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">→</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Cubical.Algebra.Lattice.Properties.html#2653" class="Bound">x</a> <a id="2667" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="2670" href="Cubical.Algebra.Lattice.Properties.html#2655" class="Bound">y</a><a id="2671" class="Symbol">)</a> <a id="2673" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Cubical.Algebra.Lattice.Properties.html#2653" class="Bound">x</a> <a id="2678" href="Cubical.Algebra.Lattice.Properties.html#2153" class="Function Operator">≤m</a> <a id="2681" href="Cubical.Algebra.Lattice.Properties.html#2655" class="Bound">y</a><a id="2682" class="Symbol">)</a>
 <a id="2685" href="Cubical.Algebra.Lattice.Properties.html#2641" class="Function">≤Equiv</a> <a id="2692" href="Cubical.Algebra.Lattice.Properties.html#2692" class="Bound">x</a> <a id="2694" href="Cubical.Algebra.Lattice.Properties.html#2694" class="Bound">y</a> <a id="2696" class="Symbol">=</a> <a id="2698" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="2723" class="Symbol">_</a> <a id="2725" class="Symbol">_)</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="2736" class="Symbol">_</a> <a id="2738" class="Symbol">_)</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Algebra.Lattice.Properties.html#2185" class="Function">≤j→≤m</a> <a id="2748" href="Cubical.Algebra.Lattice.Properties.html#2692" class="Bound">x</a> <a id="2750" href="Cubical.Algebra.Lattice.Properties.html#2694" class="Bound">y</a><a id="2751" class="Symbol">)</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Cubical.Algebra.Lattice.Properties.html#2363" class="Function">≤m→≤j</a> <a id="2760" href="Cubical.Algebra.Lattice.Properties.html#2692" class="Bound">x</a> <a id="2762" href="Cubical.Algebra.Lattice.Properties.html#2694" class="Bound">y</a><a id="2763" class="Symbol">)</a>

 <a id="Order.IndPosetPath"></a><a id="2767" href="Cubical.Algebra.Lattice.Properties.html#2767" class="Function">IndPosetPath</a> <a id="2780" class="Symbol">:</a> <a id="2782" href="Cubical.Algebra.Lattice.Properties.html#2074" class="Function">JoinPoset</a> <a id="2792" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2794" href="Cubical.Algebra.Lattice.Properties.html#2172" class="Function">MeetPoset</a>
 <a id="2805" href="Cubical.Algebra.Lattice.Properties.html#2767" class="Function">IndPosetPath</a> <a id="2818" class="Symbol">=</a> <a id="2820" href="Cubical.Relation.Binary.Order.Poset.Base.html#3633" class="Function">PosetPath</a> <a id="2830" class="Symbol">_</a> <a id="2832" class="Symbol">_</a> <a id="2834" class="Symbol">.</a><a id="2835" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2839" class="Symbol">((</a><a id="2841" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2849" class="Symbol">_)</a> <a id="2852" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2854" href="Cubical.Relation.Binary.Order.Poset.Base.html#1710" class="InductiveConstructor">isposetequiv</a> <a id="2867" href="Cubical.Algebra.Lattice.Properties.html#2641" class="Function">≤Equiv</a> <a id="2874" class="Symbol">)</a>

 <a id="2878" class="Comment">-- transport some inequalities from ≤m to ≤j</a>
 <a id="Order.∧lIsMinJoin"></a><a id="2924" href="Cubical.Algebra.Lattice.Properties.html#2924" class="Function">∧lIsMinJoin</a> <a id="2936" class="Symbol">:</a> <a id="2938" class="Symbol">∀</a> <a id="2940" href="Cubical.Algebra.Lattice.Properties.html#2940" class="Bound">x</a> <a id="2942" href="Cubical.Algebra.Lattice.Properties.html#2942" class="Bound">y</a> <a id="2944" href="Cubical.Algebra.Lattice.Properties.html#2944" class="Bound">z</a> <a id="2946" class="Symbol">→</a> <a id="2948" href="Cubical.Algebra.Lattice.Properties.html#2944" class="Bound">z</a> <a id="2950" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="2953" href="Cubical.Algebra.Lattice.Properties.html#2940" class="Bound">x</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="Cubical.Algebra.Lattice.Properties.html#2944" class="Bound">z</a> <a id="2959" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="2962" href="Cubical.Algebra.Lattice.Properties.html#2942" class="Bound">y</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Cubical.Algebra.Lattice.Properties.html#2944" class="Bound">z</a> <a id="2968" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="2971" href="Cubical.Algebra.Lattice.Properties.html#2940" class="Bound">x</a> <a id="2973" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="2976" href="Cubical.Algebra.Lattice.Properties.html#2942" class="Bound">y</a>
 <a id="2979" href="Cubical.Algebra.Lattice.Properties.html#2924" class="Function">∧lIsMinJoin</a> <a id="2991" class="Symbol">_</a> <a id="2993" class="Symbol">_</a> <a id="2995" class="Symbol">_</a> <a id="2997" href="Cubical.Algebra.Lattice.Properties.html#2997" class="Bound">z≤jx</a> <a id="3002" href="Cubical.Algebra.Lattice.Properties.html#3002" class="Bound">z≤jy</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Cubical.Algebra.Lattice.Properties.html#2363" class="Function">≤m→≤j</a> <a id="3015" class="Symbol">_</a> <a id="3017" class="Symbol">_</a> <a id="3019" class="Symbol">(</a><a id="3020" href="Cubical.Algebra.Semilattice.Base.html#9604" class="Function">∧lIsMin</a> <a id="3028" class="Symbol">_</a> <a id="3030" class="Symbol">_</a> <a id="3032" class="Symbol">_</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Algebra.Lattice.Properties.html#2185" class="Function">≤j→≤m</a> <a id="3041" class="Symbol">_</a> <a id="3043" class="Symbol">_</a> <a id="3045" href="Cubical.Algebra.Lattice.Properties.html#2997" class="Bound">z≤jx</a><a id="3049" class="Symbol">)</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Cubical.Algebra.Lattice.Properties.html#2185" class="Function">≤j→≤m</a> <a id="3058" class="Symbol">_</a> <a id="3060" class="Symbol">_</a> <a id="3062" href="Cubical.Algebra.Lattice.Properties.html#3002" class="Bound">z≤jy</a><a id="3066" class="Symbol">))</a>

 <a id="Order.∧≤LCancelJoin"></a><a id="3071" href="Cubical.Algebra.Lattice.Properties.html#3071" class="Function">∧≤LCancelJoin</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">∀</a> <a id="3089" href="Cubical.Algebra.Lattice.Properties.html#3089" class="Bound">x</a> <a id="3091" href="Cubical.Algebra.Lattice.Properties.html#3091" class="Bound">y</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Cubical.Algebra.Lattice.Properties.html#3089" class="Bound">x</a> <a id="3097" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="3100" href="Cubical.Algebra.Lattice.Properties.html#3091" class="Bound">y</a> <a id="3102" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="3105" href="Cubical.Algebra.Lattice.Properties.html#3091" class="Bound">y</a>
 <a id="3108" href="Cubical.Algebra.Lattice.Properties.html#3071" class="Function">∧≤LCancelJoin</a> <a id="3122" href="Cubical.Algebra.Lattice.Properties.html#3122" class="Bound">x</a> <a id="3124" href="Cubical.Algebra.Lattice.Properties.html#3124" class="Bound">y</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Cubical.Algebra.Lattice.Properties.html#2363" class="Function">≤m→≤j</a> <a id="3134" class="Symbol">_</a> <a id="3136" class="Symbol">_</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Cubical.Algebra.Semilattice.Base.html#9420" class="Function">∧≤LCancel</a> <a id="3149" href="Cubical.Algebra.Lattice.Properties.html#3122" class="Bound">x</a> <a id="3151" href="Cubical.Algebra.Lattice.Properties.html#3124" class="Bound">y</a><a id="3152" class="Symbol">)</a>

 <a id="Order.∧≤RCancelJoin"></a><a id="3156" href="Cubical.Algebra.Lattice.Properties.html#3156" class="Function">∧≤RCancelJoin</a> <a id="3170" class="Symbol">:</a> <a id="3172" class="Symbol">∀</a> <a id="3174" href="Cubical.Algebra.Lattice.Properties.html#3174" class="Bound">x</a> <a id="3176" href="Cubical.Algebra.Lattice.Properties.html#3176" class="Bound">y</a> <a id="3178" class="Symbol">→</a> <a id="3180" href="Cubical.Algebra.Lattice.Properties.html#3174" class="Bound">x</a> <a id="3182" href="Cubical.Algebra.Lattice.Base.html#2025" class="Function Operator">∧l</a> <a id="3185" href="Cubical.Algebra.Lattice.Properties.html#3176" class="Bound">y</a> <a id="3187" href="Cubical.Algebra.Lattice.Properties.html#2055" class="Function Operator">≤j</a> <a id="3190" href="Cubical.Algebra.Lattice.Properties.html#3174" class="Bound">x</a>
 <a id="3193" href="Cubical.Algebra.Lattice.Properties.html#3156" class="Function">∧≤RCancelJoin</a> <a id="3207" href="Cubical.Algebra.Lattice.Properties.html#3207" class="Bound">x</a> <a id="3209" href="Cubical.Algebra.Lattice.Properties.html#3209" class="Bound">y</a> <a id="3211" class="Symbol">=</a> <a id="3213" href="Cubical.Algebra.Lattice.Properties.html#2363" class="Function">≤m→≤j</a> <a id="3219" class="Symbol">_</a> <a id="3221" class="Symbol">_</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Cubical.Algebra.Semilattice.Base.html#9513" class="Function">∧≤RCancel</a> <a id="3234" href="Cubical.Algebra.Lattice.Properties.html#3207" class="Bound">x</a> <a id="3236" href="Cubical.Algebra.Lattice.Properties.html#3209" class="Bound">y</a><a id="3237" class="Symbol">)</a>


<a id="3241" class="Keyword">module</a> <a id="3248" href="Cubical.Algebra.Lattice.Properties.html#3248" class="Module">_</a> <a id="3250" class="Symbol">{</a><a id="3251" href="Cubical.Algebra.Lattice.Properties.html#3251" class="Bound">L</a> <a id="3253" class="Symbol">:</a> <a id="3255" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="3263" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Symbol">{</a><a id="3267" href="Cubical.Algebra.Lattice.Properties.html#3267" class="Bound">M</a> <a id="3269" class="Symbol">:</a> <a id="3271" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="3279" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a><a id="3281" class="Symbol">}</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Cubical.Algebra.Lattice.Properties.html#3284" class="Bound">φ</a> <a id="3286" href="Cubical.Algebra.Lattice.Properties.html#3286" class="Bound">ψ</a> <a id="3288" class="Symbol">:</a> <a id="3290" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="3301" href="Cubical.Algebra.Lattice.Properties.html#3251" class="Bound">L</a> <a id="3303" href="Cubical.Algebra.Lattice.Properties.html#3267" class="Bound">M</a><a id="3304" class="Symbol">)</a> <a id="3306" class="Keyword">where</a>
 <a id="3313" class="Keyword">open</a> <a id="3318" href="Cubical.Algebra.Lattice.Base.html#1895" class="Module">LatticeStr</a> <a id="3329" class="Symbol">⦃...⦄</a>
 <a id="3336" class="Keyword">open</a> <a id="3341" href="Cubical.Algebra.Lattice.Base.html#4374" class="Module">IsLatticeHom</a>
 <a id="3355" class="Keyword">private</a>
   <a id="3366" class="Keyword">instance</a>
     <a id="3380" href="Cubical.Algebra.Lattice.Properties.html#3380" class="Function">_</a> <a id="3382" class="Symbol">=</a> <a id="3384" href="Cubical.Algebra.Lattice.Properties.html#3251" class="Bound">L</a>
     <a id="3391" href="Cubical.Algebra.Lattice.Properties.html#3391" class="Function">_</a> <a id="3393" class="Symbol">=</a> <a id="3395" href="Cubical.Algebra.Lattice.Properties.html#3267" class="Bound">M</a>
     <a id="3402" href="Cubical.Algebra.Lattice.Properties.html#3402" class="Function">_</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3410" href="Cubical.Algebra.Lattice.Properties.html#3251" class="Bound">L</a>
     <a id="3417" href="Cubical.Algebra.Lattice.Properties.html#3417" class="Function">_</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3425" href="Cubical.Algebra.Lattice.Properties.html#3267" class="Bound">M</a>

 <a id="3429" href="Cubical.Algebra.Lattice.Properties.html#3429" class="Function">LatticeHom≡f</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3448" href="Cubical.Algebra.Lattice.Properties.html#3284" class="Bound">φ</a> <a id="3450" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3452" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3456" href="Cubical.Algebra.Lattice.Properties.html#3286" class="Bound">ψ</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Cubical.Algebra.Lattice.Properties.html#3284" class="Bound">φ</a> <a id="3462" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3464" href="Cubical.Algebra.Lattice.Properties.html#3286" class="Bound">ψ</a>
 <a id="3467" href="Cubical.Algebra.Lattice.Properties.html#3429" class="Function">LatticeHom≡f</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="3489" class="Symbol">λ</a> <a id="3491" href="Cubical.Algebra.Lattice.Properties.html#3491" class="Bound">f</a> <a id="3493" class="Symbol">→</a> <a id="3495" href="Cubical.Algebra.Lattice.Base.html#6120" class="Function">isPropIsLatticeHom</a> <a id="3514" class="Symbol">_</a> <a id="3516" href="Cubical.Algebra.Lattice.Properties.html#3491" class="Bound">f</a> <a id="3518" class="Symbol">_</a>



<a id="3523" class="Keyword">module</a> <a id="LatticeHoms"></a><a id="3530" href="Cubical.Algebra.Lattice.Properties.html#3530" class="Module">LatticeHoms</a> <a id="3542" class="Keyword">where</a>
  <a id="3550" class="Keyword">open</a> <a id="3555" href="Cubical.Algebra.Lattice.Base.html#4374" class="Module">IsLatticeHom</a>

  <a id="LatticeHoms.compIsLatticeHom"></a><a id="3571" href="Cubical.Algebra.Lattice.Properties.html#3571" class="Function">compIsLatticeHom</a> <a id="3588" class="Symbol">:</a> <a id="3590" class="Symbol">{</a><a id="3591" href="Cubical.Algebra.Lattice.Properties.html#3591" class="Bound">A</a> <a id="3593" class="Symbol">:</a> <a id="3595" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="3603" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="3604" class="Symbol">}</a> <a id="3606" class="Symbol">{</a><a id="3607" href="Cubical.Algebra.Lattice.Properties.html#3607" class="Bound">B</a> <a id="3609" class="Symbol">:</a> <a id="3611" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="3619" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Symbol">{</a><a id="3624" href="Cubical.Algebra.Lattice.Properties.html#3624" class="Bound">C</a> <a id="3626" class="Symbol">:</a> <a id="3628" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="3636" href="Cubical.Algebra.Lattice.Properties.html#839" class="Generalizable">ℓ&#39;&#39;</a><a id="3639" class="Symbol">}</a>
    <a id="3645" class="Symbol">{</a><a id="3646" href="Cubical.Algebra.Lattice.Properties.html#3646" class="Bound">g</a> <a id="3648" class="Symbol">:</a> <a id="3650" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3652" href="Cubical.Algebra.Lattice.Properties.html#3607" class="Bound">B</a> <a id="3654" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3660" href="Cubical.Algebra.Lattice.Properties.html#3624" class="Bound">C</a> <a id="3662" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">{</a><a id="3666" href="Cubical.Algebra.Lattice.Properties.html#3666" class="Bound">f</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3672" href="Cubical.Algebra.Lattice.Properties.html#3591" class="Bound">A</a> <a id="3674" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3680" href="Cubical.Algebra.Lattice.Properties.html#3607" class="Bound">B</a> <a id="3682" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3683" class="Symbol">}</a>
    <a id="3689" class="Symbol">→</a> <a id="3691" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Algebra.Lattice.Properties.html#3607" class="Bound">B</a> <a id="3707" class="Symbol">.</a><a id="3708" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3711" class="Symbol">)</a> <a id="3713" href="Cubical.Algebra.Lattice.Properties.html#3646" class="Bound">g</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Cubical.Algebra.Lattice.Properties.html#3624" class="Bound">C</a> <a id="3718" class="Symbol">.</a><a id="3719" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3722" class="Symbol">)</a>
    <a id="3728" class="Symbol">→</a> <a id="3730" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Cubical.Algebra.Lattice.Properties.html#3591" class="Bound">A</a> <a id="3746" class="Symbol">.</a><a id="3747" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3750" class="Symbol">)</a> <a id="3752" href="Cubical.Algebra.Lattice.Properties.html#3666" class="Bound">f</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Cubical.Algebra.Lattice.Properties.html#3607" class="Bound">B</a> <a id="3757" class="Symbol">.</a><a id="3758" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3761" class="Symbol">)</a>
    <a id="3767" class="Symbol">→</a> <a id="3769" href="Cubical.Algebra.Lattice.Base.html#4374" class="Record">IsLatticeHom</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Cubical.Algebra.Lattice.Properties.html#3591" class="Bound">A</a> <a id="3785" class="Symbol">.</a><a id="3786" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3789" class="Symbol">)</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Cubical.Algebra.Lattice.Properties.html#3646" class="Bound">g</a> <a id="3794" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3796" href="Cubical.Algebra.Lattice.Properties.html#3666" class="Bound">f</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.Algebra.Lattice.Properties.html#3624" class="Bound">C</a> <a id="3802" class="Symbol">.</a><a id="3803" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3806" class="Symbol">)</a>
  <a id="3810" href="Cubical.Algebra.Lattice.Properties.html#3571" class="Function">compIsLatticeHom</a> <a id="3827" class="Symbol">{</a><a id="3828" class="Argument">g</a> <a id="3830" class="Symbol">=</a> <a id="3832" href="Cubical.Algebra.Lattice.Properties.html#3832" class="Bound">g</a><a id="3833" class="Symbol">}</a> <a id="3835" class="Symbol">{</a><a id="3836" href="Cubical.Algebra.Lattice.Properties.html#3836" class="Bound">f</a><a id="3837" class="Symbol">}</a> <a id="3839" href="Cubical.Algebra.Lattice.Properties.html#3839" class="Bound">gh</a> <a id="3842" href="Cubical.Algebra.Lattice.Properties.html#3842" class="Bound">fh</a> <a id="3845" class="Symbol">.</a><a id="3846" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">pres0</a> <a id="3852" class="Symbol">=</a> <a id="3854" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3859" href="Cubical.Algebra.Lattice.Properties.html#3832" class="Bound">g</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Algebra.Lattice.Properties.html#3842" class="Bound">fh</a> <a id="3865" class="Symbol">.</a><a id="3866" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">pres0</a><a id="3871" class="Symbol">)</a> <a id="3873" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3875" href="Cubical.Algebra.Lattice.Properties.html#3839" class="Bound">gh</a> <a id="3878" class="Symbol">.</a><a id="3879" href="Cubical.Algebra.Lattice.Base.html#4603" class="Field">pres0</a>
  <a id="3887" href="Cubical.Algebra.Lattice.Properties.html#3571" class="Function">compIsLatticeHom</a> <a id="3904" class="Symbol">{</a><a id="3905" class="Argument">g</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="Cubical.Algebra.Lattice.Properties.html#3909" class="Bound">g</a><a id="3910" class="Symbol">}</a> <a id="3912" class="Symbol">{</a><a id="3913" href="Cubical.Algebra.Lattice.Properties.html#3913" class="Bound">f</a><a id="3914" class="Symbol">}</a> <a id="3916" href="Cubical.Algebra.Lattice.Properties.html#3916" class="Bound">gh</a> <a id="3919" href="Cubical.Algebra.Lattice.Properties.html#3919" class="Bound">fh</a> <a id="3922" class="Symbol">.</a><a id="3923" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">pres1</a> <a id="3929" class="Symbol">=</a> <a id="3931" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3936" href="Cubical.Algebra.Lattice.Properties.html#3909" class="Bound">g</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Cubical.Algebra.Lattice.Properties.html#3919" class="Bound">fh</a> <a id="3942" class="Symbol">.</a><a id="3943" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">pres1</a><a id="3948" class="Symbol">)</a> <a id="3950" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3952" href="Cubical.Algebra.Lattice.Properties.html#3916" class="Bound">gh</a> <a id="3955" class="Symbol">.</a><a id="3956" href="Cubical.Algebra.Lattice.Base.html#4629" class="Field">pres1</a>
  <a id="3964" href="Cubical.Algebra.Lattice.Properties.html#3571" class="Function">compIsLatticeHom</a> <a id="3981" class="Symbol">{</a><a id="3982" class="Argument">g</a> <a id="3984" class="Symbol">=</a> <a id="3986" href="Cubical.Algebra.Lattice.Properties.html#3986" class="Bound">g</a><a id="3987" class="Symbol">}</a> <a id="3989" class="Symbol">{</a><a id="3990" href="Cubical.Algebra.Lattice.Properties.html#3990" class="Bound">f</a><a id="3991" class="Symbol">}</a> <a id="3993" href="Cubical.Algebra.Lattice.Properties.html#3993" class="Bound">gh</a> <a id="3996" href="Cubical.Algebra.Lattice.Properties.html#3996" class="Bound">fh</a> <a id="3999" class="Symbol">.</a><a id="4000" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">pres∨l</a> <a id="4007" href="Cubical.Algebra.Lattice.Properties.html#4007" class="Bound">x</a> <a id="4009" href="Cubical.Algebra.Lattice.Properties.html#4009" class="Bound">y</a> <a id="4011" class="Symbol">=</a> <a id="4013" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4018" href="Cubical.Algebra.Lattice.Properties.html#3986" class="Bound">g</a> <a id="4020" class="Symbol">(</a><a id="4021" href="Cubical.Algebra.Lattice.Properties.html#3996" class="Bound">fh</a> <a id="4024" class="Symbol">.</a><a id="4025" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">pres∨l</a> <a id="4032" href="Cubical.Algebra.Lattice.Properties.html#4007" class="Bound">x</a> <a id="4034" href="Cubical.Algebra.Lattice.Properties.html#4009" class="Bound">y</a><a id="4035" class="Symbol">)</a> <a id="4037" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4039" href="Cubical.Algebra.Lattice.Properties.html#3993" class="Bound">gh</a> <a id="4042" class="Symbol">.</a><a id="4043" href="Cubical.Algebra.Lattice.Base.html#4655" class="Field">pres∨l</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Cubical.Algebra.Lattice.Properties.html#3990" class="Bound">f</a> <a id="4053" href="Cubical.Algebra.Lattice.Properties.html#4007" class="Bound">x</a><a id="4054" class="Symbol">)</a> <a id="4056" class="Symbol">(</a><a id="4057" href="Cubical.Algebra.Lattice.Properties.html#3990" class="Bound">f</a> <a id="4059" href="Cubical.Algebra.Lattice.Properties.html#4009" class="Bound">y</a><a id="4060" class="Symbol">)</a>
  <a id="4064" href="Cubical.Algebra.Lattice.Properties.html#3571" class="Function">compIsLatticeHom</a> <a id="4081" class="Symbol">{</a><a id="4082" class="Argument">g</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Cubical.Algebra.Lattice.Properties.html#4086" class="Bound">g</a><a id="4087" class="Symbol">}</a> <a id="4089" class="Symbol">{</a><a id="4090" href="Cubical.Algebra.Lattice.Properties.html#4090" class="Bound">f</a><a id="4091" class="Symbol">}</a> <a id="4093" href="Cubical.Algebra.Lattice.Properties.html#4093" class="Bound">gh</a> <a id="4096" href="Cubical.Algebra.Lattice.Properties.html#4096" class="Bound">fh</a> <a id="4099" class="Symbol">.</a><a id="4100" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">pres∧l</a> <a id="4107" href="Cubical.Algebra.Lattice.Properties.html#4107" class="Bound">x</a> <a id="4109" href="Cubical.Algebra.Lattice.Properties.html#4109" class="Bound">y</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4118" href="Cubical.Algebra.Lattice.Properties.html#4086" class="Bound">g</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Cubical.Algebra.Lattice.Properties.html#4096" class="Bound">fh</a> <a id="4124" class="Symbol">.</a><a id="4125" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">pres∧l</a> <a id="4132" href="Cubical.Algebra.Lattice.Properties.html#4107" class="Bound">x</a> <a id="4134" href="Cubical.Algebra.Lattice.Properties.html#4109" class="Bound">y</a><a id="4135" class="Symbol">)</a> <a id="4137" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4139" href="Cubical.Algebra.Lattice.Properties.html#4093" class="Bound">gh</a> <a id="4142" class="Symbol">.</a><a id="4143" href="Cubical.Algebra.Lattice.Base.html#4708" class="Field">pres∧l</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Algebra.Lattice.Properties.html#4090" class="Bound">f</a> <a id="4153" href="Cubical.Algebra.Lattice.Properties.html#4107" class="Bound">x</a><a id="4154" class="Symbol">)</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.Algebra.Lattice.Properties.html#4090" class="Bound">f</a> <a id="4159" href="Cubical.Algebra.Lattice.Properties.html#4109" class="Bound">y</a><a id="4160" class="Symbol">)</a>


  <a id="LatticeHoms.compLatticeHom"></a><a id="4166" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="4181" class="Symbol">:</a> <a id="4183" class="Symbol">{</a><a id="4184" href="Cubical.Algebra.Lattice.Properties.html#4184" class="Bound">L</a> <a id="4186" class="Symbol">:</a> <a id="4188" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4196" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="4197" class="Symbol">}</a> <a id="4199" class="Symbol">{</a><a id="4200" href="Cubical.Algebra.Lattice.Properties.html#4200" class="Bound">M</a> <a id="4202" class="Symbol">:</a> <a id="4204" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4212" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a><a id="4214" class="Symbol">}</a> <a id="4216" class="Symbol">{</a><a id="4217" href="Cubical.Algebra.Lattice.Properties.html#4217" class="Bound">N</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4229" href="Cubical.Algebra.Lattice.Properties.html#839" class="Generalizable">ℓ&#39;&#39;</a><a id="4232" class="Symbol">}</a>
              <a id="4248" class="Symbol">→</a> <a id="4250" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4261" href="Cubical.Algebra.Lattice.Properties.html#4184" class="Bound">L</a> <a id="4263" href="Cubical.Algebra.Lattice.Properties.html#4200" class="Bound">M</a> <a id="4265" class="Symbol">→</a> <a id="4267" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4278" href="Cubical.Algebra.Lattice.Properties.html#4200" class="Bound">M</a> <a id="4280" href="Cubical.Algebra.Lattice.Properties.html#4217" class="Bound">N</a> <a id="4282" class="Symbol">→</a> <a id="4284" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4295" href="Cubical.Algebra.Lattice.Properties.html#4184" class="Bound">L</a> <a id="4297" href="Cubical.Algebra.Lattice.Properties.html#4217" class="Bound">N</a>
  <a id="4301" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="4321" href="Cubical.Algebra.Lattice.Properties.html#4321" class="Bound">f</a> <a id="4323" href="Cubical.Algebra.Lattice.Properties.html#4323" class="Bound">g</a><a id="4324" class="Symbol">)</a> <a id="4326" href="Cubical.Algebra.Lattice.Properties.html#4326" class="Bound">x</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="Cubical.Algebra.Lattice.Properties.html#4323" class="Bound">g</a> <a id="4332" class="Symbol">.</a><a id="4333" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Cubical.Algebra.Lattice.Properties.html#4321" class="Bound">f</a> <a id="4340" class="Symbol">.</a><a id="4341" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4345" href="Cubical.Algebra.Lattice.Properties.html#4326" class="Bound">x</a><a id="4346" class="Symbol">)</a>
  <a id="4350" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="4370" href="Cubical.Algebra.Lattice.Properties.html#4370" class="Bound">f</a> <a id="4372" href="Cubical.Algebra.Lattice.Properties.html#4372" class="Bound">g</a><a id="4373" class="Symbol">)</a> <a id="4375" class="Symbol">=</a> <a id="4377" href="Cubical.Algebra.Lattice.Properties.html#3571" class="Function">compIsLatticeHom</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Cubical.Algebra.Lattice.Properties.html#4372" class="Bound">g</a> <a id="4397" class="Symbol">.</a><a id="4398" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4401" class="Symbol">)</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Algebra.Lattice.Properties.html#4370" class="Bound">f</a> <a id="4406" class="Symbol">.</a><a id="4407" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4410" class="Symbol">)</a>

  <a id="LatticeHoms._∘l_"></a><a id="4415" href="Cubical.Algebra.Lattice.Properties.html#4415" class="Function Operator">_∘l_</a> <a id="4420" class="Symbol">:</a> <a id="4422" class="Symbol">{</a><a id="4423" href="Cubical.Algebra.Lattice.Properties.html#4423" class="Bound">L</a> <a id="4425" class="Symbol">:</a> <a id="4427" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4435" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Cubical.Algebra.Lattice.Properties.html#4439" class="Bound">M</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4451" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a><a id="4453" class="Symbol">}</a> <a id="4455" class="Symbol">{</a><a id="4456" href="Cubical.Algebra.Lattice.Properties.html#4456" class="Bound">N</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4468" href="Cubical.Algebra.Lattice.Properties.html#839" class="Generalizable">ℓ&#39;&#39;</a><a id="4471" class="Symbol">}</a> <a id="4473" class="Symbol">→</a> <a id="4475" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4486" href="Cubical.Algebra.Lattice.Properties.html#4439" class="Bound">M</a> <a id="4488" href="Cubical.Algebra.Lattice.Properties.html#4456" class="Bound">N</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4503" href="Cubical.Algebra.Lattice.Properties.html#4423" class="Bound">L</a> <a id="4505" href="Cubical.Algebra.Lattice.Properties.html#4439" class="Bound">M</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4520" href="Cubical.Algebra.Lattice.Properties.html#4423" class="Bound">L</a> <a id="4522" href="Cubical.Algebra.Lattice.Properties.html#4456" class="Bound">N</a>
  <a id="4526" href="Cubical.Algebra.Lattice.Properties.html#4415" class="Function Operator">_∘l_</a> <a id="4531" class="Symbol">=</a> <a id="4533" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="4538" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a>

  <a id="LatticeHoms.compIdLatticeHom"></a><a id="4556" href="Cubical.Algebra.Lattice.Properties.html#4556" class="Function">compIdLatticeHom</a> <a id="4573" class="Symbol">:</a> <a id="4575" class="Symbol">{</a><a id="4576" href="Cubical.Algebra.Lattice.Properties.html#4576" class="Bound">L</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4588" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="4589" class="Symbol">}</a> <a id="4591" class="Symbol">{</a><a id="4592" href="Cubical.Algebra.Lattice.Properties.html#4592" class="Bound">M</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4604" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a><a id="4606" class="Symbol">}</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Cubical.Algebra.Lattice.Properties.html#4609" class="Bound">φ</a> <a id="4611" class="Symbol">:</a> <a id="4613" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4624" href="Cubical.Algebra.Lattice.Properties.html#4576" class="Bound">L</a> <a id="4626" href="Cubical.Algebra.Lattice.Properties.html#4592" class="Bound">M</a><a id="4627" class="Symbol">)</a> <a id="4629" class="Symbol">→</a> <a id="4631" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="4646" class="Symbol">(</a><a id="4647" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="4660" href="Cubical.Algebra.Lattice.Properties.html#4576" class="Bound">L</a><a id="4661" class="Symbol">)</a> <a id="4663" href="Cubical.Algebra.Lattice.Properties.html#4609" class="Bound">φ</a> <a id="4665" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4667" href="Cubical.Algebra.Lattice.Properties.html#4609" class="Bound">φ</a>
  <a id="4671" href="Cubical.Algebra.Lattice.Properties.html#4556" class="Function">compIdLatticeHom</a> <a id="4688" href="Cubical.Algebra.Lattice.Properties.html#4688" class="Bound">φ</a> <a id="4690" class="Symbol">=</a> <a id="4692" href="Cubical.Algebra.Lattice.Properties.html#3429" class="Function">LatticeHom≡f</a> <a id="4705" class="Symbol">_</a> <a id="4707" class="Symbol">_</a> <a id="4709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="LatticeHoms.idCompLatticeHom"></a><a id="4717" href="Cubical.Algebra.Lattice.Properties.html#4717" class="Function">idCompLatticeHom</a> <a id="4734" class="Symbol">:</a> <a id="4736" class="Symbol">{</a><a id="4737" href="Cubical.Algebra.Lattice.Properties.html#4737" class="Bound">L</a> <a id="4739" class="Symbol">:</a> <a id="4741" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4749" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="4750" class="Symbol">}</a> <a id="4752" class="Symbol">{</a><a id="4753" href="Cubical.Algebra.Lattice.Properties.html#4753" class="Bound">M</a> <a id="4755" class="Symbol">:</a> <a id="4757" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4765" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a><a id="4767" class="Symbol">}</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Cubical.Algebra.Lattice.Properties.html#4770" class="Bound">φ</a> <a id="4772" class="Symbol">:</a> <a id="4774" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="4785" href="Cubical.Algebra.Lattice.Properties.html#4737" class="Bound">L</a> <a id="4787" href="Cubical.Algebra.Lattice.Properties.html#4753" class="Bound">M</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">→</a> <a id="4792" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="4807" href="Cubical.Algebra.Lattice.Properties.html#4770" class="Bound">φ</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Cubical.Algebra.Lattice.Base.html#4989" class="Function">idLatticeHom</a> <a id="4823" href="Cubical.Algebra.Lattice.Properties.html#4753" class="Bound">M</a><a id="4824" class="Symbol">)</a> <a id="4826" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4828" href="Cubical.Algebra.Lattice.Properties.html#4770" class="Bound">φ</a>
  <a id="4832" href="Cubical.Algebra.Lattice.Properties.html#4717" class="Function">idCompLatticeHom</a> <a id="4849" href="Cubical.Algebra.Lattice.Properties.html#4849" class="Bound">φ</a> <a id="4851" class="Symbol">=</a> <a id="4853" href="Cubical.Algebra.Lattice.Properties.html#3429" class="Function">LatticeHom≡f</a> <a id="4866" class="Symbol">_</a> <a id="4868" class="Symbol">_</a> <a id="4870" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="LatticeHoms.compAssocLatticeHom"></a><a id="4878" href="Cubical.Algebra.Lattice.Properties.html#4878" class="Function">compAssocLatticeHom</a> <a id="4898" class="Symbol">:</a> <a id="4900" class="Symbol">{</a><a id="4901" href="Cubical.Algebra.Lattice.Properties.html#4901" class="Bound">L</a> <a id="4903" class="Symbol">:</a> <a id="4905" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4913" href="Cubical.Algebra.Lattice.Properties.html#834" class="Generalizable">ℓ</a><a id="4914" class="Symbol">}</a> <a id="4916" class="Symbol">{</a><a id="4917" href="Cubical.Algebra.Lattice.Properties.html#4917" class="Bound">M</a> <a id="4919" class="Symbol">:</a> <a id="4921" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4929" href="Cubical.Algebra.Lattice.Properties.html#836" class="Generalizable">ℓ&#39;</a><a id="4931" class="Symbol">}</a> <a id="4933" class="Symbol">{</a><a id="4934" href="Cubical.Algebra.Lattice.Properties.html#4934" class="Bound">N</a> <a id="4936" class="Symbol">:</a> <a id="4938" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4946" href="Cubical.Algebra.Lattice.Properties.html#839" class="Generalizable">ℓ&#39;&#39;</a><a id="4949" class="Symbol">}</a> <a id="4951" class="Symbol">{</a><a id="4952" href="Cubical.Algebra.Lattice.Properties.html#4952" class="Bound">U</a> <a id="4954" class="Symbol">:</a> <a id="4956" href="Cubical.Algebra.Lattice.Base.html#2152" class="Function">Lattice</a> <a id="4964" href="Cubical.Algebra.Lattice.Properties.html#843" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="4968" class="Symbol">}</a>
                   <a id="4989" class="Symbol">→</a> <a id="4991" class="Symbol">(</a><a id="4992" href="Cubical.Algebra.Lattice.Properties.html#4992" class="Bound">φ</a> <a id="4994" class="Symbol">:</a> <a id="4996" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="5007" href="Cubical.Algebra.Lattice.Properties.html#4901" class="Bound">L</a> <a id="5009" href="Cubical.Algebra.Lattice.Properties.html#4917" class="Bound">M</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Algebra.Lattice.Properties.html#5013" class="Bound">ψ</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="5028" href="Cubical.Algebra.Lattice.Properties.html#4917" class="Bound">M</a> <a id="5030" href="Cubical.Algebra.Lattice.Properties.html#4934" class="Bound">N</a><a id="5031" class="Symbol">)</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Cubical.Algebra.Lattice.Properties.html#5034" class="Bound">χ</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Cubical.Algebra.Lattice.Base.html#4847" class="Function">LatticeHom</a> <a id="5049" href="Cubical.Algebra.Lattice.Properties.html#4934" class="Bound">N</a> <a id="5051" href="Cubical.Algebra.Lattice.Properties.html#4952" class="Bound">U</a><a id="5052" class="Symbol">)</a>
                   <a id="5073" class="Symbol">→</a> <a id="5075" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="5106" href="Cubical.Algebra.Lattice.Properties.html#4992" class="Bound">φ</a> <a id="5108" href="Cubical.Algebra.Lattice.Properties.html#5013" class="Bound">ψ</a><a id="5109" class="Symbol">)</a> <a id="5111" href="Cubical.Algebra.Lattice.Properties.html#5034" class="Bound">χ</a> <a id="5113" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5115" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="5130" href="Cubical.Algebra.Lattice.Properties.html#4992" class="Bound">φ</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Algebra.Lattice.Properties.html#4166" class="Function">compLatticeHom</a> <a id="5148" href="Cubical.Algebra.Lattice.Properties.html#5013" class="Bound">ψ</a> <a id="5150" href="Cubical.Algebra.Lattice.Properties.html#5034" class="Bound">χ</a><a id="5151" class="Symbol">)</a>
  <a id="5155" href="Cubical.Algebra.Lattice.Properties.html#4878" class="Function">compAssocLatticeHom</a> <a id="5175" class="Symbol">_</a> <a id="5177" class="Symbol">_</a> <a id="5179" class="Symbol">_</a> <a id="5181" class="Symbol">=</a> <a id="5183" href="Cubical.Algebra.Lattice.Properties.html#3429" class="Function">LatticeHom≡f</a> <a id="5196" class="Symbol">_</a> <a id="5198" class="Symbol">_</a> <a id="5200" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Lattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Lattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Lattice.html" class="Module">Cubical.Algebra.Lattice</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Algebra.Lattice.Base.html" class="Module">Cubical.Algebra.Lattice.Base</a> <a id="80" class="Keyword">public</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Algebra.Lattice.Properties.html" class="Module">Cubical.Algebra.Lattice.Properties</a> <a id="134" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Monoid.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Monoid.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Monoid.Base.html" class="Module">Cubical.Algebra.Monoid.Base</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="504" class="Keyword">open</a> <a id="509" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="514" class="Keyword">private</a>
  <a id="524" class="Keyword">variable</a>
    <a id="537" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="539" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="551" class="Keyword">record</a> <a id="IsMonoid"></a><a id="558" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="567" class="Symbol">{</a><a id="568" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a> <a id="570" class="Symbol">:</a> <a id="572" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="577" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="578" class="Symbol">}</a> <a id="580" class="Symbol">(</a><a id="581" href="Cubical.Algebra.Monoid.Base.html#581" class="Bound">ε</a> <a id="583" class="Symbol">:</a> <a id="585" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="586" class="Symbol">)</a> <a id="588" class="Symbol">(</a><a id="589" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">_·_</a> <a id="593" class="Symbol">:</a> <a id="595" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a> <a id="597" class="Symbol">→</a> <a id="599" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a> <a id="601" class="Symbol">→</a> <a id="603" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="604" class="Symbol">)</a> <a id="606" class="Symbol">:</a> <a id="608" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="613" href="Cubical.Algebra.Monoid.Base.html#577" class="Bound">ℓ</a> <a id="615" class="Keyword">where</a>
  <a id="623" class="Keyword">constructor</a> <a id="ismonoid"></a><a id="635" href="Cubical.Algebra.Monoid.Base.html#635" class="InductiveConstructor">ismonoid</a>

  <a id="647" class="Keyword">field</a>
    <a id="IsMonoid.isSemigroup"></a><a id="657" href="Cubical.Algebra.Monoid.Base.html#657" class="Field">isSemigroup</a> <a id="669" class="Symbol">:</a> <a id="671" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="683" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">_·_</a>
    <a id="IsMonoid.·IdR"></a><a id="691" href="Cubical.Algebra.Monoid.Base.html#691" class="Field">·IdR</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">(</a><a id="699" href="Cubical.Algebra.Monoid.Base.html#699" class="Bound">x</a> <a id="701" class="Symbol">:</a> <a id="703" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Algebra.Monoid.Base.html#699" class="Bound">x</a> <a id="710" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">·</a> <a id="712" href="Cubical.Algebra.Monoid.Base.html#581" class="Bound">ε</a> <a id="714" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="716" href="Cubical.Algebra.Monoid.Base.html#699" class="Bound">x</a>
    <a id="IsMonoid.·IdL"></a><a id="722" href="Cubical.Algebra.Monoid.Base.html#722" class="Field">·IdL</a> <a id="727" class="Symbol">:</a> <a id="729" class="Symbol">(</a><a id="730" href="Cubical.Algebra.Monoid.Base.html#730" class="Bound">x</a> <a id="732" class="Symbol">:</a> <a id="734" href="Cubical.Algebra.Monoid.Base.html#568" class="Bound">A</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">→</a> <a id="739" href="Cubical.Algebra.Monoid.Base.html#581" class="Bound">ε</a> <a id="741" href="Cubical.Algebra.Monoid.Base.html#589" class="Bound Operator">·</a> <a id="743" href="Cubical.Algebra.Monoid.Base.html#730" class="Bound">x</a> <a id="745" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="747" href="Cubical.Algebra.Monoid.Base.html#730" class="Bound">x</a>

  <a id="752" class="Keyword">open</a> <a id="757" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a> <a id="769" href="Cubical.Algebra.Monoid.Base.html#657" class="Field">isSemigroup</a> <a id="781" class="Keyword">public</a>

<a id="789" class="Keyword">unquoteDecl</a> <a id="IsMonoidIsoΣ"></a><a id="801" href="Cubical.Algebra.Monoid.Base.html#801" class="Function">IsMonoidIsoΣ</a> <a id="814" class="Symbol">=</a> <a id="816" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="834" href="Cubical.Algebra.Monoid.Base.html#801" class="Function">IsMonoidIsoΣ</a> <a id="847" class="Symbol">(</a><a id="848" class="Keyword">quote</a> <a id="854" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a><a id="862" class="Symbol">)</a>

<a id="865" class="Keyword">record</a> <a id="MonoidStr"></a><a id="872" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a> <a id="885" class="Symbol">:</a> <a id="887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="892" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">:</a> <a id="897" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="902" href="Cubical.Algebra.Monoid.Base.html#892" class="Bound">ℓ</a> <a id="904" class="Keyword">where</a>
  <a id="912" class="Keyword">constructor</a> <a id="monoidstr"></a><a id="924" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a>

  <a id="937" class="Keyword">field</a>
    <a id="MonoidStr.ε"></a><a id="947" href="Cubical.Algebra.Monoid.Base.html#947" class="Field">ε</a>        <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a>
    <a id="MonoidStr._·_"></a><a id="964" href="Cubical.Algebra.Monoid.Base.html#964" class="Field Operator">_·_</a>      <a id="973" class="Symbol">:</a> <a id="975" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a> <a id="977" class="Symbol">→</a> <a id="979" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a> <a id="981" class="Symbol">→</a> <a id="983" href="Cubical.Algebra.Monoid.Base.html#883" class="Bound">A</a>
    <a id="MonoidStr.isMonoid"></a><a id="989" href="Cubical.Algebra.Monoid.Base.html#989" class="Field">isMonoid</a> <a id="998" class="Symbol">:</a> <a id="1000" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="1009" href="Cubical.Algebra.Monoid.Base.html#947" class="Field">ε</a> <a id="1011" href="Cubical.Algebra.Monoid.Base.html#964" class="Field Operator">_·_</a>

  <a id="1018" class="Keyword">infixl</a> <a id="1025" class="Number">7</a> <a id="1027" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">_·_</a>

  <a id="1034" class="Keyword">open</a> <a id="1039" href="Cubical.Algebra.Monoid.Base.html#558" class="Module">IsMonoid</a> <a id="1048" href="Cubical.Algebra.Monoid.Base.html#989" class="Field">isMonoid</a> <a id="1057" class="Keyword">public</a>

<a id="Monoid"></a><a id="1065" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="1072" class="Symbol">:</a> <a id="1074" class="Symbol">∀</a> <a id="1076" href="Cubical.Algebra.Monoid.Base.html#1076" class="Bound">ℓ</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1092" href="Cubical.Algebra.Monoid.Base.html#1076" class="Bound">ℓ</a><a id="1093" class="Symbol">)</a>
<a id="1095" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="1102" href="Cubical.Algebra.Monoid.Base.html#1102" class="Bound">ℓ</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1118" href="Cubical.Algebra.Monoid.Base.html#1102" class="Bound">ℓ</a> <a id="1120" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a>

<a id="monoid"></a><a id="1131" href="Cubical.Algebra.Monoid.Base.html#1131" class="Function">monoid</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1150" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Algebra.Monoid.Base.html#1154" class="Bound">ε</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a><a id="1159" class="Symbol">)</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Algebra.Monoid.Base.html#1162" class="Bound Operator">_·_</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Algebra.Monoid.Base.html#1141" class="Bound">A</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Algebra.Monoid.Base.html#1180" class="Bound">h</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="1193" href="Cubical.Algebra.Monoid.Base.html#1154" class="Bound">ε</a> <a id="1195" href="Cubical.Algebra.Monoid.Base.html#1162" class="Bound Operator">_·_</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="1209" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a>
<a id="1211" href="Cubical.Algebra.Monoid.Base.html#1131" class="Function">monoid</a> <a id="1218" href="Cubical.Algebra.Monoid.Base.html#1218" class="Bound">A</a> <a id="1220" href="Cubical.Algebra.Monoid.Base.html#1220" class="Bound">ε</a> <a id="1222" href="Cubical.Algebra.Monoid.Base.html#1222" class="Bound Operator">_·_</a> <a id="1226" href="Cubical.Algebra.Monoid.Base.html#1226" class="Bound">h</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Cubical.Algebra.Monoid.Base.html#1218" class="Bound">A</a> <a id="1232" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1234" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="1244" href="Cubical.Algebra.Monoid.Base.html#1220" class="Bound">ε</a> <a id="1246" href="Cubical.Algebra.Monoid.Base.html#1222" class="Bound Operator">_·_</a> <a id="1250" href="Cubical.Algebra.Monoid.Base.html#1226" class="Bound">h</a>

<a id="1253" class="Comment">-- Easier to use constructors</a>

<a id="makeIsMonoid"></a><a id="1284" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1297" class="Symbol">:</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1309" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="1310" class="Symbol">}</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">{</a><a id="1321" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">_·_</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1336" class="Symbol">}</a>
               <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Algebra.Monoid.Base.html#1354" class="Bound">is-setM</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1370" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1371" class="Symbol">)</a>
               <a id="1388" class="Symbol">(</a><a id="1389" href="Cubical.Algebra.Monoid.Base.html#1389" class="Bound">·Assoc</a> <a id="1396" class="Symbol">:</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Cubical.Algebra.Monoid.Base.html#1399" class="Bound">x</a> <a id="1401" href="Cubical.Algebra.Monoid.Base.html#1401" class="Bound">y</a> <a id="1403" href="Cubical.Algebra.Monoid.Base.html#1403" class="Bound">z</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Cubical.Algebra.Monoid.Base.html#1399" class="Bound">x</a> <a id="1414" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Cubical.Algebra.Monoid.Base.html#1401" class="Bound">y</a> <a id="1419" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1421" href="Cubical.Algebra.Monoid.Base.html#1403" class="Bound">z</a><a id="1422" class="Symbol">)</a> <a id="1424" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Cubical.Algebra.Monoid.Base.html#1399" class="Bound">x</a> <a id="1429" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1431" href="Cubical.Algebra.Monoid.Base.html#1401" class="Bound">y</a><a id="1432" class="Symbol">)</a> <a id="1434" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1436" href="Cubical.Algebra.Monoid.Base.html#1403" class="Bound">z</a><a id="1437" class="Symbol">)</a>
               <a id="1454" class="Symbol">(</a><a id="1455" href="Cubical.Algebra.Monoid.Base.html#1455" class="Bound">·IdR</a> <a id="1460" class="Symbol">:</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Algebra.Monoid.Base.html#1463" class="Bound">x</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="Cubical.Algebra.Monoid.Base.html#1463" class="Bound">x</a> <a id="1474" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1476" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1480" href="Cubical.Algebra.Monoid.Base.html#1463" class="Bound">x</a><a id="1481" class="Symbol">)</a>
               <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Algebra.Monoid.Base.html#1499" class="Bound">·IdL</a> <a id="1504" class="Symbol">:</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Algebra.Monoid.Base.html#1507" class="Bound">x</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Cubical.Algebra.Monoid.Base.html#1300" class="Bound">M</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1518" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">·</a> <a id="1520" href="Cubical.Algebra.Monoid.Base.html#1507" class="Bound">x</a> <a id="1522" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1524" href="Cubical.Algebra.Monoid.Base.html#1507" class="Bound">x</a><a id="1525" class="Symbol">)</a>
             <a id="1540" class="Symbol">→</a> <a id="1542" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="1551" href="Cubical.Algebra.Monoid.Base.html#1313" class="Bound">ε</a> <a id="1553" href="Cubical.Algebra.Monoid.Base.html#1321" class="Bound Operator">_·_</a>
<a id="1557" href="Cubical.Algebra.Monoid.Base.html#657" class="Field">IsMonoid.isSemigroup</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1592" href="Cubical.Algebra.Monoid.Base.html#1592" class="Bound">is-setM</a> <a id="1600" href="Cubical.Algebra.Monoid.Base.html#1600" class="Bound">·Assoc</a> <a id="1607" href="Cubical.Algebra.Monoid.Base.html#1607" class="Bound">·IdR</a> <a id="1612" href="Cubical.Algebra.Monoid.Base.html#1612" class="Bound">·IdL</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Cubical.Algebra.Semigroup.Base.html#962" class="InductiveConstructor">issemigroup</a> <a id="1632" href="Cubical.Algebra.Monoid.Base.html#1592" class="Bound">is-setM</a> <a id="1640" href="Cubical.Algebra.Monoid.Base.html#1600" class="Bound">·Assoc</a>
<a id="1647" href="Cubical.Algebra.Monoid.Base.html#691" class="Field">IsMonoid.·IdR</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1675" href="Cubical.Algebra.Monoid.Base.html#1675" class="Bound">is-setM</a> <a id="1683" href="Cubical.Algebra.Monoid.Base.html#1683" class="Bound">·Assoc</a> <a id="1690" href="Cubical.Algebra.Monoid.Base.html#1690" class="Bound">·IdR</a> <a id="1695" href="Cubical.Algebra.Monoid.Base.html#1695" class="Bound">·IdL</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">=</a> <a id="1703" href="Cubical.Algebra.Monoid.Base.html#1690" class="Bound">·IdR</a>
<a id="1708" href="Cubical.Algebra.Monoid.Base.html#722" class="Field">IsMonoid.·IdL</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="1736" href="Cubical.Algebra.Monoid.Base.html#1736" class="Bound">is-setM</a> <a id="1744" href="Cubical.Algebra.Monoid.Base.html#1744" class="Bound">·Assoc</a> <a id="1751" href="Cubical.Algebra.Monoid.Base.html#1751" class="Bound">·IdR</a> <a id="1756" href="Cubical.Algebra.Monoid.Base.html#1756" class="Bound">·IdL</a><a id="1760" class="Symbol">)</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Cubical.Algebra.Monoid.Base.html#1756" class="Bound">·IdL</a>

<a id="makeMonoid"></a><a id="1770" href="Cubical.Algebra.Monoid.Base.html#1770" class="Function">makeMonoid</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">{</a><a id="1784" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1793" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="1794" class="Symbol">}</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Algebra.Monoid.Base.html#1797" class="Bound">ε</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">_·_</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1820" class="Symbol">)</a>
             <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Algebra.Monoid.Base.html#1836" class="Bound">is-setM</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1852" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1853" class="Symbol">)</a>
             <a id="1868" class="Symbol">(</a><a id="1869" href="Cubical.Algebra.Monoid.Base.html#1869" class="Bound">·Assoc</a> <a id="1876" class="Symbol">:</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Cubical.Algebra.Monoid.Base.html#1879" class="Bound">x</a> <a id="1881" href="Cubical.Algebra.Monoid.Base.html#1881" class="Bound">y</a> <a id="1883" href="Cubical.Algebra.Monoid.Base.html#1883" class="Bound">z</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Cubical.Algebra.Monoid.Base.html#1879" class="Bound">x</a> <a id="1894" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Cubical.Algebra.Monoid.Base.html#1881" class="Bound">y</a> <a id="1899" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1901" href="Cubical.Algebra.Monoid.Base.html#1883" class="Bound">z</a><a id="1902" class="Symbol">)</a> <a id="1904" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Cubical.Algebra.Monoid.Base.html#1879" class="Bound">x</a> <a id="1909" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1911" href="Cubical.Algebra.Monoid.Base.html#1881" class="Bound">y</a><a id="1912" class="Symbol">)</a> <a id="1914" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1916" href="Cubical.Algebra.Monoid.Base.html#1883" class="Bound">z</a><a id="1917" class="Symbol">)</a>
             <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Algebra.Monoid.Base.html#1933" class="Bound">·IdR</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Algebra.Monoid.Base.html#1941" class="Bound">x</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Cubical.Algebra.Monoid.Base.html#1941" class="Bound">x</a> <a id="1952" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1954" href="Cubical.Algebra.Monoid.Base.html#1797" class="Bound">ε</a> <a id="1956" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1958" href="Cubical.Algebra.Monoid.Base.html#1941" class="Bound">x</a><a id="1959" class="Symbol">)</a>
             <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Algebra.Monoid.Base.html#1975" class="Bound">·IdL</a> <a id="1980" class="Symbol">:</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Cubical.Algebra.Monoid.Base.html#1983" class="Bound">x</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Cubical.Algebra.Monoid.Base.html#1784" class="Bound">M</a><a id="1988" class="Symbol">)</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Cubical.Algebra.Monoid.Base.html#1797" class="Bound">ε</a> <a id="1994" href="Cubical.Algebra.Monoid.Base.html#1805" class="Bound Operator">·</a> <a id="1996" href="Cubical.Algebra.Monoid.Base.html#1983" class="Bound">x</a> <a id="1998" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2000" href="Cubical.Algebra.Monoid.Base.html#1983" class="Bound">x</a><a id="2001" class="Symbol">)</a>
           <a id="2014" class="Symbol">→</a> <a id="2016" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2023" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a>
<a id="2025" href="Cubical.Algebra.Monoid.Base.html#1770" class="Function">makeMonoid</a> <a id="2036" href="Cubical.Algebra.Monoid.Base.html#2036" class="Bound">ε</a> <a id="2038" href="Cubical.Algebra.Monoid.Base.html#2038" class="Bound Operator">_·_</a> <a id="2042" href="Cubical.Algebra.Monoid.Base.html#2042" class="Bound">is-setM</a> <a id="2050" href="Cubical.Algebra.Monoid.Base.html#2050" class="Bound">·Assoc</a> <a id="2057" href="Cubical.Algebra.Monoid.Base.html#2057" class="Bound">·IdR</a> <a id="2062" href="Cubical.Algebra.Monoid.Base.html#2062" class="Bound">·IdL</a> <a id="2067" class="Symbol">=</a>
  <a id="2071" href="Cubical.Algebra.Monoid.Base.html#1131" class="Function">monoid</a> <a id="2078" class="Symbol">_</a> <a id="2080" href="Cubical.Algebra.Monoid.Base.html#2036" class="Bound">ε</a> <a id="2082" href="Cubical.Algebra.Monoid.Base.html#2038" class="Bound Operator">_·_</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Cubical.Algebra.Monoid.Base.html#1284" class="Function">makeIsMonoid</a> <a id="2100" href="Cubical.Algebra.Monoid.Base.html#2042" class="Bound">is-setM</a> <a id="2108" href="Cubical.Algebra.Monoid.Base.html#2050" class="Bound">·Assoc</a> <a id="2115" href="Cubical.Algebra.Monoid.Base.html#2057" class="Bound">·IdR</a> <a id="2120" href="Cubical.Algebra.Monoid.Base.html#2062" class="Bound">·IdL</a><a id="2124" class="Symbol">)</a>

<a id="2127" class="Keyword">record</a> <a id="IsMonoidHom"></a><a id="2134" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2146" class="Symbol">{</a><a id="2147" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2156" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">{</a><a id="2160" href="Cubical.Algebra.Monoid.Base.html#2160" class="Bound">B</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2169" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2171" class="Symbol">}</a>
  <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Algebra.Monoid.Base.html#2176" class="Bound">M</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2190" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a><a id="2191" class="Symbol">)</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="Cubical.Algebra.Monoid.Base.html#2160" class="Bound">B</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Algebra.Monoid.Base.html#2206" class="Bound">N</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2220" href="Cubical.Algebra.Monoid.Base.html#2160" class="Bound">B</a><a id="2221" class="Symbol">)</a>
  <a id="2225" class="Symbol">:</a> <a id="2227" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2239" href="Cubical.Algebra.Monoid.Base.html#2156" class="Bound">ℓ</a> <a id="2241" href="Cubical.Algebra.Monoid.Base.html#2169" class="Bound">ℓ&#39;</a><a id="2243" class="Symbol">)</a>
  <a id="2247" class="Keyword">where</a>

  <a id="2256" class="Keyword">constructor</a> <a id="monoidequiv"></a><a id="2268" href="Cubical.Algebra.Monoid.Base.html#2268" class="InductiveConstructor">monoidequiv</a>

  <a id="2283" class="Comment">-- Shorter qualified names</a>
  <a id="2312" class="Keyword">private</a>
    <a id="2324" class="Keyword">module</a> <a id="IsMonoidHom.M"></a><a id="2331" href="Cubical.Algebra.Monoid.Base.html#2331" class="Module">M</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="2345" href="Cubical.Algebra.Monoid.Base.html#2176" class="Bound">M</a>
    <a id="2351" class="Keyword">module</a> <a id="IsMonoidHom.N"></a><a id="2358" href="Cubical.Algebra.Monoid.Base.html#2358" class="Module">N</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="2372" href="Cubical.Algebra.Monoid.Base.html#2206" class="Bound">N</a>

  <a id="2377" class="Keyword">field</a>
    <a id="IsMonoidHom.presε"></a><a id="2387" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">presε</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2397" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">M.ε</a> <a id="2401" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2403" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">N.ε</a>
    <a id="IsMonoidHom.pres·"></a><a id="2411" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">pres·</a> <a id="2417" class="Symbol">:</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Cubical.Algebra.Monoid.Base.html#2420" class="Bound">x</a> <a id="2422" href="Cubical.Algebra.Monoid.Base.html#2422" class="Bound">y</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Algebra.Monoid.Base.html#2147" class="Bound">A</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Cubical.Algebra.Monoid.Base.html#2420" class="Bound">x</a> <a id="2436" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">M.·</a> <a id="2440" href="Cubical.Algebra.Monoid.Base.html#2422" class="Bound">y</a><a id="2441" class="Symbol">)</a> <a id="2443" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2445" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2447" href="Cubical.Algebra.Monoid.Base.html#2420" class="Bound">x</a> <a id="2449" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">N.·</a> <a id="2453" href="Cubical.Algebra.Monoid.Base.html#2194" class="Bound">f</a> <a id="2455" href="Cubical.Algebra.Monoid.Base.html#2422" class="Bound">y</a>

<a id="MonoidHom"></a><a id="2458" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="2468" class="Symbol">:</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Cubical.Algebra.Monoid.Base.html#2471" class="Bound">L</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2482" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Algebra.Monoid.Base.html#2486" class="Bound">M</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2497" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2499" class="Symbol">)</a> <a id="2501" class="Symbol">→</a> <a id="2503" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2508" class="Symbol">(</a><a id="2509" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2515" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="2517" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2519" class="Symbol">)</a>
<a id="2521" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="2531" href="Cubical.Algebra.Monoid.Base.html#2531" class="Bound">L</a> <a id="2533" href="Cubical.Algebra.Monoid.Base.html#2533" class="Bound">M</a> <a id="2535" class="Symbol">=</a> <a id="2537" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2540" href="Cubical.Algebra.Monoid.Base.html#2540" class="Bound">f</a> <a id="2542" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2547" href="Cubical.Algebra.Monoid.Base.html#2531" class="Bound">L</a> <a id="2549" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2555" href="Cubical.Algebra.Monoid.Base.html#2533" class="Bound">M</a> <a id="2557" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2558" class="Symbol">)</a> <a id="2560" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2562" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Cubical.Algebra.Monoid.Base.html#2531" class="Bound">L</a> <a id="2577" class="Symbol">.</a><a id="2578" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Cubical.Algebra.Monoid.Base.html#2540" class="Bound">f</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Algebra.Monoid.Base.html#2533" class="Bound">M</a> <a id="2588" class="Symbol">.</a><a id="2589" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2592" class="Symbol">)</a>

<a id="IsMonoidEquiv"></a><a id="2595" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a> <a id="2609" class="Symbol">:</a> <a id="2611" class="Symbol">{</a><a id="2612" href="Cubical.Algebra.Monoid.Base.html#2612" class="Bound">A</a> <a id="2614" class="Symbol">:</a> <a id="2616" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2621" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2622" class="Symbol">}</a> <a id="2624" class="Symbol">{</a><a id="2625" href="Cubical.Algebra.Monoid.Base.html#2625" class="Bound">B</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2634" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2636" class="Symbol">}</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Cubical.Algebra.Monoid.Base.html#2639" class="Bound">M</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2653" href="Cubical.Algebra.Monoid.Base.html#2612" class="Bound">A</a><a id="2654" class="Symbol">)</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.Algebra.Monoid.Base.html#2657" class="Bound">e</a> <a id="2659" class="Symbol">:</a> <a id="2661" href="Cubical.Algebra.Monoid.Base.html#2612" class="Bound">A</a> <a id="2663" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2665" href="Cubical.Algebra.Monoid.Base.html#2625" class="Bound">B</a><a id="2666" class="Symbol">)</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Algebra.Monoid.Base.html#2669" class="Bound">N</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="2683" href="Cubical.Algebra.Monoid.Base.html#2625" class="Bound">B</a><a id="2684" class="Symbol">)</a>
  <a id="2688" class="Symbol">→</a> <a id="2690" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2702" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="2704" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2706" class="Symbol">)</a>
<a id="2708" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a> <a id="2722" href="Cubical.Algebra.Monoid.Base.html#2722" class="Bound">M</a> <a id="2724" href="Cubical.Algebra.Monoid.Base.html#2724" class="Bound">e</a> <a id="2726" href="Cubical.Algebra.Monoid.Base.html#2726" class="Bound">N</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="2742" href="Cubical.Algebra.Monoid.Base.html#2722" class="Bound">M</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Cubical.Algebra.Monoid.Base.html#2724" class="Bound">e</a> <a id="2747" class="Symbol">.</a><a id="2748" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2751" class="Symbol">)</a> <a id="2753" href="Cubical.Algebra.Monoid.Base.html#2726" class="Bound">N</a>

<a id="MonoidEquiv"></a><a id="2756" href="Cubical.Algebra.Monoid.Base.html#2756" class="Function">MonoidEquiv</a> <a id="2768" class="Symbol">:</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.Algebra.Monoid.Base.html#2771" class="Bound">M</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2782" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Cubical.Algebra.Monoid.Base.html#2786" class="Bound">N</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2797" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2815" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a> <a id="2817" href="Cubical.Algebra.Monoid.Base.html#539" class="Generalizable">ℓ&#39;</a><a id="2819" class="Symbol">)</a>
<a id="2821" href="Cubical.Algebra.Monoid.Base.html#2756" class="Function">MonoidEquiv</a> <a id="2833" href="Cubical.Algebra.Monoid.Base.html#2833" class="Bound">M</a> <a id="2835" href="Cubical.Algebra.Monoid.Base.html#2835" class="Bound">N</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2842" href="Cubical.Algebra.Monoid.Base.html#2842" class="Bound">e</a> <a id="2844" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2846" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2848" href="Cubical.Algebra.Monoid.Base.html#2833" class="Bound">M</a> <a id="2850" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2852" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2854" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2856" href="Cubical.Algebra.Monoid.Base.html#2835" class="Bound">N</a> <a id="2858" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2860" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2862" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Cubical.Algebra.Monoid.Base.html#2833" class="Bound">M</a> <a id="2879" class="Symbol">.</a><a id="2880" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2883" class="Symbol">)</a> <a id="2885" href="Cubical.Algebra.Monoid.Base.html#2842" class="Bound">e</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Cubical.Algebra.Monoid.Base.html#2835" class="Bound">N</a> <a id="2890" class="Symbol">.</a><a id="2891" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2894" class="Symbol">)</a>

<a id="2897" class="Comment">-- We now extract the important results from the above module</a>

<a id="isPropIsMonoid"></a><a id="2960" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="2975" class="Symbol">:</a> <a id="2977" class="Symbol">{</a><a id="2978" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a> <a id="2980" class="Symbol">:</a> <a id="2982" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2987" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Algebra.Monoid.Base.html#2991" class="Bound">ε</a> <a id="2993" class="Symbol">:</a> <a id="2995" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a><a id="2996" class="Symbol">)</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Algebra.Monoid.Base.html#2999" class="Bound Operator">_·_</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a> <a id="3007" class="Symbol">→</a> <a id="3009" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Cubical.Algebra.Monoid.Base.html#2978" class="Bound">M</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Algebra.Monoid.Base.html#558" class="Record">IsMonoid</a> <a id="3035" href="Cubical.Algebra.Monoid.Base.html#2991" class="Bound">ε</a> <a id="3037" href="Cubical.Algebra.Monoid.Base.html#2999" class="Bound Operator">_·_</a><a id="3040" class="Symbol">)</a>
<a id="3042" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="3057" href="Cubical.Algebra.Monoid.Base.html#3057" class="Bound">ε</a> <a id="3059" href="Cubical.Algebra.Monoid.Base.html#3059" class="Bound Operator">_·_</a> <a id="3063" class="Symbol">=</a>
  <a id="3067" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="3092" class="Number">1</a> <a id="3094" href="Cubical.Algebra.Monoid.Base.html#801" class="Function">IsMonoidIsoΣ</a>
    <a id="3111" class="Symbol">(</a><a id="3112" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="3139" href="Cubical.Algebra.Monoid.Base.html#3059" class="Bound Operator">_·_</a><a id="3142" class="Symbol">)</a>
             <a id="3157" class="Symbol">(λ</a> <a id="3160" href="Cubical.Algebra.Monoid.Base.html#3160" class="Bound">semi</a> <a id="3165" class="Symbol">→</a> <a id="3167" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="3184" class="Symbol">(λ</a> <a id="3187" href="Cubical.Algebra.Monoid.Base.html#3187" class="Bound">_</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="3198" href="Cubical.Algebra.Monoid.Base.html#3160" class="Bound">semi</a> <a id="3203" class="Symbol">_</a> <a id="3205" class="Symbol">_))</a>
                                <a id="3241" class="Symbol">(</a><a id="3242" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="3250" class="Symbol">(λ</a> <a id="3253" href="Cubical.Algebra.Monoid.Base.html#3253" class="Bound">_</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="3264" href="Cubical.Algebra.Monoid.Base.html#3160" class="Bound">semi</a> <a id="3269" class="Symbol">_</a> <a id="3271" class="Symbol">_))))</a>
  <a id="3279" class="Keyword">where</a>
  <a id="3287" class="Keyword">open</a> <a id="3292" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a>

<a id="𝒮ᴰ-Monoid"></a><a id="3305" href="Cubical.Algebra.Monoid.Base.html#3305" class="Function">𝒮ᴰ-Monoid</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3332" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="3333" class="Symbol">)</a> <a id="3335" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="3345" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a>
<a id="3347" href="Cubical.Algebra.Monoid.Base.html#3305" class="Function">𝒮ᴰ-Monoid</a> <a id="3357" class="Symbol">=</a>
  <a id="3361" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3379" class="Symbol">_)</a> <a id="3382" href="Cubical.Algebra.Monoid.Base.html#2595" class="Function">IsMonoidEquiv</a>
    <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3415" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3421" href="Cubical.Algebra.Monoid.Base.html#947" class="Field">ε</a> <a id="3423" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3425" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3436" class="Symbol">_</a> <a id="3438" class="Symbol">_</a> <a id="3440" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3442" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">presε</a> <a id="3448" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3456" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3462" href="Cubical.Algebra.Monoid.Base.html#964" class="Field Operator">_·_</a> <a id="3466" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3468" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3479" class="Symbol">_</a> <a id="3481" class="Symbol">_</a> <a id="3483" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3485" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">pres·</a> <a id="3491" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3499" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3505" href="Cubical.Algebra.Monoid.Base.html#989" class="Field">isMonoid</a> <a id="3514" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3516" class="Symbol">(λ</a> <a id="3519" href="Cubical.Algebra.Monoid.Base.html#3519" class="Bound">_</a> <a id="3521" href="Cubical.Algebra.Monoid.Base.html#3521" class="Bound">_</a> <a id="3523" class="Symbol">→</a> <a id="3525" href="Cubical.Algebra.Monoid.Base.html#2960" class="Function">isPropIsMonoid</a> <a id="3540" class="Symbol">_</a> <a id="3542" class="Symbol">_)</a> <a id="3545" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3546" class="Symbol">)</a>
  <a id="3550" class="Keyword">where</a>
  <a id="3558" class="Keyword">open</a> <a id="3563" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a>
  <a id="3575" class="Keyword">open</a> <a id="3580" href="Cubical.Algebra.Monoid.Base.html#2134" class="Module">IsMonoidHom</a>

<a id="MonoidPath"></a><a id="3593" href="Cubical.Algebra.Monoid.Base.html#3593" class="Function">MonoidPath</a> <a id="3604" class="Symbol">:</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Cubical.Algebra.Monoid.Base.html#3607" class="Bound">M</a> <a id="3609" href="Cubical.Algebra.Monoid.Base.html#3609" class="Bound">N</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="3620" href="Cubical.Algebra.Monoid.Base.html#537" class="Generalizable">ℓ</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">→</a> <a id="3625" href="Cubical.Algebra.Monoid.Base.html#2756" class="Function">MonoidEquiv</a> <a id="3637" href="Cubical.Algebra.Monoid.Base.html#3607" class="Bound">M</a> <a id="3639" href="Cubical.Algebra.Monoid.Base.html#3609" class="Bound">N</a> <a id="3641" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Cubical.Algebra.Monoid.Base.html#3607" class="Bound">M</a> <a id="3646" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3648" href="Cubical.Algebra.Monoid.Base.html#3609" class="Bound">N</a><a id="3649" class="Symbol">)</a>
<a id="3651" href="Cubical.Algebra.Monoid.Base.html#3593" class="Function">MonoidPath</a> <a id="3662" class="Symbol">=</a> <a id="3664" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3666" href="Cubical.Algebra.Monoid.Base.html#3305" class="Function">𝒮ᴰ-Monoid</a> <a id="3676" class="Symbol">.</a><a id="3677" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3687" class="Keyword">module</a> <a id="MonoidTheory"></a><a id="3694" href="Cubical.Algebra.Monoid.Base.html#3694" class="Module">MonoidTheory</a> <a id="3707" class="Symbol">{</a><a id="3708" href="Cubical.Algebra.Monoid.Base.html#3708" class="Bound">ℓ</a><a id="3709" class="Symbol">}</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="3714" class="Symbol">:</a> <a id="3716" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="3723" href="Cubical.Algebra.Monoid.Base.html#3708" class="Bound">ℓ</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Keyword">where</a>

  <a id="3735" class="Keyword">open</a> <a id="3740" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3755" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a><a id="3756" class="Symbol">)</a>

  <a id="3761" class="Comment">-- Added for its use in groups</a>
  <a id="3794" class="Comment">-- If there exists a inverse of an element it is unique</a>
  <a id="MonoidTheory.inv-lemma"></a><a id="3852" href="Cubical.Algebra.Monoid.Base.html#3852" class="Function">inv-lemma</a> <a id="3862" class="Symbol">:</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Cubical.Algebra.Monoid.Base.html#3865" class="Bound">x</a> <a id="3867" href="Cubical.Algebra.Monoid.Base.html#3867" class="Bound">y</a> <a id="3869" href="Cubical.Algebra.Monoid.Base.html#3869" class="Bound">z</a> <a id="3871" class="Symbol">:</a> <a id="3873" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3875" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="3877" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3878" class="Symbol">)</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Cubical.Algebra.Monoid.Base.html#3867" class="Bound">y</a> <a id="3884" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="3886" href="Cubical.Algebra.Monoid.Base.html#3865" class="Bound">x</a> <a id="3888" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3890" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Cubical.Algebra.Monoid.Base.html#3865" class="Bound">x</a> <a id="3896" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="3898" href="Cubical.Algebra.Monoid.Base.html#3869" class="Bound">z</a> <a id="3900" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3902" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a> <a id="3904" class="Symbol">→</a> <a id="3906" href="Cubical.Algebra.Monoid.Base.html#3867" class="Bound">y</a> <a id="3908" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3910" href="Cubical.Algebra.Monoid.Base.html#3869" class="Bound">z</a>
  <a id="3914" href="Cubical.Algebra.Monoid.Base.html#3852" class="Function">inv-lemma</a> <a id="3924" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a> <a id="3926" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="3928" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="3930" href="Cubical.Algebra.Monoid.Base.html#3930" class="Bound">left-inverse</a> <a id="3943" href="Cubical.Algebra.Monoid.Base.html#3943" class="Bound">right-inverse</a> <a id="3957" class="Symbol">=</a>
    <a id="3963" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a>           <a id="3975" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3978" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="3988" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a><a id="3989" class="Symbol">)</a> <a id="3991" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="3997" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="3999" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4001" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a>       <a id="4009" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4012" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="4018" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">_·_</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4027" href="Cubical.Algebra.Monoid.Base.html#3943" class="Bound">right-inverse</a><a id="4040" class="Symbol">)</a> <a id="4042" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4048" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="4050" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4052" class="Symbol">(</a><a id="4053" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a> <a id="4055" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4057" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a><a id="4058" class="Symbol">)</a> <a id="4060" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4063" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="4070" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="4072" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a> <a id="4074" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4076" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4082" class="Symbol">(</a><a id="4083" href="Cubical.Algebra.Monoid.Base.html#3926" class="Bound">y</a> <a id="4085" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4087" href="Cubical.Algebra.Monoid.Base.html#3924" class="Bound">x</a><a id="4088" class="Symbol">)</a> <a id="4090" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4092" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4094" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4097" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="4103" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">_·_</a> <a id="4107" href="Cubical.Algebra.Monoid.Base.html#3930" class="Bound">left-inverse</a> <a id="4120" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4126" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a> <a id="4128" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4130" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a>       <a id="4138" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4141" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="4146" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4148" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="4154" href="Cubical.Algebra.Monoid.Base.html#3928" class="Bound">z</a> <a id="4156" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="4161" class="Comment">-- Added for its use in division rings</a>
  <a id="MonoidTheory.hasInverse"></a><a id="4202" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">hasInverse</a> <a id="4213" class="Symbol">:</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Cubical.Algebra.Monoid.Base.html#4216" class="Bound">x</a> <a id="4218" class="Symbol">:</a> <a id="4220" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4222" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="4224" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4225" class="Symbol">)</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4234" href="Cubical.Algebra.Monoid.Base.html#3708" class="Bound">ℓ</a>
  <a id="4238" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">hasInverse</a> <a id="4249" href="Cubical.Algebra.Monoid.Base.html#4249" class="Bound">x</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4256" href="Cubical.Algebra.Monoid.Base.html#4256" class="Bound">-x</a> <a id="4259" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4261" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4263" href="Cubical.Algebra.Monoid.Base.html#3712" class="Bound">M</a> <a id="4265" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="4267" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Algebra.Monoid.Base.html#4256" class="Bound">-x</a> <a id="4273" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4275" href="Cubical.Algebra.Monoid.Base.html#4249" class="Bound">x</a> <a id="4277" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4279" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4280" class="Symbol">)</a> <a id="4282" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4284" class="Symbol">(</a><a id="4285" href="Cubical.Algebra.Monoid.Base.html#4249" class="Bound">x</a> <a id="4287" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4289" href="Cubical.Algebra.Monoid.Base.html#4256" class="Bound">-x</a> <a id="4292" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4294" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4295" class="Symbol">)</a>

  <a id="MonoidTheory.isPropHasInverse"></a><a id="4300" href="Cubical.Algebra.Monoid.Base.html#4300" class="Function">isPropHasInverse</a> <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">∀</a> <a id="4321" href="Cubical.Algebra.Monoid.Base.html#4321" class="Bound">x</a> <a id="4323" class="Symbol">→</a> <a id="4325" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Cubical.Algebra.Monoid.Base.html#4202" class="Function">hasInverse</a> <a id="4344" href="Cubical.Algebra.Monoid.Base.html#4321" class="Bound">x</a><a id="4345" class="Symbol">)</a>
  <a id="4349" href="Cubical.Algebra.Monoid.Base.html#4300" class="Function">isPropHasInverse</a> <a id="4366" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Algebra.Monoid.Base.html#4369" class="Bound">y</a> <a id="4371" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4373" href="Cubical.Algebra.Monoid.Base.html#4373" class="Bound">invly</a> <a id="4379" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4381" class="Symbol">_)</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Cubical.Algebra.Monoid.Base.html#4385" class="Bound">z</a> <a id="4387" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4389" class="Symbol">_</a> <a id="4391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4393" href="Cubical.Algebra.Monoid.Base.html#4393" class="Bound">invrz</a><a id="4398" class="Symbol">)</a>
    <a id="4404" class="Symbol">=</a> <a id="4406" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="4413" class="Symbol">(λ</a> <a id="4416" href="Cubical.Algebra.Monoid.Base.html#4416" class="Bound">a</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Cubical.Algebra.Monoid.Base.html#4416" class="Bound">a</a> <a id="4439" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4441" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a><a id="4442" class="Symbol">)</a> <a id="4444" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4445" class="Symbol">)</a>
                             <a id="4476" class="Symbol">(</a><a id="4477" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a> <a id="4487" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="4489" href="Cubical.Algebra.Monoid.Base.html#4416" class="Bound">a</a><a id="4490" class="Symbol">)</a> <a id="4492" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="4493" class="Symbol">))</a>
              <a id="4510" class="Symbol">(</a><a id="4511" href="Cubical.Algebra.Monoid.Base.html#3852" class="Function">inv-lemma</a> <a id="4521" href="Cubical.Algebra.Monoid.Base.html#4366" class="Bound">x</a> <a id="4523" href="Cubical.Algebra.Monoid.Base.html#4369" class="Bound">y</a> <a id="4525" href="Cubical.Algebra.Monoid.Base.html#4385" class="Bound">z</a> <a id="4527" href="Cubical.Algebra.Monoid.Base.html#4373" class="Bound">invly</a> <a id="4533" href="Cubical.Algebra.Monoid.Base.html#4393" class="Bound">invrz</a><a id="4538" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Monoid.BigOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Monoid.BigOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Monoid.BigOp.html" class="Module">Cubical.Algebra.Monoid.BigOp</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="191" class="Keyword">using</a> <a id="197" class="Symbol">(</a><a id="198" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="200" class="Symbol">;</a> <a id="202" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="207" class="Symbol">;</a> <a id="209" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="212" class="Symbol">)</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>

<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Algebra.Monoid.Base.html" class="Module">Cubical.Algebra.Monoid.Base</a>

<a id="289" class="Keyword">private</a>
  <a id="299" class="Keyword">variable</a>
    <a id="312" href="Cubical.Algebra.Monoid.BigOp.html#312" class="Generalizable">ℓ</a> <a id="314" href="Cubical.Algebra.Monoid.BigOp.html#314" class="Generalizable">ℓ&#39;</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="326" class="Keyword">module</a> <a id="MonoidBigOp"></a><a id="333" href="Cubical.Algebra.Monoid.BigOp.html#333" class="Module">MonoidBigOp</a> <a id="345" class="Symbol">(</a><a id="346" href="Cubical.Algebra.Monoid.BigOp.html#346" class="Bound">M&#39;</a> <a id="349" class="Symbol">:</a> <a id="351" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="358" href="Cubical.Algebra.Monoid.BigOp.html#312" class="Generalizable">ℓ</a><a id="359" class="Symbol">)</a> <a id="361" class="Keyword">where</a>
 <a id="368" class="Keyword">private</a> <a id="MonoidBigOp.M"></a><a id="376" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a> <a id="378" class="Symbol">=</a> <a id="380" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="382" href="Cubical.Algebra.Monoid.BigOp.html#346" class="Bound">M&#39;</a> <a id="385" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
 <a id="388" class="Keyword">open</a> <a id="393" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="403" class="Symbol">(</a><a id="404" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="408" href="Cubical.Algebra.Monoid.BigOp.html#346" class="Bound">M&#39;</a><a id="410" class="Symbol">)</a>

 <a id="MonoidBigOp.bigOp"></a><a id="414" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="420" class="Symbol">:</a> <a id="422" class="Symbol">{</a><a id="423" href="Cubical.Algebra.Monoid.BigOp.html#423" class="Bound">n</a> <a id="425" class="Symbol">:</a> <a id="427" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="428" class="Symbol">}</a> <a id="430" class="Symbol">→</a> <a id="432" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="439" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a> <a id="441" href="Cubical.Algebra.Monoid.BigOp.html#423" class="Bound">n</a> <a id="443" class="Symbol">→</a> <a id="445" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a>
 <a id="448" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="454" class="Symbol">=</a> <a id="456" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="465" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">_·_</a> <a id="469" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a>

 <a id="MonoidBigOp.bigOpExt"></a><a id="473" href="Cubical.Algebra.Monoid.BigOp.html#473" class="Function">bigOpExt</a> <a id="482" class="Symbol">:</a> <a id="484" class="Symbol">∀</a> <a id="486" class="Symbol">{</a><a id="487" href="Cubical.Algebra.Monoid.BigOp.html#487" class="Bound">n</a><a id="488" class="Symbol">}</a> <a id="490" class="Symbol">{</a><a id="491" href="Cubical.Algebra.Monoid.BigOp.html#491" class="Bound">V</a> <a id="493" href="Cubical.Algebra.Monoid.BigOp.html#493" class="Bound">W</a> <a id="495" class="Symbol">:</a> <a id="497" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="504" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a> <a id="506" href="Cubical.Algebra.Monoid.BigOp.html#487" class="Bound">n</a><a id="507" class="Symbol">}</a> <a id="509" class="Symbol">→</a> <a id="511" class="Symbol">((</a><a id="513" href="Cubical.Algebra.Monoid.BigOp.html#513" class="Bound">i</a> <a id="515" class="Symbol">:</a> <a id="517" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="521" href="Cubical.Algebra.Monoid.BigOp.html#487" class="Bound">n</a><a id="522" class="Symbol">)</a> <a id="524" class="Symbol">→</a> <a id="526" href="Cubical.Algebra.Monoid.BigOp.html#491" class="Bound">V</a> <a id="528" href="Cubical.Algebra.Monoid.BigOp.html#513" class="Bound">i</a> <a id="530" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="532" href="Cubical.Algebra.Monoid.BigOp.html#493" class="Bound">W</a> <a id="534" href="Cubical.Algebra.Monoid.BigOp.html#513" class="Bound">i</a><a id="535" class="Symbol">)</a> <a id="537" class="Symbol">→</a> <a id="539" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="545" href="Cubical.Algebra.Monoid.BigOp.html#491" class="Bound">V</a> <a id="547" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="549" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="555" href="Cubical.Algebra.Monoid.BigOp.html#493" class="Bound">W</a>
 <a id="558" href="Cubical.Algebra.Monoid.BigOp.html#473" class="Function">bigOpExt</a> <a id="567" href="Cubical.Algebra.Monoid.BigOp.html#567" class="Bound">h</a> <a id="569" class="Symbol">=</a> <a id="571" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="576" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="590" href="Cubical.Algebra.Monoid.BigOp.html#567" class="Bound">h</a><a id="591" class="Symbol">)</a>

 <a id="MonoidBigOp.bigOpε"></a><a id="595" href="Cubical.Algebra.Monoid.BigOp.html#595" class="Function">bigOpε</a> <a id="602" class="Symbol">:</a> <a id="604" class="Symbol">∀</a> <a id="606" href="Cubical.Algebra.Monoid.BigOp.html#606" class="Bound">n</a> <a id="608" class="Symbol">→</a> <a id="610" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Data.FinData.Base.html#1818" class="Function">replicateFinVec</a> <a id="633" href="Cubical.Algebra.Monoid.BigOp.html#606" class="Bound">n</a> <a id="635" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a><a id="636" class="Symbol">)</a> <a id="638" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="640" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a>
 <a id="643" href="Cubical.Algebra.Monoid.BigOp.html#595" class="Function">bigOpε</a> <a id="650" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="655" class="Symbol">=</a> <a id="657" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="663" href="Cubical.Algebra.Monoid.BigOp.html#595" class="Function">bigOpε</a> <a id="670" class="Symbol">(</a><a id="671" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="675" href="Cubical.Algebra.Monoid.BigOp.html#675" class="Bound">n</a><a id="676" class="Symbol">)</a> <a id="678" class="Symbol">=</a> <a id="680" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="685" class="Symbol">(</a><a id="686" href="Cubical.Algebra.Monoid.Base.html#947" class="Function">ε</a> <a id="688" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·_</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Algebra.Monoid.BigOp.html#595" class="Function">bigOpε</a> <a id="700" href="Cubical.Algebra.Monoid.BigOp.html#675" class="Bound">n</a><a id="701" class="Symbol">)</a> <a id="703" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="705" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="710" class="Symbol">_</a>

 <a id="MonoidBigOp.bigOpLast"></a><a id="714" href="Cubical.Algebra.Monoid.BigOp.html#714" class="Function">bigOpLast</a> <a id="724" class="Symbol">:</a> <a id="726" class="Symbol">∀</a> <a id="728" class="Symbol">{</a><a id="729" href="Cubical.Algebra.Monoid.BigOp.html#729" class="Bound">n</a><a id="730" class="Symbol">}</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Algebra.Monoid.BigOp.html#733" class="Bound">V</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="744" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a> <a id="746" class="Symbol">(</a><a id="747" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="751" href="Cubical.Algebra.Monoid.BigOp.html#729" class="Bound">n</a><a id="752" class="Symbol">))</a> <a id="755" class="Symbol">→</a> <a id="757" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="763" href="Cubical.Algebra.Monoid.BigOp.html#733" class="Bound">V</a> <a id="765" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="767" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="773" class="Symbol">(</a><a id="774" href="Cubical.Algebra.Monoid.BigOp.html#733" class="Bound">V</a> <a id="776" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="778" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a><a id="787" class="Symbol">)</a> <a id="789" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="791" href="Cubical.Algebra.Monoid.BigOp.html#733" class="Bound">V</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="800" href="Cubical.Algebra.Monoid.BigOp.html#729" class="Bound">n</a><a id="801" class="Symbol">)</a>
 <a id="804" href="Cubical.Algebra.Monoid.BigOp.html#714" class="Function">bigOpLast</a> <a id="814" class="Symbol">{</a><a id="815" class="Argument">n</a> <a id="817" class="Symbol">=</a> <a id="819" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="823" class="Symbol">}</a> <a id="825" href="Cubical.Algebra.Monoid.BigOp.html#825" class="Bound">V</a> <a id="827" class="Symbol">=</a> <a id="829" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="834" class="Symbol">_</a> <a id="836" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="838" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="848" class="Symbol">_)</a>
 <a id="852" href="Cubical.Algebra.Monoid.BigOp.html#714" class="Function">bigOpLast</a> <a id="862" class="Symbol">{</a><a id="863" class="Argument">n</a> <a id="865" class="Symbol">=</a> <a id="867" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="871" href="Cubical.Algebra.Monoid.BigOp.html#871" class="Bound">n</a><a id="872" class="Symbol">}</a> <a id="874" href="Cubical.Algebra.Monoid.BigOp.html#874" class="Bound">V</a> <a id="876" class="Symbol">=</a> <a id="878" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="883" class="Symbol">(</a><a id="884" href="Cubical.Algebra.Monoid.BigOp.html#874" class="Bound">V</a> <a id="886" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="891" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·_</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">(</a><a id="896" href="Cubical.Algebra.Monoid.BigOp.html#714" class="Function">bigOpLast</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.Algebra.Monoid.BigOp.html#874" class="Bound">V</a> <a id="909" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="911" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="914" class="Symbol">))</a> <a id="917" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="919" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="926" class="Symbol">_</a> <a id="928" class="Symbol">_</a> <a id="930" class="Symbol">_</a>


 <a id="935" class="Comment">-- requires a commutative monoid:</a>
 <a id="MonoidBigOp.bigOpSplit"></a><a id="970" href="Cubical.Algebra.Monoid.BigOp.html#970" class="Function">bigOpSplit</a> <a id="981" class="Symbol">:</a> <a id="983" class="Symbol">(∀</a> <a id="986" href="Cubical.Algebra.Monoid.BigOp.html#986" class="Bound">x</a> <a id="988" href="Cubical.Algebra.Monoid.BigOp.html#988" class="Bound">y</a> <a id="990" class="Symbol">→</a> <a id="992" href="Cubical.Algebra.Monoid.BigOp.html#986" class="Bound">x</a> <a id="994" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="996" href="Cubical.Algebra.Monoid.BigOp.html#988" class="Bound">y</a> <a id="998" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1000" href="Cubical.Algebra.Monoid.BigOp.html#988" class="Bound">y</a> <a id="1002" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1004" href="Cubical.Algebra.Monoid.BigOp.html#986" class="Bound">x</a><a id="1005" class="Symbol">)</a>
            <a id="1019" class="Symbol">→</a> <a id="1021" class="Symbol">{</a><a id="1022" href="Cubical.Algebra.Monoid.BigOp.html#1022" class="Bound">n</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1027" class="Symbol">}</a> <a id="1029" class="Symbol">→</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Algebra.Monoid.BigOp.html#1032" class="Bound">V</a> <a id="1034" href="Cubical.Algebra.Monoid.BigOp.html#1034" class="Bound">W</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1045" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a> <a id="1047" href="Cubical.Algebra.Monoid.BigOp.html#1022" class="Bound">n</a><a id="1048" class="Symbol">)</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1058" class="Symbol">(λ</a> <a id="1061" href="Cubical.Algebra.Monoid.BigOp.html#1061" class="Bound">i</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Cubical.Algebra.Monoid.BigOp.html#1032" class="Bound">V</a> <a id="1067" href="Cubical.Algebra.Monoid.BigOp.html#1061" class="Bound">i</a> <a id="1069" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1071" href="Cubical.Algebra.Monoid.BigOp.html#1034" class="Bound">W</a> <a id="1073" href="Cubical.Algebra.Monoid.BigOp.html#1061" class="Bound">i</a><a id="1074" class="Symbol">)</a> <a id="1076" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1078" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1084" href="Cubical.Algebra.Monoid.BigOp.html#1032" class="Bound">V</a> <a id="1086" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1088" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1094" href="Cubical.Algebra.Monoid.BigOp.html#1034" class="Bound">W</a>
 <a id="1097" href="Cubical.Algebra.Monoid.BigOp.html#970" class="Function">bigOpSplit</a> <a id="1108" class="Symbol">_</a> <a id="1110" class="Symbol">{</a><a id="1111" class="Argument">n</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1119" class="Symbol">}</a> <a id="1121" class="Symbol">_</a> <a id="1123" class="Symbol">_</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Algebra.Monoid.Base.html#691" class="Function">·IdR</a> <a id="1137" class="Symbol">_)</a>
 <a id="1141" href="Cubical.Algebra.Monoid.BigOp.html#970" class="Function">bigOpSplit</a> <a id="1152" href="Cubical.Algebra.Monoid.BigOp.html#1152" class="Bound">comm</a> <a id="1157" class="Symbol">{</a><a id="1158" class="Argument">n</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1166" href="Cubical.Algebra.Monoid.BigOp.html#1166" class="Bound">n</a><a id="1167" class="Symbol">}</a> <a id="1169" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1171" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1173" class="Symbol">=</a>
    <a id="1179" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1181" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1186" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1188" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1190" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1195" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1197" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1203" class="Symbol">(λ</a> <a id="1206" href="Cubical.Algebra.Monoid.BigOp.html#1206" class="Bound">i</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1217" href="Cubical.Algebra.Monoid.BigOp.html#1206" class="Bound">i</a><a id="1218" class="Symbol">)</a> <a id="1220" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1222" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1229" href="Cubical.Algebra.Monoid.BigOp.html#1206" class="Bound">i</a><a id="1230" class="Symbol">))</a>
  <a id="1235" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1238" class="Symbol">(λ</a> <a id="1241" href="Cubical.Algebra.Monoid.BigOp.html#1241" class="Bound">i</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1247" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1252" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1254" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1256" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1261" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1263" href="Cubical.Algebra.Monoid.BigOp.html#970" class="Function">bigOpSplit</a> <a id="1274" href="Cubical.Algebra.Monoid.BigOp.html#1152" class="Bound">comm</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1282" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1284" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1287" class="Symbol">)</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1292" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1294" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1297" class="Symbol">)</a> <a id="1299" href="Cubical.Algebra.Monoid.BigOp.html#1241" class="Bound">i</a><a id="1300" class="Symbol">)</a> <a id="1302" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1308" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1310" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1315" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1317" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1319" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1324" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1336" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1338" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1341" class="Symbol">)</a> <a id="1343" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1345" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1354" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1356" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1359" class="Symbol">))</a>
  <a id="1364" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1367" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1379" class="Symbol">_</a> <a id="1381" class="Symbol">_</a> <a id="1383" class="Symbol">_)</a> <a id="1386" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1392" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1394" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1399" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1404" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1409" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1421" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1423" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1426" class="Symbol">)</a> <a id="1428" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1430" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1439" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1441" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1444" class="Symbol">)))</a>
  <a id="1450" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1453" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1461" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1466" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·_</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1478" class="Symbol">_</a> <a id="1480" class="Symbol">_</a> <a id="1482" class="Symbol">_)</a> <a id="1485" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1491" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1493" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1498" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1500" class="Symbol">((</a><a id="1502" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1504" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1509" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1511" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1520" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1522" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1525" class="Symbol">))</a> <a id="1528" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1530" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1539" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1541" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1544" class="Symbol">))</a>
  <a id="1549" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1552" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1557" class="Symbol">(λ</a> <a id="1560" href="Cubical.Algebra.Monoid.BigOp.html#1560" class="Bound">x</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1566" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1571" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Cubical.Algebra.Monoid.BigOp.html#1560" class="Bound">x</a> <a id="1576" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1578" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1587" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1589" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1592" class="Symbol">)))</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Algebra.Monoid.BigOp.html#1152" class="Bound">comm</a> <a id="1602" class="Symbol">_</a> <a id="1604" class="Symbol">_)</a> <a id="1607" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1613" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1615" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1620" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1622" class="Symbol">((</a><a id="1624" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1633" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1635" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1638" class="Symbol">)</a> <a id="1640" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1642" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1644" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1648" class="Symbol">)</a> <a id="1650" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1652" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1661" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1663" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1666" class="Symbol">))</a>
  <a id="1671" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1674" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1682" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1687" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·_</a><a id="1689" class="Symbol">)</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1704" class="Symbol">_</a> <a id="1706" class="Symbol">_</a> <a id="1708" class="Symbol">_))</a> <a id="1712" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1718" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1720" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1725" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1737" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1739" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1742" class="Symbol">)</a> <a id="1744" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1749" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1754" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1756" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1765" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1767" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1770" class="Symbol">)))</a>
  <a id="1776" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1779" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="1786" class="Symbol">_</a> <a id="1788" class="Symbol">_</a> <a id="1790" class="Symbol">_</a> <a id="1792" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1798" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1800" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1805" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1807" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Cubical.Algebra.Monoid.BigOp.html#1169" class="Bound">V</a> <a id="1816" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1818" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1821" class="Symbol">)</a> <a id="1823" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1828" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1833" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1835" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.Algebra.Monoid.BigOp.html#1171" class="Bound">W</a> <a id="1844" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1846" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1849" class="Symbol">))</a> <a id="1852" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

 <a id="MonoidBigOp.bigOpSplit++"></a><a id="1856" href="Cubical.Algebra.Monoid.BigOp.html#1856" class="Function">bigOpSplit++</a> <a id="1869" class="Symbol">:</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Cubical.Algebra.Monoid.BigOp.html#1872" class="Bound">n</a> <a id="1874" href="Cubical.Algebra.Monoid.BigOp.html#1874" class="Bound">m</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">→</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Cubical.Algebra.Monoid.BigOp.html#1884" class="Bound">V</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1895" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a> <a id="1897" href="Cubical.Algebra.Monoid.BigOp.html#1872" class="Bound">n</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Algebra.Monoid.BigOp.html#1903" class="Bound">W</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1914" href="Cubical.Algebra.Monoid.BigOp.html#376" class="Function">M</a> <a id="1916" href="Cubical.Algebra.Monoid.BigOp.html#1874" class="Bound">m</a><a id="1917" class="Symbol">)</a>
              <a id="1933" class="Symbol">→</a> <a id="1935" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Cubical.Algebra.Monoid.BigOp.html#1884" class="Bound">V</a> <a id="1944" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="1950" href="Cubical.Algebra.Monoid.BigOp.html#1903" class="Bound">W</a><a id="1951" class="Symbol">)</a> <a id="1953" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1955" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1961" href="Cubical.Algebra.Monoid.BigOp.html#1884" class="Bound">V</a> <a id="1963" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·</a> <a id="1965" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="1971" href="Cubical.Algebra.Monoid.BigOp.html#1903" class="Bound">W</a>

 <a id="1975" href="Cubical.Algebra.Monoid.BigOp.html#1856" class="Function">bigOpSplit++</a> <a id="1988" class="Symbol">{</a><a id="1989" class="Argument">n</a> <a id="1991" class="Symbol">=</a> <a id="1993" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1997" class="Symbol">}</a> <a id="1999" href="Cubical.Algebra.Monoid.BigOp.html#1999" class="Bound">V</a> <a id="2001" href="Cubical.Algebra.Monoid.BigOp.html#2001" class="Bound">W</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="2015" class="Symbol">_)</a>
 <a id="2019" href="Cubical.Algebra.Monoid.BigOp.html#1856" class="Function">bigOpSplit++</a> <a id="2032" class="Symbol">{</a><a id="2033" class="Argument">n</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2041" href="Cubical.Algebra.Monoid.BigOp.html#2041" class="Bound">n</a><a id="2042" class="Symbol">}</a> <a id="2044" href="Cubical.Algebra.Monoid.BigOp.html#2044" class="Bound">V</a> <a id="2046" href="Cubical.Algebra.Monoid.BigOp.html#2046" class="Bound">W</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Cubical.Algebra.Monoid.BigOp.html#2044" class="Bound">V</a> <a id="2058" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2063" href="Cubical.Algebra.Monoid.Base.html#964" class="Function Operator">·_</a><a id="2065" class="Symbol">)</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Cubical.Algebra.Monoid.BigOp.html#1856" class="Function">bigOpSplit++</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Algebra.Monoid.BigOp.html#2044" class="Bound">V</a> <a id="2084" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2086" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Cubical.Algebra.Monoid.BigOp.html#2046" class="Bound">W</a><a id="2092" class="Symbol">)</a> <a id="2094" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2096" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="2103" class="Symbol">_</a> <a id="2105" class="Symbol">_</a> <a id="2107" class="Symbol">_</a>


<a id="2111" class="Keyword">module</a> <a id="BigOpMap"></a><a id="2118" href="Cubical.Algebra.Monoid.BigOp.html#2118" class="Module">BigOpMap</a> <a id="2127" class="Symbol">{</a><a id="2128" href="Cubical.Algebra.Monoid.BigOp.html#2128" class="Bound">M</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2139" href="Cubical.Algebra.Monoid.BigOp.html#312" class="Generalizable">ℓ</a><a id="2140" class="Symbol">}</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Cubical.Algebra.Monoid.BigOp.html#2143" class="Bound">M&#39;</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="2155" href="Cubical.Algebra.Monoid.BigOp.html#314" class="Generalizable">ℓ&#39;</a><a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Cubical.Algebra.Monoid.BigOp.html#2160" class="Bound">φ</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="2174" href="Cubical.Algebra.Monoid.BigOp.html#2128" class="Bound">M</a> <a id="2176" href="Cubical.Algebra.Monoid.BigOp.html#2143" class="Bound">M&#39;</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Keyword">where</a>
  <a id="2188" class="Keyword">private</a> <a id="2196" class="Keyword">module</a> <a id="BigOpMap.M"></a><a id="2203" href="Cubical.Algebra.Monoid.BigOp.html#2203" class="Module">M</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="Cubical.Algebra.Monoid.BigOp.html#333" class="Module">MonoidBigOp</a> <a id="2219" href="Cubical.Algebra.Monoid.BigOp.html#2128" class="Bound">M</a>
  <a id="2223" class="Keyword">private</a> <a id="2231" class="Keyword">module</a> <a id="BigOpMap.M&#39;"></a><a id="2238" href="Cubical.Algebra.Monoid.BigOp.html#2238" class="Module">M&#39;</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Algebra.Monoid.BigOp.html#333" class="Module">MonoidBigOp</a> <a id="2255" href="Cubical.Algebra.Monoid.BigOp.html#2143" class="Bound">M&#39;</a>
  <a id="2260" class="Keyword">open</a> <a id="2265" href="Cubical.Algebra.Monoid.Base.html#2134" class="Module">IsMonoidHom</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Algebra.Monoid.BigOp.html#2160" class="Bound">φ</a> <a id="2280" class="Symbol">.</a><a id="2281" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2284" class="Symbol">)</a>
  <a id="2288" class="Keyword">open</a> <a id="2293" href="Cubical.Algebra.Monoid.Base.html#872" class="Module">MonoidStr</a> <a id="2303" class="Symbol">⦃...⦄</a>
  <a id="2311" class="Keyword">private</a> <a id="2319" class="Keyword">instance</a>
    <a id="2332" href="Cubical.Algebra.Monoid.BigOp.html#2332" class="Function">_</a> <a id="2334" class="Symbol">=</a> <a id="2336" href="Cubical.Algebra.Monoid.BigOp.html#2128" class="Bound">M</a> <a id="2338" class="Symbol">.</a><a id="2339" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
    <a id="2347" href="Cubical.Algebra.Monoid.BigOp.html#2347" class="Function">_</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Cubical.Algebra.Monoid.BigOp.html#2143" class="Bound">M&#39;</a> <a id="2354" class="Symbol">.</a><a id="2355" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="BigOpMap.presBigOp"></a><a id="2362" href="Cubical.Algebra.Monoid.BigOp.html#2362" class="Function">presBigOp</a> <a id="2372" class="Symbol">:</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Cubical.Algebra.Monoid.BigOp.html#2375" class="Bound">n</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Cubical.Algebra.Monoid.BigOp.html#2383" class="Bound">U</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="2394" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2396" href="Cubical.Algebra.Monoid.BigOp.html#2128" class="Bound">M</a> <a id="2398" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2400" href="Cubical.Algebra.Monoid.BigOp.html#2375" class="Bound">n</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Cubical.Algebra.Monoid.BigOp.html#2160" class="Bound">φ</a> <a id="2407" class="Symbol">.</a><a id="2408" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">M.bigOp</a> <a id="2421" href="Cubical.Algebra.Monoid.BigOp.html#2383" class="Bound">U</a><a id="2422" class="Symbol">)</a> <a id="2424" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2426" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">M&#39;.bigOp</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Cubical.Algebra.Monoid.BigOp.html#2160" class="Bound">φ</a> <a id="2438" class="Symbol">.</a><a id="2439" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2443" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2445" href="Cubical.Algebra.Monoid.BigOp.html#2383" class="Bound">U</a><a id="2446" class="Symbol">)</a>
  <a id="2450" href="Cubical.Algebra.Monoid.BigOp.html#2362" class="Function">presBigOp</a> <a id="2460" class="Symbol">{</a><a id="2461" class="Argument">n</a> <a id="2463" class="Symbol">=</a> <a id="2465" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2469" class="Symbol">}</a> <a id="2471" href="Cubical.Algebra.Monoid.BigOp.html#2471" class="Bound">U</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Cubical.Algebra.Monoid.Base.html#2387" class="Function">presε</a>
  <a id="2483" href="Cubical.Algebra.Monoid.BigOp.html#2362" class="Function">presBigOp</a> <a id="2493" class="Symbol">{</a><a id="2494" class="Argument">n</a> <a id="2496" class="Symbol">=</a> <a id="2498" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2502" href="Cubical.Algebra.Monoid.BigOp.html#2502" class="Bound">n</a><a id="2503" class="Symbol">}</a> <a id="2505" href="Cubical.Algebra.Monoid.BigOp.html#2505" class="Bound">U</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Cubical.Algebra.Monoid.Base.html#2411" class="Function">pres·</a> <a id="2515" class="Symbol">_</a> <a id="2517" class="Symbol">_</a> <a id="2519" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2521" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Algebra.Monoid.BigOp.html#2160" class="Bound">φ</a> <a id="2529" class="Symbol">.</a><a id="2530" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Cubical.Algebra.Monoid.BigOp.html#2505" class="Bound">U</a> <a id="2537" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2541" class="Symbol">)</a> <a id="2543" href="Cubical.Algebra.Monoid.Base.html#964" class="Field Operator">·_</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Cubical.Algebra.Monoid.BigOp.html#2362" class="Function">presBigOp</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Algebra.Monoid.BigOp.html#2505" class="Bound">U</a> <a id="2561" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2563" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2566" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Monoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Monoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Algebra.Monoid.Base.html" class="Module">Cubical.Algebra.Monoid.Base</a> <a id="78" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Semigroup.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Semigroup.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Semigroup.Base.html" class="Module">Cubical.Algebra.Semigroup.Base</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="468" class="Keyword">open</a> <a id="473" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>


<a id="479" class="Keyword">private</a>
  <a id="489" class="Keyword">variable</a>
    <a id="502" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a> <a id="504" class="Symbol">:</a> <a id="506" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="513" class="Comment">-- Semigroups as a record, inspired by the Agda standard library:</a>
<a id="579" class="Comment">--</a>
<a id="582" class="Comment">--  https://github.com/agda/agda-stdlib/blob/master/src/Algebra/Bundles.agda#L48</a>
<a id="663" class="Comment">--  https://github.com/agda/agda-stdlib/blob/master/src/Algebra/Structures.agda#L50</a>
<a id="747" class="Comment">--</a>
<a id="750" class="Comment">-- Note that as we are using Path for all equations the IsMagma record</a>
<a id="821" class="Comment">-- would only contain isSet A if we had it.</a>
<a id="865" class="Keyword">record</a> <a id="IsSemigroup"></a><a id="872" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="884" class="Symbol">{</a><a id="885" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="894" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="895" class="Symbol">}</a> <a id="897" class="Symbol">(</a><a id="898" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">_·_</a> <a id="902" class="Symbol">:</a> <a id="904" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a> <a id="910" class="Symbol">→</a> <a id="912" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a><a id="913" class="Symbol">)</a> <a id="915" class="Symbol">:</a> <a id="917" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="922" href="Cubical.Algebra.Semigroup.Base.html#894" class="Bound">ℓ</a> <a id="924" class="Keyword">where</a>
  <a id="932" class="Keyword">no-eta-equality</a>
  <a id="950" class="Keyword">constructor</a> <a id="issemigroup"></a><a id="962" href="Cubical.Algebra.Semigroup.Base.html#962" class="InductiveConstructor">issemigroup</a>

  <a id="977" class="Keyword">field</a>
    <a id="IsSemigroup.is-set"></a><a id="987" href="Cubical.Algebra.Semigroup.Base.html#987" class="Field">is-set</a> <a id="994" class="Symbol">:</a> <a id="996" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1002" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a>
    <a id="IsSemigroup.·Assoc"></a><a id="1008" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Field">·Assoc</a>  <a id="1016" class="Symbol">:</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Cubical.Algebra.Semigroup.Base.html#1019" class="Bound">x</a> <a id="1021" href="Cubical.Algebra.Semigroup.Base.html#1021" class="Bound">y</a> <a id="1023" href="Cubical.Algebra.Semigroup.Base.html#1023" class="Bound">z</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Cubical.Algebra.Semigroup.Base.html#885" class="Bound">A</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Algebra.Semigroup.Base.html#1019" class="Bound">x</a> <a id="1034" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Algebra.Semigroup.Base.html#1021" class="Bound">y</a> <a id="1039" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1041" href="Cubical.Algebra.Semigroup.Base.html#1023" class="Bound">z</a><a id="1042" class="Symbol">)</a> <a id="1044" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.Algebra.Semigroup.Base.html#1019" class="Bound">x</a> <a id="1049" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1051" href="Cubical.Algebra.Semigroup.Base.html#1021" class="Bound">y</a><a id="1052" class="Symbol">)</a> <a id="1054" href="Cubical.Algebra.Semigroup.Base.html#898" class="Bound Operator">·</a> <a id="1056" href="Cubical.Algebra.Semigroup.Base.html#1023" class="Bound">z</a>

<a id="1059" class="Keyword">unquoteDecl</a> <a id="IsSemigroupIsoΣ"></a><a id="1071" href="Cubical.Algebra.Semigroup.Base.html#1071" class="Function">IsSemigroupIsoΣ</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1107" href="Cubical.Algebra.Semigroup.Base.html#1071" class="Function">IsSemigroupIsoΣ</a> <a id="1123" class="Symbol">(</a><a id="1124" class="Keyword">quote</a> <a id="1130" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a><a id="1141" class="Symbol">)</a>

<a id="1144" class="Keyword">record</a> <a id="SemigroupStr"></a><a id="1151" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1174" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1184" href="Cubical.Algebra.Semigroup.Base.html#1174" class="Bound">ℓ</a> <a id="1186" class="Keyword">where</a>

  <a id="1195" class="Keyword">constructor</a> <a id="semigroupstr"></a><a id="1207" href="Cubical.Algebra.Semigroup.Base.html#1207" class="InductiveConstructor">semigroupstr</a>

  <a id="1223" class="Keyword">field</a>
    <a id="SemigroupStr._·_"></a><a id="1233" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a>         <a id="1245" class="Symbol">:</a> <a id="1247" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a> <a id="1253" class="Symbol">→</a> <a id="1255" href="Cubical.Algebra.Semigroup.Base.html#1165" class="Bound">A</a>
    <a id="SemigroupStr.isSemigroup"></a><a id="1261" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">isSemigroup</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="1287" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a>

  <a id="1294" class="Keyword">infixl</a> <a id="1301" class="Number">7</a> <a id="1303" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a>

  <a id="1310" class="Keyword">open</a> <a id="1315" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a> <a id="1327" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">isSemigroup</a> <a id="1339" class="Keyword">public</a>

<a id="Semigroup"></a><a id="1347" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">∀</a> <a id="1361" href="Cubical.Algebra.Semigroup.Base.html#1361" class="Bound">ℓ</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1377" href="Cubical.Algebra.Semigroup.Base.html#1361" class="Bound">ℓ</a><a id="1378" class="Symbol">)</a>
<a id="1380" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="1390" href="Cubical.Algebra.Semigroup.Base.html#1390" class="Bound">ℓ</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1406" href="Cubical.Algebra.Semigroup.Base.html#1390" class="Bound">ℓ</a> <a id="1408" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a>

<a id="1422" class="Keyword">module</a> <a id="1429" href="Cubical.Algebra.Semigroup.Base.html#1429" class="Module">_</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1441" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Cubical.Algebra.Semigroup.Base.html#1445" class="Bound Operator">_·_</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a><a id="1460" class="Symbol">)</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Cubical.Algebra.Semigroup.Base.html#1463" class="Bound">h</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="1479" href="Cubical.Algebra.Semigroup.Base.html#1445" class="Bound Operator">_·_</a><a id="1482" class="Symbol">)</a> <a id="1484" class="Keyword">where</a>
  <a id="1492" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="1514" href="Cubical.Algebra.Semigroup.Base.html#1441" class="Bound">ℓ</a>
  <a id="1518" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1528" class="Symbol">.</a><a id="1529" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1533" class="Symbol">=</a> <a id="1535" href="Cubical.Algebra.Semigroup.Base.html#1432" class="Bound">A</a>
  <a id="1539" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1549" class="Symbol">.</a><a id="1550" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1554" class="Symbol">.</a><a id="1555" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">SemigroupStr._·_</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="Cubical.Algebra.Semigroup.Base.html#1445" class="Bound Operator">_·_</a>
  <a id="1580" href="Cubical.Algebra.Semigroup.Base.html#1492" class="Function">semigroup</a> <a id="1590" class="Symbol">.</a><a id="1591" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1595" class="Symbol">.</a><a id="1596" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">SemigroupStr.isSemigroup</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="Cubical.Algebra.Semigroup.Base.html#1463" class="Bound">h</a>

<a id="1626" class="Keyword">record</a> <a id="IsSemigroupEquiv"></a><a id="1633" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Record">IsSemigroupEquiv</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1660" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">{</a><a id="1664" href="Cubical.Algebra.Semigroup.Base.html#1664" class="Bound">B</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1673" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="1674" class="Symbol">}</a>
  <a id="1678" class="Symbol">(</a><a id="1679" href="Cubical.Algebra.Semigroup.Base.html#1679" class="Bound">M</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="1696" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a><a id="1697" class="Symbol">)</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a> <a id="1706" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1708" href="Cubical.Algebra.Semigroup.Base.html#1664" class="Bound">B</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Algebra.Semigroup.Base.html#1712" class="Bound">N</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="1729" href="Cubical.Algebra.Semigroup.Base.html#1664" class="Bound">B</a><a id="1730" class="Symbol">)</a>
  <a id="1734" class="Symbol">:</a> <a id="1736" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1741" href="Cubical.Algebra.Semigroup.Base.html#1660" class="Bound">ℓ</a>
  <a id="1745" class="Keyword">where</a>

  <a id="1754" class="Comment">-- Shorter qualified names</a>
  <a id="1783" class="Keyword">private</a>
    <a id="1795" class="Keyword">module</a> <a id="IsSemigroupEquiv.M"></a><a id="1802" href="Cubical.Algebra.Semigroup.Base.html#1802" class="Module">M</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Module">SemigroupStr</a> <a id="1819" href="Cubical.Algebra.Semigroup.Base.html#1679" class="Bound">M</a>
    <a id="1825" class="Keyword">module</a> <a id="IsSemigroupEquiv.N"></a><a id="1832" href="Cubical.Algebra.Semigroup.Base.html#1832" class="Module">N</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Module">SemigroupStr</a> <a id="1849" href="Cubical.Algebra.Semigroup.Base.html#1712" class="Bound">N</a>

  <a id="1854" class="Keyword">field</a>
    <a id="IsSemigroupEquiv.isHom"></a><a id="1864" href="Cubical.Algebra.Semigroup.Base.html#1864" class="Field">isHom</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Cubical.Algebra.Semigroup.Base.html#1873" class="Bound">x</a> <a id="1875" href="Cubical.Algebra.Semigroup.Base.html#1875" class="Bound">y</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Cubical.Algebra.Semigroup.Base.html#1651" class="Bound">A</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1893" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Cubical.Algebra.Semigroup.Base.html#1873" class="Bound">x</a> <a id="1898" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Function Operator">M.·</a> <a id="1902" href="Cubical.Algebra.Semigroup.Base.html#1875" class="Bound">y</a><a id="1903" class="Symbol">)</a> <a id="1905" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1907" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1916" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1918" href="Cubical.Algebra.Semigroup.Base.html#1873" class="Bound">x</a> <a id="1920" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Function Operator">N.·</a> <a id="1924" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1933" href="Cubical.Algebra.Semigroup.Base.html#1700" class="Bound">e</a> <a id="1935" href="Cubical.Algebra.Semigroup.Base.html#1875" class="Bound">y</a>

<a id="1938" class="Keyword">open</a> <a id="1943" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Module">SemigroupStr</a>
<a id="1956" class="Keyword">open</a> <a id="1961" href="Cubical.Algebra.Semigroup.Base.html#872" class="Module">IsSemigroup</a>
<a id="1973" class="Keyword">open</a> <a id="1978" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Module">IsSemigroupEquiv</a>

<a id="SemigroupEquiv"></a><a id="1996" href="Cubical.Algebra.Semigroup.Base.html#1996" class="Function">SemigroupEquiv</a> <a id="2011" class="Symbol">:</a> <a id="2013" class="Symbol">(</a><a id="2014" href="Cubical.Algebra.Semigroup.Base.html#2014" class="Bound">M</a> <a id="2016" href="Cubical.Algebra.Semigroup.Base.html#2016" class="Bound">N</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="2030" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2040" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a>
<a id="2042" href="Cubical.Algebra.Semigroup.Base.html#1996" class="Function">SemigroupEquiv</a> <a id="2057" href="Cubical.Algebra.Semigroup.Base.html#2057" class="Bound">M</a> <a id="2059" href="Cubical.Algebra.Semigroup.Base.html#2059" class="Bound">N</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2066" href="Cubical.Algebra.Semigroup.Base.html#2066" class="Bound">e</a> <a id="2068" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2070" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2072" href="Cubical.Algebra.Semigroup.Base.html#2057" class="Bound">M</a> <a id="2074" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2076" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2078" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2080" href="Cubical.Algebra.Semigroup.Base.html#2059" class="Bound">N</a> <a id="2082" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2084" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2086" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Record">IsSemigroupEquiv</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Cubical.Algebra.Semigroup.Base.html#2057" class="Bound">M</a> <a id="2106" class="Symbol">.</a><a id="2107" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2110" class="Symbol">)</a> <a id="2112" href="Cubical.Algebra.Semigroup.Base.html#2066" class="Bound">e</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Cubical.Algebra.Semigroup.Base.html#2059" class="Bound">N</a> <a id="2117" class="Symbol">.</a><a id="2118" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2121" class="Symbol">)</a>

<a id="isPropIsSemigroup"></a><a id="2124" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="2142" class="Symbol">:</a> <a id="2144" class="Symbol">{</a><a id="2145" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2154" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2155" class="Symbol">}</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Cubical.Algebra.Semigroup.Base.html#2158" class="Bound Operator">_·_</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Cubical.Algebra.Semigroup.Base.html#2145" class="Bound">A</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Algebra.Semigroup.Base.html#872" class="Record">IsSemigroup</a> <a id="2197" href="Cubical.Algebra.Semigroup.Base.html#2158" class="Bound Operator">_·_</a><a id="2200" class="Symbol">)</a>
<a id="2202" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="2220" href="Cubical.Algebra.Semigroup.Base.html#2220" class="Bound Operator">_·_</a> <a id="2224" class="Symbol">=</a>
  <a id="2228" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="2253" class="Number">1</a> <a id="2255" href="Cubical.Algebra.Semigroup.Base.html#1071" class="Function">IsSemigroupIsoΣ</a>
    <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a>
      <a id="2290" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
      <a id="2308" class="Symbol">(λ</a> <a id="2311" href="Cubical.Algebra.Semigroup.Base.html#2311" class="Bound">isSetA</a> <a id="2318" class="Symbol">→</a> <a id="2320" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="2329" class="Symbol">λ</a> <a id="2331" href="Cubical.Algebra.Semigroup.Base.html#2331" class="Bound">_</a> <a id="2333" href="Cubical.Algebra.Semigroup.Base.html#2333" class="Bound">_</a> <a id="2335" href="Cubical.Algebra.Semigroup.Base.html#2335" class="Bound">_</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Cubical.Algebra.Semigroup.Base.html#2311" class="Bound">isSetA</a> <a id="2346" class="Symbol">_</a> <a id="2348" class="Symbol">_))</a>

<a id="𝒮ᴰ-Semigroup"></a><a id="2353" href="Cubical.Algebra.Semigroup.Base.html#2353" class="Function">𝒮ᴰ-Semigroup</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2383" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Cubical.Algebra.Semigroup.Base.html#1151" class="Record">SemigroupStr</a> <a id="2399" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a>
<a id="2401" href="Cubical.Algebra.Semigroup.Base.html#2353" class="Function">𝒮ᴰ-Semigroup</a> <a id="2414" class="Symbol">=</a>
  <a id="2418" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2436" class="Symbol">_)</a> <a id="2439" href="Cubical.Algebra.Semigroup.Base.html#1633" class="Record">IsSemigroupEquiv</a>
    <a id="2460" class="Symbol">(</a><a id="2461" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2475" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2481" href="Cubical.Algebra.Semigroup.Base.html#1233" class="Field Operator">_·_</a> <a id="2485" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2487" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2498" class="Symbol">_</a> <a id="2500" class="Symbol">_</a> <a id="2502" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2504" href="Cubical.Algebra.Semigroup.Base.html#1864" class="Field">isHom</a> <a id="2510" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2518" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2524" href="Cubical.Algebra.Semigroup.Base.html#1261" class="Field">isSemigroup</a> <a id="2536" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2538" class="Symbol">(λ</a> <a id="2541" href="Cubical.Algebra.Semigroup.Base.html#2541" class="Bound">_</a> <a id="2543" href="Cubical.Algebra.Semigroup.Base.html#2543" class="Bound">_</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Cubical.Algebra.Semigroup.Base.html#2124" class="Function">isPropIsSemigroup</a> <a id="2565" class="Symbol">_)</a> <a id="2568" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="2569" class="Symbol">)</a>

<a id="SemigroupPath"></a><a id="2572" href="Cubical.Algebra.Semigroup.Base.html#2572" class="Function">SemigroupPath</a> <a id="2586" class="Symbol">:</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Cubical.Algebra.Semigroup.Base.html#2589" class="Bound">M</a> <a id="2591" href="Cubical.Algebra.Semigroup.Base.html#2591" class="Bound">N</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Cubical.Algebra.Semigroup.Base.html#1347" class="Function">Semigroup</a> <a id="2605" href="Cubical.Algebra.Semigroup.Base.html#502" class="Generalizable">ℓ</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">→</a> <a id="2610" href="Cubical.Algebra.Semigroup.Base.html#1996" class="Function">SemigroupEquiv</a> <a id="2625" href="Cubical.Algebra.Semigroup.Base.html#2589" class="Bound">M</a> <a id="2627" href="Cubical.Algebra.Semigroup.Base.html#2591" class="Bound">N</a> <a id="2629" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Cubical.Algebra.Semigroup.Base.html#2589" class="Bound">M</a> <a id="2634" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2636" href="Cubical.Algebra.Semigroup.Base.html#2591" class="Bound">N</a><a id="2637" class="Symbol">)</a>
<a id="2639" href="Cubical.Algebra.Semigroup.Base.html#2572" class="Function">SemigroupPath</a> <a id="2653" class="Symbol">=</a> <a id="2655" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2657" href="Cubical.Algebra.Semigroup.Base.html#2353" class="Function">𝒮ᴰ-Semigroup</a> <a id="2670" class="Symbol">.</a><a id="2671" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Semigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Semigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.Algebra.Semigroup.Base.html" class="Module">Cubical.Algebra.Semigroup.Base</a> <a id="84" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Semilattice.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Semilattice.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
 following Johnstone&#39;s book &quot;Stone Spaces&quot; we define semilattices
 to be commutative monoids such that every element is idempotent.
 In particular, we take every semilattice to have a neutral element
 that is either the maximal or minimal element depending on whether
 we have a join or meet semilattice.
-}</a>

<a id="313" class="Keyword">module</a> <a id="320" href="Cubical.Algebra.Semilattice.Base.html" class="Module">Cubical.Algebra.Semilattice.Base</a> <a id="353" class="Keyword">where</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="766" class="Keyword">open</a> <a id="771" class="Keyword">import</a> <a id="778" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="795" class="Keyword">using</a> <a id="801" class="Symbol">(</a><a id="802" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="804" class="Symbol">;</a> <a id="806" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="811" class="Symbol">;</a> <a id="813" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>

<a id="852" class="Keyword">open</a> <a id="857" class="Keyword">import</a> <a id="864" href="Cubical.Algebra.Semigroup.html" class="Module">Cubical.Algebra.Semigroup</a>
<a id="890" class="Keyword">open</a> <a id="895" class="Keyword">import</a> <a id="902" href="Cubical.Algebra.Monoid.html" class="Module">Cubical.Algebra.Monoid</a>
<a id="925" class="Keyword">open</a> <a id="930" class="Keyword">import</a> <a id="937" href="Cubical.Algebra.Monoid.BigOp.html" class="Module">Cubical.Algebra.Monoid.BigOp</a>
<a id="966" class="Keyword">open</a> <a id="971" class="Keyword">import</a> <a id="978" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>

<a id="1006" class="Keyword">open</a> <a id="1011" class="Keyword">import</a> <a id="1018" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="1041" class="Keyword">open</a> <a id="1046" class="Keyword">import</a> <a id="1053" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="1076" class="Keyword">open</a> <a id="1081" class="Keyword">import</a> <a id="1088" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="1113" class="Keyword">open</a> <a id="1118" class="Keyword">import</a> <a id="1125" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="1153" class="Keyword">open</a> <a id="1158" class="Keyword">import</a> <a id="1165" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="1189" class="Keyword">open</a> <a id="1194" class="Keyword">import</a> <a id="1201" href="Cubical.Relation.Binary.Order.Poset.html" class="Module">Cubical.Relation.Binary.Order.Poset</a>

<a id="1238" class="Keyword">open</a> <a id="1243" class="Keyword">import</a> <a id="1250" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>

<a id="1282" class="Keyword">open</a> <a id="1287" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="1292" class="Keyword">private</a>
  <a id="1302" class="Keyword">variable</a>
    <a id="1315" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a> <a id="1317" href="Cubical.Algebra.Semilattice.Base.html#1317" class="Generalizable">ℓ&#39;</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="1329" class="Keyword">record</a> <a id="IsSemilattice"></a><a id="1336" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a> <a id="1350" class="Symbol">{</a><a id="1351" href="Cubical.Algebra.Semilattice.Base.html#1351" class="Bound">A</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1360" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="1361" class="Symbol">}</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.Algebra.Semilattice.Base.html#1364" class="Bound">ε</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Cubical.Algebra.Semilattice.Base.html#1351" class="Bound">A</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Algebra.Semilattice.Base.html#1372" class="Bound Operator">_·_</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="Cubical.Algebra.Semilattice.Base.html#1351" class="Bound">A</a> <a id="1380" class="Symbol">→</a> <a id="1382" href="Cubical.Algebra.Semilattice.Base.html#1351" class="Bound">A</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Cubical.Algebra.Semilattice.Base.html#1351" class="Bound">A</a><a id="1387" class="Symbol">)</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1396" href="Cubical.Algebra.Semilattice.Base.html#1360" class="Bound">ℓ</a> <a id="1398" class="Keyword">where</a>
  <a id="1406" class="Keyword">constructor</a> <a id="issemilattice"></a><a id="1418" href="Cubical.Algebra.Semilattice.Base.html#1418" class="InductiveConstructor">issemilattice</a>

  <a id="1435" class="Keyword">field</a>
   <a id="IsSemilattice.isCommMonoid"></a><a id="1444" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">isCommMonoid</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Record">IsCommMonoid</a> <a id="1472" href="Cubical.Algebra.Semilattice.Base.html#1364" class="Bound">ε</a> <a id="1474" href="Cubical.Algebra.Semilattice.Base.html#1372" class="Bound Operator">_·_</a>
   <a id="IsSemilattice.idem"></a><a id="1481" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Field">idem</a> <a id="1486" class="Symbol">:</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Cubical.Algebra.Semilattice.Base.html#1489" class="Bound">x</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Cubical.Algebra.Semilattice.Base.html#1351" class="Bound">A</a><a id="1494" class="Symbol">)</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Cubical.Algebra.Semilattice.Base.html#1489" class="Bound">x</a> <a id="1500" href="Cubical.Algebra.Semilattice.Base.html#1372" class="Bound Operator">·</a> <a id="1502" href="Cubical.Algebra.Semilattice.Base.html#1489" class="Bound">x</a> <a id="1504" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1506" href="Cubical.Algebra.Semilattice.Base.html#1489" class="Bound">x</a>

  <a id="1511" class="Keyword">open</a> <a id="1516" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Module">IsCommMonoid</a> <a id="1529" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">isCommMonoid</a> <a id="1542" class="Keyword">public</a>

<a id="1550" class="Keyword">unquoteDecl</a> <a id="IsSemilatticeIsoΣ"></a><a id="1562" href="Cubical.Algebra.Semilattice.Base.html#1562" class="Function">IsSemilatticeIsoΣ</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1600" href="Cubical.Algebra.Semilattice.Base.html#1562" class="Function">IsSemilatticeIsoΣ</a> <a id="1618" class="Symbol">(</a><a id="1619" class="Keyword">quote</a> <a id="1625" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a><a id="1638" class="Symbol">)</a>

<a id="1641" class="Keyword">record</a> <a id="SemilatticeStr"></a><a id="1648" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Record">SemilatticeStr</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Cubical.Algebra.Semilattice.Base.html#1664" class="Bound">A</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1673" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1683" href="Cubical.Algebra.Semilattice.Base.html#1673" class="Bound">ℓ</a> <a id="1685" class="Keyword">where</a>
  <a id="1693" class="Keyword">constructor</a> <a id="semilatticestr"></a><a id="1705" href="Cubical.Algebra.Semilattice.Base.html#1705" class="InductiveConstructor">semilatticestr</a>

  <a id="1723" class="Keyword">field</a>
    <a id="SemilatticeStr.ε"></a><a id="1733" href="Cubical.Algebra.Semilattice.Base.html#1733" class="Field">ε</a>        <a id="1742" class="Symbol">:</a> <a id="1744" href="Cubical.Algebra.Semilattice.Base.html#1664" class="Bound">A</a>
    <a id="SemilatticeStr._·_"></a><a id="1750" href="Cubical.Algebra.Semilattice.Base.html#1750" class="Field Operator">_·_</a>      <a id="1759" class="Symbol">:</a> <a id="1761" href="Cubical.Algebra.Semilattice.Base.html#1664" class="Bound">A</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="Cubical.Algebra.Semilattice.Base.html#1664" class="Bound">A</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Cubical.Algebra.Semilattice.Base.html#1664" class="Bound">A</a>
    <a id="SemilatticeStr.isSemilattice"></a><a id="1775" href="Cubical.Algebra.Semilattice.Base.html#1775" class="Field">isSemilattice</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a> <a id="1805" href="Cubical.Algebra.Semilattice.Base.html#1733" class="Field">ε</a> <a id="1807" href="Cubical.Algebra.Semilattice.Base.html#1750" class="Field Operator">_·_</a>

  <a id="1814" class="Keyword">infixl</a> <a id="1821" class="Number">7</a> <a id="1823" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_·_</a>

  <a id="1830" class="Keyword">open</a> <a id="1835" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Module">IsSemilattice</a> <a id="1849" href="Cubical.Algebra.Semilattice.Base.html#1775" class="Field">isSemilattice</a> <a id="1863" class="Keyword">public</a>

<a id="Semilattice"></a><a id="1871" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="1883" class="Symbol">:</a> <a id="1885" class="Symbol">∀</a> <a id="1887" href="Cubical.Algebra.Semilattice.Base.html#1887" class="Bound">ℓ</a> <a id="1889" class="Symbol">→</a> <a id="1891" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1903" href="Cubical.Algebra.Semilattice.Base.html#1887" class="Bound">ℓ</a><a id="1904" class="Symbol">)</a>
<a id="1906" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="1918" href="Cubical.Algebra.Semilattice.Base.html#1918" class="Bound">ℓ</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1934" href="Cubical.Algebra.Semilattice.Base.html#1918" class="Bound">ℓ</a> <a id="1936" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Record">SemilatticeStr</a>

<a id="semilattice"></a><a id="1952" href="Cubical.Algebra.Semilattice.Base.html#1952" class="Function">semilattice</a> <a id="1964" class="Symbol">:</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Algebra.Semilattice.Base.html#1967" class="Bound">A</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1976" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Algebra.Semilattice.Base.html#1980" class="Bound">ε</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Cubical.Algebra.Semilattice.Base.html#1967" class="Bound">A</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.Algebra.Semilattice.Base.html#1988" class="Bound Operator">_·_</a> <a id="1992" class="Symbol">:</a> <a id="1994" href="Cubical.Algebra.Semilattice.Base.html#1967" class="Bound">A</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Cubical.Algebra.Semilattice.Base.html#1967" class="Bound">A</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Cubical.Algebra.Semilattice.Base.html#1967" class="Bound">A</a><a id="2003" class="Symbol">)</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Cubical.Algebra.Semilattice.Base.html#2006" class="Bound">h</a> <a id="2008" class="Symbol">:</a> <a id="2010" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a> <a id="2024" href="Cubical.Algebra.Semilattice.Base.html#1980" class="Bound">ε</a> <a id="2026" href="Cubical.Algebra.Semilattice.Base.html#1988" class="Bound Operator">_·_</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">→</a> <a id="2033" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="2045" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a>
<a id="2047" href="Cubical.Algebra.Semilattice.Base.html#1952" class="Function">semilattice</a> <a id="2059" href="Cubical.Algebra.Semilattice.Base.html#2059" class="Bound">A</a> <a id="2061" href="Cubical.Algebra.Semilattice.Base.html#2061" class="Bound">ε</a> <a id="2063" href="Cubical.Algebra.Semilattice.Base.html#2063" class="Bound Operator">_·_</a> <a id="2067" href="Cubical.Algebra.Semilattice.Base.html#2067" class="Bound">h</a> <a id="2069" class="Symbol">=</a> <a id="2071" href="Cubical.Algebra.Semilattice.Base.html#2059" class="Bound">A</a> <a id="2073" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2075" href="Cubical.Algebra.Semilattice.Base.html#1705" class="InductiveConstructor">semilatticestr</a> <a id="2090" href="Cubical.Algebra.Semilattice.Base.html#2061" class="Bound">ε</a> <a id="2092" href="Cubical.Algebra.Semilattice.Base.html#2063" class="Bound Operator">_·_</a> <a id="2096" href="Cubical.Algebra.Semilattice.Base.html#2067" class="Bound">h</a>

<a id="2099" class="Comment">-- Easier to use constructors</a>
<a id="makeIsSemilattice"></a><a id="2129" href="Cubical.Algebra.Semilattice.Base.html#2129" class="Function">makeIsSemilattice</a> <a id="2147" class="Symbol">:</a> <a id="2149" class="Symbol">{</a><a id="2150" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2159" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="2160" class="Symbol">}</a> <a id="2162" class="Symbol">{</a><a id="2163" href="Cubical.Algebra.Semilattice.Base.html#2163" class="Bound">ε</a> <a id="2165" class="Symbol">:</a> <a id="2167" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a><a id="2168" class="Symbol">}</a> <a id="2170" class="Symbol">{</a><a id="2171" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">_·_</a> <a id="2175" class="Symbol">:</a> <a id="2177" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a> <a id="2179" class="Symbol">→</a> <a id="2181" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a> <a id="2183" class="Symbol">→</a> <a id="2185" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a><a id="2186" class="Symbol">}</a>
               <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.Algebra.Semilattice.Base.html#2204" class="Bound">is-setL</a> <a id="2212" class="Symbol">:</a> <a id="2214" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2220" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a><a id="2221" class="Symbol">)</a>
               <a id="2238" class="Symbol">(</a><a id="2239" href="Cubical.Algebra.Semilattice.Base.html#2239" class="Bound">assoc</a> <a id="2245" class="Symbol">:</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.Algebra.Semilattice.Base.html#2248" class="Bound">x</a> <a id="2250" href="Cubical.Algebra.Semilattice.Base.html#2250" class="Bound">y</a> <a id="2252" href="Cubical.Algebra.Semilattice.Base.html#2252" class="Bound">z</a> <a id="2254" class="Symbol">:</a> <a id="2256" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Cubical.Algebra.Semilattice.Base.html#2248" class="Bound">x</a> <a id="2263" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Cubical.Algebra.Semilattice.Base.html#2250" class="Bound">y</a> <a id="2268" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2270" href="Cubical.Algebra.Semilattice.Base.html#2252" class="Bound">z</a><a id="2271" class="Symbol">)</a> <a id="2273" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Algebra.Semilattice.Base.html#2248" class="Bound">x</a> <a id="2278" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2280" href="Cubical.Algebra.Semilattice.Base.html#2250" class="Bound">y</a><a id="2281" class="Symbol">)</a> <a id="2283" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2285" href="Cubical.Algebra.Semilattice.Base.html#2252" class="Bound">z</a><a id="2286" class="Symbol">)</a>
               <a id="2303" class="Symbol">(</a><a id="2304" href="Cubical.Algebra.Semilattice.Base.html#2304" class="Bound">rid</a> <a id="2308" class="Symbol">:</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Cubical.Algebra.Semilattice.Base.html#2311" class="Bound">x</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a><a id="2316" class="Symbol">)</a> <a id="2318" class="Symbol">→</a> <a id="2320" href="Cubical.Algebra.Semilattice.Base.html#2311" class="Bound">x</a> <a id="2322" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2324" href="Cubical.Algebra.Semilattice.Base.html#2163" class="Bound">ε</a> <a id="2326" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2328" href="Cubical.Algebra.Semilattice.Base.html#2311" class="Bound">x</a><a id="2329" class="Symbol">)</a>
               <a id="2346" class="Symbol">(</a><a id="2347" href="Cubical.Algebra.Semilattice.Base.html#2347" class="Bound">comm</a> <a id="2352" class="Symbol">:</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Cubical.Algebra.Semilattice.Base.html#2355" class="Bound">x</a> <a id="2357" href="Cubical.Algebra.Semilattice.Base.html#2357" class="Bound">y</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a><a id="2362" class="Symbol">)</a> <a id="2364" class="Symbol">→</a> <a id="2366" href="Cubical.Algebra.Semilattice.Base.html#2355" class="Bound">x</a> <a id="2368" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2370" href="Cubical.Algebra.Semilattice.Base.html#2357" class="Bound">y</a> <a id="2372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2374" href="Cubical.Algebra.Semilattice.Base.html#2357" class="Bound">y</a> <a id="2376" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2378" href="Cubical.Algebra.Semilattice.Base.html#2355" class="Bound">x</a><a id="2379" class="Symbol">)</a>
               <a id="2396" class="Symbol">(</a><a id="2397" href="Cubical.Algebra.Semilattice.Base.html#2397" class="Bound">idem</a> <a id="2402" class="Symbol">:</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Algebra.Semilattice.Base.html#2405" class="Bound">x</a> <a id="2407" class="Symbol">:</a> <a id="2409" href="Cubical.Algebra.Semilattice.Base.html#2150" class="Bound">L</a><a id="2410" class="Symbol">)</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Cubical.Algebra.Semilattice.Base.html#2405" class="Bound">x</a> <a id="2416" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">·</a> <a id="2418" href="Cubical.Algebra.Semilattice.Base.html#2405" class="Bound">x</a> <a id="2420" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2422" href="Cubical.Algebra.Semilattice.Base.html#2405" class="Bound">x</a><a id="2423" class="Symbol">)</a>
             <a id="2438" class="Symbol">→</a> <a id="2440" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a> <a id="2454" href="Cubical.Algebra.Semilattice.Base.html#2163" class="Bound">ε</a> <a id="2456" href="Cubical.Algebra.Semilattice.Base.html#2171" class="Bound Operator">_·_</a>
<a id="2460" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">IsSemilattice.isCommMonoid</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Cubical.Algebra.Semilattice.Base.html#2129" class="Function">makeIsSemilattice</a> <a id="2506" href="Cubical.Algebra.Semilattice.Base.html#2506" class="Bound">is-setL</a> <a id="2514" href="Cubical.Algebra.Semilattice.Base.html#2514" class="Bound">assoc</a> <a id="2520" href="Cubical.Algebra.Semilattice.Base.html#2520" class="Bound">rid</a> <a id="2524" href="Cubical.Algebra.Semilattice.Base.html#2524" class="Bound">comm</a> <a id="2529" href="Cubical.Algebra.Semilattice.Base.html#2529" class="Bound">idem</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Symbol">=</a>
                                        <a id="2577" href="Cubical.Algebra.CommMonoid.Base.html#1188" class="Function">makeIsCommMonoid</a> <a id="2594" href="Cubical.Algebra.Semilattice.Base.html#2506" class="Bound">is-setL</a> <a id="2602" href="Cubical.Algebra.Semilattice.Base.html#2514" class="Bound">assoc</a> <a id="2608" href="Cubical.Algebra.Semilattice.Base.html#2520" class="Bound">rid</a> <a id="2612" href="Cubical.Algebra.Semilattice.Base.html#2524" class="Bound">comm</a>
<a id="2617" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Field">IsSemilattice.idem</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Cubical.Algebra.Semilattice.Base.html#2129" class="Function">makeIsSemilattice</a> <a id="2655" href="Cubical.Algebra.Semilattice.Base.html#2655" class="Bound">is-setL</a> <a id="2663" href="Cubical.Algebra.Semilattice.Base.html#2663" class="Bound">assoc</a> <a id="2669" href="Cubical.Algebra.Semilattice.Base.html#2669" class="Bound">rid</a> <a id="2673" href="Cubical.Algebra.Semilattice.Base.html#2673" class="Bound">comm</a> <a id="2678" href="Cubical.Algebra.Semilattice.Base.html#2678" class="Bound">idem</a><a id="2682" class="Symbol">)</a> <a id="2684" class="Symbol">=</a> <a id="2686" href="Cubical.Algebra.Semilattice.Base.html#2678" class="Bound">idem</a>

<a id="makeSemilattice"></a><a id="2692" href="Cubical.Algebra.Semilattice.Base.html#2692" class="Function">makeSemilattice</a> <a id="2708" class="Symbol">:</a> <a id="2710" class="Symbol">{</a><a id="2711" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a> <a id="2713" class="Symbol">:</a> <a id="2715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2720" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="2721" class="Symbol">}</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Cubical.Algebra.Semilattice.Base.html#2724" class="Bound">ε</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a><a id="2729" class="Symbol">)</a> <a id="2731" class="Symbol">(</a><a id="2732" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">_·_</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a> <a id="2740" class="Symbol">→</a> <a id="2742" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a><a id="2747" class="Symbol">)</a>
             <a id="2762" class="Symbol">(</a><a id="2763" href="Cubical.Algebra.Semilattice.Base.html#2763" class="Bound">is-setL</a> <a id="2771" class="Symbol">:</a> <a id="2773" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2779" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a><a id="2780" class="Symbol">)</a>
             <a id="2795" class="Symbol">(</a><a id="2796" href="Cubical.Algebra.Semilattice.Base.html#2796" class="Bound">assoc</a> <a id="2802" class="Symbol">:</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Cubical.Algebra.Semilattice.Base.html#2805" class="Bound">x</a> <a id="2807" href="Cubical.Algebra.Semilattice.Base.html#2807" class="Bound">y</a> <a id="2809" href="Cubical.Algebra.Semilattice.Base.html#2809" class="Bound">z</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a><a id="2814" class="Symbol">)</a> <a id="2816" class="Symbol">→</a> <a id="2818" href="Cubical.Algebra.Semilattice.Base.html#2805" class="Bound">x</a> <a id="2820" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.Algebra.Semilattice.Base.html#2807" class="Bound">y</a> <a id="2825" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2827" href="Cubical.Algebra.Semilattice.Base.html#2809" class="Bound">z</a><a id="2828" class="Symbol">)</a> <a id="2830" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Cubical.Algebra.Semilattice.Base.html#2805" class="Bound">x</a> <a id="2835" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2837" href="Cubical.Algebra.Semilattice.Base.html#2807" class="Bound">y</a><a id="2838" class="Symbol">)</a> <a id="2840" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2842" href="Cubical.Algebra.Semilattice.Base.html#2809" class="Bound">z</a><a id="2843" class="Symbol">)</a>
             <a id="2858" class="Symbol">(</a><a id="2859" href="Cubical.Algebra.Semilattice.Base.html#2859" class="Bound">rid</a> <a id="2863" class="Symbol">:</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Cubical.Algebra.Semilattice.Base.html#2866" class="Bound">x</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a><a id="2871" class="Symbol">)</a> <a id="2873" class="Symbol">→</a> <a id="2875" href="Cubical.Algebra.Semilattice.Base.html#2866" class="Bound">x</a> <a id="2877" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2879" href="Cubical.Algebra.Semilattice.Base.html#2724" class="Bound">ε</a> <a id="2881" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2883" href="Cubical.Algebra.Semilattice.Base.html#2866" class="Bound">x</a><a id="2884" class="Symbol">)</a>
             <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Algebra.Semilattice.Base.html#2900" class="Bound">comm</a> <a id="2905" class="Symbol">:</a> <a id="2907" class="Symbol">(</a><a id="2908" href="Cubical.Algebra.Semilattice.Base.html#2908" class="Bound">x</a> <a id="2910" href="Cubical.Algebra.Semilattice.Base.html#2910" class="Bound">y</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="Cubical.Algebra.Semilattice.Base.html#2908" class="Bound">x</a> <a id="2921" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2923" href="Cubical.Algebra.Semilattice.Base.html#2910" class="Bound">y</a> <a id="2925" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2927" href="Cubical.Algebra.Semilattice.Base.html#2910" class="Bound">y</a> <a id="2929" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2931" href="Cubical.Algebra.Semilattice.Base.html#2908" class="Bound">x</a><a id="2932" class="Symbol">)</a>
             <a id="2947" class="Symbol">(</a><a id="2948" href="Cubical.Algebra.Semilattice.Base.html#2948" class="Bound">idem</a> <a id="2953" class="Symbol">:</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Algebra.Semilattice.Base.html#2956" class="Bound">x</a> <a id="2958" class="Symbol">:</a> <a id="2960" href="Cubical.Algebra.Semilattice.Base.html#2711" class="Bound">L</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Cubical.Algebra.Semilattice.Base.html#2956" class="Bound">x</a> <a id="2967" href="Cubical.Algebra.Semilattice.Base.html#2732" class="Bound Operator">·</a> <a id="2969" href="Cubical.Algebra.Semilattice.Base.html#2956" class="Bound">x</a> <a id="2971" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2973" href="Cubical.Algebra.Semilattice.Base.html#2956" class="Bound">x</a><a id="2974" class="Symbol">)</a>
             <a id="2989" class="Symbol">→</a> <a id="2991" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="3003" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a>
<a id="3005" href="Cubical.Algebra.Semilattice.Base.html#2692" class="Function">makeSemilattice</a> <a id="3021" href="Cubical.Algebra.Semilattice.Base.html#3021" class="Bound">ε</a> <a id="3023" href="Cubical.Algebra.Semilattice.Base.html#3023" class="Bound Operator">_·_</a> <a id="3027" href="Cubical.Algebra.Semilattice.Base.html#3027" class="Bound">is-setL</a> <a id="3035" href="Cubical.Algebra.Semilattice.Base.html#3035" class="Bound">assoc</a> <a id="3041" href="Cubical.Algebra.Semilattice.Base.html#3041" class="Bound">rid</a> <a id="3045" href="Cubical.Algebra.Semilattice.Base.html#3045" class="Bound">comm</a> <a id="3050" href="Cubical.Algebra.Semilattice.Base.html#3050" class="Bound">idem</a> <a id="3055" class="Symbol">=</a>
  <a id="3059" href="Cubical.Algebra.Semilattice.Base.html#1952" class="Function">semilattice</a> <a id="3071" class="Symbol">_</a> <a id="3073" href="Cubical.Algebra.Semilattice.Base.html#3021" class="Bound">ε</a> <a id="3075" href="Cubical.Algebra.Semilattice.Base.html#3023" class="Bound Operator">_·_</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Algebra.Semilattice.Base.html#2129" class="Function">makeIsSemilattice</a> <a id="3098" href="Cubical.Algebra.Semilattice.Base.html#3027" class="Bound">is-setL</a> <a id="3106" href="Cubical.Algebra.Semilattice.Base.html#3035" class="Bound">assoc</a> <a id="3112" href="Cubical.Algebra.Semilattice.Base.html#3041" class="Bound">rid</a> <a id="3116" href="Cubical.Algebra.Semilattice.Base.html#3045" class="Bound">comm</a> <a id="3121" href="Cubical.Algebra.Semilattice.Base.html#3050" class="Bound">idem</a><a id="3125" class="Symbol">)</a>


<a id="SemilatticeStr→MonoidStr"></a><a id="3129" href="Cubical.Algebra.Semilattice.Base.html#3129" class="Function">SemilatticeStr→MonoidStr</a> <a id="3154" class="Symbol">:</a> <a id="3156" class="Symbol">{</a><a id="3157" href="Cubical.Algebra.Semilattice.Base.html#3157" class="Bound">A</a> <a id="3159" class="Symbol">:</a> <a id="3161" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3166" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="3167" class="Symbol">}</a> <a id="3169" class="Symbol">→</a> <a id="3171" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Record">SemilatticeStr</a> <a id="3186" href="Cubical.Algebra.Semilattice.Base.html#3157" class="Bound">A</a> <a id="3188" class="Symbol">→</a> <a id="3190" href="Cubical.Algebra.Monoid.Base.html#872" class="Record">MonoidStr</a> <a id="3200" href="Cubical.Algebra.Semilattice.Base.html#3157" class="Bound">A</a>
<a id="3202" href="Cubical.Algebra.Semilattice.Base.html#3129" class="Function">SemilatticeStr→MonoidStr</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Cubical.Algebra.Semilattice.Base.html#1705" class="InductiveConstructor">semilatticestr</a> <a id="3243" class="Symbol">_</a> <a id="3245" class="Symbol">_</a> <a id="3247" href="Cubical.Algebra.Semilattice.Base.html#3247" class="Bound">H</a><a id="3248" class="Symbol">)</a> <a id="3250" class="Symbol">=</a>
                          <a id="3278" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="3288" class="Symbol">_</a> <a id="3290" class="Symbol">_</a> <a id="3292" class="Symbol">(</a><a id="3293" href="Cubical.Algebra.Semilattice.Base.html#3247" class="Bound">H</a> <a id="3295" class="Symbol">.</a><a id="3296" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">IsSemilattice.isCommMonoid</a> <a id="3323" class="Symbol">.</a><a id="3324" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a><a id="3345" class="Symbol">)</a>

<a id="Semilattice→Monoid"></a><a id="3348" href="Cubical.Algebra.Semilattice.Base.html#3348" class="Function">Semilattice→Monoid</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="3381" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Cubical.Algebra.Monoid.Base.html#1065" class="Function">Monoid</a> <a id="3392" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a>
<a id="3394" href="Cubical.Algebra.Semilattice.Base.html#3348" class="Function">Semilattice→Monoid</a> <a id="3413" class="Symbol">(_</a> <a id="3416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3418" href="Cubical.Algebra.Semilattice.Base.html#1705" class="InductiveConstructor">semilatticestr</a> <a id="3433" class="Symbol">_</a> <a id="3435" class="Symbol">_</a> <a id="3437" href="Cubical.Algebra.Semilattice.Base.html#3437" class="Bound">H</a><a id="3438" class="Symbol">)</a> <a id="3440" class="Symbol">=</a>
                    <a id="3462" class="Symbol">_</a> <a id="3464" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3466" href="Cubical.Algebra.Monoid.Base.html#924" class="InductiveConstructor">monoidstr</a> <a id="3476" class="Symbol">_</a> <a id="3478" class="Symbol">_</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Cubical.Algebra.Semilattice.Base.html#3437" class="Bound">H</a> <a id="3483" class="Symbol">.</a><a id="3484" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">IsSemilattice.isCommMonoid</a> <a id="3511" class="Symbol">.</a><a id="3512" href="Cubical.Algebra.CommMonoid.Base.html#688" class="Field">IsCommMonoid.isMonoid</a><a id="3533" class="Symbol">)</a>

<a id="Semilattice→CommMonoid"></a><a id="3536" href="Cubical.Algebra.Semilattice.Base.html#3536" class="Function">Semilattice→CommMonoid</a> <a id="3559" class="Symbol">:</a> <a id="3561" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="3573" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a> <a id="3575" class="Symbol">→</a> <a id="3577" href="Cubical.Algebra.CommMonoid.Base.html#1110" class="Function">CommMonoid</a> <a id="3588" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a>
<a id="3590" href="Cubical.Algebra.Semilattice.Base.html#3536" class="Function">Semilattice→CommMonoid</a> <a id="3613" class="Symbol">(_</a> <a id="3616" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3618" href="Cubical.Algebra.Semilattice.Base.html#1705" class="InductiveConstructor">semilatticestr</a> <a id="3633" class="Symbol">_</a> <a id="3635" class="Symbol">_</a> <a id="3637" href="Cubical.Algebra.Semilattice.Base.html#3637" class="Bound">H</a><a id="3638" class="Symbol">)</a> <a id="3640" class="Symbol">=</a>
                        <a id="3666" class="Symbol">_</a> <a id="3668" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3670" href="Cubical.Algebra.CommMonoid.Base.html#941" class="InductiveConstructor">commmonoidstr</a> <a id="3684" class="Symbol">_</a> <a id="3686" class="Symbol">_</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Cubical.Algebra.Semilattice.Base.html#3637" class="Bound">H</a> <a id="3691" class="Symbol">.</a><a id="3692" href="Cubical.Algebra.Semilattice.Base.html#1444" class="Field">IsSemilattice.isCommMonoid</a><a id="3718" class="Symbol">)</a>

<a id="SemilatticeHom"></a><a id="3721" href="Cubical.Algebra.Semilattice.Base.html#3721" class="Function">SemilatticeHom</a> <a id="3736" class="Symbol">:</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Cubical.Algebra.Semilattice.Base.html#3739" class="Bound">L</a> <a id="3741" class="Symbol">:</a> <a id="3743" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="3755" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="3756" class="Symbol">)</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Cubical.Algebra.Semilattice.Base.html#3759" class="Bound">M</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="3775" href="Cubical.Algebra.Semilattice.Base.html#1317" class="Generalizable">ℓ&#39;</a><a id="3777" class="Symbol">)</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3793" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a> <a id="3795" href="Cubical.Algebra.Semilattice.Base.html#1317" class="Generalizable">ℓ&#39;</a><a id="3797" class="Symbol">)</a>
<a id="3799" href="Cubical.Algebra.Semilattice.Base.html#3721" class="Function">SemilatticeHom</a> <a id="3814" href="Cubical.Algebra.Semilattice.Base.html#3814" class="Bound">L</a> <a id="3816" href="Cubical.Algebra.Semilattice.Base.html#3816" class="Bound">M</a> <a id="3818" class="Symbol">=</a> <a id="3820" href="Cubical.Algebra.Monoid.Base.html#2458" class="Function">MonoidHom</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Algebra.Semilattice.Base.html#3348" class="Function">Semilattice→Monoid</a> <a id="3850" href="Cubical.Algebra.Semilattice.Base.html#3814" class="Bound">L</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Cubical.Algebra.Semilattice.Base.html#3348" class="Function">Semilattice→Monoid</a> <a id="3873" href="Cubical.Algebra.Semilattice.Base.html#3816" class="Bound">M</a><a id="3874" class="Symbol">)</a>

<a id="IsSemilatticeEquiv"></a><a id="3877" href="Cubical.Algebra.Semilattice.Base.html#3877" class="Function">IsSemilatticeEquiv</a> <a id="3896" class="Symbol">:</a> <a id="3898" class="Symbol">{</a><a id="3899" href="Cubical.Algebra.Semilattice.Base.html#3899" class="Bound">A</a> <a id="3901" class="Symbol">:</a> <a id="3903" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3908" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="3909" class="Symbol">}</a> <a id="3911" class="Symbol">{</a><a id="3912" href="Cubical.Algebra.Semilattice.Base.html#3912" class="Bound">B</a> <a id="3914" class="Symbol">:</a> <a id="3916" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3921" href="Cubical.Algebra.Semilattice.Base.html#1317" class="Generalizable">ℓ&#39;</a><a id="3923" class="Symbol">}</a>
  <a id="3927" class="Symbol">(</a><a id="3928" href="Cubical.Algebra.Semilattice.Base.html#3928" class="Bound">M</a> <a id="3930" class="Symbol">:</a> <a id="3932" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Record">SemilatticeStr</a> <a id="3947" href="Cubical.Algebra.Semilattice.Base.html#3899" class="Bound">A</a><a id="3948" class="Symbol">)</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Cubical.Algebra.Semilattice.Base.html#3951" class="Bound">e</a> <a id="3953" class="Symbol">:</a> <a id="3955" href="Cubical.Algebra.Semilattice.Base.html#3899" class="Bound">A</a> <a id="3957" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3959" href="Cubical.Algebra.Semilattice.Base.html#3912" class="Bound">B</a><a id="3960" class="Symbol">)</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Cubical.Algebra.Semilattice.Base.html#3963" class="Bound">N</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Record">SemilatticeStr</a> <a id="3982" href="Cubical.Algebra.Semilattice.Base.html#3912" class="Bound">B</a><a id="3983" class="Symbol">)</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3999" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a> <a id="4001" href="Cubical.Algebra.Semilattice.Base.html#1317" class="Generalizable">ℓ&#39;</a><a id="4003" class="Symbol">)</a>
<a id="4005" href="Cubical.Algebra.Semilattice.Base.html#3877" class="Function">IsSemilatticeEquiv</a> <a id="4024" href="Cubical.Algebra.Semilattice.Base.html#4024" class="Bound">M</a> <a id="4026" href="Cubical.Algebra.Semilattice.Base.html#4026" class="Bound">e</a> <a id="4028" href="Cubical.Algebra.Semilattice.Base.html#4028" class="Bound">N</a> <a id="4030" class="Symbol">=</a>
                   <a id="4051" href="Cubical.Algebra.Monoid.Base.html#2134" class="Record">IsMonoidHom</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Cubical.Algebra.Semilattice.Base.html#3129" class="Function">SemilatticeStr→MonoidStr</a> <a id="4089" href="Cubical.Algebra.Semilattice.Base.html#4024" class="Bound">M</a><a id="4090" class="Symbol">)</a> <a id="4092" class="Symbol">(</a><a id="4093" href="Cubical.Algebra.Semilattice.Base.html#4026" class="Bound">e</a> <a id="4095" class="Symbol">.</a><a id="4096" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4099" class="Symbol">)</a> <a id="4101" class="Symbol">(</a><a id="4102" href="Cubical.Algebra.Semilattice.Base.html#3129" class="Function">SemilatticeStr→MonoidStr</a> <a id="4127" href="Cubical.Algebra.Semilattice.Base.html#4028" class="Bound">N</a><a id="4128" class="Symbol">)</a>

<a id="SemilatticeEquiv"></a><a id="4131" href="Cubical.Algebra.Semilattice.Base.html#4131" class="Function">SemilatticeEquiv</a> <a id="4148" class="Symbol">:</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Algebra.Semilattice.Base.html#4151" class="Bound">M</a> <a id="4153" class="Symbol">:</a> <a id="4155" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="4167" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="4168" class="Symbol">)</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Cubical.Algebra.Semilattice.Base.html#4171" class="Bound">N</a> <a id="4173" class="Symbol">:</a> <a id="4175" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="4187" href="Cubical.Algebra.Semilattice.Base.html#1317" class="Generalizable">ℓ&#39;</a><a id="4189" class="Symbol">)</a> <a id="4191" class="Symbol">→</a> <a id="4193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4205" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a> <a id="4207" href="Cubical.Algebra.Semilattice.Base.html#1317" class="Generalizable">ℓ&#39;</a><a id="4209" class="Symbol">)</a>
<a id="4211" href="Cubical.Algebra.Semilattice.Base.html#4131" class="Function">SemilatticeEquiv</a> <a id="4228" href="Cubical.Algebra.Semilattice.Base.html#4228" class="Bound">M</a> <a id="4230" href="Cubical.Algebra.Semilattice.Base.html#4230" class="Bound">N</a> <a id="4232" class="Symbol">=</a> <a id="4234" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4237" href="Cubical.Algebra.Semilattice.Base.html#4237" class="Bound">e</a> <a id="4239" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Cubical.Algebra.Semilattice.Base.html#4228" class="Bound">M</a> <a id="4244" class="Symbol">.</a><a id="4245" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4249" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4251" href="Cubical.Algebra.Semilattice.Base.html#4230" class="Bound">N</a> <a id="4253" class="Symbol">.</a><a id="4254" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4261" href="Cubical.Algebra.Semilattice.Base.html#3877" class="Function">IsSemilatticeEquiv</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Cubical.Algebra.Semilattice.Base.html#4228" class="Bound">M</a> <a id="4283" class="Symbol">.</a><a id="4284" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4287" class="Symbol">)</a> <a id="4289" href="Cubical.Algebra.Semilattice.Base.html#4237" class="Bound">e</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Cubical.Algebra.Semilattice.Base.html#4230" class="Bound">N</a> <a id="4294" class="Symbol">.</a><a id="4295" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4298" class="Symbol">)</a>

<a id="isPropIsSemilattice"></a><a id="4301" href="Cubical.Algebra.Semilattice.Base.html#4301" class="Function">isPropIsSemilattice</a> <a id="4321" class="Symbol">:</a> <a id="4323" class="Symbol">{</a><a id="4324" href="Cubical.Algebra.Semilattice.Base.html#4324" class="Bound">L</a> <a id="4326" class="Symbol">:</a> <a id="4328" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4333" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="4334" class="Symbol">}</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Cubical.Algebra.Semilattice.Base.html#4337" class="Bound">ε</a> <a id="4339" class="Symbol">:</a> <a id="4341" href="Cubical.Algebra.Semilattice.Base.html#4324" class="Bound">L</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Cubical.Algebra.Semilattice.Base.html#4345" class="Bound Operator">_·_</a> <a id="4349" class="Symbol">:</a> <a id="4351" href="Cubical.Algebra.Semilattice.Base.html#4324" class="Bound">L</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Cubical.Algebra.Semilattice.Base.html#4324" class="Bound">L</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Cubical.Algebra.Semilattice.Base.html#4324" class="Bound">L</a><a id="4360" class="Symbol">)</a>
             <a id="4375" class="Symbol">→</a> <a id="4377" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Record">IsSemilattice</a> <a id="4399" href="Cubical.Algebra.Semilattice.Base.html#4337" class="Bound">ε</a> <a id="4401" href="Cubical.Algebra.Semilattice.Base.html#4345" class="Bound Operator">_·_</a><a id="4404" class="Symbol">)</a>
<a id="4406" href="Cubical.Algebra.Semilattice.Base.html#4301" class="Function">isPropIsSemilattice</a> <a id="4426" href="Cubical.Algebra.Semilattice.Base.html#4426" class="Bound">ε</a> <a id="4428" href="Cubical.Algebra.Semilattice.Base.html#4428" class="Bound Operator">_·_</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.Algebra.Semilattice.Base.html#1418" class="InductiveConstructor">issemilattice</a> <a id="4447" href="Cubical.Algebra.Semilattice.Base.html#4447" class="Bound">LL</a> <a id="4450" href="Cubical.Algebra.Semilattice.Base.html#4450" class="Bound">LC</a><a id="4452" class="Symbol">)</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Cubical.Algebra.Semilattice.Base.html#1418" class="InductiveConstructor">issemilattice</a> <a id="4469" href="Cubical.Algebra.Semilattice.Base.html#4469" class="Bound">SL</a> <a id="4472" href="Cubical.Algebra.Semilattice.Base.html#4472" class="Bound">SC</a><a id="4474" class="Symbol">)</a> <a id="4476" class="Symbol">=</a>
  <a id="4480" class="Symbol">λ</a> <a id="4482" href="Cubical.Algebra.Semilattice.Base.html#4482" class="Bound">i</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Cubical.Algebra.Semilattice.Base.html#1418" class="InductiveConstructor">issemilattice</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Algebra.CommMonoid.Base.html#3163" class="Function">isPropIsCommMonoid</a> <a id="4520" class="Symbol">_</a> <a id="4522" class="Symbol">_</a> <a id="4524" href="Cubical.Algebra.Semilattice.Base.html#4447" class="Bound">LL</a> <a id="4527" href="Cubical.Algebra.Semilattice.Base.html#4469" class="Bound">SL</a> <a id="4530" href="Cubical.Algebra.Semilattice.Base.html#4482" class="Bound">i</a><a id="4531" class="Symbol">)</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Cubical.Algebra.Semilattice.Base.html#4603" class="Function">isPropIdem</a> <a id="4545" href="Cubical.Algebra.Semilattice.Base.html#4450" class="Bound">LC</a> <a id="4548" href="Cubical.Algebra.Semilattice.Base.html#4472" class="Bound">SC</a> <a id="4551" href="Cubical.Algebra.Semilattice.Base.html#4482" class="Bound">i</a><a id="4552" class="Symbol">)</a>
  <a id="4556" class="Keyword">where</a>
  <a id="4564" class="Keyword">open</a> <a id="4569" href="Cubical.Algebra.CommMonoid.Base.html#561" class="Module">IsCommMonoid</a> <a id="4582" href="Cubical.Algebra.Semilattice.Base.html#4447" class="Bound">LL</a> <a id="4585" class="Keyword">using</a> <a id="4591" class="Symbol">(</a><a id="4592" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a><a id="4598" class="Symbol">)</a>

  <a id="4603" href="Cubical.Algebra.Semilattice.Base.html#4603" class="Function">isPropIdem</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4623" class="Symbol">((</a><a id="4625" href="Cubical.Algebra.Semilattice.Base.html#4625" class="Bound">x</a> <a id="4627" class="Symbol">:</a> <a id="4629" class="Symbol">_)</a> <a id="4632" class="Symbol">→</a> <a id="4634" href="Cubical.Algebra.Semilattice.Base.html#4625" class="Bound">x</a> <a id="4636" href="Cubical.Algebra.Semilattice.Base.html#4428" class="Bound Operator">·</a> <a id="4638" href="Cubical.Algebra.Semilattice.Base.html#4625" class="Bound">x</a> <a id="4640" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4642" href="Cubical.Algebra.Semilattice.Base.html#4625" class="Bound">x</a><a id="4643" class="Symbol">)</a>
  <a id="4647" href="Cubical.Algebra.Semilattice.Base.html#4603" class="Function">isPropIdem</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4668" class="Symbol">λ</a> <a id="4670" href="Cubical.Algebra.Semilattice.Base.html#4670" class="Bound">_</a> <a id="4672" class="Symbol">→</a> <a id="4674" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="4681" class="Symbol">_</a> <a id="4683" class="Symbol">_</a>

<a id="𝒮ᴰ-Semilattice"></a><a id="4686" href="Cubical.Algebra.Semilattice.Base.html#4686" class="Function">𝒮ᴰ-Semilattice</a> <a id="4701" class="Symbol">:</a> <a id="4703" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="4710" class="Symbol">(</a><a id="4711" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="4718" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="4719" class="Symbol">)</a> <a id="4721" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Record">SemilatticeStr</a> <a id="4736" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a>
<a id="4738" href="Cubical.Algebra.Semilattice.Base.html#4686" class="Function">𝒮ᴰ-Semilattice</a> <a id="4753" class="Symbol">=</a>
  <a id="4757" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="4767" class="Symbol">(</a><a id="4768" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="4775" class="Symbol">_)</a> <a id="4778" href="Cubical.Algebra.Semilattice.Base.html#3877" class="Function">IsSemilatticeEquiv</a>
    <a id="4801" class="Symbol">(</a><a id="4802" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="4816" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="4822" href="Cubical.Algebra.Semilattice.Base.html#1733" class="Field">ε</a> <a id="4824" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="4826" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="4837" class="Symbol">_</a> <a id="4839" class="Symbol">_</a> <a id="4841" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="4843" href="Cubical.Algebra.Monoid.Base.html#2387" class="Field">presε</a> <a id="4849" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="4857" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="4863" href="Cubical.Algebra.Semilattice.Base.html#1750" class="Field Operator">_·_</a> <a id="4867" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="4869" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="4880" class="Symbol">_</a> <a id="4882" class="Symbol">_</a> <a id="4884" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="4886" href="Cubical.Algebra.Monoid.Base.html#2411" class="Field">pres·</a> <a id="4892" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="4900" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="4906" href="Cubical.Algebra.Semilattice.Base.html#1775" class="Field">isSemilattice</a> <a id="4920" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="4922" class="Symbol">(λ</a> <a id="4925" href="Cubical.Algebra.Semilattice.Base.html#4925" class="Bound">_</a> <a id="4927" href="Cubical.Algebra.Semilattice.Base.html#4927" class="Bound">_</a> <a id="4929" class="Symbol">→</a> <a id="4931" href="Cubical.Algebra.Semilattice.Base.html#4301" class="Function">isPropIsSemilattice</a> <a id="4951" class="Symbol">_</a> <a id="4953" class="Symbol">_)</a> <a id="4956" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="4957" class="Symbol">)</a>
  <a id="4961" class="Keyword">where</a>
  <a id="4969" class="Keyword">open</a> <a id="4974" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Module">SemilatticeStr</a>
  <a id="4991" class="Keyword">open</a> <a id="4996" href="Cubical.Algebra.Monoid.Base.html#2134" class="Module">IsMonoidHom</a>

<a id="SemilatticePath"></a><a id="5009" href="Cubical.Algebra.Semilattice.Base.html#5009" class="Function">SemilatticePath</a> <a id="5025" class="Symbol">:</a> <a id="5027" class="Symbol">(</a><a id="5028" href="Cubical.Algebra.Semilattice.Base.html#5028" class="Bound">L</a> <a id="5030" href="Cubical.Algebra.Semilattice.Base.html#5030" class="Bound">K</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="5046" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="5047" class="Symbol">)</a> <a id="5049" class="Symbol">→</a> <a id="5051" href="Cubical.Algebra.Semilattice.Base.html#4131" class="Function">SemilatticeEquiv</a> <a id="5068" href="Cubical.Algebra.Semilattice.Base.html#5028" class="Bound">L</a> <a id="5070" href="Cubical.Algebra.Semilattice.Base.html#5030" class="Bound">K</a> <a id="5072" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5074" class="Symbol">(</a><a id="5075" href="Cubical.Algebra.Semilattice.Base.html#5028" class="Bound">L</a> <a id="5077" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5079" href="Cubical.Algebra.Semilattice.Base.html#5030" class="Bound">K</a><a id="5080" class="Symbol">)</a>
<a id="5082" href="Cubical.Algebra.Semilattice.Base.html#5009" class="Function">SemilatticePath</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5102" href="Cubical.Algebra.Semilattice.Base.html#4686" class="Function">𝒮ᴰ-Semilattice</a> <a id="5117" class="Symbol">.</a><a id="5118" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>


<a id="5129" class="Comment">-- TODO: decide if that&#39;s the right approach</a>
<a id="5174" class="Keyword">module</a> <a id="JoinSemilattice"></a><a id="5181" href="Cubical.Algebra.Semilattice.Base.html#5181" class="Module">JoinSemilattice</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Cubical.Algebra.Semilattice.Base.html#5198" class="Bound">L&#39;</a> <a id="5201" class="Symbol">:</a> <a id="5203" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="5215" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Keyword">where</a>
 <a id="5225" class="Keyword">private</a> <a id="JoinSemilattice.L"></a><a id="5233" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a> <a id="5235" class="Symbol">=</a> <a id="5237" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5241" href="Cubical.Algebra.Semilattice.Base.html#5198" class="Bound">L&#39;</a>
 <a id="5245" class="Keyword">open</a> <a id="5250" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Module">SemilatticeStr</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5270" href="Cubical.Algebra.Semilattice.Base.html#5198" class="Bound">L&#39;</a><a id="5272" class="Symbol">)</a> <a id="5274" class="Keyword">renaming</a> <a id="5283" class="Symbol">(</a><a id="5284" href="Cubical.Algebra.Semilattice.Base.html#1750" class="Field Operator">_·_</a> <a id="5288" class="Symbol">to</a> <a id="5291" class="Field Operator">_∨l_</a> <a id="5296" class="Symbol">;</a> <a id="5298" href="Cubical.Algebra.Semilattice.Base.html#1733" class="Field">ε</a> <a id="5300" class="Symbol">to</a> <a id="5303" class="Field">0l</a><a id="5305" class="Symbol">)</a>
 <a id="5308" class="Keyword">open</a> <a id="5313" href="Cubical.Algebra.CommMonoid.Properties.html#1348" class="Module">CommMonoidTheory</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Algebra.Semilattice.Base.html#3536" class="Function">Semilattice→CommMonoid</a> <a id="5354" href="Cubical.Algebra.Semilattice.Base.html#5198" class="Bound">L&#39;</a><a id="5356" class="Symbol">)</a>
 <a id="5359" class="Keyword">open</a> <a id="5364" href="Cubical.Algebra.Monoid.BigOp.html#333" class="Module">MonoidBigOp</a> <a id="5376" class="Symbol">(</a><a id="5377" href="Cubical.Algebra.Semilattice.Base.html#3348" class="Function">Semilattice→Monoid</a> <a id="5396" href="Cubical.Algebra.Semilattice.Base.html#5198" class="Bound">L&#39;</a><a id="5398" class="Symbol">)</a>

 <a id="JoinSemilattice._≤_"></a><a id="5402" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">_≤_</a> <a id="5406" class="Symbol">:</a> <a id="5408" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a> <a id="5410" class="Symbol">→</a> <a id="5412" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a> <a id="5414" class="Symbol">→</a> <a id="5416" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5421" href="Cubical.Algebra.Semilattice.Base.html#5215" class="Bound">ℓ</a>
 <a id="5424" href="Cubical.Algebra.Semilattice.Base.html#5424" class="Bound">x</a> <a id="5426" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="5428" href="Cubical.Algebra.Semilattice.Base.html#5428" class="Bound">y</a> <a id="5430" class="Symbol">=</a> <a id="5432" href="Cubical.Algebra.Semilattice.Base.html#5424" class="Bound">x</a> <a id="5434" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="5437" href="Cubical.Algebra.Semilattice.Base.html#5428" class="Bound">y</a> <a id="5439" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5441" href="Cubical.Algebra.Semilattice.Base.html#5428" class="Bound">y</a>

 <a id="5445" class="Keyword">infix</a> <a id="5451" class="Number">4</a> <a id="5453" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">_≤_</a>

 <a id="JoinSemilattice.IndPoset"></a><a id="5459" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a> <a id="5468" class="Symbol">:</a> <a id="5470" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="5476" href="Cubical.Algebra.Semilattice.Base.html#5215" class="Bound">ℓ</a> <a id="5478" href="Cubical.Algebra.Semilattice.Base.html#5215" class="Bound">ℓ</a>
 <a id="5481" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5485" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a> <a id="5494" class="Symbol">=</a> <a id="5496" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a>
 <a id="5499" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5517" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">=</a> <a id="5529" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">_≤_</a>
 <a id="5534" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5572" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a><a id="5580" class="Symbol">))</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a>
 <a id="5593" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="5634" class="Symbol">(</a><a id="5635" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5639" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a><a id="5647" class="Symbol">))</a> <a id="5650" class="Symbol">=</a> <a id="5652" class="Symbol">λ</a> <a id="5654" href="Cubical.Algebra.Semilattice.Base.html#5654" class="Bound">_</a> <a id="5656" href="Cubical.Algebra.Semilattice.Base.html#5656" class="Bound">_</a> <a id="5658" class="Symbol">→</a> <a id="5660" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="5667" class="Symbol">_</a> <a id="5669" class="Symbol">_</a>
 <a id="5672" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="5688" class="Symbol">(</a><a id="5689" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5711" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a><a id="5719" class="Symbol">))</a> <a id="5722" class="Symbol">=</a> <a id="5724" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a>
 <a id="5730" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5770" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a><a id="5778" class="Symbol">))</a> <a id="5781" class="Symbol">=</a> <a id="5783" href="Cubical.Algebra.Semilattice.Base.html#5798" class="Function">path</a>
  <a id="5790" class="Keyword">where</a>
  <a id="5798" href="Cubical.Algebra.Semilattice.Base.html#5798" class="Function">path</a> <a id="5803" class="Symbol">:</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Cubical.Algebra.Semilattice.Base.html#5806" class="Bound">a</a> <a id="5808" href="Cubical.Algebra.Semilattice.Base.html#5808" class="Bound">b</a> <a id="5810" href="Cubical.Algebra.Semilattice.Base.html#5810" class="Bound">c</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">→</a> <a id="5819" href="Cubical.Algebra.Semilattice.Base.html#5806" class="Bound">a</a> <a id="5821" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="5824" href="Cubical.Algebra.Semilattice.Base.html#5808" class="Bound">b</a> <a id="5826" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5828" href="Cubical.Algebra.Semilattice.Base.html#5808" class="Bound">b</a> <a id="5830" class="Symbol">→</a> <a id="5832" href="Cubical.Algebra.Semilattice.Base.html#5808" class="Bound">b</a> <a id="5834" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="5837" href="Cubical.Algebra.Semilattice.Base.html#5810" class="Bound">c</a> <a id="5839" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5841" href="Cubical.Algebra.Semilattice.Base.html#5810" class="Bound">c</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="Cubical.Algebra.Semilattice.Base.html#5806" class="Bound">a</a> <a id="5847" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="5850" href="Cubical.Algebra.Semilattice.Base.html#5810" class="Bound">c</a> <a id="5852" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5854" href="Cubical.Algebra.Semilattice.Base.html#5810" class="Bound">c</a>
  <a id="5858" href="Cubical.Algebra.Semilattice.Base.html#5798" class="Function">path</a> <a id="5863" href="Cubical.Algebra.Semilattice.Base.html#5863" class="Bound">a</a> <a id="5865" href="Cubical.Algebra.Semilattice.Base.html#5865" class="Bound">b</a> <a id="5867" href="Cubical.Algebra.Semilattice.Base.html#5867" class="Bound">c</a> <a id="5869" href="Cubical.Algebra.Semilattice.Base.html#5869" class="Bound">a∨b≡b</a> <a id="5875" href="Cubical.Algebra.Semilattice.Base.html#5875" class="Bound">b∨c≡c</a> <a id="5881" class="Symbol">=</a> <a id="5883" href="Cubical.Algebra.Semilattice.Base.html#5863" class="Bound">a</a> <a id="5885" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="5888" href="Cubical.Algebra.Semilattice.Base.html#5867" class="Bound">c</a> <a id="5890" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5898" class="Symbol">(</a><a id="5899" href="Cubical.Algebra.Semilattice.Base.html#5863" class="Bound">a</a> <a id="5901" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l_</a><a id="5904" class="Symbol">)</a> <a id="5906" class="Symbol">(</a><a id="5907" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5911" href="Cubical.Algebra.Semilattice.Base.html#5875" class="Bound">b∨c≡c</a><a id="5916" class="Symbol">)</a> <a id="5918" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="5948" href="Cubical.Algebra.Semilattice.Base.html#5863" class="Bound">a</a> <a id="5950" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="5953" class="Symbol">(</a><a id="5954" href="Cubical.Algebra.Semilattice.Base.html#5865" class="Bound">b</a> <a id="5956" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="5959" href="Cubical.Algebra.Semilattice.Base.html#5867" class="Bound">c</a><a id="5960" class="Symbol">)</a> <a id="5962" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="5965" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="5972" class="Symbol">_</a> <a id="5974" class="Symbol">_</a> <a id="5976" class="Symbol">_</a> <a id="5978" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Algebra.Semilattice.Base.html#5863" class="Bound">a</a> <a id="6011" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6014" href="Cubical.Algebra.Semilattice.Base.html#5865" class="Bound">b</a><a id="6015" class="Symbol">)</a> <a id="6017" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6020" href="Cubical.Algebra.Semilattice.Base.html#5867" class="Bound">c</a> <a id="6022" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6025" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6030" class="Symbol">(</a><a id="6031" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">_∨l</a> <a id="6035" href="Cubical.Algebra.Semilattice.Base.html#5867" class="Bound">c</a><a id="6036" class="Symbol">)</a> <a id="6038" href="Cubical.Algebra.Semilattice.Base.html#5869" class="Bound">a∨b≡b</a> <a id="6044" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="6074" href="Cubical.Algebra.Semilattice.Base.html#5865" class="Bound">b</a> <a id="6076" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6079" href="Cubical.Algebra.Semilattice.Base.html#5867" class="Bound">c</a> <a id="6081" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6084" href="Cubical.Algebra.Semilattice.Base.html#5875" class="Bound">b∨c≡c</a> <a id="6090" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="6120" href="Cubical.Algebra.Semilattice.Base.html#5867" class="Bound">c</a> <a id="6122" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="6125" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="6144" class="Symbol">(</a><a id="6145" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6167" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a><a id="6175" class="Symbol">))</a> <a id="6178" class="Symbol">=</a>
   <a id="6183" class="Symbol">λ</a> <a id="6185" href="Cubical.Algebra.Semilattice.Base.html#6185" class="Bound">_</a> <a id="6187" href="Cubical.Algebra.Semilattice.Base.html#6187" class="Bound">_</a> <a id="6189" href="Cubical.Algebra.Semilattice.Base.html#6189" class="Bound">a∨b≡b</a> <a id="6195" href="Cubical.Algebra.Semilattice.Base.html#6195" class="Bound">b∨a≡a</a> <a id="6201" class="Symbol">→</a> <a id="6203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6207" href="Cubical.Algebra.Semilattice.Base.html#6195" class="Bound">b∨a≡a</a> <a id="6213" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6216" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="6222" class="Symbol">_</a> <a id="6224" class="Symbol">_</a> <a id="6226" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6229" href="Cubical.Algebra.Semilattice.Base.html#6189" class="Bound">a∨b≡b</a>

 <a id="JoinSemilattice.∨lIsMax"></a><a id="6237" href="Cubical.Algebra.Semilattice.Base.html#6237" class="Function">∨lIsMax</a> <a id="6245" class="Symbol">:</a> <a id="6247" class="Symbol">∀</a> <a id="6249" href="Cubical.Algebra.Semilattice.Base.html#6249" class="Bound">x</a> <a id="6251" href="Cubical.Algebra.Semilattice.Base.html#6251" class="Bound">y</a> <a id="6253" href="Cubical.Algebra.Semilattice.Base.html#6253" class="Bound">z</a> <a id="6255" class="Symbol">→</a> <a id="6257" href="Cubical.Algebra.Semilattice.Base.html#6249" class="Bound">x</a> <a id="6259" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6261" href="Cubical.Algebra.Semilattice.Base.html#6253" class="Bound">z</a> <a id="6263" class="Symbol">→</a> <a id="6265" href="Cubical.Algebra.Semilattice.Base.html#6251" class="Bound">y</a> <a id="6267" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6269" href="Cubical.Algebra.Semilattice.Base.html#6253" class="Bound">z</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="Cubical.Algebra.Semilattice.Base.html#6249" class="Bound">x</a> <a id="6275" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6278" href="Cubical.Algebra.Semilattice.Base.html#6251" class="Bound">y</a> <a id="6280" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6282" href="Cubical.Algebra.Semilattice.Base.html#6253" class="Bound">z</a>
 <a id="6285" href="Cubical.Algebra.Semilattice.Base.html#6237" class="Function">∨lIsMax</a> <a id="6293" href="Cubical.Algebra.Semilattice.Base.html#6293" class="Bound">x</a> <a id="6295" href="Cubical.Algebra.Semilattice.Base.html#6295" class="Bound">y</a> <a id="6297" href="Cubical.Algebra.Semilattice.Base.html#6297" class="Bound">z</a> <a id="6299" href="Cubical.Algebra.Semilattice.Base.html#6299" class="Bound">x≤z</a> <a id="6303" href="Cubical.Algebra.Semilattice.Base.html#6303" class="Bound">y≤z</a> <a id="6307" class="Symbol">=</a> <a id="6309" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6314" class="Symbol">((</a><a id="6316" href="Cubical.Algebra.Semilattice.Base.html#6293" class="Bound">x</a> <a id="6318" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6321" href="Cubical.Algebra.Semilattice.Base.html#6295" class="Bound">y</a><a id="6322" class="Symbol">)</a> <a id="6324" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l_</a><a id="6327" class="Symbol">)</a> <a id="6329" class="Symbol">(</a><a id="6330" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6334" class="Symbol">(</a><a id="6335" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="6340" href="Cubical.Algebra.Semilattice.Base.html#6297" class="Bound">z</a><a id="6341" class="Symbol">))</a> <a id="6344" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6346" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="6360" href="Cubical.Algebra.Semilattice.Base.html#6293" class="Bound">x</a> <a id="6362" href="Cubical.Algebra.Semilattice.Base.html#6295" class="Bound">y</a> <a id="6364" href="Cubical.Algebra.Semilattice.Base.html#6297" class="Bound">z</a> <a id="6366" href="Cubical.Algebra.Semilattice.Base.html#6297" class="Bound">z</a>
                                                            <a id="6428" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6430" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="6436" class="Symbol">(</a><a id="6437" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">_∨l_</a><a id="6441" class="Symbol">)</a> <a id="6443" href="Cubical.Algebra.Semilattice.Base.html#6299" class="Bound">x≤z</a> <a id="6447" href="Cubical.Algebra.Semilattice.Base.html#6303" class="Bound">y≤z</a>
                                                            <a id="6511" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6513" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="6518" href="Cubical.Algebra.Semilattice.Base.html#6297" class="Bound">z</a>

 <a id="JoinSemilattice.∨≤LCancel"></a><a id="6522" href="Cubical.Algebra.Semilattice.Base.html#6522" class="Function">∨≤LCancel</a> <a id="6532" class="Symbol">:</a> <a id="6534" class="Symbol">∀</a> <a id="6536" href="Cubical.Algebra.Semilattice.Base.html#6536" class="Bound">x</a> <a id="6538" href="Cubical.Algebra.Semilattice.Base.html#6538" class="Bound">y</a> <a id="6540" class="Symbol">→</a> <a id="6542" href="Cubical.Algebra.Semilattice.Base.html#6538" class="Bound">y</a> <a id="6544" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6546" href="Cubical.Algebra.Semilattice.Base.html#6536" class="Bound">x</a> <a id="6548" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6551" href="Cubical.Algebra.Semilattice.Base.html#6538" class="Bound">y</a>
 <a id="6554" href="Cubical.Algebra.Semilattice.Base.html#6522" class="Function">∨≤LCancel</a> <a id="6564" href="Cubical.Algebra.Semilattice.Base.html#6564" class="Bound">x</a> <a id="6566" href="Cubical.Algebra.Semilattice.Base.html#6566" class="Bound">y</a> <a id="6568" class="Symbol">=</a> <a id="6570" href="Cubical.Algebra.CommMonoid.Properties.html#1442" class="Function">commAssocl</a> <a id="6581" href="Cubical.Algebra.Semilattice.Base.html#6566" class="Bound">y</a> <a id="6583" href="Cubical.Algebra.Semilattice.Base.html#6564" class="Bound">x</a> <a id="6585" href="Cubical.Algebra.Semilattice.Base.html#6566" class="Bound">y</a> <a id="6587" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6589" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6594" class="Symbol">(</a><a id="6595" href="Cubical.Algebra.Semilattice.Base.html#6564" class="Bound">x</a> <a id="6597" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l_</a><a id="6600" class="Symbol">)</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="6608" href="Cubical.Algebra.Semilattice.Base.html#6566" class="Bound">y</a><a id="6609" class="Symbol">)</a>

 <a id="JoinSemilattice.∨≤RCancel"></a><a id="6613" href="Cubical.Algebra.Semilattice.Base.html#6613" class="Function">∨≤RCancel</a> <a id="6623" class="Symbol">:</a> <a id="6625" class="Symbol">∀</a> <a id="6627" href="Cubical.Algebra.Semilattice.Base.html#6627" class="Bound">x</a> <a id="6629" href="Cubical.Algebra.Semilattice.Base.html#6629" class="Bound">y</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Cubical.Algebra.Semilattice.Base.html#6627" class="Bound">x</a> <a id="6635" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6637" href="Cubical.Algebra.Semilattice.Base.html#6627" class="Bound">x</a> <a id="6639" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6642" href="Cubical.Algebra.Semilattice.Base.html#6629" class="Bound">y</a>
 <a id="6645" href="Cubical.Algebra.Semilattice.Base.html#6613" class="Function">∨≤RCancel</a> <a id="6655" href="Cubical.Algebra.Semilattice.Base.html#6655" class="Bound">x</a> <a id="6657" href="Cubical.Algebra.Semilattice.Base.html#6657" class="Bound">y</a> <a id="6659" class="Symbol">=</a> <a id="6661" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="6668" class="Symbol">_</a> <a id="6670" class="Symbol">_</a> <a id="6672" class="Symbol">_</a> <a id="6674" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6676" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">_∨l</a> <a id="6686" href="Cubical.Algebra.Semilattice.Base.html#6657" class="Bound">y</a><a id="6687" class="Symbol">)</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="6695" href="Cubical.Algebra.Semilattice.Base.html#6655" class="Bound">x</a><a id="6696" class="Symbol">)</a>

 <a id="JoinSemilattice.≤-∨Pres"></a><a id="6700" href="Cubical.Algebra.Semilattice.Base.html#6700" class="Function">≤-∨Pres</a> <a id="6708" class="Symbol">:</a> <a id="6710" class="Symbol">∀</a> <a id="6712" href="Cubical.Algebra.Semilattice.Base.html#6712" class="Bound">x</a> <a id="6714" href="Cubical.Algebra.Semilattice.Base.html#6714" class="Bound">y</a> <a id="6716" href="Cubical.Algebra.Semilattice.Base.html#6716" class="Bound">u</a> <a id="6718" href="Cubical.Algebra.Semilattice.Base.html#6718" class="Bound">w</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="Cubical.Algebra.Semilattice.Base.html#6712" class="Bound">x</a> <a id="6724" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6726" href="Cubical.Algebra.Semilattice.Base.html#6714" class="Bound">y</a> <a id="6728" class="Symbol">→</a> <a id="6730" href="Cubical.Algebra.Semilattice.Base.html#6716" class="Bound">u</a> <a id="6732" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6734" href="Cubical.Algebra.Semilattice.Base.html#6718" class="Bound">w</a> <a id="6736" class="Symbol">→</a> <a id="6738" href="Cubical.Algebra.Semilattice.Base.html#6712" class="Bound">x</a> <a id="6740" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6743" href="Cubical.Algebra.Semilattice.Base.html#6716" class="Bound">u</a> <a id="6745" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6747" href="Cubical.Algebra.Semilattice.Base.html#6714" class="Bound">y</a> <a id="6749" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6752" href="Cubical.Algebra.Semilattice.Base.html#6718" class="Bound">w</a>
 <a id="6755" href="Cubical.Algebra.Semilattice.Base.html#6700" class="Function">≤-∨Pres</a> <a id="6763" href="Cubical.Algebra.Semilattice.Base.html#6763" class="Bound">x</a> <a id="6765" href="Cubical.Algebra.Semilattice.Base.html#6765" class="Bound">y</a> <a id="6767" href="Cubical.Algebra.Semilattice.Base.html#6767" class="Bound">u</a> <a id="6769" href="Cubical.Algebra.Semilattice.Base.html#6769" class="Bound">w</a> <a id="6771" href="Cubical.Algebra.Semilattice.Base.html#6771" class="Bound">x≤y</a> <a id="6775" href="Cubical.Algebra.Semilattice.Base.html#6775" class="Bound">u≤w</a> <a id="6779" class="Symbol">=</a> <a id="6781" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="6795" href="Cubical.Algebra.Semilattice.Base.html#6763" class="Bound">x</a> <a id="6797" href="Cubical.Algebra.Semilattice.Base.html#6767" class="Bound">u</a> <a id="6799" href="Cubical.Algebra.Semilattice.Base.html#6765" class="Bound">y</a> <a id="6801" href="Cubical.Algebra.Semilattice.Base.html#6769" class="Bound">w</a> <a id="6803" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6805" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="6811" class="Symbol">(</a><a id="6812" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">_∨l_</a><a id="6816" class="Symbol">)</a> <a id="6818" href="Cubical.Algebra.Semilattice.Base.html#6771" class="Bound">x≤y</a> <a id="6822" href="Cubical.Algebra.Semilattice.Base.html#6775" class="Bound">u≤w</a>

 <a id="JoinSemilattice.≤-∨LPres"></a><a id="6828" href="Cubical.Algebra.Semilattice.Base.html#6828" class="Function">≤-∨LPres</a> <a id="6837" class="Symbol">:</a> <a id="6839" class="Symbol">∀</a> <a id="6841" href="Cubical.Algebra.Semilattice.Base.html#6841" class="Bound">x</a> <a id="6843" href="Cubical.Algebra.Semilattice.Base.html#6843" class="Bound">y</a> <a id="6845" href="Cubical.Algebra.Semilattice.Base.html#6845" class="Bound">z</a> <a id="6847" class="Symbol">→</a> <a id="6849" href="Cubical.Algebra.Semilattice.Base.html#6841" class="Bound">x</a> <a id="6851" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6853" href="Cubical.Algebra.Semilattice.Base.html#6843" class="Bound">y</a> <a id="6855" class="Symbol">→</a> <a id="6857" href="Cubical.Algebra.Semilattice.Base.html#6845" class="Bound">z</a> <a id="6859" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6862" href="Cubical.Algebra.Semilattice.Base.html#6841" class="Bound">x</a> <a id="6864" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6866" href="Cubical.Algebra.Semilattice.Base.html#6845" class="Bound">z</a> <a id="6868" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6871" href="Cubical.Algebra.Semilattice.Base.html#6843" class="Bound">y</a>
 <a id="6874" href="Cubical.Algebra.Semilattice.Base.html#6828" class="Function">≤-∨LPres</a> <a id="6883" href="Cubical.Algebra.Semilattice.Base.html#6883" class="Bound">x</a> <a id="6885" href="Cubical.Algebra.Semilattice.Base.html#6885" class="Bound">y</a> <a id="6887" href="Cubical.Algebra.Semilattice.Base.html#6887" class="Bound">z</a> <a id="6889" href="Cubical.Algebra.Semilattice.Base.html#6889" class="Bound">x≤y</a> <a id="6893" class="Symbol">=</a> <a id="6895" href="Cubical.Algebra.Semilattice.Base.html#6700" class="Function">≤-∨Pres</a> <a id="6903" class="Symbol">_</a> <a id="6905" class="Symbol">_</a> <a id="6907" class="Symbol">_</a> <a id="6909" class="Symbol">_</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="6917" href="Cubical.Algebra.Semilattice.Base.html#6887" class="Bound">z</a><a id="6918" class="Symbol">)</a> <a id="6920" href="Cubical.Algebra.Semilattice.Base.html#6889" class="Bound">x≤y</a>

 <a id="JoinSemilattice.≤-∨RPres"></a><a id="6926" href="Cubical.Algebra.Semilattice.Base.html#6926" class="Function">≤-∨RPres</a> <a id="6935" class="Symbol">:</a> <a id="6937" class="Symbol">∀</a> <a id="6939" href="Cubical.Algebra.Semilattice.Base.html#6939" class="Bound">x</a> <a id="6941" href="Cubical.Algebra.Semilattice.Base.html#6941" class="Bound">y</a> <a id="6943" href="Cubical.Algebra.Semilattice.Base.html#6943" class="Bound">z</a> <a id="6945" class="Symbol">→</a> <a id="6947" href="Cubical.Algebra.Semilattice.Base.html#6939" class="Bound">x</a> <a id="6949" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6951" href="Cubical.Algebra.Semilattice.Base.html#6941" class="Bound">y</a> <a id="6953" class="Symbol">→</a> <a id="6955" href="Cubical.Algebra.Semilattice.Base.html#6939" class="Bound">x</a> <a id="6957" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6960" href="Cubical.Algebra.Semilattice.Base.html#6943" class="Bound">z</a> <a id="6962" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="6964" href="Cubical.Algebra.Semilattice.Base.html#6941" class="Bound">y</a> <a id="6966" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="6969" href="Cubical.Algebra.Semilattice.Base.html#6943" class="Bound">z</a>
 <a id="6972" href="Cubical.Algebra.Semilattice.Base.html#6926" class="Function">≤-∨RPres</a> <a id="6981" href="Cubical.Algebra.Semilattice.Base.html#6981" class="Bound">x</a> <a id="6983" href="Cubical.Algebra.Semilattice.Base.html#6983" class="Bound">y</a> <a id="6985" href="Cubical.Algebra.Semilattice.Base.html#6985" class="Bound">z</a> <a id="6987" href="Cubical.Algebra.Semilattice.Base.html#6987" class="Bound">x≤y</a> <a id="6991" class="Symbol">=</a> <a id="6993" href="Cubical.Algebra.Semilattice.Base.html#6700" class="Function">≤-∨Pres</a> <a id="7001" class="Symbol">_</a> <a id="7003" class="Symbol">_</a> <a id="7005" class="Symbol">_</a> <a id="7007" class="Symbol">_</a> <a id="7009" href="Cubical.Algebra.Semilattice.Base.html#6987" class="Bound">x≤y</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="7019" href="Cubical.Algebra.Semilattice.Base.html#6985" class="Bound">z</a><a id="7020" class="Symbol">)</a>

 <a id="7024" class="Comment">-- inequalities of bigOps</a>
 <a id="7051" class="Keyword">open</a> <a id="7056" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="7082" class="Symbol">(</a><a id="7083" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7087" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a><a id="7095" class="Symbol">))</a>
 <a id="7099" class="Keyword">open</a> <a id="7104" href="Cubical.Relation.Binary.Order.Poset.Base.html#4594" class="Module">PosetReasoning</a> <a id="7119" href="Cubical.Algebra.Semilattice.Base.html#5459" class="Function">IndPoset</a>


 <a id="JoinSemilattice.ind≤bigOp"></a><a id="7131" href="Cubical.Algebra.Semilattice.Base.html#7131" class="Function">ind≤bigOp</a> <a id="7141" class="Symbol">:</a> <a id="7143" class="Symbol">{</a><a id="7144" href="Cubical.Algebra.Semilattice.Base.html#7144" class="Bound">n</a> <a id="7146" class="Symbol">:</a> <a id="7148" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7149" class="Symbol">}</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Cubical.Algebra.Semilattice.Base.html#7152" class="Bound">U</a> <a id="7154" class="Symbol">:</a> <a id="7156" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="7163" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a> <a id="7165" href="Cubical.Algebra.Semilattice.Base.html#7144" class="Bound">n</a><a id="7166" class="Symbol">)</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Cubical.Algebra.Semilattice.Base.html#7169" class="Bound">i</a> <a id="7171" class="Symbol">:</a> <a id="7173" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7177" href="Cubical.Algebra.Semilattice.Base.html#7144" class="Bound">n</a><a id="7178" class="Symbol">)</a> <a id="7180" class="Symbol">→</a> <a id="7182" href="Cubical.Algebra.Semilattice.Base.html#7152" class="Bound">U</a> <a id="7184" href="Cubical.Algebra.Semilattice.Base.html#7169" class="Bound">i</a> <a id="7186" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="7188" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="7194" href="Cubical.Algebra.Semilattice.Base.html#7152" class="Bound">U</a>
 <a id="7197" href="Cubical.Algebra.Semilattice.Base.html#7131" class="Function">ind≤bigOp</a> <a id="7207" class="Symbol">{</a><a id="7208" class="Argument">n</a> <a id="7210" class="Symbol">=</a> <a id="7212" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7216" href="Cubical.Algebra.Semilattice.Base.html#7216" class="Bound">n</a><a id="7217" class="Symbol">}</a> <a id="7219" href="Cubical.Algebra.Semilattice.Base.html#7219" class="Bound">U</a> <a id="7221" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="7226" class="Symbol">=</a> <a id="7228" href="Cubical.Algebra.Semilattice.Base.html#6613" class="Function">∨≤RCancel</a> <a id="7238" class="Symbol">_</a> <a id="7240" class="Symbol">_</a>
 <a id="7243" href="Cubical.Algebra.Semilattice.Base.html#7131" class="Function">ind≤bigOp</a> <a id="7253" class="Symbol">{</a><a id="7254" class="Argument">n</a> <a id="7256" class="Symbol">=</a> <a id="7258" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7262" href="Cubical.Algebra.Semilattice.Base.html#7262" class="Bound">n</a><a id="7263" class="Symbol">}</a> <a id="7265" href="Cubical.Algebra.Semilattice.Base.html#7265" class="Bound">U</a> <a id="7267" class="Symbol">(</a><a id="7268" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="7272" href="Cubical.Algebra.Semilattice.Base.html#7272" class="Bound">i</a><a id="7273" class="Symbol">)</a> <a id="7275" class="Symbol">=</a> <a id="7277" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Function">is-trans</a> <a id="7286" class="Symbol">_</a> <a id="7288" class="Symbol">(</a><a id="7289" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="7295" class="Symbol">(</a><a id="7296" href="Cubical.Algebra.Semilattice.Base.html#7265" class="Bound">U</a> <a id="7298" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7300" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="7303" class="Symbol">))</a> <a id="7306" class="Symbol">_</a> <a id="7308" class="Symbol">(</a><a id="7309" href="Cubical.Algebra.Semilattice.Base.html#7131" class="Function">ind≤bigOp</a> <a id="7319" class="Symbol">(</a><a id="7320" href="Cubical.Algebra.Semilattice.Base.html#7265" class="Bound">U</a> <a id="7322" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7324" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="7327" class="Symbol">)</a> <a id="7329" href="Cubical.Algebra.Semilattice.Base.html#7272" class="Bound">i</a><a id="7330" class="Symbol">)</a>
                                                                  <a id="7398" class="Symbol">(</a><a id="7399" href="Cubical.Algebra.Semilattice.Base.html#6522" class="Function">∨≤LCancel</a> <a id="7409" class="Symbol">_</a> <a id="7411" class="Symbol">_)</a>

 <a id="JoinSemilattice.bigOpIsMax"></a><a id="7416" href="Cubical.Algebra.Semilattice.Base.html#7416" class="Function">bigOpIsMax</a> <a id="7427" class="Symbol">:</a> <a id="7429" class="Symbol">{</a><a id="7430" href="Cubical.Algebra.Semilattice.Base.html#7430" class="Bound">n</a> <a id="7432" class="Symbol">:</a> <a id="7434" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7435" class="Symbol">}</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Cubical.Algebra.Semilattice.Base.html#7438" class="Bound">U</a> <a id="7440" class="Symbol">:</a> <a id="7442" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="7449" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a> <a id="7451" href="Cubical.Algebra.Semilattice.Base.html#7430" class="Bound">n</a><a id="7452" class="Symbol">)</a> <a id="7454" class="Symbol">(</a><a id="7455" href="Cubical.Algebra.Semilattice.Base.html#7455" class="Bound">x</a> <a id="7457" class="Symbol">:</a> <a id="7459" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a><a id="7460" class="Symbol">)</a> <a id="7462" class="Symbol">→</a> <a id="7464" class="Symbol">(∀</a> <a id="7467" href="Cubical.Algebra.Semilattice.Base.html#7467" class="Bound">i</a> <a id="7469" class="Symbol">→</a> <a id="7471" href="Cubical.Algebra.Semilattice.Base.html#7438" class="Bound">U</a> <a id="7473" href="Cubical.Algebra.Semilattice.Base.html#7467" class="Bound">i</a> <a id="7475" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="7477" href="Cubical.Algebra.Semilattice.Base.html#7455" class="Bound">x</a><a id="7478" class="Symbol">)</a> <a id="7480" class="Symbol">→</a> <a id="7482" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="7488" href="Cubical.Algebra.Semilattice.Base.html#7438" class="Bound">U</a> <a id="7490" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="7492" href="Cubical.Algebra.Semilattice.Base.html#7455" class="Bound">x</a>
 <a id="7495" href="Cubical.Algebra.Semilattice.Base.html#7416" class="Function">bigOpIsMax</a> <a id="7506" class="Symbol">{</a><a id="7507" class="Argument">n</a> <a id="7509" class="Symbol">=</a> <a id="7511" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7515" class="Symbol">}</a> <a id="7517" class="Symbol">_</a> <a id="7519" class="Symbol">_</a> <a id="7521" class="Symbol">_</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="Cubical.Algebra.Monoid.Base.html#722" class="Function">·IdL</a> <a id="7530" class="Symbol">_</a>
 <a id="7533" href="Cubical.Algebra.Semilattice.Base.html#7416" class="Function">bigOpIsMax</a> <a id="7544" class="Symbol">{</a><a id="7545" class="Argument">n</a> <a id="7547" class="Symbol">=</a> <a id="7549" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7553" href="Cubical.Algebra.Semilattice.Base.html#7553" class="Bound">n</a><a id="7554" class="Symbol">}</a> <a id="7556" href="Cubical.Algebra.Semilattice.Base.html#7556" class="Bound">U</a> <a id="7558" href="Cubical.Algebra.Semilattice.Base.html#7558" class="Bound">x</a> <a id="7560" href="Cubical.Algebra.Semilattice.Base.html#7560" class="Bound">U≤x</a> <a id="7564" class="Symbol">=</a>
   <a id="7569" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="7575" href="Cubical.Algebra.Semilattice.Base.html#7556" class="Bound">U</a>                   <a id="7595" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">≤⟨</a> <a id="7598" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Function">is-refl</a> <a id="7606" class="Symbol">_</a> <a id="7608" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">⟩</a>
   <a id="7613" href="Cubical.Algebra.Semilattice.Base.html#7556" class="Bound">U</a> <a id="7615" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="7620" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="7623" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="7629" class="Symbol">(</a><a id="7630" href="Cubical.Algebra.Semilattice.Base.html#7556" class="Bound">U</a> <a id="7632" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7634" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="7637" class="Symbol">)</a> <a id="7639" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">≤⟨</a> <a id="7642" href="Cubical.Algebra.Semilattice.Base.html#6828" class="Function">≤-∨LPres</a> <a id="7651" class="Symbol">_</a> <a id="7653" class="Symbol">_</a> <a id="7655" class="Symbol">_</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Cubical.Algebra.Semilattice.Base.html#7416" class="Function">bigOpIsMax</a> <a id="7669" class="Symbol">_</a> <a id="7671" class="Symbol">_</a> <a id="7673" class="Symbol">(</a><a id="7674" href="Cubical.Algebra.Semilattice.Base.html#7560" class="Bound">U≤x</a> <a id="7678" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7680" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="7683" class="Symbol">))</a> <a id="7686" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">⟩</a>
   <a id="7691" href="Cubical.Algebra.Semilattice.Base.html#7556" class="Bound">U</a> <a id="7693" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="7698" href="Cubical.Algebra.Semilattice.Base.html#5291" class="Function Operator">∨l</a> <a id="7701" href="Cubical.Algebra.Semilattice.Base.html#7558" class="Bound">x</a>               <a id="7717" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">≤⟨</a> <a id="7720" href="Cubical.Algebra.Semilattice.Base.html#6237" class="Function">∨lIsMax</a> <a id="7728" class="Symbol">_</a> <a id="7730" class="Symbol">_</a> <a id="7732" class="Symbol">_</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Cubical.Algebra.Semilattice.Base.html#7560" class="Bound">U≤x</a> <a id="7739" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="7743" class="Symbol">)</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Function">is-refl</a> <a id="7754" href="Cubical.Algebra.Semilattice.Base.html#7558" class="Bound">x</a><a id="7755" class="Symbol">)</a> <a id="7757" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">⟩</a>
   <a id="7762" href="Cubical.Algebra.Semilattice.Base.html#7558" class="Bound">x</a> <a id="7764" href="Cubical.Relation.Binary.Order.Poset.Base.html#4788" class="Function Operator">◾</a>

 <a id="JoinSemilattice.≤-bigOpExt"></a><a id="7768" href="Cubical.Algebra.Semilattice.Base.html#7768" class="Function">≤-bigOpExt</a> <a id="7779" class="Symbol">:</a> <a id="7781" class="Symbol">{</a><a id="7782" href="Cubical.Algebra.Semilattice.Base.html#7782" class="Bound">n</a> <a id="7784" class="Symbol">:</a> <a id="7786" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7787" class="Symbol">}</a> <a id="7789" class="Symbol">(</a><a id="7790" href="Cubical.Algebra.Semilattice.Base.html#7790" class="Bound">U</a> <a id="7792" href="Cubical.Algebra.Semilattice.Base.html#7792" class="Bound">W</a> <a id="7794" class="Symbol">:</a> <a id="7796" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="7803" href="Cubical.Algebra.Semilattice.Base.html#5233" class="Function">L</a> <a id="7805" href="Cubical.Algebra.Semilattice.Base.html#7782" class="Bound">n</a><a id="7806" class="Symbol">)</a> <a id="7808" class="Symbol">→</a> <a id="7810" class="Symbol">(∀</a> <a id="7813" href="Cubical.Algebra.Semilattice.Base.html#7813" class="Bound">i</a> <a id="7815" class="Symbol">→</a> <a id="7817" href="Cubical.Algebra.Semilattice.Base.html#7790" class="Bound">U</a> <a id="7819" href="Cubical.Algebra.Semilattice.Base.html#7813" class="Bound">i</a> <a id="7821" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="7823" href="Cubical.Algebra.Semilattice.Base.html#7792" class="Bound">W</a> <a id="7825" href="Cubical.Algebra.Semilattice.Base.html#7813" class="Bound">i</a><a id="7826" class="Symbol">)</a> <a id="7828" class="Symbol">→</a> <a id="7830" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="7836" href="Cubical.Algebra.Semilattice.Base.html#7790" class="Bound">U</a> <a id="7838" href="Cubical.Algebra.Semilattice.Base.html#5402" class="Function Operator">≤</a> <a id="7840" href="Cubical.Algebra.Monoid.BigOp.html#414" class="Function">bigOp</a> <a id="7846" href="Cubical.Algebra.Semilattice.Base.html#7792" class="Bound">W</a>
 <a id="7849" href="Cubical.Algebra.Semilattice.Base.html#7768" class="Function">≤-bigOpExt</a> <a id="7860" class="Symbol">{</a><a id="7861" class="Argument">n</a> <a id="7863" class="Symbol">=</a> <a id="7865" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7869" class="Symbol">}</a> <a id="7871" href="Cubical.Algebra.Semilattice.Base.html#7871" class="Bound">U</a> <a id="7873" href="Cubical.Algebra.Semilattice.Base.html#7873" class="Bound">W</a> <a id="7875" href="Cubical.Algebra.Semilattice.Base.html#7875" class="Bound">U≤W</a> <a id="7879" class="Symbol">=</a> <a id="7881" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Function">is-refl</a> <a id="7889" href="Cubical.Algebra.Semilattice.Base.html#5303" class="Function">0l</a>
 <a id="7893" href="Cubical.Algebra.Semilattice.Base.html#7768" class="Function">≤-bigOpExt</a> <a id="7904" class="Symbol">{</a><a id="7905" class="Argument">n</a> <a id="7907" class="Symbol">=</a> <a id="7909" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7913" href="Cubical.Algebra.Semilattice.Base.html#7913" class="Bound">n</a><a id="7914" class="Symbol">}</a> <a id="7916" href="Cubical.Algebra.Semilattice.Base.html#7916" class="Bound">U</a> <a id="7918" href="Cubical.Algebra.Semilattice.Base.html#7918" class="Bound">W</a> <a id="7920" href="Cubical.Algebra.Semilattice.Base.html#7920" class="Bound">U≤W</a> <a id="7924" class="Symbol">=</a> <a id="7926" href="Cubical.Algebra.Semilattice.Base.html#6700" class="Function">≤-∨Pres</a> <a id="7934" class="Symbol">_</a> <a id="7936" class="Symbol">_</a> <a id="7938" class="Symbol">_</a> <a id="7940" class="Symbol">_</a> <a id="7942" class="Symbol">(</a><a id="7943" href="Cubical.Algebra.Semilattice.Base.html#7920" class="Bound">U≤W</a> <a id="7947" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="7951" class="Symbol">)</a> <a id="7953" class="Symbol">(</a><a id="7954" href="Cubical.Algebra.Semilattice.Base.html#7768" class="Function">≤-bigOpExt</a> <a id="7965" class="Symbol">_</a> <a id="7967" class="Symbol">_</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Cubical.Algebra.Semilattice.Base.html#7920" class="Bound">U≤W</a> <a id="7974" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7976" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="7979" class="Symbol">))</a>

<a id="7983" class="Keyword">module</a> <a id="MeetSemilattice"></a><a id="7990" href="Cubical.Algebra.Semilattice.Base.html#7990" class="Module">MeetSemilattice</a> <a id="8006" class="Symbol">(</a><a id="8007" href="Cubical.Algebra.Semilattice.Base.html#8007" class="Bound">L&#39;</a> <a id="8010" class="Symbol">:</a> <a id="8012" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="8024" href="Cubical.Algebra.Semilattice.Base.html#1315" class="Generalizable">ℓ</a><a id="8025" class="Symbol">)</a> <a id="8027" class="Keyword">where</a>
 <a id="8034" class="Keyword">private</a> <a id="MeetSemilattice.L"></a><a id="8042" href="Cubical.Algebra.Semilattice.Base.html#8042" class="Function">L</a> <a id="8044" class="Symbol">=</a> <a id="8046" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8050" href="Cubical.Algebra.Semilattice.Base.html#8007" class="Bound">L&#39;</a>
 <a id="8054" class="Keyword">open</a> <a id="8059" href="Cubical.Algebra.Semilattice.Base.html#1648" class="Module">SemilatticeStr</a> <a id="8074" class="Symbol">(</a><a id="8075" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8079" href="Cubical.Algebra.Semilattice.Base.html#8007" class="Bound">L&#39;</a><a id="8081" class="Symbol">)</a> <a id="8083" class="Keyword">renaming</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Cubical.Algebra.Semilattice.Base.html#1750" class="Field Operator">_·_</a> <a id="8097" class="Symbol">to</a> <a id="8100" class="Field Operator">_∧l_</a> <a id="8105" class="Symbol">;</a> <a id="8107" href="Cubical.Algebra.Semilattice.Base.html#1733" class="Field">ε</a> <a id="8109" class="Symbol">to</a> <a id="8112" class="Field">1l</a><a id="8114" class="Symbol">)</a>
 <a id="8117" class="Keyword">open</a> <a id="8122" href="Cubical.Algebra.CommMonoid.Properties.html#1348" class="Module">CommMonoidTheory</a> <a id="8139" class="Symbol">(</a><a id="8140" href="Cubical.Algebra.Semilattice.Base.html#3536" class="Function">Semilattice→CommMonoid</a> <a id="8163" href="Cubical.Algebra.Semilattice.Base.html#8007" class="Bound">L&#39;</a><a id="8165" class="Symbol">)</a>

 <a id="MeetSemilattice._≤_"></a><a id="8169" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">_≤_</a> <a id="8173" class="Symbol">:</a> <a id="8175" href="Cubical.Algebra.Semilattice.Base.html#8042" class="Function">L</a> <a id="8177" class="Symbol">→</a> <a id="8179" href="Cubical.Algebra.Semilattice.Base.html#8042" class="Function">L</a> <a id="8181" class="Symbol">→</a> <a id="8183" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8188" href="Cubical.Algebra.Semilattice.Base.html#8024" class="Bound">ℓ</a>
 <a id="8191" href="Cubical.Algebra.Semilattice.Base.html#8191" class="Bound">x</a> <a id="8193" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="8195" href="Cubical.Algebra.Semilattice.Base.html#8195" class="Bound">y</a> <a id="8197" class="Symbol">=</a> <a id="8199" href="Cubical.Algebra.Semilattice.Base.html#8191" class="Bound">x</a> <a id="8201" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8204" href="Cubical.Algebra.Semilattice.Base.html#8195" class="Bound">y</a> <a id="8206" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8208" href="Cubical.Algebra.Semilattice.Base.html#8191" class="Bound">x</a>

 <a id="8212" class="Keyword">infix</a> <a id="8218" class="Number">4</a> <a id="8220" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">_≤_</a>

 <a id="MeetSemilattice.IndPoset"></a><a id="8226" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a> <a id="8235" class="Symbol">:</a> <a id="8237" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="8243" href="Cubical.Algebra.Semilattice.Base.html#8024" class="Bound">ℓ</a> <a id="8245" href="Cubical.Algebra.Semilattice.Base.html#8024" class="Bound">ℓ</a>
 <a id="8248" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8252" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a> <a id="8261" class="Symbol">=</a> <a id="8263" href="Cubical.Algebra.Semilattice.Base.html#8042" class="Function">L</a>
 <a id="8266" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8284" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a><a id="8292" class="Symbol">)</a> <a id="8294" class="Symbol">=</a> <a id="8296" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">_≤_</a>
 <a id="8301" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="8316" class="Symbol">(</a><a id="8317" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8339" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a><a id="8347" class="Symbol">))</a> <a id="8350" class="Symbol">=</a> <a id="8352" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a>
 <a id="8360" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="8401" class="Symbol">(</a><a id="8402" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8406" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a><a id="8414" class="Symbol">))</a> <a id="8417" class="Symbol">=</a> <a id="8419" class="Symbol">λ</a> <a id="8421" href="Cubical.Algebra.Semilattice.Base.html#8421" class="Bound">_</a> <a id="8423" href="Cubical.Algebra.Semilattice.Base.html#8423" class="Bound">_</a> <a id="8425" class="Symbol">→</a> <a id="8427" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="8434" class="Symbol">_</a> <a id="8436" class="Symbol">_</a>
 <a id="8439" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="8455" class="Symbol">(</a><a id="8456" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8478" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a><a id="8486" class="Symbol">))</a> <a id="8489" class="Symbol">=</a> <a id="8491" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a>
 <a id="8497" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="8514" class="Symbol">(</a><a id="8515" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8537" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a><a id="8545" class="Symbol">))</a> <a id="8548" class="Symbol">=</a> <a id="8550" href="Cubical.Algebra.Semilattice.Base.html#8565" class="Function">path</a>
  <a id="8557" class="Keyword">where</a>
  <a id="8565" href="Cubical.Algebra.Semilattice.Base.html#8565" class="Function">path</a> <a id="8570" class="Symbol">:</a> <a id="8572" class="Symbol">(</a><a id="8573" href="Cubical.Algebra.Semilattice.Base.html#8573" class="Bound">a</a> <a id="8575" href="Cubical.Algebra.Semilattice.Base.html#8575" class="Bound">b</a> <a id="8577" href="Cubical.Algebra.Semilattice.Base.html#8577" class="Bound">c</a> <a id="8579" class="Symbol">:</a> <a id="8581" href="Cubical.Algebra.Semilattice.Base.html#8042" class="Function">L</a><a id="8582" class="Symbol">)</a> <a id="8584" class="Symbol">→</a> <a id="8586" href="Cubical.Algebra.Semilattice.Base.html#8573" class="Bound">a</a> <a id="8588" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8591" href="Cubical.Algebra.Semilattice.Base.html#8575" class="Bound">b</a> <a id="8593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8595" href="Cubical.Algebra.Semilattice.Base.html#8573" class="Bound">a</a> <a id="8597" class="Symbol">→</a> <a id="8599" href="Cubical.Algebra.Semilattice.Base.html#8575" class="Bound">b</a> <a id="8601" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8604" href="Cubical.Algebra.Semilattice.Base.html#8577" class="Bound">c</a> <a id="8606" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8608" href="Cubical.Algebra.Semilattice.Base.html#8575" class="Bound">b</a> <a id="8610" class="Symbol">→</a> <a id="8612" href="Cubical.Algebra.Semilattice.Base.html#8573" class="Bound">a</a> <a id="8614" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8617" href="Cubical.Algebra.Semilattice.Base.html#8577" class="Bound">c</a> <a id="8619" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8621" href="Cubical.Algebra.Semilattice.Base.html#8573" class="Bound">a</a>
  <a id="8625" href="Cubical.Algebra.Semilattice.Base.html#8565" class="Function">path</a> <a id="8630" href="Cubical.Algebra.Semilattice.Base.html#8630" class="Bound">a</a> <a id="8632" href="Cubical.Algebra.Semilattice.Base.html#8632" class="Bound">b</a> <a id="8634" href="Cubical.Algebra.Semilattice.Base.html#8634" class="Bound">c</a> <a id="8636" href="Cubical.Algebra.Semilattice.Base.html#8636" class="Bound">a∧b≡a</a> <a id="8642" href="Cubical.Algebra.Semilattice.Base.html#8642" class="Bound">b∧c≡b</a> <a id="8648" class="Symbol">=</a> <a id="8650" href="Cubical.Algebra.Semilattice.Base.html#8630" class="Bound">a</a> <a id="8652" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8655" href="Cubical.Algebra.Semilattice.Base.html#8634" class="Bound">c</a> <a id="8657" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8660" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8665" class="Symbol">(</a><a id="8666" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_∧l</a> <a id="8670" href="Cubical.Algebra.Semilattice.Base.html#8634" class="Bound">c</a><a id="8671" class="Symbol">)</a> <a id="8673" class="Symbol">(</a><a id="8674" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8678" href="Cubical.Algebra.Semilattice.Base.html#8636" class="Bound">a∧b≡a</a><a id="8683" class="Symbol">)</a> <a id="8685" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="8715" class="Symbol">(</a><a id="8716" href="Cubical.Algebra.Semilattice.Base.html#8630" class="Bound">a</a> <a id="8718" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8721" href="Cubical.Algebra.Semilattice.Base.html#8632" class="Bound">b</a><a id="8722" class="Symbol">)</a> <a id="8724" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8727" href="Cubical.Algebra.Semilattice.Base.html#8634" class="Bound">c</a> <a id="8729" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8732" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8736" class="Symbol">(</a><a id="8737" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="8744" class="Symbol">_</a> <a id="8746" class="Symbol">_</a> <a id="8748" class="Symbol">_)</a> <a id="8751" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="8781" href="Cubical.Algebra.Semilattice.Base.html#8630" class="Bound">a</a> <a id="8783" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8786" class="Symbol">(</a><a id="8787" href="Cubical.Algebra.Semilattice.Base.html#8632" class="Bound">b</a> <a id="8789" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8792" href="Cubical.Algebra.Semilattice.Base.html#8634" class="Bound">c</a><a id="8793" class="Symbol">)</a> <a id="8795" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8798" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8803" class="Symbol">(</a><a id="8804" href="Cubical.Algebra.Semilattice.Base.html#8630" class="Bound">a</a> <a id="8806" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l_</a><a id="8809" class="Symbol">)</a> <a id="8811" href="Cubical.Algebra.Semilattice.Base.html#8642" class="Bound">b∧c≡b</a> <a id="8817" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="8847" href="Cubical.Algebra.Semilattice.Base.html#8630" class="Bound">a</a> <a id="8849" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="8852" href="Cubical.Algebra.Semilattice.Base.html#8632" class="Bound">b</a> <a id="8854" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8857" href="Cubical.Algebra.Semilattice.Base.html#8636" class="Bound">a∧b≡a</a> <a id="8863" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                            <a id="8893" href="Cubical.Algebra.Semilattice.Base.html#8630" class="Bound">a</a> <a id="8895" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
 <a id="8898" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="8917" class="Symbol">(</a><a id="8918" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="8935" class="Symbol">(</a><a id="8936" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8940" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">IndPoset</a><a id="8948" class="Symbol">))</a> <a id="8951" class="Symbol">=</a>
   <a id="8956" class="Symbol">λ</a> <a id="8958" href="Cubical.Algebra.Semilattice.Base.html#8958" class="Bound">_</a> <a id="8960" href="Cubical.Algebra.Semilattice.Base.html#8960" class="Bound">_</a> <a id="8962" href="Cubical.Algebra.Semilattice.Base.html#8962" class="Bound">a∧b≡a</a> <a id="8968" href="Cubical.Algebra.Semilattice.Base.html#8968" class="Bound">b∧a≡b</a> <a id="8974" class="Symbol">→</a> <a id="8976" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8980" href="Cubical.Algebra.Semilattice.Base.html#8962" class="Bound">a∧b≡a</a> <a id="8986" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8989" href="Cubical.Algebra.CommMonoid.Base.html#718" class="Function">·Comm</a> <a id="8995" class="Symbol">_</a> <a id="8997" class="Symbol">_</a> <a id="8999" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9002" href="Cubical.Algebra.Semilattice.Base.html#8968" class="Bound">b∧a≡b</a>

 <a id="MeetSemilattice.≤-∧LPres"></a><a id="9010" href="Cubical.Algebra.Semilattice.Base.html#9010" class="Function">≤-∧LPres</a> <a id="9019" class="Symbol">:</a> <a id="9021" class="Symbol">∀</a> <a id="9023" href="Cubical.Algebra.Semilattice.Base.html#9023" class="Bound">x</a> <a id="9025" href="Cubical.Algebra.Semilattice.Base.html#9025" class="Bound">y</a> <a id="9027" href="Cubical.Algebra.Semilattice.Base.html#9027" class="Bound">z</a> <a id="9029" class="Symbol">→</a> <a id="9031" href="Cubical.Algebra.Semilattice.Base.html#9023" class="Bound">x</a> <a id="9033" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9035" href="Cubical.Algebra.Semilattice.Base.html#9025" class="Bound">y</a> <a id="9037" class="Symbol">→</a> <a id="9039" href="Cubical.Algebra.Semilattice.Base.html#9027" class="Bound">z</a> <a id="9041" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9044" href="Cubical.Algebra.Semilattice.Base.html#9023" class="Bound">x</a> <a id="9046" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9048" href="Cubical.Algebra.Semilattice.Base.html#9027" class="Bound">z</a> <a id="9050" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9053" href="Cubical.Algebra.Semilattice.Base.html#9025" class="Bound">y</a>
 <a id="9056" href="Cubical.Algebra.Semilattice.Base.html#9010" class="Function">≤-∧LPres</a> <a id="9065" href="Cubical.Algebra.Semilattice.Base.html#9065" class="Bound">x</a> <a id="9067" href="Cubical.Algebra.Semilattice.Base.html#9067" class="Bound">y</a> <a id="9069" href="Cubical.Algebra.Semilattice.Base.html#9069" class="Bound">z</a> <a id="9071" href="Cubical.Algebra.Semilattice.Base.html#9071" class="Bound">x≤y</a> <a id="9075" class="Symbol">=</a> <a id="9077" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="9091" href="Cubical.Algebra.Semilattice.Base.html#9069" class="Bound">z</a> <a id="9093" href="Cubical.Algebra.Semilattice.Base.html#9065" class="Bound">x</a> <a id="9095" href="Cubical.Algebra.Semilattice.Base.html#9069" class="Bound">z</a> <a id="9097" href="Cubical.Algebra.Semilattice.Base.html#9067" class="Bound">y</a> <a id="9099" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9102" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_∧l</a> <a id="9112" class="Symbol">(</a><a id="9113" href="Cubical.Algebra.Semilattice.Base.html#9065" class="Bound">x</a> <a id="9115" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9118" href="Cubical.Algebra.Semilattice.Base.html#9067" class="Bound">y</a><a id="9119" class="Symbol">))</a> <a id="9122" class="Symbol">(</a><a id="9123" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="9128" href="Cubical.Algebra.Semilattice.Base.html#9069" class="Bound">z</a><a id="9129" class="Symbol">)</a> <a id="9131" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9134" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Cubical.Algebra.Semilattice.Base.html#9069" class="Bound">z</a> <a id="9142" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l_</a><a id="9145" class="Symbol">)</a> <a id="9147" href="Cubical.Algebra.Semilattice.Base.html#9071" class="Bound">x≤y</a>

 <a id="MeetSemilattice.≤-∧RPres"></a><a id="9153" href="Cubical.Algebra.Semilattice.Base.html#9153" class="Function">≤-∧RPres</a> <a id="9162" class="Symbol">:</a> <a id="9164" class="Symbol">∀</a> <a id="9166" href="Cubical.Algebra.Semilattice.Base.html#9166" class="Bound">x</a> <a id="9168" href="Cubical.Algebra.Semilattice.Base.html#9168" class="Bound">y</a> <a id="9170" href="Cubical.Algebra.Semilattice.Base.html#9170" class="Bound">z</a> <a id="9172" class="Symbol">→</a> <a id="9174" href="Cubical.Algebra.Semilattice.Base.html#9166" class="Bound">x</a> <a id="9176" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9178" href="Cubical.Algebra.Semilattice.Base.html#9168" class="Bound">y</a> <a id="9180" class="Symbol">→</a> <a id="9182" href="Cubical.Algebra.Semilattice.Base.html#9166" class="Bound">x</a> <a id="9184" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9187" href="Cubical.Algebra.Semilattice.Base.html#9170" class="Bound">z</a> <a id="9189" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9191" href="Cubical.Algebra.Semilattice.Base.html#9168" class="Bound">y</a> <a id="9193" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9196" href="Cubical.Algebra.Semilattice.Base.html#9170" class="Bound">z</a>
 <a id="9199" href="Cubical.Algebra.Semilattice.Base.html#9153" class="Function">≤-∧RPres</a> <a id="9208" href="Cubical.Algebra.Semilattice.Base.html#9208" class="Bound">x</a> <a id="9210" href="Cubical.Algebra.Semilattice.Base.html#9210" class="Bound">y</a> <a id="9212" href="Cubical.Algebra.Semilattice.Base.html#9212" class="Bound">z</a> <a id="9214" href="Cubical.Algebra.Semilattice.Base.html#9214" class="Bound">x≤y</a> <a id="9218" class="Symbol">=</a> <a id="9220" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="9234" href="Cubical.Algebra.Semilattice.Base.html#9208" class="Bound">x</a> <a id="9236" href="Cubical.Algebra.Semilattice.Base.html#9212" class="Bound">z</a> <a id="9238" href="Cubical.Algebra.Semilattice.Base.html#9210" class="Bound">y</a> <a id="9240" href="Cubical.Algebra.Semilattice.Base.html#9212" class="Bound">z</a> <a id="9242" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9245" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Cubical.Algebra.Semilattice.Base.html#9208" class="Bound">x</a> <a id="9253" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9256" href="Cubical.Algebra.Semilattice.Base.html#9210" class="Bound">y</a> <a id="9258" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l_</a><a id="9261" class="Symbol">)</a> <a id="9263" class="Symbol">(</a><a id="9264" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="9269" href="Cubical.Algebra.Semilattice.Base.html#9212" class="Bound">z</a><a id="9270" class="Symbol">)</a> <a id="9272" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9275" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_∧l</a> <a id="9285" href="Cubical.Algebra.Semilattice.Base.html#9212" class="Bound">z</a><a id="9286" class="Symbol">)</a> <a id="9288" href="Cubical.Algebra.Semilattice.Base.html#9214" class="Bound">x≤y</a>

 <a id="MeetSemilattice.≤-∧Pres"></a><a id="9294" href="Cubical.Algebra.Semilattice.Base.html#9294" class="Function">≤-∧Pres</a> <a id="9302" class="Symbol">:</a> <a id="9304" class="Symbol">∀</a> <a id="9306" href="Cubical.Algebra.Semilattice.Base.html#9306" class="Bound">x</a> <a id="9308" href="Cubical.Algebra.Semilattice.Base.html#9308" class="Bound">y</a> <a id="9310" href="Cubical.Algebra.Semilattice.Base.html#9310" class="Bound">z</a> <a id="9312" href="Cubical.Algebra.Semilattice.Base.html#9312" class="Bound">w</a> <a id="9314" class="Symbol">→</a> <a id="9316" href="Cubical.Algebra.Semilattice.Base.html#9306" class="Bound">x</a> <a id="9318" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9320" href="Cubical.Algebra.Semilattice.Base.html#9308" class="Bound">y</a> <a id="9322" class="Symbol">→</a> <a id="9324" href="Cubical.Algebra.Semilattice.Base.html#9310" class="Bound">z</a> <a id="9326" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9328" href="Cubical.Algebra.Semilattice.Base.html#9312" class="Bound">w</a> <a id="9330" class="Symbol">→</a> <a id="9332" href="Cubical.Algebra.Semilattice.Base.html#9306" class="Bound">x</a> <a id="9334" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9337" href="Cubical.Algebra.Semilattice.Base.html#9310" class="Bound">z</a> <a id="9339" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9341" href="Cubical.Algebra.Semilattice.Base.html#9308" class="Bound">y</a> <a id="9343" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9346" href="Cubical.Algebra.Semilattice.Base.html#9312" class="Bound">w</a>
 <a id="9349" href="Cubical.Algebra.Semilattice.Base.html#9294" class="Function">≤-∧Pres</a> <a id="9357" href="Cubical.Algebra.Semilattice.Base.html#9357" class="Bound">x</a> <a id="9359" href="Cubical.Algebra.Semilattice.Base.html#9359" class="Bound">y</a> <a id="9361" href="Cubical.Algebra.Semilattice.Base.html#9361" class="Bound">z</a> <a id="9363" href="Cubical.Algebra.Semilattice.Base.html#9363" class="Bound">w</a> <a id="9365" href="Cubical.Algebra.Semilattice.Base.html#9365" class="Bound">x≤y</a> <a id="9369" href="Cubical.Algebra.Semilattice.Base.html#9369" class="Bound">z≤w</a> <a id="9373" class="Symbol">=</a> <a id="9375" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="9389" href="Cubical.Algebra.Semilattice.Base.html#9357" class="Bound">x</a> <a id="9391" href="Cubical.Algebra.Semilattice.Base.html#9361" class="Bound">z</a> <a id="9393" href="Cubical.Algebra.Semilattice.Base.html#9359" class="Bound">y</a> <a id="9395" href="Cubical.Algebra.Semilattice.Base.html#9363" class="Bound">w</a> <a id="9397" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9399" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9405" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_∧l_</a> <a id="9410" href="Cubical.Algebra.Semilattice.Base.html#9365" class="Bound">x≤y</a> <a id="9414" href="Cubical.Algebra.Semilattice.Base.html#9369" class="Bound">z≤w</a>

 <a id="MeetSemilattice.∧≤LCancel"></a><a id="9420" href="Cubical.Algebra.Semilattice.Base.html#9420" class="Function">∧≤LCancel</a> <a id="9430" class="Symbol">:</a> <a id="9432" class="Symbol">∀</a> <a id="9434" href="Cubical.Algebra.Semilattice.Base.html#9434" class="Bound">x</a> <a id="9436" href="Cubical.Algebra.Semilattice.Base.html#9436" class="Bound">y</a> <a id="9438" class="Symbol">→</a> <a id="9440" href="Cubical.Algebra.Semilattice.Base.html#9434" class="Bound">x</a> <a id="9442" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9445" href="Cubical.Algebra.Semilattice.Base.html#9436" class="Bound">y</a> <a id="9447" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9449" href="Cubical.Algebra.Semilattice.Base.html#9436" class="Bound">y</a>
 <a id="9452" href="Cubical.Algebra.Semilattice.Base.html#9420" class="Function">∧≤LCancel</a> <a id="9462" href="Cubical.Algebra.Semilattice.Base.html#9462" class="Bound">x</a> <a id="9464" href="Cubical.Algebra.Semilattice.Base.html#9464" class="Bound">y</a> <a id="9466" class="Symbol">=</a> <a id="9468" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9472" class="Symbol">(</a><a id="9473" href="Cubical.Algebra.Semigroup.Base.html#1008" class="Function">·Assoc</a> <a id="9480" class="Symbol">_</a> <a id="9482" class="Symbol">_</a> <a id="9484" class="Symbol">_)</a> <a id="9487" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9494" class="Symbol">(</a><a id="9495" href="Cubical.Algebra.Semilattice.Base.html#9462" class="Bound">x</a> <a id="9497" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l_</a><a id="9500" class="Symbol">)</a> <a id="9502" class="Symbol">(</a><a id="9503" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="9508" href="Cubical.Algebra.Semilattice.Base.html#9464" class="Bound">y</a><a id="9509" class="Symbol">)</a>

 <a id="MeetSemilattice.∧≤RCancel"></a><a id="9513" href="Cubical.Algebra.Semilattice.Base.html#9513" class="Function">∧≤RCancel</a> <a id="9523" class="Symbol">:</a> <a id="9525" class="Symbol">∀</a> <a id="9527" href="Cubical.Algebra.Semilattice.Base.html#9527" class="Bound">x</a> <a id="9529" href="Cubical.Algebra.Semilattice.Base.html#9529" class="Bound">y</a> <a id="9531" class="Symbol">→</a> <a id="9533" href="Cubical.Algebra.Semilattice.Base.html#9527" class="Bound">x</a> <a id="9535" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9538" href="Cubical.Algebra.Semilattice.Base.html#9529" class="Bound">y</a> <a id="9540" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9542" href="Cubical.Algebra.Semilattice.Base.html#9527" class="Bound">x</a>
 <a id="9545" href="Cubical.Algebra.Semilattice.Base.html#9513" class="Function">∧≤RCancel</a> <a id="9555" href="Cubical.Algebra.Semilattice.Base.html#9555" class="Bound">x</a> <a id="9557" href="Cubical.Algebra.Semilattice.Base.html#9557" class="Bound">y</a> <a id="9559" class="Symbol">=</a> <a id="9561" href="Cubical.Algebra.CommMonoid.Properties.html#1579" class="Function">commAssocr</a> <a id="9572" href="Cubical.Algebra.Semilattice.Base.html#9555" class="Bound">x</a> <a id="9574" href="Cubical.Algebra.Semilattice.Base.html#9557" class="Bound">y</a> <a id="9576" href="Cubical.Algebra.Semilattice.Base.html#9555" class="Bound">x</a> <a id="9578" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9580" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9585" class="Symbol">(</a><a id="9586" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_∧l</a> <a id="9590" href="Cubical.Algebra.Semilattice.Base.html#9557" class="Bound">y</a><a id="9591" class="Symbol">)</a> <a id="9593" class="Symbol">(</a><a id="9594" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="9599" href="Cubical.Algebra.Semilattice.Base.html#9555" class="Bound">x</a><a id="9600" class="Symbol">)</a>

 <a id="MeetSemilattice.∧lIsMin"></a><a id="9604" href="Cubical.Algebra.Semilattice.Base.html#9604" class="Function">∧lIsMin</a> <a id="9612" class="Symbol">:</a> <a id="9614" class="Symbol">∀</a> <a id="9616" href="Cubical.Algebra.Semilattice.Base.html#9616" class="Bound">x</a> <a id="9618" href="Cubical.Algebra.Semilattice.Base.html#9618" class="Bound">y</a> <a id="9620" href="Cubical.Algebra.Semilattice.Base.html#9620" class="Bound">z</a> <a id="9622" class="Symbol">→</a> <a id="9624" href="Cubical.Algebra.Semilattice.Base.html#9620" class="Bound">z</a> <a id="9626" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9628" href="Cubical.Algebra.Semilattice.Base.html#9616" class="Bound">x</a> <a id="9630" class="Symbol">→</a> <a id="9632" href="Cubical.Algebra.Semilattice.Base.html#9620" class="Bound">z</a> <a id="9634" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9636" href="Cubical.Algebra.Semilattice.Base.html#9618" class="Bound">y</a> <a id="9638" class="Symbol">→</a> <a id="9640" href="Cubical.Algebra.Semilattice.Base.html#9620" class="Bound">z</a> <a id="9642" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">≤</a> <a id="9644" href="Cubical.Algebra.Semilattice.Base.html#9616" class="Bound">x</a> <a id="9646" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9649" href="Cubical.Algebra.Semilattice.Base.html#9618" class="Bound">y</a>
 <a id="9652" href="Cubical.Algebra.Semilattice.Base.html#9604" class="Function">∧lIsMin</a> <a id="9660" href="Cubical.Algebra.Semilattice.Base.html#9660" class="Bound">x</a> <a id="9662" href="Cubical.Algebra.Semilattice.Base.html#9662" class="Bound">y</a> <a id="9664" href="Cubical.Algebra.Semilattice.Base.html#9664" class="Bound">z</a> <a id="9666" href="Cubical.Algebra.Semilattice.Base.html#9666" class="Bound">z≤x</a> <a id="9670" href="Cubical.Algebra.Semilattice.Base.html#9670" class="Bound">z≤y</a> <a id="9674" class="Symbol">=</a> <a id="9676" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9681" class="Symbol">(</a><a id="9682" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_∧l</a> <a id="9686" class="Symbol">(</a><a id="9687" href="Cubical.Algebra.Semilattice.Base.html#9660" class="Bound">x</a> <a id="9689" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">∧l</a> <a id="9692" href="Cubical.Algebra.Semilattice.Base.html#9662" class="Bound">y</a><a id="9693" class="Symbol">))</a> <a id="9696" class="Symbol">(</a><a id="9697" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9701" class="Symbol">(</a><a id="9702" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="9707" href="Cubical.Algebra.Semilattice.Base.html#9664" class="Bound">z</a><a id="9708" class="Symbol">))</a> <a id="9711" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9713" href="Cubical.Algebra.CommMonoid.Properties.html#1850" class="Function">commAssocSwap</a> <a id="9727" href="Cubical.Algebra.Semilattice.Base.html#9664" class="Bound">z</a> <a id="9729" href="Cubical.Algebra.Semilattice.Base.html#9664" class="Bound">z</a> <a id="9731" href="Cubical.Algebra.Semilattice.Base.html#9660" class="Bound">x</a> <a id="9733" href="Cubical.Algebra.Semilattice.Base.html#9662" class="Bound">y</a>
                                                            <a id="9795" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9797" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9803" class="Symbol">(</a><a id="9804" href="Cubical.Algebra.Semilattice.Base.html#8100" class="Function Operator">_∧l_</a><a id="9808" class="Symbol">)</a> <a id="9810" href="Cubical.Algebra.Semilattice.Base.html#9666" class="Bound">z≤x</a> <a id="9814" href="Cubical.Algebra.Semilattice.Base.html#9670" class="Bound">z≤y</a>
                                                            <a id="9878" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9880" href="Cubical.Algebra.Semilattice.Base.html#1481" class="Function">idem</a> <a id="9885" href="Cubical.Algebra.Semilattice.Base.html#9664" class="Bound">z</a>
</pre></body></html>

==> anc/html/Cubical.Algebra.Semilattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Algebra.Semilattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Algebra.Semilattice.html" class="Module">Cubical.Algebra.Semilattice</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Algebra.Semilattice.Base.html" class="Module">Cubical.Algebra.Semilattice.Base</a> <a id="88" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Core.Glue.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Core.Glue</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definitions equivalences

- Glue types

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a> <a id="178" class="Keyword">public</a>
  <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a> <a id="195" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a>       <a id="209" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {B : Type ℓ&#39;} (f : A → B) → Type (ℓ ⊔ ℓ&#39;)</a>

        <a id="285" class="Symbol">;</a> <a id="287" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a>   <a id="301" class="Comment">-- ∀ (y : B) → isContr (fiber f y)</a>

        <a id="345" class="Symbol">;</a> <a id="347" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">_≃_</a>           <a id="361" class="Comment">-- ∀ {ℓ ℓ&#39;} (A : Type ℓ) (B : Type ℓ&#39;) → Type (ℓ ⊔ ℓ&#39;)</a>

        <a id="425" class="Symbol">;</a> <a id="427" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a>      <a id="441" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {B : Type ℓ&#39;} → A ≃ B → A → B</a>

        <a id="505" class="Symbol">;</a> <a id="507" href="Agda.Builtin.Cubical.Equiv.html#1540" class="Function">equivProof</a>    <a id="521" class="Comment">-- ∀ {ℓ ℓ&#39;} (T : Type ℓ) (A : Type ℓ&#39;) (w : T ≃ A) (a : A) φ →</a>
                        <a id="608" class="Comment">-- Partial φ (fiber (equivFun w) a) → fiber (equivFun w) a</a>

        <a id="676" class="Symbol">;</a> <a id="678" href="Agda.Builtin.Cubical.Glue.html#249" class="Primitive">primGlue</a>      <a id="692" class="Comment">-- ∀ {ℓ ℓ&#39;} (A : Type ℓ) {φ : I} (T : Partial φ (Type ℓ&#39;))</a>
                        <a id="775" class="Comment">-- → (e : PartialP φ (λ o → T o ≃ A)) → Type ℓ&#39;</a>

        <a id="832" class="Symbol">;</a> <a id="834" href="Agda.Builtin.Cubical.Glue.html#548" class="Primitive">prim^unglue</a>   <a id="848" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {φ : I} {T : Partial φ (Type ℓ&#39;)}</a>
                        <a id="931" class="Comment">-- → {e : PartialP φ (λ o → T o ≃ A)} → primGlue A T e → A</a>

        <a id="999" class="Comment">-- The ∀ operation on I. This is commented out as it is not currently used for anything</a>
        <a id="1095" class="Comment">-- ; primFaceForall -- (I → I) → I</a>
        <a id="1138" class="Symbol">)</a>
  <a id="1142" class="Keyword">renaming</a> <a id="1151" class="Symbol">(</a> <a id="1153" href="Agda.Builtin.Cubical.Glue.html#379" class="Primitive">prim^glue</a>   <a id="1165" class="Symbol">to</a> <a id="1168" class="Primitive">glue</a>         <a id="1181" class="Comment">-- ∀ {ℓ ℓ&#39;} {A : Type ℓ} {φ : I} {T : Partial φ (Type ℓ&#39;)}</a>
                                         <a id="1281" class="Comment">-- → {e : PartialP φ (λ o → T o ≃ A)}</a>
                                         <a id="1360" class="Comment">-- → PartialP φ T → A → primGlue A T e</a>
           <a id="1410" class="Symbol">)</a>

<a id="1413" class="Keyword">private</a>
  <a id="1423" class="Keyword">variable</a>
    <a id="1436" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a> <a id="1438" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="1441" class="Symbol">:</a> <a id="1443" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="1450" class="Comment">-- Uncurry Glue to make it more pleasant to use</a>
<a id="Glue"></a><a id="1498" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1503" class="Symbol">:</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Core.Glue.html#1506" class="Bound">A</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1515" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Cubical.Core.Glue.html#1519" class="Bound">φ</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1524" class="Symbol">}</a>
       <a id="1533" class="Symbol">→</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Cubical.Core.Glue.html#1536" class="Bound">Te</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1549" href="Cubical.Core.Glue.html#1519" class="Bound">φ</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1555" href="Cubical.Core.Glue.html#1555" class="Bound">T</a> <a id="1557" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1559" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1564" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="1567" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1569" href="Cubical.Core.Glue.html#1555" class="Bound">T</a> <a id="1571" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1573" href="Cubical.Core.Glue.html#1506" class="Bound">A</a><a id="1574" class="Symbol">))</a>
       <a id="1584" class="Symbol">→</a> <a id="1586" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1591" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a>
<a id="1594" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1599" href="Cubical.Core.Glue.html#1599" class="Bound">A</a> <a id="1601" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Agda.Builtin.Cubical.Glue.html#249" class="Primitive">primGlue</a> <a id="1615" href="Cubical.Core.Glue.html#1599" class="Bound">A</a> <a id="1617" class="Symbol">(λ</a> <a id="1620" href="Cubical.Core.Glue.html#1620" class="Bound">x</a> <a id="1622" class="Symbol">→</a> <a id="1624" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1627" href="Cubical.Core.Glue.html#1620" class="Bound">x</a> <a id="1629" class="Symbol">.</a><a id="1630" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">(λ</a> <a id="1638" href="Cubical.Core.Glue.html#1638" class="Bound">x</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="Cubical.Core.Glue.html#1601" class="Bound">Te</a> <a id="1645" href="Cubical.Core.Glue.html#1638" class="Bound">x</a> <a id="1647" class="Symbol">.</a><a id="1648" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1651" class="Symbol">)</a>

<a id="1654" class="Comment">-- Make the φ argument of prim^unglue explicit</a>
<a id="unglue"></a><a id="1701" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Cubical.Core.Glue.html#1711" class="Bound">A</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1720" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1726" class="Symbol">:</a> <a id="1728" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1744" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1752" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a><a id="1754" class="Symbol">)}</a>
         <a id="1766" class="Symbol">{</a><a id="1767" href="Cubical.Core.Glue.html#1767" class="Bound">e</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="1780" href="Cubical.Core.Glue.html#1724" class="Bound">φ</a> <a id="1782" class="Symbol">(λ</a> <a id="1785" href="Cubical.Core.Glue.html#1785" class="Bound">o</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1791" href="Cubical.Core.Glue.html#1785" class="Bound">o</a> <a id="1793" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1795" href="Cubical.Core.Glue.html#1711" class="Bound">A</a><a id="1796" class="Symbol">)}</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Agda.Builtin.Cubical.Glue.html#249" class="Primitive">primGlue</a> <a id="1810" href="Cubical.Core.Glue.html#1711" class="Bound">A</a> <a id="1812" href="Cubical.Core.Glue.html#1732" class="Bound">T</a> <a id="1814" href="Cubical.Core.Glue.html#1767" class="Bound">e</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="Cubical.Core.Glue.html#1711" class="Bound">A</a>
<a id="1820" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1827" href="Cubical.Core.Glue.html#1827" class="Bound">φ</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Agda.Builtin.Cubical.Glue.html#548" class="Primitive">prim^unglue</a> <a id="1843" class="Symbol">{</a><a id="1844" class="Argument">φ</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Cubical.Core.Glue.html#1827" class="Bound">φ</a><a id="1849" class="Symbol">}</a>

<a id="1852" class="Comment">-- People unfamiliar with [Glue], [glue] and [uglue] can find the types below more</a>
<a id="1935" class="Comment">-- informative as they demonstrate the computational behavior.</a>
<a id="1998" class="Comment">--</a>
<a id="2001" class="Comment">-- Full inference rules can be found in Section 6 of CCHM:</a>
<a id="2060" class="Comment">-- https://arxiv.org/pdf/1611.02108.pdf</a>
<a id="2100" class="Comment">-- Cubical Type Theory: a constructive interpretation of the univalence axiom</a>
<a id="2178" class="Comment">-- Cyril Cohen, Thierry Coquand, Simon Huber, Anders Mörtberg</a>
<a id="2240" class="Keyword">private</a>

  <a id="2251" class="Keyword">module</a> <a id="GluePrims"></a><a id="2258" href="Cubical.Core.Glue.html#2258" class="Module">GluePrims</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2278" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">{</a><a id="2282" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2284" class="Symbol">:</a> <a id="2286" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2287" class="Symbol">}</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="2303" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2309" href="Cubical.Core.Glue.html#2309" class="Bound">T</a> <a id="2311" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2313" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2318" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="2321" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2323" href="Cubical.Core.Glue.html#2309" class="Bound">T</a> <a id="2325" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2327" href="Cubical.Core.Glue.html#2269" class="Bound">A</a><a id="2328" class="Symbol">))</a> <a id="2331" class="Keyword">where</a>
    <a id="GluePrims.T"></a><a id="2341" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="2353" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2361" href="Cubical.Core.Glue.html#2318" class="Bound">ℓ&#39;</a><a id="2363" class="Symbol">)</a>
    <a id="2369" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2371" href="Cubical.Core.Glue.html#2371" class="Bound">φ1</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2379" href="Cubical.Core.Glue.html#2371" class="Bound">φ1</a> <a id="2382" class="Symbol">.</a><a id="2383" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="GluePrims.e"></a><a id="2391" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="2404" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2406" class="Symbol">(λ</a> <a id="2409" href="Cubical.Core.Glue.html#2409" class="Bound">φ</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2415" href="Cubical.Core.Glue.html#2409" class="Bound">φ</a> <a id="2417" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2419" href="Cubical.Core.Glue.html#2269" class="Bound">A</a><a id="2420" class="Symbol">)</a>
    <a id="2426" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="2428" href="Cubical.Core.Glue.html#2428" class="Bound">φ1</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="2436" href="Cubical.Core.Glue.html#2428" class="Bound">φ1</a> <a id="2439" class="Symbol">.</a><a id="2440" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

    <a id="2449" class="Comment">-- Glue can be seen as a subtype of Type that, at φ, is definitionally equal to the left type</a>
    <a id="2547" class="Comment">-- of the given equivalences.</a>
    <a id="GluePrims.Glue-S"></a><a id="2581" href="Cubical.Core.Glue.html#2581" class="Function">Glue-S</a> <a id="2588" class="Symbol">:</a> <a id="2590" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2595" href="Cubical.Core.Glue.html#2318" class="Bound">ℓ&#39;</a> <a id="2598" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="2600" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2602" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="2604" href="Cubical.Core.Glue.html#2341" class="Function">T</a> <a id="2606" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
    <a id="2612" href="Cubical.Core.Glue.html#2581" class="Function">Glue-S</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2631" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2633" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2635" class="Symbol">)</a>

    <a id="2642" class="Comment">-- Which means partial elements of T are partial elements of Glue</a>
    <a id="GluePrims.coeT→G"></a><a id="2712" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="2719" class="Symbol">:</a>
      <a id="2727" class="Symbol">∀</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Cubical.Core.Glue.html#2730" class="Bound">t</a> <a id="2732" class="Symbol">:</a> <a id="2734" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="2743" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2745" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="2746" class="Symbol">)</a>
      <a id="2754" class="Symbol">→</a> <a id="2756" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="2764" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2772" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2774" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2776" class="Symbol">)</a>
    <a id="2782" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="2789" href="Cubical.Core.Glue.html#2789" class="Bound">t</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Cubical.Core.Glue.html#2789" class="Bound">t</a> <a id="2804" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>

    <a id="2813" class="Comment">-- ... and elements of Glue can be seen as partial elements of T</a>
    <a id="GluePrims.coeG→T"></a><a id="2882" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="2889" class="Symbol">:</a>
      <a id="2897" class="Symbol">∀</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Core.Glue.html#2900" class="Bound">g</a> <a id="2902" class="Symbol">:</a> <a id="2904" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2909" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="2911" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="2913" class="Symbol">)</a>
      <a id="2921" class="Symbol">→</a> <a id="2923" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="2932" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2934" href="Cubical.Core.Glue.html#2341" class="Function">T</a>
    <a id="2940" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="2947" href="Cubical.Core.Glue.html#2947" class="Bound">g</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Cubical.Core.Glue.html#2947" class="Bound">g</a>

    <a id="2967" class="Comment">-- What about elements that are applied to the equivalences?</a>
    <a id="GluePrims.trans-e"></a><a id="3032" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3040" class="Symbol">:</a>
      <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Core.Glue.html#3051" class="Bound">t</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="3064" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3066" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="3067" class="Symbol">)</a>
      <a id="3075" class="Symbol">→</a> <a id="3077" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3085" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3087" href="Cubical.Core.Glue.html#2269" class="Bound">A</a>
    <a id="3093" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3101" href="Cubical.Core.Glue.html#3101" class="Bound">t</a> <a id="3103" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a> <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Core.Glue.html#2391" class="Function">e</a> <a id="3120" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Core.Glue.html#3101" class="Bound">t</a> <a id="3127" href="Cubical.Core.Glue.html#3103" class="Bound">ϕ1</a><a id="3129" class="Symbol">)</a>

    <a id="3136" class="Comment">-- glue gives a partial element of Glue given an element of A. Note that it &quot;undoes&quot;</a>
    <a id="3225" class="Comment">-- the application of the equivalences!</a>
    <a id="GluePrims.glue-S"></a><a id="3269" href="Cubical.Core.Glue.html#3269" class="Function">glue-S</a> <a id="3276" class="Symbol">:</a>
      <a id="3284" class="Symbol">∀</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3289" class="Symbol">:</a> <a id="3291" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="3300" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3302" href="Cubical.Core.Glue.html#2341" class="Function">T</a><a id="3303" class="Symbol">)</a>
      <a id="3311" class="Symbol">→</a> <a id="3313" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3315" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3317" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3319" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3321" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3329" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3331" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
      <a id="3339" class="Symbol">→</a> <a id="3341" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3346" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3348" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a> <a id="3351" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3353" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3355" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3357" href="Cubical.Core.Glue.html#2712" class="Function">coeT→G</a> <a id="3364" href="Cubical.Core.Glue.html#3287" class="Bound">t</a> <a id="3366" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
    <a id="3372" href="Cubical.Core.Glue.html#3269" class="Function">glue-S</a> <a id="3379" href="Cubical.Core.Glue.html#3379" class="Bound">t</a> <a id="3381" href="Cubical.Core.Glue.html#3381" class="Bound">s</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="3395" href="Cubical.Core.Glue.html#3379" class="Bound">t</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="3403" href="Cubical.Core.Glue.html#3381" class="Bound">s</a><a id="3404" class="Symbol">))</a>

    <a id="3412" class="Comment">-- typechecking glue enforces this, e.g. you can not simply write</a>
    <a id="3482" class="Comment">-- glue-bad : (t : PartialP φ T) → A → Glue A Te</a>
    <a id="3535" class="Comment">-- glue-bad t s = glue t s</a>

    <a id="3567" class="Comment">-- unglue does the inverse:</a>
    <a id="GluePrims.unglue-S"></a><a id="3599" href="Cubical.Core.Glue.html#3599" class="Function">unglue-S</a> <a id="3608" class="Symbol">:</a>
      <a id="3616" class="Symbol">∀</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Cubical.Core.Glue.html#3619" class="Bound">b</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3628" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3630" href="Cubical.Core.Glue.html#2290" class="Bound">Te</a><a id="3632" class="Symbol">)</a>
      <a id="3640" class="Symbol">→</a> <a id="3642" href="Cubical.Core.Glue.html#2269" class="Bound">A</a> <a id="3644" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3646" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3648" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3650" href="Cubical.Core.Glue.html#3032" class="Function">trans-e</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Cubical.Core.Glue.html#2882" class="Function">coeG→T</a> <a id="3666" href="Cubical.Core.Glue.html#3619" class="Bound">b</a><a id="3667" class="Symbol">)</a> <a id="3669" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
    <a id="3675" href="Cubical.Core.Glue.html#3599" class="Function">unglue-S</a> <a id="3684" href="Cubical.Core.Glue.html#3684" class="Bound">b</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="3700" href="Cubical.Core.Glue.html#2282" class="Bound">φ</a> <a id="3702" href="Cubical.Core.Glue.html#3684" class="Bound">b</a><a id="3703" class="Symbol">)</a>

  <a id="3708" class="Keyword">module</a> <a id="GlueTransp"></a><a id="3715" href="Cubical.Core.Glue.html#3715" class="Module">GlueTransp</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3740" href="Cubical.Core.Glue.html#1436" class="Generalizable">ℓ</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="3747" class="Symbol">:</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.Core.Glue.html#3750" class="Bound">i</a> <a id="3752" class="Symbol">:</a> <a id="3754" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">→</a> <a id="3759" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Cubical.Core.Glue.html#3750" class="Bound">i</a> <a id="3770" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3772" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3774" href="Cubical.Core.Glue.html#3750" class="Bound">i</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3781" href="Cubical.Core.Glue.html#3781" class="Bound">T</a> <a id="3783" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3785" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3790" href="Cubical.Core.Glue.html#1438" class="Generalizable">ℓ&#39;</a> <a id="3793" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3795" href="Cubical.Core.Glue.html#3781" class="Bound">T</a> <a id="3797" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3799" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3801" href="Cubical.Core.Glue.html#3750" class="Bound">i</a><a id="3802" class="Symbol">))</a> <a id="3805" class="Keyword">where</a>
    <a id="GlueTransp.A0"></a><a id="3815" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="GlueTransp.A1"></a><a id="3818" href="Cubical.Core.Glue.html#3818" class="Function">A1</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3828" href="Cubical.Core.Glue.html#3740" class="Bound">ℓ</a>
    <a id="3834" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3841" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
    <a id="3848" href="Cubical.Core.Glue.html#3818" class="Function">A1</a> <a id="3851" class="Symbol">=</a> <a id="3853" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3855" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
    <a id="GlueTransp.T"></a><a id="3862" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3864" class="Symbol">:</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Core.Glue.html#3867" class="Bound">i</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3872" class="Symbol">)</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.Core.Glue.html#3867" class="Bound">i</a> <a id="3887" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3889" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3891" href="Cubical.Core.Glue.html#3867" class="Bound">i</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3900" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a><a id="3902" class="Symbol">)</a>
    <a id="3908" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3910" href="Cubical.Core.Glue.html#3910" class="Bound">i</a> <a id="3912" href="Cubical.Core.Glue.html#3912" class="Bound">φ</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="3919" href="Cubical.Core.Glue.html#3910" class="Bound">i</a> <a id="3921" href="Cubical.Core.Glue.html#3912" class="Bound">φ</a> <a id="3923" class="Symbol">.</a><a id="3924" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="GlueTransp.e"></a><a id="3932" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="3934" class="Symbol">:</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3942" class="Symbol">)</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3958" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3960" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3962" href="Cubical.Core.Glue.html#3937" class="Bound">i</a><a id="3963" class="Symbol">)</a> <a id="3965" class="Symbol">(λ</a> <a id="3968" href="Cubical.Core.Glue.html#3968" class="Bound">φ</a> <a id="3970" class="Symbol">→</a> <a id="3972" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="3974" href="Cubical.Core.Glue.html#3937" class="Bound">i</a> <a id="3976" href="Cubical.Core.Glue.html#3968" class="Bound">φ</a> <a id="3978" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3980" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="3982" href="Cubical.Core.Glue.html#3937" class="Bound">i</a><a id="3983" class="Symbol">)</a>
    <a id="3989" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="3991" href="Cubical.Core.Glue.html#3991" class="Bound">i</a> <a id="3993" href="Cubical.Core.Glue.html#3993" class="Bound">φ</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="4000" href="Cubical.Core.Glue.html#3991" class="Bound">i</a> <a id="4002" href="Cubical.Core.Glue.html#3993" class="Bound">φ</a> <a id="4004" class="Symbol">.</a><a id="4005" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
    <a id="GlueTransp.T0"></a><a id="4013" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="GlueTransp.T1"></a><a id="4016" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4019" class="Symbol">:</a> <a id="4021" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4026" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a>
    <a id="4033" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="4040" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="4043" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
    <a id="4051" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4054" class="Symbol">=</a> <a id="4056" href="Cubical.Core.Glue.html#3862" class="Function">T</a> <a id="4058" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="4061" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
    <a id="GlueTransp.e0"></a><a id="4069" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4072" class="Symbol">:</a> <a id="4074" href="Cubical.Core.Glue.html#4013" class="Function">T0</a> <a id="4077" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4079" href="Cubical.Core.Glue.html#3815" class="Function">A0</a>
    <a id="4086" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4089" class="Symbol">=</a> <a id="4091" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="4093" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="4096" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
    <a id="GlueTransp.e1"></a><a id="4104" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4112" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4114" href="Cubical.Core.Glue.html#3818" class="Function">A1</a>
    <a id="4121" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4124" class="Symbol">=</a> <a id="4126" href="Cubical.Core.Glue.html#3932" class="Function">e</a> <a id="4128" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="4131" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>

    <a id="GlueTransp.transportA"></a><a id="4140" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Cubical.Core.Glue.html#3815" class="Function">A0</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Cubical.Core.Glue.html#3818" class="Function">A1</a>
    <a id="4165" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4176" class="Symbol">=</a> <a id="4178" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4185" class="Symbol">(λ</a> <a id="4188" href="Cubical.Core.Glue.html#4188" class="Bound">i</a> <a id="4190" class="Symbol">→</a> <a id="4192" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="4194" href="Cubical.Core.Glue.html#4188" class="Bound">i</a><a id="4195" class="Symbol">)</a> <a id="4197" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>

    <a id="4205" class="Comment">-- copied over from Foundations/Equiv for readability, can&#39;t directly import due to cyclic dependency</a>
    <a id="GlueTransp.invEq"></a><a id="4311" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4317" class="Symbol">:</a> <a id="4319" class="Symbol">∀</a> <a id="4321" class="Symbol">{</a><a id="4322" href="Cubical.Core.Glue.html#4322" class="Bound">X</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4331" href="Cubical.Core.Glue.html#3790" class="Bound">ℓ&#39;</a><a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">{</a><a id="4336" href="Cubical.Core.Glue.html#4336" class="Bound">ℓ&#39;&#39;</a><a id="4339" class="Symbol">}</a> <a id="4341" class="Symbol">{</a><a id="4342" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a> <a id="4344" class="Symbol">:</a> <a id="4346" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4351" href="Cubical.Core.Glue.html#4336" class="Bound">ℓ&#39;&#39;</a><a id="4354" class="Symbol">}</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Cubical.Core.Glue.html#4357" class="Bound">w</a> <a id="4359" class="Symbol">:</a> <a id="4361" href="Cubical.Core.Glue.html#4322" class="Bound">X</a> <a id="4363" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4365" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">→</a> <a id="4370" href="Cubical.Core.Glue.html#4342" class="Bound">Y</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Cubical.Core.Glue.html#4322" class="Bound">X</a>
    <a id="4380" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4386" href="Cubical.Core.Glue.html#4386" class="Bound">w</a> <a id="4388" href="Cubical.Core.Glue.html#4388" class="Bound">y</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Cubical.Core.Glue.html#4386" class="Bound">w</a> <a id="4394" class="Symbol">.</a><a id="4395" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4399" class="Symbol">.</a><a id="4400" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="4412" href="Cubical.Core.Glue.html#4388" class="Bound">y</a> <a id="4414" class="Symbol">.</a><a id="4415" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4419" class="Symbol">.</a><a id="4420" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

    <a id="4429" class="Comment">-- transport in Glue reduces to transport in A + the application of the equivalences in forward and backward</a>
    <a id="4542" class="Comment">-- direction.</a>
    <a id="GlueTransp.transp-S"></a><a id="4560" href="Cubical.Core.Glue.html#4560" class="Function">transp-S</a> <a id="4569" class="Symbol">:</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Cubical.Core.Glue.html#4572" class="Bound">t0</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Cubical.Core.Glue.html#4013" class="Function">T0</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">→</a> <a id="4583" href="Cubical.Core.Glue.html#4016" class="Function">T1</a> <a id="4586" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="4588" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="4591" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="4593" class="Symbol">(λ</a> <a id="4596" href="Cubical.Core.Glue.html#4596" class="Symbol">_</a> <a id="4598" class="Symbol">→</a> <a id="4600" href="Cubical.Core.Glue.html#4311" class="Function">invEq</a> <a id="4606" href="Cubical.Core.Glue.html#4104" class="Function">e1</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Cubical.Core.Glue.html#4140" class="Function">transportA</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="4631" href="Cubical.Core.Glue.html#4069" class="Function">e0</a> <a id="4634" href="Cubical.Core.Glue.html#4572" class="Bound">t0</a><a id="4636" class="Symbol">)))</a> <a id="4640" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
    <a id="4646" href="Cubical.Core.Glue.html#4560" class="Function">transp-S</a> <a id="4655" href="Cubical.Core.Glue.html#4655" class="Bound">t0</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4672" class="Symbol">(λ</a> <a id="4675" href="Cubical.Core.Glue.html#4675" class="Bound">i</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="4684" class="Symbol">(</a><a id="4685" href="Cubical.Core.Glue.html#3727" class="Bound">A</a> <a id="4687" href="Cubical.Core.Glue.html#4675" class="Bound">i</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Cubical.Core.Glue.html#3744" class="Bound">Te</a> <a id="4694" href="Cubical.Core.Glue.html#4675" class="Bound">i</a><a id="4695" class="Symbol">))</a> <a id="4698" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="4701" href="Cubical.Core.Glue.html#4655" class="Bound">t0</a><a id="4703" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Core.Primitives.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Core.Primitives</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
This file document and export the main primitives of Cubical Agda. It
also defines some basic derived operations (composition and filling).

-}</a>
<a id="148" class="Keyword">module</a> <a id="155" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="179" class="Keyword">where</a>

<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Agda.Builtin.Cubical.Path.html" class="Module">Agda.Builtin.Cubical.Path</a> <a id="224" class="Keyword">public</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Agda.Builtin.Cubical.Sub.html" class="Module">Agda.Builtin.Cubical.Sub</a> <a id="268" class="Keyword">public</a>
  <a id="277" class="Keyword">renaming</a> <a id="286" class="Symbol">(</a><a id="287" href="Agda.Builtin.Cubical.Sub.html#398" class="Primitive">primSubOut</a> <a id="298" class="Symbol">to</a> <a id="301" class="Primitive">outS</a><a id="305" class="Symbol">)</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Agda.Primitive.Cubical.html" class="Module">Agda.Primitive.Cubical</a> <a id="342" class="Keyword">public</a>
  <a id="351" class="Keyword">renaming</a> <a id="360" class="Symbol">(</a> <a id="362" href="Agda.Primitive.Cubical.html#404" class="Primitive">primIMin</a>       <a id="377" class="Symbol">to</a> <a id="380" class="Keyword">infixr</a> <a id="387" class="Number">20</a> <a id="390" class="Primitive Operator">_∧_</a>  <a id="395" class="Comment">-- I → I → I</a>
           <a id="419" class="Symbol">;</a> <a id="421" href="Agda.Primitive.Cubical.html#429" class="Primitive">primIMax</a>       <a id="436" class="Symbol">to</a> <a id="439" class="Keyword">infixr</a> <a id="446" class="Number">20</a> <a id="449" class="Primitive Operator">_∨_</a>  <a id="454" class="Comment">-- I → I → I</a>
           <a id="478" class="Symbol">;</a> <a id="480" href="Agda.Primitive.Cubical.html#454" class="Primitive">primINeg</a>       <a id="495" class="Symbol">to</a> <a id="498" class="Keyword">infix</a>  <a id="505" class="Number">30</a> <a id="508" class="Primitive Operator">~_</a>   <a id="513" class="Comment">-- I → I</a>
           <a id="533" class="Symbol">;</a> <a id="535" href="Agda.Primitive.Cubical.html#1186" class="Postulate">isOneEmpty</a>     <a id="550" class="Symbol">to</a> <a id="553" class="Postulate">empty</a>
           <a id="570" class="Symbol">;</a> <a id="572" href="Agda.Primitive.Cubical.html#1708" class="Primitive">primComp</a>       <a id="587" class="Symbol">to</a> <a id="590" class="Primitive">comp</a>
           <a id="606" class="Symbol">;</a> <a id="608" href="Agda.Primitive.Cubical.html#1935" class="Primitive">primHComp</a>      <a id="623" class="Symbol">to</a> <a id="626" class="Primitive">hcomp</a>
           <a id="643" class="Symbol">;</a> <a id="645" href="Agda.Primitive.Cubical.html#1862" class="Primitive">primTransp</a>     <a id="660" class="Symbol">to</a> <a id="663" class="Primitive">transp</a>
           <a id="681" class="Symbol">;</a> <a id="683" href="Agda.Primitive.Cubical.html#540" class="Postulate">itIsOne</a>        <a id="698" class="Symbol">to</a> <a id="701" class="Postulate">1=1</a> <a id="705" class="Symbol">)</a>

<a id="708" class="Comment">-- These two are to make sure all the primitives are loaded and ready</a>
<a id="778" class="Comment">-- to compute hcomp/transp for the universe.</a>
<a id="823" class="Keyword">import</a> <a id="830" href="Agda.Builtin.Cubical.Glue.html" class="Module">Agda.Builtin.Cubical.Glue</a>
<a id="856" class="Comment">-- HCompU is already imported from Glue, and older Agda versions do</a>
<a id="924" class="Comment">-- not have it. So we comment it out for now.</a>
<a id="970" class="Comment">-- import Agda.Builtin.Cubical.HCompU</a>

<a id="1009" class="Keyword">open</a> <a id="1014" class="Keyword">import</a> <a id="1021" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="1036" class="Keyword">public</a>
  <a id="1045" class="Keyword">using</a>    <a id="1054" class="Symbol">(</a> <a id="1056" href="Agda.Primitive.html#800" class="Postulate">Level</a>
           <a id="1073" class="Symbol">;</a> <a id="1075" href="Agda.Primitive.html#487" class="Primitive">SSet</a> <a id="1080" class="Symbol">)</a>
  <a id="1084" class="Keyword">renaming</a> <a id="1093" class="Symbol">(</a> <a id="1095" href="Agda.Primitive.html#973" class="Primitive">lzero</a> <a id="1101" class="Symbol">to</a> <a id="1104" class="Primitive">ℓ-zero</a>
           <a id="1122" class="Symbol">;</a> <a id="1124" href="Agda.Primitive.html#989" class="Primitive">lsuc</a>  <a id="1130" class="Symbol">to</a> <a id="1133" class="Primitive">ℓ-suc</a>
           <a id="1150" class="Symbol">;</a> <a id="1152" href="Agda.Primitive.html#1019" class="Primitive Operator">_⊔_</a>   <a id="1158" class="Symbol">to</a> <a id="1161" class="Primitive">ℓ-max</a>
           <a id="1178" class="Symbol">;</a> <a id="1180" href="Agda.Primitive.html#446" class="Primitive">Set</a>   <a id="1186" class="Symbol">to</a> <a id="1189" class="Primitive">Type</a>
           <a id="1205" class="Symbol">;</a> <a id="1207" href="Agda.Primitive.html#570" class="Primitive">Setω</a>  <a id="1213" class="Symbol">to</a> <a id="1216" class="Primitive">Typeω</a> <a id="1222" class="Symbol">)</a>
<a id="1224" class="Keyword">open</a> <a id="1229" class="Keyword">import</a> <a id="1236" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="1255" class="Keyword">public</a>

<a id="1263" class="Comment">-- This file document the Cubical Agda primitives. The primitives</a>
<a id="1329" class="Comment">-- themselves are bound by the Agda files imported above.</a>

<a id="1388" class="Comment">-- * The Interval</a>
<a id="1406" class="Comment">-- I : IUniv</a>

<a id="1420" class="Comment">-- Endpoints, Connections, Reversal</a>
<a id="1456" class="Comment">-- i0 i1   : I</a>
<a id="1471" class="Comment">-- _∧_ _∨_ : I → I → I</a>
<a id="1494" class="Comment">-- ~_      : I → I</a>


<a id="1515" class="Comment">-- * Dependent path type. (Path over Path)</a>

<a id="1559" class="Comment">-- Introduced with lambda abstraction and eliminated with application,</a>
<a id="1630" class="Comment">-- just like function types.</a>

<a id="1660" class="Comment">-- PathP : ∀ {ℓ} (A : I → Type ℓ) → A i0 → A i1 → Type ℓ</a>

<a id="1718" class="Keyword">infix</a> <a id="1724" class="Number">4</a> <a id="1726" href="Cubical.Core.Primitives.html#1734" class="Function Operator">_[_≡_]</a>

<a id="_[_≡_]"></a><a id="1734" href="Cubical.Core.Primitives.html#1734" class="Function Operator">_[_≡_]</a> <a id="1741" class="Symbol">:</a> <a id="1743" class="Symbol">∀</a> <a id="1745" class="Symbol">{</a><a id="1746" href="Cubical.Core.Primitives.html#1746" class="Bound">ℓ</a><a id="1747" class="Symbol">}</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Cubical.Core.Primitives.html#1750" class="Bound">A</a> <a id="1752" class="Symbol">:</a> <a id="1754" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1763" href="Cubical.Core.Primitives.html#1746" class="Bound">ℓ</a><a id="1764" class="Symbol">)</a> <a id="1766" class="Symbol">→</a> <a id="1768" href="Cubical.Core.Primitives.html#1750" class="Bound">A</a> <a id="1770" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="Cubical.Core.Primitives.html#1750" class="Bound">A</a> <a id="1777" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1787" href="Cubical.Core.Primitives.html#1746" class="Bound">ℓ</a>
<a id="1789" href="Cubical.Core.Primitives.html#1734" class="Function Operator">_[_≡_]</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a>


<a id="1806" class="Comment">-- Non dependent path types</a>

<a id="Path"></a><a id="1835" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1840" class="Symbol">:</a> <a id="1842" class="Symbol">∀</a> <a id="1844" class="Symbol">{</a><a id="1845" href="Cubical.Core.Primitives.html#1845" class="Bound">ℓ</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Core.Primitives.html#1849" class="Bound">A</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1858" href="Cubical.Core.Primitives.html#1845" class="Bound">ℓ</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Cubical.Core.Primitives.html#1849" class="Bound">A</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Cubical.Core.Primitives.html#1849" class="Bound">A</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1876" href="Cubical.Core.Primitives.html#1845" class="Bound">ℓ</a>
<a id="1878" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1883" href="Cubical.Core.Primitives.html#1883" class="Bound">A</a> <a id="1885" href="Cubical.Core.Primitives.html#1885" class="Bound">a</a> <a id="1887" href="Cubical.Core.Primitives.html#1887" class="Bound">b</a> <a id="1889" class="Symbol">=</a> <a id="1891" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1897" class="Symbol">(λ</a> <a id="1900" href="Cubical.Core.Primitives.html#1900" class="Bound">_</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Cubical.Core.Primitives.html#1883" class="Bound">A</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Cubical.Core.Primitives.html#1885" class="Bound">a</a> <a id="1909" href="Cubical.Core.Primitives.html#1887" class="Bound">b</a>

<a id="1912" class="Comment">-- PathP (λ i → A) x y gets printed as x ≡ y when A does not mention i.</a>
<a id="1984" class="Comment">--  _≡_ : ∀ {ℓ} {A : Type ℓ} → A → A → Type ℓ</a>
<a id="2030" class="Comment">--  _≡_ {A = A} = PathP (λ _ → A)</a>


<a id="2066" class="Comment">-- * @IsOne r@ represents the constraint &quot;r = i1&quot;.</a>
<a id="2117" class="Comment">-- Often we will use &quot;φ&quot; for elements of I, when we intend to use them</a>
<a id="2188" class="Comment">-- with IsOne (or Partial[P]).</a>
<a id="2219" class="Comment">-- IsOne : I → SSet ℓ-zero</a>

<a id="2247" class="Comment">-- i1 is indeed equal to i1.</a>
<a id="2276" class="Comment">-- 1=1 : IsOne i1</a>


<a id="2296" class="Comment">-- * Types of partial elements, and their dependent version.</a>

<a id="2358" class="Comment">-- &quot;Partial φ A&quot; is a special version of &quot;IsOne φ → A&quot; with a more</a>
<a id="2425" class="Comment">-- extensional judgmental equality.</a>
<a id="2461" class="Comment">-- &quot;PartialP φ A&quot; allows &quot;A&quot; to be defined only on &quot;φ&quot;.</a>

<a id="2518" class="Comment">-- Partial : ∀ {ℓ} → I → Type ℓ → SSet ℓ</a>
<a id="2559" class="Comment">-- PartialP : ∀ {ℓ} → (φ : I) → Partial φ (Type ℓ) → SSet ℓ</a>

<a id="2620" class="Comment">-- Partial elements are introduced by pattern matching with (r = i0)</a>
<a id="2689" class="Comment">-- or (r = i1) constraints, like so:</a>

<a id="2727" class="Keyword">private</a>
  <a id="sys"></a><a id="2737" href="Cubical.Core.Primitives.html#2737" class="Function">sys</a> <a id="2741" class="Symbol">:</a> <a id="2743" class="Symbol">∀</a> <a id="2745" href="Cubical.Core.Primitives.html#2745" class="Bound">i</a> <a id="2747" class="Symbol">→</a> <a id="2749" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="2757" class="Symbol">(</a><a id="2758" href="Cubical.Core.Primitives.html#2745" class="Bound">i</a> <a id="2760" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2762" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2764" href="Cubical.Core.Primitives.html#2745" class="Bound">i</a><a id="2765" class="Symbol">)</a> <a id="2767" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₁</a>
  <a id="2775" href="Cubical.Core.Primitives.html#2737" class="Function">sys</a> <a id="2779" href="Cubical.Core.Primitives.html#2779" class="Bound">i</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Core.Primitives.html#2779" class="Bound">i</a> <a id="2784" class="Symbol">=</a> <a id="2786" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2788" class="Symbol">)</a> <a id="2790" class="Symbol">=</a> <a id="2792" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
  <a id="2800" href="Cubical.Core.Primitives.html#2737" class="Function">sys</a> <a id="2804" href="Cubical.Core.Primitives.html#2804" class="Bound">i</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Cubical.Core.Primitives.html#2804" class="Bound">i</a> <a id="2809" class="Symbol">=</a> <a id="2811" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="2823" class="Symbol">→</a> <a id="2825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>

  <a id="2834" class="Comment">-- It also works with pattern matching lambdas:</a>
  <a id="2884" class="Comment">--  http://wiki.portal.chalmers.se/agda/pmwiki.php?n=ReferenceManual.PatternMatchingLambdas</a>
  <a id="sys&#39;"></a><a id="2978" href="Cubical.Core.Primitives.html#2978" class="Function">sys&#39;</a> <a id="2983" class="Symbol">:</a> <a id="2985" class="Symbol">∀</a> <a id="2987" href="Cubical.Core.Primitives.html#2987" class="Bound">i</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Cubical.Core.Primitives.html#2987" class="Bound">i</a> <a id="3002" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3004" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3006" href="Cubical.Core.Primitives.html#2987" class="Bound">i</a><a id="3007" class="Symbol">)</a> <a id="3009" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₁</a>
  <a id="3017" href="Cubical.Core.Primitives.html#2978" class="Function">sys&#39;</a> <a id="3022" href="Cubical.Core.Primitives.html#3022" class="Bound">i</a> <a id="3024" class="Symbol">=</a> <a id="3026" class="Symbol">λ</a> <a id="3028" class="Symbol">{</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Cubical.Core.Primitives.html#3022" class="Bound">i</a> <a id="3033" class="Symbol">=</a> <a id="3035" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Symbol">→</a> <a id="3041" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
             <a id="3060" class="Symbol">;</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Cubical.Core.Primitives.html#3022" class="Bound">i</a> <a id="3065" class="Symbol">=</a> <a id="3067" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
             <a id="3100" class="Symbol">}</a>

  <a id="3105" class="Comment">-- When the cases overlap they must agree.</a>
  <a id="sys2"></a><a id="3150" href="Cubical.Core.Primitives.html#3150" class="Function">sys2</a> <a id="3155" class="Symbol">:</a> <a id="3157" class="Symbol">∀</a> <a id="3159" href="Cubical.Core.Primitives.html#3159" class="Bound">i</a> <a id="3161" href="Cubical.Core.Primitives.html#3161" class="Bound">j</a> <a id="3163" class="Symbol">→</a> <a id="3165" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Core.Primitives.html#3159" class="Bound">i</a> <a id="3176" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Cubical.Core.Primitives.html#3159" class="Bound">i</a> <a id="3181" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3183" href="Cubical.Core.Primitives.html#3161" class="Bound">j</a><a id="3184" class="Symbol">))</a> <a id="3187" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₁</a>
  <a id="3195" href="Cubical.Core.Primitives.html#3150" class="Function">sys2</a> <a id="3200" href="Cubical.Core.Primitives.html#3200" class="Bound">i</a> <a id="3202" href="Cubical.Core.Primitives.html#3202" class="Bound">j</a> <a id="3204" class="Symbol">=</a> <a id="3206" class="Symbol">λ</a> <a id="3208" class="Symbol">{</a> <a id="3210" class="Symbol">(</a><a id="3211" href="Cubical.Core.Primitives.html#3200" class="Bound">i</a> <a id="3213" class="Symbol">=</a> <a id="3215" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3217" class="Symbol">)</a>          <a id="3228" class="Symbol">→</a> <a id="3230" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
               <a id="3251" class="Symbol">;</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Cubical.Core.Primitives.html#3200" class="Bound">i</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3260" class="Symbol">)</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Cubical.Core.Primitives.html#3202" class="Bound">j</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3269" class="Symbol">)</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
               <a id="3294" class="Symbol">}</a>

  <a id="3299" class="Comment">-- (i0 = i1) is actually absurd.</a>
  <a id="sys3"></a><a id="3334" href="Cubical.Core.Primitives.html#3334" class="Function">sys3</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3349" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="3352" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₁</a>
  <a id="3360" href="Cubical.Core.Primitives.html#3334" class="Function">sys3</a> <a id="3365" class="Symbol">=</a> <a id="3367" class="Symbol">λ</a> <a id="3369" class="Symbol">{</a> <a id="3371" class="Symbol">()</a> <a id="3374" class="Symbol">}</a>


<a id="3378" class="Comment">-- * There are cubical subtypes as in CCHM. Note that these are not</a>
<a id="3446" class="Comment">-- fibrant (hence in SSet ℓ):</a>

<a id="_[_↦_]"></a><a id="3477" href="Cubical.Core.Primitives.html#3477" class="Function Operator">_[_↦_]</a> <a id="3484" class="Symbol">:</a> <a id="3486" class="Symbol">∀</a> <a id="3488" class="Symbol">{</a><a id="3489" href="Cubical.Core.Primitives.html#3489" class="Bound">ℓ</a><a id="3490" class="Symbol">}</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Cubical.Core.Primitives.html#3493" class="Bound">A</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3502" href="Cubical.Core.Primitives.html#3489" class="Bound">ℓ</a><a id="3503" class="Symbol">)</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Cubical.Core.Primitives.html#3506" class="Bound">φ</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3511" class="Symbol">)</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Cubical.Core.Primitives.html#3514" class="Bound">u</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3526" href="Cubical.Core.Primitives.html#3506" class="Bound">φ</a> <a id="3528" href="Cubical.Core.Primitives.html#3493" class="Bound">A</a><a id="3529" class="Symbol">)</a> <a id="3531" class="Symbol">→</a> <a id="3533" href="Agda.Primitive.html#487" class="Primitive">SSet</a> <a id="3538" href="Cubical.Core.Primitives.html#3489" class="Bound">ℓ</a>
<a id="3540" href="Cubical.Core.Primitives.html#3540" class="Bound">A</a> <a id="3542" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3544" href="Cubical.Core.Primitives.html#3544" class="Bound">φ</a> <a id="3546" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3548" href="Cubical.Core.Primitives.html#3548" class="Bound">u</a> <a id="3550" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a> <a id="3552" class="Symbol">=</a> <a id="3554" href="Agda.Builtin.Cubical.Sub.html#189" class="Postulate">Sub</a> <a id="3558" href="Cubical.Core.Primitives.html#3540" class="Bound">A</a> <a id="3560" href="Cubical.Core.Primitives.html#3544" class="Bound">φ</a> <a id="3562" href="Cubical.Core.Primitives.html#3548" class="Bound">u</a>

<a id="3565" class="Keyword">infix</a> <a id="3571" class="Number">4</a> <a id="3573" href="Cubical.Core.Primitives.html#3477" class="Function Operator">_[_↦_]</a>

<a id="3581" class="Comment">-- Any element u : A can be seen as an element of A [ φ ↦ u ] which</a>
<a id="3649" class="Comment">-- agrees with u on φ:</a>

<a id="3673" class="Comment">-- inS : ∀ {ℓ} {A : Type ℓ} {φ} (u : A) → A [ φ ↦ (λ _ → u) ]</a>

<a id="3736" class="Comment">-- One can also forget that an element agrees with u on φ:</a>

<a id="3796" class="Comment">-- outS : ∀ {ℓ} {A : Type ℓ} {φ : I} {u : Partial φ A} → A [ φ ↦ u ] → A</a>


<a id="3871" class="Comment">-- * Composition operation according to [CCHM 18].</a>
<a id="3922" class="Comment">-- When calling &quot;comp A φ u a&quot; Agda makes sure that &quot;a&quot; agrees with &quot;u i0&quot; on &quot;φ&quot;.</a>
<a id="4005" class="Comment">-- compCCHM : ∀ {ℓ} (A : (i : I) → Type ℓ) (φ : I) (u : ∀ i → Partial φ (A i)) (a : A i0) → A i1</a>

<a id="4103" class="Comment">-- Note: this is not recommended to use, instead use the CHM</a>
<a id="4164" class="Comment">-- primitives! The reason is that these work with HITs and produce</a>
<a id="4231" class="Comment">-- fewer empty systems.</a>


<a id="4257" class="Comment">-- * Generalized transport and homogeneous composition [CHM 18].</a>

<a id="4323" class="Comment">-- When calling &quot;transp A φ a&quot; Agda makes sure that &quot;A&quot; is constant on &quot;φ&quot; (see below).</a>
<a id="4411" class="Comment">-- transp : ∀ {ℓ} (A : I → Type ℓ) (φ : I) (a : A i0) → A i1</a>

<a id="4473" class="Comment">-- &quot;A&quot; being constant on &quot;φ&quot; means that &quot;A&quot; should be a constant function whenever the</a>
<a id="4560" class="Comment">-- constraint &quot;φ = i1&quot; is satisfied. For example:</a>
<a id="4610" class="Comment">-- - If &quot;φ&quot; is &quot;i0&quot; then &quot;A&quot; can be anything, since this condition is vacuously true.</a>
<a id="4696" class="Comment">-- - If &quot;φ&quot; is &quot;i1&quot; then &quot;A&quot; must be a constant function.</a>
<a id="4754" class="Comment">-- - If &quot;φ&quot; is some in-scope variable &quot;i&quot; then &quot;A&quot; only needs to be a constant function</a>
<a id="4842" class="Comment">--   when substituting &quot;i1&quot; for &quot;i&quot;.</a>

<a id="4880" class="Comment">-- When calling &quot;hcomp A φ u a&quot; Agda makes sure that &quot;a&quot; agrees with &quot;u i0&quot; on &quot;φ&quot;.</a>
<a id="4964" class="Comment">-- hcomp : ∀ {ℓ} {A : Type ℓ} {φ : I} (u : I → Partial φ A) (a : A) → A</a>

<a id="5037" class="Keyword">private</a>
  <a id="5047" class="Keyword">variable</a>
    <a id="5060" href="Cubical.Core.Primitives.html#5060" class="Generalizable">ℓ</a>  <a id="5063" class="Symbol">:</a> <a id="5065" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="5075" href="Cubical.Core.Primitives.html#5075" class="Generalizable">ℓ&#39;</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5082" class="Symbol">→</a> <a id="5084" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="5091" class="Comment">-- Homogeneous filling</a>
<a id="hfill"></a><a id="5114" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5120" class="Symbol">:</a> <a id="5122" class="Symbol">{</a><a id="5123" href="Cubical.Core.Primitives.html#5123" class="Bound">A</a> <a id="5125" class="Symbol">:</a> <a id="5127" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5132" href="Cubical.Core.Primitives.html#5060" class="Generalizable">ℓ</a><a id="5133" class="Symbol">}</a>
        <a id="5143" class="Symbol">{</a><a id="5144" href="Cubical.Core.Primitives.html#5144" class="Bound">φ</a> <a id="5146" class="Symbol">:</a> <a id="5148" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5149" class="Symbol">}</a>
        <a id="5159" class="Symbol">(</a><a id="5160" href="Cubical.Core.Primitives.html#5160" class="Bound">u</a> <a id="5162" class="Symbol">:</a> <a id="5164" class="Symbol">∀</a> <a id="5166" href="Cubical.Core.Primitives.html#5166" class="Bound">i</a> <a id="5168" class="Symbol">→</a> <a id="5170" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="5178" href="Cubical.Core.Primitives.html#5144" class="Bound">φ</a> <a id="5180" href="Cubical.Core.Primitives.html#5123" class="Bound">A</a><a id="5181" class="Symbol">)</a>
        <a id="5191" class="Symbol">(</a><a id="5192" href="Cubical.Core.Primitives.html#5192" class="Bound">u0</a> <a id="5195" class="Symbol">:</a> <a id="5197" href="Cubical.Core.Primitives.html#5123" class="Bound">A</a> <a id="5199" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="5201" href="Cubical.Core.Primitives.html#5144" class="Bound">φ</a> <a id="5203" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="5205" href="Cubical.Core.Primitives.html#5160" class="Bound">u</a> <a id="5207" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5210" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="5211" class="Symbol">)</a>
        <a id="5221" class="Comment">-----------------------</a>
        <a id="5253" class="Symbol">(</a><a id="5254" href="Cubical.Core.Primitives.html#5254" class="Bound">i</a> <a id="5256" class="Symbol">:</a> <a id="5258" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5259" class="Symbol">)</a> <a id="5261" class="Symbol">→</a> <a id="5263" href="Cubical.Core.Primitives.html#5123" class="Bound">A</a>
<a id="5265" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5271" class="Symbol">{</a><a id="5272" class="Argument">φ</a> <a id="5274" class="Symbol">=</a> <a id="5276" href="Cubical.Core.Primitives.html#5276" class="Bound">φ</a><a id="5277" class="Symbol">}</a> <a id="5279" href="Cubical.Core.Primitives.html#5279" class="Bound">u</a> <a id="5281" href="Cubical.Core.Primitives.html#5281" class="Bound">u0</a> <a id="5284" href="Cubical.Core.Primitives.html#5284" class="Bound">i</a> <a id="5286" class="Symbol">=</a>
  <a id="5290" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5296" class="Symbol">(λ</a> <a id="5299" href="Cubical.Core.Primitives.html#5299" class="Bound">j</a> <a id="5301" class="Symbol">→</a> <a id="5303" class="Symbol">λ</a> <a id="5305" class="Symbol">{</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Core.Primitives.html#5276" class="Bound">φ</a> <a id="5310" class="Symbol">=</a> <a id="5312" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5314" class="Symbol">)</a> <a id="5316" class="Symbol">→</a> <a id="5318" href="Cubical.Core.Primitives.html#5279" class="Bound">u</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Cubical.Core.Primitives.html#5284" class="Bound">i</a> <a id="5323" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5325" href="Cubical.Core.Primitives.html#5299" class="Bound">j</a><a id="5326" class="Symbol">)</a> <a id="5328" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                 <a id="5349" class="Symbol">;</a> <a id="5351" class="Symbol">(</a><a id="5352" href="Cubical.Core.Primitives.html#5284" class="Bound">i</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5358" class="Symbol">)</a> <a id="5360" class="Symbol">→</a> <a id="5362" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5367" href="Cubical.Core.Primitives.html#5281" class="Bound">u0</a> <a id="5370" class="Symbol">})</a>
        <a id="5381" class="Symbol">(</a><a id="5382" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5387" href="Cubical.Core.Primitives.html#5281" class="Bound">u0</a><a id="5389" class="Symbol">)</a>

<a id="5392" class="Comment">-- Heterogeneous composition can defined as in CHM, however we use the</a>
<a id="5463" class="Comment">-- builtin one as it doesn&#39;t require u0 to be a cubical subtype. This</a>
<a id="5533" class="Comment">-- reduces the number of inS&#39;s a lot.</a>
<a id="5571" class="Comment">-- comp : (A : ∀ i → Type (ℓ&#39; i))</a>
<a id="5605" class="Comment">--        {φ : I}</a>
<a id="5623" class="Comment">--        (u : ∀ i → Partial φ (A i))</a>
<a id="5661" class="Comment">--        (u0 : A i0 [ φ ↦ u i0 ])</a>
<a id="5696" class="Comment">--      → ---------------------------</a>
<a id="5734" class="Comment">--        A i1</a>
<a id="5749" class="Comment">-- comp A {φ = φ} u u0 =</a>
<a id="5774" class="Comment">--   hcomp (λ i → λ { (φ = i1) → transp (λ j → A (i ∨ j)) i (u _ 1=1) })</a>
<a id="5847" class="Comment">--         (transp A i0 (outS u0))</a>

<a id="5883" class="Comment">-- Heterogeneous filling defined using comp</a>
<a id="fill"></a><a id="5927" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="5932" class="Symbol">:</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Cubical.Core.Primitives.html#5935" class="Bound">A</a> <a id="5937" class="Symbol">:</a> <a id="5939" class="Symbol">∀</a> <a id="5941" href="Cubical.Core.Primitives.html#5941" class="Bound">i</a> <a id="5943" class="Symbol">→</a> <a id="5945" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Cubical.Core.Primitives.html#5075" class="Generalizable">ℓ&#39;</a> <a id="5954" href="Cubical.Core.Primitives.html#5941" class="Bound">i</a><a id="5955" class="Symbol">))</a>
       <a id="5965" class="Symbol">{</a><a id="5966" href="Cubical.Core.Primitives.html#5966" class="Bound">φ</a> <a id="5968" class="Symbol">:</a> <a id="5970" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5971" class="Symbol">}</a>
       <a id="5980" class="Symbol">(</a><a id="5981" href="Cubical.Core.Primitives.html#5981" class="Bound">u</a> <a id="5983" class="Symbol">:</a> <a id="5985" class="Symbol">∀</a> <a id="5987" href="Cubical.Core.Primitives.html#5987" class="Bound">i</a> <a id="5989" class="Symbol">→</a> <a id="5991" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="5999" href="Cubical.Core.Primitives.html#5966" class="Bound">φ</a> <a id="6001" class="Symbol">(</a><a id="6002" href="Cubical.Core.Primitives.html#5935" class="Bound">A</a> <a id="6004" href="Cubical.Core.Primitives.html#5987" class="Bound">i</a><a id="6005" class="Symbol">))</a>
       <a id="6015" class="Symbol">(</a><a id="6016" href="Cubical.Core.Primitives.html#6016" class="Bound">u0</a> <a id="6019" class="Symbol">:</a> <a id="6021" href="Cubical.Core.Primitives.html#5935" class="Bound">A</a> <a id="6023" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="6026" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="6028" href="Cubical.Core.Primitives.html#5966" class="Bound">φ</a> <a id="6030" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="6032" href="Cubical.Core.Primitives.html#5981" class="Bound">u</a> <a id="6034" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="6037" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="6038" class="Symbol">)</a>
       <a id="6047" class="Comment">---------------------------</a>
       <a id="6082" class="Symbol">(</a><a id="6083" href="Cubical.Core.Primitives.html#6083" class="Bound">i</a> <a id="6085" class="Symbol">:</a> <a id="6087" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="6088" class="Symbol">)</a> <a id="6090" class="Symbol">→</a> <a id="6092" href="Cubical.Core.Primitives.html#5935" class="Bound">A</a> <a id="6094" href="Cubical.Core.Primitives.html#6083" class="Bound">i</a>
<a id="6096" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="6101" href="Cubical.Core.Primitives.html#6101" class="Bound">A</a> <a id="6103" class="Symbol">{</a><a id="6104" class="Argument">φ</a> <a id="6106" class="Symbol">=</a> <a id="6108" href="Cubical.Core.Primitives.html#6108" class="Bound">φ</a><a id="6109" class="Symbol">}</a> <a id="6111" href="Cubical.Core.Primitives.html#6111" class="Bound">u</a> <a id="6113" href="Cubical.Core.Primitives.html#6113" class="Bound">u0</a> <a id="6116" href="Cubical.Core.Primitives.html#6116" class="Bound">i</a> <a id="6118" class="Symbol">=</a>
  <a id="6122" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="6127" class="Symbol">(λ</a> <a id="6130" href="Cubical.Core.Primitives.html#6130" class="Bound">j</a> <a id="6132" class="Symbol">→</a> <a id="6134" href="Cubical.Core.Primitives.html#6101" class="Bound">A</a> <a id="6136" class="Symbol">(</a><a id="6137" href="Cubical.Core.Primitives.html#6116" class="Bound">i</a> <a id="6139" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6141" href="Cubical.Core.Primitives.html#6130" class="Bound">j</a><a id="6142" class="Symbol">))</a>
       <a id="6152" class="Symbol">(λ</a> <a id="6155" href="Cubical.Core.Primitives.html#6155" class="Bound">j</a> <a id="6157" class="Symbol">→</a> <a id="6159" class="Symbol">λ</a> <a id="6161" class="Symbol">{</a> <a id="6163" class="Symbol">(</a><a id="6164" href="Cubical.Core.Primitives.html#6108" class="Bound">φ</a> <a id="6166" class="Symbol">=</a> <a id="6168" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6170" class="Symbol">)</a> <a id="6172" class="Symbol">→</a> <a id="6174" href="Cubical.Core.Primitives.html#6111" class="Bound">u</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Cubical.Core.Primitives.html#6116" class="Bound">i</a> <a id="6179" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6181" href="Cubical.Core.Primitives.html#6155" class="Bound">j</a><a id="6182" class="Symbol">)</a> <a id="6184" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                <a id="6204" class="Symbol">;</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Cubical.Core.Primitives.html#6116" class="Bound">i</a> <a id="6209" class="Symbol">=</a> <a id="6211" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6213" class="Symbol">)</a> <a id="6215" class="Symbol">→</a> <a id="6217" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="6222" href="Cubical.Core.Primitives.html#6113" class="Bound">u0</a> <a id="6225" class="Symbol">})</a>
       <a id="6235" class="Symbol">(</a><a id="6236" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="6241" href="Cubical.Core.Primitives.html#6113" class="Bound">u0</a><a id="6243" class="Symbol">)</a>

<a id="6246" class="Comment">-- Σ-types</a>
<a id="6257" class="Keyword">infix</a> <a id="6263" class="Number">2</a> <a id="6265" href="Cubical.Core.Primitives.html#6275" class="Function">Σ-syntax</a>

<a id="Σ-syntax"></a><a id="6275" href="Cubical.Core.Primitives.html#6275" class="Function">Σ-syntax</a> <a id="6284" class="Symbol">:</a> <a id="6286" class="Symbol">∀</a> <a id="6288" class="Symbol">{</a><a id="6289" href="Cubical.Core.Primitives.html#6289" class="Bound">ℓ</a> <a id="6291" href="Cubical.Core.Primitives.html#6291" class="Bound">ℓ&#39;</a><a id="6293" class="Symbol">}</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Cubical.Core.Primitives.html#6296" class="Bound">A</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6305" href="Cubical.Core.Primitives.html#6289" class="Bound">ℓ</a><a id="6306" class="Symbol">)</a> <a id="6308" class="Symbol">(</a><a id="6309" href="Cubical.Core.Primitives.html#6309" class="Bound">B</a> <a id="6311" class="Symbol">:</a> <a id="6313" href="Cubical.Core.Primitives.html#6296" class="Bound">A</a> <a id="6315" class="Symbol">→</a> <a id="6317" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6322" href="Cubical.Core.Primitives.html#6291" class="Bound">ℓ&#39;</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">→</a> <a id="6328" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6340" href="Cubical.Core.Primitives.html#6289" class="Bound">ℓ</a> <a id="6342" href="Cubical.Core.Primitives.html#6291" class="Bound">ℓ&#39;</a><a id="6344" class="Symbol">)</a>
<a id="6346" href="Cubical.Core.Primitives.html#6275" class="Function">Σ-syntax</a> <a id="6355" class="Symbol">=</a> <a id="6357" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a>

<a id="6360" class="Keyword">syntax</a> Σ-syntax <a id="6376" class="Bound">A</a> <a id="6378" class="Symbol">(λ</a> <a id="6381" class="Bound">x</a> <a id="6383" class="Symbol">→</a> <a id="6385" class="Bound">B</a><a id="6386" class="Symbol">)</a> <a id="6388" class="Symbol">=</a> <a id="6390" class="Function">Σ[</a> <a id="6393" class="Bound">x</a> <a id="6395" class="Function">∈</a> <a id="6397" class="Bound">A</a> <a id="6399" class="Function">]</a> <a id="6401" class="Bound">B</a>
</pre></body></html>

==> anc/html/Cubical.Data.Bool.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="223" class="Comment">-- Obtain the booleans</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="276" class="Keyword">public</a>

<a id="284" class="Keyword">private</a>
  <a id="294" class="Keyword">variable</a>
    <a id="307" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a> <a id="309" class="Symbol">:</a> <a id="311" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="321" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="323" class="Symbol">:</a> <a id="325" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="330" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a>

<a id="333" class="Keyword">infixr</a> <a id="340" class="Number">6</a> <a id="342" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">_and_</a>
<a id="348" class="Keyword">infixr</a> <a id="355" class="Number">5</a> <a id="357" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a>
<a id="362" class="Keyword">infix</a>  <a id="369" class="Number">0</a> <a id="371" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then_else_</a>

<a id="not"></a><a id="386" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="397" class="Symbol">→</a> <a id="399" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="404" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="408" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="413" class="Symbol">=</a> <a id="415" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="421" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="425" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="431" class="Symbol">=</a> <a id="433" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="_or_"></a><a id="439" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">_or_</a> <a id="444" class="Symbol">:</a> <a id="446" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="451" class="Symbol">→</a> <a id="453" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="458" class="Symbol">→</a> <a id="460" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="465" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="471" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="474" href="Cubical.Data.Bool.Base.html#474" class="Bound">x</a> <a id="476" class="Symbol">=</a> <a id="478" href="Cubical.Data.Bool.Base.html#474" class="Bound">x</a>
<a id="480" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="486" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="489" class="Symbol">_</a> <a id="491" class="Symbol">=</a> <a id="493" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="_and_"></a><a id="499" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">_and_</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="512" class="Symbol">→</a> <a id="514" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="519" class="Symbol">→</a> <a id="521" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="526" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="532" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="536" class="Symbol">_</a> <a id="538" class="Symbol">=</a> <a id="540" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="546" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="552" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="556" href="Cubical.Data.Bool.Base.html#556" class="Bound">x</a> <a id="558" class="Symbol">=</a> <a id="560" href="Cubical.Data.Bool.Base.html#556" class="Bound">x</a>

<a id="563" class="Comment">-- xor / mod-2 addition</a>
<a id="_⊕_"></a><a id="587" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">_⊕_</a> <a id="591" class="Symbol">:</a> <a id="593" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="598" class="Symbol">→</a> <a id="600" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="605" class="Symbol">→</a> <a id="607" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="612" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="618" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="620" href="Cubical.Data.Bool.Base.html#620" class="Bound">x</a> <a id="622" class="Symbol">=</a> <a id="624" href="Cubical.Data.Bool.Base.html#620" class="Bound">x</a>
<a id="626" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="632" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="634" href="Cubical.Data.Bool.Base.html#634" class="Bound">x</a> <a id="636" class="Symbol">=</a> <a id="638" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="642" href="Cubical.Data.Bool.Base.html#634" class="Bound">x</a>

<a id="if_then_else_"></a><a id="645" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if_then_else_</a> <a id="659" class="Symbol">:</a> <a id="661" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="666" class="Symbol">→</a> <a id="668" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="670" class="Symbol">→</a> <a id="672" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="674" class="Symbol">→</a> <a id="676" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="678" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="681" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="687" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="692" href="Cubical.Data.Bool.Base.html#692" class="Bound">x</a> <a id="694" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="699" href="Cubical.Data.Bool.Base.html#699" class="Bound">y</a> <a id="701" class="Symbol">=</a> <a id="703" href="Cubical.Data.Bool.Base.html#692" class="Bound">x</a>
<a id="705" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="708" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="714" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="719" href="Cubical.Data.Bool.Base.html#719" class="Bound">x</a> <a id="721" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="726" href="Cubical.Data.Bool.Base.html#726" class="Bound">y</a> <a id="728" class="Symbol">=</a> <a id="730" href="Cubical.Data.Bool.Base.html#726" class="Bound">y</a>

<a id="_≟_"></a><a id="733" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a> <a id="737" class="Symbol">:</a> <a id="739" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="748" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="753" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="759" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="761" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="767" class="Symbol">=</a> <a id="769" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="773" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="778" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="784" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="786" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="792" class="Symbol">=</a> <a id="794" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="797" class="Symbol">λ</a> <a id="799" href="Cubical.Data.Bool.Base.html#799" class="Bound">p</a> <a id="801" class="Symbol">→</a> <a id="803" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="809" class="Symbol">(λ</a> <a id="812" href="Cubical.Data.Bool.Base.html#812" class="Bound">b</a> <a id="814" class="Symbol">→</a> <a id="816" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="819" href="Cubical.Data.Bool.Base.html#812" class="Bound">b</a> <a id="821" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="826" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="828" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="833" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="837" class="Symbol">)</a> <a id="839" href="Cubical.Data.Bool.Base.html#799" class="Bound">p</a> <a id="841" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="846" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="852" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="854" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="860" class="Symbol">=</a> <a id="862" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="865" class="Symbol">λ</a> <a id="867" href="Cubical.Data.Bool.Base.html#867" class="Bound">p</a> <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="877" class="Symbol">(λ</a> <a id="880" href="Cubical.Data.Bool.Base.html#880" class="Bound">b</a> <a id="882" class="Symbol">→</a> <a id="884" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="887" href="Cubical.Data.Bool.Base.html#880" class="Bound">b</a> <a id="889" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="894" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="899" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="904" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="905" class="Symbol">)</a> <a id="907" href="Cubical.Data.Bool.Base.html#867" class="Bound">p</a> <a id="909" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="914" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="920" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">≟</a> <a id="922" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="928" class="Symbol">=</a> <a id="930" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="934" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Dec→Bool"></a><a id="940" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="955" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="957" class="Symbol">→</a> <a id="959" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="964" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="978" href="Cubical.Data.Bool.Base.html#978" class="Bound">p</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">=</a> <a id="983" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="988" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1001" href="Cubical.Data.Bool.Base.html#1001" class="Bound">¬p</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">=</a> <a id="1007" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>

<a id="1014" class="Comment">-- Helpers for automatic proof</a>
<a id="Bool→Type"></a><a id="1045" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="1070" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1080" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1092" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1102" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="Bool→Type*"></a><a id="1113" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1131" class="Symbol">→</a> <a id="1133" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1138" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a>
<a id="1140" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1151" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="1164" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1175" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>

<a id="1187" class="Comment">-- this is proved here to avoid cyclic dependency, as it is needed in `Nat.Properties`</a>
<a id="DecBool→Type"></a><a id="1274" href="Cubical.Data.Bool.Base.html#1274" class="Function">DecBool→Type</a> <a id="1287" class="Symbol">:</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Cubical.Data.Bool.Base.html#1290" class="Bound">a</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="1298" class="Symbol">}</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1317" href="Cubical.Data.Bool.Base.html#1290" class="Bound">a</a><a id="1318" class="Symbol">)</a>
<a id="1320" href="Cubical.Data.Bool.Base.html#1274" class="Function">DecBool→Type</a> <a id="1333" class="Symbol">{</a><a id="1334" class="Argument">a</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1350" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="1353" href="Cubical.Data.Bool.Base.html#1274" class="Function">DecBool→Type</a> <a id="1366" class="Symbol">{</a><a id="1367" class="Argument">a</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1383" class="Symbol">(λ</a> <a id="1386" href="Cubical.Data.Bool.Base.html#1386" class="Bound">x</a> <a id="1388" class="Symbol">→</a> <a id="1390" href="Cubical.Data.Bool.Base.html#1386" class="Bound">x</a><a id="1391" class="Symbol">)</a>

<a id="DecBool→Type*"></a><a id="1394" href="Cubical.Data.Bool.Base.html#1394" class="Function">DecBool→Type*</a> <a id="1408" class="Symbol">:</a> <a id="1410" class="Symbol">{</a><a id="1411" href="Cubical.Data.Bool.Base.html#1411" class="Bound">a</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="1419" class="Symbol">}</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="1439" class="Symbol">{</a><a id="1440" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a><a id="1441" class="Symbol">}</a> <a id="1443" href="Cubical.Data.Bool.Base.html#1411" class="Bound">a</a><a id="1444" class="Symbol">)</a>
<a id="1446" href="Cubical.Data.Bool.Base.html#1394" class="Function">DecBool→Type*</a> <a id="1460" class="Symbol">{</a><a id="1461" class="Argument">a</a> <a id="1463" class="Symbol">=</a> <a id="1465" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1477" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="1481" href="Cubical.Data.Bool.Base.html#1394" class="Function">DecBool→Type*</a> <a id="1495" class="Symbol">{</a><a id="1496" class="Argument">a</a> <a id="1498" class="Symbol">=</a> <a id="1500" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1512" class="Symbol">(λ</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1521" href="Cubical.Data.Bool.Base.html#1521" class="Bound">x</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">→</a> <a id="1526" href="Cubical.Data.Bool.Base.html#1521" class="Bound">x</a><a id="1527" class="Symbol">)</a>

<a id="True"></a><a id="1530" href="Cubical.Data.Bool.Base.html#1530" class="Function">True</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1541" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="1551" href="Cubical.Data.Bool.Base.html#1530" class="Function">True</a> <a id="1556" href="Cubical.Data.Bool.Base.html#1556" class="Bound">Q</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="1580" href="Cubical.Data.Bool.Base.html#1556" class="Bound">Q</a><a id="1581" class="Symbol">)</a>

<a id="False"></a><a id="1584" href="Cubical.Data.Bool.Base.html#1584" class="Function">False</a> <a id="1590" class="Symbol">:</a> <a id="1592" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1596" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a> <a id="1598" class="Symbol">→</a> <a id="1600" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="1606" href="Cubical.Data.Bool.Base.html#1584" class="Function">False</a> <a id="1612" href="Cubical.Data.Bool.Base.html#1612" class="Bound">Q</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="1641" href="Cubical.Data.Bool.Base.html#1612" class="Bound">Q</a><a id="1642" class="Symbol">))</a>

<a id="toWitness"></a><a id="1646" href="Cubical.Data.Bool.Base.html#1646" class="Function">toWitness</a> <a id="1656" class="Symbol">:</a> <a id="1658" class="Symbol">{</a><a id="1659" href="Cubical.Data.Bool.Base.html#1659" class="Bound">Q</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1667" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a><a id="1668" class="Symbol">}</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Cubical.Data.Bool.Base.html#1530" class="Function">True</a> <a id="1677" href="Cubical.Data.Bool.Base.html#1659" class="Bound">Q</a> <a id="1679" class="Symbol">→</a> <a id="1681" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="1683" href="Cubical.Data.Bool.Base.html#1646" class="Function">toWitness</a> <a id="1693" class="Symbol">{</a><a id="1694" class="Argument">Q</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1702" href="Cubical.Data.Bool.Base.html#1702" class="Bound">p</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">_</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Cubical.Data.Bool.Base.html#1702" class="Bound">p</a>

<a id="toWitnessFalse"></a><a id="1712" href="Cubical.Data.Bool.Base.html#1712" class="Function">toWitnessFalse</a> <a id="1727" class="Symbol">:</a> <a id="1729" class="Symbol">{</a><a id="1730" href="Cubical.Data.Bool.Base.html#1730" class="Bound">Q</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1738" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Cubical.Data.Bool.Base.html#1584" class="Function">False</a> <a id="1749" href="Cubical.Data.Bool.Base.html#1730" class="Bound">Q</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1755" href="Cubical.Data.Bool.Base.html#321" class="Generalizable">A</a>
<a id="1757" href="Cubical.Data.Bool.Base.html#1712" class="Function">toWitnessFalse</a> <a id="1772" class="Symbol">{</a><a id="1773" class="Argument">Q</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1780" href="Cubical.Data.Bool.Base.html#1780" class="Bound">¬p</a><a id="1782" class="Symbol">}</a> <a id="1784" class="Symbol">_</a> <a id="1786" class="Symbol">=</a> <a id="1788" href="Cubical.Data.Bool.Base.html#1780" class="Bound">¬p</a>

<a id="dichotomyBool"></a><a id="1792" href="Cubical.Data.Bool.Base.html#1792" class="Function">dichotomyBool</a> <a id="1806" class="Symbol">:</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.Data.Bool.Base.html#1809" class="Bound">x</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">→</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Cubical.Data.Bool.Base.html#1809" class="Bound">x</a> <a id="1824" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1826" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1830" class="Symbol">)</a> <a id="1832" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.Data.Bool.Base.html#1809" class="Bound">x</a> <a id="1837" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1839" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1844" class="Symbol">)</a>
<a id="1846" href="Cubical.Data.Bool.Base.html#1792" class="Function">dichotomyBool</a> <a id="1860" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="1866" class="Symbol">=</a> <a id="1868" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1872" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1877" href="Cubical.Data.Bool.Base.html#1792" class="Function">dichotomyBool</a> <a id="1891" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1897" class="Symbol">=</a> <a id="1899" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1903" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="dichotomyBoolSym"></a><a id="1909" href="Cubical.Data.Bool.Base.html#1909" class="Function">dichotomyBoolSym</a> <a id="1926" class="Symbol">:</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Data.Bool.Base.html#1929" class="Bound">x</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="1937" class="Symbol">)</a> <a id="1939" class="Symbol">→</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Cubical.Data.Bool.Base.html#1929" class="Bound">x</a> <a id="1944" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1946" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1951" class="Symbol">)</a> <a id="1953" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.Bool.Base.html#1929" class="Bound">x</a> <a id="1958" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1960" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1964" class="Symbol">)</a>
<a id="1966" href="Cubical.Data.Bool.Base.html#1909" class="Function">dichotomyBoolSym</a> <a id="1983" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1995" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2000" href="Cubical.Data.Bool.Base.html#1909" class="Function">dichotomyBoolSym</a> <a id="2017" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2022" class="Symbol">=</a> <a id="2024" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2028" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2034" class="Comment">-- TODO: this should be uncommented and implemented using instance arguments</a>
<a id="2111" class="Comment">-- _==_ : {dA : Discrete A} → A → A → Bool</a>
<a id="2154" class="Comment">-- _==_ {dA = dA} x y = Dec→Bool (dA x y)</a>

<a id="2197" class="Comment">-- Universe lifted booleans</a>
<a id="Bool*"></a><a id="2225" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="2231" class="Symbol">:</a> <a id="2233" class="Symbol">∀</a> <a id="2235" class="Symbol">{</a><a id="2236" href="Cubical.Data.Bool.Base.html#2236" class="Bound">ℓ</a><a id="2237" class="Symbol">}</a> <a id="2239" class="Symbol">→</a> <a id="2241" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2246" href="Cubical.Data.Bool.Base.html#2236" class="Bound">ℓ</a>
<a id="2248" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="2254" class="Symbol">{</a><a id="2255" href="Cubical.Data.Bool.Base.html#2255" class="Bound">ℓ</a><a id="2256" class="Symbol">}</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="2265" class="Symbol">_</a> <a id="2267" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>

<a id="true*"></a><a id="2273" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="2287" class="Symbol">{</a><a id="2288" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a><a id="2289" class="Symbol">}</a>
<a id="2291" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="2304" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="false*"></a><a id="2310" href="Cubical.Data.Bool.Base.html#2310" class="Function">false*</a> <a id="2317" class="Symbol">:</a> <a id="2319" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="2325" class="Symbol">{</a><a id="2326" href="Cubical.Data.Bool.Base.html#307" class="Generalizable">ℓ</a><a id="2327" class="Symbol">}</a>
<a id="2329" href="Cubical.Data.Bool.Base.html#2310" class="Function">false*</a> <a id="2336" class="Symbol">=</a> <a id="2338" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="2343" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>

<a id="2350" class="Comment">-- Pointed version</a>
<a id="Bool*∙"></a><a id="2369" href="Cubical.Data.Bool.Base.html#2369" class="Function">Bool*∙</a> <a id="2376" class="Symbol">:</a> <a id="2378" class="Symbol">∀</a> <a id="2380" class="Symbol">{</a><a id="2381" href="Cubical.Data.Bool.Base.html#2381" class="Bound">ℓ</a><a id="2382" class="Symbol">}</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2389" href="Cubical.Data.Bool.Base.html#2389" class="Bound">X</a> <a id="2391" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2393" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2398" href="Cubical.Data.Bool.Base.html#2381" class="Bound">ℓ</a> <a id="2400" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2402" href="Cubical.Data.Bool.Base.html#2389" class="Bound">X</a>
<a id="2404" href="Cubical.Data.Bool.Base.html#2369" class="Function">Bool*∙</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="2419" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2421" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a>
</pre></body></html>

==> anc/html/Cubical.Data.Bool.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.Properties.html" class="Module">Cubical.Data.Bool.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Functions.Involution.html" class="Module">Cubical.Functions.Involution</a>

<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="484" class="Keyword">hiding</a> <a id="491" class="Symbol">(</a><a id="492" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="564" class="Keyword">hiding</a> <a id="571" class="Symbol">(</a><a id="572" href="Cubical.Data.Empty.Base.html#252" class="Function">elim</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="609" class="Symbol">as</a> <a id="612" class="Module">Empty</a> <a id="618" class="Keyword">hiding</a> <a id="625" class="Symbol">(</a><a id="626" href="Cubical.Data.Empty.Base.html#252" class="Function">elim</a><a id="630" class="Symbol">)</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a> <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="704" class="Symbol">;</a> <a id="706" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a><a id="716" class="Symbol">)</a>

<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="774" class="Keyword">open</a> <a id="779" class="Keyword">import</a> <a id="786" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="812" class="Keyword">private</a>
  <a id="822" class="Keyword">variable</a>
    <a id="835" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="849" href="Cubical.Data.Bool.Properties.html#849" class="Generalizable">A</a> <a id="851" class="Symbol">:</a> <a id="853" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="858" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a>

<a id="elim"></a><a id="861" href="Cubical.Data.Bool.Properties.html#861" class="Function">elim</a> <a id="866" class="Symbol">:</a> <a id="868" class="Symbol">∀</a> <a id="870" class="Symbol">{</a><a id="871" href="Cubical.Data.Bool.Properties.html#871" class="Bound">ℓ</a><a id="872" class="Symbol">}</a> <a id="874" class="Symbol">{</a><a id="875" href="Cubical.Data.Bool.Properties.html#875" class="Bound">A</a> <a id="877" class="Symbol">:</a> <a id="879" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="884" class="Symbol">→</a> <a id="886" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="891" href="Cubical.Data.Bool.Properties.html#871" class="Bound">ℓ</a><a id="892" class="Symbol">}</a>
  <a id="896" class="Symbol">→</a> <a id="898" href="Cubical.Data.Bool.Properties.html#875" class="Bound">A</a> <a id="900" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
  <a id="907" class="Symbol">→</a> <a id="909" href="Cubical.Data.Bool.Properties.html#875" class="Bound">A</a> <a id="911" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
  <a id="919" class="Symbol">→</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.Data.Bool.Properties.html#922" class="Bound">b</a> <a id="924" class="Symbol">:</a> <a id="926" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">→</a> <a id="934" href="Cubical.Data.Bool.Properties.html#875" class="Bound">A</a> <a id="936" href="Cubical.Data.Bool.Properties.html#922" class="Bound">b</a>
<a id="938" href="Cubical.Data.Bool.Properties.html#861" class="Function">elim</a> <a id="943" href="Cubical.Data.Bool.Properties.html#943" class="Bound">t</a> <a id="945" href="Cubical.Data.Bool.Properties.html#945" class="Bound">f</a> <a id="947" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="953" class="Symbol">=</a> <a id="955" href="Cubical.Data.Bool.Properties.html#945" class="Bound">f</a>
<a id="957" href="Cubical.Data.Bool.Properties.html#861" class="Function">elim</a> <a id="962" href="Cubical.Data.Bool.Properties.html#962" class="Bound">t</a> <a id="964" href="Cubical.Data.Bool.Properties.html#964" class="Bound">f</a> <a id="966" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="972" class="Symbol">=</a> <a id="974" href="Cubical.Data.Bool.Properties.html#962" class="Bound">t</a>

<a id="notnot"></a><a id="977" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a> <a id="984" class="Symbol">:</a> <a id="986" class="Symbol">∀</a> <a id="988" href="Cubical.Data.Bool.Properties.html#988" class="Bound">x</a> <a id="990" class="Symbol">→</a> <a id="992" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="1001" href="Cubical.Data.Bool.Properties.html#988" class="Bound">x</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1006" href="Cubical.Data.Bool.Properties.html#988" class="Bound">x</a>
<a id="1008" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a> <a id="1015" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="1021" class="Symbol">=</a> <a id="1023" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1028" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a> <a id="1035" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1041" class="Symbol">=</a> <a id="1043" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="notIso"></a><a id="1049" href="Cubical.Data.Bool.Properties.html#1049" class="Function">notIso</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1062" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1067" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1072" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1080" href="Cubical.Data.Bool.Properties.html#1049" class="Function">notIso</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1093" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1101" href="Cubical.Data.Bool.Properties.html#1049" class="Function">notIso</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1114" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1122" href="Cubical.Data.Bool.Properties.html#1049" class="Function">notIso</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a>
<a id="1138" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1146" href="Cubical.Data.Bool.Properties.html#1049" class="Function">notIso</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a>

<a id="notIsEquiv"></a><a id="1163" href="Cubical.Data.Bool.Properties.html#1163" class="Function">notIsEquiv</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1184" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a>
<a id="1188" href="Cubical.Data.Bool.Properties.html#1163" class="Function">notIsEquiv</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="1214" class="Symbol">{</a><a id="1215" class="Argument">f</a> <a id="1217" class="Symbol">=</a> <a id="1219" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1222" class="Symbol">}</a> <a id="1224" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a>

<a id="notEquiv"></a><a id="1232" href="Cubical.Data.Bool.Properties.html#1232" class="Function">notEquiv</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1248" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1250" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1255" href="Cubical.Data.Bool.Properties.html#1232" class="Function">notEquiv</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="1277" class="Symbol">{</a><a id="1278" class="Argument">f</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1285" class="Symbol">}</a> <a id="1287" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a>

<a id="notEq"></a><a id="1295" href="Cubical.Data.Bool.Properties.html#1295" class="Function">notEq</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1308" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1310" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1315" href="Cubical.Data.Bool.Properties.html#1295" class="Function">notEq</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="1333" class="Symbol">{</a><a id="1334" class="Argument">f</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a><a id="1341" class="Symbol">}</a> <a id="1343" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a>

<a id="1351" class="Keyword">private</a>
  <a id="1361" class="Comment">-- This computes to false as expected</a>
  <a id="nfalse"></a><a id="1401" href="Cubical.Data.Bool.Properties.html#1401" class="Function">nfalse</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
  <a id="1417" href="Cubical.Data.Bool.Properties.html#1401" class="Function">nfalse</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1433" class="Symbol">(λ</a> <a id="1436" href="Cubical.Data.Bool.Properties.html#1436" class="Bound">i</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Cubical.Data.Bool.Properties.html#1295" class="Function">notEq</a> <a id="1446" href="Cubical.Data.Bool.Properties.html#1436" class="Bound">i</a><a id="1447" class="Symbol">)</a> <a id="1449" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1452" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

  <a id="1460" class="Comment">-- Sanity check</a>
  <a id="nfalsepath"></a><a id="1478" href="Cubical.Data.Bool.Properties.html#1478" class="Function">nfalsepath</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Cubical.Data.Bool.Properties.html#1401" class="Function">nfalse</a> <a id="1498" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1500" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
  <a id="1508" href="Cubical.Data.Bool.Properties.html#1478" class="Function">nfalsepath</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="K-Bool"></a><a id="1527" href="Cubical.Data.Bool.Properties.html#1527" class="Function">K-Bool</a>
  <a id="1536" class="Symbol">:</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Cubical.Data.Bool.Properties.html#1539" class="Bound">P</a> <a id="1541" class="Symbol">:</a> <a id="1543" class="Symbol">{</a><a id="1544" href="Cubical.Data.Bool.Properties.html#1544" class="Bound">b</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="1552" class="Symbol">}</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Cubical.Data.Bool.Properties.html#1544" class="Bound">b</a> <a id="1558" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1560" href="Cubical.Data.Bool.Properties.html#1544" class="Bound">b</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1569" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="1570" class="Symbol">)</a>
  <a id="1574" class="Symbol">→</a> <a id="1576" class="Symbol">(∀{</a><a id="1579" href="Cubical.Data.Bool.Properties.html#1579" class="Bound">b</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Cubical.Data.Bool.Properties.html#1539" class="Bound">P</a> <a id="1586" class="Symbol">{</a><a id="1587" href="Cubical.Data.Bool.Properties.html#1579" class="Bound">b</a><a id="1588" class="Symbol">}</a> <a id="1590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1594" class="Symbol">)</a>
  <a id="1598" class="Symbol">→</a> <a id="1600" class="Symbol">∀{</a><a id="1602" href="Cubical.Data.Bool.Properties.html#1602" class="Bound">b</a><a id="1603" class="Symbol">}</a> <a id="1605" class="Symbol">→</a> <a id="1607" class="Symbol">(</a><a id="1608" href="Cubical.Data.Bool.Properties.html#1608" class="Bound">q</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Cubical.Data.Bool.Properties.html#1602" class="Bound">b</a> <a id="1614" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1616" href="Cubical.Data.Bool.Properties.html#1602" class="Bound">b</a><a id="1617" class="Symbol">)</a> <a id="1619" class="Symbol">→</a> <a id="1621" href="Cubical.Data.Bool.Properties.html#1539" class="Bound">P</a> <a id="1623" href="Cubical.Data.Bool.Properties.html#1608" class="Bound">q</a>
<a id="1625" href="Cubical.Data.Bool.Properties.html#1527" class="Function">K-Bool</a> <a id="1632" href="Cubical.Data.Bool.Properties.html#1632" class="Bound">P</a> <a id="1634" href="Cubical.Data.Bool.Properties.html#1634" class="Bound">Pr</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">=</a> <a id="1647" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1649" class="Symbol">(λ{</a> <a id="1653" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1659" href="Cubical.Data.Bool.Properties.html#1659" class="Bound">q</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Cubical.Data.Bool.Properties.html#1632" class="Bound">P</a> <a id="1665" href="Cubical.Data.Bool.Properties.html#1659" class="Bound">q</a> <a id="1667" class="Symbol">;</a> <a id="1669" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1674" class="Symbol">_</a> <a id="1676" class="Symbol">→</a> <a id="1678" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="1681" class="Symbol">})</a> <a id="1684" href="Cubical.Data.Bool.Properties.html#1634" class="Bound">Pr</a>
<a id="1687" href="Cubical.Data.Bool.Properties.html#1527" class="Function">K-Bool</a> <a id="1694" href="Cubical.Data.Bool.Properties.html#1694" class="Bound">P</a> <a id="1696" href="Cubical.Data.Bool.Properties.html#1696" class="Bound">Pr</a> <a id="1699" class="Symbol">{</a><a id="1700" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1704" class="Symbol">}</a>  <a id="1707" class="Symbol">=</a> <a id="1709" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1711" class="Symbol">(λ{</a> <a id="1715" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1720" href="Cubical.Data.Bool.Properties.html#1720" class="Bound">q</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Cubical.Data.Bool.Properties.html#1694" class="Bound">P</a> <a id="1726" href="Cubical.Data.Bool.Properties.html#1720" class="Bound">q</a> <a id="1728" class="Symbol">;</a> <a id="1730" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1736" class="Symbol">_</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="1743" class="Symbol">})</a> <a id="1746" href="Cubical.Data.Bool.Properties.html#1696" class="Bound">Pr</a>

<a id="isSetBool"></a><a id="1750" href="Cubical.Data.Bool.Properties.html#1750" class="Function">isSetBool</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1768" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1773" href="Cubical.Data.Bool.Properties.html#1750" class="Function">isSetBool</a> <a id="1783" href="Cubical.Data.Bool.Properties.html#1783" class="Bound">a</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="1790" href="Cubical.Data.Bool.Properties.html#1527" class="Function">K-Bool</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1803" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡_</a><a id="1805" class="Symbol">)</a> <a id="1807" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="true≢false"></a><a id="1813" href="Cubical.Data.Bool.Properties.html#1813" class="Function">true≢false</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1828" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1833" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1835" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="1841" href="Cubical.Data.Bool.Properties.html#1813" class="Function">true≢false</a> <a id="1852" href="Cubical.Data.Bool.Properties.html#1852" class="Bound">p</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1862" class="Symbol">(λ</a> <a id="1865" href="Cubical.Data.Bool.Properties.html#1865" class="Bound">b</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="1872" href="Cubical.Data.Bool.Properties.html#1865" class="Bound">b</a> <a id="1874" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="1879" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1884" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1889" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1890" class="Symbol">)</a> <a id="1892" href="Cubical.Data.Bool.Properties.html#1852" class="Bound">p</a> <a id="1894" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="false≢true"></a><a id="1900" href="Cubical.Data.Bool.Properties.html#1900" class="Function">false≢true</a> <a id="1911" class="Symbol">:</a> <a id="1913" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1915" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1921" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1923" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="1928" href="Cubical.Data.Bool.Properties.html#1900" class="Function">false≢true</a> <a id="1939" href="Cubical.Data.Bool.Properties.html#1939" class="Bound">p</a> <a id="1941" class="Symbol">=</a> <a id="1943" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1949" class="Symbol">(λ</a> <a id="1952" href="Cubical.Data.Bool.Properties.html#1952" class="Bound">b</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="1959" href="Cubical.Data.Bool.Properties.html#1952" class="Bound">b</a> <a id="1961" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="1966" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1968" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="1973" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="1977" class="Symbol">)</a> <a id="1979" href="Cubical.Data.Bool.Properties.html#1939" class="Bound">p</a> <a id="1981" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="true*≢false*"></a><a id="1987" href="Cubical.Data.Bool.Properties.html#1987" class="Function">true*≢false*</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="2013" class="Symbol">}</a> <a id="2015" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2017" href="Cubical.Data.Bool.Base.html#2310" class="Function">false*</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="2026" class="Symbol">})</a>
<a id="2029" href="Cubical.Data.Bool.Properties.html#1987" class="Function">true*≢false*</a> <a id="2042" href="Cubical.Data.Bool.Properties.html#2042" class="Bound">p</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2052" class="Symbol">(λ</a> <a id="2055" href="Cubical.Data.Bool.Properties.html#2055" class="Bound">b</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="2062" href="Cubical.Data.Bool.Properties.html#2055" class="Bound">b</a> <a id="2064" class="Symbol">.</a><a id="2065" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="2071" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="2076" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="2081" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2086" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="2087" class="Symbol">)</a> <a id="2089" href="Cubical.Data.Bool.Properties.html#2042" class="Bound">p</a> <a id="2091" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="false*≢true*"></a><a id="2097" href="Cubical.Data.Bool.Properties.html#2097" class="Function">false*≢true*</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Cubical.Data.Bool.Base.html#2310" class="Function">false*</a> <a id="2122" class="Symbol">{</a><a id="2123" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="2124" class="Symbol">}</a> <a id="2126" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2128" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a> <a id="2134" class="Symbol">{</a><a id="2135" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="2136" class="Symbol">})</a>
<a id="2139" href="Cubical.Data.Bool.Properties.html#2097" class="Function">false*≢true*</a> <a id="2152" href="Cubical.Data.Bool.Properties.html#2152" class="Bound">p</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="2163" class="Symbol">(λ</a> <a id="2166" href="Cubical.Data.Bool.Properties.html#2166" class="Bound">b</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">if</a> <a id="2173" href="Cubical.Data.Bool.Properties.html#2166" class="Bound">b</a> <a id="2175" class="Symbol">.</a><a id="2176" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="2182" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">then</a> <a id="2187" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="2192" href="Cubical.Data.Bool.Base.html#645" class="Function Operator">else</a> <a id="2197" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="2198" class="Symbol">)</a> <a id="2200" href="Cubical.Data.Bool.Properties.html#2152" class="Bound">p</a> <a id="2202" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="¬true→false"></a><a id="2208" href="Cubical.Data.Bool.Properties.html#2208" class="Function">¬true→false</a> <a id="2220" class="Symbol">:</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Data.Bool.Properties.html#2223" class="Bound">x</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="2231" class="Symbol">)</a> <a id="2233" class="Symbol">→</a> <a id="2235" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2237" href="Cubical.Data.Bool.Properties.html#2223" class="Bound">x</a> <a id="2239" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2241" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Cubical.Data.Bool.Properties.html#2223" class="Bound">x</a> <a id="2250" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2252" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="2258" href="Cubical.Data.Bool.Properties.html#2208" class="Function">¬true→false</a> <a id="2270" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2276" class="Symbol">_</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2285" href="Cubical.Data.Bool.Properties.html#2208" class="Function">¬true→false</a> <a id="2297" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2302" href="Cubical.Data.Bool.Properties.html#2302" class="Bound">p</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.Data.Bool.Properties.html#2302" class="Bound">p</a> <a id="2319" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2323" class="Symbol">)</a>

<a id="¬false→true"></a><a id="2326" href="Cubical.Data.Bool.Properties.html#2326" class="Function">¬false→true</a> <a id="2338" class="Symbol">:</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Cubical.Data.Bool.Properties.html#2341" class="Bound">x</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">→</a> <a id="2353" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2355" href="Cubical.Data.Bool.Properties.html#2341" class="Bound">x</a> <a id="2357" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2359" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2365" class="Symbol">→</a> <a id="2367" href="Cubical.Data.Bool.Properties.html#2341" class="Bound">x</a> <a id="2369" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2371" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="2376" href="Cubical.Data.Bool.Properties.html#2326" class="Function">¬false→true</a> <a id="2388" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2394" href="Cubical.Data.Bool.Properties.html#2394" class="Bound">p</a> <a id="2396" class="Symbol">=</a> <a id="2398" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Data.Bool.Properties.html#2394" class="Bound">p</a> <a id="2411" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2415" class="Symbol">)</a>
<a id="2417" href="Cubical.Data.Bool.Properties.html#2326" class="Function">¬false→true</a> <a id="2429" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2434" class="Symbol">_</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="¬≡b→≡notb"></a><a id="2444" href="Cubical.Data.Bool.Properties.html#2444" class="Function">¬≡b→≡notb</a> <a id="2454" class="Symbol">:</a> <a id="2456" class="Symbol">∀</a> <a id="2458" href="Cubical.Data.Bool.Properties.html#2458" class="Bound">x</a> <a id="2460" href="Cubical.Data.Bool.Properties.html#2460" class="Bound">y</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2466" href="Cubical.Data.Bool.Properties.html#2458" class="Bound">x</a> <a id="2468" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2470" href="Cubical.Data.Bool.Properties.html#2460" class="Bound">y</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Cubical.Data.Bool.Properties.html#2458" class="Bound">x</a> <a id="2476" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2478" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="2482" href="Cubical.Data.Bool.Properties.html#2460" class="Bound">y</a>
<a id="2484" href="Cubical.Data.Bool.Properties.html#2444" class="Function">¬≡b→≡notb</a> <a id="2494" href="Cubical.Data.Bool.Properties.html#2494" class="Bound">x</a> <a id="2496" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2502" class="Symbol">=</a> <a id="2504" href="Cubical.Data.Bool.Properties.html#2326" class="Function">¬false→true</a> <a id="2516" href="Cubical.Data.Bool.Properties.html#2494" class="Bound">x</a>
<a id="2518" href="Cubical.Data.Bool.Properties.html#2444" class="Function">¬≡b→≡notb</a> <a id="2528" href="Cubical.Data.Bool.Properties.html#2528" class="Bound">x</a> <a id="2530" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2535" class="Symbol">=</a> <a id="2537" href="Cubical.Data.Bool.Properties.html#2208" class="Function">¬true→false</a> <a id="2549" href="Cubical.Data.Bool.Properties.html#2528" class="Bound">x</a>

<a id="not≢const"></a><a id="2552" href="Cubical.Data.Bool.Properties.html#2552" class="Function">not≢const</a> <a id="2562" class="Symbol">:</a> <a id="2564" class="Symbol">∀</a> <a id="2566" href="Cubical.Data.Bool.Properties.html#2566" class="Bound">x</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2572" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="2576" href="Cubical.Data.Bool.Properties.html#2566" class="Bound">x</a> <a id="2578" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2580" href="Cubical.Data.Bool.Properties.html#2566" class="Bound">x</a>
<a id="2582" href="Cubical.Data.Bool.Properties.html#2552" class="Function">not≢const</a> <a id="2592" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2598" class="Symbol">=</a> <a id="2600" href="Cubical.Data.Bool.Properties.html#1813" class="Function">true≢false</a>
<a id="2611" href="Cubical.Data.Bool.Properties.html#2552" class="Function">not≢const</a> <a id="2621" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="2627" class="Symbol">=</a> <a id="2629" href="Cubical.Data.Bool.Properties.html#1900" class="Function">false≢true</a>

<a id="2641" class="Comment">-- or properties</a>
<a id="or-zeroˡ"></a><a id="2658" href="Cubical.Data.Bool.Properties.html#2658" class="Function">or-zeroˡ</a> <a id="2667" class="Symbol">:</a> <a id="2669" class="Symbol">∀</a> <a id="2671" href="Cubical.Data.Bool.Properties.html#2671" class="Bound">x</a> <a id="2673" class="Symbol">→</a> <a id="2675" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2680" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2683" href="Cubical.Data.Bool.Properties.html#2671" class="Bound">x</a> <a id="2685" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2687" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="2692" href="Cubical.Data.Bool.Properties.html#2658" class="Function">or-zeroˡ</a> <a id="2701" class="Symbol">_</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-zeroʳ"></a><a id="2711" href="Cubical.Data.Bool.Properties.html#2711" class="Function">or-zeroʳ</a> <a id="2720" class="Symbol">:</a> <a id="2722" class="Symbol">∀</a> <a id="2724" href="Cubical.Data.Bool.Properties.html#2724" class="Bound">x</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Cubical.Data.Bool.Properties.html#2724" class="Bound">x</a> <a id="2730" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2733" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2738" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2740" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="2745" href="Cubical.Data.Bool.Properties.html#2711" class="Function">or-zeroʳ</a> <a id="2754" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2767" href="Cubical.Data.Bool.Properties.html#2711" class="Function">or-zeroʳ</a> <a id="2776" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="2782" class="Symbol">=</a> <a id="2784" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-identityˡ"></a><a id="2790" href="Cubical.Data.Bool.Properties.html#2790" class="Function">or-identityˡ</a> <a id="2803" class="Symbol">:</a> <a id="2805" class="Symbol">∀</a> <a id="2807" href="Cubical.Data.Bool.Properties.html#2807" class="Bound">x</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2817" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2820" href="Cubical.Data.Bool.Properties.html#2807" class="Bound">x</a> <a id="2822" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2824" href="Cubical.Data.Bool.Properties.html#2807" class="Bound">x</a>
<a id="2826" href="Cubical.Data.Bool.Properties.html#2790" class="Function">or-identityˡ</a> <a id="2839" class="Symbol">_</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-identityʳ"></a><a id="2849" href="Cubical.Data.Bool.Properties.html#2849" class="Function">or-identityʳ</a> <a id="2862" class="Symbol">:</a> <a id="2864" class="Symbol">∀</a> <a id="2866" href="Cubical.Data.Bool.Properties.html#2866" class="Bound">x</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Cubical.Data.Bool.Properties.html#2866" class="Bound">x</a> <a id="2872" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2875" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2881" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2883" href="Cubical.Data.Bool.Properties.html#2866" class="Bound">x</a>
<a id="2885" href="Cubical.Data.Bool.Properties.html#2849" class="Function">or-identityʳ</a> <a id="2898" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2911" href="Cubical.Data.Bool.Properties.html#2849" class="Function">or-identityʳ</a> <a id="2924" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="2930" class="Symbol">=</a> <a id="2932" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-comm"></a><a id="2938" href="Cubical.Data.Bool.Properties.html#2938" class="Function">or-comm</a>      <a id="2951" class="Symbol">:</a> <a id="2953" class="Symbol">∀</a> <a id="2955" href="Cubical.Data.Bool.Properties.html#2955" class="Bound">x</a> <a id="2957" href="Cubical.Data.Bool.Properties.html#2957" class="Bound">y</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="Cubical.Data.Bool.Properties.html#2955" class="Bound">x</a> <a id="2963" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2966" href="Cubical.Data.Bool.Properties.html#2957" class="Bound">y</a> <a id="2968" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2970" href="Cubical.Data.Bool.Properties.html#2957" class="Bound">y</a> <a id="2972" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="2975" href="Cubical.Data.Bool.Properties.html#2955" class="Bound">x</a>
<a id="2977" href="Cubical.Data.Bool.Properties.html#2938" class="Function">or-comm</a> <a id="2985" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2991" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2997" class="Symbol">=</a> <a id="2999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3004" href="Cubical.Data.Bool.Properties.html#2938" class="Function">or-comm</a> <a id="3012" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3018" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3024" class="Symbol">=</a> <a id="3026" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3031" href="Cubical.Data.Bool.Properties.html#2938" class="Function">or-comm</a> <a id="3039" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3045" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3058" href="Cubical.Data.Bool.Properties.html#2938" class="Function">or-comm</a> <a id="3066" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3072" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3078" class="Symbol">=</a> <a id="3080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-assoc"></a><a id="3086" href="Cubical.Data.Bool.Properties.html#3086" class="Function">or-assoc</a>     <a id="3099" class="Symbol">:</a> <a id="3101" class="Symbol">∀</a> <a id="3103" href="Cubical.Data.Bool.Properties.html#3103" class="Bound">x</a> <a id="3105" href="Cubical.Data.Bool.Properties.html#3105" class="Bound">y</a> <a id="3107" href="Cubical.Data.Bool.Properties.html#3107" class="Bound">z</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Cubical.Data.Bool.Properties.html#3103" class="Bound">x</a> <a id="3113" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Cubical.Data.Bool.Properties.html#3105" class="Bound">y</a> <a id="3119" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="3122" href="Cubical.Data.Bool.Properties.html#3107" class="Bound">z</a><a id="3123" class="Symbol">)</a> <a id="3125" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Cubical.Data.Bool.Properties.html#3103" class="Bound">x</a> <a id="3130" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="3133" href="Cubical.Data.Bool.Properties.html#3105" class="Bound">y</a><a id="3134" class="Symbol">)</a> <a id="3136" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="3139" href="Cubical.Data.Bool.Properties.html#3107" class="Bound">z</a>
<a id="3141" href="Cubical.Data.Bool.Properties.html#3086" class="Function">or-assoc</a> <a id="3150" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3156" href="Cubical.Data.Bool.Properties.html#3156" class="Bound">y</a> <a id="3158" href="Cubical.Data.Bool.Properties.html#3158" class="Bound">z</a> <a id="3160" class="Symbol">=</a> <a id="3162" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3167" href="Cubical.Data.Bool.Properties.html#3086" class="Function">or-assoc</a> <a id="3176" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3182" href="Cubical.Data.Bool.Properties.html#3182" class="Bound">y</a> <a id="3184" href="Cubical.Data.Bool.Properties.html#3184" class="Bound">z</a> <a id="3186" class="Symbol">=</a> <a id="3188" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="or-idem"></a><a id="3194" href="Cubical.Data.Bool.Properties.html#3194" class="Function">or-idem</a>      <a id="3207" class="Symbol">:</a> <a id="3209" class="Symbol">∀</a> <a id="3211" href="Cubical.Data.Bool.Properties.html#3211" class="Bound">x</a> <a id="3213" class="Symbol">→</a> <a id="3215" href="Cubical.Data.Bool.Properties.html#3211" class="Bound">x</a> <a id="3217" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="3220" href="Cubical.Data.Bool.Properties.html#3211" class="Bound">x</a> <a id="3222" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3224" href="Cubical.Data.Bool.Properties.html#3211" class="Bound">x</a>
<a id="3226" href="Cubical.Data.Bool.Properties.html#3194" class="Function">or-idem</a> <a id="3234" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3240" class="Symbol">=</a> <a id="3242" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3247" href="Cubical.Data.Bool.Properties.html#3194" class="Function">or-idem</a> <a id="3255" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3261" class="Symbol">=</a> <a id="3263" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3269" class="Comment">-- and properties</a>
<a id="and-zeroˡ"></a><a id="3287" href="Cubical.Data.Bool.Properties.html#3287" class="Function">and-zeroˡ</a> <a id="3297" class="Symbol">:</a> <a id="3299" class="Symbol">∀</a> <a id="3301" href="Cubical.Data.Bool.Properties.html#3301" class="Bound">x</a> <a id="3303" class="Symbol">→</a> <a id="3305" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3311" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3315" href="Cubical.Data.Bool.Properties.html#3301" class="Bound">x</a> <a id="3317" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3319" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="3325" href="Cubical.Data.Bool.Properties.html#3287" class="Function">and-zeroˡ</a> <a id="3335" class="Symbol">_</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-zeroʳ"></a><a id="3345" href="Cubical.Data.Bool.Properties.html#3345" class="Function">and-zeroʳ</a> <a id="3355" class="Symbol">:</a> <a id="3357" class="Symbol">∀</a> <a id="3359" href="Cubical.Data.Bool.Properties.html#3359" class="Bound">x</a> <a id="3361" class="Symbol">→</a> <a id="3363" href="Cubical.Data.Bool.Properties.html#3359" class="Bound">x</a> <a id="3365" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3369" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3375" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3377" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="3383" href="Cubical.Data.Bool.Properties.html#3345" class="Function">and-zeroʳ</a> <a id="3393" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3399" class="Symbol">=</a> <a id="3401" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3406" href="Cubical.Data.Bool.Properties.html#3345" class="Function">and-zeroʳ</a> <a id="3416" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3422" class="Symbol">=</a> <a id="3424" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-identityˡ"></a><a id="3430" href="Cubical.Data.Bool.Properties.html#3430" class="Function">and-identityˡ</a> <a id="3444" class="Symbol">:</a> <a id="3446" class="Symbol">∀</a> <a id="3448" href="Cubical.Data.Bool.Properties.html#3448" class="Bound">x</a> <a id="3450" class="Symbol">→</a> <a id="3452" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="3457" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3461" href="Cubical.Data.Bool.Properties.html#3448" class="Bound">x</a> <a id="3463" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3465" href="Cubical.Data.Bool.Properties.html#3448" class="Bound">x</a>
<a id="3467" href="Cubical.Data.Bool.Properties.html#3430" class="Function">and-identityˡ</a> <a id="3481" class="Symbol">_</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-identityʳ"></a><a id="3491" href="Cubical.Data.Bool.Properties.html#3491" class="Function">and-identityʳ</a> <a id="3505" class="Symbol">:</a> <a id="3507" class="Symbol">∀</a> <a id="3509" href="Cubical.Data.Bool.Properties.html#3509" class="Bound">x</a> <a id="3511" class="Symbol">→</a> <a id="3513" href="Cubical.Data.Bool.Properties.html#3509" class="Bound">x</a> <a id="3515" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3519" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="3524" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3526" href="Cubical.Data.Bool.Properties.html#3509" class="Bound">x</a>
<a id="3528" href="Cubical.Data.Bool.Properties.html#3491" class="Function">and-identityʳ</a> <a id="3542" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3555" href="Cubical.Data.Bool.Properties.html#3491" class="Function">and-identityʳ</a> <a id="3569" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3575" class="Symbol">=</a> <a id="3577" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-comm"></a><a id="3583" href="Cubical.Data.Bool.Properties.html#3583" class="Function">and-comm</a>      <a id="3597" class="Symbol">:</a> <a id="3599" class="Symbol">∀</a> <a id="3601" href="Cubical.Data.Bool.Properties.html#3601" class="Bound">x</a> <a id="3603" href="Cubical.Data.Bool.Properties.html#3603" class="Bound">y</a> <a id="3605" class="Symbol">→</a> <a id="3607" href="Cubical.Data.Bool.Properties.html#3601" class="Bound">x</a> <a id="3609" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3613" href="Cubical.Data.Bool.Properties.html#3603" class="Bound">y</a> <a id="3615" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3617" href="Cubical.Data.Bool.Properties.html#3603" class="Bound">y</a> <a id="3619" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3623" href="Cubical.Data.Bool.Properties.html#3601" class="Bound">x</a>
<a id="3625" href="Cubical.Data.Bool.Properties.html#3583" class="Function">and-comm</a> <a id="3634" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3640" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3646" class="Symbol">=</a> <a id="3648" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3653" href="Cubical.Data.Bool.Properties.html#3583" class="Function">and-comm</a> <a id="3662" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3668" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3674" class="Symbol">=</a> <a id="3676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3681" href="Cubical.Data.Bool.Properties.html#3583" class="Function">and-comm</a> <a id="3690" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3696" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3709" href="Cubical.Data.Bool.Properties.html#3583" class="Function">and-comm</a> <a id="3718" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3724" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3730" class="Symbol">=</a> <a id="3732" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-assoc"></a><a id="3738" href="Cubical.Data.Bool.Properties.html#3738" class="Function">and-assoc</a>     <a id="3752" class="Symbol">:</a> <a id="3754" class="Symbol">∀</a> <a id="3756" href="Cubical.Data.Bool.Properties.html#3756" class="Bound">x</a> <a id="3758" href="Cubical.Data.Bool.Properties.html#3758" class="Bound">y</a> <a id="3760" href="Cubical.Data.Bool.Properties.html#3760" class="Bound">z</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="Cubical.Data.Bool.Properties.html#3756" class="Bound">x</a> <a id="3766" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Cubical.Data.Bool.Properties.html#3758" class="Bound">y</a> <a id="3773" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3777" href="Cubical.Data.Bool.Properties.html#3760" class="Bound">z</a><a id="3778" class="Symbol">)</a> <a id="3780" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Cubical.Data.Bool.Properties.html#3756" class="Bound">x</a> <a id="3785" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3789" href="Cubical.Data.Bool.Properties.html#3758" class="Bound">y</a><a id="3790" class="Symbol">)</a> <a id="3792" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3796" href="Cubical.Data.Bool.Properties.html#3760" class="Bound">z</a>
<a id="3798" href="Cubical.Data.Bool.Properties.html#3738" class="Function">and-assoc</a> <a id="3808" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3814" href="Cubical.Data.Bool.Properties.html#3814" class="Bound">y</a> <a id="3816" href="Cubical.Data.Bool.Properties.html#3816" class="Bound">z</a> <a id="3818" class="Symbol">=</a> <a id="3820" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3825" href="Cubical.Data.Bool.Properties.html#3738" class="Function">and-assoc</a> <a id="3835" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3841" href="Cubical.Data.Bool.Properties.html#3841" class="Bound">y</a> <a id="3843" href="Cubical.Data.Bool.Properties.html#3843" class="Bound">z</a> <a id="3845" class="Symbol">=</a> <a id="3847" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="and-idem"></a><a id="3853" href="Cubical.Data.Bool.Properties.html#3853" class="Function">and-idem</a>      <a id="3867" class="Symbol">:</a> <a id="3869" class="Symbol">∀</a> <a id="3871" href="Cubical.Data.Bool.Properties.html#3871" class="Bound">x</a> <a id="3873" class="Symbol">→</a> <a id="3875" href="Cubical.Data.Bool.Properties.html#3871" class="Bound">x</a> <a id="3877" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="3881" href="Cubical.Data.Bool.Properties.html#3871" class="Bound">x</a> <a id="3883" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3885" href="Cubical.Data.Bool.Properties.html#3871" class="Bound">x</a>
<a id="3887" href="Cubical.Data.Bool.Properties.html#3853" class="Function">and-idem</a> <a id="3896" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3902" class="Symbol">=</a> <a id="3904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3909" href="Cubical.Data.Bool.Properties.html#3853" class="Function">and-idem</a> <a id="3918" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="3924" class="Symbol">=</a> <a id="3926" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3932" class="Comment">-- xor properties</a>
<a id="⊕-identityʳ"></a><a id="3950" href="Cubical.Data.Bool.Properties.html#3950" class="Function">⊕-identityʳ</a> <a id="3962" class="Symbol">:</a> <a id="3964" class="Symbol">∀</a> <a id="3966" href="Cubical.Data.Bool.Properties.html#3966" class="Bound">x</a> <a id="3968" class="Symbol">→</a> <a id="3970" href="Cubical.Data.Bool.Properties.html#3966" class="Bound">x</a> <a id="3972" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="3974" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3980" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3982" href="Cubical.Data.Bool.Properties.html#3966" class="Bound">x</a>
<a id="3984" href="Cubical.Data.Bool.Properties.html#3950" class="Function">⊕-identityʳ</a> <a id="3996" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4002" class="Symbol">=</a> <a id="4004" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4009" href="Cubical.Data.Bool.Properties.html#3950" class="Function">⊕-identityʳ</a> <a id="4021" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊕-comm"></a><a id="4034" href="Cubical.Data.Bool.Properties.html#4034" class="Function">⊕-comm</a> <a id="4041" class="Symbol">:</a> <a id="4043" class="Symbol">∀</a> <a id="4045" href="Cubical.Data.Bool.Properties.html#4045" class="Bound">x</a> <a id="4047" href="Cubical.Data.Bool.Properties.html#4047" class="Bound">y</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="Cubical.Data.Bool.Properties.html#4045" class="Bound">x</a> <a id="4053" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4055" href="Cubical.Data.Bool.Properties.html#4047" class="Bound">y</a> <a id="4057" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4059" href="Cubical.Data.Bool.Properties.html#4047" class="Bound">y</a> <a id="4061" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4063" href="Cubical.Data.Bool.Properties.html#4045" class="Bound">x</a>
<a id="4065" href="Cubical.Data.Bool.Properties.html#4034" class="Function">⊕-comm</a> <a id="4072" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4078" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4091" href="Cubical.Data.Bool.Properties.html#4034" class="Function">⊕-comm</a> <a id="4098" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4104" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="4110" class="Symbol">=</a> <a id="4112" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4117" href="Cubical.Data.Bool.Properties.html#4034" class="Function">⊕-comm</a> <a id="4124" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="4130" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4136" class="Symbol">=</a> <a id="4138" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4143" href="Cubical.Data.Bool.Properties.html#4034" class="Function">⊕-comm</a> <a id="4150" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="4156" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="4162" class="Symbol">=</a> <a id="4164" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊕-assoc"></a><a id="4170" href="Cubical.Data.Bool.Properties.html#4170" class="Function">⊕-assoc</a> <a id="4178" class="Symbol">:</a> <a id="4180" class="Symbol">∀</a> <a id="4182" href="Cubical.Data.Bool.Properties.html#4182" class="Bound">x</a> <a id="4184" href="Cubical.Data.Bool.Properties.html#4184" class="Bound">y</a> <a id="4186" href="Cubical.Data.Bool.Properties.html#4186" class="Bound">z</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Cubical.Data.Bool.Properties.html#4182" class="Bound">x</a> <a id="4192" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Cubical.Data.Bool.Properties.html#4184" class="Bound">y</a> <a id="4197" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4199" href="Cubical.Data.Bool.Properties.html#4186" class="Bound">z</a><a id="4200" class="Symbol">)</a> <a id="4202" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Cubical.Data.Bool.Properties.html#4182" class="Bound">x</a> <a id="4207" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4209" href="Cubical.Data.Bool.Properties.html#4184" class="Bound">y</a><a id="4210" class="Symbol">)</a> <a id="4212" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4214" href="Cubical.Data.Bool.Properties.html#4186" class="Bound">z</a>
<a id="4216" href="Cubical.Data.Bool.Properties.html#4170" class="Function">⊕-assoc</a> <a id="4224" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4230" href="Cubical.Data.Bool.Properties.html#4230" class="Bound">y</a> <a id="4232" href="Cubical.Data.Bool.Properties.html#4232" class="Bound">z</a> <a id="4234" class="Symbol">=</a> <a id="4236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4241" href="Cubical.Data.Bool.Properties.html#4170" class="Function">⊕-assoc</a> <a id="4249" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="4254" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4260" href="Cubical.Data.Bool.Properties.html#4260" class="Bound">z</a> <a id="4262" class="Symbol">=</a> <a id="4264" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4269" href="Cubical.Data.Bool.Properties.html#4170" class="Function">⊕-assoc</a> <a id="4277" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="4282" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="4287" href="Cubical.Data.Bool.Properties.html#4287" class="Bound">z</a> <a id="4289" class="Symbol">=</a> <a id="4291" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a> <a id="4298" href="Cubical.Data.Bool.Properties.html#4287" class="Bound">z</a>

<a id="not-⊕ˡ"></a><a id="4301" href="Cubical.Data.Bool.Properties.html#4301" class="Function">not-⊕ˡ</a> <a id="4308" class="Symbol">:</a> <a id="4310" class="Symbol">∀</a> <a id="4312" href="Cubical.Data.Bool.Properties.html#4312" class="Bound">x</a> <a id="4314" href="Cubical.Data.Bool.Properties.html#4314" class="Bound">y</a> <a id="4316" class="Symbol">→</a> <a id="4318" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Data.Bool.Properties.html#4312" class="Bound">x</a> <a id="4325" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4327" href="Cubical.Data.Bool.Properties.html#4314" class="Bound">y</a><a id="4328" class="Symbol">)</a> <a id="4330" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4332" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4336" href="Cubical.Data.Bool.Properties.html#4312" class="Bound">x</a> <a id="4338" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4340" href="Cubical.Data.Bool.Properties.html#4314" class="Bound">y</a>
<a id="4342" href="Cubical.Data.Bool.Properties.html#4301" class="Function">not-⊕ˡ</a> <a id="4349" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4355" href="Cubical.Data.Bool.Properties.html#4355" class="Bound">y</a> <a id="4357" class="Symbol">=</a> <a id="4359" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4364" href="Cubical.Data.Bool.Properties.html#4301" class="Function">not-⊕ˡ</a> <a id="4371" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="4377" href="Cubical.Data.Bool.Properties.html#4377" class="Bound">y</a> <a id="4379" class="Symbol">=</a> <a id="4381" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a> <a id="4388" href="Cubical.Data.Bool.Properties.html#4377" class="Bound">y</a>

<a id="⊕-invol"></a><a id="4391" href="Cubical.Data.Bool.Properties.html#4391" class="Function">⊕-invol</a> <a id="4399" class="Symbol">:</a> <a id="4401" class="Symbol">∀</a> <a id="4403" href="Cubical.Data.Bool.Properties.html#4403" class="Bound">x</a> <a id="4405" href="Cubical.Data.Bool.Properties.html#4405" class="Bound">y</a> <a id="4407" class="Symbol">→</a> <a id="4409" href="Cubical.Data.Bool.Properties.html#4403" class="Bound">x</a> <a id="4411" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Cubical.Data.Bool.Properties.html#4403" class="Bound">x</a> <a id="4416" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="4418" href="Cubical.Data.Bool.Properties.html#4405" class="Bound">y</a><a id="4419" class="Symbol">)</a> <a id="4421" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4423" href="Cubical.Data.Bool.Properties.html#4405" class="Bound">y</a>
<a id="4425" href="Cubical.Data.Bool.Properties.html#4391" class="Function">⊕-invol</a> <a id="4433" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4439" href="Cubical.Data.Bool.Properties.html#4439" class="Bound">x</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4448" href="Cubical.Data.Bool.Properties.html#4391" class="Function">⊕-invol</a> <a id="4456" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="4462" href="Cubical.Data.Bool.Properties.html#4462" class="Bound">x</a> <a id="4464" class="Symbol">=</a> <a id="4466" href="Cubical.Data.Bool.Properties.html#977" class="Function">notnot</a> <a id="4473" href="Cubical.Data.Bool.Properties.html#4462" class="Bound">x</a>

<a id="isEquiv-⊕"></a><a id="4476" href="Cubical.Data.Bool.Properties.html#4476" class="Function">isEquiv-⊕</a> <a id="4486" class="Symbol">:</a> <a id="4488" class="Symbol">∀</a> <a id="4490" href="Cubical.Data.Bool.Properties.html#4490" class="Bound">x</a> <a id="4492" class="Symbol">→</a> <a id="4494" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4502" class="Symbol">(</a><a id="4503" href="Cubical.Data.Bool.Properties.html#4490" class="Bound">x</a> <a id="4505" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕_</a><a id="4507" class="Symbol">)</a>
<a id="4509" href="Cubical.Data.Bool.Properties.html#4476" class="Function">isEquiv-⊕</a> <a id="4519" href="Cubical.Data.Bool.Properties.html#4519" class="Bound">x</a> <a id="4521" class="Symbol">=</a> <a id="4523" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Cubical.Data.Bool.Properties.html#4391" class="Function">⊕-invol</a> <a id="4545" href="Cubical.Data.Bool.Properties.html#4519" class="Bound">x</a><a id="4546" class="Symbol">)</a>

<a id="⊕-Path"></a><a id="4549" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="4556" class="Symbol">:</a> <a id="4558" class="Symbol">∀</a> <a id="4560" href="Cubical.Data.Bool.Properties.html#4560" class="Bound">x</a> <a id="4562" class="Symbol">→</a> <a id="4564" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="4569" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4571" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="4576" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="4583" href="Cubical.Data.Bool.Properties.html#4583" class="Bound">x</a> <a id="4585" class="Symbol">=</a> <a id="4587" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="4597" class="Symbol">{</a><a id="4598" class="Argument">f</a> <a id="4600" class="Symbol">=</a> <a id="4602" href="Cubical.Data.Bool.Properties.html#4583" class="Bound">x</a> <a id="4604" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕_</a><a id="4606" class="Symbol">}</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Cubical.Data.Bool.Properties.html#4391" class="Function">⊕-invol</a> <a id="4617" href="Cubical.Data.Bool.Properties.html#4583" class="Bound">x</a><a id="4618" class="Symbol">)</a>

<a id="⊕-Path-refl"></a><a id="4621" href="Cubical.Data.Bool.Properties.html#4621" class="Function">⊕-Path-refl</a> <a id="4633" class="Symbol">:</a> <a id="4635" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="4642" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="4648" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4650" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4655" href="Cubical.Data.Bool.Properties.html#4621" class="Function">⊕-Path-refl</a> <a id="4667" class="Symbol">=</a> <a id="4669" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="4690" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="¬transportNot"></a><a id="4696" href="Cubical.Data.Bool.Properties.html#4696" class="Function">¬transportNot</a> <a id="4710" class="Symbol">:</a> <a id="4712" class="Symbol">∀(</a><a id="4714" href="Cubical.Data.Bool.Properties.html#4714" class="Bound">P</a> <a id="4716" class="Symbol">:</a> <a id="4718" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="4723" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4725" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="4729" class="Symbol">)</a> <a id="4731" href="Cubical.Data.Bool.Properties.html#4731" class="Bound">b</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4737" class="Symbol">(</a><a id="4738" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4748" href="Cubical.Data.Bool.Properties.html#4714" class="Bound">P</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4755" href="Cubical.Data.Bool.Properties.html#4731" class="Bound">b</a><a id="4756" class="Symbol">)</a> <a id="4758" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4760" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4770" href="Cubical.Data.Bool.Properties.html#4714" class="Bound">P</a> <a id="4772" href="Cubical.Data.Bool.Properties.html#4731" class="Bound">b</a><a id="4773" class="Symbol">)</a>
<a id="4775" href="Cubical.Data.Bool.Properties.html#4696" class="Function">¬transportNot</a> <a id="4789" href="Cubical.Data.Bool.Properties.html#4789" class="Bound">P</a> <a id="4791" href="Cubical.Data.Bool.Properties.html#4791" class="Bound">b</a> <a id="4793" href="Cubical.Data.Bool.Properties.html#4793" class="Bound">eq</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Cubical.Data.Bool.Properties.html#2552" class="Function">not≢const</a> <a id="4808" href="Cubical.Data.Bool.Properties.html#4791" class="Bound">b</a> <a id="4810" href="Cubical.Data.Bool.Properties.html#4824" class="Function">sub</a>
  <a id="4816" class="Keyword">where</a>
  <a id="4824" href="Cubical.Data.Bool.Properties.html#4824" class="Function">sub</a> <a id="4828" class="Symbol">:</a> <a id="4830" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4834" href="Cubical.Data.Bool.Properties.html#4791" class="Bound">b</a> <a id="4836" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4838" href="Cubical.Data.Bool.Properties.html#4791" class="Bound">b</a>
  <a id="4842" href="Cubical.Data.Bool.Properties.html#4824" class="Function">sub</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4854" class="Symbol">{</a><a id="4855" class="Argument">A</a> <a id="4857" class="Symbol">=</a> <a id="4859" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="4864" class="Symbol">→</a> <a id="4866" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="4870" class="Symbol">}</a> <a id="4872" class="Symbol">(λ</a> <a id="4875" href="Cubical.Data.Bool.Properties.html#4875" class="Bound">f</a> <a id="4877" class="Symbol">→</a> <a id="4879" href="Cubical.Data.Bool.Properties.html#4875" class="Bound">f</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Cubical.Data.Bool.Base.html#386" class="Function">not</a> <a id="4886" href="Cubical.Data.Bool.Properties.html#4791" class="Bound">b</a><a id="4887" class="Symbol">)</a> <a id="4889" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4891" href="Cubical.Data.Bool.Properties.html#4875" class="Bound">f</a> <a id="4893" href="Cubical.Data.Bool.Properties.html#4791" class="Bound">b</a><a id="4894" class="Symbol">)</a>
          <a id="4906" class="Symbol">(λ</a> <a id="4909" href="Cubical.Data.Bool.Properties.html#4909" class="Bound">i</a> <a id="4911" href="Cubical.Data.Bool.Properties.html#4911" class="Bound">c</a> <a id="4913" class="Symbol">→</a> <a id="4915" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="4935" href="Cubical.Data.Bool.Properties.html#4789" class="Bound">P</a> <a id="4937" href="Cubical.Data.Bool.Properties.html#4911" class="Bound">c</a> <a id="4939" href="Cubical.Data.Bool.Properties.html#4909" class="Bound">i</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4960" href="Cubical.Data.Bool.Properties.html#4789" class="Bound">P</a><a id="4961" class="Symbol">)</a> <a id="4963" href="Cubical.Data.Bool.Properties.html#4793" class="Bound">eq</a><a id="4965" class="Symbol">)</a>

<a id="4968" class="Keyword">module</a> <a id="BoolReflection"></a><a id="4975" href="Cubical.Data.Bool.Properties.html#4975" class="Module">BoolReflection</a> <a id="4990" class="Keyword">where</a>
  <a id="4998" class="Keyword">data</a> <a id="BoolReflection.Table"></a><a id="5003" href="Cubical.Data.Bool.Properties.html#5003" class="Datatype">Table</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Cubical.Data.Bool.Properties.html#5010" class="Bound">A</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a><a id="5019" class="Symbol">)</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Cubical.Data.Bool.Properties.html#5022" class="Bound">P</a> <a id="5024" class="Symbol">:</a> <a id="5026" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="5031" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5033" href="Cubical.Data.Bool.Properties.html#5010" class="Bound">A</a><a id="5034" class="Symbol">)</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="5044" class="Keyword">where</a>
    <a id="BoolReflection.Table.inspect"></a><a id="5054" href="Cubical.Data.Bool.Properties.html#5054" class="InductiveConstructor">inspect</a> <a id="5062" class="Symbol">:</a> <a id="5064" class="Symbol">(</a><a id="5065" href="Cubical.Data.Bool.Properties.html#5065" class="Bound">b</a> <a id="5067" href="Cubical.Data.Bool.Properties.html#5067" class="Bound">c</a> <a id="5069" class="Symbol">:</a> <a id="5071" href="Cubical.Data.Bool.Properties.html#5010" class="Bound">A</a><a id="5072" class="Symbol">)</a>
            <a id="5086" class="Symbol">→</a> <a id="5088" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5098" href="Cubical.Data.Bool.Properties.html#5022" class="Bound">P</a> <a id="5100" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5106" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5108" href="Cubical.Data.Bool.Properties.html#5065" class="Bound">b</a>
            <a id="5122" class="Symbol">→</a> <a id="5124" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5134" href="Cubical.Data.Bool.Properties.html#5022" class="Bound">P</a> <a id="5136" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="5141" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5143" href="Cubical.Data.Bool.Properties.html#5067" class="Bound">c</a>
            <a id="5157" class="Symbol">→</a> <a id="5159" href="Cubical.Data.Bool.Properties.html#5003" class="Datatype">Table</a> <a id="5165" href="Cubical.Data.Bool.Properties.html#5010" class="Bound">A</a> <a id="5167" href="Cubical.Data.Bool.Properties.html#5022" class="Bound">P</a>

  <a id="BoolReflection.table"></a><a id="5172" href="Cubical.Data.Bool.Properties.html#5172" class="Function">table</a> <a id="5178" class="Symbol">:</a> <a id="5180" class="Symbol">∀</a> <a id="5182" href="Cubical.Data.Bool.Properties.html#5182" class="Bound">P</a> <a id="5184" class="Symbol">→</a> <a id="5186" href="Cubical.Data.Bool.Properties.html#5003" class="Datatype">Table</a> <a id="5192" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="5197" href="Cubical.Data.Bool.Properties.html#5182" class="Bound">P</a>
  <a id="5201" href="Cubical.Data.Bool.Properties.html#5172" class="Function">table</a> <a id="5207" class="Symbol">=</a> <a id="5209" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5211" href="Cubical.Data.Bool.Properties.html#5003" class="Datatype">Table</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Cubical.Data.Bool.Properties.html#5054" class="InductiveConstructor">inspect</a> <a id="5226" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5232" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="5237" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5242" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5246" class="Symbol">)</a>

  <a id="BoolReflection.reflLemma"></a><a id="5251" href="Cubical.Data.Bool.Properties.html#5251" class="Function">reflLemma</a> <a id="5261" class="Symbol">:</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Cubical.Data.Bool.Properties.html#5264" class="Bound">P</a> <a id="5266" class="Symbol">:</a> <a id="5268" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="5273" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5275" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="5279" class="Symbol">)</a>
         <a id="5290" class="Symbol">→</a> <a id="5292" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5302" href="Cubical.Data.Bool.Properties.html#5264" class="Bound">P</a> <a id="5304" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5310" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5312" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
         <a id="5327" class="Symbol">→</a> <a id="5329" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5339" href="Cubical.Data.Bool.Properties.html#5264" class="Bound">P</a> <a id="5341" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="5346" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5348" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
         <a id="5362" class="Symbol">→</a> <a id="5364" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5374" href="Cubical.Data.Bool.Properties.html#5264" class="Bound">P</a> <a id="5376" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5378" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="5396" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="5401" class="Symbol">)</a>
  <a id="5405" href="Cubical.Data.Bool.Properties.html#5251" class="Function">reflLemma</a> <a id="5415" href="Cubical.Data.Bool.Properties.html#5415" class="Bound">P</a> <a id="5417" href="Cubical.Data.Bool.Properties.html#5417" class="Bound">ff</a> <a id="5420" href="Cubical.Data.Bool.Properties.html#5420" class="Bound">tt</a> <a id="5423" href="Cubical.Data.Bool.Properties.html#5423" class="Bound">i</a> <a id="5425" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5431" class="Symbol">=</a> <a id="5433" href="Cubical.Data.Bool.Properties.html#5417" class="Bound">ff</a> <a id="5436" href="Cubical.Data.Bool.Properties.html#5423" class="Bound">i</a>
  <a id="5440" href="Cubical.Data.Bool.Properties.html#5251" class="Function">reflLemma</a> <a id="5450" href="Cubical.Data.Bool.Properties.html#5450" class="Bound">P</a> <a id="5452" href="Cubical.Data.Bool.Properties.html#5452" class="Bound">ff</a> <a id="5455" href="Cubical.Data.Bool.Properties.html#5455" class="Bound">tt</a> <a id="5458" href="Cubical.Data.Bool.Properties.html#5458" class="Bound">i</a> <a id="5460" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="5465" class="Symbol">=</a> <a id="5467" href="Cubical.Data.Bool.Properties.html#5455" class="Bound">tt</a> <a id="5470" href="Cubical.Data.Bool.Properties.html#5458" class="Bound">i</a>

  <a id="BoolReflection.notLemma"></a><a id="5475" href="Cubical.Data.Bool.Properties.html#5475" class="Function">notLemma</a> <a id="5484" class="Symbol">:</a> <a id="5486" class="Symbol">(</a><a id="5487" href="Cubical.Data.Bool.Properties.html#5487" class="Bound">P</a> <a id="5489" class="Symbol">:</a> <a id="5491" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="5496" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5498" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="5502" class="Symbol">)</a>
         <a id="5513" class="Symbol">→</a> <a id="5515" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5525" href="Cubical.Data.Bool.Properties.html#5487" class="Bound">P</a> <a id="5527" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5533" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5535" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
         <a id="5549" class="Symbol">→</a> <a id="5551" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5561" href="Cubical.Data.Bool.Properties.html#5487" class="Bound">P</a> <a id="5563" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="5568" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5570" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
         <a id="5585" class="Symbol">→</a> <a id="5587" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5597" href="Cubical.Data.Bool.Properties.html#5487" class="Bound">P</a> <a id="5599" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5601" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5611" class="Symbol">(</a><a id="5612" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="5619" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="5623" class="Symbol">)</a>
  <a id="5627" href="Cubical.Data.Bool.Properties.html#5475" class="Function">notLemma</a> <a id="5636" href="Cubical.Data.Bool.Properties.html#5636" class="Bound">P</a> <a id="5638" href="Cubical.Data.Bool.Properties.html#5638" class="Bound">ft</a> <a id="5641" href="Cubical.Data.Bool.Properties.html#5641" class="Bound">tf</a> <a id="5644" href="Cubical.Data.Bool.Properties.html#5644" class="Bound">i</a> <a id="5646" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5652" class="Symbol">=</a> <a id="5654" href="Cubical.Data.Bool.Properties.html#5638" class="Bound">ft</a> <a id="5657" href="Cubical.Data.Bool.Properties.html#5644" class="Bound">i</a>
  <a id="5661" href="Cubical.Data.Bool.Properties.html#5475" class="Function">notLemma</a> <a id="5670" href="Cubical.Data.Bool.Properties.html#5670" class="Bound">P</a> <a id="5672" href="Cubical.Data.Bool.Properties.html#5672" class="Bound">ft</a> <a id="5675" href="Cubical.Data.Bool.Properties.html#5675" class="Bound">tf</a> <a id="5678" href="Cubical.Data.Bool.Properties.html#5678" class="Bound">i</a> <a id="5680" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="5686" class="Symbol">=</a> <a id="5688" href="Cubical.Data.Bool.Properties.html#5675" class="Bound">tf</a> <a id="5691" href="Cubical.Data.Bool.Properties.html#5678" class="Bound">i</a>

  <a id="BoolReflection.categorize"></a><a id="5696" href="Cubical.Data.Bool.Properties.html#5696" class="Function">categorize</a> <a id="5707" class="Symbol">:</a> <a id="5709" class="Symbol">∀</a> <a id="5711" href="Cubical.Data.Bool.Properties.html#5711" class="Bound">P</a> <a id="5713" class="Symbol">→</a> <a id="5715" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5725" href="Cubical.Data.Bool.Properties.html#5711" class="Bound">P</a> <a id="5727" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5729" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5758" href="Cubical.Data.Bool.Properties.html#5711" class="Bound">P</a> <a id="5760" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="5765" class="Symbol">))</a>
  <a id="5770" href="Cubical.Data.Bool.Properties.html#5696" class="Function">categorize</a> <a id="5781" href="Cubical.Data.Bool.Properties.html#5781" class="Bound">P</a> <a id="5783" class="Keyword">with</a> <a id="5788" href="Cubical.Data.Bool.Properties.html#5172" class="Function">table</a> <a id="5794" href="Cubical.Data.Bool.Properties.html#5781" class="Bound">P</a>
  <a id="5798" href="Cubical.Data.Bool.Properties.html#5696" class="Function">categorize</a> <a id="5809" href="Cubical.Data.Bool.Properties.html#5809" class="Bound">P</a> <a id="5811" class="Symbol">|</a> <a id="5813" href="Cubical.Data.Bool.Properties.html#5054" class="InductiveConstructor">inspect</a> <a id="5821" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5827" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="5832" href="Cubical.Data.Bool.Properties.html#5832" class="Bound">p</a> <a id="5834" href="Cubical.Data.Bool.Properties.html#5834" class="Bound">q</a>
    <a id="5840" class="Symbol">=</a> <a id="5842" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5848" class="Symbol">(λ</a> <a id="5851" href="Cubical.Data.Bool.Properties.html#5851" class="Bound">b</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5865" href="Cubical.Data.Bool.Properties.html#5809" class="Bound">P</a> <a id="5867" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5869" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="5887" href="Cubical.Data.Bool.Properties.html#5851" class="Bound">b</a><a id="5888" class="Symbol">))</a> <a id="5891" class="Symbol">(</a><a id="5892" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5896" href="Cubical.Data.Bool.Properties.html#5832" class="Bound">p</a><a id="5897" class="Symbol">)</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Cubical.Data.Bool.Properties.html#5251" class="Function">reflLemma</a> <a id="5910" href="Cubical.Data.Bool.Properties.html#5809" class="Bound">P</a> <a id="5912" href="Cubical.Data.Bool.Properties.html#5832" class="Bound">p</a> <a id="5914" href="Cubical.Data.Bool.Properties.html#5834" class="Bound">q</a><a id="5915" class="Symbol">)</a>
  <a id="5919" href="Cubical.Data.Bool.Properties.html#5696" class="Function">categorize</a> <a id="5930" href="Cubical.Data.Bool.Properties.html#5930" class="Bound">P</a> <a id="5932" class="Symbol">|</a> <a id="5934" href="Cubical.Data.Bool.Properties.html#5054" class="InductiveConstructor">inspect</a> <a id="5942" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="5947" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="5953" href="Cubical.Data.Bool.Properties.html#5953" class="Bound">p</a> <a id="5955" href="Cubical.Data.Bool.Properties.html#5955" class="Bound">q</a>
    <a id="5961" class="Symbol">=</a> <a id="5963" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5969" class="Symbol">(λ</a> <a id="5972" href="Cubical.Data.Bool.Properties.html#5972" class="Bound">b</a> <a id="5974" class="Symbol">→</a> <a id="5976" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5986" href="Cubical.Data.Bool.Properties.html#5930" class="Bound">P</a> <a id="5988" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5990" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6000" class="Symbol">(</a><a id="6001" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="6008" href="Cubical.Data.Bool.Properties.html#5972" class="Bound">b</a><a id="6009" class="Symbol">))</a> <a id="6012" class="Symbol">(</a><a id="6013" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6017" href="Cubical.Data.Bool.Properties.html#5953" class="Bound">p</a><a id="6018" class="Symbol">)</a> <a id="6020" class="Symbol">(</a><a id="6021" href="Cubical.Data.Bool.Properties.html#5475" class="Function">notLemma</a> <a id="6030" href="Cubical.Data.Bool.Properties.html#5930" class="Bound">P</a> <a id="6032" href="Cubical.Data.Bool.Properties.html#5953" class="Bound">p</a> <a id="6034" href="Cubical.Data.Bool.Properties.html#5955" class="Bound">q</a><a id="6035" class="Symbol">)</a>
  <a id="6039" href="Cubical.Data.Bool.Properties.html#5696" class="Function">categorize</a> <a id="6050" href="Cubical.Data.Bool.Properties.html#6050" class="Bound">P</a> <a id="6052" class="Symbol">|</a> <a id="6054" href="Cubical.Data.Bool.Properties.html#5054" class="InductiveConstructor">inspect</a> <a id="6062" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6068" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6074" href="Cubical.Data.Bool.Properties.html#6074" class="Bound">p</a> <a id="6076" href="Cubical.Data.Bool.Properties.html#6076" class="Bound">q</a>
    <a id="6082" class="Symbol">=</a> <a id="6084" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="6094" class="Symbol">(</a><a id="6095" href="Cubical.Data.Bool.Properties.html#4696" class="Function">¬transportNot</a> <a id="6109" href="Cubical.Data.Bool.Properties.html#6050" class="Bound">P</a> <a id="6111" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6117" class="Symbol">(</a><a id="6118" href="Cubical.Data.Bool.Properties.html#6076" class="Bound">q</a> <a id="6120" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6122" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6126" href="Cubical.Data.Bool.Properties.html#6074" class="Bound">p</a><a id="6127" class="Symbol">))</a>
  <a id="6132" href="Cubical.Data.Bool.Properties.html#5696" class="Function">categorize</a> <a id="6143" href="Cubical.Data.Bool.Properties.html#6143" class="Bound">P</a> <a id="6145" class="Symbol">|</a> <a id="6147" href="Cubical.Data.Bool.Properties.html#5054" class="InductiveConstructor">inspect</a> <a id="6155" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="6160" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="6165" href="Cubical.Data.Bool.Properties.html#6165" class="Bound">p</a> <a id="6167" href="Cubical.Data.Bool.Properties.html#6167" class="Bound">q</a>
    <a id="6173" class="Symbol">=</a> <a id="6175" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="6185" class="Symbol">(</a><a id="6186" href="Cubical.Data.Bool.Properties.html#4696" class="Function">¬transportNot</a> <a id="6200" href="Cubical.Data.Bool.Properties.html#6143" class="Bound">P</a> <a id="6202" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6208" class="Symbol">(</a><a id="6209" href="Cubical.Data.Bool.Properties.html#6167" class="Bound">q</a> <a id="6211" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6213" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6217" href="Cubical.Data.Bool.Properties.html#6165" class="Bound">p</a><a id="6218" class="Symbol">))</a>

  <a id="BoolReflection.⊕-complete"></a><a id="6224" href="Cubical.Data.Bool.Properties.html#6224" class="Function">⊕-complete</a> <a id="6235" class="Symbol">:</a> <a id="6237" class="Symbol">∀</a> <a id="6239" href="Cubical.Data.Bool.Properties.html#6239" class="Bound">P</a> <a id="6241" class="Symbol">→</a> <a id="6243" href="Cubical.Data.Bool.Properties.html#6239" class="Bound">P</a> <a id="6245" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6247" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="6254" class="Symbol">(</a><a id="6255" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6265" href="Cubical.Data.Bool.Properties.html#6239" class="Bound">P</a> <a id="6267" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="6272" class="Symbol">)</a>
  <a id="6276" href="Cubical.Data.Bool.Properties.html#6224" class="Function">⊕-complete</a> <a id="6287" href="Cubical.Data.Bool.Properties.html#6287" class="Bound">P</a> <a id="6289" class="Symbol">=</a> <a id="6291" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="6312" class="Symbol">(</a><a id="6313" href="Cubical.Data.Bool.Properties.html#5696" class="Function">categorize</a> <a id="6324" href="Cubical.Data.Bool.Properties.html#6287" class="Bound">P</a><a id="6325" class="Symbol">)</a>

  <a id="BoolReflection.⊕-comp"></a><a id="6330" href="Cubical.Data.Bool.Properties.html#6330" class="Function">⊕-comp</a> <a id="6337" class="Symbol">:</a> <a id="6339" class="Symbol">∀</a> <a id="6341" href="Cubical.Data.Bool.Properties.html#6341" class="Bound">p</a> <a id="6343" href="Cubical.Data.Bool.Properties.html#6343" class="Bound">q</a> <a id="6345" class="Symbol">→</a> <a id="6347" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="6354" href="Cubical.Data.Bool.Properties.html#6341" class="Bound">p</a> <a id="6356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6358" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="6365" href="Cubical.Data.Bool.Properties.html#6343" class="Bound">q</a> <a id="6367" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6369" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a> <a id="6376" class="Symbol">(</a><a id="6377" href="Cubical.Data.Bool.Properties.html#6343" class="Bound">q</a> <a id="6379" href="Cubical.Data.Bool.Base.html#587" class="Function Operator">⊕</a> <a id="6381" href="Cubical.Data.Bool.Properties.html#6341" class="Bound">p</a><a id="6382" class="Symbol">)</a>
  <a id="6386" href="Cubical.Data.Bool.Properties.html#6330" class="Function">⊕-comp</a> <a id="6393" href="Cubical.Data.Bool.Properties.html#6393" class="Bound">p</a> <a id="6395" href="Cubical.Data.Bool.Properties.html#6395" class="Bound">q</a> <a id="6397" class="Symbol">=</a> <a id="6399" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="6420" class="Symbol">(λ</a> <a id="6423" href="Cubical.Data.Bool.Properties.html#6423" class="Bound">i</a> <a id="6425" href="Cubical.Data.Bool.Properties.html#6425" class="Bound">x</a> <a id="6427" class="Symbol">→</a> <a id="6429" href="Cubical.Data.Bool.Properties.html#4170" class="Function">⊕-assoc</a> <a id="6437" href="Cubical.Data.Bool.Properties.html#6395" class="Bound">q</a> <a id="6439" href="Cubical.Data.Bool.Properties.html#6393" class="Bound">p</a> <a id="6441" href="Cubical.Data.Bool.Properties.html#6425" class="Bound">x</a> <a id="6443" href="Cubical.Data.Bool.Properties.html#6423" class="Bound">i</a><a id="6444" class="Symbol">)</a>

  <a id="6449" class="Keyword">open</a> <a id="6454" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="BoolReflection.reflectIso"></a><a id="6461" href="Cubical.Data.Bool.Properties.html#6461" class="Function">reflectIso</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6478" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6483" class="Symbol">(</a><a id="6484" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6489" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6491" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="6495" class="Symbol">)</a>
  <a id="6499" href="Cubical.Data.Bool.Properties.html#6461" class="Function">reflectIso</a> <a id="6510" class="Symbol">.</a><a id="6511" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6515" class="Symbol">=</a> <a id="6517" href="Cubical.Data.Bool.Properties.html#4549" class="Function">⊕-Path</a>
  <a id="6526" href="Cubical.Data.Bool.Properties.html#6461" class="Function">reflectIso</a> <a id="6537" class="Symbol">.</a><a id="6538" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6542" href="Cubical.Data.Bool.Properties.html#6542" class="Bound">P</a> <a id="6544" class="Symbol">=</a> <a id="6546" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6556" href="Cubical.Data.Bool.Properties.html#6542" class="Bound">P</a> <a id="6558" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
  <a id="6566" href="Cubical.Data.Bool.Properties.html#6461" class="Function">reflectIso</a> <a id="6577" class="Symbol">.</a><a id="6578" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6582" class="Symbol">=</a> <a id="6584" href="Cubical.Data.Bool.Properties.html#3950" class="Function">⊕-identityʳ</a>
  <a id="6598" href="Cubical.Data.Bool.Properties.html#6461" class="Function">reflectIso</a> <a id="6609" class="Symbol">.</a><a id="6610" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6614" href="Cubical.Data.Bool.Properties.html#6614" class="Bound">P</a> <a id="6616" class="Symbol">=</a> <a id="6618" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6622" class="Symbol">(</a><a id="6623" href="Cubical.Data.Bool.Properties.html#6224" class="Function">⊕-complete</a> <a id="6634" href="Cubical.Data.Bool.Properties.html#6614" class="Bound">P</a><a id="6635" class="Symbol">)</a>

  <a id="BoolReflection.reflectEquiv"></a><a id="6640" href="Cubical.Data.Bool.Properties.html#6640" class="Function">reflectEquiv</a> <a id="6653" class="Symbol">:</a> <a id="6655" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6660" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6668" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6670" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="6674" class="Symbol">)</a>
  <a id="6678" href="Cubical.Data.Bool.Properties.html#6640" class="Function">reflectEquiv</a> <a id="6691" class="Symbol">=</a> <a id="6693" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6704" href="Cubical.Data.Bool.Properties.html#6461" class="Function">reflectIso</a>

<a id="_≤_"></a><a id="6716" href="Cubical.Data.Bool.Properties.html#6716" class="Function Operator">_≤_</a> <a id="6720" class="Symbol">:</a> <a id="6722" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6734" class="Symbol">→</a> <a id="6736" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="6741" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="6746" href="Cubical.Data.Bool.Properties.html#6716" class="Function Operator">≤</a> <a id="6748" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6754" class="Symbol">=</a> <a id="6756" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6758" class="CatchallClause Symbol">_</a><a id="6759" class="CatchallClause"> </a><a id="6760" href="Cubical.Data.Bool.Properties.html#6716" class="CatchallClause Function Operator">≤</a><a id="6761" class="CatchallClause"> </a><a id="6762" class="CatchallClause Symbol">_</a> <a id="6764" class="Symbol">=</a> <a id="6766" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="_≥_"></a><a id="6772" href="Cubical.Data.Bool.Properties.html#6772" class="Function Operator">_≥_</a> <a id="6776" class="Symbol">:</a> <a id="6778" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6783" class="Symbol">→</a> <a id="6785" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="6790" class="Symbol">→</a> <a id="6792" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="6797" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6803" href="Cubical.Data.Bool.Properties.html#6772" class="Function Operator">≥</a> <a id="6805" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="6810" class="Symbol">=</a> <a id="6812" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="6814" class="CatchallClause Symbol">_</a><a id="6815" class="CatchallClause"> </a><a id="6816" href="Cubical.Data.Bool.Properties.html#6772" class="CatchallClause Function Operator">≥</a><a id="6817" class="CatchallClause"> </a><a id="6818" class="CatchallClause Symbol">_</a> <a id="6820" class="Symbol">=</a> <a id="6822" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="isProp≤"></a><a id="6828" href="Cubical.Data.Bool.Properties.html#6828" class="Function">isProp≤</a> <a id="6836" class="Symbol">:</a> <a id="6838" class="Symbol">∀</a> <a id="6840" href="Cubical.Data.Bool.Properties.html#6840" class="Bound">b</a> <a id="6842" href="Cubical.Data.Bool.Properties.html#6842" class="Bound">c</a> <a id="6844" class="Symbol">→</a> <a id="6846" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6853" class="Symbol">(</a><a id="6854" href="Cubical.Data.Bool.Properties.html#6840" class="Bound">b</a> <a id="6856" href="Cubical.Data.Bool.Properties.html#6716" class="Function Operator">≤</a> <a id="6858" href="Cubical.Data.Bool.Properties.html#6842" class="Bound">c</a><a id="6859" class="Symbol">)</a>
<a id="6861" href="Cubical.Data.Bool.Properties.html#6828" class="Function">isProp≤</a>  <a id="6870" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="6875" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6881" class="Symbol">=</a> <a id="6883" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="6891" href="Cubical.Data.Bool.Properties.html#6828" class="Function">isProp≤</a>  <a id="6900" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="6906" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="6911" class="Symbol">=</a> <a id="6913" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>
<a id="6924" href="Cubical.Data.Bool.Properties.html#6828" class="Function">isProp≤</a> <a id="6932" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6938" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="6944" class="Symbol">=</a> <a id="6946" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>
<a id="6957" href="Cubical.Data.Bool.Properties.html#6828" class="Function">isProp≤</a> <a id="6965" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>  <a id="6972" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="6977" class="Symbol">=</a> <a id="6979" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>

<a id="isProp≥"></a><a id="6991" href="Cubical.Data.Bool.Properties.html#6991" class="Function">isProp≥</a> <a id="6999" class="Symbol">:</a> <a id="7001" class="Symbol">∀</a> <a id="7003" href="Cubical.Data.Bool.Properties.html#7003" class="Bound">b</a> <a id="7005" href="Cubical.Data.Bool.Properties.html#7005" class="Bound">c</a> <a id="7007" class="Symbol">→</a> <a id="7009" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Cubical.Data.Bool.Properties.html#7003" class="Bound">b</a> <a id="7019" href="Cubical.Data.Bool.Properties.html#6772" class="Function Operator">≥</a> <a id="7021" href="Cubical.Data.Bool.Properties.html#7005" class="Bound">c</a><a id="7022" class="Symbol">)</a>
<a id="7024" href="Cubical.Data.Bool.Properties.html#6991" class="Function">isProp≥</a> <a id="7032" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>  <a id="7039" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="7044" class="Symbol">=</a> <a id="7046" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="7054" href="Cubical.Data.Bool.Properties.html#6991" class="Function">isProp≥</a>  <a id="7063" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="7069" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="7074" class="Symbol">=</a> <a id="7076" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>
<a id="7087" href="Cubical.Data.Bool.Properties.html#6991" class="Function">isProp≥</a> <a id="7095" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="7101" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="7107" class="Symbol">=</a> <a id="7109" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>
<a id="7120" href="Cubical.Data.Bool.Properties.html#6991" class="Function">isProp≥</a>  <a id="7129" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="7134" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="7140" class="Symbol">=</a> <a id="7142" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>

<a id="isProp-Bool→Type"></a><a id="7154" href="Cubical.Data.Bool.Properties.html#7154" class="Function">isProp-Bool→Type</a> <a id="7171" class="Symbol">:</a> <a id="7173" class="Symbol">∀</a> <a id="7175" href="Cubical.Data.Bool.Properties.html#7175" class="Bound">b</a> <a id="7177" class="Symbol">→</a> <a id="7179" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7197" href="Cubical.Data.Bool.Properties.html#7175" class="Bound">b</a><a id="7198" class="Symbol">)</a>
<a id="7200" href="Cubical.Data.Bool.Properties.html#7154" class="Function">isProp-Bool→Type</a> <a id="7217" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="7223" class="Symbol">=</a> <a id="7225" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="7233" href="Cubical.Data.Bool.Properties.html#7154" class="Function">isProp-Bool→Type</a> <a id="7250" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="7255" class="Symbol">=</a> <a id="7257" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>

<a id="isPropDep-Bool→Type"></a><a id="7269" href="Cubical.Data.Bool.Properties.html#7269" class="Function">isPropDep-Bool→Type</a> <a id="7289" class="Symbol">:</a> <a id="7291" href="Cubical.Foundations.HLevels.html#26635" class="Function">isPropDep</a> <a id="7301" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a>
<a id="7311" href="Cubical.Data.Bool.Properties.html#7269" class="Function">isPropDep-Bool→Type</a> <a id="7331" class="Symbol">=</a> <a id="7333" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="7358" class="Number">1</a> <a id="7360" href="Cubical.Data.Bool.Properties.html#7154" class="Function">isProp-Bool→Type</a>

<a id="IsoBool→∙"></a><a id="7378" href="Cubical.Data.Bool.Properties.html#7378" class="Function">IsoBool→∙</a> <a id="7388" class="Symbol">:</a> <a id="7390" class="Symbol">∀</a> <a id="7392" class="Symbol">{</a><a id="7393" href="Cubical.Data.Bool.Properties.html#7393" class="Bound">ℓ</a><a id="7394" class="Symbol">}</a> <a id="7396" class="Symbol">{</a><a id="7397" href="Cubical.Data.Bool.Properties.html#7397" class="Bound">A</a> <a id="7399" class="Symbol">:</a> <a id="7401" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7409" href="Cubical.Data.Bool.Properties.html#7393" class="Bound">ℓ</a><a id="7410" class="Symbol">}</a> <a id="7412" class="Symbol">→</a> <a id="7414" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7418" class="Symbol">((</a><a id="7420" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="7425" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7427" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="7431" class="Symbol">)</a> <a id="7433" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="7436" href="Cubical.Data.Bool.Properties.html#7397" class="Bound">A</a><a id="7437" class="Symbol">)</a> <a id="7439" class="Symbol">(</a><a id="7440" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7444" href="Cubical.Data.Bool.Properties.html#7397" class="Bound">A</a><a id="7445" class="Symbol">)</a>
<a id="7447" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7455" href="Cubical.Data.Bool.Properties.html#7378" class="Function">IsoBool→∙</a> <a id="7465" href="Cubical.Data.Bool.Properties.html#7465" class="Bound">f</a> <a id="7467" class="Symbol">=</a> <a id="7469" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7473" href="Cubical.Data.Bool.Properties.html#7465" class="Bound">f</a> <a id="7475" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="7481" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7485" class="Symbol">(</a><a id="7486" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7494" href="Cubical.Data.Bool.Properties.html#7378" class="Function">IsoBool→∙</a> <a id="7504" href="Cubical.Data.Bool.Properties.html#7504" class="Bound">a</a><a id="7505" class="Symbol">)</a> <a id="7507" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="7513" class="Symbol">=</a> <a id="7515" href="Cubical.Data.Bool.Properties.html#7504" class="Bound">a</a>
<a id="7517" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7521" class="Symbol">(</a><a id="7522" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7530" class="Symbol">(</a><a id="7531" href="Cubical.Data.Bool.Properties.html#7378" class="Function">IsoBool→∙</a> <a id="7541" class="Symbol">{</a><a id="7542" class="Argument">A</a> <a id="7544" class="Symbol">=</a> <a id="7546" href="Cubical.Data.Bool.Properties.html#7546" class="Bound">A</a><a id="7547" class="Symbol">})</a> <a id="7550" href="Cubical.Data.Bool.Properties.html#7550" class="Bound">a</a><a id="7551" class="Symbol">)</a> <a id="7553" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="7558" class="Symbol">=</a> <a id="7560" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7563" href="Cubical.Data.Bool.Properties.html#7546" class="Bound">A</a>
<a id="7565" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7569" class="Symbol">(</a><a id="7570" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7578" href="Cubical.Data.Bool.Properties.html#7378" class="Function">IsoBool→∙</a> <a id="7588" href="Cubical.Data.Bool.Properties.html#7588" class="Bound">a</a><a id="7589" class="Symbol">)</a> <a id="7591" class="Symbol">=</a> <a id="7593" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7598" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7606" href="Cubical.Data.Bool.Properties.html#7378" class="Function">IsoBool→∙</a> <a id="7616" href="Cubical.Data.Bool.Properties.html#7616" class="Bound">a</a> <a id="7618" class="Symbol">=</a> <a id="7620" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7625" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7633" href="Cubical.Data.Bool.Properties.html#7378" class="Function">IsoBool→∙</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Data.Bool.Properties.html#7644" class="Bound">f</a> <a id="7646" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7648" href="Cubical.Data.Bool.Properties.html#7648" class="Bound">p</a><a id="7649" class="Symbol">)</a> <a id="7651" class="Symbol">=</a>
  <a id="7655" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7662" class="Symbol">((</a><a id="7664" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7671" class="Symbol">(λ</a> <a id="7674" class="Symbol">{</a> <a id="7676" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="7682" class="Symbol">→</a> <a id="7684" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7689" class="Symbol">;</a> <a id="7691" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="7696" class="Symbol">→</a> <a id="7698" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7702" href="Cubical.Data.Bool.Properties.html#7648" class="Bound">p</a><a id="7703" class="Symbol">}))</a>
        <a id="7715" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7717" class="Symbol">λ</a> <a id="7719" href="Cubical.Data.Bool.Properties.html#7719" class="Bound">i</a> <a id="7721" href="Cubical.Data.Bool.Properties.html#7721" class="Bound">j</a> <a id="7723" class="Symbol">→</a> <a id="7725" href="Cubical.Data.Bool.Properties.html#7648" class="Bound">p</a> <a id="7727" class="Symbol">(</a><a id="7728" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7730" href="Cubical.Data.Bool.Properties.html#7719" class="Bound">i</a> <a id="7732" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7734" href="Cubical.Data.Bool.Properties.html#7721" class="Bound">j</a><a id="7735" class="Symbol">))</a>

<a id="7739" class="Comment">-- import here to avoid conflicts</a>
<a id="7773" class="Keyword">open</a> <a id="7778" class="Keyword">import</a> <a id="7785" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="7804" class="Comment">-- relation to hProp</a>

<a id="BoolProp≃BoolProp*"></a><a id="7826" href="Cubical.Data.Bool.Properties.html#7826" class="Function">BoolProp≃BoolProp*</a> <a id="7845" class="Symbol">:</a> <a id="7847" class="Symbol">{</a><a id="7848" href="Cubical.Data.Bool.Properties.html#7848" class="Bound">a</a> <a id="7850" class="Symbol">:</a> <a id="7852" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="7856" class="Symbol">}</a> <a id="7858" class="Symbol">→</a> <a id="7860" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="7870" href="Cubical.Data.Bool.Properties.html#7848" class="Bound">a</a> <a id="7872" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7874" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="7885" class="Symbol">{</a><a id="7886" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="7887" class="Symbol">}</a> <a id="7889" href="Cubical.Data.Bool.Properties.html#7848" class="Bound">a</a>
<a id="7891" href="Cubical.Data.Bool.Properties.html#7826" class="Function">BoolProp≃BoolProp*</a> <a id="7910" class="Symbol">{</a><a id="7911" class="Argument">a</a> <a id="7913" class="Symbol">=</a> <a id="7915" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="7919" class="Symbol">}</a> <a id="7921" class="Symbol">=</a> <a id="7923" href="Cubical.Data.Unit.Properties.html#3241" class="Function">Unit≃Unit*</a>
<a id="7934" href="Cubical.Data.Bool.Properties.html#7826" class="Function">BoolProp≃BoolProp*</a> <a id="7953" class="Symbol">{</a><a id="7954" class="Argument">a</a> <a id="7956" class="Symbol">=</a> <a id="7958" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="7963" class="Symbol">}</a> <a id="7965" class="Symbol">=</a> <a id="7967" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="7980" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="7990" href="Cubical.Data.Empty.Base.html#209" class="Function">Empty.rec*</a>

<a id="Bool→TypeInj"></a><a id="8002" href="Cubical.Data.Bool.Properties.html#8002" class="Function">Bool→TypeInj</a> <a id="8015" class="Symbol">:</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Cubical.Data.Bool.Properties.html#8018" class="Bound">a</a> <a id="8020" href="Cubical.Data.Bool.Properties.html#8020" class="Bound">b</a> <a id="8022" class="Symbol">:</a> <a id="8024" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="8028" class="Symbol">)</a> <a id="8030" class="Symbol">→</a> <a id="8032" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8042" href="Cubical.Data.Bool.Properties.html#8018" class="Bound">a</a> <a id="8044" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8046" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8056" href="Cubical.Data.Bool.Properties.html#8020" class="Bound">b</a> <a id="8058" class="Symbol">→</a> <a id="8060" href="Cubical.Data.Bool.Properties.html#8018" class="Bound">a</a> <a id="8062" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8064" href="Cubical.Data.Bool.Properties.html#8020" class="Bound">b</a>
<a id="8066" href="Cubical.Data.Bool.Properties.html#8002" class="Function">Bool→TypeInj</a> <a id="8079" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8084" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8089" class="Symbol">_</a> <a id="8091" class="Symbol">=</a> <a id="8093" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8098" href="Cubical.Data.Bool.Properties.html#8002" class="Function">Bool→TypeInj</a> <a id="8111" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8116" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8122" href="Cubical.Data.Bool.Properties.html#8122" class="Bound">p</a> <a id="8124" class="Symbol">=</a> <a id="8126" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="8136" class="Symbol">(</a><a id="8137" href="Cubical.Data.Bool.Properties.html#8122" class="Bound">p</a> <a id="8139" class="Symbol">.</a><a id="8140" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8144" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="8146" class="Symbol">)</a>
<a id="8148" href="Cubical.Data.Bool.Properties.html#8002" class="Function">Bool→TypeInj</a> <a id="8161" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8167" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8172" href="Cubical.Data.Bool.Properties.html#8172" class="Bound">p</a> <a id="8174" class="Symbol">=</a> <a id="8176" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8193" href="Cubical.Data.Bool.Properties.html#8172" class="Bound">p</a> <a id="8195" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="8197" class="Symbol">)</a>
<a id="8199" href="Cubical.Data.Bool.Properties.html#8002" class="Function">Bool→TypeInj</a> <a id="8212" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8218" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8224" class="Symbol">_</a> <a id="8226" class="Symbol">=</a> <a id="8228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool→TypeInj*"></a><a id="8234" href="Cubical.Data.Bool.Properties.html#8234" class="Function">Bool→TypeInj*</a> <a id="8248" class="Symbol">:</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Cubical.Data.Bool.Properties.html#8251" class="Bound">a</a> <a id="8253" href="Cubical.Data.Bool.Properties.html#8253" class="Bound">b</a> <a id="8255" class="Symbol">:</a> <a id="8257" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="8261" class="Symbol">)</a> <a id="8263" class="Symbol">→</a> <a id="8265" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="8276" class="Symbol">{</a><a id="8277" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="8278" class="Symbol">}</a> <a id="8280" href="Cubical.Data.Bool.Properties.html#8251" class="Bound">a</a> <a id="8282" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8284" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="8295" class="Symbol">{</a><a id="8296" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="8297" class="Symbol">}</a> <a id="8299" href="Cubical.Data.Bool.Properties.html#8253" class="Bound">b</a> <a id="8301" class="Symbol">→</a> <a id="8303" href="Cubical.Data.Bool.Properties.html#8251" class="Bound">a</a> <a id="8305" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8307" href="Cubical.Data.Bool.Properties.html#8253" class="Bound">b</a>
<a id="8309" href="Cubical.Data.Bool.Properties.html#8234" class="Function">Bool→TypeInj*</a> <a id="8323" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8328" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8333" class="Symbol">_</a> <a id="8335" class="Symbol">=</a> <a id="8337" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8342" href="Cubical.Data.Bool.Properties.html#8234" class="Function">Bool→TypeInj*</a> <a id="8356" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8361" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8367" href="Cubical.Data.Bool.Properties.html#8367" class="Bound">p</a> <a id="8369" class="Symbol">=</a> <a id="8371" href="Cubical.Data.Empty.Base.html#209" class="Function">Empty.rec*</a> <a id="8382" class="Symbol">(</a><a id="8383" href="Cubical.Data.Bool.Properties.html#8367" class="Bound">p</a> <a id="8385" class="Symbol">.</a><a id="8386" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8390" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="8393" class="Symbol">)</a>
<a id="8395" href="Cubical.Data.Bool.Properties.html#8234" class="Function">Bool→TypeInj*</a> <a id="8409" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8415" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="8420" href="Cubical.Data.Bool.Properties.html#8420" class="Bound">p</a> <a id="8422" class="Symbol">=</a> <a id="8424" href="Cubical.Data.Empty.Base.html#209" class="Function">Empty.rec*</a> <a id="8435" class="Symbol">(</a><a id="8436" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8442" href="Cubical.Data.Bool.Properties.html#8420" class="Bound">p</a> <a id="8444" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="8447" class="Symbol">)</a>
<a id="8449" href="Cubical.Data.Bool.Properties.html#8234" class="Function">Bool→TypeInj*</a> <a id="8463" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8469" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="8475" class="Symbol">_</a> <a id="8477" class="Symbol">=</a> <a id="8479" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isPropBool→Type"></a><a id="8485" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a> <a id="8501" class="Symbol">:</a> <a id="8503" class="Symbol">{</a><a id="8504" href="Cubical.Data.Bool.Properties.html#8504" class="Bound">a</a> <a id="8506" class="Symbol">:</a> <a id="8508" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="8512" class="Symbol">}</a> <a id="8514" class="Symbol">→</a> <a id="8516" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8523" class="Symbol">(</a><a id="8524" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8534" href="Cubical.Data.Bool.Properties.html#8504" class="Bound">a</a><a id="8535" class="Symbol">)</a>
<a id="8537" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a> <a id="8553" class="Symbol">{</a><a id="8554" class="Argument">a</a> <a id="8556" class="Symbol">=</a> <a id="8558" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="8562" class="Symbol">}</a> <a id="8564" class="Symbol">=</a> <a id="8566" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>
<a id="8577" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a> <a id="8593" class="Symbol">{</a><a id="8594" class="Argument">a</a> <a id="8596" class="Symbol">=</a> <a id="8598" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="8603" class="Symbol">}</a> <a id="8605" class="Symbol">=</a> <a id="8607" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>

<a id="isPropBool→Type*"></a><a id="8616" href="Cubical.Data.Bool.Properties.html#8616" class="Function">isPropBool→Type*</a> <a id="8633" class="Symbol">:</a> <a id="8635" class="Symbol">{</a><a id="8636" href="Cubical.Data.Bool.Properties.html#8636" class="Bound">a</a> <a id="8638" class="Symbol">:</a> <a id="8640" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="8644" class="Symbol">}</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8655" class="Symbol">(</a><a id="8656" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="8667" class="Symbol">{</a><a id="8668" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="8669" class="Symbol">}</a> <a id="8671" href="Cubical.Data.Bool.Properties.html#8636" class="Bound">a</a><a id="8672" class="Symbol">)</a>
<a id="8674" href="Cubical.Data.Bool.Properties.html#8616" class="Function">isPropBool→Type*</a> <a id="8691" class="Symbol">{</a><a id="8692" class="Argument">a</a> <a id="8694" class="Symbol">=</a> <a id="8696" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="8700" class="Symbol">}</a> <a id="8702" class="Symbol">=</a> <a id="8704" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a>
<a id="8716" href="Cubical.Data.Bool.Properties.html#8616" class="Function">isPropBool→Type*</a> <a id="8733" class="Symbol">{</a><a id="8734" class="Argument">a</a> <a id="8736" class="Symbol">=</a> <a id="8738" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="8743" class="Symbol">}</a> <a id="8745" class="Symbol">=</a> <a id="8747" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a>

<a id="Dec→DecBool"></a><a id="8757" href="Cubical.Data.Bool.Properties.html#8757" class="Function">Dec→DecBool</a> <a id="8769" class="Symbol">:</a> <a id="8771" class="Symbol">{</a><a id="8772" href="Cubical.Data.Bool.Properties.html#8772" class="Bound">P</a> <a id="8774" class="Symbol">:</a> <a id="8776" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8781" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="8782" class="Symbol">}</a> <a id="8784" class="Symbol">→</a> <a id="8786" class="Symbol">(</a><a id="8787" href="Cubical.Data.Bool.Properties.html#8787" class="Bound">dec</a> <a id="8791" class="Symbol">:</a> <a id="8793" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8797" href="Cubical.Data.Bool.Properties.html#8772" class="Bound">P</a><a id="8798" class="Symbol">)</a> <a id="8800" class="Symbol">→</a> <a id="8802" href="Cubical.Data.Bool.Properties.html#8772" class="Bound">P</a> <a id="8804" class="Symbol">→</a> <a id="8806" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8816" class="Symbol">(</a><a id="8817" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="8826" href="Cubical.Data.Bool.Properties.html#8787" class="Bound">dec</a><a id="8829" class="Symbol">)</a>
<a id="8831" href="Cubical.Data.Bool.Properties.html#8757" class="Function">Dec→DecBool</a> <a id="8843" class="Symbol">(</a><a id="8844" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8848" href="Cubical.Data.Bool.Properties.html#8848" class="Bound">p</a><a id="8849" class="Symbol">)</a> <a id="8851" class="Symbol">_</a> <a id="8853" class="Symbol">=</a> <a id="8855" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="8858" href="Cubical.Data.Bool.Properties.html#8757" class="Function">Dec→DecBool</a> <a id="8870" class="Symbol">(</a><a id="8871" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8874" href="Cubical.Data.Bool.Properties.html#8874" class="Bound">¬p</a><a id="8876" class="Symbol">)</a> <a id="8878" href="Cubical.Data.Bool.Properties.html#8878" class="Bound">q</a> <a id="8880" class="Symbol">=</a> <a id="8882" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="8892" class="Symbol">(</a><a id="8893" href="Cubical.Data.Bool.Properties.html#8874" class="Bound">¬p</a> <a id="8896" href="Cubical.Data.Bool.Properties.html#8878" class="Bound">q</a><a id="8897" class="Symbol">)</a>

<a id="DecBool→Dec"></a><a id="8900" href="Cubical.Data.Bool.Properties.html#8900" class="Function">DecBool→Dec</a> <a id="8912" class="Symbol">:</a> <a id="8914" class="Symbol">{</a><a id="8915" href="Cubical.Data.Bool.Properties.html#8915" class="Bound">P</a> <a id="8917" class="Symbol">:</a> <a id="8919" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8924" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="8925" class="Symbol">}</a> <a id="8927" class="Symbol">→</a> <a id="8929" class="Symbol">(</a><a id="8930" href="Cubical.Data.Bool.Properties.html#8930" class="Bound">dec</a> <a id="8934" class="Symbol">:</a> <a id="8936" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8940" href="Cubical.Data.Bool.Properties.html#8915" class="Bound">P</a><a id="8941" class="Symbol">)</a> <a id="8943" class="Symbol">→</a> <a id="8945" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="8955" class="Symbol">(</a><a id="8956" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="8965" href="Cubical.Data.Bool.Properties.html#8930" class="Bound">dec</a><a id="8968" class="Symbol">)</a> <a id="8970" class="Symbol">→</a> <a id="8972" href="Cubical.Data.Bool.Properties.html#8915" class="Bound">P</a>
<a id="8974" href="Cubical.Data.Bool.Properties.html#8900" class="Function">DecBool→Dec</a> <a id="8986" class="Symbol">(</a><a id="8987" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8991" href="Cubical.Data.Bool.Properties.html#8991" class="Bound">p</a><a id="8992" class="Symbol">)</a> <a id="8994" class="Symbol">_</a> <a id="8996" class="Symbol">=</a> <a id="8998" href="Cubical.Data.Bool.Properties.html#8991" class="Bound">p</a>

<a id="Dec≃DecBool"></a><a id="9001" href="Cubical.Data.Bool.Properties.html#9001" class="Function">Dec≃DecBool</a> <a id="9013" class="Symbol">:</a> <a id="9015" class="Symbol">{</a><a id="9016" href="Cubical.Data.Bool.Properties.html#9016" class="Bound">P</a> <a id="9018" class="Symbol">:</a> <a id="9020" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9025" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9026" class="Symbol">}</a> <a id="9028" class="Symbol">→</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Cubical.Data.Bool.Properties.html#9031" class="Bound">h</a> <a id="9033" class="Symbol">:</a> <a id="9035" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9042" href="Cubical.Data.Bool.Properties.html#9016" class="Bound">P</a><a id="9043" class="Symbol">)(</a><a id="9045" href="Cubical.Data.Bool.Properties.html#9045" class="Bound">dec</a> <a id="9049" class="Symbol">:</a> <a id="9051" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9055" href="Cubical.Data.Bool.Properties.html#9016" class="Bound">P</a><a id="9056" class="Symbol">)</a> <a id="9058" class="Symbol">→</a> <a id="9060" href="Cubical.Data.Bool.Properties.html#9016" class="Bound">P</a> <a id="9062" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9064" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9074" class="Symbol">(</a><a id="9075" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9084" href="Cubical.Data.Bool.Properties.html#9045" class="Bound">dec</a><a id="9087" class="Symbol">)</a>
<a id="9089" href="Cubical.Data.Bool.Properties.html#9001" class="Function">Dec≃DecBool</a> <a id="9101" href="Cubical.Data.Bool.Properties.html#9101" class="Bound">h</a> <a id="9103" href="Cubical.Data.Bool.Properties.html#9103" class="Bound">dec</a> <a id="9107" class="Symbol">=</a> <a id="9109" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="9126" href="Cubical.Data.Bool.Properties.html#9101" class="Bound">h</a> <a id="9128" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a> <a id="9144" class="Symbol">(</a><a id="9145" href="Cubical.Data.Bool.Properties.html#8757" class="Function">Dec→DecBool</a> <a id="9157" href="Cubical.Data.Bool.Properties.html#9103" class="Bound">dec</a><a id="9160" class="Symbol">)</a> <a id="9162" class="Symbol">(</a><a id="9163" href="Cubical.Data.Bool.Properties.html#8900" class="Function">DecBool→Dec</a> <a id="9175" href="Cubical.Data.Bool.Properties.html#9103" class="Bound">dec</a><a id="9178" class="Symbol">)</a>

<a id="Bool≡BoolDec"></a><a id="9181" href="Cubical.Data.Bool.Properties.html#9181" class="Function">Bool≡BoolDec</a> <a id="9194" class="Symbol">:</a> <a id="9196" class="Symbol">{</a><a id="9197" href="Cubical.Data.Bool.Properties.html#9197" class="Bound">a</a> <a id="9199" class="Symbol">:</a> <a id="9201" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="9205" class="Symbol">}</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Cubical.Data.Bool.Properties.html#9197" class="Bound">a</a> <a id="9211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9213" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Cubical.Data.Bool.Base.html#1274" class="Function">DecBool→Type</a> <a id="9236" class="Symbol">{</a><a id="9237" class="Argument">a</a> <a id="9239" class="Symbol">=</a> <a id="9241" href="Cubical.Data.Bool.Properties.html#9197" class="Bound">a</a><a id="9242" class="Symbol">})</a>
<a id="9245" href="Cubical.Data.Bool.Properties.html#9181" class="Function">Bool≡BoolDec</a> <a id="9258" class="Symbol">{</a><a id="9259" class="Argument">a</a> <a id="9261" class="Symbol">=</a> <a id="9263" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="9267" class="Symbol">}</a> <a id="9269" class="Symbol">=</a> <a id="9271" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9276" href="Cubical.Data.Bool.Properties.html#9181" class="Function">Bool≡BoolDec</a> <a id="9289" class="Symbol">{</a><a id="9290" class="Argument">a</a> <a id="9292" class="Symbol">=</a> <a id="9294" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="9299" class="Symbol">}</a> <a id="9301" class="Symbol">=</a> <a id="9303" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Dec→DecBool*"></a><a id="9309" href="Cubical.Data.Bool.Properties.html#9309" class="Function">Dec→DecBool*</a> <a id="9322" class="Symbol">:</a> <a id="9324" class="Symbol">{</a><a id="9325" href="Cubical.Data.Bool.Properties.html#9325" class="Bound">P</a> <a id="9327" class="Symbol">:</a> <a id="9329" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9334" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9335" class="Symbol">}</a> <a id="9337" class="Symbol">→</a> <a id="9339" class="Symbol">(</a><a id="9340" href="Cubical.Data.Bool.Properties.html#9340" class="Bound">dec</a> <a id="9344" class="Symbol">:</a> <a id="9346" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9350" href="Cubical.Data.Bool.Properties.html#9325" class="Bound">P</a><a id="9351" class="Symbol">)</a> <a id="9353" class="Symbol">→</a> <a id="9355" href="Cubical.Data.Bool.Properties.html#9325" class="Bound">P</a> <a id="9357" class="Symbol">→</a> <a id="9359" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9370" class="Symbol">{</a><a id="9371" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9372" class="Symbol">}</a> <a id="9374" class="Symbol">(</a><a id="9375" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9384" href="Cubical.Data.Bool.Properties.html#9340" class="Bound">dec</a><a id="9387" class="Symbol">)</a>
<a id="9389" href="Cubical.Data.Bool.Properties.html#9309" class="Function">Dec→DecBool*</a> <a id="9402" class="Symbol">(</a><a id="9403" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9407" href="Cubical.Data.Bool.Properties.html#9407" class="Bound">p</a><a id="9408" class="Symbol">)</a> <a id="9410" class="Symbol">_</a> <a id="9412" class="Symbol">=</a> <a id="9414" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="9418" href="Cubical.Data.Bool.Properties.html#9309" class="Function">Dec→DecBool*</a> <a id="9431" class="Symbol">(</a><a id="9432" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="9435" href="Cubical.Data.Bool.Properties.html#9435" class="Bound">¬p</a><a id="9437" class="Symbol">)</a> <a id="9439" href="Cubical.Data.Bool.Properties.html#9439" class="Bound">q</a> <a id="9441" class="Symbol">=</a> <a id="9443" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="9453" class="Symbol">(</a><a id="9454" href="Cubical.Data.Bool.Properties.html#9435" class="Bound">¬p</a> <a id="9457" href="Cubical.Data.Bool.Properties.html#9439" class="Bound">q</a><a id="9458" class="Symbol">)</a>

<a id="DecBool→Dec*"></a><a id="9461" href="Cubical.Data.Bool.Properties.html#9461" class="Function">DecBool→Dec*</a> <a id="9474" class="Symbol">:</a> <a id="9476" class="Symbol">{</a><a id="9477" href="Cubical.Data.Bool.Properties.html#9477" class="Bound">P</a> <a id="9479" class="Symbol">:</a> <a id="9481" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9486" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9487" class="Symbol">}</a> <a id="9489" class="Symbol">→</a> <a id="9491" class="Symbol">(</a><a id="9492" href="Cubical.Data.Bool.Properties.html#9492" class="Bound">dec</a> <a id="9496" class="Symbol">:</a> <a id="9498" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9502" href="Cubical.Data.Bool.Properties.html#9477" class="Bound">P</a><a id="9503" class="Symbol">)</a> <a id="9505" class="Symbol">→</a> <a id="9507" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9518" class="Symbol">{</a><a id="9519" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9520" class="Symbol">}</a> <a id="9522" class="Symbol">(</a><a id="9523" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9532" href="Cubical.Data.Bool.Properties.html#9492" class="Bound">dec</a><a id="9535" class="Symbol">)</a> <a id="9537" class="Symbol">→</a> <a id="9539" href="Cubical.Data.Bool.Properties.html#9477" class="Bound">P</a>
<a id="9541" href="Cubical.Data.Bool.Properties.html#9461" class="Function">DecBool→Dec*</a> <a id="9554" class="Symbol">(</a><a id="9555" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9559" href="Cubical.Data.Bool.Properties.html#9559" class="Bound">p</a><a id="9560" class="Symbol">)</a> <a id="9562" class="Symbol">_</a> <a id="9564" class="Symbol">=</a> <a id="9566" href="Cubical.Data.Bool.Properties.html#9559" class="Bound">p</a>

<a id="Dec≃DecBool*"></a><a id="9569" href="Cubical.Data.Bool.Properties.html#9569" class="Function">Dec≃DecBool*</a> <a id="9582" class="Symbol">:</a> <a id="9584" class="Symbol">{</a><a id="9585" href="Cubical.Data.Bool.Properties.html#9585" class="Bound">P</a> <a id="9587" class="Symbol">:</a> <a id="9589" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9594" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9595" class="Symbol">}</a> <a id="9597" class="Symbol">→</a> <a id="9599" class="Symbol">(</a><a id="9600" href="Cubical.Data.Bool.Properties.html#9600" class="Bound">h</a> <a id="9602" class="Symbol">:</a> <a id="9604" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9611" href="Cubical.Data.Bool.Properties.html#9585" class="Bound">P</a><a id="9612" class="Symbol">)(</a><a id="9614" href="Cubical.Data.Bool.Properties.html#9614" class="Bound">dec</a> <a id="9618" class="Symbol">:</a> <a id="9620" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9624" href="Cubical.Data.Bool.Properties.html#9585" class="Bound">P</a><a id="9625" class="Symbol">)</a> <a id="9627" class="Symbol">→</a> <a id="9629" href="Cubical.Data.Bool.Properties.html#9585" class="Bound">P</a> <a id="9631" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9633" href="Cubical.Data.Bool.Base.html#1113" class="Function">Bool→Type*</a> <a id="9644" class="Symbol">{</a><a id="9645" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9646" class="Symbol">}</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9658" href="Cubical.Data.Bool.Properties.html#9614" class="Bound">dec</a><a id="9661" class="Symbol">)</a>
<a id="9663" href="Cubical.Data.Bool.Properties.html#9569" class="Function">Dec≃DecBool*</a> <a id="9676" href="Cubical.Data.Bool.Properties.html#9676" class="Bound">h</a> <a id="9678" href="Cubical.Data.Bool.Properties.html#9678" class="Bound">dec</a> <a id="9682" class="Symbol">=</a> <a id="9684" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="9701" href="Cubical.Data.Bool.Properties.html#9676" class="Bound">h</a> <a id="9703" href="Cubical.Data.Bool.Properties.html#8616" class="Function">isPropBool→Type*</a> <a id="9720" class="Symbol">(</a><a id="9721" href="Cubical.Data.Bool.Properties.html#9309" class="Function">Dec→DecBool*</a> <a id="9734" href="Cubical.Data.Bool.Properties.html#9678" class="Bound">dec</a><a id="9737" class="Symbol">)</a> <a id="9739" class="Symbol">(</a><a id="9740" href="Cubical.Data.Bool.Properties.html#9461" class="Function">DecBool→Dec*</a> <a id="9753" href="Cubical.Data.Bool.Properties.html#9678" class="Bound">dec</a><a id="9756" class="Symbol">)</a>

<a id="Bool≡BoolDec*"></a><a id="9759" href="Cubical.Data.Bool.Properties.html#9759" class="Function">Bool≡BoolDec*</a> <a id="9773" class="Symbol">:</a> <a id="9775" class="Symbol">{</a><a id="9776" href="Cubical.Data.Bool.Properties.html#9776" class="Bound">a</a> <a id="9778" class="Symbol">:</a> <a id="9780" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="9784" class="Symbol">}</a> <a id="9786" class="Symbol">→</a> <a id="9788" href="Cubical.Data.Bool.Properties.html#9776" class="Bound">a</a> <a id="9790" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9792" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Cubical.Data.Bool.Base.html#1394" class="Function">DecBool→Type*</a> <a id="9816" class="Symbol">{</a><a id="9817" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="9818" class="Symbol">}</a> <a id="9820" class="Symbol">{</a><a id="9821" class="Argument">a</a> <a id="9823" class="Symbol">=</a> <a id="9825" href="Cubical.Data.Bool.Properties.html#9776" class="Bound">a</a><a id="9826" class="Symbol">})</a>
<a id="9829" href="Cubical.Data.Bool.Properties.html#9759" class="Function">Bool≡BoolDec*</a> <a id="9843" class="Symbol">{</a><a id="9844" class="Argument">a</a> <a id="9846" class="Symbol">=</a> <a id="9848" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="9852" class="Symbol">}</a> <a id="9854" class="Symbol">=</a> <a id="9856" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9861" href="Cubical.Data.Bool.Properties.html#9759" class="Function">Bool≡BoolDec*</a> <a id="9875" class="Symbol">{</a><a id="9876" class="Argument">a</a> <a id="9878" class="Symbol">=</a> <a id="9880" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="9885" class="Symbol">}</a> <a id="9887" class="Symbol">=</a> <a id="9889" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Bool→Type×"></a><a id="9895" href="Cubical.Data.Bool.Properties.html#9895" class="Function">Bool→Type×</a> <a id="9906" class="Symbol">:</a> <a id="9908" class="Symbol">(</a><a id="9909" href="Cubical.Data.Bool.Properties.html#9909" class="Bound">a</a> <a id="9911" href="Cubical.Data.Bool.Properties.html#9911" class="Bound">b</a> <a id="9913" class="Symbol">:</a> <a id="9915" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="9919" class="Symbol">)</a> <a id="9921" class="Symbol">→</a> <a id="9923" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9933" class="Symbol">(</a><a id="9934" href="Cubical.Data.Bool.Properties.html#9909" class="Bound">a</a> <a id="9936" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="9940" href="Cubical.Data.Bool.Properties.html#9911" class="Bound">b</a><a id="9941" class="Symbol">)</a> <a id="9943" class="Symbol">→</a> <a id="9945" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9955" href="Cubical.Data.Bool.Properties.html#9909" class="Bound">a</a> <a id="9957" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9959" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="9969" href="Cubical.Data.Bool.Properties.html#9911" class="Bound">b</a>
<a id="9971" href="Cubical.Data.Bool.Properties.html#9895" class="Function">Bool→Type×</a> <a id="9982" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="9987" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="9992" class="Symbol">_</a> <a id="9994" class="Symbol">=</a> <a id="9996" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="9999" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10001" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10004" href="Cubical.Data.Bool.Properties.html#9895" class="Function">Bool→Type×</a> <a id="10015" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10020" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10026" href="Cubical.Data.Bool.Properties.html#10026" class="Bound">p</a> <a id="10028" class="Symbol">=</a> <a id="10030" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10040" href="Cubical.Data.Bool.Properties.html#10026" class="Bound">p</a>
<a id="10042" href="Cubical.Data.Bool.Properties.html#9895" class="Function">Bool→Type×</a> <a id="10053" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10059" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10064" href="Cubical.Data.Bool.Properties.html#10064" class="Bound">p</a> <a id="10066" class="Symbol">=</a> <a id="10068" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10078" href="Cubical.Data.Bool.Properties.html#10064" class="Bound">p</a>
<a id="10080" href="Cubical.Data.Bool.Properties.html#9895" class="Function">Bool→Type×</a> <a id="10091" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10097" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10103" href="Cubical.Data.Bool.Properties.html#10103" class="Bound">p</a> <a id="10105" class="Symbol">=</a> <a id="10107" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10117" href="Cubical.Data.Bool.Properties.html#10103" class="Bound">p</a>

<a id="Bool→Type×&#39;"></a><a id="10120" href="Cubical.Data.Bool.Properties.html#10120" class="Function">Bool→Type×&#39;</a> <a id="10132" class="Symbol">:</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Cubical.Data.Bool.Properties.html#10135" class="Bound">a</a> <a id="10137" href="Cubical.Data.Bool.Properties.html#10137" class="Bound">b</a> <a id="10139" class="Symbol">:</a> <a id="10141" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="10145" class="Symbol">)</a> <a id="10147" class="Symbol">→</a> <a id="10149" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10159" href="Cubical.Data.Bool.Properties.html#10135" class="Bound">a</a> <a id="10161" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10163" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10173" href="Cubical.Data.Bool.Properties.html#10137" class="Bound">b</a> <a id="10175" class="Symbol">→</a> <a id="10177" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10187" class="Symbol">(</a><a id="10188" href="Cubical.Data.Bool.Properties.html#10135" class="Bound">a</a> <a id="10190" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="10194" href="Cubical.Data.Bool.Properties.html#10137" class="Bound">b</a><a id="10195" class="Symbol">)</a>
<a id="10197" href="Cubical.Data.Bool.Properties.html#10120" class="Function">Bool→Type×&#39;</a> <a id="10209" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10214" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10219" class="Symbol">_</a> <a id="10221" class="Symbol">=</a> <a id="10223" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10226" href="Cubical.Data.Bool.Properties.html#10120" class="Function">Bool→Type×&#39;</a> <a id="10238" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10243" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10249" class="Symbol">(_</a> <a id="10252" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10254" href="Cubical.Data.Bool.Properties.html#10254" class="Bound">p</a><a id="10255" class="Symbol">)</a> <a id="10257" class="Symbol">=</a> <a id="10259" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10269" href="Cubical.Data.Bool.Properties.html#10254" class="Bound">p</a>
<a id="10271" href="Cubical.Data.Bool.Properties.html#10120" class="Function">Bool→Type×&#39;</a> <a id="10283" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10289" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10294" class="Symbol">(</a><a id="10295" href="Cubical.Data.Bool.Properties.html#10295" class="Bound">p</a> <a id="10297" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10299" class="Symbol">_)</a> <a id="10302" class="Symbol">=</a> <a id="10304" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10314" href="Cubical.Data.Bool.Properties.html#10295" class="Bound">p</a>
<a id="10316" href="Cubical.Data.Bool.Properties.html#10120" class="Function">Bool→Type×&#39;</a> <a id="10328" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10334" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10340" class="Symbol">(</a><a id="10341" href="Cubical.Data.Bool.Properties.html#10341" class="Bound">p</a> <a id="10343" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10345" class="Symbol">_)</a> <a id="10348" class="Symbol">=</a> <a id="10350" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10360" href="Cubical.Data.Bool.Properties.html#10341" class="Bound">p</a>

<a id="Bool→Type×≃"></a><a id="10363" href="Cubical.Data.Bool.Properties.html#10363" class="Function">Bool→Type×≃</a> <a id="10375" class="Symbol">:</a> <a id="10377" class="Symbol">(</a><a id="10378" href="Cubical.Data.Bool.Properties.html#10378" class="Bound">a</a> <a id="10380" href="Cubical.Data.Bool.Properties.html#10380" class="Bound">b</a> <a id="10382" class="Symbol">:</a> <a id="10384" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="10388" class="Symbol">)</a> <a id="10390" class="Symbol">→</a> <a id="10392" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10402" href="Cubical.Data.Bool.Properties.html#10378" class="Bound">a</a> <a id="10404" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10406" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10416" href="Cubical.Data.Bool.Properties.html#10380" class="Bound">b</a> <a id="10418" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10420" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10430" class="Symbol">(</a><a id="10431" href="Cubical.Data.Bool.Properties.html#10378" class="Bound">a</a> <a id="10433" href="Cubical.Data.Bool.Base.html#499" class="Function Operator">and</a> <a id="10437" href="Cubical.Data.Bool.Properties.html#10380" class="Bound">b</a><a id="10438" class="Symbol">)</a>
<a id="10440" href="Cubical.Data.Bool.Properties.html#10363" class="Function">Bool→Type×≃</a> <a id="10452" href="Cubical.Data.Bool.Properties.html#10452" class="Bound">a</a> <a id="10454" href="Cubical.Data.Bool.Properties.html#10454" class="Bound">b</a> <a id="10456" class="Symbol">=</a>
  <a id="10460" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="10477" class="Symbol">(</a><a id="10478" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="10486" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a> <a id="10502" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a><a id="10517" class="Symbol">)</a> <a id="10519" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a>
    <a id="10539" class="Symbol">(</a><a id="10540" href="Cubical.Data.Bool.Properties.html#10120" class="Function">Bool→Type×&#39;</a> <a id="10552" href="Cubical.Data.Bool.Properties.html#10452" class="Bound">a</a> <a id="10554" href="Cubical.Data.Bool.Properties.html#10454" class="Bound">b</a><a id="10555" class="Symbol">)</a> <a id="10557" class="Symbol">(</a><a id="10558" href="Cubical.Data.Bool.Properties.html#9895" class="Function">Bool→Type×</a> <a id="10569" href="Cubical.Data.Bool.Properties.html#10452" class="Bound">a</a> <a id="10571" href="Cubical.Data.Bool.Properties.html#10454" class="Bound">b</a><a id="10572" class="Symbol">)</a>

<a id="Bool→Type⊎"></a><a id="10575" href="Cubical.Data.Bool.Properties.html#10575" class="Function">Bool→Type⊎</a> <a id="10586" class="Symbol">:</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Cubical.Data.Bool.Properties.html#10589" class="Bound">a</a> <a id="10591" href="Cubical.Data.Bool.Properties.html#10591" class="Bound">b</a> <a id="10593" class="Symbol">:</a> <a id="10595" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="10599" class="Symbol">)</a> <a id="10601" class="Symbol">→</a> <a id="10603" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10613" class="Symbol">(</a><a id="10614" href="Cubical.Data.Bool.Properties.html#10589" class="Bound">a</a> <a id="10616" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="10619" href="Cubical.Data.Bool.Properties.html#10591" class="Bound">b</a><a id="10620" class="Symbol">)</a> <a id="10622" class="Symbol">→</a> <a id="10624" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10634" href="Cubical.Data.Bool.Properties.html#10589" class="Bound">a</a> <a id="10636" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10638" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10648" href="Cubical.Data.Bool.Properties.html#10591" class="Bound">b</a>
<a id="10650" href="Cubical.Data.Bool.Properties.html#10575" class="Function">Bool→Type⊎</a> <a id="10661" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10666" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10671" class="Symbol">_</a> <a id="10673" class="Symbol">=</a> <a id="10675" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10679" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10682" href="Cubical.Data.Bool.Properties.html#10575" class="Function">Bool→Type⊎</a> <a id="10693" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10698" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10704" class="Symbol">_</a> <a id="10706" class="Symbol">=</a> <a id="10708" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10712" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10715" href="Cubical.Data.Bool.Properties.html#10575" class="Function">Bool→Type⊎</a> <a id="10726" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10732" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10737" class="Symbol">_</a> <a id="10739" class="Symbol">=</a> <a id="10741" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10745" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10748" href="Cubical.Data.Bool.Properties.html#10575" class="Function">Bool→Type⊎</a> <a id="10759" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10765" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10771" href="Cubical.Data.Bool.Properties.html#10771" class="Bound">p</a> <a id="10773" class="Symbol">=</a> <a id="10775" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10785" href="Cubical.Data.Bool.Properties.html#10771" class="Bound">p</a>

<a id="Bool→Type⊎&#39;"></a><a id="10788" href="Cubical.Data.Bool.Properties.html#10788" class="Function">Bool→Type⊎&#39;</a> <a id="10800" class="Symbol">:</a> <a id="10802" class="Symbol">(</a><a id="10803" href="Cubical.Data.Bool.Properties.html#10803" class="Bound">a</a> <a id="10805" href="Cubical.Data.Bool.Properties.html#10805" class="Bound">b</a> <a id="10807" class="Symbol">:</a> <a id="10809" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="10813" class="Symbol">)</a> <a id="10815" class="Symbol">→</a> <a id="10817" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10827" href="Cubical.Data.Bool.Properties.html#10803" class="Bound">a</a> <a id="10829" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10831" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10841" href="Cubical.Data.Bool.Properties.html#10805" class="Bound">b</a> <a id="10843" class="Symbol">→</a> <a id="10845" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Cubical.Data.Bool.Properties.html#10803" class="Bound">a</a> <a id="10858" href="Cubical.Data.Bool.Base.html#439" class="Function Operator">or</a> <a id="10861" href="Cubical.Data.Bool.Properties.html#10805" class="Bound">b</a><a id="10862" class="Symbol">)</a>
<a id="10864" href="Cubical.Data.Bool.Properties.html#10788" class="Function">Bool→Type⊎&#39;</a> <a id="10876" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10881" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10886" class="Symbol">_</a> <a id="10888" class="Symbol">=</a> <a id="10890" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10893" href="Cubical.Data.Bool.Properties.html#10788" class="Function">Bool→Type⊎&#39;</a> <a id="10905" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10910" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10916" class="Symbol">_</a> <a id="10918" class="Symbol">=</a> <a id="10920" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10923" href="Cubical.Data.Bool.Properties.html#10788" class="Function">Bool→Type⊎&#39;</a> <a id="10935" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10941" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="10946" class="Symbol">_</a> <a id="10948" class="Symbol">=</a> <a id="10950" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="10953" href="Cubical.Data.Bool.Properties.html#10788" class="Function">Bool→Type⊎&#39;</a> <a id="10965" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10971" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="10977" class="Symbol">(</a><a id="10978" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10982" href="Cubical.Data.Bool.Properties.html#10982" class="Bound">p</a><a id="10983" class="Symbol">)</a> <a id="10985" class="Symbol">=</a> <a id="10987" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10997" href="Cubical.Data.Bool.Properties.html#10982" class="Bound">p</a>
<a id="10999" href="Cubical.Data.Bool.Properties.html#10788" class="Function">Bool→Type⊎&#39;</a> <a id="11011" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11017" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11023" class="Symbol">(</a><a id="11024" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11028" href="Cubical.Data.Bool.Properties.html#11028" class="Bound">p</a><a id="11029" class="Symbol">)</a> <a id="11031" class="Symbol">=</a> <a id="11033" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="11043" href="Cubical.Data.Bool.Properties.html#11028" class="Bound">p</a>

<a id="PropBoolP→P"></a><a id="11046" href="Cubical.Data.Bool.Properties.html#11046" class="Function">PropBoolP→P</a> <a id="11058" class="Symbol">:</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Cubical.Data.Bool.Properties.html#11061" class="Bound">dec</a> <a id="11065" class="Symbol">:</a> <a id="11067" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11071" href="Cubical.Data.Bool.Properties.html#849" class="Generalizable">A</a><a id="11072" class="Symbol">)</a> <a id="11074" class="Symbol">→</a> <a id="11076" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11086" class="Symbol">(</a><a id="11087" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="11096" href="Cubical.Data.Bool.Properties.html#11061" class="Bound">dec</a><a id="11099" class="Symbol">)</a> <a id="11101" class="Symbol">→</a> <a id="11103" href="Cubical.Data.Bool.Properties.html#849" class="Generalizable">A</a>
<a id="11105" href="Cubical.Data.Bool.Properties.html#11046" class="Function">PropBoolP→P</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11122" href="Cubical.Data.Bool.Properties.html#11122" class="Bound">p</a><a id="11123" class="Symbol">)</a> <a id="11125" class="Symbol">_</a> <a id="11127" class="Symbol">=</a> <a id="11129" href="Cubical.Data.Bool.Properties.html#11122" class="Bound">p</a>

<a id="P→PropBoolP"></a><a id="11132" href="Cubical.Data.Bool.Properties.html#11132" class="Function">P→PropBoolP</a> <a id="11144" class="Symbol">:</a> <a id="11146" class="Symbol">(</a><a id="11147" href="Cubical.Data.Bool.Properties.html#11147" class="Bound">dec</a> <a id="11151" class="Symbol">:</a> <a id="11153" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11157" href="Cubical.Data.Bool.Properties.html#849" class="Generalizable">A</a><a id="11158" class="Symbol">)</a> <a id="11160" class="Symbol">→</a> <a id="11162" href="Cubical.Data.Bool.Properties.html#849" class="Generalizable">A</a> <a id="11164" class="Symbol">→</a> <a id="11166" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Cubical.Data.Bool.Base.html#940" class="Function">Dec→Bool</a> <a id="11186" href="Cubical.Data.Bool.Properties.html#11147" class="Bound">dec</a><a id="11189" class="Symbol">)</a>
<a id="11191" href="Cubical.Data.Bool.Properties.html#11132" class="Function">P→PropBoolP</a> <a id="11203" class="Symbol">(</a><a id="11204" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11208" href="Cubical.Data.Bool.Properties.html#11208" class="Bound">p</a><a id="11209" class="Symbol">)</a> <a id="11211" class="Symbol">_</a> <a id="11213" class="Symbol">=</a> <a id="11215" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="11218" href="Cubical.Data.Bool.Properties.html#11132" class="Function">P→PropBoolP</a> <a id="11230" class="Symbol">(</a><a id="11231" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11234" href="Cubical.Data.Bool.Properties.html#11234" class="Bound">¬p</a><a id="11236" class="Symbol">)</a> <a id="11238" class="Symbol">=</a> <a id="11240" href="Cubical.Data.Bool.Properties.html#11234" class="Bound">¬p</a>

<a id="DecΠBool"></a><a id="11244" href="Cubical.Data.Bool.Properties.html#11244" class="Function">DecΠBool</a> <a id="11253" class="Symbol">:</a> <a id="11255" class="Symbol">{</a><a id="11256" href="Cubical.Data.Bool.Properties.html#11256" class="Bound">A</a> <a id="11258" class="Symbol">:</a> <a id="11260" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="11265" class="Symbol">→</a> <a id="11267" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11272" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="11273" class="Symbol">}</a> <a id="11275" class="Symbol">→</a> <a id="11277" class="Symbol">(∀</a> <a id="11280" href="Cubical.Data.Bool.Properties.html#11280" class="Bound">b</a> <a id="11282" class="Symbol">→</a> <a id="11284" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11288" class="Symbol">(</a><a id="11289" href="Cubical.Data.Bool.Properties.html#11256" class="Bound">A</a> <a id="11291" href="Cubical.Data.Bool.Properties.html#11280" class="Bound">b</a><a id="11292" class="Symbol">))</a> <a id="11295" class="Symbol">→</a> <a id="11297" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11301" class="Symbol">(∀</a> <a id="11304" href="Cubical.Data.Bool.Properties.html#11304" class="Bound">b</a> <a id="11306" class="Symbol">→</a> <a id="11308" href="Cubical.Data.Bool.Properties.html#11256" class="Bound">A</a> <a id="11310" href="Cubical.Data.Bool.Properties.html#11304" class="Bound">b</a><a id="11311" class="Symbol">)</a>
<a id="11313" href="Cubical.Data.Bool.Properties.html#11244" class="Function">DecΠBool</a> <a id="11322" class="Symbol">{</a><a id="11323" class="Argument">A</a> <a id="11325" class="Symbol">=</a> <a id="11327" href="Cubical.Data.Bool.Properties.html#11327" class="Bound">A</a><a id="11328" class="Symbol">}</a> <a id="11330" href="Cubical.Data.Bool.Properties.html#11330" class="Bound">x</a> <a id="11332" class="Symbol">=</a> <a id="11334" href="Cubical.Relation.Nullary.Properties.html#776" class="Function">isDecBiimpl</a> <a id="11346" class="Symbol">{</a><a id="11347" class="Argument">A</a> <a id="11349" class="Symbol">=</a> <a id="11351" href="Cubical.Data.Bool.Properties.html#11327" class="Bound">A</a> <a id="11353" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11358" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11360" href="Cubical.Data.Bool.Properties.html#11327" class="Bound">A</a> <a id="11362" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="11367" class="Symbol">}</a> <a id="11369" class="Symbol">(λ</a> <a id="11372" class="Symbol">{</a> <a id="11374" href="Cubical.Data.Bool.Properties.html#11374" class="Bound">as</a> <a id="11377" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11383" class="Symbol">→</a> <a id="11385" href="Cubical.Data.Bool.Properties.html#11374" class="Bound">as</a> <a id="11388" class="Symbol">.</a><a id="11389" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11393" class="Symbol">;</a> <a id="11395" href="Cubical.Data.Bool.Properties.html#11395" class="Bound">as</a> <a id="11398" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11403" class="Symbol">→</a> <a id="11405" href="Cubical.Data.Bool.Properties.html#11395" class="Bound">as</a> <a id="11408" class="Symbol">.</a><a id="11409" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11413" class="Symbol">})</a> <a id="11416" class="Symbol">(λ</a> <a id="11419" href="Cubical.Data.Bool.Properties.html#11419" class="Bound">z</a> <a id="11421" href="Cubical.Data.Bool.Properties.html#11421" class="Bound">z₁</a> <a id="11424" class="Symbol">→</a> <a id="11426" href="Cubical.Data.Bool.Properties.html#11419" class="Bound">z</a> <a id="11428" class="Symbol">(</a><a id="11429" href="Cubical.Data.Bool.Properties.html#11421" class="Bound">z₁</a> <a id="11432" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11437" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11439" href="Cubical.Data.Bool.Properties.html#11421" class="Bound">z₁</a> <a id="11442" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="11447" class="Symbol">))</a> <a id="11450" class="Symbol">(</a><a id="11451" href="Cubical.Relation.Nullary.Properties.html#901" class="Function">Dec×</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Cubical.Data.Bool.Properties.html#11330" class="Bound">x</a> <a id="11459" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="11463" class="Symbol">)</a> <a id="11465" class="Symbol">(</a><a id="11466" href="Cubical.Data.Bool.Properties.html#11330" class="Bound">x</a> <a id="11468" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="11473" class="Symbol">))</a>

<a id="¬ΠBool→¬Σ"></a><a id="11477" href="Cubical.Data.Bool.Properties.html#11477" class="Function">¬ΠBool→¬Σ</a> <a id="11487" class="Symbol">:</a> <a id="11489" class="Symbol">{</a><a id="11490" href="Cubical.Data.Bool.Properties.html#11490" class="Bound">A</a> <a id="11492" class="Symbol">:</a> <a id="11494" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="11499" class="Symbol">→</a> <a id="11501" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11506" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="11507" class="Symbol">}</a> <a id="11509" class="Symbol">→</a> <a id="11511" class="Symbol">(∀</a> <a id="11514" href="Cubical.Data.Bool.Properties.html#11514" class="Bound">b</a> <a id="11516" class="Symbol">→</a> <a id="11518" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11522" class="Symbol">(</a><a id="11523" href="Cubical.Data.Bool.Properties.html#11490" class="Bound">A</a> <a id="11525" href="Cubical.Data.Bool.Properties.html#11514" class="Bound">b</a><a id="11526" class="Symbol">))</a> <a id="11529" class="Symbol">→</a> <a id="11531" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11533" class="Symbol">(∀</a> <a id="11536" href="Cubical.Data.Bool.Properties.html#11536" class="Bound">b</a> <a id="11538" class="Symbol">→</a> <a id="11540" href="Cubical.Data.Bool.Properties.html#11490" class="Bound">A</a> <a id="11542" href="Cubical.Data.Bool.Properties.html#11536" class="Bound">b</a><a id="11543" class="Symbol">)</a> <a id="11545" class="Symbol">→</a> <a id="11547" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11550" href="Cubical.Data.Bool.Properties.html#11550" class="Bound">b</a> <a id="11552" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11554" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="11559" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11561" class="Symbol">(</a><a id="11562" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11564" class="Symbol">(</a><a id="11565" href="Cubical.Data.Bool.Properties.html#11490" class="Bound">A</a> <a id="11567" href="Cubical.Data.Bool.Properties.html#11550" class="Bound">b</a><a id="11568" class="Symbol">))</a>
<a id="11571" href="Cubical.Data.Bool.Properties.html#11477" class="Function">¬ΠBool→¬Σ</a> <a id="11581" href="Cubical.Data.Bool.Properties.html#11581" class="Bound">decA</a> <a id="11586" href="Cubical.Data.Bool.Properties.html#11586" class="Bound">¬∀</a> <a id="11589" class="Symbol">=</a> <a id="11591" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="11598" class="Symbol">(</a><a id="11599" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="11606" class="Symbol">(λ</a> <a id="11609" href="Cubical.Data.Bool.Properties.html#11609" class="Bound">Afalse</a> <a id="11616" href="Cubical.Data.Bool.Properties.html#11616" class="Bound">Atrue</a> <a id="11622" class="Symbol">→</a> <a id="11624" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="11634" class="Symbol">(</a><a id="11635" href="Cubical.Data.Bool.Properties.html#11586" class="Bound">¬∀</a> <a id="11638" class="Symbol">(λ</a> <a id="11641" class="Symbol">{</a> <a id="11643" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11649" class="Symbol">→</a> <a id="11651" href="Cubical.Data.Bool.Properties.html#11609" class="Bound">Afalse</a> <a id="11658" class="Symbol">;</a> <a id="11660" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11665" class="Symbol">→</a> <a id="11667" href="Cubical.Data.Bool.Properties.html#11616" class="Bound">Atrue</a> <a id="11673" class="Symbol">})))</a> <a id="11678" class="Symbol">(λ</a> <a id="11681" href="Cubical.Data.Bool.Properties.html#11681" class="Bound">z</a> <a id="11683" href="Cubical.Data.Bool.Properties.html#11683" class="Bound">z₁</a> <a id="11686" class="Symbol">→</a> <a id="11688" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11694" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11696" href="Cubical.Data.Bool.Properties.html#11681" class="Bound">z</a><a id="11697" class="Symbol">)</a> <a id="11699" class="Symbol">(</a><a id="11700" href="Cubical.Data.Bool.Properties.html#11581" class="Bound">decA</a> <a id="11705" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="11710" class="Symbol">))</a> <a id="11713" class="Symbol">(λ</a> <a id="11716" href="Cubical.Data.Bool.Properties.html#11716" class="Bound">z</a> <a id="11718" class="Symbol">→</a> <a id="11720" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11725" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11727" href="Cubical.Data.Bool.Properties.html#11716" class="Bound">z</a><a id="11728" class="Symbol">)</a> <a id="11730" class="Symbol">(</a><a id="11731" href="Cubical.Data.Bool.Properties.html#11581" class="Bound">decA</a> <a id="11736" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="11740" class="Symbol">)</a>

<a id="Bool≡"></a><a id="11743" href="Cubical.Data.Bool.Properties.html#11743" class="Function">Bool≡</a> <a id="11749" class="Symbol">:</a> <a id="11751" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="11756" class="Symbol">→</a> <a id="11758" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="11763" class="Symbol">→</a> <a id="11765" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="11770" href="Cubical.Data.Bool.Properties.html#11743" class="Function">Bool≡</a> <a id="11776" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11781" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11786" class="Symbol">=</a> <a id="11788" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="11793" href="Cubical.Data.Bool.Properties.html#11743" class="Function">Bool≡</a> <a id="11799" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11804" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11810" class="Symbol">=</a> <a id="11812" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="11818" href="Cubical.Data.Bool.Properties.html#11743" class="Function">Bool≡</a> <a id="11824" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11830" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11835" class="Symbol">=</a> <a id="11837" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="11843" href="Cubical.Data.Bool.Properties.html#11743" class="Function">Bool≡</a> <a id="11849" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11855" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="11861" class="Symbol">=</a> <a id="11863" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="Bool≡≃"></a><a id="11869" href="Cubical.Data.Bool.Properties.html#11869" class="Function">Bool≡≃</a> <a id="11876" class="Symbol">:</a> <a id="11878" class="Symbol">(</a><a id="11879" href="Cubical.Data.Bool.Properties.html#11879" class="Bound">a</a> <a id="11881" href="Cubical.Data.Bool.Properties.html#11881" class="Bound">b</a> <a id="11883" class="Symbol">:</a> <a id="11885" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="11889" class="Symbol">)</a> <a id="11891" class="Symbol">→</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Cubical.Data.Bool.Properties.html#11879" class="Bound">a</a> <a id="11896" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11898" href="Cubical.Data.Bool.Properties.html#11881" class="Bound">b</a><a id="11899" class="Symbol">)</a> <a id="11901" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11903" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11913" class="Symbol">(</a><a id="11914" href="Cubical.Data.Bool.Properties.html#11743" class="Function">Bool≡</a> <a id="11920" href="Cubical.Data.Bool.Properties.html#11879" class="Bound">a</a> <a id="11922" href="Cubical.Data.Bool.Properties.html#11881" class="Bound">b</a><a id="11923" class="Symbol">)</a>
<a id="11925" href="Cubical.Data.Bool.Properties.html#11869" class="Function">Bool≡≃</a> <a id="11932" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11937" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="11942" class="Symbol">=</a> <a id="11944" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="11958" class="Symbol">(</a><a id="11959" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="11975" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11980" class="Symbol">(</a><a id="11981" href="Cubical.Data.Bool.Properties.html#1750" class="Function">isSetBool</a> <a id="11991" class="Symbol">_</a> <a id="11993" class="Symbol">_))</a>
<a id="11997" href="Cubical.Data.Bool.Properties.html#11869" class="Function">Bool≡≃</a> <a id="12004" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="12009" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12015" class="Symbol">=</a> <a id="12017" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="12030" href="Cubical.Data.Bool.Properties.html#1813" class="Function">true≢false</a> <a id="12041" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a>
<a id="12051" href="Cubical.Data.Bool.Properties.html#11869" class="Function">Bool≡≃</a> <a id="12058" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12064" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="12069" class="Symbol">=</a> <a id="12071" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="12084" href="Cubical.Data.Bool.Properties.html#1900" class="Function">false≢true</a> <a id="12095" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a>
<a id="12105" href="Cubical.Data.Bool.Properties.html#11869" class="Function">Bool≡≃</a> <a id="12112" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12118" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12124" class="Symbol">=</a> <a id="12126" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="12140" class="Symbol">(</a><a id="12141" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="12157" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12162" class="Symbol">(</a><a id="12163" href="Cubical.Data.Bool.Properties.html#1750" class="Function">isSetBool</a> <a id="12173" class="Symbol">_</a> <a id="12175" class="Symbol">_))</a>
<a id="12179" class="Keyword">open</a> <a id="12184" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="12189" class="Comment">-- Bool is equivalent to bi-point type</a>

<a id="Iso-⊤⊎⊤-Bool"></a><a id="12229" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12242" class="Symbol">:</a> <a id="12244" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="12254" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12256" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="12260" class="Symbol">)</a> <a id="12262" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="12267" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12280" class="Symbol">.</a><a id="12281" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12285" class="Symbol">(</a><a id="12286" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12290" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12292" class="Symbol">)</a> <a id="12294" class="Symbol">=</a> <a id="12296" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="12301" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12314" class="Symbol">.</a><a id="12315" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12319" class="Symbol">(</a><a id="12320" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12324" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12326" class="Symbol">)</a> <a id="12328" class="Symbol">=</a> <a id="12330" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="12336" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12349" class="Symbol">.</a><a id="12350" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12354" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="12359" class="Symbol">=</a> <a id="12361" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12365" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="12368" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12381" class="Symbol">.</a><a id="12382" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12386" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12392" class="Symbol">=</a> <a id="12394" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12398" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="12401" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12414" class="Symbol">.</a><a id="12415" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12419" class="Symbol">(</a><a id="12420" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12424" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12426" class="Symbol">)</a> <a id="12428" class="Symbol">=</a> <a id="12430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12435" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12448" class="Symbol">.</a><a id="12449" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12453" class="Symbol">(</a><a id="12454" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12458" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12460" class="Symbol">)</a> <a id="12462" class="Symbol">=</a> <a id="12464" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12469" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12482" class="Symbol">.</a><a id="12483" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12487" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="12492" class="Symbol">=</a> <a id="12494" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12499" href="Cubical.Data.Bool.Properties.html#12229" class="Function">Iso-⊤⊎⊤-Bool</a> <a id="12512" class="Symbol">.</a><a id="12513" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12517" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12523" class="Symbol">=</a> <a id="12525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="separatedBool"></a><a id="12531" href="Cubical.Data.Bool.Properties.html#12531" class="Function">separatedBool</a> <a id="12545" class="Symbol">:</a> <a id="12547" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="12557" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="12562" href="Cubical.Data.Bool.Properties.html#12531" class="Function">separatedBool</a> <a id="12576" class="Symbol">=</a> <a id="12578" href="Cubical.Relation.Nullary.Properties.html#7420" class="Function">Discrete→Separated</a> <a id="12597" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a>


<a id="Bool→Bool→∙Bool"></a><a id="12603" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a> <a id="12619" class="Symbol">:</a> <a id="12621" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="12626" class="Symbol">→</a> <a id="12628" class="Symbol">(</a><a id="12629" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="12634" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12636" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="12640" class="Symbol">)</a> <a id="12642" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="12645" class="Symbol">(</a><a id="12646" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="12651" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12653" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="12657" class="Symbol">)</a>
<a id="12659" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a> <a id="12675" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12681" class="Symbol">=</a> <a id="12683" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="12690" class="Symbol">_</a>
<a id="12692" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a> <a id="12708" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="12713" class="Symbol">=</a> <a id="12715" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="12722" class="Symbol">_</a> <a id="12724" class="Symbol">_</a>

<a id="Iso-Bool→∙Bool-Bool"></a><a id="12727" href="Cubical.Data.Bool.Properties.html#12727" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12747" class="Symbol">:</a> <a id="12749" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12753" class="Symbol">((</a><a id="12755" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="12760" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12762" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="12766" class="Symbol">)</a> <a id="12768" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="12777" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12779" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="12783" class="Symbol">))</a> <a id="12786" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="12791" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12799" href="Cubical.Data.Bool.Properties.html#12727" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12819" href="Cubical.Data.Bool.Properties.html#12819" class="Bound">f</a> <a id="12821" class="Symbol">=</a> <a id="12823" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12827" href="Cubical.Data.Bool.Properties.html#12819" class="Bound">f</a> <a id="12829" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="12835" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12843" href="Cubical.Data.Bool.Properties.html#12727" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12863" class="Symbol">=</a> <a id="12865" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a>
<a id="12881" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12889" href="Cubical.Data.Bool.Properties.html#12727" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12909" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="12915" class="Symbol">=</a> <a id="12917" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12922" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12930" href="Cubical.Data.Bool.Properties.html#12727" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12950" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="12955" class="Symbol">=</a> <a id="12957" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12962" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12970" href="Cubical.Data.Bool.Properties.html#12727" class="Function">Iso-Bool→∙Bool-Bool</a> <a id="12990" href="Cubical.Data.Bool.Properties.html#12990" class="Bound">f</a> <a id="12992" class="Symbol">=</a> <a id="12994" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="13001" class="Symbol">(λ</a> <a id="13004" href="Cubical.Data.Bool.Properties.html#13004" class="Bound">_</a> <a id="13006" class="Symbol">→</a> <a id="13008" href="Cubical.Data.Bool.Properties.html#1750" class="Function">isSetBool</a> <a id="13018" class="Symbol">_</a> <a id="13020" class="Symbol">_)</a> <a id="13023" class="Symbol">(</a><a id="13024" href="Cubical.Data.Bool.Properties.html#13047" class="Function">help</a> <a id="13029" class="Symbol">_</a> <a id="13031" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13035" class="Symbol">)</a>
  <a id="13039" class="Keyword">where</a>
  <a id="13047" href="Cubical.Data.Bool.Properties.html#13047" class="Function">help</a> <a id="13052" class="Symbol">:</a> <a id="13054" class="Symbol">(</a><a id="13055" href="Cubical.Data.Bool.Properties.html#13055" class="Bound">x</a> <a id="13057" class="Symbol">:</a> <a id="13059" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="13063" class="Symbol">)</a> <a id="13065" class="Symbol">→</a> <a id="13067" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13071" href="Cubical.Data.Bool.Properties.html#12990" class="Bound">f</a> <a id="13073" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="13079" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13081" href="Cubical.Data.Bool.Properties.html#13055" class="Bound">x</a>
    <a id="13087" class="Symbol">→</a> <a id="13089" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a> <a id="13105" class="Symbol">(</a><a id="13106" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13110" href="Cubical.Data.Bool.Properties.html#12990" class="Bound">f</a> <a id="13112" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="13117" class="Symbol">)</a> <a id="13119" class="Symbol">.</a><a id="13120" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13124" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13126" href="Cubical.Data.Bool.Properties.html#12990" class="Bound">f</a> <a id="13128" class="Symbol">.</a><a id="13129" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="13135" href="Cubical.Data.Bool.Properties.html#13047" class="Function">help</a> <a id="13140" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="13146" href="Cubical.Data.Bool.Properties.html#13146" class="Bound">p</a> <a id="13148" class="Symbol">=</a> <a id="13150" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
    <a id="13161" class="Symbol">λ</a> <a id="13163" class="Symbol">{</a> <a id="13165" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="13171" class="Symbol">→</a> <a id="13173" class="Symbol">(λ</a> <a id="13176" href="Cubical.Data.Bool.Properties.html#13176" class="Bound">j</a> <a id="13178" class="Symbol">→</a> <a id="13180" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a> <a id="13196" class="Symbol">(</a><a id="13197" href="Cubical.Data.Bool.Properties.html#13146" class="Bound">p</a> <a id="13199" href="Cubical.Data.Bool.Properties.html#13176" class="Bound">j</a><a id="13200" class="Symbol">)</a> <a id="13202" class="Symbol">.</a><a id="13203" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13207" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="13212" class="Symbol">)</a> <a id="13214" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13216" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13220" href="Cubical.Data.Bool.Properties.html#13146" class="Bound">p</a>
      <a id="13228" class="Symbol">;</a> <a id="13230" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="13235" class="Symbol">→</a> <a id="13237" class="Symbol">(λ</a> <a id="13240" href="Cubical.Data.Bool.Properties.html#13240" class="Bound">j</a> <a id="13242" class="Symbol">→</a> <a id="13244" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a> <a id="13260" class="Symbol">(</a><a id="13261" href="Cubical.Data.Bool.Properties.html#13146" class="Bound">p</a> <a id="13263" href="Cubical.Data.Bool.Properties.html#13240" class="Bound">j</a><a id="13264" class="Symbol">)</a> <a id="13266" class="Symbol">.</a><a id="13267" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13271" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="13275" class="Symbol">)</a> <a id="13277" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13279" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13288" href="Cubical.Data.Bool.Properties.html#12990" class="Bound">f</a><a id="13289" class="Symbol">)}</a>
  <a id="13294" href="Cubical.Data.Bool.Properties.html#13047" class="Function">help</a> <a id="13299" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="13304" href="Cubical.Data.Bool.Properties.html#13304" class="Bound">p</a> <a id="13306" class="Symbol">=</a> <a id="13308" class="Symbol">(λ</a> <a id="13311" href="Cubical.Data.Bool.Properties.html#13311" class="Bound">j</a> <a id="13313" class="Symbol">→</a> <a id="13315" href="Cubical.Data.Bool.Properties.html#12603" class="Function">Bool→Bool→∙Bool</a> <a id="13331" class="Symbol">(</a><a id="13332" href="Cubical.Data.Bool.Properties.html#13304" class="Bound">p</a> <a id="13334" href="Cubical.Data.Bool.Properties.html#13311" class="Bound">j</a><a id="13335" class="Symbol">)</a> <a id="13337" class="Symbol">.</a><a id="13338" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13341" class="Symbol">)</a>
              <a id="13357" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13359" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="13366" class="Symbol">λ</a> <a id="13368" class="Symbol">{</a> <a id="13370" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="13376" class="Symbol">→</a> <a id="13378" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13382" href="Cubical.Data.Bool.Properties.html#13304" class="Bound">p</a> <a id="13384" class="Symbol">;</a> <a id="13386" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="13391" class="Symbol">→</a> <a id="13393" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13397" class="Symbol">(</a><a id="13398" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13402" href="Cubical.Data.Bool.Properties.html#12990" class="Bound">f</a><a id="13403" class="Symbol">)}</a>

<a id="ΣBool"></a><a id="13407" href="Cubical.Data.Bool.Properties.html#13407" class="Function">ΣBool</a> <a id="13413" class="Symbol">:</a> <a id="13415" class="Symbol">(</a><a id="13416" href="Cubical.Data.Bool.Properties.html#13416" class="Bound">b</a> <a id="13418" class="Symbol">:</a> <a id="13420" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="13424" class="Symbol">)</a> <a id="13426" class="Symbol">(</a><a id="13427" href="Cubical.Data.Bool.Properties.html#13427" class="Bound">c</a> <a id="13429" class="Symbol">:</a> <a id="13431" class="Symbol">(</a><a id="13432" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13442" href="Cubical.Data.Bool.Properties.html#13416" class="Bound">b</a><a id="13443" class="Symbol">)</a> <a id="13445" class="Symbol">→</a> <a id="13447" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="13451" class="Symbol">)</a> <a id="13453" class="Symbol">→</a> <a id="13455" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="13460" href="Cubical.Data.Bool.Properties.html#13407" class="Function">ΣBool</a> <a id="13466" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="13472" href="Cubical.Data.Bool.Properties.html#13472" class="Bound">c</a> <a id="13474" class="Symbol">=</a> <a id="13476" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="13482" href="Cubical.Data.Bool.Properties.html#13407" class="Function">ΣBool</a> <a id="13488" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="13493" href="Cubical.Data.Bool.Properties.html#13493" class="Bound">c</a> <a id="13495" class="Symbol">=</a> <a id="13497" href="Cubical.Data.Bool.Properties.html#13493" class="Bound">c</a> <a id="13499" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="ΣBoolΣIso"></a><a id="13503" href="Cubical.Data.Bool.Properties.html#13503" class="Function">ΣBoolΣIso</a> <a id="13513" class="Symbol">:</a> <a id="13515" class="Symbol">{</a><a id="13516" href="Cubical.Data.Bool.Properties.html#13516" class="Bound">b</a> <a id="13518" class="Symbol">:</a> <a id="13520" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="13524" class="Symbol">}</a> <a id="13526" class="Symbol">{</a><a id="13527" href="Cubical.Data.Bool.Properties.html#13527" class="Bound">c</a> <a id="13529" class="Symbol">:</a> <a id="13531" class="Symbol">(</a><a id="13532" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13542" href="Cubical.Data.Bool.Properties.html#13516" class="Bound">b</a><a id="13543" class="Symbol">)</a> <a id="13545" class="Symbol">→</a> <a id="13547" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="13551" class="Symbol">}</a> <a id="13553" class="Symbol">→</a>
  <a id="13557" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13561" class="Symbol">(</a><a id="13562" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13572" class="Symbol">(</a><a id="13573" href="Cubical.Data.Bool.Properties.html#13407" class="Function">ΣBool</a> <a id="13579" href="Cubical.Data.Bool.Properties.html#13516" class="Bound">b</a> <a id="13581" href="Cubical.Data.Bool.Properties.html#13527" class="Bound">c</a><a id="13582" class="Symbol">))</a> <a id="13585" class="Symbol">(</a><a id="13586" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13589" href="Cubical.Data.Bool.Properties.html#13589" class="Bound">z</a> <a id="13591" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13593" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13603" href="Cubical.Data.Bool.Properties.html#13516" class="Bound">b</a> <a id="13605" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13607" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13617" class="Symbol">(</a><a id="13618" href="Cubical.Data.Bool.Properties.html#13527" class="Bound">c</a> <a id="13620" href="Cubical.Data.Bool.Properties.html#13589" class="Bound">z</a><a id="13621" class="Symbol">))</a>

<a id="13625" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13633" class="Symbol">(</a><a id="13634" href="Cubical.Data.Bool.Properties.html#13503" class="Function">ΣBoolΣIso</a> <a id="13644" class="Symbol">{</a><a id="13645" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="13649" class="Symbol">})</a> <a id="13652" href="Cubical.Data.Bool.Properties.html#13652" class="Bound">x</a> <a id="13654" class="Symbol">=</a> <a id="13656" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="13659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13661" href="Cubical.Data.Bool.Properties.html#13652" class="Bound">x</a>
<a id="13663" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13671" class="Symbol">(</a><a id="13672" href="Cubical.Data.Bool.Properties.html#13503" class="Function">ΣBoolΣIso</a> <a id="13682" class="Symbol">{</a><a id="13683" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="13687" class="Symbol">})</a> <a id="13690" href="Cubical.Data.Bool.Properties.html#13690" class="Bound">x</a> <a id="13692" class="Symbol">=</a> <a id="13694" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13698" href="Cubical.Data.Bool.Properties.html#13690" class="Bound">x</a>
<a id="13700" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13708" class="Symbol">(</a><a id="13709" href="Cubical.Data.Bool.Properties.html#13503" class="Function">ΣBoolΣIso</a> <a id="13719" class="Symbol">{</a><a id="13720" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="13724" class="Symbol">})</a> <a id="13727" class="Symbol">_</a> <a id="13729" class="Symbol">=</a> <a id="13731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13736" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13744" class="Symbol">(</a><a id="13745" href="Cubical.Data.Bool.Properties.html#13503" class="Function">ΣBoolΣIso</a> <a id="13755" class="Symbol">{</a><a id="13756" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="13760" class="Symbol">})</a> <a id="13763" class="Symbol">_</a> <a id="13765" class="Symbol">=</a> <a id="13767" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ΣBool≃Σ"></a><a id="13773" href="Cubical.Data.Bool.Properties.html#13773" class="Function">ΣBool≃Σ</a> <a id="13781" class="Symbol">:</a> <a id="13783" class="Symbol">{</a><a id="13784" href="Cubical.Data.Bool.Properties.html#13784" class="Bound">b</a> <a id="13786" class="Symbol">:</a> <a id="13788" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="13792" class="Symbol">}</a> <a id="13794" class="Symbol">{</a><a id="13795" href="Cubical.Data.Bool.Properties.html#13795" class="Bound">c</a> <a id="13797" class="Symbol">:</a> <a id="13799" class="Symbol">(</a><a id="13800" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13810" href="Cubical.Data.Bool.Properties.html#13784" class="Bound">b</a><a id="13811" class="Symbol">)</a> <a id="13813" class="Symbol">→</a> <a id="13815" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="13819" class="Symbol">}</a> <a id="13821" class="Symbol">→</a>
  <a id="13825" class="Symbol">(</a><a id="13826" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13836" class="Symbol">(</a><a id="13837" href="Cubical.Data.Bool.Properties.html#13407" class="Function">ΣBool</a> <a id="13843" href="Cubical.Data.Bool.Properties.html#13784" class="Bound">b</a> <a id="13845" href="Cubical.Data.Bool.Properties.html#13795" class="Bound">c</a><a id="13846" class="Symbol">))</a> <a id="13849" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13851" class="Symbol">(</a><a id="13852" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13855" href="Cubical.Data.Bool.Properties.html#13855" class="Bound">z</a> <a id="13857" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13859" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13869" href="Cubical.Data.Bool.Properties.html#13784" class="Bound">b</a> <a id="13871" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13873" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="13883" class="Symbol">(</a><a id="13884" href="Cubical.Data.Bool.Properties.html#13795" class="Bound">c</a> <a id="13886" href="Cubical.Data.Bool.Properties.html#13855" class="Bound">z</a><a id="13887" class="Symbol">))</a>
<a id="13890" href="Cubical.Data.Bool.Properties.html#13773" class="Function">ΣBool≃Σ</a> <a id="13898" class="Symbol">=</a> <a id="13900" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13911" href="Cubical.Data.Bool.Properties.html#13503" class="Function">ΣBoolΣIso</a>

<a id="⊥≢Bool"></a><a id="13922" href="Cubical.Data.Bool.Properties.html#13922" class="Function">⊥≢Bool</a> <a id="13929" class="Symbol">:</a> <a id="13931" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13933" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="13935" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13937" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="13942" href="Cubical.Data.Bool.Properties.html#13922" class="Function">⊥≢Bool</a> <a id="13949" href="Cubical.Data.Bool.Properties.html#13949" class="Bound">⊥≡Bool</a> <a id="13956" class="Symbol">=</a> <a id="13958" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="13969" href="Cubical.Data.Bool.Properties.html#13949" class="Bound">⊥≡Bool</a> <a id="13976" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="⊥*≢Bool*"></a><a id="13982" href="Cubical.Data.Bool.Properties.html#13982" class="Function">⊥*≢Bool*</a> <a id="13991" class="Symbol">:</a> <a id="13993" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13995" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="13998" class="Symbol">{</a><a id="13999" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14000" class="Symbol">}</a> <a id="14002" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14004" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="14010" class="Symbol">{</a><a id="14011" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14012" class="Symbol">}</a>
<a id="14014" href="Cubical.Data.Bool.Properties.html#13982" class="Function">⊥*≢Bool*</a> <a id="14023" href="Cubical.Data.Bool.Properties.html#14023" class="Bound">⊥≡Bool</a> <a id="14030" class="Symbol">=</a> <a id="14032" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="14043" href="Cubical.Data.Bool.Properties.html#14023" class="Bound">⊥≡Bool</a> <a id="14050" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a> <a id="14056" class="Symbol">.</a><a id="14057" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a>

<a id="Bool≢⊥"></a><a id="14064" href="Cubical.Data.Bool.Properties.html#14064" class="Function">Bool≢⊥</a> <a id="14071" class="Symbol">:</a> <a id="14073" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14075" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="14080" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14082" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="14084" href="Cubical.Data.Bool.Properties.html#14064" class="Function">Bool≢⊥</a> <a id="14091" href="Cubical.Data.Bool.Properties.html#14091" class="Bound">Bool≡⊥</a> <a id="14098" class="Symbol">=</a> <a id="14100" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14110" href="Cubical.Data.Bool.Properties.html#14091" class="Bound">Bool≡⊥</a> <a id="14117" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>

<a id="Bool*≢⊥*"></a><a id="14123" href="Cubical.Data.Bool.Properties.html#14123" class="Function">Bool*≢⊥*</a> <a id="14132" class="Symbol">:</a> <a id="14134" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14136" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="14142" class="Symbol">{</a><a id="14143" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14144" class="Symbol">}</a> <a id="14146" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14148" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="14151" class="Symbol">{</a><a id="14152" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14153" class="Symbol">}</a>
<a id="14155" href="Cubical.Data.Bool.Properties.html#14123" class="Function">Bool*≢⊥*</a> <a id="14164" href="Cubical.Data.Bool.Properties.html#14164" class="Bound">Bool≡⊥</a> <a id="14171" class="Symbol">=</a> <a id="14173" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14183" href="Cubical.Data.Bool.Properties.html#14164" class="Bound">Bool≡⊥</a> <a id="14190" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a> <a id="14196" class="Symbol">.</a><a id="14197" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a>

<a id="Unit≢Bool"></a><a id="14204" href="Cubical.Data.Bool.Properties.html#14204" class="Function">Unit≢Bool</a> <a id="14214" class="Symbol">:</a> <a id="14216" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14218" class="Symbol">(</a><a id="14219" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="14224" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14226" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="14230" class="Symbol">)</a>
<a id="14232" href="Cubical.Data.Bool.Properties.html#14204" class="Function">Unit≢Bool</a> <a id="14242" href="Cubical.Data.Bool.Properties.html#14242" class="Bound">p</a> <a id="14244" class="Symbol">=</a> <a id="14246" href="Cubical.Data.Bool.Properties.html#1900" class="Function">false≢true</a> <a id="14257" class="Symbol">(</a><a id="14258" href="Cubical.Foundations.HLevels.html#6128" class="Function">≡-from-isProp→isProp</a> <a id="14279" href="Cubical.Data.Bool.Properties.html#14242" class="Bound">p</a> <a id="14281" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a> <a id="14292" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="14298" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="14302" class="Symbol">)</a>

<a id="Bool≢Unit"></a><a id="14305" href="Cubical.Data.Bool.Properties.html#14305" class="Function">Bool≢Unit</a> <a id="14315" class="Symbol">:</a> <a id="14317" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14319" class="Symbol">(</a><a id="14320" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="14325" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14327" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="14331" class="Symbol">)</a>
<a id="14333" href="Cubical.Data.Bool.Properties.html#14305" class="Function">Bool≢Unit</a> <a id="14343" href="Cubical.Data.Bool.Properties.html#14343" class="Bound">p</a> <a id="14345" class="Symbol">=</a> <a id="14347" href="Cubical.Data.Bool.Properties.html#1900" class="Function">false≢true</a> <a id="14358" class="Symbol">(</a><a id="14359" href="Cubical.Foundations.HLevels.html#5993" class="Function">≡-to-isProp→isProp</a> <a id="14378" href="Cubical.Data.Bool.Properties.html#14343" class="Bound">p</a> <a id="14380" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a> <a id="14391" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="14397" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="14401" class="Symbol">)</a>

<a id="Unit*≢Bool*"></a><a id="14404" href="Cubical.Data.Bool.Properties.html#14404" class="Function">Unit*≢Bool*</a> <a id="14416" class="Symbol">:</a> <a id="14418" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14420" class="Symbol">(</a><a id="14421" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="14427" class="Symbol">{</a><a id="14428" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14429" class="Symbol">}</a> <a id="14431" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14433" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="14439" class="Symbol">{</a><a id="14440" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14441" class="Symbol">})</a>
<a id="14444" href="Cubical.Data.Bool.Properties.html#14404" class="Function">Unit*≢Bool*</a> <a id="14456" href="Cubical.Data.Bool.Properties.html#14456" class="Bound">p</a> <a id="14458" class="Symbol">=</a> <a id="14460" href="Cubical.Data.Bool.Properties.html#2097" class="Function">false*≢true*</a> <a id="14473" class="Symbol">(</a><a id="14474" href="Cubical.Foundations.HLevels.html#6128" class="Function">≡-from-isProp→isProp</a> <a id="14495" href="Cubical.Data.Bool.Properties.html#14456" class="Bound">p</a> <a id="14497" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a> <a id="14509" href="Cubical.Data.Bool.Base.html#2310" class="Function">false*</a> <a id="14516" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a><a id="14521" class="Symbol">)</a>

<a id="Bool*≢Unit*"></a><a id="14524" href="Cubical.Data.Bool.Properties.html#14524" class="Function">Bool*≢Unit*</a> <a id="14536" class="Symbol">:</a> <a id="14538" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14540" class="Symbol">(</a><a id="14541" href="Cubical.Data.Bool.Base.html#2225" class="Function">Bool*</a> <a id="14547" class="Symbol">{</a><a id="14548" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14549" class="Symbol">}</a> <a id="14551" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14553" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="14559" class="Symbol">{</a><a id="14560" href="Cubical.Data.Bool.Properties.html#835" class="Generalizable">ℓ</a><a id="14561" class="Symbol">})</a>
<a id="14564" href="Cubical.Data.Bool.Properties.html#14524" class="Function">Bool*≢Unit*</a> <a id="14576" href="Cubical.Data.Bool.Properties.html#14576" class="Bound">p</a> <a id="14578" class="Symbol">=</a> <a id="14580" href="Cubical.Data.Bool.Properties.html#2097" class="Function">false*≢true*</a> <a id="14593" class="Symbol">(</a><a id="14594" href="Cubical.Foundations.HLevels.html#5993" class="Function">≡-to-isProp→isProp</a> <a id="14613" href="Cubical.Data.Bool.Properties.html#14576" class="Bound">p</a> <a id="14615" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a> <a id="14627" href="Cubical.Data.Bool.Base.html#2310" class="Function">false*</a> <a id="14634" href="Cubical.Data.Bool.Base.html#2273" class="Function">true*</a><a id="14639" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="68" class="Keyword">public</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Data.Bool.Properties.html" class="Module">Cubical.Data.Bool.Properties</a> <a id="117" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Empty.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">private</a>
  <a id="90" class="Keyword">variable</a>
    <a id="103" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a> <a id="105" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a> <a id="108" class="Symbol">:</a> <a id="110" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="117" class="Keyword">data</a> <a id="⊥"></a><a id="122" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="124" class="Symbol">:</a> <a id="126" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="132" class="Keyword">where</a>

<a id="⊥*"></a><a id="139" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="142" class="Symbol">:</a> <a id="144" class="Symbol">∀</a> <a id="146" class="Symbol">{</a><a id="147" href="Cubical.Data.Empty.Base.html#147" class="Bound">ℓ</a><a id="148" class="Symbol">}</a> <a id="150" class="Symbol">→</a> <a id="152" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="157" href="Cubical.Data.Empty.Base.html#147" class="Bound">ℓ</a>
<a id="159" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="162" class="Symbol">=</a> <a id="164" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="169" class="Symbol">_</a> <a id="171" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="rec"></a><a id="174" href="Cubical.Data.Empty.Base.html#174" class="Function">rec</a> <a id="178" class="Symbol">:</a> <a id="180" class="Symbol">{</a><a id="181" href="Cubical.Data.Empty.Base.html#181" class="Bound">A</a> <a id="183" class="Symbol">:</a> <a id="185" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="190" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="191" class="Symbol">}</a> <a id="193" class="Symbol">→</a> <a id="195" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="197" class="Symbol">→</a> <a id="199" href="Cubical.Data.Empty.Base.html#181" class="Bound">A</a>
<a id="201" href="Cubical.Data.Empty.Base.html#174" class="Function">rec</a> <a id="205" class="Symbol">()</a>

<a id="rec*"></a><a id="209" href="Cubical.Data.Empty.Base.html#209" class="Function">rec*</a> <a id="214" class="Symbol">:</a> <a id="216" class="Symbol">{</a><a id="217" href="Cubical.Data.Empty.Base.html#217" class="Bound">A</a> <a id="219" class="Symbol">:</a> <a id="221" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="226" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="227" class="Symbol">}</a> <a id="229" class="Symbol">→</a> <a id="231" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="234" class="Symbol">{</a><a id="235" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="237" class="Symbol">}</a> <a id="239" class="Symbol">→</a> <a id="241" href="Cubical.Data.Empty.Base.html#217" class="Bound">A</a>
<a id="243" href="Cubical.Data.Empty.Base.html#209" class="Function">rec*</a> <a id="248" class="Symbol">()</a>

<a id="elim"></a><a id="252" href="Cubical.Data.Empty.Base.html#252" class="Function">elim</a> <a id="257" class="Symbol">:</a> <a id="259" class="Symbol">{</a><a id="260" href="Cubical.Data.Empty.Base.html#260" class="Bound">A</a> <a id="262" class="Symbol">:</a> <a id="264" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="266" class="Symbol">→</a> <a id="268" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="273" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="274" class="Symbol">}</a> <a id="276" class="Symbol">→</a> <a id="278" class="Symbol">(</a><a id="279" href="Cubical.Data.Empty.Base.html#279" class="Bound">x</a> <a id="281" class="Symbol">:</a> <a id="283" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="284" class="Symbol">)</a> <a id="286" class="Symbol">→</a> <a id="288" href="Cubical.Data.Empty.Base.html#260" class="Bound">A</a> <a id="290" href="Cubical.Data.Empty.Base.html#279" class="Bound">x</a>
<a id="292" href="Cubical.Data.Empty.Base.html#252" class="Function">elim</a> <a id="297" class="Symbol">()</a>

<a id="elim*"></a><a id="301" href="Cubical.Data.Empty.Base.html#301" class="Function">elim*</a> <a id="307" class="Symbol">:</a> <a id="309" class="Symbol">{</a><a id="310" href="Cubical.Data.Empty.Base.html#310" class="Bound">A</a> <a id="312" class="Symbol">:</a> <a id="314" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="317" class="Symbol">{</a><a id="318" href="Cubical.Data.Empty.Base.html#105" class="Generalizable">ℓ&#39;</a><a id="320" class="Symbol">}</a> <a id="322" class="Symbol">→</a> <a id="324" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="329" href="Cubical.Data.Empty.Base.html#103" class="Generalizable">ℓ</a><a id="330" class="Symbol">}</a> <a id="332" class="Symbol">→</a> <a id="334" class="Symbol">(</a><a id="335" href="Cubical.Data.Empty.Base.html#335" class="Bound">x</a> <a id="337" class="Symbol">:</a> <a id="339" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a><a id="341" class="Symbol">)</a> <a id="343" class="Symbol">→</a> <a id="345" href="Cubical.Data.Empty.Base.html#310" class="Bound">A</a> <a id="347" href="Cubical.Data.Empty.Base.html#335" class="Bound">x</a>
<a id="349" href="Cubical.Data.Empty.Base.html#301" class="Function">elim*</a> <a id="355" class="Symbol">()</a>
</pre></body></html>

==> anc/html/Cubical.Data.Empty.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a>

<a id="isProp⊥"></a><a id="205" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="213" class="Symbol">:</a> <a id="215" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="222" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="224" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="232" class="Symbol">()</a>

<a id="isProp⊥*"></a><a id="236" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a> <a id="245" class="Symbol">:</a> <a id="247" class="Symbol">∀</a> <a id="249" class="Symbol">{</a><a id="250" href="Cubical.Data.Empty.Properties.html#250" class="Bound">ℓ</a><a id="251" class="Symbol">}</a> <a id="253" class="Symbol">→</a> <a id="255" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="262" class="Symbol">(</a><a id="263" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="266" class="Symbol">{</a><a id="267" href="Cubical.Data.Empty.Properties.html#250" class="Bound">ℓ</a><a id="268" class="Symbol">})</a>
<a id="271" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a> <a id="280" class="Symbol">_</a> <a id="282" class="Symbol">()</a>

<a id="isContr⊥→A"></a><a id="286" href="Cubical.Data.Empty.Properties.html#286" class="Function">isContr⊥→A</a> <a id="297" class="Symbol">:</a> <a id="299" class="Symbol">∀</a> <a id="301" class="Symbol">{</a><a id="302" href="Cubical.Data.Empty.Properties.html#302" class="Bound">ℓ</a><a id="303" class="Symbol">}</a> <a id="305" class="Symbol">{</a><a id="306" href="Cubical.Data.Empty.Properties.html#306" class="Bound">A</a> <a id="308" class="Symbol">:</a> <a id="310" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="315" href="Cubical.Data.Empty.Properties.html#302" class="Bound">ℓ</a><a id="316" class="Symbol">}</a> <a id="318" class="Symbol">→</a> <a id="320" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="331" class="Symbol">→</a> <a id="333" href="Cubical.Data.Empty.Properties.html#306" class="Bound">A</a><a id="334" class="Symbol">)</a>
<a id="336" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="340" href="Cubical.Data.Empty.Properties.html#286" class="Function">isContr⊥→A</a> <a id="351" class="Symbol">()</a>
<a id="354" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="358" href="Cubical.Data.Empty.Properties.html#286" class="Function">isContr⊥→A</a> <a id="369" href="Cubical.Data.Empty.Properties.html#369" class="Bound">f</a> <a id="371" href="Cubical.Data.Empty.Properties.html#371" class="Bound">i</a> <a id="373" class="Symbol">()</a>

<a id="isContrΠ⊥"></a><a id="377" href="Cubical.Data.Empty.Properties.html#377" class="Function">isContrΠ⊥</a> <a id="387" class="Symbol">:</a> <a id="389" class="Symbol">∀</a> <a id="391" class="Symbol">{</a><a id="392" href="Cubical.Data.Empty.Properties.html#392" class="Bound">ℓ</a><a id="393" class="Symbol">}</a> <a id="395" class="Symbol">{</a><a id="396" href="Cubical.Data.Empty.Properties.html#396" class="Bound">A</a> <a id="398" class="Symbol">:</a> <a id="400" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="402" class="Symbol">→</a> <a id="404" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="409" href="Cubical.Data.Empty.Properties.html#392" class="Bound">ℓ</a><a id="410" class="Symbol">}</a> <a id="412" class="Symbol">→</a> <a id="414" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="422" class="Symbol">((</a><a id="424" href="Cubical.Data.Empty.Properties.html#424" class="Bound">x</a> <a id="426" class="Symbol">:</a> <a id="428" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="429" class="Symbol">)</a> <a id="431" class="Symbol">→</a> <a id="433" href="Cubical.Data.Empty.Properties.html#396" class="Bound">A</a> <a id="435" href="Cubical.Data.Empty.Properties.html#424" class="Bound">x</a><a id="436" class="Symbol">)</a>
<a id="438" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="442" href="Cubical.Data.Empty.Properties.html#377" class="Function">isContrΠ⊥</a> <a id="452" class="Symbol">()</a>
<a id="455" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="459" href="Cubical.Data.Empty.Properties.html#377" class="Function">isContrΠ⊥</a> <a id="469" href="Cubical.Data.Empty.Properties.html#469" class="Bound">f</a> <a id="471" href="Cubical.Data.Empty.Properties.html#471" class="Bound">i</a> <a id="473" class="Symbol">()</a>

<a id="isContrΠ⊥*"></a><a id="477" href="Cubical.Data.Empty.Properties.html#477" class="Function">isContrΠ⊥*</a> <a id="488" class="Symbol">:</a> <a id="490" class="Symbol">∀</a> <a id="492" class="Symbol">{</a><a id="493" href="Cubical.Data.Empty.Properties.html#493" class="Bound">ℓ</a> <a id="495" href="Cubical.Data.Empty.Properties.html#495" class="Bound">ℓ&#39;</a><a id="497" class="Symbol">}</a> <a id="499" class="Symbol">{</a><a id="500" href="Cubical.Data.Empty.Properties.html#500" class="Bound">A</a> <a id="502" class="Symbol">:</a> <a id="504" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="507" class="Symbol">{</a><a id="508" href="Cubical.Data.Empty.Properties.html#493" class="Bound">ℓ</a><a id="509" class="Symbol">}</a> <a id="511" class="Symbol">→</a> <a id="513" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="518" href="Cubical.Data.Empty.Properties.html#495" class="Bound">ℓ&#39;</a><a id="520" class="Symbol">}</a> <a id="522" class="Symbol">→</a> <a id="524" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="532" class="Symbol">((</a><a id="534" href="Cubical.Data.Empty.Properties.html#534" class="Bound">x</a> <a id="536" class="Symbol">:</a> <a id="538" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a><a id="540" class="Symbol">)</a> <a id="542" class="Symbol">→</a> <a id="544" href="Cubical.Data.Empty.Properties.html#500" class="Bound">A</a> <a id="546" href="Cubical.Data.Empty.Properties.html#534" class="Bound">x</a><a id="547" class="Symbol">)</a>
<a id="549" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="553" href="Cubical.Data.Empty.Properties.html#477" class="Function">isContrΠ⊥*</a> <a id="564" class="Symbol">()</a>
<a id="567" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="571" href="Cubical.Data.Empty.Properties.html#477" class="Function">isContrΠ⊥*</a> <a id="582" href="Cubical.Data.Empty.Properties.html#582" class="Bound">f</a> <a id="584" href="Cubical.Data.Empty.Properties.html#584" class="Bound">i</a> <a id="586" class="Symbol">()</a>

<a id="uninhabEquiv"></a><a id="590" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="603" class="Symbol">:</a> <a id="605" class="Symbol">∀</a> <a id="607" class="Symbol">{</a><a id="608" href="Cubical.Data.Empty.Properties.html#608" class="Bound">ℓ</a> <a id="610" href="Cubical.Data.Empty.Properties.html#610" class="Bound">ℓ&#39;</a><a id="612" class="Symbol">}</a> <a id="614" class="Symbol">{</a><a id="615" href="Cubical.Data.Empty.Properties.html#615" class="Bound">A</a> <a id="617" class="Symbol">:</a> <a id="619" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="624" href="Cubical.Data.Empty.Properties.html#608" class="Bound">ℓ</a><a id="625" class="Symbol">}</a> <a id="627" class="Symbol">{</a><a id="628" href="Cubical.Data.Empty.Properties.html#628" class="Bound">B</a> <a id="630" class="Symbol">:</a> <a id="632" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="637" href="Cubical.Data.Empty.Properties.html#610" class="Bound">ℓ&#39;</a><a id="639" class="Symbol">}</a>
  <a id="643" class="Symbol">→</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.Empty.Properties.html#615" class="Bound">A</a> <a id="648" class="Symbol">→</a> <a id="650" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="651" class="Symbol">)</a> <a id="653" class="Symbol">→</a> <a id="655" class="Symbol">(</a><a id="656" href="Cubical.Data.Empty.Properties.html#628" class="Bound">B</a> <a id="658" class="Symbol">→</a> <a id="660" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="661" class="Symbol">)</a> <a id="663" class="Symbol">→</a> <a id="665" href="Cubical.Data.Empty.Properties.html#615" class="Bound">A</a> <a id="667" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="669" href="Cubical.Data.Empty.Properties.html#628" class="Bound">B</a>
<a id="671" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="684" href="Cubical.Data.Empty.Properties.html#684" class="Bound">¬a</a> <a id="687" href="Cubical.Data.Empty.Properties.html#687" class="Bound">¬b</a> <a id="690" class="Symbol">=</a> <a id="692" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="703" href="Cubical.Data.Empty.Properties.html#729" class="Function">isom</a>
  <a id="710" class="Keyword">where</a>
  <a id="718" class="Keyword">open</a> <a id="723" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="729" href="Cubical.Data.Empty.Properties.html#729" class="Function">isom</a> <a id="734" class="Symbol">:</a> <a id="736" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="740" class="Symbol">_</a> <a id="742" class="Symbol">_</a>
  <a id="746" href="Cubical.Data.Empty.Properties.html#729" class="Function">isom</a> <a id="751" class="Symbol">.</a><a id="752" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="756" href="Cubical.Data.Empty.Properties.html#756" class="Bound">a</a> <a id="758" class="Symbol">=</a> <a id="760" href="Cubical.Data.Empty.Base.html#174" class="Function">rec</a> <a id="764" class="Symbol">(</a><a id="765" href="Cubical.Data.Empty.Properties.html#684" class="Bound">¬a</a> <a id="768" href="Cubical.Data.Empty.Properties.html#756" class="Bound">a</a><a id="769" class="Symbol">)</a>
  <a id="773" href="Cubical.Data.Empty.Properties.html#729" class="Function">isom</a> <a id="778" class="Symbol">.</a><a id="779" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="783" href="Cubical.Data.Empty.Properties.html#783" class="Bound">b</a> <a id="785" class="Symbol">=</a> <a id="787" href="Cubical.Data.Empty.Base.html#174" class="Function">rec</a> <a id="791" class="Symbol">(</a><a id="792" href="Cubical.Data.Empty.Properties.html#687" class="Bound">¬b</a> <a id="795" href="Cubical.Data.Empty.Properties.html#783" class="Bound">b</a><a id="796" class="Symbol">)</a>
  <a id="800" href="Cubical.Data.Empty.Properties.html#729" class="Function">isom</a> <a id="805" class="Symbol">.</a><a id="806" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="810" href="Cubical.Data.Empty.Properties.html#810" class="Bound">b</a> <a id="812" class="Symbol">=</a> <a id="814" href="Cubical.Data.Empty.Base.html#174" class="Function">rec</a> <a id="818" class="Symbol">(</a><a id="819" href="Cubical.Data.Empty.Properties.html#687" class="Bound">¬b</a> <a id="822" href="Cubical.Data.Empty.Properties.html#810" class="Bound">b</a><a id="823" class="Symbol">)</a>
  <a id="827" href="Cubical.Data.Empty.Properties.html#729" class="Function">isom</a> <a id="832" class="Symbol">.</a><a id="833" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="837" href="Cubical.Data.Empty.Properties.html#837" class="Bound">a</a> <a id="839" class="Symbol">=</a> <a id="841" href="Cubical.Data.Empty.Base.html#174" class="Function">rec</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Data.Empty.Properties.html#684" class="Bound">¬a</a> <a id="849" href="Cubical.Data.Empty.Properties.html#837" class="Bound">a</a><a id="850" class="Symbol">)</a>

<a id="uninhabEquiv⊥"></a><a id="853" href="Cubical.Data.Empty.Properties.html#853" class="Function">uninhabEquiv⊥</a> <a id="867" class="Symbol">:</a> <a id="869" class="Symbol">∀</a> <a id="871" class="Symbol">{</a><a id="872" href="Cubical.Data.Empty.Properties.html#872" class="Bound">ℓ</a><a id="873" class="Symbol">}</a> <a id="875" class="Symbol">{</a><a id="876" href="Cubical.Data.Empty.Properties.html#876" class="Bound">A</a> <a id="878" class="Symbol">:</a> <a id="880" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="885" href="Cubical.Data.Empty.Properties.html#872" class="Bound">ℓ</a><a id="886" class="Symbol">}</a>
  <a id="890" class="Symbol">→</a> <a id="892" class="Symbol">(</a><a id="893" href="Cubical.Data.Empty.Properties.html#876" class="Bound">A</a> <a id="895" class="Symbol">→</a> <a id="897" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="898" class="Symbol">)</a> <a id="900" class="Symbol">→</a> <a id="902" href="Cubical.Data.Empty.Properties.html#876" class="Bound">A</a> <a id="904" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="906" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="908" href="Cubical.Data.Empty.Properties.html#853" class="Function">uninhabEquiv⊥</a> <a id="922" href="Cubical.Data.Empty.Properties.html#922" class="Bound">¬a</a> <a id="925" class="Symbol">=</a> <a id="927" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="940" href="Cubical.Data.Empty.Properties.html#922" class="Bound">¬a</a> <a id="943" class="Symbol">(λ</a> <a id="946" class="Symbol">())</a>

<a id="uninhabEquiv⊥*"></a><a id="951" href="Cubical.Data.Empty.Properties.html#951" class="Function">uninhabEquiv⊥*</a> <a id="966" class="Symbol">:</a> <a id="968" class="Symbol">∀</a> <a id="970" class="Symbol">{</a><a id="971" href="Cubical.Data.Empty.Properties.html#971" class="Bound">ℓ</a> <a id="973" href="Cubical.Data.Empty.Properties.html#973" class="Bound">ℓ&#39;</a><a id="975" class="Symbol">}</a> <a id="977" class="Symbol">{</a><a id="978" href="Cubical.Data.Empty.Properties.html#978" class="Bound">A</a> <a id="980" class="Symbol">:</a> <a id="982" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="987" href="Cubical.Data.Empty.Properties.html#971" class="Bound">ℓ</a><a id="988" class="Symbol">}</a>
  <a id="992" class="Symbol">→</a> <a id="994" class="Symbol">(</a><a id="995" href="Cubical.Data.Empty.Properties.html#978" class="Bound">A</a> <a id="997" class="Symbol">→</a> <a id="999" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1000" class="Symbol">)</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Cubical.Data.Empty.Properties.html#978" class="Bound">A</a> <a id="1006" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1008" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="1011" class="Symbol">{</a><a id="1012" href="Cubical.Data.Empty.Properties.html#973" class="Bound">ℓ&#39;</a><a id="1014" class="Symbol">}</a>
<a id="1016" href="Cubical.Data.Empty.Properties.html#951" class="Function">uninhabEquiv⊥*</a> <a id="1031" href="Cubical.Data.Empty.Properties.html#1031" class="Bound">¬a</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="1049" href="Cubical.Data.Empty.Properties.html#1031" class="Bound">¬a</a> <a id="1052" class="Symbol">(λ</a> <a id="1055" class="Symbol">())</a>
</pre></body></html>

==> anc/html/Cubical.Data.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="70" class="Keyword">public</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Data.Empty.Properties.html" class="Module">Cubical.Data.Empty.Properties</a> <a id="119" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Fin.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="158" class="Keyword">open</a> <a id="163" class="Keyword">import</a> <a id="170" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="225" class="Symbol">as</a> <a id="228" class="Module">⊥</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="259" class="Keyword">using</a> <a id="265" class="Symbol">(</a><a id="266" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="268" class="Symbol">;</a> <a id="270" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="275" class="Symbol">;</a> <a id="277" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="281" class="Symbol">;</a> <a id="283" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a> <a id="287" class="Symbol">;</a> <a id="289" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="295" class="Symbol">;</a> <a id="297" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="299" class="Symbol">)</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="441" class="Keyword">using</a> <a id="447" class="Symbol">(</a><a id="448" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="451" class="Symbol">;</a> <a id="453" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">_⊎?_</a><a id="457" class="Symbol">;</a> <a id="459" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="462" class="Symbol">;</a> <a id="464" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="467" class="Symbol">)</a>

<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="508" class="Comment">-- Finite types.</a>
<a id="525" class="Comment">--</a>
<a id="528" class="Comment">-- Currently it is most convenient to define these as a subtype of the</a>
<a id="599" class="Comment">-- natural numbers, because indexed inductive definitions don&#39;t behave</a>
<a id="670" class="Comment">-- well with cubical Agda. This definition also has some more general</a>
<a id="740" class="Comment">-- attractive properties, of course, such as easy conversion back to</a>
<a id="809" class="Comment">-- ℕ.</a>
<a id="Fin"></a><a id="815" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="823" class="Symbol">→</a> <a id="825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="831" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="835" href="Cubical.Data.Fin.Base.html#835" class="Bound">n</a> <a id="837" class="Symbol">=</a> <a id="839" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="842" href="Cubical.Data.Fin.Base.html#842" class="Bound">m</a> <a id="844" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="846" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="848" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="850" class="Symbol">(</a><a id="851" href="Cubical.Data.Fin.Base.html#842" class="Bound">m</a> <a id="853" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="856" href="Cubical.Data.Fin.Base.html#835" class="Bound">n</a><a id="857" class="Symbol">)</a>

<a id="860" class="Keyword">private</a>
  <a id="870" class="Keyword">variable</a>
    <a id="883" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a> <a id="885" class="Symbol">:</a> <a id="887" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="897" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a> <a id="899" class="Symbol">:</a> <a id="901" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="fzero"></a><a id="904" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="910" class="Symbol">:</a> <a id="912" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="916" class="Symbol">(</a><a id="917" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="921" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a><a id="922" class="Symbol">)</a>
<a id="924" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="930" class="Symbol">=</a> <a id="932" class="Symbol">(</a><a id="933" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="938" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="940" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="942" class="Symbol">)</a>

<a id="fone"></a><a id="945" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="950" class="Symbol">:</a> <a id="952" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="956" class="Symbol">(</a><a id="957" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="961" class="Symbol">(</a><a id="962" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="966" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a><a id="967" class="Symbol">))</a>
<a id="970" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="975" class="Symbol">=</a> <a id="977" class="Symbol">(</a><a id="978" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="982" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="987" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="989" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="991" class="Symbol">)</a>

<a id="fzero≠fone"></a><a id="994" href="Cubical.Data.Fin.Base.html#994" class="Function">fzero≠fone</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1009" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="1015" class="Symbol">{</a><a id="1016" class="Argument">k</a> <a id="1018" class="Symbol">=</a> <a id="1020" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1024" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a><a id="1025" class="Symbol">}</a> <a id="1027" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1029" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a>
<a id="1034" href="Cubical.Data.Fin.Base.html#994" class="Function">fzero≠fone</a> <a id="1045" href="Cubical.Data.Fin.Base.html#1045" class="Bound">p</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1061" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1065" href="Cubical.Data.Fin.Base.html#1045" class="Bound">p</a><a id="1066" class="Symbol">)</a>

<a id="1069" class="Comment">-- It is easy, using this representation, to take the successor of a</a>
<a id="1138" class="Comment">-- number as a number in the next largest finite type.</a>
<a id="fsuc"></a><a id="1193" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1204" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1217" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a><a id="1218" class="Symbol">)</a>
<a id="1220" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Data.Fin.Base.html#1226" class="Bound">k</a> <a id="1228" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1230" href="Cubical.Data.Fin.Base.html#1230" class="Bound">l</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">=</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1240" href="Cubical.Data.Fin.Base.html#1226" class="Bound">k</a> <a id="1242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1244" href="Cubical.Data.Fin.Base.html#1230" class="Bound">l</a><a id="1245" class="Symbol">)</a>

<a id="finj"></a><a id="1248" href="Cubical.Data.Fin.Base.html#1248" class="Function">finj</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Cubical.Data.Fin.Base.html#1256" class="Bound">k</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1269" href="Cubical.Data.Fin.Base.html#1256" class="Bound">k</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1282" href="Cubical.Data.Fin.Base.html#1256" class="Bound">k</a><a id="1283" class="Symbol">)</a>
<a id="1285" href="Cubical.Data.Fin.Base.html#1248" class="Function">finj</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Cubical.Data.Fin.Base.html#1291" class="Bound">m</a> <a id="1293" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1295" href="Cubical.Data.Fin.Base.html#1295" class="Bound">l</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">=</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Data.Fin.Base.html#1291" class="Bound">m</a> <a id="1303" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1305" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="1318" class="Symbol">{</a><a id="1319" class="Argument">n</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Cubical.Data.Fin.Base.html#1291" class="Bound">m</a><a id="1324" class="Symbol">}</a> <a id="1326" href="Cubical.Data.Fin.Base.html#1295" class="Bound">l</a><a id="1327" class="Symbol">)</a>

<a id="1330" class="Comment">-- predecessors too</a>
<a id="predFin"></a><a id="1350" href="Cubical.Data.Fin.Base.html#1350" class="Function">predFin</a> <a id="1358" class="Symbol">:</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Cubical.Data.Fin.Base.html#1361" class="Bound">m</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1384" href="Cubical.Data.Fin.Base.html#1361" class="Bound">m</a><a id="1385" class="Symbol">))</a> <a id="1388" class="Symbol">→</a> <a id="1390" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1399" href="Cubical.Data.Fin.Base.html#1361" class="Bound">m</a><a id="1400" class="Symbol">)</a>
<a id="1402" href="Cubical.Data.Fin.Base.html#1350" class="Function">predFin</a> <a id="1410" href="Cubical.Data.Fin.Base.html#1410" class="Bound">m</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1418" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1420" href="Cubical.Data.Fin.Base.html#1420" class="Bound">w</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="1431" href="Cubical.Data.Fin.Base.html#1350" class="Function">predFin</a> <a id="1439" href="Cubical.Data.Fin.Base.html#1439" class="Bound">m</a> <a id="1441" class="Symbol">(</a><a id="1442" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1446" href="Cubical.Data.Fin.Base.html#1446" class="Bound">n</a> <a id="1448" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1450" href="Cubical.Data.Fin.Base.html#1450" class="Bound">w</a><a id="1451" class="Symbol">)</a> <a id="1453" class="Symbol">=</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Cubical.Data.Fin.Base.html#1446" class="Bound">n</a> <a id="1458" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1460" href="Cubical.Data.Fin.Base.html#1450" class="Bound">w</a><a id="1461" class="Symbol">)</a>

<a id="1464" class="Comment">-- Conversion back to ℕ is trivial...</a>
<a id="toℕ"></a><a id="1502" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="1506" class="Symbol">:</a> <a id="1508" class="Symbol">{</a><a id="1509" href="Cubical.Data.Fin.Base.html#1509" class="Bound">k</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1514" class="Symbol">}</a> <a id="1516" class="Symbol">→</a> <a id="1518" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1522" href="Cubical.Data.Fin.Base.html#1509" class="Bound">k</a> <a id="1524" class="Symbol">→</a> <a id="1526" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="1528" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="1539" class="Comment">-- ... and injective.</a>
<a id="toℕ-injective"></a><a id="1561" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">{</a><a id="1578" href="Cubical.Data.Fin.Base.html#1578" class="Bound">k</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1583" class="Symbol">}</a> <a id="1585" class="Symbol">{</a><a id="1586" href="Cubical.Data.Fin.Base.html#1586" class="Bound">fj</a> <a id="1589" href="Cubical.Data.Fin.Base.html#1589" class="Bound">fk</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1598" href="Cubical.Data.Fin.Base.html#1578" class="Bound">k</a><a id="1599" class="Symbol">}</a>  <a id="1602" class="Symbol">→</a> <a id="1604" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Cubical.Data.Fin.Base.html#1578" class="Bound">k</a><a id="1610" class="Symbol">}</a> <a id="1612" href="Cubical.Data.Fin.Base.html#1586" class="Bound">fj</a> <a id="1615" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1617" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Cubical.Data.Fin.Base.html#1578" class="Bound">k</a><a id="1623" class="Symbol">}</a> <a id="1625" href="Cubical.Data.Fin.Base.html#1589" class="Bound">fk</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Data.Fin.Base.html#1586" class="Bound">fj</a> <a id="1633" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1635" href="Cubical.Data.Fin.Base.html#1589" class="Bound">fk</a>
<a id="1638" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="1652" class="Symbol">{</a><a id="1653" href="Cubical.Data.Fin.Base.html#1653" class="Bound">k</a><a id="1654" class="Symbol">}</a> <a id="1656" class="Symbol">{</a><a id="1657" class="Argument">fj</a> <a id="1660" class="Symbol">=</a> <a id="1662" href="Cubical.Data.Fin.Base.html#1662" class="Bound">fj</a><a id="1664" class="Symbol">}</a> <a id="1666" class="Symbol">{</a><a id="1667" href="Cubical.Data.Fin.Base.html#1667" class="Bound">fk</a><a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1680" class="Symbol">(λ</a> <a id="1683" href="Cubical.Data.Fin.Base.html#1683" class="Bound">x</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Cubical.Data.Fin.Base.html#1683" class="Bound">x</a><a id="1698" class="Symbol">}</a> <a id="1700" class="Symbol">{</a><a id="1701" href="Cubical.Data.Fin.Base.html#1653" class="Bound">k</a><a id="1702" class="Symbol">})</a>

<a id="1706" class="Comment">-- Conversion from ℕ</a>
<a id="fromℕ≤ᵗ"></a><a id="1727" href="Cubical.Data.Fin.Base.html#1727" class="Function">fromℕ≤ᵗ</a> <a id="1735" class="Symbol">:</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Cubical.Data.Fin.Base.html#1738" class="Bound">m</a> <a id="1740" href="Cubical.Data.Fin.Base.html#1740" class="Bound">n</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.Data.Fin.Base.html#1738" class="Bound">m</a> <a id="1751" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="1754" href="Cubical.Data.Fin.Base.html#1740" class="Bound">n</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1767" href="Cubical.Data.Fin.Base.html#1740" class="Bound">n</a><a id="1768" class="Symbol">)</a>
<a id="1770" href="Cubical.Data.Fin.Base.html#1727" class="Function">fromℕ≤ᵗ</a> <a id="1778" href="Cubical.Data.Fin.Base.html#1778" class="Bound">m</a> <a id="1780" href="Cubical.Data.Fin.Base.html#1780" class="Bound">n</a> <a id="1782" href="Cubical.Data.Fin.Base.html#1782" class="Bound">t</a> <a id="1784" class="Symbol">=</a> <a id="1786" href="Cubical.Data.Fin.Base.html#1778" class="Bound">m</a> <a id="1788" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1790" href="Cubical.Data.Fin.Base.html#1782" class="Bound">t</a>

<a id="1793" class="Comment">-- A case analysis helper for induction.</a>
<a id="fsplit"></a><a id="1834" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a>
  <a id="1843" class="Symbol">:</a> <a id="1845" class="Symbol">∀(</a><a id="1847" href="Cubical.Data.Fin.Base.html#1847" class="Bound">fj</a> <a id="1850" class="Symbol">:</a> <a id="1852" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1861" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a><a id="1862" class="Symbol">))</a>
  <a id="1867" class="Symbol">→</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="1876" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1878" href="Cubical.Data.Fin.Base.html#1847" class="Bound">fj</a><a id="1880" class="Symbol">)</a> <a id="1882" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1888" href="Cubical.Data.Fin.Base.html#1888" class="Bound">fk</a> <a id="1891" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1893" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1897" href="Cubical.Data.Fin.Base.html#897" class="Generalizable">k</a> <a id="1899" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1901" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="1906" href="Cubical.Data.Fin.Base.html#1888" class="Bound">fk</a> <a id="1909" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1911" href="Cubical.Data.Fin.Base.html#1847" class="Bound">fj</a><a id="1913" class="Symbol">)</a>
<a id="1915" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="1922" class="Symbol">{</a><a id="1923" href="Cubical.Data.Fin.Base.html#1923" class="Bound">n</a><a id="1924" class="Symbol">}</a> <a id="1926" class="Symbol">(</a><a id="1927" class="Number">0</a> <a id="1929" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1931" href="Cubical.Data.Fin.Base.html#1931" class="Bound">k&lt;sn</a><a id="1935" class="Symbol">)</a>
  <a id="1939" class="Symbol">=</a> <a id="1941" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="1960" class="Symbol">{</a><a id="1961" class="Argument">k</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1969" href="Cubical.Data.Fin.Base.html#1923" class="Bound">n</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">{</a><a id="1973" class="Argument">fj</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="1983" class="Symbol">}</a> <a id="1985" class="Symbol">{</a><a id="1986" class="Argument">fk</a> <a id="1989" class="Symbol">=</a> <a id="1991" class="Symbol">(</a><a id="1992" class="Number">0</a> <a id="1994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1996" href="Cubical.Data.Fin.Base.html#1931" class="Bound">k&lt;sn</a><a id="2000" class="Symbol">)}</a> <a id="2003" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2007" class="Symbol">)</a>
<a id="2009" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="2016" class="Symbol">{</a><a id="2017" href="Cubical.Data.Fin.Base.html#2017" class="Bound">n</a><a id="2018" class="Symbol">}</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2025" href="Cubical.Data.Fin.Base.html#2025" class="Bound">k</a> <a id="2027" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2029" href="Cubical.Data.Fin.Base.html#2029" class="Bound">k&lt;sn</a><a id="2033" class="Symbol">)</a>
  <a id="2037" class="Symbol">=</a> <a id="2039" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2043" class="Symbol">((</a><a id="2045" href="Cubical.Data.Fin.Base.html#2025" class="Bound">k</a> <a id="2047" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2049" href="Cubical.Data.Fin.Base.html#2029" class="Bound">k&lt;sn</a><a id="2053" class="Symbol">)</a>
  <a id="2057" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2059" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="2073" class="Symbol">{</a><a id="2074" class="Argument">k</a>  <a id="2077" class="Symbol">=</a> <a id="2079" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2083" href="Cubical.Data.Fin.Base.html#2017" class="Bound">n</a><a id="2084" class="Symbol">}</a> <a id="2086" class="Symbol">{</a><a id="2087" class="Argument">fj</a> <a id="2090" class="Symbol">=</a> <a id="2092" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Cubical.Data.Fin.Base.html#2025" class="Bound">k</a> <a id="2100" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2102" href="Cubical.Data.Fin.Base.html#2029" class="Bound">k&lt;sn</a><a id="2106" class="Symbol">)}</a> <a id="2109" class="Symbol">{</a><a id="2110" class="Argument">fk</a> <a id="2113" class="Symbol">=</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2120" href="Cubical.Data.Fin.Base.html#2025" class="Bound">k</a> <a id="2122" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2124" href="Cubical.Data.Fin.Base.html#2029" class="Bound">k&lt;sn</a><a id="2128" class="Symbol">)}</a> <a id="2131" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2135" class="Symbol">)</a>

<a id="inject&lt;"></a><a id="2138" href="Cubical.Data.Fin.Base.html#2138" class="Function">inject&lt;</a> <a id="2146" class="Symbol">:</a> <a id="2148" class="Symbol">∀</a> <a id="2150" class="Symbol">{</a><a id="2151" href="Cubical.Data.Fin.Base.html#2151" class="Bound">m</a> <a id="2153" href="Cubical.Data.Fin.Base.html#2153" class="Bound">n</a><a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Cubical.Data.Fin.Base.html#2157" class="Bound">m&lt;n</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Cubical.Data.Fin.Base.html#2151" class="Bound">m</a> <a id="2165" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2167" href="Cubical.Data.Fin.Base.html#2153" class="Bound">n</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2176" href="Cubical.Data.Fin.Base.html#2151" class="Bound">m</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2184" href="Cubical.Data.Fin.Base.html#2153" class="Bound">n</a>
<a id="2186" href="Cubical.Data.Fin.Base.html#2138" class="Function">inject&lt;</a> <a id="2194" class="Symbol">{</a><a id="2195" href="Cubical.Data.Fin.Base.html#2195" class="Bound">m</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Cubical.Data.Fin.Base.html#2199" class="Bound">n</a><a id="2200" class="Symbol">}</a> <a id="2202" href="Cubical.Data.Fin.Base.html#2202" class="Bound">m&lt;n</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Cubical.Data.Fin.Base.html#2207" class="Bound">k</a> <a id="2209" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2211" href="Cubical.Data.Fin.Base.html#2211" class="Bound">k&lt;m</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Cubical.Data.Fin.Base.html#2207" class="Bound">k</a> <a id="2220" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2222" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="2231" class="Symbol">{</a><a id="2232" href="Cubical.Data.Fin.Base.html#2207" class="Bound">k</a><a id="2233" class="Symbol">}</a> <a id="2235" class="Symbol">{</a><a id="2236" href="Cubical.Data.Fin.Base.html#2195" class="Bound">m</a><a id="2237" class="Symbol">}</a> <a id="2239" class="Symbol">{</a><a id="2240" href="Cubical.Data.Fin.Base.html#2199" class="Bound">n</a><a id="2241" class="Symbol">}</a> <a id="2243" href="Cubical.Data.Fin.Base.html#2211" class="Bound">k&lt;m</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="2253" href="Cubical.Data.Fin.Base.html#2202" class="Bound">m&lt;n</a><a id="2256" class="Symbol">)</a>

<a id="injectSuc"></a><a id="2259" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="2269" class="Symbol">:</a> <a id="2271" class="Symbol">{</a><a id="2272" href="Cubical.Data.Fin.Base.html#2272" class="Bound">n</a> <a id="2274" class="Symbol">:</a> <a id="2276" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2277" class="Symbol">}</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2285" href="Cubical.Data.Fin.Base.html#2272" class="Bound">n</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2298" href="Cubical.Data.Fin.Base.html#2272" class="Bound">n</a><a id="2299" class="Symbol">)</a>
<a id="2301" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="2316" class="Symbol">{</a><a id="2317" class="Argument">n</a> <a id="2319" class="Symbol">=</a> <a id="2321" href="Cubical.Data.Fin.Base.html#2321" class="Bound">n</a><a id="2322" class="Symbol">}</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Cubical.Data.Fin.Base.html#2325" class="Bound">x</a> <a id="2327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2329" href="Cubical.Data.Fin.Base.html#2329" class="Bound">p</a><a id="2330" class="Symbol">))</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Data.Fin.Base.html#2325" class="Bound">x</a>
<a id="2337" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="2352" class="Symbol">{</a><a id="2353" class="Argument">n</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2361" href="Cubical.Data.Fin.Base.html#2361" class="Bound">n</a><a id="2362" class="Symbol">}</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Cubical.Data.Fin.Base.html#2365" class="Bound">x</a> <a id="2367" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2369" href="Cubical.Data.Fin.Base.html#2369" class="Bound">p</a><a id="2370" class="Symbol">))</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="2388" class="Symbol">{</a><a id="2389" class="Argument">n</a> <a id="2391" class="Symbol">=</a> <a id="2393" href="Cubical.Data.Fin.Base.html#2365" class="Bound">x</a><a id="2394" class="Symbol">}</a> <a id="2396" href="Cubical.Data.Fin.Base.html#2369" class="Bound">p</a>

<a id="flast"></a><a id="2399" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">{</a><a id="2408" href="Cubical.Data.Fin.Base.html#2408" class="Bound">k</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2413" class="Symbol">}</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2426" href="Cubical.Data.Fin.Base.html#2408" class="Bound">k</a><a id="2427" class="Symbol">)</a>
<a id="2429" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="2435" class="Symbol">{</a><a id="2436" class="Argument">k</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Cubical.Data.Fin.Base.html#2440" class="Bound">k</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">=</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.Data.Fin.Base.html#2440" class="Bound">k</a> <a id="2448" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2450" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="2456" class="Symbol">{</a><a id="2457" href="Cubical.Data.Fin.Base.html#2440" class="Bound">k</a><a id="2458" class="Symbol">})</a>

<a id="2462" class="Comment">-- Fin 0 is empty</a>
<a id="¬Fin0"></a><a id="2480" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2490" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2494" class="Number">0</a>
<a id="2496" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="2502" class="Symbol">()</a>

<a id="2506" class="Comment">-- The full inductive family eliminator for finite types.</a>
<a id="elim"></a><a id="2564" href="Cubical.Data.Fin.Base.html#2564" class="Function">elim</a>
  <a id="2571" class="Symbol">:</a> <a id="2573" class="Symbol">∀(</a><a id="2575" href="Cubical.Data.Fin.Base.html#2575" class="Bound">P</a> <a id="2577" class="Symbol">:</a> <a id="2579" class="Symbol">∀(</a><a id="2581" href="Cubical.Data.Fin.Base.html#2581" class="Bound">k</a> <a id="2583" class="Symbol">:</a> <a id="2585" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2586" class="Symbol">)</a> <a id="2588" class="Symbol">→</a> <a id="2590" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2594" href="Cubical.Data.Fin.Base.html#2581" class="Bound">k</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2603" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a><a id="2604" class="Symbol">)</a>
  <a id="2608" class="Symbol">→</a> <a id="2610" class="Symbol">(∀{</a><a id="2613" href="Cubical.Data.Fin.Base.html#2613" class="Bound">k</a><a id="2614" class="Symbol">}</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="Cubical.Data.Fin.Base.html#2575" class="Bound">P</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2625" href="Cubical.Data.Fin.Base.html#2613" class="Bound">k</a><a id="2626" class="Symbol">)</a> <a id="2628" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="2633" class="Symbol">)</a>
  <a id="2637" class="Symbol">→</a> <a id="2639" class="Symbol">(∀{</a><a id="2642" href="Cubical.Data.Fin.Base.html#2642" class="Bound">k</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">{</a><a id="2646" href="Cubical.Data.Fin.Base.html#2646" class="Bound">fn</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2655" href="Cubical.Data.Fin.Base.html#2642" class="Bound">k</a><a id="2656" class="Symbol">}</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Data.Fin.Base.html#2575" class="Bound">P</a> <a id="2662" href="Cubical.Data.Fin.Base.html#2642" class="Bound">k</a> <a id="2664" href="Cubical.Data.Fin.Base.html#2646" class="Bound">fn</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Cubical.Data.Fin.Base.html#2575" class="Bound">P</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2676" href="Cubical.Data.Fin.Base.html#2642" class="Bound">k</a><a id="2677" class="Symbol">)</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="2685" href="Cubical.Data.Fin.Base.html#2646" class="Bound">fn</a><a id="2687" class="Symbol">))</a>
  <a id="2692" class="Symbol">→</a> <a id="2694" class="Symbol">{</a><a id="2695" href="Cubical.Data.Fin.Base.html#2695" class="Bound">k</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2700" class="Symbol">}</a> <a id="2702" class="Symbol">→</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.Data.Fin.Base.html#2705" class="Bound">fn</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2714" href="Cubical.Data.Fin.Base.html#2695" class="Bound">k</a><a id="2715" class="Symbol">)</a> <a id="2717" class="Symbol">→</a> <a id="2719" href="Cubical.Data.Fin.Base.html#2575" class="Bound">P</a> <a id="2721" href="Cubical.Data.Fin.Base.html#2695" class="Bound">k</a> <a id="2723" href="Cubical.Data.Fin.Base.html#2705" class="Bound">fn</a>
<a id="2726" href="Cubical.Data.Fin.Base.html#2564" class="Function">elim</a> <a id="2731" href="Cubical.Data.Fin.Base.html#2731" class="Bound">P</a> <a id="2733" href="Cubical.Data.Fin.Base.html#2733" class="Bound">fz</a> <a id="2736" href="Cubical.Data.Fin.Base.html#2736" class="Bound">fs</a> <a id="2739" class="Symbol">{</a><a id="2740" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2744" class="Symbol">}</a> <a id="2746" href="Cubical.Data.Fin.Base.html#2746" class="Bound">fn</a> <a id="2749" class="Symbol">=</a> <a id="2751" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="2757" class="Symbol">(</a><a id="2758" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="2764" href="Cubical.Data.Fin.Base.html#2746" class="Bound">fn</a><a id="2766" class="Symbol">)</a>
<a id="2768" href="Cubical.Data.Fin.Base.html#2564" class="Function">elim</a> <a id="2773" href="Cubical.Data.Fin.Base.html#2773" class="Bound">P</a> <a id="2775" href="Cubical.Data.Fin.Base.html#2775" class="Bound">fz</a> <a id="2778" href="Cubical.Data.Fin.Base.html#2778" class="Bound">fs</a> <a id="2781" class="Symbol">{</a><a id="2782" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2786" href="Cubical.Data.Fin.Base.html#2786" class="Bound">k</a><a id="2787" class="Symbol">}</a> <a id="2789" href="Cubical.Data.Fin.Base.html#2789" class="Bound">fj</a>
  <a id="2794" class="Symbol">=</a> <a id="2796" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="2801" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="2808" href="Cubical.Data.Fin.Base.html#2789" class="Bound">fj</a> <a id="2811" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="2818" class="Symbol">(λ</a> <a id="2821" href="Cubical.Data.Fin.Base.html#2821" class="Bound">_</a> <a id="2823" class="Symbol">→</a> <a id="2825" href="Cubical.Data.Fin.Base.html#2773" class="Bound">P</a> <a id="2827" class="Symbol">(</a><a id="2828" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2832" href="Cubical.Data.Fin.Base.html#2786" class="Bound">k</a><a id="2833" class="Symbol">)</a> <a id="2835" href="Cubical.Data.Fin.Base.html#2789" class="Bound">fj</a><a id="2837" class="Symbol">)</a> <a id="2839" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a> <a id="2842" class="Symbol">λ</a>
  <a id="2846" class="Symbol">{</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2853" href="Cubical.Data.Fin.Base.html#2853" class="Bound">p</a><a id="2854" class="Symbol">)</a>        <a id="2863" class="Symbol">→</a> <a id="2865" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2871" class="Symbol">(λ</a> <a id="2874" href="Cubical.Data.Fin.Base.html#2874" class="Bound">z</a> <a id="2876" class="Symbol">→</a> <a id="2878" href="Cubical.Data.Fin.Base.html#2773" class="Bound">P</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2885" href="Cubical.Data.Fin.Base.html#2786" class="Bound">k</a><a id="2886" class="Symbol">)</a> <a id="2888" href="Cubical.Data.Fin.Base.html#2874" class="Bound">z</a><a id="2889" class="Symbol">)</a> <a id="2891" href="Cubical.Data.Fin.Base.html#2853" class="Bound">p</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Cubical.Data.Fin.Base.html#2775" class="Bound">fz</a> <a id="2897" class="Symbol">{</a><a id="2898" href="Cubical.Data.Fin.Base.html#2786" class="Bound">k</a><a id="2899" class="Symbol">})</a>
  <a id="2904" class="Symbol">;</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2911" class="Symbol">(</a><a id="2912" href="Cubical.Data.Fin.Base.html#2912" class="Bound">fk</a> <a id="2915" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2917" href="Cubical.Data.Fin.Base.html#2917" class="Bound">p</a><a id="2918" class="Symbol">))</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2929" class="Symbol">(λ</a> <a id="2932" href="Cubical.Data.Fin.Base.html#2932" class="Bound">z</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Cubical.Data.Fin.Base.html#2773" class="Bound">P</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2943" href="Cubical.Data.Fin.Base.html#2786" class="Bound">k</a><a id="2944" class="Symbol">)</a> <a id="2946" href="Cubical.Data.Fin.Base.html#2932" class="Bound">z</a><a id="2947" class="Symbol">)</a> <a id="2949" href="Cubical.Data.Fin.Base.html#2917" class="Bound">p</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Data.Fin.Base.html#2778" class="Bound">fs</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Data.Fin.Base.html#2564" class="Function">elim</a> <a id="2961" href="Cubical.Data.Fin.Base.html#2773" class="Bound">P</a> <a id="2963" href="Cubical.Data.Fin.Base.html#2775" class="Bound">fz</a> <a id="2966" href="Cubical.Data.Fin.Base.html#2778" class="Bound">fs</a> <a id="2969" href="Cubical.Data.Fin.Base.html#2912" class="Bound">fk</a><a id="2971" class="Symbol">))</a>
  <a id="2976" class="Symbol">}</a>

<a id="any?"></a><a id="2979" href="Cubical.Data.Fin.Base.html#2979" class="Function">any?</a> <a id="2984" class="Symbol">:</a> <a id="2986" class="Symbol">∀</a> <a id="2988" class="Symbol">{</a><a id="2989" href="Cubical.Data.Fin.Base.html#2989" class="Bound">n</a><a id="2990" class="Symbol">}</a> <a id="2992" class="Symbol">{</a><a id="2993" href="Cubical.Data.Fin.Base.html#2993" class="Bound">P</a> <a id="2995" class="Symbol">:</a> <a id="2997" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3001" href="Cubical.Data.Fin.Base.html#2989" class="Bound">n</a> <a id="3003" class="Symbol">→</a> <a id="3005" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3010" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a><a id="3011" class="Symbol">}</a> <a id="3013" class="Symbol">→</a> <a id="3015" class="Symbol">(∀</a> <a id="3018" href="Cubical.Data.Fin.Base.html#3018" class="Bound">i</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Cubical.Data.Fin.Base.html#2993" class="Bound">P</a> <a id="3029" href="Cubical.Data.Fin.Base.html#3018" class="Bound">i</a><a id="3030" class="Symbol">))</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3047" href="Cubical.Data.Fin.Base.html#2989" class="Bound">n</a><a id="3048" class="Symbol">)</a> <a id="3050" href="Cubical.Data.Fin.Base.html#2993" class="Bound">P</a><a id="3051" class="Symbol">)</a>
<a id="3053" href="Cubical.Data.Fin.Base.html#2979" class="Function">any?</a> <a id="3058" class="Symbol">{</a><a id="3059" class="Argument">n</a> <a id="3061" class="Symbol">=</a> <a id="3063" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3067" class="Symbol">}</a>  <a id="3070" class="Symbol">{</a><a id="3071" class="Argument">P</a> <a id="3073" class="Symbol">=</a> <a id="3075" class="Symbol">_}</a> <a id="3078" href="Cubical.Data.Fin.Base.html#3078" class="Bound">P?</a> <a id="3081" class="Symbol">=</a> <a id="3083" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3086" class="Symbol">(λ</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.Data.Fin.Base.html#3090" class="Bound">x</a> <a id="3092" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3094" class="Symbol">_)</a> <a id="3097" class="Symbol">→</a> <a id="3099" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="3105" href="Cubical.Data.Fin.Base.html#3090" class="Bound">x</a><a id="3106" class="Symbol">)</a>
<a id="3108" href="Cubical.Data.Fin.Base.html#2979" class="Function">any?</a> <a id="3113" class="Symbol">{</a><a id="3114" class="Argument">n</a> <a id="3116" class="Symbol">=</a> <a id="3118" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3122" href="Cubical.Data.Fin.Base.html#3122" class="Bound">n</a><a id="3123" class="Symbol">}</a> <a id="3125" class="Symbol">{</a><a id="3126" class="Argument">P</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Cubical.Data.Fin.Base.html#3130" class="Bound">P</a><a id="3131" class="Symbol">}</a> <a id="3133" href="Cubical.Data.Fin.Base.html#3133" class="Bound">P?</a> <a id="3136" class="Symbol">=</a>
  <a id="3140" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a>
    <a id="3151" class="Symbol">(λ</a>
      <a id="3160" class="Symbol">{</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3167" href="Cubical.Data.Fin.Base.html#3167" class="Bound">P0</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="3179" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3181" href="Cubical.Data.Fin.Base.html#3167" class="Bound">P0</a>
      <a id="3190" class="Symbol">;</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Cubical.Data.Fin.Base.html#3198" class="Bound">x</a> <a id="3200" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3202" href="Cubical.Data.Fin.Base.html#3202" class="Bound">Px</a><a id="3204" class="Symbol">))</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="3214" href="Cubical.Data.Fin.Base.html#3198" class="Bound">x</a> <a id="3216" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3218" href="Cubical.Data.Fin.Base.html#3202" class="Bound">Px</a>
      <a id="3227" class="Symbol">}</a>
    <a id="3233" class="Symbol">)</a>
    <a id="3239" class="Symbol">(λ</a> <a id="3242" href="Cubical.Data.Fin.Base.html#3242" class="Bound">n</a> <a id="3244" href="Cubical.Data.Fin.Base.html#3244" class="Bound">h</a> <a id="3246" class="Symbol">→</a> <a id="3248" href="Cubical.Data.Fin.Base.html#3242" class="Bound">n</a> <a id="3250" class="Symbol">(</a><a id="3251" href="Cubical.Data.Fin.Base.html#3317" class="Function">helper</a> <a id="3258" href="Cubical.Data.Fin.Base.html#3244" class="Bound">h</a><a id="3259" class="Symbol">))</a>
    <a id="3266" class="Symbol">(</a><a id="3267" href="Cubical.Data.Fin.Base.html#3133" class="Bound">P?</a> <a id="3270" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="3276" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">⊎?</a> <a id="3279" href="Cubical.Data.Fin.Base.html#2979" class="Function">any?</a> <a id="3284" class="Symbol">{</a><a id="3285" class="Argument">n</a> <a id="3287" class="Symbol">=</a> <a id="3289" href="Cubical.Data.Fin.Base.html#3122" class="Bound">n</a><a id="3290" class="Symbol">}</a> <a id="3292" class="Symbol">(</a><a id="3293" href="Cubical.Data.Fin.Base.html#3133" class="Bound">P?</a> <a id="3296" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3298" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a><a id="3302" class="Symbol">))</a>
  <a id="3307" class="Keyword">where</a>
    <a id="3317" href="Cubical.Data.Fin.Base.html#3317" class="Function">helper</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3333" class="Symbol">(</a><a id="3334" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3338" href="Cubical.Data.Fin.Base.html#3122" class="Bound">n</a><a id="3339" class="Symbol">))</a> <a id="3342" href="Cubical.Data.Fin.Base.html#3130" class="Bound">P</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Data.Fin.Base.html#3130" class="Bound">P</a> <a id="3348" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="3354" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3356" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3363" href="Cubical.Data.Fin.Base.html#3122" class="Bound">n</a><a id="3364" class="Symbol">)</a> <a id="3366" class="Symbol">λ</a> <a id="3368" href="Cubical.Data.Fin.Base.html#3368" class="Bound">z</a> <a id="3370" class="Symbol">→</a> <a id="3372" href="Cubical.Data.Fin.Base.html#3130" class="Bound">P</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="3380" href="Cubical.Data.Fin.Base.html#3368" class="Bound">z</a><a id="3381" class="Symbol">)</a>
    <a id="3387" href="Cubical.Data.Fin.Base.html#3317" class="Function">helper</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Data.Fin.Base.html#3395" class="Bound">x</a> <a id="3397" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3399" href="Cubical.Data.Fin.Base.html#3399" class="Bound">Px</a><a id="3401" class="Symbol">)</a> <a id="3403" class="Keyword">with</a> <a id="3408" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="3415" href="Cubical.Data.Fin.Base.html#3395" class="Bound">x</a>
    <a id="3421" class="Symbol">...</a> <a id="3425" class="Symbol">|</a> <a id="3427" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3431" href="Cubical.Data.Fin.Base.html#3431" class="Bound">x≡0</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3448" href="Cubical.Data.Fin.Base.html#3130" class="Bound">P</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3455" href="Cubical.Data.Fin.Base.html#3431" class="Bound">x≡0</a><a id="3458" class="Symbol">)</a> <a id="3460" class="Bound">Px</a><a id="3462" class="Symbol">)</a>
    <a id="3468" class="Symbol">...</a> <a id="3472" class="Symbol">|</a> <a id="3474" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Cubical.Data.Fin.Base.html#3479" class="Bound">k</a> <a id="3481" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3483" href="Cubical.Data.Fin.Base.html#3483" class="Bound">x≡sk</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">=</a> <a id="3491" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Data.Fin.Base.html#3479" class="Bound">k</a> <a id="3498" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3500" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3506" href="Cubical.Data.Fin.Base.html#3130" class="Bound">P</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3513" href="Cubical.Data.Fin.Base.html#3483" class="Bound">x≡sk</a><a id="3517" class="Symbol">)</a> <a id="3519" class="Bound">Px</a><a id="3521" class="Symbol">)</a>

<a id="FinPathℕ"></a><a id="3524" href="Cubical.Data.Fin.Base.html#3524" class="Function">FinPathℕ</a> <a id="3533" class="Symbol">:</a> <a id="3535" class="Symbol">{</a><a id="3536" href="Cubical.Data.Fin.Base.html#3536" class="Bound">n</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3541" class="Symbol">}</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Cubical.Data.Fin.Base.html#3544" class="Bound">x</a> <a id="3546" class="Symbol">:</a> <a id="3548" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3552" href="Cubical.Data.Fin.Base.html#3536" class="Bound">n</a><a id="3553" class="Symbol">)</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Cubical.Data.Fin.Base.html#3556" class="Bound">y</a> <a id="3558" class="Symbol">:</a> <a id="3560" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3569" href="Cubical.Data.Fin.Base.html#3544" class="Bound">x</a> <a id="3571" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3573" href="Cubical.Data.Fin.Base.html#3556" class="Bound">y</a> <a id="3575" class="Symbol">→</a> <a id="3577" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3580" href="Cubical.Data.Fin.Base.html#3580" class="Bound">p</a> <a id="3582" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3584" class="Symbol">_</a> <a id="3586" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3588" class="Symbol">(</a><a id="3589" href="Cubical.Data.Fin.Base.html#3544" class="Bound">x</a> <a id="3591" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3593" class="Symbol">(</a><a id="3594" href="Cubical.Data.Fin.Base.html#3556" class="Bound">y</a> <a id="3596" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3598" href="Cubical.Data.Fin.Base.html#3580" class="Bound">p</a><a id="3599" class="Symbol">))</a>
<a id="3602" href="Cubical.Data.Fin.Base.html#3524" class="Function">FinPathℕ</a> <a id="3611" class="Symbol">{</a><a id="3612" class="Argument">n</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Cubical.Data.Fin.Base.html#3616" class="Bound">n</a><a id="3617" class="Symbol">}</a> <a id="3619" href="Cubical.Data.Fin.Base.html#3619" class="Bound">x</a> <a id="3621" href="Cubical.Data.Fin.Base.html#3621" class="Bound">y</a> <a id="3623" href="Cubical.Data.Fin.Base.html#3623" class="Bound">p</a> <a id="3625" class="Symbol">.</a><a id="3626" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3630" class="Symbol">=</a> <a id="3632" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3638" class="Symbol">(λ</a> <a id="3641" href="Cubical.Data.Fin.Base.html#3641" class="Bound">z</a> <a id="3643" class="Symbol">→</a> <a id="3645" href="Cubical.Data.Fin.Base.html#3641" class="Bound">z</a> <a id="3647" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3650" href="Cubical.Data.Fin.Base.html#3616" class="Bound">n</a><a id="3651" class="Symbol">)</a> <a id="3653" href="Cubical.Data.Fin.Base.html#3623" class="Bound">p</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Cubical.Data.Fin.Base.html#3619" class="Bound">x</a> <a id="3658" class="Symbol">.</a><a id="3659" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3662" class="Symbol">)</a>
<a id="3664" href="Cubical.Data.Fin.Base.html#3524" class="Function">FinPathℕ</a> <a id="3673" class="Symbol">{</a><a id="3674" class="Argument">n</a> <a id="3676" class="Symbol">=</a> <a id="3678" href="Cubical.Data.Fin.Base.html#3678" class="Bound">n</a><a id="3679" class="Symbol">}</a> <a id="3681" href="Cubical.Data.Fin.Base.html#3681" class="Bound">x</a> <a id="3683" href="Cubical.Data.Fin.Base.html#3683" class="Bound">y</a> <a id="3685" href="Cubical.Data.Fin.Base.html#3685" class="Bound">p</a> <a id="3687" class="Symbol">.</a><a id="3688" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="3701" class="Symbol">(λ</a> <a id="3704" href="Cubical.Data.Fin.Base.html#3704" class="Bound">z</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="3717" class="Symbol">{</a><a id="3718" href="Cubical.Data.Fin.Base.html#3704" class="Bound">z</a><a id="3719" class="Symbol">}</a> <a id="3721" class="Symbol">{</a><a id="3722" href="Cubical.Data.Fin.Base.html#3678" class="Bound">n</a><a id="3723" class="Symbol">})</a> <a id="3726" href="Cubical.Data.Fin.Base.html#3685" class="Bound">p</a>

<a id="FinVec"></a><a id="3729" href="Cubical.Data.Fin.Base.html#3729" class="Function">FinVec</a> <a id="3736" class="Symbol">:</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Cubical.Data.Fin.Base.html#3739" class="Bound">A</a> <a id="3741" class="Symbol">:</a> <a id="3743" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3748" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a><a id="3749" class="Symbol">)</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Cubical.Data.Fin.Base.html#3752" class="Bound">n</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3757" class="Symbol">)</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3766" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a>
<a id="3768" href="Cubical.Data.Fin.Base.html#3729" class="Function">FinVec</a> <a id="3775" href="Cubical.Data.Fin.Base.html#3775" class="Bound">A</a> <a id="3777" href="Cubical.Data.Fin.Base.html#3777" class="Bound">n</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3785" href="Cubical.Data.Fin.Base.html#3777" class="Bound">n</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Cubical.Data.Fin.Base.html#3775" class="Bound">A</a>

<a id="FinFamily"></a><a id="3792" href="Cubical.Data.Fin.Base.html#3792" class="Function">FinFamily</a> <a id="3802" class="Symbol">:</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Cubical.Data.Fin.Base.html#3805" class="Bound">n</a> <a id="3807" class="Symbol">:</a> <a id="3809" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Cubical.Data.Fin.Base.html#3813" class="Bound">ℓ</a> <a id="3815" class="Symbol">:</a> <a id="3817" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3822" class="Symbol">)</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3831" class="Symbol">(</a><a id="3832" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="3838" href="Cubical.Data.Fin.Base.html#3813" class="Bound">ℓ</a><a id="3839" class="Symbol">)</a>
<a id="3841" href="Cubical.Data.Fin.Base.html#3792" class="Function">FinFamily</a> <a id="3851" href="Cubical.Data.Fin.Base.html#3851" class="Bound">n</a> <a id="3853" href="Cubical.Data.Fin.Base.html#3853" class="Bound">ℓ</a> <a id="3855" class="Symbol">=</a> <a id="3857" href="Cubical.Data.Fin.Base.html#3729" class="Function">FinVec</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3870" href="Cubical.Data.Fin.Base.html#3853" class="Bound">ℓ</a><a id="3871" class="Symbol">)</a> <a id="3873" href="Cubical.Data.Fin.Base.html#3851" class="Bound">n</a>

<a id="FinFamily∙"></a><a id="3876" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="3887" class="Symbol">:</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Data.Fin.Base.html#3890" class="Bound">n</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3895" class="Symbol">)</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Cubical.Data.Fin.Base.html#3898" class="Bound">ℓ</a> <a id="3900" class="Symbol">:</a> <a id="3902" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">→</a> <a id="3911" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="3923" href="Cubical.Data.Fin.Base.html#3898" class="Bound">ℓ</a><a id="3924" class="Symbol">)</a>
<a id="3926" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="3937" href="Cubical.Data.Fin.Base.html#3937" class="Bound">n</a> <a id="3939" href="Cubical.Data.Fin.Base.html#3939" class="Bound">ℓ</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="Cubical.Data.Fin.Base.html#3729" class="Function">FinVec</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3959" href="Cubical.Data.Fin.Base.html#3939" class="Bound">ℓ</a><a id="3960" class="Symbol">)</a> <a id="3962" href="Cubical.Data.Fin.Base.html#3937" class="Bound">n</a>

<a id="predFinFamily"></a><a id="3965" href="Cubical.Data.Fin.Base.html#3965" class="Function">predFinFamily</a> <a id="3979" class="Symbol">:</a> <a id="3981" class="Symbol">{</a><a id="3982" href="Cubical.Data.Fin.Base.html#3982" class="Bound">n</a> <a id="3984" class="Symbol">:</a> <a id="3986" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3987" class="Symbol">}</a> <a id="3989" class="Symbol">→</a> <a id="3991" href="Cubical.Data.Fin.Base.html#3792" class="Function">FinFamily</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4006" href="Cubical.Data.Fin.Base.html#3982" class="Bound">n</a><a id="4007" class="Symbol">)</a> <a id="4009" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="Cubical.Data.Fin.Base.html#3792" class="Function">FinFamily</a> <a id="4023" href="Cubical.Data.Fin.Base.html#3982" class="Bound">n</a> <a id="4025" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a>
<a id="4027" href="Cubical.Data.Fin.Base.html#3965" class="Function">predFinFamily</a> <a id="4041" href="Cubical.Data.Fin.Base.html#4041" class="Bound">A</a> <a id="4043" href="Cubical.Data.Fin.Base.html#4043" class="Bound">n</a> <a id="4045" class="Symbol">=</a> <a id="4047" href="Cubical.Data.Fin.Base.html#4041" class="Bound">A</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Cubical.Data.Fin.Base.html#1248" class="Function">finj</a> <a id="4055" href="Cubical.Data.Fin.Base.html#4043" class="Bound">n</a><a id="4056" class="Symbol">)</a>

<a id="predFinFamily∙"></a><a id="4059" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4074" class="Symbol">:</a> <a id="4076" class="Symbol">{</a><a id="4077" href="Cubical.Data.Fin.Base.html#4077" class="Bound">n</a> <a id="4079" class="Symbol">:</a> <a id="4081" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4082" class="Symbol">}</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="4097" class="Symbol">(</a><a id="4098" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4102" href="Cubical.Data.Fin.Base.html#4077" class="Bound">n</a><a id="4103" class="Symbol">)</a> <a id="4105" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a> <a id="4107" class="Symbol">→</a> <a id="4109" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="4120" href="Cubical.Data.Fin.Base.html#4077" class="Bound">n</a> <a id="4122" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a>
<a id="4124" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4144" href="Cubical.Data.Fin.Base.html#4144" class="Bound">A</a> <a id="4146" href="Cubical.Data.Fin.Base.html#4146" class="Bound">x</a><a id="4147" class="Symbol">)</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Cubical.Data.Fin.Base.html#3965" class="Function">predFinFamily</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4170" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4172" href="Cubical.Data.Fin.Base.html#4144" class="Bound">A</a><a id="4173" class="Symbol">)</a> <a id="4175" href="Cubical.Data.Fin.Base.html#4146" class="Bound">x</a>
<a id="4177" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4197" href="Cubical.Data.Fin.Base.html#4197" class="Bound">A</a> <a id="4199" href="Cubical.Data.Fin.Base.html#4199" class="Bound">x</a><a id="4200" class="Symbol">)</a> <a id="4202" class="Symbol">=</a> <a id="4204" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Cubical.Data.Fin.Base.html#4197" class="Bound">A</a> <a id="4211" class="Symbol">_)</a>

<a id="prodFinFamily"></a><a id="4215" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="4229" class="Symbol">:</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Cubical.Data.Fin.Base.html#4232" class="Bound">n</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4237" class="Symbol">)</a> <a id="4239" class="Symbol">→</a> <a id="4241" href="Cubical.Data.Fin.Base.html#3792" class="Function">FinFamily</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4256" href="Cubical.Data.Fin.Base.html#4232" class="Bound">n</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a> <a id="4261" class="Symbol">→</a> <a id="4263" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4268" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a>
<a id="4270" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="4284" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4289" href="Cubical.Data.Fin.Base.html#4289" class="Bound">A</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="Cubical.Data.Fin.Base.html#4289" class="Bound">A</a> <a id="4295" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="4301" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4320" href="Cubical.Data.Fin.Base.html#4320" class="Bound">n</a><a id="4321" class="Symbol">)</a> <a id="4323" href="Cubical.Data.Fin.Base.html#4323" class="Bound">A</a> <a id="4325" class="Symbol">=</a> <a id="4327" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="4341" href="Cubical.Data.Fin.Base.html#4320" class="Bound">n</a> <a id="4343" class="Symbol">(</a><a id="4344" href="Cubical.Data.Fin.Base.html#3965" class="Function">predFinFamily</a> <a id="4358" href="Cubical.Data.Fin.Base.html#4323" class="Bound">A</a><a id="4359" class="Symbol">)</a> <a id="4361" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4363" href="Cubical.Data.Fin.Base.html#4323" class="Bound">A</a> <a id="4365" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a>

<a id="prodFinFamily∙"></a><a id="4372" href="Cubical.Data.Fin.Base.html#4372" class="Function">prodFinFamily∙</a> <a id="4387" class="Symbol">:</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Data.Fin.Base.html#4390" class="Bound">n</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4395" class="Symbol">)</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4415" href="Cubical.Data.Fin.Base.html#4390" class="Bound">n</a><a id="4416" class="Symbol">)</a> <a id="4418" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a> <a id="4420" class="Symbol">→</a> <a id="4422" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4430" href="Cubical.Data.Fin.Base.html#883" class="Generalizable">ℓ</a>
<a id="4432" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Cubical.Data.Fin.Base.html#4372" class="Function">prodFinFamily∙</a> <a id="4452" href="Cubical.Data.Fin.Base.html#4452" class="Bound">n</a> <a id="4454" href="Cubical.Data.Fin.Base.html#4454" class="Bound">A</a><a id="4455" class="Symbol">)</a> <a id="4457" class="Symbol">=</a> <a id="4459" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="4473" href="Cubical.Data.Fin.Base.html#4452" class="Bound">n</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4480" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4482" href="Cubical.Data.Fin.Base.html#4454" class="Bound">A</a><a id="4483" class="Symbol">)</a>
<a id="4485" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4489" class="Symbol">(</a><a id="4490" href="Cubical.Data.Fin.Base.html#4372" class="Function">prodFinFamily∙</a> <a id="4505" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4510" href="Cubical.Data.Fin.Base.html#4510" class="Bound">A</a><a id="4511" class="Symbol">)</a> <a id="4513" class="Symbol">=</a> <a id="4515" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Cubical.Data.Fin.Base.html#4510" class="Bound">A</a> <a id="4522" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="4527" class="Symbol">)</a>
<a id="4529" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Cubical.Data.Fin.Base.html#4372" class="Function">prodFinFamily∙</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4554" href="Cubical.Data.Fin.Base.html#4554" class="Bound">n</a><a id="4555" class="Symbol">)</a> <a id="4557" href="Cubical.Data.Fin.Base.html#4557" class="Bound">A</a><a id="4558" class="Symbol">)</a> <a id="4560" class="Symbol">=</a>
  <a id="4564" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Cubical.Data.Fin.Base.html#4372" class="Function">prodFinFamily∙</a> <a id="4584" href="Cubical.Data.Fin.Base.html#4554" class="Bound">n</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4602" href="Cubical.Data.Fin.Base.html#4557" class="Bound">A</a><a id="4603" class="Symbol">))</a> <a id="4606" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4608" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4612" class="Symbol">(</a><a id="4613" href="Cubical.Data.Fin.Base.html#4557" class="Bound">A</a> <a id="4615" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="4620" class="Symbol">)</a>

<a id="4623" class="Comment">-- summation</a>
<a id="sumFinGen"></a><a id="4636" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="4646" class="Symbol">:</a> <a id="4648" class="Symbol">∀</a> <a id="4650" class="Symbol">{</a><a id="4651" href="Cubical.Data.Fin.Base.html#4651" class="Bound">ℓ</a><a id="4652" class="Symbol">}</a> <a id="4654" class="Symbol">{</a><a id="4655" href="Cubical.Data.Fin.Base.html#4655" class="Bound">A</a> <a id="4657" class="Symbol">:</a> <a id="4659" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4664" href="Cubical.Data.Fin.Base.html#4651" class="Bound">ℓ</a><a id="4665" class="Symbol">}</a> <a id="4667" class="Symbol">{</a><a id="4668" href="Cubical.Data.Fin.Base.html#4668" class="Bound">n</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4673" class="Symbol">}</a>
  <a id="4677" class="Symbol">(</a><a id="4678" href="Cubical.Data.Fin.Base.html#4678" class="Bound Operator">_+_</a> <a id="4682" class="Symbol">:</a> <a id="4684" href="Cubical.Data.Fin.Base.html#4655" class="Bound">A</a> <a id="4686" class="Symbol">→</a> <a id="4688" href="Cubical.Data.Fin.Base.html#4655" class="Bound">A</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="Cubical.Data.Fin.Base.html#4655" class="Bound">A</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Data.Fin.Base.html#4696" class="Bound">0A</a> <a id="4699" class="Symbol">:</a> <a id="4701" href="Cubical.Data.Fin.Base.html#4655" class="Bound">A</a><a id="4702" class="Symbol">)</a> <a id="4704" class="Symbol">(</a><a id="4705" href="Cubical.Data.Fin.Base.html#4705" class="Bound">f</a> <a id="4707" class="Symbol">:</a> <a id="4709" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="4713" href="Cubical.Data.Fin.Base.html#4668" class="Bound">n</a> <a id="4715" class="Symbol">→</a> <a id="4717" href="Cubical.Data.Fin.Base.html#4655" class="Bound">A</a><a id="4718" class="Symbol">)</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Cubical.Data.Fin.Base.html#4655" class="Bound">A</a>
<a id="4724" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="4734" class="Symbol">{</a><a id="4735" class="Argument">n</a> <a id="4737" class="Symbol">=</a> <a id="4739" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4743" class="Symbol">}</a> <a id="4745" href="Cubical.Data.Fin.Base.html#4745" class="Bound Operator">_+_</a> <a id="4749" href="Cubical.Data.Fin.Base.html#4749" class="Bound">0A</a> <a id="4752" href="Cubical.Data.Fin.Base.html#4752" class="Bound">f</a> <a id="4754" class="Symbol">=</a> <a id="4756" href="Cubical.Data.Fin.Base.html#4749" class="Bound">0A</a>
<a id="4759" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="4769" class="Symbol">{</a><a id="4770" class="Argument">n</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4778" href="Cubical.Data.Fin.Base.html#4778" class="Bound">n</a><a id="4779" class="Symbol">}</a> <a id="4781" href="Cubical.Data.Fin.Base.html#4781" class="Bound Operator">_+_</a> <a id="4785" href="Cubical.Data.Fin.Base.html#4785" class="Bound">0A</a> <a id="4788" href="Cubical.Data.Fin.Base.html#4788" class="Bound">f</a> <a id="4790" class="Symbol">=</a>
  <a id="4794" href="Cubical.Data.Fin.Base.html#4788" class="Bound">f</a> <a id="4796" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="4802" href="Cubical.Data.Fin.Base.html#4781" class="Bound Operator">+</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="4815" class="Symbol">{</a><a id="4816" class="Argument">n</a> <a id="4818" class="Symbol">=</a> <a id="4820" href="Cubical.Data.Fin.Base.html#4778" class="Bound">n</a><a id="4821" class="Symbol">})</a> <a id="4824" href="Cubical.Data.Fin.Base.html#4781" class="Bound Operator">_+_</a> <a id="4828" href="Cubical.Data.Fin.Base.html#4785" class="Bound">0A</a> <a id="4831" class="Symbol">((</a><a id="4833" href="Cubical.Data.Fin.Base.html#4788" class="Bound">f</a> <a id="4835" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4837" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a><a id="4846" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Fin.Literals.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Literals</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Fin.Literals.html" class="Module">Cubical.Data.Fin.Literals</a> <a id="67" class="Keyword">where</a>

<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
  <a id="105" class="Keyword">using</a> <a id="111" class="Symbol">(</a><a id="112" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="115" class="Symbol">)</a>
<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Agda.Builtin.FromNat.html" class="Module">Agda.Builtin.FromNat</a>
  <a id="152" class="Keyword">renaming</a> <a id="161" class="Symbol">(</a><a id="162" href="Agda.Builtin.FromNat.html#213" class="Record">Number</a> <a id="169" class="Symbol">to</a> <a id="172" class="Record">HasFromNat</a><a id="182" class="Symbol">)</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>
  <a id="220" class="Keyword">using</a> <a id="226" class="Symbol">(</a><a id="227" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a><a id="230" class="Symbol">;</a> <a id="232" href="Cubical.Data.Fin.Base.html#1727" class="Function">fromℕ≤ᵗ</a><a id="239" class="Symbol">)</a>
<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>
  <a id="288" class="Keyword">using</a> <a id="294" class="Symbol">(</a><a id="295" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">_≤ᵗ_</a><a id="299" class="Symbol">)</a>

<a id="302" class="Keyword">instance</a>
  <a id="fromNatFin"></a><a id="313" href="Cubical.Data.Fin.Literals.html#313" class="Function">fromNatFin</a> <a id="324" class="Symbol">:</a> <a id="326" class="Symbol">{</a><a id="327" href="Cubical.Data.Fin.Literals.html#327" class="Bound">n</a> <a id="329" class="Symbol">:</a> <a id="331" class="Symbol">_}</a> <a id="334" class="Symbol">→</a> <a id="336" href="Cubical.Data.Fin.Literals.html#172" class="Record">HasFromNat</a> <a id="347" class="Symbol">(</a><a id="348" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="352" class="Symbol">(</a><a id="353" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="357" href="Cubical.Data.Fin.Literals.html#327" class="Bound">n</a><a id="358" class="Symbol">))</a>
  <a id="363" href="Cubical.Data.Fin.Literals.html#313" class="Function">fromNatFin</a> <a id="374" class="Symbol">{</a><a id="375" href="Cubical.Data.Fin.Literals.html#375" class="Bound">n</a><a id="376" class="Symbol">}</a> <a id="378" class="Symbol">=</a> <a id="380" class="Keyword">record</a>
    <a id="391" class="Symbol">{</a> <a id="393" href="Agda.Builtin.FromNat.html#269" class="Field">Constraint</a> <a id="404" class="Symbol">=</a> <a id="406" class="Symbol">λ</a> <a id="408" href="Cubical.Data.Fin.Literals.html#408" class="Bound">m</a> <a id="410" class="Symbol">→</a> <a id="412" href="Cubical.Data.Fin.Literals.html#408" class="Bound">m</a> <a id="414" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="417" href="Cubical.Data.Fin.Literals.html#375" class="Bound">n</a>
    <a id="423" class="Symbol">;</a> <a id="425" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a>    <a id="436" class="Symbol">=</a> <a id="438" class="Symbol">λ</a> <a id="440" href="Cubical.Data.Fin.Literals.html#440" class="Bound">m</a> <a id="442" class="Symbol">⦃</a> <a id="444" href="Cubical.Data.Fin.Literals.html#444" class="Bound">m≤n</a> <a id="448" class="Symbol">⦄</a> <a id="450" class="Symbol">→</a> <a id="452" href="Cubical.Data.Fin.Base.html#1727" class="Function">fromℕ≤ᵗ</a> <a id="460" href="Cubical.Data.Fin.Literals.html#440" class="Bound">m</a> <a id="462" href="Cubical.Data.Fin.Literals.html#375" class="Bound">n</a> <a id="464" href="Cubical.Data.Fin.Literals.html#444" class="Bound">m≤n</a>
    <a id="472" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Data.Fin.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Fin.Properties.html" class="Module">Cubical.Data.Fin.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Functions.Surjection.html" class="Module">Cubical.Functions.Surjection</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="463" class="Keyword">renaming</a> <a id="472" class="Symbol">(</a><a id="473" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="477" class="Symbol">to</a> <a id="480" class="Function">∥∥rec</a><a id="485" class="Symbol">)</a> <a id="487" class="Keyword">hiding</a> <a id="494" class="Symbol">(</a><a id="495" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a><a id="502" class="Symbol">)</a>

<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a> <a id="539" class="Symbol">as</a> <a id="542" class="Module">Fin</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="685" class="Keyword">hiding</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Bool.Properties.html#6716" class="Function Operator">_≤_</a> <a id="697" class="Symbol">;</a> <a id="699" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a><a id="702" class="Symbol">)</a>
<a id="704" class="Keyword">open</a> <a id="709" class="Keyword">import</a> <a id="716" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="735" class="Symbol">as</a> <a id="738" class="Module">Empty</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="774" class="Keyword">open</a> <a id="779" class="Keyword">import</a> <a id="786" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="803" class="Symbol">as</a> <a id="806" class="Module">⊎</a>
<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="877" class="Keyword">renaming</a> <a id="886" class="Symbol">(</a><a id="887" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="891" class="Symbol">to</a> <a id="894" class="Datatype">FinData</a><a id="901" class="Symbol">)</a> <a id="903" class="Keyword">hiding</a> <a id="910" class="Symbol">(</a><a id="911" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="917" class="Symbol">;</a> <a id="919" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="923" class="Symbol">;</a> <a id="925" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a><a id="932" class="Symbol">)</a>

<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="973" class="Keyword">open</a> <a id="978" class="Keyword">import</a> <a id="985" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Cubical.Algebra.AbGroup.Base.html" class="Module">Cubical.Algebra.AbGroup.Base</a>

<a id="1058" class="Keyword">private</a>
 <a id="1067" class="Keyword">variable</a>
   <a id="1079" href="Cubical.Data.Fin.Properties.html#1079" class="Generalizable">a</a> <a id="1081" href="Cubical.Data.Fin.Properties.html#1081" class="Generalizable">b</a> <a id="1083" href="Cubical.Data.Fin.Properties.html#1083" class="Generalizable">ℓ</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Agda.Primitive.html#800" class="Postulate">Level</a>
   <a id="1096" href="Cubical.Data.Fin.Properties.html#1096" class="Generalizable">n</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
   <a id="1105" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1114" href="Cubical.Data.Fin.Properties.html#1079" class="Generalizable">a</a>

<a id="1117" class="Comment">-- Fin 0 is empty, and thus a proposition.</a>
<a id="isPropFin0"></a><a id="1160" href="Cubical.Data.Fin.Properties.html#1160" class="Function">isPropFin0</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1185" class="Number">0</a><a id="1186" class="Symbol">)</a>
<a id="1188" href="Cubical.Data.Fin.Properties.html#1160" class="Function">isPropFin0</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="1211" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1213" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a>

<a id="isPropFin1"></a><a id="1220" href="Cubical.Data.Fin.Properties.html#1220" class="Function">isPropFin1</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1240" class="Symbol">(</a><a id="1241" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1245" class="Number">1</a><a id="1246" class="Symbol">)</a>
<a id="1248" href="Cubical.Data.Fin.Properties.html#1220" class="Function">isPropFin1</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1265" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1267" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1269" class="Symbol">)</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1277" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1279" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">=</a> <a id="1285" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1291" class="Comment">-- Fin 1 has only one value.</a>
<a id="isContrFin1"></a><a id="1320" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="1332" class="Symbol">:</a> <a id="1334" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1347" class="Number">1</a><a id="1348" class="Symbol">)</a>
<a id="1350" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a>
  <a id="1364" class="Symbol">=</a> <a id="1366" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="1372" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1374" class="Symbol">λ</a>
  <a id="1378" class="Symbol">{</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1386" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1388" class="Symbol">_)</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="1407" class="Symbol">{</a><a id="1408" class="Argument">k</a> <a id="1410" class="Symbol">=</a> <a id="1412" class="Number">1</a><a id="1413" class="Symbol">}</a> <a id="1415" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1422" class="Symbol">;</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1429" href="Cubical.Data.Fin.Properties.html#1429" class="Bound">k</a> <a id="1431" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1433" href="Cubical.Data.Fin.Properties.html#1433" class="Bound">sk&lt;1</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="1451" href="Cubical.Data.Fin.Properties.html#1433" class="Bound">sk&lt;1</a>
  <a id="1458" class="Symbol">}</a>

<a id="Unit≃Fin1"></a><a id="1461" href="Cubical.Data.Fin.Properties.html#1461" class="Function">Unit≃Fin1</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1478" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1480" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1484" class="Number">1</a>
<a id="1486" href="Cubical.Data.Fin.Properties.html#1461" class="Function">Unit≃Fin1</a> <a id="1496" class="Symbol">=</a>
  <a id="1500" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
    <a id="1515" class="Symbol">(</a><a id="1516" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
      <a id="1526" class="Symbol">(</a><a id="1527" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1533" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="1538" class="Symbol">)</a>
      <a id="1546" class="Symbol">(</a><a id="1547" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1553" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1555" class="Symbol">)</a>
      <a id="1563" class="Symbol">(</a><a id="1564" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="1576" class="Symbol">.</a><a id="1577" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1580" class="Symbol">)</a>
      <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Data.Unit.Properties.html#734" class="Function">isContrUnit</a> <a id="1601" class="Symbol">.</a><a id="1602" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1605" class="Symbol">)</a>
    <a id="1611" class="Symbol">)</a>

<a id="1614" class="Comment">-- Regardless of k, Fin k is a set.</a>
<a id="isSetFin"></a><a id="1650" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="1659" class="Symbol">:</a> <a id="1661" class="Symbol">∀{</a><a id="1663" href="Cubical.Data.Fin.Properties.html#1663" class="Bound">k</a><a id="1664" class="Symbol">}</a> <a id="1666" class="Symbol">→</a> <a id="1668" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1679" href="Cubical.Data.Fin.Properties.html#1663" class="Bound">k</a><a id="1680" class="Symbol">)</a>
<a id="1682" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="1691" class="Symbol">{</a><a id="1692" href="Cubical.Data.Fin.Properties.html#1692" class="Bound">k</a><a id="1693" class="Symbol">}</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="1704" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="1711" class="Symbol">(λ</a> <a id="1714" href="Cubical.Data.Fin.Properties.html#1714" class="Bound">x</a> <a id="1716" class="Symbol">→</a> <a id="1718" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="1741" class="Symbol">{</a><a id="1742" href="Cubical.Data.Fin.Properties.html#1714" class="Bound">x</a><a id="1743" class="Symbol">}</a> <a id="1745" class="Symbol">{</a><a id="1746" href="Cubical.Data.Fin.Properties.html#1692" class="Bound">k</a><a id="1747" class="Symbol">}))</a>

<a id="discreteFin"></a><a id="1752" href="Cubical.Data.Fin.Properties.html#1752" class="Function">discreteFin</a> <a id="1764" class="Symbol">:</a> <a id="1766" class="Symbol">∀</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Cubical.Data.Fin.Properties.html#1769" class="Bound">n</a><a id="1770" class="Symbol">}</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1788" href="Cubical.Data.Fin.Properties.html#1769" class="Bound">n</a><a id="1789" class="Symbol">)</a>
<a id="1791" href="Cubical.Data.Fin.Properties.html#1752" class="Function">discreteFin</a> <a id="1803" class="Symbol">{</a><a id="1804" href="Cubical.Data.Fin.Properties.html#1804" class="Bound">n</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Data.Fin.Properties.html#1808" class="Bound">x</a> <a id="1810" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1812" href="Cubical.Data.Fin.Properties.html#1812" class="Bound">hx</a><a id="1814" class="Symbol">)</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Cubical.Data.Fin.Properties.html#1817" class="Bound">y</a> <a id="1819" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1821" href="Cubical.Data.Fin.Properties.html#1821" class="Bound">hy</a><a id="1823" class="Symbol">)</a> <a id="1825" class="Keyword">with</a> <a id="1830" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="1840" href="Cubical.Data.Fin.Properties.html#1808" class="Bound">x</a> <a id="1842" href="Cubical.Data.Fin.Properties.html#1817" class="Bound">y</a>
<a id="1844" class="Symbol">...</a> <a id="1848" class="Symbol">|</a> <a id="1850" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1854" href="Cubical.Data.Fin.Properties.html#1854" class="Bound">prf</a> <a id="1858" class="Symbol">=</a> <a id="1860" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1872" class="Symbol">(λ</a> <a id="1875" href="Cubical.Data.Fin.Properties.html#1875" class="Bound">z</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Cubical.Data.Fin.Properties.html#1875" class="Bound">z</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" class="Bound">n</a><a id="1894" class="Symbol">})</a> <a id="1897" href="Cubical.Data.Fin.Properties.html#1854" class="Bound">prf</a><a id="1900" class="Symbol">)</a>
<a id="1902" class="Symbol">...</a> <a id="1906" class="Symbol">|</a> <a id="1908" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1911" href="Cubical.Data.Fin.Properties.html#1911" class="Bound">prf</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1920" class="Symbol">λ</a> <a id="1922" href="Cubical.Data.Fin.Properties.html#1922" class="Bound">h</a> <a id="1924" class="Symbol">→</a> <a id="1926" href="Cubical.Data.Fin.Properties.html#1911" class="Bound">prf</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1936" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1940" href="Cubical.Data.Fin.Properties.html#1922" class="Bound">h</a><a id="1941" class="Symbol">)</a>

<a id="inject&lt;-ne"></a><a id="1944" href="Cubical.Data.Fin.Properties.html#1944" class="Function">inject&lt;-ne</a> <a id="1955" class="Symbol">:</a> <a id="1957" class="Symbol">∀</a> <a id="1959" class="Symbol">{</a><a id="1960" href="Cubical.Data.Fin.Properties.html#1960" class="Bound">n</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Data.Fin.Properties.html#1964" class="Bound">i</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1972" href="Cubical.Data.Fin.Properties.html#1960" class="Bound">n</a><a id="1973" class="Symbol">)</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1979" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="1989" href="Cubical.Data.Fin.Properties.html#1964" class="Bound">i</a> <a id="1991" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1993" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="1999" class="Symbol">{</a><a id="2000" class="Argument">k</a> <a id="2002" class="Symbol">=</a> <a id="2004" href="Cubical.Data.Fin.Properties.html#1960" class="Bound">n</a><a id="2005" class="Symbol">}</a>
<a id="2007" href="Cubical.Data.Fin.Properties.html#1944" class="Function">inject&lt;-ne</a> <a id="2018" class="Symbol">{</a><a id="2019" href="Cubical.Data.Fin.Properties.html#2019" class="Bound">n</a><a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Cubical.Data.Fin.Properties.html#2023" class="Bound">k</a> <a id="2025" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2027" href="Cubical.Data.Fin.Properties.html#2027" class="Bound">k&lt;nᵗ</a><a id="2031" class="Symbol">)</a> <a id="2033" href="Cubical.Data.Fin.Properties.html#2033" class="Bound">p</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Cubical.Data.Nat.Order.html#15480" class="Function">&lt;→≢</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="2047" href="Cubical.Data.Fin.Properties.html#2027" class="Bound">k&lt;nᵗ</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2059" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2063" href="Cubical.Data.Fin.Properties.html#2033" class="Bound">p</a><a id="2064" class="Symbol">)</a>

<a id="Fin-fst-≡"></a><a id="2067" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="2077" class="Symbol">:</a> <a id="2079" class="Symbol">∀</a> <a id="2081" class="Symbol">{</a><a id="2082" href="Cubical.Data.Fin.Properties.html#2082" class="Bound">n</a><a id="2083" class="Symbol">}</a> <a id="2085" class="Symbol">{</a><a id="2086" href="Cubical.Data.Fin.Properties.html#2086" class="Bound">i</a> <a id="2088" href="Cubical.Data.Fin.Properties.html#2088" class="Bound">j</a> <a id="2090" class="Symbol">:</a> <a id="2092" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2096" href="Cubical.Data.Fin.Properties.html#2082" class="Bound">n</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2105" href="Cubical.Data.Fin.Properties.html#2086" class="Bound">i</a> <a id="2107" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2109" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2113" href="Cubical.Data.Fin.Properties.html#2088" class="Bound">j</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Cubical.Data.Fin.Properties.html#2086" class="Bound">i</a> <a id="2119" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2121" href="Cubical.Data.Fin.Properties.html#2088" class="Bound">j</a>
<a id="2123" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="2133" class="Symbol">{</a><a id="2134" href="Cubical.Data.Fin.Properties.html#2134" class="Bound">n</a><a id="2135" class="Symbol">}</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="2146" class="Symbol">(λ</a> <a id="2149" href="Cubical.Data.Fin.Properties.html#2149" class="Bound">x</a> <a id="2151" class="Symbol">→</a> <a id="2153" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="2162" class="Symbol">{</a><a id="2163" href="Cubical.Data.Fin.Properties.html#2149" class="Bound">x</a><a id="2164" class="Symbol">}</a> <a id="2166" class="Symbol">{</a><a id="2167" href="Cubical.Data.Fin.Properties.html#2134" class="Bound">n</a><a id="2168" class="Symbol">})</a>

<a id="2172" class="Keyword">private</a>
  <a id="subst-app"></a><a id="2182" href="Cubical.Data.Fin.Properties.html#2182" class="Function">subst-app</a> <a id="2192" class="Symbol">:</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Data.Fin.Properties.html#2195" class="Bound">B</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2208" href="Cubical.Data.Fin.Properties.html#1081" class="Generalizable">b</a><a id="2209" class="Symbol">)</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Data.Fin.Properties.html#2212" class="Bound">f</a> <a id="2214" class="Symbol">:</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.Data.Fin.Properties.html#2217" class="Bound">x</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="Cubical.Data.Fin.Properties.html#2195" class="Bound">B</a> <a id="2228" href="Cubical.Data.Fin.Properties.html#2217" class="Bound">x</a><a id="2229" class="Symbol">)</a> <a id="2231" class="Symbol">{</a><a id="2232" href="Cubical.Data.Fin.Properties.html#2232" class="Bound">x</a> <a id="2234" href="Cubical.Data.Fin.Properties.html#2234" class="Bound">y</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a><a id="2239" class="Symbol">}</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Cubical.Data.Fin.Properties.html#2242" class="Bound">x≡y</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="Cubical.Data.Fin.Properties.html#2232" class="Bound">x</a> <a id="2250" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2252" href="Cubical.Data.Fin.Properties.html#2234" class="Bound">y</a><a id="2253" class="Symbol">)</a> <a id="2255" class="Symbol">→</a>
              <a id="2271" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2277" href="Cubical.Data.Fin.Properties.html#2195" class="Bound">B</a> <a id="2279" href="Cubical.Data.Fin.Properties.html#2242" class="Bound">x≡y</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Data.Fin.Properties.html#2212" class="Bound">f</a> <a id="2286" href="Cubical.Data.Fin.Properties.html#2232" class="Bound">x</a><a id="2287" class="Symbol">)</a> <a id="2289" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2291" href="Cubical.Data.Fin.Properties.html#2212" class="Bound">f</a> <a id="2293" href="Cubical.Data.Fin.Properties.html#2234" class="Bound">y</a>
  <a id="2297" href="Cubical.Data.Fin.Properties.html#2182" class="Function">subst-app</a> <a id="2307" href="Cubical.Data.Fin.Properties.html#2307" class="Bound">B</a> <a id="2309" href="Cubical.Data.Fin.Properties.html#2309" class="Bound">f</a> <a id="2311" class="Symbol">{</a><a id="2312" class="Argument">x</a> <a id="2314" class="Symbol">=</a> <a id="2316" href="Cubical.Data.Fin.Properties.html#2316" class="Bound">x</a><a id="2317" class="Symbol">}</a> <a id="2319" class="Symbol">=</a>
    <a id="2325" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2327" class="Symbol">(λ</a> <a id="2330" href="Cubical.Data.Fin.Properties.html#2330" class="Bound">y</a> <a id="2332" href="Cubical.Data.Fin.Properties.html#2332" class="Bound">e</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2342" href="Cubical.Data.Fin.Properties.html#2307" class="Bound">B</a> <a id="2344" href="Cubical.Data.Fin.Properties.html#2332" class="Bound">e</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Cubical.Data.Fin.Properties.html#2309" class="Bound">f</a> <a id="2349" href="Cubical.Data.Fin.Properties.html#2316" class="Bound">x</a><a id="2350" class="Symbol">)</a> <a id="2352" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2354" href="Cubical.Data.Fin.Properties.html#2309" class="Bound">f</a> <a id="2356" href="Cubical.Data.Fin.Properties.html#2330" class="Bound">y</a><a id="2357" class="Symbol">)</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="2370" class="Symbol">{</a><a id="2371" class="Argument">B</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Cubical.Data.Fin.Properties.html#2307" class="Bound">B</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Cubical.Data.Fin.Properties.html#2309" class="Bound">f</a> <a id="2381" href="Cubical.Data.Fin.Properties.html#2316" class="Bound">x</a><a id="2382" class="Symbol">))</a>

<a id="2386" class="Comment">-- Computation rules for the eliminator.</a>
<a id="2427" class="Keyword">module</a> <a id="2434" href="Cubical.Data.Fin.Properties.html#2434" class="Module">_</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a>  <a id="2440" class="Symbol">:</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Cubical.Data.Fin.Properties.html#2443" class="Bound">k</a> <a id="2445" class="Symbol">:</a> <a id="2447" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2456" href="Cubical.Data.Fin.Properties.html#2443" class="Bound">k</a> <a id="2458" class="Symbol">→</a> <a id="2460" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2465" href="Cubical.Data.Fin.Properties.html#1083" class="Generalizable">ℓ</a><a id="2466" class="Symbol">)</a>
         <a id="2477" class="Symbol">(</a><a id="2478" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2481" class="Symbol">:</a> <a id="2483" class="Symbol">∀</a> <a id="2485" class="Symbol">{</a><a id="2486" href="Cubical.Data.Fin.Properties.html#2486" class="Bound">k</a><a id="2487" class="Symbol">}</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2498" href="Cubical.Data.Fin.Properties.html#2486" class="Bound">k</a><a id="2499" class="Symbol">)</a> <a id="2501" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="2506" class="Symbol">)</a>
         <a id="2517" class="Symbol">(</a><a id="2518" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="2521" class="Symbol">:</a> <a id="2523" class="Symbol">∀</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Cubical.Data.Fin.Properties.html#2526" class="Bound">k</a><a id="2527" class="Symbol">}</a> <a id="2529" class="Symbol">{</a><a id="2530" href="Cubical.Data.Fin.Properties.html#2530" class="Bound">fn</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2539" href="Cubical.Data.Fin.Properties.html#2526" class="Bound">k</a><a id="2540" class="Symbol">}</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="2546" href="Cubical.Data.Fin.Properties.html#2526" class="Bound">k</a> <a id="2548" href="Cubical.Data.Fin.Properties.html#2530" class="Bound">fn</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2560" href="Cubical.Data.Fin.Properties.html#2526" class="Bound">k</a><a id="2561" class="Symbol">)</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="2569" href="Cubical.Data.Fin.Properties.html#2530" class="Bound">fn</a><a id="2571" class="Symbol">))</a>
         <a id="2583" class="Symbol">{</a><a id="2584" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a> <a id="2586" class="Symbol">:</a> <a id="2588" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2589" class="Symbol">}</a> <a id="2591" class="Keyword">where</a>

  <a id="2600" href="Cubical.Data.Fin.Properties.html#2600" class="Function">elim-fzero</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="2622" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="2624" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2627" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="2630" class="Symbol">{</a><a id="2631" class="Argument">k</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2639" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2640" class="Symbol">}</a> <a id="2642" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="2648" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2650" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2653" class="Symbol">{</a><a id="2654" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2655" class="Symbol">}</a>
  <a id="2659" href="Cubical.Data.Fin.Properties.html#2600" class="Function">elim-fzero</a> <a id="2670" class="Symbol">=</a>
    <a id="2676" class="Keyword">let</a> <a id="2680" href="Cubical.Data.Fin.Properties.html#2680" class="Bound">B</a> <a id="2682" class="Symbol">=</a> <a id="2684" class="Symbol">(λ</a> <a id="2687" href="Cubical.Data.Fin.Properties.html#2687" class="Bound">z</a> <a id="2689" class="Symbol">→</a> <a id="2691" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2698" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2699" class="Symbol">)</a> <a id="2701" href="Cubical.Data.Fin.Properties.html#2687" class="Bound">z</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Keyword">in</a>
    <a id="2711" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2717" href="Cubical.Data.Fin.Properties.html#2680" class="Bound">B</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="2734" class="Symbol">{</a><a id="2735" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2739" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2740" class="Symbol">}</a> <a id="2742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2746" class="Symbol">)</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2752" class="Symbol">{</a><a id="2753" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2754" class="Symbol">})</a>
      <a id="2763" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2766" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2771" class="Symbol">(λ</a> <a id="2774" href="Cubical.Data.Fin.Properties.html#2774" class="Bound">p</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2784" href="Cubical.Data.Fin.Properties.html#2680" class="Bound">B</a> <a id="2786" href="Cubical.Data.Fin.Properties.html#2774" class="Bound">p</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2792" class="Symbol">{</a><a id="2793" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2794" class="Symbol">}))</a> <a id="2798" class="Symbol">(</a><a id="2799" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="2808" class="Symbol">{</a><a id="2809" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2813" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2814" class="Symbol">}</a> <a id="2816" class="Symbol">_</a> <a id="2818" class="Symbol">_</a> <a id="2820" class="Symbol">_</a> <a id="2822" class="Symbol">_)</a> <a id="2825" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2831" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2837" href="Cubical.Data.Fin.Properties.html#2680" class="Bound">B</a> <a id="2839" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2848" class="Symbol">{</a><a id="2849" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2850" class="Symbol">})</a>
      <a id="2859" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2862" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="2872" class="Symbol">{</a><a id="2873" class="Argument">B</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Cubical.Data.Fin.Properties.html#2680" class="Bound">B</a><a id="2878" class="Symbol">}</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2884" class="Symbol">{</a><a id="2885" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2886" class="Symbol">})</a> <a id="2889" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="2895" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2898" class="Symbol">{</a><a id="2899" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2900" class="Symbol">}</a> <a id="2902" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="2907" href="Cubical.Data.Fin.Properties.html#2907" class="Function">elim-fsuc</a> <a id="2917" class="Symbol">:</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Cubical.Data.Fin.Properties.html#2920" class="Bound">fk</a> <a id="2923" class="Symbol">:</a> <a id="2925" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2929" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="2930" class="Symbol">)</a> <a id="2932" class="Symbol">→</a> <a id="2934" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="2943" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="2945" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2948" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="2957" href="Cubical.Data.Fin.Properties.html#2920" class="Bound">fk</a><a id="2959" class="Symbol">)</a> <a id="2961" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2963" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="2976" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="2978" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="2981" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="2984" href="Cubical.Data.Fin.Properties.html#2920" class="Bound">fk</a><a id="2986" class="Symbol">)</a>
  <a id="2990" href="Cubical.Data.Fin.Properties.html#2907" class="Function">elim-fsuc</a> <a id="3000" href="Cubical.Data.Fin.Properties.html#3000" class="Bound">fk</a> <a id="3003" class="Symbol">=</a>
    <a id="3009" class="Keyword">let</a> <a id="3013" href="Cubical.Data.Fin.Properties.html#3013" class="Bound">B</a> <a id="3015" class="Symbol">=</a> <a id="3017" class="Symbol">(λ</a> <a id="3020" href="Cubical.Data.Fin.Properties.html#3020" class="Bound">z</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3031" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="3032" class="Symbol">)</a> <a id="3034" href="Cubical.Data.Fin.Properties.html#3020" class="Bound">z</a><a id="3035" class="Symbol">)</a> <a id="3037" class="Keyword">in</a>
    <a id="3044" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3050" href="Cubical.Data.Fin.Properties.html#3013" class="Bound">B</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="3067" class="Symbol">{</a><a id="3068" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3072" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="3073" class="Symbol">}</a> <a id="3075" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="3095" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="3097" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="3100" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3103" href="Cubical.Data.Fin.Properties.html#3000" class="Bound">fk</a><a id="3105" class="Symbol">))</a>
      <a id="3114" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3117" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3122" class="Symbol">(λ</a> <a id="3125" href="Cubical.Data.Fin.Properties.html#3125" class="Bound">p</a> <a id="3127" class="Symbol">→</a> <a id="3129" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3135" href="Cubical.Data.Fin.Properties.html#3013" class="Bound">B</a> <a id="3137" href="Cubical.Data.Fin.Properties.html#3125" class="Bound">p</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="3153" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="3155" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="3158" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3161" href="Cubical.Data.Fin.Properties.html#3000" class="Bound">fk</a><a id="3163" class="Symbol">)))</a> <a id="3167" class="Symbol">(</a><a id="3168" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="3177" class="Symbol">{</a><a id="3178" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3182" href="Cubical.Data.Fin.Properties.html#2584" class="Bound">k</a><a id="3183" class="Symbol">}</a> <a id="3185" class="Symbol">_</a> <a id="3187" class="Symbol">_</a> <a id="3189" class="Symbol">_</a> <a id="3191" class="Symbol">_)</a> <a id="3194" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="3200" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3206" href="Cubical.Data.Fin.Properties.html#3013" class="Bound">B</a> <a id="3208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="3227" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="3229" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="3232" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3235" href="Cubical.Data.Fin.Properties.html#3000" class="Bound">fk</a><a id="3237" class="Symbol">))</a>
      <a id="3246" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3249" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="3259" class="Symbol">{</a><a id="3260" class="Argument">B</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Cubical.Data.Fin.Properties.html#3013" class="Bound">B</a><a id="3265" class="Symbol">}</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="3281" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="3283" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="3286" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3289" href="Cubical.Data.Fin.Properties.html#3000" class="Bound">fk</a><a id="3291" class="Symbol">))</a> <a id="3294" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="3300" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Cubical.Data.Fin.Base.html#2564" class="Function">Fin.elim</a> <a id="3313" href="Cubical.Data.Fin.Properties.html#2437" class="Bound">P</a> <a id="3315" href="Cubical.Data.Fin.Properties.html#2478" class="Bound">fz</a> <a id="3318" href="Cubical.Data.Fin.Properties.html#2518" class="Bound">fs</a> <a id="3321" href="Cubical.Data.Fin.Properties.html#3000" class="Bound">fk</a><a id="3323" class="Symbol">)</a> <a id="3325" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="3328" class="Comment">-- Helper function for the reduction procedure below.</a>
<a id="3382" class="Comment">--</a>
<a id="3385" class="Comment">-- If n = expand o k m, then n is congruent to m modulo k.</a>
<a id="expand"></a><a id="3444" href="Cubical.Data.Fin.Properties.html#3444" class="Function">expand</a> <a id="3451" class="Symbol">:</a> <a id="3453" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="3455" class="Symbol">→</a> <a id="3457" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="3467" href="Cubical.Data.Fin.Properties.html#3444" class="Function">expand</a> <a id="3474" class="Number">0</a> <a id="3476" href="Cubical.Data.Fin.Properties.html#3476" class="Bound">k</a> <a id="3478" href="Cubical.Data.Fin.Properties.html#3478" class="Bound">m</a> <a id="3480" class="Symbol">=</a> <a id="3482" href="Cubical.Data.Fin.Properties.html#3478" class="Bound">m</a>
<a id="3484" href="Cubical.Data.Fin.Properties.html#3444" class="Function">expand</a> <a id="3491" class="Symbol">(</a><a id="3492" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3496" href="Cubical.Data.Fin.Properties.html#3496" class="Bound">o</a><a id="3497" class="Symbol">)</a> <a id="3499" href="Cubical.Data.Fin.Properties.html#3499" class="Bound">k</a> <a id="3501" href="Cubical.Data.Fin.Properties.html#3501" class="Bound">m</a> <a id="3503" class="Symbol">=</a> <a id="3505" href="Cubical.Data.Fin.Properties.html#3499" class="Bound">k</a> <a id="3507" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3509" href="Cubical.Data.Fin.Properties.html#3444" class="Function">expand</a> <a id="3516" href="Cubical.Data.Fin.Properties.html#3496" class="Bound">o</a> <a id="3518" href="Cubical.Data.Fin.Properties.html#3499" class="Bound">k</a> <a id="3520" href="Cubical.Data.Fin.Properties.html#3501" class="Bound">m</a>

<a id="expand≡"></a><a id="3523" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="3531" class="Symbol">:</a> <a id="3533" class="Symbol">∀</a> <a id="3535" href="Cubical.Data.Fin.Properties.html#3535" class="Bound">k</a> <a id="3537" href="Cubical.Data.Fin.Properties.html#3537" class="Bound">m</a> <a id="3539" href="Cubical.Data.Fin.Properties.html#3539" class="Bound">o</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Cubical.Data.Fin.Properties.html#3444" class="Function">expand</a> <a id="3550" href="Cubical.Data.Fin.Properties.html#3539" class="Bound">o</a> <a id="3552" href="Cubical.Data.Fin.Properties.html#3535" class="Bound">k</a> <a id="3554" href="Cubical.Data.Fin.Properties.html#3537" class="Bound">m</a> <a id="3556" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3558" href="Cubical.Data.Fin.Properties.html#3539" class="Bound">o</a> <a id="3560" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3562" href="Cubical.Data.Fin.Properties.html#3535" class="Bound">k</a> <a id="3564" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3566" href="Cubical.Data.Fin.Properties.html#3537" class="Bound">m</a>
<a id="3568" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="3576" href="Cubical.Data.Fin.Properties.html#3576" class="Bound">k</a> <a id="3578" href="Cubical.Data.Fin.Properties.html#3578" class="Bound">m</a> <a id="3580" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3592" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="3600" href="Cubical.Data.Fin.Properties.html#3600" class="Bound">k</a> <a id="3602" href="Cubical.Data.Fin.Properties.html#3602" class="Bound">m</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3609" href="Cubical.Data.Fin.Properties.html#3609" class="Bound">o</a><a id="3610" class="Symbol">)</a>
  <a id="3614" class="Symbol">=</a> <a id="3616" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Data.Fin.Properties.html#3600" class="Bound">k</a> <a id="3624" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="3637" href="Cubical.Data.Fin.Properties.html#3600" class="Bound">k</a> <a id="3639" href="Cubical.Data.Fin.Properties.html#3602" class="Bound">m</a> <a id="3641" href="Cubical.Data.Fin.Properties.html#3609" class="Bound">o</a><a id="3642" class="Symbol">)</a> <a id="3644" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3646" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="3654" href="Cubical.Data.Fin.Properties.html#3600" class="Bound">k</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Cubical.Data.Fin.Properties.html#3609" class="Bound">o</a> <a id="3659" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3661" href="Cubical.Data.Fin.Properties.html#3600" class="Bound">k</a><a id="3662" class="Symbol">)</a> <a id="3664" href="Cubical.Data.Fin.Properties.html#3602" class="Bound">m</a>

<a id="3667" class="Comment">-- Expand a pair. This is useful because the whole function is</a>
<a id="3730" class="Comment">-- injective.</a>
<a id="expand×"></a><a id="3744" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="3752" class="Symbol">:</a> <a id="3754" class="Symbol">∀{</a><a id="3756" href="Cubical.Data.Fin.Properties.html#3756" class="Bound">k</a><a id="3757" class="Symbol">}</a> <a id="3759" class="Symbol">→</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3766" href="Cubical.Data.Fin.Properties.html#3756" class="Bound">k</a> <a id="3768" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3770" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3771" class="Symbol">)</a> <a id="3773" class="Symbol">→</a> <a id="3775" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="3777" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="3785" class="Symbol">{</a><a id="3786" href="Cubical.Data.Fin.Properties.html#3786" class="Bound">k</a><a id="3787" class="Symbol">}</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Cubical.Data.Fin.Properties.html#3790" class="Bound">f</a> <a id="3792" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3794" href="Cubical.Data.Fin.Properties.html#3794" class="Bound">o</a><a id="3795" class="Symbol">)</a> <a id="3797" class="Symbol">=</a> <a id="3799" href="Cubical.Data.Fin.Properties.html#3444" class="Function">expand</a> <a id="3806" href="Cubical.Data.Fin.Properties.html#3794" class="Bound">o</a> <a id="3808" href="Cubical.Data.Fin.Properties.html#3786" class="Bound">k</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="3815" class="Symbol">{</a><a id="3816" href="Cubical.Data.Fin.Properties.html#3786" class="Bound">k</a><a id="3817" class="Symbol">}</a> <a id="3819" href="Cubical.Data.Fin.Properties.html#3790" class="Bound">f</a><a id="3820" class="Symbol">)</a>

<a id="3823" class="Keyword">private</a>
  <a id="lemma₀"></a><a id="3833" href="Cubical.Data.Fin.Properties.html#3833" class="Function">lemma₀</a> <a id="3840" class="Symbol">:</a> <a id="3842" class="Symbol">∀{</a><a id="3844" href="Cubical.Data.Fin.Properties.html#3844" class="Bound">k</a> <a id="3846" href="Cubical.Data.Fin.Properties.html#3846" class="Bound">m</a> <a id="3848" href="Cubical.Data.Fin.Properties.html#3848" class="Bound">n</a> <a id="3850" href="Cubical.Data.Fin.Properties.html#3850" class="Bound">r</a><a id="3851" class="Symbol">}</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Cubical.Data.Fin.Properties.html#3850" class="Bound">r</a> <a id="3857" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3859" href="Cubical.Data.Fin.Properties.html#3848" class="Bound">n</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Cubical.Data.Fin.Properties.html#3844" class="Bound">k</a> <a id="3865" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3867" href="Cubical.Data.Fin.Properties.html#3846" class="Bound">m</a> <a id="3869" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3871" href="Cubical.Data.Fin.Properties.html#3848" class="Bound">n</a> <a id="3873" class="Symbol">→</a> <a id="3875" href="Cubical.Data.Fin.Properties.html#3844" class="Bound">k</a> <a id="3877" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3879" href="Cubical.Data.Fin.Properties.html#3850" class="Bound">r</a>
  <a id="3883" href="Cubical.Data.Fin.Properties.html#3833" class="Function">lemma₀</a> <a id="3890" class="Symbol">{</a><a id="3891" class="Argument">k</a> <a id="3893" class="Symbol">=</a> <a id="3895" href="Cubical.Data.Fin.Properties.html#3895" class="Bound">k</a><a id="3896" class="Symbol">}</a> <a id="3898" class="Symbol">{</a><a id="3899" href="Cubical.Data.Fin.Properties.html#3899" class="Bound">m</a><a id="3900" class="Symbol">}</a> <a id="3902" href="Cubical.Data.Fin.Properties.html#3902" class="Bound">p</a> <a id="3904" href="Cubical.Data.Fin.Properties.html#3904" class="Bound">q</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="Cubical.Data.Fin.Properties.html#3899" class="Bound">m</a> <a id="3910" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3912" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="3919" href="Cubical.Data.Fin.Properties.html#3899" class="Bound">m</a> <a id="3921" href="Cubical.Data.Fin.Properties.html#3895" class="Bound">k</a> <a id="3923" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3925" href="Cubical.Data.Fin.Properties.html#3904" class="Bound">q</a> <a id="3927" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3929" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3933" href="Cubical.Data.Fin.Properties.html#3902" class="Bound">p</a>

  <a id="expand×Inj"></a><a id="3938" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="3949" class="Symbol">:</a> <a id="3951" class="Symbol">∀</a> <a id="3953" href="Cubical.Data.Fin.Properties.html#3953" class="Bound">k</a> <a id="3955" class="Symbol">→</a> <a id="3957" class="Symbol">{</a><a id="3958" href="Cubical.Data.Fin.Properties.html#3958" class="Bound">t1</a> <a id="3961" href="Cubical.Data.Fin.Properties.html#3961" class="Bound">t2</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3970" class="Symbol">(</a><a id="3971" class="InductiveConstructor">suc</a> <a id="3975" href="Cubical.Data.Fin.Properties.html#3953" class="Bound">k</a><a id="3976" class="Symbol">)</a> <a id="3978" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3980" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3981" class="Symbol">}</a> <a id="3983" class="Symbol">→</a> <a id="3985" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="3993" class="Symbol">{</a><a id="3994" class="InductiveConstructor">suc</a> <a id="3998" href="Cubical.Data.Fin.Properties.html#3953" class="Bound">k</a><a id="3999" class="Symbol">}</a> <a id="4001" href="Cubical.Data.Fin.Properties.html#3958" class="Bound">t1</a> <a id="4004" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4006" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="4014" class="Symbol">{</a><a id="4015" class="InductiveConstructor">suc</a> <a id="4019" href="Cubical.Data.Fin.Properties.html#3953" class="Bound">k</a><a id="4020" class="Symbol">}</a> <a id="4022" href="Cubical.Data.Fin.Properties.html#3961" class="Bound">t2</a> <a id="4025" class="Symbol">→</a> <a id="4027" href="Cubical.Data.Fin.Properties.html#3958" class="Bound">t1</a> <a id="4030" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4032" href="Cubical.Data.Fin.Properties.html#3961" class="Bound">t2</a>
  <a id="4037" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="4048" href="Cubical.Data.Fin.Properties.html#4048" class="Bound">k</a> <a id="4050" class="Symbol">{</a><a id="4051" href="Cubical.Data.Fin.Properties.html#4051" class="Bound">f1</a> <a id="4054" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4056" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4060" class="Symbol">}</a> <a id="4062" class="Symbol">{</a><a id="4063" href="Cubical.Data.Fin.Properties.html#4063" class="Bound">f2</a> <a id="4066" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4068" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4072" class="Symbol">}</a> <a id="4074" href="Cubical.Data.Fin.Properties.html#4074" class="Bound">p</a> <a id="4076" href="Cubical.Data.Fin.Properties.html#4076" class="Bound">i</a>
    <a id="4082" class="Symbol">=</a> <a id="4084" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="4098" class="Symbol">{</a><a id="4099" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4103" href="Cubical.Data.Fin.Properties.html#4048" class="Bound">k</a><a id="4104" class="Symbol">}</a> <a id="4106" class="Symbol">{</a><a id="4107" class="Argument">fj</a> <a id="4110" class="Symbol">=</a> <a id="4112" href="Cubical.Data.Fin.Properties.html#4051" class="Bound">f1</a><a id="4114" class="Symbol">}</a> <a id="4116" class="Symbol">{</a><a id="4117" href="Cubical.Data.Fin.Properties.html#4063" class="Bound">f2</a><a id="4119" class="Symbol">}</a> <a id="4121" href="Cubical.Data.Fin.Properties.html#4074" class="Bound">p</a> <a id="4123" href="Cubical.Data.Fin.Properties.html#4076" class="Bound">i</a> <a id="4125" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4127" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
  <a id="4134" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="4145" href="Cubical.Data.Fin.Properties.html#4145" class="Bound">k</a> <a id="4147" class="Symbol">{</a><a id="4148" href="Cubical.Data.Fin.Properties.html#4148" class="Bound">f1</a> <a id="4151" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4153" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4157" href="Cubical.Data.Fin.Properties.html#4157" class="Bound">o1</a><a id="4159" class="Symbol">}</a> <a id="4161" class="Symbol">{(</a><a id="4163" href="Cubical.Data.Fin.Properties.html#4163" class="Bound">r</a> <a id="4165" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4167" href="Cubical.Data.Fin.Properties.html#4167" class="Bound">r&lt;sk</a><a id="4171" class="Symbol">)</a> <a id="4173" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4175" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4179" class="Symbol">}</a> <a id="4181" href="Cubical.Data.Fin.Properties.html#4181" class="Bound">p</a>
    <a id="4187" class="Symbol">=</a> <a id="4189" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="4199" class="Symbol">(</a><a id="4200" href="Cubical.Data.Nat.Order.Inductive.html#5251" class="Function">&lt;ᵗ-asym</a> <a id="4208" class="Symbol">{</a><a id="4209" href="Cubical.Data.Fin.Properties.html#4163" class="Bound">r</a><a id="4210" class="Symbol">}</a> <a id="4212" class="Symbol">{</a><a id="4213" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4217" href="Cubical.Data.Fin.Properties.html#4145" class="Bound">k</a><a id="4218" class="Symbol">}</a> <a id="4220" href="Cubical.Data.Fin.Properties.html#4167" class="Bound">r&lt;sk</a> <a id="4225" class="Symbol">(</a><a id="4226" href="Cubical.Data.Fin.Properties.html#3833" class="Function">lemma₀</a> <a id="4233" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4238" href="Cubical.Data.Fin.Properties.html#4181" class="Bound">p</a><a id="4239" class="Symbol">))</a>
  <a id="4244" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="4255" href="Cubical.Data.Fin.Properties.html#4255" class="Bound">k</a> <a id="4257" class="Symbol">{(</a><a id="4259" href="Cubical.Data.Fin.Properties.html#4259" class="Bound">r</a> <a id="4261" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4263" href="Cubical.Data.Fin.Properties.html#4263" class="Bound">r&lt;sk</a><a id="4267" class="Symbol">)</a> <a id="4269" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4271" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4275" class="Symbol">}</a> <a id="4277" class="Symbol">{</a><a id="4278" href="Cubical.Data.Fin.Properties.html#4278" class="Bound">f2</a> <a id="4281" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4283" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4287" href="Cubical.Data.Fin.Properties.html#4287" class="Bound">o2</a><a id="4289" class="Symbol">}</a> <a id="4291" href="Cubical.Data.Fin.Properties.html#4291" class="Bound">p</a>
    <a id="4297" class="Symbol">=</a> <a id="4299" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Cubical.Data.Nat.Order.Inductive.html#5251" class="Function">&lt;ᵗ-asym</a> <a id="4318" class="Symbol">{</a><a id="4319" href="Cubical.Data.Fin.Properties.html#4259" class="Bound">r</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">{</a><a id="4323" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4327" href="Cubical.Data.Fin.Properties.html#4255" class="Bound">k</a><a id="4328" class="Symbol">}</a> <a id="4330" href="Cubical.Data.Fin.Properties.html#4263" class="Bound">r&lt;sk</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Cubical.Data.Fin.Properties.html#3833" class="Function">lemma₀</a> <a id="4343" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4353" href="Cubical.Data.Fin.Properties.html#4291" class="Bound">p</a><a id="4354" class="Symbol">)))</a>
  <a id="4360" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="4371" href="Cubical.Data.Fin.Properties.html#4371" class="Bound">k</a> <a id="4373" class="Symbol">{</a><a id="4374" href="Cubical.Data.Fin.Properties.html#4374" class="Bound">f1</a> <a id="4377" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4379" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4383" href="Cubical.Data.Fin.Properties.html#4383" class="Bound">o1</a><a id="4385" class="Symbol">}</a> <a id="4387" class="Symbol">{</a><a id="4388" href="Cubical.Data.Fin.Properties.html#4388" class="Bound">f2</a> <a id="4391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4393" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4397" href="Cubical.Data.Fin.Properties.html#4397" class="Bound">o2</a><a id="4399" class="Symbol">}</a>
    <a id="4405" class="Symbol">=</a> <a id="4407" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4412" class="Symbol">(λ</a> <a id="4415" class="Symbol">{</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Data.Fin.Properties.html#4418" class="Bound">f</a> <a id="4420" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4422" href="Cubical.Data.Fin.Properties.html#4422" class="Bound">o</a><a id="4423" class="Symbol">)</a> <a id="4425" class="Symbol">→</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Cubical.Data.Fin.Properties.html#4418" class="Bound">f</a> <a id="4430" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4432" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4436" href="Cubical.Data.Fin.Properties.html#4422" class="Bound">o</a><a id="4437" class="Symbol">)</a> <a id="4439" class="Symbol">})</a>
    <a id="4446" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4448" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="4459" href="Cubical.Data.Fin.Properties.html#4371" class="Bound">k</a> <a id="4461" class="Symbol">{</a><a id="4462" href="Cubical.Data.Fin.Properties.html#4374" class="Bound">f1</a> <a id="4465" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4467" href="Cubical.Data.Fin.Properties.html#4383" class="Bound">o1</a><a id="4469" class="Symbol">}</a> <a id="4471" class="Symbol">{</a><a id="4472" href="Cubical.Data.Fin.Properties.html#4388" class="Bound">f2</a> <a id="4475" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4477" href="Cubical.Data.Fin.Properties.html#4397" class="Bound">o2</a><a id="4479" class="Symbol">}</a>
    <a id="4485" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4487" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="4494" class="Symbol">{</a><a id="4495" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4499" href="Cubical.Data.Fin.Properties.html#4371" class="Bound">k</a><a id="4500" class="Symbol">}</a>

  <a id="expand×Emb"></a><a id="4505" href="Cubical.Data.Fin.Properties.html#4505" class="Function">expand×Emb</a> <a id="4516" class="Symbol">:</a> <a id="4518" class="Symbol">∀</a> <a id="4520" href="Cubical.Data.Fin.Properties.html#4520" class="Bound">k</a> <a id="4522" class="Symbol">→</a> <a id="4524" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="4545" class="Symbol">{</a><a id="4546" href="Cubical.Data.Fin.Properties.html#4520" class="Bound">k</a><a id="4547" class="Symbol">})</a>
  <a id="4552" href="Cubical.Data.Fin.Properties.html#4505" class="Function">expand×Emb</a> <a id="4563" class="Number">0</a> <a id="4565" class="Symbol">=</a> <a id="4567" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="4577" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4579" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="4585" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4587" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="4593" href="Cubical.Data.Fin.Properties.html#4505" class="Function">expand×Emb</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4609" href="Cubical.Data.Fin.Properties.html#4609" class="Bound">k</a><a id="4610" class="Symbol">)</a>
    <a id="4616" class="Symbol">=</a> <a id="4618" href="Cubical.Functions.Embedding.html#5105" class="Function">injEmbedding</a> <a id="4631" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="4650" href="Cubical.Data.Fin.Properties.html#4609" class="Bound">k</a><a id="4651" class="Symbol">)</a>

<a id="4654" class="Comment">-- A Residue is a family of types representing evidence that a</a>
<a id="4717" class="Comment">-- natural is congruent to a value of a finite type.</a>
<a id="Residue"></a><a id="4770" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="4778" class="Symbol">:</a> <a id="4780" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="4782" class="Symbol">→</a> <a id="4784" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="4786" class="Symbol">→</a> <a id="4788" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="4794" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="4802" href="Cubical.Data.Fin.Properties.html#4802" class="Bound">k</a> <a id="4804" href="Cubical.Data.Fin.Properties.html#4804" class="Bound">n</a> <a id="4806" class="Symbol">=</a> <a id="4808" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4811" href="Cubical.Data.Fin.Properties.html#4811" class="Bound">tup</a> <a id="4815" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4817" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="4821" href="Cubical.Data.Fin.Properties.html#4802" class="Bound">k</a> <a id="4823" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4825" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="4827" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4829" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="4837" class="Symbol">{</a><a id="4838" href="Cubical.Data.Fin.Properties.html#4802" class="Bound">k</a><a id="4839" class="Symbol">}</a> <a id="4841" href="Cubical.Data.Fin.Properties.html#4811" class="Bound">tup</a> <a id="4845" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4847" href="Cubical.Data.Fin.Properties.html#4804" class="Bound">n</a>

<a id="4850" class="Comment">-- There is at most one canonical finite value congruent to each</a>
<a id="4915" class="Comment">-- natural.</a>
<a id="isPropResidue"></a><a id="4927" href="Cubical.Data.Fin.Properties.html#4927" class="Function">isPropResidue</a> <a id="4941" class="Symbol">:</a> <a id="4943" class="Symbol">∀</a> <a id="4945" href="Cubical.Data.Fin.Properties.html#4945" class="Bound">k</a> <a id="4947" href="Cubical.Data.Fin.Properties.html#4947" class="Bound">n</a> <a id="4949" class="Symbol">→</a> <a id="4951" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="4967" href="Cubical.Data.Fin.Properties.html#4945" class="Bound">k</a> <a id="4969" href="Cubical.Data.Fin.Properties.html#4947" class="Bound">n</a><a id="4970" class="Symbol">)</a>
<a id="4972" href="Cubical.Data.Fin.Properties.html#4927" class="Function">isPropResidue</a> <a id="4986" href="Cubical.Data.Fin.Properties.html#4986" class="Bound">k</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Cubical.Data.Fin.Properties.html#4505" class="Function">expand×Emb</a> <a id="5028" href="Cubical.Data.Fin.Properties.html#4986" class="Bound">k</a><a id="5029" class="Symbol">)</a>

<a id="5032" class="Comment">-- A value of a finite type is its own residue.</a>
<a id="Fin→Residue"></a><a id="5080" href="Cubical.Data.Fin.Properties.html#5080" class="Function">Fin→Residue</a> <a id="5092" class="Symbol">:</a> <a id="5094" class="Symbol">∀{</a><a id="5096" href="Cubical.Data.Fin.Properties.html#5096" class="Bound">k</a><a id="5097" class="Symbol">}</a> <a id="5099" class="Symbol">→</a> <a id="5101" class="Symbol">(</a><a id="5102" href="Cubical.Data.Fin.Properties.html#5102" class="Bound">f</a> <a id="5104" class="Symbol">:</a> <a id="5106" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="5110" href="Cubical.Data.Fin.Properties.html#5096" class="Bound">k</a><a id="5111" class="Symbol">)</a> <a id="5113" class="Symbol">→</a> <a id="5115" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="5123" href="Cubical.Data.Fin.Properties.html#5096" class="Bound">k</a> <a id="5125" class="Symbol">(</a><a id="5126" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="5130" class="Symbol">{</a><a id="5131" href="Cubical.Data.Fin.Properties.html#5096" class="Bound">k</a><a id="5132" class="Symbol">}</a> <a id="5134" href="Cubical.Data.Fin.Properties.html#5102" class="Bound">f</a><a id="5135" class="Symbol">)</a>
<a id="5137" href="Cubical.Data.Fin.Properties.html#5080" class="Function">Fin→Residue</a> <a id="5149" href="Cubical.Data.Fin.Properties.html#5149" class="Bound">f</a> <a id="5151" class="Symbol">=</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Cubical.Data.Fin.Properties.html#5149" class="Bound">f</a> <a id="5156" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5158" class="Number">0</a><a id="5159" class="Symbol">)</a> <a id="5161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5163" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5169" class="Comment">-- Fibers of numbers that differ by k are equivalent in a more obvious</a>
<a id="5240" class="Comment">-- way than via the fact that they are propositions.</a>
<a id="Residue+k"></a><a id="5293" href="Cubical.Data.Fin.Properties.html#5293" class="Function">Residue+k</a> <a id="5303" class="Symbol">:</a> <a id="5305" class="Symbol">(</a><a id="5306" href="Cubical.Data.Fin.Properties.html#5306" class="Bound">k</a> <a id="5308" href="Cubical.Data.Fin.Properties.html#5308" class="Bound">n</a> <a id="5310" class="Symbol">:</a> <a id="5312" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">→</a> <a id="5317" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="5325" href="Cubical.Data.Fin.Properties.html#5306" class="Bound">k</a> <a id="5327" href="Cubical.Data.Fin.Properties.html#5308" class="Bound">n</a> <a id="5329" class="Symbol">→</a> <a id="5331" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="5339" href="Cubical.Data.Fin.Properties.html#5306" class="Bound">k</a> <a id="5341" class="Symbol">(</a><a id="5342" href="Cubical.Data.Fin.Properties.html#5306" class="Bound">k</a> <a id="5344" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5346" href="Cubical.Data.Fin.Properties.html#5308" class="Bound">n</a><a id="5347" class="Symbol">)</a>
<a id="5349" href="Cubical.Data.Fin.Properties.html#5293" class="Function">Residue+k</a> <a id="5359" href="Cubical.Data.Fin.Properties.html#5359" class="Bound">k</a> <a id="5361" href="Cubical.Data.Fin.Properties.html#5361" class="Bound">n</a> <a id="5363" class="Symbol">((</a><a id="5365" href="Cubical.Data.Fin.Properties.html#5365" class="Bound">f</a> <a id="5367" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5369" href="Cubical.Data.Fin.Properties.html#5369" class="Bound">o</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5374" href="Cubical.Data.Fin.Properties.html#5374" class="Bound">p</a><a id="5375" class="Symbol">)</a> <a id="5377" class="Symbol">=</a> <a id="5379" class="Symbol">(</a><a id="5380" href="Cubical.Data.Fin.Properties.html#5365" class="Bound">f</a> <a id="5382" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5384" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5388" href="Cubical.Data.Fin.Properties.html#5369" class="Bound">o</a><a id="5389" class="Symbol">)</a> <a id="5391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5393" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Cubical.Data.Fin.Properties.html#5359" class="Bound">k</a> <a id="5401" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="5403" class="Symbol">)</a> <a id="5405" href="Cubical.Data.Fin.Properties.html#5374" class="Bound">p</a>

<a id="Residue-k"></a><a id="5408" href="Cubical.Data.Fin.Properties.html#5408" class="Function">Residue-k</a> <a id="5418" class="Symbol">:</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Cubical.Data.Fin.Properties.html#5421" class="Bound">k</a> <a id="5423" href="Cubical.Data.Fin.Properties.html#5423" class="Bound">n</a> <a id="5425" class="Symbol">:</a> <a id="5427" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5428" class="Symbol">)</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="5440" href="Cubical.Data.Fin.Properties.html#5421" class="Bound">k</a> <a id="5442" class="Symbol">(</a><a id="5443" href="Cubical.Data.Fin.Properties.html#5421" class="Bound">k</a> <a id="5445" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5447" href="Cubical.Data.Fin.Properties.html#5423" class="Bound">n</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">→</a> <a id="5452" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="5460" href="Cubical.Data.Fin.Properties.html#5421" class="Bound">k</a> <a id="5462" href="Cubical.Data.Fin.Properties.html#5423" class="Bound">n</a>
<a id="5464" href="Cubical.Data.Fin.Properties.html#5408" class="Function">Residue-k</a> <a id="5474" href="Cubical.Data.Fin.Properties.html#5474" class="Bound">k</a> <a id="5476" href="Cubical.Data.Fin.Properties.html#5476" class="Bound">n</a> <a id="5478" class="Symbol">(((</a><a id="5481" href="Cubical.Data.Fin.Properties.html#5481" class="Bound">r</a> <a id="5483" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5485" href="Cubical.Data.Fin.Properties.html#5485" class="Bound">r&lt;k</a><a id="5488" class="Symbol">)</a> <a id="5490" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5492" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="5496" class="Symbol">)</a> <a id="5498" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5500" href="Cubical.Data.Fin.Properties.html#5500" class="Bound">p</a><a id="5501" class="Symbol">)</a> <a id="5503" class="Symbol">=</a> <a id="5505" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Cubical.Data.Nat.Order.Inductive.html#5251" class="Function">&lt;ᵗ-asym</a> <a id="5524" class="Symbol">{</a><a id="5525" href="Cubical.Data.Fin.Properties.html#5481" class="Bound">r</a><a id="5526" class="Symbol">}</a> <a id="5528" class="Symbol">{</a><a id="5529" href="Cubical.Data.Fin.Properties.html#5474" class="Bound">k</a><a id="5530" class="Symbol">}</a> <a id="5532" href="Cubical.Data.Fin.Properties.html#5485" class="Bound">r&lt;k</a> <a id="5536" class="Symbol">(</a><a id="5537" href="Cubical.Data.Fin.Properties.html#3833" class="Function">lemma₀</a> <a id="5544" href="Cubical.Data.Fin.Properties.html#5500" class="Bound">p</a> <a id="5546" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5550" class="Symbol">))</a>
<a id="5553" href="Cubical.Data.Fin.Properties.html#5408" class="Function">Residue-k</a> <a id="5563" href="Cubical.Data.Fin.Properties.html#5563" class="Bound">k</a> <a id="5565" href="Cubical.Data.Fin.Properties.html#5565" class="Bound">n</a> <a id="5567" class="Symbol">((</a><a id="5569" href="Cubical.Data.Fin.Properties.html#5569" class="Bound">f</a> <a id="5571" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5573" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5577" href="Cubical.Data.Fin.Properties.html#5577" class="Bound">o</a><a id="5578" class="Symbol">)</a> <a id="5580" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5582" href="Cubical.Data.Fin.Properties.html#5582" class="Bound">p</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">=</a> <a id="5587" class="Symbol">((</a><a id="5589" href="Cubical.Data.Fin.Properties.html#5569" class="Bound">f</a> <a id="5591" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5593" href="Cubical.Data.Fin.Properties.html#5577" class="Bound">o</a><a id="5594" class="Symbol">)</a> <a id="5596" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5598" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="5605" href="Cubical.Data.Fin.Properties.html#5582" class="Bound">p</a><a id="5606" class="Symbol">)</a>

<a id="Residue+k-k"></a><a id="5609" href="Cubical.Data.Fin.Properties.html#5609" class="Function">Residue+k-k</a>
  <a id="5623" class="Symbol">:</a> <a id="5625" class="Symbol">(</a><a id="5626" href="Cubical.Data.Fin.Properties.html#5626" class="Bound">k</a> <a id="5628" href="Cubical.Data.Fin.Properties.html#5628" class="Bound">n</a> <a id="5630" class="Symbol">:</a> <a id="5632" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5633" class="Symbol">)</a>
  <a id="5637" class="Symbol">→</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Data.Fin.Properties.html#5640" class="Bound">R</a> <a id="5642" class="Symbol">:</a> <a id="5644" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="5652" href="Cubical.Data.Fin.Properties.html#5626" class="Bound">k</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Cubical.Data.Fin.Properties.html#5626" class="Bound">k</a> <a id="5657" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5659" href="Cubical.Data.Fin.Properties.html#5628" class="Bound">n</a><a id="5660" class="Symbol">))</a>
  <a id="5665" class="Symbol">→</a> <a id="5667" href="Cubical.Data.Fin.Properties.html#5293" class="Function">Residue+k</a> <a id="5677" href="Cubical.Data.Fin.Properties.html#5626" class="Bound">k</a> <a id="5679" href="Cubical.Data.Fin.Properties.html#5628" class="Bound">n</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Cubical.Data.Fin.Properties.html#5408" class="Function">Residue-k</a> <a id="5692" href="Cubical.Data.Fin.Properties.html#5626" class="Bound">k</a> <a id="5694" href="Cubical.Data.Fin.Properties.html#5628" class="Bound">n</a> <a id="5696" href="Cubical.Data.Fin.Properties.html#5640" class="Bound">R</a><a id="5697" class="Symbol">)</a> <a id="5699" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5701" href="Cubical.Data.Fin.Properties.html#5640" class="Bound">R</a>
<a id="5703" href="Cubical.Data.Fin.Properties.html#5609" class="Function">Residue+k-k</a> <a id="5715" href="Cubical.Data.Fin.Properties.html#5715" class="Bound">k</a> <a id="5717" href="Cubical.Data.Fin.Properties.html#5717" class="Bound">n</a> <a id="5719" class="Symbol">(((</a><a id="5722" href="Cubical.Data.Fin.Properties.html#5722" class="Bound">r</a> <a id="5724" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5726" href="Cubical.Data.Fin.Properties.html#5726" class="Bound">r&lt;k</a><a id="5729" class="Symbol">)</a> <a id="5731" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5733" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="5737" class="Symbol">)</a> <a id="5739" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5741" href="Cubical.Data.Fin.Properties.html#5741" class="Bound">p</a><a id="5742" class="Symbol">)</a> <a id="5744" class="Symbol">=</a> <a id="5746" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Cubical.Data.Nat.Order.Inductive.html#5251" class="Function">&lt;ᵗ-asym</a> <a id="5765" class="Symbol">{</a><a id="5766" href="Cubical.Data.Fin.Properties.html#5722" class="Bound">r</a><a id="5767" class="Symbol">}</a> <a id="5769" class="Symbol">{</a><a id="5770" href="Cubical.Data.Fin.Properties.html#5715" class="Bound">k</a><a id="5771" class="Symbol">}</a> <a id="5773" href="Cubical.Data.Fin.Properties.html#5726" class="Bound">r&lt;k</a> <a id="5777" class="Symbol">(</a><a id="5778" href="Cubical.Data.Fin.Properties.html#3833" class="Function">lemma₀</a> <a id="5785" href="Cubical.Data.Fin.Properties.html#5741" class="Bound">p</a> <a id="5787" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5791" class="Symbol">))</a>
<a id="5794" href="Cubical.Data.Fin.Properties.html#5609" class="Function">Residue+k-k</a> <a id="5806" href="Cubical.Data.Fin.Properties.html#5806" class="Bound">k</a> <a id="5808" href="Cubical.Data.Fin.Properties.html#5808" class="Bound">n</a> <a id="5810" class="Symbol">((</a><a id="5812" href="Cubical.Data.Fin.Properties.html#5812" class="Bound">f</a> <a id="5814" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5816" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5820" href="Cubical.Data.Fin.Properties.html#5820" class="Bound">o</a><a id="5821" class="Symbol">)</a> <a id="5823" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5825" href="Cubical.Data.Fin.Properties.html#5825" class="Bound">p</a><a id="5826" class="Symbol">)</a>
  <a id="5830" class="Symbol">=</a> <a id="5832" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="5839" class="Symbol">(λ</a> <a id="5842" href="Cubical.Data.Fin.Properties.html#5842" class="Bound">tup</a> <a id="5846" class="Symbol">→</a> <a id="5848" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="5864" class="Symbol">{</a><a id="5865" href="Cubical.Data.Fin.Properties.html#5806" class="Bound">k</a><a id="5866" class="Symbol">}</a> <a id="5868" href="Cubical.Data.Fin.Properties.html#5842" class="Bound">tup</a><a id="5871" class="Symbol">)</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Cubical.Data.Fin.Properties.html#5806" class="Bound">k</a> <a id="5876" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5878" href="Cubical.Data.Fin.Properties.html#5808" class="Bound">n</a><a id="5879" class="Symbol">))</a> <a id="5882" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Residue-k+k"></a><a id="5888" href="Cubical.Data.Fin.Properties.html#5888" class="Function">Residue-k+k</a>
  <a id="5902" class="Symbol">:</a> <a id="5904" class="Symbol">(</a><a id="5905" href="Cubical.Data.Fin.Properties.html#5905" class="Bound">k</a> <a id="5907" href="Cubical.Data.Fin.Properties.html#5907" class="Bound">n</a> <a id="5909" class="Symbol">:</a> <a id="5911" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5912" class="Symbol">)</a>
  <a id="5916" class="Symbol">→</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Cubical.Data.Fin.Properties.html#5919" class="Bound">R</a> <a id="5921" class="Symbol">:</a> <a id="5923" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="5931" href="Cubical.Data.Fin.Properties.html#5905" class="Bound">k</a> <a id="5933" href="Cubical.Data.Fin.Properties.html#5907" class="Bound">n</a><a id="5934" class="Symbol">)</a>
  <a id="5938" class="Symbol">→</a> <a id="5940" href="Cubical.Data.Fin.Properties.html#5408" class="Function">Residue-k</a> <a id="5950" href="Cubical.Data.Fin.Properties.html#5905" class="Bound">k</a> <a id="5952" href="Cubical.Data.Fin.Properties.html#5907" class="Bound">n</a> <a id="5954" class="Symbol">(</a><a id="5955" href="Cubical.Data.Fin.Properties.html#5293" class="Function">Residue+k</a> <a id="5965" href="Cubical.Data.Fin.Properties.html#5905" class="Bound">k</a> <a id="5967" href="Cubical.Data.Fin.Properties.html#5907" class="Bound">n</a> <a id="5969" href="Cubical.Data.Fin.Properties.html#5919" class="Bound">R</a><a id="5970" class="Symbol">)</a> <a id="5972" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5974" href="Cubical.Data.Fin.Properties.html#5919" class="Bound">R</a>
<a id="5976" href="Cubical.Data.Fin.Properties.html#5888" class="Function">Residue-k+k</a> <a id="5988" href="Cubical.Data.Fin.Properties.html#5988" class="Bound">k</a> <a id="5990" href="Cubical.Data.Fin.Properties.html#5990" class="Bound">n</a> <a id="5992" class="Symbol">((</a><a id="5994" href="Cubical.Data.Fin.Properties.html#5994" class="Bound">f</a> <a id="5996" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5998" href="Cubical.Data.Fin.Properties.html#5998" class="Bound">o</a><a id="5999" class="Symbol">)</a> <a id="6001" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6003" href="Cubical.Data.Fin.Properties.html#6003" class="Bound">p</a><a id="6004" class="Symbol">)</a>
  <a id="6008" class="Symbol">=</a> <a id="6010" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="6017" class="Symbol">(λ</a> <a id="6020" href="Cubical.Data.Fin.Properties.html#6020" class="Bound">tup</a> <a id="6024" class="Symbol">→</a> <a id="6026" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="6033" class="Symbol">(</a><a id="6034" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="6042" class="Symbol">{</a><a id="6043" href="Cubical.Data.Fin.Properties.html#5988" class="Bound">k</a><a id="6044" class="Symbol">}</a> <a id="6046" href="Cubical.Data.Fin.Properties.html#6020" class="Bound">tup</a><a id="6049" class="Symbol">)</a> <a id="6051" href="Cubical.Data.Fin.Properties.html#5990" class="Bound">n</a><a id="6052" class="Symbol">)</a> <a id="6054" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="6060" class="Keyword">private</a>
  <a id="Residue≃"></a><a id="6070" href="Cubical.Data.Fin.Properties.html#6070" class="Function">Residue≃</a> <a id="6079" class="Symbol">:</a> <a id="6081" class="Symbol">∀</a> <a id="6083" href="Cubical.Data.Fin.Properties.html#6083" class="Bound">k</a> <a id="6085" href="Cubical.Data.Fin.Properties.html#6085" class="Bound">n</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6097" href="Cubical.Data.Fin.Properties.html#6083" class="Bound">k</a> <a id="6099" href="Cubical.Data.Fin.Properties.html#6085" class="Bound">n</a> <a id="6101" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6103" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6111" href="Cubical.Data.Fin.Properties.html#6083" class="Bound">k</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Cubical.Data.Fin.Properties.html#6083" class="Bound">k</a> <a id="6116" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6118" href="Cubical.Data.Fin.Properties.html#6085" class="Bound">n</a><a id="6119" class="Symbol">)</a>
  <a id="6123" href="Cubical.Data.Fin.Properties.html#6070" class="Function">Residue≃</a> <a id="6132" href="Cubical.Data.Fin.Properties.html#6132" class="Bound">k</a> <a id="6134" href="Cubical.Data.Fin.Properties.html#6134" class="Bound">n</a>
    <a id="6140" class="Symbol">=</a> <a id="6142" href="Cubical.Data.Fin.Properties.html#5293" class="Function">Residue+k</a> <a id="6152" href="Cubical.Data.Fin.Properties.html#6132" class="Bound">k</a> <a id="6154" href="Cubical.Data.Fin.Properties.html#6134" class="Bound">n</a>
    <a id="6160" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6162" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="6180" class="Symbol">(</a><a id="6181" href="Cubical.Data.Fin.Properties.html#5293" class="Function">Residue+k</a> <a id="6191" href="Cubical.Data.Fin.Properties.html#6132" class="Bound">k</a> <a id="6193" href="Cubical.Data.Fin.Properties.html#6134" class="Bound">n</a><a id="6194" class="Symbol">)</a> <a id="6196" class="Symbol">(</a><a id="6197" href="Cubical.Data.Fin.Properties.html#5408" class="Function">Residue-k</a> <a id="6207" href="Cubical.Data.Fin.Properties.html#6132" class="Bound">k</a> <a id="6209" href="Cubical.Data.Fin.Properties.html#6134" class="Bound">n</a><a id="6210" class="Symbol">)</a>
                        <a id="6236" class="Symbol">(</a><a id="6237" href="Cubical.Data.Fin.Properties.html#5609" class="Function">Residue+k-k</a> <a id="6249" href="Cubical.Data.Fin.Properties.html#6132" class="Bound">k</a> <a id="6251" href="Cubical.Data.Fin.Properties.html#6134" class="Bound">n</a><a id="6252" class="Symbol">)</a> <a id="6254" class="Symbol">(</a><a id="6255" href="Cubical.Data.Fin.Properties.html#5888" class="Function">Residue-k+k</a> <a id="6267" href="Cubical.Data.Fin.Properties.html#6132" class="Bound">k</a> <a id="6269" href="Cubical.Data.Fin.Properties.html#6134" class="Bound">n</a><a id="6270" class="Symbol">))</a>

<a id="Residue≡"></a><a id="6274" href="Cubical.Data.Fin.Properties.html#6274" class="Function">Residue≡</a> <a id="6283" class="Symbol">:</a> <a id="6285" class="Symbol">∀</a> <a id="6287" href="Cubical.Data.Fin.Properties.html#6287" class="Bound">k</a> <a id="6289" href="Cubical.Data.Fin.Properties.html#6289" class="Bound">n</a> <a id="6291" class="Symbol">→</a> <a id="6293" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6301" href="Cubical.Data.Fin.Properties.html#6287" class="Bound">k</a> <a id="6303" href="Cubical.Data.Fin.Properties.html#6289" class="Bound">n</a> <a id="6305" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6307" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6315" href="Cubical.Data.Fin.Properties.html#6287" class="Bound">k</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Cubical.Data.Fin.Properties.html#6287" class="Bound">k</a> <a id="6320" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6322" href="Cubical.Data.Fin.Properties.html#6289" class="Bound">n</a><a id="6323" class="Symbol">)</a>
<a id="6325" href="Cubical.Data.Fin.Properties.html#6274" class="Function">Residue≡</a> <a id="6334" href="Cubical.Data.Fin.Properties.html#6334" class="Bound">k</a> <a id="6336" href="Cubical.Data.Fin.Properties.html#6336" class="Bound">n</a> <a id="6338" class="Symbol">=</a> <a id="6340" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Cubical.Data.Fin.Properties.html#6070" class="Function">Residue≃</a> <a id="6353" href="Cubical.Data.Fin.Properties.html#6334" class="Bound">k</a> <a id="6355" href="Cubical.Data.Fin.Properties.html#6336" class="Bound">n</a><a id="6356" class="Symbol">)</a>

<a id="6359" class="Comment">-- For positive `k`, all `n` have a canonical residue mod `k`.</a>
<a id="6422" class="Keyword">module</a> <a id="Reduce"></a><a id="6429" href="Cubical.Data.Fin.Properties.html#6429" class="Module">Reduce</a> <a id="6436" class="Symbol">(</a><a id="6437" href="Cubical.Data.Fin.Properties.html#6437" class="Bound">k₀</a> <a id="6440" class="Symbol">:</a> <a id="6442" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6443" class="Symbol">)</a> <a id="6445" class="Keyword">where</a>
  <a id="Reduce.k"></a><a id="6453" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6455" class="Symbol">:</a> <a id="6457" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
  <a id="6461" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6463" class="Symbol">=</a> <a id="6465" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6469" href="Cubical.Data.Fin.Properties.html#6437" class="Bound">k₀</a>

  <a id="Reduce.base"></a><a id="6475" href="Cubical.Data.Fin.Properties.html#6475" class="Function">base</a> <a id="6480" class="Symbol">:</a> <a id="6482" class="Symbol">∀</a> <a id="6484" href="Cubical.Data.Fin.Properties.html#6484" class="Bound">n</a> <a id="6486" class="Symbol">(</a><a id="6487" href="Cubical.Data.Fin.Properties.html#6487" class="Bound">n&lt;k</a> <a id="6491" class="Symbol">:</a> <a id="6493" href="Cubical.Data.Fin.Properties.html#6484" class="Bound">n</a> <a id="6495" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6497" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a><a id="6498" class="Symbol">)</a> <a id="6500" class="Symbol">→</a> <a id="6502" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6510" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6512" href="Cubical.Data.Fin.Properties.html#6484" class="Bound">n</a>
  <a id="6516" href="Cubical.Data.Fin.Properties.html#6475" class="Function">base</a> <a id="6521" href="Cubical.Data.Fin.Properties.html#6521" class="Bound">n</a> <a id="6523" href="Cubical.Data.Fin.Properties.html#6523" class="Bound">n&lt;k</a> <a id="6527" class="Symbol">=</a> <a id="6529" href="Cubical.Data.Fin.Properties.html#5080" class="Function">Fin→Residue</a> <a id="6541" class="Symbol">(</a><a id="6542" href="Cubical.Data.Fin.Properties.html#6521" class="Bound">n</a> <a id="6544" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6546" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="6551" href="Cubical.Data.Fin.Properties.html#6523" class="Bound">n&lt;k</a><a id="6554" class="Symbol">)</a>

  <a id="Reduce.step"></a><a id="6559" href="Cubical.Data.Fin.Properties.html#6559" class="Function">step</a> <a id="6564" class="Symbol">:</a> <a id="6566" class="Symbol">∀</a> <a id="6568" href="Cubical.Data.Fin.Properties.html#6568" class="Bound">n</a> <a id="6570" class="Symbol">→</a> <a id="6572" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6580" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6582" href="Cubical.Data.Fin.Properties.html#6568" class="Bound">n</a> <a id="6584" class="Symbol">→</a> <a id="6586" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6594" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6596" class="Symbol">(</a><a id="6597" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6599" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6601" href="Cubical.Data.Fin.Properties.html#6568" class="Bound">n</a><a id="6602" class="Symbol">)</a>
  <a id="6606" href="Cubical.Data.Fin.Properties.html#6559" class="Function">step</a> <a id="6611" href="Cubical.Data.Fin.Properties.html#6611" class="Bound">n</a> <a id="6613" class="Symbol">=</a> <a id="6615" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Cubical.Data.Fin.Properties.html#6274" class="Function">Residue≡</a> <a id="6635" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6637" href="Cubical.Data.Fin.Properties.html#6611" class="Bound">n</a><a id="6638" class="Symbol">)</a>

  <a id="Reduce.reduce"></a><a id="6643" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="6650" class="Symbol">:</a> <a id="6652" class="Symbol">∀</a> <a id="6654" href="Cubical.Data.Fin.Properties.html#6654" class="Bound">n</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6666" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6668" href="Cubical.Data.Fin.Properties.html#6654" class="Bound">n</a>
  <a id="6672" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="6679" class="Symbol">=</a> <a id="6681" href="Cubical.Data.Nat.Order.html#17386" class="Function">+induction</a> <a id="6692" href="Cubical.Data.Fin.Properties.html#6437" class="Bound">k₀</a> <a id="6695" class="Symbol">(</a><a id="6696" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="6704" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a><a id="6705" class="Symbol">)</a> <a id="6707" href="Cubical.Data.Fin.Properties.html#6475" class="Function">base</a> <a id="6712" href="Cubical.Data.Fin.Properties.html#6559" class="Function">step</a>

  <a id="Reduce.reduce≡"></a><a id="6720" href="Cubical.Data.Fin.Properties.html#6720" class="Function">reduce≡</a>
    <a id="6732" class="Symbol">:</a> <a id="6734" class="Symbol">∀</a> <a id="6736" href="Cubical.Data.Fin.Properties.html#6736" class="Bound">n</a> <a id="6738" class="Symbol">→</a> <a id="6740" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6750" class="Symbol">(</a><a id="6751" href="Cubical.Data.Fin.Properties.html#6274" class="Function">Residue≡</a> <a id="6760" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6762" href="Cubical.Data.Fin.Properties.html#6736" class="Bound">n</a><a id="6763" class="Symbol">)</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="6773" href="Cubical.Data.Fin.Properties.html#6736" class="Bound">n</a><a id="6774" class="Symbol">)</a> <a id="6776" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6778" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="6785" class="Symbol">(</a><a id="6786" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6788" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6790" href="Cubical.Data.Fin.Properties.html#6736" class="Bound">n</a><a id="6791" class="Symbol">)</a>
  <a id="6795" href="Cubical.Data.Fin.Properties.html#6720" class="Function">reduce≡</a> <a id="6803" href="Cubical.Data.Fin.Properties.html#6803" class="Bound">n</a>
    <a id="6809" class="Symbol">=</a> <a id="6811" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6815" class="Symbol">(</a><a id="6816" href="Cubical.Data.Nat.Order.html#17579" class="Function">+inductionStep</a> <a id="6831" href="Cubical.Data.Fin.Properties.html#6437" class="Bound">k₀</a> <a id="6834" class="Symbol">_</a> <a id="6836" href="Cubical.Data.Fin.Properties.html#6475" class="Function">base</a> <a id="6841" href="Cubical.Data.Fin.Properties.html#6559" class="Function">step</a> <a id="6846" href="Cubical.Data.Fin.Properties.html#6803" class="Bound">n</a><a id="6847" class="Symbol">)</a>

  <a id="Reduce.reduceP"></a><a id="6852" href="Cubical.Data.Fin.Properties.html#6852" class="Function">reduceP</a>
    <a id="6864" class="Symbol">:</a> <a id="6866" class="Symbol">∀</a> <a id="6868" href="Cubical.Data.Fin.Properties.html#6868" class="Bound">n</a> <a id="6870" class="Symbol">→</a> <a id="6872" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6878" class="Symbol">(λ</a> <a id="6881" href="Cubical.Data.Fin.Properties.html#6881" class="Bound">i</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="Cubical.Data.Fin.Properties.html#6274" class="Function">Residue≡</a> <a id="6894" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6896" href="Cubical.Data.Fin.Properties.html#6868" class="Bound">n</a> <a id="6898" href="Cubical.Data.Fin.Properties.html#6881" class="Bound">i</a><a id="6899" class="Symbol">)</a> <a id="6901" class="Symbol">(</a><a id="6902" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="6909" href="Cubical.Data.Fin.Properties.html#6868" class="Bound">n</a><a id="6910" class="Symbol">)</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="6920" class="Symbol">(</a><a id="6921" href="Cubical.Data.Fin.Properties.html#6453" class="Function">k</a> <a id="6923" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6925" href="Cubical.Data.Fin.Properties.html#6868" class="Bound">n</a><a id="6926" class="Symbol">))</a>
  <a id="6931" href="Cubical.Data.Fin.Properties.html#6852" class="Function">reduceP</a> <a id="6939" href="Cubical.Data.Fin.Properties.html#6939" class="Bound">n</a> <a id="6941" class="Symbol">=</a> <a id="6943" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="6951" class="Symbol">(</a><a id="6952" href="Cubical.Data.Fin.Properties.html#6720" class="Function">reduce≡</a> <a id="6960" href="Cubical.Data.Fin.Properties.html#6939" class="Bound">n</a><a id="6961" class="Symbol">)</a>

<a id="6964" class="Keyword">open</a> <a id="6969" href="Cubical.Data.Fin.Properties.html#6429" class="Module">Reduce</a> <a id="6976" class="Keyword">using</a> <a id="6982" class="Symbol">(</a><a id="6983" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a><a id="6989" class="Symbol">;</a> <a id="6991" href="Cubical.Data.Fin.Properties.html#6720" class="Function">reduce≡</a><a id="6998" class="Symbol">)</a> <a id="7000" class="Keyword">public</a>

<a id="extract"></a><a id="7008" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7016" class="Symbol">:</a> <a id="7018" class="Symbol">∀{</a><a id="7020" href="Cubical.Data.Fin.Properties.html#7020" class="Bound">k</a> <a id="7022" href="Cubical.Data.Fin.Properties.html#7022" class="Bound">n</a><a id="7023" class="Symbol">}</a> <a id="7025" class="Symbol">→</a> <a id="7027" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="7035" href="Cubical.Data.Fin.Properties.html#7020" class="Bound">k</a> <a id="7037" href="Cubical.Data.Fin.Properties.html#7022" class="Bound">n</a> <a id="7039" class="Symbol">→</a> <a id="7041" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7045" href="Cubical.Data.Fin.Properties.html#7020" class="Bound">k</a>
<a id="7047" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7055" class="Symbol">=</a> <a id="7057" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7061" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7063" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="7068" class="Keyword">private</a>
  <a id="lemma₅"></a><a id="7078" href="Cubical.Data.Fin.Properties.html#7078" class="Function">lemma₅</a>
    <a id="7089" class="Symbol">:</a> <a id="7091" class="Symbol">∀</a> <a id="7093" href="Cubical.Data.Fin.Properties.html#7093" class="Bound">k</a> <a id="7095" href="Cubical.Data.Fin.Properties.html#7095" class="Bound">n</a> <a id="7097" class="Symbol">(</a><a id="7098" href="Cubical.Data.Fin.Properties.html#7098" class="Bound">R</a> <a id="7100" class="Symbol">:</a> <a id="7102" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="7110" href="Cubical.Data.Fin.Properties.html#7093" class="Bound">k</a> <a id="7112" href="Cubical.Data.Fin.Properties.html#7095" class="Bound">n</a><a id="7113" class="Symbol">)</a>
    <a id="7119" class="Symbol">→</a>  <a id="7122" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7130" href="Cubical.Data.Fin.Properties.html#7098" class="Bound">R</a> <a id="7132" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7134" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7142" class="Symbol">(</a><a id="7143" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7153" class="Symbol">(</a><a id="7154" href="Cubical.Data.Fin.Properties.html#6274" class="Function">Residue≡</a> <a id="7163" href="Cubical.Data.Fin.Properties.html#7093" class="Bound">k</a> <a id="7165" href="Cubical.Data.Fin.Properties.html#7095" class="Bound">n</a><a id="7166" class="Symbol">)</a> <a id="7168" href="Cubical.Data.Fin.Properties.html#7098" class="Bound">R</a><a id="7169" class="Symbol">)</a>
  <a id="7173" href="Cubical.Data.Fin.Properties.html#7078" class="Function">lemma₅</a> <a id="7180" href="Cubical.Data.Fin.Properties.html#7180" class="Bound">k</a> <a id="7182" href="Cubical.Data.Fin.Properties.html#7182" class="Bound">n</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7190" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7192" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7197" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7205" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7207" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Cubical.Data.Fin.Properties.html#6070" class="Function">Residue≃</a> <a id="7221" href="Cubical.Data.Fin.Properties.html#7180" class="Bound">k</a> <a id="7223" href="Cubical.Data.Fin.Properties.html#7182" class="Bound">n</a><a id="7224" class="Symbol">)</a>

<a id="7227" class="Comment">-- The residue of n modulo k is the same as the residue of k + n.</a>
<a id="extract≡"></a><a id="7293" href="Cubical.Data.Fin.Properties.html#7293" class="Function">extract≡</a> <a id="7302" class="Symbol">:</a> <a id="7304" class="Symbol">∀</a> <a id="7306" href="Cubical.Data.Fin.Properties.html#7306" class="Bound">k</a> <a id="7308" href="Cubical.Data.Fin.Properties.html#7308" class="Bound">n</a> <a id="7310" class="Symbol">→</a> <a id="7312" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7320" class="Symbol">(</a><a id="7321" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="7328" href="Cubical.Data.Fin.Properties.html#7306" class="Bound">k</a> <a id="7330" href="Cubical.Data.Fin.Properties.html#7308" class="Bound">n</a><a id="7331" class="Symbol">)</a> <a id="7333" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7335" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7343" class="Symbol">(</a><a id="7344" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="7351" href="Cubical.Data.Fin.Properties.html#7306" class="Bound">k</a> <a id="7353" class="Symbol">(</a><a id="7354" class="InductiveConstructor">suc</a> <a id="7358" href="Cubical.Data.Fin.Properties.html#7306" class="Bound">k</a> <a id="7360" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7362" href="Cubical.Data.Fin.Properties.html#7308" class="Bound">n</a><a id="7363" class="Symbol">))</a>
<a id="7366" href="Cubical.Data.Fin.Properties.html#7293" class="Function">extract≡</a> <a id="7375" href="Cubical.Data.Fin.Properties.html#7375" class="Bound">k</a> <a id="7377" href="Cubical.Data.Fin.Properties.html#7377" class="Bound">n</a>
  <a id="7381" class="Symbol">=</a> <a id="7383" href="Cubical.Data.Fin.Properties.html#7078" class="Function">lemma₅</a> <a id="7390" class="Symbol">(</a><a id="7391" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7395" href="Cubical.Data.Fin.Properties.html#7375" class="Bound">k</a><a id="7396" class="Symbol">)</a> <a id="7398" href="Cubical.Data.Fin.Properties.html#7377" class="Bound">n</a> <a id="7400" class="Symbol">(</a><a id="7401" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="7408" href="Cubical.Data.Fin.Properties.html#7375" class="Bound">k</a> <a id="7410" href="Cubical.Data.Fin.Properties.html#7377" class="Bound">n</a><a id="7411" class="Symbol">)</a> <a id="7413" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7415" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7420" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Cubical.Data.Fin.Properties.html#6720" class="Function">Reduce.reduce≡</a> <a id="7444" href="Cubical.Data.Fin.Properties.html#7375" class="Bound">k</a> <a id="7446" href="Cubical.Data.Fin.Properties.html#7377" class="Bound">n</a><a id="7447" class="Symbol">)</a>

<a id="isContrResidue"></a><a id="7450" href="Cubical.Data.Fin.Properties.html#7450" class="Function">isContrResidue</a> <a id="7465" class="Symbol">:</a> <a id="7467" class="Symbol">∀{</a><a id="7469" href="Cubical.Data.Fin.Properties.html#7469" class="Bound">k</a> <a id="7471" href="Cubical.Data.Fin.Properties.html#7471" class="Bound">n</a><a id="7472" class="Symbol">}</a> <a id="7474" class="Symbol">→</a> <a id="7476" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Cubical.Data.Fin.Properties.html#4770" class="Function">Residue</a> <a id="7493" class="Symbol">(</a><a id="7494" class="InductiveConstructor">suc</a> <a id="7498" href="Cubical.Data.Fin.Properties.html#7469" class="Bound">k</a><a id="7499" class="Symbol">)</a> <a id="7501" href="Cubical.Data.Fin.Properties.html#7471" class="Bound">n</a><a id="7502" class="Symbol">)</a>
<a id="7504" href="Cubical.Data.Fin.Properties.html#7450" class="Function">isContrResidue</a> <a id="7519" class="Symbol">{</a><a id="7520" href="Cubical.Data.Fin.Properties.html#7520" class="Bound">k</a><a id="7521" class="Symbol">}</a> <a id="7523" class="Symbol">{</a><a id="7524" href="Cubical.Data.Fin.Properties.html#7524" class="Bound">n</a><a id="7525" class="Symbol">}</a> <a id="7527" class="Symbol">=</a> <a id="7529" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="7553" href="Cubical.Data.Fin.Properties.html#7520" class="Bound">k</a> <a id="7555" href="Cubical.Data.Fin.Properties.html#7524" class="Bound">n</a><a id="7556" class="Symbol">)</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Cubical.Data.Fin.Properties.html#4927" class="Function">isPropResidue</a> <a id="7573" class="Symbol">(</a><a id="7574" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7578" href="Cubical.Data.Fin.Properties.html#7520" class="Bound">k</a><a id="7579" class="Symbol">)</a> <a id="7581" href="Cubical.Data.Fin.Properties.html#7524" class="Bound">n</a><a id="7582" class="Symbol">)</a>

<a id="7585" class="Comment">-- the modulo operator on ℕ</a>

<a id="_%_"></a><a id="7614" href="Cubical.Data.Fin.Properties.html#7614" class="Function Operator">_%_</a> <a id="7618" class="Symbol">:</a> <a id="7620" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7622" class="Symbol">→</a> <a id="7624" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7626" class="Symbol">→</a> <a id="7628" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="7630" href="Cubical.Data.Fin.Properties.html#7630" class="Bound">n</a> <a id="7632" href="Cubical.Data.Fin.Properties.html#7614" class="Function Operator">%</a> <a id="7634" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7639" class="Symbol">=</a> <a id="7641" href="Cubical.Data.Fin.Properties.html#7630" class="Bound">n</a>
<a id="7643" href="Cubical.Data.Fin.Properties.html#7643" class="Bound">n</a> <a id="7645" href="Cubical.Data.Fin.Properties.html#7614" class="Function Operator">%</a> <a id="7647" class="Symbol">(</a><a id="7648" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7652" href="Cubical.Data.Fin.Properties.html#7652" class="Bound">k</a><a id="7653" class="Symbol">)</a> <a id="7655" class="Symbol">=</a> <a id="7657" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="7661" class="Symbol">{</a><a id="7662" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7666" href="Cubical.Data.Fin.Properties.html#7652" class="Bound">k</a><a id="7667" class="Symbol">}</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="7686" href="Cubical.Data.Fin.Properties.html#7652" class="Bound">k</a> <a id="7688" href="Cubical.Data.Fin.Properties.html#7643" class="Bound">n</a><a id="7689" class="Symbol">))</a>

<a id="_/_"></a><a id="7693" href="Cubical.Data.Fin.Properties.html#7693" class="Function Operator">_/_</a> <a id="7697" class="Symbol">:</a> <a id="7699" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7701" class="Symbol">→</a> <a id="7703" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7705" class="Symbol">→</a> <a id="7707" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="7709" href="Cubical.Data.Fin.Properties.html#7709" class="Bound">n</a> <a id="7711" href="Cubical.Data.Fin.Properties.html#7693" class="Function Operator">/</a> <a id="7713" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7718" class="Symbol">=</a> <a id="7720" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="7725" href="Cubical.Data.Fin.Properties.html#7725" class="Bound">n</a> <a id="7727" href="Cubical.Data.Fin.Properties.html#7693" class="Function Operator">/</a> <a id="7729" class="Symbol">(</a><a id="7730" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7734" href="Cubical.Data.Fin.Properties.html#7734" class="Bound">k</a><a id="7735" class="Symbol">)</a> <a id="7737" class="Symbol">=</a> <a id="7739" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="7746" href="Cubical.Data.Fin.Properties.html#7734" class="Bound">k</a> <a id="7748" href="Cubical.Data.Fin.Properties.html#7725" class="Bound">n</a> <a id="7750" class="Symbol">.</a><a id="7751" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7755" class="Symbol">.</a><a id="7756" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="moddiv"></a><a id="7761" href="Cubical.Data.Fin.Properties.html#7761" class="Function">moddiv</a> <a id="7768" class="Symbol">:</a> <a id="7770" class="Symbol">∀</a> <a id="7772" href="Cubical.Data.Fin.Properties.html#7772" class="Bound">n</a> <a id="7774" href="Cubical.Data.Fin.Properties.html#7774" class="Bound">k</a> <a id="7776" class="Symbol">→</a> <a id="7778" class="Symbol">(</a><a id="7779" href="Cubical.Data.Fin.Properties.html#7772" class="Bound">n</a> <a id="7781" href="Cubical.Data.Fin.Properties.html#7693" class="Function Operator">/</a> <a id="7783" href="Cubical.Data.Fin.Properties.html#7774" class="Bound">k</a><a id="7784" class="Symbol">)</a> <a id="7786" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7788" href="Cubical.Data.Fin.Properties.html#7774" class="Bound">k</a> <a id="7790" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7792" href="Cubical.Data.Fin.Properties.html#7772" class="Bound">n</a> <a id="7794" href="Cubical.Data.Fin.Properties.html#7614" class="Function Operator">%</a> <a id="7796" href="Cubical.Data.Fin.Properties.html#7774" class="Bound">k</a> <a id="7798" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7800" href="Cubical.Data.Fin.Properties.html#7772" class="Bound">n</a>
<a id="7802" href="Cubical.Data.Fin.Properties.html#7761" class="Function">moddiv</a> <a id="7809" href="Cubical.Data.Fin.Properties.html#7809" class="Bound">n</a> <a id="7811" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7816" class="Symbol">=</a> <a id="7818" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7823" href="Cubical.Data.Fin.Properties.html#7761" class="Function">moddiv</a> <a id="7830" href="Cubical.Data.Fin.Properties.html#7830" class="Bound">n</a> <a id="7832" class="Symbol">(</a><a id="7833" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7837" href="Cubical.Data.Fin.Properties.html#7837" class="Bound">k</a><a id="7838" class="Symbol">)</a> <a id="7840" class="Symbol">=</a> <a id="7842" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7846" class="Symbol">(</a><a id="7847" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="7855" class="Symbol">_</a> <a id="7857" class="Symbol">_</a> <a id="7859" class="Symbol">(</a><a id="7860" href="Cubical.Data.Fin.Properties.html#7830" class="Bound">n</a> <a id="7862" href="Cubical.Data.Fin.Properties.html#7693" class="Function Operator">/</a> <a id="7864" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7868" href="Cubical.Data.Fin.Properties.html#7837" class="Bound">k</a><a id="7869" class="Symbol">))</a> <a id="7872" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7874" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="7881" href="Cubical.Data.Fin.Properties.html#7837" class="Bound">k</a> <a id="7883" href="Cubical.Data.Fin.Properties.html#7830" class="Bound">n</a> <a id="7885" class="Symbol">.</a><a id="7886" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="n%k≡n[modk]"></a><a id="7891" href="Cubical.Data.Fin.Properties.html#7891" class="Function">n%k≡n[modk]</a> <a id="7903" class="Symbol">:</a> <a id="7905" class="Symbol">∀</a> <a id="7907" href="Cubical.Data.Fin.Properties.html#7907" class="Bound">n</a> <a id="7909" href="Cubical.Data.Fin.Properties.html#7909" class="Bound">k</a> <a id="7911" class="Symbol">→</a> <a id="7913" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7916" href="Cubical.Data.Fin.Properties.html#7916" class="Bound">o</a> <a id="7918" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7920" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7922" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7924" href="Cubical.Data.Fin.Properties.html#7916" class="Bound">o</a> <a id="7926" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7928" href="Cubical.Data.Fin.Properties.html#7909" class="Bound">k</a> <a id="7930" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7932" href="Cubical.Data.Fin.Properties.html#7907" class="Bound">n</a> <a id="7934" href="Cubical.Data.Fin.Properties.html#7614" class="Function Operator">%</a> <a id="7936" href="Cubical.Data.Fin.Properties.html#7909" class="Bound">k</a> <a id="7938" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7940" href="Cubical.Data.Fin.Properties.html#7907" class="Bound">n</a>
<a id="7942" href="Cubical.Data.Fin.Properties.html#7891" class="Function">n%k≡n[modk]</a> <a id="7954" href="Cubical.Data.Fin.Properties.html#7954" class="Bound">n</a> <a id="7956" href="Cubical.Data.Fin.Properties.html#7956" class="Bound">k</a> <a id="7958" class="Symbol">=</a> <a id="7960" class="Symbol">(</a><a id="7961" href="Cubical.Data.Fin.Properties.html#7954" class="Bound">n</a> <a id="7963" href="Cubical.Data.Fin.Properties.html#7693" class="Function Operator">/</a> <a id="7965" href="Cubical.Data.Fin.Properties.html#7956" class="Bound">k</a><a id="7966" class="Symbol">)</a> <a id="7968" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7970" href="Cubical.Data.Fin.Properties.html#7761" class="Function">moddiv</a> <a id="7977" href="Cubical.Data.Fin.Properties.html#7954" class="Bound">n</a> <a id="7979" href="Cubical.Data.Fin.Properties.html#7956" class="Bound">k</a>

<a id="n%sk&lt;ᵗsk"></a><a id="7982" href="Cubical.Data.Fin.Properties.html#7982" class="Function">n%sk&lt;ᵗsk</a> <a id="7991" class="Symbol">:</a> <a id="7993" class="Symbol">(</a><a id="7994" href="Cubical.Data.Fin.Properties.html#7994" class="Bound">n</a> <a id="7996" href="Cubical.Data.Fin.Properties.html#7996" class="Bound">k</a> <a id="7998" class="Symbol">:</a> <a id="8000" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8001" class="Symbol">)</a> <a id="8003" class="Symbol">→</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Cubical.Data.Fin.Properties.html#7994" class="Bound">n</a> <a id="8008" href="Cubical.Data.Fin.Properties.html#7614" class="Function Operator">%</a> <a id="8010" class="InductiveConstructor">suc</a> <a id="8014" href="Cubical.Data.Fin.Properties.html#7996" class="Bound">k</a><a id="8015" class="Symbol">)</a> <a id="8017" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="8020" class="InductiveConstructor">suc</a> <a id="8024" href="Cubical.Data.Fin.Properties.html#7996" class="Bound">k</a>
<a id="8026" href="Cubical.Data.Fin.Properties.html#7982" class="Function">n%sk&lt;ᵗsk</a> <a id="8035" href="Cubical.Data.Fin.Properties.html#8035" class="Bound">n</a> <a id="8037" href="Cubical.Data.Fin.Properties.html#8037" class="Bound">k</a> <a id="8039" class="Symbol">=</a> <a id="8041" href="Cubical.Data.Fin.Properties.html#7008" class="Function">extract</a> <a id="8049" class="Symbol">(</a><a id="8050" href="Cubical.Data.Fin.Properties.html#6643" class="Function">reduce</a> <a id="8057" href="Cubical.Data.Fin.Properties.html#8037" class="Bound">k</a> <a id="8059" href="Cubical.Data.Fin.Properties.html#8035" class="Bound">n</a><a id="8060" class="Symbol">)</a> <a id="8062" class="Symbol">.</a><a id="8063" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="fznotfs"></a><a id="8068" href="Cubical.Data.Fin.Properties.html#8068" class="Function">fznotfs</a> <a id="8076" class="Symbol">:</a> <a id="8078" class="Symbol">∀</a> <a id="8080" class="Symbol">{</a><a id="8081" href="Cubical.Data.Fin.Properties.html#8081" class="Bound">m</a> <a id="8083" class="Symbol">:</a> <a id="8085" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8086" class="Symbol">}</a> <a id="8088" class="Symbol">{</a><a id="8089" href="Cubical.Data.Fin.Properties.html#8089" class="Bound">k</a> <a id="8091" class="Symbol">:</a> <a id="8093" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="8097" href="Cubical.Data.Fin.Properties.html#8081" class="Bound">m</a><a id="8098" class="Symbol">}</a> <a id="8100" class="Symbol">→</a> <a id="8102" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8104" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="8110" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8112" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="8117" href="Cubical.Data.Fin.Properties.html#8089" class="Bound">k</a>
<a id="8119" href="Cubical.Data.Fin.Properties.html#8068" class="Function">fznotfs</a> <a id="8127" class="Symbol">{</a><a id="8128" href="Cubical.Data.Fin.Properties.html#8128" class="Bound">m</a><a id="8129" class="Symbol">}</a> <a id="8131" href="Cubical.Data.Fin.Properties.html#8131" class="Bound">p</a> <a id="8133" class="Symbol">=</a> <a id="8135" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8141" href="Cubical.Data.Fin.Properties.html#8160" class="Function">F</a> <a id="8143" href="Cubical.Data.Fin.Properties.html#8131" class="Bound">p</a> <a id="8145" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="8150" class="Keyword">where</a>
    <a id="8160" href="Cubical.Data.Fin.Properties.html#8160" class="Function">F</a> <a id="8162" class="Symbol">:</a> <a id="8164" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="8168" class="Symbol">(</a><a id="8169" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8173" href="Cubical.Data.Fin.Properties.html#8128" class="Bound">m</a><a id="8174" class="Symbol">)</a> <a id="8176" class="Symbol">→</a> <a id="8178" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
    <a id="8188" href="Cubical.Data.Fin.Properties.html#8160" class="Function">F</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8196" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8198" class="Symbol">_)</a> <a id="8201" class="Symbol">=</a> <a id="8203" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8212" href="Cubical.Data.Fin.Properties.html#8160" class="Function">F</a> <a id="8214" class="Symbol">(</a><a id="8215" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8219" class="Symbol">_</a> <a id="8221" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8223" class="Symbol">_)</a> <a id="8226" class="Symbol">=</a> <a id="8228" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="fsuc-inj"></a><a id="8231" href="Cubical.Data.Fin.Properties.html#8231" class="Function">fsuc-inj</a> <a id="8240" class="Symbol">:</a> <a id="8242" class="Symbol">{</a><a id="8243" href="Cubical.Data.Fin.Properties.html#8243" class="Bound">fj</a> <a id="8246" href="Cubical.Data.Fin.Properties.html#8246" class="Bound">fk</a> <a id="8249" class="Symbol">:</a> <a id="8251" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="8255" href="Cubical.Data.Fin.Properties.html#1096" class="Generalizable">n</a><a id="8256" class="Symbol">}</a> <a id="8258" class="Symbol">→</a> <a id="8260" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="8265" href="Cubical.Data.Fin.Properties.html#8243" class="Bound">fj</a> <a id="8268" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8270" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="8275" href="Cubical.Data.Fin.Properties.html#8246" class="Bound">fk</a> <a id="8278" class="Symbol">→</a> <a id="8280" href="Cubical.Data.Fin.Properties.html#8243" class="Bound">fj</a> <a id="8283" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8285" href="Cubical.Data.Fin.Properties.html#8246" class="Bound">fk</a>
<a id="8288" href="Cubical.Data.Fin.Properties.html#8231" class="Function">fsuc-inj</a> <a id="8297" class="Symbol">{</a><a id="8298" href="Cubical.Data.Fin.Properties.html#8298" class="Bound">n</a><a id="8299" class="Symbol">}</a> <a id="8301" class="Symbol">{</a><a id="8302" href="Cubical.Data.Fin.Properties.html#8302" class="Bound">fj</a><a id="8304" class="Symbol">}</a> <a id="8306" class="Symbol">{</a><a id="8307" href="Cubical.Data.Fin.Properties.html#8307" class="Bound">fk</a><a id="8309" class="Symbol">}</a> <a id="8311" class="Symbol">=</a> <a id="8313" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="8327" class="Symbol">{</a><a id="8328" href="Cubical.Data.Fin.Properties.html#8298" class="Bound">n</a><a id="8329" class="Symbol">}</a> <a id="8331" class="Symbol">{</a><a id="8332" href="Cubical.Data.Fin.Properties.html#8302" class="Bound">fj</a><a id="8334" class="Symbol">}</a> <a id="8336" class="Symbol">{</a><a id="8337" href="Cubical.Data.Fin.Properties.html#8307" class="Bound">fk</a><a id="8339" class="Symbol">}</a> <a id="8341" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8343" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="8350" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8352" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8357" class="Symbol">(</a><a id="8358" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="8362" class="Symbol">{</a><a id="8363" class="Argument">k</a> <a id="8365" class="Symbol">=</a> <a id="8367" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8371" href="Cubical.Data.Fin.Properties.html#8298" class="Bound">n</a><a id="8372" class="Symbol">})</a>

<a id="punchOut"></a><a id="8376" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="8385" class="Symbol">:</a> <a id="8387" class="Symbol">∀</a> <a id="8389" class="Symbol">{</a><a id="8390" href="Cubical.Data.Fin.Properties.html#8390" class="Bound">m</a><a id="8391" class="Symbol">}</a> <a id="8393" class="Symbol">{</a><a id="8394" href="Cubical.Data.Fin.Properties.html#8394" class="Bound">i</a> <a id="8396" href="Cubical.Data.Fin.Properties.html#8396" class="Bound">j</a> <a id="8398" class="Symbol">:</a> <a id="8400" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="8404" class="Symbol">(</a><a id="8405" class="InductiveConstructor">suc</a> <a id="8409" href="Cubical.Data.Fin.Properties.html#8390" class="Bound">m</a><a id="8410" class="Symbol">)}</a> <a id="8413" class="Symbol">→</a> <a id="8415" class="Symbol">(</a><a id="8416" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8418" href="Cubical.Data.Fin.Properties.html#8394" class="Bound">i</a> <a id="8420" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8422" href="Cubical.Data.Fin.Properties.html#8396" class="Bound">j</a><a id="8423" class="Symbol">)</a> <a id="8425" class="Symbol">→</a> <a id="8427" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="8431" href="Cubical.Data.Fin.Properties.html#8390" class="Bound">m</a>
<a id="8433" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="8442" class="Symbol">{_}</a> <a id="8446" class="Symbol">{</a><a id="8447" href="Cubical.Data.Fin.Properties.html#8447" class="Bound">i</a><a id="8448" class="Symbol">}</a> <a id="8450" class="Symbol">{</a><a id="8451" href="Cubical.Data.Fin.Properties.html#8451" class="Bound">j</a><a id="8452" class="Symbol">}</a> <a id="8454" href="Cubical.Data.Fin.Properties.html#8454" class="Bound">p</a> <a id="8456" class="Keyword">with</a> <a id="8461" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="8468" href="Cubical.Data.Fin.Properties.html#8447" class="Bound">i</a> <a id="8470" class="Symbol">|</a> <a id="8472" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="8479" href="Cubical.Data.Fin.Properties.html#8451" class="Bound">j</a>
<a id="8481" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="8490" class="Symbol">{_}</a> <a id="8494" class="Symbol">{</a><a id="8495" href="Cubical.Data.Fin.Properties.html#8495" class="Bound">i</a><a id="8496" class="Symbol">}</a> <a id="8498" class="Symbol">{</a><a id="8499" href="Cubical.Data.Fin.Properties.html#8499" class="Bound">j</a><a id="8500" class="Symbol">}</a> <a id="8502" href="Cubical.Data.Fin.Properties.html#8502" class="Bound">p</a> <a id="8504" class="Symbol">|</a> <a id="8506" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8510" href="Cubical.Data.Fin.Properties.html#8510" class="Bound">prfi</a> <a id="8515" class="Symbol">|</a> <a id="8517" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8521" href="Cubical.Data.Fin.Properties.html#8521" class="Bound">prfj</a> <a id="8526" class="Symbol">=</a>
  <a id="8530" href="Cubical.Data.Empty.Base.html#252" class="Function">Empty.elim</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Cubical.Data.Fin.Properties.html#8502" class="Bound">p</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Cubical.Data.Fin.Properties.html#8495" class="Bound">i</a> <a id="8547" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8550" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8554" href="Cubical.Data.Fin.Properties.html#8510" class="Bound">prfi</a> <a id="8559" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8561" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="8567" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8570" href="Cubical.Data.Fin.Properties.html#8521" class="Bound">prfj</a> <a id="8575" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8577" href="Cubical.Data.Fin.Properties.html#8499" class="Bound">j</a> <a id="8579" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="8580" class="Symbol">))</a>
<a id="8583" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="8592" class="Symbol">{_}</a> <a id="8596" class="Symbol">{</a><a id="8597" href="Cubical.Data.Fin.Properties.html#8597" class="Bound">i</a><a id="8598" class="Symbol">}</a> <a id="8600" class="Symbol">{</a><a id="8601" href="Cubical.Data.Fin.Properties.html#8601" class="Bound">j</a><a id="8602" class="Symbol">}</a> <a id="8604" href="Cubical.Data.Fin.Properties.html#8604" class="Bound">p</a> <a id="8606" class="Symbol">|</a> <a id="8608" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8612" href="Cubical.Data.Fin.Properties.html#8612" class="Bound">prfi</a> <a id="8617" class="Symbol">|</a> <a id="8619" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8623" class="Symbol">(</a><a id="8624" href="Cubical.Data.Fin.Properties.html#8624" class="Bound">kj</a> <a id="8627" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8629" href="Cubical.Data.Fin.Properties.html#8629" class="Bound">prfj</a><a id="8633" class="Symbol">)</a> <a id="8635" class="Symbol">=</a>
  <a id="8639" href="Cubical.Data.Fin.Properties.html#8624" class="Bound">kj</a>
<a id="8642" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="8651" class="Symbol">{</a><a id="8652" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8656" class="Symbol">}</a> <a id="8658" class="Symbol">{</a><a id="8659" href="Cubical.Data.Fin.Properties.html#8659" class="Bound">i</a><a id="8660" class="Symbol">}</a> <a id="8662" class="Symbol">{</a><a id="8663" href="Cubical.Data.Fin.Properties.html#8663" class="Bound">j</a><a id="8664" class="Symbol">}</a> <a id="8666" href="Cubical.Data.Fin.Properties.html#8666" class="Bound">p</a>  <a id="8669" class="Symbol">|</a> <a id="8671" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8675" class="Symbol">(</a><a id="8676" href="Cubical.Data.Fin.Properties.html#8676" class="Bound">ki</a> <a id="8679" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8681" href="Cubical.Data.Fin.Properties.html#8681" class="Bound">prfi</a><a id="8685" class="Symbol">)</a> <a id="8687" class="Symbol">|</a> <a id="8689" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8693" href="Cubical.Data.Fin.Properties.html#8693" class="Bound">prfj</a> <a id="8698" class="Symbol">=</a>
  <a id="8702" href="Cubical.Data.Empty.Base.html#252" class="Function">Empty.elim</a> <a id="8713" class="Symbol">(</a><a id="8714" href="Cubical.Data.Fin.Properties.html#8666" class="Bound">p</a> <a id="8716" class="Symbol">(</a>
    <a id="8722" href="Cubical.Data.Fin.Properties.html#8659" class="Bound">i</a> <a id="8724" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8727" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8731" class="Symbol">(</a><a id="8732" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="8744" class="Symbol">.</a><a id="8745" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8749" href="Cubical.Data.Fin.Properties.html#8659" class="Bound">i</a><a id="8750" class="Symbol">)</a> <a id="8752" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8758" href="Cubical.Data.Fin.Properties.html#8805" class="Function">c</a> <a id="8760" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8763" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="8775" class="Symbol">.</a><a id="8776" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8780" href="Cubical.Data.Fin.Properties.html#8663" class="Bound">j</a> <a id="8782" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8788" href="Cubical.Data.Fin.Properties.html#8663" class="Bound">j</a> <a id="8790" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="8794" class="Symbol">))</a>
  <a id="8799" class="Keyword">where</a> <a id="8805" href="Cubical.Data.Fin.Properties.html#8805" class="Function">c</a> <a id="8807" class="Symbol">=</a> <a id="8809" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="8821" class="Symbol">.</a><a id="8822" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="8826" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="8835" class="Symbol">{</a><a id="8836" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8840" class="Symbol">_}</a> <a id="8843" class="Symbol">{</a><a id="8844" href="Cubical.Data.Fin.Properties.html#8844" class="Bound">i</a><a id="8845" class="Symbol">}</a> <a id="8847" class="Symbol">{</a><a id="8848" href="Cubical.Data.Fin.Properties.html#8848" class="Bound">j</a><a id="8849" class="Symbol">}</a> <a id="8851" href="Cubical.Data.Fin.Properties.html#8851" class="Bound">p</a> <a id="8853" class="Symbol">|</a> <a id="8855" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8859" class="Symbol">(</a><a id="8860" href="Cubical.Data.Fin.Properties.html#8860" class="Bound">ki</a> <a id="8863" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8865" href="Cubical.Data.Fin.Properties.html#8865" class="Bound">prfi</a><a id="8869" class="Symbol">)</a> <a id="8871" class="Symbol">|</a> <a id="8873" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8877" href="Cubical.Data.Fin.Properties.html#8877" class="Bound">prfj</a> <a id="8882" class="Symbol">=</a>
  <a id="8886" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="8892" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="8901" class="Symbol">{</a><a id="8902" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8906" class="Symbol">}</a> <a id="8908" class="Symbol">{</a><a id="8909" href="Cubical.Data.Fin.Properties.html#8909" class="Bound">i</a><a id="8910" class="Symbol">}</a> <a id="8912" class="Symbol">{</a><a id="8913" href="Cubical.Data.Fin.Properties.html#8913" class="Bound">j</a><a id="8914" class="Symbol">}</a> <a id="8916" href="Cubical.Data.Fin.Properties.html#8916" class="Bound">p</a> <a id="8918" class="Symbol">|</a> <a id="8920" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8924" class="Symbol">(</a><a id="8925" href="Cubical.Data.Fin.Properties.html#8925" class="Bound">ki</a> <a id="8928" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8930" href="Cubical.Data.Fin.Properties.html#8930" class="Bound">prfi</a><a id="8934" class="Symbol">)</a> <a id="8936" class="Symbol">|</a> <a id="8938" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Cubical.Data.Fin.Properties.html#8943" class="Bound">kj</a> <a id="8946" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8948" href="Cubical.Data.Fin.Properties.html#8948" class="Bound">prfj</a><a id="8952" class="Symbol">)</a> <a id="8954" class="Symbol">=</a>
  <a id="8958" href="Cubical.Data.Empty.Base.html#252" class="Function">Empty.elim</a> <a id="8969" class="Symbol">((</a><a id="8971" href="Cubical.Data.Fin.Properties.html#8916" class="Bound">p</a> <a id="8973" class="Symbol">(</a>
    <a id="8979" href="Cubical.Data.Fin.Properties.html#8909" class="Bound">i</a> <a id="8981" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8984" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8988" class="Symbol">(</a><a id="8989" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="9001" class="Symbol">.</a><a id="9002" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9006" href="Cubical.Data.Fin.Properties.html#8909" class="Bound">i</a><a id="9007" class="Symbol">)</a> <a id="9009" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="9015" href="Cubical.Data.Fin.Properties.html#9063" class="Function">c</a> <a id="9017" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9020" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="9032" class="Symbol">.</a><a id="9033" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9037" href="Cubical.Data.Fin.Properties.html#8913" class="Bound">j</a> <a id="9039" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="9045" href="Cubical.Data.Fin.Properties.html#8913" class="Bound">j</a> <a id="9047" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9048" class="Symbol">)</a>
  <a id="9052" class="Symbol">))</a>
  <a id="9057" class="Keyword">where</a> <a id="9063" href="Cubical.Data.Fin.Properties.html#9063" class="Function">c</a> <a id="9065" class="Symbol">=</a> <a id="9067" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="9079" class="Symbol">.</a><a id="9080" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="9084" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="9093" class="Symbol">{</a><a id="9094" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9098" class="Symbol">_}</a> <a id="9101" class="Symbol">{</a><a id="9102" href="Cubical.Data.Fin.Properties.html#9102" class="Bound">i</a><a id="9103" class="Symbol">}</a> <a id="9105" class="Symbol">{</a><a id="9106" href="Cubical.Data.Fin.Properties.html#9106" class="Bound">j</a><a id="9107" class="Symbol">}</a> <a id="9109" href="Cubical.Data.Fin.Properties.html#9109" class="Bound">p</a> <a id="9111" class="Symbol">|</a> <a id="9113" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9117" class="Symbol">(</a><a id="9118" href="Cubical.Data.Fin.Properties.html#9118" class="Bound">ki</a> <a id="9121" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9123" href="Cubical.Data.Fin.Properties.html#9123" class="Bound">prfi</a><a id="9127" class="Symbol">)</a> <a id="9129" class="Symbol">|</a> <a id="9131" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9135" class="Symbol">(</a><a id="9136" href="Cubical.Data.Fin.Properties.html#9136" class="Bound">kj</a> <a id="9139" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9141" href="Cubical.Data.Fin.Properties.html#9141" class="Bound">prfj</a><a id="9145" class="Symbol">)</a> <a id="9147" class="Symbol">=</a>
  <a id="9151" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="9166" class="Symbol">{</a><a id="9167" class="Argument">i</a> <a id="9169" class="Symbol">=</a> <a id="9171" href="Cubical.Data.Fin.Properties.html#9118" class="Bound">ki</a><a id="9173" class="Symbol">}</a> <a id="9175" class="Symbol">{</a><a id="9176" class="Argument">j</a> <a id="9178" class="Symbol">=</a> <a id="9180" href="Cubical.Data.Fin.Properties.html#9136" class="Bound">kj</a><a id="9182" class="Symbol">}</a>
    <a id="9188" class="Symbol">(λ</a> <a id="9191" href="Cubical.Data.Fin.Properties.html#9191" class="Bound">q</a> <a id="9193" class="Symbol">→</a> <a id="9195" href="Cubical.Data.Fin.Properties.html#9109" class="Bound">p</a> <a id="9197" class="Symbol">(</a><a id="9198" href="Cubical.Data.Fin.Properties.html#9102" class="Bound">i</a> <a id="9200" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9207" href="Cubical.Data.Fin.Properties.html#9123" class="Bound">prfi</a> <a id="9212" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9214" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="9219" href="Cubical.Data.Fin.Properties.html#9118" class="Bound">ki</a> <a id="9222" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9225" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9230" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="9235" href="Cubical.Data.Fin.Properties.html#9191" class="Bound">q</a> <a id="9237" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9239" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="9244" href="Cubical.Data.Fin.Properties.html#9136" class="Bound">kj</a> <a id="9247" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9250" href="Cubical.Data.Fin.Properties.html#9141" class="Bound">prfj</a> <a id="9255" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9257" href="Cubical.Data.Fin.Properties.html#9106" class="Bound">j</a> <a id="9259" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9260" class="Symbol">))</a>
  <a id="9265" class="Symbol">)</a>

<a id="punchOut-inj"></a><a id="9268" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a>
  <a id="9283" class="Symbol">:</a> <a id="9285" class="Symbol">∀</a> <a id="9287" class="Symbol">{</a><a id="9288" href="Cubical.Data.Fin.Properties.html#9288" class="Bound">m</a><a id="9289" class="Symbol">}</a> <a id="9291" class="Symbol">{</a><a id="9292" href="Cubical.Data.Fin.Properties.html#9292" class="Bound">i</a> <a id="9294" href="Cubical.Data.Fin.Properties.html#9294" class="Bound">j</a> <a id="9296" href="Cubical.Data.Fin.Properties.html#9296" class="Bound">k</a> <a id="9298" class="Symbol">:</a> <a id="9300" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="9304" class="Symbol">(</a><a id="9305" class="InductiveConstructor">suc</a> <a id="9309" href="Cubical.Data.Fin.Properties.html#9288" class="Bound">m</a><a id="9310" class="Symbol">)}</a> <a id="9313" class="Symbol">(</a><a id="9314" href="Cubical.Data.Fin.Properties.html#9314" class="Bound">i≢j</a> <a id="9318" class="Symbol">:</a> <a id="9320" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9322" href="Cubical.Data.Fin.Properties.html#9292" class="Bound">i</a> <a id="9324" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9326" href="Cubical.Data.Fin.Properties.html#9294" class="Bound">j</a><a id="9327" class="Symbol">)</a> <a id="9329" class="Symbol">(</a><a id="9330" href="Cubical.Data.Fin.Properties.html#9330" class="Bound">i≢k</a> <a id="9334" class="Symbol">:</a> <a id="9336" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9338" href="Cubical.Data.Fin.Properties.html#9292" class="Bound">i</a> <a id="9340" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9342" href="Cubical.Data.Fin.Properties.html#9296" class="Bound">k</a><a id="9343" class="Symbol">)</a>
  <a id="9347" class="Symbol">→</a> <a id="9349" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="9358" href="Cubical.Data.Fin.Properties.html#9314" class="Bound">i≢j</a> <a id="9362" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9364" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a> <a id="9373" href="Cubical.Data.Fin.Properties.html#9330" class="Bound">i≢k</a> <a id="9377" class="Symbol">→</a> <a id="9379" href="Cubical.Data.Fin.Properties.html#9294" class="Bound">j</a> <a id="9381" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9383" href="Cubical.Data.Fin.Properties.html#9296" class="Bound">k</a>
<a id="9385" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="9398" class="Symbol">{_}</a> <a id="9402" class="Symbol">{</a><a id="9403" href="Cubical.Data.Fin.Properties.html#9403" class="Bound">i</a><a id="9404" class="Symbol">}</a> <a id="9406" class="Symbol">{</a><a id="9407" href="Cubical.Data.Fin.Properties.html#9407" class="Bound">j</a><a id="9408" class="Symbol">}</a> <a id="9410" class="Symbol">{</a><a id="9411" href="Cubical.Data.Fin.Properties.html#9411" class="Bound">k</a><a id="9412" class="Symbol">}</a> <a id="9414" href="Cubical.Data.Fin.Properties.html#9414" class="Bound">i≢j</a> <a id="9418" href="Cubical.Data.Fin.Properties.html#9418" class="Bound">i≢k</a> <a id="9422" href="Cubical.Data.Fin.Properties.html#9422" class="Bound">p</a> <a id="9424" class="Keyword">with</a> <a id="9429" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="9436" href="Cubical.Data.Fin.Properties.html#9403" class="Bound">i</a> <a id="9438" class="Symbol">|</a> <a id="9440" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="9447" href="Cubical.Data.Fin.Properties.html#9407" class="Bound">j</a> <a id="9449" class="Symbol">|</a> <a id="9451" href="Cubical.Data.Fin.Base.html#1834" class="Function">fsplit</a> <a id="9458" href="Cubical.Data.Fin.Properties.html#9411" class="Bound">k</a>
<a id="9460" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="9473" class="Symbol">{</a><a id="9474" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9478" class="Symbol">}</a> <a id="9480" class="Symbol">{</a><a id="9481" href="Cubical.Data.Fin.Properties.html#9481" class="Bound">i</a><a id="9482" class="Symbol">}</a> <a id="9484" class="Symbol">{</a><a id="9485" href="Cubical.Data.Fin.Properties.html#9485" class="Bound">j</a><a id="9486" class="Symbol">}</a> <a id="9488" class="Symbol">{</a><a id="9489" href="Cubical.Data.Fin.Properties.html#9489" class="Bound">k</a><a id="9490" class="Symbol">}</a> <a id="9492" href="Cubical.Data.Fin.Properties.html#9492" class="Bound">i≢j</a> <a id="9496" href="Cubical.Data.Fin.Properties.html#9496" class="Bound">i≢k</a> <a id="9500" href="Cubical.Data.Fin.Properties.html#9500" class="Bound">p</a> <a id="9502" class="Symbol">|</a> <a id="9504" class="Symbol">_</a> <a id="9506" class="Symbol">|</a> <a id="9508" class="Symbol">_</a> <a id="9510" class="Symbol">|</a> <a id="9512" class="Symbol">_</a> <a id="9514" class="Symbol">=</a>
  <a id="9518" href="Cubical.Data.Empty.Base.html#252" class="Function">Empty.elim</a> <a id="9529" class="Symbol">(</a><a id="9530" href="Cubical.Data.Fin.Properties.html#9492" class="Bound">i≢j</a> <a id="9534" class="Symbol">(</a><a id="9535" href="Cubical.Data.Fin.Properties.html#9481" class="Bound">i</a> <a id="9537" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9540" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9544" class="Symbol">(</a><a id="9545" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="9557" class="Symbol">.</a><a id="9558" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9562" href="Cubical.Data.Fin.Properties.html#9481" class="Bound">i</a><a id="9563" class="Symbol">)</a> <a id="9565" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9567" href="Cubical.Data.Fin.Properties.html#9609" class="Function">c</a> <a id="9569" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9572" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="9584" class="Symbol">.</a><a id="9585" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9589" href="Cubical.Data.Fin.Properties.html#9485" class="Bound">j</a> <a id="9591" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9593" href="Cubical.Data.Fin.Properties.html#9485" class="Bound">j</a> <a id="9595" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9596" class="Symbol">))</a>
    <a id="9603" class="Keyword">where</a> <a id="9609" href="Cubical.Data.Fin.Properties.html#9609" class="Function">c</a> <a id="9611" class="Symbol">=</a> <a id="9613" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="9625" class="Symbol">.</a><a id="9626" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="9630" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="9643" class="Symbol">{</a><a id="9644" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9648" class="Symbol">_}</a> <a id="9651" class="Symbol">{</a><a id="9652" href="Cubical.Data.Fin.Properties.html#9652" class="Bound">i</a><a id="9653" class="Symbol">}</a> <a id="9655" class="Symbol">{</a><a id="9656" href="Cubical.Data.Fin.Properties.html#9656" class="Bound">j</a><a id="9657" class="Symbol">}</a> <a id="9659" class="Symbol">{</a><a id="9660" href="Cubical.Data.Fin.Properties.html#9660" class="Bound">k</a><a id="9661" class="Symbol">}</a> <a id="9663" href="Cubical.Data.Fin.Properties.html#9663" class="Bound">i≢j</a> <a id="9667" href="Cubical.Data.Fin.Properties.html#9667" class="Bound">i≢k</a> <a id="9671" href="Cubical.Data.Fin.Properties.html#9671" class="Bound">p</a> <a id="9673" class="Symbol">|</a> <a id="9675" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9679" href="Cubical.Data.Fin.Properties.html#9679" class="Bound">prfi</a> <a id="9684" class="Symbol">|</a> <a id="9686" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9690" href="Cubical.Data.Fin.Properties.html#9690" class="Bound">prfj</a> <a id="9695" class="Symbol">|</a> <a id="9697" class="Symbol">_</a> <a id="9699" class="Symbol">=</a>
  <a id="9703" href="Cubical.Data.Empty.Base.html#252" class="Function">Empty.elim</a> <a id="9714" class="Symbol">(</a><a id="9715" href="Cubical.Data.Fin.Properties.html#9663" class="Bound">i≢j</a> <a id="9719" class="Symbol">(</a><a id="9720" href="Cubical.Data.Fin.Properties.html#9652" class="Bound">i</a> <a id="9722" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9725" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9729" href="Cubical.Data.Fin.Properties.html#9679" class="Bound">prfi</a> <a id="9734" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9736" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="9742" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9745" href="Cubical.Data.Fin.Properties.html#9690" class="Bound">prfj</a> <a id="9750" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9752" href="Cubical.Data.Fin.Properties.html#9656" class="Bound">j</a> <a id="9754" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9755" class="Symbol">))</a>
<a id="9758" href="Cubical.Data.Fin.Properties.html#9268" class="CatchallClause Function">punchOut-inj</a><a id="9770" class="CatchallClause"> </a><a id="9771" class="CatchallClause Symbol">{</a><a id="9772" href="Agda.Builtin.Nat.html#251" class="CatchallClause InductiveConstructor">suc</a><a id="9775" class="CatchallClause"> </a><a id="9776" class="CatchallClause Symbol">_}</a><a id="9778" class="CatchallClause"> </a><a id="9779" class="CatchallClause Symbol">{</a><a id="9780" href="Cubical.Data.Fin.Properties.html#9780" class="CatchallClause Bound">i</a><a id="9781" class="CatchallClause Symbol">}</a><a id="9782" class="CatchallClause"> </a><a id="9783" class="CatchallClause Symbol">{</a><a id="9784" href="Cubical.Data.Fin.Properties.html#9784" class="CatchallClause Bound">j</a><a id="9785" class="CatchallClause Symbol">}</a><a id="9786" class="CatchallClause"> </a><a id="9787" class="CatchallClause Symbol">{</a><a id="9788" href="Cubical.Data.Fin.Properties.html#9788" class="CatchallClause Bound">k</a><a id="9789" class="CatchallClause Symbol">}</a><a id="9790" class="CatchallClause"> </a><a id="9791" href="Cubical.Data.Fin.Properties.html#9791" class="CatchallClause Bound">i≢j</a><a id="9794" class="CatchallClause"> </a><a id="9795" href="Cubical.Data.Fin.Properties.html#9795" class="CatchallClause Bound">i≢k</a><a id="9798" class="CatchallClause"> </a><a id="9799" href="Cubical.Data.Fin.Properties.html#9799" class="CatchallClause Bound">p</a><a id="9800" class="CatchallClause"> </a><a id="9801" class="CatchallClause Symbol">|</a><a id="9802" class="CatchallClause"> </a><a id="9803" href="Cubical.Data.Sum.Base.html#242" class="CatchallClause InductiveConstructor">inl</a><a id="9806" class="CatchallClause"> </a><a id="9807" href="Cubical.Data.Fin.Properties.html#9807" class="CatchallClause Bound">prfi</a><a id="9811" class="CatchallClause"> </a><a id="9812" class="CatchallClause Symbol">|</a><a id="9813" class="CatchallClause"> </a><a id="9814" class="CatchallClause Symbol">_</a><a id="9815" class="CatchallClause"> </a><a id="9816" class="CatchallClause Symbol">|</a><a id="9817" class="CatchallClause"> </a><a id="9818" href="Cubical.Data.Sum.Base.html#242" class="CatchallClause InductiveConstructor">inl</a><a id="9821" class="CatchallClause"> </a><a id="9822" href="Cubical.Data.Fin.Properties.html#9822" class="CatchallClause Bound">prfk</a> <a id="9827" class="Symbol">=</a>
  <a id="9831" href="Cubical.Data.Empty.Base.html#252" class="Function">Empty.elim</a> <a id="9842" class="Symbol">(</a><a id="9843" href="Cubical.Data.Fin.Properties.html#9795" class="Bound">i≢k</a> <a id="9847" class="Symbol">(</a><a id="9848" href="Cubical.Data.Fin.Properties.html#9780" class="Bound">i</a> <a id="9850" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9853" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9857" href="Cubical.Data.Fin.Properties.html#9807" class="Bound">prfi</a> <a id="9862" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9864" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="9870" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9873" href="Cubical.Data.Fin.Properties.html#9822" class="Bound">prfk</a> <a id="9878" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9880" href="Cubical.Data.Fin.Properties.html#9788" class="Bound">k</a> <a id="9882" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="9883" class="Symbol">))</a>
<a id="9886" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="9899" class="Symbol">{</a><a id="9900" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9904" class="Symbol">_}</a> <a id="9907" class="Symbol">{</a><a id="9908" href="Cubical.Data.Fin.Properties.html#9908" class="Bound">i</a><a id="9909" class="Symbol">}</a> <a id="9911" class="Symbol">{</a><a id="9912" href="Cubical.Data.Fin.Properties.html#9912" class="Bound">j</a><a id="9913" class="Symbol">}</a> <a id="9915" class="Symbol">{</a><a id="9916" href="Cubical.Data.Fin.Properties.html#9916" class="Bound">k</a><a id="9917" class="Symbol">}</a> <a id="9919" href="Cubical.Data.Fin.Properties.html#9919" class="Bound">i≢j</a> <a id="9923" href="Cubical.Data.Fin.Properties.html#9923" class="Bound">i≢k</a> <a id="9927" href="Cubical.Data.Fin.Properties.html#9927" class="Bound">p</a> <a id="9929" class="Symbol">|</a> <a id="9931" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9935" href="Cubical.Data.Fin.Properties.html#9935" class="Bound">prfi</a> <a id="9940" class="Symbol">|</a> <a id="9942" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9946" class="Symbol">(</a><a id="9947" href="Cubical.Data.Fin.Properties.html#9947" class="Bound">kj</a> <a id="9950" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9952" href="Cubical.Data.Fin.Properties.html#9952" class="Bound">prfj</a><a id="9956" class="Symbol">)</a> <a id="9958" class="Symbol">|</a> <a id="9960" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9964" class="Symbol">(</a><a id="9965" href="Cubical.Data.Fin.Properties.html#9965" class="Bound">kk</a> <a id="9968" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9970" href="Cubical.Data.Fin.Properties.html#9970" class="Bound">prfk</a><a id="9974" class="Symbol">)</a> <a id="9976" class="Symbol">=</a>
  <a id="9980" href="Cubical.Data.Fin.Properties.html#9912" class="Bound">j</a>       <a id="9988" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9991" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9995" href="Cubical.Data.Fin.Properties.html#9952" class="Bound">prfj</a> <a id="10000" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10004" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10009" href="Cubical.Data.Fin.Properties.html#9947" class="Bound">kj</a> <a id="10012" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10015" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10020" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10025" href="Cubical.Data.Fin.Properties.html#9927" class="Bound">p</a> <a id="10027" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10031" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10036" href="Cubical.Data.Fin.Properties.html#9965" class="Bound">kk</a> <a id="10039" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10042" href="Cubical.Data.Fin.Properties.html#9970" class="Bound">prfk</a> <a id="10047" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10051" href="Cubical.Data.Fin.Properties.html#9916" class="Bound">k</a>       <a id="10059" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="10061" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="10074" class="Symbol">{</a><a id="10075" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10079" class="Symbol">_}</a> <a id="10082" class="Symbol">{</a><a id="10083" href="Cubical.Data.Fin.Properties.html#10083" class="Bound">i</a><a id="10084" class="Symbol">}</a> <a id="10086" class="Symbol">{</a><a id="10087" href="Cubical.Data.Fin.Properties.html#10087" class="Bound">j</a><a id="10088" class="Symbol">}</a> <a id="10090" class="Symbol">{</a><a id="10091" href="Cubical.Data.Fin.Properties.html#10091" class="Bound">k</a><a id="10092" class="Symbol">}</a> <a id="10094" href="Cubical.Data.Fin.Properties.html#10094" class="Bound">i≢j</a> <a id="10098" href="Cubical.Data.Fin.Properties.html#10098" class="Bound">i≢k</a> <a id="10102" href="Cubical.Data.Fin.Properties.html#10102" class="Bound">p</a> <a id="10104" class="Symbol">|</a> <a id="10106" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10110" class="Symbol">(</a><a id="10111" href="Cubical.Data.Fin.Properties.html#10111" class="Bound">ki</a> <a id="10114" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10116" href="Cubical.Data.Fin.Properties.html#10116" class="Bound">prfi</a><a id="10120" class="Symbol">)</a> <a id="10122" class="Symbol">|</a> <a id="10124" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10128" href="Cubical.Data.Fin.Properties.html#10128" class="Bound">prfj</a> <a id="10133" class="Symbol">|</a> <a id="10135" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10139" href="Cubical.Data.Fin.Properties.html#10139" class="Bound">prfk</a> <a id="10144" class="Symbol">=</a>
  <a id="10148" href="Cubical.Data.Fin.Properties.html#10087" class="Bound">j</a>     <a id="10154" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10157" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10161" href="Cubical.Data.Fin.Properties.html#10128" class="Bound">prfj</a> <a id="10166" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10170" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="10176" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10179" href="Cubical.Data.Fin.Properties.html#10139" class="Bound">prfk</a> <a id="10184" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10188" href="Cubical.Data.Fin.Properties.html#10091" class="Bound">k</a>     <a id="10194" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
<a id="10196" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="10209" class="Symbol">{</a><a id="10210" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10214" class="Symbol">_}</a> <a id="10217" class="Symbol">{</a><a id="10218" href="Cubical.Data.Fin.Properties.html#10218" class="Bound">i</a><a id="10219" class="Symbol">}</a> <a id="10221" class="Symbol">{</a><a id="10222" href="Cubical.Data.Fin.Properties.html#10222" class="Bound">j</a><a id="10223" class="Symbol">}</a> <a id="10225" class="Symbol">{</a><a id="10226" href="Cubical.Data.Fin.Properties.html#10226" class="Bound">k</a><a id="10227" class="Symbol">}</a> <a id="10229" href="Cubical.Data.Fin.Properties.html#10229" class="Bound">i≢j</a> <a id="10233" href="Cubical.Data.Fin.Properties.html#10233" class="Bound">i≢k</a> <a id="10237" href="Cubical.Data.Fin.Properties.html#10237" class="Bound">p</a> <a id="10239" class="Symbol">|</a> <a id="10241" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10245" class="Symbol">(</a><a id="10246" href="Cubical.Data.Fin.Properties.html#10246" class="Bound">ki</a> <a id="10249" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10251" href="Cubical.Data.Fin.Properties.html#10251" class="Bound">prfi</a><a id="10255" class="Symbol">)</a> <a id="10257" class="Symbol">|</a> <a id="10259" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10263" class="Symbol">(</a><a id="10264" href="Cubical.Data.Fin.Properties.html#10264" class="Bound">kj</a> <a id="10267" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10269" href="Cubical.Data.Fin.Properties.html#10269" class="Bound">prfj</a><a id="10273" class="Symbol">)</a> <a id="10275" class="Symbol">|</a> <a id="10277" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10281" class="Symbol">(</a><a id="10282" href="Cubical.Data.Fin.Properties.html#10282" class="Bound">kk</a> <a id="10285" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10287" href="Cubical.Data.Fin.Properties.html#10287" class="Bound">prfk</a><a id="10291" class="Symbol">)</a> <a id="10293" class="Symbol">=</a>
  <a id="10297" href="Cubical.Data.Fin.Properties.html#10222" class="Bound">j</a> <a id="10299" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10302" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10306" href="Cubical.Data.Fin.Properties.html#10269" class="Bound">prfj</a> <a id="10311" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10315" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10320" href="Cubical.Data.Fin.Properties.html#10264" class="Bound">kj</a> <a id="10323" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10326" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10331" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10336" href="Cubical.Data.Fin.Properties.html#10583" class="Function">lemma4</a> <a id="10343" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10347" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10352" href="Cubical.Data.Fin.Properties.html#10282" class="Bound">kk</a> <a id="10355" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10358" href="Cubical.Data.Fin.Properties.html#10287" class="Bound">prfk</a> <a id="10363" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="10367" href="Cubical.Data.Fin.Properties.html#10226" class="Bound">k</a> <a id="10369" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="10373" class="Keyword">where</a>
    <a id="10383" href="Cubical.Data.Fin.Properties.html#10383" class="Function">lemma1</a> <a id="10390" class="Symbol">=</a> <a id="10392" class="Symbol">λ</a> <a id="10394" href="Cubical.Data.Fin.Properties.html#10394" class="Bound">q</a> <a id="10396" class="Symbol">→</a> <a id="10398" href="Cubical.Data.Fin.Properties.html#10229" class="Bound">i≢j</a> <a id="10402" class="Symbol">(</a><a id="10403" href="Cubical.Data.Fin.Properties.html#10218" class="Bound">i</a> <a id="10405" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10408" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10412" href="Cubical.Data.Fin.Properties.html#10251" class="Bound">prfi</a> <a id="10417" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10419" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10424" href="Cubical.Data.Fin.Properties.html#10246" class="Bound">ki</a> <a id="10427" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10430" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10435" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10440" href="Cubical.Data.Fin.Properties.html#10394" class="Bound">q</a> <a id="10442" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10444" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10449" href="Cubical.Data.Fin.Properties.html#10264" class="Bound">kj</a> <a id="10452" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10455" href="Cubical.Data.Fin.Properties.html#10269" class="Bound">prfj</a> <a id="10460" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10462" href="Cubical.Data.Fin.Properties.html#10222" class="Bound">j</a> <a id="10464" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="10465" class="Symbol">)</a>
    <a id="10471" href="Cubical.Data.Fin.Properties.html#10471" class="Function">lemma2</a> <a id="10478" class="Symbol">=</a> <a id="10480" class="Symbol">λ</a> <a id="10482" href="Cubical.Data.Fin.Properties.html#10482" class="Bound">q</a> <a id="10484" class="Symbol">→</a> <a id="10486" href="Cubical.Data.Fin.Properties.html#10233" class="Bound">i≢k</a> <a id="10490" class="Symbol">(</a><a id="10491" href="Cubical.Data.Fin.Properties.html#10218" class="Bound">i</a> <a id="10493" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10496" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10500" href="Cubical.Data.Fin.Properties.html#10251" class="Bound">prfi</a> <a id="10505" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10507" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10512" href="Cubical.Data.Fin.Properties.html#10246" class="Bound">ki</a> <a id="10515" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10518" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10523" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10528" href="Cubical.Data.Fin.Properties.html#10482" class="Bound">q</a> <a id="10530" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10532" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="10537" href="Cubical.Data.Fin.Properties.html#10282" class="Bound">kk</a> <a id="10540" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="10543" href="Cubical.Data.Fin.Properties.html#10287" class="Bound">prfk</a> <a id="10548" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="10550" href="Cubical.Data.Fin.Properties.html#10226" class="Bound">k</a> <a id="10552" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="10553" class="Symbol">)</a>
    <a id="10559" href="Cubical.Data.Fin.Properties.html#10559" class="Function">lemma3</a> <a id="10566" class="Symbol">=</a> <a id="10568" href="Cubical.Data.Fin.Properties.html#8231" class="Function">fsuc-inj</a> <a id="10577" href="Cubical.Data.Fin.Properties.html#10237" class="Bound">p</a>
    <a id="10583" href="Cubical.Data.Fin.Properties.html#10583" class="Function">lemma4</a> <a id="10590" class="Symbol">=</a> <a id="10592" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="10605" href="Cubical.Data.Fin.Properties.html#10383" class="Function">lemma1</a> <a id="10612" href="Cubical.Data.Fin.Properties.html#10471" class="Function">lemma2</a> <a id="10619" href="Cubical.Data.Fin.Properties.html#10559" class="Function">lemma3</a>
<a id="10626" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="10639" class="Symbol">{</a><a id="10640" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10644" href="Cubical.Data.Fin.Properties.html#10644" class="Bound">m</a><a id="10645" class="Symbol">}</a> <a id="10647" class="Symbol">{</a><a id="10648" href="Cubical.Data.Fin.Properties.html#10648" class="Bound">i</a><a id="10649" class="Symbol">}</a> <a id="10651" class="Symbol">{</a><a id="10652" href="Cubical.Data.Fin.Properties.html#10652" class="Bound">j</a><a id="10653" class="Symbol">}</a> <a id="10655" class="Symbol">{</a><a id="10656" href="Cubical.Data.Fin.Properties.html#10656" class="Bound">k</a><a id="10657" class="Symbol">}</a> <a id="10659" href="Cubical.Data.Fin.Properties.html#10659" class="Bound">i≢j</a> <a id="10663" href="Cubical.Data.Fin.Properties.html#10663" class="Bound">i≢k</a> <a id="10667" href="Cubical.Data.Fin.Properties.html#10667" class="Bound">p</a> <a id="10669" class="Symbol">|</a> <a id="10671" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10675" class="Symbol">(</a><a id="10676" href="Cubical.Data.Fin.Properties.html#10676" class="Bound">ki</a> <a id="10679" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10681" href="Cubical.Data.Fin.Properties.html#10681" class="Bound">prfi</a><a id="10685" class="Symbol">)</a> <a id="10687" class="Symbol">|</a> <a id="10689" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10693" href="Cubical.Data.Fin.Properties.html#10693" class="Bound">prfj</a> <a id="10698" class="Symbol">|</a> <a id="10700" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10704" class="Symbol">(</a><a id="10705" href="Cubical.Data.Fin.Properties.html#10705" class="Bound">kk</a> <a id="10708" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10710" href="Cubical.Data.Fin.Properties.html#10710" class="Bound">prfk</a><a id="10714" class="Symbol">)</a> <a id="10716" class="Symbol">=</a>
  <a id="10720" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10730" class="Symbol">(</a><a id="10731" href="Cubical.Data.Fin.Properties.html#8068" class="Function">fznotfs</a> <a id="10739" href="Cubical.Data.Fin.Properties.html#10667" class="Bound">p</a><a id="10740" class="Symbol">)</a>
<a id="10742" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a> <a id="10755" class="Symbol">{</a><a id="10756" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10760" class="Symbol">_}</a> <a id="10763" class="Symbol">{</a><a id="10764" href="Cubical.Data.Fin.Properties.html#10764" class="Bound">i</a><a id="10765" class="Symbol">}</a> <a id="10767" class="Symbol">{</a><a id="10768" href="Cubical.Data.Fin.Properties.html#10768" class="Bound">j</a><a id="10769" class="Symbol">}</a> <a id="10771" class="Symbol">{</a><a id="10772" href="Cubical.Data.Fin.Properties.html#10772" class="Bound">k</a><a id="10773" class="Symbol">}</a> <a id="10775" href="Cubical.Data.Fin.Properties.html#10775" class="Bound">i≢j</a> <a id="10779" href="Cubical.Data.Fin.Properties.html#10779" class="Bound">i≢k</a> <a id="10783" href="Cubical.Data.Fin.Properties.html#10783" class="Bound">p</a> <a id="10785" class="Symbol">|</a> <a id="10787" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10791" class="Symbol">(</a><a id="10792" href="Cubical.Data.Fin.Properties.html#10792" class="Bound">ki</a> <a id="10795" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10797" href="Cubical.Data.Fin.Properties.html#10797" class="Bound">prfi</a><a id="10801" class="Symbol">)</a> <a id="10803" class="Symbol">|</a> <a id="10805" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10809" class="Symbol">(</a><a id="10810" href="Cubical.Data.Fin.Properties.html#10810" class="Bound">kj</a> <a id="10813" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10815" href="Cubical.Data.Fin.Properties.html#10815" class="Bound">prfj</a><a id="10819" class="Symbol">)</a> <a id="10821" class="Symbol">|</a> <a id="10823" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10827" href="Cubical.Data.Fin.Properties.html#10827" class="Bound">prfk</a> <a id="10832" class="Symbol">=</a>
  <a id="10836" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10846" class="Symbol">(</a><a id="10847" href="Cubical.Data.Fin.Properties.html#8068" class="Function">fznotfs</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10860" href="Cubical.Data.Fin.Properties.html#10783" class="Bound">p</a><a id="10861" class="Symbol">))</a>

<a id="pigeonhole-special"></a><a id="10865" href="Cubical.Data.Fin.Properties.html#10865" class="Function">pigeonhole-special</a>
  <a id="10886" class="Symbol">:</a> <a id="10888" class="Symbol">∀</a> <a id="10890" class="Symbol">{</a><a id="10891" href="Cubical.Data.Fin.Properties.html#10891" class="Bound">n</a><a id="10892" class="Symbol">}</a>
  <a id="10896" class="Symbol">→</a> <a id="10898" class="Symbol">(</a><a id="10899" href="Cubical.Data.Fin.Properties.html#10899" class="Bound">f</a> <a id="10901" class="Symbol">:</a> <a id="10903" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="10907" class="Symbol">(</a><a id="10908" class="InductiveConstructor">suc</a> <a id="10912" href="Cubical.Data.Fin.Properties.html#10891" class="Bound">n</a><a id="10913" class="Symbol">)</a> <a id="10915" class="Symbol">→</a> <a id="10917" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="10921" href="Cubical.Data.Fin.Properties.html#10891" class="Bound">n</a><a id="10922" class="Symbol">)</a>
  <a id="10926" class="Symbol">→</a> <a id="10928" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="10931" href="Cubical.Data.Fin.Properties.html#10931" class="Bound">i</a> <a id="10933" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="10935" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="10939" class="Symbol">(</a><a id="10940" class="InductiveConstructor">suc</a> <a id="10944" href="Cubical.Data.Fin.Properties.html#10891" class="Bound">n</a><a id="10945" class="Symbol">)</a> <a id="10947" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="10949" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="10952" href="Cubical.Data.Fin.Properties.html#10952" class="Bound">j</a> <a id="10954" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="10956" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="10960" class="Symbol">(</a><a id="10961" class="InductiveConstructor">suc</a> <a id="10965" href="Cubical.Data.Fin.Properties.html#10891" class="Bound">n</a><a id="10966" class="Symbol">)</a> <a id="10968" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="10970" class="Symbol">(</a><a id="10971" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="10973" href="Cubical.Data.Fin.Properties.html#10931" class="Bound">i</a> <a id="10975" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10977" href="Cubical.Data.Fin.Properties.html#10952" class="Bound">j</a><a id="10978" class="Symbol">)</a> <a id="10980" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10982" class="Symbol">(</a><a id="10983" href="Cubical.Data.Fin.Properties.html#10899" class="Bound">f</a> <a id="10985" href="Cubical.Data.Fin.Properties.html#10931" class="Bound">i</a> <a id="10987" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10989" href="Cubical.Data.Fin.Properties.html#10899" class="Bound">f</a> <a id="10991" href="Cubical.Data.Fin.Properties.html#10952" class="Bound">j</a><a id="10992" class="Symbol">)</a>
<a id="10994" href="Cubical.Data.Fin.Properties.html#10865" class="Function">pigeonhole-special</a> <a id="11013" class="Symbol">{</a><a id="11014" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="11018" class="Symbol">}</a> <a id="11020" href="Cubical.Data.Fin.Properties.html#11020" class="Bound">f</a> <a id="11022" class="Symbol">=</a> <a id="11024" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="11034" class="Symbol">(</a><a id="11035" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="11041" class="Symbol">(</a><a id="11042" href="Cubical.Data.Fin.Properties.html#11020" class="Bound">f</a> <a id="11044" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="11049" class="Symbol">))</a>
<a id="11052" href="Cubical.Data.Fin.Properties.html#10865" class="Function">pigeonhole-special</a> <a id="11071" class="Symbol">{</a><a id="11072" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11076" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11077" class="Symbol">}</a> <a id="11079" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11081" class="Symbol">=</a>
  <a id="11085" href="Cubical.Data.Fin.Properties.html#11223" class="Function">proof</a> <a id="11091" class="Symbol">(</a><a id="11092" href="Cubical.Data.Fin.Base.html#2979" class="Function">any?</a> <a id="11097" class="Symbol">{</a><a id="11098" class="Argument">n</a> <a id="11100" class="Symbol">=</a> <a id="11102" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11106" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11107" class="Symbol">}</a>
    <a id="11113" class="Symbol">(λ</a> <a id="11116" class="Symbol">(</a><a id="11117" href="Cubical.Data.Fin.Properties.html#11117" class="Bound">i</a> <a id="11119" class="Symbol">:</a> <a id="11121" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11130" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11131" class="Symbol">))</a> <a id="11134" class="Symbol">→</a>
      <a id="11142" href="Cubical.Data.Fin.Properties.html#1752" class="Function">discreteFin</a> <a id="11154" class="Symbol">{</a><a id="11155" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11159" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11160" class="Symbol">}</a> <a id="11162" class="Symbol">(</a><a id="11163" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11165" class="Symbol">(</a><a id="11166" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11176" href="Cubical.Data.Fin.Properties.html#11117" class="Bound">i</a><a id="11177" class="Symbol">))</a> <a id="11180" class="Symbol">(</a><a id="11181" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11183" class="Symbol">(</a><a id="11184" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11188" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a> <a id="11190" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11192" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="11198" class="Symbol">{</a><a id="11199" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11200" class="Symbol">}))</a>
    <a id="11208" class="Symbol">))</a>
  <a id="11213" class="Keyword">where</a>
    <a id="11223" href="Cubical.Data.Fin.Properties.html#11223" class="Function">proof</a>
      <a id="11235" class="Symbol">:</a> <a id="11237" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="11241" class="Symbol">(</a><a id="11242" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11244" class="Symbol">(</a><a id="11245" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11249" class="Symbol">(</a><a id="11250" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11254" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11255" class="Symbol">))</a> <a id="11258" class="Symbol">(λ</a> <a id="11261" href="Cubical.Data.Fin.Properties.html#11261" class="Bound">z</a> <a id="11263" class="Symbol">→</a> <a id="11265" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11267" class="Symbol">(</a><a id="11268" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11278" href="Cubical.Data.Fin.Properties.html#11261" class="Bound">z</a><a id="11279" class="Symbol">)</a> <a id="11281" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11283" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11285" class="Symbol">(</a><a id="11286" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11290" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a> <a id="11292" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11294" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="11300" class="Symbol">{</a><a id="11301" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11302" class="Symbol">})))</a>
      <a id="11313" class="Symbol">→</a> <a id="11315" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11318" href="Cubical.Data.Fin.Properties.html#11318" class="Bound">i</a> <a id="11320" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11322" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11326" class="Symbol">(</a><a id="11327" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11331" class="Symbol">(</a><a id="11332" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11336" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11337" class="Symbol">))</a> <a id="11340" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11342" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11345" href="Cubical.Data.Fin.Properties.html#11345" class="Bound">j</a> <a id="11347" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11349" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11353" class="Symbol">(</a><a id="11354" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11358" class="Symbol">(</a><a id="11359" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11363" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11364" class="Symbol">))</a> <a id="11367" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11369" class="Symbol">(</a><a id="11370" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11372" href="Cubical.Data.Fin.Properties.html#11318" class="Bound">i</a> <a id="11374" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11376" href="Cubical.Data.Fin.Properties.html#11345" class="Bound">j</a><a id="11377" class="Symbol">)</a> <a id="11379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11381" class="Symbol">(</a><a id="11382" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11384" href="Cubical.Data.Fin.Properties.html#11318" class="Bound">i</a> <a id="11386" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11388" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11390" href="Cubical.Data.Fin.Properties.html#11345" class="Bound">j</a><a id="11391" class="Symbol">)</a>
    <a id="11397" href="Cubical.Data.Fin.Properties.html#11223" class="Function">proof</a> <a id="11403" class="Symbol">(</a><a id="11404" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="11408" class="Symbol">(</a><a id="11409" href="Cubical.Data.Fin.Properties.html#11409" class="Bound">i</a> <a id="11411" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11413" href="Cubical.Data.Fin.Properties.html#11413" class="Bound">prf</a><a id="11416" class="Symbol">))</a> <a id="11419" class="Symbol">=</a> <a id="11421" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11431" href="Cubical.Data.Fin.Properties.html#11409" class="Bound">i</a> <a id="11433" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11435" class="Symbol">(</a><a id="11436" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11440" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a> <a id="11442" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11444" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="11450" class="Symbol">{</a><a id="11451" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11452" class="Symbol">})</a> <a id="11455" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11457" href="Cubical.Data.Fin.Properties.html#1944" class="Function">inject&lt;-ne</a> <a id="11468" href="Cubical.Data.Fin.Properties.html#11409" class="Bound">i</a> <a id="11470" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11472" href="Cubical.Data.Fin.Properties.html#11413" class="Bound">prf</a>
    <a id="11480" href="Cubical.Data.Fin.Properties.html#11223" class="Function">proof</a> <a id="11486" class="Symbol">(</a><a id="11487" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="11490" href="Cubical.Data.Fin.Properties.html#11490" class="Bound">h</a><a id="11491" class="Symbol">)</a> <a id="11493" class="Symbol">=</a>
      <a id="11501" class="Keyword">let</a>
        <a id="11513" href="Cubical.Data.Fin.Properties.html#11513" class="Bound">g</a> <a id="11515" class="Symbol">:</a> <a id="11517" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11521" class="Symbol">(</a><a id="11522" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11526" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11527" class="Symbol">)</a> <a id="11529" class="Symbol">→</a> <a id="11531" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11535" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a>
        <a id="11545" href="Cubical.Data.Fin.Properties.html#11513" class="Bound">g</a> <a id="11547" href="Cubical.Data.Fin.Properties.html#11547" class="Bound">k</a> <a id="11549" class="Symbol">=</a> <a id="11551" href="Cubical.Data.Fin.Properties.html#8376" class="Function">punchOut</a>
          <a id="11570" class="Symbol">{</a><a id="11571" class="Argument">i</a> <a id="11573" class="Symbol">=</a> <a id="11575" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11577" class="Symbol">(</a><a id="11578" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11582" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a> <a id="11584" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11586" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="11592" class="Symbol">{</a><a id="11593" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11594" class="Symbol">})}</a>
          <a id="11608" class="Symbol">{</a><a id="11609" class="Argument">j</a> <a id="11611" class="Symbol">=</a> <a id="11613" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11615" class="Symbol">(</a><a id="11616" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11626" href="Cubical.Data.Fin.Properties.html#11547" class="Bound">k</a><a id="11627" class="Symbol">)}</a>
          <a id="11640" class="Symbol">(λ</a> <a id="11643" href="Cubical.Data.Fin.Properties.html#11643" class="Bound">p</a> <a id="11645" class="Symbol">→</a> <a id="11647" href="Cubical.Data.Fin.Properties.html#11490" class="Bound">h</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Cubical.Data.Fin.Properties.html#11547" class="Bound">k</a> <a id="11652" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11654" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="11664" class="Symbol">{</a><a id="11665" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11669" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11670" class="Symbol">}</a> <a id="11672" class="Symbol">(</a><a id="11673" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11677" class="Symbol">(</a><a id="11678" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11683" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11687" href="Cubical.Data.Fin.Properties.html#11643" class="Bound">p</a><a id="11688" class="Symbol">))))</a>
        <a id="11701" href="Cubical.Data.Fin.Properties.html#11701" class="Bound">i</a> <a id="11703" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11705" href="Cubical.Data.Fin.Properties.html#11705" class="Bound">j</a> <a id="11707" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11709" href="Cubical.Data.Fin.Properties.html#11709" class="Bound">i≢j</a> <a id="11713" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11715" href="Cubical.Data.Fin.Properties.html#11715" class="Bound">p</a> <a id="11717" class="Symbol">=</a> <a id="11719" href="Cubical.Data.Fin.Properties.html#10865" class="Function">pigeonhole-special</a> <a id="11738" href="Cubical.Data.Fin.Properties.html#11513" class="Bound">g</a>
      <a id="11746" class="Keyword">in</a>
        <a id="11757" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11767" href="Cubical.Data.Fin.Properties.html#11701" class="Bound">i</a>
      <a id="11775" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11777" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11787" href="Cubical.Data.Fin.Properties.html#11705" class="Bound">j</a>
      <a id="11795" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11797" class="Symbol">(λ</a> <a id="11800" href="Cubical.Data.Fin.Properties.html#11800" class="Bound">q</a> <a id="11802" class="Symbol">→</a> <a id="11804" href="Cubical.Data.Fin.Properties.html#11709" class="Bound">i≢j</a> <a id="11808" class="Symbol">(</a><a id="11809" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="11819" class="Symbol">{</a><a id="11820" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11824" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11825" class="Symbol">}</a> <a id="11827" class="Symbol">(</a><a id="11828" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11833" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11837" href="Cubical.Data.Fin.Properties.html#11800" class="Bound">q</a><a id="11838" class="Symbol">)))</a>
      <a id="11848" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11850" href="Cubical.Data.Fin.Properties.html#9268" class="Function">punchOut-inj</a>
          <a id="11873" class="Symbol">{</a><a id="11874" class="Argument">i</a> <a id="11876" class="Symbol">=</a> <a id="11878" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11880" class="Symbol">(</a><a id="11881" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11885" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a> <a id="11887" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11889" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="11895" class="Symbol">{</a><a id="11896" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="11897" class="Symbol">})}</a>
          <a id="11911" class="Symbol">{</a><a id="11912" class="Argument">j</a> <a id="11914" class="Symbol">=</a> <a id="11916" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11918" class="Symbol">(</a><a id="11919" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11929" href="Cubical.Data.Fin.Properties.html#11701" class="Bound">i</a><a id="11930" class="Symbol">)}</a>
          <a id="11943" class="Symbol">{</a><a id="11944" class="Argument">k</a> <a id="11946" class="Symbol">=</a> <a id="11948" href="Cubical.Data.Fin.Properties.html#11079" class="Bound">f</a> <a id="11950" class="Symbol">(</a><a id="11951" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11961" href="Cubical.Data.Fin.Properties.html#11705" class="Bound">j</a><a id="11962" class="Symbol">)}</a>
          <a id="11975" class="Symbol">(λ</a> <a id="11978" href="Cubical.Data.Fin.Properties.html#11978" class="Bound">q</a> <a id="11980" class="Symbol">→</a> <a id="11982" href="Cubical.Data.Fin.Properties.html#11490" class="Bound">h</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Cubical.Data.Fin.Properties.html#11701" class="Bound">i</a> <a id="11987" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11989" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="11999" class="Symbol">{</a><a id="12000" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12004" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="12005" class="Symbol">}</a> <a id="12007" class="Symbol">(</a><a id="12008" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12012" class="Symbol">(</a><a id="12013" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12018" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12022" href="Cubical.Data.Fin.Properties.html#11978" class="Bound">q</a><a id="12023" class="Symbol">))))</a>
          <a id="12038" class="Symbol">(λ</a> <a id="12041" href="Cubical.Data.Fin.Properties.html#12041" class="Bound">q</a> <a id="12043" class="Symbol">→</a> <a id="12045" href="Cubical.Data.Fin.Properties.html#11490" class="Bound">h</a> <a id="12047" class="Symbol">(</a><a id="12048" href="Cubical.Data.Fin.Properties.html#11705" class="Bound">j</a> <a id="12050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12052" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="12062" class="Symbol">{</a><a id="12063" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12067" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="12068" class="Symbol">}</a> <a id="12070" class="Symbol">(</a><a id="12071" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12075" class="Symbol">(</a><a id="12076" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12081" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12085" href="Cubical.Data.Fin.Properties.html#12041" class="Bound">q</a><a id="12086" class="Symbol">))))</a>
          <a id="12101" class="Symbol">(</a><a id="12102" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="12112" class="Symbol">{</a><a id="12113" href="Cubical.Data.Fin.Properties.html#11076" class="Bound">n</a><a id="12114" class="Symbol">}</a> <a id="12116" class="Symbol">(</a><a id="12117" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12122" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12126" href="Cubical.Data.Fin.Properties.html#11715" class="Bound">p</a><a id="12127" class="Symbol">))</a>

<a id="pigeonhole"></a><a id="12131" href="Cubical.Data.Fin.Properties.html#12131" class="Function">pigeonhole</a>
  <a id="12144" class="Symbol">:</a> <a id="12146" class="Symbol">∀</a> <a id="12148" class="Symbol">{</a><a id="12149" href="Cubical.Data.Fin.Properties.html#12149" class="Bound">m</a> <a id="12151" href="Cubical.Data.Fin.Properties.html#12151" class="Bound">n</a><a id="12152" class="Symbol">}</a>
  <a id="12156" class="Symbol">→</a> <a id="12158" href="Cubical.Data.Fin.Properties.html#12149" class="Bound">m</a> <a id="12160" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12162" href="Cubical.Data.Fin.Properties.html#12151" class="Bound">n</a>
  <a id="12166" class="Symbol">→</a> <a id="12168" class="Symbol">(</a><a id="12169" href="Cubical.Data.Fin.Properties.html#12169" class="Bound">f</a> <a id="12171" class="Symbol">:</a> <a id="12173" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12177" href="Cubical.Data.Fin.Properties.html#12151" class="Bound">n</a> <a id="12179" class="Symbol">→</a> <a id="12181" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12185" href="Cubical.Data.Fin.Properties.html#12149" class="Bound">m</a><a id="12186" class="Symbol">)</a>
  <a id="12190" class="Symbol">→</a> <a id="12192" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12195" href="Cubical.Data.Fin.Properties.html#12195" class="Bound">i</a> <a id="12197" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12199" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12203" href="Cubical.Data.Fin.Properties.html#12151" class="Bound">n</a> <a id="12205" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12207" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12210" href="Cubical.Data.Fin.Properties.html#12210" class="Bound">j</a> <a id="12212" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12214" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12218" href="Cubical.Data.Fin.Properties.html#12151" class="Bound">n</a> <a id="12220" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12222" class="Symbol">(</a><a id="12223" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12225" href="Cubical.Data.Fin.Properties.html#12195" class="Bound">i</a> <a id="12227" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12229" href="Cubical.Data.Fin.Properties.html#12210" class="Bound">j</a><a id="12230" class="Symbol">)</a> <a id="12232" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12234" class="Symbol">(</a><a id="12235" href="Cubical.Data.Fin.Properties.html#12169" class="Bound">f</a> <a id="12237" href="Cubical.Data.Fin.Properties.html#12195" class="Bound">i</a> <a id="12239" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12241" href="Cubical.Data.Fin.Properties.html#12169" class="Bound">f</a> <a id="12243" href="Cubical.Data.Fin.Properties.html#12210" class="Bound">j</a><a id="12244" class="Symbol">)</a>
<a id="12246" href="Cubical.Data.Fin.Properties.html#12131" class="Function">pigeonhole</a> <a id="12257" class="Symbol">{</a><a id="12258" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a><a id="12259" class="Symbol">}</a> <a id="12261" class="Symbol">{</a><a id="12262" href="Cubical.Data.Fin.Properties.html#12262" class="Bound">n</a><a id="12263" class="Symbol">}</a> <a id="12265" class="Symbol">(</a><a id="12266" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="12271" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12273" href="Cubical.Data.Fin.Properties.html#12273" class="Bound">sm≡n</a><a id="12277" class="Symbol">)</a> <a id="12279" href="Cubical.Data.Fin.Properties.html#12279" class="Bound">f</a> <a id="12281" class="Symbol">=</a>
  <a id="12285" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12295" href="Cubical.Data.Fin.Properties.html#12558" class="Function">transport-prf</a> <a id="12309" class="Symbol">(</a><a id="12310" href="Cubical.Data.Fin.Properties.html#10865" class="Function">pigeonhole-special</a> <a id="12329" href="Cubical.Data.Fin.Properties.html#12345" class="Function">f′</a><a id="12331" class="Symbol">)</a>
  <a id="12335" class="Keyword">where</a>
    <a id="12345" href="Cubical.Data.Fin.Properties.html#12345" class="Function">f′</a> <a id="12348" class="Symbol">:</a> <a id="12350" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12354" class="Symbol">(</a><a id="12355" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12359" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a><a id="12360" class="Symbol">)</a> <a id="12362" class="Symbol">→</a> <a id="12364" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12368" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a>
    <a id="12374" href="Cubical.Data.Fin.Properties.html#12345" class="Function">f′</a> <a id="12377" class="Symbol">=</a> <a id="12379" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12385" class="Symbol">(λ</a> <a id="12388" href="Cubical.Data.Fin.Properties.html#12388" class="Bound">h</a> <a id="12390" class="Symbol">→</a> <a id="12392" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12396" href="Cubical.Data.Fin.Properties.html#12388" class="Bound">h</a> <a id="12398" class="Symbol">→</a> <a id="12400" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12404" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a><a id="12405" class="Symbol">)</a> <a id="12407" class="Symbol">(</a><a id="12408" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12412" href="Cubical.Data.Fin.Properties.html#12273" class="Bound">sm≡n</a><a id="12416" class="Symbol">)</a> <a id="12418" href="Cubical.Data.Fin.Properties.html#12279" class="Bound">f</a>

    <a id="12425" href="Cubical.Data.Fin.Properties.html#12425" class="Function">f′≡f</a> <a id="12430" class="Symbol">:</a> <a id="12432" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12438" class="Symbol">(λ</a> <a id="12441" href="Cubical.Data.Fin.Properties.html#12441" class="Bound">i</a> <a id="12443" class="Symbol">→</a> <a id="12445" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12449" class="Symbol">(</a><a id="12450" href="Cubical.Data.Fin.Properties.html#12273" class="Bound">sm≡n</a> <a id="12455" href="Cubical.Data.Fin.Properties.html#12441" class="Bound">i</a><a id="12456" class="Symbol">)</a> <a id="12458" class="Symbol">→</a> <a id="12460" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12464" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a><a id="12465" class="Symbol">)</a> <a id="12467" href="Cubical.Data.Fin.Properties.html#12345" class="Function">f′</a> <a id="12470" href="Cubical.Data.Fin.Properties.html#12279" class="Bound">f</a>
    <a id="12476" href="Cubical.Data.Fin.Properties.html#12425" class="Function">f′≡f</a> <a id="12481" href="Cubical.Data.Fin.Properties.html#12481" class="Bound">i</a> <a id="12483" class="Symbol">=</a> <a id="12485" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="12505" class="Symbol">(</a><a id="12506" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12511" class="Symbol">(λ</a> <a id="12514" href="Cubical.Data.Fin.Properties.html#12514" class="Bound">h</a> <a id="12516" class="Symbol">→</a> <a id="12518" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12522" href="Cubical.Data.Fin.Properties.html#12514" class="Bound">h</a> <a id="12524" class="Symbol">→</a> <a id="12526" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12530" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a><a id="12531" class="Symbol">)</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12538" href="Cubical.Data.Fin.Properties.html#12273" class="Bound">sm≡n</a><a id="12542" class="Symbol">))</a> <a id="12545" class="Symbol">(</a><a id="12546" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12548" href="Cubical.Data.Fin.Properties.html#12481" class="Bound">i</a><a id="12549" class="Symbol">)</a> <a id="12551" href="Cubical.Data.Fin.Properties.html#12279" class="Bound">f</a>

    <a id="12558" href="Cubical.Data.Fin.Properties.html#12558" class="Function">transport-prf</a>
      <a id="12578" class="Symbol">:</a> <a id="12580" class="Symbol">(</a><a id="12581" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12584" href="Cubical.Data.Fin.Properties.html#12584" class="Bound">i</a> <a id="12586" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12588" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12592" class="Symbol">(</a><a id="12593" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12597" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a><a id="12598" class="Symbol">)</a> <a id="12600" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12602" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12605" href="Cubical.Data.Fin.Properties.html#12605" class="Bound">j</a> <a id="12607" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12609" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12613" class="Symbol">(</a><a id="12614" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12618" href="Cubical.Data.Fin.Properties.html#12258" class="Bound">m</a><a id="12619" class="Symbol">)</a> <a id="12621" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12623" class="Symbol">(</a><a id="12624" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12626" href="Cubical.Data.Fin.Properties.html#12584" class="Bound">i</a> <a id="12628" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12630" href="Cubical.Data.Fin.Properties.html#12605" class="Bound">j</a><a id="12631" class="Symbol">)</a> <a id="12633" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12635" class="Symbol">(</a><a id="12636" href="Cubical.Data.Fin.Properties.html#12345" class="Function">f′</a> <a id="12639" href="Cubical.Data.Fin.Properties.html#12584" class="Bound">i</a> <a id="12641" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12643" href="Cubical.Data.Fin.Properties.html#12345" class="Function">f′</a> <a id="12646" href="Cubical.Data.Fin.Properties.html#12605" class="Bound">j</a><a id="12647" class="Symbol">))</a>
      <a id="12656" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12658" class="Symbol">(</a><a id="12659" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12662" href="Cubical.Data.Fin.Properties.html#12662" class="Bound">i</a> <a id="12664" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12666" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12670" href="Cubical.Data.Fin.Properties.html#12262" class="Bound">n</a> <a id="12672" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12674" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12677" href="Cubical.Data.Fin.Properties.html#12677" class="Bound">j</a> <a id="12679" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12681" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12685" href="Cubical.Data.Fin.Properties.html#12262" class="Bound">n</a> <a id="12687" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12689" class="Symbol">(</a><a id="12690" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12692" href="Cubical.Data.Fin.Properties.html#12662" class="Bound">i</a> <a id="12694" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12696" href="Cubical.Data.Fin.Properties.html#12677" class="Bound">j</a><a id="12697" class="Symbol">)</a> <a id="12699" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12701" class="Symbol">(</a><a id="12702" href="Cubical.Data.Fin.Properties.html#12279" class="Bound">f</a> <a id="12704" href="Cubical.Data.Fin.Properties.html#12662" class="Bound">i</a> <a id="12706" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12708" href="Cubical.Data.Fin.Properties.html#12279" class="Bound">f</a> <a id="12710" href="Cubical.Data.Fin.Properties.html#12677" class="Bound">j</a><a id="12711" class="Symbol">))</a>
    <a id="12718" href="Cubical.Data.Fin.Properties.html#12558" class="Function">transport-prf</a> <a id="12732" href="Cubical.Data.Fin.Properties.html#12732" class="Bound">φ</a> <a id="12734" class="Symbol">=</a>
      <a id="12742" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12745" href="Cubical.Data.Fin.Properties.html#12745" class="Bound">i</a> <a id="12747" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12749" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Cubical.Data.Fin.Properties.html#12273" class="Bound">sm≡n</a> <a id="12759" href="Cubical.Data.Fin.Properties.html#12732" class="Bound">φ</a><a id="12760" class="Symbol">)</a> <a id="12762" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12764" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12767" href="Cubical.Data.Fin.Properties.html#12767" class="Bound">j</a> <a id="12769" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12771" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12775" class="Symbol">(</a><a id="12776" href="Cubical.Data.Fin.Properties.html#12273" class="Bound">sm≡n</a> <a id="12781" href="Cubical.Data.Fin.Properties.html#12732" class="Bound">φ</a><a id="12782" class="Symbol">)</a> <a id="12784" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="12794" class="Symbol">(</a><a id="12795" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12797" href="Cubical.Data.Fin.Properties.html#12745" class="Bound">i</a> <a id="12799" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12801" href="Cubical.Data.Fin.Properties.html#12767" class="Bound">j</a><a id="12802" class="Symbol">)</a> <a id="12804" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12806" class="Symbol">(</a><a id="12807" href="Cubical.Data.Fin.Properties.html#12425" class="Function">f′≡f</a> <a id="12812" href="Cubical.Data.Fin.Properties.html#12732" class="Bound">φ</a> <a id="12814" href="Cubical.Data.Fin.Properties.html#12745" class="Bound">i</a> <a id="12816" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12818" href="Cubical.Data.Fin.Properties.html#12425" class="Function">f′≡f</a> <a id="12823" href="Cubical.Data.Fin.Properties.html#12732" class="Bound">φ</a> <a id="12825" href="Cubical.Data.Fin.Properties.html#12767" class="Bound">j</a><a id="12826" class="Symbol">)</a>
<a id="12828" href="Cubical.Data.Fin.Properties.html#12131" class="Function">pigeonhole</a> <a id="12839" class="Symbol">{</a><a id="12840" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="12841" class="Symbol">}</a> <a id="12843" class="Symbol">{</a><a id="12844" href="Cubical.Data.Fin.Properties.html#12844" class="Bound">n</a><a id="12845" class="Symbol">}</a> <a id="12847" class="Symbol">(</a><a id="12848" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12852" href="Cubical.Data.Fin.Properties.html#12852" class="Bound">k</a> <a id="12854" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12856" href="Cubical.Data.Fin.Properties.html#12856" class="Bound">prf</a><a id="12859" class="Symbol">)</a> <a id="12861" href="Cubical.Data.Fin.Properties.html#12861" class="Bound">f</a> <a id="12863" class="Symbol">=</a>
  <a id="12867" class="Keyword">let</a>
    <a id="12875" href="Cubical.Data.Fin.Properties.html#12875" class="Bound">g</a> <a id="12877" class="Symbol">:</a> <a id="12879" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12883" class="Symbol">(</a><a id="12884" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12888" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a><a id="12890" class="Symbol">)</a> <a id="12892" class="Symbol">→</a> <a id="12894" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12898" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a>
    <a id="12905" href="Cubical.Data.Fin.Properties.html#12875" class="Bound">g</a> <a id="12907" href="Cubical.Data.Fin.Properties.html#12907" class="Bound">k</a> <a id="12909" class="Symbol">=</a> <a id="12911" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12915" class="Symbol">(</a><a id="12916" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="12919" href="Cubical.Data.Fin.Properties.html#12907" class="Bound">k</a><a id="12920" class="Symbol">)</a> <a id="12922" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12924" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="12933" class="Symbol">{</a><a id="12934" class="Argument">n</a> <a id="12936" class="Symbol">=</a> <a id="12938" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12942" class="Symbol">(</a><a id="12943" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="12946" href="Cubical.Data.Fin.Properties.html#12907" class="Bound">k</a><a id="12947" class="Symbol">)}</a> <a id="12950" class="Symbol">{</a><a id="12951" class="Argument">m</a> <a id="12953" class="Symbol">=</a> <a id="12955" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="12956" class="Symbol">}</a> <a id="12958" class="Symbol">{</a><a id="12959" class="Argument">k</a> <a id="12961" class="Symbol">=</a> <a id="12963" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a><a id="12965" class="Symbol">}</a> <a id="12967" class="Symbol">(</a><a id="12968" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12972" class="Symbol">(</a><a id="12973" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="12976" href="Cubical.Data.Fin.Properties.html#12907" class="Bound">k</a><a id="12977" class="Symbol">))</a> <a id="12980" href="Cubical.Data.Fin.Properties.html#13271" class="Function">m&lt;n′</a>
    <a id="12989" href="Cubical.Data.Fin.Properties.html#12989" class="Bound">i</a> <a id="12991" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12993" href="Cubical.Data.Fin.Properties.html#12993" class="Bound">j</a> <a id="12995" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12997" href="Cubical.Data.Fin.Properties.html#12997" class="Bound">¬q</a> <a id="13000" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13002" href="Cubical.Data.Fin.Properties.html#13002" class="Bound">r</a> <a id="13004" class="Symbol">=</a> <a id="13006" href="Cubical.Data.Fin.Properties.html#10865" class="Function">pigeonhole-special</a> <a id="13025" href="Cubical.Data.Fin.Properties.html#12875" class="Bound">g</a>
  <a id="13029" class="Keyword">in</a> <a id="13032" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13042" href="Cubical.Data.Fin.Properties.html#13566" class="Function">transport-prf</a> <a id="13056" class="Symbol">(</a><a id="13057" href="Cubical.Data.Fin.Properties.html#12989" class="Bound">i</a> <a id="13059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13061" href="Cubical.Data.Fin.Properties.html#12993" class="Bound">j</a> <a id="13063" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13065" href="Cubical.Data.Fin.Properties.html#12997" class="Bound">¬q</a> <a id="13068" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13070" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="13077" class="Symbol">(λ</a> <a id="13080" href="Cubical.Data.Fin.Properties.html#13080" class="Bound">z</a> <a id="13082" class="Symbol">→</a> <a id="13084" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="13093" class="Symbol">{</a><a id="13094" class="Argument">n</a> <a id="13096" class="Symbol">=</a> <a id="13098" href="Cubical.Data.Fin.Properties.html#13080" class="Bound">z</a><a id="13099" class="Symbol">}</a> <a id="13101" class="Symbol">{</a><a id="13102" class="Argument">m</a> <a id="13104" class="Symbol">=</a> <a id="13106" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="13107" class="Symbol">})</a> <a id="13110" class="Symbol">(</a><a id="13111" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13116" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13120" href="Cubical.Data.Fin.Properties.html#13002" class="Bound">r</a><a id="13121" class="Symbol">))</a>
  <a id="13126" class="Keyword">where</a>
    <a id="13136" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a> <a id="13139" class="Symbol">:</a> <a id="13141" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
    <a id="13147" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a> <a id="13150" class="Symbol">=</a> <a id="13152" href="Cubical.Data.Fin.Properties.html#12852" class="Bound">k</a> <a id="13154" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="13156" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13160" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a>

    <a id="13167" href="Cubical.Data.Fin.Properties.html#13167" class="Function">n≡sn′</a> <a id="13173" class="Symbol">:</a> <a id="13175" href="Cubical.Data.Fin.Properties.html#12844" class="Bound">n</a> <a id="13177" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13179" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13183" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a>
    <a id="13190" href="Cubical.Data.Fin.Properties.html#13167" class="Function">n≡sn′</a> <a id="13196" class="Symbol">=</a>
      <a id="13204" href="Cubical.Data.Fin.Properties.html#12844" class="Bound">n</a> <a id="13206" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13209" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13213" href="Cubical.Data.Fin.Properties.html#12856" class="Bound">prf</a> <a id="13217" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="13225" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13229" class="Symbol">(</a><a id="13230" href="Cubical.Data.Fin.Properties.html#12852" class="Bound">k</a> <a id="13232" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="13234" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13238" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="13239" class="Symbol">)</a> <a id="13241" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13244" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13249" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="13257" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13261" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a> <a id="13264" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

    <a id="13271" href="Cubical.Data.Fin.Properties.html#13271" class="Function">m&lt;n′</a> <a id="13276" class="Symbol">:</a> <a id="13278" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a> <a id="13280" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="13283" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a>
    <a id="13290" href="Cubical.Data.Fin.Properties.html#13271" class="Function">m&lt;n′</a> <a id="13295" class="Symbol">=</a> <a id="13297" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13303" class="Symbol">(</a><a id="13304" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a> <a id="13306" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ_</a><a id="13309" class="Symbol">)</a> <a id="13311" class="Symbol">(</a><a id="13312" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13316" class="Symbol">(</a><a id="13317" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="13323" href="Cubical.Data.Fin.Properties.html#12852" class="Bound">k</a> <a id="13325" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="13326" class="Symbol">))</a> <a id="13329" class="Symbol">(</a><a id="13330" href="Cubical.Data.Nat.Order.Inductive.html#4235" class="Function">&lt;ᵗ-+</a> <a id="13335" class="Symbol">{</a><a id="13336" class="Argument">n</a> <a id="13338" class="Symbol">=</a> <a id="13340" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="13341" class="Symbol">}</a> <a id="13343" class="Symbol">{</a><a id="13344" class="Argument">k</a> <a id="13346" class="Symbol">=</a> <a id="13348" href="Cubical.Data.Fin.Properties.html#12852" class="Bound">k</a><a id="13349" class="Symbol">})</a>

    <a id="13357" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="13360" class="Symbol">:</a> <a id="13362" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13366" class="Symbol">(</a><a id="13367" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13371" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a><a id="13373" class="Symbol">)</a> <a id="13375" class="Symbol">→</a> <a id="13377" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13381" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a>
    <a id="13387" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="13390" class="Symbol">=</a> <a id="13392" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13398" class="Symbol">(λ</a> <a id="13401" href="Cubical.Data.Fin.Properties.html#13401" class="Bound">h</a> <a id="13403" class="Symbol">→</a> <a id="13405" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13409" href="Cubical.Data.Fin.Properties.html#13401" class="Bound">h</a> <a id="13411" class="Symbol">→</a> <a id="13413" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13417" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="13418" class="Symbol">)</a> <a id="13420" href="Cubical.Data.Fin.Properties.html#13167" class="Function">n≡sn′</a> <a id="13426" href="Cubical.Data.Fin.Properties.html#12861" class="Bound">f</a>

    <a id="13433" href="Cubical.Data.Fin.Properties.html#13433" class="Function">f′≡f</a> <a id="13438" class="Symbol">:</a> <a id="13440" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13446" class="Symbol">(λ</a> <a id="13449" href="Cubical.Data.Fin.Properties.html#13449" class="Bound">i</a> <a id="13451" class="Symbol">→</a> <a id="13453" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13457" class="Symbol">(</a><a id="13458" href="Cubical.Data.Fin.Properties.html#13167" class="Function">n≡sn′</a> <a id="13464" class="Symbol">(</a><a id="13465" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13467" href="Cubical.Data.Fin.Properties.html#13449" class="Bound">i</a><a id="13468" class="Symbol">))</a> <a id="13471" class="Symbol">→</a> <a id="13473" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13477" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="13478" class="Symbol">)</a> <a id="13480" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="13483" href="Cubical.Data.Fin.Properties.html#12861" class="Bound">f</a>
    <a id="13489" href="Cubical.Data.Fin.Properties.html#13433" class="Function">f′≡f</a> <a id="13494" href="Cubical.Data.Fin.Properties.html#13494" class="Bound">i</a> <a id="13496" class="Symbol">=</a> <a id="13498" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="13518" class="Symbol">(</a><a id="13519" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13524" class="Symbol">(λ</a> <a id="13527" href="Cubical.Data.Fin.Properties.html#13527" class="Bound">h</a> <a id="13529" class="Symbol">→</a> <a id="13531" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13535" href="Cubical.Data.Fin.Properties.html#13527" class="Bound">h</a> <a id="13537" class="Symbol">→</a> <a id="13539" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13543" href="Cubical.Data.Fin.Properties.html#12840" class="Bound">m</a><a id="13544" class="Symbol">)</a> <a id="13546" href="Cubical.Data.Fin.Properties.html#13167" class="Function">n≡sn′</a><a id="13551" class="Symbol">)</a> <a id="13553" class="Symbol">(</a><a id="13554" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13556" href="Cubical.Data.Fin.Properties.html#13494" class="Bound">i</a><a id="13557" class="Symbol">)</a> <a id="13559" href="Cubical.Data.Fin.Properties.html#12861" class="Bound">f</a>

    <a id="13566" href="Cubical.Data.Fin.Properties.html#13566" class="Function">transport-prf</a>
      <a id="13586" class="Symbol">:</a> <a id="13588" class="Symbol">(</a><a id="13589" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13592" href="Cubical.Data.Fin.Properties.html#13592" class="Bound">i</a> <a id="13594" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13596" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13600" class="Symbol">(</a><a id="13601" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13605" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a><a id="13607" class="Symbol">)</a> <a id="13609" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13611" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13614" href="Cubical.Data.Fin.Properties.html#13614" class="Bound">j</a> <a id="13616" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13618" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13622" class="Symbol">(</a><a id="13623" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13627" href="Cubical.Data.Fin.Properties.html#13136" class="Function">n′</a><a id="13629" class="Symbol">)</a> <a id="13631" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13633" class="Symbol">(</a><a id="13634" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13636" href="Cubical.Data.Fin.Properties.html#13592" class="Bound">i</a> <a id="13638" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13640" href="Cubical.Data.Fin.Properties.html#13614" class="Bound">j</a><a id="13641" class="Symbol">)</a> <a id="13643" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13645" class="Symbol">(</a><a id="13646" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="13649" href="Cubical.Data.Fin.Properties.html#13592" class="Bound">i</a> <a id="13651" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13653" href="Cubical.Data.Fin.Properties.html#13357" class="Function">f′</a> <a id="13656" href="Cubical.Data.Fin.Properties.html#13614" class="Bound">j</a><a id="13657" class="Symbol">))</a>
      <a id="13666" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13668" class="Symbol">(</a><a id="13669" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13672" href="Cubical.Data.Fin.Properties.html#13672" class="Bound">i</a> <a id="13674" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13676" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13680" href="Cubical.Data.Fin.Properties.html#12844" class="Bound">n</a> <a id="13682" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13684" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13687" href="Cubical.Data.Fin.Properties.html#13687" class="Bound">j</a> <a id="13689" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13691" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13695" href="Cubical.Data.Fin.Properties.html#12844" class="Bound">n</a> <a id="13697" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13699" class="Symbol">(</a><a id="13700" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13702" href="Cubical.Data.Fin.Properties.html#13672" class="Bound">i</a> <a id="13704" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13706" href="Cubical.Data.Fin.Properties.html#13687" class="Bound">j</a><a id="13707" class="Symbol">)</a> <a id="13709" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13711" class="Symbol">(</a><a id="13712" href="Cubical.Data.Fin.Properties.html#12861" class="Bound">f</a> <a id="13714" href="Cubical.Data.Fin.Properties.html#13672" class="Bound">i</a> <a id="13716" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13718" href="Cubical.Data.Fin.Properties.html#12861" class="Bound">f</a> <a id="13720" href="Cubical.Data.Fin.Properties.html#13687" class="Bound">j</a><a id="13721" class="Symbol">))</a>
    <a id="13728" href="Cubical.Data.Fin.Properties.html#13566" class="Function">transport-prf</a> <a id="13742" href="Cubical.Data.Fin.Properties.html#13742" class="Bound">φ</a> <a id="13744" class="Symbol">=</a>
      <a id="13752" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13755" href="Cubical.Data.Fin.Properties.html#13755" class="Bound">i</a> <a id="13757" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13759" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13763" class="Symbol">(</a><a id="13764" href="Cubical.Data.Fin.Properties.html#13167" class="Function">n≡sn′</a> <a id="13770" class="Symbol">(</a><a id="13771" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13773" href="Cubical.Data.Fin.Properties.html#13742" class="Bound">φ</a><a id="13774" class="Symbol">))</a> <a id="13777" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13779" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13782" href="Cubical.Data.Fin.Properties.html#13782" class="Bound">j</a> <a id="13784" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13786" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13790" class="Symbol">(</a><a id="13791" href="Cubical.Data.Fin.Properties.html#13167" class="Function">n≡sn′</a> <a id="13797" class="Symbol">(</a><a id="13798" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13800" href="Cubical.Data.Fin.Properties.html#13742" class="Bound">φ</a><a id="13801" class="Symbol">))</a> <a id="13804" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="13814" class="Symbol">(</a><a id="13815" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13817" href="Cubical.Data.Fin.Properties.html#13755" class="Bound">i</a> <a id="13819" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13821" href="Cubical.Data.Fin.Properties.html#13782" class="Bound">j</a><a id="13822" class="Symbol">)</a> <a id="13824" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13826" class="Symbol">(</a><a id="13827" href="Cubical.Data.Fin.Properties.html#13433" class="Function">f′≡f</a> <a id="13832" href="Cubical.Data.Fin.Properties.html#13742" class="Bound">φ</a> <a id="13834" href="Cubical.Data.Fin.Properties.html#13755" class="Bound">i</a> <a id="13836" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13838" href="Cubical.Data.Fin.Properties.html#13433" class="Function">f′≡f</a> <a id="13843" href="Cubical.Data.Fin.Properties.html#13742" class="Bound">φ</a> <a id="13845" href="Cubical.Data.Fin.Properties.html#13782" class="Bound">j</a><a id="13846" class="Symbol">)</a>

<a id="Fin-inj′"></a><a id="13849" href="Cubical.Data.Fin.Properties.html#13849" class="Function">Fin-inj′</a> <a id="13858" class="Symbol">:</a> <a id="13860" class="Symbol">{</a><a id="13861" href="Cubical.Data.Fin.Properties.html#13861" class="Bound">n</a> <a id="13863" href="Cubical.Data.Fin.Properties.html#13863" class="Bound">m</a> <a id="13865" class="Symbol">:</a> <a id="13867" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13868" class="Symbol">}</a> <a id="13870" class="Symbol">→</a> <a id="13872" href="Cubical.Data.Fin.Properties.html#13861" class="Bound">n</a> <a id="13874" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13876" href="Cubical.Data.Fin.Properties.html#13863" class="Bound">m</a> <a id="13878" class="Symbol">→</a> <a id="13880" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13882" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13886" href="Cubical.Data.Fin.Properties.html#13863" class="Bound">m</a> <a id="13888" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13890" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13894" href="Cubical.Data.Fin.Properties.html#13861" class="Bound">n</a>
<a id="13896" href="Cubical.Data.Fin.Properties.html#13849" class="Function">Fin-inj′</a> <a id="13905" href="Cubical.Data.Fin.Properties.html#13905" class="Bound">n&lt;m</a> <a id="13909" href="Cubical.Data.Fin.Properties.html#13909" class="Bound">p</a> <a id="13911" class="Symbol">=</a>
  <a id="13915" class="Keyword">let</a>
    <a id="13923" href="Cubical.Data.Fin.Properties.html#13923" class="Bound">i</a> <a id="13925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13927" href="Cubical.Data.Fin.Properties.html#13927" class="Bound">j</a> <a id="13929" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13931" href="Cubical.Data.Fin.Properties.html#13931" class="Bound">i≢j</a> <a id="13935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13937" href="Cubical.Data.Fin.Properties.html#13937" class="Bound">q</a> <a id="13939" class="Symbol">=</a> <a id="13941" href="Cubical.Data.Fin.Properties.html#12131" class="Function">pigeonhole</a> <a id="13952" href="Cubical.Data.Fin.Properties.html#13905" class="Bound">n&lt;m</a> <a id="13956" class="Symbol">(</a><a id="13957" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13967" href="Cubical.Data.Fin.Properties.html#13909" class="Bound">p</a><a id="13968" class="Symbol">)</a>
  <a id="13972" class="Keyword">in</a> <a id="13975" href="Cubical.Data.Fin.Properties.html#13931" class="Bound">i≢j</a> <a id="13979" class="Symbol">(</a>
    <a id="13985" href="Cubical.Data.Fin.Properties.html#13923" class="Bound">i</a> <a id="13987" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="13990" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13995" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="14001" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14005" class="Symbol">(</a><a id="14006" href="Cubical.Data.Fin.Properties.html#12131" class="Function">pigeonhole</a> <a id="14017" href="Cubical.Data.Fin.Properties.html#13905" class="Bound">n&lt;m</a> <a id="14021" class="Symbol">(</a><a id="14022" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14032" href="Cubical.Data.Fin.Properties.html#13909" class="Bound">p</a><a id="14033" class="Symbol">))</a> <a id="14036" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14039" href="Cubical.Data.Fin.Properties.html#14146" class="Function">transport-p-inj</a> <a id="14055" class="Symbol">{</a><a id="14056" class="Argument">p</a> <a id="14058" class="Symbol">=</a> <a id="14060" href="Cubical.Data.Fin.Properties.html#13909" class="Bound">p</a><a id="14061" class="Symbol">}</a> <a id="14063" href="Cubical.Data.Fin.Properties.html#13937" class="Bound">q</a> <a id="14065" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="14071" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14075" class="Symbol">(</a><a id="14076" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14080" class="Symbol">(</a><a id="14081" href="Cubical.Data.Fin.Properties.html#12131" class="Function">pigeonhole</a> <a id="14092" href="Cubical.Data.Fin.Properties.html#13905" class="Bound">n&lt;m</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14107" href="Cubical.Data.Fin.Properties.html#13909" class="Bound">p</a><a id="14108" class="Symbol">)))</a> <a id="14112" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14115" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14120" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="14126" href="Cubical.Data.Fin.Properties.html#13927" class="Bound">j</a> <a id="14128" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="14132" class="Symbol">)</a>
  <a id="14136" class="Keyword">where</a>
    <a id="14146" href="Cubical.Data.Fin.Properties.html#14146" class="Function">transport-p-inj</a>
      <a id="14168" class="Symbol">:</a> <a id="14170" class="Symbol">∀</a> <a id="14172" class="Symbol">{</a><a id="14173" href="Cubical.Data.Fin.Properties.html#14173" class="Bound">A</a> <a id="14175" href="Cubical.Data.Fin.Properties.html#14175" class="Bound">B</a> <a id="14177" class="Symbol">:</a> <a id="14179" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14184" href="Cubical.Data.Fin.Properties.html#1083" class="Generalizable">ℓ</a><a id="14185" class="Symbol">}</a> <a id="14187" class="Symbol">{</a><a id="14188" href="Cubical.Data.Fin.Properties.html#14188" class="Bound">x</a> <a id="14190" href="Cubical.Data.Fin.Properties.html#14190" class="Bound">y</a> <a id="14192" class="Symbol">:</a> <a id="14194" href="Cubical.Data.Fin.Properties.html#14173" class="Bound">A</a><a id="14195" class="Symbol">}</a> <a id="14197" class="Symbol">{</a><a id="14198" href="Cubical.Data.Fin.Properties.html#14198" class="Bound">p</a> <a id="14200" class="Symbol">:</a> <a id="14202" href="Cubical.Data.Fin.Properties.html#14173" class="Bound">A</a> <a id="14204" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14206" href="Cubical.Data.Fin.Properties.html#14175" class="Bound">B</a><a id="14207" class="Symbol">}</a>
      <a id="14215" class="Symbol">→</a> <a id="14217" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14227" href="Cubical.Data.Fin.Properties.html#14198" class="Bound">p</a> <a id="14229" href="Cubical.Data.Fin.Properties.html#14188" class="Bound">x</a> <a id="14231" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14233" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14243" href="Cubical.Data.Fin.Properties.html#14198" class="Bound">p</a> <a id="14245" href="Cubical.Data.Fin.Properties.html#14190" class="Bound">y</a>
      <a id="14253" class="Symbol">→</a> <a id="14255" href="Cubical.Data.Fin.Properties.html#14188" class="Bound">x</a> <a id="14257" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14259" href="Cubical.Data.Fin.Properties.html#14190" class="Bound">y</a>
    <a id="14265" href="Cubical.Data.Fin.Properties.html#14146" class="Function">transport-p-inj</a> <a id="14281" class="Symbol">{</a><a id="14282" class="Argument">x</a> <a id="14284" class="Symbol">=</a> <a id="14286" href="Cubical.Data.Fin.Properties.html#14286" class="Bound">x</a><a id="14287" class="Symbol">}</a> <a id="14289" class="Symbol">{</a><a id="14290" class="Argument">y</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Cubical.Data.Fin.Properties.html#14294" class="Bound">y</a><a id="14295" class="Symbol">}</a> <a id="14297" class="Symbol">{</a><a id="14298" class="Argument">p</a> <a id="14300" class="Symbol">=</a> <a id="14302" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a><a id="14303" class="Symbol">}</a> <a id="14305" href="Cubical.Data.Fin.Properties.html#14305" class="Bound">q</a> <a id="14307" class="Symbol">=</a>
      <a id="14315" href="Cubical.Data.Fin.Properties.html#14286" class="Bound">x</a> <a id="14317" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14320" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14324" class="Symbol">(</a><a id="14325" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="14345" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a> <a id="14347" href="Cubical.Data.Fin.Properties.html#14286" class="Bound">x</a><a id="14348" class="Symbol">)</a> <a id="14350" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="14358" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14368" class="Symbol">(</a><a id="14369" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14373" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a><a id="14374" class="Symbol">)</a> <a id="14376" class="Symbol">(</a><a id="14377" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14387" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a> <a id="14389" href="Cubical.Data.Fin.Properties.html#14286" class="Bound">x</a><a id="14390" class="Symbol">)</a> <a id="14392" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14400" class="Symbol">(</a><a id="14401" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14411" class="Symbol">(</a><a id="14412" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14416" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a><a id="14417" class="Symbol">))</a> <a id="14420" href="Cubical.Data.Fin.Properties.html#14305" class="Bound">q</a> <a id="14422" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="14430" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14440" class="Symbol">(</a><a id="14441" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14445" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a><a id="14446" class="Symbol">)</a> <a id="14448" class="Symbol">(</a><a id="14449" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14459" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a> <a id="14461" href="Cubical.Data.Fin.Properties.html#14294" class="Bound">y</a><a id="14462" class="Symbol">)</a> <a id="14464" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="14467" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="14487" href="Cubical.Data.Fin.Properties.html#14302" class="Bound">p</a> <a id="14489" href="Cubical.Data.Fin.Properties.html#14294" class="Bound">y</a> <a id="14491" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="14499" href="Cubical.Data.Fin.Properties.html#14294" class="Bound">y</a> <a id="14501" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Fin-inj"></a><a id="14504" href="Cubical.Data.Fin.Properties.html#14504" class="Function">Fin-inj</a> <a id="14512" class="Symbol">:</a> <a id="14514" class="Symbol">(</a><a id="14515" href="Cubical.Data.Fin.Properties.html#14515" class="Bound">n</a> <a id="14517" href="Cubical.Data.Fin.Properties.html#14517" class="Bound">m</a> <a id="14519" class="Symbol">:</a> <a id="14521" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="14522" class="Symbol">)</a> <a id="14524" class="Symbol">→</a> <a id="14526" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14530" href="Cubical.Data.Fin.Properties.html#14515" class="Bound">n</a> <a id="14532" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14534" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14538" href="Cubical.Data.Fin.Properties.html#14517" class="Bound">m</a> <a id="14540" class="Symbol">→</a> <a id="14542" href="Cubical.Data.Fin.Properties.html#14515" class="Bound">n</a> <a id="14544" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14546" href="Cubical.Data.Fin.Properties.html#14517" class="Bound">m</a>
<a id="14548" href="Cubical.Data.Fin.Properties.html#14504" class="Function">Fin-inj</a> <a id="14556" href="Cubical.Data.Fin.Properties.html#14556" class="Bound">n</a> <a id="14558" href="Cubical.Data.Fin.Properties.html#14558" class="Bound">m</a> <a id="14560" href="Cubical.Data.Fin.Properties.html#14560" class="Bound">p</a> <a id="14562" class="Keyword">with</a> <a id="14567" href="Cubical.Data.Fin.Properties.html#14556" class="Bound">n</a> <a id="14569" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="14571" href="Cubical.Data.Fin.Properties.html#14558" class="Bound">m</a>
<a id="14573" class="Symbol">...</a> <a id="14577" class="Symbol">|</a> <a id="14579" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="14582" href="Cubical.Data.Fin.Properties.html#14582" class="Bound">prf</a> <a id="14586" class="Symbol">=</a> <a id="14588" href="Cubical.Data.Fin.Properties.html#14582" class="Bound">prf</a>
<a id="14592" class="Symbol">...</a> <a id="14596" class="Symbol">|</a> <a id="14598" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="14601" href="Cubical.Data.Fin.Properties.html#14601" class="Bound">n&lt;m</a> <a id="14605" class="Symbol">=</a> <a id="14607" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="14617" class="Symbol">(</a><a id="14618" href="Cubical.Data.Fin.Properties.html#13849" class="Function">Fin-inj′</a> <a id="14627" href="Cubical.Data.Fin.Properties.html#14601" class="Bound">n&lt;m</a> <a id="14631" class="Symbol">(</a><a id="14632" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14636" class="Bound">p</a><a id="14637" class="Symbol">))</a>
<a id="14640" class="Symbol">...</a> <a id="14644" class="Symbol">|</a> <a id="14646" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="14649" href="Cubical.Data.Fin.Properties.html#14649" class="Bound">n&gt;m</a> <a id="14653" class="Symbol">=</a> <a id="14655" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="14665" class="Symbol">(</a><a id="14666" href="Cubical.Data.Fin.Properties.html#13849" class="Function">Fin-inj′</a> <a id="14675" href="Cubical.Data.Fin.Properties.html#14649" class="Bound">n&gt;m</a> <a id="14679" class="Bound">p</a><a id="14680" class="Symbol">)</a>

<a id="factorEquiv"></a><a id="14683" href="Cubical.Data.Fin.Properties.html#14683" class="Function">factorEquiv</a> <a id="14695" class="Symbol">:</a> <a id="14697" class="Symbol">∀</a> <a id="14699" class="Symbol">{</a><a id="14700" href="Cubical.Data.Fin.Properties.html#14700" class="Bound">n</a><a id="14701" class="Symbol">}</a> <a id="14703" class="Symbol">{</a><a id="14704" href="Cubical.Data.Fin.Properties.html#14704" class="Bound">m</a><a id="14705" class="Symbol">}</a> <a id="14707" class="Symbol">→</a> <a id="14709" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14713" href="Cubical.Data.Fin.Properties.html#14700" class="Bound">n</a> <a id="14715" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14717" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14721" href="Cubical.Data.Fin.Properties.html#14704" class="Bound">m</a> <a id="14723" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14725" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14729" class="Symbol">(</a><a id="14730" href="Cubical.Data.Fin.Properties.html#14700" class="Bound">n</a> <a id="14732" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="14734" href="Cubical.Data.Fin.Properties.html#14704" class="Bound">m</a><a id="14735" class="Symbol">)</a>
<a id="14737" href="Cubical.Data.Fin.Properties.html#14683" class="Function">factorEquiv</a> <a id="14749" class="Symbol">{</a><a id="14750" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="14754" class="Symbol">}</a> <a id="14756" class="Symbol">{</a><a id="14757" href="Cubical.Data.Fin.Properties.html#14757" class="Bound">m</a><a id="14758" class="Symbol">}</a> <a id="14760" class="Symbol">=</a> <a id="14762" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="14775" class="Symbol">(</a><a id="14776" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="14782" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14784" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14787" class="Symbol">)</a> <a id="14789" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a>
<a id="14795" href="Cubical.Data.Fin.Properties.html#14683" class="Function">factorEquiv</a> <a id="14807" class="Symbol">{</a><a id="14808" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14812" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="14813" class="Symbol">}</a> <a id="14815" class="Symbol">{</a><a id="14816" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="14817" class="Symbol">}</a> <a id="14819" class="Symbol">=</a> <a id="14821" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a> <a id="14827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14829" href="Cubical.Functions.Surjection.html#1366" class="Function">isEmbedding×isSurjection→isEquiv</a> <a id="14862" class="Symbol">(</a><a id="14863" href="Cubical.Data.Fin.Properties.html#16145" class="Function">isEmbeddingIntro</a> <a id="14880" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14882" href="Cubical.Data.Fin.Properties.html#17149" class="Function">isSurjectionIntro</a><a id="14899" class="Symbol">)</a> <a id="14901" class="Keyword">where</a>
  <a id="14909" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a> <a id="14915" class="Symbol">:</a> <a id="14917" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14921" class="Symbol">(</a><a id="14922" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14926" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="14927" class="Symbol">)</a> <a id="14929" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14931" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14935" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a> <a id="14937" class="Symbol">→</a> <a id="14939" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14943" class="Symbol">(</a><a id="14944" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14948" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="14950" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="14952" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="14953" class="Symbol">)</a>
  <a id="14957" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a> <a id="14963" class="Symbol">(</a><a id="14964" href="Cubical.Data.Fin.Properties.html#14964" class="Bound">nn</a> <a id="14967" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14969" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a><a id="14971" class="Symbol">)</a> <a id="14973" class="Symbol">=</a> <a id="14975" href="Cubical.Data.Fin.Properties.html#14998" class="Function">nm</a> <a id="14978" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14980" href="Cubical.Data.Fin.Properties.html#15641" class="Function">nm&lt;ᵗn·m</a> <a id="14988" class="Keyword">where</a>
    <a id="14998" href="Cubical.Data.Fin.Properties.html#14998" class="Function">nm</a> <a id="15001" class="Symbol">:</a> <a id="15003" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
    <a id="15009" href="Cubical.Data.Fin.Properties.html#14998" class="Function">nm</a> <a id="15012" class="Symbol">=</a> <a id="15014" href="Cubical.Data.Fin.Properties.html#3744" class="Function">expand×</a> <a id="15022" class="Symbol">{</a><a id="15023" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15027" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15028" class="Symbol">}</a> <a id="15030" class="Symbol">(</a><a id="15031" href="Cubical.Data.Fin.Properties.html#14964" class="Bound">nn</a> <a id="15034" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15036" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15040" class="Symbol">{</a><a id="15041" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15042" class="Symbol">}</a> <a id="15044" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a><a id="15046" class="Symbol">)</a>
    <a id="15052" href="Cubical.Data.Fin.Properties.html#15052" class="Function">nn&lt;</a> <a id="15056" class="Symbol">:</a> <a id="15058" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15062" class="Symbol">{</a><a id="15063" class="Argument">k</a> <a id="15065" class="Symbol">=</a> <a id="15067" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15071" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15072" class="Symbol">}</a> <a id="15074" href="Cubical.Data.Fin.Properties.html#14964" class="Bound">nn</a> <a id="15077" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15079" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15083" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>
    <a id="15089" href="Cubical.Data.Fin.Properties.html#15052" class="Function">nn&lt;</a> <a id="15093" class="Symbol">=</a> <a id="15095" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="15100" class="Symbol">(</a><a id="15101" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15105" href="Cubical.Data.Fin.Properties.html#14964" class="Bound">nn</a><a id="15107" class="Symbol">)</a>
    <a id="15113" href="Cubical.Data.Fin.Properties.html#15113" class="Function">mm&lt;m</a> <a id="15118" class="Symbol">:</a> <a id="15120" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15124" class="Symbol">{</a><a id="15125" class="Argument">k</a> <a id="15127" class="Symbol">=</a> <a id="15129" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15130" class="Symbol">}</a> <a id="15132" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a> <a id="15135" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15137" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a>
    <a id="15143" href="Cubical.Data.Fin.Properties.html#15113" class="Function">mm&lt;m</a> <a id="15148" class="Symbol">=</a> <a id="15150" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="15155" class="Symbol">(</a><a id="15156" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15160" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a><a id="15162" class="Symbol">)</a>
    <a id="15168" href="Cubical.Data.Fin.Properties.html#15168" class="Function">nm&lt;n·m</a> <a id="15175" class="Symbol">:</a> <a id="15177" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15181" class="Symbol">{</a><a id="15182" class="Argument">k</a> <a id="15184" class="Symbol">=</a> <a id="15186" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15187" class="Symbol">}</a> <a id="15189" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a> <a id="15192" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15194" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15198" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="15200" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="15202" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15206" class="Symbol">{</a><a id="15207" class="Argument">k</a> <a id="15209" class="Symbol">=</a> <a id="15211" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15215" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15216" class="Symbol">}</a> <a id="15218" href="Cubical.Data.Fin.Properties.html#14964" class="Bound">nn</a> <a id="15221" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15223" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15227" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="15229" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15231" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a>
    <a id="15237" href="Cubical.Data.Fin.Properties.html#15168" class="Function">nm&lt;n·m</a> <a id="15244" class="Symbol">=</a>
      <a id="15252" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15256" class="Symbol">{</a><a id="15257" class="Argument">k</a> <a id="15259" class="Symbol">=</a> <a id="15261" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15262" class="Symbol">}</a> <a id="15264" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a> <a id="15267" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15269" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15273" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="15275" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="15277" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15281" class="Symbol">{</a><a id="15282" class="Argument">k</a> <a id="15284" class="Symbol">=</a> <a id="15286" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15290" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15291" class="Symbol">}</a> <a id="15293" href="Cubical.Data.Fin.Properties.html#14964" class="Bound">nn</a>   <a id="15298" href="Cubical.Data.Nat.Order.html#18102" class="Function Operator">&lt;≤⟨</a> <a id="15302" href="Cubical.Data.Nat.Order.html#4940" class="Function">&lt;-+ˡ</a> <a id="15307" href="Cubical.Data.Fin.Properties.html#15052" class="Function">nn&lt;</a> <a id="15311" href="Cubical.Data.Nat.Order.html#18102" class="Function Operator">⟩</a>
      <a id="15319" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15323" class="Symbol">{</a><a id="15324" class="Argument">k</a> <a id="15326" class="Symbol">=</a> <a id="15328" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15329" class="Symbol">}</a> <a id="15331" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a> <a id="15334" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15336" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15340" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="15342" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="15344" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15348" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>                <a id="15365" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">≡≤⟨</a> <a id="15369" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="15376" class="Symbol">(</a><a id="15377" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15381" class="Symbol">{</a><a id="15382" class="Argument">k</a> <a id="15384" class="Symbol">=</a> <a id="15386" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15387" class="Symbol">}</a> <a id="15389" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a> <a id="15392" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15394" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15398" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15399" class="Symbol">)</a> <a id="15401" class="Symbol">(</a><a id="15402" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15406" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15407" class="Symbol">)</a> <a id="15409" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">⟩</a>
      <a id="15417" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15421" class="Symbol">(</a><a id="15422" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15426" class="Symbol">{</a><a id="15427" class="Argument">k</a> <a id="15429" class="Symbol">=</a> <a id="15431" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15432" class="Symbol">}</a> <a id="15434" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a><a id="15436" class="Symbol">)</a> <a id="15438" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15440" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15444" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>                  <a id="15463" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">≤≡⟨</a> <a id="15467" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·ʳ</a> <a id="15472" href="Cubical.Data.Fin.Properties.html#15113" class="Function">mm&lt;m</a> <a id="15477" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">⟩</a>
      <a id="15485" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a> <a id="15487" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15489" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15493" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>                                     <a id="15531" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="15534" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15538" class="Symbol">(</a><a id="15539" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="15546" class="Symbol">(</a><a id="15547" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15551" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15552" class="Symbol">)</a> <a id="15554" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15555" class="Symbol">)</a> <a id="15557" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="15565" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15569" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="15571" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15573" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a>                                     <a id="15611" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="15613" class="Keyword">where</a> <a id="15619" class="Keyword">open</a> <a id="15624" href="Cubical.Data.Nat.Order.html#17726" class="Module">&lt;-Reasoning</a>

    <a id="15641" href="Cubical.Data.Fin.Properties.html#15641" class="Function">nm&lt;ᵗn·m</a> <a id="15649" class="Symbol">:</a> <a id="15651" href="Cubical.Data.Fin.Properties.html#14998" class="Function">nm</a> <a id="15654" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="15657" class="Symbol">(</a><a id="15658" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15662" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="15664" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15666" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15667" class="Symbol">)</a>
    <a id="15673" href="Cubical.Data.Fin.Properties.html#15641" class="Function">nm&lt;ᵗn·m</a> <a id="15681" class="Symbol">=</a> <a id="15683" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="15688" class="Symbol">(</a><a id="15689" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15695" class="Symbol">(λ</a> <a id="15698" href="Cubical.Data.Fin.Properties.html#15698" class="Bound">k</a> <a id="15700" class="Symbol">→</a> <a id="15702" href="Cubical.Data.Fin.Properties.html#15698" class="Bound">k</a> <a id="15704" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15706" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15710" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="15712" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="15714" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15715" class="Symbol">)</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15722" class="Symbol">(</a><a id="15723" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="15731" class="Symbol">(</a><a id="15732" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15736" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15737" class="Symbol">)</a> <a id="15739" class="Symbol">(</a><a id="15740" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15744" class="Symbol">{</a><a id="15745" class="Argument">k</a> <a id="15747" class="Symbol">=</a> <a id="15749" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15753" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="15754" class="Symbol">}</a> <a id="15756" href="Cubical.Data.Fin.Properties.html#14964" class="Bound">nn</a><a id="15758" class="Symbol">)</a> <a id="15760" class="Symbol">(</a><a id="15761" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15765" class="Symbol">{</a><a id="15766" class="Argument">k</a> <a id="15768" class="Symbol">=</a> <a id="15770" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15771" class="Symbol">}</a> <a id="15773" href="Cubical.Data.Fin.Properties.html#14969" class="Bound">mm</a><a id="15775" class="Symbol">)))</a> <a id="15779" href="Cubical.Data.Fin.Properties.html#15168" class="Function">nm&lt;n·m</a><a id="15785" class="Symbol">)</a>

  <a id="15790" href="Cubical.Data.Fin.Properties.html#15790" class="Function">intro-injective</a> <a id="15806" class="Symbol">:</a> <a id="15808" class="Symbol">∀</a> <a id="15810" class="Symbol">{</a><a id="15811" href="Cubical.Data.Fin.Properties.html#15811" class="Bound">o</a><a id="15812" class="Symbol">}</a> <a id="15814" class="Symbol">{</a><a id="15815" href="Cubical.Data.Fin.Properties.html#15815" class="Bound">p</a><a id="15816" class="Symbol">}</a> <a id="15818" class="Symbol">→</a> <a id="15820" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a> <a id="15826" href="Cubical.Data.Fin.Properties.html#15811" class="Bound">o</a> <a id="15828" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15830" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a> <a id="15836" href="Cubical.Data.Fin.Properties.html#15815" class="Bound">p</a> <a id="15838" class="Symbol">→</a> <a id="15840" href="Cubical.Data.Fin.Properties.html#15811" class="Bound">o</a> <a id="15842" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15844" href="Cubical.Data.Fin.Properties.html#15815" class="Bound">p</a>
  <a id="15848" href="Cubical.Data.Fin.Properties.html#15790" class="Function">intro-injective</a> <a id="15864" class="Symbol">{</a><a id="15865" href="Cubical.Data.Fin.Properties.html#15865" class="Bound">o</a><a id="15866" class="Symbol">}</a> <a id="15868" class="Symbol">{</a><a id="15869" href="Cubical.Data.Fin.Properties.html#15869" class="Bound">p</a><a id="15870" class="Symbol">}</a> <a id="15872" href="Cubical.Data.Fin.Properties.html#15872" class="Bound">io≡ip</a> <a id="15878" class="Symbol">=</a> <a id="15880" class="Symbol">λ</a> <a id="15882" href="Cubical.Data.Fin.Properties.html#15882" class="Bound">i</a> <a id="15884" class="Symbol">→</a> <a id="15886" href="Cubical.Data.Fin.Properties.html#15924" class="Function">io′≡ip′</a> <a id="15894" href="Cubical.Data.Fin.Properties.html#15882" class="Bound">i</a> <a id="15896" class="Symbol">.</a><a id="15897" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15901" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15903" href="Cubical.Data.Fin.Properties.html#16049" class="Function">sndFin</a> <a id="15910" href="Cubical.Data.Fin.Properties.html#15882" class="Bound">i</a> <a id="15912" class="Keyword">where</a>
      <a id="15924" href="Cubical.Data.Fin.Properties.html#15924" class="Function">io′≡ip′</a> <a id="15932" class="Symbol">:</a> <a id="15934" class="Symbol">(</a><a id="15935" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15939" href="Cubical.Data.Fin.Properties.html#15865" class="Bound">o</a> <a id="15941" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15943" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15947" class="Symbol">{</a><a id="15948" class="Argument">k</a> <a id="15950" class="Symbol">=</a> <a id="15952" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15953" class="Symbol">}</a> <a id="15955" class="Symbol">(</a><a id="15956" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15960" href="Cubical.Data.Fin.Properties.html#15865" class="Bound">o</a><a id="15961" class="Symbol">))</a> <a id="15964" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15966" class="Symbol">(</a><a id="15967" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15971" href="Cubical.Data.Fin.Properties.html#15869" class="Bound">p</a> <a id="15973" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15975" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="15979" class="Symbol">{</a><a id="15980" class="Argument">k</a> <a id="15982" class="Symbol">=</a> <a id="15984" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="15985" class="Symbol">}</a> <a id="15987" class="Symbol">(</a><a id="15988" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15992" href="Cubical.Data.Fin.Properties.html#15869" class="Bound">p</a><a id="15993" class="Symbol">))</a>
      <a id="16002" href="Cubical.Data.Fin.Properties.html#15924" class="Function">io′≡ip′</a> <a id="16010" class="Symbol">=</a> <a id="16012" href="Cubical.Data.Fin.Properties.html#3938" class="Function">expand×Inj</a> <a id="16023" class="Symbol">_</a> <a id="16025" class="Symbol">(</a><a id="16026" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16031" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16035" href="Cubical.Data.Fin.Properties.html#15872" class="Bound">io≡ip</a><a id="16040" class="Symbol">)</a>

      <a id="16049" href="Cubical.Data.Fin.Properties.html#16049" class="Function">sndFin</a> <a id="16056" class="Symbol">:</a> <a id="16058" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="16063" class="Symbol">(</a><a id="16064" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="16068" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="16069" class="Symbol">)</a> <a id="16071" class="Symbol">(</a><a id="16072" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16076" href="Cubical.Data.Fin.Properties.html#15865" class="Bound">o</a><a id="16077" class="Symbol">)</a> <a id="16079" class="Symbol">(</a><a id="16080" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16084" href="Cubical.Data.Fin.Properties.html#15869" class="Bound">p</a><a id="16085" class="Symbol">)</a>
      <a id="16093" href="Cubical.Data.Fin.Properties.html#16049" class="Function">sndFin</a> <a id="16100" class="Symbol">=</a> <a id="16102" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="16116" class="Symbol">{</a><a id="16117" class="Argument">k</a> <a id="16119" class="Symbol">=</a> <a id="16121" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="16122" class="Symbol">}</a> <a id="16124" class="Symbol">(</a><a id="16125" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16130" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16134" href="Cubical.Data.Fin.Properties.html#15924" class="Function">io′≡ip′</a><a id="16141" class="Symbol">)</a>
  <a id="16145" href="Cubical.Data.Fin.Properties.html#16145" class="Function">isEmbeddingIntro</a> <a id="16162" class="Symbol">:</a> <a id="16164" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="16176" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a>
  <a id="16184" href="Cubical.Data.Fin.Properties.html#16145" class="Function">isEmbeddingIntro</a> <a id="16201" class="Symbol">=</a> <a id="16203" href="Cubical.Functions.Embedding.html#5105" class="Function">injEmbedding</a> <a id="16216" class="Symbol">(</a><a id="16217" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="16226" class="Symbol">{</a><a id="16227" class="Argument">k</a> <a id="16229" class="Symbol">=</a> <a id="16231" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16235" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16237" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16239" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="16240" class="Symbol">})</a> <a id="16243" href="Cubical.Data.Fin.Properties.html#15790" class="Function">intro-injective</a>

  <a id="16262" href="Cubical.Data.Fin.Properties.html#16262" class="Function">elimF</a> <a id="16268" class="Symbol">:</a> <a id="16270" class="Symbol">∀</a> <a id="16272" href="Cubical.Data.Fin.Properties.html#16272" class="Bound">nm</a> <a id="16275" class="Symbol">→</a> <a id="16277" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="16283" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a> <a id="16289" href="Cubical.Data.Fin.Properties.html#16272" class="Bound">nm</a>
  <a id="16294" href="Cubical.Data.Fin.Properties.html#16262" class="Function">elimF</a> <a id="16300" href="Cubical.Data.Fin.Properties.html#16300" class="Bound">nm</a> <a id="16303" class="Symbol">=</a> <a id="16305" class="Symbol">((</a><a id="16307" href="Cubical.Data.Fin.Properties.html#16914" class="Function">nnFin</a> <a id="16313" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16315" href="Cubical.Data.Fin.Properties.html#16968" class="Function">mmFin</a><a id="16320" class="Symbol">)</a> <a id="16322" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16324" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="16338" class="Symbol">{</a><a id="16339" class="Argument">k</a> <a id="16341" class="Symbol">=</a> <a id="16343" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16347" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16349" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16351" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="16352" class="Symbol">}</a> <a id="16354" class="Symbol">(</a><a id="16355" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="16363" class="Symbol">(</a><a id="16364" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16368" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="16369" class="Symbol">)</a> <a id="16371" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16374" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16377" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16379" href="Cubical.Data.Fin.Properties.html#16502" class="Function">nmmoddiv</a><a id="16387" class="Symbol">))</a> <a id="16390" class="Keyword">where</a>
    <a id="16400" href="Cubical.Data.Fin.Properties.html#16400" class="Function">k</a> <a id="16402" class="Symbol">:</a> <a id="16404" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
    <a id="16410" href="Cubical.Data.Fin.Properties.html#16400" class="Function">k</a> <a id="16412" class="Symbol">=</a> <a id="16414" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="16418" class="Symbol">{</a><a id="16419" class="Argument">k</a> <a id="16421" class="Symbol">=</a> <a id="16423" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16427" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16429" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16431" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="16432" class="Symbol">}</a> <a id="16434" href="Cubical.Data.Fin.Properties.html#16300" class="Bound">nm</a>
    <a id="16441" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16444" class="Symbol">:</a> <a id="16446" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
    <a id="16452" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16455" class="Symbol">=</a> <a id="16457" href="Cubical.Data.Fin.Properties.html#16400" class="Function">k</a> <a id="16459" href="Cubical.Data.Fin.Properties.html#7693" class="Function Operator">/</a> <a id="16461" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16465" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>
    <a id="16471" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16474" class="Symbol">:</a> <a id="16476" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
    <a id="16482" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16485" class="Symbol">=</a> <a id="16487" href="Cubical.Data.Fin.Properties.html#16400" class="Function">k</a> <a id="16489" href="Cubical.Data.Fin.Properties.html#7614" class="Function Operator">%</a> <a id="16491" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16495" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>

    <a id="16502" href="Cubical.Data.Fin.Properties.html#16502" class="Function">nmmoddiv</a> <a id="16511" class="Symbol">:</a> <a id="16513" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16516" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16518" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16522" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16524" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16526" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16529" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16531" href="Cubical.Data.Fin.Properties.html#16400" class="Function">k</a>
    <a id="16537" href="Cubical.Data.Fin.Properties.html#16502" class="Function">nmmoddiv</a> <a id="16546" class="Symbol">=</a> <a id="16548" href="Cubical.Data.Fin.Properties.html#7761" class="Function">moddiv</a> <a id="16555" href="Cubical.Data.Fin.Properties.html#16400" class="Function">k</a> <a id="16557" class="Symbol">(</a><a id="16558" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16562" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="16563" class="Symbol">)</a>

    <a id="16570" href="Cubical.Data.Fin.Properties.html#16570" class="Function">mm·sn&lt;m·sn</a> <a id="16581" class="Symbol">:</a> <a id="16583" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16586" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16588" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16592" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16594" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16596" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a> <a id="16598" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16600" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16604" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>
    <a id="16610" href="Cubical.Data.Fin.Properties.html#16570" class="Function">mm·sn&lt;m·sn</a> <a id="16621" class="Symbol">=</a>
      <a id="16629" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16632" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16634" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16638" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>      <a id="16645" href="Cubical.Data.Nat.Order.html#17965" class="Function Operator">≤&lt;⟨</a> <a id="16649" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16652" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16654" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="16661" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16664" class="Symbol">(</a><a id="16665" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16668" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16670" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16674" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="16675" class="Symbol">)</a> <a id="16677" href="Cubical.Data.Nat.Order.html#17965" class="Function Operator">⟩</a>
      <a id="16685" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16688" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16690" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16694" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16696" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16698" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16701" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">&lt;≡⟨</a> <a id="16705" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="16711" class="Symbol">(λ</a> <a id="16714" href="Cubical.Data.Fin.Properties.html#16714" class="Bound">l</a> <a id="16716" class="Symbol">→</a> <a id="16718" href="Cubical.Data.Fin.Properties.html#16714" class="Bound">l</a> <a id="16720" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16722" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16726" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16728" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16730" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="16731" class="Symbol">)</a> <a id="16733" class="Symbol">(</a><a id="16734" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16738" href="Cubical.Data.Fin.Properties.html#16502" class="Function">nmmoddiv</a><a id="16746" class="Symbol">)</a> <a id="16748" class="Symbol">(</a><a id="16749" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="16754" class="Symbol">(</a><a id="16755" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16759" href="Cubical.Data.Fin.Properties.html#16300" class="Bound">nm</a><a id="16761" class="Symbol">))</a> <a id="16764" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">⟩</a>
      <a id="16772" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16776" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="16778" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16780" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a>       <a id="16788" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="16791" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="16798" class="Symbol">(</a><a id="16799" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16803" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="16804" class="Symbol">)</a> <a id="16806" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a> <a id="16808" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="16816" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a> <a id="16818" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="16820" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16824" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a>       <a id="16832" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="16834" class="Keyword">where</a> <a id="16840" class="Keyword">open</a> <a id="16845" href="Cubical.Data.Nat.Order.html#17726" class="Module">&lt;-Reasoning</a>

    <a id="16862" href="Cubical.Data.Fin.Properties.html#16862" class="Function">mm&lt;m</a> <a id="16867" class="Symbol">:</a> <a id="16869" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16872" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16874" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a>
    <a id="16880" href="Cubical.Data.Fin.Properties.html#16862" class="Function">mm&lt;m</a> <a id="16885" class="Symbol">=</a> <a id="16887" href="Cubical.Data.Nat.Order.html#6845" class="Function">&lt;-·-cancelʳ</a> <a id="16899" href="Cubical.Data.Fin.Properties.html#16570" class="Function">mm·sn&lt;m·sn</a>
    <a id="16914" href="Cubical.Data.Fin.Properties.html#16914" class="Function">nnFin</a> <a id="16920" class="Symbol">:</a> <a id="16922" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="16926" class="Symbol">(</a><a id="16927" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16931" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="16932" class="Symbol">)</a>
    <a id="16938" href="Cubical.Data.Fin.Properties.html#16914" class="Function">nnFin</a> <a id="16944" class="Symbol">=</a> <a id="16946" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="16949" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16951" href="Cubical.Data.Fin.Properties.html#7982" class="Function">n%sk&lt;ᵗsk</a> <a id="16960" href="Cubical.Data.Fin.Properties.html#16400" class="Function">k</a> <a id="16962" class="Symbol">_</a>
    <a id="16968" href="Cubical.Data.Fin.Properties.html#16968" class="Function">mmFin</a> <a id="16974" class="Symbol">:</a> <a id="16976" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="16980" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a>
    <a id="16986" href="Cubical.Data.Fin.Properties.html#16968" class="Function">mmFin</a> <a id="16992" class="Symbol">=</a> <a id="16994" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="16997" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16999" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="17004" href="Cubical.Data.Fin.Properties.html#16862" class="Function">mm&lt;m</a>

    <a id="17014" href="Cubical.Data.Fin.Properties.html#17014" class="Function">eqNat</a> <a id="17020" class="Symbol">:</a> <a id="17022" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="17026" class="Symbol">{</a><a id="17027" class="Argument">k</a> <a id="17029" class="Symbol">=</a> <a id="17031" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17035" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="17037" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="17039" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="17040" class="Symbol">}</a> <a id="17042" class="Symbol">(</a><a id="17043" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a> <a id="17049" class="Symbol">(</a><a id="17050" href="Cubical.Data.Fin.Properties.html#16914" class="Function">nnFin</a> <a id="17056" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17058" href="Cubical.Data.Fin.Properties.html#16968" class="Function">mmFin</a><a id="17063" class="Symbol">))</a>
          <a id="17076" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17078" href="Cubical.Data.Fin.Base.html#1502" class="Function">toℕ</a> <a id="17082" class="Symbol">{</a><a id="17083" class="Argument">k</a> <a id="17085" class="Symbol">=</a> <a id="17087" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17091" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a> <a id="17093" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="17095" href="Cubical.Data.Fin.Properties.html#14816" class="Bound">m</a><a id="17096" class="Symbol">}</a> <a id="17098" href="Cubical.Data.Fin.Properties.html#16300" class="Bound">nm</a>
    <a id="17105" href="Cubical.Data.Fin.Properties.html#17014" class="Function">eqNat</a> <a id="17111" class="Symbol">=</a> <a id="17113" href="Cubical.Data.Fin.Properties.html#3523" class="Function">expand≡</a> <a id="17121" class="Symbol">(</a><a id="17122" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17126" href="Cubical.Data.Fin.Properties.html#14812" class="Bound">n</a><a id="17127" class="Symbol">)</a> <a id="17129" href="Cubical.Data.Fin.Properties.html#16471" class="Function">nn</a> <a id="17132" href="Cubical.Data.Fin.Properties.html#16441" class="Function">mm</a> <a id="17135" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17137" href="Cubical.Data.Fin.Properties.html#16502" class="Function">nmmoddiv</a>

  <a id="17149" href="Cubical.Data.Fin.Properties.html#17149" class="Function">isSurjectionIntro</a> <a id="17167" class="Symbol">:</a> <a id="17169" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="17182" href="Cubical.Data.Fin.Properties.html#14909" class="Function">intro</a>
  <a id="17190" href="Cubical.Data.Fin.Properties.html#17149" class="Function">isSurjectionIntro</a> <a id="17208" class="Symbol">=</a> <a id="17210" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="17215" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17217" href="Cubical.Data.Fin.Properties.html#16262" class="Function">elimF</a>

<a id="17224" class="Comment">-- Fin (m + n) ≡ Fin m ⊎ Fin n</a>
<a id="17255" class="Comment">-- ===========================</a>

<a id="o&lt;m→o&lt;m+n"></a><a id="17287" href="Cubical.Data.Fin.Properties.html#17287" class="Function">o&lt;m→o&lt;m+n</a> <a id="17297" class="Symbol">:</a> <a id="17299" class="Symbol">(</a><a id="17300" href="Cubical.Data.Fin.Properties.html#17300" class="Bound">m</a> <a id="17302" href="Cubical.Data.Fin.Properties.html#17302" class="Bound">n</a> <a id="17304" href="Cubical.Data.Fin.Properties.html#17304" class="Bound">o</a> <a id="17306" class="Symbol">:</a> <a id="17308" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="17309" class="Symbol">)</a> <a id="17311" class="Symbol">→</a> <a id="17313" href="Cubical.Data.Fin.Properties.html#17304" class="Bound">o</a> <a id="17315" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17317" href="Cubical.Data.Fin.Properties.html#17300" class="Bound">m</a> <a id="17319" class="Symbol">→</a> <a id="17321" href="Cubical.Data.Fin.Properties.html#17304" class="Bound">o</a> <a id="17323" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17325" class="Symbol">(</a><a id="17326" href="Cubical.Data.Fin.Properties.html#17300" class="Bound">m</a> <a id="17328" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17330" href="Cubical.Data.Fin.Properties.html#17302" class="Bound">n</a><a id="17331" class="Symbol">)</a>
<a id="17333" href="Cubical.Data.Fin.Properties.html#17287" class="Function">o&lt;m→o&lt;m+n</a> <a id="17343" href="Cubical.Data.Fin.Properties.html#17343" class="Bound">m</a> <a id="17345" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17347" href="Cubical.Data.Fin.Properties.html#17347" class="Bound">o</a> <a id="17349" class="Symbol">(</a><a id="17350" href="Cubical.Data.Fin.Properties.html#17350" class="Bound">k</a> <a id="17352" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17354" href="Cubical.Data.Fin.Properties.html#17354" class="Bound">p</a><a id="17355" class="Symbol">)</a> <a id="17357" class="Symbol">=</a> <a id="17359" class="Symbol">(</a><a id="17360" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17362" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17364" href="Cubical.Data.Fin.Properties.html#17350" class="Bound">k</a><a id="17365" class="Symbol">)</a> <a id="17367" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17369" class="Symbol">(</a><a id="17370" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17372" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17374" href="Cubical.Data.Fin.Properties.html#17350" class="Bound">k</a> <a id="17376" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17378" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17382" href="Cubical.Data.Fin.Properties.html#17347" class="Bound">o</a>    <a id="17387" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17390" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17394" class="Symbol">(</a><a id="17395" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="17403" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17405" href="Cubical.Data.Fin.Properties.html#17350" class="Bound">k</a> <a id="17407" class="Symbol">_)</a>  <a id="17411" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="17450" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17452" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17454" class="Symbol">(</a><a id="17455" href="Cubical.Data.Fin.Properties.html#17350" class="Bound">k</a> <a id="17457" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17459" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17463" href="Cubical.Data.Fin.Properties.html#17347" class="Bound">o</a><a id="17464" class="Symbol">)</a>  <a id="17467" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17470" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17475" class="Symbol">(λ</a> <a id="17478" href="Cubical.Data.Fin.Properties.html#17478" class="Bound">-</a> <a id="17480" class="Symbol">→</a> <a id="17482" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17484" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17486" href="Cubical.Data.Fin.Properties.html#17478" class="Bound">-</a><a id="17487" class="Symbol">)</a> <a id="17489" href="Cubical.Data.Fin.Properties.html#17354" class="Bound">p</a> <a id="17491" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="17530" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17532" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17534" href="Cubical.Data.Fin.Properties.html#17343" class="Bound">m</a>            <a id="17547" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="17550" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="17557" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a> <a id="17559" href="Cubical.Data.Fin.Properties.html#17343" class="Bound">m</a>           <a id="17571" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="17610" href="Cubical.Data.Fin.Properties.html#17343" class="Bound">m</a> <a id="17612" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17614" href="Cubical.Data.Fin.Properties.html#17345" class="Bound">n</a>            <a id="17627" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="17628" class="Symbol">)</a>

<a id="∸-&lt;-lemma"></a><a id="17631" href="Cubical.Data.Fin.Properties.html#17631" class="Function">∸-&lt;-lemma</a> <a id="17641" class="Symbol">:</a> <a id="17643" class="Symbol">(</a><a id="17644" href="Cubical.Data.Fin.Properties.html#17644" class="Bound">m</a> <a id="17646" href="Cubical.Data.Fin.Properties.html#17646" class="Bound">n</a> <a id="17648" href="Cubical.Data.Fin.Properties.html#17648" class="Bound">o</a> <a id="17650" class="Symbol">:</a> <a id="17652" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="17653" class="Symbol">)</a> <a id="17655" class="Symbol">→</a> <a id="17657" href="Cubical.Data.Fin.Properties.html#17648" class="Bound">o</a> <a id="17659" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17661" href="Cubical.Data.Fin.Properties.html#17644" class="Bound">m</a> <a id="17663" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17665" href="Cubical.Data.Fin.Properties.html#17646" class="Bound">n</a> <a id="17667" class="Symbol">→</a> <a id="17669" href="Cubical.Data.Fin.Properties.html#17644" class="Bound">m</a> <a id="17671" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="17673" href="Cubical.Data.Fin.Properties.html#17648" class="Bound">o</a> <a id="17675" class="Symbol">→</a> <a id="17677" href="Cubical.Data.Fin.Properties.html#17648" class="Bound">o</a> <a id="17679" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="17681" href="Cubical.Data.Fin.Properties.html#17644" class="Bound">m</a> <a id="17683" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17685" href="Cubical.Data.Fin.Properties.html#17646" class="Bound">n</a>
<a id="17687" href="Cubical.Data.Fin.Properties.html#17631" class="Function">∸-&lt;-lemma</a> <a id="17697" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="17705" href="Cubical.Data.Fin.Properties.html#17705" class="Bound">n</a> <a id="17707" href="Cubical.Data.Fin.Properties.html#17707" class="Bound">o</a>       <a id="17715" href="Cubical.Data.Fin.Properties.html#17715" class="Bound">o&lt;m+n</a> <a id="17721" href="Cubical.Data.Fin.Properties.html#17721" class="Bound">m&lt;o</a> <a id="17725" class="Symbol">=</a> <a id="17727" href="Cubical.Data.Fin.Properties.html#17715" class="Bound">o&lt;m+n</a>
<a id="17733" href="Cubical.Data.Fin.Properties.html#17631" class="Function">∸-&lt;-lemma</a> <a id="17743" class="Symbol">(</a><a id="17744" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17748" href="Cubical.Data.Fin.Properties.html#17748" class="Bound">m</a><a id="17749" class="Symbol">)</a> <a id="17751" href="Cubical.Data.Fin.Properties.html#17751" class="Bound">n</a> <a id="17753" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="17761" href="Cubical.Data.Fin.Properties.html#17761" class="Bound">o&lt;m+n</a> <a id="17767" href="Cubical.Data.Fin.Properties.html#17767" class="Bound">m&lt;o</a> <a id="17771" class="Symbol">=</a> <a id="17773" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="17783" class="Symbol">(</a><a id="17784" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="17793" href="Cubical.Data.Fin.Properties.html#17767" class="Bound">m&lt;o</a><a id="17796" class="Symbol">)</a>
<a id="17798" href="Cubical.Data.Fin.Properties.html#17631" class="Function">∸-&lt;-lemma</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17813" href="Cubical.Data.Fin.Properties.html#17813" class="Bound">m</a><a id="17814" class="Symbol">)</a> <a id="17816" href="Cubical.Data.Fin.Properties.html#17816" class="Bound">n</a> <a id="17818" class="Symbol">(</a><a id="17819" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17823" href="Cubical.Data.Fin.Properties.html#17823" class="Bound">o</a><a id="17824" class="Symbol">)</a> <a id="17826" href="Cubical.Data.Fin.Properties.html#17826" class="Bound">o&lt;m+n</a> <a id="17832" href="Cubical.Data.Fin.Properties.html#17832" class="Bound">m&lt;o</a> <a id="17836" class="Symbol">=</a>
  <a id="17840" href="Cubical.Data.Fin.Properties.html#17631" class="Function">∸-&lt;-lemma</a> <a id="17850" href="Cubical.Data.Fin.Properties.html#17813" class="Bound">m</a> <a id="17852" href="Cubical.Data.Fin.Properties.html#17816" class="Bound">n</a> <a id="17854" href="Cubical.Data.Fin.Properties.html#17823" class="Bound">o</a> <a id="17856" class="Symbol">(</a><a id="17857" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="17869" href="Cubical.Data.Fin.Properties.html#17826" class="Bound">o&lt;m+n</a><a id="17874" class="Symbol">)</a> <a id="17876" class="Symbol">(</a><a id="17877" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="17889" href="Cubical.Data.Fin.Properties.html#17832" class="Bound">m&lt;o</a><a id="17892" class="Symbol">)</a>

<a id="17895" class="Comment">-- A convenient wrapper on top of trichotomy, as we will be interested in</a>
<a id="17969" class="Comment">-- whether `m &lt; n` or `n ≤ m`.</a>
<a id="_≤?_"></a><a id="18000" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">_≤?_</a> <a id="18005" class="Symbol">:</a> <a id="18007" class="Symbol">(</a><a id="18008" href="Cubical.Data.Fin.Properties.html#18008" class="Bound">m</a> <a id="18010" href="Cubical.Data.Fin.Properties.html#18010" class="Bound">n</a> <a id="18012" class="Symbol">:</a> <a id="18014" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18015" class="Symbol">)</a> <a id="18017" class="Symbol">→</a> <a id="18019" class="Symbol">(</a><a id="18020" href="Cubical.Data.Fin.Properties.html#18008" class="Bound">m</a> <a id="18022" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18024" href="Cubical.Data.Fin.Properties.html#18010" class="Bound">n</a><a id="18025" class="Symbol">)</a> <a id="18027" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18029" class="Symbol">(</a><a id="18030" href="Cubical.Data.Fin.Properties.html#18010" class="Bound">n</a> <a id="18032" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18034" href="Cubical.Data.Fin.Properties.html#18008" class="Bound">m</a><a id="18035" class="Symbol">)</a>
<a id="18037" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">_≤?_</a> <a id="18042" href="Cubical.Data.Fin.Properties.html#18042" class="Bound">m</a> <a id="18044" href="Cubical.Data.Fin.Properties.html#18044" class="Bound">n</a> <a id="18046" class="Keyword">with</a> <a id="18051" href="Cubical.Data.Fin.Properties.html#18042" class="Bound">m</a> <a id="18053" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="18055" href="Cubical.Data.Fin.Properties.html#18044" class="Bound">n</a>
<a id="18057" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">_≤?_</a> <a id="18062" href="Cubical.Data.Fin.Properties.html#18062" class="Bound">m</a> <a id="18064" href="Cubical.Data.Fin.Properties.html#18064" class="Bound">n</a> <a id="18066" class="Symbol">|</a> <a id="18068" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="18071" href="Cubical.Data.Fin.Properties.html#18071" class="Bound">m&lt;n</a> <a id="18075" class="Symbol">=</a> <a id="18077" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18081" href="Cubical.Data.Fin.Properties.html#18071" class="Bound">m&lt;n</a>
<a id="18085" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">_≤?_</a> <a id="18090" href="Cubical.Data.Fin.Properties.html#18090" class="Bound">m</a> <a id="18092" href="Cubical.Data.Fin.Properties.html#18092" class="Bound">n</a> <a id="18094" class="Symbol">|</a> <a id="18096" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="18099" href="Cubical.Data.Fin.Properties.html#18099" class="Bound">m=n</a> <a id="18103" class="Symbol">=</a> <a id="18105" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18109" class="Symbol">(</a><a id="18110" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18116" class="Symbol">(λ</a> <a id="18119" href="Cubical.Data.Fin.Properties.html#18119" class="Bound">-</a> <a id="18121" class="Symbol">→</a> <a id="18123" href="Cubical.Data.Fin.Properties.html#18119" class="Bound">-</a> <a id="18125" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18127" href="Cubical.Data.Fin.Properties.html#18090" class="Bound">m</a><a id="18128" class="Symbol">)</a> <a id="18130" href="Cubical.Data.Fin.Properties.html#18099" class="Bound">m=n</a> <a id="18134" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a><a id="18140" class="Symbol">)</a>
<a id="18142" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">_≤?_</a> <a id="18147" href="Cubical.Data.Fin.Properties.html#18147" class="Bound">m</a> <a id="18149" href="Cubical.Data.Fin.Properties.html#18149" class="Bound">n</a> <a id="18151" class="Symbol">|</a> <a id="18153" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="18156" href="Cubical.Data.Fin.Properties.html#18156" class="Bound">n&lt;m</a> <a id="18160" class="Symbol">=</a> <a id="18162" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18166" class="Symbol">(</a><a id="18167" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="18176" href="Cubical.Data.Fin.Properties.html#18156" class="Bound">n&lt;m</a><a id="18179" class="Symbol">)</a>

<a id="¬-&lt;-and-≥"></a><a id="18182" href="Cubical.Data.Fin.Properties.html#18182" class="Function">¬-&lt;-and-≥</a> <a id="18192" class="Symbol">:</a> <a id="18194" class="Symbol">{</a><a id="18195" href="Cubical.Data.Fin.Properties.html#18195" class="Bound">m</a> <a id="18197" href="Cubical.Data.Fin.Properties.html#18197" class="Bound">n</a> <a id="18199" class="Symbol">:</a> <a id="18201" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18202" class="Symbol">}</a> <a id="18204" class="Symbol">→</a> <a id="18206" href="Cubical.Data.Fin.Properties.html#18195" class="Bound">m</a> <a id="18208" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18210" href="Cubical.Data.Fin.Properties.html#18197" class="Bound">n</a> <a id="18212" class="Symbol">→</a> <a id="18214" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="18216" href="Cubical.Data.Fin.Properties.html#18197" class="Bound">n</a> <a id="18218" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18220" href="Cubical.Data.Fin.Properties.html#18195" class="Bound">m</a>
<a id="18222" href="Cubical.Data.Fin.Properties.html#18182" class="Function">¬-&lt;-and-≥</a> <a id="18232" class="Symbol">{</a><a id="18233" href="Cubical.Data.Fin.Properties.html#18233" class="Bound">m</a><a id="18234" class="Symbol">}</a>     <a id="18240" class="Symbol">{</a><a id="18241" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="18245" class="Symbol">}</a>  <a id="18248" href="Cubical.Data.Fin.Properties.html#18248" class="Bound">m&lt;n</a> <a id="18252" href="Cubical.Data.Fin.Properties.html#18252" class="Bound">n≤m</a> <a id="18256" class="Symbol">=</a> <a id="18258" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="18267" href="Cubical.Data.Fin.Properties.html#18248" class="Bound">m&lt;n</a>
<a id="18271" href="Cubical.Data.Fin.Properties.html#18182" class="Function">¬-&lt;-and-≥</a> <a id="18281" class="Symbol">{</a><a id="18282" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="18286" class="Symbol">}</a>  <a id="18289" class="Symbol">{</a><a id="18290" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18294" href="Cubical.Data.Fin.Properties.html#18294" class="Bound">n</a><a id="18295" class="Symbol">}</a> <a id="18297" href="Cubical.Data.Fin.Properties.html#18297" class="Bound">m&lt;n</a> <a id="18301" href="Cubical.Data.Fin.Properties.html#18301" class="Bound">n≤m</a> <a id="18305" class="Symbol">=</a> <a id="18307" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="18316" href="Cubical.Data.Fin.Properties.html#18301" class="Bound">n≤m</a>
<a id="18320" href="Cubical.Data.Fin.Properties.html#18182" class="Function">¬-&lt;-and-≥</a> <a id="18330" class="Symbol">{</a><a id="18331" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18335" href="Cubical.Data.Fin.Properties.html#18335" class="Bound">m</a><a id="18336" class="Symbol">}</a> <a id="18338" class="Symbol">{</a><a id="18339" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18343" href="Cubical.Data.Fin.Properties.html#18343" class="Bound">n</a><a id="18344" class="Symbol">}</a> <a id="18346" href="Cubical.Data.Fin.Properties.html#18346" class="Bound">m&lt;n</a> <a id="18350" href="Cubical.Data.Fin.Properties.html#18350" class="Bound">n≤m</a> <a id="18354" class="Symbol">=</a> <a id="18356" href="Cubical.Data.Fin.Properties.html#18182" class="Function">¬-&lt;-and-≥</a> <a id="18366" class="Symbol">(</a><a id="18367" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="18379" href="Cubical.Data.Fin.Properties.html#18346" class="Bound">m&lt;n</a><a id="18382" class="Symbol">)</a> <a id="18384" class="Symbol">(</a><a id="18385" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="18397" href="Cubical.Data.Fin.Properties.html#18350" class="Bound">n≤m</a><a id="18400" class="Symbol">)</a>

<a id="m+n∸n=m"></a><a id="18403" href="Cubical.Data.Fin.Properties.html#18403" class="Function">m+n∸n=m</a> <a id="18411" class="Symbol">:</a> <a id="18413" class="Symbol">(</a><a id="18414" href="Cubical.Data.Fin.Properties.html#18414" class="Bound">n</a> <a id="18416" href="Cubical.Data.Fin.Properties.html#18416" class="Bound">m</a> <a id="18418" class="Symbol">:</a> <a id="18420" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18421" class="Symbol">)</a> <a id="18423" class="Symbol">→</a> <a id="18425" class="Symbol">(</a><a id="18426" href="Cubical.Data.Fin.Properties.html#18416" class="Bound">m</a> <a id="18428" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18430" href="Cubical.Data.Fin.Properties.html#18414" class="Bound">n</a><a id="18431" class="Symbol">)</a> <a id="18433" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18435" href="Cubical.Data.Fin.Properties.html#18414" class="Bound">n</a> <a id="18437" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18439" href="Cubical.Data.Fin.Properties.html#18416" class="Bound">m</a>
<a id="18441" href="Cubical.Data.Fin.Properties.html#18403" class="Function">m+n∸n=m</a> <a id="18449" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="18457" href="Cubical.Data.Fin.Properties.html#18457" class="Bound">k</a> <a id="18459" class="Symbol">=</a> <a id="18461" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="18468" href="Cubical.Data.Fin.Properties.html#18457" class="Bound">k</a>
<a id="18470" href="Cubical.Data.Fin.Properties.html#18403" class="Function">m+n∸n=m</a> <a id="18478" class="Symbol">(</a><a id="18479" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18483" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a><a id="18484" class="Symbol">)</a> <a id="18486" href="Cubical.Data.Fin.Properties.html#18486" class="Bound">k</a> <a id="18488" class="Symbol">=</a> <a id="18490" class="Symbol">(</a><a id="18491" href="Cubical.Data.Fin.Properties.html#18486" class="Bound">k</a> <a id="18493" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18495" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18499" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a><a id="18500" class="Symbol">)</a> <a id="18502" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18504" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18508" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a>   <a id="18512" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18515" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18520" class="Symbol">(λ</a> <a id="18523" href="Cubical.Data.Fin.Properties.html#18523" class="Bound">-</a> <a id="18525" class="Symbol">→</a> <a id="18527" href="Cubical.Data.Fin.Properties.html#18523" class="Bound">-</a> <a id="18529" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18531" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18535" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a><a id="18536" class="Symbol">)</a> <a id="18538" class="Symbol">(</a><a id="18539" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="18545" href="Cubical.Data.Fin.Properties.html#18486" class="Bound">k</a> <a id="18547" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a><a id="18548" class="Symbol">)</a> <a id="18550" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="18572" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18576" class="Symbol">(</a><a id="18577" href="Cubical.Data.Fin.Properties.html#18486" class="Bound">k</a> <a id="18579" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18581" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a><a id="18582" class="Symbol">)</a> <a id="18584" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18586" class="Symbol">(</a><a id="18587" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18591" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a><a id="18592" class="Symbol">)</a> <a id="18594" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18597" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>                               <a id="18632" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="18654" class="Symbol">(</a><a id="18655" href="Cubical.Data.Fin.Properties.html#18486" class="Bound">k</a> <a id="18657" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18659" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a><a id="18660" class="Symbol">)</a> <a id="18662" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18664" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a>           <a id="18676" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18679" href="Cubical.Data.Fin.Properties.html#18403" class="Function">m+n∸n=m</a> <a id="18687" href="Cubical.Data.Fin.Properties.html#18483" class="Bound">m</a> <a id="18689" href="Cubical.Data.Fin.Properties.html#18486" class="Bound">k</a>                        <a id="18714" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="18736" href="Cubical.Data.Fin.Properties.html#18486" class="Bound">k</a>                     <a id="18758" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∸-lemma"></a><a id="18761" href="Cubical.Data.Fin.Properties.html#18761" class="Function">∸-lemma</a> <a id="18769" class="Symbol">:</a> <a id="18771" class="Symbol">{</a><a id="18772" href="Cubical.Data.Fin.Properties.html#18772" class="Bound">m</a> <a id="18774" href="Cubical.Data.Fin.Properties.html#18774" class="Bound">n</a> <a id="18776" class="Symbol">:</a> <a id="18778" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18779" class="Symbol">}</a> <a id="18781" class="Symbol">→</a> <a id="18783" href="Cubical.Data.Fin.Properties.html#18772" class="Bound">m</a> <a id="18785" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18787" href="Cubical.Data.Fin.Properties.html#18774" class="Bound">n</a> <a id="18789" class="Symbol">→</a> <a id="18791" href="Cubical.Data.Fin.Properties.html#18772" class="Bound">m</a> <a id="18793" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18795" class="Symbol">(</a><a id="18796" href="Cubical.Data.Fin.Properties.html#18774" class="Bound">n</a> <a id="18798" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18800" href="Cubical.Data.Fin.Properties.html#18772" class="Bound">m</a><a id="18801" class="Symbol">)</a> <a id="18803" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18805" href="Cubical.Data.Fin.Properties.html#18774" class="Bound">n</a>
<a id="18807" href="Cubical.Data.Fin.Properties.html#18761" class="Function">∸-lemma</a> <a id="18815" class="Symbol">{</a><a id="18816" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="18820" class="Symbol">}</a>  <a id="18823" class="Symbol">{</a><a id="18824" href="Cubical.Data.Fin.Properties.html#18824" class="Bound">k</a><a id="18825" class="Symbol">}</a>     <a id="18831" class="Symbol">_</a>   <a id="18835" class="Symbol">=</a> <a id="18837" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18842" class="Symbol">{</a><a id="18843" class="Argument">x</a> <a id="18845" class="Symbol">=</a> <a id="18847" href="Cubical.Data.Fin.Properties.html#18824" class="Bound">k</a><a id="18848" class="Symbol">}</a>
<a id="18850" href="Cubical.Data.Fin.Properties.html#18761" class="Function">∸-lemma</a> <a id="18858" class="Symbol">{</a><a id="18859" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18863" href="Cubical.Data.Fin.Properties.html#18863" class="Bound">m</a><a id="18864" class="Symbol">}</a> <a id="18866" class="Symbol">{</a><a id="18867" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="18871" class="Symbol">}</a>  <a id="18874" href="Cubical.Data.Fin.Properties.html#18874" class="Bound">m≤k</a> <a id="18878" class="Symbol">=</a> <a id="18880" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="18890" class="Symbol">(</a><a id="18891" href="Cubical.Data.Fin.Properties.html#18182" class="Function">¬-&lt;-and-≥</a> <a id="18901" class="Symbol">(</a><a id="18902" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="18912" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="18918" class="Symbol">)</a> <a id="18920" href="Cubical.Data.Fin.Properties.html#18874" class="Bound">m≤k</a><a id="18923" class="Symbol">)</a>
<a id="18925" href="Cubical.Data.Fin.Properties.html#18761" class="Function">∸-lemma</a> <a id="18933" class="Symbol">{</a><a id="18934" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18938" href="Cubical.Data.Fin.Properties.html#18938" class="Bound">m</a><a id="18939" class="Symbol">}</a> <a id="18941" class="Symbol">{</a><a id="18942" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18946" href="Cubical.Data.Fin.Properties.html#18946" class="Bound">k</a><a id="18947" class="Symbol">}</a> <a id="18949" href="Cubical.Data.Fin.Properties.html#18949" class="Bound">m≤k</a> <a id="18953" class="Symbol">=</a>
  <a id="18957" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18961" href="Cubical.Data.Fin.Properties.html#18938" class="Bound">m</a> <a id="18963" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18965" class="Symbol">(</a><a id="18966" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18970" href="Cubical.Data.Fin.Properties.html#18946" class="Bound">k</a> <a id="18972" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18974" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18978" href="Cubical.Data.Fin.Properties.html#18938" class="Bound">m</a><a id="18979" class="Symbol">)</a>   <a id="18983" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="18986" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>                                 <a id="19023" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="19027" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19031" class="Symbol">(</a><a id="19032" href="Cubical.Data.Fin.Properties.html#18938" class="Bound">m</a> <a id="19034" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19036" class="Symbol">(</a><a id="19037" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19041" href="Cubical.Data.Fin.Properties.html#18946" class="Bound">k</a> <a id="19043" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="19045" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19049" href="Cubical.Data.Fin.Properties.html#18938" class="Bound">m</a><a id="19050" class="Symbol">))</a> <a id="19053" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="19056" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>                                 <a id="19093" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="19097" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19101" class="Symbol">(</a><a id="19102" href="Cubical.Data.Fin.Properties.html#18938" class="Bound">m</a> <a id="19104" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19106" class="Symbol">(</a><a id="19107" href="Cubical.Data.Fin.Properties.html#18946" class="Bound">k</a> <a id="19109" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="19111" href="Cubical.Data.Fin.Properties.html#18938" class="Bound">m</a><a id="19112" class="Symbol">))</a>         <a id="19123" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="19126" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19131" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19135" class="Symbol">(</a><a id="19136" href="Cubical.Data.Fin.Properties.html#18761" class="Function">∸-lemma</a> <a id="19144" class="Symbol">(</a><a id="19145" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="19157" href="Cubical.Data.Fin.Properties.html#18949" class="Bound">m≤k</a><a id="19160" class="Symbol">))</a> <a id="19163" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="19167" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19171" href="Cubical.Data.Fin.Properties.html#18946" class="Bound">k</a>                     <a id="19193" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Fin+≅Fin⊎Fin"></a><a id="19196" href="Cubical.Data.Fin.Properties.html#19196" class="Function">Fin+≅Fin⊎Fin</a> <a id="19209" class="Symbol">:</a> <a id="19211" class="Symbol">(</a><a id="19212" href="Cubical.Data.Fin.Properties.html#19212" class="Bound">m</a> <a id="19214" href="Cubical.Data.Fin.Properties.html#19214" class="Bound">n</a> <a id="19216" class="Symbol">:</a> <a id="19218" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="19219" class="Symbol">)</a> <a id="19221" class="Symbol">→</a> <a id="19223" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19227" class="Symbol">(</a><a id="19228" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19232" class="Symbol">(</a><a id="19233" href="Cubical.Data.Fin.Properties.html#19212" class="Bound">m</a> <a id="19235" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19237" href="Cubical.Data.Fin.Properties.html#19214" class="Bound">n</a><a id="19238" class="Symbol">))</a> <a id="19241" class="Symbol">(</a><a id="19242" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19246" href="Cubical.Data.Fin.Properties.html#19212" class="Bound">m</a> <a id="19248" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19250" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19254" href="Cubical.Data.Fin.Properties.html#19214" class="Bound">n</a><a id="19255" class="Symbol">)</a>
<a id="19257" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19265" class="Symbol">(</a><a id="19266" href="Cubical.Data.Fin.Properties.html#19196" class="Function">Fin+≅Fin⊎Fin</a> <a id="19279" href="Cubical.Data.Fin.Properties.html#19279" class="Bound">m</a> <a id="19281" href="Cubical.Data.Fin.Properties.html#19281" class="Bound">n</a><a id="19282" class="Symbol">)</a> <a id="19284" class="Symbol">=</a> <a id="19286" href="Cubical.Data.Fin.Properties.html#19300" class="Function">f</a>
  <a id="19290" class="Keyword">where</a>
    <a id="19300" href="Cubical.Data.Fin.Properties.html#19300" class="Function">f</a> <a id="19302" class="Symbol">:</a> <a id="19304" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19308" class="Symbol">(</a><a id="19309" href="Cubical.Data.Fin.Properties.html#19279" class="Bound">m</a> <a id="19311" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19313" href="Cubical.Data.Fin.Properties.html#19281" class="Bound">n</a><a id="19314" class="Symbol">)</a> <a id="19316" class="Symbol">→</a> <a id="19318" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19322" href="Cubical.Data.Fin.Properties.html#19279" class="Bound">m</a> <a id="19324" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19326" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19330" href="Cubical.Data.Fin.Properties.html#19281" class="Bound">n</a>
    <a id="19336" href="Cubical.Data.Fin.Properties.html#19300" class="Function">f</a> <a id="19338" class="Symbol">(</a><a id="19339" href="Cubical.Data.Fin.Properties.html#19339" class="Bound">k</a> <a id="19341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19343" href="Cubical.Data.Fin.Properties.html#19343" class="Bound">k&lt;m+n</a><a id="19348" class="Symbol">)</a> <a id="19350" class="Keyword">with</a> <a id="19355" href="Cubical.Data.Fin.Properties.html#19339" class="Bound">k</a> <a id="19357" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">≤?</a> <a id="19360" href="Cubical.Data.Fin.Properties.html#19279" class="Bound">m</a>
    <a id="19366" href="Cubical.Data.Fin.Properties.html#19300" class="Function">f</a> <a id="19368" class="Symbol">(</a><a id="19369" href="Cubical.Data.Fin.Properties.html#19369" class="Bound">k</a> <a id="19371" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19373" href="Cubical.Data.Fin.Properties.html#19373" class="Bound">k&lt;m+n</a><a id="19378" class="Symbol">)</a> <a id="19380" class="Symbol">|</a> <a id="19382" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19386" href="Cubical.Data.Fin.Properties.html#19386" class="Bound">k&lt;m</a> <a id="19390" class="Symbol">=</a> <a id="19392" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19396" class="Symbol">(</a><a id="19397" href="Cubical.Data.Fin.Properties.html#19369" class="Bound">k</a> <a id="19399" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19401" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="19406" href="Cubical.Data.Fin.Properties.html#19386" class="Bound">k&lt;m</a><a id="19409" class="Symbol">)</a> <a id="19411" class="Comment">-- (k , k&lt;m)</a>
    <a id="19428" href="Cubical.Data.Fin.Properties.html#19300" class="Function">f</a> <a id="19430" class="Symbol">(</a><a id="19431" href="Cubical.Data.Fin.Properties.html#19431" class="Bound">k</a> <a id="19433" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19435" href="Cubical.Data.Fin.Properties.html#19435" class="Bound">k&lt;m+n</a><a id="19440" class="Symbol">)</a> <a id="19442" class="Symbol">|</a> <a id="19444" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19448" href="Cubical.Data.Fin.Properties.html#19448" class="Bound">k≥m</a> <a id="19452" class="Symbol">=</a> <a id="19454" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19458" class="Symbol">((</a><a id="19460" href="Cubical.Data.Fin.Properties.html#19431" class="Bound">k</a> <a id="19462" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="19464" href="Cubical.Data.Fin.Properties.html#19279" class="Bound">m</a><a id="19465" class="Symbol">)</a> <a id="19467" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19469" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="19474" class="Symbol">(</a><a id="19475" href="Cubical.Data.Fin.Properties.html#17631" class="Function">∸-&lt;-lemma</a> <a id="19485" href="Cubical.Data.Fin.Properties.html#19279" class="Bound">m</a> <a id="19487" href="Cubical.Data.Fin.Properties.html#19281" class="Bound">n</a> <a id="19489" href="Cubical.Data.Fin.Properties.html#19431" class="Bound">k</a> <a id="19491" class="Symbol">(</a><a id="19492" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="19497" href="Cubical.Data.Fin.Properties.html#19435" class="Bound">k&lt;m+n</a><a id="19502" class="Symbol">)</a> <a id="19504" href="Cubical.Data.Fin.Properties.html#19448" class="Bound">k≥m</a><a id="19507" class="Symbol">))</a>
<a id="19510" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19518" class="Symbol">(</a><a id="19519" href="Cubical.Data.Fin.Properties.html#19196" class="Function">Fin+≅Fin⊎Fin</a> <a id="19532" href="Cubical.Data.Fin.Properties.html#19532" class="Bound">m</a> <a id="19534" href="Cubical.Data.Fin.Properties.html#19534" class="Bound">n</a><a id="19535" class="Symbol">)</a> <a id="19537" class="Symbol">=</a> <a id="19539" href="Cubical.Data.Fin.Properties.html#19553" class="Function">g</a>
  <a id="19543" class="Keyword">where</a>
    <a id="19553" href="Cubical.Data.Fin.Properties.html#19553" class="Function">g</a> <a id="19555" class="Symbol">:</a>  <a id="19558" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19562" href="Cubical.Data.Fin.Properties.html#19532" class="Bound">m</a>  <a id="19565" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a>  <a id="19568" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19572" href="Cubical.Data.Fin.Properties.html#19534" class="Bound">n</a>  <a id="19575" class="Symbol">→</a>  <a id="19578" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="19582" class="Symbol">(</a><a id="19583" href="Cubical.Data.Fin.Properties.html#19532" class="Bound">m</a> <a id="19585" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19587" href="Cubical.Data.Fin.Properties.html#19534" class="Bound">n</a><a id="19588" class="Symbol">)</a>
    <a id="19594" href="Cubical.Data.Fin.Properties.html#19553" class="Function">g</a> <a id="19596" class="Symbol">(</a><a id="19597" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19601" class="Symbol">(</a><a id="19602" href="Cubical.Data.Fin.Properties.html#19602" class="Bound">k</a> <a id="19604" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19606" href="Cubical.Data.Fin.Properties.html#19606" class="Bound">k&lt;m</a><a id="19609" class="Symbol">))</a> <a id="19612" class="Symbol">=</a> <a id="19614" href="Cubical.Data.Fin.Properties.html#19602" class="Bound">k</a>     <a id="19620" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19622" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="19627" class="Symbol">(</a><a id="19628" href="Cubical.Data.Fin.Properties.html#17287" class="Function">o&lt;m→o&lt;m+n</a> <a id="19638" href="Cubical.Data.Fin.Properties.html#19532" class="Bound">m</a> <a id="19640" href="Cubical.Data.Fin.Properties.html#19534" class="Bound">n</a> <a id="19642" href="Cubical.Data.Fin.Properties.html#19602" class="Bound">k</a> <a id="19644" class="Symbol">(</a><a id="19645" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="19650" href="Cubical.Data.Fin.Properties.html#19606" class="Bound">k&lt;m</a><a id="19653" class="Symbol">))</a>
    <a id="19660" href="Cubical.Data.Fin.Properties.html#19553" class="Function">g</a> <a id="19662" class="Symbol">(</a><a id="19663" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19667" class="Symbol">(</a><a id="19668" href="Cubical.Data.Fin.Properties.html#19668" class="Bound">k</a> <a id="19670" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19672" href="Cubical.Data.Fin.Properties.html#19672" class="Bound">k&lt;n</a><a id="19675" class="Symbol">))</a> <a id="19678" class="Symbol">=</a> <a id="19680" href="Cubical.Data.Fin.Properties.html#19532" class="Bound">m</a> <a id="19682" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19684" href="Cubical.Data.Fin.Properties.html#19668" class="Bound">k</a> <a id="19686" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19688" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="19693" class="Symbol">(</a><a id="19694" href="Cubical.Data.Nat.Order.html#4940" class="Function">&lt;-+ˡ</a> <a id="19699" class="Symbol">{</a><a id="19700" class="Argument">k</a> <a id="19702" class="Symbol">=</a> <a id="19704" href="Cubical.Data.Fin.Properties.html#19532" class="Bound">m</a><a id="19705" class="Symbol">}</a> <a id="19707" class="Symbol">(</a><a id="19708" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="19713" href="Cubical.Data.Fin.Properties.html#19672" class="Bound">k&lt;n</a><a id="19716" class="Symbol">))</a>
<a id="19719" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19727" class="Symbol">(</a><a id="19728" href="Cubical.Data.Fin.Properties.html#19196" class="Function">Fin+≅Fin⊎Fin</a> <a id="19741" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a> <a id="19743" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">n</a><a id="19744" class="Symbol">)</a> <a id="19746" class="Symbol">=</a> <a id="19748" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a>
  <a id="19758" class="Keyword">where</a>
    <a id="19768" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a> <a id="19776" class="Symbol">:</a> <a id="19778" class="Symbol">_</a>
    <a id="19784" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a> <a id="19792" class="Symbol">(</a><a id="19793" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19797" class="Symbol">(</a><a id="19798" href="Cubical.Data.Fin.Properties.html#19798" class="Bound">k</a> <a id="19800" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19802" href="Cubical.Data.Fin.Properties.html#19802" class="Bound">k&lt;m</a><a id="19805" class="Symbol">))</a> <a id="19808" class="Keyword">with</a> <a id="19813" href="Cubical.Data.Fin.Properties.html#19798" class="Bound">k</a> <a id="19815" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">≤?</a> <a id="19818" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a>
    <a id="19824" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a> <a id="19832" class="Symbol">(</a><a id="19833" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19837" class="Symbol">(</a><a id="19838" href="Cubical.Data.Fin.Properties.html#19838" class="Bound">k</a> <a id="19840" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19842" href="Cubical.Data.Fin.Properties.html#19842" class="Bound">k&lt;m</a><a id="19845" class="Symbol">))</a> <a id="19848" class="Symbol">|</a> <a id="19850" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19854" class="Symbol">_</a>   <a id="19858" class="Symbol">=</a> <a id="19860" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19865" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19869" class="Symbol">(</a><a id="19870" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="19877" class="Symbol">(λ</a> <a id="19880" href="Cubical.Data.Fin.Properties.html#19880" class="Bound">z</a> <a id="19882" class="Symbol">→</a> <a id="19884" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="19893" class="Symbol">{</a><a id="19894" class="Argument">n</a> <a id="19896" class="Symbol">=</a> <a id="19898" href="Cubical.Data.Fin.Properties.html#19880" class="Bound">z</a><a id="19899" class="Symbol">}</a> <a id="19901" class="Symbol">{</a><a id="19902" class="Argument">m</a> <a id="19904" class="Symbol">=</a> <a id="19906" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a><a id="19907" class="Symbol">})</a> <a id="19910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="19914" class="Symbol">)</a>
    <a id="19920" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a> <a id="19928" class="Symbol">(</a><a id="19929" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19933" class="Symbol">(</a><a id="19934" href="Cubical.Data.Fin.Properties.html#19934" class="Bound">k</a> <a id="19936" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19938" href="Cubical.Data.Fin.Properties.html#19938" class="Bound">k&lt;m</a><a id="19941" class="Symbol">))</a> <a id="19944" class="Symbol">|</a> <a id="19946" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19950" href="Cubical.Data.Fin.Properties.html#19950" class="Bound">m≤k</a> <a id="19954" class="Symbol">=</a> <a id="19956" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="19966" class="Symbol">(</a><a id="19967" href="Cubical.Data.Fin.Properties.html#18182" class="Function">¬-&lt;-and-≥</a> <a id="19977" class="Symbol">(</a><a id="19978" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="19983" href="Cubical.Data.Fin.Properties.html#19938" class="Bound">k&lt;m</a><a id="19986" class="Symbol">)</a> <a id="19988" href="Cubical.Data.Fin.Properties.html#19950" class="Bound">m≤k</a><a id="19991" class="Symbol">)</a>
    <a id="19997" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a> <a id="20005" class="Symbol">(</a><a id="20006" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20010" class="Symbol">(</a><a id="20011" href="Cubical.Data.Fin.Properties.html#20011" class="Bound">k</a> <a id="20013" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20015" href="Cubical.Data.Fin.Properties.html#20015" class="Bound">k&lt;n</a><a id="20018" class="Symbol">))</a> <a id="20021" class="Keyword">with</a> <a id="20026" class="Symbol">(</a><a id="20027" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a> <a id="20029" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="20031" href="Cubical.Data.Fin.Properties.html#20011" class="Bound">k</a><a id="20032" class="Symbol">)</a> <a id="20034" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">≤?</a> <a id="20037" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a>
    <a id="20043" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a> <a id="20051" class="Symbol">(</a><a id="20052" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20056" class="Symbol">(</a><a id="20057" href="Cubical.Data.Fin.Properties.html#20057" class="Bound">k</a> <a id="20059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20061" href="Cubical.Data.Fin.Properties.html#20061" class="Bound">k&lt;n</a><a id="20064" class="Symbol">))</a> <a id="20067" class="Symbol">|</a> <a id="20069" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20073" href="Cubical.Data.Fin.Properties.html#20073" class="Bound">p</a>   <a id="20077" class="Symbol">=</a> <a id="20079" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="20089" class="Symbol">(</a><a id="20090" href="Cubical.Data.Nat.Order.html#4465" class="Function">¬SumLeft&lt;</a> <a id="20100" class="Symbol">{</a><a id="20101" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a><a id="20102" class="Symbol">}</a> <a id="20104" class="Symbol">{</a><a id="20105" href="Cubical.Data.Fin.Properties.html#20057" class="Bound">k</a><a id="20106" class="Symbol">}</a> <a id="20108" href="Cubical.Data.Fin.Properties.html#20073" class="Bound">p</a><a id="20109" class="Symbol">)</a>
    <a id="20115" href="Cubical.Data.Fin.Properties.html#19768" class="Function">sec-f-g</a> <a id="20123" class="Symbol">(</a><a id="20124" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20128" class="Symbol">(</a><a id="20129" href="Cubical.Data.Fin.Properties.html#20129" class="Bound">k</a> <a id="20131" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20133" href="Cubical.Data.Fin.Properties.html#20133" class="Bound">k&lt;n</a><a id="20136" class="Symbol">))</a> <a id="20139" class="Symbol">|</a> <a id="20141" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20145" href="Cubical.Data.Fin.Properties.html#20145" class="Bound">k≥m</a> <a id="20149" class="Symbol">=</a> <a id="20151" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20156" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20160" class="Symbol">(</a><a id="20161" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="20168" class="Symbol">(λ</a> <a id="20171" href="Cubical.Data.Fin.Properties.html#20171" class="Bound">z</a> <a id="20173" class="Symbol">→</a> <a id="20175" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="20184" class="Symbol">{</a><a id="20185" class="Argument">n</a> <a id="20187" class="Symbol">=</a> <a id="20189" href="Cubical.Data.Fin.Properties.html#20171" class="Bound">z</a><a id="20190" class="Symbol">}</a> <a id="20192" class="Symbol">{</a><a id="20193" class="Argument">m</a> <a id="20195" class="Symbol">=</a> <a id="20197" href="Cubical.Data.Fin.Properties.html#19743" class="Bound">n</a><a id="20198" class="Symbol">})</a> <a id="20201" href="Cubical.Data.Fin.Properties.html#20226" class="Function">rem</a><a id="20204" class="Symbol">)</a>
      <a id="20212" class="Keyword">where</a>
        <a id="20226" href="Cubical.Data.Fin.Properties.html#20226" class="Function">rem</a> <a id="20230" class="Symbol">:</a> <a id="20232" class="Symbol">(</a><a id="20233" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a> <a id="20235" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="20237" href="Cubical.Data.Fin.Properties.html#20129" class="Bound">k</a><a id="20238" class="Symbol">)</a> <a id="20240" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="20242" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a> <a id="20244" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20246" href="Cubical.Data.Fin.Properties.html#20129" class="Bound">k</a>
        <a id="20256" href="Cubical.Data.Fin.Properties.html#20226" class="Function">rem</a> <a id="20260" class="Symbol">=</a> <a id="20262" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="20268" class="Symbol">(λ</a> <a id="20271" href="Cubical.Data.Fin.Properties.html#20271" class="Bound">-</a> <a id="20273" class="Symbol">→</a> <a id="20275" href="Cubical.Data.Fin.Properties.html#20271" class="Bound">-</a> <a id="20277" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="20279" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a> <a id="20281" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20283" href="Cubical.Data.Fin.Properties.html#20129" class="Bound">k</a><a id="20284" class="Symbol">)</a> <a id="20286" class="Symbol">(</a><a id="20287" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="20294" href="Cubical.Data.Fin.Properties.html#20129" class="Bound">k</a> <a id="20296" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a><a id="20297" class="Symbol">)</a> <a id="20299" class="Symbol">(</a><a id="20300" href="Cubical.Data.Fin.Properties.html#18403" class="Function">m+n∸n=m</a> <a id="20308" href="Cubical.Data.Fin.Properties.html#19741" class="Bound">m</a> <a id="20310" href="Cubical.Data.Fin.Properties.html#20129" class="Bound">k</a><a id="20311" class="Symbol">)</a>
<a id="20313" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="20322" class="Symbol">(</a><a id="20323" href="Cubical.Data.Fin.Properties.html#19196" class="Function">Fin+≅Fin⊎Fin</a> <a id="20336" href="Cubical.Data.Fin.Properties.html#20336" class="Bound">m</a> <a id="20338" href="Cubical.Data.Fin.Properties.html#20338" class="Bound">n</a><a id="20339" class="Symbol">)</a> <a id="20341" class="Symbol">=</a> <a id="20343" href="Cubical.Data.Fin.Properties.html#20363" class="Function">ret-f-g</a>
  <a id="20353" class="Keyword">where</a>
    <a id="20363" href="Cubical.Data.Fin.Properties.html#20363" class="Function">ret-f-g</a> <a id="20371" class="Symbol">:</a> <a id="20373" class="Symbol">_</a>
    <a id="20379" href="Cubical.Data.Fin.Properties.html#20363" class="Function">ret-f-g</a> <a id="20387" class="Symbol">(</a><a id="20388" href="Cubical.Data.Fin.Properties.html#20388" class="Bound">k</a> <a id="20390" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20392" href="Cubical.Data.Fin.Properties.html#20392" class="Bound">k&lt;m+n</a><a id="20397" class="Symbol">)</a> <a id="20399" class="Keyword">with</a> <a id="20404" href="Cubical.Data.Fin.Properties.html#20388" class="Bound">k</a> <a id="20406" href="Cubical.Data.Fin.Properties.html#18000" class="Function Operator">≤?</a> <a id="20409" href="Cubical.Data.Fin.Properties.html#20336" class="Bound">m</a>
    <a id="20415" href="Cubical.Data.Fin.Properties.html#20363" class="Function">ret-f-g</a> <a id="20423" class="Symbol">(</a><a id="20424" href="Cubical.Data.Fin.Properties.html#20424" class="Bound">k</a> <a id="20426" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20428" href="Cubical.Data.Fin.Properties.html#20428" class="Bound">k&lt;m+n</a><a id="20433" class="Symbol">)</a> <a id="20435" class="Symbol">|</a> <a id="20437" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20441" class="Symbol">_</a>   <a id="20445" class="Symbol">=</a> <a id="20447" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="20454" class="Symbol">(λ</a> <a id="20457" href="Cubical.Data.Fin.Properties.html#20457" class="Bound">z</a> <a id="20459" class="Symbol">→</a> <a id="20461" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="20470" class="Symbol">{</a><a id="20471" class="Argument">n</a> <a id="20473" class="Symbol">=</a> <a id="20475" href="Cubical.Data.Fin.Properties.html#20457" class="Bound">z</a><a id="20476" class="Symbol">}</a> <a id="20478" class="Symbol">{</a><a id="20479" class="Argument">m</a> <a id="20481" class="Symbol">=</a> <a id="20483" href="Cubical.Data.Fin.Properties.html#20336" class="Bound">m</a> <a id="20485" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="20487" href="Cubical.Data.Fin.Properties.html#20338" class="Bound">n</a><a id="20488" class="Symbol">})</a> <a id="20491" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="20500" href="Cubical.Data.Fin.Properties.html#20363" class="Function">ret-f-g</a> <a id="20508" class="Symbol">(</a><a id="20509" href="Cubical.Data.Fin.Properties.html#20509" class="Bound">k</a> <a id="20511" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20513" href="Cubical.Data.Fin.Properties.html#20513" class="Bound">k&lt;m+n</a><a id="20518" class="Symbol">)</a> <a id="20520" class="Symbol">|</a> <a id="20522" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20526" href="Cubical.Data.Fin.Properties.html#20526" class="Bound">m≥k</a> <a id="20530" class="Symbol">=</a> <a id="20532" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="20539" class="Symbol">(λ</a> <a id="20542" href="Cubical.Data.Fin.Properties.html#20542" class="Bound">z</a> <a id="20544" class="Symbol">→</a> <a id="20546" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="20555" class="Symbol">{</a><a id="20556" class="Argument">n</a> <a id="20558" class="Symbol">=</a> <a id="20560" href="Cubical.Data.Fin.Properties.html#20542" class="Bound">z</a><a id="20561" class="Symbol">}</a> <a id="20563" class="Symbol">{</a><a id="20564" class="Argument">m</a> <a id="20566" class="Symbol">=</a> <a id="20568" href="Cubical.Data.Fin.Properties.html#20336" class="Bound">m</a> <a id="20570" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="20572" href="Cubical.Data.Fin.Properties.html#20338" class="Bound">n</a><a id="20573" class="Symbol">})</a> <a id="20576" class="Symbol">(</a><a id="20577" href="Cubical.Data.Fin.Properties.html#18761" class="Function">∸-lemma</a> <a id="20585" href="Cubical.Data.Fin.Properties.html#20526" class="Bound">m≥k</a><a id="20588" class="Symbol">)</a>

<a id="Fin+≡Fin⊎Fin"></a><a id="20591" href="Cubical.Data.Fin.Properties.html#20591" class="Function">Fin+≡Fin⊎Fin</a> <a id="20604" class="Symbol">:</a> <a id="20606" class="Symbol">(</a><a id="20607" href="Cubical.Data.Fin.Properties.html#20607" class="Bound">m</a> <a id="20609" href="Cubical.Data.Fin.Properties.html#20609" class="Bound">n</a> <a id="20611" class="Symbol">:</a> <a id="20613" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="20614" class="Symbol">)</a> <a id="20616" class="Symbol">→</a> <a id="20618" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="20622" class="Symbol">(</a><a id="20623" href="Cubical.Data.Fin.Properties.html#20607" class="Bound">m</a> <a id="20625" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="20627" href="Cubical.Data.Fin.Properties.html#20609" class="Bound">n</a><a id="20628" class="Symbol">)</a> <a id="20630" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20632" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="20636" href="Cubical.Data.Fin.Properties.html#20607" class="Bound">m</a> <a id="20638" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20640" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="20644" href="Cubical.Data.Fin.Properties.html#20609" class="Bound">n</a>
<a id="20646" href="Cubical.Data.Fin.Properties.html#20591" class="Function">Fin+≡Fin⊎Fin</a> <a id="20659" href="Cubical.Data.Fin.Properties.html#20659" class="Bound">m</a> <a id="20661" href="Cubical.Data.Fin.Properties.html#20661" class="Bound">n</a> <a id="20663" class="Symbol">=</a> <a id="20665" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="20675" class="Symbol">(</a><a id="20676" href="Cubical.Data.Fin.Properties.html#19196" class="Function">Fin+≅Fin⊎Fin</a> <a id="20689" href="Cubical.Data.Fin.Properties.html#20659" class="Bound">m</a> <a id="20691" href="Cubical.Data.Fin.Properties.html#20661" class="Bound">n</a><a id="20692" class="Symbol">)</a>

<a id="20695" class="Comment">-- Equivalence between FinData and Fin</a>

<a id="FinData→Fin"></a><a id="20735" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="20747" class="Symbol">:</a> <a id="20749" class="Symbol">(</a><a id="20750" href="Cubical.Data.Fin.Properties.html#20750" class="Bound">N</a> <a id="20752" class="Symbol">:</a> <a id="20754" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="20755" class="Symbol">)</a> <a id="20757" class="Symbol">→</a> <a id="20759" href="Cubical.Data.Fin.Properties.html#894" class="Datatype">FinData</a> <a id="20767" href="Cubical.Data.Fin.Properties.html#20750" class="Bound">N</a> <a id="20769" class="Symbol">→</a> <a id="20771" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="20775" href="Cubical.Data.Fin.Properties.html#20750" class="Bound">N</a>
<a id="20777" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="20789" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20794" class="Symbol">()</a>
<a id="20797" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="20809" class="Symbol">(</a><a id="20810" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20814" href="Cubical.Data.Fin.Properties.html#20814" class="Bound">N</a><a id="20815" class="Symbol">)</a> <a id="20817" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="20822" class="Symbol">=</a> <a id="20824" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20829" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20831" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="20834" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="20846" class="Symbol">(</a><a id="20847" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20851" href="Cubical.Data.Fin.Properties.html#20851" class="Bound">N</a><a id="20852" class="Symbol">)</a> <a id="20854" class="Symbol">(</a><a id="20855" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="20859" href="Cubical.Data.Fin.Properties.html#20859" class="Bound">k</a><a id="20860" class="Symbol">)</a> <a id="20862" class="Symbol">=</a> <a id="20864" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="20869" class="Symbol">(</a><a id="20870" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="20882" href="Cubical.Data.Fin.Properties.html#20851" class="Bound">N</a> <a id="20884" href="Cubical.Data.Fin.Properties.html#20859" class="Bound">k</a><a id="20885" class="Symbol">)</a>

<a id="Fin→FinData"></a><a id="20888" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="20900" class="Symbol">:</a> <a id="20902" class="Symbol">(</a><a id="20903" href="Cubical.Data.Fin.Properties.html#20903" class="Bound">N</a> <a id="20905" class="Symbol">:</a> <a id="20907" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="20908" class="Symbol">)</a> <a id="20910" class="Symbol">→</a> <a id="20912" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="20916" href="Cubical.Data.Fin.Properties.html#20903" class="Bound">N</a> <a id="20918" class="Symbol">→</a> <a id="20920" href="Cubical.Data.Fin.Properties.html#894" class="Datatype">FinData</a> <a id="20928" href="Cubical.Data.Fin.Properties.html#20903" class="Bound">N</a>
<a id="20930" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="20942" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20947" class="Symbol">(</a><a id="20948" href="Cubical.Data.Fin.Properties.html#20948" class="Bound">k</a> <a id="20950" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20952" href="Cubical.Data.Fin.Properties.html#20952" class="Bound">p</a><a id="20953" class="Symbol">)</a> <a id="20955" class="Symbol">=</a> <a id="20957" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="20967" href="Cubical.Data.Fin.Properties.html#20952" class="Bound">p</a>
<a id="20969" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="20981" class="Symbol">(</a><a id="20982" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20986" href="Cubical.Data.Fin.Properties.html#20986" class="Bound">N</a><a id="20987" class="Symbol">)</a> <a id="20989" class="Symbol">(</a><a id="20990" class="Number">0</a> <a id="20992" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20994" href="Cubical.Data.Fin.Properties.html#20994" class="Bound">p</a><a id="20995" class="Symbol">)</a> <a id="20997" class="Symbol">=</a> <a id="20999" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="21004" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="21016" class="Symbol">(</a><a id="21017" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21021" href="Cubical.Data.Fin.Properties.html#21021" class="Bound">N</a><a id="21022" class="Symbol">)</a> <a id="21024" class="Symbol">((</a><a id="21026" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21030" href="Cubical.Data.Fin.Properties.html#21030" class="Bound">k</a><a id="21031" class="Symbol">)</a> <a id="21033" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21035" href="Cubical.Data.Fin.Properties.html#21035" class="Bound">p</a><a id="21036" class="Symbol">)</a> <a id="21038" class="Symbol">=</a> <a id="21040" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="21044" class="Symbol">(</a><a id="21045" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="21057" href="Cubical.Data.Fin.Properties.html#21021" class="Bound">N</a> <a id="21059" class="Symbol">(</a><a id="21060" href="Cubical.Data.Fin.Properties.html#21030" class="Bound">k</a> <a id="21062" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21064" href="Cubical.Data.Fin.Properties.html#21035" class="Bound">p</a><a id="21065" class="Symbol">))</a>

<a id="secFin"></a><a id="21069" href="Cubical.Data.Fin.Properties.html#21069" class="Function">secFin</a> <a id="21076" class="Symbol">:</a> <a id="21078" class="Symbol">(</a><a id="21079" href="Cubical.Data.Fin.Properties.html#21079" class="Bound">n</a> <a id="21081" class="Symbol">:</a> <a id="21083" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21084" class="Symbol">)</a> <a id="21086" class="Symbol">→</a> <a id="21088" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="21096" class="Symbol">(</a><a id="21097" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="21109" href="Cubical.Data.Fin.Properties.html#21079" class="Bound">n</a><a id="21110" class="Symbol">)</a> <a id="21112" class="Symbol">(</a><a id="21113" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="21125" href="Cubical.Data.Fin.Properties.html#21079" class="Bound">n</a><a id="21126" class="Symbol">)</a>
<a id="21128" href="Cubical.Data.Fin.Properties.html#21069" class="Function">secFin</a> <a id="21135" class="Number">0</a> <a id="21137" class="Symbol">(</a><a id="21138" href="Cubical.Data.Fin.Properties.html#21138" class="Bound">k</a> <a id="21140" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21142" href="Cubical.Data.Fin.Properties.html#21142" class="Bound">p</a><a id="21143" class="Symbol">)</a> <a id="21145" class="Symbol">=</a> <a id="21147" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="21157" href="Cubical.Data.Fin.Properties.html#21142" class="Bound">p</a>
<a id="21159" href="Cubical.Data.Fin.Properties.html#21069" class="Function">secFin</a> <a id="21166" class="Symbol">(</a><a id="21167" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21171" href="Cubical.Data.Fin.Properties.html#21171" class="Bound">N</a><a id="21172" class="Symbol">)</a> <a id="21174" class="Symbol">(</a><a id="21175" class="Number">0</a> <a id="21177" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21179" href="Cubical.Data.Fin.Properties.html#21179" class="Bound">p</a><a id="21180" class="Symbol">)</a> <a id="21182" class="Symbol">=</a> <a id="21184" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="21194" class="Symbol">{</a><a id="21195" class="Argument">n</a> <a id="21197" class="Symbol">=</a> <a id="21199" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21203" href="Cubical.Data.Fin.Properties.html#21171" class="Bound">N</a><a id="21204" class="Symbol">}</a> <a id="21206" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="21211" href="Cubical.Data.Fin.Properties.html#21069" class="Function">secFin</a> <a id="21218" class="Symbol">(</a><a id="21219" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21223" href="Cubical.Data.Fin.Properties.html#21223" class="Bound">N</a><a id="21224" class="Symbol">)</a> <a id="21226" class="Symbol">(</a><a id="21227" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21231" href="Cubical.Data.Fin.Properties.html#21231" class="Bound">k</a> <a id="21233" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21235" href="Cubical.Data.Fin.Properties.html#21235" class="Bound">p</a><a id="21236" class="Symbol">)</a> <a id="21238" class="Symbol">=</a> <a id="21240" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="21250" class="Symbol">{</a><a id="21251" class="Argument">n</a> <a id="21253" class="Symbol">=</a> <a id="21255" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21259" href="Cubical.Data.Fin.Properties.html#21223" class="Bound">N</a><a id="21260" class="Symbol">}</a> <a id="21262" class="Symbol">(</a><a id="21263" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21268" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21272" class="Symbol">(</a><a id="21273" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21278" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21282" class="Symbol">(</a><a id="21283" href="Cubical.Data.Fin.Properties.html#21069" class="Function">secFin</a> <a id="21290" href="Cubical.Data.Fin.Properties.html#21223" class="Bound">N</a> <a id="21292" class="Symbol">(</a><a id="21293" href="Cubical.Data.Fin.Properties.html#21231" class="Bound">k</a> <a id="21295" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21297" href="Cubical.Data.Fin.Properties.html#21235" class="Bound">p</a><a id="21298" class="Symbol">))))</a>

<a id="retFin"></a><a id="21304" href="Cubical.Data.Fin.Properties.html#21304" class="Function">retFin</a> <a id="21311" class="Symbol">:</a> <a id="21313" class="Symbol">(</a><a id="21314" href="Cubical.Data.Fin.Properties.html#21314" class="Bound">n</a> <a id="21316" class="Symbol">:</a> <a id="21318" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21319" class="Symbol">)</a> <a id="21321" class="Symbol">→</a> <a id="21323" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="21331" class="Symbol">(</a><a id="21332" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="21344" href="Cubical.Data.Fin.Properties.html#21314" class="Bound">n</a><a id="21345" class="Symbol">)</a> <a id="21347" class="Symbol">(</a><a id="21348" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="21360" href="Cubical.Data.Fin.Properties.html#21314" class="Bound">n</a><a id="21361" class="Symbol">)</a>
<a id="21363" href="Cubical.Data.Fin.Properties.html#21304" class="Function">retFin</a> <a id="21370" class="Number">0</a> <a id="21372" class="Symbol">()</a>
<a id="21375" href="Cubical.Data.Fin.Properties.html#21304" class="Function">retFin</a> <a id="21382" class="Symbol">(</a><a id="21383" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21387" href="Cubical.Data.Fin.Properties.html#21387" class="Bound">N</a><a id="21388" class="Symbol">)</a> <a id="21390" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="21395" class="Symbol">=</a> <a id="21397" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="21402" href="Cubical.Data.Fin.Properties.html#21304" class="Function">retFin</a> <a id="21409" class="Symbol">(</a><a id="21410" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21414" href="Cubical.Data.Fin.Properties.html#21414" class="Bound">N</a><a id="21415" class="Symbol">)</a> <a id="21417" class="Symbol">(</a><a id="21418" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="21422" href="Cubical.Data.Fin.Properties.html#21422" class="Bound">k</a><a id="21423" class="Symbol">)</a> <a id="21425" class="Symbol">=</a> <a id="21427" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21432" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">FinData.suc</a> <a id="21444" class="Symbol">(</a><a id="21445" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21450" class="Symbol">(</a><a id="21451" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="21463" href="Cubical.Data.Fin.Properties.html#21414" class="Bound">N</a><a id="21464" class="Symbol">)</a> <a id="21466" class="Symbol">(</a><a id="21467" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="21477" class="Symbol">{</a><a id="21478" href="Cubical.Data.Fin.Properties.html#21414" class="Bound">N</a><a id="21479" class="Symbol">}</a> <a id="21481" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21485" class="Symbol">)</a> <a id="21487" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21489" href="Cubical.Data.Fin.Properties.html#21304" class="Function">retFin</a> <a id="21496" href="Cubical.Data.Fin.Properties.html#21414" class="Bound">N</a> <a id="21498" href="Cubical.Data.Fin.Properties.html#21422" class="Bound">k</a><a id="21499" class="Symbol">)</a>

<a id="FinDataIsoFin"></a><a id="21502" href="Cubical.Data.Fin.Properties.html#21502" class="Function">FinDataIsoFin</a> <a id="21516" class="Symbol">:</a> <a id="21518" class="Symbol">(</a><a id="21519" href="Cubical.Data.Fin.Properties.html#21519" class="Bound">N</a> <a id="21521" class="Symbol">:</a> <a id="21523" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21524" class="Symbol">)</a> <a id="21526" class="Symbol">→</a> <a id="21528" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21532" class="Symbol">(</a><a id="21533" href="Cubical.Data.Fin.Properties.html#894" class="Datatype">FinData</a> <a id="21541" href="Cubical.Data.Fin.Properties.html#21519" class="Bound">N</a><a id="21542" class="Symbol">)</a> <a id="21544" class="Symbol">(</a><a id="21545" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="21549" href="Cubical.Data.Fin.Properties.html#21519" class="Bound">N</a><a id="21550" class="Symbol">)</a>
<a id="21552" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21560" class="Symbol">(</a><a id="21561" href="Cubical.Data.Fin.Properties.html#21502" class="Function">FinDataIsoFin</a> <a id="21575" href="Cubical.Data.Fin.Properties.html#21575" class="Bound">N</a><a id="21576" class="Symbol">)</a> <a id="21578" class="Symbol">=</a> <a id="21580" href="Cubical.Data.Fin.Properties.html#20735" class="Function">FinData→Fin</a> <a id="21592" href="Cubical.Data.Fin.Properties.html#21575" class="Bound">N</a>
<a id="21594" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21602" class="Symbol">(</a><a id="21603" href="Cubical.Data.Fin.Properties.html#21502" class="Function">FinDataIsoFin</a> <a id="21617" href="Cubical.Data.Fin.Properties.html#21617" class="Bound">N</a><a id="21618" class="Symbol">)</a> <a id="21620" class="Symbol">=</a> <a id="21622" href="Cubical.Data.Fin.Properties.html#20888" class="Function">Fin→FinData</a> <a id="21634" href="Cubical.Data.Fin.Properties.html#21617" class="Bound">N</a>
<a id="21636" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="21644" class="Symbol">(</a><a id="21645" href="Cubical.Data.Fin.Properties.html#21502" class="Function">FinDataIsoFin</a> <a id="21659" href="Cubical.Data.Fin.Properties.html#21659" class="Bound">N</a><a id="21660" class="Symbol">)</a> <a id="21662" class="Symbol">=</a> <a id="21664" href="Cubical.Data.Fin.Properties.html#21069" class="Function">secFin</a> <a id="21671" href="Cubical.Data.Fin.Properties.html#21659" class="Bound">N</a>
<a id="21673" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="21681" class="Symbol">(</a><a id="21682" href="Cubical.Data.Fin.Properties.html#21502" class="Function">FinDataIsoFin</a> <a id="21696" href="Cubical.Data.Fin.Properties.html#21696" class="Bound">N</a><a id="21697" class="Symbol">)</a> <a id="21699" class="Symbol">=</a> <a id="21701" href="Cubical.Data.Fin.Properties.html#21304" class="Function">retFin</a> <a id="21708" href="Cubical.Data.Fin.Properties.html#21696" class="Bound">N</a>

<a id="FinData≃Fin"></a><a id="21711" href="Cubical.Data.Fin.Properties.html#21711" class="Function">FinData≃Fin</a> <a id="21723" class="Symbol">:</a> <a id="21725" class="Symbol">(</a><a id="21726" href="Cubical.Data.Fin.Properties.html#21726" class="Bound">N</a> <a id="21728" class="Symbol">:</a> <a id="21730" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21731" class="Symbol">)</a> <a id="21733" class="Symbol">→</a> <a id="21735" href="Cubical.Data.Fin.Properties.html#894" class="Datatype">FinData</a> <a id="21743" href="Cubical.Data.Fin.Properties.html#21726" class="Bound">N</a> <a id="21745" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="21747" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="21751" href="Cubical.Data.Fin.Properties.html#21726" class="Bound">N</a>
<a id="21753" href="Cubical.Data.Fin.Properties.html#21711" class="Function">FinData≃Fin</a> <a id="21765" href="Cubical.Data.Fin.Properties.html#21765" class="Bound">N</a> <a id="21767" class="Symbol">=</a> <a id="21769" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="21780" class="Symbol">(</a><a id="21781" href="Cubical.Data.Fin.Properties.html#21502" class="Function">FinDataIsoFin</a> <a id="21795" href="Cubical.Data.Fin.Properties.html#21765" class="Bound">N</a><a id="21796" class="Symbol">)</a>

<a id="FinData≡Fin"></a><a id="21799" href="Cubical.Data.Fin.Properties.html#21799" class="Function">FinData≡Fin</a> <a id="21811" class="Symbol">:</a> <a id="21813" class="Symbol">(</a><a id="21814" href="Cubical.Data.Fin.Properties.html#21814" class="Bound">N</a> <a id="21816" class="Symbol">:</a> <a id="21818" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21819" class="Symbol">)</a> <a id="21821" class="Symbol">→</a> <a id="21823" href="Cubical.Data.Fin.Properties.html#894" class="Datatype">FinData</a> <a id="21831" href="Cubical.Data.Fin.Properties.html#21814" class="Bound">N</a> <a id="21833" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21835" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="21839" href="Cubical.Data.Fin.Properties.html#21814" class="Bound">N</a>
<a id="21841" href="Cubical.Data.Fin.Properties.html#21799" class="Function">FinData≡Fin</a> <a id="21853" href="Cubical.Data.Fin.Properties.html#21853" class="Bound">N</a> <a id="21855" class="Symbol">=</a> <a id="21857" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="21860" class="Symbol">(</a><a id="21861" href="Cubical.Data.Fin.Properties.html#21711" class="Function">FinData≃Fin</a> <a id="21873" href="Cubical.Data.Fin.Properties.html#21853" class="Bound">N</a><a id="21874" class="Symbol">)</a>

<a id="21877" class="Comment">-- decidability of Fin</a>

<a id="DecFin"></a><a id="21901" href="Cubical.Data.Fin.Properties.html#21901" class="Function">DecFin</a> <a id="21908" class="Symbol">:</a> <a id="21910" class="Symbol">(</a><a id="21911" href="Cubical.Data.Fin.Properties.html#21911" class="Bound">n</a> <a id="21913" class="Symbol">:</a> <a id="21915" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21916" class="Symbol">)</a> <a id="21918" class="Symbol">→</a> <a id="21920" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="21924" class="Symbol">(</a><a id="21925" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="21929" href="Cubical.Data.Fin.Properties.html#21911" class="Bound">n</a><a id="21930" class="Symbol">)</a>
<a id="21932" href="Cubical.Data.Fin.Properties.html#21901" class="Function">DecFin</a> <a id="21939" class="Number">0</a> <a id="21941" class="Symbol">=</a> <a id="21943" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="21946" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a>
<a id="21952" href="Cubical.Data.Fin.Properties.html#21901" class="Function">DecFin</a> <a id="21959" class="Symbol">(</a><a id="21960" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21964" href="Cubical.Data.Fin.Properties.html#21964" class="Bound">n</a><a id="21965" class="Symbol">)</a> <a id="21967" class="Symbol">=</a> <a id="21969" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="21973" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>

<a id="21980" class="Comment">-- propositional truncation of Fin</a>

<a id="Dec∥Fin∥"></a><a id="22016" href="Cubical.Data.Fin.Properties.html#22016" class="Function">Dec∥Fin∥</a> <a id="22025" class="Symbol">:</a> <a id="22027" class="Symbol">(</a><a id="22028" href="Cubical.Data.Fin.Properties.html#22028" class="Bound">n</a> <a id="22030" class="Symbol">:</a> <a id="22032" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22033" class="Symbol">)</a> <a id="22035" class="Symbol">→</a> <a id="22037" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="22041" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22043" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="22047" href="Cubical.Data.Fin.Properties.html#22028" class="Bound">n</a> <a id="22049" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22052" href="Cubical.Data.Fin.Properties.html#22016" class="Function">Dec∥Fin∥</a> <a id="22061" href="Cubical.Data.Fin.Properties.html#22061" class="Bound">n</a> <a id="22063" class="Symbol">=</a> <a id="22065" href="Cubical.Relation.Nullary.Properties.html#3546" class="Function">Dec∥∥</a> <a id="22071" class="Symbol">(</a><a id="22072" href="Cubical.Data.Fin.Properties.html#21901" class="Function">DecFin</a> <a id="22079" href="Cubical.Data.Fin.Properties.html#22061" class="Bound">n</a><a id="22080" class="Symbol">)</a>

<a id="22083" class="Comment">-- some properties about cardinality</a>

<a id="Fin&gt;0→isInhab"></a><a id="22121" href="Cubical.Data.Fin.Properties.html#22121" class="Function">Fin&gt;0→isInhab</a> <a id="22135" class="Symbol">:</a> <a id="22137" class="Symbol">(</a><a id="22138" href="Cubical.Data.Fin.Properties.html#22138" class="Bound">n</a> <a id="22140" class="Symbol">:</a> <a id="22142" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22143" class="Symbol">)</a> <a id="22145" class="Symbol">→</a> <a id="22147" class="Number">0</a> <a id="22149" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="22151" href="Cubical.Data.Fin.Properties.html#22138" class="Bound">n</a> <a id="22153" class="Symbol">→</a> <a id="22155" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="22159" href="Cubical.Data.Fin.Properties.html#22138" class="Bound">n</a>
<a id="22161" href="Cubical.Data.Fin.Properties.html#22121" class="Function">Fin&gt;0→isInhab</a> <a id="22175" class="Number">0</a> <a id="22177" href="Cubical.Data.Fin.Properties.html#22177" class="Bound">p</a> <a id="22179" class="Symbol">=</a> <a id="22181" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="22191" class="Symbol">(</a><a id="22192" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="22201" href="Cubical.Data.Fin.Properties.html#22177" class="Bound">p</a><a id="22202" class="Symbol">)</a>
<a id="22204" href="Cubical.Data.Fin.Properties.html#22121" class="Function">Fin&gt;0→isInhab</a> <a id="22218" class="Symbol">(</a><a id="22219" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22223" href="Cubical.Data.Fin.Properties.html#22223" class="Bound">n</a><a id="22224" class="Symbol">)</a> <a id="22226" href="Cubical.Data.Fin.Properties.html#22226" class="Bound">p</a> <a id="22228" class="Symbol">=</a> <a id="22230" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>

<a id="Fin&gt;1→hasNonEqualTerm"></a><a id="22237" href="Cubical.Data.Fin.Properties.html#22237" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="22259" class="Symbol">:</a> <a id="22261" class="Symbol">(</a><a id="22262" href="Cubical.Data.Fin.Properties.html#22262" class="Bound">n</a> <a id="22264" class="Symbol">:</a> <a id="22266" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22267" class="Symbol">)</a> <a id="22269" class="Symbol">→</a> <a id="22271" class="Number">1</a> <a id="22273" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="22275" href="Cubical.Data.Fin.Properties.html#22262" class="Bound">n</a> <a id="22277" class="Symbol">→</a> <a id="22279" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="22282" href="Cubical.Data.Fin.Properties.html#22282" class="Bound">i</a> <a id="22284" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="22286" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="22290" href="Cubical.Data.Fin.Properties.html#22262" class="Bound">n</a> <a id="22292" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="22294" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="22297" href="Cubical.Data.Fin.Properties.html#22297" class="Bound">j</a> <a id="22299" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="22301" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="22305" href="Cubical.Data.Fin.Properties.html#22262" class="Bound">n</a> <a id="22307" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="22309" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22311" href="Cubical.Data.Fin.Properties.html#22282" class="Bound">i</a> <a id="22313" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22315" href="Cubical.Data.Fin.Properties.html#22297" class="Bound">j</a>
<a id="22317" href="Cubical.Data.Fin.Properties.html#22237" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="22339" class="Number">0</a> <a id="22341" href="Cubical.Data.Fin.Properties.html#22341" class="Bound">p</a> <a id="22343" class="Symbol">=</a> <a id="22345" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="22355" class="Symbol">(</a><a id="22356" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="22362" class="Symbol">(</a><a id="22363" href="Cubical.Data.Nat.Order.html#4071" class="Function">≤0→≡0</a> <a id="22369" href="Cubical.Data.Fin.Properties.html#22341" class="Bound">p</a><a id="22370" class="Symbol">))</a>
<a id="22373" href="Cubical.Data.Fin.Properties.html#22237" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="22395" class="Number">1</a> <a id="22397" href="Cubical.Data.Fin.Properties.html#22397" class="Bound">p</a> <a id="22399" class="Symbol">=</a> <a id="22401" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="22411" class="Symbol">(</a><a id="22412" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="22418" class="Symbol">(</a><a id="22419" href="Cubical.Data.Nat.Order.html#4071" class="Function">≤0→≡0</a> <a id="22425" class="Symbol">(</a><a id="22426" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="22438" href="Cubical.Data.Fin.Properties.html#22397" class="Bound">p</a><a id="22439" class="Symbol">)))</a>
<a id="22443" href="Cubical.Data.Fin.Properties.html#22237" class="Function">Fin&gt;1→hasNonEqualTerm</a> <a id="22465" class="Symbol">(</a><a id="22466" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22470" class="Symbol">(</a><a id="22471" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22475" href="Cubical.Data.Fin.Properties.html#22475" class="Bound">n</a><a id="22476" class="Symbol">))</a> <a id="22479" class="Symbol">_</a> <a id="22481" class="Symbol">=</a> <a id="22483" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="22489" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22491" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="22496" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22498" href="Cubical.Data.Fin.Base.html#994" class="Function">fzero≠fone</a>

<a id="isEmpty→Fin≡0"></a><a id="22510" href="Cubical.Data.Fin.Properties.html#22510" class="Function">isEmpty→Fin≡0</a> <a id="22524" class="Symbol">:</a> <a id="22526" class="Symbol">(</a><a id="22527" href="Cubical.Data.Fin.Properties.html#22527" class="Bound">n</a> <a id="22529" class="Symbol">:</a> <a id="22531" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22532" class="Symbol">)</a> <a id="22534" class="Symbol">→</a> <a id="22536" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22538" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="22542" href="Cubical.Data.Fin.Properties.html#22527" class="Bound">n</a> <a id="22544" class="Symbol">→</a> <a id="22546" class="Number">0</a> <a id="22548" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22550" href="Cubical.Data.Fin.Properties.html#22527" class="Bound">n</a>
<a id="22552" href="Cubical.Data.Fin.Properties.html#22510" class="Function">isEmpty→Fin≡0</a> <a id="22566" class="Number">0</a> <a id="22568" class="Symbol">_</a> <a id="22570" class="Symbol">=</a> <a id="22572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="22577" href="Cubical.Data.Fin.Properties.html#22510" class="Function">isEmpty→Fin≡0</a> <a id="22591" class="Symbol">(</a><a id="22592" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22596" href="Cubical.Data.Fin.Properties.html#22596" class="Bound">n</a><a id="22597" class="Symbol">)</a> <a id="22599" href="Cubical.Data.Fin.Properties.html#22599" class="Bound">p</a> <a id="22601" class="Symbol">=</a> <a id="22603" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="22613" class="Symbol">(</a><a id="22614" href="Cubical.Data.Fin.Properties.html#22599" class="Bound">p</a> <a id="22616" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="22621" class="Symbol">)</a>

<a id="isInhab→Fin&gt;0"></a><a id="22624" href="Cubical.Data.Fin.Properties.html#22624" class="Function">isInhab→Fin&gt;0</a> <a id="22638" class="Symbol">:</a> <a id="22640" class="Symbol">(</a><a id="22641" href="Cubical.Data.Fin.Properties.html#22641" class="Bound">n</a> <a id="22643" class="Symbol">:</a> <a id="22645" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22646" class="Symbol">)</a> <a id="22648" class="Symbol">→</a> <a id="22650" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="22654" href="Cubical.Data.Fin.Properties.html#22641" class="Bound">n</a> <a id="22656" class="Symbol">→</a> <a id="22658" class="Number">0</a> <a id="22660" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="22662" href="Cubical.Data.Fin.Properties.html#22641" class="Bound">n</a>
<a id="22664" href="Cubical.Data.Fin.Properties.html#22624" class="Function">isInhab→Fin&gt;0</a> <a id="22678" class="Number">0</a> <a id="22680" href="Cubical.Data.Fin.Properties.html#22680" class="Bound">i</a> <a id="22682" class="Symbol">=</a> <a id="22684" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="22694" class="Symbol">(</a><a id="22695" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="22701" href="Cubical.Data.Fin.Properties.html#22680" class="Bound">i</a><a id="22702" class="Symbol">)</a>
<a id="22704" href="Cubical.Data.Fin.Properties.html#22624" class="Function">isInhab→Fin&gt;0</a> <a id="22718" class="Symbol">(</a><a id="22719" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22723" href="Cubical.Data.Fin.Properties.html#22723" class="Bound">n</a><a id="22724" class="Symbol">)</a> <a id="22726" class="Symbol">_</a> <a id="22728" class="Symbol">=</a> <a id="22730" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="22740" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>

<a id="hasNonEqualTerm→Fin&gt;1"></a><a id="22748" href="Cubical.Data.Fin.Properties.html#22748" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="22770" class="Symbol">:</a> <a id="22772" class="Symbol">(</a><a id="22773" href="Cubical.Data.Fin.Properties.html#22773" class="Bound">n</a> <a id="22775" class="Symbol">:</a> <a id="22777" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22778" class="Symbol">)</a> <a id="22780" class="Symbol">→</a> <a id="22782" class="Symbol">(</a><a id="22783" href="Cubical.Data.Fin.Properties.html#22783" class="Bound">i</a> <a id="22785" href="Cubical.Data.Fin.Properties.html#22785" class="Bound">j</a> <a id="22787" class="Symbol">:</a> <a id="22789" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="22793" href="Cubical.Data.Fin.Properties.html#22773" class="Bound">n</a><a id="22794" class="Symbol">)</a> <a id="22796" class="Symbol">→</a> <a id="22798" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="22800" href="Cubical.Data.Fin.Properties.html#22783" class="Bound">i</a> <a id="22802" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22804" href="Cubical.Data.Fin.Properties.html#22785" class="Bound">j</a> <a id="22806" class="Symbol">→</a> <a id="22808" class="Number">1</a> <a id="22810" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="22812" href="Cubical.Data.Fin.Properties.html#22773" class="Bound">n</a>
<a id="22814" href="Cubical.Data.Fin.Properties.html#22748" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="22836" class="Number">0</a> <a id="22838" href="Cubical.Data.Fin.Properties.html#22838" class="Bound">i</a> <a id="22840" class="Symbol">_</a> <a id="22842" class="Symbol">_</a> <a id="22844" class="Symbol">=</a> <a id="22846" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="22856" class="Symbol">(</a><a id="22857" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="22863" href="Cubical.Data.Fin.Properties.html#22838" class="Bound">i</a><a id="22864" class="Symbol">)</a>
<a id="22866" href="Cubical.Data.Fin.Properties.html#22748" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="22888" class="Number">1</a> <a id="22890" href="Cubical.Data.Fin.Properties.html#22890" class="Bound">i</a> <a id="22892" href="Cubical.Data.Fin.Properties.html#22892" class="Bound">j</a> <a id="22894" href="Cubical.Data.Fin.Properties.html#22894" class="Bound">p</a> <a id="22896" class="Symbol">=</a> <a id="22898" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="22908" class="Symbol">(</a><a id="22909" href="Cubical.Data.Fin.Properties.html#22894" class="Bound">p</a> <a id="22911" class="Symbol">(</a><a id="22912" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="22927" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a> <a id="22939" href="Cubical.Data.Fin.Properties.html#22890" class="Bound">i</a> <a id="22941" href="Cubical.Data.Fin.Properties.html#22892" class="Bound">j</a><a id="22942" class="Symbol">))</a>
<a id="22945" href="Cubical.Data.Fin.Properties.html#22748" class="Function">hasNonEqualTerm→Fin&gt;1</a> <a id="22967" class="Symbol">(</a><a id="22968" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22972" class="Symbol">(</a><a id="22973" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22977" href="Cubical.Data.Fin.Properties.html#22977" class="Bound">n</a><a id="22978" class="Symbol">))</a> <a id="22981" class="Symbol">_</a> <a id="22983" class="Symbol">_</a> <a id="22985" class="Symbol">_</a> <a id="22987" class="Symbol">=</a> <a id="22989" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="22999" class="Symbol">(</a><a id="23000" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="23010" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="23016" class="Symbol">)</a>

<a id="Fin≤1→isProp"></a><a id="23019" href="Cubical.Data.Fin.Properties.html#23019" class="Function">Fin≤1→isProp</a> <a id="23032" class="Symbol">:</a> <a id="23034" class="Symbol">(</a><a id="23035" href="Cubical.Data.Fin.Properties.html#23035" class="Bound">n</a> <a id="23037" class="Symbol">:</a> <a id="23039" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="23040" class="Symbol">)</a> <a id="23042" class="Symbol">→</a> <a id="23044" href="Cubical.Data.Fin.Properties.html#23035" class="Bound">n</a> <a id="23046" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="23048" class="Number">1</a> <a id="23050" class="Symbol">→</a> <a id="23052" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23059" class="Symbol">(</a><a id="23060" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="23064" href="Cubical.Data.Fin.Properties.html#23035" class="Bound">n</a><a id="23065" class="Symbol">)</a>
<a id="23067" href="Cubical.Data.Fin.Properties.html#23019" class="Function">Fin≤1→isProp</a> <a id="23080" class="Number">0</a> <a id="23082" class="Symbol">_</a> <a id="23084" class="Symbol">=</a> <a id="23086" href="Cubical.Data.Fin.Properties.html#1160" class="Function">isPropFin0</a>
<a id="23097" href="Cubical.Data.Fin.Properties.html#23019" class="Function">Fin≤1→isProp</a> <a id="23110" class="Number">1</a> <a id="23112" class="Symbol">_</a> <a id="23114" class="Symbol">=</a> <a id="23116" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="23131" href="Cubical.Data.Fin.Properties.html#1320" class="Function">isContrFin1</a>
<a id="23143" href="Cubical.Data.Fin.Properties.html#23019" class="Function">Fin≤1→isProp</a> <a id="23156" class="Symbol">(</a><a id="23157" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23161" class="Symbol">(</a><a id="23162" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23166" href="Cubical.Data.Fin.Properties.html#23166" class="Bound">n</a><a id="23167" class="Symbol">))</a> <a id="23170" href="Cubical.Data.Fin.Properties.html#23170" class="Bound">p</a> <a id="23172" class="Symbol">=</a> <a id="23174" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="23184" class="Symbol">(</a><a id="23185" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="23194" class="Symbol">(</a><a id="23195" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="23207" href="Cubical.Data.Fin.Properties.html#23170" class="Bound">p</a><a id="23208" class="Symbol">))</a>

<a id="isProp→Fin≤1"></a><a id="23212" href="Cubical.Data.Fin.Properties.html#23212" class="Function">isProp→Fin≤1</a> <a id="23225" class="Symbol">:</a> <a id="23227" class="Symbol">(</a><a id="23228" href="Cubical.Data.Fin.Properties.html#23228" class="Bound">n</a> <a id="23230" class="Symbol">:</a> <a id="23232" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="23233" class="Symbol">)</a> <a id="23235" class="Symbol">→</a> <a id="23237" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23244" class="Symbol">(</a><a id="23245" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="23249" href="Cubical.Data.Fin.Properties.html#23228" class="Bound">n</a><a id="23250" class="Symbol">)</a> <a id="23252" class="Symbol">→</a> <a id="23254" href="Cubical.Data.Fin.Properties.html#23228" class="Bound">n</a> <a id="23256" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="23258" class="Number">1</a>
<a id="23260" href="Cubical.Data.Fin.Properties.html#23212" class="Function">isProp→Fin≤1</a> <a id="23273" class="Number">0</a> <a id="23275" class="Symbol">_</a> <a id="23277" class="Symbol">=</a> <a id="23279" href="Cubical.Data.Nat.Order.html#19567" class="Function">≤-solver</a> <a id="23288" class="Number">0</a> <a id="23290" class="Number">1</a>
<a id="23292" href="Cubical.Data.Fin.Properties.html#23212" class="Function">isProp→Fin≤1</a> <a id="23305" class="Number">1</a> <a id="23307" class="Symbol">_</a> <a id="23309" class="Symbol">=</a> <a id="23311" href="Cubical.Data.Nat.Order.html#19567" class="Function">≤-solver</a> <a id="23320" class="Number">1</a> <a id="23322" class="Number">1</a>
<a id="23324" href="Cubical.Data.Fin.Properties.html#23212" class="Function">isProp→Fin≤1</a> <a id="23337" class="Symbol">(</a><a id="23338" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23342" class="Symbol">(</a><a id="23343" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23347" href="Cubical.Data.Fin.Properties.html#23347" class="Bound">n</a><a id="23348" class="Symbol">))</a> <a id="23351" href="Cubical.Data.Fin.Properties.html#23351" class="Bound">p</a> <a id="23353" class="Symbol">=</a> <a id="23355" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="23365" class="Symbol">(</a><a id="23366" href="Cubical.Data.Fin.Base.html#994" class="Function">fzero≠fone</a> <a id="23377" class="Symbol">(</a><a id="23378" href="Cubical.Data.Fin.Properties.html#23351" class="Bound">p</a> <a id="23380" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="23386" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a><a id="23390" class="Symbol">))</a>

<a id="23394" class="Comment">-- Characterisation of Π over (Fin (suc n))</a>
<a id="CharacΠFinIso"></a><a id="23438" href="Cubical.Data.Fin.Properties.html#23438" class="Function">CharacΠFinIso</a> <a id="23452" class="Symbol">:</a> <a id="23454" class="Symbol">∀</a> <a id="23456" class="Symbol">{</a><a id="23457" href="Cubical.Data.Fin.Properties.html#23457" class="Bound">ℓ</a><a id="23458" class="Symbol">}</a> <a id="23460" class="Symbol">(</a><a id="23461" href="Cubical.Data.Fin.Properties.html#23461" class="Bound">n</a> <a id="23463" class="Symbol">:</a> <a id="23465" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="23466" class="Symbol">)</a> <a id="23468" class="Symbol">{</a><a id="23469" href="Cubical.Data.Fin.Properties.html#23469" class="Bound">B</a> <a id="23471" class="Symbol">:</a> <a id="23473" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="23477" class="Symbol">(</a><a id="23478" class="InductiveConstructor">suc</a> <a id="23482" href="Cubical.Data.Fin.Properties.html#23461" class="Bound">n</a><a id="23483" class="Symbol">)</a> <a id="23485" class="Symbol">→</a> <a id="23487" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23492" href="Cubical.Data.Fin.Properties.html#23457" class="Bound">ℓ</a><a id="23493" class="Symbol">}</a>
  <a id="23497" class="Symbol">→</a> <a id="23499" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="23503" class="Symbol">((</a><a id="23505" href="Cubical.Data.Fin.Properties.html#23505" class="Bound">x</a> <a id="23507" class="Symbol">:</a> <a id="23509" class="Symbol">_)</a> <a id="23512" class="Symbol">→</a> <a id="23514" href="Cubical.Data.Fin.Properties.html#23469" class="Bound">B</a> <a id="23516" href="Cubical.Data.Fin.Properties.html#23505" class="Bound">x</a><a id="23517" class="Symbol">)</a> <a id="23519" class="Symbol">(</a><a id="23520" href="Cubical.Data.Fin.Properties.html#23469" class="Bound">B</a> <a id="23522" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="23528" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23530" class="Symbol">((</a><a id="23532" href="Cubical.Data.Fin.Properties.html#23532" class="Bound">x</a> <a id="23534" class="Symbol">:</a> <a id="23536" class="Symbol">_)</a> <a id="23539" class="Symbol">→</a> <a id="23541" href="Cubical.Data.Fin.Properties.html#23469" class="Bound">B</a> <a id="23543" class="Symbol">(</a><a id="23544" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="23549" href="Cubical.Data.Fin.Properties.html#23532" class="Bound">x</a><a id="23550" class="Symbol">)))</a>
<a id="23554" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="23562" class="Symbol">(</a><a id="23563" href="Cubical.Data.Fin.Properties.html#23438" class="Function">CharacΠFinIso</a> <a id="23577" href="Cubical.Data.Fin.Properties.html#23577" class="Bound">n</a> <a id="23579" class="Symbol">{</a><a id="23580" class="Argument">B</a> <a id="23582" class="Symbol">=</a> <a id="23584" href="Cubical.Data.Fin.Properties.html#23584" class="Bound">B</a><a id="23585" class="Symbol">})</a> <a id="23588" href="Cubical.Data.Fin.Properties.html#23588" class="Bound">f</a> <a id="23590" class="Symbol">=</a> <a id="23592" href="Cubical.Data.Fin.Properties.html#23588" class="Bound">f</a> <a id="23594" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="23600" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23602" href="Cubical.Data.Fin.Properties.html#23588" class="Bound">f</a> <a id="23604" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="23606" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a>
<a id="23611" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="23619" class="Symbol">(</a><a id="23620" href="Cubical.Data.Fin.Properties.html#23438" class="Function">CharacΠFinIso</a> <a id="23634" href="Cubical.Data.Fin.Properties.html#23634" class="Bound">n</a> <a id="23636" class="Symbol">{</a><a id="23637" class="Argument">B</a> <a id="23639" class="Symbol">=</a> <a id="23641" href="Cubical.Data.Fin.Properties.html#23641" class="Bound">B</a><a id="23642" class="Symbol">})</a> <a id="23645" class="Symbol">(</a><a id="23646" href="Cubical.Data.Fin.Properties.html#23646" class="Bound">x</a> <a id="23648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23650" href="Cubical.Data.Fin.Properties.html#23650" class="Bound">f</a><a id="23651" class="Symbol">)</a> <a id="23653" class="Symbol">(</a><a id="23654" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="23659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23661" href="Cubical.Data.Fin.Properties.html#23661" class="Bound">p</a><a id="23662" class="Symbol">)</a> <a id="23664" class="Symbol">=</a>
  <a id="23668" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23674" href="Cubical.Data.Fin.Properties.html#23641" class="Bound">B</a> <a id="23676" class="Symbol">(</a><a id="23677" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="23687" class="Symbol">{</a><a id="23688" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23692" href="Cubical.Data.Fin.Properties.html#23634" class="Bound">n</a><a id="23693" class="Symbol">}</a>
                     <a id="23716" class="Symbol">{</a><a id="23717" class="Argument">i</a> <a id="23719" class="Symbol">=</a> <a id="23721" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="23726" class="Symbol">}</a>
                     <a id="23749" class="Symbol">{</a><a id="23750" class="Argument">j</a> <a id="23752" class="Symbol">=</a> <a id="23754" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="23759" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23761" href="Cubical.Data.Fin.Properties.html#23661" class="Bound">p</a><a id="23762" class="Symbol">}</a>
                     <a id="23785" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23789" class="Symbol">)</a> <a id="23791" href="Cubical.Data.Fin.Properties.html#23646" class="Bound">x</a>
<a id="23793" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="23801" class="Symbol">(</a><a id="23802" href="Cubical.Data.Fin.Properties.html#23438" class="Function">CharacΠFinIso</a> <a id="23816" href="Cubical.Data.Fin.Properties.html#23816" class="Bound">n</a> <a id="23818" class="Symbol">{</a><a id="23819" class="Argument">B</a> <a id="23821" class="Symbol">=</a> <a id="23823" href="Cubical.Data.Fin.Properties.html#23823" class="Bound">B</a><a id="23824" class="Symbol">})</a> <a id="23827" class="Symbol">(</a><a id="23828" href="Cubical.Data.Fin.Properties.html#23828" class="Bound">x</a> <a id="23830" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23832" href="Cubical.Data.Fin.Properties.html#23832" class="Bound">f</a><a id="23833" class="Symbol">)</a> <a id="23835" class="Symbol">(</a><a id="23836" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23840" href="Cubical.Data.Fin.Properties.html#23840" class="Bound">y</a> <a id="23842" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23844" href="Cubical.Data.Fin.Properties.html#23844" class="Bound">p</a><a id="23845" class="Symbol">)</a> <a id="23847" class="Symbol">=</a>
  <a id="23851" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23857" href="Cubical.Data.Fin.Properties.html#23823" class="Bound">B</a> <a id="23859" class="Symbol">(</a><a id="23860" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="23870" class="Symbol">{</a><a id="23871" class="Argument">n</a> <a id="23873" class="Symbol">=</a> <a id="23875" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23879" href="Cubical.Data.Fin.Properties.html#23816" class="Bound">n</a><a id="23880" class="Symbol">}</a>
                     <a id="23903" class="Symbol">{</a><a id="23904" class="Argument">i</a> <a id="23906" class="Symbol">=</a> <a id="23908" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="23913" class="Symbol">(</a><a id="23914" href="Cubical.Data.Fin.Properties.html#23840" class="Bound">y</a> <a id="23916" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23918" href="Cubical.Data.Fin.Properties.html#23844" class="Bound">p</a><a id="23919" class="Symbol">)}</a>
                     <a id="23943" class="Symbol">{</a><a id="23944" class="Argument">j</a> <a id="23946" class="Symbol">=</a> <a id="23948" class="Symbol">(</a><a id="23949" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23953" href="Cubical.Data.Fin.Properties.html#23840" class="Bound">y</a> <a id="23955" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23957" href="Cubical.Data.Fin.Properties.html#23844" class="Bound">p</a><a id="23958" class="Symbol">)}</a>
                     <a id="23982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23986" class="Symbol">)</a>
                     <a id="24009" class="Symbol">(</a><a id="24010" href="Cubical.Data.Fin.Properties.html#23832" class="Bound">f</a> <a id="24012" class="Symbol">(</a><a id="24013" href="Cubical.Data.Fin.Properties.html#23840" class="Bound">y</a> <a id="24015" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24017" href="Cubical.Data.Fin.Properties.html#23844" class="Bound">p</a><a id="24018" class="Symbol">))</a>
<a id="24021" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="24029" class="Symbol">(</a><a id="24030" href="Cubical.Data.Fin.Properties.html#23438" class="Function">CharacΠFinIso</a> <a id="24044" href="Cubical.Data.Fin.Properties.html#24044" class="Bound">n</a> <a id="24046" class="Symbol">{</a><a id="24047" class="Argument">B</a> <a id="24049" class="Symbol">=</a> <a id="24051" href="Cubical.Data.Fin.Properties.html#24051" class="Bound">B</a><a id="24052" class="Symbol">})</a> <a id="24055" class="Symbol">(</a><a id="24056" href="Cubical.Data.Fin.Properties.html#24056" class="Bound">x</a> <a id="24058" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24060" href="Cubical.Data.Fin.Properties.html#24060" class="Bound">f</a><a id="24061" class="Symbol">)</a> <a id="24063" class="Symbol">=</a>
  <a id="24067" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="24074" class="Symbol">((λ</a> <a id="24078" href="Cubical.Data.Fin.Properties.html#24078" class="Bound">j</a> <a id="24080" class="Symbol">→</a>
    <a id="24086" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="24093" class="Symbol">(λ</a> <a id="24096" href="Cubical.Data.Fin.Properties.html#24096" class="Bound">i</a> <a id="24098" class="Symbol">→</a> <a id="24100" href="Cubical.Data.Fin.Properties.html#24051" class="Bound">B</a> <a id="24102" class="Symbol">(</a><a id="24103" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="24112" class="Symbol">{</a><a id="24113" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24117" href="Cubical.Data.Fin.Properties.html#24044" class="Bound">n</a><a id="24118" class="Symbol">}</a>
                  <a id="24138" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="24144" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="24150" class="Symbol">(</a><a id="24151" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="24161" class="Symbol">{</a><a id="24162" class="Argument">n</a> <a id="24164" class="Symbol">=</a> <a id="24166" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24170" href="Cubical.Data.Fin.Properties.html#24044" class="Bound">n</a><a id="24171" class="Symbol">}</a>
                                         <a id="24214" class="Symbol">{</a><a id="24215" class="Argument">i</a> <a id="24217" class="Symbol">=</a> <a id="24219" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="24224" class="Symbol">}</a>
                                         <a id="24267" class="Symbol">{</a><a id="24268" class="Argument">j</a> <a id="24270" class="Symbol">=</a> <a id="24272" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="24277" class="Symbol">}</a>
                                         <a id="24320" class="Symbol">(λ</a> <a id="24323" href="Cubical.Data.Fin.Properties.html#24323" class="Bound">_</a> <a id="24325" class="Symbol">→</a> <a id="24327" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="24331" class="Symbol">))</a>
                              <a id="24364" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24369" href="Cubical.Data.Fin.Properties.html#24078" class="Bound">j</a> <a id="24371" href="Cubical.Data.Fin.Properties.html#24096" class="Bound">i</a><a id="24372" class="Symbol">))</a> <a id="24375" href="Cubical.Data.Fin.Properties.html#24078" class="Bound">j</a> <a id="24377" href="Cubical.Data.Fin.Properties.html#24056" class="Bound">x</a><a id="24378" class="Symbol">)</a>
  <a id="24382" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24384" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="24391" class="Symbol">λ</a> <a id="24393" href="Cubical.Data.Fin.Properties.html#24393" class="Bound">x</a> <a id="24395" class="Symbol">→</a> <a id="24397" class="Symbol">(λ</a> <a id="24400" href="Cubical.Data.Fin.Properties.html#24400" class="Bound">j</a> <a id="24402" class="Symbol">→</a> <a id="24404" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="24410" href="Cubical.Data.Fin.Properties.html#24051" class="Bound">B</a> <a id="24412" class="Symbol">(</a><a id="24413" href="Cubical.Data.Fin.Properties.html#24829" class="Function">pathid</a> <a id="24420" href="Cubical.Data.Fin.Properties.html#24393" class="Bound">x</a> <a id="24422" href="Cubical.Data.Fin.Properties.html#24400" class="Bound">j</a><a id="24423" class="Symbol">)</a>
                           <a id="24452" class="Symbol">(</a><a id="24453" href="Cubical.Data.Fin.Properties.html#24060" class="Bound">f</a> <a id="24455" class="Symbol">(</a><a id="24456" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="24460" href="Cubical.Data.Fin.Properties.html#24393" class="Bound">x</a> <a id="24462" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24464" href="Cubical.Data.Fin.Properties.html#24393" class="Bound">x</a> <a id="24466" class="Symbol">.</a><a id="24467" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="24470" class="Symbol">)))</a>
                <a id="24490" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24492" class="Symbol">(λ</a> <a id="24495" href="Cubical.Data.Fin.Properties.html#24495" class="Bound">i</a> <a id="24497" class="Symbol">→</a> <a id="24499" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="24506" class="Symbol">(λ</a> <a id="24509" href="Cubical.Data.Fin.Properties.html#24509" class="Bound">j</a> <a id="24511" class="Symbol">→</a> <a id="24513" href="Cubical.Data.Fin.Properties.html#24051" class="Bound">B</a> <a id="24515" class="Symbol">(</a><a id="24516" href="Cubical.Data.Fin.Properties.html#24786" class="Function">path₃</a> <a id="24522" href="Cubical.Data.Fin.Properties.html#24393" class="Bound">x</a> <a id="24524" class="Symbol">(</a><a id="24525" href="Cubical.Data.Fin.Properties.html#24495" class="Bound">i</a> <a id="24527" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24529" href="Cubical.Data.Fin.Properties.html#24509" class="Bound">j</a><a id="24530" class="Symbol">)))</a> <a id="24534" href="Cubical.Data.Fin.Properties.html#24495" class="Bound">i</a> <a id="24536" class="Symbol">(</a><a id="24537" href="Cubical.Data.Fin.Properties.html#24060" class="Bound">f</a> <a id="24539" class="Symbol">(</a><a id="24540" href="Cubical.Data.Fin.Properties.html#24736" class="Function">path₂</a> <a id="24546" href="Cubical.Data.Fin.Properties.html#24393" class="Bound">x</a> <a id="24548" href="Cubical.Data.Fin.Properties.html#24495" class="Bound">i</a><a id="24549" class="Symbol">))))</a>
  <a id="24556" class="Keyword">where</a>
  <a id="24564" class="Keyword">module</a> <a id="24571" href="Cubical.Data.Fin.Properties.html#24571" class="Module">_</a> <a id="24573" class="Symbol">(</a><a id="24574" href="Cubical.Data.Fin.Properties.html#24574" class="Bound">x</a> <a id="24576" class="Symbol">:</a> <a id="24578" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="24582" href="Cubical.Data.Fin.Properties.html#24044" class="Bound">n</a><a id="24583" class="Symbol">)</a> <a id="24585" class="Keyword">where</a>
    <a id="24595" href="Cubical.Data.Fin.Properties.html#24595" class="Function">path₁</a> <a id="24601" class="Symbol">:</a> <a id="24603" class="Symbol">_</a>
    <a id="24609" href="Cubical.Data.Fin.Properties.html#24595" class="Function">path₁</a> <a id="24615" class="Symbol">=</a> <a id="24617" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="24627" class="Symbol">{</a><a id="24628" class="Argument">n</a> <a id="24630" class="Symbol">=</a> <a id="24632" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24636" href="Cubical.Data.Fin.Properties.html#24044" class="Bound">n</a><a id="24637" class="Symbol">}</a>
                      <a id="24661" class="Symbol">{</a><a id="24662" class="Argument">i</a> <a id="24664" class="Symbol">=</a> <a id="24666" class="Symbol">(</a><a id="24667" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="24672" class="Symbol">(</a><a id="24673" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="24677" href="Cubical.Data.Fin.Properties.html#24574" class="Bound">x</a> <a id="24679" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24681" href="Cubical.Data.Fin.Properties.html#24574" class="Bound">x</a> <a id="24683" class="Symbol">.</a><a id="24684" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="24687" class="Symbol">))}</a>
                      <a id="24713" class="Symbol">{</a><a id="24714" class="Argument">j</a> <a id="24716" class="Symbol">=</a> <a id="24718" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="24723" href="Cubical.Data.Fin.Properties.html#24574" class="Bound">x</a><a id="24724" class="Symbol">}</a> <a id="24726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="24736" href="Cubical.Data.Fin.Properties.html#24736" class="Function">path₂</a> <a id="24742" class="Symbol">:</a> <a id="24744" class="Symbol">_</a>
    <a id="24750" href="Cubical.Data.Fin.Properties.html#24736" class="Function">path₂</a> <a id="24756" class="Symbol">=</a> <a id="24758" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="24768" class="Symbol">{</a><a id="24769" class="Argument">n</a> <a id="24771" class="Symbol">=</a> <a id="24773" href="Cubical.Data.Fin.Properties.html#24044" class="Bound">n</a><a id="24774" class="Symbol">}</a> <a id="24776" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="24786" href="Cubical.Data.Fin.Properties.html#24786" class="Function">path₃</a> <a id="24792" class="Symbol">:</a> <a id="24794" class="Symbol">_</a>
    <a id="24800" href="Cubical.Data.Fin.Properties.html#24786" class="Function">path₃</a> <a id="24806" class="Symbol">=</a> <a id="24808" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="24813" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="24818" href="Cubical.Data.Fin.Properties.html#24736" class="Function">path₂</a>

    <a id="24829" href="Cubical.Data.Fin.Properties.html#24829" class="Function">pathid</a> <a id="24836" class="Symbol">:</a> <a id="24838" href="Cubical.Data.Fin.Properties.html#24595" class="Function">path₁</a> <a id="24844" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="24846" href="Cubical.Data.Fin.Properties.html#24786" class="Function">path₃</a>
    <a id="24856" href="Cubical.Data.Fin.Properties.html#24829" class="Function">pathid</a> <a id="24863" class="Symbol">=</a> <a id="24865" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="24874" class="Symbol">{</a><a id="24875" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24879" href="Cubical.Data.Fin.Properties.html#24044" class="Bound">n</a><a id="24880" class="Symbol">}</a> <a id="24882" class="Symbol">_</a> <a id="24884" class="Symbol">_</a> <a id="24886" class="Symbol">_</a> <a id="24888" class="Symbol">_</a>

<a id="24891" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="24899" class="Symbol">(</a><a id="24900" href="Cubical.Data.Fin.Properties.html#23438" class="Function">CharacΠFinIso</a> <a id="24914" href="Cubical.Data.Fin.Properties.html#24914" class="Bound">n</a> <a id="24916" class="Symbol">{</a><a id="24917" class="Argument">B</a> <a id="24919" class="Symbol">=</a> <a id="24921" href="Cubical.Data.Fin.Properties.html#24921" class="Bound">B</a><a id="24922" class="Symbol">})</a> <a id="24925" href="Cubical.Data.Fin.Properties.html#24925" class="Bound">f</a> <a id="24927" class="Symbol">=</a>
  <a id="24931" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="24938" class="Symbol">λ</a> <a id="24940" class="Symbol">{</a> <a id="24942" class="Symbol">(</a><a id="24943" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="24948" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24950" href="Cubical.Data.Fin.Properties.html#24950" class="Bound">p</a><a id="24951" class="Symbol">)</a> <a id="24953" href="Cubical.Data.Fin.Properties.html#24953" class="Bound">j</a>
    <a id="24959" class="Symbol">→</a> <a id="24961" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="24968" class="Symbol">(λ</a> <a id="24971" href="Cubical.Data.Fin.Properties.html#24971" class="Bound">i</a> <a id="24973" class="Symbol">→</a> <a id="24975" href="Cubical.Data.Fin.Properties.html#24921" class="Bound">B</a> <a id="24977" class="Symbol">(</a><a id="24978" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="24988" class="Symbol">{</a><a id="24989" class="Argument">n</a> <a id="24991" class="Symbol">=</a> <a id="24993" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24997" href="Cubical.Data.Fin.Properties.html#24914" class="Bound">n</a><a id="24998" class="Symbol">}</a>
                                 <a id="25033" class="Symbol">{</a><a id="25034" class="Argument">i</a> <a id="25036" class="Symbol">=</a> <a id="25038" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="25043" class="Symbol">}</a>
                                 <a id="25078" class="Symbol">{</a><a id="25079" class="Argument">j</a> <a id="25081" class="Symbol">=</a> <a id="25083" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="25088" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25090" href="Cubical.Data.Fin.Properties.html#24950" class="Bound">p</a><a id="25091" class="Symbol">}</a>
                                 <a id="25126" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25131" class="Symbol">(</a><a id="25132" href="Cubical.Data.Fin.Properties.html#24971" class="Bound">i</a> <a id="25134" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="25136" href="Cubical.Data.Fin.Properties.html#24953" class="Bound">j</a><a id="25137" class="Symbol">)))</a>
              <a id="25155" href="Cubical.Data.Fin.Properties.html#24953" class="Bound">j</a> <a id="25157" class="Symbol">(</a><a id="25158" href="Cubical.Data.Fin.Properties.html#24925" class="Bound">f</a> <a id="25160" class="Symbol">(</a><a id="25161" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="25171" class="Symbol">{</a><a id="25172" class="Argument">n</a> <a id="25174" class="Symbol">=</a> <a id="25176" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25180" href="Cubical.Data.Fin.Properties.html#24914" class="Bound">n</a><a id="25181" class="Symbol">}</a>
                              <a id="25213" class="Symbol">{</a><a id="25214" class="Argument">i</a> <a id="25216" class="Symbol">=</a> <a id="25218" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="25223" class="Symbol">}</a>
                              <a id="25255" class="Symbol">{</a><a id="25256" class="Argument">j</a> <a id="25258" class="Symbol">=</a> <a id="25260" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="25265" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25267" href="Cubical.Data.Fin.Properties.html#24950" class="Bound">p</a><a id="25268" class="Symbol">}</a>
                              <a id="25300" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25305" href="Cubical.Data.Fin.Properties.html#24953" class="Bound">j</a><a id="25306" class="Symbol">))</a>
           <a id="25320" class="Symbol">;</a> <a id="25322" class="Symbol">(</a><a id="25323" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25327" href="Cubical.Data.Fin.Properties.html#25327" class="Bound">x</a> <a id="25329" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25331" href="Cubical.Data.Fin.Properties.html#25331" class="Bound">p</a><a id="25332" class="Symbol">)</a> <a id="25334" href="Cubical.Data.Fin.Properties.html#25334" class="Bound">j</a> <a id="25336" class="Symbol">→</a> <a id="25338" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="25345" class="Symbol">(λ</a> <a id="25348" href="Cubical.Data.Fin.Properties.html#25348" class="Bound">i</a> <a id="25350" class="Symbol">→</a> <a id="25352" href="Cubical.Data.Fin.Properties.html#24921" class="Bound">B</a> <a id="25354" class="Symbol">(</a><a id="25355" href="Cubical.Data.Fin.Properties.html#25398" class="Function">q</a> <a id="25357" href="Cubical.Data.Fin.Properties.html#25327" class="Bound">x</a> <a id="25359" href="Cubical.Data.Fin.Properties.html#25331" class="Bound">p</a> <a id="25361" class="Symbol">(</a><a id="25362" href="Cubical.Data.Fin.Properties.html#25348" class="Bound">i</a> <a id="25364" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="25366" href="Cubical.Data.Fin.Properties.html#25334" class="Bound">j</a><a id="25367" class="Symbol">)))</a> <a id="25371" href="Cubical.Data.Fin.Properties.html#25334" class="Bound">j</a> <a id="25373" class="Symbol">(</a><a id="25374" href="Cubical.Data.Fin.Properties.html#24925" class="Bound">f</a> <a id="25376" class="Symbol">(</a><a id="25377" href="Cubical.Data.Fin.Properties.html#25398" class="Function">q</a> <a id="25379" href="Cubical.Data.Fin.Properties.html#25327" class="Bound">x</a> <a id="25381" href="Cubical.Data.Fin.Properties.html#25331" class="Bound">p</a> <a id="25383" href="Cubical.Data.Fin.Properties.html#25334" class="Bound">j</a><a id="25384" class="Symbol">))}</a>
  <a id="25390" class="Keyword">where</a>
  <a id="25398" href="Cubical.Data.Fin.Properties.html#25398" class="Function">q</a> <a id="25400" class="Symbol">:</a> <a id="25402" class="Symbol">(</a><a id="25403" href="Cubical.Data.Fin.Properties.html#25403" class="Bound">x</a> <a id="25405" class="Symbol">:</a> <a id="25407" class="Symbol">_)</a> <a id="25410" class="Symbol">(</a><a id="25411" href="Cubical.Data.Fin.Properties.html#25411" class="Bound">p</a> <a id="25413" class="Symbol">:</a> <a id="25415" class="Symbol">_)</a> <a id="25418" class="Symbol">→</a> <a id="25420" class="Symbol">_</a>
  <a id="25424" href="Cubical.Data.Fin.Properties.html#25398" class="Function">q</a> <a id="25426" href="Cubical.Data.Fin.Properties.html#25426" class="Bound">x</a> <a id="25428" href="Cubical.Data.Fin.Properties.html#25428" class="Bound">p</a> <a id="25430" class="Symbol">=</a> <a id="25432" href="Cubical.Data.Fin.Properties.html#2067" class="Function">Fin-fst-≡</a> <a id="25442" class="Symbol">{</a><a id="25443" class="Argument">n</a> <a id="25445" class="Symbol">=</a> <a id="25447" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25451" href="Cubical.Data.Fin.Properties.html#24914" class="Bound">n</a><a id="25452" class="Symbol">}</a> <a id="25454" class="Symbol">{</a><a id="25455" class="Argument">i</a> <a id="25457" class="Symbol">=</a> <a id="25459" class="Symbol">(</a><a id="25460" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="25465" class="Symbol">(</a><a id="25466" href="Cubical.Data.Fin.Properties.html#25426" class="Bound">x</a> <a id="25468" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25470" href="Cubical.Data.Fin.Properties.html#25428" class="Bound">p</a><a id="25471" class="Symbol">))}</a>
                    <a id="25495" class="Symbol">{</a><a id="25496" class="Argument">j</a> <a id="25498" class="Symbol">=</a> <a id="25500" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25504" href="Cubical.Data.Fin.Properties.html#25426" class="Bound">x</a> <a id="25506" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25508" href="Cubical.Data.Fin.Properties.html#25428" class="Bound">p</a><a id="25509" class="Symbol">}</a>
                    <a id="25531" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="25537" class="Comment">-- properties of finite sums</a>
<a id="25566" class="Keyword">module</a> <a id="25573" href="Cubical.Data.Fin.Properties.html#25573" class="Module">_</a> <a id="25575" class="Symbol">(</a><a id="25576" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="25581" class="Symbol">:</a> <a id="25583" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a> <a id="25585" class="Symbol">→</a> <a id="25587" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a> <a id="25589" class="Symbol">→</a> <a id="25591" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a><a id="25592" class="Symbol">)</a> <a id="25594" class="Symbol">(</a><a id="25595" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="25598" class="Symbol">:</a> <a id="25600" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a><a id="25601" class="Symbol">)</a>
  <a id="25605" class="Symbol">(</a><a id="25606" href="Cubical.Data.Fin.Properties.html#25606" class="Bound">rUnit</a> <a id="25612" class="Symbol">:</a> <a id="25614" class="Symbol">(</a><a id="25615" href="Cubical.Data.Fin.Properties.html#25615" class="Bound">x</a> <a id="25617" class="Symbol">:</a> <a id="25619" class="Symbol">_)</a> <a id="25622" class="Symbol">→</a> <a id="25624" href="Cubical.Data.Fin.Properties.html#25615" class="Bound">x</a> <a id="25626" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="25629" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="25632" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25634" href="Cubical.Data.Fin.Properties.html#25615" class="Bound">x</a><a id="25635" class="Symbol">)</a>
   <a id="25640" class="Keyword">where</a>
  <a id="25648" href="Cubical.Data.Fin.Properties.html#25648" class="Function">sumFinGen0</a> <a id="25659" class="Symbol">:</a> <a id="25661" class="Symbol">(</a><a id="25662" href="Cubical.Data.Fin.Properties.html#25662" class="Bound">n</a> <a id="25664" class="Symbol">:</a> <a id="25666" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="25667" class="Symbol">)</a> <a id="25669" class="Symbol">(</a><a id="25670" href="Cubical.Data.Fin.Properties.html#25670" class="Bound">f</a> <a id="25672" class="Symbol">:</a> <a id="25674" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="25678" href="Cubical.Data.Fin.Properties.html#25662" class="Bound">n</a> <a id="25680" class="Symbol">→</a> <a id="25682" href="Cubical.Data.Fin.Properties.html#25583" class="Bound">A</a><a id="25683" class="Symbol">)</a>
    <a id="25689" class="Symbol">→</a> <a id="25691" class="Symbol">((</a><a id="25693" href="Cubical.Data.Fin.Properties.html#25693" class="Bound">x</a> <a id="25695" class="Symbol">:</a> <a id="25697" class="Symbol">_)</a> <a id="25700" class="Symbol">→</a> <a id="25702" href="Cubical.Data.Fin.Properties.html#25670" class="Bound">f</a> <a id="25704" href="Cubical.Data.Fin.Properties.html#25693" class="Bound">x</a> <a id="25706" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25708" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a><a id="25710" class="Symbol">)</a>
    <a id="25716" class="Symbol">→</a> <a id="25718" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="25728" class="Symbol">{</a><a id="25729" class="Argument">n</a> <a id="25731" class="Symbol">=</a> <a id="25733" href="Cubical.Data.Fin.Properties.html#25662" class="Bound">n</a><a id="25734" class="Symbol">}</a> <a id="25736" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="25741" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="25744" href="Cubical.Data.Fin.Properties.html#25670" class="Bound">f</a>
    <a id="25750" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25752" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a>
  <a id="25757" href="Cubical.Data.Fin.Properties.html#25648" class="Function">sumFinGen0</a> <a id="25768" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="25773" href="Cubical.Data.Fin.Properties.html#25773" class="Bound">f</a> <a id="25775" href="Cubical.Data.Fin.Properties.html#25775" class="Bound">ind</a> <a id="25779" class="Symbol">=</a> <a id="25781" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="25788" href="Cubical.Data.Fin.Properties.html#25648" class="Function">sumFinGen0</a> <a id="25799" class="Symbol">(</a><a id="25800" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25804" href="Cubical.Data.Fin.Properties.html#25804" class="Bound">n</a><a id="25805" class="Symbol">)</a> <a id="25807" href="Cubical.Data.Fin.Properties.html#25807" class="Bound">f</a> <a id="25809" href="Cubical.Data.Fin.Properties.html#25809" class="Bound">ind</a> <a id="25813" class="Symbol">=</a>
    <a id="25819" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="25825" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a>
      <a id="25836" class="Symbol">(</a><a id="25837" href="Cubical.Data.Fin.Properties.html#25809" class="Bound">ind</a> <a id="25841" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="25846" class="Symbol">)</a>
      <a id="25854" class="Symbol">(</a><a id="25855" href="Cubical.Data.Fin.Properties.html#25648" class="Function">sumFinGen0</a> <a id="25866" href="Cubical.Data.Fin.Properties.html#25804" class="Bound">n</a> <a id="25868" class="Symbol">(</a><a id="25869" href="Cubical.Data.Fin.Properties.html#25807" class="Bound">f</a> <a id="25871" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25873" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a><a id="25882" class="Symbol">)</a> <a id="25884" class="Symbol">(λ</a> <a id="25887" href="Cubical.Data.Fin.Properties.html#25887" class="Bound">x</a> <a id="25889" class="Symbol">→</a> <a id="25891" href="Cubical.Data.Fin.Properties.html#25809" class="Bound">ind</a> <a id="25895" class="Symbol">(</a><a id="25896" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="25906" href="Cubical.Data.Fin.Properties.html#25887" class="Bound">x</a><a id="25907" class="Symbol">)))</a> <a id="25911" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="25913" href="Cubical.Data.Fin.Properties.html#25606" class="Bound">rUnit</a> <a id="25919" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a>

  <a id="25925" class="Keyword">module</a> <a id="25932" href="Cubical.Data.Fin.Properties.html#25932" class="Module">_</a> <a id="25934" class="Symbol">(</a><a id="25935" href="Cubical.Data.Fin.Properties.html#25935" class="Bound">comm</a> <a id="25940" class="Symbol">:</a> <a id="25942" class="Symbol">(</a><a id="25943" href="Cubical.Data.Fin.Properties.html#25943" class="Bound">x</a> <a id="25945" href="Cubical.Data.Fin.Properties.html#25945" class="Bound">y</a> <a id="25947" class="Symbol">:</a> <a id="25949" href="Cubical.Data.Fin.Properties.html#25583" class="Bound">A</a><a id="25950" class="Symbol">)</a> <a id="25952" class="Symbol">→</a> <a id="25954" href="Cubical.Data.Fin.Properties.html#25943" class="Bound">x</a> <a id="25956" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="25959" href="Cubical.Data.Fin.Properties.html#25945" class="Bound">y</a> <a id="25961" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25963" href="Cubical.Data.Fin.Properties.html#25945" class="Bound">y</a> <a id="25965" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="25968" href="Cubical.Data.Fin.Properties.html#25943" class="Bound">x</a><a id="25969" class="Symbol">)</a> <a id="25971" class="Keyword">where</a>
    <a id="25981" class="Keyword">private</a>
      <a id="25995" href="Cubical.Data.Fin.Properties.html#25995" class="Function">lUnitA</a> <a id="26002" class="Symbol">:</a> <a id="26004" class="Symbol">(</a><a id="26005" href="Cubical.Data.Fin.Properties.html#26005" class="Bound">x</a> <a id="26007" class="Symbol">:</a> <a id="26009" class="Symbol">_)</a> <a id="26012" class="Symbol">→</a> <a id="26014" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="26017" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="26020" href="Cubical.Data.Fin.Properties.html#26005" class="Bound">x</a> <a id="26022" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26024" href="Cubical.Data.Fin.Properties.html#26005" class="Bound">x</a>
      <a id="26032" href="Cubical.Data.Fin.Properties.html#25995" class="Function">lUnitA</a> <a id="26039" href="Cubical.Data.Fin.Properties.html#26039" class="Bound">x</a> <a id="26041" class="Symbol">=</a> <a id="26043" href="Cubical.Data.Fin.Properties.html#25935" class="Bound">comm</a> <a id="26048" class="Symbol">_</a> <a id="26050" class="Symbol">_</a> <a id="26052" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26054" href="Cubical.Data.Fin.Properties.html#25606" class="Bound">rUnit</a> <a id="26060" href="Cubical.Data.Fin.Properties.html#26039" class="Bound">x</a>

    <a id="26067" href="Cubical.Data.Fin.Properties.html#26067" class="Function">sumFin-choose</a> <a id="26081" class="Symbol">:</a>
      <a id="26089" class="Symbol">{</a><a id="26090" href="Cubical.Data.Fin.Properties.html#26090" class="Bound">n</a> <a id="26092" class="Symbol">:</a> <a id="26094" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="26095" class="Symbol">}</a> <a id="26097" class="Symbol">(</a><a id="26098" href="Cubical.Data.Fin.Properties.html#26098" class="Bound">f</a> <a id="26100" class="Symbol">:</a> <a id="26102" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="26106" href="Cubical.Data.Fin.Properties.html#26090" class="Bound">n</a> <a id="26108" class="Symbol">→</a> <a id="26110" href="Cubical.Data.Fin.Properties.html#25583" class="Bound">A</a><a id="26111" class="Symbol">)</a>
      <a id="26119" class="Symbol">→</a> <a id="26121" class="Symbol">(</a><a id="26122" href="Cubical.Data.Fin.Properties.html#26122" class="Bound">a</a> <a id="26124" class="Symbol">:</a> <a id="26126" href="Cubical.Data.Fin.Properties.html#25583" class="Bound">A</a><a id="26127" class="Symbol">)</a> <a id="26129" class="Symbol">(</a><a id="26130" href="Cubical.Data.Fin.Properties.html#26130" class="Bound">x</a> <a id="26132" class="Symbol">:</a> <a id="26134" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="26138" href="Cubical.Data.Fin.Properties.html#26090" class="Bound">n</a><a id="26139" class="Symbol">)</a>
      <a id="26147" class="Symbol">→</a> <a id="26149" class="Symbol">(</a><a id="26150" href="Cubical.Data.Fin.Properties.html#26098" class="Bound">f</a> <a id="26152" href="Cubical.Data.Fin.Properties.html#26130" class="Bound">x</a> <a id="26154" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26156" href="Cubical.Data.Fin.Properties.html#26122" class="Bound">a</a><a id="26157" class="Symbol">)</a>
      <a id="26165" class="Symbol">→</a> <a id="26167" class="Symbol">((</a><a id="26169" href="Cubical.Data.Fin.Properties.html#26169" class="Bound">x&#39;</a> <a id="26172" class="Symbol">:</a> <a id="26174" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="26178" href="Cubical.Data.Fin.Properties.html#26090" class="Bound">n</a><a id="26179" class="Symbol">)</a> <a id="26181" class="Symbol">→</a> <a id="26183" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="26185" class="Symbol">(</a><a id="26186" href="Cubical.Data.Fin.Properties.html#26169" class="Bound">x&#39;</a> <a id="26189" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26191" href="Cubical.Data.Fin.Properties.html#26130" class="Bound">x</a><a id="26192" class="Symbol">)</a> <a id="26194" class="Symbol">→</a> <a id="26196" href="Cubical.Data.Fin.Properties.html#26098" class="Bound">f</a> <a id="26198" href="Cubical.Data.Fin.Properties.html#26169" class="Bound">x&#39;</a> <a id="26201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26203" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a><a id="26205" class="Symbol">)</a>
      <a id="26213" class="Symbol">→</a> <a id="26215" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="26225" class="Symbol">{</a><a id="26226" class="Argument">n</a> <a id="26228" class="Symbol">=</a> <a id="26230" href="Cubical.Data.Fin.Properties.html#26090" class="Bound">n</a><a id="26231" class="Symbol">}</a> <a id="26233" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="26238" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="26241" href="Cubical.Data.Fin.Properties.html#26098" class="Bound">f</a> <a id="26243" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26245" href="Cubical.Data.Fin.Properties.html#26122" class="Bound">a</a>
    <a id="26251" href="Cubical.Data.Fin.Properties.html#26067" class="Function">sumFin-choose</a> <a id="26265" class="Symbol">{</a><a id="26266" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="26270" class="Symbol">}</a> <a id="26272" href="Cubical.Data.Fin.Properties.html#26272" class="Bound">f</a> <a id="26274" href="Cubical.Data.Fin.Properties.html#26274" class="Bound">a</a> <a id="26276" href="Cubical.Data.Fin.Properties.html#26276" class="Bound">x</a> <a id="26278" href="Cubical.Data.Fin.Properties.html#26278" class="Bound">p</a> <a id="26280" href="Cubical.Data.Fin.Properties.html#26280" class="Bound">t</a> <a id="26282" class="Symbol">=</a> <a id="26284" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="26294" class="Symbol">(</a><a id="26295" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="26301" href="Cubical.Data.Fin.Properties.html#26276" class="Bound">x</a><a id="26302" class="Symbol">)</a>
    <a id="26308" href="Cubical.Data.Fin.Properties.html#26067" class="Function">sumFin-choose</a> <a id="26322" class="Symbol">{</a><a id="26323" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26327" href="Cubical.Data.Fin.Properties.html#26327" class="Bound">n</a><a id="26328" class="Symbol">}</a> <a id="26330" href="Cubical.Data.Fin.Properties.html#26330" class="Bound">f</a> <a id="26332" href="Cubical.Data.Fin.Properties.html#26332" class="Bound">a</a> <a id="26334" href="Cubical.Data.Fin.Properties.html#26334" class="Bound">x</a> <a id="26336" href="Cubical.Data.Fin.Properties.html#26336" class="Bound">p</a> <a id="26338" href="Cubical.Data.Fin.Properties.html#26338" class="Bound">t</a> <a id="26340" class="Keyword">with</a> <a id="26345" class="Symbol">(</a><a id="26346" href="Cubical.Data.Fin.Properties.html#26327" class="Bound">n</a> <a id="26348" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="26350" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26354" href="Cubical.Data.Fin.Properties.html#26334" class="Bound">x</a><a id="26355" class="Symbol">)</a>
    <a id="26361" class="Symbol">...</a> <a id="26365" class="Symbol">|</a> <a id="26367" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="26370" href="Cubical.Data.Fin.Properties.html#26370" class="Bound">x₁</a> <a id="26373" class="Symbol">=</a>
      <a id="26381" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="26391" class="Symbol">(</a><a id="26392" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="26401" class="Symbol">{</a><a id="26402" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26406" class="Bound">n</a><a id="26407" class="Symbol">}</a> <a id="26409" class="Symbol">((</a><a id="26411" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26415" class="Symbol">(</a><a id="26416" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="26421" class="Symbol">{</a><a id="26422" class="Argument">n</a> <a id="26424" class="Symbol">=</a> <a id="26426" class="Bound">x</a> <a id="26428" class="Symbol">.</a><a id="26429" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26432" class="Symbol">}</a> <a id="26434" class="Symbol">{</a><a id="26435" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26439" class="Bound">n</a><a id="26440" class="Symbol">}</a> <a id="26442" class="Symbol">(</a><a id="26443" class="Bound">x</a> <a id="26445" class="Symbol">.</a><a id="26446" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26449" class="Symbol">)))</a> <a id="26453" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="26455" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26459" href="Cubical.Data.Fin.Properties.html#26370" class="Bound">x₁</a>
           <a id="26473" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26475" class="Symbol">(</a><a id="26476" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26480" class="Symbol">(</a><a id="26481" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="26489" class="Symbol">(</a><a id="26490" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26494" class="Symbol">(</a><a id="26495" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="26500" class="Symbol">{</a><a id="26501" class="Argument">n</a> <a id="26503" class="Symbol">=</a> <a id="26505" class="Bound">x</a> <a id="26507" class="Symbol">.</a><a id="26508" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26511" class="Symbol">}</a> <a id="26513" class="Symbol">{</a><a id="26514" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26518" class="Bound">n</a><a id="26519" class="Symbol">}</a> <a id="26521" class="Symbol">(</a><a id="26522" class="Bound">x</a> <a id="26524" class="Symbol">.</a><a id="26525" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26528" class="Symbol">)))</a> <a id="26532" class="Symbol">(</a><a id="26533" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26537" href="Cubical.Data.Fin.Properties.html#26370" class="Bound">x₁</a><a id="26539" class="Symbol">)</a> <a id="26541" class="Symbol">(</a><a id="26542" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26546" class="Symbol">(</a><a id="26547" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26551" class="Bound">n</a><a id="26552" class="Symbol">)))</a>
           <a id="26567" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26569" class="Symbol">(</a><a id="26570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26575" class="Symbol">(</a><a id="26576" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26580" class="Symbol">(</a><a id="26581" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="26586" class="Symbol">{</a><a id="26587" class="Argument">n</a> <a id="26589" class="Symbol">=</a> <a id="26591" class="Bound">x</a> <a id="26593" class="Symbol">.</a><a id="26594" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26597" class="Symbol">}</a> <a id="26599" class="Symbol">{</a><a id="26600" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26604" class="Bound">n</a><a id="26605" class="Symbol">}</a> <a id="26607" class="Symbol">(</a><a id="26608" class="Bound">x</a> <a id="26610" class="Symbol">.</a><a id="26611" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26614" class="Symbol">))</a> <a id="26617" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a> <a id="26620" class="Symbol">)</a> <a id="26622" class="Symbol">(</a><a id="26623" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="26629" class="Symbol">(</a><a id="26630" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26634" href="Cubical.Data.Fin.Properties.html#26370" class="Bound">x₁</a><a id="26636" class="Symbol">)</a> <a id="26638" class="Symbol">(</a><a id="26639" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26643" class="Bound">n</a><a id="26644" class="Symbol">))))</a>
           <a id="26660" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26666" class="Symbol">((</a><a id="26668" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26672" class="Symbol">(</a><a id="26673" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="26678" class="Symbol">{</a><a id="26679" class="Argument">n</a> <a id="26681" class="Symbol">=</a> <a id="26683" class="Bound">x</a> <a id="26685" class="Symbol">.</a><a id="26686" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26689" class="Symbol">}</a> <a id="26691" class="Symbol">(</a><a id="26692" class="Bound">x</a> <a id="26694" class="Symbol">.</a><a id="26695" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26698" class="Symbol">)</a> <a id="26700" class="Symbol">.</a><a id="26701" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26704" class="Symbol">))</a>
                <a id="26723" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26725" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26730" class="Symbol">(</a><a id="26731" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26735" class="Symbol">(</a><a id="26736" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="26741" class="Symbol">{</a><a id="26742" class="Argument">n</a> <a id="26744" class="Symbol">=</a> <a id="26746" class="Bound">x</a> <a id="26748" class="Symbol">.</a><a id="26749" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26752" class="Symbol">}</a> <a id="26754" class="Symbol">{</a><a id="26755" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26759" class="Bound">n</a><a id="26760" class="Symbol">}</a> <a id="26762" class="Symbol">((</a><a id="26764" class="Bound">x</a> <a id="26766" class="Symbol">.</a><a id="26767" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26770" class="Symbol">)))</a> <a id="26774" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="26776" class="Symbol">)</a> <a id="26778" class="Symbol">(</a><a id="26779" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26783" class="Symbol">(</a><a id="26784" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26789" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26793" class="Symbol">(</a><a id="26794" href="Cubical.Data.Fin.Properties.html#26370" class="Bound">x₁</a> <a id="26797" class="Symbol">.</a><a id="26798" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26801" class="Symbol">))))))</a>
    <a id="26812" class="Symbol">...</a> <a id="26816" class="Symbol">|</a> <a id="26818" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="26821" href="Cubical.Data.Fin.Properties.html#26821" class="Bound">x₁</a> <a id="26824" class="Symbol">=</a>
      <a id="26832" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26837" class="Symbol">(</a><a id="26838" class="Bound">f</a> <a id="26840" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="26846" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A_</a><a id="26849" class="Symbol">)</a> <a id="26851" class="Symbol">(</a><a id="26852" href="Cubical.Data.Fin.Properties.html#25648" class="Function">sumFinGen0</a> <a id="26863" class="Bound">n</a> <a id="26865" class="Symbol">_</a>
        <a id="26875" class="Symbol">λ</a> <a id="26877" href="Cubical.Data.Fin.Properties.html#26877" class="Bound">h</a> <a id="26879" class="Symbol">→</a> <a id="26881" class="Bound">t</a> <a id="26883" class="Symbol">_</a> <a id="26885" class="Symbol">λ</a> <a id="26887" href="Cubical.Data.Fin.Properties.html#26887" class="Bound">q</a> <a id="26889" class="Symbol">→</a> <a id="26891" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="26900" class="Symbol">(</a><a id="26901" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="26907" class="Symbol">(</a><a id="26908" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="26911" class="Bound">n</a><a id="26912" class="Symbol">)</a> <a id="26914" class="Symbol">(</a><a id="26915" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26920" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26924" href="Cubical.Data.Fin.Properties.html#26887" class="Bound">q</a> <a id="26926" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26928" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26932" href="Cubical.Data.Fin.Properties.html#26821" class="Bound">x₁</a><a id="26934" class="Symbol">)</a> <a id="26936" class="Symbol">(</a><a id="26937" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="26942" class="Symbol">(</a><a id="26943" href="Cubical.Data.Fin.Properties.html#26877" class="Bound">h</a> <a id="26945" class="Symbol">.</a><a id="26946" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26949" class="Symbol">))))</a>
             <a id="26967" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26969" href="Cubical.Data.Fin.Properties.html#25606" class="Bound">rUnit</a> <a id="26975" class="Symbol">_</a> <a id="26977" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26979" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26983" class="Symbol">(</a><a id="26984" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26989" class="Bound">f</a> <a id="26991" href="Cubical.Data.Fin.Properties.html#27022" class="Function">x=flast</a><a id="26998" class="Symbol">)</a> <a id="27000" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27002" class="Bound">p</a>
      <a id="27010" class="Keyword">where</a>
      <a id="27022" href="Cubical.Data.Fin.Properties.html#27022" class="Function">x=flast</a> <a id="27030" class="Symbol">:</a> <a id="27032" class="Bound">x</a> <a id="27034" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="27036" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a>
      <a id="27048" href="Cubical.Data.Fin.Properties.html#27022" class="Function">x=flast</a> <a id="27056" class="Symbol">=</a> <a id="27058" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="27065" class="Symbol">(λ</a> <a id="27068" href="Cubical.Data.Fin.Properties.html#27068" class="Bound">z</a> <a id="27070" class="Symbol">→</a> <a id="27072" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="27081" class="Symbol">{</a><a id="27082" class="Argument">n</a> <a id="27084" class="Symbol">=</a> <a id="27086" href="Cubical.Data.Fin.Properties.html#27068" class="Bound">z</a><a id="27087" class="Symbol">}</a> <a id="27089" class="Symbol">{</a><a id="27090" class="Argument">m</a> <a id="27092" class="Symbol">=</a> <a id="27094" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27098" class="Bound">n</a><a id="27099" class="Symbol">})</a> <a id="27102" class="Symbol">(</a><a id="27103" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27107" href="Cubical.Data.Fin.Properties.html#26821" class="Bound">x₁</a><a id="27109" class="Symbol">)</a>
    <a id="27115" class="Symbol">...</a> <a id="27119" class="Symbol">|</a> <a id="27121" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="27124" href="Cubical.Data.Fin.Properties.html#27124" class="Bound">x₁</a> <a id="27127" class="Symbol">=</a>
      <a id="27135" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="27141" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a>
         <a id="27155" class="Symbol">(</a><a id="27156" class="Bound">t</a> <a id="27158" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="27164" class="Symbol">(λ</a> <a id="27167" href="Cubical.Data.Fin.Properties.html#27167" class="Bound">p</a> <a id="27169" class="Symbol">→</a> <a id="27171" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="27180" class="Symbol">(</a><a id="27181" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="27187" class="Symbol">(</a><a id="27188" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="27191" class="Bound">n</a><a id="27192" class="Symbol">)</a> <a id="27194" class="Symbol">(</a><a id="27195" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27199" class="Symbol">(</a><a id="27200" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27205" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27209" href="Cubical.Data.Fin.Properties.html#27167" class="Bound">p</a><a id="27210" class="Symbol">))</a> <a id="27213" href="Cubical.Data.Fin.Properties.html#27124" class="Bound">x₁</a><a id="27215" class="Symbol">)))</a>
         <a id="27228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="27239" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27241" href="Cubical.Data.Fin.Properties.html#25995" class="Function">lUnitA</a> <a id="27248" class="Symbol">_</a>
      <a id="27256" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27258" href="Cubical.Data.Fin.Properties.html#26067" class="Function">sumFin-choose</a> <a id="27272" class="Symbol">{</a><a id="27273" class="Argument">n</a> <a id="27275" class="Symbol">=</a> <a id="27277" class="Bound">n</a><a id="27278" class="Symbol">}</a> <a id="27280" class="Symbol">(</a><a id="27281" class="Bound">f</a> <a id="27283" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27285" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a><a id="27294" class="Symbol">)</a> <a id="27296" class="Bound">a</a> <a id="27298" class="Symbol">(</a><a id="27299" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27303" class="Bound">x</a> <a id="27305" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="27307" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="27312" href="Cubical.Data.Fin.Properties.html#27124" class="Bound">x₁</a><a id="27314" class="Symbol">)</a>
          <a id="27326" class="Symbol">(</a><a id="27327" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27332" class="Bound">f</a> <a id="27334" class="Symbol">(</a><a id="27335" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="27342" class="Symbol">(λ</a> <a id="27345" href="Cubical.Data.Fin.Properties.html#27345" class="Bound">z</a> <a id="27347" class="Symbol">→</a> <a id="27349" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="27358" class="Symbol">{</a><a id="27359" class="Argument">n</a> <a id="27361" class="Symbol">=</a> <a id="27363" href="Cubical.Data.Fin.Properties.html#27345" class="Bound">z</a><a id="27364" class="Symbol">}</a> <a id="27366" class="Symbol">{</a><a id="27367" class="Argument">m</a> <a id="27369" class="Symbol">=</a> <a id="27371" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27375" class="Bound">n</a><a id="27376" class="Symbol">})</a> <a id="27379" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="27383" class="Symbol">)</a> <a id="27385" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27387" class="Bound">p</a><a id="27388" class="Symbol">)</a>
          <a id="27400" class="Symbol">λ</a> <a id="27402" href="Cubical.Data.Fin.Properties.html#27402" class="Bound">a</a> <a id="27404" href="Cubical.Data.Fin.Properties.html#27404" class="Bound">r</a> <a id="27406" class="Symbol">→</a> <a id="27408" class="Bound">t</a> <a id="27410" class="Symbol">(</a><a id="27411" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="27421" href="Cubical.Data.Fin.Properties.html#27402" class="Bound">a</a><a id="27422" class="Symbol">)</a> <a id="27424" class="Symbol">λ</a> <a id="27426" href="Cubical.Data.Fin.Properties.html#27426" class="Bound">d</a> <a id="27428" class="Symbol">→</a> <a id="27430" href="Cubical.Data.Fin.Properties.html#27404" class="Bound">r</a> <a id="27432" class="Symbol">(</a><a id="27433" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="27440" class="Symbol">(λ</a> <a id="27443" href="Cubical.Data.Fin.Properties.html#27443" class="Bound">z</a> <a id="27445" class="Symbol">→</a> <a id="27447" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="27456" class="Symbol">{</a><a id="27457" class="Argument">n</a> <a id="27459" class="Symbol">=</a> <a id="27461" href="Cubical.Data.Fin.Properties.html#27443" class="Bound">z</a><a id="27462" class="Symbol">}</a> <a id="27464" class="Symbol">{</a><a id="27465" class="Argument">m</a> <a id="27467" class="Symbol">=</a> <a id="27469" class="Bound">n</a><a id="27470" class="Symbol">})</a>
          <a id="27483" class="Symbol">(</a><a id="27484" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27489" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27493" href="Cubical.Data.Fin.Properties.html#27426" class="Bound">d</a><a id="27494" class="Symbol">))</a>

    <a id="27502" class="Keyword">module</a> <a id="27509" href="Cubical.Data.Fin.Properties.html#27509" class="Module">_</a> <a id="27511" class="Symbol">(</a><a id="27512" href="Cubical.Data.Fin.Properties.html#27512" class="Bound">assocA</a> <a id="27519" class="Symbol">:</a> <a id="27521" class="Symbol">(</a><a id="27522" href="Cubical.Data.Fin.Properties.html#27522" class="Bound">x</a> <a id="27524" href="Cubical.Data.Fin.Properties.html#27524" class="Bound">y</a> <a id="27526" href="Cubical.Data.Fin.Properties.html#27526" class="Bound">z</a> <a id="27528" class="Symbol">:</a> <a id="27530" href="Cubical.Data.Fin.Properties.html#25583" class="Bound">A</a><a id="27531" class="Symbol">)</a> <a id="27533" class="Symbol">→</a> <a id="27535" href="Cubical.Data.Fin.Properties.html#27522" class="Bound">x</a> <a id="27537" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="27540" class="Symbol">(</a><a id="27541" href="Cubical.Data.Fin.Properties.html#27524" class="Bound">y</a> <a id="27543" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="27546" href="Cubical.Data.Fin.Properties.html#27526" class="Bound">z</a><a id="27547" class="Symbol">)</a> <a id="27549" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="27551" class="Symbol">(</a><a id="27552" href="Cubical.Data.Fin.Properties.html#27522" class="Bound">x</a> <a id="27554" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="27557" href="Cubical.Data.Fin.Properties.html#27524" class="Bound">y</a><a id="27558" class="Symbol">)</a> <a id="27560" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="27563" href="Cubical.Data.Fin.Properties.html#27526" class="Bound">z</a><a id="27564" class="Symbol">)</a> <a id="27566" class="Keyword">where</a>
      <a id="27578" href="Cubical.Data.Fin.Properties.html#27578" class="Function">sumFinGenHom</a> <a id="27591" class="Symbol">:</a> <a id="27593" class="Symbol">(</a><a id="27594" href="Cubical.Data.Fin.Properties.html#27594" class="Bound">n</a> <a id="27596" class="Symbol">:</a> <a id="27598" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="27599" class="Symbol">)</a> <a id="27601" class="Symbol">(</a><a id="27602" href="Cubical.Data.Fin.Properties.html#27602" class="Bound">f</a> <a id="27604" href="Cubical.Data.Fin.Properties.html#27604" class="Bound">g</a> <a id="27606" class="Symbol">:</a> <a id="27608" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="27612" href="Cubical.Data.Fin.Properties.html#27594" class="Bound">n</a> <a id="27614" class="Symbol">→</a> <a id="27616" href="Cubical.Data.Fin.Properties.html#25583" class="Bound">A</a><a id="27617" class="Symbol">)</a>
        <a id="27627" class="Symbol">→</a> <a id="27629" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="27639" class="Symbol">{</a><a id="27640" class="Argument">n</a> <a id="27642" class="Symbol">=</a> <a id="27644" href="Cubical.Data.Fin.Properties.html#27594" class="Bound">n</a><a id="27645" class="Symbol">}</a> <a id="27647" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="27652" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="27655" class="Symbol">(λ</a> <a id="27658" href="Cubical.Data.Fin.Properties.html#27658" class="Bound">x</a> <a id="27660" class="Symbol">→</a> <a id="27662" href="Cubical.Data.Fin.Properties.html#27602" class="Bound">f</a> <a id="27664" href="Cubical.Data.Fin.Properties.html#27658" class="Bound">x</a> <a id="27666" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="27669" href="Cubical.Data.Fin.Properties.html#27604" class="Bound">g</a> <a id="27671" href="Cubical.Data.Fin.Properties.html#27658" class="Bound">x</a><a id="27672" class="Symbol">)</a>
         <a id="27683" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="27685" class="Symbol">(</a><a id="27686" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="27696" class="Symbol">{</a><a id="27697" class="Argument">n</a> <a id="27699" class="Symbol">=</a> <a id="27701" href="Cubical.Data.Fin.Properties.html#27594" class="Bound">n</a><a id="27702" class="Symbol">}</a> <a id="27704" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="27709" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="27712" href="Cubical.Data.Fin.Properties.html#27602" class="Bound">f</a> <a id="27714" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="27717" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="27727" class="Symbol">{</a><a id="27728" class="Argument">n</a> <a id="27730" class="Symbol">=</a> <a id="27732" href="Cubical.Data.Fin.Properties.html#27594" class="Bound">n</a><a id="27733" class="Symbol">}</a> <a id="27735" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="27740" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="27743" href="Cubical.Data.Fin.Properties.html#27604" class="Bound">g</a><a id="27744" class="Symbol">)</a>
      <a id="27752" href="Cubical.Data.Fin.Properties.html#27578" class="Function">sumFinGenHom</a> <a id="27765" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="27770" href="Cubical.Data.Fin.Properties.html#27770" class="Bound">f</a> <a id="27772" href="Cubical.Data.Fin.Properties.html#27772" class="Bound">g</a> <a id="27774" class="Symbol">=</a> <a id="27776" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27780" class="Symbol">(</a><a id="27781" href="Cubical.Data.Fin.Properties.html#25606" class="Bound">rUnit</a> <a id="27787" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a><a id="27789" class="Symbol">)</a>
      <a id="27797" href="Cubical.Data.Fin.Properties.html#27578" class="Function">sumFinGenHom</a> <a id="27810" class="Symbol">(</a><a id="27811" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27815" href="Cubical.Data.Fin.Properties.html#27815" class="Bound">n</a><a id="27816" class="Symbol">)</a> <a id="27818" href="Cubical.Data.Fin.Properties.html#27818" class="Bound">f</a> <a id="27820" href="Cubical.Data.Fin.Properties.html#27820" class="Bound">g</a> <a id="27822" class="Symbol">=</a>
          <a id="27834" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27839" class="Symbol">((</a><a id="27841" href="Cubical.Data.Fin.Properties.html#27818" class="Bound">f</a> <a id="27843" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="27849" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A</a> <a id="27852" href="Cubical.Data.Fin.Properties.html#27820" class="Bound">g</a> <a id="27854" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="27859" class="Symbol">)</a> <a id="27861" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">+A_</a><a id="27864" class="Symbol">)</a> <a id="27866" class="Symbol">(</a><a id="27867" href="Cubical.Data.Fin.Properties.html#27578" class="Function">sumFinGenHom</a> <a id="27880" href="Cubical.Data.Fin.Properties.html#27815" class="Bound">n</a> <a id="27882" class="Symbol">(</a><a id="27883" href="Cubical.Data.Fin.Properties.html#27818" class="Bound">f</a> <a id="27885" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27887" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a><a id="27896" class="Symbol">)</a> <a id="27898" class="Symbol">(</a><a id="27899" href="Cubical.Data.Fin.Properties.html#27820" class="Bound">g</a> <a id="27901" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27903" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a><a id="27912" class="Symbol">))</a>
        <a id="27923" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27925" href="Cubical.Algebra.AbGroup.Base.html#9448" class="Function">move4</a> <a id="27931" class="Symbol">(</a><a id="27932" href="Cubical.Data.Fin.Properties.html#27818" class="Bound">f</a> <a id="27934" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="27939" class="Symbol">)</a> <a id="27941" class="Symbol">(</a><a id="27942" href="Cubical.Data.Fin.Properties.html#27820" class="Bound">g</a> <a id="27944" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="27949" class="Symbol">)</a>
                <a id="27967" class="Symbol">(</a><a id="27968" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="27978" class="Symbol">{</a><a id="27979" class="Argument">n</a> <a id="27981" class="Symbol">=</a> <a id="27983" href="Cubical.Data.Fin.Properties.html#27815" class="Bound">n</a><a id="27984" class="Symbol">}</a> <a id="27986" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="27991" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="27994" class="Symbol">(λ</a> <a id="27997" href="Cubical.Data.Fin.Properties.html#27997" class="Bound">x</a> <a id="27999" class="Symbol">→</a> <a id="28001" href="Cubical.Data.Fin.Properties.html#27818" class="Bound">f</a> <a id="28003" class="Symbol">(</a><a id="28004" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="28014" href="Cubical.Data.Fin.Properties.html#27997" class="Bound">x</a><a id="28015" class="Symbol">)))</a>
                <a id="28035" class="Symbol">(</a><a id="28036" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="28046" class="Symbol">{</a><a id="28047" class="Argument">n</a> <a id="28049" class="Symbol">=</a> <a id="28051" href="Cubical.Data.Fin.Properties.html#27815" class="Bound">n</a><a id="28052" class="Symbol">}</a> <a id="28054" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="28059" href="Cubical.Data.Fin.Properties.html#25595" class="Bound">0A</a> <a id="28062" class="Symbol">(λ</a> <a id="28065" href="Cubical.Data.Fin.Properties.html#28065" class="Bound">x</a> <a id="28067" class="Symbol">→</a> <a id="28069" href="Cubical.Data.Fin.Properties.html#27820" class="Bound">g</a> <a id="28071" class="Symbol">(</a><a id="28072" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="28082" href="Cubical.Data.Fin.Properties.html#28065" class="Bound">x</a><a id="28083" class="Symbol">)))</a>
                <a id="28103" href="Cubical.Data.Fin.Properties.html#25576" class="Bound Operator">_+A_</a> <a id="28108" href="Cubical.Data.Fin.Properties.html#27512" class="Bound">assocA</a> <a id="28115" href="Cubical.Data.Fin.Properties.html#25935" class="Bound">comm</a>

<a id="sumFinGenId"></a><a id="28121" href="Cubical.Data.Fin.Properties.html#28121" class="Function">sumFinGenId</a> <a id="28133" class="Symbol">:</a> <a id="28135" class="Symbol">{</a><a id="28136" href="Cubical.Data.Fin.Properties.html#28136" class="Bound">n</a> <a id="28138" class="Symbol">:</a> <a id="28140" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="28141" class="Symbol">}</a> <a id="28143" class="Symbol">(</a><a id="28144" href="Cubical.Data.Fin.Properties.html#28144" class="Bound Operator">_+_</a> <a id="28148" class="Symbol">:</a> <a id="28150" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a> <a id="28152" class="Symbol">→</a> <a id="28154" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a> <a id="28156" class="Symbol">→</a> <a id="28158" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a><a id="28159" class="Symbol">)</a> <a id="28161" class="Symbol">(</a><a id="28162" href="Cubical.Data.Fin.Properties.html#28162" class="Bound">0A</a> <a id="28165" class="Symbol">:</a> <a id="28167" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a><a id="28168" class="Symbol">)</a>
  <a id="28172" class="Symbol">(</a><a id="28173" href="Cubical.Data.Fin.Properties.html#28173" class="Bound">f</a> <a id="28175" href="Cubical.Data.Fin.Properties.html#28175" class="Bound">g</a> <a id="28177" class="Symbol">:</a> <a id="28179" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="28183" href="Cubical.Data.Fin.Properties.html#28136" class="Bound">n</a> <a id="28185" class="Symbol">→</a> <a id="28187" href="Cubical.Data.Fin.Properties.html#1105" class="Generalizable">A</a><a id="28188" class="Symbol">)</a> <a id="28190" class="Symbol">→</a> <a id="28192" href="Cubical.Data.Fin.Properties.html#28173" class="Bound">f</a> <a id="28194" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="28196" href="Cubical.Data.Fin.Properties.html#28175" class="Bound">g</a> <a id="28198" class="Symbol">→</a> <a id="28200" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="28210" class="Symbol">{</a><a id="28211" class="Argument">n</a> <a id="28213" class="Symbol">=</a> <a id="28215" href="Cubical.Data.Fin.Properties.html#28136" class="Bound">n</a><a id="28216" class="Symbol">}</a> <a id="28218" href="Cubical.Data.Fin.Properties.html#28144" class="Bound Operator">_+_</a> <a id="28222" href="Cubical.Data.Fin.Properties.html#28162" class="Bound">0A</a> <a id="28225" href="Cubical.Data.Fin.Properties.html#28173" class="Bound">f</a> <a id="28227" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="28229" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="28239" class="Symbol">{</a><a id="28240" class="Argument">n</a> <a id="28242" class="Symbol">=</a> <a id="28244" href="Cubical.Data.Fin.Properties.html#28136" class="Bound">n</a><a id="28245" class="Symbol">}</a> <a id="28247" href="Cubical.Data.Fin.Properties.html#28144" class="Bound Operator">_+_</a> <a id="28251" href="Cubical.Data.Fin.Properties.html#28162" class="Bound">0A</a> <a id="28254" href="Cubical.Data.Fin.Properties.html#28175" class="Bound">g</a>
<a id="28256" href="Cubical.Data.Fin.Properties.html#28121" class="Function">sumFinGenId</a> <a id="28268" class="Symbol">{</a><a id="28269" class="Argument">n</a> <a id="28271" class="Symbol">=</a> <a id="28273" href="Cubical.Data.Fin.Properties.html#28273" class="Bound">n</a><a id="28274" class="Symbol">}</a> <a id="28276" href="Cubical.Data.Fin.Properties.html#28276" class="Bound Operator">_+_</a> <a id="28280" href="Cubical.Data.Fin.Properties.html#28280" class="Bound">0A</a> <a id="28283" href="Cubical.Data.Fin.Properties.html#28283" class="Bound">f</a> <a id="28285" href="Cubical.Data.Fin.Properties.html#28285" class="Bound">g</a> <a id="28287" href="Cubical.Data.Fin.Properties.html#28287" class="Bound">p</a> <a id="28289" href="Cubical.Data.Fin.Properties.html#28289" class="Bound">i</a> <a id="28291" class="Symbol">=</a> <a id="28293" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="28303" class="Symbol">{</a><a id="28304" class="Argument">n</a> <a id="28306" class="Symbol">=</a> <a id="28308" href="Cubical.Data.Fin.Properties.html#28273" class="Bound">n</a><a id="28309" class="Symbol">}</a> <a id="28311" href="Cubical.Data.Fin.Properties.html#28276" class="Bound Operator">_+_</a> <a id="28315" href="Cubical.Data.Fin.Properties.html#28280" class="Bound">0A</a> <a id="28318" class="Symbol">(</a><a id="28319" href="Cubical.Data.Fin.Properties.html#28287" class="Bound">p</a> <a id="28321" href="Cubical.Data.Fin.Properties.html#28289" class="Bound">i</a><a id="28322" class="Symbol">)</a>

<a id="Fin≡"></a><a id="28325" href="Cubical.Data.Fin.Properties.html#28325" class="Function">Fin≡</a> <a id="28330" class="Symbol">:</a> <a id="28332" class="Symbol">{</a><a id="28333" href="Cubical.Data.Fin.Properties.html#28333" class="Bound">m</a> <a id="28335" class="Symbol">:</a> <a id="28337" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="28338" class="Symbol">}</a> <a id="28340" class="Symbol">(</a><a id="28341" href="Cubical.Data.Fin.Properties.html#28341" class="Bound">a</a> <a id="28343" href="Cubical.Data.Fin.Properties.html#28343" class="Bound">b</a> <a id="28345" class="Symbol">:</a> <a id="28347" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="28351" href="Cubical.Data.Fin.Properties.html#28333" class="Bound">m</a><a id="28352" class="Symbol">)</a> <a id="28354" class="Symbol">→</a> <a id="28356" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28360" href="Cubical.Data.Fin.Properties.html#28341" class="Bound">a</a> <a id="28362" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="28364" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28368" href="Cubical.Data.Fin.Properties.html#28343" class="Bound">b</a> <a id="28370" class="Symbol">→</a> <a id="28372" href="Cubical.Data.Fin.Properties.html#28341" class="Bound">a</a> <a id="28374" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="28376" href="Cubical.Data.Fin.Properties.html#28343" class="Bound">b</a>
<a id="28378" href="Cubical.Data.Fin.Properties.html#28325" class="Function">Fin≡</a> <a id="28383" class="Symbol">{</a><a id="28384" href="Cubical.Data.Fin.Properties.html#28384" class="Bound">m</a><a id="28385" class="Symbol">}</a> <a id="28387" class="Symbol">(</a><a id="28388" href="Cubical.Data.Fin.Properties.html#28388" class="Bound">a</a> <a id="28390" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28392" href="Cubical.Data.Fin.Properties.html#28392" class="Bound">Ha</a><a id="28394" class="Symbol">)</a> <a id="28396" class="Symbol">(</a><a id="28397" href="Cubical.Data.Fin.Properties.html#28397" class="Bound">b</a> <a id="28399" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28401" href="Cubical.Data.Fin.Properties.html#28401" class="Bound">Hb</a><a id="28403" class="Symbol">)</a> <a id="28405" href="Cubical.Data.Fin.Properties.html#28405" class="Bound">H</a> <a id="28407" href="Cubical.Data.Fin.Properties.html#28407" class="Bound">i</a> <a id="28409" class="Symbol">=</a>
  <a id="28413" class="Symbol">(</a><a id="28414" href="Cubical.Data.Fin.Properties.html#28405" class="Bound">H</a> <a id="28416" href="Cubical.Data.Fin.Properties.html#28407" class="Bound">i</a> <a id="28418" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28420" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="28426" class="Symbol">(λ</a> <a id="28429" href="Cubical.Data.Fin.Properties.html#28429" class="Bound">j</a> <a id="28431" class="Symbol">→</a> <a id="28433" class="Symbol">λ</a> <a id="28435" class="Symbol">{</a> <a id="28437" class="Symbol">(</a><a id="28438" href="Cubical.Data.Fin.Properties.html#28407" class="Bound">i</a> <a id="28440" class="Symbol">=</a> <a id="28442" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28444" class="Symbol">)</a> <a id="28446" class="Symbol">→</a> <a id="28448" href="Cubical.Data.Fin.Properties.html#28392" class="Bound">Ha</a>
                        <a id="28475" class="Symbol">;</a> <a id="28477" class="Symbol">(</a><a id="28478" href="Cubical.Data.Fin.Properties.html#28407" class="Bound">i</a> <a id="28480" class="Symbol">=</a> <a id="28482" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28484" class="Symbol">)</a> <a id="28486" class="Symbol">→</a> <a id="28488" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="28497" class="Symbol">{</a><a id="28498" href="Cubical.Data.Fin.Properties.html#28397" class="Bound">b</a><a id="28499" class="Symbol">}{</a><a id="28501" href="Cubical.Data.Fin.Properties.html#28384" class="Bound">m</a><a id="28502" class="Symbol">}</a> <a id="28504" class="Symbol">(</a><a id="28505" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="28512" class="Symbol">(λ</a> <a id="28515" href="Cubical.Data.Fin.Properties.html#28515" class="Bound">j</a> <a id="28517" class="Symbol">→</a> <a id="28519" href="Cubical.Data.Fin.Properties.html#28405" class="Bound">H</a> <a id="28521" href="Cubical.Data.Fin.Properties.html#28515" class="Bound">j</a> <a id="28523" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="28526" href="Cubical.Data.Fin.Properties.html#28384" class="Bound">m</a><a id="28527" class="Symbol">)</a> <a id="28529" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="28532" href="Cubical.Data.Fin.Properties.html#28392" class="Bound">Ha</a><a id="28534" class="Symbol">)</a> <a id="28536" href="Cubical.Data.Fin.Properties.html#28401" class="Bound">Hb</a> <a id="28539" href="Cubical.Data.Fin.Properties.html#28429" class="Bound">j</a> <a id="28541" class="Symbol">})</a>
               <a id="28559" class="Symbol">(</a><a id="28560" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="28567" class="Symbol">(λ</a> <a id="28570" href="Cubical.Data.Fin.Properties.html#28570" class="Bound">j</a> <a id="28572" class="Symbol">→</a> <a id="28574" href="Cubical.Data.Fin.Properties.html#28405" class="Bound">H</a> <a id="28576" class="Symbol">(</a><a id="28577" href="Cubical.Data.Fin.Properties.html#28407" class="Bound">i</a> <a id="28579" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28581" href="Cubical.Data.Fin.Properties.html#28570" class="Bound">j</a><a id="28582" class="Symbol">)</a> <a id="28584" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="28587" href="Cubical.Data.Fin.Properties.html#28384" class="Bound">m</a><a id="28588" class="Symbol">)</a> <a id="28590" class="Symbol">(</a><a id="28591" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28593" href="Cubical.Data.Fin.Properties.html#28407" class="Bound">i</a><a id="28594" class="Symbol">)</a> <a id="28596" href="Cubical.Data.Fin.Properties.html#28392" class="Bound">Ha</a><a id="28598" class="Symbol">))</a>

<a id="fsuc-injectSuc"></a><a id="28602" href="Cubical.Data.Fin.Properties.html#28602" class="Function">fsuc-injectSuc</a> <a id="28617" class="Symbol">:</a> <a id="28619" class="Symbol">{</a><a id="28620" href="Cubical.Data.Fin.Properties.html#28620" class="Bound">m</a> <a id="28622" class="Symbol">:</a> <a id="28624" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="28625" class="Symbol">}</a> <a id="28627" class="Symbol">(</a><a id="28628" href="Cubical.Data.Fin.Properties.html#28628" class="Bound">n</a> <a id="28630" class="Symbol">:</a> <a id="28632" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="28636" href="Cubical.Data.Fin.Properties.html#28620" class="Bound">m</a><a id="28637" class="Symbol">)</a>
  <a id="28641" class="Symbol">→</a> <a id="28643" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="28653" class="Symbol">{</a><a id="28654" class="Argument">n</a> <a id="28656" class="Symbol">=</a> <a id="28658" class="InductiveConstructor">suc</a> <a id="28662" href="Cubical.Data.Fin.Properties.html#28620" class="Bound">m</a><a id="28663" class="Symbol">}</a> <a id="28665" class="Symbol">(</a><a id="28666" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="28671" href="Cubical.Data.Fin.Properties.html#28628" class="Bound">n</a><a id="28672" class="Symbol">)</a> <a id="28674" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="28676" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="28681" class="Symbol">(</a><a id="28682" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="28692" href="Cubical.Data.Fin.Properties.html#28628" class="Bound">n</a><a id="28693" class="Symbol">)</a>
<a id="28695" href="Cubical.Data.Fin.Properties.html#28602" class="Function">fsuc-injectSuc</a> <a id="28710" class="Symbol">{</a><a id="28711" class="Argument">m</a> <a id="28713" class="Symbol">=</a> <a id="28715" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28719" href="Cubical.Data.Fin.Properties.html#28719" class="Bound">m</a><a id="28720" class="Symbol">}</a> <a id="28722" class="Symbol">(</a><a id="28723" href="Cubical.Data.Fin.Properties.html#28723" class="Bound">x</a> <a id="28725" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28727" href="Cubical.Data.Fin.Properties.html#28727" class="Bound">p</a><a id="28728" class="Symbol">)</a> <a id="28730" class="Symbol">=</a> <a id="28732" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="28746" class="Symbol">{</a><a id="28747" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28751" class="Symbol">(</a><a id="28752" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28756" class="Symbol">(</a><a id="28757" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28761" href="Cubical.Data.Fin.Properties.html#28719" class="Bound">m</a><a id="28762" class="Symbol">))}</a> <a id="28766" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="elimFin"></a><a id="28772" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="28780" class="Symbol">:</a> <a id="28782" class="Symbol">∀</a> <a id="28784" class="Symbol">{</a><a id="28785" href="Cubical.Data.Fin.Properties.html#28785" class="Bound">ℓ</a><a id="28786" class="Symbol">}</a> <a id="28788" class="Symbol">{</a><a id="28789" href="Cubical.Data.Fin.Properties.html#28789" class="Bound">m</a> <a id="28791" class="Symbol">:</a> <a id="28793" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="28794" class="Symbol">}</a> <a id="28796" class="Symbol">{</a><a id="28797" href="Cubical.Data.Fin.Properties.html#28797" class="Bound">A</a> <a id="28799" class="Symbol">:</a> <a id="28801" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="28805" class="Symbol">(</a><a id="28806" class="InductiveConstructor">suc</a> <a id="28810" href="Cubical.Data.Fin.Properties.html#28789" class="Bound">m</a><a id="28811" class="Symbol">)</a> <a id="28813" class="Symbol">→</a> <a id="28815" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="28820" href="Cubical.Data.Fin.Properties.html#28785" class="Bound">ℓ</a><a id="28821" class="Symbol">}</a>
                 <a id="28840" class="Symbol">(</a><a id="28841" href="Cubical.Data.Fin.Properties.html#28841" class="Bound">max</a> <a id="28845" class="Symbol">:</a> <a id="28847" href="Cubical.Data.Fin.Properties.html#28797" class="Bound">A</a> <a id="28849" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="28854" class="Symbol">)</a>
                 <a id="28873" class="Symbol">(</a><a id="28874" href="Cubical.Data.Fin.Properties.html#28874" class="Bound">f</a> <a id="28876" class="Symbol">:</a> <a id="28878" class="Symbol">(</a><a id="28879" href="Cubical.Data.Fin.Properties.html#28879" class="Bound">x</a> <a id="28881" class="Symbol">:</a> <a id="28883" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="28887" href="Cubical.Data.Fin.Properties.html#28789" class="Bound">m</a><a id="28888" class="Symbol">)</a> <a id="28890" class="Symbol">→</a> <a id="28892" href="Cubical.Data.Fin.Properties.html#28797" class="Bound">A</a> <a id="28894" class="Symbol">(</a><a id="28895" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="28905" href="Cubical.Data.Fin.Properties.html#28879" class="Bound">x</a><a id="28906" class="Symbol">))</a>
              <a id="28923" class="Symbol">→</a> <a id="28925" class="Symbol">(</a><a id="28926" href="Cubical.Data.Fin.Properties.html#28926" class="Bound">x</a> <a id="28928" class="Symbol">:</a> <a id="28930" class="Symbol">_)</a> <a id="28933" class="Symbol">→</a> <a id="28935" href="Cubical.Data.Fin.Properties.html#28797" class="Bound">A</a> <a id="28937" href="Cubical.Data.Fin.Properties.html#28926" class="Bound">x</a>
<a id="28939" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="28947" class="Symbol">{</a><a id="28948" class="Argument">m</a> <a id="28950" class="Symbol">=</a> <a id="28952" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="28956" class="Symbol">}</a> <a id="28958" class="Symbol">{</a><a id="28959" class="Argument">A</a> <a id="28961" class="Symbol">=</a> <a id="28963" href="Cubical.Data.Fin.Properties.html#28963" class="Bound">A</a><a id="28964" class="Symbol">}</a> <a id="28966" href="Cubical.Data.Fin.Properties.html#28966" class="Bound">max</a> <a id="28970" href="Cubical.Data.Fin.Properties.html#28970" class="Bound">f</a> <a id="28972" class="Symbol">(</a><a id="28973" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="28978" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28980" href="Cubical.Data.Fin.Properties.html#28980" class="Bound">p</a><a id="28981" class="Symbol">)</a> <a id="28983" class="Symbol">=</a> <a id="28985" href="Cubical.Data.Fin.Properties.html#28966" class="Bound">max</a>
<a id="28989" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="28997" class="Symbol">{</a><a id="28998" class="Argument">m</a> <a id="29000" class="Symbol">=</a> <a id="29002" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29006" href="Cubical.Data.Fin.Properties.html#29006" class="Bound">m</a><a id="29007" class="Symbol">}</a> <a id="29009" class="Symbol">{</a><a id="29010" class="Argument">A</a> <a id="29012" class="Symbol">=</a> <a id="29014" href="Cubical.Data.Fin.Properties.html#29014" class="Bound">A</a><a id="29015" class="Symbol">}</a> <a id="29017" href="Cubical.Data.Fin.Properties.html#29017" class="Bound">max</a> <a id="29021" href="Cubical.Data.Fin.Properties.html#29021" class="Bound">f</a> <a id="29023" class="Symbol">(</a><a id="29024" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29029" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29031" href="Cubical.Data.Fin.Properties.html#29031" class="Bound">p</a><a id="29032" class="Symbol">)</a> <a id="29034" class="Symbol">=</a> <a id="29036" href="Cubical.Data.Fin.Properties.html#29021" class="Bound">f</a> <a id="29038" class="Symbol">(</a><a id="29039" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29044" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29046" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="29048" class="Symbol">)</a>
<a id="29050" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="29058" class="Symbol">{</a><a id="29059" class="Argument">m</a> <a id="29061" class="Symbol">=</a> <a id="29063" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29067" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="29071" class="Symbol">}</a> <a id="29073" class="Symbol">{</a><a id="29074" class="Argument">A</a> <a id="29076" class="Symbol">=</a> <a id="29078" href="Cubical.Data.Fin.Properties.html#29078" class="Bound">A</a><a id="29079" class="Symbol">}</a> <a id="29081" href="Cubical.Data.Fin.Properties.html#29081" class="Bound">max</a> <a id="29085" href="Cubical.Data.Fin.Properties.html#29085" class="Bound">f</a> <a id="29087" class="Symbol">(</a><a id="29088" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29092" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29097" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29099" href="Cubical.Data.Fin.Properties.html#29099" class="Bound">p</a><a id="29100" class="Symbol">)</a> <a id="29102" class="Symbol">=</a> <a id="29104" href="Cubical.Data.Fin.Properties.html#29081" class="Bound">max</a>
<a id="29108" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="29116" class="Symbol">{</a><a id="29117" class="Argument">m</a> <a id="29119" class="Symbol">=</a> <a id="29121" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29125" class="Symbol">(</a><a id="29126" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29130" href="Cubical.Data.Fin.Properties.html#29130" class="Bound">m</a><a id="29131" class="Symbol">)}</a> <a id="29134" class="Symbol">{</a><a id="29135" class="Argument">A</a> <a id="29137" class="Symbol">=</a> <a id="29139" href="Cubical.Data.Fin.Properties.html#29139" class="Bound">A</a><a id="29140" class="Symbol">}</a> <a id="29142" href="Cubical.Data.Fin.Properties.html#29142" class="Bound">max</a> <a id="29146" href="Cubical.Data.Fin.Properties.html#29146" class="Bound">f</a> <a id="29148" class="Symbol">(</a><a id="29149" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29153" href="Cubical.Data.Fin.Properties.html#29153" class="Bound">x</a> <a id="29155" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29157" href="Cubical.Data.Fin.Properties.html#29157" class="Bound">p</a><a id="29158" class="Symbol">)</a> <a id="29160" class="Symbol">=</a>
  <a id="29164" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="29172" class="Symbol">{</a><a id="29173" class="Argument">m</a> <a id="29175" class="Symbol">=</a> <a id="29177" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29181" href="Cubical.Data.Fin.Properties.html#29130" class="Bound">m</a><a id="29182" class="Symbol">}</a> <a id="29184" class="Symbol">{</a><a id="29185" class="Argument">A</a> <a id="29187" class="Symbol">=</a> <a id="29189" class="Symbol">λ</a> <a id="29191" href="Cubical.Data.Fin.Properties.html#29191" class="Bound">x</a> <a id="29193" class="Symbol">→</a> <a id="29195" href="Cubical.Data.Fin.Properties.html#29139" class="Bound">A</a> <a id="29197" class="Symbol">(</a><a id="29198" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="29203" href="Cubical.Data.Fin.Properties.html#29191" class="Bound">x</a><a id="29204" class="Symbol">)}</a> <a id="29207" href="Cubical.Data.Fin.Properties.html#29142" class="Bound">max</a> <a id="29211" class="Symbol">(λ</a> <a id="29214" href="Cubical.Data.Fin.Properties.html#29214" class="Bound">t</a> <a id="29216" class="Symbol">→</a> <a id="29218" href="Cubical.Data.Fin.Properties.html#29146" class="Bound">f</a> <a id="29220" class="Symbol">(</a><a id="29221" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="29226" href="Cubical.Data.Fin.Properties.html#29214" class="Bound">t</a><a id="29227" class="Symbol">))</a> <a id="29230" class="Symbol">(</a><a id="29231" href="Cubical.Data.Fin.Properties.html#29153" class="Bound">x</a> <a id="29233" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29235" href="Cubical.Data.Fin.Properties.html#29157" class="Bound">p</a><a id="29236" class="Symbol">)</a>

<a id="elimFin-alt"></a><a id="29239" href="Cubical.Data.Fin.Properties.html#29239" class="Function">elimFin-alt</a> <a id="29251" class="Symbol">:</a> <a id="29253" class="Symbol">∀</a> <a id="29255" class="Symbol">{</a><a id="29256" href="Cubical.Data.Fin.Properties.html#29256" class="Bound">ℓ</a><a id="29257" class="Symbol">}</a> <a id="29259" class="Symbol">{</a><a id="29260" href="Cubical.Data.Fin.Properties.html#29260" class="Bound">m</a> <a id="29262" class="Symbol">:</a> <a id="29264" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="29265" class="Symbol">}</a> <a id="29267" class="Symbol">{</a><a id="29268" href="Cubical.Data.Fin.Properties.html#29268" class="Bound">A</a> <a id="29270" class="Symbol">:</a> <a id="29272" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="29276" class="Symbol">(</a><a id="29277" class="InductiveConstructor">suc</a> <a id="29281" href="Cubical.Data.Fin.Properties.html#29260" class="Bound">m</a><a id="29282" class="Symbol">)</a> <a id="29284" class="Symbol">→</a> <a id="29286" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="29291" href="Cubical.Data.Fin.Properties.html#29256" class="Bound">ℓ</a><a id="29292" class="Symbol">}</a>
                 <a id="29311" class="Symbol">(</a><a id="29312" href="Cubical.Data.Fin.Properties.html#29312" class="Bound">max</a> <a id="29316" class="Symbol">:</a> <a id="29318" href="Cubical.Data.Fin.Properties.html#29268" class="Bound">A</a> <a id="29320" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="29325" class="Symbol">)</a>
                 <a id="29344" class="Symbol">(</a><a id="29345" href="Cubical.Data.Fin.Properties.html#29345" class="Bound">f</a> <a id="29347" class="Symbol">:</a> <a id="29349" class="Symbol">(</a><a id="29350" href="Cubical.Data.Fin.Properties.html#29350" class="Bound">x</a> <a id="29352" class="Symbol">:</a> <a id="29354" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="29358" href="Cubical.Data.Fin.Properties.html#29260" class="Bound">m</a><a id="29359" class="Symbol">)</a> <a id="29361" class="Symbol">→</a> <a id="29363" href="Cubical.Data.Fin.Properties.html#29268" class="Bound">A</a> <a id="29365" class="Symbol">(</a><a id="29366" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="29371" href="Cubical.Data.Fin.Properties.html#29350" class="Bound">x</a><a id="29372" class="Symbol">))</a>
              <a id="29389" class="Symbol">→</a> <a id="29391" class="Symbol">(</a><a id="29392" href="Cubical.Data.Fin.Properties.html#29392" class="Bound">x</a> <a id="29394" class="Symbol">:</a> <a id="29396" class="Symbol">_)</a> <a id="29399" class="Symbol">→</a> <a id="29401" href="Cubical.Data.Fin.Properties.html#29268" class="Bound">A</a> <a id="29403" href="Cubical.Data.Fin.Properties.html#29392" class="Bound">x</a>
<a id="29405" href="Cubical.Data.Fin.Properties.html#29239" class="Function">elimFin-alt</a> <a id="29417" class="Symbol">{</a><a id="29418" class="Argument">m</a> <a id="29420" class="Symbol">=</a> <a id="29422" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="29426" class="Symbol">}</a> <a id="29428" href="Cubical.Data.Fin.Properties.html#29428" class="Bound">max</a> <a id="29432" href="Cubical.Data.Fin.Properties.html#29432" class="Bound">f</a> <a id="29434" class="Symbol">(</a><a id="29435" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29442" href="Cubical.Data.Fin.Properties.html#29442" class="Bound">p</a><a id="29443" class="Symbol">)</a> <a id="29445" class="Symbol">=</a> <a id="29447" href="Cubical.Data.Fin.Properties.html#29428" class="Bound">max</a>
<a id="29451" href="Cubical.Data.Fin.Properties.html#29239" class="Function">elimFin-alt</a> <a id="29463" class="Symbol">{</a><a id="29464" class="Argument">m</a> <a id="29466" class="Symbol">=</a> <a id="29468" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29472" href="Cubical.Data.Fin.Properties.html#29472" class="Bound">m</a><a id="29473" class="Symbol">}</a> <a id="29475" href="Cubical.Data.Fin.Properties.html#29475" class="Bound">max</a> <a id="29479" href="Cubical.Data.Fin.Properties.html#29479" class="Bound">f</a> <a id="29481" class="Symbol">(</a><a id="29482" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29489" href="Cubical.Data.Fin.Properties.html#29489" class="Bound">p</a><a id="29490" class="Symbol">)</a> <a id="29492" class="Symbol">=</a> <a id="29494" href="Cubical.Data.Fin.Properties.html#29475" class="Bound">max</a>
<a id="29498" href="Cubical.Data.Fin.Properties.html#29239" class="Function">elimFin-alt</a> <a id="29510" class="Symbol">{</a><a id="29511" class="Argument">m</a> <a id="29513" class="Symbol">=</a> <a id="29515" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29519" href="Cubical.Data.Fin.Properties.html#29519" class="Bound">m</a><a id="29520" class="Symbol">}</a> <a id="29522" href="Cubical.Data.Fin.Properties.html#29522" class="Bound">max</a> <a id="29526" href="Cubical.Data.Fin.Properties.html#29526" class="Bound">f</a> <a id="29528" class="Symbol">(</a><a id="29529" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29533" href="Cubical.Data.Fin.Properties.html#29533" class="Bound">x</a> <a id="29535" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29537" href="Cubical.Data.Fin.Properties.html#29537" class="Bound">p</a><a id="29538" class="Symbol">)</a> <a id="29540" class="Symbol">=</a> <a id="29542" href="Cubical.Data.Fin.Properties.html#29526" class="Bound">f</a> <a id="29544" class="Symbol">(</a><a id="29545" href="Cubical.Data.Fin.Properties.html#29533" class="Bound">x</a> <a id="29547" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29549" href="Cubical.Data.Fin.Properties.html#29537" class="Bound">p</a><a id="29550" class="Symbol">)</a>

<a id="elimFinβ"></a><a id="29553" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="29562" class="Symbol">:</a> <a id="29564" class="Symbol">∀</a> <a id="29566" class="Symbol">{</a><a id="29567" href="Cubical.Data.Fin.Properties.html#29567" class="Bound">ℓ</a><a id="29568" class="Symbol">}</a> <a id="29570" class="Symbol">{</a><a id="29571" href="Cubical.Data.Fin.Properties.html#29571" class="Bound">m</a> <a id="29573" class="Symbol">:</a> <a id="29575" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="29576" class="Symbol">}</a> <a id="29578" class="Symbol">{</a><a id="29579" href="Cubical.Data.Fin.Properties.html#29579" class="Bound">A</a> <a id="29581" class="Symbol">:</a> <a id="29583" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="29587" class="Symbol">(</a><a id="29588" class="InductiveConstructor">suc</a> <a id="29592" href="Cubical.Data.Fin.Properties.html#29571" class="Bound">m</a><a id="29593" class="Symbol">)</a> <a id="29595" class="Symbol">→</a> <a id="29597" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="29602" href="Cubical.Data.Fin.Properties.html#29567" class="Bound">ℓ</a><a id="29603" class="Symbol">}</a>
                 <a id="29622" class="Symbol">(</a><a id="29623" href="Cubical.Data.Fin.Properties.html#29623" class="Bound">max</a> <a id="29627" class="Symbol">:</a> <a id="29629" href="Cubical.Data.Fin.Properties.html#29579" class="Bound">A</a> <a id="29631" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="29636" class="Symbol">)</a>
                 <a id="29655" class="Symbol">(</a><a id="29656" href="Cubical.Data.Fin.Properties.html#29656" class="Bound">f</a> <a id="29658" class="Symbol">:</a> <a id="29660" class="Symbol">(</a><a id="29661" href="Cubical.Data.Fin.Properties.html#29661" class="Bound">x</a> <a id="29663" class="Symbol">:</a> <a id="29665" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="29669" href="Cubical.Data.Fin.Properties.html#29571" class="Bound">m</a><a id="29670" class="Symbol">)</a> <a id="29672" class="Symbol">→</a> <a id="29674" href="Cubical.Data.Fin.Properties.html#29579" class="Bound">A</a> <a id="29676" class="Symbol">(</a><a id="29677" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="29687" href="Cubical.Data.Fin.Properties.html#29661" class="Bound">x</a><a id="29688" class="Symbol">))</a>
              <a id="29705" class="Symbol">→</a> <a id="29707" class="Symbol">((</a><a id="29709" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="29717" class="Symbol">{</a><a id="29718" class="Argument">A</a> <a id="29720" class="Symbol">=</a> <a id="29722" href="Cubical.Data.Fin.Properties.html#29579" class="Bound">A</a><a id="29723" class="Symbol">}</a> <a id="29725" href="Cubical.Data.Fin.Properties.html#29623" class="Bound">max</a> <a id="29729" href="Cubical.Data.Fin.Properties.html#29656" class="Bound">f</a> <a id="29731" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="29737" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="29739" href="Cubical.Data.Fin.Properties.html#29623" class="Bound">max</a><a id="29742" class="Symbol">))</a>
               <a id="29760" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="29762" class="Symbol">((</a><a id="29764" href="Cubical.Data.Fin.Properties.html#29764" class="Bound">x</a> <a id="29766" class="Symbol">:</a> <a id="29768" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="29772" href="Cubical.Data.Fin.Properties.html#29571" class="Bound">m</a><a id="29773" class="Symbol">)</a> <a id="29775" class="Symbol">→</a> <a id="29777" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="29785" class="Symbol">{</a><a id="29786" class="Argument">A</a> <a id="29788" class="Symbol">=</a> <a id="29790" href="Cubical.Data.Fin.Properties.html#29579" class="Bound">A</a><a id="29791" class="Symbol">}</a> <a id="29793" href="Cubical.Data.Fin.Properties.html#29623" class="Bound">max</a> <a id="29797" href="Cubical.Data.Fin.Properties.html#29656" class="Bound">f</a> <a id="29799" class="Symbol">(</a><a id="29800" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="29810" href="Cubical.Data.Fin.Properties.html#29764" class="Bound">x</a><a id="29811" class="Symbol">)</a> <a id="29813" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="29815" href="Cubical.Data.Fin.Properties.html#29656" class="Bound">f</a> <a id="29817" href="Cubical.Data.Fin.Properties.html#29764" class="Bound">x</a><a id="29818" class="Symbol">)</a>
<a id="29820" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="29829" class="Symbol">{</a><a id="29830" class="Argument">m</a> <a id="29832" class="Symbol">=</a> <a id="29834" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="29838" class="Symbol">}</a> <a id="29840" class="Symbol">{</a><a id="29841" class="Argument">A</a> <a id="29843" class="Symbol">=</a> <a id="29845" href="Cubical.Data.Fin.Properties.html#29845" class="Bound">A</a><a id="29846" class="Symbol">}</a> <a id="29848" href="Cubical.Data.Fin.Properties.html#29848" class="Bound">max</a> <a id="29852" href="Cubical.Data.Fin.Properties.html#29852" class="Bound">f</a> <a id="29854" class="Symbol">=</a> <a id="29856" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="29861" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29863" class="Symbol">λ</a> <a id="29865" class="Symbol">{()}</a>
<a id="29870" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="29879" class="Symbol">{</a><a id="29880" class="Argument">m</a> <a id="29882" class="Symbol">=</a> <a id="29884" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29888" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="29892" class="Symbol">}</a> <a id="29894" class="Symbol">{</a><a id="29895" class="Argument">A</a> <a id="29897" class="Symbol">=</a> <a id="29899" href="Cubical.Data.Fin.Properties.html#29899" class="Bound">A</a><a id="29900" class="Symbol">}</a> <a id="29902" href="Cubical.Data.Fin.Properties.html#29902" class="Bound">max</a> <a id="29906" href="Cubical.Data.Fin.Properties.html#29906" class="Bound">f</a> <a id="29908" class="Symbol">=</a> <a id="29910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="29915" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29917" class="Symbol">λ</a> <a id="29919" class="Symbol">{(</a><a id="29921" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29926" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29928" href="Cubical.Data.Fin.Properties.html#29928" class="Bound">p</a><a id="29929" class="Symbol">)</a> <a id="29931" class="Symbol">→</a> <a id="29933" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="29937" class="Symbol">}</a>
<a id="29939" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="29948" class="Symbol">{</a><a id="29949" class="Argument">m</a> <a id="29951" class="Symbol">=</a> <a id="29953" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29957" class="Symbol">(</a><a id="29958" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29962" href="Cubical.Data.Fin.Properties.html#29962" class="Bound">m</a><a id="29963" class="Symbol">)}</a> <a id="29966" class="Symbol">{</a><a id="29967" class="Argument">A</a> <a id="29969" class="Symbol">=</a> <a id="29971" href="Cubical.Data.Fin.Properties.html#29971" class="Bound">A</a><a id="29972" class="Symbol">}</a> <a id="29974" href="Cubical.Data.Fin.Properties.html#29974" class="Bound">max</a> <a id="29978" href="Cubical.Data.Fin.Properties.html#29978" class="Bound">f</a> <a id="29980" class="Symbol">=</a>
  <a id="29984" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="29993" class="Symbol">{</a><a id="29994" class="Argument">m</a> <a id="29996" class="Symbol">=</a> <a id="29998" class="Symbol">(</a><a id="29999" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30003" href="Cubical.Data.Fin.Properties.html#29962" class="Bound">m</a><a id="30004" class="Symbol">)}</a> <a id="30007" class="Symbol">{</a><a id="30008" class="Argument">A</a> <a id="30010" class="Symbol">=</a> <a id="30012" class="Symbol">λ</a> <a id="30014" href="Cubical.Data.Fin.Properties.html#30014" class="Bound">x</a> <a id="30016" class="Symbol">→</a> <a id="30018" href="Cubical.Data.Fin.Properties.html#29971" class="Bound">A</a> <a id="30020" class="Symbol">(</a><a id="30021" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="30026" href="Cubical.Data.Fin.Properties.html#30014" class="Bound">x</a><a id="30027" class="Symbol">)}</a> <a id="30030" href="Cubical.Data.Fin.Properties.html#29974" class="Bound">max</a> <a id="30034" class="Symbol">_</a> <a id="30036" class="Symbol">.</a><a id="30037" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="30043" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30045" href="Cubical.Data.Fin.Properties.html#29239" class="Function">elimFin-alt</a> <a id="30057" class="Symbol">{</a><a id="30058" class="Argument">m</a> <a id="30060" class="Symbol">=</a> <a id="30062" class="Symbol">(</a><a id="30063" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30067" href="Cubical.Data.Fin.Properties.html#29962" class="Bound">m</a><a id="30068" class="Symbol">)}</a> <a id="30071" class="Symbol">{</a><a id="30072" class="Argument">A</a> <a id="30074" class="Symbol">=</a> <a id="30076" class="Symbol">λ</a> <a id="30078" href="Cubical.Data.Fin.Properties.html#30078" class="Bound">x</a> <a id="30080" class="Symbol">→</a> <a id="30082" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="30090" href="Cubical.Data.Fin.Properties.html#29974" class="Bound">max</a> <a id="30094" href="Cubical.Data.Fin.Properties.html#29978" class="Bound">f</a> <a id="30096" class="Symbol">(</a><a id="30097" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="30107" class="Symbol">{</a><a id="30108" class="Argument">n</a> <a id="30110" class="Symbol">=</a> <a id="30112" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30116" class="Symbol">(</a><a id="30117" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30121" href="Cubical.Data.Fin.Properties.html#29962" class="Bound">m</a><a id="30122" class="Symbol">)}</a> <a id="30125" href="Cubical.Data.Fin.Properties.html#30078" class="Bound">x</a><a id="30126" class="Symbol">)</a> <a id="30128" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="30130" href="Cubical.Data.Fin.Properties.html#29978" class="Bound">f</a> <a id="30132" href="Cubical.Data.Fin.Properties.html#30078" class="Bound">x</a><a id="30133" class="Symbol">}</a>
             <a id="30148" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
             <a id="30166" class="Symbol">(</a><a id="30167" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="30176" class="Symbol">{</a><a id="30177" class="Argument">m</a> <a id="30179" class="Symbol">=</a> <a id="30181" class="Symbol">(</a><a id="30182" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30186" href="Cubical.Data.Fin.Properties.html#29962" class="Bound">m</a><a id="30187" class="Symbol">)}</a> <a id="30190" class="Symbol">{</a><a id="30191" class="Argument">A</a> <a id="30193" class="Symbol">=</a> <a id="30195" class="Symbol">λ</a> <a id="30197" href="Cubical.Data.Fin.Properties.html#30197" class="Bound">x</a> <a id="30199" class="Symbol">→</a> <a id="30201" href="Cubical.Data.Fin.Properties.html#29971" class="Bound">A</a> <a id="30203" class="Symbol">(</a><a id="30204" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="30209" href="Cubical.Data.Fin.Properties.html#30197" class="Bound">x</a><a id="30210" class="Symbol">)}</a> <a id="30213" href="Cubical.Data.Fin.Properties.html#29974" class="Bound">max</a> <a id="30217" class="Symbol">_</a> <a id="30219" class="Symbol">.</a><a id="30220" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="30223" class="Symbol">)</a>

<a id="inhabitedFibres?Fin"></a><a id="30226" href="Cubical.Data.Fin.Properties.html#30226" class="Function">inhabitedFibres?Fin</a> <a id="30246" class="Symbol">:</a> <a id="30248" class="Symbol">∀</a> <a id="30250" class="Symbol">{</a><a id="30251" href="Cubical.Data.Fin.Properties.html#30251" class="Bound">ℓ</a><a id="30252" class="Symbol">}</a> <a id="30254" class="Symbol">{</a><a id="30255" href="Cubical.Data.Fin.Properties.html#30255" class="Bound">A</a> <a id="30257" class="Symbol">:</a> <a id="30259" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="30264" href="Cubical.Data.Fin.Properties.html#30251" class="Bound">ℓ</a><a id="30265" class="Symbol">}</a>
  <a id="30269" class="Symbol">(</a><a id="30270" href="Cubical.Data.Fin.Properties.html#30270" class="Bound">da</a> <a id="30273" class="Symbol">:</a> <a id="30275" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="30284" href="Cubical.Data.Fin.Properties.html#30255" class="Bound">A</a><a id="30285" class="Symbol">)</a> <a id="30287" class="Symbol">(</a><a id="30288" href="Cubical.Data.Fin.Properties.html#30288" class="Bound">n</a> <a id="30290" class="Symbol">:</a> <a id="30292" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="30293" class="Symbol">)</a> <a id="30295" class="Symbol">(</a><a id="30296" href="Cubical.Data.Fin.Properties.html#30296" class="Bound">f</a> <a id="30298" class="Symbol">:</a> <a id="30300" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="30304" href="Cubical.Data.Fin.Properties.html#30288" class="Bound">n</a> <a id="30306" class="Symbol">→</a> <a id="30308" href="Cubical.Data.Fin.Properties.html#30255" class="Bound">A</a><a id="30309" class="Symbol">)</a>
  <a id="30313" class="Symbol">→</a> <a id="30315" href="Cubical.Relation.Nullary.Properties.html#7724" class="Function">inhabitedFibres?</a> <a id="30332" href="Cubical.Data.Fin.Properties.html#30296" class="Bound">f</a>
<a id="30334" href="Cubical.Data.Fin.Properties.html#30226" class="Function">inhabitedFibres?Fin</a> <a id="30354" class="Symbol">{</a><a id="30355" class="Argument">A</a> <a id="30357" class="Symbol">=</a> <a id="30359" href="Cubical.Data.Fin.Properties.html#30359" class="Bound">A</a><a id="30360" class="Symbol">}</a> <a id="30362" href="Cubical.Data.Fin.Properties.html#30362" class="Bound">da</a> <a id="30365" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="30370" href="Cubical.Data.Fin.Properties.html#30370" class="Bound">f</a> <a id="30372" href="Cubical.Data.Fin.Properties.html#30372" class="Bound">y</a> <a id="30374" class="Symbol">=</a> <a id="30376" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="30380" class="Symbol">λ</a> <a id="30382" href="Cubical.Data.Fin.Properties.html#30382" class="Bound">x</a> <a id="30384" class="Symbol">→</a> <a id="30386" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="30396" class="Symbol">(</a><a id="30397" href="Cubical.Data.Fin.Base.html#2480" class="Function">¬Fin0</a> <a id="30403" href="Cubical.Data.Fin.Properties.html#30382" class="Bound">x</a><a id="30404" class="Symbol">)</a>
<a id="30406" href="Cubical.Data.Fin.Properties.html#30226" class="Function">inhabitedFibres?Fin</a> <a id="30426" class="Symbol">{</a><a id="30427" class="Argument">A</a> <a id="30429" class="Symbol">=</a> <a id="30431" href="Cubical.Data.Fin.Properties.html#30431" class="Bound">A</a><a id="30432" class="Symbol">}</a> <a id="30434" href="Cubical.Data.Fin.Properties.html#30434" class="Bound">da</a> <a id="30437" class="Symbol">(</a><a id="30438" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30442" href="Cubical.Data.Fin.Properties.html#30442" class="Bound">n</a><a id="30443" class="Symbol">)</a> <a id="30445" href="Cubical.Data.Fin.Properties.html#30445" class="Bound">f</a> <a id="30447" href="Cubical.Data.Fin.Properties.html#30447" class="Bound">y</a> <a id="30449" class="Keyword">with</a> <a id="30454" href="Cubical.Data.Fin.Properties.html#30434" class="Bound">da</a> <a id="30457" class="Symbol">(</a><a id="30458" href="Cubical.Data.Fin.Properties.html#30445" class="Bound">f</a> <a id="30460" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="30465" class="Symbol">)</a> <a id="30467" href="Cubical.Data.Fin.Properties.html#30447" class="Bound">y</a>
<a id="30469" class="Symbol">...</a> <a id="30473" class="Symbol">|</a> <a id="30475" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="30479" href="Cubical.Data.Fin.Properties.html#30479" class="Bound">p</a> <a id="30481" class="Symbol">=</a> <a id="30483" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="30487" class="Symbol">(</a><a id="30488" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="30494" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30496" href="Cubical.Data.Fin.Properties.html#30479" class="Bound">p</a><a id="30497" class="Symbol">)</a>
<a id="30499" class="Symbol">...</a> <a id="30503" class="Symbol">|</a> <a id="30505" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="30508" href="Cubical.Data.Fin.Properties.html#30508" class="Bound">¬p</a> <a id="30511" class="Keyword">with</a> <a id="30516" class="Symbol">(</a><a id="30517" href="Cubical.Data.Fin.Properties.html#30226" class="Function">inhabitedFibres?Fin</a> <a id="30537" class="Bound">da</a> <a id="30540" class="Bound">n</a> <a id="30542" class="Symbol">(</a><a id="30543" class="Bound">f</a> <a id="30545" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="30547" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a><a id="30551" class="Symbol">)</a> <a id="30553" class="Bound">y</a><a id="30554" class="Symbol">)</a>
<a id="30556" class="Symbol">...</a> <a id="30560" class="Symbol">|</a> <a id="30562" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="30566" href="Cubical.Data.Fin.Properties.html#30566" class="Bound">q</a> <a id="30568" class="Symbol">=</a> <a id="30570" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="30574" class="Symbol">((</a><a id="30576" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="30581" class="Symbol">(</a><a id="30582" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30586" href="Cubical.Data.Fin.Properties.html#30566" class="Bound">q</a><a id="30587" class="Symbol">))</a> <a id="30590" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30592" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30596" href="Cubical.Data.Fin.Properties.html#30566" class="Bound">q</a><a id="30597" class="Symbol">)</a>
<a id="30599" class="Symbol">...</a> <a id="30603" class="Symbol">|</a> <a id="30605" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="30609" href="Cubical.Data.Fin.Properties.html#30609" class="Bound">q</a> <a id="30611" class="Symbol">=</a> <a id="30613" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="30617" class="Symbol">(</a><a id="30618" href="Cubical.Data.Fin.Properties.html#29239" class="Function">elimFin-alt</a> <a id="30630" class="Bound">¬p</a> <a id="30633" href="Cubical.Data.Fin.Properties.html#30609" class="Bound">q</a><a id="30634" class="Symbol">)</a>

<a id="30637" class="Comment">-- Decompositions in terms of ⊎ and ×</a>
<a id="Iso-Fin1⊎Fin-FinSuc"></a><a id="30675" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="30695" class="Symbol">:</a> <a id="30697" class="Symbol">{</a><a id="30698" href="Cubical.Data.Fin.Properties.html#30698" class="Bound">n</a> <a id="30700" class="Symbol">:</a> <a id="30702" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="30703" class="Symbol">}</a> <a id="30705" class="Symbol">→</a> <a id="30707" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="30711" class="Symbol">(</a><a id="30712" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="30716" class="Number">1</a> <a id="30718" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="30720" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="30724" href="Cubical.Data.Fin.Properties.html#30698" class="Bound">n</a><a id="30725" class="Symbol">)</a> <a id="30727" class="Symbol">(</a><a id="30728" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="30732" class="Symbol">(</a><a id="30733" class="InductiveConstructor">suc</a> <a id="30737" href="Cubical.Data.Fin.Properties.html#30698" class="Bound">n</a><a id="30738" class="Symbol">))</a>
<a id="30741" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30749" class="Symbol">(</a><a id="30750" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="30770" class="Symbol">{</a><a id="30771" class="Argument">n</a> <a id="30773" class="Symbol">=</a> <a id="30775" href="Cubical.Data.Fin.Properties.html#30775" class="Bound">n</a><a id="30776" class="Symbol">})</a> <a id="30779" class="Symbol">=</a> <a id="30781" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="30787" class="Symbol">(λ</a> <a id="30790" href="Cubical.Data.Fin.Properties.html#30790" class="Bound">_</a> <a id="30792" class="Symbol">→</a> <a id="30794" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="30799" class="Symbol">)</a> <a id="30801" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a>
<a id="30811" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="30819" class="Symbol">(</a><a id="30820" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="30840" class="Symbol">{</a><a id="30841" class="Argument">n</a> <a id="30843" class="Symbol">=</a> <a id="30845" href="Cubical.Data.Fin.Properties.html#30845" class="Bound">n</a><a id="30846" class="Symbol">})</a> <a id="30849" class="Symbol">=</a> <a id="30851" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="30859" class="Symbol">(</a><a id="30860" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="30864" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="30869" class="Symbol">)</a> <a id="30871" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>
<a id="30875" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="30883" class="Symbol">(</a><a id="30884" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="30904" class="Symbol">{</a><a id="30905" class="Argument">n</a> <a id="30907" class="Symbol">=</a> <a id="30909" href="Cubical.Data.Fin.Properties.html#30909" class="Bound">n</a><a id="30910" class="Symbol">})</a> <a id="30913" class="Symbol">=</a>
  <a id="30917" class="Keyword">let</a> <a id="30921" href="Cubical.Data.Fin.Properties.html#30921" class="Bound">β</a> <a id="30923" class="Symbol">=</a> <a id="30925" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="30934" class="Symbol">{</a><a id="30935" class="Argument">m</a> <a id="30937" class="Symbol">=</a> <a id="30939" href="Cubical.Data.Fin.Properties.html#30909" class="Bound">n</a><a id="30940" class="Symbol">}</a> <a id="30942" class="Symbol">{</a><a id="30943" class="Argument">A</a> <a id="30945" class="Symbol">=</a> <a id="30947" class="Symbol">λ</a> <a id="30949" href="Cubical.Data.Fin.Properties.html#30949" class="Bound">_</a> <a id="30951" class="Symbol">→</a> <a id="30953" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="30957" class="Number">1</a> <a id="30959" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="30961" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="30965" href="Cubical.Data.Fin.Properties.html#30909" class="Bound">n</a><a id="30966" class="Symbol">}</a> <a id="30968" class="Symbol">(</a><a id="30969" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="30973" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="30978" class="Symbol">)</a> <a id="30980" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="30984" class="Keyword">in</a>
  <a id="30989" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="30997" class="Symbol">(</a><a id="30998" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31003" class="Symbol">(</a><a id="31004" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="31010" class="Symbol">(λ</a> <a id="31013" href="Cubical.Data.Fin.Properties.html#31013" class="Bound">_</a> <a id="31015" class="Symbol">→</a> <a id="31017" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="31022" class="Symbol">)</a> <a id="31024" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a><a id="31033" class="Symbol">)</a> <a id="31035" class="Symbol">(</a><a id="31036" href="Cubical.Data.Fin.Properties.html#30921" class="Bound">β</a> <a id="31038" class="Symbol">.</a><a id="31039" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="31042" class="Symbol">))</a>
          <a id="31055" class="Symbol">(λ</a> <a id="31058" href="Cubical.Data.Fin.Properties.html#31058" class="Bound">x</a> <a id="31060" class="Symbol">→</a> <a id="31062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31067" class="Symbol">(</a><a id="31068" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="31074" class="Symbol">(λ</a> <a id="31077" href="Cubical.Data.Fin.Properties.html#31077" class="Bound">_</a> <a id="31079" class="Symbol">→</a> <a id="31081" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="31086" class="Symbol">)</a> <a id="31088" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a><a id="31097" class="Symbol">)</a> <a id="31099" class="Symbol">(</a><a id="31100" href="Cubical.Data.Fin.Properties.html#30921" class="Bound">β</a> <a id="31102" class="Symbol">.</a><a id="31103" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31107" href="Cubical.Data.Fin.Properties.html#31058" class="Bound">x</a><a id="31108" class="Symbol">))</a>
<a id="31111" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="31119" class="Symbol">(</a><a id="31120" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="31140" class="Symbol">{</a><a id="31141" class="Argument">n</a> <a id="31143" class="Symbol">=</a> <a id="31145" href="Cubical.Data.Fin.Properties.html#31145" class="Bound">n</a><a id="31146" class="Symbol">})</a> <a id="31149" class="Symbol">(</a><a id="31150" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="31154" class="Symbol">(</a><a id="31155" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="31160" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31162" href="Cubical.Data.Fin.Properties.html#31162" class="Bound">p</a><a id="31163" class="Symbol">))</a> <a id="31166" class="Symbol">=</a>
  <a id="31170" class="Keyword">let</a> <a id="31174" href="Cubical.Data.Fin.Properties.html#31174" class="Bound">β</a> <a id="31176" class="Symbol">=</a> <a id="31178" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="31187" class="Symbol">{</a><a id="31188" class="Argument">m</a> <a id="31190" class="Symbol">=</a> <a id="31192" href="Cubical.Data.Fin.Properties.html#31145" class="Bound">n</a><a id="31193" class="Symbol">}</a> <a id="31195" class="Symbol">{</a><a id="31196" class="Argument">A</a> <a id="31198" class="Symbol">=</a> <a id="31200" class="Symbol">λ</a> <a id="31202" href="Cubical.Data.Fin.Properties.html#31202" class="Bound">_</a> <a id="31204" class="Symbol">→</a> <a id="31206" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31210" class="Number">1</a> <a id="31212" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="31214" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31218" href="Cubical.Data.Fin.Properties.html#31145" class="Bound">n</a><a id="31219" class="Symbol">}</a> <a id="31221" class="Symbol">(</a><a id="31222" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="31226" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="31231" class="Symbol">)</a> <a id="31233" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="31237" class="Keyword">in</a>
  <a id="31242" class="Symbol">(</a><a id="31243" href="Cubical.Data.Fin.Properties.html#31174" class="Bound">β</a> <a id="31245" class="Symbol">.</a><a id="31246" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="31249" class="Symbol">)</a> <a id="31251" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="31253" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31258" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="31262" class="Symbol">(</a><a id="31263" href="Cubical.Data.Fin.Properties.html#28325" class="Function">Fin≡</a> <a id="31268" class="Symbol">{</a><a id="31269" class="Argument">m</a> <a id="31271" class="Symbol">=</a> <a id="31273" class="Number">1</a><a id="31274" class="Symbol">}</a> <a id="31276" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="31282" class="Symbol">(</a><a id="31283" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="31288" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31290" href="Cubical.Data.Fin.Properties.html#31162" class="Bound">p</a><a id="31291" class="Symbol">)</a> <a id="31293" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="31297" class="Symbol">)</a>
<a id="31299" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="31307" class="Symbol">(</a><a id="31308" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="31328" class="Symbol">{</a><a id="31329" class="Argument">n</a> <a id="31331" class="Symbol">=</a> <a id="31333" href="Cubical.Data.Fin.Properties.html#31333" class="Bound">n</a><a id="31334" class="Symbol">})</a> <a id="31337" class="Symbol">(</a><a id="31338" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="31342" href="Cubical.Data.Fin.Properties.html#31342" class="Bound">x</a><a id="31343" class="Symbol">)</a> <a id="31345" class="Symbol">=</a>
  <a id="31349" class="Symbol">(</a><a id="31350" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="31359" class="Symbol">{</a><a id="31360" class="Argument">m</a> <a id="31362" class="Symbol">=</a> <a id="31364" href="Cubical.Data.Fin.Properties.html#31333" class="Bound">n</a><a id="31365" class="Symbol">}</a> <a id="31367" class="Symbol">{</a><a id="31368" class="Argument">A</a> <a id="31370" class="Symbol">=</a> <a id="31372" class="Symbol">λ</a> <a id="31374" href="Cubical.Data.Fin.Properties.html#31374" class="Bound">_</a> <a id="31376" class="Symbol">→</a> <a id="31378" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31382" class="Number">1</a> <a id="31384" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="31386" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31390" href="Cubical.Data.Fin.Properties.html#31333" class="Bound">n</a><a id="31391" class="Symbol">}</a> <a id="31393" class="Symbol">(</a><a id="31394" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="31398" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="31403" class="Symbol">)</a> <a id="31405" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="31408" class="Symbol">)</a> <a id="31410" class="Symbol">.</a><a id="31411" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31415" href="Cubical.Data.Fin.Properties.html#31342" class="Bound">x</a>

<a id="Iso-Fin⊎Fin-Fin+"></a><a id="31418" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="31435" class="Symbol">:</a> <a id="31437" class="Symbol">{</a><a id="31438" href="Cubical.Data.Fin.Properties.html#31438" class="Bound">n</a> <a id="31440" href="Cubical.Data.Fin.Properties.html#31440" class="Bound">m</a> <a id="31442" class="Symbol">:</a> <a id="31444" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="31445" class="Symbol">}</a> <a id="31447" class="Symbol">→</a> <a id="31449" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31453" class="Symbol">(</a><a id="31454" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31458" href="Cubical.Data.Fin.Properties.html#31438" class="Bound">n</a> <a id="31460" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="31462" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31466" href="Cubical.Data.Fin.Properties.html#31440" class="Bound">m</a><a id="31467" class="Symbol">)</a> <a id="31469" class="Symbol">(</a><a id="31470" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31474" class="Symbol">(</a><a id="31475" href="Cubical.Data.Fin.Properties.html#31438" class="Bound">n</a> <a id="31477" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="31479" href="Cubical.Data.Fin.Properties.html#31440" class="Bound">m</a><a id="31480" class="Symbol">))</a>
<a id="31483" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31491" class="Symbol">(</a><a id="31492" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="31509" class="Symbol">{</a><a id="31510" class="Argument">n</a> <a id="31512" class="Symbol">=</a> <a id="31514" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="31518" class="Symbol">}</a> <a id="31520" class="Symbol">{</a><a id="31521" class="Argument">m</a> <a id="31523" class="Symbol">=</a> <a id="31525" href="Cubical.Data.Fin.Properties.html#31525" class="Bound">m</a><a id="31526" class="Symbol">})</a> <a id="31529" class="Symbol">(</a><a id="31530" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="31534" href="Cubical.Data.Fin.Properties.html#31534" class="Bound">x</a><a id="31535" class="Symbol">)</a> <a id="31537" class="Symbol">=</a> <a id="31539" href="Cubical.Data.Fin.Properties.html#31534" class="Bound">x</a>
<a id="31541" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31549" class="Symbol">(</a><a id="31550" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="31567" class="Symbol">{</a><a id="31568" class="Argument">n</a> <a id="31570" class="Symbol">=</a> <a id="31572" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="31576" class="Symbol">}</a> <a id="31578" class="Symbol">{</a><a id="31579" class="Argument">m</a> <a id="31581" class="Symbol">=</a> <a id="31583" href="Cubical.Data.Fin.Properties.html#31583" class="Bound">m</a><a id="31584" class="Symbol">})</a> <a id="31587" href="Cubical.Data.Fin.Properties.html#31587" class="Bound">x</a> <a id="31589" class="Symbol">=</a> <a id="31591" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="31595" href="Cubical.Data.Fin.Properties.html#31587" class="Bound">x</a>
<a id="31597" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="31605" class="Symbol">(</a><a id="31606" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="31623" class="Symbol">{</a><a id="31624" class="Argument">n</a> <a id="31626" class="Symbol">=</a> <a id="31628" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="31632" class="Symbol">}</a> <a id="31634" class="Symbol">{</a><a id="31635" class="Argument">m</a> <a id="31637" class="Symbol">=</a> <a id="31639" href="Cubical.Data.Fin.Properties.html#31639" class="Bound">m</a><a id="31640" class="Symbol">})</a> <a id="31643" href="Cubical.Data.Fin.Properties.html#31643" class="Bound">x</a> <a id="31645" class="Symbol">=</a> <a id="31647" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="31652" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="31660" class="Symbol">(</a><a id="31661" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="31678" class="Symbol">{</a><a id="31679" class="Argument">n</a> <a id="31681" class="Symbol">=</a> <a id="31683" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="31687" class="Symbol">}</a> <a id="31689" class="Symbol">{</a><a id="31690" class="Argument">m</a> <a id="31692" class="Symbol">=</a> <a id="31694" href="Cubical.Data.Fin.Properties.html#31694" class="Bound">m</a><a id="31695" class="Symbol">})</a> <a id="31698" class="Symbol">(</a><a id="31699" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="31703" href="Cubical.Data.Fin.Properties.html#31703" class="Bound">x</a><a id="31704" class="Symbol">)</a> <a id="31706" class="Symbol">=</a> <a id="31708" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="31713" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="31730" class="Symbol">{</a><a id="31731" class="Argument">n</a> <a id="31733" class="Symbol">=</a> <a id="31735" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="31739" href="Cubical.Data.Fin.Properties.html#31739" class="Bound">n</a><a id="31740" class="Symbol">}</a> <a id="31742" class="Symbol">{</a><a id="31743" class="Argument">m</a> <a id="31745" class="Symbol">=</a> <a id="31747" href="Cubical.Data.Fin.Properties.html#31747" class="Bound">m</a><a id="31748" class="Symbol">}</a> <a id="31750" class="Symbol">=</a>
  <a id="31754" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="31762" class="Symbol">(</a><a id="31763" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="31768" class="Symbol">(</a><a id="31769" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="31776" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="31795" class="Symbol">)</a> <a id="31797" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a><a id="31802" class="Symbol">)</a>
    <a id="31808" class="Symbol">(</a><a id="31809" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="31817" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a>
      <a id="31835" class="Symbol">(</a><a id="31836" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="31844" class="Symbol">(</a><a id="31845" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="31850" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="31856" class="Symbol">(</a><a id="31857" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="31874" class="Symbol">{</a><a id="31875" class="Argument">n</a> <a id="31877" class="Symbol">=</a> <a id="31879" href="Cubical.Data.Fin.Properties.html#31739" class="Bound">n</a><a id="31880" class="Symbol">}</a> <a id="31882" class="Symbol">{</a><a id="31883" class="Argument">m</a> <a id="31885" class="Symbol">=</a> <a id="31887" href="Cubical.Data.Fin.Properties.html#31747" class="Bound">m</a><a id="31888" class="Symbol">}))</a>
        <a id="31900" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="31919" class="Symbol">))</a>

<a id="Iso-Unit-Fin1"></a><a id="31923" href="Cubical.Data.Fin.Properties.html#31923" class="Function">Iso-Unit-Fin1</a> <a id="31937" class="Symbol">:</a> <a id="31939" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31943" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="31948" class="Symbol">(</a><a id="31949" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="31953" class="Number">1</a><a id="31954" class="Symbol">)</a>
<a id="31956" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31964" href="Cubical.Data.Fin.Properties.html#31923" class="Function">Iso-Unit-Fin1</a> <a id="31978" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="31981" class="Symbol">=</a> <a id="31983" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="31989" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31997" href="Cubical.Data.Fin.Properties.html#31923" class="Function">Iso-Unit-Fin1</a> <a id="32011" class="Symbol">(</a><a id="32012" href="Cubical.Data.Fin.Properties.html#32012" class="Bound">x</a> <a id="32014" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="32016" href="Cubical.Data.Fin.Properties.html#32016" class="Bound">p</a><a id="32017" class="Symbol">)</a> <a id="32019" class="Symbol">=</a> <a id="32021" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="32024" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32032" href="Cubical.Data.Fin.Properties.html#31923" class="Function">Iso-Unit-Fin1</a> <a id="32046" class="Symbol">(</a><a id="32047" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="32052" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="32054" href="Cubical.Data.Fin.Properties.html#32054" class="Bound">p</a><a id="32055" class="Symbol">)</a> <a id="32057" class="Symbol">=</a> <a id="32059" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="32066" class="Symbol">(λ</a> <a id="32069" href="Cubical.Data.Fin.Properties.html#32069" class="Bound">z</a> <a id="32071" class="Symbol">→</a> <a id="32073" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="32082" class="Symbol">{</a><a id="32083" href="Cubical.Data.Fin.Properties.html#32069" class="Bound">z</a><a id="32084" class="Symbol">}</a> <a id="32086" class="Symbol">{</a><a id="32087" class="Number">1</a><a id="32088" class="Symbol">})</a> <a id="32091" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="32096" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32104" href="Cubical.Data.Fin.Properties.html#31923" class="Function">Iso-Unit-Fin1</a> <a id="32118" href="Cubical.Data.Fin.Properties.html#32118" class="Bound">x</a> <a id="32120" class="Symbol">=</a> <a id="32122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Iso-Bool-Fin2"></a><a id="32128" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32142" class="Symbol">:</a> <a id="32144" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32148" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="32153" class="Symbol">(</a><a id="32154" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="32158" class="Number">2</a><a id="32159" class="Symbol">)</a>
<a id="32161" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32169" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32183" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="32189" class="Symbol">=</a> <a id="32191" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a>
<a id="32197" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32205" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32219" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="32224" class="Symbol">=</a> <a id="32226" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="32232" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="32240" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32254" class="Symbol">(</a><a id="32255" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="32260" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="32262" href="Cubical.Data.Fin.Properties.html#32262" class="Bound">p</a><a id="32263" class="Symbol">)</a> <a id="32265" class="Symbol">=</a> <a id="32267" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="32272" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="32280" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32294" class="Symbol">(</a><a id="32295" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="32299" href="Cubical.Data.Fin.Properties.html#32299" class="Bound">x</a> <a id="32301" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="32303" href="Cubical.Data.Fin.Properties.html#32303" class="Bound">p</a><a id="32304" class="Symbol">)</a> <a id="32306" class="Symbol">=</a> <a id="32308" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="32314" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32322" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32336" class="Symbol">(</a><a id="32337" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="32342" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="32344" href="Cubical.Data.Fin.Properties.html#32344" class="Bound">p</a><a id="32345" class="Symbol">)</a> <a id="32347" class="Symbol">=</a> <a id="32349" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="32354" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32362" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32376" class="Symbol">(</a><a id="32377" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="32381" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="32386" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="32388" href="Cubical.Data.Fin.Properties.html#32388" class="Bound">p</a><a id="32389" class="Symbol">)</a> <a id="32391" class="Symbol">=</a>
  <a id="32395" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="32402" class="Symbol">(λ</a> <a id="32405" href="Cubical.Data.Fin.Properties.html#32405" class="Bound">z</a> <a id="32407" class="Symbol">→</a> <a id="32409" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="32418" class="Symbol">{</a><a id="32419" href="Cubical.Data.Fin.Properties.html#32405" class="Bound">z</a><a id="32420" class="Symbol">}</a> <a id="32422" class="Symbol">{</a><a id="32423" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="32427" class="Symbol">(</a><a id="32428" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="32432" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="32436" class="Symbol">)})</a> <a id="32440" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="32445" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32453" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32467" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="32473" class="Symbol">=</a> <a id="32475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="32480" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32488" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a> <a id="32502" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="32507" class="Symbol">=</a> <a id="32509" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Iso-Fin×Fin-Fin·"></a><a id="32515" href="Cubical.Data.Fin.Properties.html#32515" class="Function">Iso-Fin×Fin-Fin·</a> <a id="32532" class="Symbol">:</a> <a id="32534" class="Symbol">{</a><a id="32535" href="Cubical.Data.Fin.Properties.html#32535" class="Bound">n</a> <a id="32537" href="Cubical.Data.Fin.Properties.html#32537" class="Bound">m</a> <a id="32539" class="Symbol">:</a> <a id="32541" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="32542" class="Symbol">}</a> <a id="32544" class="Symbol">→</a> <a id="32546" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32550" class="Symbol">(</a><a id="32551" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="32555" href="Cubical.Data.Fin.Properties.html#32535" class="Bound">n</a> <a id="32557" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="32559" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="32563" href="Cubical.Data.Fin.Properties.html#32537" class="Bound">m</a><a id="32564" class="Symbol">)</a> <a id="32566" class="Symbol">(</a><a id="32567" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="32571" class="Symbol">(</a><a id="32572" href="Cubical.Data.Fin.Properties.html#32535" class="Bound">n</a> <a id="32574" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="32576" href="Cubical.Data.Fin.Properties.html#32537" class="Bound">m</a><a id="32577" class="Symbol">))</a>
<a id="32580" href="Cubical.Data.Fin.Properties.html#32515" class="Function">Iso-Fin×Fin-Fin·</a> <a id="32597" class="Symbol">{</a><a id="32598" class="Argument">n</a> <a id="32600" class="Symbol">=</a> <a id="32602" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="32606" class="Symbol">}</a> <a id="32608" class="Symbol">{</a><a id="32609" class="Argument">m</a> <a id="32611" class="Symbol">=</a> <a id="32613" href="Cubical.Data.Fin.Properties.html#32613" class="Bound">m</a><a id="32614" class="Symbol">}</a> <a id="32616" class="Symbol">=</a>
  <a id="32620" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="32624" class="Symbol">(λ</a> <a id="32627" class="Symbol">{()})</a> <a id="32633" class="Symbol">(λ{()})</a> <a id="32641" class="Symbol">(λ{()})</a> <a id="32649" class="Symbol">(λ{()})</a>
<a id="32657" href="Cubical.Data.Fin.Properties.html#32515" class="Function">Iso-Fin×Fin-Fin·</a> <a id="32674" class="Symbol">{</a><a id="32675" class="Argument">n</a> <a id="32677" class="Symbol">=</a> <a id="32679" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="32683" href="Cubical.Data.Fin.Properties.html#32683" class="Bound">n</a><a id="32684" class="Symbol">}</a> <a id="32686" class="Symbol">{</a><a id="32687" class="Argument">m</a> <a id="32689" class="Symbol">=</a> <a id="32691" href="Cubical.Data.Fin.Properties.html#32691" class="Bound">m</a><a id="32692" class="Symbol">}</a> <a id="32694" class="Symbol">=</a>
  <a id="32698" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
    <a id="32710" class="Symbol">(</a><a id="32711" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
      <a id="32725" class="Symbol">(</a><a id="32726" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="32734" class="Symbol">(</a><a id="32735" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="32750" class="Symbol">(</a><a id="32751" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="32758" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="32777" class="Symbol">))</a>
        <a id="32788" class="Symbol">(</a><a id="32789" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="32797" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a>
          <a id="32818" class="Symbol">(</a><a id="32819" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="32827" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a>
            <a id="32850" class="Symbol">(</a><a id="32851" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="32856" class="Symbol">(</a><a id="32857" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
              <a id="32879" class="Symbol">(</a><a id="32880" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="32895" class="Symbol">(λ</a> <a id="32898" href="Cubical.Data.Fin.Properties.html#32898" class="Bound">_</a> <a id="32900" class="Symbol">→</a> <a id="32902" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="32909" href="Cubical.Data.Fin.Properties.html#31923" class="Function">Iso-Unit-Fin1</a><a id="32922" class="Symbol">))</a> <a id="32925" href="Cubical.Data.Sigma.Properties.html#5056" class="Function">rUnit×Iso</a><a id="32934" class="Symbol">)</a>
              <a id="32950" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a><a id="32960" class="Symbol">))))</a>
      <a id="32971" class="Symbol">(</a><a id="32972" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="32977" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="32983" class="Symbol">(</a><a id="32984" href="Cubical.Data.Fin.Properties.html#32515" class="Function">Iso-Fin×Fin-Fin·</a> <a id="33001" class="Symbol">{</a><a id="33002" href="Cubical.Data.Fin.Properties.html#32683" class="Bound">n</a><a id="33003" class="Symbol">})))</a>
    <a id="33012" class="Symbol">(</a><a id="33013" href="Cubical.Data.Fin.Properties.html#31418" class="Function">Iso-Fin⊎Fin-Fin+</a> <a id="33030" class="Symbol">{</a><a id="33031" class="Argument">n</a> <a id="33033" class="Symbol">=</a> <a id="33035" href="Cubical.Data.Fin.Properties.html#32691" class="Bound">m</a><a id="33036" class="Symbol">}</a> <a id="33038" class="Symbol">{</a><a id="33039" class="Argument">m</a> <a id="33041" class="Symbol">=</a> <a id="33043" href="Cubical.Data.Fin.Properties.html#32683" class="Bound">n</a> <a id="33045" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="33047" href="Cubical.Data.Fin.Properties.html#32691" class="Bound">m</a><a id="33048" class="Symbol">})</a>

<a id="Iso-FinSuc→-Fin→×"></a><a id="33052" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33070" class="Symbol">:</a> <a id="33072" class="Symbol">∀</a> <a id="33074" class="Symbol">{</a><a id="33075" href="Cubical.Data.Fin.Properties.html#33075" class="Bound">ℓ</a><a id="33076" class="Symbol">}</a> <a id="33078" class="Symbol">(</a><a id="33079" href="Cubical.Data.Fin.Properties.html#33079" class="Bound">n</a> <a id="33081" class="Symbol">:</a> <a id="33083" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="33084" class="Symbol">)</a> <a id="33086" class="Symbol">{</a><a id="33087" href="Cubical.Data.Fin.Properties.html#33087" class="Bound">A</a> <a id="33089" class="Symbol">:</a> <a id="33091" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33095" class="Symbol">(</a><a id="33096" class="InductiveConstructor">suc</a> <a id="33100" href="Cubical.Data.Fin.Properties.html#33079" class="Bound">n</a><a id="33101" class="Symbol">)</a> <a id="33103" class="Symbol">→</a> <a id="33105" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="33110" href="Cubical.Data.Fin.Properties.html#33075" class="Bound">ℓ</a><a id="33111" class="Symbol">}</a>
  <a id="33115" class="Symbol">→</a> <a id="33117" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33121" class="Symbol">((</a><a id="33123" href="Cubical.Data.Fin.Properties.html#33123" class="Bound">x</a> <a id="33125" class="Symbol">:</a> <a id="33127" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33131" class="Symbol">(</a><a id="33132" class="InductiveConstructor">suc</a> <a id="33136" href="Cubical.Data.Fin.Properties.html#33079" class="Bound">n</a><a id="33137" class="Symbol">))</a> <a id="33140" class="Symbol">→</a> <a id="33142" href="Cubical.Data.Fin.Properties.html#33087" class="Bound">A</a> <a id="33144" href="Cubical.Data.Fin.Properties.html#33123" class="Bound">x</a><a id="33145" class="Symbol">)</a>
         <a id="33156" class="Symbol">(((</a><a id="33159" href="Cubical.Data.Fin.Properties.html#33159" class="Bound">x</a> <a id="33161" class="Symbol">:</a> <a id="33163" class="Symbol">_)</a> <a id="33166" class="Symbol">→</a> <a id="33168" href="Cubical.Data.Fin.Properties.html#33087" class="Bound">A</a> <a id="33170" class="Symbol">(</a><a id="33171" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="33176" href="Cubical.Data.Fin.Properties.html#33159" class="Bound">x</a><a id="33177" class="Symbol">))</a> <a id="33180" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="33182" href="Cubical.Data.Fin.Properties.html#33087" class="Bound">A</a> <a id="33184" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="33189" class="Symbol">)</a>
<a id="33191" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="33195" class="Symbol">(</a><a id="33196" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="33204" class="Symbol">(</a><a id="33205" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33223" href="Cubical.Data.Fin.Properties.html#33223" class="Bound">n</a><a id="33224" class="Symbol">)</a> <a id="33226" href="Cubical.Data.Fin.Properties.html#33226" class="Bound">f</a><a id="33227" class="Symbol">)</a> <a id="33229" href="Cubical.Data.Fin.Properties.html#33229" class="Bound">x</a> <a id="33231" class="Symbol">=</a> <a id="33233" href="Cubical.Data.Fin.Properties.html#33226" class="Bound">f</a> <a id="33235" class="Symbol">(</a><a id="33236" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="33241" href="Cubical.Data.Fin.Properties.html#33229" class="Bound">x</a><a id="33242" class="Symbol">)</a>
<a id="33244" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33248" class="Symbol">(</a><a id="33249" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="33257" class="Symbol">(</a><a id="33258" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33276" href="Cubical.Data.Fin.Properties.html#33276" class="Bound">n</a><a id="33277" class="Symbol">)</a> <a id="33279" href="Cubical.Data.Fin.Properties.html#33279" class="Bound">f</a><a id="33280" class="Symbol">)</a> <a id="33282" class="Symbol">=</a> <a id="33284" href="Cubical.Data.Fin.Properties.html#33279" class="Bound">f</a> <a id="33286" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="33292" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="33300" class="Symbol">(</a><a id="33301" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33319" href="Cubical.Data.Fin.Properties.html#33319" class="Bound">n</a><a id="33320" class="Symbol">)</a> <a id="33322" class="Symbol">(</a><a id="33323" href="Cubical.Data.Fin.Properties.html#33323" class="Bound">f</a> <a id="33325" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33327" href="Cubical.Data.Fin.Properties.html#33327" class="Bound">s</a><a id="33328" class="Symbol">)</a> <a id="33330" class="Symbol">(</a><a id="33331" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="33336" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33338" href="Cubical.Data.Fin.Properties.html#33338" class="Bound">w</a><a id="33339" class="Symbol">)</a> <a id="33341" class="Symbol">=</a> <a id="33343" href="Cubical.Data.Fin.Properties.html#33327" class="Bound">s</a>
<a id="33345" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="33353" class="Symbol">(</a><a id="33354" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33372" class="Symbol">(</a><a id="33373" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="33377" href="Cubical.Data.Fin.Properties.html#33377" class="Bound">n</a><a id="33378" class="Symbol">))</a> <a id="33381" class="Symbol">(</a><a id="33382" href="Cubical.Data.Fin.Properties.html#33382" class="Bound">f</a> <a id="33384" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33386" href="Cubical.Data.Fin.Properties.html#33386" class="Bound">s</a><a id="33387" class="Symbol">)</a> <a id="33389" class="Symbol">(</a><a id="33390" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="33394" href="Cubical.Data.Fin.Properties.html#33394" class="Bound">t</a> <a id="33396" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33398" href="Cubical.Data.Fin.Properties.html#33398" class="Bound">w</a><a id="33399" class="Symbol">)</a> <a id="33401" class="Symbol">=</a> <a id="33403" href="Cubical.Data.Fin.Properties.html#33382" class="Bound">f</a> <a id="33405" class="Symbol">(</a><a id="33406" href="Cubical.Data.Fin.Properties.html#33394" class="Bound">t</a> <a id="33408" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33410" href="Cubical.Data.Fin.Properties.html#33398" class="Bound">w</a><a id="33411" class="Symbol">)</a>
<a id="33413" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="33417" class="Symbol">(</a><a id="33418" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="33426" class="Symbol">(</a><a id="33427" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33445" class="Symbol">(</a><a id="33446" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="33450" href="Cubical.Data.Fin.Properties.html#33450" class="Bound">n</a><a id="33451" class="Symbol">))</a> <a id="33454" class="Symbol">(</a><a id="33455" href="Cubical.Data.Fin.Properties.html#33455" class="Bound">f</a> <a id="33457" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33459" href="Cubical.Data.Fin.Properties.html#33459" class="Bound">s</a><a id="33460" class="Symbol">)</a> <a id="33462" href="Cubical.Data.Fin.Properties.html#33462" class="Bound">i</a><a id="33463" class="Symbol">)</a> <a id="33465" class="Symbol">(</a><a id="33466" href="Cubical.Data.Fin.Properties.html#33466" class="Bound">w</a> <a id="33468" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33470" href="Cubical.Data.Fin.Properties.html#33470" class="Bound">t</a><a id="33471" class="Symbol">)</a> <a id="33473" class="Symbol">=</a> <a id="33475" href="Cubical.Data.Fin.Properties.html#33455" class="Bound">f</a> <a id="33477" class="Symbol">(</a><a id="33478" href="Cubical.Data.Fin.Properties.html#33466" class="Bound">w</a> <a id="33480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33482" href="Cubical.Data.Fin.Properties.html#33470" class="Bound">t</a><a id="33483" class="Symbol">)</a>
<a id="33485" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33489" class="Symbol">(</a><a id="33490" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="33498" class="Symbol">(</a><a id="33499" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33517" href="Cubical.Data.Fin.Properties.html#33517" class="Bound">n</a><a id="33518" class="Symbol">)</a> <a id="33520" class="Symbol">(</a><a id="33521" href="Cubical.Data.Fin.Properties.html#33521" class="Bound">f</a> <a id="33523" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33525" href="Cubical.Data.Fin.Properties.html#33525" class="Bound">s</a><a id="33526" class="Symbol">)</a> <a id="33528" href="Cubical.Data.Fin.Properties.html#33528" class="Bound">i</a><a id="33529" class="Symbol">)</a> <a id="33531" class="Symbol">=</a> <a id="33533" href="Cubical.Data.Fin.Properties.html#33525" class="Bound">s</a>
<a id="33535" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33543" class="Symbol">(</a><a id="33544" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33562" href="Cubical.Data.Fin.Properties.html#33562" class="Bound">n</a><a id="33563" class="Symbol">)</a> <a id="33565" href="Cubical.Data.Fin.Properties.html#33565" class="Bound">f</a> <a id="33567" href="Cubical.Data.Fin.Properties.html#33567" class="Bound">i</a> <a id="33569" class="Symbol">(</a><a id="33570" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="33575" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33577" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="33579" class="Symbol">)</a> <a id="33581" class="Symbol">=</a> <a id="33583" href="Cubical.Data.Fin.Properties.html#33565" class="Bound">f</a> <a id="33585" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="33591" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33599" class="Symbol">(</a><a id="33600" href="Cubical.Data.Fin.Properties.html#33052" class="Function">Iso-FinSuc→-Fin→×</a> <a id="33618" class="Symbol">(</a><a id="33619" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="33623" href="Cubical.Data.Fin.Properties.html#33623" class="Bound">n</a><a id="33624" class="Symbol">))</a> <a id="33627" href="Cubical.Data.Fin.Properties.html#33627" class="Bound">f</a> <a id="33629" href="Cubical.Data.Fin.Properties.html#33629" class="Bound">i</a> <a id="33631" class="Symbol">(</a><a id="33632" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="33636" href="Cubical.Data.Fin.Properties.html#33636" class="Bound">s</a> <a id="33638" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33640" href="Cubical.Data.Fin.Properties.html#33640" class="Bound">t</a><a id="33641" class="Symbol">)</a> <a id="33643" class="Symbol">=</a> <a id="33645" href="Cubical.Data.Fin.Properties.html#33627" class="Bound">f</a> <a id="33647" class="Symbol">(</a><a id="33648" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="33652" href="Cubical.Data.Fin.Properties.html#33636" class="Bound">s</a> <a id="33654" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33656" href="Cubical.Data.Fin.Properties.html#33640" class="Bound">t</a><a id="33657" class="Symbol">)</a>

<a id="Iso-Fin×Bool-Fin"></a><a id="33660" href="Cubical.Data.Fin.Properties.html#33660" class="Function">Iso-Fin×Bool-Fin</a> <a id="33677" class="Symbol">:</a> <a id="33679" class="Symbol">{</a><a id="33680" href="Cubical.Data.Fin.Properties.html#33680" class="Bound">n</a> <a id="33682" class="Symbol">:</a> <a id="33684" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="33685" class="Symbol">}</a> <a id="33687" class="Symbol">→</a> <a id="33689" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33693" class="Symbol">(</a><a id="33694" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33698" href="Cubical.Data.Fin.Properties.html#33680" class="Bound">n</a> <a id="33700" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="33702" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="33706" class="Symbol">)</a> <a id="33708" class="Symbol">(</a><a id="33709" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33713" class="Symbol">(</a><a id="33714" class="Number">2</a> <a id="33716" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="33718" href="Cubical.Data.Fin.Properties.html#33680" class="Bound">n</a><a id="33719" class="Symbol">))</a>
<a id="33722" href="Cubical.Data.Fin.Properties.html#33660" class="Function">Iso-Fin×Bool-Fin</a> <a id="33739" class="Symbol">{</a><a id="33740" href="Cubical.Data.Fin.Properties.html#33740" class="Bound">n</a><a id="33741" class="Symbol">}</a> <a id="33743" class="Symbol">=</a>
  <a id="33747" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="33755" class="Symbol">(</a><a id="33756" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="33764" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a>
    <a id="33779" class="Symbol">(</a><a id="33780" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="33795" href="Cubical.Data.Fin.Properties.html#32128" class="Function">Iso-Bool-Fin2</a><a id="33808" class="Symbol">))</a> <a id="33811" class="Symbol">(</a><a id="33812" href="Cubical.Data.Fin.Properties.html#32515" class="Function">Iso-Fin×Fin-Fin·</a> <a id="33829" class="Symbol">{</a><a id="33830" class="Argument">n</a> <a id="33832" class="Symbol">=</a> <a id="33834" class="Number">2</a><a id="33835" class="Symbol">}</a> <a id="33837" class="Symbol">{</a><a id="33838" class="Argument">m</a> <a id="33840" class="Symbol">=</a> <a id="33842" href="Cubical.Data.Fin.Properties.html#33740" class="Bound">n</a><a id="33843" class="Symbol">})</a>

<a id="33847" class="Keyword">module</a> <a id="33854" href="Cubical.Data.Fin.Properties.html#33854" class="Module">_</a> <a id="33856" class="Symbol">{</a><a id="33857" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a> <a id="33859" class="Symbol">:</a> <a id="33861" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="33862" class="Symbol">}</a> <a id="33864" class="Keyword">where</a>
  <a id="33872" href="Cubical.Data.Fin.Properties.html#33872" class="Function">Fin→Unit⊎Fin</a> <a id="33885" class="Symbol">:</a> <a id="33887" class="Symbol">(</a><a id="33888" href="Cubical.Data.Fin.Properties.html#33888" class="Bound">x</a> <a id="33890" class="Symbol">:</a> <a id="33892" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33896" class="Symbol">(</a><a id="33897" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="33901" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="33902" class="Symbol">))</a> <a id="33905" class="Symbol">→</a> <a id="33907" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="33912" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="33914" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33918" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a>
  <a id="33922" href="Cubical.Data.Fin.Properties.html#33872" class="Function">Fin→Unit⊎Fin</a> <a id="33935" class="Symbol">=</a> <a id="33937" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="33945" class="Symbol">(</a><a id="33946" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="33950" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="33952" class="Symbol">)</a> <a id="33954" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a>

  <a id="33961" href="Cubical.Data.Fin.Properties.html#33961" class="Function">Unit⊎Fin→Fin</a> <a id="33974" class="Symbol">:</a> <a id="33976" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="33981" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="33983" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33987" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a> <a id="33989" class="Symbol">→</a> <a id="33991" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="33995" class="Symbol">(</a><a id="33996" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="34000" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34001" class="Symbol">)</a>
  <a id="34005" href="Cubical.Data.Fin.Properties.html#33961" class="Function">Unit⊎Fin→Fin</a> <a id="34018" class="Symbol">(</a><a id="34019" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="34023" href="Cubical.Data.Fin.Properties.html#34023" class="Bound">x</a><a id="34024" class="Symbol">)</a> <a id="34026" class="Symbol">=</a> <a id="34028" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a>
  <a id="34036" href="Cubical.Data.Fin.Properties.html#33961" class="Function">Unit⊎Fin→Fin</a> <a id="34049" class="Symbol">(</a><a id="34050" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="34054" href="Cubical.Data.Fin.Properties.html#34054" class="Bound">x</a><a id="34055" class="Symbol">)</a> <a id="34057" class="Symbol">=</a> <a id="34059" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="34069" href="Cubical.Data.Fin.Properties.html#34054" class="Bound">x</a>

  <a id="34074" href="Cubical.Data.Fin.Properties.html#34074" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="34091" class="Symbol">:</a> <a id="34093" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="34097" class="Symbol">(</a><a id="34098" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34102" class="Symbol">(</a><a id="34103" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="34107" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34108" class="Symbol">))</a> <a id="34111" class="Symbol">(</a><a id="34112" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="34117" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="34119" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34123" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34124" class="Symbol">)</a>
  <a id="34128" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="34136" href="Cubical.Data.Fin.Properties.html#34074" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="34153" class="Symbol">=</a> <a id="34155" href="Cubical.Data.Fin.Properties.html#33872" class="Function">Fin→Unit⊎Fin</a>
  <a id="34170" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="34178" href="Cubical.Data.Fin.Properties.html#34074" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="34195" class="Symbol">=</a> <a id="34197" href="Cubical.Data.Fin.Properties.html#33961" class="Function">Unit⊎Fin→Fin</a>
  <a id="34212" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="34220" href="Cubical.Data.Fin.Properties.html#34074" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="34237" class="Symbol">(</a><a id="34238" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="34242" href="Cubical.Data.Fin.Properties.html#34242" class="Bound">x</a><a id="34243" class="Symbol">)</a> <a id="34245" class="Symbol">=</a> <a id="34247" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="34256" class="Symbol">{</a><a id="34257" class="Argument">m</a> <a id="34259" class="Symbol">=</a> <a id="34261" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34262" class="Symbol">}</a> <a id="34264" class="Symbol">{</a><a id="34265" class="Argument">A</a> <a id="34267" class="Symbol">=</a> <a id="34269" class="Symbol">λ</a> <a id="34271" href="Cubical.Data.Fin.Properties.html#34271" class="Bound">_</a> <a id="34273" class="Symbol">→</a> <a id="34275" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="34280" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="34282" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34286" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34287" class="Symbol">}</a> <a id="34289" class="Symbol">(</a><a id="34290" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="34294" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="34296" class="Symbol">)</a> <a id="34298" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="34302" class="Symbol">.</a><a id="34303" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="34309" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="34317" href="Cubical.Data.Fin.Properties.html#34074" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="34334" class="Symbol">(</a><a id="34335" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="34339" href="Cubical.Data.Fin.Properties.html#34339" class="Bound">x</a><a id="34340" class="Symbol">)</a> <a id="34342" class="Symbol">=</a> <a id="34344" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="34353" class="Symbol">{</a><a id="34354" class="Argument">m</a> <a id="34356" class="Symbol">=</a> <a id="34358" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34359" class="Symbol">}</a> <a id="34361" class="Symbol">{</a><a id="34362" class="Argument">A</a> <a id="34364" class="Symbol">=</a> <a id="34366" class="Symbol">λ</a> <a id="34368" href="Cubical.Data.Fin.Properties.html#34368" class="Bound">_</a> <a id="34370" class="Symbol">→</a> <a id="34372" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="34377" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="34379" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34383" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34384" class="Symbol">}</a> <a id="34386" class="Symbol">(</a><a id="34387" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="34391" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="34393" class="Symbol">)</a> <a id="34395" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="34399" class="Symbol">.</a><a id="34400" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34404" href="Cubical.Data.Fin.Properties.html#34339" class="Bound">x</a>
  <a id="34408" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="34416" href="Cubical.Data.Fin.Properties.html#34074" class="Function">Iso-Fin-Unit⊎Fin</a> <a id="34433" class="Symbol">=</a>
    <a id="34439" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="34447" class="Symbol">{</a><a id="34448" class="Argument">m</a> <a id="34450" class="Symbol">=</a> <a id="34452" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34453" class="Symbol">}</a> <a id="34455" class="Symbol">{</a><a id="34456" class="Argument">A</a> <a id="34458" class="Symbol">=</a> <a id="34460" class="Symbol">λ</a> <a id="34462" href="Cubical.Data.Fin.Properties.html#34462" class="Bound">x</a> <a id="34464" class="Symbol">→</a> <a id="34466" href="Cubical.Data.Fin.Properties.html#33961" class="Function">Unit⊎Fin→Fin</a> <a id="34479" class="Symbol">(</a><a id="34480" href="Cubical.Data.Fin.Properties.html#33872" class="Function">Fin→Unit⊎Fin</a> <a id="34493" href="Cubical.Data.Fin.Properties.html#34462" class="Bound">x</a><a id="34494" class="Symbol">)</a> <a id="34496" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="34498" href="Cubical.Data.Fin.Properties.html#34462" class="Bound">x</a><a id="34499" class="Symbol">}</a>
      <a id="34507" class="Symbol">(</a><a id="34508" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="34513" href="Cubical.Data.Fin.Properties.html#33961" class="Function">Unit⊎Fin→Fin</a> <a id="34526" class="Symbol">(</a><a id="34527" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="34536" class="Symbol">{</a><a id="34537" class="Argument">m</a> <a id="34539" class="Symbol">=</a> <a id="34541" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34542" class="Symbol">}</a> <a id="34544" class="Symbol">{</a><a id="34545" class="Argument">A</a> <a id="34547" class="Symbol">=</a> <a id="34549" class="Symbol">λ</a> <a id="34551" href="Cubical.Data.Fin.Properties.html#34551" class="Bound">_</a> <a id="34553" class="Symbol">→</a> <a id="34555" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="34560" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="34562" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34566" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34567" class="Symbol">}</a> <a id="34569" class="Symbol">(</a><a id="34570" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="34574" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="34576" class="Symbol">)</a> <a id="34578" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="34582" class="Symbol">.</a><a id="34583" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="34586" class="Symbol">))</a>
      <a id="34595" class="Symbol">(λ</a> <a id="34598" href="Cubical.Data.Fin.Properties.html#34598" class="Bound">x</a> <a id="34600" class="Symbol">→</a> <a id="34602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="34607" href="Cubical.Data.Fin.Properties.html#33961" class="Function">Unit⊎Fin→Fin</a> <a id="34620" class="Symbol">(</a><a id="34621" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="34630" class="Symbol">{</a><a id="34631" class="Argument">m</a> <a id="34633" class="Symbol">=</a> <a id="34635" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34636" class="Symbol">}</a> <a id="34638" class="Symbol">{</a><a id="34639" class="Argument">A</a> <a id="34641" class="Symbol">=</a> <a id="34643" class="Symbol">λ</a> <a id="34645" href="Cubical.Data.Fin.Properties.html#34645" class="Bound">_</a> <a id="34647" class="Symbol">→</a> <a id="34649" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="34654" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="34656" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34660" href="Cubical.Data.Fin.Properties.html#33857" class="Bound">m</a><a id="34661" class="Symbol">}</a> <a id="34663" class="Symbol">(</a><a id="34664" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="34668" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="34670" class="Symbol">)</a> <a id="34672" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="34676" class="Symbol">.</a><a id="34677" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34681" href="Cubical.Data.Fin.Properties.html#34598" class="Bound">x</a><a id="34682" class="Symbol">))</a>


<a id="34687" class="Comment">-- Swapping two elements in Fin n</a>
<a id="34721" class="Keyword">module</a> <a id="34728" href="Cubical.Data.Fin.Properties.html#34728" class="Module">_</a> <a id="34730" class="Symbol">{</a><a id="34731" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a> <a id="34733" class="Symbol">:</a> <a id="34735" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="34736" class="Symbol">}</a> <a id="34738" class="Keyword">where</a>
  <a id="34746" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="34754" class="Symbol">:</a> <a id="34756" class="Symbol">(</a><a id="34757" href="Cubical.Data.Fin.Properties.html#34757" class="Bound">x</a> <a id="34759" href="Cubical.Data.Fin.Properties.html#34759" class="Bound">y</a> <a id="34761" class="Symbol">:</a> <a id="34763" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34767" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="34768" class="Symbol">)</a> <a id="34770" class="Symbol">→</a> <a id="34772" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34776" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a> <a id="34778" class="Symbol">→</a> <a id="34780" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="34784" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a>
  <a id="34788" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="34796" class="Symbol">(</a><a id="34797" href="Cubical.Data.Fin.Properties.html#34797" class="Bound">x</a> <a id="34799" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34801" href="Cubical.Data.Fin.Properties.html#34801" class="Bound">xp</a><a id="34803" class="Symbol">)</a> <a id="34805" class="Symbol">(</a><a id="34806" href="Cubical.Data.Fin.Properties.html#34806" class="Bound">y</a> <a id="34808" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34810" href="Cubical.Data.Fin.Properties.html#34810" class="Bound">yp</a><a id="34812" class="Symbol">)</a> <a id="34814" class="Symbol">(</a><a id="34815" href="Cubical.Data.Fin.Properties.html#34815" class="Bound">z</a> <a id="34817" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34819" href="Cubical.Data.Fin.Properties.html#34819" class="Bound">zp</a><a id="34821" class="Symbol">)</a> <a id="34823" class="Keyword">with</a> <a id="34828" class="Symbol">(</a><a id="34829" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="34839" href="Cubical.Data.Fin.Properties.html#34815" class="Bound">z</a> <a id="34841" href="Cubical.Data.Fin.Properties.html#34797" class="Bound">x</a><a id="34842" class="Symbol">)</a> <a id="34844" class="Symbol">|</a> <a id="34846" class="Symbol">(</a><a id="34847" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="34857" href="Cubical.Data.Fin.Properties.html#34815" class="Bound">z</a> <a id="34859" href="Cubical.Data.Fin.Properties.html#34806" class="Bound">y</a><a id="34860" class="Symbol">)</a>
  <a id="34864" class="Symbol">...</a> <a id="34868" class="Symbol">|</a> <a id="34870" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="34874" href="Cubical.Data.Fin.Properties.html#34874" class="Bound">p</a> <a id="34876" class="Symbol">|</a> <a id="34878" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="34882" href="Cubical.Data.Fin.Properties.html#34882" class="Bound">p₁</a> <a id="34885" class="Symbol">=</a> <a id="34887" class="Bound">z</a> <a id="34889" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34891" class="Bound">zp</a>
  <a id="34896" class="Symbol">...</a> <a id="34900" class="Symbol">|</a> <a id="34902" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="34906" href="Cubical.Data.Fin.Properties.html#34906" class="Bound">p</a> <a id="34908" class="Symbol">|</a> <a id="34910" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="34913" href="Cubical.Data.Fin.Properties.html#34913" class="Bound">¬p</a> <a id="34916" class="Symbol">=</a> <a id="34918" class="Bound">y</a> <a id="34920" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34922" class="Bound">yp</a>
  <a id="34927" class="Symbol">...</a> <a id="34931" class="Symbol">|</a> <a id="34933" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="34936" href="Cubical.Data.Fin.Properties.html#34936" class="Bound">¬p</a> <a id="34939" class="Symbol">|</a> <a id="34941" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="34945" href="Cubical.Data.Fin.Properties.html#34945" class="Bound">p</a> <a id="34947" class="Symbol">=</a> <a id="34949" class="Bound">x</a> <a id="34951" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34953" class="Bound">xp</a>
  <a id="34958" class="Symbol">...</a> <a id="34962" class="Symbol">|</a> <a id="34964" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="34967" href="Cubical.Data.Fin.Properties.html#34967" class="Bound">¬p</a> <a id="34970" class="Symbol">|</a> <a id="34972" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="34975" href="Cubical.Data.Fin.Properties.html#34975" class="Bound">¬p₁</a> <a id="34979" class="Symbol">=</a> <a id="34981" class="Symbol">(</a><a id="34982" class="Bound">z</a> <a id="34984" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34986" class="Bound">zp</a><a id="34988" class="Symbol">)</a>

  <a id="34993" href="Cubical.Data.Fin.Properties.html#34993" class="Function">swapFinβₗ</a> <a id="35003" class="Symbol">:</a> <a id="35005" class="Symbol">(</a><a id="35006" href="Cubical.Data.Fin.Properties.html#35006" class="Bound">x</a> <a id="35008" href="Cubical.Data.Fin.Properties.html#35008" class="Bound">y</a> <a id="35010" class="Symbol">:</a> <a id="35012" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="35016" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="35017" class="Symbol">)</a> <a id="35019" class="Symbol">→</a> <a id="35021" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="35029" href="Cubical.Data.Fin.Properties.html#35006" class="Bound">x</a> <a id="35031" href="Cubical.Data.Fin.Properties.html#35008" class="Bound">y</a> <a id="35033" href="Cubical.Data.Fin.Properties.html#35006" class="Bound">x</a> <a id="35035" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35037" href="Cubical.Data.Fin.Properties.html#35008" class="Bound">y</a>
  <a id="35041" href="Cubical.Data.Fin.Properties.html#34993" class="Function">swapFinβₗ</a> <a id="35051" class="Symbol">(</a><a id="35052" href="Cubical.Data.Fin.Properties.html#35052" class="Bound">x</a> <a id="35054" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35056" href="Cubical.Data.Fin.Properties.html#35056" class="Bound">xp</a><a id="35058" class="Symbol">)</a> <a id="35060" class="Symbol">(</a><a id="35061" href="Cubical.Data.Fin.Properties.html#35061" class="Bound">y</a> <a id="35063" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35065" href="Cubical.Data.Fin.Properties.html#35065" class="Bound">yp</a><a id="35067" class="Symbol">)</a> <a id="35069" class="Keyword">with</a> <a id="35074" class="Symbol">(</a><a id="35075" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35085" href="Cubical.Data.Fin.Properties.html#35052" class="Bound">x</a> <a id="35087" href="Cubical.Data.Fin.Properties.html#35052" class="Bound">x</a><a id="35088" class="Symbol">)</a> <a id="35090" class="Symbol">|</a> <a id="35092" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35102" href="Cubical.Data.Fin.Properties.html#35052" class="Bound">x</a> <a id="35104" href="Cubical.Data.Fin.Properties.html#35061" class="Bound">y</a>
  <a id="35108" class="Symbol">...</a> <a id="35112" class="Symbol">|</a> <a id="35114" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35118" href="Cubical.Data.Fin.Properties.html#35118" class="Bound">p</a> <a id="35120" class="Symbol">|</a> <a id="35122" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35126" href="Cubical.Data.Fin.Properties.html#35126" class="Bound">p₁</a> <a id="35129" class="Symbol">=</a> <a id="35131" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="35138" class="Symbol">(λ</a> <a id="35141" href="Cubical.Data.Fin.Properties.html#35141" class="Bound">z</a> <a id="35143" class="Symbol">→</a> <a id="35145" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="35154" class="Symbol">{</a><a id="35155" href="Cubical.Data.Fin.Properties.html#35141" class="Bound">z</a><a id="35156" class="Symbol">}</a> <a id="35158" class="Symbol">{</a><a id="35159" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="35160" class="Symbol">})</a> <a id="35163" href="Cubical.Data.Fin.Properties.html#35126" class="Bound">p₁</a>
  <a id="35168" class="Symbol">...</a> <a id="35172" class="Symbol">|</a> <a id="35174" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35178" href="Cubical.Data.Fin.Properties.html#35178" class="Bound">p</a> <a id="35180" class="Symbol">|</a> <a id="35182" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="35185" href="Cubical.Data.Fin.Properties.html#35185" class="Bound">¬p</a> <a id="35188" class="Symbol">=</a> <a id="35190" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="35197" class="Symbol">...</a> <a id="35201" class="Symbol">|</a> <a id="35203" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="35206" href="Cubical.Data.Fin.Properties.html#35206" class="Bound">¬p</a> <a id="35209" class="Symbol">|</a> <a id="35211" href="Cubical.Data.Fin.Properties.html#35211" class="Bound">q</a> <a id="35213" class="Symbol">=</a> <a id="35215" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="35225" class="Symbol">(</a><a id="35226" href="Cubical.Data.Fin.Properties.html#35206" class="Bound">¬p</a> <a id="35229" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="35233" class="Symbol">)</a>

  <a id="35238" href="Cubical.Data.Fin.Properties.html#35238" class="Function">swapFinβᵣ</a> <a id="35248" class="Symbol">:</a> <a id="35250" class="Symbol">(</a><a id="35251" href="Cubical.Data.Fin.Properties.html#35251" class="Bound">x</a> <a id="35253" href="Cubical.Data.Fin.Properties.html#35253" class="Bound">y</a> <a id="35255" class="Symbol">:</a> <a id="35257" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="35261" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="35262" class="Symbol">)</a> <a id="35264" class="Symbol">→</a> <a id="35266" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="35274" href="Cubical.Data.Fin.Properties.html#35251" class="Bound">x</a> <a id="35276" href="Cubical.Data.Fin.Properties.html#35253" class="Bound">y</a> <a id="35278" href="Cubical.Data.Fin.Properties.html#35253" class="Bound">y</a> <a id="35280" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35282" href="Cubical.Data.Fin.Properties.html#35251" class="Bound">x</a>
  <a id="35286" href="Cubical.Data.Fin.Properties.html#35238" class="Function">swapFinβᵣ</a> <a id="35296" class="Symbol">(</a><a id="35297" href="Cubical.Data.Fin.Properties.html#35297" class="Bound">x</a> <a id="35299" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35301" href="Cubical.Data.Fin.Properties.html#35301" class="Bound">xp</a><a id="35303" class="Symbol">)</a> <a id="35305" class="Symbol">(</a><a id="35306" href="Cubical.Data.Fin.Properties.html#35306" class="Bound">y</a> <a id="35308" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35310" href="Cubical.Data.Fin.Properties.html#35310" class="Bound">yp</a><a id="35312" class="Symbol">)</a> <a id="35314" class="Keyword">with</a> <a id="35319" class="Symbol">(</a><a id="35320" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35330" href="Cubical.Data.Fin.Properties.html#35306" class="Bound">y</a> <a id="35332" href="Cubical.Data.Fin.Properties.html#35306" class="Bound">y</a><a id="35333" class="Symbol">)</a> <a id="35335" class="Symbol">|</a> <a id="35337" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35347" href="Cubical.Data.Fin.Properties.html#35306" class="Bound">y</a> <a id="35349" href="Cubical.Data.Fin.Properties.html#35297" class="Bound">x</a>
  <a id="35353" class="Symbol">...</a> <a id="35357" class="Symbol">|</a> <a id="35359" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35363" href="Cubical.Data.Fin.Properties.html#35363" class="Bound">p</a> <a id="35365" class="Symbol">|</a> <a id="35367" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35371" href="Cubical.Data.Fin.Properties.html#35371" class="Bound">p₁</a> <a id="35374" class="Symbol">=</a> <a id="35376" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="35383" class="Symbol">(λ</a> <a id="35386" href="Cubical.Data.Fin.Properties.html#35386" class="Bound">z</a> <a id="35388" class="Symbol">→</a> <a id="35390" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="35399" class="Symbol">{</a><a id="35400" href="Cubical.Data.Fin.Properties.html#35386" class="Bound">z</a><a id="35401" class="Symbol">}</a> <a id="35403" class="Symbol">{</a><a id="35404" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="35405" class="Symbol">})</a> <a id="35408" href="Cubical.Data.Fin.Properties.html#35371" class="Bound">p₁</a>
  <a id="35413" class="Symbol">...</a> <a id="35417" class="Symbol">|</a> <a id="35419" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35423" href="Cubical.Data.Fin.Properties.html#35423" class="Bound">p</a> <a id="35425" class="Symbol">|</a> <a id="35427" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="35430" href="Cubical.Data.Fin.Properties.html#35430" class="Bound">¬p</a> <a id="35433" class="Symbol">=</a> <a id="35435" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="35442" class="Symbol">...</a> <a id="35446" class="Symbol">|</a> <a id="35448" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="35451" href="Cubical.Data.Fin.Properties.html#35451" class="Bound">¬p</a> <a id="35454" class="Symbol">|</a> <a id="35456" href="Cubical.Data.Fin.Properties.html#35456" class="Bound">q</a> <a id="35458" class="Symbol">=</a> <a id="35460" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="35470" class="Symbol">(</a><a id="35471" href="Cubical.Data.Fin.Properties.html#35451" class="Bound">¬p</a> <a id="35474" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="35478" class="Symbol">)</a>

  <a id="35483" href="Cubical.Data.Fin.Properties.html#35483" class="Function">swapFin²</a> <a id="35492" class="Symbol">:</a> <a id="35494" class="Symbol">(</a><a id="35495" href="Cubical.Data.Fin.Properties.html#35495" class="Bound">x</a> <a id="35497" href="Cubical.Data.Fin.Properties.html#35497" class="Bound">y</a> <a id="35499" href="Cubical.Data.Fin.Properties.html#35499" class="Bound">z</a> <a id="35501" class="Symbol">:</a> <a id="35503" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="35507" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="35508" class="Symbol">)</a> <a id="35510" class="Symbol">→</a> <a id="35512" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="35520" href="Cubical.Data.Fin.Properties.html#35495" class="Bound">x</a> <a id="35522" href="Cubical.Data.Fin.Properties.html#35497" class="Bound">y</a> <a id="35524" class="Symbol">(</a><a id="35525" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="35533" href="Cubical.Data.Fin.Properties.html#35495" class="Bound">x</a> <a id="35535" href="Cubical.Data.Fin.Properties.html#35497" class="Bound">y</a> <a id="35537" href="Cubical.Data.Fin.Properties.html#35499" class="Bound">z</a><a id="35538" class="Symbol">)</a> <a id="35540" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35542" href="Cubical.Data.Fin.Properties.html#35499" class="Bound">z</a>
  <a id="35546" href="Cubical.Data.Fin.Properties.html#35483" class="Function">swapFin²</a> <a id="35555" class="Symbol">(</a><a id="35556" href="Cubical.Data.Fin.Properties.html#35556" class="Bound">x</a> <a id="35558" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35560" href="Cubical.Data.Fin.Properties.html#35560" class="Bound">xp</a><a id="35562" class="Symbol">)</a> <a id="35564" class="Symbol">(</a><a id="35565" href="Cubical.Data.Fin.Properties.html#35565" class="Bound">y</a> <a id="35567" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35569" href="Cubical.Data.Fin.Properties.html#35569" class="Bound">yp</a><a id="35571" class="Symbol">)</a> <a id="35573" class="Symbol">(</a><a id="35574" href="Cubical.Data.Fin.Properties.html#35574" class="Bound">z</a> <a id="35576" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35578" href="Cubical.Data.Fin.Properties.html#35578" class="Bound">zp</a><a id="35580" class="Symbol">)</a> <a id="35582" class="Keyword">with</a> <a id="35587" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35597" href="Cubical.Data.Fin.Properties.html#35574" class="Bound">z</a> <a id="35599" href="Cubical.Data.Fin.Properties.html#35556" class="Bound">x</a> <a id="35601" class="Symbol">|</a> <a id="35603" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35613" href="Cubical.Data.Fin.Properties.html#35574" class="Bound">z</a> <a id="35615" href="Cubical.Data.Fin.Properties.html#35565" class="Bound">y</a>
  <a id="35619" class="Symbol">...</a> <a id="35623" class="Symbol">|</a> <a id="35625" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35629" href="Cubical.Data.Fin.Properties.html#35629" class="Bound">p</a> <a id="35631" class="Symbol">|</a> <a id="35633" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35637" href="Cubical.Data.Fin.Properties.html#35637" class="Bound">p₁</a> <a id="35640" class="Symbol">=</a> <a id="35642" href="Cubical.Data.Fin.Properties.html#35661" class="Function">help</a>
    <a id="35651" class="Keyword">where</a>
    <a id="35661" href="Cubical.Data.Fin.Properties.html#35661" class="Function">help</a> <a id="35666" class="Symbol">:</a> <a id="35668" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="35676" class="Symbol">(</a><a id="35677" class="Bound">x</a> <a id="35679" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35681" class="Bound">xp</a><a id="35683" class="Symbol">)</a> <a id="35685" class="Symbol">(</a><a id="35686" class="Bound">y</a> <a id="35688" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35690" class="Bound">yp</a><a id="35692" class="Symbol">)</a> <a id="35694" class="Symbol">(</a><a id="35695" class="Bound">z</a> <a id="35697" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35699" class="Bound">zp</a><a id="35701" class="Symbol">)</a> <a id="35703" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35705" class="Symbol">(</a><a id="35706" class="Bound">z</a> <a id="35708" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35710" class="Bound">zp</a><a id="35712" class="Symbol">)</a>
    <a id="35718" href="Cubical.Data.Fin.Properties.html#35661" class="Function">help</a> <a id="35723" class="Keyword">with</a> <a id="35728" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35738" class="Bound">z</a> <a id="35740" class="Bound">x</a> <a id="35742" class="Symbol">|</a> <a id="35744" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35754" class="Bound">z</a> <a id="35756" class="Bound">y</a>
    <a id="35762" href="Cubical.Data.Fin.Properties.html#35661" class="Function">...</a> <a id="35766" class="Symbol">|</a> <a id="35768" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35772" href="Cubical.Data.Fin.Properties.html#35772" class="Bound">p</a> <a id="35774" class="Symbol">|</a> <a id="35776" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35780" href="Cubical.Data.Fin.Properties.html#35780" class="Bound">p₁</a> <a id="35783" class="Symbol">=</a> <a id="35785" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="35794" href="Cubical.Data.Fin.Properties.html#35661" class="Function">...</a> <a id="35798" class="Symbol">|</a> <a id="35800" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35804" href="Cubical.Data.Fin.Properties.html#35804" class="Bound">p</a> <a id="35806" class="Symbol">|</a> <a id="35808" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="35811" href="Cubical.Data.Fin.Properties.html#35811" class="Bound">¬p</a> <a id="35814" class="Symbol">=</a> <a id="35816" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="35826" class="Symbol">(</a><a id="35827" href="Cubical.Data.Fin.Properties.html#35811" class="Bound">¬p</a> <a id="35830" href="Cubical.Data.Fin.Properties.html#35637" class="Bound">p₁</a><a id="35832" class="Symbol">)</a>
    <a id="35838" href="Cubical.Data.Fin.Properties.html#35661" class="Function">...</a> <a id="35842" class="Symbol">|</a> <a id="35844" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="35847" href="Cubical.Data.Fin.Properties.html#35847" class="Bound">¬p</a> <a id="35850" class="Symbol">|</a> <a id="35852" href="Cubical.Data.Fin.Properties.html#35852" class="Bound">r</a> <a id="35854" class="Symbol">=</a> <a id="35856" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="35866" class="Symbol">(</a><a id="35867" href="Cubical.Data.Fin.Properties.html#35847" class="Bound">¬p</a> <a id="35870" href="Cubical.Data.Fin.Properties.html#35629" class="Bound">p</a><a id="35871" class="Symbol">)</a>
  <a id="35875" class="Symbol">...</a> <a id="35879" class="Symbol">|</a> <a id="35881" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="35885" href="Cubical.Data.Fin.Properties.html#35885" class="Bound">p</a> <a id="35887" class="Symbol">|</a> <a id="35889" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="35892" href="Cubical.Data.Fin.Properties.html#35892" class="Bound">¬q</a> <a id="35895" class="Symbol">=</a> <a id="35897" href="Cubical.Data.Fin.Properties.html#35916" class="Function">help</a>
    <a id="35906" class="Keyword">where</a>
    <a id="35916" href="Cubical.Data.Fin.Properties.html#35916" class="Function">help</a> <a id="35921" class="Symbol">:</a> <a id="35923" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="35931" class="Symbol">(</a><a id="35932" class="Bound">x</a> <a id="35934" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35936" class="Bound">xp</a><a id="35938" class="Symbol">)</a> <a id="35940" class="Symbol">(</a><a id="35941" class="Bound">y</a> <a id="35943" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35945" class="Bound">yp</a><a id="35947" class="Symbol">)</a> <a id="35949" class="Symbol">(</a><a id="35950" class="Bound">y</a> <a id="35952" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35954" class="Bound">yp</a><a id="35956" class="Symbol">)</a> <a id="35958" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35960" class="Symbol">(</a><a id="35961" class="Bound">z</a> <a id="35963" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35965" class="Bound">zp</a><a id="35967" class="Symbol">)</a>
    <a id="35973" href="Cubical.Data.Fin.Properties.html#35916" class="Function">help</a> <a id="35978" class="Keyword">with</a> <a id="35983" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="35993" class="Bound">y</a> <a id="35995" class="Bound">x</a> <a id="35997" class="Symbol">|</a> <a id="35999" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="36009" class="Bound">y</a> <a id="36011" class="Bound">y</a>
    <a id="36017" href="Cubical.Data.Fin.Properties.html#35916" class="Function">...</a> <a id="36021" class="Symbol">|</a> <a id="36023" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36027" href="Cubical.Data.Fin.Properties.html#36027" class="Bound">p&#39;</a> <a id="36030" class="Symbol">|</a> <a id="36032" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36036" href="Cubical.Data.Fin.Properties.html#36036" class="Bound">p₁</a> <a id="36039" class="Symbol">=</a> <a id="36041" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="36048" class="Symbol">(λ</a> <a id="36051" href="Cubical.Data.Fin.Properties.html#36051" class="Bound">z</a> <a id="36053" class="Symbol">→</a> <a id="36055" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="36064" class="Symbol">{</a><a id="36065" href="Cubical.Data.Fin.Properties.html#36051" class="Bound">z</a><a id="36066" class="Symbol">}</a> <a id="36068" class="Symbol">{</a><a id="36069" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="36070" class="Symbol">})</a> <a id="36073" class="Symbol">(</a><a id="36074" href="Cubical.Data.Fin.Properties.html#36027" class="Bound">p&#39;</a> <a id="36077" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="36079" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="36083" href="Cubical.Data.Fin.Properties.html#35885" class="Bound">p</a><a id="36084" class="Symbol">)</a>
    <a id="36090" href="Cubical.Data.Fin.Properties.html#35916" class="Function">...</a> <a id="36094" class="Symbol">|</a> <a id="36096" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36099" href="Cubical.Data.Fin.Properties.html#36099" class="Bound">¬p</a> <a id="36102" class="Symbol">|</a> <a id="36104" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36108" href="Cubical.Data.Fin.Properties.html#36108" class="Bound">p₁</a> <a id="36111" class="Symbol">=</a> <a id="36113" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="36120" class="Symbol">(λ</a> <a id="36123" href="Cubical.Data.Fin.Properties.html#36123" class="Bound">z</a> <a id="36125" class="Symbol">→</a> <a id="36127" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="36136" class="Symbol">{</a><a id="36137" href="Cubical.Data.Fin.Properties.html#36123" class="Bound">z</a><a id="36138" class="Symbol">}</a> <a id="36140" class="Symbol">{</a><a id="36141" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="36142" class="Symbol">})</a>  <a id="36146" class="Symbol">(</a><a id="36147" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="36151" href="Cubical.Data.Fin.Properties.html#35885" class="Bound">p</a><a id="36152" class="Symbol">)</a>
    <a id="36158" href="Cubical.Data.Fin.Properties.html#35916" class="CatchallClause Function">...</a><a id="36161" class="CatchallClause"> </a><a id="36162" class="CatchallClause Symbol">|</a><a id="36163" class="CatchallClause"> </a><a id="36164" href="Cubical.Data.Fin.Properties.html#36164" class="CatchallClause Bound">p</a><a id="36165" class="CatchallClause"> </a><a id="36166" class="CatchallClause Symbol">|</a><a id="36167" class="CatchallClause"> </a><a id="36168" href="Cubical.Relation.Nullary.Base.html#482" class="CatchallClause InductiveConstructor">no</a><a id="36170" class="CatchallClause"> </a><a id="36171" href="Cubical.Data.Fin.Properties.html#36171" class="CatchallClause Bound">¬p</a> <a id="36174" class="Symbol">=</a> <a id="36176" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="36186" class="Symbol">(</a><a id="36187" href="Cubical.Data.Fin.Properties.html#36171" class="Bound">¬p</a> <a id="36190" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="36194" class="Symbol">)</a>
  <a id="36198" class="Symbol">...</a> <a id="36202" class="Symbol">|</a> <a id="36204" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36207" href="Cubical.Data.Fin.Properties.html#36207" class="Bound">¬p</a> <a id="36210" class="Symbol">|</a> <a id="36212" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36216" href="Cubical.Data.Fin.Properties.html#36216" class="Bound">p</a> <a id="36218" class="Symbol">=</a> <a id="36220" href="Cubical.Data.Fin.Properties.html#36239" class="Function">help</a>
    <a id="36229" class="Keyword">where</a>
    <a id="36239" href="Cubical.Data.Fin.Properties.html#36239" class="Function">help</a> <a id="36244" class="Symbol">:</a> <a id="36246" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="36254" class="Symbol">(</a><a id="36255" class="Bound">x</a> <a id="36257" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36259" class="Bound">xp</a><a id="36261" class="Symbol">)</a> <a id="36263" class="Symbol">(</a><a id="36264" class="Bound">y</a> <a id="36266" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36268" class="Bound">yp</a><a id="36270" class="Symbol">)</a> <a id="36272" class="Symbol">(</a><a id="36273" class="Bound">x</a> <a id="36275" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36277" class="Bound">xp</a><a id="36279" class="Symbol">)</a> <a id="36281" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="36283" class="Symbol">(</a><a id="36284" class="Bound">z</a> <a id="36286" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36288" class="Bound">zp</a><a id="36290" class="Symbol">)</a>
    <a id="36296" href="Cubical.Data.Fin.Properties.html#36239" class="Function">help</a> <a id="36301" class="Keyword">with</a> <a id="36306" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="36316" class="Bound">x</a> <a id="36318" class="Bound">y</a> <a id="36320" class="Symbol">|</a> <a id="36322" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="36332" class="Bound">x</a> <a id="36334" class="Bound">x</a>
    <a id="36340" href="Cubical.Data.Fin.Properties.html#36239" class="Function">...</a> <a id="36344" class="Symbol">|</a> <a id="36346" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36350" href="Cubical.Data.Fin.Properties.html#36350" class="Bound">p₁</a> <a id="36353" class="Symbol">|</a> <a id="36355" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36359" class="Symbol">_</a> <a id="36361" class="Symbol">=</a> <a id="36363" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="36370" class="Symbol">(λ</a> <a id="36373" href="Cubical.Data.Fin.Properties.html#36373" class="Bound">z</a> <a id="36375" class="Symbol">→</a> <a id="36377" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="36386" class="Symbol">{</a><a id="36387" href="Cubical.Data.Fin.Properties.html#36373" class="Bound">z</a><a id="36388" class="Symbol">}</a> <a id="36390" class="Symbol">{</a><a id="36391" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="36392" class="Symbol">})</a> <a id="36395" class="Symbol">(</a><a id="36396" href="Cubical.Data.Fin.Properties.html#36350" class="Bound">p₁</a> <a id="36399" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="36401" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="36405" href="Cubical.Data.Fin.Properties.html#36216" class="Bound">p</a><a id="36406" class="Symbol">)</a>
    <a id="36412" href="Cubical.Data.Fin.Properties.html#36239" class="Function">...</a> <a id="36416" class="Symbol">|</a> <a id="36418" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36421" href="Cubical.Data.Fin.Properties.html#36421" class="Bound">¬p</a> <a id="36424" class="Symbol">|</a> <a id="36426" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36430" class="Symbol">_</a> <a id="36432" class="Symbol">=</a> <a id="36434" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="36441" class="Symbol">(λ</a> <a id="36444" href="Cubical.Data.Fin.Properties.html#36444" class="Bound">z</a> <a id="36446" class="Symbol">→</a> <a id="36448" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="36457" class="Symbol">{</a><a id="36458" href="Cubical.Data.Fin.Properties.html#36444" class="Bound">z</a><a id="36459" class="Symbol">}</a> <a id="36461" class="Symbol">{</a><a id="36462" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="36463" class="Symbol">})</a>  <a id="36467" class="Symbol">(</a><a id="36468" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="36472" href="Cubical.Data.Fin.Properties.html#36216" class="Bound">p</a><a id="36473" class="Symbol">)</a>
    <a id="36479" href="Cubical.Data.Fin.Properties.html#36239" class="CatchallClause Function">...</a><a id="36482" class="CatchallClause"> </a><a id="36483" class="CatchallClause Symbol">|</a><a id="36484" class="CatchallClause"> </a><a id="36485" href="Cubical.Data.Fin.Properties.html#36485" class="CatchallClause Bound">s</a><a id="36486" class="CatchallClause"> </a><a id="36487" class="CatchallClause Symbol">|</a><a id="36488" class="CatchallClause"> </a><a id="36489" href="Cubical.Relation.Nullary.Base.html#482" class="CatchallClause InductiveConstructor">no</a><a id="36491" class="CatchallClause"> </a><a id="36492" href="Cubical.Data.Fin.Properties.html#36492" class="CatchallClause Bound">¬p</a> <a id="36495" class="Symbol">=</a> <a id="36497" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="36507" class="Symbol">(</a><a id="36508" href="Cubical.Data.Fin.Properties.html#36492" class="Bound">¬p</a> <a id="36511" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="36515" class="Symbol">)</a>
  <a id="36519" class="Symbol">...</a> <a id="36523" class="Symbol">|</a> <a id="36525" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36528" href="Cubical.Data.Fin.Properties.html#36528" class="Bound">¬p</a> <a id="36531" class="Symbol">|</a> <a id="36533" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36536" href="Cubical.Data.Fin.Properties.html#36536" class="Bound">¬q</a> <a id="36539" class="Symbol">=</a> <a id="36541" href="Cubical.Data.Fin.Properties.html#36560" class="Function">help</a>
    <a id="36550" class="Keyword">where</a>
    <a id="36560" href="Cubical.Data.Fin.Properties.html#36560" class="Function">help</a> <a id="36565" class="Symbol">:</a> <a id="36567" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="36575" class="Symbol">(</a><a id="36576" class="Bound">x</a> <a id="36578" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36580" class="Bound">xp</a><a id="36582" class="Symbol">)</a> <a id="36584" class="Symbol">(</a><a id="36585" class="Bound">y</a> <a id="36587" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36589" class="Bound">yp</a><a id="36591" class="Symbol">)</a> <a id="36593" class="Symbol">(</a><a id="36594" class="Bound">z</a> <a id="36596" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36598" class="Bound">zp</a><a id="36600" class="Symbol">)</a> <a id="36602" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="36604" class="Symbol">(</a><a id="36605" class="Bound">z</a> <a id="36607" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36609" class="Bound">zp</a><a id="36611" class="Symbol">)</a>
    <a id="36617" href="Cubical.Data.Fin.Properties.html#36560" class="Function">help</a> <a id="36622" class="Keyword">with</a> <a id="36627" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="36637" class="Bound">z</a> <a id="36639" class="Bound">x</a> <a id="36641" class="Symbol">|</a> <a id="36643" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="36653" class="Bound">z</a> <a id="36655" class="Bound">y</a>
    <a id="36661" href="Cubical.Data.Fin.Properties.html#36560" class="Function">...</a> <a id="36665" class="Symbol">|</a> <a id="36667" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36671" href="Cubical.Data.Fin.Properties.html#36671" class="Bound">p</a> <a id="36673" class="Symbol">|</a> <a id="36675" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36679" href="Cubical.Data.Fin.Properties.html#36679" class="Bound">p₁</a> <a id="36682" class="Symbol">=</a> <a id="36684" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="36693" href="Cubical.Data.Fin.Properties.html#36560" class="Function">...</a> <a id="36697" class="Symbol">|</a> <a id="36699" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36703" href="Cubical.Data.Fin.Properties.html#36703" class="Bound">p</a> <a id="36705" class="Symbol">|</a> <a id="36707" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36710" href="Cubical.Data.Fin.Properties.html#36710" class="Bound">¬b</a> <a id="36713" class="Symbol">=</a> <a id="36715" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="36725" class="Symbol">(</a><a id="36726" href="Cubical.Data.Fin.Properties.html#36528" class="Bound">¬p</a> <a id="36729" href="Cubical.Data.Fin.Properties.html#36703" class="Bound">p</a><a id="36730" class="Symbol">)</a>
    <a id="36736" href="Cubical.Data.Fin.Properties.html#36560" class="Function">...</a> <a id="36740" class="Symbol">|</a> <a id="36742" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36745" href="Cubical.Data.Fin.Properties.html#36745" class="Bound">¬a</a> <a id="36748" class="Symbol">|</a> <a id="36750" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="36754" href="Cubical.Data.Fin.Properties.html#36754" class="Bound">b</a> <a id="36756" class="Symbol">=</a> <a id="36758" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="36768" class="Symbol">(</a><a id="36769" href="Cubical.Data.Fin.Properties.html#36536" class="Bound">¬q</a> <a id="36772" href="Cubical.Data.Fin.Properties.html#36754" class="Bound">b</a><a id="36773" class="Symbol">)</a>
    <a id="36779" href="Cubical.Data.Fin.Properties.html#36560" class="Function">...</a> <a id="36783" class="Symbol">|</a> <a id="36785" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36788" href="Cubical.Data.Fin.Properties.html#36788" class="Bound">¬a</a> <a id="36791" class="Symbol">|</a> <a id="36793" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="36796" href="Cubical.Data.Fin.Properties.html#36796" class="Bound">¬b</a> <a id="36799" class="Symbol">=</a> <a id="36801" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="36809" href="Cubical.Data.Fin.Properties.html#36809" class="Function">swapFinIso</a> <a id="36820" class="Symbol">:</a> <a id="36822" class="Symbol">(</a><a id="36823" href="Cubical.Data.Fin.Properties.html#36823" class="Bound">x</a> <a id="36825" href="Cubical.Data.Fin.Properties.html#36825" class="Bound">y</a> <a id="36827" class="Symbol">:</a> <a id="36829" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="36833" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="36834" class="Symbol">)</a> <a id="36836" class="Symbol">→</a> <a id="36838" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="36842" class="Symbol">(</a><a id="36843" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="36847" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="36848" class="Symbol">)</a> <a id="36850" class="Symbol">(</a><a id="36851" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="36855" href="Cubical.Data.Fin.Properties.html#34731" class="Bound">n</a><a id="36856" class="Symbol">)</a>
  <a id="36860" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="36868" class="Symbol">(</a><a id="36869" href="Cubical.Data.Fin.Properties.html#36809" class="Function">swapFinIso</a> <a id="36880" href="Cubical.Data.Fin.Properties.html#36880" class="Bound">x</a> <a id="36882" href="Cubical.Data.Fin.Properties.html#36882" class="Bound">y</a><a id="36883" class="Symbol">)</a> <a id="36885" class="Symbol">=</a> <a id="36887" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="36895" href="Cubical.Data.Fin.Properties.html#36880" class="Bound">x</a> <a id="36897" href="Cubical.Data.Fin.Properties.html#36882" class="Bound">y</a>
  <a id="36901" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="36909" class="Symbol">(</a><a id="36910" href="Cubical.Data.Fin.Properties.html#36809" class="Function">swapFinIso</a> <a id="36921" href="Cubical.Data.Fin.Properties.html#36921" class="Bound">x</a> <a id="36923" href="Cubical.Data.Fin.Properties.html#36923" class="Bound">y</a><a id="36924" class="Symbol">)</a> <a id="36926" class="Symbol">=</a> <a id="36928" href="Cubical.Data.Fin.Properties.html#34746" class="Function">swapFin</a> <a id="36936" href="Cubical.Data.Fin.Properties.html#36921" class="Bound">x</a> <a id="36938" href="Cubical.Data.Fin.Properties.html#36923" class="Bound">y</a>
  <a id="36942" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="36950" class="Symbol">(</a><a id="36951" href="Cubical.Data.Fin.Properties.html#36809" class="Function">swapFinIso</a> <a id="36962" href="Cubical.Data.Fin.Properties.html#36962" class="Bound">x</a> <a id="36964" href="Cubical.Data.Fin.Properties.html#36964" class="Bound">y</a><a id="36965" class="Symbol">)</a> <a id="36967" class="Symbol">=</a> <a id="36969" href="Cubical.Data.Fin.Properties.html#35483" class="Function">swapFin²</a> <a id="36978" href="Cubical.Data.Fin.Properties.html#36962" class="Bound">x</a> <a id="36980" href="Cubical.Data.Fin.Properties.html#36964" class="Bound">y</a>
  <a id="36984" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="36992" class="Symbol">(</a><a id="36993" href="Cubical.Data.Fin.Properties.html#36809" class="Function">swapFinIso</a> <a id="37004" href="Cubical.Data.Fin.Properties.html#37004" class="Bound">x</a> <a id="37006" href="Cubical.Data.Fin.Properties.html#37006" class="Bound">y</a><a id="37007" class="Symbol">)</a> <a id="37009" class="Symbol">=</a> <a id="37011" href="Cubical.Data.Fin.Properties.html#35483" class="Function">swapFin²</a> <a id="37020" href="Cubical.Data.Fin.Properties.html#37004" class="Bound">x</a> <a id="37022" href="Cubical.Data.Fin.Properties.html#37006" class="Bound">y</a>

<a id="37025" class="Keyword">module</a> <a id="37032" href="Cubical.Data.Fin.Properties.html#37032" class="Module">_</a> <a id="37034" class="Symbol">{</a><a id="37035" href="Cubical.Data.Fin.Properties.html#37035" class="Bound">ℓ</a> <a id="37037" class="Symbol">:</a> <a id="37039" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="37044" class="Symbol">}</a> <a id="37046" class="Symbol">{</a><a id="37047" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a> <a id="37049" class="Symbol">:</a> <a id="37051" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="37052" class="Symbol">}</a> <a id="37054" class="Symbol">{</a><a id="37055" href="Cubical.Data.Fin.Properties.html#37055" class="Bound">A</a> <a id="37057" class="Symbol">:</a> <a id="37059" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="37063" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a> <a id="37065" class="Symbol">→</a> <a id="37067" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="37072" href="Cubical.Data.Fin.Properties.html#37035" class="Bound">ℓ</a><a id="37073" class="Symbol">}</a> <a id="37075" class="Symbol">(</a><a id="37076" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a> <a id="37079" class="Symbol">:</a> <a id="37081" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="37085" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a><a id="37086" class="Symbol">)</a>
  <a id="37090" class="Symbol">(</a><a id="37091" href="Cubical.Data.Fin.Properties.html#37091" class="Bound">pt</a> <a id="37094" class="Symbol">:</a> <a id="37096" href="Cubical.Data.Fin.Properties.html#37055" class="Bound">A</a> <a id="37098" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a><a id="37100" class="Symbol">)</a> <a id="37102" class="Symbol">(</a><a id="37103" href="Cubical.Data.Fin.Properties.html#37103" class="Bound">l</a> <a id="37105" class="Symbol">:</a> <a id="37107" class="Symbol">(</a><a id="37108" href="Cubical.Data.Fin.Properties.html#37108" class="Bound">x</a> <a id="37110" class="Symbol">:</a> <a id="37112" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="37116" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a><a id="37117" class="Symbol">)</a> <a id="37119" class="Symbol">→</a> <a id="37121" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="37123" href="Cubical.Data.Fin.Properties.html#37108" class="Bound">x</a> <a id="37125" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37127" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a> <a id="37130" class="Symbol">→</a> <a id="37132" href="Cubical.Data.Fin.Properties.html#37055" class="Bound">A</a> <a id="37134" href="Cubical.Data.Fin.Properties.html#37108" class="Bound">x</a><a id="37135" class="Symbol">)</a> <a id="37137" class="Keyword">where</a>
  <a id="37145" class="Keyword">private</a>
    <a id="37157" href="Cubical.Data.Fin.Properties.html#37157" class="Function">x</a> <a id="37159" class="Symbol">=</a> <a id="37161" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37165" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a>
    <a id="37172" href="Cubical.Data.Fin.Properties.html#37172" class="Function">p</a> <a id="37174" class="Symbol">=</a> <a id="37176" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37180" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a>
  <a id="37185" href="Cubical.Data.Fin.Properties.html#37185" class="Function">elimFinChoose</a> <a id="37199" class="Symbol">:</a> <a id="37201" class="Symbol">(</a><a id="37202" href="Cubical.Data.Fin.Properties.html#37202" class="Bound">x</a> <a id="37204" class="Symbol">:</a> <a id="37206" class="Symbol">_)</a> <a id="37209" class="Symbol">→</a> <a id="37211" href="Cubical.Data.Fin.Properties.html#37055" class="Bound">A</a> <a id="37213" href="Cubical.Data.Fin.Properties.html#37202" class="Bound">x</a>
  <a id="37217" href="Cubical.Data.Fin.Properties.html#37185" class="Function">elimFinChoose</a> <a id="37231" class="Symbol">(</a><a id="37232" href="Cubical.Data.Fin.Properties.html#37232" class="Bound">x&#39;</a> <a id="37235" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37237" href="Cubical.Data.Fin.Properties.html#37237" class="Bound">q</a><a id="37238" class="Symbol">)</a> <a id="37240" class="Keyword">with</a> <a id="37245" class="Symbol">(</a><a id="37246" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="37256" href="Cubical.Data.Fin.Properties.html#37157" class="Function">x</a> <a id="37258" href="Cubical.Data.Fin.Properties.html#37232" class="Bound">x&#39;</a><a id="37260" class="Symbol">)</a>
  <a id="37264" class="Symbol">...</a> <a id="37268" class="Symbol">|</a> <a id="37270" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="37274" href="Cubical.Data.Fin.Properties.html#37274" class="Bound">p₁</a> <a id="37277" class="Symbol">=</a> <a id="37279" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="37285" href="Cubical.Data.Fin.Properties.html#37055" class="Bound">A</a> <a id="37287" class="Symbol">(</a><a id="37288" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="37295" class="Symbol">(λ</a> <a id="37298" href="Cubical.Data.Fin.Properties.html#37298" class="Bound">z</a> <a id="37300" class="Symbol">→</a> <a id="37302" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="37311" class="Symbol">{</a><a id="37312" href="Cubical.Data.Fin.Properties.html#37298" class="Bound">z</a><a id="37313" class="Symbol">}</a> <a id="37315" class="Symbol">{</a><a id="37316" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a><a id="37317" class="Symbol">})</a> <a id="37320" href="Cubical.Data.Fin.Properties.html#37274" class="Bound">p₁</a><a id="37322" class="Symbol">)</a> <a id="37324" href="Cubical.Data.Fin.Properties.html#37091" class="Bound">pt</a>
  <a id="37329" class="Symbol">...</a> <a id="37333" class="Symbol">|</a> <a id="37335" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="37338" href="Cubical.Data.Fin.Properties.html#37338" class="Bound">¬p</a> <a id="37341" class="Symbol">=</a> <a id="37343" href="Cubical.Data.Fin.Properties.html#37103" class="Bound">l</a> <a id="37345" class="Symbol">(</a><a id="37346" class="Bound">x&#39;</a> <a id="37349" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37351" class="Bound">q</a><a id="37352" class="Symbol">)</a> <a id="37354" class="Symbol">λ</a> <a id="37356" href="Cubical.Data.Fin.Properties.html#37356" class="Bound">r</a> <a id="37358" class="Symbol">→</a> <a id="37360" href="Cubical.Data.Fin.Properties.html#37338" class="Bound">¬p</a> <a id="37363" class="Symbol">(</a><a id="37364" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="37368" class="Symbol">(</a><a id="37369" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37374" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37378" href="Cubical.Data.Fin.Properties.html#37356" class="Bound">r</a><a id="37379" class="Symbol">))</a>

  <a id="37385" href="Cubical.Data.Fin.Properties.html#37385" class="Function">elimFinChooseβ</a> <a id="37400" class="Symbol">:</a> <a id="37402" class="Symbol">(</a><a id="37403" href="Cubical.Data.Fin.Properties.html#37185" class="Function">elimFinChoose</a> <a id="37417" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a> <a id="37420" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37422" href="Cubical.Data.Fin.Properties.html#37091" class="Bound">pt</a><a id="37424" class="Symbol">)</a>
                <a id="37442" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="37444" class="Symbol">((</a><a id="37446" href="Cubical.Data.Fin.Properties.html#37446" class="Bound">x</a> <a id="37448" class="Symbol">:</a> <a id="37450" class="Symbol">_)</a> <a id="37453" class="Symbol">(</a><a id="37454" href="Cubical.Data.Fin.Properties.html#37454" class="Bound">q</a> <a id="37456" class="Symbol">:</a> <a id="37458" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="37460" href="Cubical.Data.Fin.Properties.html#37446" class="Bound">x</a> <a id="37462" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37464" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a><a id="37466" class="Symbol">)</a> <a id="37468" class="Symbol">→</a> <a id="37470" href="Cubical.Data.Fin.Properties.html#37185" class="Function">elimFinChoose</a> <a id="37484" href="Cubical.Data.Fin.Properties.html#37446" class="Bound">x</a> <a id="37486" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37488" href="Cubical.Data.Fin.Properties.html#37103" class="Bound">l</a> <a id="37490" href="Cubical.Data.Fin.Properties.html#37446" class="Bound">x</a> <a id="37492" href="Cubical.Data.Fin.Properties.html#37454" class="Bound">q</a><a id="37493" class="Symbol">)</a>
  <a id="37497" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37501" href="Cubical.Data.Fin.Properties.html#37385" class="Function">elimFinChooseβ</a> <a id="37516" class="Keyword">with</a> <a id="37521" class="Symbol">(</a><a id="37522" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="37532" href="Cubical.Data.Fin.Properties.html#37157" class="Function">x</a> <a id="37534" href="Cubical.Data.Fin.Properties.html#37157" class="Function">x</a><a id="37535" class="Symbol">)</a>
  <a id="37539" class="Symbol">...</a> <a id="37543" class="Symbol">|</a> <a id="37545" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="37549" href="Cubical.Data.Fin.Properties.html#37549" class="Bound">p₁</a> <a id="37552" class="Symbol">=</a> <a id="37554" class="Symbol">(λ</a> <a id="37557" href="Cubical.Data.Fin.Properties.html#37557" class="Bound">j</a> <a id="37559" class="Symbol">→</a> <a id="37561" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="37567" href="Cubical.Data.Fin.Properties.html#37055" class="Bound">A</a> <a id="37569" class="Symbol">(</a><a id="37570" href="Cubical.Data.Fin.Properties.html#1650" class="Function">isSetFin</a> <a id="37579" class="Symbol">{</a><a id="37580" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a><a id="37581" class="Symbol">}</a> <a id="37583" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a> <a id="37586" href="Cubical.Data.Fin.Properties.html#37076" class="Bound">x₀</a> <a id="37589" class="Symbol">(</a><a id="37590" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="37597" class="Symbol">(λ</a> <a id="37600" href="Cubical.Data.Fin.Properties.html#37600" class="Bound">z</a> <a id="37602" class="Symbol">→</a> <a id="37604" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="37613" class="Symbol">{</a><a id="37614" href="Cubical.Data.Fin.Properties.html#37600" class="Bound">z</a><a id="37615" class="Symbol">}</a> <a id="37617" class="Symbol">{</a><a id="37618" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a><a id="37619" class="Symbol">})</a> <a id="37622" href="Cubical.Data.Fin.Properties.html#37549" class="Bound">p₁</a><a id="37624" class="Symbol">)</a> <a id="37626" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="37631" href="Cubical.Data.Fin.Properties.html#37557" class="Bound">j</a><a id="37632" class="Symbol">)</a> <a id="37634" href="Cubical.Data.Fin.Properties.html#37091" class="Bound">pt</a><a id="37636" class="Symbol">)</a>
                <a id="37654" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="37656" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="37670" href="Cubical.Data.Fin.Properties.html#37091" class="Bound">pt</a>
  <a id="37675" class="Symbol">...</a> <a id="37679" class="Symbol">|</a> <a id="37681" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="37684" href="Cubical.Data.Fin.Properties.html#37684" class="Bound">¬p</a> <a id="37687" class="Symbol">=</a> <a id="37689" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="37699" class="Symbol">(</a><a id="37700" href="Cubical.Data.Fin.Properties.html#37684" class="Bound">¬p</a> <a id="37703" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="37707" class="Symbol">)</a>
  <a id="37711" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37715" href="Cubical.Data.Fin.Properties.html#37385" class="Function">elimFinChooseβ</a> <a id="37730" class="Symbol">(</a><a id="37731" href="Cubical.Data.Fin.Properties.html#37731" class="Bound">x&#39;</a> <a id="37734" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37736" href="Cubical.Data.Fin.Properties.html#37736" class="Bound">q</a><a id="37737" class="Symbol">)</a> <a id="37739" class="Keyword">with</a> <a id="37744" class="Symbol">(</a><a id="37745" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="37755" href="Cubical.Data.Fin.Properties.html#37157" class="Function">x</a> <a id="37757" href="Cubical.Data.Fin.Properties.html#37731" class="Bound">x&#39;</a><a id="37759" class="Symbol">)</a>
  <a id="37763" class="Symbol">...</a> <a id="37767" class="Symbol">|</a> <a id="37769" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="37773" href="Cubical.Data.Fin.Properties.html#37773" class="Bound">p₁</a> <a id="37776" class="Symbol">=</a> <a id="37778" class="Symbol">λ</a> <a id="37780" href="Cubical.Data.Fin.Properties.html#37780" class="Bound">q</a> <a id="37782" class="Symbol">→</a> <a id="37784" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="37794" class="Symbol">(</a><a id="37795" href="Cubical.Data.Fin.Properties.html#37780" class="Bound">q</a> <a id="37797" class="Symbol">(</a><a id="37798" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="37805" class="Symbol">(λ</a> <a id="37808" href="Cubical.Data.Fin.Properties.html#37808" class="Bound">z</a> <a id="37810" class="Symbol">→</a> <a id="37812" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="37821" class="Symbol">{</a><a id="37822" href="Cubical.Data.Fin.Properties.html#37808" class="Bound">z</a><a id="37823" class="Symbol">}</a> <a id="37825" class="Symbol">{</a><a id="37826" href="Cubical.Data.Fin.Properties.html#37047" class="Bound">n</a><a id="37827" class="Symbol">})</a> <a id="37830" class="Symbol">(</a><a id="37831" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="37835" href="Cubical.Data.Fin.Properties.html#37773" class="Bound">p₁</a><a id="37837" class="Symbol">)))</a>
  <a id="37843" class="Symbol">...</a> <a id="37847" class="Symbol">|</a> <a id="37849" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="37852" href="Cubical.Data.Fin.Properties.html#37852" class="Bound">¬p</a> <a id="37855" class="Symbol">=</a> <a id="37857" class="Symbol">λ</a> <a id="37859" href="Cubical.Data.Fin.Properties.html#37859" class="Bound">s</a> <a id="37861" class="Symbol">→</a> <a id="37863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37868" class="Symbol">(</a><a id="37869" href="Cubical.Data.Fin.Properties.html#37103" class="Bound">l</a> <a id="37871" class="Symbol">(</a><a id="37872" class="Bound">x&#39;</a> <a id="37875" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37877" class="Bound">q</a><a id="37878" class="Symbol">))</a> <a id="37881" class="Symbol">(</a><a id="37882" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="37890" class="Symbol">(λ</a> <a id="37893" href="Cubical.Data.Fin.Properties.html#37893" class="Bound">_</a> <a id="37895" class="Symbol">→</a> <a id="37897" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="37904" class="Symbol">)</a> <a id="37906" class="Symbol">_</a> <a id="37908" class="Symbol">_)</a>

<a id="containsTwoFin"></a><a id="37912" href="Cubical.Data.Fin.Properties.html#37912" class="Function">containsTwoFin</a> <a id="37927" class="Symbol">:</a> <a id="37929" class="Symbol">{</a><a id="37930" href="Cubical.Data.Fin.Properties.html#37930" class="Bound">n</a> <a id="37932" class="Symbol">:</a> <a id="37934" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="37935" class="Symbol">}</a> <a id="37937" class="Symbol">(</a><a id="37938" href="Cubical.Data.Fin.Properties.html#37938" class="Bound">x</a> <a id="37940" class="Symbol">:</a> <a id="37942" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="37946" class="Symbol">(</a><a id="37947" class="InductiveConstructor">suc</a> <a id="37951" class="Symbol">(</a><a id="37952" class="InductiveConstructor">suc</a> <a id="37956" href="Cubical.Data.Fin.Properties.html#37930" class="Bound">n</a><a id="37957" class="Symbol">)))</a> <a id="37961" class="Symbol">→</a> <a id="37963" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="37966" href="Cubical.Data.Fin.Properties.html#37966" class="Bound">y</a> <a id="37968" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="37970" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="37974" class="Symbol">(</a><a id="37975" class="InductiveConstructor">suc</a> <a id="37979" class="Symbol">(</a><a id="37980" class="InductiveConstructor">suc</a> <a id="37984" href="Cubical.Data.Fin.Properties.html#37930" class="Bound">n</a><a id="37985" class="Symbol">))</a> <a id="37988" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="37990" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="37992" href="Cubical.Data.Fin.Properties.html#37938" class="Bound">x</a> <a id="37994" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37996" href="Cubical.Data.Fin.Properties.html#37966" class="Bound">y</a>
<a id="37998" href="Cubical.Data.Fin.Properties.html#37912" class="Function">containsTwoFin</a> <a id="38013" class="Symbol">(</a><a id="38014" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="38019" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38021" href="Cubical.Data.Fin.Properties.html#38021" class="Bound">p</a><a id="38022" class="Symbol">)</a> <a id="38024" class="Symbol">=</a> <a id="38026" class="Symbol">(</a><a id="38027" class="Number">1</a> <a id="38029" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38031" href="Cubical.Data.Fin.Properties.html#38021" class="Bound">p</a><a id="38032" class="Symbol">)</a> <a id="38034" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38036" class="Symbol">λ</a> <a id="38038" href="Cubical.Data.Fin.Properties.html#38038" class="Bound">q</a> <a id="38040" class="Symbol">→</a> <a id="38042" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="38048" class="Symbol">(</a><a id="38049" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="38053" class="Symbol">(</a><a id="38054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38059" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38063" href="Cubical.Data.Fin.Properties.html#38038" class="Bound">q</a><a id="38064" class="Symbol">))</a>
<a id="38067" href="Cubical.Data.Fin.Properties.html#37912" class="Function">containsTwoFin</a> <a id="38082" class="Symbol">(</a><a id="38083" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38087" href="Cubical.Data.Fin.Properties.html#38087" class="Bound">x</a> <a id="38089" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38091" href="Cubical.Data.Fin.Properties.html#38091" class="Bound">p</a><a id="38092" class="Symbol">)</a> <a id="38094" class="Symbol">=</a> <a id="38096" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="38102" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38104" class="Symbol">λ</a> <a id="38106" href="Cubical.Data.Fin.Properties.html#38106" class="Bound">q</a> <a id="38108" class="Symbol">→</a> <a id="38110" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="38116" class="Symbol">(</a><a id="38117" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38122" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38126" href="Cubical.Data.Fin.Properties.html#38106" class="Bound">q</a><a id="38127" class="Symbol">)</a>

<a id="≠flast→&lt;ᵗflast"></a><a id="38130" href="Cubical.Data.Fin.Properties.html#38130" class="Function">≠flast→&lt;ᵗflast</a> <a id="38145" class="Symbol">:</a> <a id="38147" class="Symbol">{</a><a id="38148" href="Cubical.Data.Fin.Properties.html#38148" class="Bound">n</a> <a id="38150" class="Symbol">:</a> <a id="38152" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="38153" class="Symbol">}</a> <a id="38155" class="Symbol">→</a> <a id="38157" class="Symbol">(</a><a id="38158" href="Cubical.Data.Fin.Properties.html#38158" class="Bound">x</a> <a id="38160" class="Symbol">:</a> <a id="38162" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38166" class="Symbol">(</a><a id="38167" class="InductiveConstructor">suc</a> <a id="38171" href="Cubical.Data.Fin.Properties.html#38148" class="Bound">n</a><a id="38172" class="Symbol">))</a> <a id="38175" class="Symbol">→</a> <a id="38177" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="38179" href="Cubical.Data.Fin.Properties.html#38158" class="Bound">x</a> <a id="38181" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38183" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="38189" class="Symbol">→</a> <a id="38191" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38195" href="Cubical.Data.Fin.Properties.html#38158" class="Bound">x</a> <a id="38197" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="38200" href="Cubical.Data.Fin.Properties.html#38148" class="Bound">n</a>
<a id="38202" href="Cubical.Data.Fin.Properties.html#38130" class="Function">≠flast→&lt;ᵗflast</a> <a id="38217" class="Symbol">=</a> <a id="38219" href="Cubical.Data.Fin.Properties.html#28772" class="Function">elimFin</a> <a id="38227" class="Symbol">(λ</a> <a id="38230" href="Cubical.Data.Fin.Properties.html#38230" class="Bound">p</a> <a id="38232" class="Symbol">→</a> <a id="38234" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="38244" class="Symbol">(</a><a id="38245" href="Cubical.Data.Fin.Properties.html#38230" class="Bound">p</a> <a id="38247" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="38251" class="Symbol">))</a> <a id="38254" class="Symbol">λ</a> <a id="38256" href="Cubical.Data.Fin.Properties.html#38256" class="Bound">p</a> <a id="38258" href="Cubical.Data.Fin.Properties.html#38258" class="Bound">_</a> <a id="38260" class="Symbol">→</a> <a id="38262" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="38266" href="Cubical.Data.Fin.Properties.html#38256" class="Bound">p</a>

<a id="Fin≠Fin"></a><a id="38269" href="Cubical.Data.Fin.Properties.html#38269" class="Function">Fin≠Fin</a> <a id="38277" class="Symbol">:</a> <a id="38279" class="Symbol">{</a><a id="38280" href="Cubical.Data.Fin.Properties.html#38280" class="Bound">n</a> <a id="38282" href="Cubical.Data.Fin.Properties.html#38282" class="Bound">m</a> <a id="38284" class="Symbol">:</a> <a id="38286" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="38287" class="Symbol">}</a> <a id="38289" class="Symbol">→</a> <a id="38291" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="38293" class="Symbol">(</a><a id="38294" href="Cubical.Data.Fin.Properties.html#38280" class="Bound">n</a> <a id="38296" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38298" href="Cubical.Data.Fin.Properties.html#38282" class="Bound">m</a><a id="38299" class="Symbol">)</a> <a id="38301" class="Symbol">→</a> <a id="38303" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="38305" class="Symbol">(</a><a id="38306" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="38310" class="Symbol">(</a><a id="38311" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38315" href="Cubical.Data.Fin.Properties.html#38280" class="Bound">n</a><a id="38316" class="Symbol">)</a> <a id="38318" class="Symbol">(</a><a id="38319" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38323" href="Cubical.Data.Fin.Properties.html#38282" class="Bound">m</a><a id="38324" class="Symbol">))</a>
<a id="38327" href="Cubical.Data.Fin.Properties.html#38269" class="Function">Fin≠Fin</a> <a id="38335" class="Symbol">{</a><a id="38336" class="Argument">n</a> <a id="38338" class="Symbol">=</a> <a id="38340" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="38344" class="Symbol">}</a> <a id="38346" class="Symbol">{</a><a id="38347" class="Argument">m</a> <a id="38349" class="Symbol">=</a> <a id="38351" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="38355" class="Symbol">}</a> <a id="38357" href="Cubical.Data.Fin.Properties.html#38357" class="Bound">p</a> <a id="38359" class="Symbol">=</a> <a id="38361" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="38371" class="Symbol">(</a><a id="38372" href="Cubical.Data.Fin.Properties.html#38357" class="Bound">p</a> <a id="38374" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="38378" class="Symbol">)</a>
<a id="38380" href="Cubical.Data.Fin.Properties.html#38269" class="Function">Fin≠Fin</a> <a id="38388" class="Symbol">{</a><a id="38389" class="Argument">n</a> <a id="38391" class="Symbol">=</a> <a id="38393" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="38397" class="Symbol">}</a> <a id="38399" class="Symbol">{</a><a id="38400" class="Argument">m</a> <a id="38402" class="Symbol">=</a> <a id="38404" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38408" href="Cubical.Data.Fin.Properties.html#38408" class="Bound">m</a><a id="38409" class="Symbol">}</a> <a id="38411" href="Cubical.Data.Fin.Properties.html#38411" class="Bound">p</a> <a id="38413" href="Cubical.Data.Fin.Properties.html#38413" class="Bound">q</a> <a id="38415" class="Symbol">=</a> <a id="38417" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="38425" href="Cubical.Data.Fin.Properties.html#38413" class="Bound">q</a> <a id="38427" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="38433" class="Symbol">.</a><a id="38434" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="38438" href="Cubical.Data.Fin.Properties.html#38269" class="Function">Fin≠Fin</a> <a id="38446" class="Symbol">{</a><a id="38447" class="Argument">n</a> <a id="38449" class="Symbol">=</a> <a id="38451" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38455" href="Cubical.Data.Fin.Properties.html#38455" class="Bound">n</a><a id="38456" class="Symbol">}</a> <a id="38458" class="Symbol">{</a><a id="38459" class="Argument">m</a> <a id="38461" class="Symbol">=</a> <a id="38463" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="38467" class="Symbol">}</a> <a id="38469" href="Cubical.Data.Fin.Properties.html#38469" class="Bound">p</a> <a id="38471" href="Cubical.Data.Fin.Properties.html#38471" class="Bound">q</a> <a id="38473" class="Symbol">=</a> <a id="38475" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="38483" href="Cubical.Data.Fin.Properties.html#38471" class="Bound">q</a> <a id="38485" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="38491" class="Symbol">.</a><a id="38492" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="38496" href="Cubical.Data.Fin.Properties.html#38269" class="Function">Fin≠Fin</a> <a id="38504" class="Symbol">{</a><a id="38505" class="Argument">n</a> <a id="38507" class="Symbol">=</a> <a id="38509" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38513" href="Cubical.Data.Fin.Properties.html#38513" class="Bound">n</a><a id="38514" class="Symbol">}</a> <a id="38516" class="Symbol">{</a><a id="38517" class="Argument">m</a> <a id="38519" class="Symbol">=</a> <a id="38521" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38525" href="Cubical.Data.Fin.Properties.html#38525" class="Bound">m</a><a id="38526" class="Symbol">}</a> <a id="38528" href="Cubical.Data.Fin.Properties.html#38528" class="Bound">p</a> <a id="38530" href="Cubical.Data.Fin.Properties.html#38530" class="Bound">q</a> <a id="38532" class="Symbol">=</a>
  <a id="38536" href="Cubical.Data.Fin.Properties.html#38269" class="Function">Fin≠Fin</a> <a id="38544" class="Symbol">{</a><a id="38545" class="Argument">n</a> <a id="38547" class="Symbol">=</a> <a id="38549" href="Cubical.Data.Fin.Properties.html#38513" class="Bound">n</a><a id="38550" class="Symbol">}</a> <a id="38552" class="Symbol">{</a><a id="38553" class="Argument">m</a> <a id="38555" class="Symbol">=</a> <a id="38557" href="Cubical.Data.Fin.Properties.html#38525" class="Bound">m</a><a id="38558" class="Symbol">}</a> <a id="38560" class="Symbol">(</a><a id="38561" href="Cubical.Data.Fin.Properties.html#38528" class="Bound">p</a> <a id="38563" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="38565" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38570" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="38573" class="Symbol">)</a>
    <a id="38579" class="Symbol">(</a><a id="38580" href="Cubical.Data.Sum.Properties.html#11546" class="Function">Iso⊎→Iso</a> <a id="38589" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="38595" href="Cubical.Data.Fin.Properties.html#38865" class="Function">help</a> <a id="38600" class="Symbol">λ</a> <a id="38602" class="Symbol">{(</a><a id="38604" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="38609" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38611" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="38613" class="Symbol">)</a>
      <a id="38621" class="Symbol">→</a> <a id="38623" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38628" class="Symbol">(</a><a id="38629" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="38637" class="Symbol">(</a><a id="38638" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="38658" class="Symbol">{</a><a id="38659" class="Argument">n</a> <a id="38661" class="Symbol">=</a> <a id="38663" href="Cubical.Data.Fin.Properties.html#38525" class="Bound">m</a><a id="38664" class="Symbol">}))</a> <a id="38668" class="Symbol">(</a><a id="38669" href="Cubical.Data.Fin.Properties.html#34993" class="Function">swapFinβₗ</a> <a id="38679" class="Symbol">(</a><a id="38680" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="38688" href="Cubical.Data.Fin.Properties.html#38530" class="Bound">q</a> <a id="38690" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="38695" class="Symbol">)</a> <a id="38697" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="38702" class="Symbol">)</a>
       <a id="38711" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="38713" href="Cubical.Data.Fin.Properties.html#29553" class="Function">elimFinβ</a> <a id="38722" class="Symbol">{</a><a id="38723" class="Argument">m</a> <a id="38725" class="Symbol">=</a> <a id="38727" href="Cubical.Data.Fin.Properties.html#38525" class="Bound">m</a><a id="38728" class="Symbol">}</a> <a id="38730" class="Symbol">(</a><a id="38731" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="38735" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="38740" class="Symbol">)</a> <a id="38742" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="38746" class="Symbol">.</a><a id="38747" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="38750" class="Symbol">})</a>
  <a id="38755" class="Keyword">where</a>
  <a id="38763" href="Cubical.Data.Fin.Properties.html#38763" class="Function">q^</a> <a id="38766" class="Symbol">:</a> <a id="38768" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="38772" class="Symbol">(</a><a id="38773" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38777" class="Symbol">(</a><a id="38778" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38782" href="Cubical.Data.Fin.Properties.html#38513" class="Bound">n</a><a id="38783" class="Symbol">))</a> <a id="38786" class="Symbol">(</a><a id="38787" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38791" class="Symbol">(</a><a id="38792" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38796" href="Cubical.Data.Fin.Properties.html#38525" class="Bound">m</a><a id="38797" class="Symbol">))</a>
  <a id="38802" href="Cubical.Data.Fin.Properties.html#38763" class="Function">q^</a> <a id="38805" class="Symbol">=</a> <a id="38807" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="38815" href="Cubical.Data.Fin.Properties.html#38530" class="Bound">q</a> <a id="38817" class="Symbol">(</a><a id="38818" href="Cubical.Data.Fin.Properties.html#36809" class="Function">swapFinIso</a> <a id="38829" class="Symbol">{</a><a id="38830" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="38834" href="Cubical.Data.Fin.Properties.html#38525" class="Bound">m</a><a id="38835" class="Symbol">}</a> <a id="38837" class="Symbol">(</a><a id="38838" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="38846" href="Cubical.Data.Fin.Properties.html#38530" class="Bound">q</a> <a id="38848" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="38853" class="Symbol">)</a> <a id="38855" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="38860" class="Symbol">)</a>

  <a id="38865" href="Cubical.Data.Fin.Properties.html#38865" class="Function">help</a> <a id="38870" class="Symbol">:</a> <a id="38872" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="38876" class="Symbol">(</a><a id="38877" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38881" class="Number">1</a> <a id="38883" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="38885" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38889" href="Cubical.Data.Fin.Properties.html#38513" class="Bound">n</a><a id="38890" class="Symbol">)</a> <a id="38892" class="Symbol">(</a><a id="38893" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38897" class="Number">1</a> <a id="38899" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="38901" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="38905" href="Cubical.Data.Fin.Properties.html#38525" class="Bound">m</a><a id="38906" class="Symbol">)</a>
  <a id="38910" href="Cubical.Data.Fin.Properties.html#38865" class="Function">help</a> <a id="38915" class="Symbol">=</a> <a id="38917" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="38925" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a> <a id="38945" class="Symbol">(</a><a id="38946" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="38954" href="Cubical.Data.Fin.Properties.html#38763" class="Function">q^</a> <a id="38957" class="Symbol">(</a><a id="38958" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="38965" href="Cubical.Data.Fin.Properties.html#30675" class="Function">Iso-Fin1⊎Fin-FinSuc</a><a id="38984" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Fin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Fin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Data.Fin.html" class="Module">Cubical.Data.Fin</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>       <a id="73" class="Keyword">public</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Data.Fin.Properties.html" class="Module">Cubical.Data.Fin.Properties</a> <a id="120" class="Keyword">public</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Data.Fin.Literals.html" class="Module">Cubical.Data.Fin.Literals</a>   <a id="167" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.FinData.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="123" class="Keyword">import</a> <a id="130" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="149" class="Symbol">as</a> <a id="152" class="Module">⊥</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="183" class="Keyword">using</a> <a id="189" class="Symbol">(</a><a id="190" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="191" class="Symbol">;</a> <a id="193" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="197" class="Symbol">;</a> <a id="199" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="202" class="Symbol">;</a> <a id="204" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a><a id="207" class="Symbol">;</a> <a id="209" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">_·_</a><a id="212" class="Symbol">;</a> <a id="214" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a><a id="221" class="Symbol">)</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="296" class="Keyword">private</a>
  <a id="306" class="Keyword">variable</a>
    <a id="319" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a> <a id="321" class="Symbol">:</a> <a id="323" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="333" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="335" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="337" class="Symbol">:</a> <a id="339" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="344" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a>

<a id="347" class="Keyword">data</a> <a id="Fin"></a><a id="352" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="356" class="Symbol">:</a> <a id="358" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="360" class="Symbol">→</a> <a id="362" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="368" class="Keyword">where</a>
  <a id="Fin.zero"></a><a id="376" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="381" class="Symbol">:</a> <a id="383" class="Symbol">{</a><a id="384" href="Cubical.Data.FinData.Base.html#384" class="Bound">n</a> <a id="386" class="Symbol">:</a> <a id="388" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">→</a> <a id="393" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="402" href="Cubical.Data.FinData.Base.html#384" class="Bound">n</a><a id="403" class="Symbol">)</a>
  <a id="Fin.suc"></a><a id="407" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a>  <a id="412" class="Symbol">:</a> <a id="414" class="Symbol">{</a><a id="415" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a> <a id="417" class="Symbol">:</a> <a id="419" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="420" class="Symbol">}</a> <a id="422" class="Symbol">(</a><a id="423" href="Cubical.Data.FinData.Base.html#423" class="Bound">i</a> <a id="425" class="Symbol">:</a> <a id="427" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="431" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a><a id="432" class="Symbol">)</a> <a id="434" class="Symbol">→</a> <a id="436" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="440" class="Symbol">(</a><a id="441" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="445" href="Cubical.Data.FinData.Base.html#415" class="Bound">n</a><a id="446" class="Symbol">)</a>

<a id="449" class="Comment">-- useful patterns</a>
<a id="468" class="Keyword">pattern</a> <a id="one"></a><a id="476" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a>   <a id="482" class="Symbol">=</a> <a id="484" class="InductiveConstructor">suc</a> <a id="488" class="InductiveConstructor">zero</a>
<a id="493" class="Keyword">pattern</a> <a id="two"></a><a id="501" href="Cubical.Data.FinData.Base.html#501" class="InductiveConstructor">two</a>   <a id="507" class="Symbol">=</a> <a id="509" class="InductiveConstructor">suc</a> <a id="513" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a>
<a id="517" class="Keyword">pattern</a> <a id="three"></a><a id="525" href="Cubical.Data.FinData.Base.html#525" class="InductiveConstructor">three</a> <a id="531" class="Symbol">=</a> <a id="533" class="InductiveConstructor">suc</a> <a id="537" href="Cubical.Data.FinData.Base.html#501" class="InductiveConstructor">two</a>
<a id="541" class="Keyword">pattern</a> <a id="four"></a><a id="549" href="Cubical.Data.FinData.Base.html#549" class="InductiveConstructor">four</a>  <a id="555" class="Symbol">=</a> <a id="557" class="InductiveConstructor">suc</a> <a id="561" href="Cubical.Data.FinData.Base.html#525" class="InductiveConstructor">three</a>
<a id="567" class="Keyword">pattern</a> <a id="five"></a><a id="575" href="Cubical.Data.FinData.Base.html#575" class="InductiveConstructor">five</a>  <a id="581" class="Symbol">=</a> <a id="583" class="InductiveConstructor">suc</a> <a id="587" href="Cubical.Data.FinData.Base.html#549" class="InductiveConstructor">four</a>

<a id="toℕ"></a><a id="593" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="597" class="Symbol">:</a> <a id="599" class="Symbol">∀</a> <a id="601" class="Symbol">{</a><a id="602" href="Cubical.Data.FinData.Base.html#602" class="Bound">n</a><a id="603" class="Symbol">}</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="611" href="Cubical.Data.FinData.Base.html#602" class="Bound">n</a> <a id="613" class="Symbol">→</a> <a id="615" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="617" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="621" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>    <a id="629" class="Symbol">=</a> <a id="631" class="Number">0</a>
<a id="633" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="637" class="Symbol">(</a><a id="638" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="642" href="Cubical.Data.FinData.Base.html#642" class="Bound">i</a><a id="643" class="Symbol">)</a> <a id="645" class="Symbol">=</a> <a id="647" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="656" href="Cubical.Data.FinData.Base.html#642" class="Bound">i</a><a id="657" class="Symbol">)</a>

<a id="fromℕ"></a><a id="660" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="666" class="Symbol">:</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.Data.FinData.Base.html#669" class="Bound">n</a> <a id="671" class="Symbol">:</a> <a id="673" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">→</a> <a id="678" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="682" class="Symbol">(</a><a id="683" class="InductiveConstructor">suc</a> <a id="687" href="Cubical.Data.FinData.Base.html#669" class="Bound">n</a><a id="688" class="Symbol">)</a>
<a id="690" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="696" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="711" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="717" class="Symbol">(</a><a id="718" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="722" href="Cubical.Data.FinData.Base.html#722" class="Bound">n</a><a id="723" class="Symbol">)</a> <a id="725" class="Symbol">=</a> <a id="727" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="731" class="Symbol">(</a><a id="732" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="738" href="Cubical.Data.FinData.Base.html#722" class="Bound">n</a><a id="739" class="Symbol">)</a>

<a id="toFromId"></a><a id="742" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="751" class="Symbol">:</a> <a id="753" class="Symbol">∀</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a> <a id="758" class="Symbol">:</a> <a id="760" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="761" class="Symbol">)</a> <a id="763" class="Symbol">→</a> <a id="765" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="776" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a><a id="777" class="Symbol">)</a> <a id="779" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="781" href="Cubical.Data.FinData.Base.html#756" class="Bound">n</a>
<a id="783" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="792" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="797" class="Symbol">=</a> <a id="799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="804" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="813" class="Symbol">(</a><a id="814" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="818" href="Cubical.Data.FinData.Base.html#818" class="Bound">n</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">=</a> <a id="823" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="828" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.FinData.Base.html#742" class="Function">toFromId</a> <a id="842" href="Cubical.Data.FinData.Base.html#818" class="Bound">n</a><a id="843" class="Symbol">)</a>

<a id="¬Fin0"></a><a id="846" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="852" class="Symbol">:</a> <a id="854" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="856" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="860" class="Number">0</a>
<a id="862" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="868" class="Symbol">()</a>

<a id="_==_"></a><a id="872" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">_==_</a> <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">∀</a> <a id="881" class="Symbol">{</a><a id="882" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="891" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a> <a id="893" class="Symbol">→</a> <a id="895" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="899" href="Cubical.Data.FinData.Base.html#882" class="Bound">n</a> <a id="901" class="Symbol">→</a> <a id="903" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="908" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="913" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="916" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>   <a id="923" class="Symbol">=</a> <a id="925" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="930" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="935" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="938" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="942" class="Symbol">_</a>  <a id="945" class="Symbol">=</a> <a id="947" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="953" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="957" class="Symbol">_</a> <a id="959" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="962" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>  <a id="968" class="Symbol">=</a> <a id="970" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="976" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="980" href="Cubical.Data.FinData.Base.html#980" class="Bound">m</a> <a id="982" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="985" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="989" href="Cubical.Data.FinData.Base.html#989" class="Bound">n</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Data.FinData.Base.html#980" class="Bound">m</a> <a id="995" href="Cubical.Data.FinData.Base.html#872" class="Function Operator">==</a> <a id="998" href="Cubical.Data.FinData.Base.html#989" class="Bound">n</a>

<a id="weakenFin"></a><a id="1001" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1011" class="Symbol">:</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1027" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1035" class="Symbol">(</a><a id="1036" class="InductiveConstructor">suc</a> <a id="1040" href="Cubical.Data.FinData.Base.html#1014" class="Bound">n</a><a id="1041" class="Symbol">)</a>
<a id="1043" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1053" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1058" class="Symbol">=</a> <a id="1060" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1065" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1080" href="Cubical.Data.FinData.Base.html#1080" class="Bound">i</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="1100" href="Cubical.Data.FinData.Base.html#1080" class="Bound">i</a><a id="1101" class="Symbol">)</a>

<a id="predFin"></a><a id="1104" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1112" class="Symbol">:</a> <a id="1114" class="Symbol">{</a><a id="1115" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1128" class="Symbol">(</a><a id="1129" class="InductiveConstructor">suc</a> <a id="1133" class="Symbol">(</a><a id="1134" class="InductiveConstructor">suc</a> <a id="1138" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a><a id="1139" class="Symbol">))</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1148" class="Symbol">(</a><a id="1149" class="InductiveConstructor">suc</a> <a id="1153" href="Cubical.Data.FinData.Base.html#1115" class="Bound">n</a><a id="1154" class="Symbol">)</a>
<a id="1156" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1164" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1176" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1189" href="Cubical.Data.FinData.Base.html#1189" class="Bound">x</a><a id="1190" class="Symbol">)</a> <a id="1192" class="Symbol">=</a> <a id="1194" href="Cubical.Data.FinData.Base.html#1189" class="Bound">x</a>

<a id="foldrFin"></a><a id="1197" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1206" class="Symbol">:</a> <a id="1208" class="Symbol">∀</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Cubical.Data.FinData.Base.html#1211" class="Bound">n</a><a id="1212" class="Symbol">}</a> <a id="1214" class="Symbol">→</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a> <a id="1232" class="Symbol">→</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1239" href="Cubical.Data.FinData.Base.html#1211" class="Bound">n</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Data.FinData.Base.html#335" class="Generalizable">B</a>
<a id="1250" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1259" class="Symbol">{</a><a id="1260" class="Argument">n</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1268" class="Symbol">}</a>  <a id="1271" class="Symbol">_</a> <a id="1273" href="Cubical.Data.FinData.Base.html#1273" class="Bound">b</a> <a id="1275" class="Symbol">_</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Cubical.Data.FinData.Base.html#1273" class="Bound">b</a>
<a id="1281" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1290" class="Symbol">{</a><a id="1291" class="Argument">n</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1299" href="Cubical.Data.FinData.Base.html#1299" class="Bound">n</a><a id="1300" class="Symbol">}</a> <a id="1302" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1304" href="Cubical.Data.FinData.Base.html#1304" class="Bound">b</a> <a id="1306" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1315" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1319" class="Symbol">)</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Data.FinData.Base.html#1197" class="Function">foldrFin</a> <a id="1331" href="Cubical.Data.FinData.Base.html#1302" class="Bound">f</a> <a id="1333" href="Cubical.Data.FinData.Base.html#1304" class="Bound">b</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Data.FinData.Base.html#1306" class="Bound">l</a> <a id="1338" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1340" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="1343" class="Symbol">))</a>

<a id="elim"></a><a id="1347" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a>
  <a id="1354" class="Symbol">:</a> <a id="1356" class="Symbol">∀(</a><a id="1358" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">∀{</a><a id="1364" href="Cubical.Data.FinData.Base.html#1364" class="Bound">k</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1373" href="Cubical.Data.FinData.Base.html#1364" class="Bound">k</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1382" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1383" class="Symbol">)</a>
  <a id="1387" class="Symbol">→</a> <a id="1389" class="Symbol">(∀{</a><a id="1392" href="Cubical.Data.FinData.Base.html#1392" class="Bound">k</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">→</a> <a id="1397" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1399" class="Symbol">{</a><a id="1400" class="InductiveConstructor">suc</a> <a id="1404" href="Cubical.Data.FinData.Base.html#1392" class="Bound">k</a><a id="1405" class="Symbol">}</a> <a id="1407" class="InductiveConstructor">zero</a><a id="1411" class="Symbol">)</a>
  <a id="1415" class="Symbol">→</a> <a id="1417" class="Symbol">(∀{</a><a id="1420" href="Cubical.Data.FinData.Base.html#1420" class="Bound">k</a><a id="1421" class="Symbol">}</a> <a id="1423" class="Symbol">→</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1435" href="Cubical.Data.FinData.Base.html#1420" class="Bound">k</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1442" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1449" class="Symbol">(</a><a id="1450" class="InductiveConstructor">suc</a> <a id="1454" href="Cubical.Data.FinData.Base.html#1426" class="Bound">fn</a><a id="1456" class="Symbol">))</a>
  <a id="1461" class="Symbol">→</a> <a id="1463" class="Symbol">{</a><a id="1464" href="Cubical.Data.FinData.Base.html#1464" class="Bound">k</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">→</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Data.FinData.Base.html#1474" class="Bound">fn</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1483" href="Cubical.Data.FinData.Base.html#1464" class="Bound">k</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Data.FinData.Base.html#1358" class="Bound">P</a> <a id="1490" href="Cubical.Data.FinData.Base.html#1474" class="Bound">fn</a>

<a id="1494" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1499" href="Cubical.Data.FinData.Base.html#1499" class="Bound">P</a> <a id="1501" href="Cubical.Data.FinData.Base.html#1501" class="Bound">fz</a> <a id="1504" href="Cubical.Data.FinData.Base.html#1504" class="Bound">fs</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="1522" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1524" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>
<a id="1530" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1535" href="Cubical.Data.FinData.Base.html#1535" class="Bound">P</a> <a id="1537" href="Cubical.Data.FinData.Base.html#1537" class="Bound">fz</a> <a id="1540" href="Cubical.Data.FinData.Base.html#1540" class="Bound">fs</a> <a id="1543" class="Symbol">{</a><a id="1544" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1548" href="Cubical.Data.FinData.Base.html#1548" class="Bound">k</a><a id="1549" class="Symbol">}</a> <a id="1551" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Cubical.Data.FinData.Base.html#1537" class="Bound">fz</a>
<a id="1561" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1566" href="Cubical.Data.FinData.Base.html#1566" class="Bound">P</a> <a id="1568" href="Cubical.Data.FinData.Base.html#1568" class="Bound">fz</a> <a id="1571" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1574" class="Symbol">{</a><a id="1575" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1579" href="Cubical.Data.FinData.Base.html#1579" class="Bound">k</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1587" href="Cubical.Data.FinData.Base.html#1587" class="Bound">fj</a><a id="1589" class="Symbol">)</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Data.FinData.Base.html#1347" class="Function">elim</a> <a id="1602" href="Cubical.Data.FinData.Base.html#1566" class="Bound">P</a> <a id="1604" href="Cubical.Data.FinData.Base.html#1568" class="Bound">fz</a> <a id="1607" href="Cubical.Data.FinData.Base.html#1571" class="Bound">fs</a> <a id="1610" href="Cubical.Data.FinData.Base.html#1587" class="Bound">fj</a><a id="1612" class="Symbol">)</a>


<a id="rec"></a><a id="1616" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1620" class="Symbol">:</a> <a id="1622" class="Symbol">∀{</a><a id="1624" href="Cubical.Data.FinData.Base.html#1624" class="Bound">k</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">→</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Cubical.Data.FinData.Base.html#1630" class="Bound">a0</a> <a id="1633" href="Cubical.Data.FinData.Base.html#1633" class="Bound">aS</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a><a id="1639" class="Symbol">)</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1647" href="Cubical.Data.FinData.Base.html#1624" class="Bound">k</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a>
<a id="1653" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1657" href="Cubical.Data.FinData.Base.html#1657" class="Bound">a0</a> <a id="1660" href="Cubical.Data.FinData.Base.html#1660" class="Bound">aS</a> <a id="1663" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Cubical.Data.FinData.Base.html#1657" class="Bound">a0</a>
<a id="1673" href="Cubical.Data.FinData.Base.html#1616" class="Function">rec</a> <a id="1677" href="Cubical.Data.FinData.Base.html#1677" class="Bound">a0</a> <a id="1680" href="Cubical.Data.FinData.Base.html#1680" class="Bound">aS</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1688" href="Cubical.Data.FinData.Base.html#1688" class="Bound">x</a><a id="1689" class="Symbol">)</a> <a id="1691" class="Symbol">=</a> <a id="1693" href="Cubical.Data.FinData.Base.html#1680" class="Bound">aS</a>

<a id="FinVec"></a><a id="1697" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1704" class="Symbol">:</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Data.FinData.Base.html#1707" class="Bound">A</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1716" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Data.FinData.Base.html#1720" class="Bound">n</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1734" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a>
<a id="1736" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1743" href="Cubical.Data.FinData.Base.html#1743" class="Bound">A</a> <a id="1745" href="Cubical.Data.FinData.Base.html#1745" class="Bound">n</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1753" href="Cubical.Data.FinData.Base.html#1745" class="Bound">n</a> <a id="1755" class="Symbol">→</a> <a id="1757" href="Cubical.Data.FinData.Base.html#1743" class="Bound">A</a>

<a id="emptyFinVec"></a><a id="1760" href="Cubical.Data.FinData.Base.html#1760" class="Function">emptyFinVec</a> <a id="1772" class="Symbol">:</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Cubical.Data.FinData.Base.html#1775" class="Bound">A</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1784" href="Cubical.Data.FinData.Base.html#319" class="Generalizable">ℓ</a><a id="1785" class="Symbol">)</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1796" href="Cubical.Data.FinData.Base.html#1775" class="Bound">A</a> <a id="1798" class="Number">0</a>
<a id="1800" href="Cubical.Data.FinData.Base.html#1760" class="Function">emptyFinVec</a> <a id="1812" href="Cubical.Data.FinData.Base.html#1812" class="Bound">A</a> <a id="1814" class="Symbol">()</a>

<a id="replicateFinVec"></a><a id="1818" href="Cubical.Data.FinData.Base.html#1818" class="Function">replicateFinVec</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Data.FinData.Base.html#1837" class="Bound">n</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1848" class="Symbol">→</a> <a id="1850" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1857" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1859" href="Cubical.Data.FinData.Base.html#1837" class="Bound">n</a>
<a id="1861" href="Cubical.Data.FinData.Base.html#1818" class="Function">replicateFinVec</a> <a id="1877" class="Symbol">_</a> <a id="1879" href="Cubical.Data.FinData.Base.html#1879" class="Bound">a</a> <a id="1881" class="Symbol">_</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="Cubical.Data.FinData.Base.html#1879" class="Bound">a</a>


<a id="_++Fin_"></a><a id="1889" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1897" class="Symbol">:</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1902" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1907" class="Symbol">}</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1918" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1920" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1931" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1933" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1944" href="Cubical.Data.FinData.Base.html#333" class="Generalizable">A</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Cubical.Data.FinData.Base.html#1900" class="Bound">n</a> <a id="1949" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1951" href="Cubical.Data.FinData.Base.html#1902" class="Bound">m</a><a id="1952" class="Symbol">)</a>
<a id="1954" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1962" class="Symbol">{</a><a id="1963" class="Argument">n</a> <a id="1965" class="Symbol">=</a> <a id="1967" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">_</a> <a id="1975" href="Cubical.Data.FinData.Base.html#1975" class="Bound">W</a> <a id="1977" href="Cubical.Data.FinData.Base.html#1977" class="Bound">i</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="Cubical.Data.FinData.Base.html#1975" class="Bound">W</a> <a id="1983" href="Cubical.Data.FinData.Base.html#1977" class="Bound">i</a>
<a id="1985" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="1993" class="Symbol">{</a><a id="1994" class="Argument">n</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2002" href="Cubical.Data.FinData.Base.html#2002" class="Bound">n</a><a id="2003" class="Symbol">}</a> <a id="2005" href="Cubical.Data.FinData.Base.html#2005" class="Bound">V</a> <a id="2007" class="Symbol">_</a> <a id="2009" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Cubical.Data.FinData.Base.html#2005" class="Bound">V</a> <a id="2018" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="2023" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">_++Fin_</a> <a id="2031" class="Symbol">{</a><a id="2032" class="Argument">n</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2040" href="Cubical.Data.FinData.Base.html#2040" class="Bound">n</a><a id="2041" class="Symbol">}</a> <a id="2043" href="Cubical.Data.FinData.Base.html#2043" class="Bound">V</a> <a id="2045" href="Cubical.Data.FinData.Base.html#2045" class="Bound">W</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2052" href="Cubical.Data.FinData.Base.html#2052" class="Bound">i</a><a id="2053" class="Symbol">)</a> <a id="2055" class="Symbol">=</a> <a id="2057" class="Symbol">((</a><a id="2059" href="Cubical.Data.FinData.Base.html#2043" class="Bound">V</a> <a id="2061" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2063" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2066" class="Symbol">)</a> <a id="2068" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="2074" href="Cubical.Data.FinData.Base.html#2045" class="Bound">W</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Cubical.Data.FinData.Base.html#2052" class="Bound">i</a>
</pre></body></html>

==> anc/html/Cubical.Data.FinData.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Data.FinData.Properties.html" class="Module">Cubical.Data.FinData.Properties</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Comment">-- WARNING : fromℕ&#39; is in triple ! =&gt; to clean !</a>
<a id="97" class="Comment">-- sort file + mix with Fin folder</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="453" class="Keyword">hiding</a> <a id="460" class="Symbol">(</a><a id="461" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="464" class="Symbol">)</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="535" class="Symbol">as</a> <a id="538" class="Module">Fin</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="571" class="Keyword">renaming</a> <a id="580" class="Symbol">(</a><a id="581" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="586" class="Symbol">to</a> <a id="589" class="InductiveConstructor">ℕzero</a> <a id="595" class="Symbol">;</a> <a id="597" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="601" class="Symbol">to</a> <a id="604" class="InductiveConstructor">ℕsuc</a>
                                      <a id="647" class="Symbol">;</a><a id="648" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="654" class="Symbol">to</a> <a id="657" class="Function">ℕznots</a> <a id="664" class="Symbol">;</a> <a id="666" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="672" class="Symbol">to</a>  <a id="676" class="Function">ℕsnotz</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="795" class="Symbol">as</a> <a id="798" class="Module">⊥</a>
<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>

<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="870" class="Keyword">open</a> <a id="875" class="Keyword">import</a> <a id="882" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>

<a id="910" class="Keyword">private</a>
 <a id="919" class="Keyword">variable</a>
   <a id="931" href="Cubical.Data.FinData.Properties.html#931" class="Generalizable">ℓ</a> <a id="933" href="Cubical.Data.FinData.Properties.html#933" class="Generalizable">ℓ&#39;</a> <a id="936" class="Symbol">:</a> <a id="938" href="Agda.Primitive.html#800" class="Postulate">Level</a>
   <a id="947" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="956" href="Cubical.Data.FinData.Properties.html#931" class="Generalizable">ℓ</a>
   <a id="961" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="963" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="965" href="Cubical.Data.FinData.Properties.html#965" class="Generalizable">k</a> <a id="967" class="Symbol">:</a> <a id="969" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="toℕ&lt;n"></a><a id="972" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="978" class="Symbol">:</a> <a id="980" class="Symbol">∀</a> <a id="982" class="Symbol">{</a><a id="983" href="Cubical.Data.FinData.Properties.html#983" class="Bound">n</a><a id="984" class="Symbol">}</a> <a id="986" class="Symbol">(</a><a id="987" href="Cubical.Data.FinData.Properties.html#987" class="Bound">i</a> <a id="989" class="Symbol">:</a> <a id="991" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="995" href="Cubical.Data.FinData.Properties.html#983" class="Bound">n</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="1004" href="Cubical.Data.FinData.Properties.html#987" class="Bound">i</a> <a id="1006" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1008" href="Cubical.Data.FinData.Properties.html#983" class="Bound">n</a>
<a id="1010" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="1016" class="Symbol">{</a><a id="1017" class="Argument">n</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1026" href="Cubical.Data.FinData.Properties.html#1026" class="Bound">n</a><a id="1027" class="Symbol">}</a> <a id="1029" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Cubical.Data.FinData.Properties.html#1026" class="Bound">n</a> <a id="1038" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1040" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="1047" href="Cubical.Data.FinData.Properties.html#1026" class="Bound">n</a> <a id="1049" class="Number">1</a>
<a id="1051" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="1057" class="Symbol">{</a><a id="1058" class="Argument">n</a> <a id="1060" class="Symbol">=</a> <a id="1062" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1067" href="Cubical.Data.FinData.Properties.html#1067" class="Bound">n</a><a id="1068" class="Symbol">}</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1075" href="Cubical.Data.FinData.Properties.html#1075" class="Bound">i</a><a id="1076" class="Symbol">)</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="1086" href="Cubical.Data.FinData.Properties.html#1075" class="Bound">i</a> <a id="1088" class="Symbol">.</a><a id="1089" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1093" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1095" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="1101" class="Symbol">_</a> <a id="1103" class="Symbol">_</a> <a id="1105" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1107" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1112" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="1124" href="Cubical.Data.FinData.Properties.html#1075" class="Bound">i</a> <a id="1126" class="Symbol">.</a><a id="1127" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1130" class="Symbol">)</a>

<a id="toℕ&lt;ᵗn"></a><a id="1133" href="Cubical.Data.FinData.Properties.html#1133" class="Function">toℕ&lt;ᵗn</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">∀</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Cubical.Data.FinData.Properties.html#1145" class="Bound">n</a><a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.Data.FinData.Properties.html#1149" class="Bound">i</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1157" href="Cubical.Data.FinData.Properties.html#1145" class="Bound">n</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Symbol">→</a> <a id="1162" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="1166" href="Cubical.Data.FinData.Properties.html#1149" class="Bound">i</a> <a id="1168" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1171" href="Cubical.Data.FinData.Properties.html#1145" class="Bound">n</a>
<a id="1173" href="Cubical.Data.FinData.Properties.html#1133" class="Function">toℕ&lt;ᵗn</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">()</a>
<a id="1191" href="Cubical.Data.FinData.Properties.html#1133" class="Function">toℕ&lt;ᵗn</a> <a id="1198" class="Symbol">{</a><a id="1199" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1204" href="Cubical.Data.FinData.Properties.html#1204" class="Bound">n</a><a id="1205" class="Symbol">}</a> <a id="1207" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="1217" href="Cubical.Data.FinData.Properties.html#1133" class="Function">toℕ&lt;ᵗn</a> <a id="1224" class="Symbol">{</a><a id="1225" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1230" href="Cubical.Data.FinData.Properties.html#1230" class="Bound">n</a><a id="1231" class="Symbol">}</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1238" href="Cubical.Data.FinData.Properties.html#1238" class="Bound">i</a><a id="1239" class="Symbol">)</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Cubical.Data.FinData.Properties.html#1133" class="Function">toℕ&lt;ᵗn</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Cubical.Data.FinData.Properties.html#1230" class="Bound">n</a><a id="1252" class="Symbol">}</a> <a id="1254" href="Cubical.Data.FinData.Properties.html#1238" class="Bound">i</a>

<a id="znots"></a><a id="1257" href="Cubical.Data.FinData.Properties.html#1257" class="Function">znots</a> <a id="1263" class="Symbol">:</a> <a id="1265" class="Symbol">∀{</a><a id="1267" href="Cubical.Data.FinData.Properties.html#1267" class="Bound">k</a><a id="1268" class="Symbol">}</a> <a id="1270" class="Symbol">{</a><a id="1271" href="Cubical.Data.FinData.Properties.html#1271" class="Bound">m</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1279" href="Cubical.Data.FinData.Properties.html#1267" class="Bound">k</a><a id="1280" class="Symbol">}</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1292" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1299" href="Cubical.Data.FinData.Properties.html#1271" class="Bound">m</a><a id="1300" class="Symbol">))</a>
<a id="1303" href="Cubical.Data.FinData.Properties.html#1257" class="Function">znots</a> <a id="1309" class="Symbol">{</a><a id="1310" href="Cubical.Data.FinData.Properties.html#1310" class="Bound">k</a><a id="1311" class="Symbol">}</a> <a id="1313" class="Symbol">{</a><a id="1314" href="Cubical.Data.FinData.Properties.html#1314" class="Bound">m</a><a id="1315" class="Symbol">}</a> <a id="1317" href="Cubical.Data.FinData.Properties.html#1317" class="Bound">x</a> <a id="1319" class="Symbol">=</a> <a id="1321" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Cubical.Data.FinData.Base.html#1616" class="Function">Fin.rec</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1341" href="Cubical.Data.FinData.Properties.html#1310" class="Bound">k</a><a id="1342" class="Symbol">)</a> <a id="1344" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1345" class="Symbol">)</a> <a id="1347" href="Cubical.Data.FinData.Properties.html#1317" class="Bound">x</a> <a id="1349" href="Cubical.Data.FinData.Properties.html#1314" class="Bound">m</a>

<a id="znotsP"></a><a id="1352" href="Cubical.Data.FinData.Properties.html#1352" class="Function">znotsP</a> <a id="1359" class="Symbol">:</a> <a id="1361" class="Symbol">∀</a> <a id="1363" class="Symbol">{</a><a id="1364" href="Cubical.Data.FinData.Properties.html#1364" class="Bound">k0</a> <a id="1367" href="Cubical.Data.FinData.Properties.html#1367" class="Bound">k1</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1373" class="Symbol">}</a> <a id="1375" class="Symbol">{</a><a id="1376" href="Cubical.Data.FinData.Properties.html#1376" class="Bound">k</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="Cubical.Data.FinData.Properties.html#1364" class="Bound">k0</a> <a id="1383" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1385" href="Cubical.Data.FinData.Properties.html#1367" class="Bound">k1</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Cubical.Data.FinData.Properties.html#1390" class="Bound">m1</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1399" href="Cubical.Data.FinData.Properties.html#1367" class="Bound">k1</a><a id="1401" class="Symbol">}</a>
  <a id="1405" class="Symbol">→</a> <a id="1407" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1409" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1415" class="Symbol">(λ</a> <a id="1418" href="Cubical.Data.FinData.Properties.html#1418" class="Bound">i</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Cubical.Data.FinData.Properties.html#1376" class="Bound">k</a> <a id="1435" href="Cubical.Data.FinData.Properties.html#1418" class="Bound">i</a><a id="1436" class="Symbol">)))</a> <a id="1440" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1450" href="Cubical.Data.FinData.Properties.html#1390" class="Bound">m1</a><a id="1452" class="Symbol">)</a>
<a id="1454" href="Cubical.Data.FinData.Properties.html#1352" class="Function">znotsP</a> <a id="1461" href="Cubical.Data.FinData.Properties.html#1461" class="Bound">p</a> <a id="1463" class="Symbol">=</a> <a id="1465" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1479" class="Symbol">(λ</a> <a id="1482" href="Cubical.Data.FinData.Properties.html#1482" class="Bound">i</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a><a id="1489" class="Symbol">)</a> <a id="1491" href="Cubical.Data.FinData.Properties.html#1461" class="Bound">p</a><a id="1492" class="Symbol">)</a>

<a id="snotz"></a><a id="1495" href="Cubical.Data.FinData.Properties.html#1495" class="Function">snotz</a> <a id="1501" class="Symbol">:</a> <a id="1503" class="Symbol">∀{</a><a id="1505" href="Cubical.Data.FinData.Properties.html#1505" class="Bound">k</a><a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">{</a><a id="1509" href="Cubical.Data.FinData.Properties.html#1509" class="Bound">m</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1517" href="Cubical.Data.FinData.Properties.html#1505" class="Bound">k</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1524" class="Symbol">((</a><a id="1526" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1530" href="Cubical.Data.FinData.Properties.html#1509" class="Bound">m</a><a id="1531" class="Symbol">)</a> <a id="1533" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1535" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="1539" class="Symbol">)</a>
<a id="1541" href="Cubical.Data.FinData.Properties.html#1495" class="Function">snotz</a> <a id="1547" class="Symbol">{</a><a id="1548" href="Cubical.Data.FinData.Properties.html#1548" class="Bound">k</a><a id="1549" class="Symbol">}</a> <a id="1551" class="Symbol">{</a><a id="1552" href="Cubical.Data.FinData.Properties.html#1552" class="Bound">m</a><a id="1553" class="Symbol">}</a> <a id="1555" href="Cubical.Data.FinData.Properties.html#1555" class="Bound">x</a> <a id="1557" class="Symbol">=</a> <a id="1559" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Data.FinData.Base.html#1616" class="Function">Fin.rec</a> <a id="1574" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1581" href="Cubical.Data.FinData.Properties.html#1548" class="Bound">k</a><a id="1582" class="Symbol">))</a> <a id="1585" href="Cubical.Data.FinData.Properties.html#1555" class="Bound">x</a> <a id="1587" href="Cubical.Data.FinData.Properties.html#1552" class="Bound">m</a>

<a id="snotzP"></a><a id="1590" href="Cubical.Data.FinData.Properties.html#1590" class="Function">snotzP</a> <a id="1597" class="Symbol">:</a> <a id="1599" class="Symbol">∀</a> <a id="1601" class="Symbol">{</a><a id="1602" href="Cubical.Data.FinData.Properties.html#1602" class="Bound">k0</a> <a id="1605" href="Cubical.Data.FinData.Properties.html#1605" class="Bound">k1</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1611" class="Symbol">}</a> <a id="1613" class="Symbol">{</a><a id="1614" href="Cubical.Data.FinData.Properties.html#1614" class="Bound">k</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Cubical.Data.FinData.Properties.html#1602" class="Bound">k0</a> <a id="1621" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1623" href="Cubical.Data.FinData.Properties.html#1605" class="Bound">k1</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">{</a><a id="1628" href="Cubical.Data.FinData.Properties.html#1628" class="Bound">m0</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1637" href="Cubical.Data.FinData.Properties.html#1602" class="Bound">k0</a><a id="1639" class="Symbol">}</a>
  <a id="1643" class="Symbol">→</a> <a id="1645" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1647" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1653" class="Symbol">(λ</a> <a id="1656" href="Cubical.Data.FinData.Properties.html#1656" class="Bound">i</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Data.FinData.Properties.html#1614" class="Bound">k</a> <a id="1673" href="Cubical.Data.FinData.Properties.html#1656" class="Bound">i</a><a id="1674" class="Symbol">)))</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1683" href="Cubical.Data.FinData.Properties.html#1628" class="Bound">m0</a><a id="1685" class="Symbol">)</a> <a id="1687" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1692" href="Cubical.Data.FinData.Properties.html#1590" class="Function">snotzP</a> <a id="1699" href="Cubical.Data.FinData.Properties.html#1699" class="Bound">p</a> <a id="1701" class="Symbol">=</a> <a id="1703" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1717" class="Symbol">(λ</a> <a id="1720" href="Cubical.Data.FinData.Properties.html#1720" class="Bound">i</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a><a id="1727" class="Symbol">)</a> <a id="1729" href="Cubical.Data.FinData.Properties.html#1699" class="Bound">p</a><a id="1730" class="Symbol">)</a>

<a id="1733" class="Comment">-- alternative from</a>
<a id="fromℕ&#39;"></a><a id="1753" href="Cubical.Data.FinData.Properties.html#1753" class="Function">fromℕ&#39;</a> <a id="1760" class="Symbol">:</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Cubical.Data.FinData.Properties.html#1763" class="Bound">n</a> <a id="1765" class="Symbol">:</a> <a id="1767" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">→</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Cubical.Data.FinData.Properties.html#1773" class="Bound">k</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1778" class="Symbol">)</a> <a id="1780" class="Symbol">→</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Data.FinData.Properties.html#1773" class="Bound">k</a> <a id="1785" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1787" href="Cubical.Data.FinData.Properties.html#1763" class="Bound">n</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1796" href="Cubical.Data.FinData.Properties.html#1763" class="Bound">n</a>
<a id="1798" href="Cubical.Data.FinData.Properties.html#1753" class="Function">fromℕ&#39;</a> <a id="1805" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1811" href="Cubical.Data.FinData.Properties.html#1811" class="Bound">k</a> <a id="1813" href="Cubical.Data.FinData.Properties.html#1813" class="Bound">infkn</a> <a id="1819" class="Symbol">=</a> <a id="1821" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="1837" href="Cubical.Data.FinData.Properties.html#1813" class="Bound">infkn</a><a id="1842" class="Symbol">)</a>
<a id="1844" href="Cubical.Data.FinData.Properties.html#1753" class="Function">fromℕ&#39;</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1857" href="Cubical.Data.FinData.Properties.html#1857" class="Bound">n</a><a id="1858" class="Symbol">)</a> <a id="1860" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="1866" href="Cubical.Data.FinData.Properties.html#1866" class="Bound">infkn</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="1879" href="Cubical.Data.FinData.Properties.html#1753" class="Function">fromℕ&#39;</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1892" href="Cubical.Data.FinData.Properties.html#1892" class="Bound">n</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="1901" href="Cubical.Data.FinData.Properties.html#1901" class="Bound">k</a><a id="1902" class="Symbol">)</a> <a id="1904" href="Cubical.Data.FinData.Properties.html#1904" class="Bound">infkn</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Data.FinData.Properties.html#1753" class="Function">fromℕ&#39;</a> <a id="1924" href="Cubical.Data.FinData.Properties.html#1892" class="Bound">n</a> <a id="1926" href="Cubical.Data.FinData.Properties.html#1901" class="Bound">k</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1941" href="Cubical.Data.FinData.Properties.html#1904" class="Bound">infkn</a><a id="1946" class="Symbol">))</a>

<a id="fromℕᵗ"></a><a id="1950" href="Cubical.Data.FinData.Properties.html#1950" class="Function">fromℕᵗ</a> <a id="1957" class="Symbol">:</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Data.FinData.Properties.html#1960" class="Bound">n</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1965" class="Symbol">)</a> <a id="1967" class="Symbol">→</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Data.FinData.Properties.html#1970" class="Bound">k</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1975" class="Symbol">)</a> <a id="1977" class="Symbol">→</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Data.FinData.Properties.html#1970" class="Bound">k</a> <a id="1982" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1985" href="Cubical.Data.FinData.Properties.html#1960" class="Bound">n</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1994" href="Cubical.Data.FinData.Properties.html#1960" class="Bound">n</a>
<a id="1996" href="Cubical.Data.FinData.Properties.html#1950" class="Function">fromℕᵗ</a> <a id="2003" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="2009" href="Cubical.Data.FinData.Properties.html#2009" class="Bound">k</a> <a id="2011" href="Cubical.Data.FinData.Properties.html#2011" class="Bound">infkn</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="2025" href="Cubical.Data.FinData.Properties.html#2011" class="Bound">infkn</a>
<a id="2031" href="Cubical.Data.FinData.Properties.html#1950" class="Function">fromℕᵗ</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2044" href="Cubical.Data.FinData.Properties.html#2044" class="Bound">n</a><a id="2045" class="Symbol">)</a> <a id="2047" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="2053" href="Cubical.Data.FinData.Properties.html#2053" class="Bound">infkn</a> <a id="2059" class="Symbol">=</a> <a id="2061" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="2066" href="Cubical.Data.FinData.Properties.html#1950" class="Function">fromℕᵗ</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2079" href="Cubical.Data.FinData.Properties.html#2079" class="Bound">n</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2088" href="Cubical.Data.FinData.Properties.html#2088" class="Bound">k</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Cubical.Data.FinData.Properties.html#2091" class="Bound">infkn</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a>  <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Data.FinData.Properties.html#1950" class="Function">fromℕᵗ</a> <a id="2112" href="Cubical.Data.FinData.Properties.html#2079" class="Bound">n</a> <a id="2114" href="Cubical.Data.FinData.Properties.html#2088" class="Bound">k</a> <a id="2116" href="Cubical.Data.FinData.Properties.html#2091" class="Bound">infkn</a><a id="2121" class="Symbol">)</a>

<a id="toFromId&#39;"></a><a id="2124" href="Cubical.Data.FinData.Properties.html#2124" class="Function">toFromId&#39;</a> <a id="2134" class="Symbol">:</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Cubical.Data.FinData.Properties.html#2137" class="Bound">n</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2142" class="Symbol">)</a> <a id="2144" class="Symbol">→</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Cubical.Data.FinData.Properties.html#2147" class="Bound">k</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">→</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Cubical.Data.FinData.Properties.html#2157" class="Bound">infkn</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Cubical.Data.FinData.Properties.html#2147" class="Bound">k</a> <a id="2167" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2169" href="Cubical.Data.FinData.Properties.html#2137" class="Bound">n</a><a id="2170" class="Symbol">)</a> <a id="2172" class="Symbol">→</a> <a id="2174" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Data.FinData.Properties.html#1753" class="Function">fromℕ&#39;</a> <a id="2186" href="Cubical.Data.FinData.Properties.html#2137" class="Bound">n</a> <a id="2188" href="Cubical.Data.FinData.Properties.html#2147" class="Bound">k</a> <a id="2190" href="Cubical.Data.FinData.Properties.html#2157" class="Bound">infkn</a><a id="2195" class="Symbol">)</a> <a id="2197" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2199" href="Cubical.Data.FinData.Properties.html#2147" class="Bound">k</a>
<a id="2201" href="Cubical.Data.FinData.Properties.html#2124" class="Function">toFromId&#39;</a> <a id="2211" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="2217" href="Cubical.Data.FinData.Properties.html#2217" class="Bound">k</a> <a id="2219" href="Cubical.Data.FinData.Properties.html#2219" class="Bound">infkn</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="2243" href="Cubical.Data.FinData.Properties.html#2219" class="Bound">infkn</a><a id="2248" class="Symbol">)</a>
<a id="2250" href="Cubical.Data.FinData.Properties.html#2124" class="Function">toFromId&#39;</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2266" href="Cubical.Data.FinData.Properties.html#2266" class="Bound">n</a><a id="2267" class="Symbol">)</a> <a id="2269" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="2275" href="Cubical.Data.FinData.Properties.html#2275" class="Bound">infkn</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2288" href="Cubical.Data.FinData.Properties.html#2124" class="Function">toFromId&#39;</a> <a id="2298" class="Symbol">(</a><a id="2299" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2304" href="Cubical.Data.FinData.Properties.html#2304" class="Bound">n</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2313" href="Cubical.Data.FinData.Properties.html#2313" class="Bound">k</a><a id="2314" class="Symbol">)</a> <a id="2316" href="Cubical.Data.FinData.Properties.html#2316" class="Bound">infkn</a> <a id="2322" class="Symbol">=</a> <a id="2324" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2329" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Cubical.Data.FinData.Properties.html#2124" class="Function">toFromId&#39;</a> <a id="2345" href="Cubical.Data.FinData.Properties.html#2304" class="Bound">n</a> <a id="2347" href="Cubical.Data.FinData.Properties.html#2313" class="Bound">k</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2362" href="Cubical.Data.FinData.Properties.html#2316" class="Bound">infkn</a><a id="2367" class="Symbol">))</a>

<a id="toFromIdᵗ"></a><a id="2371" href="Cubical.Data.FinData.Properties.html#2371" class="Function">toFromIdᵗ</a> <a id="2381" class="Symbol">:</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Cubical.Data.FinData.Properties.html#2384" class="Bound">n</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">→</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Data.FinData.Properties.html#2394" class="Bound">k</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">→</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Data.FinData.Properties.html#2404" class="Bound">infkn</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Data.FinData.Properties.html#2394" class="Bound">k</a> <a id="2414" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="2417" href="Cubical.Data.FinData.Properties.html#2384" class="Bound">n</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">→</a> <a id="2422" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2426" class="Symbol">{</a><a id="2427" href="Cubical.Data.FinData.Properties.html#2384" class="Bound">n</a><a id="2428" class="Symbol">}</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Data.FinData.Properties.html#1950" class="Function">fromℕᵗ</a> <a id="2438" href="Cubical.Data.FinData.Properties.html#2384" class="Bound">n</a> <a id="2440" href="Cubical.Data.FinData.Properties.html#2394" class="Bound">k</a> <a id="2442" href="Cubical.Data.FinData.Properties.html#2404" class="Bound">infkn</a><a id="2447" class="Symbol">)</a> <a id="2449" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2451" href="Cubical.Data.FinData.Properties.html#2394" class="Bound">k</a>
<a id="2453" href="Cubical.Data.FinData.Properties.html#2371" class="Function">toFromIdᵗ</a> <a id="2463" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="2469" href="Cubical.Data.FinData.Properties.html#2469" class="Bound">k</a> <a id="2471" href="Cubical.Data.FinData.Properties.html#2471" class="Bound">infkn</a> <a id="2477" class="Symbol">=</a> <a id="2479" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="2485" href="Cubical.Data.FinData.Properties.html#2471" class="Bound">infkn</a>
<a id="2491" href="Cubical.Data.FinData.Properties.html#2371" class="Function">toFromIdᵗ</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2507" href="Cubical.Data.FinData.Properties.html#2507" class="Bound">n</a><a id="2508" class="Symbol">)</a> <a id="2510" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="2516" href="Cubical.Data.FinData.Properties.html#2516" class="Bound">infkn</a> <a id="2522" class="Symbol">=</a> <a id="2524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2529" href="Cubical.Data.FinData.Properties.html#2371" class="Function">toFromIdᵗ</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2545" href="Cubical.Data.FinData.Properties.html#2545" class="Bound">n</a><a id="2546" class="Symbol">)</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2554" href="Cubical.Data.FinData.Properties.html#2554" class="Bound">k</a><a id="2555" class="Symbol">)</a> <a id="2557" href="Cubical.Data.FinData.Properties.html#2557" class="Bound">infkn</a> <a id="2563" class="Symbol">=</a> <a id="2565" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2570" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Data.FinData.Properties.html#2371" class="Function">toFromIdᵗ</a> <a id="2586" href="Cubical.Data.FinData.Properties.html#2545" class="Bound">n</a> <a id="2588" href="Cubical.Data.FinData.Properties.html#2554" class="Bound">k</a> <a id="2590" href="Cubical.Data.FinData.Properties.html#2557" class="Bound">infkn</a><a id="2595" class="Symbol">)</a>

<a id="fromToId&#39;"></a><a id="2598" href="Cubical.Data.FinData.Properties.html#2598" class="Function">fromToId&#39;</a> <a id="2608" class="Symbol">:</a> <a id="2610" class="Symbol">(</a><a id="2611" href="Cubical.Data.FinData.Properties.html#2611" class="Bound">n</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">→</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Cubical.Data.FinData.Properties.html#2621" class="Bound">k</a> <a id="2623" class="Symbol">:</a> <a id="2625" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2629" href="Cubical.Data.FinData.Properties.html#2611" class="Bound">n</a> <a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">→</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Data.FinData.Properties.html#2636" class="Bound">r</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2644" href="Cubical.Data.FinData.Properties.html#2621" class="Bound">k</a> <a id="2646" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="2648" href="Cubical.Data.FinData.Properties.html#2611" class="Bound">n</a><a id="2649" class="Symbol">)</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Data.FinData.Properties.html#1753" class="Function">fromℕ&#39;</a> <a id="2660" href="Cubical.Data.FinData.Properties.html#2611" class="Bound">n</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2667" href="Cubical.Data.FinData.Properties.html#2621" class="Bound">k</a><a id="2668" class="Symbol">)</a> <a id="2670" href="Cubical.Data.FinData.Properties.html#2636" class="Bound">r</a> <a id="2672" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2674" href="Cubical.Data.FinData.Properties.html#2621" class="Bound">k</a>
<a id="2676" href="Cubical.Data.FinData.Properties.html#2598" class="Function">fromToId&#39;</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2692" href="Cubical.Data.FinData.Properties.html#2692" class="Bound">n</a><a id="2693" class="Symbol">)</a> <a id="2695" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2700" href="Cubical.Data.FinData.Properties.html#2700" class="Bound">r</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2709" href="Cubical.Data.FinData.Properties.html#2598" class="Function">fromToId&#39;</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2725" href="Cubical.Data.FinData.Properties.html#2725" class="Bound">n</a><a id="2726" class="Symbol">)</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2733" href="Cubical.Data.FinData.Properties.html#2733" class="Bound">k</a><a id="2734" class="Symbol">)</a> <a id="2736" href="Cubical.Data.FinData.Properties.html#2736" class="Bound">r</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2745" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Data.FinData.Properties.html#2598" class="Function">fromToId&#39;</a> <a id="2760" href="Cubical.Data.FinData.Properties.html#2725" class="Bound">n</a> <a id="2762" href="Cubical.Data.FinData.Properties.html#2733" class="Bound">k</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="2777" href="Cubical.Data.FinData.Properties.html#2736" class="Bound">r</a><a id="2778" class="Symbol">))</a>

<a id="fromToIdᵗ"></a><a id="2782" href="Cubical.Data.FinData.Properties.html#2782" class="Function">fromToIdᵗ</a> <a id="2792" class="Symbol">:</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Cubical.Data.FinData.Properties.html#2795" class="Bound">n</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2800" class="Symbol">)</a> <a id="2802" class="Symbol">→</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Cubical.Data.FinData.Properties.html#2805" class="Bound">k</a> <a id="2807" class="Symbol">:</a> <a id="2809" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2813" href="Cubical.Data.FinData.Properties.html#2795" class="Bound">n</a> <a id="2815" class="Symbol">)</a> <a id="2817" class="Symbol">→</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Cubical.Data.FinData.Properties.html#2820" class="Bound">r</a> <a id="2822" class="Symbol">:</a> <a id="2824" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2828" href="Cubical.Data.FinData.Properties.html#2805" class="Bound">k</a> <a id="2830" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="2833" href="Cubical.Data.FinData.Properties.html#2795" class="Bound">n</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Cubical.Data.FinData.Properties.html#1950" class="Function">fromℕᵗ</a> <a id="2845" href="Cubical.Data.FinData.Properties.html#2795" class="Bound">n</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2852" class="Symbol">{</a><a id="2853" href="Cubical.Data.FinData.Properties.html#2795" class="Bound">n</a><a id="2854" class="Symbol">}</a> <a id="2856" href="Cubical.Data.FinData.Properties.html#2805" class="Bound">k</a><a id="2857" class="Symbol">)</a> <a id="2859" href="Cubical.Data.FinData.Properties.html#2820" class="Bound">r</a> <a id="2861" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2863" href="Cubical.Data.FinData.Properties.html#2805" class="Bound">k</a>
<a id="2865" href="Cubical.Data.FinData.Properties.html#2782" class="Function">fromToIdᵗ</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2881" href="Cubical.Data.FinData.Properties.html#2881" class="Bound">n</a><a id="2882" class="Symbol">)</a> <a id="2884" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2889" href="Cubical.Data.FinData.Properties.html#2889" class="Bound">r</a> <a id="2891" class="Symbol">=</a> <a id="2893" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2898" href="Cubical.Data.FinData.Properties.html#2782" class="Function">fromToIdᵗ</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="2914" href="Cubical.Data.FinData.Properties.html#2914" class="Bound">n</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2922" href="Cubical.Data.FinData.Properties.html#2922" class="Bound">k</a><a id="2923" class="Symbol">)</a> <a id="2925" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">r</a> <a id="2927" class="Symbol">=</a> <a id="2929" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2934" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Data.FinData.Properties.html#2782" class="Function">fromToIdᵗ</a> <a id="2949" href="Cubical.Data.FinData.Properties.html#2914" class="Bound">n</a> <a id="2951" href="Cubical.Data.FinData.Properties.html#2922" class="Bound">k</a> <a id="2953" href="Cubical.Data.FinData.Properties.html#2925" class="Bound">r</a><a id="2954" class="Symbol">)</a>

<a id="inj-toℕ"></a><a id="2957" href="Cubical.Data.FinData.Properties.html#2957" class="Function">inj-toℕ</a> <a id="2965" class="Symbol">:</a> <a id="2967" class="Symbol">{</a><a id="2968" href="Cubical.Data.FinData.Properties.html#2968" class="Bound">n</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2973" class="Symbol">}</a> <a id="2975" class="Symbol">→</a> <a id="2977" class="Symbol">{</a><a id="2978" href="Cubical.Data.FinData.Properties.html#2978" class="Bound">k</a> <a id="2980" href="Cubical.Data.FinData.Properties.html#2980" class="Bound">l</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2988" href="Cubical.Data.FinData.Properties.html#2968" class="Bound">n</a><a id="2989" class="Symbol">}</a> <a id="2991" class="Symbol">→</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="2998" href="Cubical.Data.FinData.Properties.html#2978" class="Bound">k</a> <a id="3000" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3002" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="3006" href="Cubical.Data.FinData.Properties.html#2980" class="Bound">l</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Cubical.Data.FinData.Properties.html#2978" class="Bound">k</a> <a id="3013" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3015" href="Cubical.Data.FinData.Properties.html#2980" class="Bound">l</a>
<a id="3017" href="Cubical.Data.FinData.Properties.html#2957" class="Function">inj-toℕ</a> <a id="3025" class="Symbol">{</a><a id="3026" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3031" href="Cubical.Data.FinData.Properties.html#3031" class="Bound">n</a><a id="3032" class="Symbol">}</a>  <a id="3035" class="Symbol">{</a><a id="3036" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3040" class="Symbol">}</a> <a id="3042" class="Symbol">{</a><a id="3043" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3047" class="Symbol">}</a>   <a id="3051" href="Cubical.Data.FinData.Properties.html#3051" class="Bound">x</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3060" href="Cubical.Data.FinData.Properties.html#2957" class="Function">inj-toℕ</a> <a id="3068" class="Symbol">{</a><a id="3069" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3074" href="Cubical.Data.FinData.Properties.html#3074" class="Bound">n</a><a id="3075" class="Symbol">}</a>  <a id="3078" class="Symbol">{</a><a id="3079" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3083" class="Symbol">}</a> <a id="3085" class="Symbol">{</a><a id="3086" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3090" href="Cubical.Data.FinData.Properties.html#3090" class="Bound">l</a><a id="3091" class="Symbol">}</a> <a id="3093" href="Cubical.Data.FinData.Properties.html#3093" class="Bound">x</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3103" class="Symbol">(</a><a id="3104" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="3111" href="Cubical.Data.FinData.Properties.html#3093" class="Bound">x</a><a id="3112" class="Symbol">)</a>
<a id="3114" href="Cubical.Data.FinData.Properties.html#2957" class="Function">inj-toℕ</a> <a id="3122" class="Symbol">{</a><a id="3123" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3128" href="Cubical.Data.FinData.Properties.html#3128" class="Bound">n</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Symbol">{</a><a id="3132" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3136" href="Cubical.Data.FinData.Properties.html#3136" class="Bound">k</a><a id="3137" class="Symbol">}</a> <a id="3139" class="Symbol">{</a><a id="3140" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3144" class="Symbol">}</a>   <a id="3148" href="Cubical.Data.FinData.Properties.html#3148" class="Bound">x</a> <a id="3150" class="Symbol">=</a> <a id="3152" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="3166" href="Cubical.Data.FinData.Properties.html#3148" class="Bound">x</a><a id="3167" class="Symbol">)</a>
<a id="3169" href="Cubical.Data.FinData.Properties.html#2957" class="Function">inj-toℕ</a> <a id="3177" class="Symbol">{</a><a id="3178" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3183" href="Cubical.Data.FinData.Properties.html#3183" class="Bound">n</a><a id="3184" class="Symbol">}</a> <a id="3186" class="Symbol">{</a><a id="3187" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3191" href="Cubical.Data.FinData.Properties.html#3191" class="Bound">k</a><a id="3192" class="Symbol">}</a> <a id="3194" class="Symbol">{</a><a id="3195" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3199" href="Cubical.Data.FinData.Properties.html#3199" class="Bound">l</a><a id="3200" class="Symbol">}</a>  <a id="3203" href="Cubical.Data.FinData.Properties.html#3203" class="Bound">x</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3212" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Cubical.Data.FinData.Properties.html#2957" class="Function">inj-toℕ</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="3233" href="Cubical.Data.FinData.Properties.html#3203" class="Bound">x</a><a id="3234" class="Symbol">))</a>

<a id="inj-cong"></a><a id="3238" href="Cubical.Data.FinData.Properties.html#3238" class="Function">inj-cong</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">{</a><a id="3250" href="Cubical.Data.FinData.Properties.html#3250" class="Bound">n</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3255" class="Symbol">}</a> <a id="3257" class="Symbol">→</a> <a id="3259" class="Symbol">{</a><a id="3260" href="Cubical.Data.FinData.Properties.html#3260" class="Bound">k</a> <a id="3262" href="Cubical.Data.FinData.Properties.html#3262" class="Bound">l</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3270" href="Cubical.Data.FinData.Properties.html#3250" class="Bound">n</a><a id="3271" class="Symbol">}</a> <a id="3273" class="Symbol">→</a> <a id="3275" class="Symbol">(</a><a id="3276" href="Cubical.Data.FinData.Properties.html#3276" class="Bound">p</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="3284" href="Cubical.Data.FinData.Properties.html#3260" class="Bound">k</a> <a id="3286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3288" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="3292" href="Cubical.Data.FinData.Properties.html#3262" class="Bound">l</a><a id="3293" class="Symbol">)</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3302" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Cubical.Data.FinData.Properties.html#2957" class="Function">inj-toℕ</a> <a id="3315" href="Cubical.Data.FinData.Properties.html#3276" class="Bound">p</a><a id="3316" class="Symbol">)</a> <a id="3318" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3320" href="Cubical.Data.FinData.Properties.html#3276" class="Bound">p</a>
<a id="3322" href="Cubical.Data.FinData.Properties.html#3238" class="Function">inj-cong</a> <a id="3331" href="Cubical.Data.FinData.Properties.html#3331" class="Bound">p</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="3342" class="Symbol">_</a> <a id="3344" class="Symbol">_</a> <a id="3346" class="Symbol">_</a> <a id="3348" class="Symbol">_</a>

<a id="isPropFin0"></a><a id="3351" href="Cubical.Data.FinData.Properties.html#3351" class="Function">isPropFin0</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3376" class="Number">0</a><a id="3377" class="Symbol">)</a>
<a id="3379" href="Cubical.Data.FinData.Properties.html#3351" class="Function">isPropFin0</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3398" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3400" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>

<a id="isContrFin1"></a><a id="3407" href="Cubical.Data.FinData.Properties.html#3407" class="Function">isContrFin1</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3434" class="Number">1</a><a id="3435" class="Symbol">)</a>
<a id="3437" href="Cubical.Data.FinData.Properties.html#3407" class="Function">isContrFin1</a> <a id="3449" class="Symbol">.</a><a id="3450" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3454" class="Symbol">=</a> <a id="3456" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="3461" href="Cubical.Data.FinData.Properties.html#3407" class="Function">isContrFin1</a> <a id="3473" class="Symbol">.</a><a id="3474" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3478" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="injSucFin"></a><a id="3491" href="Cubical.Data.FinData.Properties.html#3491" class="Function">injSucFin</a> <a id="3501" class="Symbol">:</a> <a id="3503" class="Symbol">∀</a> <a id="3505" class="Symbol">{</a><a id="3506" href="Cubical.Data.FinData.Properties.html#3506" class="Bound">n</a><a id="3507" class="Symbol">}</a> <a id="3509" class="Symbol">{</a><a id="3510" href="Cubical.Data.FinData.Properties.html#3510" class="Bound">p</a> <a id="3512" href="Cubical.Data.FinData.Properties.html#3512" class="Bound">q</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3520" href="Cubical.Data.FinData.Properties.html#3506" class="Bound">n</a><a id="3521" class="Symbol">}</a> <a id="3523" class="Symbol">→</a> <a id="3525" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3529" href="Cubical.Data.FinData.Properties.html#3510" class="Bound">p</a> <a id="3531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3533" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3537" href="Cubical.Data.FinData.Properties.html#3512" class="Bound">q</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Cubical.Data.FinData.Properties.html#3510" class="Bound">p</a> <a id="3543" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3545" href="Cubical.Data.FinData.Properties.html#3512" class="Bound">q</a>
<a id="3547" href="Cubical.Data.FinData.Properties.html#3491" class="Function">injSucFin</a> <a id="3557" class="Symbol">{</a><a id="3558" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3563" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="3568" class="Symbol">}</a> <a id="3570" class="Symbol">{</a><a id="3571" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3575" class="Symbol">}</a> <a id="3577" class="Symbol">{</a><a id="3578" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3582" class="Symbol">}</a> <a id="3584" href="Cubical.Data.FinData.Properties.html#3584" class="Bound">pf</a> <a id="3587" class="Symbol">=</a> <a id="3589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3594" href="Cubical.Data.FinData.Properties.html#3491" class="Function">injSucFin</a> <a id="3604" class="Symbol">{</a><a id="3605" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3616" href="Cubical.Data.FinData.Properties.html#3616" class="Bound">n</a><a id="3617" class="Symbol">)}</a> <a id="3620" href="Cubical.Data.FinData.Properties.html#3620" class="Bound">pf</a> <a id="3623" class="Symbol">=</a> <a id="3625" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3630" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="3638" href="Cubical.Data.FinData.Properties.html#3620" class="Bound">pf</a>

<a id="injSucFinP"></a><a id="3642" href="Cubical.Data.FinData.Properties.html#3642" class="Function">injSucFinP</a> <a id="3653" class="Symbol">:</a> <a id="3655" class="Symbol">∀</a> <a id="3657" class="Symbol">{</a><a id="3658" href="Cubical.Data.FinData.Properties.html#3658" class="Bound">n0</a> <a id="3661" href="Cubical.Data.FinData.Properties.html#3661" class="Bound">n1</a> <a id="3664" class="Symbol">:</a> <a id="3666" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3667" class="Symbol">}</a> <a id="3669" class="Symbol">{</a><a id="3670" href="Cubical.Data.FinData.Properties.html#3670" class="Bound">pn</a> <a id="3673" class="Symbol">:</a> <a id="3675" href="Cubical.Data.FinData.Properties.html#3658" class="Bound">n0</a> <a id="3678" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3680" href="Cubical.Data.FinData.Properties.html#3661" class="Bound">n1</a><a id="3682" class="Symbol">}</a> <a id="3684" class="Symbol">{</a><a id="3685" href="Cubical.Data.FinData.Properties.html#3685" class="Bound">p0</a> <a id="3688" class="Symbol">:</a> <a id="3690" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3694" href="Cubical.Data.FinData.Properties.html#3658" class="Bound">n0</a><a id="3696" class="Symbol">}</a> <a id="3698" class="Symbol">{</a><a id="3699" href="Cubical.Data.FinData.Properties.html#3699" class="Bound">p1</a> <a id="3702" class="Symbol">:</a> <a id="3704" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3708" href="Cubical.Data.FinData.Properties.html#3661" class="Bound">n1</a><a id="3710" class="Symbol">}</a>
  <a id="3714" class="Symbol">→</a> <a id="3716" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3722" class="Symbol">(λ</a> <a id="3725" href="Cubical.Data.FinData.Properties.html#3725" class="Bound">i</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3733" class="Symbol">(</a><a id="3734" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Cubical.Data.FinData.Properties.html#3670" class="Bound">pn</a> <a id="3743" href="Cubical.Data.FinData.Properties.html#3725" class="Bound">i</a><a id="3744" class="Symbol">)))</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3753" href="Cubical.Data.FinData.Properties.html#3685" class="Bound">p0</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3762" href="Cubical.Data.FinData.Properties.html#3699" class="Bound">p1</a><a id="3764" class="Symbol">)</a>
  <a id="3768" class="Symbol">→</a> <a id="3770" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3776" class="Symbol">(λ</a> <a id="3779" href="Cubical.Data.FinData.Properties.html#3779" class="Bound">i</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Data.FinData.Properties.html#3670" class="Bound">pn</a> <a id="3791" href="Cubical.Data.FinData.Properties.html#3779" class="Bound">i</a><a id="3792" class="Symbol">))</a> <a id="3795" href="Cubical.Data.FinData.Properties.html#3685" class="Bound">p0</a> <a id="3798" href="Cubical.Data.FinData.Properties.html#3699" class="Bound">p1</a>
<a id="3801" href="Cubical.Data.FinData.Properties.html#3642" class="Function">injSucFinP</a> <a id="3812" class="Symbol">{</a><a id="3813" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">{</a><a id="3819" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3822" class="Symbol">}</a> <a id="3824" class="Symbol">{</a><a id="3825" href="Cubical.Data.FinData.Properties.html#3825" class="Bound">pn</a><a id="3827" class="Symbol">}</a> <a id="3829" class="Symbol">{</a><a id="3830" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3834" class="Symbol">}</a> <a id="3836" class="Symbol">{</a><a id="3837" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3841" class="Symbol">}</a> <a id="3843" href="Cubical.Data.FinData.Properties.html#3843" class="Bound">sucp</a> <a id="3848" class="Symbol">=</a>
  <a id="3852" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3862" class="Symbol">(λ</a> <a id="3865" href="Cubical.Data.FinData.Properties.html#3865" class="Bound">j</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3875" class="Symbol">(λ</a> <a id="3878" href="Cubical.Data.FinData.Properties.html#3878" class="Bound">i</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Cubical.Data.FinData.Properties.html#3921" class="Function">eqn</a> <a id="3891" href="Cubical.Data.FinData.Properties.html#3865" class="Bound">j</a> <a id="3893" href="Cubical.Data.FinData.Properties.html#3878" class="Bound">i</a><a id="3894" class="Symbol">))</a> <a id="3897" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3902" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3906" class="Symbol">)</a> <a id="3908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3915" class="Keyword">where</a> <a id="3921" href="Cubical.Data.FinData.Properties.html#3921" class="Function">eqn</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3932" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3934" href="Cubical.Data.FinData.Properties.html#3825" class="Bound">pn</a>
        <a id="3945" href="Cubical.Data.FinData.Properties.html#3921" class="Function">eqn</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="3958" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a> <a id="3962" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a> <a id="3966" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3971" href="Cubical.Data.FinData.Properties.html#3825" class="Bound">pn</a>
<a id="3974" href="Cubical.Data.FinData.Properties.html#3642" class="Function">injSucFinP</a> <a id="3985" class="Symbol">{</a><a id="3986" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">{</a><a id="3992" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="3997" class="Symbol">(</a><a id="3998" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4003" href="Cubical.Data.FinData.Properties.html#4003" class="Bound">n1</a><a id="4005" class="Symbol">)}</a> <a id="4008" class="Symbol">{</a><a id="4009" href="Cubical.Data.FinData.Properties.html#4009" class="Bound">pn</a><a id="4011" class="Symbol">}</a> <a id="4013" class="Symbol">{</a><a id="4014" href="Cubical.Data.FinData.Properties.html#4014" class="Bound">p0</a><a id="4016" class="Symbol">}</a> <a id="4018" class="Symbol">{</a><a id="4019" href="Cubical.Data.FinData.Properties.html#4019" class="Bound">p1</a><a id="4021" class="Symbol">}</a> <a id="4023" href="Cubical.Data.FinData.Properties.html#4023" class="Bound">sucp</a> <a id="4028" class="Symbol">=</a> <a id="4030" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Data.FinData.Properties.html#657" class="Function">ℕznots</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="4052" href="Cubical.Data.FinData.Properties.html#4009" class="Bound">pn</a><a id="4054" class="Symbol">))</a>
<a id="4057" href="Cubical.Data.FinData.Properties.html#3642" class="Function">injSucFinP</a> <a id="4068" class="Symbol">{</a><a id="4069" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4074" class="Symbol">(</a><a id="4075" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4080" href="Cubical.Data.FinData.Properties.html#4080" class="Bound">n0</a><a id="4082" class="Symbol">)}</a> <a id="4085" class="Symbol">{</a><a id="4086" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a><a id="4089" class="Symbol">}</a> <a id="4091" class="Symbol">{</a><a id="4092" href="Cubical.Data.FinData.Properties.html#4092" class="Bound">pn</a><a id="4094" class="Symbol">}</a> <a id="4096" class="Symbol">{</a><a id="4097" href="Cubical.Data.FinData.Properties.html#4097" class="Bound">p0</a><a id="4099" class="Symbol">}</a> <a id="4101" class="Symbol">{</a><a id="4102" href="Cubical.Data.FinData.Properties.html#4102" class="Bound">p1</a><a id="4104" class="Symbol">}</a> <a id="4106" href="Cubical.Data.FinData.Properties.html#4106" class="Bound">sucp</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="4135" href="Cubical.Data.FinData.Properties.html#4092" class="Bound">pn</a><a id="4137" class="Symbol">))</a>
<a id="4140" href="Cubical.Data.FinData.Properties.html#3642" class="Function">injSucFinP</a> <a id="4151" class="Symbol">{</a><a id="4152" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4163" href="Cubical.Data.FinData.Properties.html#4163" class="Bound">n0</a><a id="4165" class="Symbol">)}</a> <a id="4168" class="Symbol">{</a><a id="4169" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4180" href="Cubical.Data.FinData.Properties.html#4180" class="Bound">n1</a><a id="4182" class="Symbol">)}</a> <a id="4185" class="Symbol">{</a><a id="4186" href="Cubical.Data.FinData.Properties.html#4186" class="Bound">pn</a><a id="4188" class="Symbol">}</a> <a id="4190" class="Symbol">{</a><a id="4191" href="Cubical.Data.FinData.Properties.html#4191" class="Bound">p0</a><a id="4193" class="Symbol">}</a> <a id="4195" class="Symbol">{</a><a id="4196" href="Cubical.Data.FinData.Properties.html#4196" class="Bound">p1</a><a id="4198" class="Symbol">}</a> <a id="4200" href="Cubical.Data.FinData.Properties.html#4200" class="Bound">sucp</a> <a id="4205" class="Symbol">=</a>
  <a id="4209" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4219" class="Symbol">(λ</a> <a id="4222" href="Cubical.Data.FinData.Properties.html#4222" class="Bound">j</a> <a id="4224" class="Symbol">→</a> <a id="4226" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4232" class="Symbol">(λ</a> <a id="4235" href="Cubical.Data.FinData.Properties.html#4235" class="Bound">i</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4243" class="Symbol">(</a><a id="4244" href="Cubical.Data.FinData.Properties.html#4469" class="Function">eqn</a> <a id="4248" href="Cubical.Data.FinData.Properties.html#4222" class="Bound">j</a> <a id="4250" href="Cubical.Data.FinData.Properties.html#4235" class="Bound">i</a><a id="4251" class="Symbol">))</a> <a id="4254" href="Cubical.Data.FinData.Properties.html#4191" class="Bound">p0</a> <a id="4257" href="Cubical.Data.FinData.Properties.html#4196" class="Bound">p1</a><a id="4259" class="Symbol">)</a> <a id="4261" class="Symbol">(</a>
      <a id="4269" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="4275" class="Symbol">(λ</a> <a id="4278" href="Cubical.Data.FinData.Properties.html#4278" class="Bound">i</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a><a id="4289" class="Symbol">)</a> <a id="4291" class="Symbol">(</a>
        <a id="4301" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4311" class="Symbol">(λ</a> <a id="4314" href="Cubical.Data.FinData.Properties.html#4314" class="Bound">j</a> <a id="4316" class="Symbol">→</a> <a id="4318" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4324" class="Symbol">(λ</a> <a id="4327" href="Cubical.Data.FinData.Properties.html#4327" class="Bound">i</a> <a id="4329" class="Symbol">→</a> <a id="4331" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Data.FinData.Properties.html#4469" class="Function">eqn</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4349" href="Cubical.Data.FinData.Properties.html#4314" class="Bound">j</a><a id="4350" class="Symbol">)</a> <a id="4352" href="Cubical.Data.FinData.Properties.html#4327" class="Bound">i</a><a id="4353" class="Symbol">)))</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4362" href="Cubical.Data.FinData.Properties.html#4191" class="Bound">p0</a><a id="4364" class="Symbol">)</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4371" href="Cubical.Data.FinData.Properties.html#4196" class="Bound">p1</a><a id="4373" class="Symbol">))</a> <a id="4376" href="Cubical.Data.FinData.Properties.html#4200" class="Bound">sucp</a>
      <a id="4387" class="Symbol">)</a>
    <a id="4393" class="Symbol">)</a>
  <a id="4397" class="Keyword">where</a> <a id="4403" href="Cubical.Data.FinData.Properties.html#4403" class="Function">pn&#39;</a> <a id="4407" class="Symbol">:</a> <a id="4409" class="Number">2</a> <a id="4411" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4413" href="Cubical.Data.FinData.Properties.html#4163" class="Bound">n0</a> <a id="4416" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4418" class="Number">2</a> <a id="4420" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4422" href="Cubical.Data.FinData.Properties.html#4180" class="Bound">n1</a>
        <a id="4433" href="Cubical.Data.FinData.Properties.html#4403" class="Function">pn&#39;</a> <a id="4437" class="Symbol">=</a> <a id="4439" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4444" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="4457" href="Cubical.Data.FinData.Properties.html#4186" class="Bound">pn</a><a id="4459" class="Symbol">)</a>
        <a id="4469" href="Cubical.Data.FinData.Properties.html#4469" class="Function">eqn</a> <a id="4473" class="Symbol">:</a> <a id="4475" href="Cubical.Data.FinData.Properties.html#4403" class="Function">pn&#39;</a> <a id="4479" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4481" href="Cubical.Data.FinData.Properties.html#4186" class="Bound">pn</a>
        <a id="4492" href="Cubical.Data.FinData.Properties.html#4469" class="Function">eqn</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="4505" class="Symbol">(</a><a id="4506" class="Number">2</a> <a id="4508" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4510" href="Cubical.Data.FinData.Properties.html#4163" class="Bound">n0</a><a id="4512" class="Symbol">)</a> <a id="4514" class="Symbol">(</a><a id="4515" class="Number">2</a> <a id="4517" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4519" href="Cubical.Data.FinData.Properties.html#4180" class="Bound">n1</a><a id="4521" class="Symbol">)</a> <a id="4523" href="Cubical.Data.FinData.Properties.html#4403" class="Function">pn&#39;</a> <a id="4527" href="Cubical.Data.FinData.Properties.html#4186" class="Bound">pn</a>

<a id="sucPredFin"></a><a id="4531" href="Cubical.Data.FinData.Properties.html#4531" class="Function">sucPredFin</a> <a id="4542" class="Symbol">:</a>  <a id="4545" class="Symbol">{</a><a id="4546" href="Cubical.Data.FinData.Properties.html#4546" class="Bound">n</a> <a id="4548" class="Symbol">:</a> <a id="4550" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4551" class="Symbol">}</a> <a id="4553" class="Symbol">→</a> <a id="4555" class="Symbol">(</a><a id="4556" href="Cubical.Data.FinData.Properties.html#4556" class="Bound">k</a> <a id="4558" href="Cubical.Data.FinData.Properties.html#4558" class="Bound">l</a> <a id="4560" class="Symbol">:</a> <a id="4562" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4578" href="Cubical.Data.FinData.Properties.html#4546" class="Bound">n</a><a id="4579" class="Symbol">)))</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="4589" href="Cubical.Data.FinData.Properties.html#4556" class="Bound">k</a> <a id="4591" href="Cubical.Data.Nat.Order.html#19810" class="Function Operator">&lt;&#39;</a> <a id="4594" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="4598" href="Cubical.Data.FinData.Properties.html#4558" class="Bound">l</a> <a id="4600" class="Symbol">→</a> <a id="4602" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="4615" href="Cubical.Data.FinData.Properties.html#4558" class="Bound">l</a><a id="4616" class="Symbol">)</a> <a id="4618" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4620" href="Cubical.Data.FinData.Properties.html#4558" class="Bound">l</a>
<a id="4622" href="Cubical.Data.FinData.Properties.html#4531" class="Function">sucPredFin</a> <a id="4633" class="Symbol">{</a><a id="4634" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="4639" class="Symbol">}</a> <a id="4641" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4646" href="Cubical.Data.FinData.Base.html#476" class="InductiveConstructor">one</a> <a id="4650" href="Cubical.Data.FinData.Properties.html#4650" class="Bound">le</a> <a id="4653" class="Symbol">=</a> <a id="4655" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4660" href="Cubical.Data.FinData.Properties.html#4531" class="Function">sucPredFin</a> <a id="4671" class="Symbol">{</a><a id="4672" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="4677" class="Symbol">}</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4684" href="Cubical.Data.FinData.Properties.html#4684" class="Bound">k</a><a id="4685" class="Symbol">)</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4692" href="Cubical.Data.FinData.Properties.html#4692" class="Bound">l</a><a id="4693" class="Symbol">)</a> <a id="4695" href="Cubical.Data.FinData.Properties.html#4695" class="Bound">le</a> <a id="4698" class="Symbol">=</a> <a id="4700" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4705" href="Cubical.Data.FinData.Properties.html#4531" class="Function">sucPredFin</a> <a id="4716" class="Symbol">{</a><a id="4717" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4722" href="Cubical.Data.FinData.Properties.html#4722" class="Bound">n</a><a id="4723" class="Symbol">}</a> <a id="4725" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4735" href="Cubical.Data.FinData.Properties.html#4735" class="Bound">l</a><a id="4736" class="Symbol">)</a> <a id="4738" href="Cubical.Data.FinData.Properties.html#4738" class="Bound">le</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4748" href="Cubical.Data.FinData.Properties.html#4531" class="Function">sucPredFin</a> <a id="4759" class="Symbol">{</a><a id="4760" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="4765" href="Cubical.Data.FinData.Properties.html#4765" class="Bound">n</a><a id="4766" class="Symbol">}</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4773" href="Cubical.Data.FinData.Properties.html#4773" class="Bound">k</a><a id="4774" class="Symbol">)</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4781" href="Cubical.Data.FinData.Properties.html#4781" class="Bound">l</a><a id="4782" class="Symbol">)</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="4789" href="Cubical.Data.FinData.Properties.html#4789" class="Bound">le</a><a id="4791" class="Symbol">)</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="discreteFin"></a><a id="4801" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="4813" class="Symbol">:</a> <a id="4815" class="Symbol">∀{</a><a id="4817" href="Cubical.Data.FinData.Properties.html#4817" class="Bound">k</a><a id="4818" class="Symbol">}</a> <a id="4820" class="Symbol">→</a> <a id="4822" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4831" class="Symbol">(</a><a id="4832" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4836" href="Cubical.Data.FinData.Properties.html#4817" class="Bound">k</a><a id="4837" class="Symbol">)</a>
<a id="4839" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="4851" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4856" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4861" class="Symbol">=</a> <a id="4863" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4867" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4872" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="4884" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4894" href="Cubical.Data.FinData.Properties.html#4894" class="Bound">y</a><a id="4895" class="Symbol">)</a> <a id="4897" class="Symbol">=</a> <a id="4899" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4902" href="Cubical.Data.FinData.Properties.html#1257" class="Function">znots</a>
<a id="4908" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="4920" class="Symbol">(</a><a id="4921" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4925" href="Cubical.Data.FinData.Properties.html#4925" class="Bound">x</a><a id="4926" class="Symbol">)</a> <a id="4928" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4933" class="Symbol">=</a> <a id="4935" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4938" href="Cubical.Data.FinData.Properties.html#1495" class="Function">snotz</a>
<a id="4944" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4961" href="Cubical.Data.FinData.Properties.html#4961" class="Bound">x</a><a id="4962" class="Symbol">)</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4969" href="Cubical.Data.FinData.Properties.html#4969" class="Bound">y</a><a id="4970" class="Symbol">)</a> <a id="4972" class="Keyword">with</a> <a id="4977" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="4989" href="Cubical.Data.FinData.Properties.html#4961" class="Bound">x</a> <a id="4991" href="Cubical.Data.FinData.Properties.html#4969" class="Bound">y</a>
<a id="4993" class="Symbol">...</a> <a id="4997" class="Symbol">|</a> <a id="4999" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5003" href="Cubical.Data.FinData.Properties.html#5003" class="Bound">p</a> <a id="5005" class="Symbol">=</a> <a id="5007" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5017" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5021" href="Cubical.Data.FinData.Properties.html#5003" class="Bound">p</a><a id="5022" class="Symbol">)</a>
<a id="5024" class="Symbol">...</a> <a id="5028" class="Symbol">|</a> <a id="5030" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5033" href="Cubical.Data.FinData.Properties.html#5033" class="Bound">¬p</a> <a id="5036" class="Symbol">=</a> <a id="5038" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5041" class="Symbol">(λ</a> <a id="5044" href="Cubical.Data.FinData.Properties.html#5044" class="Bound">q</a> <a id="5046" class="Symbol">→</a> <a id="5048" href="Cubical.Data.FinData.Properties.html#5033" class="Bound">¬p</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Cubical.Data.FinData.Properties.html#3491" class="Function">injSucFin</a> <a id="5062" href="Cubical.Data.FinData.Properties.html#5044" class="Bound">q</a><a id="5063" class="Symbol">))</a>

<a id="isSetFin"></a><a id="5067" href="Cubical.Data.FinData.Properties.html#5067" class="Function">isSetFin</a> <a id="5076" class="Symbol">:</a> <a id="5078" class="Symbol">∀{</a><a id="5080" href="Cubical.Data.FinData.Properties.html#5080" class="Bound">k</a><a id="5081" class="Symbol">}</a> <a id="5083" class="Symbol">→</a> <a id="5085" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5096" href="Cubical.Data.FinData.Properties.html#5080" class="Bound">k</a><a id="5097" class="Symbol">)</a>
<a id="5099" href="Cubical.Data.FinData.Properties.html#5067" class="Function">isSetFin</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Cubical.Relation.Nullary.Properties.html#7513" class="Function">Discrete→isSet</a> <a id="5125" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a>

<a id="isWeaken?"></a><a id="5138" href="Cubical.Data.FinData.Properties.html#5138" class="Function">isWeaken?</a> <a id="5148" class="Symbol">:</a> <a id="5150" class="Symbol">∀</a> <a id="5152" class="Symbol">{</a><a id="5153" href="Cubical.Data.FinData.Properties.html#5153" class="Bound">n</a><a id="5154" class="Symbol">}</a> <a id="5156" class="Symbol">(</a><a id="5157" href="Cubical.Data.FinData.Properties.html#5157" class="Bound">p</a> <a id="5159" class="Symbol">:</a> <a id="5161" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5165" class="Symbol">(</a><a id="5166" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5171" href="Cubical.Data.FinData.Properties.html#5153" class="Bound">n</a><a id="5172" class="Symbol">))</a> <a id="5175" class="Symbol">→</a> <a id="5177" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5185" href="Cubical.Data.FinData.Properties.html#5185" class="Bound">q</a> <a id="5187" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5189" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5193" href="Cubical.Data.FinData.Properties.html#5153" class="Bound">n</a> <a id="5195" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5197" href="Cubical.Data.FinData.Properties.html#5157" class="Bound">p</a> <a id="5199" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5201" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="5211" href="Cubical.Data.FinData.Properties.html#5185" class="Bound">q</a><a id="5212" class="Symbol">)</a>
<a id="5214" href="Cubical.Data.FinData.Properties.html#5138" class="Function">isWeaken?</a> <a id="5224" class="Symbol">{</a><a id="5225" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="5230" class="Symbol">}</a> <a id="5232" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5237" class="Symbol">=</a> <a id="5239" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5242" class="Symbol">λ</a> <a id="5244" class="Symbol">(</a><a id="5245" href="Cubical.Data.FinData.Properties.html#5245" class="Bound">q</a> <a id="5247" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5249" href="Cubical.Data.FinData.Properties.html#5249" class="Bound">eqn</a><a id="5252" class="Symbol">)</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case</a> <a id="5261" href="Cubical.Data.FinData.Properties.html#5245" class="Bound">q</a> <a id="5263" href="Cubical.Foundations.Function.html#1777" class="Function Operator">of</a> <a id="5266" class="Symbol">λ</a> <a id="5268" class="Symbol">()</a>
<a id="5271" href="Cubical.Data.FinData.Properties.html#5138" class="Function">isWeaken?</a> <a id="5281" class="Symbol">{</a><a id="5282" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5287" href="Cubical.Data.FinData.Properties.html#5287" class="Bound">n</a><a id="5288" class="Symbol">}</a> <a id="5290" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5295" class="Symbol">=</a> <a id="5297" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5307" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5309" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5313" class="Symbol">)</a>
<a id="5315" href="Cubical.Data.FinData.Properties.html#5138" class="Function">isWeaken?</a> <a id="5325" class="Symbol">{</a><a id="5326" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="5331" href="Cubical.Data.FinData.Properties.html#5331" class="Bound">n</a><a id="5332" class="Symbol">}</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5339" href="Cubical.Data.FinData.Properties.html#5339" class="Bound">p</a><a id="5340" class="Symbol">)</a> <a id="5342" class="Keyword">with</a> <a id="5347" href="Cubical.Data.FinData.Properties.html#5138" class="Function">isWeaken?</a> <a id="5357" class="Symbol">{</a><a id="5358" href="Cubical.Data.FinData.Properties.html#5331" class="Bound">n</a><a id="5359" class="Symbol">}</a> <a id="5361" href="Cubical.Data.FinData.Properties.html#5339" class="Bound">p</a>
<a id="5363" class="Symbol">...</a> <a id="5367" class="Symbol">|</a> <a id="5369" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Cubical.Data.FinData.Properties.html#5374" class="Bound">q</a> <a id="5376" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5378" href="Cubical.Data.FinData.Properties.html#5378" class="Bound">p≡wq</a><a id="5382" class="Symbol">)</a> <a id="5384" class="Symbol">=</a> <a id="5386" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5395" href="Cubical.Data.FinData.Properties.html#5374" class="Bound">q</a> <a id="5397" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5399" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5404" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5408" href="Cubical.Data.FinData.Properties.html#5378" class="Bound">p≡wq</a><a id="5412" class="Symbol">)</a>
<a id="5414" class="Symbol">...</a> <a id="5418" class="Symbol">|</a> <a id="5420" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="5424" href="Cubical.Data.FinData.Properties.html#5424" class="Bound">p≢wq</a> <a id="5429" class="Symbol">=</a> <a id="5431" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5434" class="Symbol">λ</a>
  <a id="5438" class="Symbol">{</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5446" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5448" href="Cubical.Data.FinData.Properties.html#5448" class="Bound">sp≡wq</a><a id="5453" class="Symbol">)</a> <a id="5455" class="Symbol">→</a> <a id="5457" href="Cubical.Data.FinData.Properties.html#1495" class="Function">snotz</a> <a id="5463" href="Cubical.Data.FinData.Properties.html#5448" class="Bound">sp≡wq</a>
  <a id="5471" class="Symbol">;</a> <a id="5473" class="Symbol">(</a><a id="5474" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5478" href="Cubical.Data.FinData.Properties.html#5478" class="Bound">q</a> <a id="5480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5482" href="Cubical.Data.FinData.Properties.html#5482" class="Bound">sp≡wq</a><a id="5487" class="Symbol">)</a> <a id="5489" class="Symbol">→</a> <a id="5491" href="Cubical.Data.FinData.Properties.html#5424" class="Bound">p≢wq</a> <a id="5496" class="Symbol">(</a><a id="5497" href="Cubical.Data.FinData.Properties.html#5478" class="Bound">q</a> <a id="5499" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5501" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5506" href="Cubical.Data.FinData.Base.html#1104" class="Function">predFin</a> <a id="5514" href="Cubical.Data.FinData.Properties.html#5482" class="Bound">sp≡wq</a><a id="5519" class="Symbol">)</a>
  <a id="5523" class="Symbol">}</a>

<a id="5526" class="Keyword">data</a> <a id="biEq"></a><a id="5531" href="Cubical.Data.FinData.Properties.html#5531" class="Datatype">biEq</a> <a id="5536" class="Symbol">{</a><a id="5537" href="Cubical.Data.FinData.Properties.html#5537" class="Bound">n</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5542" class="Symbol">}</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Cubical.Data.FinData.Properties.html#5545" class="Bound">i</a> <a id="5547" href="Cubical.Data.FinData.Properties.html#5547" class="Bound">j</a> <a id="5549" class="Symbol">:</a> <a id="5551" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5555" href="Cubical.Data.FinData.Properties.html#5537" class="Bound">n</a><a id="5556" class="Symbol">)</a> <a id="5558" class="Symbol">:</a> <a id="5560" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5565" class="Keyword">where</a>
  <a id="biEq.eq"></a><a id="5573" href="Cubical.Data.FinData.Properties.html#5573" class="InductiveConstructor">eq</a>  <a id="5577" class="Symbol">:</a>   <a id="5581" href="Cubical.Data.FinData.Properties.html#5545" class="Bound">i</a> <a id="5583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5585" href="Cubical.Data.FinData.Properties.html#5547" class="Bound">j</a> <a id="5587" class="Symbol">→</a> <a id="5589" href="Cubical.Data.FinData.Properties.html#5531" class="Datatype">biEq</a> <a id="5594" href="Cubical.Data.FinData.Properties.html#5545" class="Bound">i</a> <a id="5596" href="Cubical.Data.FinData.Properties.html#5547" class="Bound">j</a>
  <a id="biEq.¬eq"></a><a id="5600" href="Cubical.Data.FinData.Properties.html#5600" class="InductiveConstructor">¬eq</a> <a id="5604" class="Symbol">:</a> <a id="5606" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5608" href="Cubical.Data.FinData.Properties.html#5545" class="Bound">i</a> <a id="5610" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5612" href="Cubical.Data.FinData.Properties.html#5547" class="Bound">j</a> <a id="5614" class="Symbol">→</a> <a id="5616" href="Cubical.Data.FinData.Properties.html#5531" class="Datatype">biEq</a> <a id="5621" href="Cubical.Data.FinData.Properties.html#5545" class="Bound">i</a> <a id="5623" href="Cubical.Data.FinData.Properties.html#5547" class="Bound">j</a>

<a id="5626" class="Keyword">data</a> <a id="triEq"></a><a id="5631" href="Cubical.Data.FinData.Properties.html#5631" class="Datatype">triEq</a> <a id="5637" class="Symbol">{</a><a id="5638" href="Cubical.Data.FinData.Properties.html#5638" class="Bound">n</a> <a id="5640" class="Symbol">:</a> <a id="5642" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5643" class="Symbol">}</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Cubical.Data.FinData.Properties.html#5646" class="Bound">i</a> <a id="5648" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">j</a> <a id="5650" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5658" href="Cubical.Data.FinData.Properties.html#5638" class="Bound">n</a><a id="5659" class="Symbol">)</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5668" class="Keyword">where</a>
  <a id="triEq.leq"></a><a id="5676" href="Cubical.Data.FinData.Properties.html#5676" class="InductiveConstructor">leq</a> <a id="5680" class="Symbol">:</a> <a id="5682" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a> <a id="5684" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5686" href="Cubical.Data.FinData.Properties.html#5646" class="Bound">i</a> <a id="5688" class="Symbol">→</a> <a id="5690" href="Cubical.Data.FinData.Properties.html#5631" class="Datatype">triEq</a> <a id="5696" href="Cubical.Data.FinData.Properties.html#5646" class="Bound">i</a> <a id="5698" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">j</a> <a id="5700" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a>
  <a id="triEq.req"></a><a id="5704" href="Cubical.Data.FinData.Properties.html#5704" class="InductiveConstructor">req</a> <a id="5708" class="Symbol">:</a> <a id="5710" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a> <a id="5712" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5714" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">j</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Cubical.Data.FinData.Properties.html#5631" class="Datatype">triEq</a> <a id="5724" href="Cubical.Data.FinData.Properties.html#5646" class="Bound">i</a> <a id="5726" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">j</a> <a id="5728" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a>
  <a id="triEq.¬eq"></a><a id="5732" href="Cubical.Data.FinData.Properties.html#5732" class="InductiveConstructor">¬eq</a> <a id="5736" class="Symbol">:</a> <a id="5738" class="Symbol">(</a><a id="5739" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5741" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a> <a id="5743" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5745" href="Cubical.Data.FinData.Properties.html#5646" class="Bound">i</a><a id="5746" class="Symbol">)</a> <a id="5748" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5753" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a> <a id="5755" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5757" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">j</a><a id="5758" class="Symbol">)</a> <a id="5760" class="Symbol">→</a> <a id="5762" href="Cubical.Data.FinData.Properties.html#5631" class="Datatype">triEq</a> <a id="5768" href="Cubical.Data.FinData.Properties.html#5646" class="Bound">i</a> <a id="5770" href="Cubical.Data.FinData.Properties.html#5648" class="Bound">j</a> <a id="5772" href="Cubical.Data.FinData.Properties.html#5650" class="Bound">a</a>

<a id="biEq?"></a><a id="5775" href="Cubical.Data.FinData.Properties.html#5775" class="Function">biEq?</a> <a id="5781" class="Symbol">:</a> <a id="5783" class="Symbol">(</a><a id="5784" href="Cubical.Data.FinData.Properties.html#5784" class="Bound">i</a> <a id="5786" href="Cubical.Data.FinData.Properties.html#5786" class="Bound">j</a> <a id="5788" class="Symbol">:</a> <a id="5790" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5794" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="5795" class="Symbol">)</a> <a id="5797" class="Symbol">→</a> <a id="5799" href="Cubical.Data.FinData.Properties.html#5531" class="Datatype">biEq</a> <a id="5804" href="Cubical.Data.FinData.Properties.html#5784" class="Bound">i</a> <a id="5806" href="Cubical.Data.FinData.Properties.html#5786" class="Bound">j</a>
<a id="5808" href="Cubical.Data.FinData.Properties.html#5775" class="Function">biEq?</a> <a id="5814" href="Cubical.Data.FinData.Properties.html#5814" class="Bound">i</a> <a id="5816" href="Cubical.Data.FinData.Properties.html#5816" class="Bound">j</a> <a id="5818" class="Symbol">=</a> <a id="5820" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="5825" class="Symbol">(</a><a id="5826" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="5838" href="Cubical.Data.FinData.Properties.html#5814" class="Bound">i</a> <a id="5840" href="Cubical.Data.FinData.Properties.html#5816" class="Bound">j</a><a id="5841" class="Symbol">)</a> <a id="5843" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="5850" class="Symbol">(λ</a> <a id="5853" href="Cubical.Data.FinData.Properties.html#5853" class="Bound">_</a> <a id="5855" class="Symbol">→</a> <a id="5857" href="Cubical.Data.FinData.Properties.html#5531" class="Datatype">biEq</a> <a id="5862" href="Cubical.Data.FinData.Properties.html#5814" class="Bound">i</a> <a id="5864" href="Cubical.Data.FinData.Properties.html#5816" class="Bound">j</a><a id="5865" class="Symbol">)</a>
              <a id="5881" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a> <a id="5884" class="Symbol">λ</a> <a id="5886" class="Symbol">{</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5893" href="Cubical.Data.FinData.Properties.html#5893" class="Bound">p</a><a id="5894" class="Symbol">)</a> <a id="5896" class="Symbol">→</a> <a id="5898" href="Cubical.Data.FinData.Properties.html#5573" class="InductiveConstructor">eq</a> <a id="5901" href="Cubical.Data.FinData.Properties.html#5893" class="Bound">p</a> <a id="5903" class="Symbol">;</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5909" href="Cubical.Data.FinData.Properties.html#5909" class="Bound">¬p</a><a id="5911" class="Symbol">)</a> <a id="5913" class="Symbol">→</a> <a id="5915" href="Cubical.Data.FinData.Properties.html#5600" class="InductiveConstructor">¬eq</a> <a id="5919" href="Cubical.Data.FinData.Properties.html#5909" class="Bound">¬p</a> <a id="5922" class="Symbol">}</a>

<a id="triEq?"></a><a id="5925" href="Cubical.Data.FinData.Properties.html#5925" class="Function">triEq?</a> <a id="5932" class="Symbol">:</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Cubical.Data.FinData.Properties.html#5935" class="Bound">i</a> <a id="5937" href="Cubical.Data.FinData.Properties.html#5937" class="Bound">j</a> <a id="5939" href="Cubical.Data.FinData.Properties.html#5939" class="Bound">a</a> <a id="5941" class="Symbol">:</a> <a id="5943" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="5947" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="5948" class="Symbol">)</a> <a id="5950" class="Symbol">→</a> <a id="5952" href="Cubical.Data.FinData.Properties.html#5631" class="Datatype">triEq</a> <a id="5958" href="Cubical.Data.FinData.Properties.html#5935" class="Bound">i</a> <a id="5960" href="Cubical.Data.FinData.Properties.html#5937" class="Bound">j</a> <a id="5962" href="Cubical.Data.FinData.Properties.html#5939" class="Bound">a</a>
<a id="5964" href="Cubical.Data.FinData.Properties.html#5925" class="Function">triEq?</a> <a id="5971" href="Cubical.Data.FinData.Properties.html#5971" class="Bound">i</a> <a id="5973" href="Cubical.Data.FinData.Properties.html#5973" class="Bound">j</a> <a id="5975" href="Cubical.Data.FinData.Properties.html#5975" class="Bound">a</a> <a id="5977" class="Symbol">=</a>
  <a id="5981" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="5999" href="Cubical.Data.FinData.Properties.html#5975" class="Bound">a</a> <a id="6001" href="Cubical.Data.FinData.Properties.html#5971" class="Bound">i</a><a id="6002" class="Symbol">)</a> <a id="6004" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="6011" class="Symbol">(λ</a> <a id="6014" href="Cubical.Data.FinData.Properties.html#6014" class="Bound">_</a> <a id="6016" class="Symbol">→</a> <a id="6018" href="Cubical.Data.FinData.Properties.html#5631" class="Datatype">triEq</a> <a id="6024" href="Cubical.Data.FinData.Properties.html#5971" class="Bound">i</a> <a id="6026" href="Cubical.Data.FinData.Properties.html#5973" class="Bound">j</a> <a id="6028" href="Cubical.Data.FinData.Properties.html#5975" class="Bound">a</a><a id="6029" class="Symbol">)</a> <a id="6031" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a>
    <a id="6038" class="Symbol">λ</a> <a id="6040" class="Symbol">{</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6047" href="Cubical.Data.FinData.Properties.html#6047" class="Bound">p</a><a id="6048" class="Symbol">)</a> <a id="6050" class="Symbol">→</a> <a id="6052" href="Cubical.Data.FinData.Properties.html#5676" class="InductiveConstructor">leq</a> <a id="6056" href="Cubical.Data.FinData.Properties.html#6047" class="Bound">p</a>
      <a id="6064" class="Symbol">;</a> <a id="6066" class="Symbol">(</a><a id="6067" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6070" href="Cubical.Data.FinData.Properties.html#6070" class="Bound">¬p</a><a id="6072" class="Symbol">)</a> <a id="6074" class="Symbol">→</a>
          <a id="6086" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Cubical.Data.FinData.Properties.html#4801" class="Function">discreteFin</a> <a id="6104" href="Cubical.Data.FinData.Properties.html#5975" class="Bound">a</a> <a id="6106" href="Cubical.Data.FinData.Properties.html#5973" class="Bound">j</a><a id="6107" class="Symbol">)</a> <a id="6109" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="6116" class="Symbol">(λ</a> <a id="6119" href="Cubical.Data.FinData.Properties.html#6119" class="Bound">_</a> <a id="6121" class="Symbol">→</a> <a id="6123" href="Cubical.Data.FinData.Properties.html#5631" class="Datatype">triEq</a> <a id="6129" href="Cubical.Data.FinData.Properties.html#5971" class="Bound">i</a> <a id="6131" href="Cubical.Data.FinData.Properties.html#5973" class="Bound">j</a> <a id="6133" href="Cubical.Data.FinData.Properties.html#5975" class="Bound">a</a><a id="6134" class="Symbol">)</a> <a id="6136" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a>
            <a id="6151" class="Symbol">λ</a> <a id="6153" class="Symbol">{</a> <a id="6155" class="Symbol">(</a><a id="6156" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6160" href="Cubical.Data.FinData.Properties.html#6160" class="Bound">q</a><a id="6161" class="Symbol">)</a> <a id="6163" class="Symbol">→</a> <a id="6165" href="Cubical.Data.FinData.Properties.html#5704" class="InductiveConstructor">req</a> <a id="6169" href="Cubical.Data.FinData.Properties.html#6160" class="Bound">q</a>
              <a id="6185" class="Symbol">;</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6191" href="Cubical.Data.FinData.Properties.html#6191" class="Bound">¬q</a><a id="6193" class="Symbol">)</a> <a id="6195" class="Symbol">→</a> <a id="6197" href="Cubical.Data.FinData.Properties.html#5732" class="InductiveConstructor">¬eq</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Cubical.Data.FinData.Properties.html#6070" class="Bound">¬p</a> <a id="6205" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6207" href="Cubical.Data.FinData.Properties.html#6191" class="Bound">¬q</a><a id="6209" class="Symbol">)</a> <a id="6211" class="Symbol">}}</a>


<a id="weakenRespToℕ"></a><a id="6216" href="Cubical.Data.FinData.Properties.html#6216" class="Function">weakenRespToℕ</a> <a id="6230" class="Symbol">:</a> <a id="6232" class="Symbol">∀</a> <a id="6234" class="Symbol">{</a><a id="6235" href="Cubical.Data.FinData.Properties.html#6235" class="Bound">n</a><a id="6236" class="Symbol">}</a> <a id="6238" class="Symbol">(</a><a id="6239" href="Cubical.Data.FinData.Properties.html#6239" class="Bound">i</a> <a id="6241" class="Symbol">:</a> <a id="6243" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="6247" href="Cubical.Data.FinData.Properties.html#6235" class="Bound">n</a><a id="6248" class="Symbol">)</a> <a id="6250" class="Symbol">→</a> <a id="6252" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6256" class="Symbol">(</a><a id="6257" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="6267" href="Cubical.Data.FinData.Properties.html#6239" class="Bound">i</a><a id="6268" class="Symbol">)</a> <a id="6270" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6272" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="6276" href="Cubical.Data.FinData.Properties.html#6239" class="Bound">i</a>
<a id="6278" href="Cubical.Data.FinData.Properties.html#6216" class="Function">weakenRespToℕ</a> <a id="6292" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="6297" class="Symbol">=</a> <a id="6299" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6304" href="Cubical.Data.FinData.Properties.html#6216" class="Function">weakenRespToℕ</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="6323" href="Cubical.Data.FinData.Properties.html#6323" class="Bound">i</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">=</a> <a id="6328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6333" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Cubical.Data.FinData.Properties.html#6216" class="Function">weakenRespToℕ</a> <a id="6353" href="Cubical.Data.FinData.Properties.html#6323" class="Bound">i</a><a id="6354" class="Symbol">)</a>

<a id="toFin"></a><a id="6357" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="6363" class="Symbol">:</a> <a id="6365" class="Symbol">{</a><a id="6366" href="Cubical.Data.FinData.Properties.html#6366" class="Bound">n</a> <a id="6368" class="Symbol">:</a> <a id="6370" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6371" class="Symbol">}</a> <a id="6373" class="Symbol">(</a><a id="6374" href="Cubical.Data.FinData.Properties.html#6374" class="Bound">m</a> <a id="6376" class="Symbol">:</a> <a id="6378" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6379" class="Symbol">)</a> <a id="6381" class="Symbol">→</a> <a id="6383" href="Cubical.Data.FinData.Properties.html#6374" class="Bound">m</a> <a id="6385" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6387" href="Cubical.Data.FinData.Properties.html#6366" class="Bound">n</a> <a id="6389" class="Symbol">→</a> <a id="6391" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="6395" href="Cubical.Data.FinData.Properties.html#6366" class="Bound">n</a>
<a id="6397" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="6403" class="Symbol">{</a><a id="6404" class="Argument">n</a> <a id="6406" class="Symbol">=</a> <a id="6408" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="6413" class="Symbol">}</a> <a id="6415" class="Symbol">_</a> <a id="6417" href="Cubical.Data.FinData.Properties.html#6417" class="Bound">m&lt;0</a> <a id="6421" class="Symbol">=</a> <a id="6423" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="6439" href="Cubical.Data.FinData.Properties.html#6417" class="Bound">m&lt;0</a><a id="6442" class="Symbol">)</a>
<a id="6444" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="6450" class="Symbol">{</a><a id="6451" class="Argument">n</a> <a id="6453" class="Symbol">=</a> <a id="6455" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6460" href="Cubical.Data.FinData.Properties.html#6460" class="Bound">n</a><a id="6461" class="Symbol">}</a> <a id="6463" class="Symbol">_</a> <a id="6465" class="Symbol">(</a><a id="6466" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="6472" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6474" class="Symbol">_)</a> <a id="6477" class="Symbol">=</a> <a id="6479" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="6485" href="Cubical.Data.FinData.Properties.html#6460" class="Bound">n</a> <a id="6487" class="Comment">--in this case we have m≡n</a>
<a id="6514" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="6520" class="Symbol">{</a><a id="6521" class="Argument">n</a> <a id="6523" class="Symbol">=</a> <a id="6525" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6530" href="Cubical.Data.FinData.Properties.html#6530" class="Bound">n</a><a id="6531" class="Symbol">}</a> <a id="6533" href="Cubical.Data.FinData.Properties.html#6533" class="Bound">m</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6541" href="Cubical.Data.FinData.Properties.html#6541" class="Bound">k</a> <a id="6543" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6545" href="Cubical.Data.FinData.Properties.html#6545" class="Bound">p</a><a id="6546" class="Symbol">)</a> <a id="6548" class="Symbol">=</a> <a id="6550" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="6560" class="Symbol">(</a><a id="6561" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="6567" href="Cubical.Data.FinData.Properties.html#6533" class="Bound">m</a> <a id="6569" class="Symbol">(</a><a id="6570" href="Cubical.Data.FinData.Properties.html#6541" class="Bound">k</a> <a id="6572" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6574" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6579" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="6585" href="Cubical.Data.FinData.Properties.html#6545" class="Bound">p</a><a id="6586" class="Symbol">))</a>

<a id="toFin0≡0"></a><a id="6590" href="Cubical.Data.FinData.Properties.html#6590" class="Function">toFin0≡0</a> <a id="6599" class="Symbol">:</a> <a id="6601" class="Symbol">{</a><a id="6602" href="Cubical.Data.FinData.Properties.html#6602" class="Bound">n</a> <a id="6604" class="Symbol">:</a> <a id="6606" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6607" class="Symbol">}</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Cubical.Data.FinData.Properties.html#6610" class="Bound">p</a> <a id="6612" class="Symbol">:</a> <a id="6614" class="Number">0</a> <a id="6616" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6618" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6623" href="Cubical.Data.FinData.Properties.html#6602" class="Bound">n</a><a id="6624" class="Symbol">)</a> <a id="6626" class="Symbol">→</a> <a id="6628" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="6634" class="Number">0</a> <a id="6636" href="Cubical.Data.FinData.Properties.html#6610" class="Bound">p</a> <a id="6638" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6640" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="6645" href="Cubical.Data.FinData.Properties.html#6590" class="Function">toFin0≡0</a> <a id="6654" class="Symbol">(</a><a id="6655" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="6661" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6663" href="Cubical.Data.FinData.Properties.html#6663" class="Bound">p</a><a id="6664" class="Symbol">)</a> <a id="6666" class="Symbol">=</a> <a id="6668" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6674" class="Symbol">(λ</a> <a id="6677" href="Cubical.Data.FinData.Properties.html#6677" class="Bound">x</a> <a id="6679" class="Symbol">→</a> <a id="6681" href="Cubical.Data.FinData.Base.html#660" class="Function">fromℕ</a> <a id="6687" href="Cubical.Data.FinData.Properties.html#6677" class="Bound">x</a> <a id="6689" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6691" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="6695" class="Symbol">)</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6703" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="6709" href="Cubical.Data.FinData.Properties.html#6663" class="Bound">p</a><a id="6710" class="Symbol">)</a> <a id="6712" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6717" href="Cubical.Data.FinData.Properties.html#6590" class="Function">toFin0≡0</a> <a id="6726" class="Symbol">{</a><a id="6727" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="6732" class="Symbol">}</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6740" href="Cubical.Data.FinData.Properties.html#6740" class="Bound">k</a> <a id="6742" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6744" href="Cubical.Data.FinData.Properties.html#6744" class="Bound">p</a><a id="6745" class="Symbol">)</a> <a id="6747" class="Symbol">=</a> <a id="6749" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6755" class="Symbol">(</a><a id="6756" href="Cubical.Data.FinData.Properties.html#676" class="Function">ℕsnotz</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="6771" class="Number">1</a> <a id="6773" href="Cubical.Data.FinData.Properties.html#6740" class="Bound">k</a> <a id="6775" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6783" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="6789" href="Cubical.Data.FinData.Properties.html#6744" class="Bound">p</a><a id="6790" class="Symbol">)))</a>
<a id="6794" href="Cubical.Data.FinData.Properties.html#6590" class="Function">toFin0≡0</a> <a id="6803" class="Symbol">{</a><a id="6804" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6809" href="Cubical.Data.FinData.Properties.html#6809" class="Bound">n</a><a id="6810" class="Symbol">}</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6818" href="Cubical.Data.FinData.Properties.html#6818" class="Bound">k</a> <a id="6820" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6822" href="Cubical.Data.FinData.Properties.html#6822" class="Bound">p</a><a id="6823" class="Symbol">)</a> <a id="6825" class="Symbol">=</a>
         <a id="6836" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6842" class="Symbol">(λ</a> <a id="6845" href="Cubical.Data.FinData.Properties.html#6845" class="Bound">x</a> <a id="6847" class="Symbol">→</a> <a id="6849" href="Cubical.Data.FinData.Base.html#1001" class="Function">weakenFin</a> <a id="6859" href="Cubical.Data.FinData.Properties.html#6845" class="Bound">x</a> <a id="6861" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6863" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="6867" class="Symbol">)</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Cubical.Data.FinData.Properties.html#6590" class="Function">toFin0≡0</a> <a id="6884" class="Symbol">(</a><a id="6885" href="Cubical.Data.FinData.Properties.html#6818" class="Bound">k</a> <a id="6887" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6894" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="6900" href="Cubical.Data.FinData.Properties.html#6822" class="Bound">p</a><a id="6901" class="Symbol">)))</a> <a id="6905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="genδ-FinVec"></a><a id="6911" href="Cubical.Data.FinData.Properties.html#6911" class="Function">genδ-FinVec</a> <a id="6923" class="Symbol">:</a> <a id="6925" class="Symbol">(</a><a id="6926" href="Cubical.Data.FinData.Properties.html#6926" class="Bound">n</a> <a id="6928" href="Cubical.Data.FinData.Properties.html#6928" class="Bound">k</a> <a id="6930" class="Symbol">:</a> <a id="6932" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6933" class="Symbol">)</a> <a id="6935" class="Symbol">→</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Cubical.Data.FinData.Properties.html#6938" class="Bound">a</a> <a id="6940" href="Cubical.Data.FinData.Properties.html#6940" class="Bound">b</a> <a id="6942" class="Symbol">:</a> <a id="6944" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a><a id="6945" class="Symbol">)</a> <a id="6947" class="Symbol">→</a> <a id="6949" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="6956" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="6958" href="Cubical.Data.FinData.Properties.html#6926" class="Bound">n</a>
<a id="6960" href="Cubical.Data.FinData.Properties.html#6911" class="Function">genδ-FinVec</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="6978" href="Cubical.Data.FinData.Properties.html#6978" class="Bound">n</a><a id="6979" class="Symbol">)</a> <a id="6981" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="6987" href="Cubical.Data.FinData.Properties.html#6987" class="Bound">a</a> <a id="6989" href="Cubical.Data.FinData.Properties.html#6989" class="Bound">b</a> <a id="6991" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="6996" class="Symbol">=</a> <a id="6998" href="Cubical.Data.FinData.Properties.html#6987" class="Bound">a</a>
<a id="7000" href="Cubical.Data.FinData.Properties.html#6911" class="Function">genδ-FinVec</a> <a id="7012" class="Symbol">(</a><a id="7013" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7018" href="Cubical.Data.FinData.Properties.html#7018" class="Bound">n</a><a id="7019" class="Symbol">)</a> <a id="7021" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="7027" href="Cubical.Data.FinData.Properties.html#7027" class="Bound">a</a> <a id="7029" href="Cubical.Data.FinData.Properties.html#7029" class="Bound">b</a> <a id="7031" class="Symbol">(</a><a id="7032" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="7036" href="Cubical.Data.FinData.Properties.html#7036" class="Bound">x</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">=</a> <a id="7041" href="Cubical.Data.FinData.Properties.html#7029" class="Bound">b</a>
<a id="7043" href="Cubical.Data.FinData.Properties.html#6911" class="Function">genδ-FinVec</a> <a id="7055" class="Symbol">(</a><a id="7056" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7061" href="Cubical.Data.FinData.Properties.html#7061" class="Bound">n</a><a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7070" href="Cubical.Data.FinData.Properties.html#7070" class="Bound">k</a><a id="7071" class="Symbol">)</a> <a id="7073" href="Cubical.Data.FinData.Properties.html#7073" class="Bound">a</a> <a id="7075" href="Cubical.Data.FinData.Properties.html#7075" class="Bound">b</a> <a id="7077" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="7082" class="Symbol">=</a> <a id="7084" href="Cubical.Data.FinData.Properties.html#7075" class="Bound">b</a>
<a id="7086" href="Cubical.Data.FinData.Properties.html#6911" class="Function">genδ-FinVec</a> <a id="7098" class="Symbol">(</a><a id="7099" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7104" href="Cubical.Data.FinData.Properties.html#7104" class="Bound">n</a><a id="7105" class="Symbol">)</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7113" href="Cubical.Data.FinData.Properties.html#7113" class="Bound">k</a><a id="7114" class="Symbol">)</a> <a id="7116" href="Cubical.Data.FinData.Properties.html#7116" class="Bound">a</a> <a id="7118" href="Cubical.Data.FinData.Properties.html#7118" class="Bound">b</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="7125" href="Cubical.Data.FinData.Properties.html#7125" class="Bound">x</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">=</a> <a id="7130" href="Cubical.Data.FinData.Properties.html#6911" class="Function">genδ-FinVec</a> <a id="7142" href="Cubical.Data.FinData.Properties.html#7104" class="Bound">n</a> <a id="7144" href="Cubical.Data.FinData.Properties.html#7113" class="Bound">k</a> <a id="7146" href="Cubical.Data.FinData.Properties.html#7116" class="Bound">a</a> <a id="7148" href="Cubical.Data.FinData.Properties.html#7118" class="Bound">b</a> <a id="7150" href="Cubical.Data.FinData.Properties.html#7125" class="Bound">x</a>

<a id="δℕ-FinVec"></a><a id="7153" href="Cubical.Data.FinData.Properties.html#7153" class="Function">δℕ-FinVec</a> <a id="7163" class="Symbol">:</a> <a id="7165" class="Symbol">(</a><a id="7166" href="Cubical.Data.FinData.Properties.html#7166" class="Bound">n</a> <a id="7168" href="Cubical.Data.FinData.Properties.html#7168" class="Bound">k</a> <a id="7170" class="Symbol">:</a> <a id="7172" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7173" class="Symbol">)</a> <a id="7175" class="Symbol">→</a> <a id="7177" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="7184" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7186" href="Cubical.Data.FinData.Properties.html#7166" class="Bound">n</a>
<a id="7188" href="Cubical.Data.FinData.Properties.html#7153" class="Function">δℕ-FinVec</a> <a id="7198" href="Cubical.Data.FinData.Properties.html#7198" class="Bound">n</a> <a id="7200" href="Cubical.Data.FinData.Properties.html#7200" class="Bound">k</a> <a id="7202" class="Symbol">=</a> <a id="7204" href="Cubical.Data.FinData.Properties.html#6911" class="Function">genδ-FinVec</a> <a id="7216" href="Cubical.Data.FinData.Properties.html#7198" class="Bound">n</a> <a id="7218" href="Cubical.Data.FinData.Properties.html#7200" class="Bound">k</a> <a id="7220" class="Number">1</a> <a id="7222" class="Number">0</a>

<a id="7225" class="Comment">-- WARNING : harder to prove things about</a>
<a id="genδ-FinVec&#39;"></a><a id="7267" href="Cubical.Data.FinData.Properties.html#7267" class="Function">genδ-FinVec&#39;</a> <a id="7280" class="Symbol">:</a> <a id="7282" class="Symbol">(</a><a id="7283" href="Cubical.Data.FinData.Properties.html#7283" class="Bound">n</a> <a id="7285" href="Cubical.Data.FinData.Properties.html#7285" class="Bound">k</a> <a id="7287" class="Symbol">:</a> <a id="7289" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7290" class="Symbol">)</a> <a id="7292" class="Symbol">→</a> <a id="7294" class="Symbol">(</a><a id="7295" href="Cubical.Data.FinData.Properties.html#7295" class="Bound">a</a> <a id="7297" href="Cubical.Data.FinData.Properties.html#7297" class="Bound">b</a> <a id="7299" class="Symbol">:</a> <a id="7301" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">→</a> <a id="7306" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="7313" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="7315" href="Cubical.Data.FinData.Properties.html#7283" class="Bound">n</a>
<a id="7317" href="Cubical.Data.FinData.Properties.html#7267" class="Function">genδ-FinVec&#39;</a> <a id="7330" href="Cubical.Data.FinData.Properties.html#7330" class="Bound">n</a> <a id="7332" href="Cubical.Data.FinData.Properties.html#7332" class="Bound">k</a> <a id="7334" href="Cubical.Data.FinData.Properties.html#7334" class="Bound">a</a> <a id="7336" href="Cubical.Data.FinData.Properties.html#7336" class="Bound">b</a> <a id="7338" href="Cubical.Data.FinData.Properties.html#7338" class="Bound">x</a> <a id="7340" class="Keyword">with</a> <a id="7345" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7360" href="Cubical.Data.FinData.Properties.html#7338" class="Bound">x</a><a id="7361" class="Symbol">)</a> <a id="7363" href="Cubical.Data.FinData.Properties.html#7332" class="Bound">k</a>
<a id="7365" class="Symbol">...</a> <a id="7369" class="Symbol">|</a> <a id="7371" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7375" href="Cubical.Data.FinData.Properties.html#7375" class="Bound">p</a> <a id="7377" class="Symbol">=</a> <a id="7379" class="Bound">a</a>
<a id="7381" class="Symbol">...</a> <a id="7385" class="Symbol">|</a> <a id="7387" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7390" href="Cubical.Data.FinData.Properties.html#7390" class="Bound">¬p</a> <a id="7393" class="Symbol">=</a> <a id="7395" class="Bound">b</a>

<a id="7398" class="Comment">-- doing induction on toFin is awkward, so the following alternative</a>
<a id="enum"></a><a id="7467" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="7472" class="Symbol">:</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Cubical.Data.FinData.Properties.html#7475" class="Bound">m</a> <a id="7477" class="Symbol">:</a> <a id="7479" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7480" class="Symbol">)</a> <a id="7482" class="Symbol">→</a> <a id="7484" href="Cubical.Data.FinData.Properties.html#7475" class="Bound">m</a> <a id="7486" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7488" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="7490" class="Symbol">→</a> <a id="7492" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7496" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a>
<a id="7498" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="7503" class="Symbol">{</a><a id="7504" class="Argument">n</a> <a id="7506" class="Symbol">=</a> <a id="7508" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="7513" class="Symbol">}</a> <a id="7515" class="Symbol">_</a> <a id="7517" href="Cubical.Data.FinData.Properties.html#7517" class="Bound">m&lt;0</a> <a id="7521" class="Symbol">=</a> <a id="7523" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="7529" class="Symbol">(</a><a id="7530" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="7539" href="Cubical.Data.FinData.Properties.html#7517" class="Bound">m&lt;0</a><a id="7542" class="Symbol">)</a>
<a id="7544" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="7549" class="Symbol">{</a><a id="7550" class="Argument">n</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7559" href="Cubical.Data.FinData.Properties.html#7559" class="Bound">n</a><a id="7560" class="Symbol">}</a> <a id="7562" class="Number">0</a> <a id="7564" class="Symbol">_</a> <a id="7566" class="Symbol">=</a> <a id="7568" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="7573" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="7578" class="Symbol">{</a><a id="7579" class="Argument">n</a> <a id="7581" class="Symbol">=</a> <a id="7583" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7588" href="Cubical.Data.FinData.Properties.html#7588" class="Bound">n</a><a id="7589" class="Symbol">}</a> <a id="7591" class="Symbol">(</a><a id="7592" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7597" href="Cubical.Data.FinData.Properties.html#7597" class="Bound">m</a><a id="7598" class="Symbol">)</a> <a id="7600" href="Cubical.Data.FinData.Properties.html#7600" class="Bound">p</a> <a id="7602" class="Symbol">=</a> <a id="7604" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="7608" class="Symbol">(</a><a id="7609" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="7614" href="Cubical.Data.FinData.Properties.html#7597" class="Bound">m</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="7629" href="Cubical.Data.FinData.Properties.html#7600" class="Bound">p</a><a id="7630" class="Symbol">))</a>

<a id="enum∘toℕ"></a><a id="7634" href="Cubical.Data.FinData.Properties.html#7634" class="Function">enum∘toℕ</a> <a id="7643" class="Symbol">:</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Cubical.Data.FinData.Properties.html#7646" class="Bound">i</a> <a id="7648" class="Symbol">:</a> <a id="7650" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="7654" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="7655" class="Symbol">)(</a><a id="7657" href="Cubical.Data.FinData.Properties.html#7657" class="Bound">p</a> <a id="7659" class="Symbol">:</a> <a id="7661" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7665" href="Cubical.Data.FinData.Properties.html#7646" class="Bound">i</a> <a id="7667" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7669" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="7670" class="Symbol">)</a> <a id="7672" class="Symbol">→</a> <a id="7674" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7684" href="Cubical.Data.FinData.Properties.html#7646" class="Bound">i</a><a id="7685" class="Symbol">)</a> <a id="7687" href="Cubical.Data.FinData.Properties.html#7657" class="Bound">p</a> <a id="7689" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7691" href="Cubical.Data.FinData.Properties.html#7646" class="Bound">i</a>
<a id="7693" href="Cubical.Data.FinData.Properties.html#7634" class="Function">enum∘toℕ</a> <a id="7702" class="Symbol">{</a><a id="7703" class="Argument">n</a> <a id="7705" class="Symbol">=</a> <a id="7707" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7712" href="Cubical.Data.FinData.Properties.html#7712" class="Bound">n</a><a id="7713" class="Symbol">}</a> <a id="7715" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="7720" class="Symbol">_</a> <a id="7722" class="Symbol">=</a> <a id="7724" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7729" href="Cubical.Data.FinData.Properties.html#7634" class="Function">enum∘toℕ</a> <a id="7738" class="Symbol">{</a><a id="7739" class="Argument">n</a> <a id="7741" class="Symbol">=</a> <a id="7743" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7748" href="Cubical.Data.FinData.Properties.html#7748" class="Bound">n</a><a id="7749" class="Symbol">}</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="7756" href="Cubical.Data.FinData.Properties.html#7756" class="Bound">i</a><a id="7757" class="Symbol">)</a> <a id="7759" href="Cubical.Data.FinData.Properties.html#7759" class="Bound">p</a> <a id="7761" href="Cubical.Data.FinData.Properties.html#7761" class="Bound">t</a> <a id="7763" class="Symbol">=</a> <a id="7765" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Cubical.Data.FinData.Properties.html#7634" class="Function">enum∘toℕ</a> <a id="7779" href="Cubical.Data.FinData.Properties.html#7756" class="Bound">i</a> <a id="7781" class="Symbol">(</a><a id="7782" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="7794" href="Cubical.Data.FinData.Properties.html#7759" class="Bound">p</a><a id="7795" class="Symbol">)</a> <a id="7797" href="Cubical.Data.FinData.Properties.html#7761" class="Bound">t</a><a id="7798" class="Symbol">)</a>

<a id="toℕ∘enum"></a><a id="7801" href="Cubical.Data.FinData.Properties.html#7801" class="Function">toℕ∘enum</a> <a id="7810" class="Symbol">:</a> <a id="7812" class="Symbol">(</a><a id="7813" href="Cubical.Data.FinData.Properties.html#7813" class="Bound">m</a> <a id="7815" class="Symbol">:</a> <a id="7817" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7818" class="Symbol">)(</a><a id="7820" href="Cubical.Data.FinData.Properties.html#7820" class="Bound">p</a> <a id="7822" class="Symbol">:</a> <a id="7824" href="Cubical.Data.FinData.Properties.html#7813" class="Bound">m</a> <a id="7826" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7828" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="7829" class="Symbol">)</a> <a id="7831" class="Symbol">→</a> <a id="7833" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="7837" class="Symbol">(</a><a id="7838" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="7843" href="Cubical.Data.FinData.Properties.html#7813" class="Bound">m</a> <a id="7845" href="Cubical.Data.FinData.Properties.html#7820" class="Bound">p</a><a id="7846" class="Symbol">)</a> <a id="7848" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7850" href="Cubical.Data.FinData.Properties.html#7813" class="Bound">m</a>
<a id="7852" href="Cubical.Data.FinData.Properties.html#7801" class="Function">toℕ∘enum</a> <a id="7861" class="Symbol">{</a><a id="7862" class="Argument">n</a> <a id="7864" class="Symbol">=</a> <a id="7866" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="7871" class="Symbol">}</a> <a id="7873" class="Symbol">_</a> <a id="7875" href="Cubical.Data.FinData.Properties.html#7875" class="Bound">m&lt;0</a> <a id="7879" class="Symbol">=</a> <a id="7881" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="7887" class="Symbol">(</a><a id="7888" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="7897" href="Cubical.Data.FinData.Properties.html#7875" class="Bound">m&lt;0</a><a id="7900" class="Symbol">)</a>
<a id="7902" href="Cubical.Data.FinData.Properties.html#7801" class="Function">toℕ∘enum</a> <a id="7911" class="Symbol">{</a><a id="7912" class="Argument">n</a> <a id="7914" class="Symbol">=</a> <a id="7916" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7921" href="Cubical.Data.FinData.Properties.html#7921" class="Bound">n</a><a id="7922" class="Symbol">}</a> <a id="7924" class="Number">0</a> <a id="7926" class="Symbol">_</a> <a id="7928" class="Symbol">=</a> <a id="7930" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7935" href="Cubical.Data.FinData.Properties.html#7801" class="Function">toℕ∘enum</a> <a id="7944" class="Symbol">{</a><a id="7945" class="Argument">n</a> <a id="7947" class="Symbol">=</a> <a id="7949" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7954" href="Cubical.Data.FinData.Properties.html#7954" class="Bound">n</a><a id="7955" class="Symbol">}</a> <a id="7957" class="Symbol">(</a><a id="7958" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7963" href="Cubical.Data.FinData.Properties.html#7963" class="Bound">m</a><a id="7964" class="Symbol">)</a> <a id="7966" href="Cubical.Data.FinData.Properties.html#7966" class="Bound">p</a> <a id="7968" href="Cubical.Data.FinData.Properties.html#7968" class="Bound">i</a> <a id="7970" class="Symbol">=</a> <a id="7972" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="7977" class="Symbol">(</a><a id="7978" href="Cubical.Data.FinData.Properties.html#7801" class="Function">toℕ∘enum</a> <a id="7987" href="Cubical.Data.FinData.Properties.html#7963" class="Bound">m</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="8002" href="Cubical.Data.FinData.Properties.html#7966" class="Bound">p</a><a id="8003" class="Symbol">)</a> <a id="8005" href="Cubical.Data.FinData.Properties.html#7968" class="Bound">i</a><a id="8006" class="Symbol">)</a>

<a id="enumExt"></a><a id="8009" href="Cubical.Data.FinData.Properties.html#8009" class="Function">enumExt</a> <a id="8017" class="Symbol">:</a> <a id="8019" class="Symbol">{</a><a id="8020" href="Cubical.Data.FinData.Properties.html#8020" class="Bound">m</a> <a id="8022" href="Cubical.Data.FinData.Properties.html#8022" class="Bound">m&#39;</a> <a id="8025" class="Symbol">:</a> <a id="8027" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8028" class="Symbol">}(</a><a id="8030" href="Cubical.Data.FinData.Properties.html#8030" class="Bound">p</a> <a id="8032" class="Symbol">:</a> <a id="8034" href="Cubical.Data.FinData.Properties.html#8020" class="Bound">m</a> <a id="8036" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8038" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8039" class="Symbol">)(</a><a id="8041" href="Cubical.Data.FinData.Properties.html#8041" class="Bound">p&#39;</a> <a id="8044" class="Symbol">:</a> <a id="8046" href="Cubical.Data.FinData.Properties.html#8022" class="Bound">m&#39;</a> <a id="8049" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8051" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8052" class="Symbol">)</a> <a id="8054" class="Symbol">→</a> <a id="8056" href="Cubical.Data.FinData.Properties.html#8020" class="Bound">m</a> <a id="8058" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8060" href="Cubical.Data.FinData.Properties.html#8022" class="Bound">m&#39;</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8070" href="Cubical.Data.FinData.Properties.html#8020" class="Bound">m</a> <a id="8072" href="Cubical.Data.FinData.Properties.html#8030" class="Bound">p</a> <a id="8074" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8076" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8081" href="Cubical.Data.FinData.Properties.html#8022" class="Bound">m&#39;</a> <a id="8084" href="Cubical.Data.FinData.Properties.html#8041" class="Bound">p&#39;</a>
<a id="8087" href="Cubical.Data.FinData.Properties.html#8009" class="Function">enumExt</a> <a id="8095" href="Cubical.Data.FinData.Properties.html#8095" class="Bound">p</a> <a id="8097" href="Cubical.Data.FinData.Properties.html#8097" class="Bound">p&#39;</a> <a id="8100" href="Cubical.Data.FinData.Properties.html#8100" class="Bound">q</a> <a id="8102" href="Cubical.Data.FinData.Properties.html#8102" class="Bound">i</a> <a id="8104" class="Symbol">=</a> <a id="8106" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8111" class="Symbol">(</a><a id="8112" href="Cubical.Data.FinData.Properties.html#8100" class="Bound">q</a> <a id="8114" href="Cubical.Data.FinData.Properties.html#8102" class="Bound">i</a><a id="8115" class="Symbol">)</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="8131" class="Symbol">(λ</a> <a id="8134" href="Cubical.Data.FinData.Properties.html#8134" class="Bound">i</a> <a id="8136" class="Symbol">→</a> <a id="8138" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="8146" class="Symbol">{</a><a id="8147" class="Argument">m</a> <a id="8149" class="Symbol">=</a> <a id="8151" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8156" class="Symbol">(</a><a id="8157" href="Cubical.Data.FinData.Properties.html#8100" class="Bound">q</a> <a id="8159" href="Cubical.Data.FinData.Properties.html#8134" class="Bound">i</a><a id="8160" class="Symbol">)})</a> <a id="8164" href="Cubical.Data.FinData.Properties.html#8095" class="Bound">p</a> <a id="8166" href="Cubical.Data.FinData.Properties.html#8097" class="Bound">p&#39;</a> <a id="8169" href="Cubical.Data.FinData.Properties.html#8102" class="Bound">i</a><a id="8170" class="Symbol">)</a>

<a id="enumInj"></a><a id="8173" href="Cubical.Data.FinData.Properties.html#8173" class="Function">enumInj</a> <a id="8181" class="Symbol">:</a> <a id="8183" class="Symbol">(</a><a id="8184" href="Cubical.Data.FinData.Properties.html#8184" class="Bound">p</a> <a id="8186" class="Symbol">:</a> <a id="8188" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="8190" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8192" href="Cubical.Data.FinData.Properties.html#965" class="Generalizable">k</a><a id="8193" class="Symbol">)</a> <a id="8195" class="Symbol">(</a><a id="8196" href="Cubical.Data.FinData.Properties.html#8196" class="Bound">q</a> <a id="8198" class="Symbol">:</a> <a id="8200" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="8202" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8204" href="Cubical.Data.FinData.Properties.html#965" class="Generalizable">k</a><a id="8205" class="Symbol">)</a> <a id="8207" class="Symbol">→</a> <a id="8209" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8214" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="8216" href="Cubical.Data.FinData.Properties.html#8184" class="Bound">p</a> <a id="8218" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8220" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8225" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="8227" href="Cubical.Data.FinData.Properties.html#8196" class="Bound">q</a> <a id="8229" class="Symbol">→</a> <a id="8231" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="8233" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8235" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a>
<a id="8237" href="Cubical.Data.FinData.Properties.html#8173" class="Function">enumInj</a> <a id="8245" href="Cubical.Data.FinData.Properties.html#8245" class="Bound">p</a> <a id="8247" href="Cubical.Data.FinData.Properties.html#8247" class="Bound">q</a> <a id="8249" href="Cubical.Data.FinData.Properties.html#8249" class="Bound">path</a> <a id="8254" class="Symbol">=</a> <a id="8256" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Cubical.Data.FinData.Properties.html#7801" class="Function">toℕ∘enum</a> <a id="8270" class="Symbol">_</a> <a id="8272" href="Cubical.Data.FinData.Properties.html#8245" class="Bound">p</a><a id="8273" class="Symbol">)</a> <a id="8275" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8277" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8282" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="8286" href="Cubical.Data.FinData.Properties.html#8249" class="Bound">path</a> <a id="8291" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8293" href="Cubical.Data.FinData.Properties.html#7801" class="Function">toℕ∘enum</a> <a id="8302" class="Symbol">_</a> <a id="8304" href="Cubical.Data.FinData.Properties.html#8247" class="Bound">q</a>

<a id="enumIndStep"></a><a id="8307" href="Cubical.Data.FinData.Properties.html#8307" class="Function">enumIndStep</a> <a id="8319" class="Symbol">:</a>
    <a id="8325" class="Symbol">(</a><a id="8326" href="Cubical.Data.FinData.Properties.html#8326" class="Bound">P</a> <a id="8328" class="Symbol">:</a> <a id="8330" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="8334" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="8336" class="Symbol">→</a> <a id="8338" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8343" href="Cubical.Data.FinData.Properties.html#931" class="Generalizable">ℓ</a><a id="8344" class="Symbol">)</a>
  <a id="8348" class="Symbol">→</a> <a id="8350" class="Symbol">(</a><a id="8351" href="Cubical.Data.FinData.Properties.html#8351" class="Bound">k</a> <a id="8353" class="Symbol">:</a> <a id="8355" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8356" class="Symbol">)(</a><a id="8358" href="Cubical.Data.FinData.Properties.html#8358" class="Bound">p</a> <a id="8360" class="Symbol">:</a> <a id="8362" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8367" href="Cubical.Data.FinData.Properties.html#8351" class="Bound">k</a> <a id="8369" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8371" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8372" class="Symbol">)</a>
  <a id="8376" class="Symbol">→</a> <a id="8378" class="Symbol">((</a><a id="8380" href="Cubical.Data.FinData.Properties.html#8380" class="Bound">m</a> <a id="8382" class="Symbol">:</a> <a id="8384" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8385" class="Symbol">)(</a><a id="8387" href="Cubical.Data.FinData.Properties.html#8387" class="Bound">q</a> <a id="8389" class="Symbol">:</a> <a id="8391" href="Cubical.Data.FinData.Properties.html#8380" class="Bound">m</a> <a id="8393" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8395" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8396" class="Symbol">)(</a><a id="8398" href="Cubical.Data.FinData.Properties.html#8398" class="Bound">q&#39;</a> <a id="8401" class="Symbol">:</a> <a id="8403" href="Cubical.Data.FinData.Properties.html#8380" class="Bound">m</a> <a id="8405" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8407" href="Cubical.Data.FinData.Properties.html#8351" class="Bound">k</a> <a id="8409" class="Symbol">)</a>     <a id="8415" class="Symbol">→</a> <a id="8417" href="Cubical.Data.FinData.Properties.html#8326" class="Bound">P</a> <a id="8419" class="Symbol">(</a><a id="8420" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8425" href="Cubical.Data.FinData.Properties.html#8380" class="Bound">m</a> <a id="8427" href="Cubical.Data.FinData.Properties.html#8387" class="Bound">q</a><a id="8428" class="Symbol">))</a>
  <a id="8433" class="Symbol">→</a> <a id="8435" href="Cubical.Data.FinData.Properties.html#8326" class="Bound">P</a> <a id="8437" class="Symbol">(</a><a id="8438" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8443" class="Symbol">(</a><a id="8444" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8449" href="Cubical.Data.FinData.Properties.html#8351" class="Bound">k</a><a id="8450" class="Symbol">)</a> <a id="8452" href="Cubical.Data.FinData.Properties.html#8358" class="Bound">p</a><a id="8453" class="Symbol">)</a>
  <a id="8457" class="Symbol">→</a> <a id="8459" class="Symbol">((</a><a id="8461" href="Cubical.Data.FinData.Properties.html#8461" class="Bound">m</a> <a id="8463" class="Symbol">:</a> <a id="8465" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8466" class="Symbol">)(</a><a id="8468" href="Cubical.Data.FinData.Properties.html#8468" class="Bound">q</a> <a id="8470" class="Symbol">:</a> <a id="8472" href="Cubical.Data.FinData.Properties.html#8461" class="Bound">m</a> <a id="8474" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8476" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8477" class="Symbol">)(</a><a id="8479" href="Cubical.Data.FinData.Properties.html#8479" class="Bound">q&#39;</a> <a id="8482" class="Symbol">:</a> <a id="8484" href="Cubical.Data.FinData.Properties.html#8461" class="Bound">m</a> <a id="8486" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8488" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8493" href="Cubical.Data.FinData.Properties.html#8351" class="Bound">k</a><a id="8494" class="Symbol">)</a> <a id="8496" class="Symbol">→</a> <a id="8498" href="Cubical.Data.FinData.Properties.html#8326" class="Bound">P</a> <a id="8500" class="Symbol">(</a><a id="8501" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8506" href="Cubical.Data.FinData.Properties.html#8461" class="Bound">m</a> <a id="8508" href="Cubical.Data.FinData.Properties.html#8468" class="Bound">q</a><a id="8509" class="Symbol">))</a>
<a id="8512" href="Cubical.Data.FinData.Properties.html#8307" class="Function">enumIndStep</a> <a id="8524" href="Cubical.Data.FinData.Properties.html#8524" class="Bound">P</a> <a id="8526" href="Cubical.Data.FinData.Properties.html#8526" class="Bound">k</a> <a id="8528" href="Cubical.Data.FinData.Properties.html#8528" class="Bound">p</a> <a id="8530" href="Cubical.Data.FinData.Properties.html#8530" class="Bound">f</a> <a id="8532" href="Cubical.Data.FinData.Properties.html#8532" class="Bound">x</a> <a id="8534" href="Cubical.Data.FinData.Properties.html#8534" class="Bound">m</a> <a id="8536" href="Cubical.Data.FinData.Properties.html#8536" class="Bound">q</a> <a id="8538" href="Cubical.Data.FinData.Properties.html#8538" class="Bound">q&#39;</a> <a id="8541" class="Symbol">=</a>
  <a id="8545" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="8550" class="Symbol">(</a><a id="8551" href="Cubical.Data.Nat.Order.html#14301" class="Function">≤-split</a> <a id="8559" href="Cubical.Data.FinData.Properties.html#8538" class="Bound">q&#39;</a><a id="8561" class="Symbol">)</a> <a id="8563" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="8570" class="Symbol">(λ</a> <a id="8573" href="Cubical.Data.FinData.Properties.html#8573" class="Bound">_</a> <a id="8575" class="Symbol">→</a> <a id="8577" href="Cubical.Data.FinData.Properties.html#8524" class="Bound">P</a> <a id="8579" class="Symbol">(</a><a id="8580" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8585" href="Cubical.Data.FinData.Properties.html#8534" class="Bound">m</a> <a id="8587" href="Cubical.Data.FinData.Properties.html#8536" class="Bound">q</a><a id="8588" class="Symbol">))</a> <a id="8591" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a>
    <a id="8598" class="Symbol">λ</a> <a id="8600" class="Symbol">{</a> <a id="8602" class="Symbol">(</a><a id="8603" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8607" href="Cubical.Data.FinData.Properties.html#8607" class="Bound">r&#39;</a><a id="8609" class="Symbol">)</a> <a id="8611" class="Symbol">→</a> <a id="8613" href="Cubical.Data.FinData.Properties.html#8530" class="Bound">f</a> <a id="8615" href="Cubical.Data.FinData.Properties.html#8534" class="Bound">m</a> <a id="8617" href="Cubical.Data.FinData.Properties.html#8536" class="Bound">q</a> <a id="8619" class="Symbol">(</a><a id="8620" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="8632" href="Cubical.Data.FinData.Properties.html#8607" class="Bound">r&#39;</a><a id="8634" class="Symbol">)</a>
      <a id="8642" class="Symbol">;</a> <a id="8644" class="Symbol">(</a><a id="8645" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8649" href="Cubical.Data.FinData.Properties.html#8649" class="Bound">r&#39;</a><a id="8651" class="Symbol">)</a> <a id="8653" class="Symbol">→</a> <a id="8655" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8661" href="Cubical.Data.FinData.Properties.html#8524" class="Bound">P</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Cubical.Data.FinData.Properties.html#8009" class="Function">enumExt</a> <a id="8672" href="Cubical.Data.FinData.Properties.html#8528" class="Bound">p</a> <a id="8674" href="Cubical.Data.FinData.Properties.html#8536" class="Bound">q</a> <a id="8676" class="Symbol">(</a><a id="8677" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8681" href="Cubical.Data.FinData.Properties.html#8649" class="Bound">r&#39;</a><a id="8683" class="Symbol">))</a> <a id="8686" href="Cubical.Data.FinData.Properties.html#8532" class="Bound">x</a> <a id="8688" class="Symbol">}</a>

<a id="enumElim"></a><a id="8691" href="Cubical.Data.FinData.Properties.html#8691" class="Function">enumElim</a> <a id="8700" class="Symbol">:</a>
    <a id="8706" class="Symbol">(</a><a id="8707" href="Cubical.Data.FinData.Properties.html#8707" class="Bound">P</a> <a id="8709" class="Symbol">:</a> <a id="8711" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="8715" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="8717" class="Symbol">→</a> <a id="8719" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8724" href="Cubical.Data.FinData.Properties.html#931" class="Generalizable">ℓ</a><a id="8725" class="Symbol">)</a>
  <a id="8729" class="Symbol">→</a> <a id="8731" class="Symbol">(</a><a id="8732" href="Cubical.Data.FinData.Properties.html#8732" class="Bound">k</a> <a id="8734" class="Symbol">:</a> <a id="8736" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8737" class="Symbol">)(</a><a id="8739" href="Cubical.Data.FinData.Properties.html#8739" class="Bound">p</a> <a id="8741" class="Symbol">:</a> <a id="8743" href="Cubical.Data.FinData.Properties.html#8732" class="Bound">k</a> <a id="8745" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8747" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8748" class="Symbol">)(</a><a id="8750" href="Cubical.Data.FinData.Properties.html#8750" class="Bound">h</a> <a id="8752" class="Symbol">:</a> <a id="8754" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="8759" href="Cubical.Data.FinData.Properties.html#8732" class="Bound">k</a> <a id="8761" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8763" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8764" class="Symbol">)</a>
  <a id="8768" class="Symbol">→</a> <a id="8770" class="Symbol">((</a><a id="8772" href="Cubical.Data.FinData.Properties.html#8772" class="Bound">m</a> <a id="8774" class="Symbol">:</a> <a id="8776" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8777" class="Symbol">)(</a><a id="8779" href="Cubical.Data.FinData.Properties.html#8779" class="Bound">q</a> <a id="8781" class="Symbol">:</a> <a id="8783" href="Cubical.Data.FinData.Properties.html#8772" class="Bound">m</a> <a id="8785" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8787" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8788" class="Symbol">)(</a><a id="8790" href="Cubical.Data.FinData.Properties.html#8790" class="Bound">q&#39;</a> <a id="8793" class="Symbol">:</a> <a id="8795" href="Cubical.Data.FinData.Properties.html#8772" class="Bound">m</a> <a id="8797" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8799" href="Cubical.Data.FinData.Properties.html#8732" class="Bound">k</a><a id="8800" class="Symbol">)</a> <a id="8802" class="Symbol">→</a> <a id="8804" href="Cubical.Data.FinData.Properties.html#8707" class="Bound">P</a> <a id="8806" class="Symbol">(</a><a id="8807" href="Cubical.Data.FinData.Properties.html#7467" class="Function">enum</a> <a id="8812" href="Cubical.Data.FinData.Properties.html#8772" class="Bound">m</a> <a id="8814" href="Cubical.Data.FinData.Properties.html#8779" class="Bound">q</a><a id="8815" class="Symbol">))</a>
  <a id="8820" class="Symbol">→</a> <a id="8822" class="Symbol">(</a><a id="8823" href="Cubical.Data.FinData.Properties.html#8823" class="Bound">i</a> <a id="8825" class="Symbol">:</a> <a id="8827" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="8831" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="8832" class="Symbol">)</a> <a id="8834" class="Symbol">→</a> <a id="8836" href="Cubical.Data.FinData.Properties.html#8707" class="Bound">P</a> <a id="8838" href="Cubical.Data.FinData.Properties.html#8823" class="Bound">i</a>
<a id="8840" href="Cubical.Data.FinData.Properties.html#8691" class="Function">enumElim</a> <a id="8849" href="Cubical.Data.FinData.Properties.html#8849" class="Bound">P</a> <a id="8851" href="Cubical.Data.FinData.Properties.html#8851" class="Bound">k</a> <a id="8853" href="Cubical.Data.FinData.Properties.html#8853" class="Bound">p</a> <a id="8855" href="Cubical.Data.FinData.Properties.html#8855" class="Bound">h</a> <a id="8857" href="Cubical.Data.FinData.Properties.html#8857" class="Bound">f</a> <a id="8859" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">i</a> <a id="8861" class="Symbol">=</a>
  <a id="8865" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8871" href="Cubical.Data.FinData.Properties.html#8849" class="Bound">P</a> <a id="8873" class="Symbol">(</a><a id="8874" href="Cubical.Data.FinData.Properties.html#7634" class="Function">enum∘toℕ</a> <a id="8883" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">i</a> <a id="8885" class="Symbol">(</a><a id="8886" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="8892" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">i</a><a id="8893" class="Symbol">))</a> <a id="8896" class="Symbol">(</a><a id="8897" href="Cubical.Data.FinData.Properties.html#8857" class="Bound">f</a> <a id="8899" class="Symbol">(</a><a id="8900" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="8904" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">i</a><a id="8905" class="Symbol">)</a> <a id="8907" class="Symbol">(</a><a id="8908" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="8914" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">i</a><a id="8915" class="Symbol">)</a>
    <a id="8921" class="Symbol">(</a><a id="8922" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8941" class="Symbol">(λ</a> <a id="8944" href="Cubical.Data.FinData.Properties.html#8944" class="Bound">a</a> <a id="8946" class="Symbol">→</a> <a id="8948" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="8952" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">i</a> <a id="8954" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="8956" href="Cubical.Data.FinData.Properties.html#8944" class="Bound">a</a><a id="8957" class="Symbol">)</a> <a id="8959" class="Symbol">(</a><a id="8960" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8964" href="Cubical.Data.FinData.Properties.html#8855" class="Bound">h</a><a id="8965" class="Symbol">)</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="8974" href="Cubical.Data.FinData.Properties.html#8859" class="Bound">i</a><a id="8975" class="Symbol">))))</a>


<a id="++FinAssoc"></a><a id="8982" href="Cubical.Data.FinData.Properties.html#8982" class="Function">++FinAssoc</a> <a id="8993" class="Symbol">:</a> <a id="8995" class="Symbol">{</a><a id="8996" href="Cubical.Data.FinData.Properties.html#8996" class="Bound">n</a> <a id="8998" href="Cubical.Data.FinData.Properties.html#8998" class="Bound">m</a> <a id="9000" href="Cubical.Data.FinData.Properties.html#9000" class="Bound">k</a> <a id="9002" class="Symbol">:</a> <a id="9004" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9005" class="Symbol">}</a> <a id="9007" class="Symbol">(</a><a id="9008" href="Cubical.Data.FinData.Properties.html#9008" class="Bound">U</a> <a id="9010" class="Symbol">:</a> <a id="9012" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9019" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9021" href="Cubical.Data.FinData.Properties.html#8996" class="Bound">n</a><a id="9022" class="Symbol">)</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Cubical.Data.FinData.Properties.html#9025" class="Bound">V</a> <a id="9027" class="Symbol">:</a> <a id="9029" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9036" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9038" href="Cubical.Data.FinData.Properties.html#8998" class="Bound">m</a><a id="9039" class="Symbol">)</a> <a id="9041" class="Symbol">(</a><a id="9042" href="Cubical.Data.FinData.Properties.html#9042" class="Bound">W</a> <a id="9044" class="Symbol">:</a> <a id="9046" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9053" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9055" href="Cubical.Data.FinData.Properties.html#9000" class="Bound">k</a><a id="9056" class="Symbol">)</a>
           <a id="9069" class="Symbol">→</a> <a id="9071" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9077" class="Symbol">(λ</a> <a id="9080" href="Cubical.Data.FinData.Properties.html#9080" class="Bound">i</a> <a id="9082" class="Symbol">→</a> <a id="9084" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9091" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9093" class="Symbol">(</a><a id="9094" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="9102" href="Cubical.Data.FinData.Properties.html#8996" class="Bound">n</a> <a id="9104" href="Cubical.Data.FinData.Properties.html#8998" class="Bound">m</a> <a id="9106" href="Cubical.Data.FinData.Properties.html#9000" class="Bound">k</a> <a id="9108" href="Cubical.Data.FinData.Properties.html#9080" class="Bound">i</a><a id="9109" class="Symbol">))</a> <a id="9112" class="Symbol">(</a><a id="9113" href="Cubical.Data.FinData.Properties.html#9008" class="Bound">U</a> <a id="9115" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Cubical.Data.FinData.Properties.html#9025" class="Bound">V</a> <a id="9124" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9130" href="Cubical.Data.FinData.Properties.html#9042" class="Bound">W</a><a id="9131" class="Symbol">))</a> <a id="9134" class="Symbol">((</a><a id="9136" href="Cubical.Data.FinData.Properties.html#9008" class="Bound">U</a> <a id="9138" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9144" href="Cubical.Data.FinData.Properties.html#9025" class="Bound">V</a><a id="9145" class="Symbol">)</a> <a id="9147" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9153" href="Cubical.Data.FinData.Properties.html#9042" class="Bound">W</a><a id="9154" class="Symbol">)</a>
<a id="9156" href="Cubical.Data.FinData.Properties.html#8982" class="Function">++FinAssoc</a> <a id="9167" class="Symbol">{</a><a id="9168" class="Argument">n</a> <a id="9170" class="Symbol">=</a> <a id="9172" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="9177" class="Symbol">}</a> <a id="9179" class="Symbol">_</a> <a id="9181" class="Symbol">_</a> <a id="9183" class="Symbol">_</a> <a id="9185" class="Symbol">=</a> <a id="9187" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9192" href="Cubical.Data.FinData.Properties.html#8982" class="Function">++FinAssoc</a> <a id="9203" class="Symbol">{</a><a id="9204" class="Argument">n</a> <a id="9206" class="Symbol">=</a> <a id="9208" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9213" href="Cubical.Data.FinData.Properties.html#9213" class="Bound">n</a><a id="9214" class="Symbol">}</a> <a id="9216" href="Cubical.Data.FinData.Properties.html#9216" class="Bound">U</a> <a id="9218" href="Cubical.Data.FinData.Properties.html#9218" class="Bound">V</a> <a id="9220" href="Cubical.Data.FinData.Properties.html#9220" class="Bound">W</a> <a id="9222" href="Cubical.Data.FinData.Properties.html#9222" class="Bound">i</a> <a id="9224" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="9229" class="Symbol">=</a> <a id="9231" href="Cubical.Data.FinData.Properties.html#9216" class="Bound">U</a> <a id="9233" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="9238" href="Cubical.Data.FinData.Properties.html#8982" class="Function">++FinAssoc</a> <a id="9249" class="Symbol">{</a><a id="9250" class="Argument">n</a> <a id="9252" class="Symbol">=</a> <a id="9254" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9259" href="Cubical.Data.FinData.Properties.html#9259" class="Bound">n</a><a id="9260" class="Symbol">}</a> <a id="9262" href="Cubical.Data.FinData.Properties.html#9262" class="Bound">U</a> <a id="9264" href="Cubical.Data.FinData.Properties.html#9264" class="Bound">V</a> <a id="9266" href="Cubical.Data.FinData.Properties.html#9266" class="Bound">W</a> <a id="9268" href="Cubical.Data.FinData.Properties.html#9268" class="Bound">i</a> <a id="9270" class="Symbol">(</a><a id="9271" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9275" href="Cubical.Data.FinData.Properties.html#9275" class="Bound">ind</a><a id="9278" class="Symbol">)</a> <a id="9280" class="Symbol">=</a> <a id="9282" href="Cubical.Data.FinData.Properties.html#8982" class="Function">++FinAssoc</a> <a id="9293" class="Symbol">(</a><a id="9294" href="Cubical.Data.FinData.Properties.html#9262" class="Bound">U</a> <a id="9296" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9298" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="9301" class="Symbol">)</a> <a id="9303" href="Cubical.Data.FinData.Properties.html#9264" class="Bound">V</a> <a id="9305" href="Cubical.Data.FinData.Properties.html#9266" class="Bound">W</a> <a id="9307" href="Cubical.Data.FinData.Properties.html#9268" class="Bound">i</a> <a id="9309" href="Cubical.Data.FinData.Properties.html#9275" class="Bound">ind</a>

<a id="++FinRid"></a><a id="9314" href="Cubical.Data.FinData.Properties.html#9314" class="Function">++FinRid</a> <a id="9323" class="Symbol">:</a> <a id="9325" class="Symbol">{</a><a id="9326" href="Cubical.Data.FinData.Properties.html#9326" class="Bound">n</a> <a id="9328" class="Symbol">:</a> <a id="9330" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9331" class="Symbol">}</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Cubical.Data.FinData.Properties.html#9334" class="Bound">U</a> <a id="9336" class="Symbol">:</a> <a id="9338" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9345" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9347" href="Cubical.Data.FinData.Properties.html#9326" class="Bound">n</a><a id="9348" class="Symbol">)</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Cubical.Data.FinData.Properties.html#9351" class="Bound">V</a> <a id="9353" class="Symbol">:</a> <a id="9355" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9362" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9364" class="Number">0</a><a id="9365" class="Symbol">)</a>
         <a id="9376" class="Symbol">→</a> <a id="9378" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9384" class="Symbol">(λ</a> <a id="9387" href="Cubical.Data.FinData.Properties.html#9387" class="Bound">i</a> <a id="9389" class="Symbol">→</a> <a id="9391" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9398" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9400" class="Symbol">(</a><a id="9401" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="9408" href="Cubical.Data.FinData.Properties.html#9326" class="Bound">n</a> <a id="9410" href="Cubical.Data.FinData.Properties.html#9387" class="Bound">i</a><a id="9411" class="Symbol">))</a> <a id="9414" class="Symbol">(</a><a id="9415" href="Cubical.Data.FinData.Properties.html#9334" class="Bound">U</a> <a id="9417" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9423" href="Cubical.Data.FinData.Properties.html#9351" class="Bound">V</a><a id="9424" class="Symbol">)</a> <a id="9426" href="Cubical.Data.FinData.Properties.html#9334" class="Bound">U</a>
<a id="9428" href="Cubical.Data.FinData.Properties.html#9314" class="Function">++FinRid</a> <a id="9437" class="Symbol">{</a><a id="9438" class="Argument">n</a> <a id="9440" class="Symbol">=</a> <a id="9442" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="9447" class="Symbol">}</a> <a id="9449" href="Cubical.Data.FinData.Properties.html#9449" class="Bound">U</a> <a id="9451" href="Cubical.Data.FinData.Properties.html#9451" class="Bound">V</a> <a id="9453" class="Symbol">=</a> <a id="9455" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9462" class="Symbol">λ</a> <a id="9464" href="Cubical.Data.FinData.Properties.html#9464" class="Bound">i</a> <a id="9466" class="Symbol">→</a> <a id="9468" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="9474" class="Symbol">(</a><a id="9475" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="9481" href="Cubical.Data.FinData.Properties.html#9464" class="Bound">i</a><a id="9482" class="Symbol">)</a>
<a id="9484" href="Cubical.Data.FinData.Properties.html#9314" class="Function">++FinRid</a> <a id="9493" class="Symbol">{</a><a id="9494" class="Argument">n</a> <a id="9496" class="Symbol">=</a> <a id="9498" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9503" href="Cubical.Data.FinData.Properties.html#9503" class="Bound">n</a><a id="9504" class="Symbol">}</a> <a id="9506" href="Cubical.Data.FinData.Properties.html#9506" class="Bound">U</a> <a id="9508" href="Cubical.Data.FinData.Properties.html#9508" class="Bound">V</a> <a id="9510" href="Cubical.Data.FinData.Properties.html#9510" class="Bound">i</a> <a id="9512" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="9517" class="Symbol">=</a> <a id="9519" href="Cubical.Data.FinData.Properties.html#9506" class="Bound">U</a> <a id="9521" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="9526" href="Cubical.Data.FinData.Properties.html#9314" class="Function">++FinRid</a> <a id="9535" class="Symbol">{</a><a id="9536" class="Argument">n</a> <a id="9538" class="Symbol">=</a> <a id="9540" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9545" href="Cubical.Data.FinData.Properties.html#9545" class="Bound">n</a><a id="9546" class="Symbol">}</a> <a id="9548" href="Cubical.Data.FinData.Properties.html#9548" class="Bound">U</a> <a id="9550" href="Cubical.Data.FinData.Properties.html#9550" class="Bound">V</a> <a id="9552" href="Cubical.Data.FinData.Properties.html#9552" class="Bound">i</a> <a id="9554" class="Symbol">(</a><a id="9555" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9559" href="Cubical.Data.FinData.Properties.html#9559" class="Bound">ind</a><a id="9562" class="Symbol">)</a> <a id="9564" class="Symbol">=</a> <a id="9566" href="Cubical.Data.FinData.Properties.html#9314" class="Function">++FinRid</a> <a id="9575" class="Symbol">(</a><a id="9576" href="Cubical.Data.FinData.Properties.html#9548" class="Bound">U</a> <a id="9578" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9580" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="9583" class="Symbol">)</a> <a id="9585" href="Cubical.Data.FinData.Properties.html#9550" class="Bound">V</a> <a id="9587" href="Cubical.Data.FinData.Properties.html#9552" class="Bound">i</a> <a id="9589" href="Cubical.Data.FinData.Properties.html#9559" class="Bound">ind</a>

<a id="++FinElim"></a><a id="9594" href="Cubical.Data.FinData.Properties.html#9594" class="Function">++FinElim</a> <a id="9604" class="Symbol">:</a> <a id="9606" class="Symbol">{</a><a id="9607" href="Cubical.Data.FinData.Properties.html#9607" class="Bound">P</a> <a id="9609" class="Symbol">:</a> <a id="9611" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9613" class="Symbol">→</a> <a id="9615" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9620" href="Cubical.Data.FinData.Properties.html#933" class="Generalizable">ℓ&#39;</a><a id="9622" class="Symbol">}</a> <a id="9624" class="Symbol">{</a><a id="9625" href="Cubical.Data.FinData.Properties.html#9625" class="Bound">n</a> <a id="9627" href="Cubical.Data.FinData.Properties.html#9627" class="Bound">m</a> <a id="9629" class="Symbol">:</a> <a id="9631" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9632" class="Symbol">}</a> <a id="9634" class="Symbol">(</a><a id="9635" href="Cubical.Data.FinData.Properties.html#9635" class="Bound">U</a> <a id="9637" class="Symbol">:</a> <a id="9639" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9646" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9648" href="Cubical.Data.FinData.Properties.html#9625" class="Bound">n</a><a id="9649" class="Symbol">)</a> <a id="9651" class="Symbol">(</a><a id="9652" href="Cubical.Data.FinData.Properties.html#9652" class="Bound">V</a> <a id="9654" class="Symbol">:</a> <a id="9656" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="9663" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="9665" href="Cubical.Data.FinData.Properties.html#9627" class="Bound">m</a><a id="9666" class="Symbol">)</a>
          <a id="9678" class="Symbol">→</a> <a id="9680" class="Symbol">(∀</a> <a id="9683" href="Cubical.Data.FinData.Properties.html#9683" class="Bound">i</a> <a id="9685" class="Symbol">→</a> <a id="9687" href="Cubical.Data.FinData.Properties.html#9607" class="Bound">P</a> <a id="9689" class="Symbol">(</a><a id="9690" href="Cubical.Data.FinData.Properties.html#9635" class="Bound">U</a> <a id="9692" href="Cubical.Data.FinData.Properties.html#9683" class="Bound">i</a><a id="9693" class="Symbol">))</a> <a id="9696" class="Symbol">→</a> <a id="9698" class="Symbol">(∀</a> <a id="9701" href="Cubical.Data.FinData.Properties.html#9701" class="Bound">i</a> <a id="9703" class="Symbol">→</a> <a id="9705" href="Cubical.Data.FinData.Properties.html#9607" class="Bound">P</a> <a id="9707" class="Symbol">(</a><a id="9708" href="Cubical.Data.FinData.Properties.html#9652" class="Bound">V</a> <a id="9710" href="Cubical.Data.FinData.Properties.html#9701" class="Bound">i</a><a id="9711" class="Symbol">))</a> <a id="9714" class="Symbol">→</a> <a id="9716" class="Symbol">∀</a> <a id="9718" href="Cubical.Data.FinData.Properties.html#9718" class="Bound">i</a> <a id="9720" class="Symbol">→</a> <a id="9722" href="Cubical.Data.FinData.Properties.html#9607" class="Bound">P</a> <a id="9724" class="Symbol">((</a><a id="9726" href="Cubical.Data.FinData.Properties.html#9635" class="Bound">U</a> <a id="9728" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="9734" href="Cubical.Data.FinData.Properties.html#9652" class="Bound">V</a><a id="9735" class="Symbol">)</a> <a id="9737" href="Cubical.Data.FinData.Properties.html#9718" class="Bound">i</a><a id="9738" class="Symbol">)</a>
<a id="9740" href="Cubical.Data.FinData.Properties.html#9594" class="Function">++FinElim</a> <a id="9750" class="Symbol">{</a><a id="9751" class="Argument">n</a> <a id="9753" class="Symbol">=</a> <a id="9755" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="9760" class="Symbol">}</a> <a id="9762" class="Symbol">_</a> <a id="9764" class="Symbol">_</a> <a id="9766" class="Symbol">_</a> <a id="9768" href="Cubical.Data.FinData.Properties.html#9768" class="Bound">PVHyp</a> <a id="9774" href="Cubical.Data.FinData.Properties.html#9774" class="Bound">i</a> <a id="9776" class="Symbol">=</a> <a id="9778" href="Cubical.Data.FinData.Properties.html#9768" class="Bound">PVHyp</a> <a id="9784" href="Cubical.Data.FinData.Properties.html#9774" class="Bound">i</a>
<a id="9786" href="Cubical.Data.FinData.Properties.html#9594" class="Function">++FinElim</a> <a id="9796" class="Symbol">{</a><a id="9797" class="Argument">n</a> <a id="9799" class="Symbol">=</a> <a id="9801" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9806" href="Cubical.Data.FinData.Properties.html#9806" class="Bound">n</a><a id="9807" class="Symbol">}</a> <a id="9809" class="Symbol">_</a> <a id="9811" class="Symbol">_</a> <a id="9813" href="Cubical.Data.FinData.Properties.html#9813" class="Bound">PUHyp</a> <a id="9819" class="Symbol">_</a> <a id="9821" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="9826" class="Symbol">=</a> <a id="9828" href="Cubical.Data.FinData.Properties.html#9813" class="Bound">PUHyp</a> <a id="9834" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="9839" href="Cubical.Data.FinData.Properties.html#9594" class="Function">++FinElim</a> <a id="9849" class="Symbol">{</a><a id="9850" class="Argument">P</a> <a id="9852" class="Symbol">=</a> <a id="9854" href="Cubical.Data.FinData.Properties.html#9854" class="Bound">P</a><a id="9855" class="Symbol">}</a> <a id="9857" class="Symbol">{</a><a id="9858" class="Argument">n</a> <a id="9860" class="Symbol">=</a> <a id="9862" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="9867" href="Cubical.Data.FinData.Properties.html#9867" class="Bound">n</a><a id="9868" class="Symbol">}</a> <a id="9870" href="Cubical.Data.FinData.Properties.html#9870" class="Bound">U</a> <a id="9872" href="Cubical.Data.FinData.Properties.html#9872" class="Bound">V</a> <a id="9874" href="Cubical.Data.FinData.Properties.html#9874" class="Bound">PUHyp</a> <a id="9880" href="Cubical.Data.FinData.Properties.html#9880" class="Bound">PVHyp</a> <a id="9886" class="Symbol">(</a><a id="9887" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9891" href="Cubical.Data.FinData.Properties.html#9891" class="Bound">i</a><a id="9892" class="Symbol">)</a> <a id="9894" class="Symbol">=</a>
          <a id="9906" href="Cubical.Data.FinData.Properties.html#9594" class="Function">++FinElim</a> <a id="9916" class="Symbol">{</a><a id="9917" class="Argument">P</a> <a id="9919" class="Symbol">=</a> <a id="9921" href="Cubical.Data.FinData.Properties.html#9854" class="Bound">P</a><a id="9922" class="Symbol">}</a> <a id="9924" class="Symbol">(</a><a id="9925" href="Cubical.Data.FinData.Properties.html#9870" class="Bound">U</a> <a id="9927" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9929" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="9932" class="Symbol">)</a> <a id="9934" href="Cubical.Data.FinData.Properties.html#9872" class="Bound">V</a> <a id="9936" class="Symbol">(λ</a> <a id="9939" href="Cubical.Data.FinData.Properties.html#9939" class="Bound">i</a> <a id="9941" class="Symbol">→</a> <a id="9943" href="Cubical.Data.FinData.Properties.html#9874" class="Bound">PUHyp</a> <a id="9949" class="Symbol">(</a><a id="9950" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="9954" href="Cubical.Data.FinData.Properties.html#9939" class="Bound">i</a><a id="9955" class="Symbol">))</a> <a id="9958" href="Cubical.Data.FinData.Properties.html#9880" class="Bound">PVHyp</a> <a id="9964" href="Cubical.Data.FinData.Properties.html#9891" class="Bound">i</a>

<a id="++FinPres∈"></a><a id="9967" href="Cubical.Data.FinData.Properties.html#9967" class="Function">++FinPres∈</a> <a id="9978" class="Symbol">:</a> <a id="9980" class="Symbol">{</a><a id="9981" href="Cubical.Data.FinData.Properties.html#9981" class="Bound">n</a> <a id="9983" href="Cubical.Data.FinData.Properties.html#9983" class="Bound">m</a> <a id="9985" class="Symbol">:</a> <a id="9987" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9988" class="Symbol">}</a> <a id="9990" class="Symbol">{</a><a id="9991" href="Cubical.Data.FinData.Properties.html#9991" class="Bound">α</a> <a id="9993" class="Symbol">:</a> <a id="9995" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="10002" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="10004" href="Cubical.Data.FinData.Properties.html#9981" class="Bound">n</a><a id="10005" class="Symbol">}</a> <a id="10007" class="Symbol">{</a><a id="10008" href="Cubical.Data.FinData.Properties.html#10008" class="Bound">β</a> <a id="10010" class="Symbol">:</a> <a id="10012" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="10019" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="10021" href="Cubical.Data.FinData.Properties.html#9983" class="Bound">m</a><a id="10022" class="Symbol">}</a> <a id="10024" class="Symbol">(</a><a id="10025" href="Cubical.Data.FinData.Properties.html#10025" class="Bound">S</a> <a id="10027" class="Symbol">:</a> <a id="10029" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="10031" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a><a id="10032" class="Symbol">)</a>
           <a id="10045" class="Symbol">→</a> <a id="10047" class="Symbol">(∀</a> <a id="10050" href="Cubical.Data.FinData.Properties.html#10050" class="Bound">i</a> <a id="10052" class="Symbol">→</a> <a id="10054" href="Cubical.Data.FinData.Properties.html#9991" class="Bound">α</a> <a id="10056" href="Cubical.Data.FinData.Properties.html#10050" class="Bound">i</a> <a id="10058" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="10060" href="Cubical.Data.FinData.Properties.html#10025" class="Bound">S</a><a id="10061" class="Symbol">)</a> <a id="10063" class="Symbol">→</a> <a id="10065" class="Symbol">(∀</a> <a id="10068" href="Cubical.Data.FinData.Properties.html#10068" class="Bound">i</a> <a id="10070" class="Symbol">→</a> <a id="10072" href="Cubical.Data.FinData.Properties.html#10008" class="Bound">β</a> <a id="10074" href="Cubical.Data.FinData.Properties.html#10068" class="Bound">i</a> <a id="10076" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="10078" href="Cubical.Data.FinData.Properties.html#10025" class="Bound">S</a><a id="10079" class="Symbol">)</a> <a id="10081" class="Symbol">→</a> <a id="10083" class="Symbol">∀</a> <a id="10085" href="Cubical.Data.FinData.Properties.html#10085" class="Bound">i</a> <a id="10087" class="Symbol">→</a> <a id="10089" class="Symbol">(</a><a id="10090" href="Cubical.Data.FinData.Properties.html#9991" class="Bound">α</a> <a id="10092" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="10098" href="Cubical.Data.FinData.Properties.html#10008" class="Bound">β</a><a id="10099" class="Symbol">)</a> <a id="10101" href="Cubical.Data.FinData.Properties.html#10085" class="Bound">i</a> <a id="10103" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="10105" href="Cubical.Data.FinData.Properties.html#10025" class="Bound">S</a>
<a id="10107" href="Cubical.Data.FinData.Properties.html#9967" class="Function">++FinPres∈</a> <a id="10118" class="Symbol">{</a><a id="10119" class="Argument">n</a> <a id="10121" class="Symbol">=</a> <a id="10123" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a><a id="10128" class="Symbol">}</a> <a id="10130" href="Cubical.Data.FinData.Properties.html#10130" class="Bound">S</a> <a id="10132" href="Cubical.Data.FinData.Properties.html#10132" class="Bound">hα</a> <a id="10135" href="Cubical.Data.FinData.Properties.html#10135" class="Bound">hβ</a> <a id="10138" href="Cubical.Data.FinData.Properties.html#10138" class="Bound">i</a> <a id="10140" class="Symbol">=</a> <a id="10142" href="Cubical.Data.FinData.Properties.html#10135" class="Bound">hβ</a> <a id="10145" href="Cubical.Data.FinData.Properties.html#10138" class="Bound">i</a>
<a id="10147" href="Cubical.Data.FinData.Properties.html#9967" class="Function">++FinPres∈</a> <a id="10158" class="Symbol">{</a><a id="10159" class="Argument">n</a> <a id="10161" class="Symbol">=</a> <a id="10163" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10168" href="Cubical.Data.FinData.Properties.html#10168" class="Bound">n</a><a id="10169" class="Symbol">}</a> <a id="10171" href="Cubical.Data.FinData.Properties.html#10171" class="Bound">S</a> <a id="10173" href="Cubical.Data.FinData.Properties.html#10173" class="Bound">hα</a> <a id="10176" href="Cubical.Data.FinData.Properties.html#10176" class="Bound">hβ</a> <a id="10179" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="10184" class="Symbol">=</a> <a id="10186" href="Cubical.Data.FinData.Properties.html#10173" class="Bound">hα</a> <a id="10189" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="10194" href="Cubical.Data.FinData.Properties.html#9967" class="Function">++FinPres∈</a> <a id="10205" class="Symbol">{</a><a id="10206" class="Argument">n</a> <a id="10208" class="Symbol">=</a> <a id="10210" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="10215" href="Cubical.Data.FinData.Properties.html#10215" class="Bound">n</a><a id="10216" class="Symbol">}</a> <a id="10218" href="Cubical.Data.FinData.Properties.html#10218" class="Bound">S</a> <a id="10220" href="Cubical.Data.FinData.Properties.html#10220" class="Bound">hα</a> <a id="10223" href="Cubical.Data.FinData.Properties.html#10223" class="Bound">hβ</a> <a id="10226" class="Symbol">(</a><a id="10227" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10231" href="Cubical.Data.FinData.Properties.html#10231" class="Bound">i</a><a id="10232" class="Symbol">)</a> <a id="10234" class="Symbol">=</a> <a id="10236" href="Cubical.Data.FinData.Properties.html#9967" class="Function">++FinPres∈</a> <a id="10247" href="Cubical.Data.FinData.Properties.html#10218" class="Bound">S</a> <a id="10249" class="Symbol">(</a><a id="10250" href="Cubical.Data.FinData.Properties.html#10220" class="Bound">hα</a> <a id="10253" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10255" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="10258" class="Symbol">)</a> <a id="10260" href="Cubical.Data.FinData.Properties.html#10223" class="Bound">hβ</a> <a id="10263" href="Cubical.Data.FinData.Properties.html#10231" class="Bound">i</a>

<a id="10266" class="Comment">-- sends i to n+i if toℕ i &lt; m and to i∸n otherwise</a>
<a id="10318" class="Comment">-- then +Shuffle²≡id and over the induced path (i.e. in PathP (ua +ShuffleEquiv))</a>
<a id="10400" class="Comment">-- ++Fin is commutative, but how to go from there?</a>
<a id="+Shuffle"></a><a id="10451" href="Cubical.Data.FinData.Properties.html#10451" class="Function">+Shuffle</a> <a id="10460" class="Symbol">:</a> <a id="10462" class="Symbol">(</a><a id="10463" href="Cubical.Data.FinData.Properties.html#10463" class="Bound">m</a> <a id="10465" href="Cubical.Data.FinData.Properties.html#10465" class="Bound">n</a> <a id="10467" class="Symbol">:</a> <a id="10469" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10470" class="Symbol">)</a> <a id="10472" class="Symbol">→</a> <a id="10474" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10478" class="Symbol">(</a><a id="10479" href="Cubical.Data.FinData.Properties.html#10463" class="Bound">m</a> <a id="10481" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10483" href="Cubical.Data.FinData.Properties.html#10465" class="Bound">n</a><a id="10484" class="Symbol">)</a> <a id="10486" class="Symbol">→</a> <a id="10488" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10492" class="Symbol">(</a><a id="10493" href="Cubical.Data.FinData.Properties.html#10465" class="Bound">n</a> <a id="10495" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10497" href="Cubical.Data.FinData.Properties.html#10463" class="Bound">m</a><a id="10498" class="Symbol">)</a>
<a id="10500" href="Cubical.Data.FinData.Properties.html#10451" class="Function">+Shuffle</a> <a id="10509" href="Cubical.Data.FinData.Properties.html#10509" class="Bound">m</a> <a id="10511" href="Cubical.Data.FinData.Properties.html#10511" class="Bound">n</a> <a id="10513" href="Cubical.Data.FinData.Properties.html#10513" class="Bound">i</a> <a id="10515" class="Keyword">with</a> <a id="10520" href="Cubical.Data.Nat.Order.html#12420" class="Function">&lt;Dec</a> <a id="10525" class="Symbol">(</a><a id="10526" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="10530" href="Cubical.Data.FinData.Properties.html#10513" class="Bound">i</a><a id="10531" class="Symbol">)</a> <a id="10533" href="Cubical.Data.FinData.Properties.html#10509" class="Bound">m</a>
<a id="10535" class="Symbol">...</a> <a id="10539" class="Symbol">|</a> <a id="10541" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="10545" href="Cubical.Data.FinData.Properties.html#10545" class="Bound">i&lt;m</a> <a id="10549" class="Symbol">=</a> <a id="10551" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="10557" class="Symbol">(</a><a id="10558" class="Bound">n</a> <a id="10560" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10562" class="Symbol">(</a><a id="10563" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="10567" class="Bound">i</a><a id="10568" class="Symbol">))</a> <a id="10571" class="Symbol">(</a><a id="10572" href="Cubical.Data.Nat.Order.html#4940" class="Function">&lt;-+ˡ</a> <a id="10577" href="Cubical.Data.FinData.Properties.html#10545" class="Bound">i&lt;m</a><a id="10580" class="Symbol">)</a>
<a id="10582" class="Symbol">...</a> <a id="10586" class="Symbol">|</a> <a id="10588" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="10591" href="Cubical.Data.FinData.Properties.html#10591" class="Bound">¬i&lt;m</a> <a id="10596" class="Symbol">=</a> <a id="10598" href="Cubical.Data.FinData.Properties.html#6357" class="Function">toFin</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="10609" class="Bound">i</a> <a id="10611" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="10613" class="Bound">m</a><a id="10614" class="Symbol">)</a>
                  <a id="10634" class="Symbol">(</a><a id="10635" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10641" class="Symbol">(λ</a> <a id="10644" href="Cubical.Data.FinData.Properties.html#10644" class="Bound">x</a> <a id="10646" class="Symbol">→</a> <a id="10648" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="10652" class="Bound">i</a> <a id="10654" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="10656" class="Bound">m</a> <a id="10658" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10660" href="Cubical.Data.FinData.Properties.html#10644" class="Bound">x</a><a id="10661" class="Symbol">)</a> <a id="10663" class="Symbol">(</a><a id="10664" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="10671" class="Bound">m</a> <a id="10673" class="Bound">n</a><a id="10674" class="Symbol">)</a> <a id="10676" class="Symbol">(</a><a id="10677" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="10686" class="Symbol">(</a><a id="10687" href="Cubical.Data.Nat.Order.html#7205" class="Function">∸-≤</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Cubical.Data.FinData.Base.html#593" class="Function">toℕ</a> <a id="10696" class="Bound">i</a><a id="10697" class="Symbol">)</a> <a id="10699" class="Bound">m</a><a id="10700" class="Symbol">)</a> <a id="10702" class="Symbol">(</a><a id="10703" href="Cubical.Data.FinData.Properties.html#972" class="Function">toℕ&lt;n</a> <a id="10709" class="Bound">i</a><a id="10710" class="Symbol">)))</a>


<a id="finSucMaybeIso"></a><a id="10716" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="10731" class="Symbol">:</a> <a id="10733" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10737" class="Symbol">(</a><a id="10738" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10742" class="Symbol">(</a><a id="10743" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">ℕ.suc</a> <a id="10749" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="10750" class="Symbol">))</a> <a id="10753" class="Symbol">(</a><a id="10754" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="10760" class="Symbol">(</a><a id="10761" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="10765" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="10766" class="Symbol">))</a>
<a id="10769" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10777" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="10792" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="10797" class="Symbol">=</a> <a id="10799" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
<a id="10807" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10815" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="10830" class="Symbol">(</a><a id="10831" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10835" href="Cubical.Data.FinData.Properties.html#10835" class="Bound">i</a><a id="10836" class="Symbol">)</a> <a id="10838" class="Symbol">=</a> <a id="10840" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="10845" href="Cubical.Data.FinData.Properties.html#10835" class="Bound">i</a>
<a id="10847" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10855" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="10870" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="10878" class="Symbol">=</a> <a id="10880" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
<a id="10885" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10893" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="10908" class="Symbol">(</a><a id="10909" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="10914" href="Cubical.Data.FinData.Properties.html#10914" class="Bound">i</a><a id="10915" class="Symbol">)</a> <a id="10917" class="Symbol">=</a> <a id="10919" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="10923" href="Cubical.Data.FinData.Properties.html#10914" class="Bound">i</a>
<a id="10925" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10933" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="10948" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="10956" class="Symbol">=</a> <a id="10958" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10963" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10971" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="10986" class="Symbol">(</a><a id="10987" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="10992" href="Cubical.Data.FinData.Properties.html#10992" class="Bound">i</a><a id="10993" class="Symbol">)</a> <a id="10995" class="Symbol">=</a> <a id="10997" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11002" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11010" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="11025" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="11030" class="Symbol">=</a> <a id="11032" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11037" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11045" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11065" href="Cubical.Data.FinData.Properties.html#11065" class="Bound">i</a><a id="11066" class="Symbol">)</a> <a id="11068" class="Symbol">=</a> <a id="11070" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="finSuc≡Maybe"></a><a id="11076" href="Cubical.Data.FinData.Properties.html#11076" class="Function">finSuc≡Maybe</a> <a id="11089" class="Symbol">:</a> <a id="11091" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11095" class="Symbol">(</a><a id="11096" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">ℕ.suc</a> <a id="11102" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="11103" class="Symbol">)</a> <a id="11105" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11107" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="11113" class="Symbol">(</a><a id="11114" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11118" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="11119" class="Symbol">)</a>
<a id="11121" href="Cubical.Data.FinData.Properties.html#11076" class="Function">finSuc≡Maybe</a> <a id="11134" class="Symbol">=</a> <a id="11136" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="11146" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a>

<a id="finSuc≡Maybe∙"></a><a id="11162" href="Cubical.Data.FinData.Properties.html#11162" class="Function">finSuc≡Maybe∙</a> <a id="11176" class="Symbol">:</a> <a id="11178" class="Symbol">(</a><a id="11179" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11183" class="Symbol">(</a><a id="11184" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">ℕ.suc</a> <a id="11190" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="11191" class="Symbol">)</a> <a id="11193" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11195" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="11199" class="Symbol">)</a> <a id="11201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11203" href="Cubical.Data.Maybe.Properties.html#794" class="Function">Maybe∙</a> <a id="11210" class="Symbol">(</a><a id="11211" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11215" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="11216" class="Symbol">)</a>
<a id="11218" href="Cubical.Data.FinData.Properties.html#11162" class="Function">finSuc≡Maybe∙</a> <a id="11232" class="Symbol">=</a> <a id="11234" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="11246" class="Symbol">_</a> <a id="11248" class="Symbol">_</a> <a id="11250" class="Symbol">((</a><a id="11252" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11263" href="Cubical.Data.FinData.Properties.html#10716" class="Function">finSucMaybeIso</a><a id="11277" class="Symbol">)</a> <a id="11279" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11281" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11285" class="Symbol">)</a>

<a id="11288" class="Comment">-- Proof that Fin n ⊎ Fin m ≃ Fin (n+m)</a>
<a id="11328" class="Keyword">module</a> <a id="FinSumChar"></a><a id="11335" href="Cubical.Data.FinData.Properties.html#11335" class="Module">FinSumChar</a> <a id="11346" class="Keyword">where</a>

 <a id="FinSumChar.fun"></a><a id="11354" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11358" class="Symbol">:</a> <a id="11360" class="Symbol">(</a><a id="11361" href="Cubical.Data.FinData.Properties.html#11361" class="Bound">n</a> <a id="11363" href="Cubical.Data.FinData.Properties.html#11363" class="Bound">m</a> <a id="11365" class="Symbol">:</a> <a id="11367" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11368" class="Symbol">)</a> <a id="11370" class="Symbol">→</a> <a id="11372" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11376" href="Cubical.Data.FinData.Properties.html#11361" class="Bound">n</a> <a id="11378" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11380" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11384" href="Cubical.Data.FinData.Properties.html#11363" class="Bound">m</a> <a id="11386" class="Symbol">→</a> <a id="11388" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11392" class="Symbol">(</a><a id="11393" href="Cubical.Data.FinData.Properties.html#11361" class="Bound">n</a> <a id="11395" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="11397" href="Cubical.Data.FinData.Properties.html#11363" class="Bound">m</a><a id="11398" class="Symbol">)</a>
 <a id="11401" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11405" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="11411" href="Cubical.Data.FinData.Properties.html#11411" class="Bound">m</a> <a id="11413" class="Symbol">(</a><a id="11414" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11418" href="Cubical.Data.FinData.Properties.html#11418" class="Bound">i</a><a id="11419" class="Symbol">)</a> <a id="11421" class="Symbol">=</a> <a id="11423" href="Cubical.Data.FinData.Properties.html#11418" class="Bound">i</a>
 <a id="11426" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11430" class="Symbol">(</a><a id="11431" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11436" href="Cubical.Data.FinData.Properties.html#11436" class="Bound">n</a><a id="11437" class="Symbol">)</a> <a id="11439" href="Cubical.Data.FinData.Properties.html#11439" class="Bound">m</a> <a id="11441" class="Symbol">(</a><a id="11442" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11446" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="11450" class="Symbol">)</a> <a id="11452" class="Symbol">=</a> <a id="11454" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
 <a id="11460" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11464" class="Symbol">(</a><a id="11465" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11470" href="Cubical.Data.FinData.Properties.html#11470" class="Bound">n</a><a id="11471" class="Symbol">)</a> <a id="11473" href="Cubical.Data.FinData.Properties.html#11473" class="Bound">m</a> <a id="11475" class="Symbol">(</a><a id="11476" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11480" class="Symbol">(</a><a id="11481" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11485" href="Cubical.Data.FinData.Properties.html#11485" class="Bound">i</a><a id="11486" class="Symbol">))</a> <a id="11489" class="Symbol">=</a> <a id="11491" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11495" class="Symbol">(</a><a id="11496" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11500" href="Cubical.Data.FinData.Properties.html#11470" class="Bound">n</a> <a id="11502" href="Cubical.Data.FinData.Properties.html#11473" class="Bound">m</a> <a id="11504" class="Symbol">(</a><a id="11505" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11509" href="Cubical.Data.FinData.Properties.html#11485" class="Bound">i</a><a id="11510" class="Symbol">))</a>
 <a id="11514" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11524" href="Cubical.Data.FinData.Properties.html#11524" class="Bound">n</a><a id="11525" class="Symbol">)</a> <a id="11527" href="Cubical.Data.FinData.Properties.html#11527" class="Bound">m</a> <a id="11529" class="Symbol">(</a><a id="11530" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11534" href="Cubical.Data.FinData.Properties.html#11534" class="Bound">i</a><a id="11535" class="Symbol">)</a> <a id="11537" class="Symbol">=</a> <a id="11539" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11543" class="Symbol">(</a><a id="11544" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11548" href="Cubical.Data.FinData.Properties.html#11524" class="Bound">n</a> <a id="11550" href="Cubical.Data.FinData.Properties.html#11527" class="Bound">m</a> <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11557" href="Cubical.Data.FinData.Properties.html#11534" class="Bound">i</a><a id="11558" class="Symbol">))</a>

 <a id="FinSumChar.invSucAux"></a><a id="11563" href="Cubical.Data.FinData.Properties.html#11563" class="Function">invSucAux</a> <a id="11573" class="Symbol">:</a> <a id="11575" class="Symbol">(</a><a id="11576" href="Cubical.Data.FinData.Properties.html#11576" class="Bound">n</a> <a id="11578" href="Cubical.Data.FinData.Properties.html#11578" class="Bound">m</a> <a id="11580" class="Symbol">:</a> <a id="11582" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11583" class="Symbol">)</a> <a id="11585" class="Symbol">→</a> <a id="11587" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11591" href="Cubical.Data.FinData.Properties.html#11576" class="Bound">n</a> <a id="11593" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11595" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11599" href="Cubical.Data.FinData.Properties.html#11578" class="Bound">m</a> <a id="11601" class="Symbol">→</a> <a id="11603" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11607" class="Symbol">(</a><a id="11608" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11613" href="Cubical.Data.FinData.Properties.html#11576" class="Bound">n</a><a id="11614" class="Symbol">)</a> <a id="11616" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11618" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11622" href="Cubical.Data.FinData.Properties.html#11578" class="Bound">m</a>
 <a id="11625" href="Cubical.Data.FinData.Properties.html#11563" class="Function">invSucAux</a> <a id="11635" href="Cubical.Data.FinData.Properties.html#11635" class="Bound">n</a> <a id="11637" href="Cubical.Data.FinData.Properties.html#11637" class="Bound">m</a> <a id="11639" class="Symbol">(</a><a id="11640" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11644" href="Cubical.Data.FinData.Properties.html#11644" class="Bound">i</a><a id="11645" class="Symbol">)</a> <a id="11647" class="Symbol">=</a> <a id="11649" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11653" class="Symbol">(</a><a id="11654" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11658" href="Cubical.Data.FinData.Properties.html#11644" class="Bound">i</a><a id="11659" class="Symbol">)</a>
 <a id="11662" href="Cubical.Data.FinData.Properties.html#11563" class="Function">invSucAux</a> <a id="11672" href="Cubical.Data.FinData.Properties.html#11672" class="Bound">n</a> <a id="11674" href="Cubical.Data.FinData.Properties.html#11674" class="Bound">m</a> <a id="11676" class="Symbol">(</a><a id="11677" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11681" href="Cubical.Data.FinData.Properties.html#11681" class="Bound">i</a><a id="11682" class="Symbol">)</a> <a id="11684" class="Symbol">=</a> <a id="11686" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11690" href="Cubical.Data.FinData.Properties.html#11681" class="Bound">i</a>

 <a id="FinSumChar.inv"></a><a id="11694" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="11698" class="Symbol">:</a> <a id="11700" class="Symbol">(</a><a id="11701" href="Cubical.Data.FinData.Properties.html#11701" class="Bound">n</a> <a id="11703" href="Cubical.Data.FinData.Properties.html#11703" class="Bound">m</a> <a id="11705" class="Symbol">:</a> <a id="11707" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11708" class="Symbol">)</a> <a id="11710" class="Symbol">→</a> <a id="11712" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11716" class="Symbol">(</a><a id="11717" href="Cubical.Data.FinData.Properties.html#11701" class="Bound">n</a> <a id="11719" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="11721" href="Cubical.Data.FinData.Properties.html#11703" class="Bound">m</a><a id="11722" class="Symbol">)</a> <a id="11724" class="Symbol">→</a> <a id="11726" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11730" href="Cubical.Data.FinData.Properties.html#11701" class="Bound">n</a> <a id="11732" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11734" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11738" href="Cubical.Data.FinData.Properties.html#11703" class="Bound">m</a>
 <a id="11741" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="11745" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="11751" href="Cubical.Data.FinData.Properties.html#11751" class="Bound">m</a> <a id="11753" href="Cubical.Data.FinData.Properties.html#11753" class="Bound">i</a> <a id="11755" class="Symbol">=</a> <a id="11757" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11761" href="Cubical.Data.FinData.Properties.html#11753" class="Bound">i</a>
 <a id="11764" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="11768" class="Symbol">(</a><a id="11769" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11774" href="Cubical.Data.FinData.Properties.html#11774" class="Bound">n</a><a id="11775" class="Symbol">)</a> <a id="11777" href="Cubical.Data.FinData.Properties.html#11777" class="Bound">m</a> <a id="11779" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="11784" class="Symbol">=</a> <a id="11786" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11790" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>
 <a id="11796" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="11800" class="Symbol">(</a><a id="11801" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11806" href="Cubical.Data.FinData.Properties.html#11806" class="Bound">n</a><a id="11807" class="Symbol">)</a> <a id="11809" href="Cubical.Data.FinData.Properties.html#11809" class="Bound">m</a> <a id="11811" class="Symbol">(</a><a id="11812" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11816" href="Cubical.Data.FinData.Properties.html#11816" class="Bound">i</a><a id="11817" class="Symbol">)</a> <a id="11819" class="Symbol">=</a> <a id="11821" href="Cubical.Data.FinData.Properties.html#11563" class="Function">invSucAux</a> <a id="11831" href="Cubical.Data.FinData.Properties.html#11806" class="Bound">n</a> <a id="11833" href="Cubical.Data.FinData.Properties.html#11809" class="Bound">m</a> <a id="11835" class="Symbol">(</a><a id="11836" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="11840" href="Cubical.Data.FinData.Properties.html#11806" class="Bound">n</a> <a id="11842" href="Cubical.Data.FinData.Properties.html#11809" class="Bound">m</a> <a id="11844" href="Cubical.Data.FinData.Properties.html#11816" class="Bound">i</a><a id="11845" class="Symbol">)</a>

 <a id="FinSumChar.ret"></a><a id="11849" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="11853" class="Symbol">:</a> <a id="11855" class="Symbol">(</a><a id="11856" href="Cubical.Data.FinData.Properties.html#11856" class="Bound">n</a> <a id="11858" href="Cubical.Data.FinData.Properties.html#11858" class="Bound">m</a> <a id="11860" class="Symbol">:</a> <a id="11862" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11863" class="Symbol">)</a> <a id="11865" class="Symbol">(</a><a id="11866" href="Cubical.Data.FinData.Properties.html#11866" class="Bound">i</a> <a id="11868" class="Symbol">:</a> <a id="11870" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11874" href="Cubical.Data.FinData.Properties.html#11856" class="Bound">n</a> <a id="11876" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11878" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="11882" href="Cubical.Data.FinData.Properties.html#11858" class="Bound">m</a><a id="11883" class="Symbol">)</a> <a id="11885" class="Symbol">→</a> <a id="11887" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="11891" href="Cubical.Data.FinData.Properties.html#11856" class="Bound">n</a> <a id="11893" href="Cubical.Data.FinData.Properties.html#11858" class="Bound">m</a> <a id="11895" class="Symbol">(</a><a id="11896" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="11900" href="Cubical.Data.FinData.Properties.html#11856" class="Bound">n</a> <a id="11902" href="Cubical.Data.FinData.Properties.html#11858" class="Bound">m</a> <a id="11904" href="Cubical.Data.FinData.Properties.html#11866" class="Bound">i</a><a id="11905" class="Symbol">)</a> <a id="11907" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11909" href="Cubical.Data.FinData.Properties.html#11866" class="Bound">i</a>
 <a id="11912" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="11916" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="11922" href="Cubical.Data.FinData.Properties.html#11922" class="Bound">m</a> <a id="11924" class="Symbol">(</a><a id="11925" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11929" href="Cubical.Data.FinData.Properties.html#11929" class="Bound">i</a><a id="11930" class="Symbol">)</a> <a id="11932" class="Symbol">=</a> <a id="11934" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11940" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="11944" class="Symbol">(</a><a id="11945" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11950" href="Cubical.Data.FinData.Properties.html#11950" class="Bound">n</a><a id="11951" class="Symbol">)</a> <a id="11953" href="Cubical.Data.FinData.Properties.html#11953" class="Bound">m</a> <a id="11955" class="Symbol">(</a><a id="11956" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11960" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="11964" class="Symbol">)</a> <a id="11966" class="Symbol">=</a> <a id="11968" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="11974" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="11978" class="Symbol">(</a><a id="11979" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="11984" href="Cubical.Data.FinData.Properties.html#11984" class="Bound">n</a><a id="11985" class="Symbol">)</a> <a id="11987" href="Cubical.Data.FinData.Properties.html#11987" class="Bound">m</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11994" class="Symbol">(</a><a id="11995" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="11999" href="Cubical.Data.FinData.Properties.html#11999" class="Bound">i</a><a id="12000" class="Symbol">))</a> <a id="12003" class="Symbol">=</a> <a id="12005" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12011" class="Symbol">(λ</a> <a id="12014" href="Cubical.Data.FinData.Properties.html#12014" class="Bound">x</a> <a id="12016" class="Symbol">→</a> <a id="12018" href="Cubical.Data.FinData.Properties.html#11563" class="Function">invSucAux</a> <a id="12028" href="Cubical.Data.FinData.Properties.html#11984" class="Bound">n</a> <a id="12030" href="Cubical.Data.FinData.Properties.html#11987" class="Bound">m</a> <a id="12032" href="Cubical.Data.FinData.Properties.html#12014" class="Bound">x</a> <a id="12034" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12036" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12040" class="Symbol">(</a><a id="12041" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12045" href="Cubical.Data.FinData.Properties.html#11999" class="Bound">i</a><a id="12046" class="Symbol">))</a>
                                       <a id="12088" class="Symbol">(</a><a id="12089" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12093" class="Symbol">(</a><a id="12094" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="12098" href="Cubical.Data.FinData.Properties.html#11984" class="Bound">n</a> <a id="12100" href="Cubical.Data.FinData.Properties.html#11987" class="Bound">m</a> <a id="12102" class="Symbol">(</a><a id="12103" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12107" href="Cubical.Data.FinData.Properties.html#11999" class="Bound">i</a><a id="12108" class="Symbol">)))</a> <a id="12112" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12118" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12128" href="Cubical.Data.FinData.Properties.html#12128" class="Bound">n</a><a id="12129" class="Symbol">)</a> <a id="12131" href="Cubical.Data.FinData.Properties.html#12131" class="Bound">m</a> <a id="12133" class="Symbol">(</a><a id="12134" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12138" href="Cubical.Data.FinData.Properties.html#12138" class="Bound">i</a><a id="12139" class="Symbol">)</a> <a id="12141" class="Symbol">=</a> <a id="12143" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12149" class="Symbol">(λ</a> <a id="12152" href="Cubical.Data.FinData.Properties.html#12152" class="Bound">x</a> <a id="12154" class="Symbol">→</a> <a id="12156" href="Cubical.Data.FinData.Properties.html#11563" class="Function">invSucAux</a> <a id="12166" href="Cubical.Data.FinData.Properties.html#12128" class="Bound">n</a> <a id="12168" href="Cubical.Data.FinData.Properties.html#12131" class="Bound">m</a> <a id="12170" href="Cubical.Data.FinData.Properties.html#12152" class="Bound">x</a> <a id="12172" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12174" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12178" href="Cubical.Data.FinData.Properties.html#12138" class="Bound">i</a><a id="12179" class="Symbol">)</a> <a id="12181" class="Symbol">(</a><a id="12182" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12186" class="Symbol">(</a><a id="12187" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="12191" href="Cubical.Data.FinData.Properties.html#12128" class="Bound">n</a> <a id="12193" href="Cubical.Data.FinData.Properties.html#12131" class="Bound">m</a> <a id="12195" class="Symbol">(</a><a id="12196" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12200" href="Cubical.Data.FinData.Properties.html#12138" class="Bound">i</a><a id="12201" class="Symbol">)))</a> <a id="12205" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinSumChar.sec"></a><a id="12212" href="Cubical.Data.FinData.Properties.html#12212" class="Function">sec</a> <a id="12216" class="Symbol">:</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Cubical.Data.FinData.Properties.html#12219" class="Bound">n</a> <a id="12221" href="Cubical.Data.FinData.Properties.html#12221" class="Bound">m</a> <a id="12223" class="Symbol">:</a> <a id="12225" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="12226" class="Symbol">)</a> <a id="12228" class="Symbol">(</a><a id="12229" href="Cubical.Data.FinData.Properties.html#12229" class="Bound">i</a> <a id="12231" class="Symbol">:</a> <a id="12233" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Cubical.Data.FinData.Properties.html#12219" class="Bound">n</a> <a id="12240" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="12242" href="Cubical.Data.FinData.Properties.html#12221" class="Bound">m</a><a id="12243" class="Symbol">))</a> <a id="12246" class="Symbol">→</a> <a id="12248" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="12252" href="Cubical.Data.FinData.Properties.html#12219" class="Bound">n</a> <a id="12254" href="Cubical.Data.FinData.Properties.html#12221" class="Bound">m</a> <a id="12256" class="Symbol">(</a><a id="12257" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="12261" href="Cubical.Data.FinData.Properties.html#12219" class="Bound">n</a> <a id="12263" href="Cubical.Data.FinData.Properties.html#12221" class="Bound">m</a> <a id="12265" href="Cubical.Data.FinData.Properties.html#12229" class="Bound">i</a><a id="12266" class="Symbol">)</a> <a id="12268" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12270" href="Cubical.Data.FinData.Properties.html#12229" class="Bound">i</a>
 <a id="12273" href="Cubical.Data.FinData.Properties.html#12212" class="Function">sec</a> <a id="12277" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="12283" href="Cubical.Data.FinData.Properties.html#12283" class="Bound">m</a> <a id="12285" href="Cubical.Data.FinData.Properties.html#12285" class="Bound">i</a> <a id="12287" class="Symbol">=</a> <a id="12289" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12295" href="Cubical.Data.FinData.Properties.html#12212" class="Function">sec</a> <a id="12299" class="Symbol">(</a><a id="12300" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12305" href="Cubical.Data.FinData.Properties.html#12305" class="Bound">n</a><a id="12306" class="Symbol">)</a> <a id="12308" href="Cubical.Data.FinData.Properties.html#12308" class="Bound">m</a> <a id="12310" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12315" class="Symbol">=</a> <a id="12317" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12323" href="Cubical.Data.FinData.Properties.html#12212" class="Function">sec</a> <a id="12327" class="Symbol">(</a><a id="12328" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12333" href="Cubical.Data.FinData.Properties.html#12333" class="Bound">n</a><a id="12334" class="Symbol">)</a> <a id="12336" href="Cubical.Data.FinData.Properties.html#12336" class="Bound">m</a> <a id="12338" class="Symbol">(</a><a id="12339" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12343" href="Cubical.Data.FinData.Properties.html#12343" class="Bound">i</a><a id="12344" class="Symbol">)</a> <a id="12346" class="Symbol">=</a> <a id="12348" href="Cubical.Data.FinData.Properties.html#12404" class="Function">helperPath</a> <a id="12359" class="Symbol">(</a><a id="12360" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="12364" href="Cubical.Data.FinData.Properties.html#12333" class="Bound">n</a> <a id="12366" href="Cubical.Data.FinData.Properties.html#12336" class="Bound">m</a> <a id="12368" href="Cubical.Data.FinData.Properties.html#12343" class="Bound">i</a><a id="12369" class="Symbol">)</a> <a id="12371" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12373" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12378" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12382" class="Symbol">(</a><a id="12383" href="Cubical.Data.FinData.Properties.html#12212" class="Function">sec</a> <a id="12387" href="Cubical.Data.FinData.Properties.html#12333" class="Bound">n</a> <a id="12389" href="Cubical.Data.FinData.Properties.html#12336" class="Bound">m</a> <a id="12391" href="Cubical.Data.FinData.Properties.html#12343" class="Bound">i</a><a id="12392" class="Symbol">)</a>
  <a id="12396" class="Keyword">where</a>
  <a id="12404" href="Cubical.Data.FinData.Properties.html#12404" class="Function">helperPath</a> <a id="12415" class="Symbol">:</a> <a id="12417" class="Symbol">∀</a> <a id="12419" href="Cubical.Data.FinData.Properties.html#12419" class="Bound">x</a> <a id="12421" class="Symbol">→</a> <a id="12423" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12433" href="Cubical.Data.FinData.Properties.html#12333" class="Bound">n</a><a id="12434" class="Symbol">)</a> <a id="12436" href="Cubical.Data.FinData.Properties.html#12336" class="Bound">m</a> <a id="12438" class="Symbol">(</a><a id="12439" href="Cubical.Data.FinData.Properties.html#11563" class="Function">invSucAux</a> <a id="12449" href="Cubical.Data.FinData.Properties.html#12333" class="Bound">n</a> <a id="12451" href="Cubical.Data.FinData.Properties.html#12336" class="Bound">m</a> <a id="12453" href="Cubical.Data.FinData.Properties.html#12419" class="Bound">x</a><a id="12454" class="Symbol">)</a> <a id="12456" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12458" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12462" class="Symbol">(</a><a id="12463" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="12467" href="Cubical.Data.FinData.Properties.html#12333" class="Bound">n</a> <a id="12469" href="Cubical.Data.FinData.Properties.html#12336" class="Bound">m</a> <a id="12471" href="Cubical.Data.FinData.Properties.html#12419" class="Bound">x</a><a id="12472" class="Symbol">)</a>
  <a id="12476" href="Cubical.Data.FinData.Properties.html#12404" class="Function">helperPath</a> <a id="12487" class="Symbol">(</a><a id="12488" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12492" class="Symbol">_)</a> <a id="12495" class="Symbol">=</a> <a id="12497" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12504" href="Cubical.Data.FinData.Properties.html#12404" class="Function">helperPath</a> <a id="12515" class="Symbol">(</a><a id="12516" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12520" class="Symbol">_)</a> <a id="12523" class="Symbol">=</a> <a id="12525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinSumChar.Equiv"></a><a id="12532" href="Cubical.Data.FinData.Properties.html#12532" class="Function">Equiv</a> <a id="12538" class="Symbol">:</a> <a id="12540" class="Symbol">(</a><a id="12541" href="Cubical.Data.FinData.Properties.html#12541" class="Bound">n</a> <a id="12543" href="Cubical.Data.FinData.Properties.html#12543" class="Bound">m</a> <a id="12545" class="Symbol">:</a> <a id="12547" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="12548" class="Symbol">)</a> <a id="12550" class="Symbol">→</a> <a id="12552" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12556" href="Cubical.Data.FinData.Properties.html#12541" class="Bound">n</a> <a id="12558" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12560" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12564" href="Cubical.Data.FinData.Properties.html#12543" class="Bound">m</a> <a id="12566" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12568" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12572" class="Symbol">(</a><a id="12573" href="Cubical.Data.FinData.Properties.html#12541" class="Bound">n</a> <a id="12575" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="12577" href="Cubical.Data.FinData.Properties.html#12543" class="Bound">m</a><a id="12578" class="Symbol">)</a>
 <a id="12581" href="Cubical.Data.FinData.Properties.html#12532" class="Function">Equiv</a> <a id="12587" href="Cubical.Data.FinData.Properties.html#12587" class="Bound">n</a> <a id="12589" href="Cubical.Data.FinData.Properties.html#12589" class="Bound">m</a> <a id="12591" class="Symbol">=</a> <a id="12593" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12604" class="Symbol">(</a><a id="12605" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="12609" class="Symbol">(</a><a id="12610" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="12614" href="Cubical.Data.FinData.Properties.html#12587" class="Bound">n</a> <a id="12616" href="Cubical.Data.FinData.Properties.html#12589" class="Bound">m</a><a id="12617" class="Symbol">)</a> <a id="12619" class="Symbol">(</a><a id="12620" href="Cubical.Data.FinData.Properties.html#11694" class="Function">inv</a> <a id="12624" href="Cubical.Data.FinData.Properties.html#12587" class="Bound">n</a> <a id="12626" href="Cubical.Data.FinData.Properties.html#12589" class="Bound">m</a><a id="12627" class="Symbol">)</a> <a id="12629" class="Symbol">(</a><a id="12630" href="Cubical.Data.FinData.Properties.html#12212" class="Function">sec</a> <a id="12634" href="Cubical.Data.FinData.Properties.html#12587" class="Bound">n</a> <a id="12636" href="Cubical.Data.FinData.Properties.html#12589" class="Bound">m</a><a id="12637" class="Symbol">)</a> <a id="12639" class="Symbol">(</a><a id="12640" href="Cubical.Data.FinData.Properties.html#11849" class="Function">ret</a> <a id="12644" href="Cubical.Data.FinData.Properties.html#12587" class="Bound">n</a> <a id="12646" href="Cubical.Data.FinData.Properties.html#12589" class="Bound">m</a><a id="12647" class="Symbol">))</a>

 <a id="FinSumChar.++FinInl"></a><a id="12652" href="Cubical.Data.FinData.Properties.html#12652" class="Function">++FinInl</a> <a id="12661" class="Symbol">:</a> <a id="12663" class="Symbol">(</a><a id="12664" href="Cubical.Data.FinData.Properties.html#12664" class="Bound">n</a> <a id="12666" href="Cubical.Data.FinData.Properties.html#12666" class="Bound">m</a> <a id="12668" class="Symbol">:</a> <a id="12670" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="12671" class="Symbol">)</a> <a id="12673" class="Symbol">(</a><a id="12674" href="Cubical.Data.FinData.Properties.html#12674" class="Bound">U</a> <a id="12676" class="Symbol">:</a> <a id="12678" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="12685" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="12687" href="Cubical.Data.FinData.Properties.html#12664" class="Bound">n</a><a id="12688" class="Symbol">)</a> <a id="12690" class="Symbol">(</a><a id="12691" href="Cubical.Data.FinData.Properties.html#12691" class="Bound">W</a> <a id="12693" class="Symbol">:</a> <a id="12695" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="12702" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="12704" href="Cubical.Data.FinData.Properties.html#12666" class="Bound">m</a><a id="12705" class="Symbol">)</a> <a id="12707" class="Symbol">(</a><a id="12708" href="Cubical.Data.FinData.Properties.html#12708" class="Bound">i</a> <a id="12710" class="Symbol">:</a> <a id="12712" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12716" href="Cubical.Data.FinData.Properties.html#12664" class="Bound">n</a><a id="12717" class="Symbol">)</a>
          <a id="12729" class="Symbol">→</a> <a id="12731" href="Cubical.Data.FinData.Properties.html#12674" class="Bound">U</a> <a id="12733" href="Cubical.Data.FinData.Properties.html#12708" class="Bound">i</a> <a id="12735" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12737" class="Symbol">(</a><a id="12738" href="Cubical.Data.FinData.Properties.html#12674" class="Bound">U</a> <a id="12740" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="12746" href="Cubical.Data.FinData.Properties.html#12691" class="Bound">W</a><a id="12747" class="Symbol">)</a> <a id="12749" class="Symbol">(</a><a id="12750" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="12754" href="Cubical.Data.FinData.Properties.html#12664" class="Bound">n</a> <a id="12756" href="Cubical.Data.FinData.Properties.html#12666" class="Bound">m</a> <a id="12758" class="Symbol">(</a><a id="12759" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12763" href="Cubical.Data.FinData.Properties.html#12708" class="Bound">i</a><a id="12764" class="Symbol">))</a>
 <a id="12768" href="Cubical.Data.FinData.Properties.html#12652" class="Function">++FinInl</a> <a id="12777" class="Symbol">(</a><a id="12778" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12783" href="Cubical.Data.FinData.Properties.html#12783" class="Bound">n</a><a id="12784" class="Symbol">)</a> <a id="12786" href="Cubical.Data.FinData.Properties.html#12786" class="Bound">m</a> <a id="12788" href="Cubical.Data.FinData.Properties.html#12788" class="Bound">U</a> <a id="12790" href="Cubical.Data.FinData.Properties.html#12790" class="Bound">W</a> <a id="12792" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="12797" class="Symbol">=</a> <a id="12799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="12805" href="Cubical.Data.FinData.Properties.html#12652" class="Function">++FinInl</a> <a id="12814" class="Symbol">(</a><a id="12815" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="12820" href="Cubical.Data.FinData.Properties.html#12820" class="Bound">n</a><a id="12821" class="Symbol">)</a> <a id="12823" href="Cubical.Data.FinData.Properties.html#12823" class="Bound">m</a> <a id="12825" href="Cubical.Data.FinData.Properties.html#12825" class="Bound">U</a> <a id="12827" href="Cubical.Data.FinData.Properties.html#12827" class="Bound">W</a> <a id="12829" class="Symbol">(</a><a id="12830" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="12834" href="Cubical.Data.FinData.Properties.html#12834" class="Bound">i</a><a id="12835" class="Symbol">)</a> <a id="12837" class="Symbol">=</a> <a id="12839" href="Cubical.Data.FinData.Properties.html#12652" class="Function">++FinInl</a> <a id="12848" href="Cubical.Data.FinData.Properties.html#12820" class="Bound">n</a> <a id="12850" href="Cubical.Data.FinData.Properties.html#12823" class="Bound">m</a> <a id="12852" class="Symbol">(</a><a id="12853" href="Cubical.Data.FinData.Properties.html#12825" class="Bound">U</a> <a id="12855" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12857" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="12860" class="Symbol">)</a> <a id="12862" href="Cubical.Data.FinData.Properties.html#12827" class="Bound">W</a> <a id="12864" href="Cubical.Data.FinData.Properties.html#12834" class="Bound">i</a>

 <a id="FinSumChar.++FinInr"></a><a id="12868" href="Cubical.Data.FinData.Properties.html#12868" class="Function">++FinInr</a> <a id="12877" class="Symbol">:</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Cubical.Data.FinData.Properties.html#12880" class="Bound">n</a> <a id="12882" href="Cubical.Data.FinData.Properties.html#12882" class="Bound">m</a> <a id="12884" class="Symbol">:</a> <a id="12886" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="12887" class="Symbol">)</a> <a id="12889" class="Symbol">(</a><a id="12890" href="Cubical.Data.FinData.Properties.html#12890" class="Bound">U</a> <a id="12892" class="Symbol">:</a> <a id="12894" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="12901" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="12903" href="Cubical.Data.FinData.Properties.html#12880" class="Bound">n</a><a id="12904" class="Symbol">)</a> <a id="12906" class="Symbol">(</a><a id="12907" href="Cubical.Data.FinData.Properties.html#12907" class="Bound">W</a> <a id="12909" class="Symbol">:</a> <a id="12911" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="12918" href="Cubical.Data.FinData.Properties.html#947" class="Generalizable">A</a> <a id="12920" href="Cubical.Data.FinData.Properties.html#12882" class="Bound">m</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">(</a><a id="12924" href="Cubical.Data.FinData.Properties.html#12924" class="Bound">i</a> <a id="12926" class="Symbol">:</a> <a id="12928" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="12932" href="Cubical.Data.FinData.Properties.html#12882" class="Bound">m</a><a id="12933" class="Symbol">)</a>
          <a id="12945" class="Symbol">→</a> <a id="12947" href="Cubical.Data.FinData.Properties.html#12907" class="Bound">W</a> <a id="12949" href="Cubical.Data.FinData.Properties.html#12924" class="Bound">i</a> <a id="12951" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12953" class="Symbol">(</a><a id="12954" href="Cubical.Data.FinData.Properties.html#12890" class="Bound">U</a> <a id="12956" href="Cubical.Data.FinData.Base.html#1889" class="Function Operator">++Fin</a> <a id="12962" href="Cubical.Data.FinData.Properties.html#12907" class="Bound">W</a><a id="12963" class="Symbol">)</a> <a id="12965" class="Symbol">(</a><a id="12966" href="Cubical.Data.FinData.Properties.html#11354" class="Function">fun</a> <a id="12970" href="Cubical.Data.FinData.Properties.html#12880" class="Bound">n</a> <a id="12972" href="Cubical.Data.FinData.Properties.html#12882" class="Bound">m</a> <a id="12974" class="Symbol">(</a><a id="12975" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12979" href="Cubical.Data.FinData.Properties.html#12924" class="Bound">i</a><a id="12980" class="Symbol">))</a>
 <a id="12984" href="Cubical.Data.FinData.Properties.html#12868" class="Function">++FinInr</a> <a id="12993" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="12999" class="Symbol">(</a><a id="13000" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13005" href="Cubical.Data.FinData.Properties.html#13005" class="Bound">m</a><a id="13006" class="Symbol">)</a> <a id="13008" href="Cubical.Data.FinData.Properties.html#13008" class="Bound">U</a> <a id="13010" href="Cubical.Data.FinData.Properties.html#13010" class="Bound">W</a> <a id="13012" href="Cubical.Data.FinData.Properties.html#13012" class="Bound">i</a> <a id="13014" class="Symbol">=</a> <a id="13016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="13022" href="Cubical.Data.FinData.Properties.html#12868" class="Function">++FinInr</a> <a id="13031" class="Symbol">(</a><a id="13032" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13037" href="Cubical.Data.FinData.Properties.html#13037" class="Bound">n</a><a id="13038" class="Symbol">)</a> <a id="13040" href="Cubical.Data.FinData.Properties.html#13040" class="Bound">m</a> <a id="13042" href="Cubical.Data.FinData.Properties.html#13042" class="Bound">U</a> <a id="13044" href="Cubical.Data.FinData.Properties.html#13044" class="Bound">W</a> <a id="13046" href="Cubical.Data.FinData.Properties.html#13046" class="Bound">i</a> <a id="13048" class="Symbol">=</a> <a id="13050" href="Cubical.Data.FinData.Properties.html#12868" class="Function">++FinInr</a> <a id="13059" href="Cubical.Data.FinData.Properties.html#13037" class="Bound">n</a> <a id="13061" href="Cubical.Data.FinData.Properties.html#13040" class="Bound">m</a> <a id="13063" class="Symbol">(</a><a id="13064" href="Cubical.Data.FinData.Properties.html#13042" class="Bound">U</a> <a id="13066" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13068" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="13071" class="Symbol">)</a> <a id="13073" href="Cubical.Data.FinData.Properties.html#13044" class="Bound">W</a> <a id="13075" href="Cubical.Data.FinData.Properties.html#13046" class="Bound">i</a>

<a id="13078" class="Comment">-- Proof that Fin n × Fin m ≃ Fin nm</a>
<a id="13115" class="Keyword">module</a> <a id="FinProdChar"></a><a id="13122" href="Cubical.Data.FinData.Properties.html#13122" class="Module">FinProdChar</a> <a id="13134" class="Keyword">where</a>

 <a id="13142" class="Keyword">open</a> <a id="13147" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
 <a id="FinProdChar.sucProdToSumIso"></a><a id="13152" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13168" class="Symbol">:</a> <a id="13170" class="Symbol">(</a><a id="13171" href="Cubical.Data.FinData.Properties.html#13171" class="Bound">n</a> <a id="13173" href="Cubical.Data.FinData.Properties.html#13173" class="Bound">m</a> <a id="13175" class="Symbol">:</a> <a id="13177" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13178" class="Symbol">)</a> <a id="13180" class="Symbol">→</a> <a id="13182" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13186" class="Symbol">(</a><a id="13187" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13191" class="Symbol">(</a><a id="13192" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13197" href="Cubical.Data.FinData.Properties.html#13171" class="Bound">n</a><a id="13198" class="Symbol">)</a> <a id="13200" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13202" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13206" href="Cubical.Data.FinData.Properties.html#13173" class="Bound">m</a><a id="13207" class="Symbol">)</a> <a id="13209" class="Symbol">(</a><a id="13210" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13214" href="Cubical.Data.FinData.Properties.html#13173" class="Bound">m</a> <a id="13216" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13218" class="Symbol">(</a><a id="13219" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13223" href="Cubical.Data.FinData.Properties.html#13171" class="Bound">n</a> <a id="13225" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13227" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13231" href="Cubical.Data.FinData.Properties.html#13173" class="Bound">m</a><a id="13232" class="Symbol">))</a>
 <a id="13236" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="13240" class="Symbol">(</a><a id="13241" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13257" href="Cubical.Data.FinData.Properties.html#13257" class="Bound">n</a> <a id="13259" href="Cubical.Data.FinData.Properties.html#13259" class="Bound">m</a><a id="13260" class="Symbol">)</a> <a id="13262" class="Symbol">(</a><a id="13263" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13268" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13270" href="Cubical.Data.FinData.Properties.html#13270" class="Bound">j</a><a id="13271" class="Symbol">)</a> <a id="13273" class="Symbol">=</a> <a id="13275" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13279" href="Cubical.Data.FinData.Properties.html#13270" class="Bound">j</a>
 <a id="13282" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="13286" class="Symbol">(</a><a id="13287" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13303" href="Cubical.Data.FinData.Properties.html#13303" class="Bound">n</a> <a id="13305" href="Cubical.Data.FinData.Properties.html#13305" class="Bound">m</a><a id="13306" class="Symbol">)</a> <a id="13308" class="Symbol">(</a><a id="13309" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13313" href="Cubical.Data.FinData.Properties.html#13313" class="Bound">i</a> <a id="13315" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13317" href="Cubical.Data.FinData.Properties.html#13317" class="Bound">j</a><a id="13318" class="Symbol">)</a> <a id="13320" class="Symbol">=</a> <a id="13322" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13326" class="Symbol">(</a><a id="13327" href="Cubical.Data.FinData.Properties.html#13313" class="Bound">i</a> <a id="13329" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13331" href="Cubical.Data.FinData.Properties.html#13317" class="Bound">j</a><a id="13332" class="Symbol">)</a>
 <a id="13335" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13356" href="Cubical.Data.FinData.Properties.html#13356" class="Bound">n</a> <a id="13358" href="Cubical.Data.FinData.Properties.html#13358" class="Bound">m</a><a id="13359" class="Symbol">)</a> <a id="13361" class="Symbol">(</a><a id="13362" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13366" href="Cubical.Data.FinData.Properties.html#13366" class="Bound">j</a><a id="13367" class="Symbol">)</a> <a id="13369" class="Symbol">=</a> <a id="13371" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13376" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13378" href="Cubical.Data.FinData.Properties.html#13366" class="Bound">j</a>
 <a id="13381" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="13385" class="Symbol">(</a><a id="13386" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13402" href="Cubical.Data.FinData.Properties.html#13402" class="Bound">n</a> <a id="13404" href="Cubical.Data.FinData.Properties.html#13404" class="Bound">m</a><a id="13405" class="Symbol">)</a> <a id="13407" class="Symbol">(</a><a id="13408" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13412" class="Symbol">(</a><a id="13413" href="Cubical.Data.FinData.Properties.html#13413" class="Bound">i</a> <a id="13415" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13417" href="Cubical.Data.FinData.Properties.html#13417" class="Bound">j</a><a id="13418" class="Symbol">))</a> <a id="13421" class="Symbol">=</a> <a id="13423" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13427" href="Cubical.Data.FinData.Properties.html#13413" class="Bound">i</a> <a id="13429" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13431" href="Cubical.Data.FinData.Properties.html#13417" class="Bound">j</a>
 <a id="13434" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="13438" class="Symbol">(</a><a id="13439" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13455" href="Cubical.Data.FinData.Properties.html#13455" class="Bound">n</a> <a id="13457" href="Cubical.Data.FinData.Properties.html#13457" class="Bound">m</a><a id="13458" class="Symbol">)</a> <a id="13460" class="Symbol">(</a><a id="13461" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13465" href="Cubical.Data.FinData.Properties.html#13465" class="Bound">j</a><a id="13466" class="Symbol">)</a> <a id="13468" class="Symbol">=</a> <a id="13470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="13476" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="13480" class="Symbol">(</a><a id="13481" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13497" href="Cubical.Data.FinData.Properties.html#13497" class="Bound">n</a> <a id="13499" href="Cubical.Data.FinData.Properties.html#13499" class="Bound">m</a><a id="13500" class="Symbol">)</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13507" class="Symbol">(</a><a id="13508" href="Cubical.Data.FinData.Properties.html#13508" class="Bound">i</a> <a id="13510" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13512" href="Cubical.Data.FinData.Properties.html#13512" class="Bound">j</a><a id="13513" class="Symbol">))</a> <a id="13516" class="Symbol">=</a> <a id="13518" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="13524" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="13528" class="Symbol">(</a><a id="13529" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13545" href="Cubical.Data.FinData.Properties.html#13545" class="Bound">n</a> <a id="13547" href="Cubical.Data.FinData.Properties.html#13547" class="Bound">m</a><a id="13548" class="Symbol">)</a> <a id="13550" class="Symbol">(</a><a id="13551" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="13556" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13558" href="Cubical.Data.FinData.Properties.html#13558" class="Bound">j</a><a id="13559" class="Symbol">)</a> <a id="13561" class="Symbol">=</a> <a id="13563" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
 <a id="13569" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="13573" class="Symbol">(</a><a id="13574" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13590" href="Cubical.Data.FinData.Properties.html#13590" class="Bound">n</a> <a id="13592" href="Cubical.Data.FinData.Properties.html#13592" class="Bound">m</a><a id="13593" class="Symbol">)</a> <a id="13595" class="Symbol">(</a><a id="13596" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="13600" href="Cubical.Data.FinData.Properties.html#13600" class="Bound">i</a> <a id="13602" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13604" href="Cubical.Data.FinData.Properties.html#13604" class="Bound">j</a><a id="13605" class="Symbol">)</a> <a id="13607" class="Symbol">=</a> <a id="13609" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="FinProdChar.Equiv"></a><a id="13616" href="Cubical.Data.FinData.Properties.html#13616" class="Function">Equiv</a> <a id="13622" class="Symbol">:</a> <a id="13624" class="Symbol">(</a><a id="13625" href="Cubical.Data.FinData.Properties.html#13625" class="Bound">n</a> <a id="13627" href="Cubical.Data.FinData.Properties.html#13627" class="Bound">m</a> <a id="13629" class="Symbol">:</a> <a id="13631" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13632" class="Symbol">)</a> <a id="13634" class="Symbol">→</a> <a id="13636" class="Symbol">(</a><a id="13637" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13641" href="Cubical.Data.FinData.Properties.html#13625" class="Bound">n</a> <a id="13643" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13645" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13649" href="Cubical.Data.FinData.Properties.html#13627" class="Bound">m</a><a id="13650" class="Symbol">)</a> <a id="13652" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13654" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13658" class="Symbol">(</a><a id="13659" href="Cubical.Data.FinData.Properties.html#13625" class="Bound">n</a> <a id="13661" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="13663" href="Cubical.Data.FinData.Properties.html#13627" class="Bound">m</a><a id="13664" class="Symbol">)</a>
 <a id="13667" href="Cubical.Data.FinData.Properties.html#13616" class="Function">Equiv</a> <a id="13673" href="Cubical.Data.FinData.Properties.html#589" class="InductiveConstructor">ℕzero</a> <a id="13679" href="Cubical.Data.FinData.Properties.html#13679" class="Bound">m</a> <a id="13681" class="Symbol">=</a> <a id="13683" href="Cubical.Data.Empty.Properties.html#590" class="Function">uninhabEquiv</a> <a id="13696" class="Symbol">(λ</a> <a id="13699" href="Cubical.Data.FinData.Properties.html#13699" class="Bound">x</a> <a id="13701" class="Symbol">→</a> <a id="13703" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="13709" class="Symbol">(</a><a id="13710" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13714" href="Cubical.Data.FinData.Properties.html#13699" class="Bound">x</a><a id="13715" class="Symbol">))</a> <a id="13718" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a>
 <a id="13725" href="Cubical.Data.FinData.Properties.html#13616" class="Function">Equiv</a> <a id="13731" class="Symbol">(</a><a id="13732" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13737" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a><a id="13738" class="Symbol">)</a> <a id="13740" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a> <a id="13742" class="Symbol">=</a> <a id="13744" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13748" class="Symbol">(</a><a id="13749" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="13754" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a><a id="13755" class="Symbol">)</a> <a id="13757" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13759" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13763" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a>    <a id="13768" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="13771" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13782" class="Symbol">(</a><a id="13783" href="Cubical.Data.FinData.Properties.html#13152" class="Function">sucProdToSumIso</a> <a id="13799" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a> <a id="13801" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a><a id="13802" class="Symbol">)</a> <a id="13804" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
                    <a id="13826" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13830" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a> <a id="13832" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13834" class="Symbol">(</a><a id="13835" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13839" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a> <a id="13841" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="13843" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13847" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a><a id="13848" class="Symbol">)</a> <a id="13850" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="13853" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13864" class="Symbol">(</a><a id="13865" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="13870" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="13876" class="Symbol">(</a><a id="13877" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="13888" class="Symbol">(</a><a id="13889" href="Cubical.Data.FinData.Properties.html#13616" class="Function">Equiv</a> <a id="13895" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a> <a id="13897" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a><a id="13898" class="Symbol">)))</a> <a id="13902" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
                    <a id="13924" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13928" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a> <a id="13930" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13932" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="13936" class="Symbol">(</a><a id="13937" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a> <a id="13939" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="13941" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a><a id="13942" class="Symbol">)</a>     <a id="13948" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="13951" href="Cubical.Data.FinData.Properties.html#12532" class="Function">FinSumChar.Equiv</a> <a id="13968" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a> <a id="13970" class="Symbol">(</a><a id="13971" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a> <a id="13973" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="13975" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a><a id="13976" class="Symbol">)</a> <a id="13978" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
                    <a id="14000" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14004" class="Symbol">(</a><a id="14005" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a> <a id="14007" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="14009" href="Cubical.Data.FinData.Properties.html#13737" class="Bound">n</a> <a id="14011" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="14013" href="Cubical.Data.FinData.Properties.html#13740" class="Bound">m</a><a id="14014" class="Symbol">)</a>         <a id="14024" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="14027" class="Comment">-- Exhaustion of decidable predicate</a>

<a id="∀Dec"></a><a id="14065" href="Cubical.Data.FinData.Properties.html#14065" class="Function">∀Dec</a> <a id="14070" class="Symbol">:</a>
    <a id="14076" class="Symbol">(</a><a id="14077" href="Cubical.Data.FinData.Properties.html#14077" class="Bound">P</a> <a id="14079" class="Symbol">:</a> <a id="14081" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14085" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="14087" class="Symbol">→</a> <a id="14089" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14094" href="Cubical.Data.FinData.Properties.html#931" class="Generalizable">ℓ</a><a id="14095" class="Symbol">)</a>
  <a id="14099" class="Symbol">→</a> <a id="14101" class="Symbol">(</a><a id="14102" href="Cubical.Data.FinData.Properties.html#14102" class="Bound">dec</a> <a id="14106" class="Symbol">:</a> <a id="14108" class="Symbol">(</a><a id="14109" href="Cubical.Data.FinData.Properties.html#14109" class="Bound">i</a> <a id="14111" class="Symbol">:</a> <a id="14113" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14117" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a><a id="14118" class="Symbol">)</a> <a id="14120" class="Symbol">→</a> <a id="14122" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14126" class="Symbol">(</a><a id="14127" href="Cubical.Data.FinData.Properties.html#14077" class="Bound">P</a> <a id="14129" href="Cubical.Data.FinData.Properties.html#14109" class="Bound">i</a><a id="14130" class="Symbol">))</a>
  <a id="14135" class="Symbol">→</a> <a id="14137" class="Symbol">((</a><a id="14139" href="Cubical.Data.FinData.Properties.html#14139" class="Bound">i</a> <a id="14141" class="Symbol">:</a> <a id="14143" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14147" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a><a id="14148" class="Symbol">)</a> <a id="14150" class="Symbol">→</a> <a id="14152" href="Cubical.Data.FinData.Properties.html#14077" class="Bound">P</a> <a id="14154" href="Cubical.Data.FinData.Properties.html#14139" class="Bound">i</a><a id="14155" class="Symbol">)</a> <a id="14157" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14159" class="Symbol">(</a><a id="14160" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="14163" href="Cubical.Data.FinData.Properties.html#14163" class="Bound">i</a> <a id="14165" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="14167" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14171" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="14173" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="14175" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14177" href="Cubical.Data.FinData.Properties.html#14077" class="Bound">P</a> <a id="14179" href="Cubical.Data.FinData.Properties.html#14163" class="Bound">i</a><a id="14180" class="Symbol">)</a>
<a id="14182" href="Cubical.Data.FinData.Properties.html#14065" class="Function">∀Dec</a> <a id="14187" class="Symbol">{</a><a id="14188" class="Argument">m</a> <a id="14190" class="Symbol">=</a> <a id="14192" class="Number">0</a><a id="14193" class="Symbol">}</a> <a id="14195" class="Symbol">_</a> <a id="14197" class="Symbol">_</a> <a id="14199" class="Symbol">=</a> <a id="14201" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14205" class="Symbol">λ</a> <a id="14207" class="Symbol">()</a>
<a id="14210" href="Cubical.Data.FinData.Properties.html#14065" class="Function">∀Dec</a> <a id="14215" class="Symbol">{</a><a id="14216" class="Argument">m</a> <a id="14218" class="Symbol">=</a> <a id="14220" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14225" href="Cubical.Data.FinData.Properties.html#14225" class="Bound">m</a><a id="14226" class="Symbol">}</a> <a id="14228" href="Cubical.Data.FinData.Properties.html#14228" class="Bound">P</a> <a id="14230" href="Cubical.Data.FinData.Properties.html#14230" class="Bound">dec</a> <a id="14234" class="Symbol">=</a> <a id="14236" href="Cubical.Data.FinData.Properties.html#14287" class="Function">helper</a> <a id="14243" class="Symbol">(</a><a id="14244" href="Cubical.Data.FinData.Properties.html#14230" class="Bound">dec</a> <a id="14248" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="14252" class="Symbol">)</a> <a id="14254" class="Symbol">(</a><a id="14255" href="Cubical.Data.FinData.Properties.html#14065" class="Function">∀Dec</a> <a id="14260" class="Symbol">_</a> <a id="14262" class="Symbol">(</a><a id="14263" href="Cubical.Data.FinData.Properties.html#14230" class="Bound">dec</a> <a id="14267" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14269" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="14272" class="Symbol">))</a>
  <a id="14277" class="Keyword">where</a>
    <a id="14287" href="Cubical.Data.FinData.Properties.html#14287" class="Function">helper</a> <a id="14294" class="Symbol">:</a>
        <a id="14304" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14308" class="Symbol">(</a><a id="14309" href="Cubical.Data.FinData.Properties.html#14228" class="Bound">P</a> <a id="14311" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="14315" class="Symbol">)</a>
      <a id="14323" class="Symbol">→</a> <a id="14325" class="Symbol">((</a><a id="14327" href="Cubical.Data.FinData.Properties.html#14327" class="Bound">i</a> <a id="14329" class="Symbol">:</a> <a id="14331" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14335" href="Cubical.Data.FinData.Properties.html#14225" class="Bound">m</a><a id="14336" class="Symbol">)</a> <a id="14338" class="Symbol">→</a> <a id="14340" href="Cubical.Data.FinData.Properties.html#14228" class="Bound">P</a> <a id="14342" class="Symbol">(</a><a id="14343" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14347" href="Cubical.Data.FinData.Properties.html#14327" class="Bound">i</a><a id="14348" class="Symbol">))</a>  <a id="14352" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14354" class="Symbol">(</a><a id="14355" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="14358" href="Cubical.Data.FinData.Properties.html#14358" class="Bound">i</a> <a id="14360" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="14362" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14366" href="Cubical.Data.FinData.Properties.html#14225" class="Bound">m</a> <a id="14368" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="14370" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14372" href="Cubical.Data.FinData.Properties.html#14228" class="Bound">P</a> <a id="14374" class="Symbol">(</a><a id="14375" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14379" href="Cubical.Data.FinData.Properties.html#14358" class="Bound">i</a><a id="14380" class="Symbol">))</a>
      <a id="14389" class="Symbol">→</a> <a id="14391" class="Symbol">((</a><a id="14393" href="Cubical.Data.FinData.Properties.html#14393" class="Bound">i</a> <a id="14395" class="Symbol">:</a> <a id="14397" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14401" class="Symbol">(</a><a id="14402" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14407" href="Cubical.Data.FinData.Properties.html#14225" class="Bound">m</a><a id="14408" class="Symbol">))</a> <a id="14411" class="Symbol">→</a> <a id="14413" href="Cubical.Data.FinData.Properties.html#14228" class="Bound">P</a> <a id="14415" href="Cubical.Data.FinData.Properties.html#14393" class="Bound">i</a><a id="14416" class="Symbol">)</a> <a id="14418" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14420" class="Symbol">(</a><a id="14421" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="14424" href="Cubical.Data.FinData.Properties.html#14424" class="Bound">i</a> <a id="14426" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="14428" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14432" class="Symbol">(</a><a id="14433" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14438" href="Cubical.Data.FinData.Properties.html#14225" class="Bound">m</a><a id="14439" class="Symbol">)</a> <a id="14441" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="14443" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14445" href="Cubical.Data.FinData.Properties.html#14228" class="Bound">P</a> <a id="14447" href="Cubical.Data.FinData.Properties.html#14424" class="Bound">i</a><a id="14448" class="Symbol">)</a>
    <a id="14454" href="Cubical.Data.FinData.Properties.html#14287" class="Function">helper</a> <a id="14461" class="Symbol">(</a><a id="14462" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14466" href="Cubical.Data.FinData.Properties.html#14466" class="Bound">p</a><a id="14467" class="Symbol">)</a> <a id="14469" class="Symbol">(</a><a id="14470" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14474" href="Cubical.Data.FinData.Properties.html#14474" class="Bound">q</a><a id="14475" class="Symbol">)</a> <a id="14477" class="Symbol">=</a> <a id="14479" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14483" class="Symbol">λ</a> <a id="14485" class="Symbol">{</a> <a id="14487" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14492" class="Symbol">→</a> <a id="14494" href="Cubical.Data.FinData.Properties.html#14466" class="Bound">p</a> <a id="14496" class="Symbol">;</a> <a id="14498" class="Symbol">(</a><a id="14499" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14503" href="Cubical.Data.FinData.Properties.html#14503" class="Bound">i</a><a id="14504" class="Symbol">)</a> <a id="14506" class="Symbol">→</a> <a id="14508" href="Cubical.Data.FinData.Properties.html#14474" class="Bound">q</a> <a id="14510" href="Cubical.Data.FinData.Properties.html#14503" class="Bound">i</a> <a id="14512" class="Symbol">}</a>
    <a id="14518" href="Cubical.Data.FinData.Properties.html#14287" class="Function">helper</a> <a id="14525" class="Symbol">(</a><a id="14526" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="14530" class="Symbol">_)</a> <a id="14533" class="Symbol">(</a><a id="14534" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14538" href="Cubical.Data.FinData.Properties.html#14538" class="Bound">q</a><a id="14539" class="Symbol">)</a> <a id="14541" class="Symbol">=</a> <a id="14543" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14547" class="Symbol">(</a><a id="14548" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="14552" class="Symbol">(</a><a id="14553" href="Cubical.Data.FinData.Properties.html#14538" class="Bound">q</a> <a id="14555" class="Symbol">.</a><a id="14556" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14559" class="Symbol">)</a> <a id="14561" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14563" href="Cubical.Data.FinData.Properties.html#14538" class="Bound">q</a> <a id="14565" class="Symbol">.</a><a id="14566" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="14569" class="Symbol">)</a>
    <a id="14575" href="Cubical.Data.FinData.Properties.html#14287" class="Function">helper</a> <a id="14582" class="Symbol">(</a><a id="14583" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="14586" href="Cubical.Data.FinData.Properties.html#14586" class="Bound">¬p</a><a id="14588" class="Symbol">)</a> <a id="14590" class="Symbol">_</a> <a id="14592" class="Symbol">=</a> <a id="14594" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14598" class="Symbol">(</a><a id="14599" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14604" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14606" href="Cubical.Data.FinData.Properties.html#14586" class="Bound">¬p</a><a id="14608" class="Symbol">)</a>

<a id="∀Dec2"></a><a id="14611" href="Cubical.Data.FinData.Properties.html#14611" class="Function">∀Dec2</a> <a id="14617" class="Symbol">:</a>
    <a id="14623" class="Symbol">(</a><a id="14624" href="Cubical.Data.FinData.Properties.html#14624" class="Bound">P</a> <a id="14626" class="Symbol">:</a> <a id="14628" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14632" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="14634" class="Symbol">→</a> <a id="14636" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14640" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="14642" class="Symbol">→</a> <a id="14644" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14649" href="Cubical.Data.FinData.Properties.html#931" class="Generalizable">ℓ</a><a id="14650" class="Symbol">)</a>
  <a id="14654" class="Symbol">→</a> <a id="14656" class="Symbol">(</a><a id="14657" href="Cubical.Data.FinData.Properties.html#14657" class="Bound">dec</a> <a id="14661" class="Symbol">:</a> <a id="14663" class="Symbol">(</a><a id="14664" href="Cubical.Data.FinData.Properties.html#14664" class="Bound">i</a> <a id="14666" class="Symbol">:</a> <a id="14668" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14672" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a><a id="14673" class="Symbol">)(</a><a id="14675" href="Cubical.Data.FinData.Properties.html#14675" class="Bound">j</a> <a id="14677" class="Symbol">:</a> <a id="14679" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14683" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="14684" class="Symbol">)</a> <a id="14686" class="Symbol">→</a> <a id="14688" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="14692" class="Symbol">(</a><a id="14693" href="Cubical.Data.FinData.Properties.html#14624" class="Bound">P</a> <a id="14695" href="Cubical.Data.FinData.Properties.html#14664" class="Bound">i</a> <a id="14697" href="Cubical.Data.FinData.Properties.html#14675" class="Bound">j</a><a id="14698" class="Symbol">))</a>
  <a id="14703" class="Symbol">→</a> <a id="14705" class="Symbol">((</a><a id="14707" href="Cubical.Data.FinData.Properties.html#14707" class="Bound">i</a> <a id="14709" class="Symbol">:</a> <a id="14711" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14715" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a><a id="14716" class="Symbol">)(</a><a id="14718" href="Cubical.Data.FinData.Properties.html#14718" class="Bound">j</a> <a id="14720" class="Symbol">:</a> <a id="14722" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14726" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a><a id="14727" class="Symbol">)</a> <a id="14729" class="Symbol">→</a> <a id="14731" href="Cubical.Data.FinData.Properties.html#14624" class="Bound">P</a> <a id="14733" href="Cubical.Data.FinData.Properties.html#14707" class="Bound">i</a> <a id="14735" href="Cubical.Data.FinData.Properties.html#14718" class="Bound">j</a><a id="14736" class="Symbol">)</a> <a id="14738" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14740" class="Symbol">(</a><a id="14741" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="14744" href="Cubical.Data.FinData.Properties.html#14744" class="Bound">i</a> <a id="14746" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="14748" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14752" href="Cubical.Data.FinData.Properties.html#961" class="Generalizable">m</a> <a id="14754" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="14756" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="14759" href="Cubical.Data.FinData.Properties.html#14759" class="Bound">j</a> <a id="14761" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="14763" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14767" href="Cubical.Data.FinData.Properties.html#963" class="Generalizable">n</a> <a id="14769" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="14771" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14773" href="Cubical.Data.FinData.Properties.html#14624" class="Bound">P</a> <a id="14775" href="Cubical.Data.FinData.Properties.html#14744" class="Bound">i</a> <a id="14777" href="Cubical.Data.FinData.Properties.html#14759" class="Bound">j</a><a id="14778" class="Symbol">)</a>
<a id="14780" href="Cubical.Data.FinData.Properties.html#14611" class="Function">∀Dec2</a> <a id="14786" class="Symbol">{</a><a id="14787" class="Argument">m</a> <a id="14789" class="Symbol">=</a> <a id="14791" class="Number">0</a><a id="14792" class="Symbol">}</a> <a id="14794" class="Symbol">{</a><a id="14795" class="Argument">n</a> <a id="14797" class="Symbol">=</a> <a id="14799" href="Cubical.Data.FinData.Properties.html#14799" class="Bound">n</a><a id="14800" class="Symbol">}</a> <a id="14802" class="Symbol">_</a> <a id="14804" class="Symbol">_</a> <a id="14806" class="Symbol">=</a> <a id="14808" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14812" class="Symbol">λ</a> <a id="14814" class="Symbol">()</a>
<a id="14817" href="Cubical.Data.FinData.Properties.html#14611" class="Function">∀Dec2</a> <a id="14823" class="Symbol">{</a><a id="14824" class="Argument">m</a> <a id="14826" class="Symbol">=</a> <a id="14828" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="14833" href="Cubical.Data.FinData.Properties.html#14833" class="Bound">m</a><a id="14834" class="Symbol">}</a> <a id="14836" class="Symbol">{</a><a id="14837" class="Argument">n</a> <a id="14839" class="Symbol">=</a> <a id="14841" href="Cubical.Data.FinData.Properties.html#14841" class="Bound">n</a><a id="14842" class="Symbol">}</a> <a id="14844" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="14846" href="Cubical.Data.FinData.Properties.html#14846" class="Bound">dec</a> <a id="14850" class="Symbol">=</a> <a id="14852" href="Cubical.Data.FinData.Properties.html#14928" class="Function">helper</a> <a id="14859" class="Symbol">(</a><a id="14860" href="Cubical.Data.FinData.Properties.html#14065" class="Function">∀Dec</a> <a id="14865" class="Symbol">(</a><a id="14866" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="14868" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="14872" class="Symbol">)</a> <a id="14874" class="Symbol">(</a><a id="14875" href="Cubical.Data.FinData.Properties.html#14846" class="Bound">dec</a> <a id="14879" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="14883" class="Symbol">))</a> <a id="14886" class="Symbol">(</a><a id="14887" href="Cubical.Data.FinData.Properties.html#14611" class="Function">∀Dec2</a> <a id="14893" class="Symbol">(</a><a id="14894" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="14896" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14898" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="14901" class="Symbol">)</a> <a id="14903" class="Symbol">(</a><a id="14904" href="Cubical.Data.FinData.Properties.html#14846" class="Bound">dec</a> <a id="14908" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14910" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="14913" class="Symbol">))</a>
  <a id="14918" class="Keyword">where</a>
    <a id="14928" href="Cubical.Data.FinData.Properties.html#14928" class="Function">helper</a> <a id="14935" class="Symbol">:</a>
        <a id="14945" class="Symbol">((</a><a id="14947" href="Cubical.Data.FinData.Properties.html#14947" class="Bound">j</a> <a id="14949" class="Symbol">:</a> <a id="14951" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14955" href="Cubical.Data.FinData.Properties.html#14841" class="Bound">n</a><a id="14956" class="Symbol">)</a> <a id="14958" class="Symbol">→</a> <a id="14960" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="14962" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14967" href="Cubical.Data.FinData.Properties.html#14947" class="Bound">j</a><a id="14968" class="Symbol">)</a> <a id="14970" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14972" class="Symbol">(</a><a id="14973" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="14976" href="Cubical.Data.FinData.Properties.html#14976" class="Bound">j</a> <a id="14978" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="14980" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="14984" href="Cubical.Data.FinData.Properties.html#14841" class="Bound">n</a> <a id="14986" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="14988" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14990" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="14992" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="14997" href="Cubical.Data.FinData.Properties.html#14976" class="Bound">j</a><a id="14998" class="Symbol">)</a>
      <a id="15006" class="Symbol">→</a> <a id="15008" class="Symbol">((</a><a id="15010" href="Cubical.Data.FinData.Properties.html#15010" class="Bound">i</a> <a id="15012" class="Symbol">:</a> <a id="15014" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15018" href="Cubical.Data.FinData.Properties.html#14833" class="Bound">m</a><a id="15019" class="Symbol">)(</a><a id="15021" href="Cubical.Data.FinData.Properties.html#15021" class="Bound">j</a> <a id="15023" class="Symbol">:</a> <a id="15025" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15029" href="Cubical.Data.FinData.Properties.html#14841" class="Bound">n</a><a id="15030" class="Symbol">)</a> <a id="15032" class="Symbol">→</a> <a id="15034" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="15036" class="Symbol">(</a><a id="15037" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="15041" href="Cubical.Data.FinData.Properties.html#15010" class="Bound">i</a><a id="15042" class="Symbol">)</a> <a id="15044" href="Cubical.Data.FinData.Properties.html#15021" class="Bound">j</a><a id="15045" class="Symbol">)</a>  <a id="15048" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15050" class="Symbol">(</a><a id="15051" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15054" href="Cubical.Data.FinData.Properties.html#15054" class="Bound">i</a> <a id="15056" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15058" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15062" href="Cubical.Data.FinData.Properties.html#14833" class="Bound">m</a> <a id="15064" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15066" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15069" href="Cubical.Data.FinData.Properties.html#15069" class="Bound">j</a> <a id="15071" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15073" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15077" href="Cubical.Data.FinData.Properties.html#14841" class="Bound">n</a> <a id="15079" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15081" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15083" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="15085" class="Symbol">(</a><a id="15086" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="15090" href="Cubical.Data.FinData.Properties.html#15054" class="Bound">i</a><a id="15091" class="Symbol">)</a> <a id="15093" href="Cubical.Data.FinData.Properties.html#15069" class="Bound">j</a><a id="15094" class="Symbol">)</a>
      <a id="15102" class="Symbol">→</a> <a id="15104" class="Symbol">((</a><a id="15106" href="Cubical.Data.FinData.Properties.html#15106" class="Bound">i</a> <a id="15108" class="Symbol">:</a> <a id="15110" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15114" class="Symbol">(</a><a id="15115" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="15120" href="Cubical.Data.FinData.Properties.html#14833" class="Bound">m</a><a id="15121" class="Symbol">))(</a><a id="15124" href="Cubical.Data.FinData.Properties.html#15124" class="Bound">j</a> <a id="15126" class="Symbol">:</a> <a id="15128" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15132" href="Cubical.Data.FinData.Properties.html#14841" class="Bound">n</a><a id="15133" class="Symbol">)</a> <a id="15135" class="Symbol">→</a> <a id="15137" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="15139" href="Cubical.Data.FinData.Properties.html#15106" class="Bound">i</a> <a id="15141" href="Cubical.Data.FinData.Properties.html#15124" class="Bound">j</a><a id="15142" class="Symbol">)</a> <a id="15144" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15146" class="Symbol">(</a><a id="15147" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15150" href="Cubical.Data.FinData.Properties.html#15150" class="Bound">i</a> <a id="15152" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15154" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15158" class="Symbol">(</a><a id="15159" href="Cubical.Data.FinData.Properties.html#604" class="InductiveConstructor">ℕsuc</a> <a id="15164" href="Cubical.Data.FinData.Properties.html#14833" class="Bound">m</a><a id="15165" class="Symbol">)</a> <a id="15167" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15169" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15172" href="Cubical.Data.FinData.Properties.html#15172" class="Bound">j</a> <a id="15174" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15176" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="15180" href="Cubical.Data.FinData.Properties.html#14841" class="Bound">n</a> <a id="15182" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15184" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15186" href="Cubical.Data.FinData.Properties.html#14844" class="Bound">P</a> <a id="15188" href="Cubical.Data.FinData.Properties.html#15150" class="Bound">i</a> <a id="15190" href="Cubical.Data.FinData.Properties.html#15172" class="Bound">j</a><a id="15191" class="Symbol">)</a>
    <a id="15197" href="Cubical.Data.FinData.Properties.html#14928" class="Function">helper</a> <a id="15204" class="Symbol">(</a><a id="15205" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15209" href="Cubical.Data.FinData.Properties.html#15209" class="Bound">p</a><a id="15210" class="Symbol">)</a> <a id="15212" class="Symbol">(</a><a id="15213" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15217" href="Cubical.Data.FinData.Properties.html#15217" class="Bound">q</a><a id="15218" class="Symbol">)</a> <a id="15220" class="Symbol">=</a> <a id="15222" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15226" class="Symbol">λ</a> <a id="15228" class="Symbol">{</a> <a id="15230" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="15235" href="Cubical.Data.FinData.Properties.html#15235" class="Bound">j</a> <a id="15237" class="Symbol">→</a> <a id="15239" href="Cubical.Data.FinData.Properties.html#15209" class="Bound">p</a> <a id="15241" href="Cubical.Data.FinData.Properties.html#15235" class="Bound">j</a> <a id="15243" class="Symbol">;</a> <a id="15245" class="Symbol">(</a><a id="15246" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="15250" href="Cubical.Data.FinData.Properties.html#15250" class="Bound">i</a><a id="15251" class="Symbol">)</a> <a id="15253" href="Cubical.Data.FinData.Properties.html#15253" class="Bound">j</a> <a id="15255" class="Symbol">→</a> <a id="15257" href="Cubical.Data.FinData.Properties.html#15217" class="Bound">q</a> <a id="15259" href="Cubical.Data.FinData.Properties.html#15250" class="Bound">i</a> <a id="15261" href="Cubical.Data.FinData.Properties.html#15253" class="Bound">j</a> <a id="15263" class="Symbol">}</a>
    <a id="15269" href="Cubical.Data.FinData.Properties.html#14928" class="Function">helper</a> <a id="15276" class="Symbol">(</a><a id="15277" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15281" class="Symbol">_)</a> <a id="15284" class="Symbol">(</a><a id="15285" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15289" href="Cubical.Data.FinData.Properties.html#15289" class="Bound">q</a><a id="15290" class="Symbol">)</a> <a id="15292" class="Symbol">=</a> <a id="15294" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15298" class="Symbol">(</a><a id="15299" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="15303" class="Symbol">(</a><a id="15304" href="Cubical.Data.FinData.Properties.html#15289" class="Bound">q</a> <a id="15306" class="Symbol">.</a><a id="15307" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="15310" class="Symbol">)</a> <a id="15312" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15314" href="Cubical.Data.FinData.Properties.html#15289" class="Bound">q</a> <a id="15316" class="Symbol">.</a><a id="15317" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15321" class="Symbol">.</a><a id="15322" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15326" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15328" href="Cubical.Data.FinData.Properties.html#15289" class="Bound">q</a> <a id="15330" class="Symbol">.</a><a id="15331" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15335" class="Symbol">.</a><a id="15336" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15339" class="Symbol">)</a>
    <a id="15345" href="Cubical.Data.FinData.Properties.html#14928" class="Function">helper</a> <a id="15352" class="Symbol">(</a><a id="15353" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15357" href="Cubical.Data.FinData.Properties.html#15357" class="Bound">p</a><a id="15358" class="Symbol">)</a> <a id="15360" class="Symbol">_</a> <a id="15362" class="Symbol">=</a> <a id="15364" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15368" class="Symbol">(</a><a id="15369" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="15374" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15376" href="Cubical.Data.FinData.Properties.html#15357" class="Bound">p</a><a id="15377" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.FinData.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.FinData</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a> <a id="29" class="Keyword">where</a>

<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a> <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.FinData.Properties.html" class="Module">Cubical.Data.FinData.Properties</a> <a id="125" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Int.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Int.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- This is the preferred version of the integers in the library. Other</a>
<a id="72" class="Comment">-- versions can be found in the MoreInts directory.</a>
<a id="124" class="Keyword">module</a> <a id="131" href="Cubical.Data.Int.Base.html" class="Module">Cubical.Data.Int.Base</a> <a id="153" class="Keyword">where</a>

<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="232" class="Symbol">as</a> <a id="235" class="Module">⊥</a> <a id="237" class="Keyword">using</a> <a id="243" class="Symbol">(</a><a id="244" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="245" class="Symbol">)</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="306" class="Symbol">as</a> <a id="309" class="Module">ℕ</a> <a id="311" class="Keyword">hiding</a> <a id="318" class="Symbol">(</a><a id="319" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a> <a id="323" class="Symbol">;</a> <a id="325" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">_·_</a> <a id="329" class="Symbol">;</a> <a id="331" href="Cubical.Data.Nat.Base.html#241" class="Primitive Operator">_≡ᵇ_</a> <a id="336" class="Symbol">;</a> <a id="338" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">_&lt;ᵇ_</a><a id="342" class="Symbol">)</a> <a id="344" class="Keyword">renaming</a> <a id="353" class="Symbol">(</a><a id="354" href="Cubical.Data.Nat.Base.html#1421" class="Function">isEven</a> <a id="361" class="Symbol">to</a> <a id="364" class="Function">isEvenℕ</a> <a id="372" class="Symbol">;</a> <a id="374" href="Cubical.Data.Nat.Base.html#1428" class="Function">isOdd</a> <a id="380" class="Symbol">to</a> <a id="383" class="Function">isOddℕ</a><a id="389" class="Symbol">)</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>

<a id="426" class="Keyword">infix</a>  <a id="433" class="Number">8</a> <a id="435" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-_</a>
<a id="438" class="Keyword">infixl</a> <a id="445" class="Number">7</a> <a id="447" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">_·_</a>
<a id="451" class="Keyword">infixl</a> <a id="458" class="Number">6</a> <a id="460" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">_+_</a> <a id="464" href="Cubical.Data.Int.Base.html#1518" class="Function Operator">_-_</a>

<a id="469" class="Keyword">data</a> <a id="ℤ"></a><a id="474" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="476" class="Symbol">:</a> <a id="478" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="484" class="Keyword">where</a>
  <a id="ℤ.pos"></a><a id="492" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a>    <a id="499" class="Symbol">:</a> <a id="501" class="Symbol">(</a><a id="502" href="Cubical.Data.Int.Base.html#502" class="Bound">n</a> <a id="504" class="Symbol">:</a> <a id="506" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="507" class="Symbol">)</a> <a id="509" class="Symbol">→</a> <a id="511" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
  <a id="ℤ.negsuc"></a><a id="515" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="522" class="Symbol">:</a> <a id="524" class="Symbol">(</a><a id="525" href="Cubical.Data.Int.Base.html#525" class="Bound">n</a> <a id="527" class="Symbol">:</a> <a id="529" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="530" class="Symbol">)</a> <a id="532" class="Symbol">→</a> <a id="534" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>

<a id="neg"></a><a id="537" href="Cubical.Data.Int.Base.html#537" class="Function">neg</a> <a id="541" class="Symbol">:</a> <a id="543" class="Symbol">(</a><a id="544" href="Cubical.Data.Int.Base.html#544" class="Bound">n</a> <a id="546" class="Symbol">:</a> <a id="548" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="549" class="Symbol">)</a> <a id="551" class="Symbol">→</a> <a id="553" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="555" href="Cubical.Data.Int.Base.html#537" class="Function">neg</a> <a id="559" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="567" class="Symbol">=</a> <a id="569" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="573" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="578" href="Cubical.Data.Int.Base.html#537" class="Function">neg</a> <a id="582" class="Symbol">(</a><a id="583" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="587" href="Cubical.Data.Int.Base.html#587" class="Bound">n</a><a id="588" class="Symbol">)</a> <a id="590" class="Symbol">=</a> <a id="592" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="599" href="Cubical.Data.Int.Base.html#587" class="Bound">n</a>

<a id="sucℤ"></a><a id="602" href="Cubical.Data.Int.Base.html#602" class="Function">sucℤ</a> <a id="607" class="Symbol">:</a> <a id="609" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="611" class="Symbol">→</a> <a id="613" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="615" href="Cubical.Data.Int.Base.html#602" class="Function">sucℤ</a> <a id="620" class="Symbol">(</a><a id="621" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="625" href="Cubical.Data.Int.Base.html#625" class="Bound">n</a><a id="626" class="Symbol">)</a>          <a id="637" class="Symbol">=</a> <a id="639" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="643" class="Symbol">(</a><a id="644" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="648" href="Cubical.Data.Int.Base.html#625" class="Bound">n</a><a id="649" class="Symbol">)</a>
<a id="651" href="Cubical.Data.Int.Base.html#602" class="Function">sucℤ</a> <a id="656" class="Symbol">(</a><a id="657" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="664" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="668" class="Symbol">)</a>    <a id="673" class="Symbol">=</a> <a id="675" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="679" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="684" href="Cubical.Data.Int.Base.html#602" class="Function">sucℤ</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="697" class="Symbol">(</a><a id="698" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="702" href="Cubical.Data.Int.Base.html#702" class="Bound">n</a><a id="703" class="Symbol">))</a> <a id="706" class="Symbol">=</a> <a id="708" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="715" href="Cubical.Data.Int.Base.html#702" class="Bound">n</a>

<a id="predℤ"></a><a id="718" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="724" class="Symbol">:</a> <a id="726" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="728" class="Symbol">→</a> <a id="730" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="732" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="738" class="Symbol">(</a><a id="739" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="743" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="747" class="Symbol">)</a>    <a id="752" class="Symbol">=</a> <a id="754" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="761" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="766" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="772" class="Symbol">(</a><a id="773" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="777" class="Symbol">(</a><a id="778" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="782" href="Cubical.Data.Int.Base.html#782" class="Bound">n</a><a id="783" class="Symbol">))</a> <a id="786" class="Symbol">=</a> <a id="788" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="792" href="Cubical.Data.Int.Base.html#782" class="Bound">n</a>
<a id="794" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="800" class="Symbol">(</a><a id="801" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="808" href="Cubical.Data.Int.Base.html#808" class="Bound">n</a><a id="809" class="Symbol">)</a>    <a id="814" class="Symbol">=</a> <a id="816" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="823" class="Symbol">(</a><a id="824" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="828" href="Cubical.Data.Int.Base.html#808" class="Bound">n</a><a id="829" class="Symbol">)</a>

<a id="isEven"></a><a id="832" href="Cubical.Data.Int.Base.html#832" class="Function">isEven</a> <a id="839" class="Symbol">:</a> <a id="841" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="843" class="Symbol">→</a> <a id="845" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="850" href="Cubical.Data.Int.Base.html#832" class="Function">isEven</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="862" href="Cubical.Data.Int.Base.html#862" class="Bound">n</a><a id="863" class="Symbol">)</a> <a id="865" class="Symbol">=</a> <a id="867" href="Cubical.Data.Int.Base.html#364" class="Function">isEvenℕ</a> <a id="875" href="Cubical.Data.Int.Base.html#862" class="Bound">n</a>
<a id="877" href="Cubical.Data.Int.Base.html#832" class="Function">isEven</a> <a id="884" class="Symbol">(</a><a id="885" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="892" href="Cubical.Data.Int.Base.html#892" class="Bound">n</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">=</a> <a id="897" href="Cubical.Data.Int.Base.html#383" class="Function">isOddℕ</a> <a id="904" href="Cubical.Data.Int.Base.html#892" class="Bound">n</a>

<a id="isOdd"></a><a id="907" href="Cubical.Data.Int.Base.html#907" class="Function">isOdd</a> <a id="913" class="Symbol">:</a> <a id="915" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="917" class="Symbol">→</a> <a id="919" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="924" href="Cubical.Data.Int.Base.html#907" class="Function">isOdd</a> <a id="930" class="Symbol">(</a><a id="931" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="935" href="Cubical.Data.Int.Base.html#935" class="Bound">n</a><a id="936" class="Symbol">)</a> <a id="938" class="Symbol">=</a> <a id="940" href="Cubical.Data.Int.Base.html#383" class="Function">isOddℕ</a> <a id="947" href="Cubical.Data.Int.Base.html#935" class="Bound">n</a>
<a id="949" href="Cubical.Data.Int.Base.html#907" class="Function">isOdd</a> <a id="955" class="Symbol">(</a><a id="956" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="963" href="Cubical.Data.Int.Base.html#963" class="Bound">n</a><a id="964" class="Symbol">)</a> <a id="966" class="Symbol">=</a> <a id="968" href="Cubical.Data.Int.Base.html#364" class="Function">isEvenℕ</a> <a id="976" href="Cubical.Data.Int.Base.html#963" class="Bound">n</a>

<a id="abs"></a><a id="979" href="Cubical.Data.Int.Base.html#979" class="Function">abs</a> <a id="983" class="Symbol">:</a> <a id="985" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="987" class="Symbol">→</a> <a id="989" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="991" href="Cubical.Data.Int.Base.html#979" class="Function">abs</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1000" href="Cubical.Data.Int.Base.html#1000" class="Bound">n</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">=</a> <a id="1005" href="Cubical.Data.Int.Base.html#1000" class="Bound">n</a>
<a id="1007" href="Cubical.Data.Int.Base.html#979" class="Function">abs</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1019" href="Cubical.Data.Int.Base.html#1019" class="Bound">n</a><a id="1020" class="Symbol">)</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1028" href="Cubical.Data.Int.Base.html#1019" class="Bound">n</a>

<a id="sign"></a><a id="1031" href="Cubical.Data.Int.Base.html#1031" class="Function">sign</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1044" href="Cubical.Data.Int.Base.html#1031" class="Function">sign</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1054" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">=</a> <a id="1062" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1066" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="1071" href="Cubical.Data.Int.Base.html#1031" class="Function">sign</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1086" href="Cubical.Data.Int.Base.html#1086" class="Bound">n</a><a id="1087" class="Symbol">))</a> <a id="1090" class="Symbol">=</a> <a id="1092" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1101" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1105" class="Symbol">)</a>
<a id="1107" href="Cubical.Data.Int.Base.html#1031" class="Function">sign</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1120" href="Cubical.Data.Int.Base.html#1120" class="Bound">n</a><a id="1121" class="Symbol">)</a> <a id="1123" class="Symbol">=</a> <a id="1125" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1132" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>

<a id="_ℕ-_"></a><a id="1138" href="Cubical.Data.Int.Base.html#1138" class="Function Operator">_ℕ-_</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1155" href="Cubical.Data.Int.Base.html#1155" class="Bound">a</a> <a id="1157" href="Cubical.Data.Int.Base.html#1138" class="Function Operator">ℕ-</a> <a id="1160" class="Number">0</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1168" href="Cubical.Data.Int.Base.html#1155" class="Bound">a</a>
<a id="1170" class="Number">0</a> <a id="1172" href="Cubical.Data.Int.Base.html#1138" class="Function Operator">ℕ-</a> <a id="1175" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1179" href="Cubical.Data.Int.Base.html#1179" class="Bound">b</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1190" href="Cubical.Data.Int.Base.html#1179" class="Bound">b</a>
<a id="1192" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1196" href="Cubical.Data.Int.Base.html#1196" class="Bound">a</a> <a id="1198" href="Cubical.Data.Int.Base.html#1138" class="Function Operator">ℕ-</a> <a id="1201" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1205" href="Cubical.Data.Int.Base.html#1205" class="Bound">b</a> <a id="1207" class="Symbol">=</a> <a id="1209" href="Cubical.Data.Int.Base.html#1196" class="Bound">a</a> <a id="1211" href="Cubical.Data.Int.Base.html#1138" class="Function Operator">ℕ-</a> <a id="1214" href="Cubical.Data.Int.Base.html#1205" class="Bound">b</a>

<a id="_+pos_"></a><a id="1217" href="Cubical.Data.Int.Base.html#1217" class="Function Operator">_+pos_</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>  <a id="1233" class="Symbol">→</a> <a id="1235" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1237" href="Cubical.Data.Int.Base.html#1237" class="Bound">z</a> <a id="1239" href="Cubical.Data.Int.Base.html#1217" class="Function Operator">+pos</a> <a id="1244" class="Number">0</a> <a id="1246" class="Symbol">=</a> <a id="1248" href="Cubical.Data.Int.Base.html#1237" class="Bound">z</a>
<a id="1250" href="Cubical.Data.Int.Base.html#1250" class="Bound">z</a> <a id="1252" href="Cubical.Data.Int.Base.html#1217" class="Function Operator">+pos</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1262" href="Cubical.Data.Int.Base.html#1262" class="Bound">n</a><a id="1263" class="Symbol">)</a> <a id="1265" class="Symbol">=</a> <a id="1267" href="Cubical.Data.Int.Base.html#602" class="Function">sucℤ</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Cubical.Data.Int.Base.html#1250" class="Bound">z</a> <a id="1275" href="Cubical.Data.Int.Base.html#1217" class="Function Operator">+pos</a> <a id="1280" href="Cubical.Data.Int.Base.html#1262" class="Bound">n</a><a id="1281" class="Symbol">)</a>

<a id="_+negsuc_"></a><a id="1284" href="Cubical.Data.Int.Base.html#1284" class="Function Operator">_+negsuc_</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1302" class="Symbol">→</a> <a id="1304" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1306" href="Cubical.Data.Int.Base.html#1306" class="Bound">z</a> <a id="1308" href="Cubical.Data.Int.Base.html#1284" class="Function Operator">+negsuc</a> <a id="1316" class="Number">0</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="1326" href="Cubical.Data.Int.Base.html#1306" class="Bound">z</a>
<a id="1328" href="Cubical.Data.Int.Base.html#1328" class="Bound">z</a> <a id="1330" href="Cubical.Data.Int.Base.html#1284" class="Function Operator">+negsuc</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1343" href="Cubical.Data.Int.Base.html#1343" class="Bound">n</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Cubical.Data.Int.Base.html#1328" class="Bound">z</a> <a id="1357" href="Cubical.Data.Int.Base.html#1284" class="Function Operator">+negsuc</a> <a id="1365" href="Cubical.Data.Int.Base.html#1343" class="Bound">n</a><a id="1366" class="Symbol">)</a>

<a id="_+_"></a><a id="1369" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">_+_</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1385" href="Cubical.Data.Int.Base.html#1385" class="Bound">m</a> <a id="1387" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="1389" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1393" href="Cubical.Data.Int.Base.html#1393" class="Bound">n</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Cubical.Data.Int.Base.html#1385" class="Bound">m</a> <a id="1399" href="Cubical.Data.Int.Base.html#1217" class="Function Operator">+pos</a> <a id="1404" href="Cubical.Data.Int.Base.html#1393" class="Bound">n</a>
<a id="1406" href="Cubical.Data.Int.Base.html#1406" class="Bound">m</a> <a id="1408" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="1410" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1417" href="Cubical.Data.Int.Base.html#1417" class="Bound">n</a> <a id="1419" class="Symbol">=</a> <a id="1421" href="Cubical.Data.Int.Base.html#1406" class="Bound">m</a> <a id="1423" href="Cubical.Data.Int.Base.html#1284" class="Function Operator">+negsuc</a> <a id="1431" href="Cubical.Data.Int.Base.html#1417" class="Bound">n</a>

<a id="-_"></a><a id="1434" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-_</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1441" class="Symbol">→</a> <a id="1443" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1445" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-</a> <a id="1447" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1451" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1462" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="1467" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-</a> <a id="1469" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1478" href="Cubical.Data.Int.Base.html#1478" class="Bound">n</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">=</a> <a id="1483" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1490" href="Cubical.Data.Int.Base.html#1478" class="Bound">n</a>
<a id="1492" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-</a> <a id="1494" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1501" href="Cubical.Data.Int.Base.html#1501" class="Bound">n</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1514" href="Cubical.Data.Int.Base.html#1501" class="Bound">n</a><a id="1515" class="Symbol">)</a>

<a id="_-_"></a><a id="1518" href="Cubical.Data.Int.Base.html#1518" class="Function Operator">_-_</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1534" href="Cubical.Data.Int.Base.html#1534" class="Bound">m</a> <a id="1536" href="Cubical.Data.Int.Base.html#1518" class="Function Operator">-</a> <a id="1538" href="Cubical.Data.Int.Base.html#1538" class="Bound">n</a> <a id="1540" class="Symbol">=</a> <a id="1542" href="Cubical.Data.Int.Base.html#1534" class="Bound">m</a> <a id="1544" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-</a> <a id="1549" href="Cubical.Data.Int.Base.html#1538" class="Bound">n</a><a id="1550" class="Symbol">)</a>

<a id="_·_"></a><a id="1553" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">_·_</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1569" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1573" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1578" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">·</a> <a id="1580" href="Cubical.Data.Int.Base.html#1580" class="Bound">m</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1588" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="1593" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1602" href="Cubical.Data.Int.Base.html#1602" class="Bound">n</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">·</a> <a id="1607" href="Cubical.Data.Int.Base.html#1607" class="Bound">m</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Cubical.Data.Int.Base.html#1607" class="Bound">m</a> <a id="1613" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="1615" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1619" href="Cubical.Data.Int.Base.html#1602" class="Bound">n</a> <a id="1621" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">·</a> <a id="1623" href="Cubical.Data.Int.Base.html#1607" class="Bound">m</a>
<a id="1625" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1632" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1637" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">·</a> <a id="1639" href="Cubical.Data.Int.Base.html#1639" class="Bound">m</a> <a id="1641" class="Symbol">=</a> <a id="1643" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-</a> <a id="1645" href="Cubical.Data.Int.Base.html#1639" class="Bound">m</a>
<a id="1647" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1659" href="Cubical.Data.Int.Base.html#1659" class="Bound">n</a><a id="1660" class="Symbol">)</a> <a id="1662" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">·</a> <a id="1664" href="Cubical.Data.Int.Base.html#1664" class="Bound">m</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Cubical.Data.Int.Base.html#1434" class="Function Operator">-</a> <a id="1670" href="Cubical.Data.Int.Base.html#1664" class="Bound">m</a> <a id="1672" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="1674" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1681" href="Cubical.Data.Int.Base.html#1659" class="Bound">n</a> <a id="1683" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">·</a> <a id="1685" href="Cubical.Data.Int.Base.html#1664" class="Bound">m</a>

<a id="_≡ᵇ_"></a><a id="1688" href="Cubical.Data.Int.Base.html#1688" class="Function Operator">_≡ᵇ_</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1708" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1712" href="Cubical.Data.Int.Base.html#1712" class="Bound">n</a>    <a id="1717" href="Cubical.Data.Int.Base.html#1688" class="Function Operator">≡ᵇ</a> <a id="1720" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1724" href="Cubical.Data.Int.Base.html#1724" class="Bound">m</a>    <a id="1729" class="Symbol">=</a> <a id="1731" href="Cubical.Data.Int.Base.html#1712" class="Bound">n</a> <a id="1733" href="Cubical.Data.Nat.Base.html#241" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="1738" href="Cubical.Data.Int.Base.html#1724" class="Bound">m</a>
<a id="1740" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1744" href="Cubical.Data.Int.Base.html#1744" class="Bound">n</a>    <a id="1749" href="Cubical.Data.Int.Base.html#1688" class="Function Operator">≡ᵇ</a> <a id="1752" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1759" href="Cubical.Data.Int.Base.html#1759" class="Bound">m</a> <a id="1761" class="Symbol">=</a> <a id="1763" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="1769" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1776" href="Cubical.Data.Int.Base.html#1776" class="Bound">n</a> <a id="1778" href="Cubical.Data.Int.Base.html#1688" class="Function Operator">≡ᵇ</a> <a id="1781" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1785" href="Cubical.Data.Int.Base.html#1785" class="Bound">m</a>    <a id="1790" class="Symbol">=</a> <a id="1792" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="1798" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1805" href="Cubical.Data.Int.Base.html#1805" class="Bound">n</a> <a id="1807" href="Cubical.Data.Int.Base.html#1688" class="Function Operator">≡ᵇ</a> <a id="1810" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1817" href="Cubical.Data.Int.Base.html#1817" class="Bound">m</a> <a id="1819" class="Symbol">=</a> <a id="1821" href="Cubical.Data.Int.Base.html#1805" class="Bound">n</a> <a id="1823" href="Cubical.Data.Nat.Base.html#241" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="1828" href="Cubical.Data.Int.Base.html#1817" class="Bound">m</a>

<a id="_&lt;ᵇ_"></a><a id="1831" href="Cubical.Data.Int.Base.html#1831" class="Function Operator">_&lt;ᵇ_</a> <a id="1836" class="Symbol">:</a> <a id="1838" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1851" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1855" href="Cubical.Data.Int.Base.html#1855" class="Bound">n</a>    <a id="1860" href="Cubical.Data.Int.Base.html#1831" class="Function Operator">&lt;ᵇ</a> <a id="1863" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1867" href="Cubical.Data.Int.Base.html#1867" class="Bound">m</a>    <a id="1872" class="Symbol">=</a> <a id="1874" href="Cubical.Data.Int.Base.html#1855" class="Bound">n</a> <a id="1876" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">ℕ.&lt;ᵇ</a> <a id="1881" href="Cubical.Data.Int.Base.html#1867" class="Bound">m</a>
<a id="1883" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1887" href="Cubical.Data.Int.Base.html#1887" class="Bound">n</a>    <a id="1892" href="Cubical.Data.Int.Base.html#1831" class="Function Operator">&lt;ᵇ</a> <a id="1895" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1902" href="Cubical.Data.Int.Base.html#1902" class="Bound">m</a> <a id="1904" class="Symbol">=</a> <a id="1906" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="1912" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1919" href="Cubical.Data.Int.Base.html#1919" class="Bound">n</a> <a id="1921" href="Cubical.Data.Int.Base.html#1831" class="Function Operator">&lt;ᵇ</a> <a id="1924" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1928" href="Cubical.Data.Int.Base.html#1928" class="Bound">m</a>    <a id="1933" class="Symbol">=</a> <a id="1935" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="1940" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1947" href="Cubical.Data.Int.Base.html#1947" class="Bound">n</a> <a id="1949" href="Cubical.Data.Int.Base.html#1831" class="Function Operator">&lt;ᵇ</a> <a id="1952" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1959" href="Cubical.Data.Int.Base.html#1959" class="Bound">m</a> <a id="1961" class="Symbol">=</a> <a id="1963" href="Cubical.Data.Int.Base.html#1959" class="Bound">m</a> <a id="1965" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">ℕ.&lt;ᵇ</a> <a id="1970" href="Cubical.Data.Int.Base.html#1947" class="Bound">n</a>

<a id="1973" class="Comment">-- Natural number and negative integer literals for ℤ</a>

<a id="2028" class="Keyword">open</a> <a id="2033" class="Keyword">import</a> <a id="2040" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="2066" class="Keyword">public</a>

<a id="2074" class="Keyword">instance</a>
  <a id="fromNatℤ"></a><a id="2085" href="Cubical.Data.Int.Base.html#2085" class="Function">fromNatℤ</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Cubical.Data.Nat.Literals.html#298" class="Record">HasFromNat</a> <a id="2107" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
  <a id="2111" href="Cubical.Data.Int.Base.html#2085" class="Function">fromNatℤ</a> <a id="2120" class="Symbol">=</a> <a id="2122" class="Keyword">record</a> <a id="2129" class="Symbol">{</a> <a id="2131" href="Agda.Builtin.FromNat.html#269" class="Field">Constraint</a> <a id="2142" class="Symbol">=</a> <a id="2144" class="Symbol">λ</a> <a id="2146" href="Cubical.Data.Int.Base.html#2146" class="Bound">_</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2155" class="Symbol">;</a> <a id="2157" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a> <a id="2165" class="Symbol">=</a> <a id="2167" class="Symbol">λ</a> <a id="2169" href="Cubical.Data.Int.Base.html#2169" class="Bound">n</a> <a id="2171" class="Symbol">→</a> <a id="2173" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="2177" href="Cubical.Data.Int.Base.html#2169" class="Bound">n</a> <a id="2179" class="Symbol">}</a>

<a id="2182" class="Keyword">instance</a>
  <a id="fromNegℤ"></a><a id="2193" href="Cubical.Data.Int.Base.html#2193" class="Function">fromNegℤ</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Cubical.Data.Nat.Literals.html#374" class="Record">HasFromNeg</a> <a id="2215" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
  <a id="2219" href="Cubical.Data.Int.Base.html#2193" class="Function">fromNegℤ</a> <a id="2228" class="Symbol">=</a> <a id="2230" class="Keyword">record</a> <a id="2237" class="Symbol">{</a> <a id="2239" href="Agda.Builtin.FromNeg.html#271" class="Field">Constraint</a> <a id="2250" class="Symbol">=</a> <a id="2252" class="Symbol">λ</a> <a id="2254" href="Cubical.Data.Int.Base.html#2254" class="Bound">_</a> <a id="2256" class="Symbol">→</a> <a id="2258" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2263" class="Symbol">;</a> <a id="2265" href="Agda.Builtin.FromNeg.html#300" class="Field">fromNeg</a> <a id="2273" class="Symbol">=</a> <a id="2275" class="Symbol">λ</a> <a id="2277" href="Cubical.Data.Int.Base.html#2277" class="Bound">n</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Data.Int.Base.html#537" class="Function">neg</a> <a id="2285" href="Cubical.Data.Int.Base.html#2277" class="Bound">n</a> <a id="2287" class="Symbol">}</a>

<a id="sumFinℤ"></a><a id="2290" href="Cubical.Data.Int.Base.html#2290" class="Function">sumFinℤ</a> <a id="2298" class="Symbol">:</a> <a id="2300" class="Symbol">{</a><a id="2301" href="Cubical.Data.Int.Base.html#2301" class="Bound">n</a> <a id="2303" class="Symbol">:</a> <a id="2305" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2306" class="Symbol">}</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Data.Int.Base.html#2309" class="Bound">f</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2317" href="Cubical.Data.Int.Base.html#2301" class="Bound">n</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="2328" href="Cubical.Data.Int.Base.html#2290" class="Function">sumFinℤ</a> <a id="2336" class="Symbol">{</a><a id="2337" class="Argument">n</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Cubical.Data.Int.Base.html#2341" class="Bound">n</a><a id="2342" class="Symbol">}</a> <a id="2344" href="Cubical.Data.Int.Base.html#2344" class="Bound">f</a> <a id="2346" class="Symbol">=</a> <a id="2348" href="Cubical.Data.Fin.Base.html#4636" class="Function">sumFinGen</a> <a id="2358" class="Symbol">{</a><a id="2359" class="Argument">n</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Cubical.Data.Int.Base.html#2341" class="Bound">n</a><a id="2364" class="Symbol">}</a> <a id="2366" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">_+_</a> <a id="2370" class="Number">0</a> <a id="2372" href="Cubical.Data.Int.Base.html#2344" class="Bound">f</a>

<a id="sumFinℤId"></a><a id="2375" href="Cubical.Data.Int.Base.html#2375" class="Function">sumFinℤId</a> <a id="2385" class="Symbol">:</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Data.Int.Base.html#2388" class="Bound">n</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">{</a><a id="2396" href="Cubical.Data.Int.Base.html#2396" class="Bound">f</a> <a id="2398" href="Cubical.Data.Int.Base.html#2398" class="Bound">g</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2406" href="Cubical.Data.Int.Base.html#2388" class="Bound">n</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a><a id="2411" class="Symbol">}</a>
  <a id="2415" class="Symbol">→</a> <a id="2417" class="Symbol">((</a><a id="2419" href="Cubical.Data.Int.Base.html#2419" class="Bound">x</a> <a id="2421" class="Symbol">:</a> <a id="2423" class="Symbol">_)</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Cubical.Data.Int.Base.html#2396" class="Bound">f</a> <a id="2430" href="Cubical.Data.Int.Base.html#2419" class="Bound">x</a> <a id="2432" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2434" href="Cubical.Data.Int.Base.html#2398" class="Bound">g</a> <a id="2436" href="Cubical.Data.Int.Base.html#2419" class="Bound">x</a><a id="2437" class="Symbol">)</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="Cubical.Data.Int.Base.html#2290" class="Function">sumFinℤ</a> <a id="2449" class="Symbol">{</a><a id="2450" class="Argument">n</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="Cubical.Data.Int.Base.html#2388" class="Bound">n</a><a id="2455" class="Symbol">}</a> <a id="2457" href="Cubical.Data.Int.Base.html#2396" class="Bound">f</a> <a id="2459" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2461" href="Cubical.Data.Int.Base.html#2290" class="Function">sumFinℤ</a> <a id="2469" class="Symbol">{</a><a id="2470" class="Argument">n</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="Cubical.Data.Int.Base.html#2388" class="Bound">n</a><a id="2475" class="Symbol">}</a> <a id="2477" href="Cubical.Data.Int.Base.html#2398" class="Bound">g</a>
<a id="2479" href="Cubical.Data.Int.Base.html#2375" class="Function">sumFinℤId</a> <a id="2489" href="Cubical.Data.Int.Base.html#2489" class="Bound">n</a> <a id="2491" href="Cubical.Data.Int.Base.html#2491" class="Bound">t</a> <a id="2493" href="Cubical.Data.Int.Base.html#2493" class="Bound">i</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Cubical.Data.Int.Base.html#2290" class="Function">sumFinℤ</a> <a id="2505" class="Symbol">{</a><a id="2506" class="Argument">n</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Cubical.Data.Int.Base.html#2489" class="Bound">n</a><a id="2511" class="Symbol">}</a> <a id="2513" class="Symbol">λ</a> <a id="2515" href="Cubical.Data.Int.Base.html#2515" class="Bound">x</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="Cubical.Data.Int.Base.html#2491" class="Bound">t</a> <a id="2521" href="Cubical.Data.Int.Base.html#2515" class="Bound">x</a> <a id="2523" href="Cubical.Data.Int.Base.html#2493" class="Bound">i</a>
</pre></body></html>

==> anc/html/Cubical.Data.Int.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Int</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- This is the preferred version of the integers in the library. Other</a>
<a id="72" class="Comment">-- versions can be found in the MoreInts directory.</a>
<a id="124" class="Keyword">module</a> <a id="131" href="Cubical.Data.Int.html" class="Module">Cubical.Data.Int</a> <a id="148" class="Keyword">where</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Cubical.Data.Int.Base.html" class="Module">Cubical.Data.Int.Base</a> <a id="189" class="Keyword">public</a>
<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Cubical.Data.Int.Properties.html" class="Module">Cubical.Data.Int.Properties</a> <a id="236" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.List.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="68" class="Keyword">public</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="153" class="Symbol">as</a> <a id="156" class="Module">Maybe</a> <a id="162" class="Keyword">hiding</a> <a id="169" class="Symbol">(</a><a id="170" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="174" class="Symbol">;</a> <a id="176" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a><a id="180" class="Symbol">)</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="216" class="Keyword">hiding</a> <a id="223" class="Symbol">(</a><a id="224" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a><a id="228" class="Symbol">)</a>

<a id="231" class="Keyword">module</a> <a id="238" href="Cubical.Data.List.Base.html#238" class="Module">_</a> <a id="240" class="Symbol">{</a><a id="241" href="Cubical.Data.List.Base.html#241" class="Bound">ℓ</a><a id="242" class="Symbol">}</a> <a id="244" class="Symbol">{</a><a id="245" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="247" class="Symbol">:</a> <a id="249" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="254" href="Cubical.Data.List.Base.html#241" class="Bound">ℓ</a><a id="255" class="Symbol">}</a> <a id="257" class="Keyword">where</a>

  <a id="266" class="Keyword">infixr</a> <a id="273" class="Number">5</a> <a id="275" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++_</a>
  <a id="282" class="Keyword">infixl</a> <a id="289" class="Number">5</a> <a id="291" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ_</a>

  <a id="299" href="Cubical.Data.List.Base.html#299" class="Function Operator">[_]</a> <a id="303" class="Symbol">:</a> <a id="305" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="307" class="Symbol">→</a> <a id="309" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="314" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="318" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="320" href="Cubical.Data.List.Base.html#320" class="Bound">a</a> <a id="322" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="324" class="Symbol">=</a> <a id="326" href="Cubical.Data.List.Base.html#320" class="Bound">a</a> <a id="328" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="330" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

  <a id="336" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++_</a> <a id="341" class="Symbol">:</a> <a id="343" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="348" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="350" class="Symbol">→</a> <a id="352" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="357" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="359" class="Symbol">→</a> <a id="361" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="366" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="370" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="373" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="376" href="Cubical.Data.List.Base.html#376" class="Bound">ys</a> <a id="379" class="Symbol">=</a> <a id="381" href="Cubical.Data.List.Base.html#376" class="Bound">ys</a>
  <a id="386" class="Symbol">(</a><a id="387" href="Cubical.Data.List.Base.html#387" class="Bound">x</a> <a id="389" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="391" href="Cubical.Data.List.Base.html#391" class="Bound">xs</a><a id="393" class="Symbol">)</a> <a id="395" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="398" href="Cubical.Data.List.Base.html#398" class="Bound">ys</a> <a id="401" class="Symbol">=</a> <a id="403" href="Cubical.Data.List.Base.html#387" class="Bound">x</a> <a id="405" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="407" href="Cubical.Data.List.Base.html#391" class="Bound">xs</a> <a id="410" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="413" href="Cubical.Data.List.Base.html#398" class="Bound">ys</a>

  <a id="419" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="430" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="432" class="Symbol">→</a> <a id="434" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="439" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="443" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="447" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="450" class="Symbol">=</a> <a id="452" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="457" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="461" class="Symbol">(</a><a id="462" href="Cubical.Data.List.Base.html#462" class="Bound">x</a> <a id="464" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="466" href="Cubical.Data.List.Base.html#466" class="Bound">xs</a><a id="468" class="Symbol">)</a> <a id="470" class="Symbol">=</a> <a id="472" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="476" href="Cubical.Data.List.Base.html#466" class="Bound">xs</a> <a id="479" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="482" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="484" href="Cubical.Data.List.Base.html#462" class="Bound">x</a> <a id="486" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="491" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ_</a> <a id="496" class="Symbol">:</a> <a id="498" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="503" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="505" class="Symbol">→</a> <a id="507" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="509" class="Symbol">→</a> <a id="511" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="516" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="520" href="Cubical.Data.List.Base.html#520" class="Bound">xs</a> <a id="523" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="526" href="Cubical.Data.List.Base.html#526" class="Bound">x</a> <a id="528" class="Symbol">=</a> <a id="530" href="Cubical.Data.List.Base.html#520" class="Bound">xs</a> <a id="533" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="536" href="Cubical.Data.List.Base.html#526" class="Bound">x</a> <a id="538" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="540" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

  <a id="546" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="560" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="562" class="Symbol">→</a> <a id="564" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
  <a id="568" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="575" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="578" class="Symbol">=</a> <a id="580" class="Number">0</a>
  <a id="584" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="591" class="Symbol">(</a><a id="592" href="Cubical.Data.List.Base.html#592" class="Bound">x</a> <a id="594" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="596" href="Cubical.Data.List.Base.html#596" class="Bound">l</a><a id="597" class="Symbol">)</a> <a id="599" class="Symbol">=</a> <a id="601" class="Number">1</a> <a id="603" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="605" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="612" href="Cubical.Data.List.Base.html#596" class="Bound">l</a>

  <a id="617" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="621" class="Symbol">:</a> <a id="623" class="Symbol">∀</a> <a id="625" class="Symbol">{</a><a id="626" href="Cubical.Data.List.Base.html#626" class="Bound">ℓ&#39;</a><a id="628" class="Symbol">}</a> <a id="630" class="Symbol">{</a><a id="631" href="Cubical.Data.List.Base.html#631" class="Bound">B</a> <a id="633" class="Symbol">:</a> <a id="635" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="640" href="Cubical.Data.List.Base.html#626" class="Bound">ℓ&#39;</a><a id="642" class="Symbol">}</a> <a id="644" class="Symbol">→</a> <a id="646" class="Symbol">(</a><a id="647" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="649" class="Symbol">→</a> <a id="651" href="Cubical.Data.List.Base.html#631" class="Bound">B</a><a id="652" class="Symbol">)</a> <a id="654" class="Symbol">→</a> <a id="656" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="661" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="663" class="Symbol">→</a> <a id="665" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="670" href="Cubical.Data.List.Base.html#631" class="Bound">B</a>
  <a id="674" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="678" href="Cubical.Data.List.Base.html#678" class="Bound">f</a> <a id="680" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="683" class="Symbol">=</a> <a id="685" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="690" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="694" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Data.List.Base.html#697" class="Bound">x</a> <a id="699" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="701" href="Cubical.Data.List.Base.html#701" class="Bound">xs</a><a id="703" class="Symbol">)</a> <a id="705" class="Symbol">=</a> <a id="707" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="709" href="Cubical.Data.List.Base.html#697" class="Bound">x</a> <a id="711" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="713" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="717" href="Cubical.Data.List.Base.html#694" class="Bound">f</a> <a id="719" href="Cubical.Data.List.Base.html#701" class="Bound">xs</a>

  <a id="725" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="730" class="Symbol">:</a> <a id="732" class="Symbol">∀</a> <a id="734" class="Symbol">{</a><a id="735" href="Cubical.Data.List.Base.html#735" class="Bound">ℓ&#39;</a> <a id="738" href="Cubical.Data.List.Base.html#738" class="Bound">ℓ&#39;&#39;</a><a id="741" class="Symbol">}</a> <a id="743" class="Symbol">{</a><a id="744" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="753" href="Cubical.Data.List.Base.html#735" class="Bound">ℓ&#39;</a><a id="755" class="Symbol">}</a> <a id="757" class="Symbol">{</a><a id="758" href="Cubical.Data.List.Base.html#758" class="Bound">C</a> <a id="760" class="Symbol">:</a> <a id="762" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="767" href="Cubical.Data.List.Base.html#738" class="Bound">ℓ&#39;&#39;</a><a id="770" class="Symbol">}</a>
    <a id="776" class="Symbol">→</a> <a id="778" class="Symbol">(</a><a id="779" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="781" class="Symbol">→</a> <a id="783" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="785" class="Symbol">→</a> <a id="787" href="Cubical.Data.List.Base.html#758" class="Bound">C</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">→</a> <a id="792" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="797" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="806" href="Cubical.Data.List.Base.html#744" class="Bound">B</a> <a id="808" class="Symbol">→</a> <a id="810" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="815" href="Cubical.Data.List.Base.html#758" class="Bound">C</a>
  <a id="819" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="824" href="Cubical.Data.List.Base.html#824" class="Bound">f</a> <a id="826" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="829" class="Symbol">_</a> <a id="831" class="Symbol">=</a> <a id="833" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="838" href="Cubical.Data.List.Base.html#725" class="CatchallClause Function">map2</a><a id="842" class="CatchallClause"> </a><a id="843" href="Cubical.Data.List.Base.html#843" class="CatchallClause Bound">f</a><a id="844" class="CatchallClause"> </a><a id="845" class="CatchallClause Symbol">_</a><a id="846" class="CatchallClause"> </a><a id="847" href="Agda.Builtin.List.html#201" class="CatchallClause InductiveConstructor">[]</a> <a id="850" class="Symbol">=</a> <a id="852" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="857" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="862" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="864" class="Symbol">(</a><a id="865" href="Cubical.Data.List.Base.html#865" class="Bound">x</a> <a id="867" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="869" href="Cubical.Data.List.Base.html#869" class="Bound">xs</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Data.List.Base.html#874" class="Bound">y</a> <a id="876" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="878" href="Cubical.Data.List.Base.html#878" class="Bound">ys</a><a id="880" class="Symbol">)</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="886" href="Cubical.Data.List.Base.html#865" class="Bound">x</a> <a id="888" href="Cubical.Data.List.Base.html#874" class="Bound">y</a> <a id="890" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="892" href="Cubical.Data.List.Base.html#725" class="Function">map2</a> <a id="897" href="Cubical.Data.List.Base.html#862" class="Bound">f</a> <a id="899" href="Cubical.Data.List.Base.html#869" class="Bound">xs</a> <a id="902" href="Cubical.Data.List.Base.html#878" class="Bound">ys</a>

  <a id="908" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">{</a><a id="923" href="Cubical.Data.List.Base.html#923" class="Bound">ℓ&#39;</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">{</a><a id="928" href="Cubical.Data.List.Base.html#928" class="Bound">B</a> <a id="930" class="Symbol">:</a> <a id="932" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="937" href="Cubical.Data.List.Base.html#923" class="Bound">ℓ&#39;</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">→</a> <a id="943" class="Symbol">(</a><a id="944" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="946" class="Symbol">→</a> <a id="948" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="954" href="Cubical.Data.List.Base.html#928" class="Bound">B</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">→</a> <a id="959" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="964" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="973" href="Cubical.Data.List.Base.html#928" class="Bound">B</a>
  <a id="977" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="987" href="Cubical.Data.List.Base.html#987" class="Bound">f</a> <a id="989" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="992" class="Symbol">=</a> <a id="994" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="999" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1009" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Data.List.Base.html#1012" class="Bound">x</a> <a id="1014" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1016" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1043" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1045" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1047" class="Symbol">)</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷</a> <a id="1053" href="Cubical.Data.List.Base.html#908" class="Function">filterMap</a> <a id="1063" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1065" href="Cubical.Data.List.Base.html#1016" class="Bound">xs</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Data.List.Base.html#1009" class="Bound">f</a> <a id="1072" href="Cubical.Data.List.Base.html#1012" class="Bound">x</a><a id="1073" class="Symbol">)</a>

  <a id="1078" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1084" class="Symbol">:</a> <a id="1086" class="Symbol">∀</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Cubical.Data.List.Base.html#1089" class="Bound">ℓ&#39;</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1103" href="Cubical.Data.List.Base.html#1089" class="Bound">ℓ&#39;</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">→</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1132" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Cubical.Data.List.Base.html#1094" class="Bound">B</a>
  <a id="1140" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1146" href="Cubical.Data.List.Base.html#1146" class="Bound">f</a> <a id="1148" href="Cubical.Data.List.Base.html#1148" class="Bound">b</a> <a id="1150" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Data.List.Base.html#1148" class="Bound">b</a>
  <a id="1159" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1165" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1167" href="Cubical.Data.List.Base.html#1167" class="Bound">b</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Cubical.Data.List.Base.html#1170" class="Bound">x</a> <a id="1172" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1174" href="Cubical.Data.List.Base.html#1174" class="Bound">xs</a><a id="1176" class="Symbol">)</a> <a id="1178" class="Symbol">=</a> <a id="1180" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1182" href="Cubical.Data.List.Base.html#1170" class="Bound">x</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="1191" href="Cubical.Data.List.Base.html#1165" class="Bound">f</a> <a id="1193" href="Cubical.Data.List.Base.html#1167" class="Bound">b</a> <a id="1195" href="Cubical.Data.List.Base.html#1174" class="Bound">xs</a><a id="1197" class="Symbol">)</a>

  <a id="1202" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">∀</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Cubical.Data.List.Base.html#1213" class="Bound">ℓ&#39;</a><a id="1215" class="Symbol">}</a> <a id="1217" class="Symbol">{</a><a id="1218" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1227" href="Cubical.Data.List.Base.html#1213" class="Bound">ℓ&#39;</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1236" class="Symbol">→</a> <a id="1238" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1256" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Cubical.Data.List.Base.html#1218" class="Bound">B</a>
  <a id="1264" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1270" href="Cubical.Data.List.Base.html#1270" class="Bound">f</a> <a id="1272" href="Cubical.Data.List.Base.html#1272" class="Bound">b</a> <a id="1274" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Cubical.Data.List.Base.html#1272" class="Bound">b</a>
  <a id="1283" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1289" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1291" href="Cubical.Data.List.Base.html#1291" class="Bound">b</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Cubical.Data.List.Base.html#1294" class="Bound">x</a> <a id="1296" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1298" href="Cubical.Data.List.Base.html#1298" class="Bound">xs</a><a id="1300" class="Symbol">)</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Cubical.Data.List.Base.html#1202" class="Function">foldl</a> <a id="1310" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Data.List.Base.html#1289" class="Bound">f</a> <a id="1315" href="Cubical.Data.List.Base.html#1291" class="Bound">b</a> <a id="1317" href="Cubical.Data.List.Base.html#1294" class="Bound">x</a><a id="1318" class="Symbol">)</a> <a id="1320" href="Cubical.Data.List.Base.html#1298" class="Bound">xs</a>

  <a id="1326" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1342" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1351" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="1355" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1360" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1365" href="Cubical.Data.List.Base.html#1365" class="Bound">xs</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Data.List.Base.html#1365" class="Bound">xs</a>
  <a id="1375" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1385" href="Cubical.Data.List.Base.html#1385" class="Bound">n</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="1398" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1408" href="Cubical.Data.List.Base.html#1408" class="Bound">n</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Data.List.Base.html#1412" class="Bound">x</a> <a id="1414" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1416" href="Cubical.Data.List.Base.html#1416" class="Bound">xs</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="1427" href="Cubical.Data.List.Base.html#1408" class="Bound">n</a> <a id="1429" href="Cubical.Data.List.Base.html#1416" class="Bound">xs</a>

  <a id="1435" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1451" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1460" href="Cubical.Data.List.Base.html#245" class="Bound">A</a>
  <a id="1464" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1469" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1474" href="Cubical.Data.List.Base.html#1474" class="Bound">xs</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="1484" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1494" href="Cubical.Data.List.Base.html#1494" class="Bound">n</a><a id="1495" class="Symbol">)</a> <a id="1497" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="1507" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1517" href="Cubical.Data.List.Base.html#1517" class="Bound">n</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Data.List.Base.html#1521" class="Bound">x</a> <a id="1523" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1525" href="Cubical.Data.List.Base.html#1525" class="Bound">xs</a><a id="1527" class="Symbol">)</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Cubical.Data.List.Base.html#1521" class="Bound">x</a> <a id="1533" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1535" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="1540" href="Cubical.Data.List.Base.html#1517" class="Bound">n</a> <a id="1542" href="Cubical.Data.List.Base.html#1525" class="Bound">xs</a>

  <a id="1548" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1553" class="Symbol">:</a> <a id="1555" class="Symbol">∀</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Cubical.Data.List.Base.html#1558" class="Bound">ℓ&#39;</a><a id="1560" class="Symbol">}</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1572" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1581" href="Cubical.Data.List.Base.html#1558" class="Bound">ℓ&#39;</a><a id="1583" class="Symbol">}</a>
           <a id="1596" class="Symbol">→</a> <a id="1598" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1600" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
           <a id="1614" class="Symbol">→</a> <a id="1616" class="Symbol">(∀</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Data.List.Base.html#1620" class="Bound">a</a> <a id="1622" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a><a id="1623" class="Symbol">}</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1629" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Cubical.Data.List.Base.html#1620" class="Bound">a</a> <a id="1638" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1640" href="Cubical.Data.List.Base.html#1622" class="Bound">l</a><a id="1641" class="Symbol">))</a>
           <a id="1655" class="Symbol">→</a> <a id="1657" class="Symbol">∀</a> <a id="1659" href="Cubical.Data.List.Base.html#1659" class="Bound">l</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Cubical.Data.List.Base.html#1563" class="Bound">B</a> <a id="1665" href="Cubical.Data.List.Base.html#1659" class="Bound">l</a>
  <a id="1669" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1674" href="Cubical.Data.List.Base.html#1674" class="Bound">b</a> <a id="1676" class="Symbol">_</a> <a id="1678" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Cubical.Data.List.Base.html#1674" class="Bound">b</a>
  <a id="1687" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1692" class="Symbol">{</a><a id="1693" class="Argument">B</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Data.List.Base.html#1697" class="Bound">B</a><a id="1698" class="Symbol">}</a> <a id="1700" href="Cubical.Data.List.Base.html#1700" class="Bound">b[]</a> <a id="1704" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Data.List.Base.html#1707" class="Bound">a</a> <a id="1709" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1711" href="Cubical.Data.List.Base.html#1711" class="Bound">l</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Data.List.Base.html#1548" class="Function">elim</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">B</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Cubical.Data.List.Base.html#1697" class="Bound">B</a><a id="1730" class="Symbol">}</a> <a id="1732" href="Cubical.Data.List.Base.html#1700" class="Bound">b[]</a> <a id="1736" href="Cubical.Data.List.Base.html#1704" class="Bound">b</a> <a id="1738" href="Cubical.Data.List.Base.html#1711" class="Bound">l</a> <a id="1740" class="Symbol">)</a>

  <a id="1745" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1749" class="Symbol">:</a> <a id="1751" class="Symbol">∀</a> <a id="1753" class="Symbol">{</a><a id="1754" href="Cubical.Data.List.Base.html#1754" class="Bound">ℓ&#39;</a><a id="1756" class="Symbol">}</a> <a id="1758" class="Symbol">{</a><a id="1759" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1768" href="Cubical.Data.List.Base.html#1754" class="Bound">ℓ&#39;</a><a id="1770" class="Symbol">}</a>
           <a id="1783" class="Symbol">→</a> <a id="1785" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a>
           <a id="1798" class="Symbol">→</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a><a id="1810" class="Symbol">)</a>
           <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1830" href="Cubical.Data.List.Base.html#245" class="Bound">A</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Cubical.Data.List.Base.html#1759" class="Bound">B</a>
  <a id="1838" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1842" href="Cubical.Data.List.Base.html#1842" class="Bound">b</a> <a id="1844" class="Symbol">_</a> <a id="1846" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Data.List.Base.html#1842" class="Bound">b</a>
  <a id="1855" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1859" href="Cubical.Data.List.Base.html#1859" class="Bound">b</a> <a id="1861" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Data.List.Base.html#1864" class="Bound">x</a> <a id="1866" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1868" href="Cubical.Data.List.Base.html#1868" class="Bound">xs</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1876" href="Cubical.Data.List.Base.html#1864" class="Bound">x</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Cubical.Data.List.Base.html#1745" class="Function">rec</a> <a id="1883" href="Cubical.Data.List.Base.html#1859" class="Bound">b</a> <a id="1885" href="Cubical.Data.List.Base.html#1861" class="Bound">f</a> <a id="1887" href="Cubical.Data.List.Base.html#1868" class="Bound">xs</a><a id="1889" class="Symbol">)</a>

<a id="ℓ-maxList"></a><a id="1892" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1909" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="Agda.Primitive.html#800" class="Postulate">Level</a>
<a id="1923" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1933" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="1945" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.List.Base.html#1956" class="Bound">x</a> <a id="1958" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1960" href="Cubical.Data.List.Base.html#1960" class="Bound">x₁</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1972" href="Cubical.Data.List.Base.html#1956" class="Bound">x</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="1985" href="Cubical.Data.List.Base.html#1960" class="Bound">x₁</a><a id="1987" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.List.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.Properties.html" class="Module">Cubical.Data.List.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="286" class="Symbol">as</a> <a id="289" class="Module">⊥</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="380" class="Symbol">as</a> <a id="383" class="Module">⊎</a> <a id="385" class="Keyword">hiding</a> <a id="392" class="Symbol">(</a><a id="393" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a> <a id="463" class="Symbol">as</a> <a id="466" class="Module">List</a>

<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="510" class="Keyword">module</a> <a id="517" href="Cubical.Data.List.Properties.html#517" class="Module">_</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">{</a><a id="524" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a> <a id="526" class="Symbol">:</a> <a id="528" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="533" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a><a id="534" class="Symbol">}</a> <a id="536" class="Keyword">where</a>

  <a id="545" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="555" class="Symbol">:</a> <a id="557" class="Symbol">(</a><a id="558" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a> <a id="561" class="Symbol">:</a> <a id="563" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="568" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="569" class="Symbol">)</a> <a id="571" class="Symbol">→</a> <a id="573" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a> <a id="576" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="579" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="582" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="584" href="Cubical.Data.List.Properties.html#558" class="Bound">xs</a>
  <a id="589" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="599" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="602" class="Symbol">=</a> <a id="604" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="611" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="621" class="Symbol">(</a><a id="622" href="Cubical.Data.List.Properties.html#622" class="Bound">x</a> <a id="624" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="626" href="Cubical.Data.List.Properties.html#626" class="Bound">xs</a><a id="628" class="Symbol">)</a> <a id="630" class="Symbol">=</a> <a id="632" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="637" class="Symbol">(</a><a id="638" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="642" href="Cubical.Data.List.Properties.html#622" class="Bound">x</a><a id="643" class="Symbol">)</a> <a id="645" class="Symbol">(</a><a id="646" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="656" href="Cubical.Data.List.Properties.html#626" class="Bound">xs</a><a id="658" class="Symbol">)</a>

  <a id="663" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="672" class="Symbol">:</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="678" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a> <a id="681" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a> <a id="684" class="Symbol">:</a> <a id="686" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="691" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="692" class="Symbol">)</a> <a id="694" class="Symbol">→</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="700" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="703" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a><a id="705" class="Symbol">)</a> <a id="707" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="710" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a> <a id="713" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="715" href="Cubical.Data.List.Properties.html#675" class="Bound">xs</a> <a id="718" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="721" href="Cubical.Data.List.Properties.html#678" class="Bound">ys</a> <a id="724" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="727" href="Cubical.Data.List.Properties.html#681" class="Bound">zs</a>
  <a id="732" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="741" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="744" href="Cubical.Data.List.Properties.html#744" class="Bound">ys</a> <a id="747" href="Cubical.Data.List.Properties.html#747" class="Bound">zs</a> <a id="750" class="Symbol">=</a> <a id="752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="759" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Data.List.Properties.html#769" class="Bound">x</a> <a id="771" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="773" href="Cubical.Data.List.Properties.html#773" class="Bound">xs</a><a id="775" class="Symbol">)</a> <a id="777" href="Cubical.Data.List.Properties.html#777" class="Bound">ys</a> <a id="780" href="Cubical.Data.List.Properties.html#780" class="Bound">zs</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="790" class="Symbol">(</a><a id="791" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="795" href="Cubical.Data.List.Properties.html#769" class="Bound">x</a><a id="796" class="Symbol">)</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="808" href="Cubical.Data.List.Properties.html#773" class="Bound">xs</a> <a id="811" href="Cubical.Data.List.Properties.html#777" class="Bound">ys</a> <a id="814" href="Cubical.Data.List.Properties.html#780" class="Bound">zs</a><a id="816" class="Symbol">)</a>

  <a id="821" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="830" class="Symbol">:</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="843" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">(</a><a id="847" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="849" class="Symbol">:</a> <a id="851" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a> <a id="864" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="867" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="869" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="871" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="872" class="Symbol">)</a> <a id="874" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="876" href="Cubical.Data.List.Properties.html#847" class="Bound">y</a> <a id="878" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="880" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="884" href="Cubical.Data.List.Properties.html#833" class="Bound">xs</a>
  <a id="889" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="898" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="901" href="Cubical.Data.List.Properties.html#901" class="Bound">y</a> <a id="903" class="Symbol">=</a> <a id="905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="912" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.Data.List.Properties.html#922" class="Bound">x</a> <a id="924" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="926" href="Cubical.Data.List.Properties.html#926" class="Bound">xs</a><a id="928" class="Symbol">)</a> <a id="930" href="Cubical.Data.List.Properties.html#930" class="Bound">y</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="944" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="946" href="Cubical.Data.List.Properties.html#922" class="Bound">x</a> <a id="948" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="961" href="Cubical.Data.List.Properties.html#926" class="Bound">xs</a> <a id="964" href="Cubical.Data.List.Properties.html#930" class="Bound">y</a><a id="965" class="Symbol">)</a>

  <a id="970" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="977" class="Symbol">:</a> <a id="979" class="Symbol">(</a><a id="980" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a> <a id="983" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a> <a id="986" class="Symbol">:</a> <a id="988" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="993" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="994" class="Symbol">)</a> <a id="996" class="Symbol">→</a> <a id="998" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a> <a id="1006" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1009" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1015" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1019" href="Cubical.Data.List.Properties.html#983" class="Bound">ys</a> <a id="1022" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1025" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1029" href="Cubical.Data.List.Properties.html#980" class="Bound">xs</a>
  <a id="1034" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1041" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1044" href="Cubical.Data.List.Properties.html#1044" class="Bound">ys</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1069" href="Cubical.Data.List.Properties.html#1044" class="Bound">ys</a><a id="1071" class="Symbol">))</a>
  <a id="1076" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1086" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1088" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a> <a id="1095" class="Symbol">=</a>
    <a id="1101" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1106" class="Symbol">(λ</a> <a id="1109" href="Cubical.Data.List.Properties.html#1109" class="Bound">zs</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Cubical.Data.List.Properties.html#1109" class="Bound">zs</a> <a id="1117" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1120" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1122" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1124" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="1135" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a> <a id="1138" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a><a id="1140" class="Symbol">)</a>
    <a id="1146" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1148" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1162" href="Cubical.Data.List.Properties.html#1092" class="Bound">ys</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1171" href="Cubical.Data.List.Properties.html#1088" class="Bound">xs</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1177" href="Cubical.Data.List.Properties.html#1084" class="Bound">x</a> <a id="1179" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="1184" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1192" class="Symbol">:</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1205" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1219" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1225" href="Cubical.Data.List.Properties.html#1195" class="Bound">xs</a>
  <a id="1230" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1238" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1250" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a> <a id="1261" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1263" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1283" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1285" class="Symbol">)</a> <a id="1287" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a> <a id="1289" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="1301" href="Cubical.Data.List.Properties.html#1259" class="Bound">x</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1313" href="Cubical.Data.List.Properties.html#1263" class="Bound">xs</a><a id="1315" class="Symbol">)</a>

  <a id="1320" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1333" class="Symbol">:</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1346" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1347" class="Symbol">)</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1355" class="Symbol">)</a> <a id="1357" class="Symbol">→</a>
    <a id="1363" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1383" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1386" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1388" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1390" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1391" class="Symbol">))</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="1405" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1407" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a> <a id="1409" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1421" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a><a id="1423" class="Symbol">))</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1432" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1446" href="Cubical.Data.List.Properties.html#1336" class="Bound">xs</a> <a id="1449" href="Cubical.Data.List.Properties.html#1350" class="Bound">y</a><a id="1450" class="Symbol">))</a> <a id="1453" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1460" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1473" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1476" href="Cubical.Data.List.Properties.html#1476" class="Bound">y</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1491" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1495" class="Symbol">)</a>
  <a id="1499" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1515" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1517" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1519" class="Symbol">)</a> <a id="1521" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1523" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1525" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1527" class="Symbol">=</a>
    <a id="1533" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="1545" class="Symbol">(λ</a> <a id="1548" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a> <a id="1550" class="Symbol">→</a> <a id="1552" class="Symbol">λ</a>
        <a id="1562" class="Symbol">{</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1567" class="Symbol">=</a> <a id="1569" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1571" class="Symbol">)</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1606" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1622" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="1635" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a><a id="1637" class="Symbol">))</a> <a id="1640" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a> <a id="1642" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1644" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1647" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1649" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1651" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
        <a id="1661" class="Symbol">;</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1670" class="Symbol">)</a> <a id="1672" class="Symbol">→</a> <a id="1674" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1688" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1691" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1693" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1695" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="1698" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1700" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1702" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="1703" class="Symbol">)</a>
        <a id="1713" class="Symbol">;</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1728" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1730" href="Cubical.Data.List.Properties.html#1320" class="Function">rev-rev-snoc</a> <a id="1743" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1746" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1748" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a> <a id="1750" href="Cubical.Data.List.Properties.html#1548" class="Bound">k</a>
        <a id="1760" class="Symbol">})</a>
      <a id="1769" class="Symbol">(</a><a id="1770" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Cubical.Data.List.Properties.html#821" class="Function">rev-snoc</a> <a id="1789" href="Cubical.Data.List.Properties.html#1517" class="Bound">xs</a> <a id="1792" href="Cubical.Data.List.Properties.html#1521" class="Bound">y</a> <a id="1794" href="Cubical.Data.List.Properties.html#1523" class="Bound">i</a><a id="1795" class="Symbol">)</a> <a id="1797" href="Cubical.Data.List.Properties.html#1513" class="Bound">x</a> <a id="1799" href="Cubical.Data.List.Properties.html#1525" class="Bound">j</a><a id="1800" class="Symbol">)</a>

  <a id="1805" class="Keyword">data</a> <a id="1810" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1826" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1835" href="Cubical.Data.List.Properties.html#520" class="Bound">ℓ</a> <a id="1837" class="Keyword">where</a>
    <a id="1847" href="Cubical.Data.List.Properties.html#1847" class="InductiveConstructor">nil</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1862" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
    <a id="1869" href="Cubical.Data.List.Properties.html#1869" class="InductiveConstructor">snoc</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Cubical.Data.List.Properties.html#1877" class="Bound">x</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">→</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1897" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Data.List.Properties.html#1903" class="Bound">sx</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1917" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a><a id="1919" class="Symbol">)</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Data.List.Properties.html#1887" class="Bound">xs</a> <a id="1936" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="1939" href="Cubical.Data.List.Properties.html#1877" class="Bound">x</a><a id="1940" class="Symbol">)</a>

  <a id="1945" href="Cubical.Data.List.Properties.html#1945" class="Function">snocView</a> <a id="1954" class="Symbol">:</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Data.List.Properties.html#1957" class="Bound">xs</a> <a id="1960" class="Symbol">:</a> <a id="1962" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1967" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">→</a> <a id="1972" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="1981" href="Cubical.Data.List.Properties.html#1957" class="Bound">xs</a>
  <a id="1986" href="Cubical.Data.List.Properties.html#1945" class="Function">snocView</a> <a id="1995" href="Cubical.Data.List.Properties.html#1995" class="Bound">xs</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2007" href="Cubical.Data.List.Properties.html#1847" class="InductiveConstructor">nil</a> <a id="2011" href="Cubical.Data.List.Properties.html#1995" class="Bound">xs</a>
    <a id="2018" class="Keyword">where</a>
    <a id="2028" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2035" class="Symbol">:</a> <a id="2037" class="Symbol">{</a><a id="2038" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="2047" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">-&gt;</a> <a id="2053" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2062" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2064" class="Symbol">-&gt;</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Cubical.Data.List.Properties.html#2068" class="Bound">r</a> <a id="2070" class="Symbol">:</a> <a id="2072" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="2077" href="Cubical.Data.List.Properties.html#524" class="Bound">A</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">-&gt;</a> <a id="2083" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.List.Properties.html#2038" class="Bound">l</a> <a id="2095" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="2098" href="Cubical.Data.List.Properties.html#2068" class="Bound">r</a><a id="2099" class="Symbol">)</a>
    <a id="2105" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2112" class="Symbol">{</a><a id="2113" href="Cubical.Data.List.Properties.html#2113" class="Bound">l</a><a id="2114" class="Symbol">}</a> <a id="2116" href="Cubical.Data.List.Properties.html#2116" class="Bound">sl</a> <a id="2119" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2130" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="2155" href="Cubical.Data.List.Properties.html#2113" class="Bound">l</a><a id="2156" class="Symbol">))</a> <a id="2159" href="Cubical.Data.List.Properties.html#2116" class="Bound">sl</a>
    <a id="2166" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2173" class="Symbol">{</a><a id="2174" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a><a id="2175" class="Symbol">}</a> <a id="2177" href="Cubical.Data.List.Properties.html#2177" class="Bound">sl</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2183" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2185" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2186" class="Symbol">)</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2196" href="Cubical.Data.List.Properties.html#1810" class="Datatype">SnocView</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Data.List.Properties.html#663" class="Function">++-assoc</a> <a id="2215" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2220" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2222" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="2224" class="Symbol">)</a> <a id="2226" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.Data.List.Properties.html#2028" class="Function">helper</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Data.List.Properties.html#1869" class="InductiveConstructor">snoc</a> <a id="2243" href="Cubical.Data.List.Properties.html#2181" class="Bound">x</a> <a id="2245" href="Cubical.Data.List.Properties.html#2174" class="Bound">l</a> <a id="2247" href="Cubical.Data.List.Properties.html#2177" class="Bound">sl</a><a id="2249" class="Symbol">)</a> <a id="2251" href="Cubical.Data.List.Properties.html#2185" class="Bound">r</a><a id="2252" class="Symbol">)</a>

<a id="2255" class="Comment">-- Path space of list type</a>
<a id="2282" class="Keyword">module</a> <a id="ListPath"></a><a id="2289" href="Cubical.Data.List.Properties.html#2289" class="Module">ListPath</a> <a id="2298" class="Symbol">{</a><a id="2299" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a><a id="2300" class="Symbol">}</a> <a id="2302" class="Symbol">{</a><a id="2303" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2312" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Keyword">where</a>

  <a id="ListPath.Cover"></a><a id="2324" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="2337" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="2346" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2355" href="Cubical.Data.List.Properties.html#2299" class="Bound">ℓ</a>
  <a id="2359" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2365" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2368" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
  <a id="2381" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2387" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2390" class="Symbol">(_</a> <a id="2393" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2395" class="Symbol">_)</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="2405" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2411" class="Symbol">(_</a> <a id="2414" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2416" class="Symbol">_)</a> <a id="2419" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2422" class="Symbol">=</a> <a id="2424" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="2429" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Cubical.Data.List.Properties.html#2436" class="Bound">x</a> <a id="2438" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2440" href="Cubical.Data.List.Properties.html#2440" class="Bound">xs</a><a id="2442" class="Symbol">)</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Cubical.Data.List.Properties.html#2445" class="Bound">y</a> <a id="2447" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2449" href="Cubical.Data.List.Properties.html#2449" class="Bound">ys</a><a id="2451" class="Symbol">)</a> <a id="2453" class="Symbol">=</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Cubical.Data.List.Properties.html#2436" class="Bound">x</a> <a id="2458" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2460" href="Cubical.Data.List.Properties.html#2445" class="Bound">y</a><a id="2461" class="Symbol">)</a> <a id="2463" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2465" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2471" href="Cubical.Data.List.Properties.html#2440" class="Bound">xs</a> <a id="2474" href="Cubical.Data.List.Properties.html#2449" class="Bound">ys</a>

  <a id="ListPath.reflCode"></a><a id="2480" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="2489" class="Symbol">:</a> <a id="2491" class="Symbol">∀</a> <a id="2493" href="Cubical.Data.List.Properties.html#2493" class="Bound">xs</a> <a id="2496" class="Symbol">→</a> <a id="2498" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2504" href="Cubical.Data.List.Properties.html#2493" class="Bound">xs</a> <a id="2507" href="Cubical.Data.List.Properties.html#2493" class="Bound">xs</a>
  <a id="2512" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="2521" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="2531" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="2536" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="2545" class="Symbol">(_</a> <a id="2548" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2550" href="Cubical.Data.List.Properties.html#2550" class="Bound">xs</a><a id="2552" class="Symbol">)</a> <a id="2554" class="Symbol">=</a> <a id="2556" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2561" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2563" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="2572" href="Cubical.Data.List.Properties.html#2550" class="Bound">xs</a>

  <a id="ListPath.encode"></a><a id="2578" href="Cubical.Data.List.Properties.html#2578" class="Function">encode</a> <a id="2585" class="Symbol">:</a> <a id="2587" class="Symbol">∀</a> <a id="2589" href="Cubical.Data.List.Properties.html#2589" class="Bound">xs</a> <a id="2592" href="Cubical.Data.List.Properties.html#2592" class="Bound">ys</a> <a id="2595" class="Symbol">→</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Cubical.Data.List.Properties.html#2598" class="Bound">p</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Cubical.Data.List.Properties.html#2589" class="Bound">xs</a> <a id="2605" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2607" href="Cubical.Data.List.Properties.html#2592" class="Bound">ys</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2619" href="Cubical.Data.List.Properties.html#2589" class="Bound">xs</a> <a id="2622" href="Cubical.Data.List.Properties.html#2592" class="Bound">ys</a>
  <a id="2627" href="Cubical.Data.List.Properties.html#2578" class="Function">encode</a> <a id="2634" href="Cubical.Data.List.Properties.html#2634" class="Bound">xs</a> <a id="2637" class="Symbol">_</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2643" class="Symbol">(λ</a> <a id="2646" href="Cubical.Data.List.Properties.html#2646" class="Bound">ys</a> <a id="2649" href="Cubical.Data.List.Properties.html#2649" class="Bound">_</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2659" href="Cubical.Data.List.Properties.html#2634" class="Bound">xs</a> <a id="2662" href="Cubical.Data.List.Properties.html#2646" class="Bound">ys</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="2676" href="Cubical.Data.List.Properties.html#2634" class="Bound">xs</a><a id="2678" class="Symbol">)</a>

  <a id="ListPath.encodeRefl"></a><a id="2683" href="Cubical.Data.List.Properties.html#2683" class="Function">encodeRefl</a> <a id="2694" class="Symbol">:</a> <a id="2696" class="Symbol">∀</a> <a id="2698" href="Cubical.Data.List.Properties.html#2698" class="Bound">xs</a> <a id="2701" class="Symbol">→</a> <a id="2703" href="Cubical.Data.List.Properties.html#2578" class="Function">encode</a> <a id="2710" href="Cubical.Data.List.Properties.html#2698" class="Bound">xs</a> <a id="2713" href="Cubical.Data.List.Properties.html#2698" class="Bound">xs</a> <a id="2716" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2721" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2723" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="2732" href="Cubical.Data.List.Properties.html#2698" class="Bound">xs</a>
  <a id="2737" href="Cubical.Data.List.Properties.html#2683" class="Function">encodeRefl</a> <a id="2748" href="Cubical.Data.List.Properties.html#2748" class="Bound">xs</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2759" class="Symbol">(λ</a> <a id="2762" href="Cubical.Data.List.Properties.html#2762" class="Bound">ys</a> <a id="2765" href="Cubical.Data.List.Properties.html#2765" class="Bound">_</a> <a id="2767" class="Symbol">→</a> <a id="2769" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2775" href="Cubical.Data.List.Properties.html#2748" class="Bound">xs</a> <a id="2778" href="Cubical.Data.List.Properties.html#2762" class="Bound">ys</a><a id="2780" class="Symbol">)</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="2792" href="Cubical.Data.List.Properties.html#2748" class="Bound">xs</a><a id="2794" class="Symbol">)</a>

  <a id="ListPath.decode"></a><a id="2799" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="2806" class="Symbol">:</a> <a id="2808" class="Symbol">∀</a> <a id="2810" href="Cubical.Data.List.Properties.html#2810" class="Bound">xs</a> <a id="2813" href="Cubical.Data.List.Properties.html#2813" class="Bound">ys</a> <a id="2816" class="Symbol">→</a> <a id="2818" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="2824" href="Cubical.Data.List.Properties.html#2810" class="Bound">xs</a> <a id="2827" href="Cubical.Data.List.Properties.html#2813" class="Bound">ys</a> <a id="2830" class="Symbol">→</a> <a id="2832" href="Cubical.Data.List.Properties.html#2810" class="Bound">xs</a> <a id="2835" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2837" href="Cubical.Data.List.Properties.html#2813" class="Bound">ys</a>
  <a id="2842" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="2849" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2852" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2855" class="Symbol">_</a> <a id="2857" class="Symbol">=</a> <a id="2859" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2866" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="2873" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2876" class="Symbol">(_</a> <a id="2879" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2881" class="Symbol">_)</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="2890" class="Symbol">())</a>
  <a id="2896" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="2903" class="Symbol">(</a><a id="2904" href="Cubical.Data.List.Properties.html#2904" class="Bound">x</a> <a id="2906" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2908" href="Cubical.Data.List.Properties.html#2908" class="Bound">xs</a><a id="2910" class="Symbol">)</a> <a id="2912" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="2921" class="Symbol">())</a>
  <a id="2927" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Data.List.Properties.html#2935" class="Bound">x</a> <a id="2937" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2939" href="Cubical.Data.List.Properties.html#2939" class="Bound">xs</a><a id="2941" class="Symbol">)</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Cubical.Data.List.Properties.html#2944" class="Bound">y</a> <a id="2946" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2948" href="Cubical.Data.List.Properties.html#2948" class="Bound">ys</a><a id="2950" class="Symbol">)</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Cubical.Data.List.Properties.html#2953" class="Bound">p</a> <a id="2955" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2957" href="Cubical.Data.List.Properties.html#2957" class="Bound">c</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2968" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="2972" href="Cubical.Data.List.Properties.html#2953" class="Bound">p</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="2982" href="Cubical.Data.List.Properties.html#2939" class="Bound">xs</a> <a id="2985" href="Cubical.Data.List.Properties.html#2948" class="Bound">ys</a> <a id="2988" href="Cubical.Data.List.Properties.html#2957" class="Bound">c</a><a id="2989" class="Symbol">)</a>

  <a id="ListPath.decodeRefl"></a><a id="2994" href="Cubical.Data.List.Properties.html#2994" class="Function">decodeRefl</a> <a id="3005" class="Symbol">:</a> <a id="3007" class="Symbol">∀</a> <a id="3009" href="Cubical.Data.List.Properties.html#3009" class="Bound">xs</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="3021" href="Cubical.Data.List.Properties.html#3009" class="Bound">xs</a> <a id="3024" href="Cubical.Data.List.Properties.html#3009" class="Bound">xs</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Cubical.Data.List.Properties.html#2480" class="Function">reflCode</a> <a id="3037" href="Cubical.Data.List.Properties.html#3009" class="Bound">xs</a><a id="3039" class="Symbol">)</a> <a id="3041" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3043" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3050" href="Cubical.Data.List.Properties.html#2994" class="Function">decodeRefl</a> <a id="3061" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="3064" class="Symbol">=</a> <a id="3066" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3073" href="Cubical.Data.List.Properties.html#2994" class="Function">decodeRefl</a> <a id="3084" class="Symbol">(</a><a id="3085" href="Cubical.Data.List.Properties.html#3085" class="Bound">x</a> <a id="3087" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3089" href="Cubical.Data.List.Properties.html#3089" class="Bound">xs</a><a id="3091" class="Symbol">)</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3107" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="3111" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3115" class="Symbol">)</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Data.List.Properties.html#2994" class="Function">decodeRefl</a> <a id="3129" href="Cubical.Data.List.Properties.html#3089" class="Bound">xs</a><a id="3131" class="Symbol">)</a>

  <a id="ListPath.decodeEncode"></a><a id="3136" href="Cubical.Data.List.Properties.html#3136" class="Function">decodeEncode</a> <a id="3149" class="Symbol">:</a> <a id="3151" class="Symbol">∀</a> <a id="3153" href="Cubical.Data.List.Properties.html#3153" class="Bound">xs</a> <a id="3156" href="Cubical.Data.List.Properties.html#3156" class="Bound">ys</a> <a id="3159" class="Symbol">→</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Cubical.Data.List.Properties.html#3162" class="Bound">p</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Cubical.Data.List.Properties.html#3153" class="Bound">xs</a> <a id="3169" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3171" href="Cubical.Data.List.Properties.html#3156" class="Bound">ys</a><a id="3173" class="Symbol">)</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="3184" href="Cubical.Data.List.Properties.html#3153" class="Bound">xs</a> <a id="3187" href="Cubical.Data.List.Properties.html#3156" class="Bound">ys</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Cubical.Data.List.Properties.html#2578" class="Function">encode</a> <a id="3198" href="Cubical.Data.List.Properties.html#3153" class="Bound">xs</a> <a id="3201" href="Cubical.Data.List.Properties.html#3156" class="Bound">ys</a> <a id="3204" href="Cubical.Data.List.Properties.html#3162" class="Bound">p</a><a id="3205" class="Symbol">)</a> <a id="3207" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3209" href="Cubical.Data.List.Properties.html#3162" class="Bound">p</a>
  <a id="3213" href="Cubical.Data.List.Properties.html#3136" class="Function">decodeEncode</a> <a id="3226" href="Cubical.Data.List.Properties.html#3226" class="Bound">xs</a> <a id="3229" class="Symbol">_</a> <a id="3231" class="Symbol">=</a>
    <a id="3237" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3239" class="Symbol">(λ</a> <a id="3242" href="Cubical.Data.List.Properties.html#3242" class="Bound">ys</a> <a id="3245" href="Cubical.Data.List.Properties.html#3245" class="Bound">p</a> <a id="3247" class="Symbol">→</a> <a id="3249" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="3256" href="Cubical.Data.List.Properties.html#3226" class="Bound">xs</a> <a id="3259" href="Cubical.Data.List.Properties.html#3242" class="Bound">ys</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Cubical.Data.List.Properties.html#2578" class="Function">encode</a> <a id="3270" href="Cubical.Data.List.Properties.html#3226" class="Bound">xs</a> <a id="3273" href="Cubical.Data.List.Properties.html#3242" class="Bound">ys</a> <a id="3276" href="Cubical.Data.List.Properties.html#3245" class="Bound">p</a><a id="3277" class="Symbol">)</a> <a id="3279" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3281" href="Cubical.Data.List.Properties.html#3245" class="Bound">p</a><a id="3282" class="Symbol">)</a>
      <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Cubical.Data.List.Properties.html#2799" class="Function">decode</a> <a id="3304" href="Cubical.Data.List.Properties.html#3226" class="Bound">xs</a> <a id="3307" href="Cubical.Data.List.Properties.html#3226" class="Bound">xs</a><a id="3309" class="Symbol">)</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Cubical.Data.List.Properties.html#2683" class="Function">encodeRefl</a> <a id="3323" href="Cubical.Data.List.Properties.html#3226" class="Bound">xs</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3329" href="Cubical.Data.List.Properties.html#2994" class="Function">decodeRefl</a> <a id="3340" href="Cubical.Data.List.Properties.html#3226" class="Bound">xs</a><a id="3342" class="Symbol">)</a>

  <a id="ListPath.isOfHLevelCover"></a><a id="3347" href="Cubical.Data.List.Properties.html#3347" class="Function">isOfHLevelCover</a> <a id="3363" class="Symbol">:</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Data.List.Properties.html#3366" class="Bound">n</a> <a id="3368" class="Symbol">:</a> <a id="3370" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3376" class="Symbol">)</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Cubical.Data.List.Properties.html#3379" class="Bound">p</a> <a id="3381" class="Symbol">:</a> <a id="3383" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3404" href="Cubical.Data.List.Properties.html#3366" class="Bound">n</a><a id="3405" class="Symbol">))</a> <a id="3408" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a><a id="3409" class="Symbol">)</a>
    <a id="3415" class="Symbol">(</a><a id="3416" href="Cubical.Data.List.Properties.html#3416" class="Bound">xs</a> <a id="3419" href="Cubical.Data.List.Properties.html#3419" class="Bound">ys</a> <a id="3422" class="Symbol">:</a> <a id="3424" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="3429" href="Cubical.Data.List.Properties.html#2303" class="Bound">A</a><a id="3430" class="Symbol">)</a> <a id="3432" class="Symbol">→</a> <a id="3434" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3450" href="Cubical.Data.List.Properties.html#3366" class="Bound">n</a><a id="3451" class="Symbol">)</a> <a id="3453" class="Symbol">(</a><a id="3454" href="Cubical.Data.List.Properties.html#2324" class="Function">Cover</a> <a id="3460" href="Cubical.Data.List.Properties.html#3416" class="Bound">xs</a> <a id="3463" href="Cubical.Data.List.Properties.html#3419" class="Bound">ys</a><a id="3465" class="Symbol">)</a>
  <a id="3469" href="Cubical.Data.List.Properties.html#3347" class="Function">isOfHLevelCover</a> <a id="3485" href="Cubical.Data.List.Properties.html#3485" class="Bound">n</a> <a id="3487" href="Cubical.Data.List.Properties.html#3487" class="Bound">p</a> <a id="3489" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="3492" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="3495" class="Symbol">=</a>
    <a id="3501" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3521" href="Cubical.Data.List.Properties.html#3485" class="Bound">n</a><a id="3522" class="Symbol">)</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3546" href="Cubical.Data.List.Properties.html#3485" class="Bound">n</a> <a id="3548" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a><a id="3558" class="Symbol">)</a>
  <a id="3562" href="Cubical.Data.List.Properties.html#3347" class="Function">isOfHLevelCover</a> <a id="3578" href="Cubical.Data.List.Properties.html#3578" class="Bound">n</a> <a id="3580" href="Cubical.Data.List.Properties.html#3580" class="Bound">p</a> <a id="3582" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Cubical.Data.List.Properties.html#3586" class="Bound">y</a> <a id="3588" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3590" href="Cubical.Data.List.Properties.html#3590" class="Bound">ys</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">=</a>
    <a id="3600" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3620" href="Cubical.Data.List.Properties.html#3578" class="Bound">n</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3645" href="Cubical.Data.List.Properties.html#3578" class="Bound">n</a> <a id="3647" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3654" class="Symbol">)</a>
  <a id="3658" href="Cubical.Data.List.Properties.html#3347" class="Function">isOfHLevelCover</a> <a id="3674" href="Cubical.Data.List.Properties.html#3674" class="Bound">n</a> <a id="3676" href="Cubical.Data.List.Properties.html#3676" class="Bound">p</a> <a id="3678" class="Symbol">(</a><a id="3679" href="Cubical.Data.List.Properties.html#3679" class="Bound">x</a> <a id="3681" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3683" href="Cubical.Data.List.Properties.html#3683" class="Bound">xs</a><a id="3685" class="Symbol">)</a> <a id="3687" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="3690" class="Symbol">=</a>
    <a id="3696" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3716" href="Cubical.Data.List.Properties.html#3674" class="Bound">n</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3741" href="Cubical.Data.List.Properties.html#3674" class="Bound">n</a> <a id="3743" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="3750" class="Symbol">)</a>
  <a id="3754" href="Cubical.Data.List.Properties.html#3347" class="Function">isOfHLevelCover</a> <a id="3770" href="Cubical.Data.List.Properties.html#3770" class="Bound">n</a> <a id="3772" href="Cubical.Data.List.Properties.html#3772" class="Bound">p</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Cubical.Data.List.Properties.html#3775" class="Bound">x</a> <a id="3777" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3779" href="Cubical.Data.List.Properties.html#3779" class="Bound">xs</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Data.List.Properties.html#3784" class="Bound">y</a> <a id="3786" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3788" href="Cubical.Data.List.Properties.html#3788" class="Bound">ys</a><a id="3790" class="Symbol">)</a> <a id="3792" class="Symbol">=</a>
    <a id="3798" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3815" href="Cubical.Data.List.Properties.html#3770" class="Bound">n</a><a id="3816" class="Symbol">)</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Cubical.Data.List.Properties.html#3772" class="Bound">p</a> <a id="3821" href="Cubical.Data.List.Properties.html#3775" class="Bound">x</a> <a id="3823" href="Cubical.Data.List.Properties.html#3784" class="Bound">y</a><a id="3824" class="Symbol">)</a> <a id="3826" class="Symbol">(\</a> <a id="3829" href="Cubical.Data.List.Properties.html#3829" class="Bound">_</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="Cubical.Data.List.Properties.html#3347" class="Function">isOfHLevelCover</a> <a id="3849" href="Cubical.Data.List.Properties.html#3770" class="Bound">n</a> <a id="3851" href="Cubical.Data.List.Properties.html#3772" class="Bound">p</a> <a id="3853" href="Cubical.Data.List.Properties.html#3779" class="Bound">xs</a> <a id="3856" href="Cubical.Data.List.Properties.html#3788" class="Bound">ys</a><a id="3858" class="Symbol">)</a>

<a id="isOfHLevelList"></a><a id="3861" href="Cubical.Data.List.Properties.html#3861" class="Function">isOfHLevelList</a> <a id="3876" class="Symbol">:</a> <a id="3878" class="Symbol">∀</a> <a id="3880" class="Symbol">{</a><a id="3881" href="Cubical.Data.List.Properties.html#3881" class="Bound">ℓ</a><a id="3882" class="Symbol">}</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.Data.List.Properties.html#3885" class="Bound">n</a> <a id="3887" class="Symbol">:</a> <a id="3889" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3895" class="Symbol">)</a> <a id="3897" class="Symbol">{</a><a id="3898" href="Cubical.Data.List.Properties.html#3898" class="Bound">A</a> <a id="3900" class="Symbol">:</a> <a id="3902" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3907" href="Cubical.Data.List.Properties.html#3881" class="Bound">ℓ</a><a id="3908" class="Symbol">}</a>
  <a id="3912" class="Symbol">→</a> <a id="3914" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3935" href="Cubical.Data.List.Properties.html#3885" class="Bound">n</a><a id="3936" class="Symbol">))</a> <a id="3939" href="Cubical.Data.List.Properties.html#3898" class="Bound">A</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3954" class="Symbol">(</a><a id="3955" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3964" href="Cubical.Data.List.Properties.html#3885" class="Bound">n</a><a id="3965" class="Symbol">))</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="3974" href="Cubical.Data.List.Properties.html#3898" class="Bound">A</a><a id="3975" class="Symbol">)</a>
<a id="3977" href="Cubical.Data.List.Properties.html#3861" class="Function">isOfHLevelList</a> <a id="3992" href="Cubical.Data.List.Properties.html#3992" class="Bound">n</a> <a id="3994" href="Cubical.Data.List.Properties.html#3994" class="Bound">ofLevel</a> <a id="4002" href="Cubical.Data.List.Properties.html#4002" class="Bound">xs</a> <a id="4005" href="Cubical.Data.List.Properties.html#4005" class="Bound">ys</a> <a id="4008" class="Symbol">=</a>
  <a id="4012" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="4030" class="Symbol">(</a><a id="4031" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4035" href="Cubical.Data.List.Properties.html#3992" class="Bound">n</a><a id="4036" class="Symbol">)</a>
    <a id="4042" class="Symbol">(</a><a id="4043" href="Cubical.Data.List.Properties.html#2578" class="Function">ListPath.encode</a> <a id="4059" href="Cubical.Data.List.Properties.html#4002" class="Bound">xs</a> <a id="4062" href="Cubical.Data.List.Properties.html#4005" class="Bound">ys</a><a id="4064" class="Symbol">)</a>
    <a id="4070" class="Symbol">(</a><a id="4071" href="Cubical.Data.List.Properties.html#2799" class="Function">ListPath.decode</a> <a id="4087" href="Cubical.Data.List.Properties.html#4002" class="Bound">xs</a> <a id="4090" href="Cubical.Data.List.Properties.html#4005" class="Bound">ys</a><a id="4092" class="Symbol">)</a>
    <a id="4098" class="Symbol">(</a><a id="4099" href="Cubical.Data.List.Properties.html#3136" class="Function">ListPath.decodeEncode</a> <a id="4121" href="Cubical.Data.List.Properties.html#4002" class="Bound">xs</a> <a id="4124" href="Cubical.Data.List.Properties.html#4005" class="Bound">ys</a><a id="4126" class="Symbol">)</a>
    <a id="4132" class="Symbol">(</a><a id="4133" href="Cubical.Data.List.Properties.html#3347" class="Function">ListPath.isOfHLevelCover</a> <a id="4158" href="Cubical.Data.List.Properties.html#3992" class="Bound">n</a> <a id="4160" href="Cubical.Data.List.Properties.html#3994" class="Bound">ofLevel</a> <a id="4168" href="Cubical.Data.List.Properties.html#4002" class="Bound">xs</a> <a id="4171" href="Cubical.Data.List.Properties.html#4005" class="Bound">ys</a><a id="4173" class="Symbol">)</a>

<a id="4176" class="Keyword">private</a>
  <a id="4186" class="Keyword">variable</a>
    <a id="4199" href="Cubical.Data.List.Properties.html#4199" class="Generalizable">ℓ</a> <a id="4201" href="Cubical.Data.List.Properties.html#4201" class="Generalizable">ℓ&#39;</a> <a id="4204" class="Symbol">:</a> <a id="4206" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="4216" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="4218" class="Symbol">:</a> <a id="4220" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4225" href="Cubical.Data.List.Properties.html#4199" class="Generalizable">ℓ</a>
    <a id="4231" href="Cubical.Data.List.Properties.html#4231" class="Generalizable">B</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4240" href="Cubical.Data.List.Properties.html#4201" class="Generalizable">ℓ&#39;</a>
    <a id="4247" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="4249" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>
    <a id="4259" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="4262" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4272" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>

<a id="caseList"></a><a id="4275" href="Cubical.Data.List.Properties.html#4275" class="Function">caseList</a> <a id="4284" class="Symbol">:</a> <a id="4286" class="Symbol">∀</a> <a id="4288" class="Symbol">{</a><a id="4289" href="Cubical.Data.List.Properties.html#4289" class="Bound">ℓ</a> <a id="4291" href="Cubical.Data.List.Properties.html#4291" class="Bound">ℓ&#39;</a><a id="4293" class="Symbol">}</a> <a id="4295" class="Symbol">{</a><a id="4296" href="Cubical.Data.List.Properties.html#4296" class="Bound">A</a> <a id="4298" class="Symbol">:</a> <a id="4300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4305" href="Cubical.Data.List.Properties.html#4289" class="Bound">ℓ</a><a id="4306" class="Symbol">}</a> <a id="4308" class="Symbol">{</a><a id="4309" href="Cubical.Data.List.Properties.html#4309" class="Bound">B</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4318" href="Cubical.Data.List.Properties.html#4291" class="Bound">ℓ&#39;</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">→</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Cubical.Data.List.Properties.html#4325" class="Bound">n</a> <a id="4327" href="Cubical.Data.List.Properties.html#4327" class="Bound">c</a> <a id="4329" class="Symbol">:</a> <a id="4331" href="Cubical.Data.List.Properties.html#4309" class="Bound">B</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">→</a> <a id="4336" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4341" href="Cubical.Data.List.Properties.html#4296" class="Bound">A</a> <a id="4343" class="Symbol">→</a> <a id="4345" href="Cubical.Data.List.Properties.html#4309" class="Bound">B</a>
<a id="4347" href="Cubical.Data.List.Properties.html#4275" class="Function">caseList</a> <a id="4356" href="Cubical.Data.List.Properties.html#4356" class="Bound">n</a> <a id="4358" class="Symbol">_</a> <a id="4360" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>      <a id="4368" class="Symbol">=</a> <a id="4370" href="Cubical.Data.List.Properties.html#4356" class="Bound">n</a>
<a id="4372" href="Cubical.Data.List.Properties.html#4275" class="Function">caseList</a> <a id="4381" class="Symbol">_</a> <a id="4383" href="Cubical.Data.List.Properties.html#4383" class="Bound">c</a> <a id="4385" class="Symbol">(_</a> <a id="4388" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4390" class="Symbol">_)</a> <a id="4393" class="Symbol">=</a> <a id="4395" href="Cubical.Data.List.Properties.html#4383" class="Bound">c</a>

<a id="safe-head"></a><a id="4398" href="Cubical.Data.List.Properties.html#4398" class="Function">safe-head</a> <a id="4408" class="Symbol">:</a> <a id="4410" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="4412" class="Symbol">→</a> <a id="4414" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4419" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>
<a id="4425" href="Cubical.Data.List.Properties.html#4398" class="Function">safe-head</a> <a id="4435" href="Cubical.Data.List.Properties.html#4435" class="Bound">x</a> <a id="4437" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>      <a id="4445" class="Symbol">=</a> <a id="4447" href="Cubical.Data.List.Properties.html#4435" class="Bound">x</a>
<a id="4449" href="Cubical.Data.List.Properties.html#4398" class="Function">safe-head</a> <a id="4459" class="Symbol">_</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Cubical.Data.List.Properties.html#4462" class="Bound">x</a> <a id="4464" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4466" class="Symbol">_)</a> <a id="4469" class="Symbol">=</a> <a id="4471" href="Cubical.Data.List.Properties.html#4462" class="Bound">x</a>

<a id="safe-tail"></a><a id="4474" href="Cubical.Data.List.Properties.html#4474" class="Function">safe-tail</a> <a id="4484" class="Symbol">:</a> <a id="4486" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4491" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="4493" class="Symbol">→</a> <a id="4495" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4500" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>
<a id="4502" href="Cubical.Data.List.Properties.html#4474" class="Function">safe-tail</a> <a id="4512" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>       <a id="4521" class="Symbol">=</a> <a id="4523" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="4526" href="Cubical.Data.List.Properties.html#4474" class="Function">safe-tail</a> <a id="4536" class="Symbol">(_</a> <a id="4539" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4541" href="Cubical.Data.List.Properties.html#4541" class="Bound">xs</a><a id="4543" class="Symbol">)</a> <a id="4545" class="Symbol">=</a> <a id="4547" href="Cubical.Data.List.Properties.html#4541" class="Bound">xs</a>

<a id="cons-inj₁"></a><a id="4551" href="Cubical.Data.List.Properties.html#4551" class="Function">cons-inj₁</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="4565" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4567" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="4570" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4572" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a> <a id="4574" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4576" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a> <a id="4579" class="Symbol">→</a> <a id="4581" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="4583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4585" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a>
<a id="4587" href="Cubical.Data.List.Properties.html#4551" class="Function">cons-inj₁</a> <a id="4597" class="Symbol">{</a><a id="4598" class="Argument">x</a> <a id="4600" class="Symbol">=</a> <a id="4602" href="Cubical.Data.List.Properties.html#4602" class="Bound">x</a><a id="4603" class="Symbol">}</a> <a id="4605" href="Cubical.Data.List.Properties.html#4605" class="Bound">p</a> <a id="4607" class="Symbol">=</a> <a id="4609" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Data.List.Properties.html#4398" class="Function">safe-head</a> <a id="4625" href="Cubical.Data.List.Properties.html#4602" class="Bound">x</a><a id="4626" class="Symbol">)</a> <a id="4628" href="Cubical.Data.List.Properties.html#4605" class="Bound">p</a>

<a id="cons-inj₂"></a><a id="4631" href="Cubical.Data.List.Properties.html#4631" class="Function">cons-inj₂</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="4645" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4647" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="4650" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4652" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a> <a id="4654" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4656" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a> <a id="4659" class="Symbol">→</a> <a id="4661" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="4664" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4666" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a>
<a id="4669" href="Cubical.Data.List.Properties.html#4631" class="Function">cons-inj₂</a> <a id="4679" class="Symbol">=</a> <a id="4681" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4686" href="Cubical.Data.List.Properties.html#4474" class="Function">safe-tail</a>

<a id="snoc-inj₂"></a><a id="4697" href="Cubical.Data.List.Properties.html#4697" class="Function">snoc-inj₂</a> <a id="4707" class="Symbol">:</a> <a id="4709" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="4712" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4715" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="4717" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4719" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a> <a id="4722" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4725" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="4731" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4733" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a>
<a id="4735" href="Cubical.Data.List.Properties.html#4697" class="Function">snoc-inj₂</a> <a id="4745" class="Symbol">{</a><a id="4746" class="Argument">xs</a> <a id="4749" class="Symbol">=</a> <a id="4751" href="Cubical.Data.List.Properties.html#4751" class="Bound">xs</a><a id="4753" class="Symbol">}</a> <a id="4755" class="Symbol">{</a><a id="4756" class="Argument">ys</a> <a id="4759" class="Symbol">=</a> <a id="4761" href="Cubical.Data.List.Properties.html#4761" class="Bound">ys</a><a id="4763" class="Symbol">}</a> <a id="4765" href="Cubical.Data.List.Properties.html#4765" class="Bound">p</a> <a id="4767" class="Symbol">=</a>
 <a id="4770" href="Cubical.Data.List.Properties.html#4551" class="Function">cons-inj₁</a> <a id="4780" class="Symbol">((</a><a id="4782" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4794" href="Cubical.Data.List.Properties.html#4751" class="Bound">xs</a> <a id="4797" class="Symbol">_))</a> <a id="4801" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4809" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="4813" href="Cubical.Data.List.Properties.html#4765" class="Bound">p</a> <a id="4815" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4826" href="Cubical.Data.List.Properties.html#4761" class="Bound">ys</a> <a id="4829" class="Symbol">_))</a>

<a id="snoc-inj₁"></a><a id="4834" href="Cubical.Data.List.Properties.html#4834" class="Function">snoc-inj₁</a> <a id="4844" class="Symbol">:</a> <a id="4846" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="4849" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4852" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="4854" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4856" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a> <a id="4859" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="4862" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a> <a id="4864" class="Symbol">→</a> <a id="4866" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="4869" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4871" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a>
<a id="4874" href="Cubical.Data.List.Properties.html#4834" class="Function">snoc-inj₁</a> <a id="4884" class="Symbol">{</a><a id="4885" class="Argument">xs</a> <a id="4888" class="Symbol">=</a> <a id="4890" href="Cubical.Data.List.Properties.html#4890" class="Bound">xs</a><a id="4892" class="Symbol">}</a> <a id="4894" class="Symbol">{</a><a id="4895" class="Argument">ys</a> <a id="4898" class="Symbol">=</a> <a id="4900" href="Cubical.Data.List.Properties.html#4900" class="Bound">ys</a><a id="4902" class="Symbol">}</a> <a id="4904" href="Cubical.Data.List.Properties.html#4904" class="Bound">p</a> <a id="4906" class="Symbol">=</a>
   <a id="4911" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4915" class="Symbol">(</a><a id="4916" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="4924" class="Symbol">_)</a> <a id="4927" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4930" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4935" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="4939" class="Symbol">(</a><a id="4940" href="Cubical.Data.List.Properties.html#4631" class="Function">cons-inj₂</a> <a id="4950" class="Symbol">((</a><a id="4952" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4964" href="Cubical.Data.List.Properties.html#4890" class="Bound">xs</a> <a id="4967" class="Symbol">_))</a> <a id="4971" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4974" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4979" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="4983" href="Cubical.Data.List.Properties.html#4904" class="Bound">p</a> <a id="4985" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Cubical.Data.List.Properties.html#970" class="Function">rev-++</a> <a id="4996" href="Cubical.Data.List.Properties.html#4900" class="Bound">ys</a> <a id="4999" class="Symbol">_)))</a>
        <a id="5012" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5015" href="Cubical.Data.List.Properties.html#1184" class="Function">rev-rev</a> <a id="5023" class="Symbol">_</a>

<a id="¬cons≡nil"></a><a id="5026" href="Cubical.Data.List.Properties.html#5026" class="Function">¬cons≡nil</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5040" class="Symbol">(</a><a id="5041" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="5043" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5045" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="5048" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5050" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5052" class="Symbol">)</a>
<a id="5054" href="Cubical.Data.List.Properties.html#5026" class="Function">¬cons≡nil</a> <a id="5064" href="Cubical.Data.List.Properties.html#5064" class="Bound">p</a> <a id="5066" class="Symbol">=</a> <a id="5068" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5074" class="Symbol">(</a><a id="5075" href="Cubical.Data.List.Properties.html#2578" class="Function">ListPath.encode</a> <a id="5091" class="Symbol">_</a> <a id="5093" class="Symbol">_</a> <a id="5095" href="Cubical.Data.List.Properties.html#5064" class="Bound">p</a><a id="5096" class="Symbol">)</a>

<a id="¬nil≡cons"></a><a id="5099" href="Cubical.Data.List.Properties.html#5099" class="Function">¬nil≡cons</a> <a id="5109" class="Symbol">:</a> <a id="5111" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5113" class="Symbol">(</a><a id="5114" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5117" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5119" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="5121" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5123" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a><a id="5125" class="Symbol">)</a>
<a id="5127" href="Cubical.Data.List.Properties.html#5099" class="Function">¬nil≡cons</a> <a id="5137" href="Cubical.Data.List.Properties.html#5137" class="Bound">p</a> <a id="5139" class="Symbol">=</a> <a id="5141" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Data.List.Properties.html#2578" class="Function">ListPath.encode</a> <a id="5164" class="Symbol">_</a> <a id="5166" class="Symbol">_</a> <a id="5168" href="Cubical.Data.List.Properties.html#5137" class="Bound">p</a><a id="5169" class="Symbol">)</a>

<a id="¬snoc≡nil"></a><a id="5172" href="Cubical.Data.List.Properties.html#5172" class="Function">¬snoc≡nil</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="5190" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5193" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="5195" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5197" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5199" class="Symbol">)</a>
<a id="5201" href="Cubical.Data.List.Properties.html#5172" class="Function">¬snoc≡nil</a> <a id="5211" class="Symbol">{</a><a id="5212" class="Argument">xs</a> <a id="5215" class="Symbol">=</a> <a id="5217" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5219" class="Symbol">}</a> <a id="5221" href="Cubical.Data.List.Properties.html#5221" class="Bound">contra</a> <a id="5228" class="Symbol">=</a> <a id="5230" href="Cubical.Data.List.Properties.html#5026" class="Function">¬cons≡nil</a> <a id="5240" href="Cubical.Data.List.Properties.html#5221" class="Bound">contra</a>
<a id="5247" href="Cubical.Data.List.Properties.html#5172" class="Function">¬snoc≡nil</a> <a id="5257" class="Symbol">{</a><a id="5258" class="Argument">xs</a> <a id="5261" class="Symbol">=</a> <a id="5263" href="Cubical.Data.List.Properties.html#5263" class="Bound">x</a> <a id="5265" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5267" href="Cubical.Data.List.Properties.html#5267" class="Bound">xs</a><a id="5269" class="Symbol">}</a> <a id="5271" href="Cubical.Data.List.Properties.html#5271" class="Bound">contra</a> <a id="5278" class="Symbol">=</a> <a id="5280" href="Cubical.Data.List.Properties.html#5026" class="Function">¬cons≡nil</a> <a id="5290" href="Cubical.Data.List.Properties.html#5271" class="Bound">contra</a>

<a id="¬nil≡snoc"></a><a id="5298" href="Cubical.Data.List.Properties.html#5298" class="Function">¬nil≡snoc</a> <a id="5308" class="Symbol">:</a> <a id="5310" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5312" class="Symbol">(</a><a id="5313" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5316" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5318" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="5321" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5324" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a><a id="5325" class="Symbol">)</a>
<a id="5327" href="Cubical.Data.List.Properties.html#5298" class="Function">¬nil≡snoc</a> <a id="5337" href="Cubical.Data.List.Properties.html#5337" class="Bound">contra</a> <a id="5344" class="Symbol">=</a> <a id="5346" href="Cubical.Data.List.Properties.html#5172" class="Function">¬snoc≡nil</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5361" href="Cubical.Data.List.Properties.html#5337" class="Bound">contra</a><a id="5367" class="Symbol">)</a>

<a id="cons≡rev-snoc"></a><a id="5370" href="Cubical.Data.List.Properties.html#5370" class="Function">cons≡rev-snoc</a> <a id="5384" class="Symbol">:</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Cubical.Data.List.Properties.html#5387" class="Bound">x</a> <a id="5389" class="Symbol">:</a> <a id="5391" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">→</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Cubical.Data.List.Properties.html#5397" class="Bound">xs</a> <a id="5400" class="Symbol">:</a> <a id="5402" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5407" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="5408" class="Symbol">)</a> <a id="5410" class="Symbol">→</a> <a id="5412" href="Cubical.Data.List.Properties.html#5387" class="Bound">x</a> <a id="5414" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5416" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5420" href="Cubical.Data.List.Properties.html#5397" class="Bound">xs</a> <a id="5423" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5425" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Cubical.Data.List.Properties.html#5397" class="Bound">xs</a> <a id="5433" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="5436" href="Cubical.Data.List.Properties.html#5387" class="Bound">x</a><a id="5437" class="Symbol">)</a>
<a id="5439" href="Cubical.Data.List.Properties.html#5370" class="Function">cons≡rev-snoc</a> <a id="5453" class="Symbol">_</a> <a id="5455" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5458" class="Symbol">=</a> <a id="5460" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5465" href="Cubical.Data.List.Properties.html#5370" class="Function">cons≡rev-snoc</a> <a id="5479" href="Cubical.Data.List.Properties.html#5479" class="Bound">x</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Cubical.Data.List.Properties.html#5482" class="Bound">y</a> <a id="5484" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5486" href="Cubical.Data.List.Properties.html#5486" class="Bound">ys</a><a id="5488" class="Symbol">)</a> <a id="5490" class="Symbol">=</a> <a id="5492" class="Symbol">λ</a> <a id="5494" href="Cubical.Data.List.Properties.html#5494" class="Bound">i</a> <a id="5496" class="Symbol">→</a> <a id="5498" href="Cubical.Data.List.Properties.html#5370" class="Function">cons≡rev-snoc</a> <a id="5512" href="Cubical.Data.List.Properties.html#5479" class="Bound">x</a> <a id="5514" href="Cubical.Data.List.Properties.html#5486" class="Bound">ys</a> <a id="5517" href="Cubical.Data.List.Properties.html#5494" class="Bound">i</a> <a id="5519" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="5522" href="Cubical.Data.List.Properties.html#5482" class="Bound">y</a> <a id="5524" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5526" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

<a id="isContr[]≡[]"></a><a id="5530" href="Cubical.Data.List.Properties.html#5530" class="Function">isContr[]≡[]</a> <a id="5543" class="Symbol">:</a> <a id="5545" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5565" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="5566" class="Symbol">)</a> <a id="5568" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5571" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5573" class="Symbol">)</a>
<a id="5575" href="Cubical.Data.List.Properties.html#5530" class="Function">isContr[]≡[]</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5595" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5597" href="Cubical.Data.List.Properties.html#3136" class="Function">ListPath.decodeEncode</a> <a id="5619" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5622" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

<a id="isPropXs≡[]"></a><a id="5626" href="Cubical.Data.List.Properties.html#5626" class="Function">isPropXs≡[]</a> <a id="5638" class="Symbol">:</a> <a id="5640" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5647" class="Symbol">(</a><a id="5648" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="5651" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5653" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5655" class="Symbol">)</a>
<a id="5657" href="Cubical.Data.List.Properties.html#5626" class="Function">isPropXs≡[]</a> <a id="5669" class="Symbol">{</a><a id="5670" class="Argument">xs</a> <a id="5673" class="Symbol">=</a> <a id="5675" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5677" class="Symbol">}</a> <a id="5679" class="Symbol">=</a> <a id="5681" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="5695" class="Number">0</a> <a id="5697" href="Cubical.Data.List.Properties.html#5530" class="Function">isContr[]≡[]</a>
<a id="5710" href="Cubical.Data.List.Properties.html#5626" class="Function">isPropXs≡[]</a> <a id="5722" class="Symbol">{</a><a id="5723" class="Argument">xs</a> <a id="5726" class="Symbol">=</a> <a id="5728" href="Cubical.Data.List.Properties.html#5728" class="Bound">x</a> <a id="5730" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5732" href="Cubical.Data.List.Properties.html#5732" class="Bound">xs</a><a id="5734" class="Symbol">}</a> <a id="5736" class="Symbol">=</a> <a id="5738" class="Symbol">λ</a> <a id="5740" href="Cubical.Data.List.Properties.html#5740" class="Bound">p</a> <a id="5742" href="Cubical.Data.List.Properties.html#5742" class="Bound">_</a> <a id="5744" class="Symbol">→</a> <a id="5746" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="5752" class="Symbol">(</a><a id="5753" href="Cubical.Data.List.Properties.html#5026" class="Function">¬cons≡nil</a> <a id="5763" href="Cubical.Data.List.Properties.html#5740" class="Bound">p</a><a id="5764" class="Symbol">)</a>

<a id="discreteList"></a><a id="5767" href="Cubical.Data.List.Properties.html#5767" class="Function">discreteList</a> <a id="5780" class="Symbol">:</a> <a id="5782" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="5791" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5810" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="5811" class="Symbol">)</a>
<a id="5813" href="Cubical.Data.List.Properties.html#5767" class="Function">discreteList</a> <a id="5826" href="Cubical.Data.List.Properties.html#5826" class="Bound">eqA</a> <a id="5830" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>       <a id="5839" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>       <a id="5848" class="Symbol">=</a> <a id="5850" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5854" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5859" href="Cubical.Data.List.Properties.html#5767" class="Function">discreteList</a> <a id="5872" href="Cubical.Data.List.Properties.html#5872" class="Bound">eqA</a> <a id="5876" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>       <a id="5885" class="Symbol">(</a><a id="5886" href="Cubical.Data.List.Properties.html#5886" class="Bound">y</a> <a id="5888" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5890" href="Cubical.Data.List.Properties.html#5890" class="Bound">ys</a><a id="5892" class="Symbol">)</a> <a id="5894" class="Symbol">=</a> <a id="5896" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5899" href="Cubical.Data.List.Properties.html#5099" class="Function">¬nil≡cons</a>
<a id="5909" href="Cubical.Data.List.Properties.html#5767" class="Function">discreteList</a> <a id="5922" href="Cubical.Data.List.Properties.html#5922" class="Bound">eqA</a> <a id="5926" class="Symbol">(</a><a id="5927" href="Cubical.Data.List.Properties.html#5927" class="Bound">x</a> <a id="5929" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5931" href="Cubical.Data.List.Properties.html#5931" class="Bound">xs</a><a id="5933" class="Symbol">)</a> <a id="5935" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>       <a id="5944" class="Symbol">=</a> <a id="5946" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5949" href="Cubical.Data.List.Properties.html#5026" class="Function">¬cons≡nil</a>
<a id="5959" href="Cubical.Data.List.Properties.html#5767" class="Function">discreteList</a> <a id="5972" href="Cubical.Data.List.Properties.html#5972" class="Bound">eqA</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Cubical.Data.List.Properties.html#5977" class="Bound">x</a> <a id="5979" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5981" href="Cubical.Data.List.Properties.html#5981" class="Bound">xs</a><a id="5983" class="Symbol">)</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Data.List.Properties.html#5986" class="Bound">y</a> <a id="5988" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5990" href="Cubical.Data.List.Properties.html#5990" class="Bound">ys</a><a id="5992" class="Symbol">)</a> <a id="5994" class="Keyword">with</a> <a id="5999" href="Cubical.Data.List.Properties.html#5972" class="Bound">eqA</a> <a id="6003" href="Cubical.Data.List.Properties.html#5977" class="Bound">x</a> <a id="6005" href="Cubical.Data.List.Properties.html#5986" class="Bound">y</a> <a id="6007" class="Symbol">|</a> <a id="6009" href="Cubical.Data.List.Properties.html#5767" class="Function">discreteList</a> <a id="6022" href="Cubical.Data.List.Properties.html#5972" class="Bound">eqA</a> <a id="6026" href="Cubical.Data.List.Properties.html#5981" class="Bound">xs</a> <a id="6029" href="Cubical.Data.List.Properties.html#5990" class="Bound">ys</a>
<a id="6032" class="Symbol">...</a> <a id="6036" class="Symbol">|</a> <a id="6038" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6042" href="Cubical.Data.List.Properties.html#6042" class="Bound">p</a> <a id="6044" class="Symbol">|</a> <a id="6046" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6050" href="Cubical.Data.List.Properties.html#6050" class="Bound">q</a> <a id="6052" class="Symbol">=</a> <a id="6054" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6058" class="Symbol">(λ</a> <a id="6061" href="Cubical.Data.List.Properties.html#6061" class="Bound">i</a> <a id="6063" class="Symbol">→</a> <a id="6065" href="Cubical.Data.List.Properties.html#6042" class="Bound">p</a> <a id="6067" href="Cubical.Data.List.Properties.html#6061" class="Bound">i</a> <a id="6069" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6071" href="Cubical.Data.List.Properties.html#6050" class="Bound">q</a> <a id="6073" href="Cubical.Data.List.Properties.html#6061" class="Bound">i</a><a id="6074" class="Symbol">)</a>
<a id="6076" class="Symbol">...</a> <a id="6080" class="Symbol">|</a> <a id="6082" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6086" class="Symbol">_</a> <a id="6088" class="Symbol">|</a> <a id="6090" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6093" href="Cubical.Data.List.Properties.html#6093" class="Bound">¬q</a> <a id="6096" class="Symbol">=</a> <a id="6098" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6101" class="Symbol">(λ</a> <a id="6104" href="Cubical.Data.List.Properties.html#6104" class="Bound">p</a> <a id="6106" class="Symbol">→</a> <a id="6108" href="Cubical.Data.List.Properties.html#6093" class="Bound">¬q</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Cubical.Data.List.Properties.html#4631" class="Function">cons-inj₂</a> <a id="6122" href="Cubical.Data.List.Properties.html#6104" class="Bound">p</a><a id="6123" class="Symbol">))</a>
<a id="6126" class="Symbol">...</a> <a id="6130" class="Symbol">|</a> <a id="6132" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6135" href="Cubical.Data.List.Properties.html#6135" class="Bound">¬p</a> <a id="6138" class="Symbol">|</a> <a id="6140" class="Symbol">_</a>     <a id="6146" class="Symbol">=</a> <a id="6148" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6151" class="Symbol">(λ</a> <a id="6154" href="Cubical.Data.List.Properties.html#6154" class="Bound">q</a> <a id="6156" class="Symbol">→</a> <a id="6158" href="Cubical.Data.List.Properties.html#6135" class="Bound">¬p</a> <a id="6161" class="Symbol">(</a><a id="6162" href="Cubical.Data.List.Properties.html#4551" class="Function">cons-inj₁</a> <a id="6172" href="Cubical.Data.List.Properties.html#6154" class="Bound">q</a><a id="6173" class="Symbol">))</a>

<a id="foldrCons"></a><a id="6177" href="Cubical.Data.List.Properties.html#6177" class="Function">foldrCons</a> <a id="6187" class="Symbol">:</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Cubical.Data.List.Properties.html#6190" class="Bound">xs</a> <a id="6193" class="Symbol">:</a> <a id="6195" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6200" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="6201" class="Symbol">)</a> <a id="6203" class="Symbol">→</a> <a id="6205" href="Cubical.Data.List.Base.html#1078" class="Function">foldr</a> <a id="6211" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">_∷_</a> <a id="6215" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6218" href="Cubical.Data.List.Properties.html#6190" class="Bound">xs</a> <a id="6221" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6223" href="Cubical.Data.List.Properties.html#6190" class="Bound">xs</a>
<a id="6226" href="Cubical.Data.List.Properties.html#6177" class="Function">foldrCons</a> <a id="6236" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6239" class="Symbol">=</a> <a id="6241" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6246" href="Cubical.Data.List.Properties.html#6177" class="Function">foldrCons</a> <a id="6256" class="Symbol">(</a><a id="6257" href="Cubical.Data.List.Properties.html#6257" class="Bound">x</a> <a id="6259" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6261" href="Cubical.Data.List.Properties.html#6261" class="Bound">xs</a><a id="6263" class="Symbol">)</a> <a id="6265" class="Symbol">=</a> <a id="6267" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6272" class="Symbol">(</a><a id="6273" href="Cubical.Data.List.Properties.html#6257" class="Bound">x</a> <a id="6275" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="6277" class="Symbol">)</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Cubical.Data.List.Properties.html#6177" class="Function">foldrCons</a> <a id="6290" href="Cubical.Data.List.Properties.html#6261" class="Bound">xs</a><a id="6292" class="Symbol">)</a>

<a id="length-map"></a><a id="6295" href="Cubical.Data.List.Properties.html#6295" class="Function">length-map</a> <a id="6306" class="Symbol">:</a> <a id="6308" class="Symbol">(</a><a id="6309" href="Cubical.Data.List.Properties.html#6309" class="Bound">f</a> <a id="6311" class="Symbol">:</a> <a id="6313" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="6315" class="Symbol">→</a> <a id="6317" href="Cubical.Data.List.Properties.html#4231" class="Generalizable">B</a><a id="6318" class="Symbol">)</a> <a id="6320" class="Symbol">→</a> <a id="6322" class="Symbol">(</a><a id="6323" href="Cubical.Data.List.Properties.html#6323" class="Bound">as</a> <a id="6326" class="Symbol">:</a> <a id="6328" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6333" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="6334" class="Symbol">)</a>
  <a id="6338" class="Symbol">→</a> <a id="6340" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6347" class="Symbol">(</a><a id="6348" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6352" href="Cubical.Data.List.Properties.html#6309" class="Bound">f</a> <a id="6354" href="Cubical.Data.List.Properties.html#6323" class="Bound">as</a><a id="6356" class="Symbol">)</a> <a id="6358" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6360" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6367" href="Cubical.Data.List.Properties.html#6323" class="Bound">as</a>
<a id="6370" href="Cubical.Data.List.Properties.html#6295" class="Function">length-map</a> <a id="6381" href="Cubical.Data.List.Properties.html#6381" class="Bound">f</a> <a id="6383" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6386" class="Symbol">=</a> <a id="6388" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6393" href="Cubical.Data.List.Properties.html#6295" class="Function">length-map</a> <a id="6404" href="Cubical.Data.List.Properties.html#6404" class="Bound">f</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Cubical.Data.List.Properties.html#6407" class="Bound">a</a> <a id="6409" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6411" href="Cubical.Data.List.Properties.html#6411" class="Bound">as</a><a id="6413" class="Symbol">)</a> <a id="6415" class="Symbol">=</a> <a id="6417" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6422" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6426" class="Symbol">(</a><a id="6427" href="Cubical.Data.List.Properties.html#6295" class="Function">length-map</a> <a id="6438" href="Cubical.Data.List.Properties.html#6404" class="Bound">f</a> <a id="6440" href="Cubical.Data.List.Properties.html#6411" class="Bound">as</a><a id="6442" class="Symbol">)</a>

<a id="map++"></a><a id="6445" href="Cubical.Data.List.Properties.html#6445" class="Function">map++</a> <a id="6451" class="Symbol">:</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Cubical.Data.List.Properties.html#6454" class="Bound">f</a> <a id="6456" class="Symbol">:</a> <a id="6458" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="6460" class="Symbol">→</a> <a id="6462" href="Cubical.Data.List.Properties.html#4231" class="Generalizable">B</a><a id="6463" class="Symbol">)</a> <a id="6465" class="Symbol">→</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Cubical.Data.List.Properties.html#6468" class="Bound">as</a> <a id="6471" href="Cubical.Data.List.Properties.html#6471" class="Bound">bs</a> <a id="6474" class="Symbol">:</a> <a id="6476" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6481" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="6482" class="Symbol">)</a>
   <a id="6487" class="Symbol">→</a> <a id="6489" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6493" href="Cubical.Data.List.Properties.html#6454" class="Bound">f</a> <a id="6495" href="Cubical.Data.List.Properties.html#6468" class="Bound">as</a> <a id="6498" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6501" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6505" href="Cubical.Data.List.Properties.html#6454" class="Bound">f</a> <a id="6507" href="Cubical.Data.List.Properties.html#6471" class="Bound">bs</a> <a id="6510" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6512" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6516" href="Cubical.Data.List.Properties.html#6454" class="Bound">f</a> <a id="6518" class="Symbol">(</a><a id="6519" href="Cubical.Data.List.Properties.html#6468" class="Bound">as</a> <a id="6522" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6525" href="Cubical.Data.List.Properties.html#6471" class="Bound">bs</a><a id="6527" class="Symbol">)</a>
<a id="6529" href="Cubical.Data.List.Properties.html#6445" class="Function">map++</a> <a id="6535" href="Cubical.Data.List.Properties.html#6535" class="Bound">f</a> <a id="6537" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6540" href="Cubical.Data.List.Properties.html#6540" class="Bound">bs</a> <a id="6543" class="Symbol">=</a> <a id="6545" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6550" href="Cubical.Data.List.Properties.html#6445" class="Function">map++</a> <a id="6556" href="Cubical.Data.List.Properties.html#6556" class="Bound">f</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Data.List.Properties.html#6559" class="Bound">x</a> <a id="6561" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6563" href="Cubical.Data.List.Properties.html#6563" class="Bound">as</a><a id="6565" class="Symbol">)</a> <a id="6567" href="Cubical.Data.List.Properties.html#6567" class="Bound">bs</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6577" class="Symbol">(</a><a id="6578" href="Cubical.Data.List.Properties.html#6556" class="Bound">f</a> <a id="6580" href="Cubical.Data.List.Properties.html#6559" class="Bound">x</a> <a id="6582" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="6584" class="Symbol">)</a> <a id="6586" class="Symbol">(</a><a id="6587" href="Cubical.Data.List.Properties.html#6445" class="Function">map++</a> <a id="6593" href="Cubical.Data.List.Properties.html#6556" class="Bound">f</a> <a id="6595" href="Cubical.Data.List.Properties.html#6563" class="Bound">as</a> <a id="6598" href="Cubical.Data.List.Properties.html#6567" class="Bound">bs</a><a id="6600" class="Symbol">)</a>

<a id="rev-map-comm"></a><a id="6603" href="Cubical.Data.List.Properties.html#6603" class="Function">rev-map-comm</a> <a id="6616" class="Symbol">:</a> <a id="6618" class="Symbol">(</a><a id="6619" href="Cubical.Data.List.Properties.html#6619" class="Bound">f</a> <a id="6621" class="Symbol">:</a> <a id="6623" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="6625" class="Symbol">→</a> <a id="6627" href="Cubical.Data.List.Properties.html#4231" class="Generalizable">B</a><a id="6628" class="Symbol">)</a> <a id="6630" class="Symbol">→</a> <a id="6632" class="Symbol">(</a><a id="6633" href="Cubical.Data.List.Properties.html#6633" class="Bound">as</a> <a id="6636" class="Symbol">:</a> <a id="6638" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6643" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="6644" class="Symbol">)</a>
  <a id="6648" class="Symbol">→</a> <a id="6650" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6654" href="Cubical.Data.List.Properties.html#6619" class="Bound">f</a> <a id="6656" class="Symbol">(</a><a id="6657" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6661" href="Cubical.Data.List.Properties.html#6633" class="Bound">as</a><a id="6663" class="Symbol">)</a> <a id="6665" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6667" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="6676" href="Cubical.Data.List.Properties.html#6619" class="Bound">f</a> <a id="6678" href="Cubical.Data.List.Properties.html#6633" class="Bound">as</a><a id="6680" class="Symbol">)</a>
<a id="6682" href="Cubical.Data.List.Properties.html#6603" class="Function">rev-map-comm</a> <a id="6695" href="Cubical.Data.List.Properties.html#6695" class="Bound">f</a> <a id="6697" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6700" class="Symbol">=</a> <a id="6702" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6707" href="Cubical.Data.List.Properties.html#6603" class="Function">rev-map-comm</a> <a id="6720" href="Cubical.Data.List.Properties.html#6720" class="Bound">f</a> <a id="6722" class="Symbol">(</a><a id="6723" href="Cubical.Data.List.Properties.html#6723" class="Bound">x</a> <a id="6725" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6727" href="Cubical.Data.List.Properties.html#6727" class="Bound">as</a><a id="6729" class="Symbol">)</a> <a id="6731" class="Symbol">=</a>
 <a id="6734" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Cubical.Data.List.Properties.html#6445" class="Function">map++</a> <a id="6745" href="Cubical.Data.List.Properties.html#6720" class="Bound">f</a> <a id="6747" class="Symbol">(</a><a id="6748" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="6752" href="Cubical.Data.List.Properties.html#6727" class="Bound">as</a><a id="6754" class="Symbol">)</a> <a id="6756" class="Symbol">_)</a> <a id="6759" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6761" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Data.List.Base.html#336" class="Function Operator">_++</a> <a id="6771" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6773" href="Cubical.Data.List.Properties.html#6720" class="Bound">f</a> <a id="6775" href="Cubical.Data.List.Properties.html#6723" class="Bound">x</a> <a id="6777" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="6778" class="Symbol">)</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Cubical.Data.List.Properties.html#6603" class="Function">rev-map-comm</a> <a id="6794" href="Cubical.Data.List.Properties.html#6720" class="Bound">f</a> <a id="6796" href="Cubical.Data.List.Properties.html#6727" class="Bound">as</a><a id="6798" class="Symbol">)</a>

<a id="length++"></a><a id="6801" href="Cubical.Data.List.Properties.html#6801" class="Function">length++</a> <a id="6810" class="Symbol">:</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Cubical.Data.List.Properties.html#6813" class="Bound">xs</a> <a id="6816" href="Cubical.Data.List.Properties.html#6816" class="Bound">ys</a> <a id="6819" class="Symbol">:</a> <a id="6821" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6826" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="6827" class="Symbol">)</a> <a id="6829" class="Symbol">→</a> <a id="6831" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Cubical.Data.List.Properties.html#6813" class="Bound">xs</a> <a id="6842" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="6845" href="Cubical.Data.List.Properties.html#6816" class="Bound">ys</a><a id="6847" class="Symbol">)</a> <a id="6849" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6851" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6858" href="Cubical.Data.List.Properties.html#6813" class="Bound">xs</a> <a id="6861" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6863" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6870" href="Cubical.Data.List.Properties.html#6816" class="Bound">ys</a>
<a id="6873" href="Cubical.Data.List.Properties.html#6801" class="Function">length++</a> <a id="6882" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6885" href="Cubical.Data.List.Properties.html#6885" class="Bound">ys</a> <a id="6888" class="Symbol">=</a> <a id="6890" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6895" href="Cubical.Data.List.Properties.html#6801" class="Function">length++</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Cubical.Data.List.Properties.html#6905" class="Bound">x</a> <a id="6907" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6909" href="Cubical.Data.List.Properties.html#6909" class="Bound">xs</a><a id="6911" class="Symbol">)</a> <a id="6913" href="Cubical.Data.List.Properties.html#6913" class="Bound">ys</a> <a id="6916" class="Symbol">=</a> <a id="6918" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6923" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Cubical.Data.List.Properties.html#6801" class="Function">length++</a> <a id="6937" href="Cubical.Data.List.Properties.html#6909" class="Bound">xs</a> <a id="6940" href="Cubical.Data.List.Properties.html#6913" class="Bound">ys</a><a id="6942" class="Symbol">)</a>

<a id="drop++"></a><a id="6945" href="Cubical.Data.List.Properties.html#6945" class="Function">drop++</a> <a id="6952" class="Symbol">:</a> <a id="6954" class="Symbol">∀</a> <a id="6956" class="Symbol">(</a><a id="6957" href="Cubical.Data.List.Properties.html#6957" class="Bound">xs</a> <a id="6960" href="Cubical.Data.List.Properties.html#6960" class="Bound">ys</a> <a id="6963" class="Symbol">:</a> <a id="6965" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6970" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="6971" class="Symbol">)</a> <a id="6973" href="Cubical.Data.List.Properties.html#6973" class="Bound">k</a> <a id="6975" class="Symbol">→</a>
   <a id="6980" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="6985" class="Symbol">(</a><a id="6986" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="6993" href="Cubical.Data.List.Properties.html#6957" class="Bound">xs</a> <a id="6996" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6998" href="Cubical.Data.List.Properties.html#6973" class="Bound">k</a><a id="6999" class="Symbol">)</a> <a id="7001" class="Symbol">(</a><a id="7002" href="Cubical.Data.List.Properties.html#6957" class="Bound">xs</a> <a id="7005" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7008" href="Cubical.Data.List.Properties.html#6960" class="Bound">ys</a><a id="7010" class="Symbol">)</a> <a id="7012" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7014" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7019" href="Cubical.Data.List.Properties.html#6973" class="Bound">k</a> <a id="7021" href="Cubical.Data.List.Properties.html#6960" class="Bound">ys</a>
<a id="7024" href="Cubical.Data.List.Properties.html#6945" class="Function">drop++</a> <a id="7031" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="7034" href="Cubical.Data.List.Properties.html#7034" class="Bound">ys</a> <a id="7037" href="Cubical.Data.List.Properties.html#7037" class="Bound">k</a> <a id="7039" class="Symbol">=</a> <a id="7041" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7046" href="Cubical.Data.List.Properties.html#6945" class="Function">drop++</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Cubical.Data.List.Properties.html#7054" class="Bound">x</a> <a id="7056" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="7058" href="Cubical.Data.List.Properties.html#7058" class="Bound">xs</a><a id="7060" class="Symbol">)</a> <a id="7062" href="Cubical.Data.List.Properties.html#7062" class="Bound">ys</a> <a id="7065" href="Cubical.Data.List.Properties.html#7065" class="Bound">k</a> <a id="7067" class="Symbol">=</a> <a id="7069" href="Cubical.Data.List.Properties.html#6945" class="Function">drop++</a> <a id="7076" href="Cubical.Data.List.Properties.html#7058" class="Bound">xs</a> <a id="7079" href="Cubical.Data.List.Properties.html#7062" class="Bound">ys</a> <a id="7082" href="Cubical.Data.List.Properties.html#7065" class="Bound">k</a>

<a id="dropLength++"></a><a id="7085" href="Cubical.Data.List.Properties.html#7085" class="Function">dropLength++</a> <a id="7098" class="Symbol">:</a> <a id="7100" class="Symbol">(</a><a id="7101" href="Cubical.Data.List.Properties.html#7101" class="Bound">xs</a> <a id="7104" class="Symbol">:</a> <a id="7106" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7111" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="7112" class="Symbol">)</a> <a id="7114" class="Symbol">→</a> <a id="7116" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7129" href="Cubical.Data.List.Properties.html#7101" class="Bound">xs</a><a id="7131" class="Symbol">)</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Cubical.Data.List.Properties.html#7101" class="Bound">xs</a> <a id="7137" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7140" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7146" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a>
<a id="7149" href="Cubical.Data.List.Properties.html#7085" class="Function">dropLength++</a> <a id="7162" class="Symbol">{</a><a id="7163" class="Argument">ys</a> <a id="7166" class="Symbol">=</a> <a id="7168" href="Cubical.Data.List.Properties.html#7168" class="Bound">ys</a><a id="7170" class="Symbol">}</a> <a id="7172" href="Cubical.Data.List.Properties.html#7172" class="Bound">xs</a> <a id="7175" class="Symbol">=</a>
  <a id="7179" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7184" class="Symbol">(</a><a id="7185" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="7190" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Cubical.Data.List.Properties.html#7172" class="Bound">xs</a> <a id="7199" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7202" href="Cubical.Data.List.Properties.html#7168" class="Bound">ys</a><a id="7204" class="Symbol">))</a> <a id="7207" class="Symbol">(</a><a id="7208" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="7220" class="Symbol">(</a><a id="7221" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7228" href="Cubical.Data.List.Properties.html#7172" class="Bound">xs</a><a id="7230" class="Symbol">)))</a> <a id="7234" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7236" href="Cubical.Data.List.Properties.html#6945" class="Function">drop++</a> <a id="7243" href="Cubical.Data.List.Properties.html#7172" class="Bound">xs</a> <a id="7246" href="Cubical.Data.List.Properties.html#7168" class="Bound">ys</a> <a id="7249" class="Number">0</a>


<a id="dropLength"></a><a id="7253" href="Cubical.Data.List.Properties.html#7253" class="Function">dropLength</a> <a id="7264" class="Symbol">:</a> <a id="7266" class="Symbol">(</a><a id="7267" href="Cubical.Data.List.Properties.html#7267" class="Bound">xs</a> <a id="7270" class="Symbol">:</a> <a id="7272" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7277" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="7278" class="Symbol">)</a> <a id="7280" class="Symbol">→</a> <a id="7282" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7295" href="Cubical.Data.List.Properties.html#7267" class="Bound">xs</a><a id="7297" class="Symbol">)</a> <a id="7299" href="Cubical.Data.List.Properties.html#7267" class="Bound">xs</a> <a id="7302" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7304" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="7307" href="Cubical.Data.List.Properties.html#7253" class="Function">dropLength</a> <a id="7318" href="Cubical.Data.List.Properties.html#7318" class="Bound">xs</a> <a id="7321" class="Symbol">=</a>
    <a id="7327" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="7338" class="Symbol">(</a><a id="7339" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7346" href="Cubical.Data.List.Properties.html#7318" class="Bound">xs</a><a id="7348" class="Symbol">))</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7367" href="Cubical.Data.List.Properties.html#7318" class="Bound">xs</a><a id="7369" class="Symbol">))</a>
  <a id="7374" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7376" href="Cubical.Data.List.Properties.html#7085" class="Function">dropLength++</a> <a id="7389" href="Cubical.Data.List.Properties.html#7318" class="Bound">xs</a>


<a id="take++"></a><a id="7394" href="Cubical.Data.List.Properties.html#7394" class="Function">take++</a> <a id="7401" class="Symbol">:</a> <a id="7403" class="Symbol">∀</a> <a id="7405" class="Symbol">(</a><a id="7406" href="Cubical.Data.List.Properties.html#7406" class="Bound">xs</a> <a id="7409" href="Cubical.Data.List.Properties.html#7409" class="Bound">ys</a> <a id="7412" class="Symbol">:</a> <a id="7414" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7419" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="7420" class="Symbol">)</a> <a id="7422" href="Cubical.Data.List.Properties.html#7422" class="Bound">k</a> <a id="7424" class="Symbol">→</a> <a id="7426" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7439" href="Cubical.Data.List.Properties.html#7406" class="Bound">xs</a> <a id="7442" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7444" href="Cubical.Data.List.Properties.html#7422" class="Bound">k</a><a id="7445" class="Symbol">)</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Cubical.Data.List.Properties.html#7406" class="Bound">xs</a> <a id="7451" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7454" href="Cubical.Data.List.Properties.html#7409" class="Bound">ys</a><a id="7456" class="Symbol">)</a> <a id="7458" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7460" href="Cubical.Data.List.Properties.html#7406" class="Bound">xs</a> <a id="7463" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7466" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7471" href="Cubical.Data.List.Properties.html#7422" class="Bound">k</a> <a id="7473" href="Cubical.Data.List.Properties.html#7409" class="Bound">ys</a>
<a id="7476" href="Cubical.Data.List.Properties.html#7394" class="Function">take++</a> <a id="7483" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="7486" href="Cubical.Data.List.Properties.html#7486" class="Bound">ys</a> <a id="7489" href="Cubical.Data.List.Properties.html#7489" class="Bound">k</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7498" href="Cubical.Data.List.Properties.html#7394" class="Function">take++</a> <a id="7505" class="Symbol">(</a><a id="7506" href="Cubical.Data.List.Properties.html#7506" class="Bound">x</a> <a id="7508" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="7510" href="Cubical.Data.List.Properties.html#7510" class="Bound">xs</a><a id="7512" class="Symbol">)</a> <a id="7514" href="Cubical.Data.List.Properties.html#7514" class="Bound">ys</a> <a id="7517" href="Cubical.Data.List.Properties.html#7517" class="Bound">k</a> <a id="7519" class="Symbol">=</a> <a id="7521" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7526" class="Symbol">(_</a> <a id="7529" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="7531" class="Symbol">)</a> <a id="7533" class="Symbol">(</a><a id="7534" href="Cubical.Data.List.Properties.html#7394" class="Function">take++</a> <a id="7541" class="Symbol">_</a> <a id="7543" class="Symbol">_</a> <a id="7545" href="Cubical.Data.List.Properties.html#7517" class="Bound">k</a><a id="7546" class="Symbol">)</a>


<a id="takeLength++"></a><a id="7550" href="Cubical.Data.List.Properties.html#7550" class="Function">takeLength++</a> <a id="7563" class="Symbol">:</a> <a id="7565" class="Symbol">∀</a> <a id="7567" href="Cubical.Data.List.Properties.html#7567" class="Bound">ys</a> <a id="7570" class="Symbol">→</a> <a id="7572" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7577" class="Symbol">(</a><a id="7578" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7585" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a><a id="7587" class="Symbol">)</a> <a id="7589" class="Symbol">(</a><a id="7590" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="7593" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7596" href="Cubical.Data.List.Properties.html#7567" class="Bound">ys</a><a id="7598" class="Symbol">)</a> <a id="7600" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7602" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a>
<a id="7605" href="Cubical.Data.List.Properties.html#7550" class="Function">takeLength++</a> <a id="7618" class="Symbol">{</a><a id="7619" class="Argument">xs</a> <a id="7622" class="Symbol">=</a> <a id="7624" href="Cubical.Data.List.Properties.html#7624" class="Bound">xs</a><a id="7626" class="Symbol">}</a> <a id="7628" href="Cubical.Data.List.Properties.html#7628" class="Bound">ys</a> <a id="7631" class="Symbol">=</a>
      <a id="7639" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7644" class="Symbol">(</a><a id="7645" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="7650" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7655" class="Symbol">(</a><a id="7656" href="Cubical.Data.List.Properties.html#7624" class="Bound">xs</a> <a id="7659" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="7662" href="Cubical.Data.List.Properties.html#7628" class="Bound">ys</a><a id="7664" class="Symbol">))</a> <a id="7667" class="Symbol">(</a><a id="7668" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7672" class="Symbol">(</a><a id="7673" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="7680" class="Symbol">(</a><a id="7681" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7688" href="Cubical.Data.List.Properties.html#7624" class="Bound">xs</a><a id="7690" class="Symbol">)))</a>
   <a id="7697" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7700" href="Cubical.Data.List.Properties.html#7394" class="Function">take++</a> <a id="7707" href="Cubical.Data.List.Properties.html#7624" class="Bound">xs</a> <a id="7710" href="Cubical.Data.List.Properties.html#7628" class="Bound">ys</a> <a id="7713" class="Number">0</a>
   <a id="7718" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7721" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7731" href="Cubical.Data.List.Properties.html#7624" class="Bound">xs</a>

<a id="takeLength"></a><a id="7735" href="Cubical.Data.List.Properties.html#7735" class="Function">takeLength</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7753" class="Symbol">(</a><a id="7754" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="7761" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a><a id="7763" class="Symbol">)</a> <a id="7765" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="7768" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7770" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a>
<a id="7773" href="Cubical.Data.List.Properties.html#7735" class="Function">takeLength</a> <a id="7784" class="Symbol">=</a> <a id="7786" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7791" class="Symbol">(</a><a id="7792" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="7797" class="Symbol">_)</a> <a id="7800" class="Symbol">(</a><a id="7801" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Cubical.Data.List.Properties.html#545" class="Function">++-unit-r</a> <a id="7816" class="Symbol">_))</a> <a id="7820" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7822" href="Cubical.Data.List.Properties.html#7550" class="Function">takeLength++</a> <a id="7835" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

<a id="map-∘"></a><a id="7839" href="Cubical.Data.List.Properties.html#7839" class="Function">map-∘</a> <a id="7845" class="Symbol">:</a> <a id="7847" class="Symbol">∀</a> <a id="7849" class="Symbol">{</a><a id="7850" href="Cubical.Data.List.Properties.html#7850" class="Bound">ℓA</a> <a id="7853" href="Cubical.Data.List.Properties.html#7853" class="Bound">ℓB</a> <a id="7856" href="Cubical.Data.List.Properties.html#7856" class="Bound">ℓC</a><a id="7858" class="Symbol">}</a> <a id="7860" class="Symbol">{</a><a id="7861" href="Cubical.Data.List.Properties.html#7861" class="Bound">A</a> <a id="7863" class="Symbol">:</a> <a id="7865" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7870" href="Cubical.Data.List.Properties.html#7850" class="Bound">ℓA</a><a id="7872" class="Symbol">}</a> <a id="7874" class="Symbol">{</a><a id="7875" href="Cubical.Data.List.Properties.html#7875" class="Bound">B</a> <a id="7877" class="Symbol">:</a> <a id="7879" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7884" href="Cubical.Data.List.Properties.html#7853" class="Bound">ℓB</a><a id="7886" class="Symbol">}</a> <a id="7888" class="Symbol">{</a><a id="7889" href="Cubical.Data.List.Properties.html#7889" class="Bound">C</a> <a id="7891" class="Symbol">:</a> <a id="7893" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7898" href="Cubical.Data.List.Properties.html#7856" class="Bound">ℓC</a><a id="7900" class="Symbol">}</a>
        <a id="7910" class="Symbol">(</a><a id="7911" href="Cubical.Data.List.Properties.html#7911" class="Bound">g</a> <a id="7913" class="Symbol">:</a> <a id="7915" href="Cubical.Data.List.Properties.html#7875" class="Bound">B</a> <a id="7917" class="Symbol">→</a> <a id="7919" href="Cubical.Data.List.Properties.html#7889" class="Bound">C</a><a id="7920" class="Symbol">)</a> <a id="7922" class="Symbol">(</a><a id="7923" href="Cubical.Data.List.Properties.html#7923" class="Bound">f</a> <a id="7925" class="Symbol">:</a> <a id="7927" href="Cubical.Data.List.Properties.html#7861" class="Bound">A</a> <a id="7929" class="Symbol">→</a> <a id="7931" href="Cubical.Data.List.Properties.html#7875" class="Bound">B</a><a id="7932" class="Symbol">)</a> <a id="7934" class="Symbol">(</a><a id="7935" href="Cubical.Data.List.Properties.html#7935" class="Bound">as</a> <a id="7938" class="Symbol">:</a> <a id="7940" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7945" href="Cubical.Data.List.Properties.html#7861" class="Bound">A</a><a id="7946" class="Symbol">)</a>
        <a id="7956" class="Symbol">→</a> <a id="7958" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="7962" href="Cubical.Data.List.Properties.html#7911" class="Bound">g</a> <a id="7964" class="Symbol">(</a><a id="7965" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="7969" href="Cubical.Data.List.Properties.html#7923" class="Bound">f</a> <a id="7971" href="Cubical.Data.List.Properties.html#7935" class="Bound">as</a><a id="7973" class="Symbol">)</a> <a id="7975" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7977" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="7981" class="Symbol">(λ</a> <a id="7984" href="Cubical.Data.List.Properties.html#7984" class="Bound">x</a> <a id="7986" class="Symbol">→</a> <a id="7988" href="Cubical.Data.List.Properties.html#7911" class="Bound">g</a> <a id="7990" class="Symbol">(</a><a id="7991" href="Cubical.Data.List.Properties.html#7923" class="Bound">f</a> <a id="7993" href="Cubical.Data.List.Properties.html#7984" class="Bound">x</a><a id="7994" class="Symbol">))</a> <a id="7997" href="Cubical.Data.List.Properties.html#7935" class="Bound">as</a>
<a id="8000" href="Cubical.Data.List.Properties.html#7839" class="Function">map-∘</a> <a id="8006" href="Cubical.Data.List.Properties.html#8006" class="Bound">g</a> <a id="8008" href="Cubical.Data.List.Properties.html#8008" class="Bound">f</a> <a id="8010" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="8013" class="Symbol">=</a> <a id="8015" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8020" href="Cubical.Data.List.Properties.html#7839" class="Function">map-∘</a> <a id="8026" href="Cubical.Data.List.Properties.html#8026" class="Bound">g</a> <a id="8028" href="Cubical.Data.List.Properties.html#8028" class="Bound">f</a> <a id="8030" class="Symbol">(</a><a id="8031" href="Cubical.Data.List.Properties.html#8031" class="Bound">x</a> <a id="8033" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8035" href="Cubical.Data.List.Properties.html#8035" class="Bound">as</a><a id="8037" class="Symbol">)</a> <a id="8039" class="Symbol">=</a> <a id="8041" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8046" class="Symbol">(_</a> <a id="8049" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="8051" class="Symbol">)</a> <a id="8053" class="Symbol">(</a><a id="8054" href="Cubical.Data.List.Properties.html#7839" class="Function">map-∘</a> <a id="8060" href="Cubical.Data.List.Properties.html#8026" class="Bound">g</a> <a id="8062" href="Cubical.Data.List.Properties.html#8028" class="Bound">f</a> <a id="8064" href="Cubical.Data.List.Properties.html#8035" class="Bound">as</a><a id="8066" class="Symbol">)</a>

<a id="map-id"></a><a id="8069" href="Cubical.Data.List.Properties.html#8069" class="Function">map-id</a> <a id="8076" class="Symbol">:</a> <a id="8078" class="Symbol">(</a><a id="8079" href="Cubical.Data.List.Properties.html#8079" class="Bound">as</a> <a id="8082" class="Symbol">:</a> <a id="8084" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="8089" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="8090" class="Symbol">)</a> <a id="8092" class="Symbol">→</a> <a id="8094" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="8098" class="Symbol">(λ</a> <a id="8101" href="Cubical.Data.List.Properties.html#8101" class="Bound">x</a> <a id="8103" class="Symbol">→</a> <a id="8105" href="Cubical.Data.List.Properties.html#8101" class="Bound">x</a><a id="8106" class="Symbol">)</a> <a id="8108" href="Cubical.Data.List.Properties.html#8079" class="Bound">as</a> <a id="8111" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8113" href="Cubical.Data.List.Properties.html#8079" class="Bound">as</a>
<a id="8116" href="Cubical.Data.List.Properties.html#8069" class="Function">map-id</a> <a id="8123" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="8126" class="Symbol">=</a> <a id="8128" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8133" href="Cubical.Data.List.Properties.html#8069" class="Function">map-id</a> <a id="8140" class="Symbol">(</a><a id="8141" href="Cubical.Data.List.Properties.html#8141" class="Bound">x</a> <a id="8143" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8145" href="Cubical.Data.List.Properties.html#8145" class="Bound">as</a><a id="8147" class="Symbol">)</a> <a id="8149" class="Symbol">=</a> <a id="8151" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8156" class="Symbol">(_</a> <a id="8159" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="8161" class="Symbol">)</a> <a id="8163" class="Symbol">(</a><a id="8164" href="Cubical.Data.List.Properties.html#8069" class="Function">map-id</a> <a id="8171" href="Cubical.Data.List.Properties.html#8145" class="Bound">as</a><a id="8173" class="Symbol">)</a>

<a id="length≡0→≡[]"></a><a id="8176" href="Cubical.Data.List.Properties.html#8176" class="Function">length≡0→≡[]</a> <a id="8189" class="Symbol">:</a> <a id="8191" class="Symbol">∀</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Cubical.Data.List.Properties.html#8194" class="Bound">xs</a> <a id="8197" class="Symbol">:</a> <a id="8199" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="8204" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="8205" class="Symbol">)</a> <a id="8207" class="Symbol">→</a> <a id="8209" href="Cubical.Data.List.Base.html#546" class="Function">length</a> <a id="8216" href="Cubical.Data.List.Properties.html#8194" class="Bound">xs</a> <a id="8219" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8221" class="Number">0</a> <a id="8223" class="Symbol">→</a> <a id="8225" href="Cubical.Data.List.Properties.html#8194" class="Bound">xs</a> <a id="8228" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8230" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="8233" href="Cubical.Data.List.Properties.html#8176" class="Function">length≡0→≡[]</a> <a id="8246" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="8249" href="Cubical.Data.List.Properties.html#8249" class="Bound">x</a> <a id="8251" class="Symbol">=</a> <a id="8253" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8258" href="Cubical.Data.List.Properties.html#8176" class="Function">length≡0→≡[]</a> <a id="8271" class="Symbol">(</a><a id="8272" href="Cubical.Data.List.Properties.html#8272" class="Bound">x₁</a> <a id="8275" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8277" href="Cubical.Data.List.Properties.html#8277" class="Bound">xs</a><a id="8279" class="Symbol">)</a> <a id="8281" href="Cubical.Data.List.Properties.html#8281" class="Bound">x</a> <a id="8283" class="Symbol">=</a> <a id="8285" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="8291" class="Symbol">(</a><a id="8292" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="8298" href="Cubical.Data.List.Properties.html#8281" class="Bound">x</a><a id="8299" class="Symbol">)</a>

<a id="init"></a><a id="8302" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8307" class="Symbol">:</a> <a id="8309" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="8314" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="8316" class="Symbol">→</a> <a id="8318" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="8323" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>
<a id="8325" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8330" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="8333" class="Symbol">=</a> <a id="8335" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="8338" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8343" class="Symbol">(</a><a id="8344" href="Cubical.Data.List.Properties.html#8344" class="Bound">x</a> <a id="8346" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8348" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8350" class="Symbol">)</a> <a id="8352" class="Symbol">=</a> <a id="8354" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="8357" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.Data.List.Properties.html#8363" class="Bound">x</a> <a id="8365" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8367" href="Cubical.Data.List.Properties.html#8367" class="Bound">xs</a><a id="8369" class="Symbol">@(_</a> <a id="8373" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8375" class="Symbol">_))</a> <a id="8379" class="Symbol">=</a> <a id="8381" href="Cubical.Data.List.Properties.html#8363" class="Bound">x</a> <a id="8383" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8385" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8390" href="Cubical.Data.List.Properties.html#8367" class="Bound">xs</a>

<a id="tail"></a><a id="8394" href="Cubical.Data.List.Properties.html#8394" class="Function">tail</a> <a id="8399" class="Symbol">:</a> <a id="8401" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="8406" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="8408" class="Symbol">→</a> <a id="8410" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="8415" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>
<a id="8417" href="Cubical.Data.List.Properties.html#8394" class="Function">tail</a> <a id="8422" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="8425" class="Symbol">=</a> <a id="8427" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="8430" href="Cubical.Data.List.Properties.html#8394" class="Function">tail</a> <a id="8435" class="Symbol">(</a><a id="8436" href="Cubical.Data.List.Properties.html#8436" class="Bound">x</a> <a id="8438" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8440" href="Cubical.Data.List.Properties.html#8440" class="Bound">xs</a><a id="8442" class="Symbol">)</a> <a id="8444" class="Symbol">=</a> <a id="8446" href="Cubical.Data.List.Properties.html#8440" class="Bound">xs</a>

<a id="init-red-lem"></a><a id="8450" href="Cubical.Data.List.Properties.html#8450" class="Function">init-red-lem</a> <a id="8463" class="Symbol">:</a> <a id="8465" class="Symbol">∀</a> <a id="8467" class="Symbol">(</a><a id="8468" href="Cubical.Data.List.Properties.html#8468" class="Bound">x</a> <a id="8470" class="Symbol">:</a> <a id="8472" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="8473" class="Symbol">)</a> <a id="8475" href="Cubical.Data.List.Properties.html#8475" class="Bound">xs</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8482" class="Symbol">(</a><a id="8483" href="Cubical.Data.List.Properties.html#8475" class="Bound">xs</a> <a id="8486" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8488" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">→</a> <a id="8494" class="Symbol">(</a><a id="8495" href="Cubical.Data.List.Properties.html#8468" class="Bound">x</a> <a id="8497" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8499" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8504" href="Cubical.Data.List.Properties.html#8475" class="Bound">xs</a><a id="8506" class="Symbol">)</a> <a id="8508" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8510" class="Symbol">(</a><a id="8511" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8516" class="Symbol">(</a><a id="8517" href="Cubical.Data.List.Properties.html#8468" class="Bound">x</a> <a id="8519" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8521" href="Cubical.Data.List.Properties.html#8475" class="Bound">xs</a><a id="8523" class="Symbol">))</a>
<a id="8526" href="Cubical.Data.List.Properties.html#8450" class="Function">init-red-lem</a> <a id="8539" href="Cubical.Data.List.Properties.html#8539" class="Bound">x</a> <a id="8541" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="8544" href="Cubical.Data.List.Properties.html#8544" class="Bound">x₁</a> <a id="8547" class="Symbol">=</a> <a id="8549" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="8555" class="Symbol">(</a><a id="8556" href="Cubical.Data.List.Properties.html#8544" class="Bound">x₁</a> <a id="8559" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8563" class="Symbol">)</a>
<a id="8565" href="Cubical.Data.List.Properties.html#8450" class="Function">init-red-lem</a> <a id="8578" href="Cubical.Data.List.Properties.html#8578" class="Bound">x</a> <a id="8580" class="Symbol">(</a><a id="8581" href="Cubical.Data.List.Properties.html#8581" class="Bound">x₂</a> <a id="8584" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8586" href="Cubical.Data.List.Properties.html#8586" class="Bound">xs</a><a id="8588" class="Symbol">)</a> <a id="8590" href="Cubical.Data.List.Properties.html#8590" class="Bound">x₁</a> <a id="8593" class="Symbol">=</a> <a id="8595" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="init∷ʳ"></a><a id="8601" href="Cubical.Data.List.Properties.html#8601" class="Function">init∷ʳ</a> <a id="8608" class="Symbol">:</a> <a id="8610" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8615" class="Symbol">(</a><a id="8616" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="8619" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8622" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a><a id="8623" class="Symbol">)</a> <a id="8625" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8627" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a>
<a id="8630" href="Cubical.Data.List.Properties.html#8601" class="Function">init∷ʳ</a> <a id="8637" class="Symbol">{</a><a id="8638" class="Argument">xs</a> <a id="8641" class="Symbol">=</a> <a id="8643" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8645" class="Symbol">}</a> <a id="8647" class="Symbol">=</a> <a id="8649" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8654" href="Cubical.Data.List.Properties.html#8601" class="Function">init∷ʳ</a> <a id="8661" class="Symbol">{</a><a id="8662" class="Argument">xs</a> <a id="8665" class="Symbol">=</a> <a id="8667" class="Symbol">_</a> <a id="8669" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8671" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8673" class="Symbol">}</a> <a id="8675" class="Symbol">=</a> <a id="8677" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8682" href="Cubical.Data.List.Properties.html#8601" class="Function">init∷ʳ</a> <a id="8689" class="Symbol">{</a><a id="8690" class="Argument">xs</a> <a id="8693" class="Symbol">=</a> <a id="8695" class="Symbol">_</a> <a id="8697" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8699" class="Symbol">_</a> <a id="8701" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8703" class="Symbol">_}</a> <a id="8706" class="Symbol">=</a> <a id="8708" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8713" class="Symbol">(_</a> <a id="8716" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="8718" class="Symbol">)</a> <a id="8720" href="Cubical.Data.List.Properties.html#8601" class="Function">init∷ʳ</a>

<a id="tail∷ʳ"></a><a id="8728" href="Cubical.Data.List.Properties.html#8728" class="Function">tail∷ʳ</a> <a id="8735" class="Symbol">:</a> <a id="8737" href="Cubical.Data.List.Properties.html#8394" class="Function">tail</a> <a id="8742" class="Symbol">(</a><a id="8743" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="8746" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8749" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a><a id="8750" class="Symbol">)</a> <a id="8752" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8755" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="8757" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8759" href="Cubical.Data.List.Properties.html#8394" class="Function">tail</a> <a id="8764" class="Symbol">(</a><a id="8765" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a> <a id="8768" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8771" href="Cubical.Data.List.Properties.html#4249" class="Generalizable">y</a> <a id="8773" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="8776" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a><a id="8777" class="Symbol">)</a>
<a id="8779" href="Cubical.Data.List.Properties.html#8728" class="Function">tail∷ʳ</a> <a id="8786" class="Symbol">{</a><a id="8787" class="Argument">xs</a> <a id="8790" class="Symbol">=</a> <a id="8792" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8794" class="Symbol">}</a> <a id="8796" class="Symbol">=</a> <a id="8798" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8803" href="Cubical.Data.List.Properties.html#8728" class="Function">tail∷ʳ</a> <a id="8810" class="Symbol">{</a><a id="8811" class="Argument">xs</a> <a id="8814" class="Symbol">=</a> <a id="8816" href="Cubical.Data.List.Properties.html#8816" class="Bound">x</a> <a id="8818" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8820" href="Cubical.Data.List.Properties.html#8820" class="Bound">xs</a><a id="8822" class="Symbol">}</a> <a id="8824" class="Symbol">=</a> <a id="8826" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="init-rev-tail"></a><a id="8832" href="Cubical.Data.List.Properties.html#8832" class="Function">init-rev-tail</a> <a id="8846" class="Symbol">:</a> <a id="8848" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="8852" class="Symbol">(</a><a id="8853" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="8858" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a><a id="8860" class="Symbol">)</a> <a id="8862" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8864" href="Cubical.Data.List.Properties.html#8394" class="Function">tail</a> <a id="8869" class="Symbol">(</a><a id="8870" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="8874" href="Cubical.Data.List.Properties.html#4259" class="Generalizable">xs</a><a id="8876" class="Symbol">)</a>
<a id="8878" href="Cubical.Data.List.Properties.html#8832" class="Function">init-rev-tail</a> <a id="8892" class="Symbol">{</a><a id="8893" class="Argument">xs</a> <a id="8896" class="Symbol">=</a> <a id="8898" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8900" class="Symbol">}</a> <a id="8902" class="Symbol">=</a> <a id="8904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8909" href="Cubical.Data.List.Properties.html#8832" class="Function">init-rev-tail</a> <a id="8923" class="Symbol">{</a><a id="8924" class="Argument">xs</a> <a id="8927" class="Symbol">=</a> <a id="8929" href="Cubical.Data.List.Properties.html#8929" class="Bound">x</a> <a id="8931" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8933" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8935" class="Symbol">}</a> <a id="8937" class="Symbol">=</a> <a id="8939" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8944" href="Cubical.Data.List.Properties.html#8832" class="Function">init-rev-tail</a> <a id="8958" class="Symbol">{</a><a id="8959" class="Argument">xs</a> <a id="8962" class="Symbol">=</a> <a id="8964" href="Cubical.Data.List.Properties.html#8964" class="Bound">x</a> <a id="8966" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8968" href="Cubical.Data.List.Properties.html#8968" class="Bound">y</a> <a id="8970" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8972" href="Cubical.Data.List.Properties.html#8972" class="Bound">xs</a><a id="8974" class="Symbol">}</a> <a id="8976" class="Symbol">=</a>
   <a id="8981" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8986" class="Symbol">(</a><a id="8987" href="Cubical.Data.List.Base.html#491" class="Function Operator">_∷ʳ</a> <a id="8991" href="Cubical.Data.List.Properties.html#8964" class="Bound">x</a><a id="8992" class="Symbol">)</a> <a id="8994" class="Symbol">(</a><a id="8995" href="Cubical.Data.List.Properties.html#8832" class="Function">init-rev-tail</a> <a id="9009" class="Symbol">{</a><a id="9010" class="Argument">xs</a> <a id="9013" class="Symbol">=</a> <a id="9015" href="Cubical.Data.List.Properties.html#8968" class="Bound">y</a> <a id="9017" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9019" href="Cubical.Data.List.Properties.html#8972" class="Bound">xs</a><a id="9021" class="Symbol">})</a>
 <a id="9025" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9027" href="Cubical.Data.List.Properties.html#8728" class="Function">tail∷ʳ</a> <a id="9034" class="Symbol">{</a><a id="9035" class="Argument">xs</a> <a id="9038" class="Symbol">=</a> <a id="9040" href="Cubical.Data.List.Base.html#419" class="Function">rev</a> <a id="9044" href="Cubical.Data.List.Properties.html#8972" class="Bound">xs</a><a id="9046" class="Symbol">}</a>

<a id="init++"></a><a id="9049" href="Cubical.Data.List.Properties.html#9049" class="Function">init++</a> <a id="9056" class="Symbol">:</a> <a id="9058" class="Symbol">∀</a> <a id="9060" href="Cubical.Data.List.Properties.html#9060" class="Bound">xs</a> <a id="9063" class="Symbol">→</a> <a id="9065" href="Cubical.Data.List.Properties.html#9060" class="Bound">xs</a> <a id="9068" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9071" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="9076" class="Symbol">(</a><a id="9077" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="9079" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9081" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a><a id="9083" class="Symbol">)</a> <a id="9085" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9087" href="Cubical.Data.List.Properties.html#8302" class="Function">init</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Cubical.Data.List.Properties.html#9060" class="Bound">xs</a> <a id="9096" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9099" href="Cubical.Data.List.Properties.html#4247" class="Generalizable">x</a> <a id="9101" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9103" href="Cubical.Data.List.Properties.html#4262" class="Generalizable">ys</a><a id="9105" class="Symbol">)</a>
<a id="9107" href="Cubical.Data.List.Properties.html#9049" class="Function">init++</a> <a id="9114" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="9117" class="Symbol">=</a> <a id="9119" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9124" href="Cubical.Data.List.Properties.html#9049" class="Function">init++</a> <a id="9131" class="Symbol">(_</a> <a id="9134" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9136" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="9138" class="Symbol">)</a> <a id="9140" class="Symbol">=</a> <a id="9142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9147" href="Cubical.Data.List.Properties.html#9049" class="Function">init++</a> <a id="9154" class="Symbol">(_</a> <a id="9157" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9159" class="Symbol">_</a> <a id="9161" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9163" class="Symbol">_)</a> <a id="9166" class="Symbol">=</a> <a id="9168" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9173" class="Symbol">(_</a> <a id="9176" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="9178" class="Symbol">)</a> <a id="9180" class="Symbol">(</a><a id="9181" href="Cubical.Data.List.Properties.html#9049" class="Function">init++</a> <a id="9188" class="Symbol">(_</a> <a id="9191" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9193" class="Symbol">_))</a>

<a id="Split++"></a><a id="9198" href="Cubical.Data.List.Properties.html#9198" class="Function">Split++</a> <a id="9206" class="Symbol">:</a> <a id="9208" class="Symbol">(</a><a id="9209" href="Cubical.Data.List.Properties.html#9209" class="Bound">xs</a> <a id="9212" href="Cubical.Data.List.Properties.html#9212" class="Bound">ys</a> <a id="9215" href="Cubical.Data.List.Properties.html#9215" class="Bound">xs&#39;</a> <a id="9219" href="Cubical.Data.List.Properties.html#9219" class="Bound">ys&#39;</a> <a id="9223" href="Cubical.Data.List.Properties.html#9223" class="Bound">zs</a> <a id="9226" class="Symbol">:</a> <a id="9228" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="9233" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="9234" class="Symbol">)</a> <a id="9236" class="Symbol">→</a> <a id="9238" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9243" class="Symbol">_</a>
<a id="9245" href="Cubical.Data.List.Properties.html#9198" class="Function">Split++</a> <a id="9253" href="Cubical.Data.List.Properties.html#9253" class="Bound">xs</a> <a id="9256" href="Cubical.Data.List.Properties.html#9256" class="Bound">ys</a> <a id="9259" href="Cubical.Data.List.Properties.html#9259" class="Bound">xs&#39;</a> <a id="9263" href="Cubical.Data.List.Properties.html#9263" class="Bound">ys&#39;</a> <a id="9267" href="Cubical.Data.List.Properties.html#9267" class="Bound">zs</a> <a id="9270" class="Symbol">=</a> <a id="9272" class="Symbol">((</a><a id="9274" href="Cubical.Data.List.Properties.html#9253" class="Bound">xs</a> <a id="9277" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9280" href="Cubical.Data.List.Properties.html#9267" class="Bound">zs</a> <a id="9283" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9285" href="Cubical.Data.List.Properties.html#9259" class="Bound">xs&#39;</a><a id="9288" class="Symbol">)</a> <a id="9290" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9292" class="Symbol">(</a><a id="9293" href="Cubical.Data.List.Properties.html#9256" class="Bound">ys</a> <a id="9296" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9298" href="Cubical.Data.List.Properties.html#9267" class="Bound">zs</a> <a id="9301" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9304" href="Cubical.Data.List.Properties.html#9263" class="Bound">ys&#39;</a><a id="9307" class="Symbol">))</a>

<a id="split++"></a><a id="9311" href="Cubical.Data.List.Properties.html#9311" class="Function">split++</a> <a id="9319" class="Symbol">:</a> <a id="9321" class="Symbol">∀</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Cubical.Data.List.Properties.html#9324" class="Bound">xs&#39;</a> <a id="9328" href="Cubical.Data.List.Properties.html#9328" class="Bound">ys&#39;</a> <a id="9332" href="Cubical.Data.List.Properties.html#9332" class="Bound">xs</a> <a id="9335" href="Cubical.Data.List.Properties.html#9335" class="Bound">ys</a> <a id="9338" class="Symbol">:</a> <a id="9340" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="9345" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="9346" class="Symbol">)</a> <a id="9348" class="Symbol">→</a> <a id="9350" href="Cubical.Data.List.Properties.html#9324" class="Bound">xs&#39;</a> <a id="9354" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9357" href="Cubical.Data.List.Properties.html#9328" class="Bound">ys&#39;</a> <a id="9361" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9363" href="Cubical.Data.List.Properties.html#9332" class="Bound">xs</a> <a id="9366" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="9369" href="Cubical.Data.List.Properties.html#9335" class="Bound">ys</a> <a id="9372" class="Symbol">→</a>
              <a id="9388" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9390" class="Symbol">_</a> <a id="9392" class="Symbol">λ</a> <a id="9394" href="Cubical.Data.List.Properties.html#9394" class="Bound">zs</a> <a id="9397" class="Symbol">→</a>
                <a id="9415" class="Symbol">((</a><a id="9417" href="Cubical.Data.List.Properties.html#9198" class="Function">Split++</a> <a id="9425" href="Cubical.Data.List.Properties.html#9324" class="Bound">xs&#39;</a> <a id="9429" href="Cubical.Data.List.Properties.html#9328" class="Bound">ys&#39;</a> <a id="9433" href="Cubical.Data.List.Properties.html#9332" class="Bound">xs</a> <a id="9436" href="Cubical.Data.List.Properties.html#9335" class="Bound">ys</a> <a id="9439" href="Cubical.Data.List.Properties.html#9394" class="Bound">zs</a><a id="9441" class="Symbol">)</a>
                <a id="9459" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9461" class="Symbol">(</a><a id="9462" href="Cubical.Data.List.Properties.html#9198" class="Function">Split++</a> <a id="9470" href="Cubical.Data.List.Properties.html#9332" class="Bound">xs</a> <a id="9473" href="Cubical.Data.List.Properties.html#9335" class="Bound">ys</a> <a id="9476" href="Cubical.Data.List.Properties.html#9324" class="Bound">xs&#39;</a> <a id="9480" href="Cubical.Data.List.Properties.html#9328" class="Bound">ys&#39;</a> <a id="9484" href="Cubical.Data.List.Properties.html#9394" class="Bound">zs</a><a id="9486" class="Symbol">))</a>
<a id="9489" href="Cubical.Data.List.Properties.html#9311" class="Function">split++</a> <a id="9497" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="9500" href="Cubical.Data.List.Properties.html#9500" class="Bound">ys&#39;</a> <a id="9504" href="Cubical.Data.List.Properties.html#9504" class="Bound">xs</a> <a id="9507" href="Cubical.Data.List.Properties.html#9507" class="Bound">ys</a> <a id="9510" href="Cubical.Data.List.Properties.html#9510" class="Bound">x</a> <a id="9512" class="Symbol">=</a> <a id="9514" href="Cubical.Data.List.Properties.html#9504" class="Bound">xs</a> <a id="9517" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9519" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9523" class="Symbol">(</a><a id="9524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9529" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9531" href="Cubical.Data.List.Properties.html#9510" class="Bound">x</a><a id="9532" class="Symbol">)</a>
<a id="9534" href="Cubical.Data.List.Properties.html#9311" class="Function">split++</a> <a id="9542" href="Cubical.Data.List.Properties.html#9542" class="Bound">xs&#39;</a><a id="9545" class="Symbol">@(_</a> <a id="9549" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9551" class="Symbol">_)</a> <a id="9554" href="Cubical.Data.List.Properties.html#9554" class="Bound">ys&#39;</a> <a id="9558" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="9561" href="Cubical.Data.List.Properties.html#9561" class="Bound">ys</a> <a id="9564" href="Cubical.Data.List.Properties.html#9564" class="Bound">x</a> <a id="9566" class="Symbol">=</a> <a id="9568" href="Cubical.Data.List.Properties.html#9542" class="Bound">xs&#39;</a> <a id="9572" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9574" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9578" class="Symbol">(</a><a id="9579" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9584" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9586" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9590" href="Cubical.Data.List.Properties.html#9564" class="Bound">x</a><a id="9591" class="Symbol">)</a>
<a id="9593" href="Cubical.Data.List.Properties.html#9311" class="Function">split++</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Cubical.Data.List.Properties.html#9602" class="Bound">x₁</a> <a id="9605" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9607" href="Cubical.Data.List.Properties.html#9607" class="Bound">xs&#39;</a><a id="9610" class="Symbol">)</a> <a id="9612" href="Cubical.Data.List.Properties.html#9612" class="Bound">ys&#39;</a> <a id="9616" class="Symbol">(</a><a id="9617" href="Cubical.Data.List.Properties.html#9617" class="Bound">x₂</a> <a id="9620" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9622" href="Cubical.Data.List.Properties.html#9622" class="Bound">xs</a><a id="9624" class="Symbol">)</a> <a id="9626" href="Cubical.Data.List.Properties.html#9626" class="Bound">ys</a> <a id="9629" href="Cubical.Data.List.Properties.html#9629" class="Bound">x</a> <a id="9631" class="Symbol">=</a>
 <a id="9634" class="Keyword">let</a> <a id="9638" class="Symbol">(</a><a id="9639" href="Cubical.Data.List.Properties.html#9639" class="Bound">zs</a> <a id="9642" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9644" href="Cubical.Data.List.Properties.html#9644" class="Bound">q</a><a id="9645" class="Symbol">)</a> <a id="9647" class="Symbol">=</a> <a id="9649" href="Cubical.Data.List.Properties.html#9311" class="Function">split++</a> <a id="9657" href="Cubical.Data.List.Properties.html#9607" class="Bound">xs&#39;</a> <a id="9661" href="Cubical.Data.List.Properties.html#9612" class="Bound">ys&#39;</a> <a id="9665" href="Cubical.Data.List.Properties.html#9622" class="Bound">xs</a> <a id="9668" href="Cubical.Data.List.Properties.html#9626" class="Bound">ys</a> <a id="9671" class="Symbol">(</a><a id="9672" href="Cubical.Data.List.Properties.html#4631" class="Function">cons-inj₂</a> <a id="9682" href="Cubical.Data.List.Properties.html#9629" class="Bound">x</a><a id="9683" class="Symbol">)</a>
     <a id="9690" href="Cubical.Data.List.Properties.html#9690" class="Bound">p</a> <a id="9692" class="Symbol">=</a> <a id="9694" href="Cubical.Data.List.Properties.html#4551" class="Function">cons-inj₁</a> <a id="9704" href="Cubical.Data.List.Properties.html#9629" class="Bound">x</a>
 <a id="9707" class="Keyword">in</a> <a id="9710" href="Cubical.Data.List.Properties.html#9639" class="Bound">zs</a> <a id="9713" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9715" href="Cubical.Data.Sum.Base.html#524" class="Function">⊎.map</a> <a id="9721" class="Symbol">(</a><a id="9722" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="9730" class="Symbol">(λ</a> <a id="9733" href="Cubical.Data.List.Properties.html#9733" class="Bound">q</a> <a id="9735" href="Cubical.Data.List.Properties.html#9735" class="Bound">i</a> <a id="9737" class="Symbol">→</a> <a id="9739" href="Cubical.Data.List.Properties.html#9690" class="Bound">p</a>    <a id="9744" href="Cubical.Data.List.Properties.html#9735" class="Bound">i</a>  <a id="9747" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9749" href="Cubical.Data.List.Properties.html#9733" class="Bound">q</a> <a id="9751" href="Cubical.Data.List.Properties.html#9735" class="Bound">i</a><a id="9752" class="Symbol">))</a>
               <a id="9770" class="Symbol">(</a><a id="9771" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="9779" class="Symbol">(λ</a> <a id="9782" href="Cubical.Data.List.Properties.html#9782" class="Bound">q</a> <a id="9784" href="Cubical.Data.List.Properties.html#9784" class="Bound">i</a> <a id="9786" class="Symbol">→</a> <a id="9788" href="Cubical.Data.List.Properties.html#9690" class="Bound">p</a> <a id="9790" class="Symbol">(</a><a id="9791" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9793" href="Cubical.Data.List.Properties.html#9784" class="Bound">i</a><a id="9794" class="Symbol">)</a> <a id="9796" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9798" href="Cubical.Data.List.Properties.html#9782" class="Bound">q</a> <a id="9800" href="Cubical.Data.List.Properties.html#9784" class="Bound">i</a><a id="9801" class="Symbol">))</a> <a id="9804" href="Cubical.Data.List.Properties.html#9644" class="Bound">q</a>

<a id="rot"></a><a id="9807" href="Cubical.Data.List.Properties.html#9807" class="Function">rot</a> <a id="9811" class="Symbol">:</a> <a id="9813" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="9818" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="9820" class="Symbol">→</a> <a id="9822" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="9827" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>
<a id="9829" href="Cubical.Data.List.Properties.html#9807" class="Function">rot</a> <a id="9833" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="9836" class="Symbol">=</a> <a id="9838" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="9841" href="Cubical.Data.List.Properties.html#9807" class="Function">rot</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Cubical.Data.List.Properties.html#9846" class="Bound">x</a> <a id="9848" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="9850" href="Cubical.Data.List.Properties.html#9850" class="Bound">xs</a><a id="9852" class="Symbol">)</a> <a id="9854" class="Symbol">=</a> <a id="9856" href="Cubical.Data.List.Properties.html#9850" class="Bound">xs</a> <a id="9859" href="Cubical.Data.List.Base.html#491" class="Function Operator">∷ʳ</a> <a id="9862" href="Cubical.Data.List.Properties.html#9846" class="Bound">x</a>

<a id="take[]"></a><a id="9865" href="Cubical.Data.List.Properties.html#9865" class="Function">take[]</a> <a id="9872" class="Symbol">:</a> <a id="9874" class="Symbol">∀</a> <a id="9876" href="Cubical.Data.List.Properties.html#9876" class="Bound">n</a> <a id="9878" class="Symbol">→</a> <a id="9880" href="Cubical.Data.List.Base.html#1435" class="Function">take</a> <a id="9885" class="Symbol">{</a><a id="9886" class="Argument">A</a> <a id="9888" class="Symbol">=</a> <a id="9890" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="9891" class="Symbol">}</a> <a id="9893" href="Cubical.Data.List.Properties.html#9876" class="Bound">n</a> <a id="9895" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="9898" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9900" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="9903" href="Cubical.Data.List.Properties.html#9865" class="Function">take[]</a> <a id="9910" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9915" class="Symbol">=</a> <a id="9917" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9922" href="Cubical.Data.List.Properties.html#9865" class="Function">take[]</a> <a id="9929" class="Symbol">(</a><a id="9930" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9934" href="Cubical.Data.List.Properties.html#9934" class="Bound">n</a><a id="9935" class="Symbol">)</a> <a id="9937" class="Symbol">=</a> <a id="9939" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="drop[]"></a><a id="9945" href="Cubical.Data.List.Properties.html#9945" class="Function">drop[]</a> <a id="9952" class="Symbol">:</a> <a id="9954" class="Symbol">∀</a> <a id="9956" href="Cubical.Data.List.Properties.html#9956" class="Bound">n</a> <a id="9958" class="Symbol">→</a> <a id="9960" href="Cubical.Data.List.Base.html#1326" class="Function">drop</a> <a id="9965" class="Symbol">{</a><a id="9966" class="Argument">A</a> <a id="9968" class="Symbol">=</a> <a id="9970" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a><a id="9971" class="Symbol">}</a> <a id="9973" href="Cubical.Data.List.Properties.html#9956" class="Bound">n</a> <a id="9975" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="9978" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9980" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="9983" href="Cubical.Data.List.Properties.html#9945" class="Function">drop[]</a> <a id="9990" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9995" class="Symbol">=</a> <a id="9997" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10002" href="Cubical.Data.List.Properties.html#9945" class="Function">drop[]</a> <a id="10009" class="Symbol">(</a><a id="10010" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10014" href="Cubical.Data.List.Properties.html#10014" class="Bound">n</a><a id="10015" class="Symbol">)</a> <a id="10017" class="Symbol">=</a> <a id="10019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="lookupAlways"></a><a id="10025" href="Cubical.Data.List.Properties.html#10025" class="Function">lookupAlways</a> <a id="10038" class="Symbol">:</a> <a id="10040" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10042" class="Symbol">→</a> <a id="10044" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10049" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10051" class="Symbol">→</a> <a id="10053" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10055" class="Symbol">→</a> <a id="10057" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a>
<a id="10059" href="Cubical.Data.List.Properties.html#10025" class="Function">lookupAlways</a> <a id="10072" href="Cubical.Data.List.Properties.html#10072" class="Bound">a</a> <a id="10074" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="10077" class="Symbol">_</a> <a id="10079" class="Symbol">=</a> <a id="10081" href="Cubical.Data.List.Properties.html#10072" class="Bound">a</a>
<a id="10083" href="Cubical.Data.List.Properties.html#10025" class="Function">lookupAlways</a> <a id="10096" class="Symbol">_</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Cubical.Data.List.Properties.html#10099" class="Bound">x</a> <a id="10101" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="10103" class="Symbol">_)</a> <a id="10106" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="10111" class="Symbol">=</a> <a id="10113" href="Cubical.Data.List.Properties.html#10099" class="Bound">x</a>
<a id="10115" href="Cubical.Data.List.Properties.html#10025" class="Function">lookupAlways</a> <a id="10128" href="Cubical.Data.List.Properties.html#10128" class="Bound">a</a> <a id="10130" class="Symbol">(</a><a id="10131" href="Cubical.Data.List.Properties.html#10131" class="Bound">x</a> <a id="10133" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="10135" href="Cubical.Data.List.Properties.html#10135" class="Bound">xs</a><a id="10137" class="Symbol">)</a> <a id="10139" class="Symbol">(</a><a id="10140" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10144" href="Cubical.Data.List.Properties.html#10144" class="Bound">k</a><a id="10145" class="Symbol">)</a> <a id="10147" class="Symbol">=</a> <a id="10149" href="Cubical.Data.List.Properties.html#10025" class="Function">lookupAlways</a> <a id="10162" href="Cubical.Data.List.Properties.html#10128" class="Bound">a</a> <a id="10164" href="Cubical.Data.List.Properties.html#10135" class="Bound">xs</a> <a id="10167" href="Cubical.Data.List.Properties.html#10144" class="Bound">k</a>

<a id="10170" class="Keyword">module</a> <a id="List₂"></a><a id="10177" href="Cubical.Data.List.Properties.html#10177" class="Module">List₂</a> <a id="10183" class="Keyword">where</a>
 <a id="10190" class="Keyword">open</a> <a id="10195" class="Keyword">import</a> <a id="10202" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a> <a id="10229" class="Keyword">renaming</a>
   <a id="10241" class="Symbol">(</a><a id="10242" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10246" class="Symbol">to</a> <a id="10249" class="Function">rec₂</a> <a id="10254" class="Symbol">;</a> <a id="10256" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="10260" class="Symbol">to</a> <a id="10263" class="Function">map₂</a> <a id="10268" class="Symbol">;</a> <a id="10270" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10275" class="Symbol">to</a> <a id="10278" class="Function">elim₂</a> <a id="10284" class="Symbol">)</a>

 <a id="List₂.∥List∥₂→List∥∥₂"></a><a id="10288" href="Cubical.Data.List.Properties.html#10288" class="Function">∥List∥₂→List∥∥₂</a> <a id="10304" class="Symbol">:</a> <a id="10306" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10308" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10313" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10315" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10318" class="Symbol">→</a> <a id="10320" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10325" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10327" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10329" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10333" href="Cubical.Data.List.Properties.html#10288" class="Function">∥List∥₂→List∥∥₂</a> <a id="10349" class="Symbol">=</a> <a id="10351" href="Cubical.Data.List.Properties.html#10249" class="Function">rec₂</a> <a id="10356" class="Symbol">(</a><a id="10357" href="Cubical.Data.List.Properties.html#3861" class="Function">isOfHLevelList</a> <a id="10372" class="Number">0</a> <a id="10374" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a><a id="10381" class="Symbol">)</a> <a id="10383" class="Symbol">(</a><a id="10384" href="Cubical.Data.List.Base.html#617" class="Function">map</a> <a id="10388" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="10392" class="Symbol">)</a>

 <a id="List₂.List∥∥₂→∥List∥₂"></a><a id="10396" href="Cubical.Data.List.Properties.html#10396" class="Function">List∥∥₂→∥List∥₂</a> <a id="10412" class="Symbol">:</a> <a id="10414" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10419" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10421" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10423" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10426" class="Symbol">→</a> <a id="10428" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10430" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10435" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10437" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10441" href="Cubical.Data.List.Properties.html#10396" class="Function">List∥∥₂→∥List∥₂</a> <a id="10457" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10464" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="10467" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
 <a id="10471" href="Cubical.Data.List.Properties.html#10396" class="Function">List∥∥₂→∥List∥₂</a> <a id="10487" class="Symbol">(</a><a id="10488" href="Cubical.Data.List.Properties.html#10488" class="Bound">x</a> <a id="10490" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="10492" href="Cubical.Data.List.Properties.html#10492" class="Bound">xs</a><a id="10494" class="Symbol">)</a> <a id="10496" class="Symbol">=</a>
   <a id="10501" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="10506" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10514" class="Symbol">(λ</a> <a id="10517" href="Cubical.Data.List.Properties.html#10517" class="Bound">x</a> <a id="10519" href="Cubical.Data.List.Properties.html#10519" class="Bound">xs</a> <a id="10522" class="Symbol">→</a> <a id="10524" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10526" href="Cubical.Data.List.Properties.html#10517" class="Bound">x</a> <a id="10528" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="10530" href="Cubical.Data.List.Properties.html#10519" class="Bound">xs</a> <a id="10533" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10535" class="Symbol">)</a> <a id="10537" href="Cubical.Data.List.Properties.html#10488" class="Bound">x</a> <a id="10539" class="Symbol">(</a><a id="10540" href="Cubical.Data.List.Properties.html#10396" class="Function">List∥∥₂→∥List∥₂</a> <a id="10556" href="Cubical.Data.List.Properties.html#10492" class="Bound">xs</a><a id="10558" class="Symbol">)</a>

 <a id="List₂.Iso∥List∥₂List∥∥₂"></a><a id="10562" href="Cubical.Data.List.Properties.html#10562" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10580" class="Symbol">:</a> <a id="10582" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10586" class="Symbol">(</a><a id="10587" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10592" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10594" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10596" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10598" class="Symbol">)</a> <a id="10600" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10602" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="10607" href="Cubical.Data.List.Properties.html#4216" class="Generalizable">A</a> <a id="10609" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
 <a id="10613" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10621" href="Cubical.Data.List.Properties.html#10562" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10639" class="Symbol">=</a> <a id="10641" href="Cubical.Data.List.Properties.html#10396" class="Function">List∥∥₂→∥List∥₂</a>
 <a id="10658" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10666" href="Cubical.Data.List.Properties.html#10562" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10684" class="Symbol">=</a> <a id="10686" href="Cubical.Data.List.Properties.html#10288" class="Function">∥List∥₂→List∥∥₂</a>
 <a id="10703" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10711" href="Cubical.Data.List.Properties.html#10562" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10729" class="Symbol">=</a>
   <a id="10734" href="Cubical.Data.List.Properties.html#10278" class="Function">elim₂</a> <a id="10740" class="Symbol">(</a><a id="10741" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="10754" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10756" class="Symbol">λ</a> <a id="10758" href="Cubical.Data.List.Properties.html#10758" class="Bound">_</a> <a id="10760" class="Symbol">→</a> <a id="10762" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10770" class="Symbol">_</a> <a id="10772" class="Symbol">_)</a>
     <a id="10780" class="Symbol">(</a><a id="10781" href="Cubical.Data.List.Base.html#1548" class="Function">List.elim</a> <a id="10791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10796" class="Symbol">(</a><a id="10797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10802" class="Symbol">(</a><a id="10803" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="10808" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10816" class="Symbol">(λ</a> <a id="10819" href="Cubical.Data.List.Properties.html#10819" class="Bound">x₁</a> <a id="10822" href="Cubical.Data.List.Properties.html#10822" class="Bound">xs</a> <a id="10825" class="Symbol">→</a> <a id="10827" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10829" href="Cubical.Data.List.Properties.html#10819" class="Bound">x₁</a> <a id="10832" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="10834" href="Cubical.Data.List.Properties.html#10822" class="Bound">xs</a> <a id="10837" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10839" class="Symbol">)</a> <a id="10841" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10843" class="Symbol">_</a> <a id="10845" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10847" class="Symbol">)))</a>
 <a id="10852" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10860" href="Cubical.Data.List.Properties.html#10562" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="10878" class="Symbol">=</a> <a id="10880" href="Cubical.Data.List.Base.html#1548" class="Function">List.elim</a> <a id="10890" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10895" class="Symbol">((</a><a id="10897" href="Cubical.Data.List.Properties.html#10935" class="Function">lem</a> <a id="10901" class="Symbol">_</a> <a id="10903" class="Symbol">_</a> <a id="10905" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="10907" class="Symbol">)</a> <a id="10909" href="Cubical.Foundations.Function.html#1024" class="Function Operator">∘S</a> <a id="10912" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10917" class="Symbol">(_</a> <a id="10920" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="10922" class="Symbol">))</a>
  <a id="10927" class="Keyword">where</a>
  <a id="10935" href="Cubical.Data.List.Properties.html#10935" class="Function">lem</a> <a id="10939" class="Symbol">=</a> <a id="10941" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="10947" class="Symbol">{</a><a id="10948" class="Argument">C</a> <a id="10950" class="Symbol">=</a> <a id="10952" class="Symbol">λ</a> <a id="10954" href="Cubical.Data.List.Properties.html#10954" class="Bound">a</a> <a id="10956" href="Cubical.Data.List.Properties.html#10956" class="Bound">l&#39;</a> <a id="10959" class="Symbol">→</a> <a id="10961" href="Cubical.Data.List.Properties.html#10288" class="Function">∥List∥₂→List∥∥₂</a>
      <a id="10983" class="Symbol">(</a><a id="10984" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="10989" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="10997" class="Symbol">(λ</a> <a id="11000" href="Cubical.Data.List.Properties.html#11000" class="Bound">x₁</a> <a id="11003" href="Cubical.Data.List.Properties.html#11003" class="Bound">xs</a> <a id="11006" class="Symbol">→</a> <a id="11008" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11010" href="Cubical.Data.List.Properties.html#11000" class="Bound">x₁</a> <a id="11013" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="11015" href="Cubical.Data.List.Properties.html#11003" class="Bound">xs</a> <a id="11018" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11020" class="Symbol">)</a> <a id="11022" href="Cubical.Data.List.Properties.html#10954" class="Bound">a</a> <a id="11024" href="Cubical.Data.List.Properties.html#10956" class="Bound">l&#39;</a><a id="11026" class="Symbol">)</a>
      <a id="11034" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11036" href="Cubical.Data.List.Properties.html#10954" class="Bound">a</a> <a id="11038" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="11040" href="Cubical.Data.List.Properties.html#10288" class="Function">∥List∥₂→List∥∥₂</a> <a id="11056" href="Cubical.Data.List.Properties.html#10956" class="Bound">l&#39;</a><a id="11058" class="Symbol">}</a>
       <a id="11067" class="Symbol">(λ</a> <a id="11070" href="Cubical.Data.List.Properties.html#11070" class="Bound">_</a> <a id="11072" href="Cubical.Data.List.Properties.html#11072" class="Bound">_</a> <a id="11074" class="Symbol">→</a> <a id="11076" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="11089" class="Symbol">(</a><a id="11090" href="Cubical.Data.List.Properties.html#3861" class="Function">isOfHLevelList</a> <a id="11105" class="Number">0</a> <a id="11107" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="11115" class="Symbol">_</a> <a id="11117" class="Symbol">_))</a>
        <a id="11129" class="Symbol">λ</a> <a id="11131" href="Cubical.Data.List.Properties.html#11131" class="Bound">_</a> <a id="11133" href="Cubical.Data.List.Properties.html#11133" class="Bound">_</a> <a id="11135" class="Symbol">→</a> <a id="11137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="List₂.List-comm-∥∥₂"></a><a id="11144" href="Cubical.Data.List.Properties.html#11144" class="Function">List-comm-∥∥₂</a> <a id="11158" class="Symbol">:</a> <a id="11160" class="Symbol">∀</a> <a id="11162" class="Symbol">{</a><a id="11163" href="Cubical.Data.List.Properties.html#11163" class="Bound">ℓ</a><a id="11164" class="Symbol">}</a> <a id="11166" class="Symbol">→</a> <a id="11168" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="11173" class="Symbol">{</a><a id="11174" href="Cubical.Data.List.Properties.html#11163" class="Bound">ℓ</a><a id="11175" class="Symbol">}</a> <a id="11177" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11179" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="11184" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11186" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="11191" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11193" href="Agda.Builtin.List.html#164" class="Datatype">List</a>
 <a id="11199" href="Cubical.Data.List.Properties.html#11144" class="Function">List-comm-∥∥₂</a> <a id="11213" class="Symbol">=</a> <a id="11215" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11222" class="Symbol">λ</a> <a id="11224" href="Cubical.Data.List.Properties.html#11224" class="Bound">A</a> <a id="11226" class="Symbol">→</a> <a id="11228" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="11238" class="Symbol">(</a><a id="11239" href="Cubical.Data.List.Properties.html#10562" class="Function">Iso∥List∥₂List∥∥₂</a> <a id="11257" class="Symbol">{</a><a id="11258" class="Argument">A</a> <a id="11260" class="Symbol">=</a> <a id="11262" href="Cubical.Data.List.Properties.html#11224" class="Bound">A</a><a id="11263" class="Symbol">})</a>
</pre></body></html>

==> anc/html/Cubical.Data.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>       <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.List.Properties.html" class="Module">Cubical.Data.List.Properties</a> <a id="122" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Maybe.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">private</a>
  <a id="90" class="Keyword">variable</a>
    <a id="103" href="Cubical.Data.Maybe.Base.html#103" class="Generalizable">ℓ</a> <a id="105" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a> <a id="108" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a> <a id="111" class="Symbol">:</a> <a id="113" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="123" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="125" class="Symbol">:</a> <a id="127" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="132" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a>
    <a id="139" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a> <a id="141" class="Symbol">:</a> <a id="143" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="148" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a>

<a id="152" class="Keyword">data</a> <a id="Maybe"></a><a id="157" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="163" class="Symbol">(</a><a id="164" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a> <a id="166" class="Symbol">:</a> <a id="168" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="173" href="Cubical.Data.Maybe.Base.html#103" class="Generalizable">ℓ</a><a id="174" class="Symbol">)</a> <a id="176" class="Symbol">:</a> <a id="178" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="183" href="Cubical.Data.Maybe.Base.html#173" class="Bound">ℓ</a> <a id="185" class="Keyword">where</a>
  <a id="Maybe.nothing"></a><a id="193" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="201" class="Symbol">:</a> <a id="203" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="209" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a>
  <a id="Maybe.just"></a><a id="213" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a>    <a id="221" class="Symbol">:</a> <a id="223" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a> <a id="225" class="Symbol">→</a> <a id="227" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="233" href="Cubical.Data.Maybe.Base.html#164" class="Bound">A</a>

<a id="caseMaybe"></a><a id="236" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="246" class="Symbol">:</a> <a id="248" class="Symbol">(</a><a id="249" href="Cubical.Data.Maybe.Base.html#249" class="Bound">n</a> <a id="251" href="Cubical.Data.Maybe.Base.html#251" class="Bound">j</a> <a id="253" class="Symbol">:</a> <a id="255" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="256" class="Symbol">)</a> <a id="258" class="Symbol">→</a> <a id="260" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="266" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="268" class="Symbol">→</a> <a id="270" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="272" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="282" href="Cubical.Data.Maybe.Base.html#282" class="Bound">n</a> <a id="284" class="Symbol">_</a> <a id="286" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="295" class="Symbol">=</a> <a id="297" href="Cubical.Data.Maybe.Base.html#282" class="Bound">n</a>
<a id="299" href="Cubical.Data.Maybe.Base.html#236" class="Function">caseMaybe</a> <a id="309" class="Symbol">_</a> <a id="311" href="Cubical.Data.Maybe.Base.html#311" class="Bound">j</a> <a id="313" class="Symbol">(</a><a id="314" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="319" class="Symbol">_)</a> <a id="322" class="Symbol">=</a> <a id="324" href="Cubical.Data.Maybe.Base.html#311" class="Bound">j</a>

<a id="map-Maybe"></a><a id="327" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="337" class="Symbol">:</a> <a id="339" class="Symbol">(</a><a id="340" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="342" class="Symbol">→</a> <a id="344" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="345" class="Symbol">)</a> <a id="347" class="Symbol">→</a> <a id="349" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="355" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="357" class="Symbol">→</a> <a id="359" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="365" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="367" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="377" class="Symbol">_</a> <a id="379" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="388" class="Symbol">=</a> <a id="390" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
<a id="398" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="408" href="Cubical.Data.Maybe.Base.html#408" class="Bound">f</a> <a id="410" class="Symbol">(</a><a id="411" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="416" href="Cubical.Data.Maybe.Base.html#416" class="Bound">x</a><a id="417" class="Symbol">)</a> <a id="419" class="Symbol">=</a> <a id="421" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="426" class="Symbol">(</a><a id="427" href="Cubical.Data.Maybe.Base.html#408" class="Bound">f</a> <a id="429" href="Cubical.Data.Maybe.Base.html#416" class="Bound">x</a><a id="430" class="Symbol">)</a>

<a id="rec"></a><a id="433" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="437" class="Symbol">:</a> <a id="439" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a> <a id="441" class="Symbol">→</a> <a id="443" class="Symbol">(</a><a id="444" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="446" class="Symbol">→</a> <a id="448" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a><a id="449" class="Symbol">)</a> <a id="451" class="Symbol">→</a> <a id="453" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="459" href="Cubical.Data.Maybe.Base.html#123" class="Generalizable">A</a> <a id="461" class="Symbol">→</a> <a id="463" href="Cubical.Data.Maybe.Base.html#139" class="Generalizable">B</a>
<a id="465" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="469" href="Cubical.Data.Maybe.Base.html#469" class="Bound">n</a> <a id="471" href="Cubical.Data.Maybe.Base.html#471" class="Bound">j</a> <a id="473" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Data.Maybe.Base.html#469" class="Bound">n</a>
<a id="485" href="Cubical.Data.Maybe.Base.html#433" class="Function">rec</a> <a id="489" href="Cubical.Data.Maybe.Base.html#489" class="Bound">n</a> <a id="491" href="Cubical.Data.Maybe.Base.html#491" class="Bound">j</a> <a id="493" class="Symbol">(</a><a id="494" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="499" href="Cubical.Data.Maybe.Base.html#499" class="Bound">a</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">=</a> <a id="504" href="Cubical.Data.Maybe.Base.html#491" class="Bound">j</a> <a id="506" href="Cubical.Data.Maybe.Base.html#499" class="Bound">a</a>

<a id="elim"></a><a id="509" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="514" class="Symbol">:</a> <a id="516" class="Symbol">∀</a> <a id="518" class="Symbol">{</a><a id="519" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a> <a id="521" class="Symbol">:</a> <a id="523" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="528" href="Cubical.Data.Maybe.Base.html#105" class="Generalizable">ℓA</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">(</a><a id="533" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="543" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a> <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="552" href="Cubical.Data.Maybe.Base.html#108" class="Generalizable">ℓB</a><a id="554" class="Symbol">)</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="560" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="568" class="Symbol">→</a> <a id="570" class="Symbol">((</a><a id="572" href="Cubical.Data.Maybe.Base.html#572" class="Bound">x</a> <a id="574" class="Symbol">:</a> <a id="576" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a><a id="577" class="Symbol">)</a> <a id="579" class="Symbol">→</a> <a id="581" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="589" href="Cubical.Data.Maybe.Base.html#572" class="Bound">x</a><a id="590" class="Symbol">))</a> <a id="593" class="Symbol">→</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Data.Maybe.Base.html#596" class="Bound">mx</a> <a id="599" class="Symbol">:</a> <a id="601" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="607" href="Cubical.Data.Maybe.Base.html#519" class="Bound">A</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">→</a> <a id="612" href="Cubical.Data.Maybe.Base.html#533" class="Bound">B</a> <a id="614" href="Cubical.Data.Maybe.Base.html#596" class="Bound">mx</a>
<a id="617" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="622" href="Cubical.Data.Maybe.Base.html#622" class="Bound">B</a> <a id="624" href="Cubical.Data.Maybe.Base.html#624" class="Bound">n</a> <a id="626" href="Cubical.Data.Maybe.Base.html#626" class="Bound">j</a> <a id="628" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="636" class="Symbol">=</a> <a id="638" href="Cubical.Data.Maybe.Base.html#624" class="Bound">n</a>
<a id="640" href="Cubical.Data.Maybe.Base.html#509" class="Function">elim</a> <a id="645" href="Cubical.Data.Maybe.Base.html#645" class="Bound">B</a> <a id="647" href="Cubical.Data.Maybe.Base.html#647" class="Bound">n</a> <a id="649" href="Cubical.Data.Maybe.Base.html#649" class="Bound">j</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="657" href="Cubical.Data.Maybe.Base.html#657" class="Bound">a</a><a id="658" class="Symbol">)</a> <a id="660" class="Symbol">=</a> <a id="662" href="Cubical.Data.Maybe.Base.html#649" class="Bound">j</a> <a id="664" href="Cubical.Data.Maybe.Base.html#657" class="Bound">a</a>
</pre></body></html>

==> anc/html/Cubical.Data.Maybe.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.Properties.html" class="Module">Cubical.Data.Maybe.Properties</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="204" class="Keyword">using</a> <a id="210" class="Symbol">(</a><a id="211" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a><a id="214" class="Symbol">;</a> <a id="216" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a><a id="221" class="Symbol">)</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="312" class="Keyword">using</a> <a id="318" class="Symbol">(</a><a id="319" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a><a id="326" class="Symbol">;</a> <a id="328" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">_→∙_</a><a id="332" class="Symbol">;</a> <a id="334" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a><a id="336" class="Symbol">)</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a><a id="390" class="Symbol">)</a>

<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a><a id="451" class="Symbol">)</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="485" class="Symbol">as</a> <a id="488" class="Module">⊥</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a><a id="499" class="Symbol">;</a> <a id="501" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="570" class="Keyword">using</a> <a id="576" class="Symbol">(</a><a id="577" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="580" class="Symbol">)</a>
<a id="582" class="Keyword">open</a> <a id="587" class="Keyword">import</a> <a id="594" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="611" class="Keyword">using</a> <a id="617" class="Symbol">(</a><a id="618" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="621" class="Symbol">;</a> <a id="623" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="626" class="Symbol">;</a> <a id="628" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a><a id="677" class="Symbol">)</a>

<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="726" class="Symbol">;</a> <a id="728" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a><a id="736" class="Symbol">;</a> <a id="738" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="741" class="Symbol">;</a> <a id="743" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="745" class="Symbol">)</a>

<a id="748" class="Keyword">open</a> <a id="753" class="Keyword">import</a> <a id="760" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="784" class="Symbol">as</a> <a id="787" class="Module">Maybe</a>

<a id="Maybe∙"></a><a id="794" href="Cubical.Data.Maybe.Properties.html#794" class="Function">Maybe∙</a> <a id="801" class="Symbol">:</a> <a id="803" class="Symbol">∀</a> <a id="805" class="Symbol">{</a><a id="806" href="Cubical.Data.Maybe.Properties.html#806" class="Bound">ℓ</a><a id="807" class="Symbol">}</a> <a id="809" class="Symbol">(</a><a id="810" href="Cubical.Data.Maybe.Properties.html#810" class="Bound">A</a> <a id="812" class="Symbol">:</a> <a id="814" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="819" href="Cubical.Data.Maybe.Properties.html#806" class="Bound">ℓ</a><a id="820" class="Symbol">)</a> <a id="822" class="Symbol">→</a> <a id="824" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="832" href="Cubical.Data.Maybe.Properties.html#806" class="Bound">ℓ</a>
<a id="834" href="Cubical.Data.Maybe.Properties.html#794" class="Function">Maybe∙</a> <a id="841" href="Cubical.Data.Maybe.Properties.html#841" class="Bound">A</a> <a id="843" class="Symbol">.</a><a id="844" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="848" class="Symbol">=</a> <a id="850" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="856" href="Cubical.Data.Maybe.Properties.html#841" class="Bound">A</a>
<a id="858" href="Cubical.Data.Maybe.Properties.html#794" class="Function">Maybe∙</a> <a id="865" href="Cubical.Data.Maybe.Properties.html#865" class="Bound">A</a> <a id="867" class="Symbol">.</a><a id="868" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="872" class="Symbol">=</a> <a id="874" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

<a id="883" class="Comment">-- Maybe∙ is the &quot;free pointing&quot; functor, that is, left adjoint to the</a>
<a id="954" class="Comment">-- forgetful functor forgetting the base point.</a>
<a id="1002" class="Keyword">module</a> <a id="1009" href="Cubical.Data.Maybe.Properties.html#1009" class="Module">_</a> <a id="1011" class="Symbol">{</a><a id="1012" href="Cubical.Data.Maybe.Properties.html#1012" class="Bound">ℓ</a><a id="1013" class="Symbol">}</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Cubical.Data.Maybe.Properties.html#1016" class="Bound">A</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1025" href="Cubical.Data.Maybe.Properties.html#1012" class="Bound">ℓ</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Cubical.Data.Maybe.Properties.html#1029" class="Bound">ℓ&#39;</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Data.Maybe.Properties.html#1034" class="Bound">B</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1046" href="Cubical.Data.Maybe.Properties.html#1029" class="Bound">ℓ&#39;</a><a id="1048" class="Symbol">)</a> <a id="1050" class="Keyword">where</a>

  <a id="1059" href="Cubical.Data.Maybe.Properties.html#1059" class="Function">freelyPointedIso</a> <a id="1076" class="Symbol">:</a> <a id="1078" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Cubical.Data.Maybe.Properties.html#794" class="Function">Maybe∙</a> <a id="1090" href="Cubical.Data.Maybe.Properties.html#1016" class="Bound">A</a> <a id="1092" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1095" href="Cubical.Data.Maybe.Properties.html#1034" class="Bound">B</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Cubical.Data.Maybe.Properties.html#1016" class="Bound">A</a> <a id="1101" class="Symbol">→</a> <a id="1103" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1105" href="Cubical.Data.Maybe.Properties.html#1034" class="Bound">B</a> <a id="1107" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1108" class="Symbol">)</a>
  <a id="1112" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1120" href="Cubical.Data.Maybe.Properties.html#1059" class="Function">freelyPointedIso</a> <a id="1137" href="Cubical.Data.Maybe.Properties.html#1137" class="Bound">f∙</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1146" href="Cubical.Data.Maybe.Properties.html#1137" class="Bound">f∙</a> <a id="1149" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1151" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a>
  <a id="1158" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1166" href="Cubical.Data.Maybe.Properties.html#1059" class="Function">freelyPointedIso</a> <a id="1183" href="Cubical.Data.Maybe.Properties.html#1183" class="Bound">f</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1201" href="Cubical.Data.Maybe.Properties.html#1034" class="Bound">B</a><a id="1202" class="Symbol">)</a> <a id="1204" href="Cubical.Data.Maybe.Properties.html#1183" class="Bound">f</a> <a id="1206" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1215" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1223" href="Cubical.Data.Maybe.Properties.html#1059" class="Function">freelyPointedIso</a> <a id="1240" href="Cubical.Data.Maybe.Properties.html#1240" class="Bound">f</a> <a id="1242" class="Symbol">=</a> <a id="1244" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1251" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1259" href="Cubical.Data.Maybe.Properties.html#1059" class="Function">freelyPointedIso</a> <a id="1276" href="Cubical.Data.Maybe.Properties.html#1276" class="Bound">f∙</a> <a id="1279" class="Symbol">=</a>
    <a id="1285" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
      <a id="1298" class="Symbol">(</a> <a id="1300" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1307" class="Symbol">(</a><a id="1308" href="Cubical.Data.Maybe.Base.html#509" class="Function">Maybe.elim</a> <a id="1319" class="Symbol">_</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1331" href="Cubical.Data.Maybe.Properties.html#1276" class="Bound">f∙</a><a id="1333" class="Symbol">))</a> <a id="1336" class="Symbol">(λ</a> <a id="1339" href="Cubical.Data.Maybe.Properties.html#1339" class="Bound">a</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1347" class="Symbol">))</a>
      <a id="1356" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1358" class="Symbol">λ</a> <a id="1360" href="Cubical.Data.Maybe.Properties.html#1360" class="Bound">i</a> <a id="1362" href="Cubical.Data.Maybe.Properties.html#1362" class="Bound">j</a> <a id="1364" class="Symbol">→</a> <a id="1366" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1370" href="Cubical.Data.Maybe.Properties.html#1276" class="Bound">f∙</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1376" href="Cubical.Data.Maybe.Properties.html#1360" class="Bound">i</a> <a id="1378" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1380" href="Cubical.Data.Maybe.Properties.html#1362" class="Bound">j</a><a id="1381" class="Symbol">))</a>

<a id="map-Maybe-id"></a><a id="1385" href="Cubical.Data.Maybe.Properties.html#1385" class="Function">map-Maybe-id</a> <a id="1398" class="Symbol">:</a> <a id="1400" class="Symbol">∀</a> <a id="1402" class="Symbol">{</a><a id="1403" href="Cubical.Data.Maybe.Properties.html#1403" class="Bound">ℓ</a><a id="1404" class="Symbol">}</a> <a id="1406" class="Symbol">{</a><a id="1407" href="Cubical.Data.Maybe.Properties.html#1407" class="Bound">A</a> <a id="1409" class="Symbol">:</a> <a id="1411" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1416" href="Cubical.Data.Maybe.Properties.html#1403" class="Bound">ℓ</a><a id="1417" class="Symbol">}</a> <a id="1419" class="Symbol">→</a> <a id="1421" class="Symbol">∀</a> <a id="1423" href="Cubical.Data.Maybe.Properties.html#1423" class="Bound">m</a> <a id="1425" class="Symbol">→</a> <a id="1427" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1444" href="Cubical.Data.Maybe.Properties.html#1407" class="Bound">A</a><a id="1445" class="Symbol">)</a> <a id="1447" href="Cubical.Data.Maybe.Properties.html#1423" class="Bound">m</a> <a id="1449" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1451" href="Cubical.Data.Maybe.Properties.html#1423" class="Bound">m</a>
<a id="1453" href="Cubical.Data.Maybe.Properties.html#1385" class="Function">map-Maybe-id</a> <a id="1466" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1474" class="Symbol">=</a> <a id="1476" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1481" href="Cubical.Data.Maybe.Properties.html#1385" class="Function">map-Maybe-id</a> <a id="1494" class="Symbol">(</a><a id="1495" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1500" class="Symbol">_)</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1511" class="Comment">-- Path space of Maybe type</a>
<a id="1539" class="Keyword">module</a> <a id="MaybePath"></a><a id="1546" href="Cubical.Data.Maybe.Properties.html#1546" class="Module">MaybePath</a> <a id="1556" class="Symbol">{</a><a id="1557" href="Cubical.Data.Maybe.Properties.html#1557" class="Bound">ℓ</a><a id="1558" class="Symbol">}</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Cubical.Data.Maybe.Properties.html#1561" class="Bound">A</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1570" href="Cubical.Data.Maybe.Properties.html#1557" class="Bound">ℓ</a><a id="1571" class="Symbol">}</a> <a id="1573" class="Keyword">where</a>
  <a id="MaybePath.Cover"></a><a id="1581" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1595" href="Cubical.Data.Maybe.Properties.html#1561" class="Bound">A</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1605" href="Cubical.Data.Maybe.Properties.html#1561" class="Bound">A</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1614" href="Cubical.Data.Maybe.Properties.html#1557" class="Bound">ℓ</a>
  <a id="1618" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1624" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1633" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="1643" class="Symbol">=</a> <a id="1645" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
  <a id="1653" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1659" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1668" class="Symbol">(</a><a id="1669" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1674" class="Symbol">_)</a>  <a id="1678" class="Symbol">=</a> <a id="1680" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="1685" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1697" class="Symbol">_)</a> <a id="1700" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="1710" class="Symbol">=</a> <a id="1712" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="1717" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1729" href="Cubical.Data.Maybe.Properties.html#1729" class="Bound">a</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1738" href="Cubical.Data.Maybe.Properties.html#1738" class="Bound">a&#39;</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Cubical.Data.Maybe.Properties.html#1729" class="Bound">a</a> <a id="1746" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1748" href="Cubical.Data.Maybe.Properties.html#1738" class="Bound">a&#39;</a>

  <a id="MaybePath.reflCode"></a><a id="1754" href="Cubical.Data.Maybe.Properties.html#1754" class="Function">reflCode</a> <a id="1763" class="Symbol">:</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Data.Maybe.Properties.html#1766" class="Bound">c</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1776" href="Cubical.Data.Maybe.Properties.html#1561" class="Bound">A</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1787" href="Cubical.Data.Maybe.Properties.html#1766" class="Bound">c</a> <a id="1789" href="Cubical.Data.Maybe.Properties.html#1766" class="Bound">c</a>
  <a id="1793" href="Cubical.Data.Maybe.Properties.html#1754" class="Function">reflCode</a> <a id="1802" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="1811" class="Symbol">=</a> <a id="1813" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1818" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="1823" href="Cubical.Data.Maybe.Properties.html#1754" class="Function">reflCode</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1838" href="Cubical.Data.Maybe.Properties.html#1838" class="Bound">b</a><a id="1839" class="Symbol">)</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePath.encode"></a><a id="1851" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="1858" class="Symbol">:</a> <a id="1860" class="Symbol">∀</a> <a id="1862" href="Cubical.Data.Maybe.Properties.html#1862" class="Bound">c</a> <a id="1864" href="Cubical.Data.Maybe.Properties.html#1864" class="Bound">c&#39;</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Cubical.Data.Maybe.Properties.html#1862" class="Bound">c</a> <a id="1871" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1873" href="Cubical.Data.Maybe.Properties.html#1864" class="Bound">c&#39;</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1884" href="Cubical.Data.Maybe.Properties.html#1862" class="Bound">c</a> <a id="1886" href="Cubical.Data.Maybe.Properties.html#1864" class="Bound">c&#39;</a>
  <a id="1891" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="1898" href="Cubical.Data.Maybe.Properties.html#1898" class="Bound">c</a> <a id="1900" class="Symbol">_</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1906" class="Symbol">(λ</a> <a id="1909" href="Cubical.Data.Maybe.Properties.html#1909" class="Bound">c&#39;</a> <a id="1912" href="Cubical.Data.Maybe.Properties.html#1912" class="Bound">_</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="1922" href="Cubical.Data.Maybe.Properties.html#1898" class="Bound">c</a> <a id="1924" href="Cubical.Data.Maybe.Properties.html#1909" class="Bound">c&#39;</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Data.Maybe.Properties.html#1754" class="Function">reflCode</a> <a id="1938" href="Cubical.Data.Maybe.Properties.html#1898" class="Bound">c</a><a id="1939" class="Symbol">)</a>

  <a id="MaybePath.encodeRefl"></a><a id="1944" href="Cubical.Data.Maybe.Properties.html#1944" class="Function">encodeRefl</a> <a id="1955" class="Symbol">:</a> <a id="1957" class="Symbol">∀</a> <a id="1959" href="Cubical.Data.Maybe.Properties.html#1959" class="Bound">c</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="1970" href="Cubical.Data.Maybe.Properties.html#1959" class="Bound">c</a> <a id="1972" href="Cubical.Data.Maybe.Properties.html#1959" class="Bound">c</a> <a id="1974" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1979" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1981" href="Cubical.Data.Maybe.Properties.html#1754" class="Function">reflCode</a> <a id="1990" href="Cubical.Data.Maybe.Properties.html#1959" class="Bound">c</a>
  <a id="1994" href="Cubical.Data.Maybe.Properties.html#1944" class="Function">encodeRefl</a> <a id="2005" href="Cubical.Data.Maybe.Properties.html#2005" class="Bound">c</a> <a id="2007" class="Symbol">=</a> <a id="2009" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2015" class="Symbol">(λ</a> <a id="2018" href="Cubical.Data.Maybe.Properties.html#2018" class="Bound">c&#39;</a> <a id="2021" href="Cubical.Data.Maybe.Properties.html#2021" class="Bound">_</a> <a id="2023" class="Symbol">→</a> <a id="2025" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="2031" href="Cubical.Data.Maybe.Properties.html#2005" class="Bound">c</a> <a id="2033" href="Cubical.Data.Maybe.Properties.html#2018" class="Bound">c&#39;</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Cubical.Data.Maybe.Properties.html#1754" class="Function">reflCode</a> <a id="2047" href="Cubical.Data.Maybe.Properties.html#2005" class="Bound">c</a><a id="2048" class="Symbol">)</a>

  <a id="MaybePath.decode"></a><a id="2053" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2060" class="Symbol">:</a> <a id="2062" class="Symbol">∀</a> <a id="2064" href="Cubical.Data.Maybe.Properties.html#2064" class="Bound">c</a> <a id="2066" href="Cubical.Data.Maybe.Properties.html#2066" class="Bound">c&#39;</a> <a id="2069" class="Symbol">→</a> <a id="2071" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="2077" href="Cubical.Data.Maybe.Properties.html#2064" class="Bound">c</a> <a id="2079" href="Cubical.Data.Maybe.Properties.html#2066" class="Bound">c&#39;</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Cubical.Data.Maybe.Properties.html#2064" class="Bound">c</a> <a id="2086" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2088" href="Cubical.Data.Maybe.Properties.html#2066" class="Bound">c&#39;</a>
  <a id="2093" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2100" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2109" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2118" class="Symbol">_</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2129" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2142" class="Symbol">_)</a> <a id="2145" class="Symbol">(</a><a id="2146" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2151" class="Symbol">_)</a> <a id="2154" href="Cubical.Data.Maybe.Properties.html#2154" class="Bound">p</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2163" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2168" href="Cubical.Data.Maybe.Properties.html#2154" class="Bound">p</a>

  <a id="MaybePath.decodeRefl"></a><a id="2173" href="Cubical.Data.Maybe.Properties.html#2173" class="Function">decodeRefl</a> <a id="2184" class="Symbol">:</a> <a id="2186" class="Symbol">∀</a> <a id="2188" href="Cubical.Data.Maybe.Properties.html#2188" class="Bound">c</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2199" href="Cubical.Data.Maybe.Properties.html#2188" class="Bound">c</a> <a id="2201" href="Cubical.Data.Maybe.Properties.html#2188" class="Bound">c</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.Data.Maybe.Properties.html#1754" class="Function">reflCode</a> <a id="2213" href="Cubical.Data.Maybe.Properties.html#2188" class="Bound">c</a><a id="2214" class="Symbol">)</a> <a id="2216" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2218" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2225" href="Cubical.Data.Maybe.Properties.html#2173" class="Function">decodeRefl</a> <a id="2236" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="2245" class="Symbol">=</a> <a id="2247" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2254" href="Cubical.Data.Maybe.Properties.html#2173" class="Function">decodeRefl</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2271" class="Symbol">_)</a> <a id="2274" class="Symbol">=</a> <a id="2276" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePath.decodeEncode"></a><a id="2284" href="Cubical.Data.Maybe.Properties.html#2284" class="Function">decodeEncode</a> <a id="2297" class="Symbol">:</a> <a id="2299" class="Symbol">∀</a> <a id="2301" href="Cubical.Data.Maybe.Properties.html#2301" class="Bound">c</a> <a id="2303" href="Cubical.Data.Maybe.Properties.html#2303" class="Bound">c&#39;</a> <a id="2306" class="Symbol">→</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Data.Maybe.Properties.html#2309" class="Bound">p</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Cubical.Data.Maybe.Properties.html#2301" class="Bound">c</a> <a id="2315" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2317" href="Cubical.Data.Maybe.Properties.html#2303" class="Bound">c&#39;</a><a id="2319" class="Symbol">)</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2330" href="Cubical.Data.Maybe.Properties.html#2301" class="Bound">c</a> <a id="2332" href="Cubical.Data.Maybe.Properties.html#2303" class="Bound">c&#39;</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="2343" href="Cubical.Data.Maybe.Properties.html#2301" class="Bound">c</a> <a id="2345" href="Cubical.Data.Maybe.Properties.html#2303" class="Bound">c&#39;</a> <a id="2348" href="Cubical.Data.Maybe.Properties.html#2309" class="Bound">p</a><a id="2349" class="Symbol">)</a> <a id="2351" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2353" href="Cubical.Data.Maybe.Properties.html#2309" class="Bound">p</a>
  <a id="2357" href="Cubical.Data.Maybe.Properties.html#2284" class="Function">decodeEncode</a> <a id="2370" href="Cubical.Data.Maybe.Properties.html#2370" class="Bound">c</a> <a id="2372" class="Symbol">_</a> <a id="2374" class="Symbol">=</a>
    <a id="2380" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2382" class="Symbol">(λ</a> <a id="2385" href="Cubical.Data.Maybe.Properties.html#2385" class="Bound">c&#39;</a> <a id="2388" href="Cubical.Data.Maybe.Properties.html#2388" class="Bound">p</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2399" href="Cubical.Data.Maybe.Properties.html#2370" class="Bound">c</a> <a id="2401" href="Cubical.Data.Maybe.Properties.html#2385" class="Bound">c&#39;</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="2412" href="Cubical.Data.Maybe.Properties.html#2370" class="Bound">c</a> <a id="2414" href="Cubical.Data.Maybe.Properties.html#2385" class="Bound">c&#39;</a> <a id="2417" href="Cubical.Data.Maybe.Properties.html#2388" class="Bound">p</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2422" href="Cubical.Data.Maybe.Properties.html#2388" class="Bound">p</a><a id="2423" class="Symbol">)</a>
      <a id="2431" class="Symbol">(</a><a id="2432" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2445" href="Cubical.Data.Maybe.Properties.html#2370" class="Bound">c</a> <a id="2447" href="Cubical.Data.Maybe.Properties.html#2370" class="Bound">c</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Cubical.Data.Maybe.Properties.html#1944" class="Function">encodeRefl</a> <a id="2462" href="Cubical.Data.Maybe.Properties.html#2370" class="Bound">c</a><a id="2463" class="Symbol">)</a> <a id="2465" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2467" href="Cubical.Data.Maybe.Properties.html#2173" class="Function">decodeRefl</a> <a id="2478" href="Cubical.Data.Maybe.Properties.html#2370" class="Bound">c</a><a id="2479" class="Symbol">)</a>

  <a id="MaybePath.encodeDecode"></a><a id="2484" href="Cubical.Data.Maybe.Properties.html#2484" class="Function">encodeDecode</a> <a id="2497" class="Symbol">:</a> <a id="2499" class="Symbol">∀</a> <a id="2501" href="Cubical.Data.Maybe.Properties.html#2501" class="Bound">c</a> <a id="2503" href="Cubical.Data.Maybe.Properties.html#2503" class="Bound">c&#39;</a> <a id="2506" class="Symbol">→</a> <a id="2508" class="Symbol">(</a><a id="2509" href="Cubical.Data.Maybe.Properties.html#2509" class="Bound">d</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="2519" href="Cubical.Data.Maybe.Properties.html#2501" class="Bound">c</a> <a id="2521" href="Cubical.Data.Maybe.Properties.html#2503" class="Bound">c&#39;</a><a id="2523" class="Symbol">)</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="2534" href="Cubical.Data.Maybe.Properties.html#2501" class="Bound">c</a> <a id="2536" href="Cubical.Data.Maybe.Properties.html#2503" class="Bound">c&#39;</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2547" href="Cubical.Data.Maybe.Properties.html#2501" class="Bound">c</a> <a id="2549" href="Cubical.Data.Maybe.Properties.html#2503" class="Bound">c&#39;</a> <a id="2552" href="Cubical.Data.Maybe.Properties.html#2509" class="Bound">d</a><a id="2553" class="Symbol">)</a> <a id="2555" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2557" href="Cubical.Data.Maybe.Properties.html#2509" class="Bound">d</a>
  <a id="2561" href="Cubical.Data.Maybe.Properties.html#2484" class="Function">encodeDecode</a> <a id="2574" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2582" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2590" class="Symbol">_</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2601" href="Cubical.Data.Maybe.Properties.html#2484" class="Function">encodeDecode</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2620" href="Cubical.Data.Maybe.Properties.html#2620" class="Bound">a</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2629" href="Cubical.Data.Maybe.Properties.html#2629" class="Bound">a&#39;</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">=</a>
    <a id="2639" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2641" class="Symbol">(λ</a> <a id="2644" href="Cubical.Data.Maybe.Properties.html#2644" class="Bound">a&#39;</a> <a id="2647" href="Cubical.Data.Maybe.Properties.html#2647" class="Bound">p</a> <a id="2649" class="Symbol">→</a> <a id="2651" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2664" href="Cubical.Data.Maybe.Properties.html#2620" class="Bound">a</a><a id="2665" class="Symbol">)</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2673" href="Cubical.Data.Maybe.Properties.html#2644" class="Bound">a&#39;</a><a id="2675" class="Symbol">)</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2683" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2688" href="Cubical.Data.Maybe.Properties.html#2647" class="Bound">p</a><a id="2689" class="Symbol">)</a> <a id="2691" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2693" href="Cubical.Data.Maybe.Properties.html#2647" class="Bound">p</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Cubical.Data.Maybe.Properties.html#1944" class="Function">encodeRefl</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2714" href="Cubical.Data.Maybe.Properties.html#2620" class="Bound">a</a><a id="2715" class="Symbol">))</a>

  <a id="MaybePath.Cover≃Path"></a><a id="2721" href="Cubical.Data.Maybe.Properties.html#2721" class="Function">Cover≃Path</a> <a id="2732" class="Symbol">:</a> <a id="2734" class="Symbol">∀</a> <a id="2736" href="Cubical.Data.Maybe.Properties.html#2736" class="Bound">c</a> <a id="2738" href="Cubical.Data.Maybe.Properties.html#2738" class="Bound">c&#39;</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="2749" href="Cubical.Data.Maybe.Properties.html#2736" class="Bound">c</a> <a id="2751" href="Cubical.Data.Maybe.Properties.html#2738" class="Bound">c&#39;</a> <a id="2754" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Cubical.Data.Maybe.Properties.html#2736" class="Bound">c</a> <a id="2759" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2761" href="Cubical.Data.Maybe.Properties.html#2738" class="Bound">c&#39;</a><a id="2763" class="Symbol">)</a>
  <a id="2767" href="Cubical.Data.Maybe.Properties.html#2721" class="Function">Cover≃Path</a> <a id="2778" href="Cubical.Data.Maybe.Properties.html#2778" class="Bound">c</a> <a id="2780" href="Cubical.Data.Maybe.Properties.html#2780" class="Bound">c&#39;</a> <a id="2783" class="Symbol">=</a> <a id="2785" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
    <a id="2800" class="Symbol">(</a><a id="2801" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2813" href="Cubical.Data.Maybe.Properties.html#2778" class="Bound">c</a> <a id="2815" href="Cubical.Data.Maybe.Properties.html#2780" class="Bound">c&#39;</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="2827" href="Cubical.Data.Maybe.Properties.html#2778" class="Bound">c</a> <a id="2829" href="Cubical.Data.Maybe.Properties.html#2780" class="Bound">c&#39;</a><a id="2831" class="Symbol">)</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Data.Maybe.Properties.html#2284" class="Function">decodeEncode</a> <a id="2847" href="Cubical.Data.Maybe.Properties.html#2778" class="Bound">c</a> <a id="2849" href="Cubical.Data.Maybe.Properties.html#2780" class="Bound">c&#39;</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Data.Maybe.Properties.html#2484" class="Function">encodeDecode</a> <a id="2867" href="Cubical.Data.Maybe.Properties.html#2778" class="Bound">c</a> <a id="2869" href="Cubical.Data.Maybe.Properties.html#2780" class="Bound">c&#39;</a><a id="2871" class="Symbol">))</a>

  <a id="MaybePath.Cover≡Path"></a><a id="2877" href="Cubical.Data.Maybe.Properties.html#2877" class="Function">Cover≡Path</a> <a id="2888" class="Symbol">:</a> <a id="2890" class="Symbol">∀</a> <a id="2892" href="Cubical.Data.Maybe.Properties.html#2892" class="Bound">c</a> <a id="2894" href="Cubical.Data.Maybe.Properties.html#2894" class="Bound">c&#39;</a> <a id="2897" class="Symbol">→</a> <a id="2899" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="2905" href="Cubical.Data.Maybe.Properties.html#2892" class="Bound">c</a> <a id="2907" href="Cubical.Data.Maybe.Properties.html#2894" class="Bound">c&#39;</a> <a id="2910" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Cubical.Data.Maybe.Properties.html#2892" class="Bound">c</a> <a id="2915" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2917" href="Cubical.Data.Maybe.Properties.html#2894" class="Bound">c&#39;</a><a id="2919" class="Symbol">)</a>
  <a id="2923" href="Cubical.Data.Maybe.Properties.html#2877" class="Function">Cover≡Path</a> <a id="2934" href="Cubical.Data.Maybe.Properties.html#2934" class="Bound">c</a> <a id="2936" href="Cubical.Data.Maybe.Properties.html#2936" class="Bound">c&#39;</a> <a id="2939" class="Symbol">=</a> <a id="2941" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a>
    <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">decode</a> <a id="2968" href="Cubical.Data.Maybe.Properties.html#2934" class="Bound">c</a> <a id="2970" href="Cubical.Data.Maybe.Properties.html#2936" class="Bound">c&#39;</a><a id="2972" class="Symbol">)</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">encode</a> <a id="2982" href="Cubical.Data.Maybe.Properties.html#2934" class="Bound">c</a> <a id="2984" href="Cubical.Data.Maybe.Properties.html#2936" class="Bound">c&#39;</a><a id="2986" class="Symbol">)</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.Data.Maybe.Properties.html#2284" class="Function">decodeEncode</a> <a id="3002" href="Cubical.Data.Maybe.Properties.html#2934" class="Bound">c</a> <a id="3004" href="Cubical.Data.Maybe.Properties.html#2936" class="Bound">c&#39;</a><a id="3006" class="Symbol">)</a> <a id="3008" class="Symbol">(</a><a id="3009" href="Cubical.Data.Maybe.Properties.html#2484" class="Function">encodeDecode</a> <a id="3022" href="Cubical.Data.Maybe.Properties.html#2934" class="Bound">c</a> <a id="3024" href="Cubical.Data.Maybe.Properties.html#2936" class="Bound">c&#39;</a><a id="3026" class="Symbol">))</a>

  <a id="MaybePath.isOfHLevelCover"></a><a id="3032" href="Cubical.Data.Maybe.Properties.html#3032" class="Function">isOfHLevelCover</a> <a id="3048" class="Symbol">:</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Data.Maybe.Properties.html#3051" class="Bound">n</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3061" class="Symbol">)</a>
    <a id="3067" class="Symbol">→</a> <a id="3069" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3090" href="Cubical.Data.Maybe.Properties.html#3051" class="Bound">n</a><a id="3091" class="Symbol">))</a> <a id="3094" href="Cubical.Data.Maybe.Properties.html#1561" class="Bound">A</a>
    <a id="3100" class="Symbol">→</a> <a id="3102" class="Symbol">∀</a> <a id="3104" href="Cubical.Data.Maybe.Properties.html#3104" class="Bound">c</a> <a id="3106" href="Cubical.Data.Maybe.Properties.html#3106" class="Bound">c&#39;</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3127" href="Cubical.Data.Maybe.Properties.html#3051" class="Bound">n</a><a id="3128" class="Symbol">)</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Cubical.Data.Maybe.Properties.html#1581" class="Function">Cover</a> <a id="3137" href="Cubical.Data.Maybe.Properties.html#3104" class="Bound">c</a> <a id="3139" href="Cubical.Data.Maybe.Properties.html#3106" class="Bound">c&#39;</a><a id="3141" class="Symbol">)</a>
  <a id="3145" href="Cubical.Data.Maybe.Properties.html#3032" class="Function">isOfHLevelCover</a> <a id="3161" href="Cubical.Data.Maybe.Properties.html#3161" class="Bound">n</a> <a id="3163" href="Cubical.Data.Maybe.Properties.html#3163" class="Bound">p</a> <a id="3165" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="3174" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="3184" class="Symbol">=</a> <a id="3186" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3207" href="Cubical.Data.Maybe.Properties.html#3161" class="Bound">n</a><a id="3208" class="Symbol">)</a>
  <a id="3212" href="Cubical.Data.Maybe.Properties.html#3032" class="Function">isOfHLevelCover</a> <a id="3228" href="Cubical.Data.Maybe.Properties.html#3228" class="Bound">n</a> <a id="3230" href="Cubical.Data.Maybe.Properties.html#3230" class="Bound">p</a> <a id="3232" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="3241" class="Symbol">(</a><a id="3242" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3247" href="Cubical.Data.Maybe.Properties.html#3247" class="Bound">a&#39;</a><a id="3249" class="Symbol">)</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3274" href="Cubical.Data.Maybe.Properties.html#3228" class="Bound">n</a> <a id="3276" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a>
  <a id="3287" href="Cubical.Data.Maybe.Properties.html#3032" class="Function">isOfHLevelCover</a> <a id="3303" href="Cubical.Data.Maybe.Properties.html#3303" class="Bound">n</a> <a id="3305" href="Cubical.Data.Maybe.Properties.html#3305" class="Bound">p</a> <a id="3307" class="Symbol">(</a><a id="3308" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3313" href="Cubical.Data.Maybe.Properties.html#3313" class="Bound">a</a><a id="3314" class="Symbol">)</a> <a id="3316" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="3326" class="Symbol">=</a> <a id="3328" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3349" href="Cubical.Data.Maybe.Properties.html#3303" class="Bound">n</a> <a id="3351" href="Cubical.Data.Empty.Properties.html#236" class="Function">isProp⊥*</a>
  <a id="3362" href="Cubical.Data.Maybe.Properties.html#3032" class="Function">isOfHLevelCover</a> <a id="3378" href="Cubical.Data.Maybe.Properties.html#3378" class="Bound">n</a> <a id="3380" href="Cubical.Data.Maybe.Properties.html#3380" class="Bound">p</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3388" href="Cubical.Data.Maybe.Properties.html#3388" class="Bound">a</a><a id="3389" class="Symbol">)</a> <a id="3391" class="Symbol">(</a><a id="3392" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3397" href="Cubical.Data.Maybe.Properties.html#3397" class="Bound">a&#39;</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">=</a> <a id="3403" href="Cubical.Data.Maybe.Properties.html#3380" class="Bound">p</a> <a id="3405" href="Cubical.Data.Maybe.Properties.html#3388" class="Bound">a</a> <a id="3407" href="Cubical.Data.Maybe.Properties.html#3397" class="Bound">a&#39;</a>

<a id="isOfHLevelMaybe"></a><a id="3411" href="Cubical.Data.Maybe.Properties.html#3411" class="Function">isOfHLevelMaybe</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">∀</a> <a id="3431" class="Symbol">{</a><a id="3432" href="Cubical.Data.Maybe.Properties.html#3432" class="Bound">ℓ</a><a id="3433" class="Symbol">}</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Cubical.Data.Maybe.Properties.html#3436" class="Bound">n</a> <a id="3438" class="Symbol">:</a> <a id="3440" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3446" class="Symbol">)</a> <a id="3448" class="Symbol">{</a><a id="3449" href="Cubical.Data.Maybe.Properties.html#3449" class="Bound">A</a> <a id="3451" class="Symbol">:</a> <a id="3453" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3458" href="Cubical.Data.Maybe.Properties.html#3432" class="Bound">ℓ</a><a id="3459" class="Symbol">}</a>
  <a id="3463" class="Symbol">→</a> <a id="3465" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3486" href="Cubical.Data.Maybe.Properties.html#3436" class="Bound">n</a><a id="3487" class="Symbol">))</a> <a id="3490" href="Cubical.Data.Maybe.Properties.html#3449" class="Bound">A</a>
  <a id="3494" class="Symbol">→</a> <a id="3496" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3517" href="Cubical.Data.Maybe.Properties.html#3436" class="Bound">n</a><a id="3518" class="Symbol">))</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="3528" href="Cubical.Data.Maybe.Properties.html#3449" class="Bound">A</a><a id="3529" class="Symbol">)</a>
<a id="3531" href="Cubical.Data.Maybe.Properties.html#3411" class="Function">isOfHLevelMaybe</a> <a id="3547" href="Cubical.Data.Maybe.Properties.html#3547" class="Bound">n</a> <a id="3549" href="Cubical.Data.Maybe.Properties.html#3549" class="Bound">lA</a> <a id="3552" href="Cubical.Data.Maybe.Properties.html#3552" class="Bound">c</a> <a id="3554" href="Cubical.Data.Maybe.Properties.html#3554" class="Bound">c&#39;</a> <a id="3557" class="Symbol">=</a>
  <a id="3561" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3584" href="Cubical.Data.Maybe.Properties.html#3547" class="Bound">n</a><a id="3585" class="Symbol">)</a>
    <a id="3591" class="Symbol">(</a><a id="3592" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">MaybePath.encode</a> <a id="3609" href="Cubical.Data.Maybe.Properties.html#3552" class="Bound">c</a> <a id="3611" href="Cubical.Data.Maybe.Properties.html#3554" class="Bound">c&#39;</a><a id="3613" class="Symbol">)</a>
    <a id="3619" class="Symbol">(</a><a id="3620" href="Cubical.Data.Maybe.Properties.html#2053" class="Function">MaybePath.decode</a> <a id="3637" href="Cubical.Data.Maybe.Properties.html#3552" class="Bound">c</a> <a id="3639" href="Cubical.Data.Maybe.Properties.html#3554" class="Bound">c&#39;</a><a id="3641" class="Symbol">)</a>
    <a id="3647" class="Symbol">(</a><a id="3648" href="Cubical.Data.Maybe.Properties.html#2284" class="Function">MaybePath.decodeEncode</a> <a id="3671" href="Cubical.Data.Maybe.Properties.html#3552" class="Bound">c</a> <a id="3673" href="Cubical.Data.Maybe.Properties.html#3554" class="Bound">c&#39;</a><a id="3675" class="Symbol">)</a>
    <a id="3681" class="Symbol">(</a><a id="3682" href="Cubical.Data.Maybe.Properties.html#3032" class="Function">MaybePath.isOfHLevelCover</a> <a id="3708" href="Cubical.Data.Maybe.Properties.html#3547" class="Bound">n</a> <a id="3710" href="Cubical.Data.Maybe.Properties.html#3549" class="Bound">lA</a> <a id="3713" href="Cubical.Data.Maybe.Properties.html#3552" class="Bound">c</a> <a id="3715" href="Cubical.Data.Maybe.Properties.html#3554" class="Bound">c&#39;</a><a id="3717" class="Symbol">)</a>

<a id="3720" class="Keyword">private</a>
 <a id="3729" class="Keyword">variable</a>
   <a id="3741" href="Cubical.Data.Maybe.Properties.html#3741" class="Generalizable">ℓ</a> <a id="3743" class="Symbol">:</a> <a id="3745" href="Agda.Primitive.html#800" class="Postulate">Level</a>
   <a id="3754" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a> <a id="3756" class="Symbol">:</a> <a id="3758" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3763" href="Cubical.Data.Maybe.Properties.html#3741" class="Generalizable">ℓ</a>

<a id="fromJust-def"></a><a id="3766" href="Cubical.Data.Maybe.Properties.html#3766" class="Function">fromJust-def</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="3791" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a>
<a id="3797" href="Cubical.Data.Maybe.Properties.html#3766" class="Function">fromJust-def</a> <a id="3810" href="Cubical.Data.Maybe.Properties.html#3810" class="Bound">a</a> <a id="3812" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="3820" class="Symbol">=</a> <a id="3822" href="Cubical.Data.Maybe.Properties.html#3810" class="Bound">a</a>
<a id="3824" href="Cubical.Data.Maybe.Properties.html#3766" class="Function">fromJust-def</a> <a id="3837" class="Symbol">_</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3845" href="Cubical.Data.Maybe.Properties.html#3845" class="Bound">a</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Cubical.Data.Maybe.Properties.html#3845" class="Bound">a</a>

<a id="just-inj"></a><a id="3853" href="Cubical.Data.Maybe.Properties.html#3853" class="Function">just-inj</a> <a id="3862" class="Symbol">:</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Cubical.Data.Maybe.Properties.html#3865" class="Bound">x</a> <a id="3867" href="Cubical.Data.Maybe.Properties.html#3867" class="Bound">y</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="3872" class="Symbol">)</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3881" href="Cubical.Data.Maybe.Properties.html#3865" class="Bound">x</a> <a id="3883" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3885" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3890" href="Cubical.Data.Maybe.Properties.html#3867" class="Bound">y</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Cubical.Data.Maybe.Properties.html#3865" class="Bound">x</a> <a id="3896" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3898" href="Cubical.Data.Maybe.Properties.html#3867" class="Bound">y</a>
<a id="3900" href="Cubical.Data.Maybe.Properties.html#3853" class="Function">just-inj</a> <a id="3909" href="Cubical.Data.Maybe.Properties.html#3909" class="Bound">x</a> <a id="3911" href="Cubical.Data.Maybe.Properties.html#3911" class="Bound">y</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">MaybePath.encode</a> <a id="3932" class="Symbol">_</a> <a id="3934" class="Symbol">_</a>

<a id="isEmbedding-just"></a><a id="3937" href="Cubical.Data.Maybe.Properties.html#3937" class="Function">isEmbedding-just</a> <a id="3954" class="Symbol">:</a> <a id="3956" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3974" class="Symbol">{</a><a id="3975" class="Argument">A</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="3980" class="Symbol">})</a>
<a id="3983" href="Cubical.Data.Maybe.Properties.html#3937" class="Function">isEmbedding-just</a>  <a id="4001" href="Cubical.Data.Maybe.Properties.html#4001" class="Bound">w</a> <a id="4003" href="Cubical.Data.Maybe.Properties.html#4003" class="Bound">z</a> <a id="4005" class="Symbol">=</a> <a id="4007" href="Cubical.Data.Maybe.Properties.html#2721" class="Function">MaybePath.Cover≃Path</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4034" href="Cubical.Data.Maybe.Properties.html#4001" class="Bound">w</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4043" href="Cubical.Data.Maybe.Properties.html#4003" class="Bound">z</a><a id="4044" class="Symbol">)</a> <a id="4046" class="Symbol">.</a><a id="4047" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="¬nothing≡just"></a><a id="4052" href="Cubical.Data.Maybe.Properties.html#4052" class="Function">¬nothing≡just</a> <a id="4066" class="Symbol">:</a> <a id="4068" class="Symbol">∀</a> <a id="4070" class="Symbol">{</a><a id="4071" href="Cubical.Data.Maybe.Properties.html#4071" class="Bound">x</a> <a id="4073" class="Symbol">:</a> <a id="4075" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="4076" class="Symbol">}</a> <a id="4078" class="Symbol">→</a> <a id="4080" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4082" class="Symbol">(</a><a id="4083" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4091" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4093" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4098" href="Cubical.Data.Maybe.Properties.html#4071" class="Bound">x</a><a id="4099" class="Symbol">)</a>
<a id="4101" href="Cubical.Data.Maybe.Properties.html#4052" class="Function">¬nothing≡just</a> <a id="4115" href="Cubical.Data.Maybe.Properties.html#4115" class="Bound">p</a> <a id="4117" class="Symbol">=</a> <a id="4119" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="4125" class="Symbol">(</a><a id="4126" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">MaybePath.encode</a> <a id="4143" class="Symbol">_</a> <a id="4145" class="Symbol">_</a> <a id="4147" href="Cubical.Data.Maybe.Properties.html#4115" class="Bound">p</a><a id="4148" class="Symbol">)</a>

<a id="¬just≡nothing"></a><a id="4151" href="Cubical.Data.Maybe.Properties.html#4151" class="Function">¬just≡nothing</a> <a id="4165" class="Symbol">:</a> <a id="4167" class="Symbol">∀</a> <a id="4169" class="Symbol">{</a><a id="4170" href="Cubical.Data.Maybe.Properties.html#4170" class="Bound">x</a> <a id="4172" class="Symbol">:</a> <a id="4174" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="4175" class="Symbol">}</a> <a id="4177" class="Symbol">→</a> <a id="4179" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4187" href="Cubical.Data.Maybe.Properties.html#4170" class="Bound">x</a> <a id="4189" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4191" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4198" class="Symbol">)</a>
<a id="4200" href="Cubical.Data.Maybe.Properties.html#4151" class="Function">¬just≡nothing</a> <a id="4214" href="Cubical.Data.Maybe.Properties.html#4214" class="Bound">p</a> <a id="4216" class="Symbol">=</a> <a id="4218" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Cubical.Data.Maybe.Properties.html#1851" class="Function">MaybePath.encode</a> <a id="4242" class="Symbol">_</a> <a id="4244" class="Symbol">_</a> <a id="4246" href="Cubical.Data.Maybe.Properties.html#4214" class="Bound">p</a><a id="4247" class="Symbol">)</a>

<a id="isProp-x≡nothing"></a><a id="4250" href="Cubical.Data.Maybe.Properties.html#4250" class="Function">isProp-x≡nothing</a> <a id="4267" class="Symbol">:</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Data.Maybe.Properties.html#4270" class="Bound">x</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4280" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Cubical.Data.Maybe.Properties.html#4270" class="Bound">x</a> <a id="4295" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4297" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4304" class="Symbol">)</a>
<a id="4306" href="Cubical.Data.Maybe.Properties.html#4250" class="Function">isProp-x≡nothing</a> <a id="4323" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4331" href="Cubical.Data.Maybe.Properties.html#4331" class="Bound">x</a> <a id="4333" href="Cubical.Data.Maybe.Properties.html#4333" class="Bound">w</a> <a id="4335" class="Symbol">=</a>
  <a id="4339" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4345" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Cubical.Data.Maybe.Properties.html#2877" class="Function">MaybePath.Cover≡Path</a> <a id="4374" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4382" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4389" class="Symbol">)</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="4407" class="Number">1</a> <a id="4409" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a><a id="4419" class="Symbol">)</a> <a id="4421" href="Cubical.Data.Maybe.Properties.html#4331" class="Bound">x</a> <a id="4423" href="Cubical.Data.Maybe.Properties.html#4333" class="Bound">w</a>
<a id="4425" href="Cubical.Data.Maybe.Properties.html#4250" class="Function">isProp-x≡nothing</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4448" class="Symbol">_)</a> <a id="4451" href="Cubical.Data.Maybe.Properties.html#4451" class="Bound">p</a> <a id="4453" class="Symbol">_</a> <a id="4455" class="Symbol">=</a> <a id="4457" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Cubical.Data.Maybe.Properties.html#4151" class="Function">¬just≡nothing</a> <a id="4478" href="Cubical.Data.Maybe.Properties.html#4451" class="Bound">p</a><a id="4479" class="Symbol">)</a>

<a id="isProp-nothing≡x"></a><a id="4482" href="Cubical.Data.Maybe.Properties.html#4482" class="Function">isProp-nothing≡x</a> <a id="4499" class="Symbol">:</a> <a id="4501" class="Symbol">(</a><a id="4502" href="Cubical.Data.Maybe.Properties.html#4502" class="Bound">x</a> <a id="4504" class="Symbol">:</a> <a id="4506" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4512" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="4513" class="Symbol">)</a> <a id="4515" class="Symbol">→</a> <a id="4517" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4524" class="Symbol">(</a><a id="4525" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4533" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4535" href="Cubical.Data.Maybe.Properties.html#4502" class="Bound">x</a><a id="4536" class="Symbol">)</a>
<a id="4538" href="Cubical.Data.Maybe.Properties.html#4482" class="Function">isProp-nothing≡x</a> <a id="4555" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4563" href="Cubical.Data.Maybe.Properties.html#4563" class="Bound">x</a> <a id="4565" href="Cubical.Data.Maybe.Properties.html#4565" class="Bound">w</a> <a id="4567" class="Symbol">=</a>
  <a id="4571" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4577" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4584" class="Symbol">(</a><a id="4585" href="Cubical.Data.Maybe.Properties.html#2877" class="Function">MaybePath.Cover≡Path</a> <a id="4606" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4614" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="4639" class="Number">1</a> <a id="4641" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a><a id="4651" class="Symbol">)</a> <a id="4653" href="Cubical.Data.Maybe.Properties.html#4563" class="Bound">x</a> <a id="4655" href="Cubical.Data.Maybe.Properties.html#4565" class="Bound">w</a>
<a id="4657" href="Cubical.Data.Maybe.Properties.html#4482" class="Function">isProp-nothing≡x</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4680" class="Symbol">_)</a> <a id="4683" href="Cubical.Data.Maybe.Properties.html#4683" class="Bound">p</a> <a id="4685" class="Symbol">_</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Data.Maybe.Properties.html#4052" class="Function">¬nothing≡just</a> <a id="4710" href="Cubical.Data.Maybe.Properties.html#4683" class="Bound">p</a><a id="4711" class="Symbol">)</a>

<a id="isContr-nothing≡nothing"></a><a id="4714" href="Cubical.Data.Maybe.Properties.html#4714" class="Function">isContr-nothing≡nothing</a> <a id="4738" class="Symbol">:</a> <a id="4740" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4748" class="Symbol">(</a><a id="4749" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4757" class="Symbol">{</a><a id="4758" class="Argument">A</a> <a id="4760" class="Symbol">=</a> <a id="4762" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="4763" class="Symbol">}</a> <a id="4765" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4767" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="4774" class="Symbol">)</a>
<a id="4776" href="Cubical.Data.Maybe.Properties.html#4714" class="Function">isContr-nothing≡nothing</a> <a id="4800" class="Symbol">=</a> <a id="4802" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="4818" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.Data.Maybe.Properties.html#4250" class="Function">isProp-x≡nothing</a> <a id="4841" class="Symbol">_)</a>

<a id="discreteMaybe"></a><a id="4845" href="Cubical.Data.Maybe.Properties.html#4845" class="Function">discreteMaybe</a> <a id="4859" class="Symbol">:</a> <a id="4861" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4870" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a> <a id="4872" class="Symbol">→</a> <a id="4874" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="4890" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="4891" class="Symbol">)</a>
<a id="4893" href="Cubical.Data.Maybe.Properties.html#4845" class="Function">discreteMaybe</a> <a id="4907" href="Cubical.Data.Maybe.Properties.html#4907" class="Bound">eqA</a> <a id="4911" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4919" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>    <a id="4930" class="Symbol">=</a> <a id="4932" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4936" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4941" href="Cubical.Data.Maybe.Properties.html#4845" class="Function">discreteMaybe</a> <a id="4955" href="Cubical.Data.Maybe.Properties.html#4955" class="Bound">eqA</a> <a id="4959" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="4973" href="Cubical.Data.Maybe.Properties.html#4973" class="Bound">a&#39;</a><a id="4975" class="Symbol">)</a>  <a id="4978" class="Symbol">=</a> <a id="4980" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4983" href="Cubical.Data.Maybe.Properties.html#4052" class="Function">¬nothing≡just</a>
<a id="4997" href="Cubical.Data.Maybe.Properties.html#4845" class="Function">discreteMaybe</a> <a id="5011" href="Cubical.Data.Maybe.Properties.html#5011" class="Bound">eqA</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5021" href="Cubical.Data.Maybe.Properties.html#5021" class="Bound">a</a><a id="5022" class="Symbol">)</a> <a id="5024" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>   <a id="5034" class="Symbol">=</a> <a id="5036" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5039" href="Cubical.Data.Maybe.Properties.html#4151" class="Function">¬just≡nothing</a>
<a id="5053" href="Cubical.Data.Maybe.Properties.html#4845" class="Function">discreteMaybe</a> <a id="5067" href="Cubical.Data.Maybe.Properties.html#5067" class="Bound">eqA</a> <a id="5071" class="Symbol">(</a><a id="5072" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5077" href="Cubical.Data.Maybe.Properties.html#5077" class="Bound">a</a><a id="5078" class="Symbol">)</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5086" href="Cubical.Data.Maybe.Properties.html#5086" class="Bound">a&#39;</a><a id="5088" class="Symbol">)</a> <a id="5090" class="Keyword">with</a> <a id="5095" href="Cubical.Data.Maybe.Properties.html#5067" class="Bound">eqA</a> <a id="5099" href="Cubical.Data.Maybe.Properties.html#5077" class="Bound">a</a> <a id="5101" href="Cubical.Data.Maybe.Properties.html#5086" class="Bound">a&#39;</a>
<a id="5104" class="Symbol">...</a> <a id="5108" class="Symbol">|</a> <a id="5110" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5114" href="Cubical.Data.Maybe.Properties.html#5114" class="Bound">p</a> <a id="5116" class="Symbol">=</a> <a id="5118" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5122" class="Symbol">(</a><a id="5123" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5128" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5133" href="Cubical.Data.Maybe.Properties.html#5114" class="Bound">p</a><a id="5134" class="Symbol">)</a>
<a id="5136" class="Symbol">...</a> <a id="5140" class="Symbol">|</a> <a id="5142" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5145" href="Cubical.Data.Maybe.Properties.html#5145" class="Bound">¬p</a> <a id="5148" class="Symbol">=</a> <a id="5150" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5153" class="Symbol">(λ</a> <a id="5156" href="Cubical.Data.Maybe.Properties.html#5156" class="Bound">p</a> <a id="5158" class="Symbol">→</a> <a id="5160" href="Cubical.Data.Maybe.Properties.html#5145" class="Bound">¬p</a> <a id="5163" class="Symbol">(</a><a id="5164" href="Cubical.Data.Maybe.Properties.html#3853" class="Function">just-inj</a> <a id="5173" class="Symbol">_</a> <a id="5175" class="Symbol">_</a> <a id="5177" href="Cubical.Data.Maybe.Properties.html#5156" class="Bound">p</a><a id="5178" class="Symbol">))</a>

<a id="5182" class="Keyword">module</a> <a id="SumUnit"></a><a id="5189" href="Cubical.Data.Maybe.Properties.html#5189" class="Module">SumUnit</a> <a id="5197" class="Keyword">where</a>
  <a id="SumUnit.Maybe→SumUnit"></a><a id="5205" href="Cubical.Data.Maybe.Properties.html#5205" class="Function">Maybe→SumUnit</a> <a id="5219" class="Symbol">:</a> <a id="5221" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5227" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5236" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5238" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a>
  <a id="5242" href="Cubical.Data.Maybe.Properties.html#5205" class="Function">Maybe→SumUnit</a> <a id="5256" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="5265" class="Symbol">=</a> <a id="5267" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5271" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="5276" href="Cubical.Data.Maybe.Properties.html#5205" class="Function">Maybe→SumUnit</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5296" href="Cubical.Data.Maybe.Properties.html#5296" class="Bound">a</a><a id="5297" class="Symbol">)</a> <a id="5299" class="Symbol">=</a> <a id="5301" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5305" href="Cubical.Data.Maybe.Properties.html#5296" class="Bound">a</a>

  <a id="SumUnit.SumUnit→Maybe"></a><a id="5310" href="Cubical.Data.Maybe.Properties.html#5310" class="Function">SumUnit→Maybe</a> <a id="5324" class="Symbol">:</a> <a id="5326" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5331" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5333" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a> <a id="5335" class="Symbol">→</a> <a id="5337" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5343" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a>
  <a id="5347" href="Cubical.Data.Maybe.Properties.html#5310" class="Function">SumUnit→Maybe</a> <a id="5361" class="Symbol">(</a><a id="5362" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5366" class="Symbol">_)</a> <a id="5369" class="Symbol">=</a> <a id="5371" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
  <a id="5381" href="Cubical.Data.Maybe.Properties.html#5310" class="Function">SumUnit→Maybe</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5400" href="Cubical.Data.Maybe.Properties.html#5400" class="Bound">a</a><a id="5401" class="Symbol">)</a> <a id="5403" class="Symbol">=</a> <a id="5405" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5410" href="Cubical.Data.Maybe.Properties.html#5400" class="Bound">a</a>

  <a id="SumUnit.Maybe→SumUnit→Maybe"></a><a id="5415" href="Cubical.Data.Maybe.Properties.html#5415" class="Function">Maybe→SumUnit→Maybe</a> <a id="5435" class="Symbol">:</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Cubical.Data.Maybe.Properties.html#5438" class="Bound">x</a> <a id="5440" class="Symbol">:</a> <a id="5442" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5448" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="5449" class="Symbol">)</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Cubical.Data.Maybe.Properties.html#5310" class="Function">SumUnit→Maybe</a> <a id="5467" class="Symbol">(</a><a id="5468" href="Cubical.Data.Maybe.Properties.html#5205" class="Function">Maybe→SumUnit</a> <a id="5482" href="Cubical.Data.Maybe.Properties.html#5438" class="Bound">x</a><a id="5483" class="Symbol">)</a> <a id="5485" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5487" href="Cubical.Data.Maybe.Properties.html#5438" class="Bound">x</a>
  <a id="5491" href="Cubical.Data.Maybe.Properties.html#5415" class="Function">Maybe→SumUnit→Maybe</a> <a id="5511" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>  <a id="5520" class="Symbol">=</a> <a id="5522" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5529" href="Cubical.Data.Maybe.Properties.html#5415" class="Function">Maybe→SumUnit→Maybe</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5555" class="Symbol">_)</a> <a id="5558" class="Symbol">=</a> <a id="5560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SumUnit.SumUnit→Maybe→SumUnit"></a><a id="5568" href="Cubical.Data.Maybe.Properties.html#5568" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5590" class="Symbol">:</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Cubical.Data.Maybe.Properties.html#5593" class="Bound">x</a> <a id="5595" class="Symbol">:</a> <a id="5597" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5602" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5604" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a><a id="5605" class="Symbol">)</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Cubical.Data.Maybe.Properties.html#5205" class="Function">Maybe→SumUnit</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Cubical.Data.Maybe.Properties.html#5310" class="Function">SumUnit→Maybe</a> <a id="5638" href="Cubical.Data.Maybe.Properties.html#5593" class="Bound">x</a><a id="5639" class="Symbol">)</a> <a id="5641" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5643" href="Cubical.Data.Maybe.Properties.html#5593" class="Bound">x</a>
  <a id="5647" href="Cubical.Data.Maybe.Properties.html#5568" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5674" class="Symbol">_)</a> <a id="5677" class="Symbol">=</a> <a id="5679" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5686" href="Cubical.Data.Maybe.Properties.html#5568" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5713" class="Symbol">_)</a> <a id="5716" class="Symbol">=</a> <a id="5718" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Maybe≡SumUnit"></a><a id="5724" href="Cubical.Data.Maybe.Properties.html#5724" class="Function">Maybe≡SumUnit</a> <a id="5738" class="Symbol">:</a> <a id="5740" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5746" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a> <a id="5748" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5750" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="5755" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5757" href="Cubical.Data.Maybe.Properties.html#3754" class="Generalizable">A</a>
<a id="5759" href="Cubical.Data.Maybe.Properties.html#5724" class="Function">Maybe≡SumUnit</a> <a id="5773" class="Symbol">=</a> <a id="5775" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="5790" href="Cubical.Data.Maybe.Properties.html#5205" class="Function">Maybe→SumUnit</a> <a id="5804" href="Cubical.Data.Maybe.Properties.html#5310" class="Function">SumUnit→Maybe</a> <a id="5818" href="Cubical.Data.Maybe.Properties.html#5568" class="Function">SumUnit→Maybe→SumUnit</a> <a id="5840" href="Cubical.Data.Maybe.Properties.html#5415" class="Function">Maybe→SumUnit→Maybe</a><a id="5859" class="Symbol">)</a>
  <a id="5863" class="Keyword">where</a> <a id="5869" class="Keyword">open</a> <a id="5874" href="Cubical.Data.Maybe.Properties.html#5189" class="Module">SumUnit</a>

<a id="congMaybeEquiv"></a><a id="5883" href="Cubical.Data.Maybe.Properties.html#5883" class="Function">congMaybeEquiv</a> <a id="5898" class="Symbol">:</a> <a id="5900" class="Symbol">∀</a> <a id="5902" class="Symbol">{</a><a id="5903" href="Cubical.Data.Maybe.Properties.html#5903" class="Bound">ℓ</a> <a id="5905" href="Cubical.Data.Maybe.Properties.html#5905" class="Bound">ℓ&#39;</a><a id="5907" class="Symbol">}</a> <a id="5909" class="Symbol">{</a><a id="5910" href="Cubical.Data.Maybe.Properties.html#5910" class="Bound">A</a> <a id="5912" class="Symbol">:</a> <a id="5914" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5919" href="Cubical.Data.Maybe.Properties.html#5903" class="Bound">ℓ</a><a id="5920" class="Symbol">}</a> <a id="5922" class="Symbol">{</a><a id="5923" href="Cubical.Data.Maybe.Properties.html#5923" class="Bound">B</a> <a id="5925" class="Symbol">:</a> <a id="5927" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5932" href="Cubical.Data.Maybe.Properties.html#5905" class="Bound">ℓ&#39;</a><a id="5934" class="Symbol">}</a>
  <a id="5938" class="Symbol">→</a> <a id="5940" href="Cubical.Data.Maybe.Properties.html#5910" class="Bound">A</a> <a id="5942" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5944" href="Cubical.Data.Maybe.Properties.html#5923" class="Bound">B</a> <a id="5946" class="Symbol">→</a> <a id="5948" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5954" href="Cubical.Data.Maybe.Properties.html#5910" class="Bound">A</a> <a id="5956" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5958" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5964" href="Cubical.Data.Maybe.Properties.html#5923" class="Bound">B</a>
<a id="5966" href="Cubical.Data.Maybe.Properties.html#5883" class="Function">congMaybeEquiv</a> <a id="5981" href="Cubical.Data.Maybe.Properties.html#5981" class="Bound">e</a> <a id="5983" class="Symbol">=</a> <a id="5985" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5996" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a>
  <a id="6003" class="Keyword">where</a>
  <a id="6011" class="Keyword">open</a> <a id="6016" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="6022" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a> <a id="6027" class="Symbol">:</a> <a id="6029" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6033" class="Symbol">_</a> <a id="6035" class="Symbol">_</a>
  <a id="6039" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a> <a id="6044" class="Symbol">.</a><a id="6045" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6049" class="Symbol">=</a> <a id="6051" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="6061" class="Symbol">(</a><a id="6062" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="6071" href="Cubical.Data.Maybe.Properties.html#5981" class="Bound">e</a><a id="6072" class="Symbol">)</a>
  <a id="6076" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a> <a id="6081" class="Symbol">.</a><a id="6082" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6086" class="Symbol">=</a> <a id="6088" href="Cubical.Data.Maybe.Base.html#327" class="Function">map-Maybe</a> <a id="6098" class="Symbol">(</a><a id="6099" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6105" href="Cubical.Data.Maybe.Properties.html#5981" class="Bound">e</a><a id="6106" class="Symbol">)</a>
  <a id="6110" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a> <a id="6115" class="Symbol">.</a><a id="6116" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6120" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="6128" class="Symbol">=</a> <a id="6130" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6137" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a> <a id="6142" class="Symbol">.</a><a id="6143" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6153" href="Cubical.Data.Maybe.Properties.html#6153" class="Bound">b</a><a id="6154" class="Symbol">)</a> <a id="6156" class="Symbol">=</a> <a id="6158" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6163" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6168" class="Symbol">(</a><a id="6169" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="6175" href="Cubical.Data.Maybe.Properties.html#5981" class="Bound">e</a> <a id="6177" href="Cubical.Data.Maybe.Properties.html#6153" class="Bound">b</a><a id="6178" class="Symbol">)</a>
  <a id="6182" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a> <a id="6187" class="Symbol">.</a><a id="6188" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6192" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="6200" class="Symbol">=</a> <a id="6202" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6209" href="Cubical.Data.Maybe.Properties.html#6022" class="Function">isom</a> <a id="6214" class="Symbol">.</a><a id="6215" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6219" class="Symbol">(</a><a id="6220" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6225" href="Cubical.Data.Maybe.Properties.html#6225" class="Bound">a</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">=</a> <a id="6230" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6235" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="6240" class="Symbol">(</a><a id="6241" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6247" href="Cubical.Data.Maybe.Properties.html#5981" class="Bound">e</a> <a id="6249" href="Cubical.Data.Maybe.Properties.html#6225" class="Bound">a</a><a id="6250" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Data.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Maybe.Base.html" class="Module">Cubical.Data.Maybe.Base</a> <a id="70" class="Keyword">public</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Data.Maybe.Properties.html" class="Module">Cubical.Data.Maybe.Properties</a> <a id="119" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="63" class="Keyword">where</a>

<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="140" class="Keyword">public</a>
  <a id="149" class="Keyword">using</a> <a id="155" class="Symbol">(</a><a id="156" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="160" class="Symbol">;</a> <a id="162" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="165" class="Symbol">;</a> <a id="167" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a><a id="170" class="Symbol">)</a>
  <a id="174" class="Keyword">renaming</a> <a id="183" class="Symbol">(</a><a id="184" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="188" class="Symbol">to</a> <a id="191" class="Datatype">ℕ</a><a id="192" class="Symbol">;</a> <a id="194" href="Agda.Builtin.Nat.html#443" class="Primitive Operator">_-_</a> <a id="198" class="Symbol">to</a> <a id="201" class="Primitive Operator">_∸_</a><a id="204" class="Symbol">;</a> <a id="206" href="Agda.Builtin.Nat.html#556" class="Primitive Operator">_*_</a> <a id="210" class="Symbol">to</a> <a id="213" class="Primitive Operator">_·_</a> <a id="217" class="Symbol">;</a> <a id="219" href="Agda.Builtin.Nat.html#774" class="Primitive Operator">_&lt;_</a> <a id="223" class="Symbol">to</a> <a id="226" class="Primitive Operator">_&lt;ᵇ_</a> <a id="231" class="Symbol">;</a> <a id="233" href="Agda.Builtin.Nat.html#648" class="Primitive Operator">_==_</a> <a id="238" class="Symbol">to</a> <a id="241" class="Primitive Operator">_≡ᵇ_</a><a id="245" class="Symbol">)</a>

<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="286" class="Keyword">public</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="362" class="Keyword">hiding</a> <a id="369" class="Symbol">(</a><a id="370" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a><a id="374" class="Symbol">)</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a> <a id="412" class="Keyword">hiding</a> <a id="419" class="Symbol">(</a><a id="420" href="Cubical.Data.Empty.Base.html#252" class="Function">elim</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="ℕ*"></a><a id="498" href="Cubical.Data.Nat.Base.html#498" class="Function">ℕ*</a> <a id="501" class="Symbol">:</a> <a id="503" class="Symbol">{</a><a id="504" href="Cubical.Data.Nat.Base.html#504" class="Bound">ℓ</a> <a id="506" class="Symbol">:</a> <a id="508" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="513" class="Symbol">}</a> <a id="515" class="Symbol">→</a> <a id="517" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="522" href="Cubical.Data.Nat.Base.html#504" class="Bound">ℓ</a>
<a id="524" href="Cubical.Data.Nat.Base.html#498" class="Function">ℕ*</a> <a id="527" class="Symbol">=</a> <a id="529" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="534" class="Symbol">_</a> <a id="536" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="predℕ"></a><a id="539" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="545" class="Symbol">:</a> <a id="547" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="549" class="Symbol">→</a> <a id="551" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="553" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="559" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="564" class="Symbol">=</a> <a id="566" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="571" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="577" class="Symbol">(</a><a id="578" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="582" href="Cubical.Data.Nat.Base.html#582" class="Bound">n</a><a id="583" class="Symbol">)</a> <a id="585" class="Symbol">=</a> <a id="587" href="Cubical.Data.Nat.Base.html#582" class="Bound">n</a>

<a id="caseNat"></a><a id="590" href="Cubical.Data.Nat.Base.html#590" class="Function">caseNat</a> <a id="598" class="Symbol">:</a> <a id="600" class="Symbol">∀</a> <a id="602" class="Symbol">{</a><a id="603" href="Cubical.Data.Nat.Base.html#603" class="Bound">ℓ</a><a id="604" class="Symbol">}</a> <a id="606" class="Symbol">→</a> <a id="608" class="Symbol">{</a><a id="609" href="Cubical.Data.Nat.Base.html#609" class="Bound">A</a> <a id="611" class="Symbol">:</a> <a id="613" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="618" href="Cubical.Data.Nat.Base.html#603" class="Bound">ℓ</a><a id="619" class="Symbol">}</a> <a id="621" class="Symbol">→</a> <a id="623" class="Symbol">(</a><a id="624" href="Cubical.Data.Nat.Base.html#624" class="Bound">a0</a> <a id="627" href="Cubical.Data.Nat.Base.html#627" class="Bound">aS</a> <a id="630" class="Symbol">:</a> <a id="632" href="Cubical.Data.Nat.Base.html#609" class="Bound">A</a><a id="633" class="Symbol">)</a> <a id="635" class="Symbol">→</a> <a id="637" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="639" class="Symbol">→</a> <a id="641" href="Cubical.Data.Nat.Base.html#609" class="Bound">A</a>
<a id="643" href="Cubical.Data.Nat.Base.html#590" class="Function">caseNat</a> <a id="651" href="Cubical.Data.Nat.Base.html#651" class="Bound">a0</a> <a id="654" href="Cubical.Data.Nat.Base.html#654" class="Bound">aS</a> <a id="657" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="665" class="Symbol">=</a> <a id="667" href="Cubical.Data.Nat.Base.html#651" class="Bound">a0</a>
<a id="670" href="Cubical.Data.Nat.Base.html#590" class="Function">caseNat</a> <a id="678" href="Cubical.Data.Nat.Base.html#678" class="Bound">a0</a> <a id="681" href="Cubical.Data.Nat.Base.html#681" class="Bound">aS</a> <a id="684" class="Symbol">(</a><a id="685" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="689" href="Cubical.Data.Nat.Base.html#689" class="Bound">n</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">=</a> <a id="694" href="Cubical.Data.Nat.Base.html#681" class="Bound">aS</a>

<a id="doubleℕ"></a><a id="698" href="Cubical.Data.Nat.Base.html#698" class="Function">doubleℕ</a> <a id="706" class="Symbol">:</a> <a id="708" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="710" class="Symbol">→</a> <a id="712" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="714" href="Cubical.Data.Nat.Base.html#698" class="Function">doubleℕ</a> <a id="722" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="727" class="Symbol">=</a> <a id="729" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="734" href="Cubical.Data.Nat.Base.html#698" class="Function">doubleℕ</a> <a id="742" class="Symbol">(</a><a id="743" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="747" href="Cubical.Data.Nat.Base.html#747" class="Bound">x</a><a id="748" class="Symbol">)</a> <a id="750" class="Symbol">=</a> <a id="752" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="756" class="Symbol">(</a><a id="757" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="761" class="Symbol">(</a><a id="762" href="Cubical.Data.Nat.Base.html#698" class="Function">doubleℕ</a> <a id="770" href="Cubical.Data.Nat.Base.html#747" class="Bound">x</a><a id="771" class="Symbol">))</a>

<a id="775" class="Comment">-- doublesℕ n m = 2^n · m</a>
<a id="doublesℕ"></a><a id="801" href="Cubical.Data.Nat.Base.html#801" class="Function">doublesℕ</a> <a id="810" class="Symbol">:</a> <a id="812" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="814" class="Symbol">→</a> <a id="816" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="818" class="Symbol">→</a> <a id="820" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="822" href="Cubical.Data.Nat.Base.html#801" class="Function">doublesℕ</a> <a id="831" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="836" href="Cubical.Data.Nat.Base.html#836" class="Bound">m</a> <a id="838" class="Symbol">=</a> <a id="840" href="Cubical.Data.Nat.Base.html#836" class="Bound">m</a>
<a id="842" href="Cubical.Data.Nat.Base.html#801" class="Function">doublesℕ</a> <a id="851" class="Symbol">(</a><a id="852" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="856" href="Cubical.Data.Nat.Base.html#856" class="Bound">n</a><a id="857" class="Symbol">)</a> <a id="859" href="Cubical.Data.Nat.Base.html#859" class="Bound">m</a> <a id="861" class="Symbol">=</a> <a id="863" href="Cubical.Data.Nat.Base.html#801" class="Function">doublesℕ</a> <a id="872" href="Cubical.Data.Nat.Base.html#856" class="Bound">n</a> <a id="874" class="Symbol">(</a><a id="875" href="Cubical.Data.Nat.Base.html#698" class="Function">doubleℕ</a> <a id="883" href="Cubical.Data.Nat.Base.html#859" class="Bound">m</a><a id="884" class="Symbol">)</a>

<a id="887" class="Comment">-- iterate</a>
<a id="iter"></a><a id="898" href="Cubical.Data.Nat.Base.html#898" class="Function">iter</a> <a id="903" class="Symbol">:</a> <a id="905" class="Symbol">∀</a> <a id="907" class="Symbol">{</a><a id="908" href="Cubical.Data.Nat.Base.html#908" class="Bound">ℓ</a><a id="909" class="Symbol">}</a> <a id="911" class="Symbol">{</a><a id="912" href="Cubical.Data.Nat.Base.html#912" class="Bound">A</a> <a id="914" class="Symbol">:</a> <a id="916" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="921" href="Cubical.Data.Nat.Base.html#908" class="Bound">ℓ</a><a id="922" class="Symbol">}</a> <a id="924" class="Symbol">→</a> <a id="926" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="928" class="Symbol">→</a> <a id="930" class="Symbol">(</a><a id="931" href="Cubical.Data.Nat.Base.html#912" class="Bound">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Cubical.Data.Nat.Base.html#912" class="Bound">A</a><a id="936" class="Symbol">)</a> <a id="938" class="Symbol">→</a> <a id="940" href="Cubical.Data.Nat.Base.html#912" class="Bound">A</a> <a id="942" class="Symbol">→</a> <a id="944" href="Cubical.Data.Nat.Base.html#912" class="Bound">A</a>
<a id="946" href="Cubical.Data.Nat.Base.html#898" class="Function">iter</a> <a id="951" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="956" href="Cubical.Data.Nat.Base.html#956" class="Bound">f</a> <a id="958" href="Cubical.Data.Nat.Base.html#958" class="Bound">z</a>    <a id="963" class="Symbol">=</a> <a id="965" href="Cubical.Data.Nat.Base.html#958" class="Bound">z</a>
<a id="967" href="Cubical.Data.Nat.Base.html#898" class="Function">iter</a> <a id="972" class="Symbol">(</a><a id="973" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="977" href="Cubical.Data.Nat.Base.html#977" class="Bound">n</a><a id="978" class="Symbol">)</a> <a id="980" href="Cubical.Data.Nat.Base.html#980" class="Bound">f</a> <a id="982" href="Cubical.Data.Nat.Base.html#982" class="Bound">z</a> <a id="984" class="Symbol">=</a> <a id="986" href="Cubical.Data.Nat.Base.html#980" class="Bound">f</a> <a id="988" class="Symbol">(</a><a id="989" href="Cubical.Data.Nat.Base.html#898" class="Function">iter</a> <a id="994" href="Cubical.Data.Nat.Base.html#977" class="Bound">n</a> <a id="996" href="Cubical.Data.Nat.Base.html#980" class="Bound">f</a> <a id="998" href="Cubical.Data.Nat.Base.html#982" class="Bound">z</a><a id="999" class="Symbol">)</a>

<a id="elim"></a><a id="1002" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a> <a id="1007" class="Symbol">:</a> <a id="1009" class="Symbol">∀</a> <a id="1011" class="Symbol">{</a><a id="1012" href="Cubical.Data.Nat.Base.html#1012" class="Bound">ℓ</a><a id="1013" class="Symbol">}</a> <a id="1015" class="Symbol">{</a><a id="1016" href="Cubical.Data.Nat.Base.html#1016" class="Bound">A</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1029" href="Cubical.Data.Nat.Base.html#1012" class="Bound">ℓ</a><a id="1030" class="Symbol">}</a>
  <a id="1034" class="Symbol">→</a> <a id="1036" href="Cubical.Data.Nat.Base.html#1016" class="Bound">A</a> <a id="1038" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
  <a id="1045" class="Symbol">→</a> <a id="1047" class="Symbol">((</a><a id="1049" href="Cubical.Data.Nat.Base.html#1049" class="Bound">n</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.Data.Nat.Base.html#1016" class="Bound">A</a> <a id="1060" href="Cubical.Data.Nat.Base.html#1049" class="Bound">n</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Cubical.Data.Nat.Base.html#1016" class="Bound">A</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1071" href="Cubical.Data.Nat.Base.html#1049" class="Bound">n</a><a id="1072" class="Symbol">))</a>
  <a id="1077" class="Symbol">→</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Cubical.Data.Nat.Base.html#1080" class="Bound">n</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1085" class="Symbol">)</a> <a id="1087" class="Symbol">→</a> <a id="1089" href="Cubical.Data.Nat.Base.html#1016" class="Bound">A</a> <a id="1091" href="Cubical.Data.Nat.Base.html#1080" class="Bound">n</a>
<a id="1093" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a> <a id="1098" href="Cubical.Data.Nat.Base.html#1098" class="Bound">a₀</a> <a id="1101" class="Symbol">_</a> <a id="1103" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Data.Nat.Base.html#1098" class="Bound">a₀</a>
<a id="1113" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a> <a id="1118" href="Cubical.Data.Nat.Base.html#1118" class="Bound">a₀</a> <a id="1121" href="Cubical.Data.Nat.Base.html#1121" class="Bound">f</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1128" href="Cubical.Data.Nat.Base.html#1128" class="Bound">n</a><a id="1129" class="Symbol">)</a> <a id="1131" class="Symbol">=</a> <a id="1133" href="Cubical.Data.Nat.Base.html#1121" class="Bound">f</a> <a id="1135" href="Cubical.Data.Nat.Base.html#1128" class="Bound">n</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a> <a id="1143" href="Cubical.Data.Nat.Base.html#1118" class="Bound">a₀</a> <a id="1146" href="Cubical.Data.Nat.Base.html#1121" class="Bound">f</a> <a id="1148" href="Cubical.Data.Nat.Base.html#1128" class="Bound">n</a><a id="1149" class="Symbol">)</a>

<a id="elim+2"></a><a id="1152" href="Cubical.Data.Nat.Base.html#1152" class="Function">elim+2</a> <a id="1159" class="Symbol">:</a> <a id="1161" class="Symbol">∀</a> <a id="1163" class="Symbol">{</a><a id="1164" href="Cubical.Data.Nat.Base.html#1164" class="Bound">ℓ</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Data.Nat.Base.html#1168" class="Bound">A</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1181" href="Cubical.Data.Nat.Base.html#1164" class="Bound">ℓ</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="Cubical.Data.Nat.Base.html#1168" class="Bound">A</a> <a id="1188" class="Number">0</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Cubical.Data.Nat.Base.html#1168" class="Bound">A</a> <a id="1194" class="Number">1</a>
          <a id="1206" class="Symbol">→</a> <a id="1208" class="Symbol">((</a><a id="1210" href="Cubical.Data.Nat.Base.html#1210" class="Bound">n</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1215" class="Symbol">)</a> <a id="1217" class="Symbol">→</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Data.Nat.Base.html#1168" class="Bound">A</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1227" href="Cubical.Data.Nat.Base.html#1210" class="Bound">n</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="Cubical.Data.Nat.Base.html#1168" class="Bound">A</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1244" href="Cubical.Data.Nat.Base.html#1210" class="Bound">n</a><a id="1245" class="Symbol">))))</a>
          <a id="1260" class="Symbol">→</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Cubical.Data.Nat.Base.html#1263" class="Bound">n</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Cubical.Data.Nat.Base.html#1168" class="Bound">A</a> <a id="1274" href="Cubical.Data.Nat.Base.html#1263" class="Bound">n</a>
<a id="1276" href="Cubical.Data.Nat.Base.html#1152" class="Function">elim+2</a> <a id="1283" href="Cubical.Data.Nat.Base.html#1283" class="Bound">a0</a> <a id="1286" href="Cubical.Data.Nat.Base.html#1286" class="Bound">a1</a> <a id="1289" href="Cubical.Data.Nat.Base.html#1289" class="Bound">ind</a> <a id="1293" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1298" class="Symbol">=</a> <a id="1300" href="Cubical.Data.Nat.Base.html#1283" class="Bound">a0</a>
<a id="1303" href="Cubical.Data.Nat.Base.html#1152" class="Function">elim+2</a> <a id="1310" href="Cubical.Data.Nat.Base.html#1310" class="Bound">a0</a> <a id="1313" href="Cubical.Data.Nat.Base.html#1313" class="Bound">a1</a> <a id="1316" href="Cubical.Data.Nat.Base.html#1316" class="Bound">ind</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1325" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Cubical.Data.Nat.Base.html#1313" class="Bound">a1</a>
<a id="1336" href="Cubical.Data.Nat.Base.html#1152" class="Function">elim+2</a> <a id="1343" class="Symbol">{</a><a id="1344" class="Argument">A</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Cubical.Data.Nat.Base.html#1348" class="Bound">A</a><a id="1349" class="Symbol">}</a> <a id="1351" href="Cubical.Data.Nat.Base.html#1351" class="Bound">a0</a> <a id="1354" href="Cubical.Data.Nat.Base.html#1354" class="Bound">a1</a> <a id="1357" href="Cubical.Data.Nat.Base.html#1357" class="Bound">ind</a> <a id="1361" class="Symbol">(</a><a id="1362" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1371" href="Cubical.Data.Nat.Base.html#1371" class="Bound">n</a><a id="1372" class="Symbol">))</a> <a id="1375" class="Symbol">=</a>
  <a id="1379" href="Cubical.Data.Nat.Base.html#1357" class="Bound">ind</a> <a id="1383" href="Cubical.Data.Nat.Base.html#1371" class="Bound">n</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Cubical.Data.Nat.Base.html#1152" class="Function">elim+2</a> <a id="1393" class="Symbol">{</a><a id="1394" class="Argument">A</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Cubical.Data.Nat.Base.html#1348" class="Bound">A</a><a id="1399" class="Symbol">}</a> <a id="1401" href="Cubical.Data.Nat.Base.html#1351" class="Bound">a0</a> <a id="1404" href="Cubical.Data.Nat.Base.html#1354" class="Bound">a1</a> <a id="1407" href="Cubical.Data.Nat.Base.html#1357" class="Bound">ind</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1416" href="Cubical.Data.Nat.Base.html#1371" class="Bound">n</a><a id="1417" class="Symbol">))</a>

<a id="isEven"></a><a id="1421" href="Cubical.Data.Nat.Base.html#1421" class="Function">isEven</a> <a id="isOdd"></a><a id="1428" href="Cubical.Data.Nat.Base.html#1428" class="Function">isOdd</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1445" href="Cubical.Data.Nat.Base.html#1421" class="Function">isEven</a> <a id="1452" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="1464" href="Cubical.Data.Nat.Base.html#1421" class="Function">isEven</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1476" href="Cubical.Data.Nat.Base.html#1476" class="Bound">n</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Cubical.Data.Nat.Base.html#1428" class="Function">isOdd</a> <a id="1487" href="Cubical.Data.Nat.Base.html#1476" class="Bound">n</a>
<a id="1489" href="Cubical.Data.Nat.Base.html#1428" class="Function">isOdd</a> <a id="1495" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="1508" href="Cubical.Data.Nat.Base.html#1428" class="Function">isOdd</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1519" href="Cubical.Data.Nat.Base.html#1519" class="Bound">n</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="Cubical.Data.Nat.Base.html#1421" class="Function">isEven</a> <a id="1531" href="Cubical.Data.Nat.Base.html#1519" class="Bound">n</a>

<a id="1534" class="Comment">--Typed version</a>
<a id="1550" class="Keyword">private</a>
  <a id="toType"></a><a id="1560" href="Cubical.Data.Nat.Base.html#1560" class="Function">toType</a> <a id="1567" class="Symbol">:</a> <a id="1569" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
  <a id="1583" href="Cubical.Data.Nat.Base.html#1560" class="Function">toType</a> <a id="1590" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1596" class="Symbol">=</a> <a id="1598" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1602" href="Cubical.Data.Nat.Base.html#1560" class="Function">toType</a> <a id="1609" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="isEvenT"></a><a id="1622" href="Cubical.Data.Nat.Base.html#1622" class="Function">isEvenT</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1634" class="Symbol">→</a> <a id="1636" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="1641" href="Cubical.Data.Nat.Base.html#1622" class="Function">isEvenT</a> <a id="1649" href="Cubical.Data.Nat.Base.html#1649" class="Bound">n</a> <a id="1651" class="Symbol">=</a> <a id="1653" href="Cubical.Data.Nat.Base.html#1560" class="Function">toType</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.Data.Nat.Base.html#1421" class="Function">isEven</a> <a id="1668" href="Cubical.Data.Nat.Base.html#1649" class="Bound">n</a><a id="1669" class="Symbol">)</a>

<a id="isOddT"></a><a id="1672" href="Cubical.Data.Nat.Base.html#1672" class="Function">isOddT</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="1690" href="Cubical.Data.Nat.Base.html#1672" class="Function">isOddT</a> <a id="1697" href="Cubical.Data.Nat.Base.html#1697" class="Bound">n</a> <a id="1699" class="Symbol">=</a> <a id="1701" href="Cubical.Data.Nat.Base.html#1622" class="Function">isEvenT</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1714" href="Cubical.Data.Nat.Base.html#1697" class="Bound">n</a><a id="1715" class="Symbol">)</a>

<a id="isZero"></a><a id="1718" href="Cubical.Data.Nat.Base.html#1718" class="Function">isZero</a> <a id="1725" class="Symbol">:</a> <a id="1727" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="1736" href="Cubical.Data.Nat.Base.html#1718" class="Function">isZero</a> <a id="1743" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="1755" href="Cubical.Data.Nat.Base.html#1718" class="Function">isZero</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1767" href="Cubical.Data.Nat.Base.html#1767" class="Bound">n</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">=</a> <a id="1772" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>

<a id="NonZero"></a><a id="1779" href="Cubical.Data.Nat.Base.html#1779" class="Function">NonZero</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1791" class="Symbol">→</a> <a id="1793" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="1798" href="Cubical.Data.Nat.Base.html#1779" class="Function">NonZero</a> <a id="1806" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="1815" href="Cubical.Data.Nat.Base.html#1779" class="Function">NonZero</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">ℕ.suc</a> <a id="1830" href="Cubical.Data.Nat.Base.html#1830" class="Bound">n</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="1841" class="Comment">-- exponential</a>

<a id="_^_"></a><a id="1857" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">_^_</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="1873" href="Cubical.Data.Nat.Base.html#1873" class="Bound">m</a> <a id="1875" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="1877" class="Number">0</a> <a id="1879" class="Symbol">=</a> <a id="1881" class="Number">1</a>
<a id="1883" href="Cubical.Data.Nat.Base.html#1883" class="Bound">m</a> <a id="1885" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1892" href="Cubical.Data.Nat.Base.html#1892" class="Bound">n</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">=</a> <a id="1897" href="Cubical.Data.Nat.Base.html#1883" class="Bound">m</a> <a id="1899" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="1901" href="Cubical.Data.Nat.Base.html#1883" class="Bound">m</a> <a id="1903" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="1905" href="Cubical.Data.Nat.Base.html#1892" class="Bound">n</a>


<a id="1909" class="Comment">-- Iterated product</a>
<a id="_ˣ_"></a><a id="1929" href="Cubical.Data.Nat.Base.html#1929" class="Function Operator">_ˣ_</a> <a id="1933" class="Symbol">:</a> <a id="1935" class="Symbol">∀</a> <a id="1937" class="Symbol">{</a><a id="1938" href="Cubical.Data.Nat.Base.html#1938" class="Bound">ℓ</a><a id="1939" class="Symbol">}</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Cubical.Data.Nat.Base.html#1942" class="Bound">A</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1955" href="Cubical.Data.Nat.Base.html#1938" class="Bound">ℓ</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.Data.Nat.Base.html#1959" class="Bound">n</a> <a id="1961" class="Symbol">:</a> <a id="1963" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1973" href="Cubical.Data.Nat.Base.html#1938" class="Bound">ℓ</a>
<a id="1975" href="Cubical.Data.Nat.Base.html#1975" class="Bound">A</a> <a id="1977" href="Cubical.Data.Nat.Base.html#1929" class="Function Operator">ˣ</a> <a id="1979" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1984" class="Symbol">=</a> <a id="1986" href="Cubical.Data.Nat.Base.html#1975" class="Bound">A</a> <a id="1988" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="1993" href="Cubical.Data.Nat.Base.html#1993" class="Bound">A</a> <a id="1995" href="Cubical.Data.Nat.Base.html#1929" class="Function Operator">ˣ</a> <a id="1997" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2001" href="Cubical.Data.Nat.Base.html#2001" class="Bound">n</a> <a id="2003" class="Symbol">=</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Cubical.Data.Nat.Base.html#1993" class="Bound">A</a> <a id="2008" href="Cubical.Data.Nat.Base.html#1929" class="Function Operator">ˣ</a> <a id="2010" href="Cubical.Data.Nat.Base.html#2001" class="Bound">n</a><a id="2011" class="Symbol">)</a> <a id="2013" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2015" href="Cubical.Data.Nat.Base.html#1993" class="Bound">A</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2022" href="Cubical.Data.Nat.Base.html#2001" class="Bound">n</a><a id="2023" class="Symbol">)</a>

<a id="0ˣ"></a><a id="2026" href="Cubical.Data.Nat.Base.html#2026" class="Function">0ˣ</a> <a id="2029" class="Symbol">:</a> <a id="2031" class="Symbol">∀</a> <a id="2033" class="Symbol">{</a><a id="2034" href="Cubical.Data.Nat.Base.html#2034" class="Bound">ℓ</a><a id="2035" class="Symbol">}</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Cubical.Data.Nat.Base.html#2038" class="Bound">A</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2051" href="Cubical.Data.Nat.Base.html#2034" class="Bound">ℓ</a><a id="2052" class="Symbol">)</a> <a id="2054" class="Symbol">(</a><a id="2055" href="Cubical.Data.Nat.Base.html#2055" class="Bound">0A</a> <a id="2058" class="Symbol">:</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Data.Nat.Base.html#2061" class="Bound">n</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2066" class="Symbol">)</a> <a id="2068" class="Symbol">→</a> <a id="2070" href="Cubical.Data.Nat.Base.html#2038" class="Bound">A</a> <a id="2072" href="Cubical.Data.Nat.Base.html#2061" class="Bound">n</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Symbol">→</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Cubical.Data.Nat.Base.html#2078" class="Bound">n</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2083" class="Symbol">)</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Cubical.Data.Nat.Base.html#2038" class="Bound">A</a> <a id="2089" href="Cubical.Data.Nat.Base.html#1929" class="Function Operator">ˣ</a> <a id="2091" href="Cubical.Data.Nat.Base.html#2078" class="Bound">n</a>
<a id="2093" href="Cubical.Data.Nat.Base.html#2026" class="Function">0ˣ</a> <a id="2096" href="Cubical.Data.Nat.Base.html#2096" class="Bound">A</a> <a id="2098" href="Cubical.Data.Nat.Base.html#2098" class="Bound">0A</a> <a id="2101" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Cubical.Data.Nat.Base.html#2098" class="Bound">0A</a> <a id="2111" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="2116" href="Cubical.Data.Nat.Base.html#2026" class="Function">0ˣ</a> <a id="2119" href="Cubical.Data.Nat.Base.html#2119" class="Bound">A</a> <a id="2121" href="Cubical.Data.Nat.Base.html#2121" class="Bound">0A</a> <a id="2124" class="Symbol">(</a><a id="2125" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2129" href="Cubical.Data.Nat.Base.html#2129" class="Bound">n</a><a id="2130" class="Symbol">)</a> <a id="2132" class="Symbol">=</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Data.Nat.Base.html#2026" class="Function">0ˣ</a> <a id="2138" href="Cubical.Data.Nat.Base.html#2119" class="Bound">A</a> <a id="2140" href="Cubical.Data.Nat.Base.html#2121" class="Bound">0A</a> <a id="2143" href="Cubical.Data.Nat.Base.html#2129" class="Bound">n</a><a id="2144" class="Symbol">)</a> <a id="2146" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Cubical.Data.Nat.Base.html#2121" class="Bound">0A</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2157" href="Cubical.Data.Nat.Base.html#2129" class="Bound">n</a><a id="2158" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Literals.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Literals</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Importing and re-exporting this module allows for (constrained) natural number
   and negative integer literals for any type (e.g. Int, ℕ₋₁, ℕ₋₂, ℕ₊₁).

-}</a>
<a id="163" class="Symbol">{-#</a> <a id="167" class="Keyword">OPTIONS</a> <a id="175" class="Pragma">--no-exact-split</a> <a id="192" class="Symbol">#-}</a>
<a id="196" class="Keyword">module</a> <a id="203" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="229" class="Keyword">where</a>

<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Agda.Builtin.FromNat.html" class="Module">Agda.Builtin.FromNat</a> <a id="269" class="Keyword">public</a>
  <a id="278" class="Keyword">renaming</a> <a id="287" class="Symbol">(</a><a id="288" href="Agda.Builtin.FromNat.html#213" class="Record">Number</a> <a id="295" class="Symbol">to</a> <a id="298" class="Record">HasFromNat</a><a id="308" class="Symbol">)</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Agda.Builtin.FromNeg.html" class="Module">Agda.Builtin.FromNeg</a> <a id="343" class="Keyword">public</a>
  <a id="352" class="Keyword">renaming</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.FromNeg.html#213" class="Record">Negative</a> <a id="371" class="Symbol">to</a> <a id="374" class="Record">HasFromNeg</a><a id="384" class="Symbol">)</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a> <a id="421" class="Keyword">public</a>

<a id="429" class="Comment">-- Natural number literals for ℕ</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="492" class="Keyword">renaming</a> <a id="501" class="Symbol">(</a><a id="502" href="Agda.Builtin.Nat.html#220" class="Datatype">Nat</a> <a id="506" class="Symbol">to</a> <a id="509" class="Datatype">ℕ</a><a id="510" class="Symbol">)</a>

<a id="513" class="Keyword">instance</a>
  <a id="fromNatℕ"></a><a id="524" href="Cubical.Data.Nat.Literals.html#524" class="Function">fromNatℕ</a> <a id="533" class="Symbol">:</a> <a id="535" href="Cubical.Data.Nat.Literals.html#298" class="Record">HasFromNat</a> <a id="546" href="Cubical.Data.Nat.Literals.html#509" class="Datatype">ℕ</a>
  <a id="550" href="Cubical.Data.Nat.Literals.html#524" class="Function">fromNatℕ</a> <a id="559" class="Symbol">=</a> <a id="561" class="Keyword">record</a> <a id="568" class="Symbol">{</a> <a id="570" href="Agda.Builtin.FromNat.html#269" class="Field">Constraint</a> <a id="581" class="Symbol">=</a> <a id="583" class="Symbol">λ</a> <a id="585" href="Cubical.Data.Nat.Literals.html#585" class="Bound">_</a> <a id="587" class="Symbol">→</a> <a id="589" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="594" class="Symbol">;</a> <a id="596" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a> <a id="604" class="Symbol">=</a> <a id="606" class="Symbol">λ</a> <a id="608" href="Cubical.Data.Nat.Literals.html#608" class="Bound">n</a> <a id="610" class="Symbol">→</a> <a id="612" href="Cubical.Data.Nat.Literals.html#608" class="Bound">n</a> <a id="614" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Order.Inductive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Order.Inductive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="307" class="Symbol">as</a> <a id="310" class="Module">⊥</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>

<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="433" class="Keyword">hiding</a> <a id="440" class="Symbol">(</a><a id="441" href="Cubical.Data.Bool.Properties.html#6716" class="Function Operator">_≤_</a><a id="444" class="Symbol">)</a>

<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="528" class="Keyword">private</a>
  <a id="538" class="Keyword">variable</a>
    <a id="551" href="Cubical.Data.Nat.Order.Inductive.html#551" class="Generalizable">ℓ</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="565" href="Cubical.Data.Nat.Order.Inductive.html#565" class="Generalizable">R</a> <a id="567" class="Symbol">:</a> <a id="569" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="574" href="Cubical.Data.Nat.Order.Inductive.html#551" class="Generalizable">ℓ</a>
    <a id="580" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="582" class="Symbol">:</a> <a id="584" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="586" class="Symbol">→</a> <a id="588" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="593" href="Cubical.Data.Nat.Order.Inductive.html#551" class="Generalizable">ℓ</a>
    <a id="599" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="601" href="Cubical.Data.Nat.Order.Inductive.html#601" class="Generalizable">l</a> <a id="603" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="605" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="607" class="Symbol">:</a> <a id="609" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="612" class="Comment">-- alternative definition of &lt;</a>

<a id="644" class="Keyword">infix</a> <a id="650" class="Number">4</a> <a id="652" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a> <a id="657" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">_≤ᵗ_</a> <a id="662" href="Cubical.Data.Nat.Order.Inductive.html#771" class="Function Operator">_&gt;ᵗ_</a> <a id="667" href="Cubical.Data.Nat.Order.Inductive.html#812" class="Function Operator">_≥ᵗ_</a>

<a id="_&lt;ᵗ_"></a><a id="673" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a> <a id="678" class="Symbol">:</a> <a id="680" class="Symbol">(</a><a id="681" href="Cubical.Data.Nat.Order.Inductive.html#681" class="Bound">n</a> <a id="683" href="Cubical.Data.Nat.Order.Inductive.html#683" class="Bound">m</a> <a id="685" class="Symbol">:</a> <a id="687" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">→</a> <a id="692" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="697" href="Cubical.Data.Nat.Order.Inductive.html#697" class="Bound">n</a> <a id="699" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="702" href="Cubical.Data.Nat.Order.Inductive.html#702" class="Bound">m</a> <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="716" class="Symbol">(</a><a id="717" href="Cubical.Data.Nat.Order.Inductive.html#697" class="Bound">n</a> <a id="719" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="722" href="Cubical.Data.Nat.Order.Inductive.html#702" class="Bound">m</a><a id="723" class="Symbol">)</a>

<a id="_≤ᵗ_"></a><a id="726" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">_≤ᵗ_</a> <a id="731" class="Symbol">:</a> <a id="733" class="Symbol">(</a><a id="734" href="Cubical.Data.Nat.Order.Inductive.html#734" class="Bound">n</a> <a id="736" href="Cubical.Data.Nat.Order.Inductive.html#736" class="Bound">m</a> <a id="738" class="Symbol">:</a> <a id="740" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="750" href="Cubical.Data.Nat.Order.Inductive.html#750" class="Bound">n</a> <a id="752" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="755" href="Cubical.Data.Nat.Order.Inductive.html#755" class="Bound">m</a> <a id="757" class="Symbol">=</a> <a id="759" href="Cubical.Data.Nat.Order.Inductive.html#750" class="Bound">n</a> <a id="761" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="764" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="768" href="Cubical.Data.Nat.Order.Inductive.html#755" class="Bound">m</a>

<a id="_&gt;ᵗ_"></a><a id="771" href="Cubical.Data.Nat.Order.Inductive.html#771" class="Function Operator">_&gt;ᵗ_</a> <a id="776" class="Symbol">:</a> <a id="778" class="Symbol">(</a><a id="779" href="Cubical.Data.Nat.Order.Inductive.html#779" class="Bound">n</a> <a id="781" href="Cubical.Data.Nat.Order.Inductive.html#781" class="Bound">m</a> <a id="783" class="Symbol">:</a> <a id="785" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="786" class="Symbol">)</a> <a id="788" class="Symbol">→</a> <a id="790" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="795" href="Cubical.Data.Nat.Order.Inductive.html#795" class="Bound">n</a> <a id="797" href="Cubical.Data.Nat.Order.Inductive.html#771" class="Function Operator">&gt;ᵗ</a> <a id="800" href="Cubical.Data.Nat.Order.Inductive.html#800" class="Bound">m</a> <a id="802" class="Symbol">=</a> <a id="804" href="Cubical.Data.Nat.Order.Inductive.html#800" class="Bound">m</a> <a id="806" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="809" href="Cubical.Data.Nat.Order.Inductive.html#795" class="Bound">n</a>

<a id="_≥ᵗ_"></a><a id="812" href="Cubical.Data.Nat.Order.Inductive.html#812" class="Function Operator">_≥ᵗ_</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Data.Nat.Order.Inductive.html#820" class="Bound">n</a> <a id="822" href="Cubical.Data.Nat.Order.Inductive.html#822" class="Bound">m</a> <a id="824" class="Symbol">:</a> <a id="826" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">→</a> <a id="831" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="836" href="Cubical.Data.Nat.Order.Inductive.html#836" class="Bound">n</a> <a id="838" href="Cubical.Data.Nat.Order.Inductive.html#812" class="Function Operator">≥ᵗ</a> <a id="841" href="Cubical.Data.Nat.Order.Inductive.html#841" class="Bound">m</a> <a id="843" class="Symbol">=</a> <a id="845" href="Cubical.Data.Nat.Order.Inductive.html#841" class="Bound">m</a> <a id="847" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="850" href="Cubical.Data.Nat.Order.Inductive.html#836" class="Bound">n</a>

<a id="853" class="Comment">-- &lt;ᵗ satisfies the following judgmental equalities,</a>
<a id="906" class="Comment">-- which give &lt;ᵗ an &quot;inductive&quot; presentation, justifying the module name:</a>
<a id="980" class="Keyword">private</a>
  <a id="990" href="Cubical.Data.Nat.Order.Inductive.html#990" class="Function">_</a> <a id="992" class="Symbol">:</a> <a id="994" class="Symbol">∀</a> <a id="996" class="Symbol">{</a><a id="997" href="Cubical.Data.Nat.Order.Inductive.html#997" class="Bound">n</a><a id="998" class="Symbol">}</a> <a id="1000" class="Symbol">→</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Data.Nat.Order.Inductive.html#997" class="Bound">n</a> <a id="1005" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1008" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1012" class="Symbol">)</a> <a id="1014" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1016" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="1020" class="Symbol">_</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1032" href="Cubical.Data.Nat.Order.Inductive.html#1032" class="Function">_</a> <a id="1034" class="Symbol">:</a> <a id="1036" class="Symbol">∀</a> <a id="1038" class="Symbol">{</a><a id="1039" href="Cubical.Data.Nat.Order.Inductive.html#1039" class="Bound">m</a><a id="1040" class="Symbol">}</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1050" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1053" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1057" href="Cubical.Data.Nat.Order.Inductive.html#1039" class="Bound">m</a><a id="1058" class="Symbol">)</a> <a id="1060" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1062" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="1069" class="Symbol">_</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1081" href="Cubical.Data.Nat.Order.Inductive.html#1081" class="Function">_</a> <a id="1083" class="Symbol">:</a> <a id="1085" class="Symbol">∀</a> <a id="1087" class="Symbol">{</a><a id="1088" href="Cubical.Data.Nat.Order.Inductive.html#1088" class="Bound">n</a> <a id="1090" href="Cubical.Data.Nat.Order.Inductive.html#1090" class="Bound">m</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">→</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1100" href="Cubical.Data.Nat.Order.Inductive.html#1088" class="Bound">n</a> <a id="1102" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1105" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1109" href="Cubical.Data.Nat.Order.Inductive.html#1090" class="Bound">m</a><a id="1110" class="Symbol">)</a> <a id="1112" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Cubical.Data.Nat.Order.Inductive.html#1088" class="Bound">n</a> <a id="1117" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1120" href="Cubical.Data.Nat.Order.Inductive.html#1090" class="Bound">m</a><a id="1121" class="Symbol">)</a>
  <a id="1125" class="Symbol">_</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1137" class="Comment">-- direct inductive definition (avoided for performance reasons):</a>
  <a id="1205" class="Comment">-- _&lt;ᵗ_ : (n m : ℕ) → Type</a>
  <a id="1234" class="Comment">-- n &lt;ᵗ zero = ⊥</a>
  <a id="1253" class="Comment">-- zero &lt;ᵗ suc m = Unit</a>
  <a id="1279" class="Comment">-- suc n &lt;ᵗ suc m = n &lt;ᵗ m</a>

<a id="_&lt;ᵗ?_"></a><a id="1307" href="Cubical.Data.Nat.Order.Inductive.html#1307" class="Function Operator">_&lt;ᵗ?_</a> <a id="1313" class="Symbol">:</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Cubical.Data.Nat.Order.Inductive.html#1316" class="Bound">m</a> <a id="1318" href="Cubical.Data.Nat.Order.Inductive.html#1318" class="Bound">n</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1323" class="Symbol">)</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Cubical.Data.Nat.Order.Inductive.html#1316" class="Bound">m</a> <a id="1334" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1337" href="Cubical.Data.Nat.Order.Inductive.html#1318" class="Bound">n</a><a id="1338" class="Symbol">)</a>
<a id="1340" href="Cubical.Data.Nat.Order.Inductive.html#1340" class="Bound">m</a> <a id="1342" href="Cubical.Data.Nat.Order.Inductive.html#1307" class="Function Operator">&lt;ᵗ?</a> <a id="1346" href="Cubical.Data.Nat.Order.Inductive.html#1346" class="Bound">n</a> <a id="1348" class="Symbol">=</a> <a id="1350" href="Cubical.Data.Nat.Order.Inductive.html#1340" class="Bound">m</a> <a id="1352" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="1356" href="Cubical.Data.Nat.Order.Inductive.html#1346" class="Bound">n</a>

<a id="_≤ᵗ?_"></a><a id="1359" href="Cubical.Data.Nat.Order.Inductive.html#1359" class="Function Operator">_≤ᵗ?_</a> <a id="1365" class="Symbol">:</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Data.Nat.Order.Inductive.html#1368" class="Bound">m</a> <a id="1370" href="Cubical.Data.Nat.Order.Inductive.html#1370" class="Bound">n</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1375" class="Symbol">)</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.Data.Nat.Order.Inductive.html#1368" class="Bound">m</a> <a id="1386" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="1389" href="Cubical.Data.Nat.Order.Inductive.html#1370" class="Bound">n</a><a id="1390" class="Symbol">)</a>
<a id="1392" href="Cubical.Data.Nat.Order.Inductive.html#1392" class="Bound">m</a> <a id="1394" href="Cubical.Data.Nat.Order.Inductive.html#1359" class="Function Operator">≤ᵗ?</a> <a id="1398" href="Cubical.Data.Nat.Order.Inductive.html#1398" class="Bound">n</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Cubical.Data.Nat.Order.Inductive.html#1392" class="Bound">m</a> <a id="1404" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1413" href="Cubical.Data.Nat.Order.Inductive.html#1398" class="Bound">n</a><a id="1414" class="Symbol">)</a>

<a id="1417" class="Keyword">data</a> <a id="Trichotomyᵗ"></a><a id="1422" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">m</a> <a id="1437" href="Cubical.Data.Nat.Order.Inductive.html#1437" class="Bound">n</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="1452" class="Keyword">where</a>
  <a id="Trichotomyᵗ.lt"></a><a id="1460" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="1463" class="Symbol">:</a> <a id="1465" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">m</a> <a id="1467" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1470" href="Cubical.Data.Nat.Order.Inductive.html#1437" class="Bound">n</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="1486" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">m</a> <a id="1488" href="Cubical.Data.Nat.Order.Inductive.html#1437" class="Bound">n</a>
  <a id="Trichotomyᵗ.eq"></a><a id="1492" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">m</a> <a id="1499" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1501" href="Cubical.Data.Nat.Order.Inductive.html#1437" class="Bound">n</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="1517" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">m</a> <a id="1519" href="Cubical.Data.Nat.Order.Inductive.html#1437" class="Bound">n</a>
  <a id="Trichotomyᵗ.gt"></a><a id="1523" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="Cubical.Data.Nat.Order.Inductive.html#1437" class="Bound">n</a> <a id="1530" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1533" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">m</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="1549" href="Cubical.Data.Nat.Order.Inductive.html#1435" class="Bound">m</a> <a id="1551" href="Cubical.Data.Nat.Order.Inductive.html#1437" class="Bound">n</a>

<a id="Trichotomyᵗ-suc"></a><a id="1554" href="Cubical.Data.Nat.Order.Inductive.html#1554" class="Function">Trichotomyᵗ-suc</a> <a id="1570" class="Symbol">:</a> <a id="1572" class="Symbol">{</a><a id="1573" href="Cubical.Data.Nat.Order.Inductive.html#1573" class="Bound">n</a> <a id="1575" href="Cubical.Data.Nat.Order.Inductive.html#1575" class="Bound">m</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="1596" href="Cubical.Data.Nat.Order.Inductive.html#1573" class="Bound">n</a> <a id="1598" href="Cubical.Data.Nat.Order.Inductive.html#1575" class="Bound">m</a>
  <a id="1602" class="Symbol">→</a> <a id="1604" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1621" href="Cubical.Data.Nat.Order.Inductive.html#1573" class="Bound">n</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1629" href="Cubical.Data.Nat.Order.Inductive.html#1575" class="Bound">m</a><a id="1630" class="Symbol">)</a>
<a id="1632" href="Cubical.Data.Nat.Order.Inductive.html#1554" class="Function">Trichotomyᵗ-suc</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="1652" href="Cubical.Data.Nat.Order.Inductive.html#1652" class="Bound">x</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="1660" href="Cubical.Data.Nat.Order.Inductive.html#1652" class="Bound">x</a>
<a id="1662" href="Cubical.Data.Nat.Order.Inductive.html#1554" class="Function">Trichotomyᵗ-suc</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="1682" href="Cubical.Data.Nat.Order.Inductive.html#1682" class="Bound">x</a><a id="1683" class="Symbol">)</a> <a id="1685" class="Symbol">=</a> <a id="1687" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1696" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1700" href="Cubical.Data.Nat.Order.Inductive.html#1682" class="Bound">x</a><a id="1701" class="Symbol">)</a>
<a id="1703" href="Cubical.Data.Nat.Order.Inductive.html#1554" class="Function">Trichotomyᵗ-suc</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="1723" href="Cubical.Data.Nat.Order.Inductive.html#1723" class="Bound">x</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">=</a> <a id="1728" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="1731" href="Cubical.Data.Nat.Order.Inductive.html#1723" class="Bound">x</a>

<a id="1734" class="Comment">-- NOTE:</a>
<a id="1743" class="Comment">-- This function computes very slowly for concrete numbers.</a>
<a id="1803" class="Comment">-- However, it has a useful definitional identity that has been used in several modules:</a>
<a id="1892" class="Comment">--  (suc m) ≟ᵗ (suc n) = Trichotomyᵗ-suc (m ≟ᵗ n)</a>
<a id="1942" class="Comment">-- therefore, we keep it here as the default implementation.</a>
<a id="2003" class="Comment">-- For a more efficient implementation, see `_≟ᶠ_` below</a>

<a id="_≟ᵗ_"></a><a id="2061" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">_≟ᵗ_</a> <a id="2066" class="Symbol">:</a> <a id="2068" class="Symbol">∀</a> <a id="2070" href="Cubical.Data.Nat.Order.Inductive.html#2070" class="Bound">m</a> <a id="2072" href="Cubical.Data.Nat.Order.Inductive.html#2072" class="Bound">n</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="2088" href="Cubical.Data.Nat.Order.Inductive.html#2070" class="Bound">m</a> <a id="2090" href="Cubical.Data.Nat.Order.Inductive.html#2072" class="Bound">n</a>
<a id="2092" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2097" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="2100" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="2110" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2115" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2120" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="2123" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2127" href="Cubical.Data.Nat.Order.Inductive.html#2127" class="Bound">n</a> <a id="2129" class="Symbol">=</a> <a id="2131" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="2134" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="2137" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2141" href="Cubical.Data.Nat.Order.Inductive.html#2141" class="Bound">m</a> <a id="2143" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="2146" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2151" class="Symbol">=</a> <a id="2153" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="2156" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="2159" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2163" href="Cubical.Data.Nat.Order.Inductive.html#2163" class="Bound">m</a> <a id="2165" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="2168" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2172" href="Cubical.Data.Nat.Order.Inductive.html#2172" class="Bound">n</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Cubical.Data.Nat.Order.Inductive.html#1554" class="Function">Trichotomyᵗ-suc</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Cubical.Data.Nat.Order.Inductive.html#2163" class="Bound">m</a> <a id="2195" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="2198" href="Cubical.Data.Nat.Order.Inductive.html#2172" class="Bound">n</a><a id="2199" class="Symbol">)</a>

<a id="isProp&lt;ᵗ"></a><a id="2202" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="2211" class="Symbol">:</a> <a id="2213" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2223" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="2226" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a><a id="2227" class="Symbol">)</a>
<a id="2229" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a>

<a id="isProp≤ᵗ"></a><a id="2257" href="Cubical.Data.Nat.Order.Inductive.html#2257" class="Function">isProp≤ᵗ</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2278" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2281" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a><a id="2282" class="Symbol">)</a>
<a id="2284" href="Cubical.Data.Nat.Order.Inductive.html#2257" class="Function">isProp≤ᵗ</a> <a id="2293" class="Symbol">=</a> <a id="2295" href="Cubical.Data.Bool.Properties.html#8485" class="Function">isPropBool→Type</a>

<a id="≤ᵗ-+ˡ"></a><a id="2312" href="Cubical.Data.Nat.Order.Inductive.html#2312" class="Function">≤ᵗ-+ˡ</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2322" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2325" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="2331" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2333" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2335" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2338" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="2340" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2342" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a>
<a id="2344" href="Cubical.Data.Nat.Order.Inductive.html#2312" class="Function">≤ᵗ-+ˡ</a> <a id="2350" class="Symbol">{</a><a id="2351" class="Argument">k</a> <a id="2353" class="Symbol">=</a> <a id="2355" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2359" class="Symbol">}</a>  <a id="2362" href="Cubical.Data.Nat.Order.Inductive.html#2362" class="Bound">m≤n</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Cubical.Data.Nat.Order.Inductive.html#2362" class="Bound">m≤n</a>
<a id="2372" href="Cubical.Data.Nat.Order.Inductive.html#2312" class="Function">≤ᵗ-+ˡ</a> <a id="2378" class="Symbol">{</a><a id="2379" class="Argument">k</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2387" href="Cubical.Data.Nat.Order.Inductive.html#2387" class="Bound">k</a><a id="2388" class="Symbol">}</a> <a id="2390" href="Cubical.Data.Nat.Order.Inductive.html#2390" class="Bound">m≤n</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="Cubical.Data.Nat.Order.Inductive.html#2312" class="Function">≤ᵗ-+ˡ</a> <a id="2402" class="Symbol">{</a><a id="2403" class="Argument">k</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="Cubical.Data.Nat.Order.Inductive.html#2387" class="Bound">k</a><a id="2408" class="Symbol">}</a> <a id="2410" href="Cubical.Data.Nat.Order.Inductive.html#2390" class="Bound">m≤n</a>

<a id="≤ᵗ-+ʳ"></a><a id="2415" href="Cubical.Data.Nat.Order.Inductive.html#2415" class="Function">≤ᵗ-+ʳ</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2425" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2428" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2434" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2436" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="2438" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2441" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2443" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2445" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a>
<a id="2447" href="Cubical.Data.Nat.Order.Inductive.html#2415" class="Function">≤ᵗ-+ʳ</a> <a id="2453" class="Symbol">{</a><a id="2454" href="Cubical.Data.Nat.Order.Inductive.html#2454" class="Bound">m</a><a id="2455" class="Symbol">}</a> <a id="2457" class="Symbol">{</a><a id="2458" href="Cubical.Data.Nat.Order.Inductive.html#2458" class="Bound">n</a><a id="2459" class="Symbol">}</a> <a id="2461" class="Symbol">{</a><a id="2462" href="Cubical.Data.Nat.Order.Inductive.html#2462" class="Bound">k</a><a id="2463" class="Symbol">}</a> <a id="2465" href="Cubical.Data.Nat.Order.Inductive.html#2465" class="Bound">m≤n</a>
  <a id="2471" class="Symbol">=</a> <a id="2473" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2483" class="Symbol">(λ</a> <a id="2486" href="Cubical.Data.Nat.Order.Inductive.html#2486" class="Bound">i</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="2497" href="Cubical.Data.Nat.Order.Inductive.html#2462" class="Bound">k</a> <a id="2499" href="Cubical.Data.Nat.Order.Inductive.html#2454" class="Bound">m</a> <a id="2501" href="Cubical.Data.Nat.Order.Inductive.html#2486" class="Bound">i</a> <a id="2503" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2506" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="2513" href="Cubical.Data.Nat.Order.Inductive.html#2462" class="Bound">k</a> <a id="2515" href="Cubical.Data.Nat.Order.Inductive.html#2458" class="Bound">n</a> <a id="2517" href="Cubical.Data.Nat.Order.Inductive.html#2486" class="Bound">i</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Cubical.Data.Nat.Order.Inductive.html#2312" class="Function">≤ᵗ-+ˡ</a> <a id="2527" class="Symbol">{</a><a id="2528" href="Cubical.Data.Nat.Order.Inductive.html#2454" class="Bound">m</a><a id="2529" class="Symbol">}</a> <a id="2531" class="Symbol">{</a><a id="2532" href="Cubical.Data.Nat.Order.Inductive.html#2458" class="Bound">n</a><a id="2533" class="Symbol">}</a> <a id="2535" class="Symbol">{</a><a id="2536" href="Cubical.Data.Nat.Order.Inductive.html#2462" class="Bound">k</a><a id="2537" class="Symbol">}</a> <a id="2539" href="Cubical.Data.Nat.Order.Inductive.html#2465" class="Bound">m≤n</a><a id="2542" class="Symbol">)</a>

<a id="≤ᵗ-refl"></a><a id="2545" href="Cubical.Data.Nat.Order.Inductive.html#2545" class="Function">≤ᵗ-refl</a> <a id="2553" class="Symbol">:</a> <a id="2555" class="Symbol">∀</a> <a id="2557" href="Cubical.Data.Nat.Order.Inductive.html#2557" class="Bound">m</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="Cubical.Data.Nat.Order.Inductive.html#2557" class="Bound">m</a> <a id="2563" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2566" href="Cubical.Data.Nat.Order.Inductive.html#2557" class="Bound">m</a>
<a id="2568" href="Cubical.Data.Nat.Order.Inductive.html#2545" class="Function">≤ᵗ-refl</a> <a id="2576" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2581" class="Symbol">=</a> <a id="2583" class="Symbol">_</a>
<a id="2585" href="Cubical.Data.Nat.Order.Inductive.html#2545" class="Function">≤ᵗ-refl</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2598" href="Cubical.Data.Nat.Order.Inductive.html#2598" class="Bound">m</a><a id="2599" class="Symbol">)</a> <a id="2601" class="Symbol">=</a> <a id="2603" href="Cubical.Data.Nat.Order.Inductive.html#2545" class="Function">≤ᵗ-refl</a> <a id="2611" href="Cubical.Data.Nat.Order.Inductive.html#2598" class="Bound">m</a>

<a id="≤ᵗ-trans"></a><a id="2614" href="Cubical.Data.Nat.Order.Inductive.html#2614" class="Function">≤ᵗ-trans</a> <a id="2623" class="Symbol">:</a> <a id="2625" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="2627" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2630" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2636" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2639" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="2645" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2648" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a>
<a id="2650" href="Cubical.Data.Nat.Order.Inductive.html#2614" class="Function">≤ᵗ-trans</a> <a id="2659" class="Symbol">{</a><a id="2660" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2664" class="Symbol">}</a> <a id="2666" class="Symbol">_</a> <a id="2668" class="Symbol">_</a> <a id="2670" class="Symbol">=</a> <a id="2672" class="Symbol">_</a>
<a id="2674" href="Cubical.Data.Nat.Order.Inductive.html#2614" class="Function">≤ᵗ-trans</a> <a id="2683" class="Symbol">{</a><a id="2684" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2688" href="Cubical.Data.Nat.Order.Inductive.html#2688" class="Bound">k</a><a id="2689" class="Symbol">}</a> <a id="2691" class="Symbol">{</a><a id="2692" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2696" href="Cubical.Data.Nat.Order.Inductive.html#2696" class="Bound">m</a><a id="2697" class="Symbol">}</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2704" href="Cubical.Data.Nat.Order.Inductive.html#2704" class="Bound">n</a><a id="2705" class="Symbol">}</a> <a id="2707" class="Symbol">=</a> <a id="2709" href="Cubical.Data.Nat.Order.Inductive.html#2614" class="Function">≤ᵗ-trans</a> <a id="2718" class="Symbol">{</a><a id="2719" href="Cubical.Data.Nat.Order.Inductive.html#2688" class="Bound">k</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">{</a><a id="2723" href="Cubical.Data.Nat.Order.Inductive.html#2696" class="Bound">m</a><a id="2724" class="Symbol">}</a> <a id="2726" class="Symbol">{</a><a id="2727" href="Cubical.Data.Nat.Order.Inductive.html#2704" class="Bound">n</a><a id="2728" class="Symbol">}</a>

<a id="≤ᵗ-antisym"></a><a id="2731" href="Cubical.Data.Nat.Order.Inductive.html#2731" class="Function">≤ᵗ-antisym</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2746" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2749" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2755" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2758" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2760" class="Symbol">→</a> <a id="2762" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2764" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2766" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a>
<a id="2768" href="Cubical.Data.Nat.Order.Inductive.html#2731" class="Function">≤ᵗ-antisym</a> <a id="2779" class="Symbol">{</a><a id="2780" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2784" class="Symbol">}</a> <a id="2786" class="Symbol">{</a><a id="2787" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2791" class="Symbol">}</a> <a id="2793" class="Symbol">_</a> <a id="2795" class="Symbol">_</a> <a id="2797" class="Symbol">=</a> <a id="2799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2804" href="Cubical.Data.Nat.Order.Inductive.html#2731" class="Function">≤ᵗ-antisym</a> <a id="2815" class="Symbol">{</a><a id="2816" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2820" href="Cubical.Data.Nat.Order.Inductive.html#2820" class="Bound">m</a><a id="2821" class="Symbol">}</a> <a id="2823" class="Symbol">{</a><a id="2824" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2828" href="Cubical.Data.Nat.Order.Inductive.html#2828" class="Bound">n</a><a id="2829" class="Symbol">}</a> <a id="2831" href="Cubical.Data.Nat.Order.Inductive.html#2831" class="Bound">m≤n</a> <a id="2835" href="Cubical.Data.Nat.Order.Inductive.html#2835" class="Bound">n≤m</a> <a id="2839" class="Symbol">=</a> <a id="2841" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2846" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Data.Nat.Order.Inductive.html#2731" class="Function">≤ᵗ-antisym</a> <a id="2862" href="Cubical.Data.Nat.Order.Inductive.html#2831" class="Bound">m≤n</a> <a id="2866" href="Cubical.Data.Nat.Order.Inductive.html#2835" class="Bound">n≤m</a><a id="2869" class="Symbol">)</a>

<a id="≤ᵗ-+-cancelˡ"></a><a id="2872" href="Cubical.Data.Nat.Order.Inductive.html#2872" class="Function">≤ᵗ-+-cancelˡ</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="2889" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2891" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2893" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2896" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="2898" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2900" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="2906" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="2909" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a>
<a id="2911" href="Cubical.Data.Nat.Order.Inductive.html#2872" class="Function">≤ᵗ-+-cancelˡ</a> <a id="2924" class="Symbol">{</a><a id="2925" class="Argument">k</a> <a id="2927" class="Symbol">=</a>  <a id="2930" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2934" class="Symbol">}</a> <a id="2936" href="Cubical.Data.Nat.Order.Inductive.html#2936" class="Bound">m≤n</a> <a id="2940" class="Symbol">=</a> <a id="2942" href="Cubical.Data.Nat.Order.Inductive.html#2936" class="Bound">m≤n</a>
<a id="2946" href="Cubical.Data.Nat.Order.Inductive.html#2872" class="Function">≤ᵗ-+-cancelˡ</a> <a id="2959" class="Symbol">{</a><a id="2960" class="Argument">k</a> <a id="2962" class="Symbol">=</a> <a id="2964" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2968" href="Cubical.Data.Nat.Order.Inductive.html#2968" class="Bound">k</a><a id="2969" class="Symbol">}</a> <a id="2971" href="Cubical.Data.Nat.Order.Inductive.html#2971" class="Bound">m≤n</a> <a id="2975" class="Symbol">=</a> <a id="2977" href="Cubical.Data.Nat.Order.Inductive.html#2872" class="Function">≤ᵗ-+-cancelˡ</a> <a id="2990" class="Symbol">{</a><a id="2991" href="Cubical.Data.Nat.Order.Inductive.html#2968" class="Bound">k</a><a id="2992" class="Symbol">}</a> <a id="2994" href="Cubical.Data.Nat.Order.Inductive.html#2971" class="Bound">m≤n</a>

<a id="≤ᵗ-+-cancelʳ"></a><a id="2999" href="Cubical.Data.Nat.Order.Inductive.html#2999" class="Function">≤ᵗ-+-cancelʳ</a> <a id="3012" class="Symbol">:</a> <a id="3014" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="3016" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3018" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="3020" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3023" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="3025" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3027" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="Cubical.Data.Nat.Order.Inductive.html#603" class="Generalizable">m</a> <a id="3033" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3036" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a>
<a id="3038" href="Cubical.Data.Nat.Order.Inductive.html#2999" class="Function">≤ᵗ-+-cancelʳ</a> <a id="3051" class="Symbol">{</a><a id="3052" href="Cubical.Data.Nat.Order.Inductive.html#3052" class="Bound">m</a><a id="3053" class="Symbol">}</a> <a id="3055" class="Symbol">{</a><a id="3056" href="Cubical.Data.Nat.Order.Inductive.html#3056" class="Bound">k</a><a id="3057" class="Symbol">}</a> <a id="3059" class="Symbol">{</a><a id="3060" href="Cubical.Data.Nat.Order.Inductive.html#3060" class="Bound">n</a><a id="3061" class="Symbol">}</a>
  <a id="3065" class="Symbol">=</a> <a id="3067" href="Cubical.Data.Nat.Order.Inductive.html#2872" class="Function">≤ᵗ-+-cancelˡ</a> <a id="3080" class="Symbol">{</a><a id="3081" href="Cubical.Data.Nat.Order.Inductive.html#3056" class="Bound">k</a><a id="3082" class="Symbol">}</a> <a id="3084" class="Symbol">{</a><a id="3085" href="Cubical.Data.Nat.Order.Inductive.html#3052" class="Bound">m</a><a id="3086" class="Symbol">}</a> <a id="3088" class="Symbol">{</a><a id="3089" href="Cubical.Data.Nat.Order.Inductive.html#3060" class="Bound">n</a><a id="3090" class="Symbol">}</a> <a id="3092" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3094" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3104" class="Symbol">λ</a> <a id="3106" href="Cubical.Data.Nat.Order.Inductive.html#3106" class="Bound">i</a> <a id="3108" class="Symbol">→</a> <a id="3110" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="3117" href="Cubical.Data.Nat.Order.Inductive.html#3052" class="Bound">m</a> <a id="3119" href="Cubical.Data.Nat.Order.Inductive.html#3056" class="Bound">k</a> <a id="3121" href="Cubical.Data.Nat.Order.Inductive.html#3106" class="Bound">i</a> <a id="3123" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3126" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="3133" href="Cubical.Data.Nat.Order.Inductive.html#3060" class="Bound">n</a> <a id="3135" href="Cubical.Data.Nat.Order.Inductive.html#3056" class="Bound">k</a> <a id="3137" href="Cubical.Data.Nat.Order.Inductive.html#3106" class="Bound">i</a>

<a id="≤ᵗ0→≡0"></a><a id="3140" href="Cubical.Data.Nat.Order.Inductive.html#3140" class="Function">≤ᵗ0→≡0</a> <a id="3147" class="Symbol">:</a> <a id="3149" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="3151" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3154" class="Number">0</a> <a id="3156" class="Symbol">→</a> <a id="3158" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a> <a id="3160" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3162" class="Number">0</a>
<a id="3164" href="Cubical.Data.Nat.Order.Inductive.html#3140" class="Function">≤ᵗ0→≡0</a> <a id="3171" class="Symbol">{</a><a id="3172" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3176" class="Symbol">}</a> <a id="3178" class="Symbol">_</a> <a id="3180" class="Symbol">=</a> <a id="3182" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≤ᵗSumLeft"></a><a id="3188" href="Cubical.Data.Nat.Order.Inductive.html#3188" class="Function">≤ᵗSumLeft</a> <a id="3198" class="Symbol">:</a> <a id="3200" class="Symbol">∀</a> <a id="3202" href="Cubical.Data.Nat.Order.Inductive.html#3202" class="Bound">k</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Cubical.Data.Nat.Order.Inductive.html#3202" class="Bound">k</a> <a id="3208" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3211" href="Cubical.Data.Nat.Order.Inductive.html#3202" class="Bound">k</a> <a id="3213" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3215" href="Cubical.Data.Nat.Order.Inductive.html#605" class="Generalizable">n</a>
<a id="3217" href="Cubical.Data.Nat.Order.Inductive.html#3188" class="Function">≤ᵗSumLeft</a> <a id="3227" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="3235" class="Symbol">=</a> <a id="3237" class="Symbol">_</a>
<a id="3239" href="Cubical.Data.Nat.Order.Inductive.html#3188" class="Function">≤ᵗSumLeft</a> <a id="3249" class="Symbol">(</a><a id="3250" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3254" href="Cubical.Data.Nat.Order.Inductive.html#3254" class="Bound">k</a><a id="3255" class="Symbol">)</a> <a id="3257" class="Symbol">=</a> <a id="3259" href="Cubical.Data.Nat.Order.Inductive.html#3188" class="Function">≤ᵗSumLeft</a> <a id="3269" href="Cubical.Data.Nat.Order.Inductive.html#3254" class="Bound">k</a>

<a id="≤ᵗSumRight"></a><a id="3272" href="Cubical.Data.Nat.Order.Inductive.html#3272" class="Function">≤ᵗSumRight</a> <a id="3283" class="Symbol">:</a> <a id="3285" class="Symbol">∀</a> <a id="3287" href="Cubical.Data.Nat.Order.Inductive.html#3287" class="Bound">n</a> <a id="3289" class="Symbol">→</a> <a id="3291" href="Cubical.Data.Nat.Order.Inductive.html#3287" class="Bound">n</a> <a id="3293" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3296" href="Cubical.Data.Nat.Order.Inductive.html#599" class="Generalizable">k</a> <a id="3298" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3300" href="Cubical.Data.Nat.Order.Inductive.html#3287" class="Bound">n</a>
<a id="3302" href="Cubical.Data.Nat.Order.Inductive.html#3272" class="Function">≤ᵗSumRight</a> <a id="3313" class="Symbol">{</a><a id="3314" href="Cubical.Data.Nat.Order.Inductive.html#3314" class="Bound">k</a><a id="3315" class="Symbol">}</a> <a id="3317" href="Cubical.Data.Nat.Order.Inductive.html#3317" class="Bound">n</a> <a id="3319" class="Symbol">=</a> <a id="3321" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3331" class="Symbol">(λ</a> <a id="3334" href="Cubical.Data.Nat.Order.Inductive.html#3334" class="Bound">i</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Cubical.Data.Nat.Order.Inductive.html#3317" class="Bound">n</a> <a id="3340" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3343" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="3350" href="Cubical.Data.Nat.Order.Inductive.html#3317" class="Bound">n</a> <a id="3352" href="Cubical.Data.Nat.Order.Inductive.html#3314" class="Bound">k</a> <a id="3354" href="Cubical.Data.Nat.Order.Inductive.html#3334" class="Bound">i</a><a id="3355" class="Symbol">)</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Cubical.Data.Nat.Order.Inductive.html#3188" class="Function">≤ᵗSumLeft</a> <a id="3368" href="Cubical.Data.Nat.Order.Inductive.html#3317" class="Bound">n</a><a id="3369" class="Symbol">)</a>

<a id="¬&lt;ᵗ→≥ᵗ"></a><a id="3372" href="Cubical.Data.Nat.Order.Inductive.html#3372" class="Function">¬&lt;ᵗ→≥ᵗ</a> <a id="3379" class="Symbol">:</a> <a id="3381" class="Symbol">{</a><a id="3382" href="Cubical.Data.Nat.Order.Inductive.html#3382" class="Bound">m</a> <a id="3384" href="Cubical.Data.Nat.Order.Inductive.html#3384" class="Bound">n</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3389" class="Symbol">}</a> <a id="3391" class="Symbol">→</a> <a id="3393" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3395" href="Cubical.Data.Nat.Order.Inductive.html#3382" class="Bound">m</a> <a id="3397" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3400" href="Cubical.Data.Nat.Order.Inductive.html#3384" class="Bound">n</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Data.Nat.Order.Inductive.html#3384" class="Bound">n</a> <a id="3406" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3409" href="Cubical.Data.Nat.Order.Inductive.html#3382" class="Bound">m</a>
<a id="3411" href="Cubical.Data.Nat.Order.Inductive.html#3372" class="Function">¬&lt;ᵗ→≥ᵗ</a> <a id="3418" class="Symbol">{</a><a id="3419" href="Cubical.Data.Nat.Order.Inductive.html#3419" class="Bound">m</a><a id="3420" class="Symbol">}</a> <a id="3422" class="Symbol">{</a><a id="3423" href="Cubical.Data.Nat.Order.Inductive.html#3423" class="Bound">n</a><a id="3424" class="Symbol">}</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="3435" href="Cubical.Data.Nat.Order.Inductive.html#3419" class="Bound">m</a> <a id="3437" href="Cubical.Data.Nat.Order.Inductive.html#3423" class="Bound">n</a>

<a id="¬≤ᵗ→&gt;ᵗ"></a><a id="3440" href="Cubical.Data.Nat.Order.Inductive.html#3440" class="Function">¬≤ᵗ→&gt;ᵗ</a> <a id="3447" class="Symbol">:</a> <a id="3449" class="Symbol">{</a><a id="3450" href="Cubical.Data.Nat.Order.Inductive.html#3450" class="Bound">m</a> <a id="3452" href="Cubical.Data.Nat.Order.Inductive.html#3452" class="Bound">n</a> <a id="3454" class="Symbol">:</a> <a id="3456" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3457" class="Symbol">}</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3463" href="Cubical.Data.Nat.Order.Inductive.html#3450" class="Bound">m</a> <a id="3465" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="3468" href="Cubical.Data.Nat.Order.Inductive.html#3452" class="Bound">n</a> <a id="3470" class="Symbol">→</a> <a id="3472" href="Cubical.Data.Nat.Order.Inductive.html#3452" class="Bound">n</a> <a id="3474" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3477" href="Cubical.Data.Nat.Order.Inductive.html#3450" class="Bound">m</a>
<a id="3479" href="Cubical.Data.Nat.Order.Inductive.html#3440" class="Function">¬≤ᵗ→&gt;ᵗ</a> <a id="3486" class="Symbol">{</a><a id="3487" href="Cubical.Data.Nat.Order.Inductive.html#3487" class="Bound">m</a><a id="3488" class="Symbol">}</a> <a id="3490" class="Symbol">{</a><a id="3491" href="Cubical.Data.Nat.Order.Inductive.html#3491" class="Bound">n</a><a id="3492" class="Symbol">}</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Cubical.Data.Nat.Order.html#11958" class="Function">¬≤ᵇ→&gt;ᵇ</a> <a id="3503" href="Cubical.Data.Nat.Order.Inductive.html#3487" class="Bound">m</a> <a id="3505" href="Cubical.Data.Nat.Order.Inductive.html#3491" class="Bound">n</a>

<a id="&lt;ᵗsuc"></a><a id="3508" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="3514" class="Symbol">:</a> <a id="3516" class="Symbol">{</a><a id="3517" href="Cubical.Data.Nat.Order.Inductive.html#3517" class="Bound">m</a> <a id="3519" class="Symbol">:</a> <a id="3521" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3522" class="Symbol">}</a> <a id="3524" class="Symbol">→</a> <a id="3526" href="Cubical.Data.Nat.Order.Inductive.html#3517" class="Bound">m</a> <a id="3528" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3531" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3535" href="Cubical.Data.Nat.Order.Inductive.html#3517" class="Bound">m</a>
<a id="3537" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="3543" class="Symbol">{</a><a id="3544" class="Argument">m</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3552" class="Symbol">}</a> <a id="3554" class="Symbol">=</a> <a id="3556" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="3559" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="3565" class="Symbol">{</a><a id="3566" class="Argument">m</a> <a id="3568" class="Symbol">=</a> <a id="3570" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3574" href="Cubical.Data.Nat.Order.Inductive.html#3574" class="Bound">m</a><a id="3575" class="Symbol">}</a> <a id="3577" class="Symbol">=</a> <a id="3579" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="3585" class="Symbol">{</a><a id="3586" class="Argument">m</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Cubical.Data.Nat.Order.Inductive.html#3574" class="Bound">m</a><a id="3591" class="Symbol">}</a>

<a id="&lt;ᵗ-trans-suc"></a><a id="3594" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="3607" class="Symbol">:</a> <a id="3609" class="Symbol">{</a><a id="3610" href="Cubical.Data.Nat.Order.Inductive.html#3610" class="Bound">n</a> <a id="3612" href="Cubical.Data.Nat.Order.Inductive.html#3612" class="Bound">m</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3617" class="Symbol">}</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="Cubical.Data.Nat.Order.Inductive.html#3610" class="Bound">n</a> <a id="3623" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3626" href="Cubical.Data.Nat.Order.Inductive.html#3612" class="Bound">m</a> <a id="3628" class="Symbol">→</a> <a id="3630" href="Cubical.Data.Nat.Order.Inductive.html#3610" class="Bound">n</a> <a id="3632" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3635" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3639" href="Cubical.Data.Nat.Order.Inductive.html#3612" class="Bound">m</a>
<a id="3641" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="3654" class="Symbol">{</a><a id="3655" class="Argument">n</a> <a id="3657" class="Symbol">=</a> <a id="3659" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">{</a><a id="3666" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3670" href="Cubical.Data.Nat.Order.Inductive.html#3670" class="Bound">m</a><a id="3671" class="Symbol">}</a> <a id="3673" href="Cubical.Data.Nat.Order.Inductive.html#3673" class="Bound">x</a> <a id="3675" class="Symbol">=</a> <a id="3677" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="3680" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="3693" class="Symbol">{</a><a id="3694" class="Argument">n</a> <a id="3696" class="Symbol">=</a> <a id="3698" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3702" href="Cubical.Data.Nat.Order.Inductive.html#3702" class="Bound">n</a><a id="3703" class="Symbol">}</a> <a id="3705" class="Symbol">{</a><a id="3706" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3710" href="Cubical.Data.Nat.Order.Inductive.html#3710" class="Bound">m</a><a id="3711" class="Symbol">}</a> <a id="3713" href="Cubical.Data.Nat.Order.Inductive.html#3713" class="Bound">x</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a>  <a id="3731" class="Symbol">{</a><a id="3732" class="Argument">n</a> <a id="3734" class="Symbol">=</a> <a id="3736" href="Cubical.Data.Nat.Order.Inductive.html#3702" class="Bound">n</a><a id="3737" class="Symbol">}</a> <a id="3739" href="Cubical.Data.Nat.Order.Inductive.html#3713" class="Bound">x</a>

<a id="¬-sucℕ-&lt;ᵗ"></a><a id="3742" href="Cubical.Data.Nat.Order.Inductive.html#3742" class="Function">¬-sucℕ-&lt;ᵗ</a> <a id="3752" class="Symbol">:</a> <a id="3754" class="Symbol">{</a><a id="3755" href="Cubical.Data.Nat.Order.Inductive.html#3755" class="Bound">n</a> <a id="3757" class="Symbol">:</a> <a id="3759" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3760" class="Symbol">}</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3766" class="Symbol">(</a><a id="3767" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3771" href="Cubical.Data.Nat.Order.Inductive.html#3755" class="Bound">n</a><a id="3772" class="Symbol">)</a> <a id="3774" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3777" href="Cubical.Data.Nat.Order.Inductive.html#3755" class="Bound">n</a>
<a id="3779" href="Cubical.Data.Nat.Order.Inductive.html#3742" class="Function">¬-sucℕ-&lt;ᵗ</a> <a id="3789" class="Symbol">{</a><a id="3790" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3794" href="Cubical.Data.Nat.Order.Inductive.html#3794" class="Bound">n</a><a id="3795" class="Symbol">}</a> <a id="3797" class="Symbol">=</a> <a id="3799" href="Cubical.Data.Nat.Order.Inductive.html#3742" class="Function">¬-sucℕ-&lt;ᵗ</a> <a id="3809" class="Symbol">{</a><a id="3810" href="Cubical.Data.Nat.Order.Inductive.html#3794" class="Bound">n</a><a id="3811" class="Symbol">}</a>

<a id="&lt;ᵗ-trans"></a><a id="3814" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="3823" class="Symbol">:</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Cubical.Data.Nat.Order.Inductive.html#3826" class="Bound">n</a> <a id="3828" href="Cubical.Data.Nat.Order.Inductive.html#3828" class="Bound">m</a> <a id="3830" href="Cubical.Data.Nat.Order.Inductive.html#3830" class="Bound">k</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3835" class="Symbol">}</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="Cubical.Data.Nat.Order.Inductive.html#3826" class="Bound">n</a> <a id="3841" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3844" href="Cubical.Data.Nat.Order.Inductive.html#3828" class="Bound">m</a> <a id="3846" class="Symbol">→</a> <a id="3848" href="Cubical.Data.Nat.Order.Inductive.html#3828" class="Bound">m</a> <a id="3850" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3853" href="Cubical.Data.Nat.Order.Inductive.html#3830" class="Bound">k</a> <a id="3855" class="Symbol">→</a> <a id="3857" href="Cubical.Data.Nat.Order.Inductive.html#3826" class="Bound">n</a> <a id="3859" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="3862" href="Cubical.Data.Nat.Order.Inductive.html#3830" class="Bound">k</a>
<a id="3864" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="3873" class="Symbol">{</a><a id="3874" class="Argument">n</a> <a id="3876" class="Symbol">=</a> <a id="3878" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3882" class="Symbol">}</a> <a id="3884" class="Symbol">{</a><a id="3885" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3889" href="Cubical.Data.Nat.Order.Inductive.html#3889" class="Bound">m</a><a id="3890" class="Symbol">}</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3897" href="Cubical.Data.Nat.Order.Inductive.html#3897" class="Bound">k</a><a id="3898" class="Symbol">}</a> <a id="3900" class="Symbol">_</a> <a id="3902" class="Symbol">_</a> <a id="3904" class="Symbol">=</a> <a id="3906" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="3909" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="3918" class="Symbol">{</a><a id="3919" class="Argument">n</a> <a id="3921" class="Symbol">=</a> <a id="3923" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3927" href="Cubical.Data.Nat.Order.Inductive.html#3927" class="Bound">n</a><a id="3928" class="Symbol">}</a> <a id="3930" class="Symbol">{</a><a id="3931" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3935" href="Cubical.Data.Nat.Order.Inductive.html#3935" class="Bound">m</a><a id="3936" class="Symbol">}</a> <a id="3938" class="Symbol">{</a><a id="3939" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3943" href="Cubical.Data.Nat.Order.Inductive.html#3943" class="Bound">k</a><a id="3944" class="Symbol">}</a> <a id="3946" class="Symbol">=</a> <a id="3948" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="3957" class="Symbol">{</a><a id="3958" class="Argument">n</a> <a id="3960" class="Symbol">=</a> <a id="3962" href="Cubical.Data.Nat.Order.Inductive.html#3927" class="Bound">n</a><a id="3963" class="Symbol">}</a> <a id="3965" class="Symbol">{</a><a id="3966" href="Cubical.Data.Nat.Order.Inductive.html#3935" class="Bound">m</a><a id="3967" class="Symbol">}</a> <a id="3969" class="Symbol">{</a><a id="3970" href="Cubical.Data.Nat.Order.Inductive.html#3943" class="Bound">k</a><a id="3971" class="Symbol">}</a>

<a id="&lt;ᵗ-irrefl"></a><a id="3974" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="3984" class="Symbol">:</a> <a id="3986" class="Symbol">{</a><a id="3987" href="Cubical.Data.Nat.Order.Inductive.html#3987" class="Bound">m</a> <a id="3989" class="Symbol">:</a> <a id="3991" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3992" class="Symbol">}</a> <a id="3994" class="Symbol">→</a> <a id="3996" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Cubical.Data.Nat.Order.Inductive.html#3987" class="Bound">m</a> <a id="4001" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4004" href="Cubical.Data.Nat.Order.Inductive.html#3987" class="Bound">m</a><a id="4005" class="Symbol">)</a>
<a id="4007" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="4017" class="Symbol">{</a><a id="4018" class="Argument">m</a> <a id="4020" class="Symbol">=</a> <a id="4022" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4026" href="Cubical.Data.Nat.Order.Inductive.html#4026" class="Bound">m</a><a id="4027" class="Symbol">}</a> <a id="4029" href="Cubical.Data.Nat.Order.Inductive.html#4029" class="Bound">p</a> <a id="4031" class="Symbol">=</a> <a id="4033" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="4043" class="Symbol">{</a><a id="4044" class="Argument">m</a> <a id="4046" class="Symbol">=</a> <a id="4048" href="Cubical.Data.Nat.Order.Inductive.html#4026" class="Bound">m</a><a id="4049" class="Symbol">}</a> <a id="4051" href="Cubical.Data.Nat.Order.Inductive.html#4029" class="Bound">p</a>

<a id="¬SumLeft&lt;ᵗ"></a><a id="4054" href="Cubical.Data.Nat.Order.Inductive.html#4054" class="Function">¬SumLeft&lt;ᵗ</a> <a id="4065" class="Symbol">:</a> <a id="4067" class="Symbol">{</a><a id="4068" href="Cubical.Data.Nat.Order.Inductive.html#4068" class="Bound">m</a> <a id="4070" href="Cubical.Data.Nat.Order.Inductive.html#4070" class="Bound">n</a> <a id="4072" class="Symbol">:</a> <a id="4074" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4075" class="Symbol">}</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4081" href="Cubical.Data.Nat.Order.Inductive.html#4068" class="Bound">m</a> <a id="4083" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4085" href="Cubical.Data.Nat.Order.Inductive.html#4070" class="Bound">n</a> <a id="4087" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4090" href="Cubical.Data.Nat.Order.Inductive.html#4068" class="Bound">m</a>
<a id="4092" href="Cubical.Data.Nat.Order.Inductive.html#4054" class="Function">¬SumLeft&lt;ᵗ</a> <a id="4103" class="Symbol">{</a><a id="4104" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4108" href="Cubical.Data.Nat.Order.Inductive.html#4108" class="Bound">m</a><a id="4109" class="Symbol">}</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Cubical.Data.Nat.Order.Inductive.html#4054" class="Function">¬SumLeft&lt;ᵗ</a> <a id="4124" class="Symbol">{</a><a id="4125" href="Cubical.Data.Nat.Order.Inductive.html#4108" class="Bound">m</a><a id="4126" class="Symbol">}</a>

<a id="&lt;ᵗ-weaken"></a><a id="4129" href="Cubical.Data.Nat.Order.Inductive.html#4129" class="Function">&lt;ᵗ-weaken</a> <a id="4139" class="Symbol">:</a> <a id="4141" class="Symbol">{</a><a id="4142" href="Cubical.Data.Nat.Order.Inductive.html#4142" class="Bound">m</a> <a id="4144" href="Cubical.Data.Nat.Order.Inductive.html#4144" class="Bound">n</a> <a id="4146" class="Symbol">:</a> <a id="4148" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4149" class="Symbol">}</a> <a id="4151" class="Symbol">→</a> <a id="4153" href="Cubical.Data.Nat.Order.Inductive.html#4142" class="Bound">m</a> <a id="4155" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4158" href="Cubical.Data.Nat.Order.Inductive.html#4144" class="Bound">n</a> <a id="4160" class="Symbol">→</a> <a id="4162" href="Cubical.Data.Nat.Order.Inductive.html#4142" class="Bound">m</a> <a id="4164" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="4167" href="Cubical.Data.Nat.Order.Inductive.html#4144" class="Bound">n</a>
<a id="4169" href="Cubical.Data.Nat.Order.Inductive.html#4129" class="Function">&lt;ᵗ-weaken</a> <a id="4179" class="Symbol">{</a><a id="4180" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4184" class="Symbol">}</a> <a id="4186" class="Symbol">_</a> <a id="4188" class="Symbol">=</a> <a id="4190" class="Symbol">_</a>
<a id="4192" href="Cubical.Data.Nat.Order.Inductive.html#4129" class="Function">&lt;ᵗ-weaken</a> <a id="4202" class="Symbol">{</a><a id="4203" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4207" href="Cubical.Data.Nat.Order.Inductive.html#4207" class="Bound">m</a><a id="4208" class="Symbol">}</a> <a id="4210" class="Symbol">{</a><a id="4211" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4215" href="Cubical.Data.Nat.Order.Inductive.html#4215" class="Bound">n</a><a id="4216" class="Symbol">}</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="Cubical.Data.Nat.Order.Inductive.html#4129" class="Function">&lt;ᵗ-weaken</a> <a id="4230" class="Symbol">{</a><a id="4231" href="Cubical.Data.Nat.Order.Inductive.html#4207" class="Bound">m</a><a id="4232" class="Symbol">}</a>

<a id="&lt;ᵗ-+"></a><a id="4235" href="Cubical.Data.Nat.Order.Inductive.html#4235" class="Function">&lt;ᵗ-+</a> <a id="4240" class="Symbol">:</a> <a id="4242" class="Symbol">{</a><a id="4243" href="Cubical.Data.Nat.Order.Inductive.html#4243" class="Bound">n</a> <a id="4245" href="Cubical.Data.Nat.Order.Inductive.html#4245" class="Bound">k</a> <a id="4247" class="Symbol">:</a> <a id="4249" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4250" class="Symbol">}</a> <a id="4252" class="Symbol">→</a> <a id="4254" href="Cubical.Data.Nat.Order.Inductive.html#4243" class="Bound">n</a> <a id="4256" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4259" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Data.Nat.Order.Inductive.html#4245" class="Bound">k</a> <a id="4266" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4268" href="Cubical.Data.Nat.Order.Inductive.html#4243" class="Bound">n</a><a id="4269" class="Symbol">)</a>
<a id="4271" href="Cubical.Data.Nat.Order.Inductive.html#4235" class="Function">&lt;ᵗ-+</a> <a id="4276" class="Symbol">{</a><a id="4277" class="Argument">n</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4285" class="Symbol">}</a> <a id="4287" class="Symbol">{</a><a id="4288" href="Cubical.Data.Nat.Order.Inductive.html#4288" class="Bound">k</a><a id="4289" class="Symbol">}</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="4296" href="Cubical.Data.Nat.Order.Inductive.html#4235" class="Function">&lt;ᵗ-+</a> <a id="4301" class="Symbol">{</a><a id="4302" class="Argument">n</a> <a id="4304" class="Symbol">=</a> <a id="4306" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4310" href="Cubical.Data.Nat.Order.Inductive.html#4310" class="Bound">n</a><a id="4311" class="Symbol">}</a> <a id="4313" class="Symbol">{</a><a id="4314" href="Cubical.Data.Nat.Order.Inductive.html#4314" class="Bound">k</a><a id="4315" class="Symbol">}</a> <a id="4317" class="Symbol">=</a>
  <a id="4321" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Cubical.Data.Nat.Order.Inductive.html#4310" class="Bound">n</a> <a id="4330" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ_</a><a id="4333" class="Symbol">)</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4340" class="Symbol">(</a><a id="4341" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="4347" href="Cubical.Data.Nat.Order.Inductive.html#4314" class="Bound">k</a> <a id="4349" href="Cubical.Data.Nat.Order.Inductive.html#4310" class="Bound">n</a><a id="4350" class="Symbol">))</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Cubical.Data.Nat.Order.Inductive.html#4235" class="Function">&lt;ᵗ-+</a> <a id="4359" class="Symbol">{</a><a id="4360" class="Argument">n</a> <a id="4362" class="Symbol">=</a> <a id="4364" href="Cubical.Data.Nat.Order.Inductive.html#4310" class="Bound">n</a><a id="4365" class="Symbol">}</a> <a id="4367" class="Symbol">{</a><a id="4368" href="Cubical.Data.Nat.Order.Inductive.html#4314" class="Bound">k</a><a id="4369" class="Symbol">})</a>

<a id="¬squeeze"></a><a id="4373" href="Cubical.Data.Nat.Order.Inductive.html#4373" class="Function">¬squeeze</a> <a id="4382" class="Symbol">:</a> <a id="4384" class="Symbol">{</a><a id="4385" href="Cubical.Data.Nat.Order.Inductive.html#4385" class="Bound">n</a> <a id="4387" href="Cubical.Data.Nat.Order.Inductive.html#4387" class="Bound">m</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4392" class="Symbol">}</a> <a id="4394" class="Symbol">→</a> <a id="4396" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4398" class="Symbol">((</a><a id="4400" href="Cubical.Data.Nat.Order.Inductive.html#4385" class="Bound">n</a> <a id="4402" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4405" href="Cubical.Data.Nat.Order.Inductive.html#4387" class="Bound">m</a><a id="4406" class="Symbol">)</a> <a id="4408" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Data.Nat.Order.Inductive.html#4387" class="Bound">m</a> <a id="4413" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4416" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4420" href="Cubical.Data.Nat.Order.Inductive.html#4385" class="Bound">n</a><a id="4421" class="Symbol">))</a>
<a id="4424" href="Cubical.Data.Nat.Order.Inductive.html#4373" class="Function">¬squeeze</a> <a id="4433" class="Symbol">{</a><a id="4434" class="Argument">n</a> <a id="4436" class="Symbol">=</a> <a id="4438" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4442" href="Cubical.Data.Nat.Order.Inductive.html#4442" class="Bound">n</a><a id="4443" class="Symbol">}</a> <a id="4445" class="Symbol">{</a><a id="4446" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4450" href="Cubical.Data.Nat.Order.Inductive.html#4450" class="Bound">m</a><a id="4451" class="Symbol">}</a> <a id="4453" class="Symbol">=</a> <a id="4455" href="Cubical.Data.Nat.Order.Inductive.html#4373" class="Function">¬squeeze</a> <a id="4464" class="Symbol">{</a><a id="4465" class="Argument">n</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Data.Nat.Order.Inductive.html#4442" class="Bound">n</a><a id="4470" class="Symbol">}</a> <a id="4472" class="Symbol">{</a><a id="4473" class="Argument">m</a> <a id="4475" class="Symbol">=</a> <a id="4477" href="Cubical.Data.Nat.Order.Inductive.html#4450" class="Bound">m</a><a id="4478" class="Symbol">}</a>

<a id="&lt;ᵗ→&lt;"></a><a id="4481" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="4486" class="Symbol">:</a> <a id="4488" class="Symbol">{</a><a id="4489" href="Cubical.Data.Nat.Order.Inductive.html#4489" class="Bound">n</a> <a id="4491" href="Cubical.Data.Nat.Order.Inductive.html#4491" class="Bound">m</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4496" class="Symbol">}</a> <a id="4498" class="Symbol">→</a> <a id="4500" href="Cubical.Data.Nat.Order.Inductive.html#4489" class="Bound">n</a> <a id="4502" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4505" href="Cubical.Data.Nat.Order.Inductive.html#4491" class="Bound">m</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Cubical.Data.Nat.Order.Inductive.html#4489" class="Bound">n</a> <a id="4511" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4513" href="Cubical.Data.Nat.Order.Inductive.html#4491" class="Bound">m</a>
<a id="4515" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="4520" class="Symbol">{</a><a id="4521" class="Argument">n</a> <a id="4523" class="Symbol">=</a> <a id="4525" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4529" class="Symbol">}</a> <a id="4531" class="Symbol">{</a><a id="4532" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4536" href="Cubical.Data.Nat.Order.Inductive.html#4536" class="Bound">m</a><a id="4537" class="Symbol">}</a> <a id="4539" href="Cubical.Data.Nat.Order.Inductive.html#4539" class="Bound">p</a> <a id="4541" class="Symbol">=</a> <a id="4543" href="Cubical.Data.Nat.Order.Inductive.html#4536" class="Bound">m</a> <a id="4545" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4547" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="4554" href="Cubical.Data.Nat.Order.Inductive.html#4536" class="Bound">m</a> <a id="4556" class="Number">1</a>
<a id="4558" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="4563" class="Symbol">{</a><a id="4564" class="Argument">n</a> <a id="4566" class="Symbol">=</a> <a id="4568" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4572" href="Cubical.Data.Nat.Order.Inductive.html#4572" class="Bound">n</a><a id="4573" class="Symbol">}</a> <a id="4575" class="Symbol">{</a><a id="4576" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4580" href="Cubical.Data.Nat.Order.Inductive.html#4580" class="Bound">m</a><a id="4581" class="Symbol">}</a> <a id="4583" href="Cubical.Data.Nat.Order.Inductive.html#4583" class="Bound">p</a> <a id="4585" class="Symbol">=</a> <a id="4587" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="4603" class="Symbol">{</a><a id="4604" class="Argument">n</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="Cubical.Data.Nat.Order.Inductive.html#4572" class="Bound">n</a><a id="4609" class="Symbol">}</a> <a id="4611" class="Symbol">{</a><a id="4612" class="Argument">m</a> <a id="4614" class="Symbol">=</a> <a id="4616" href="Cubical.Data.Nat.Order.Inductive.html#4580" class="Bound">m</a><a id="4617" class="Symbol">}</a> <a id="4619" href="Cubical.Data.Nat.Order.Inductive.html#4583" class="Bound">p</a><a id="4620" class="Symbol">)</a>

<a id="≤ᵗ→≤"></a><a id="4623" href="Cubical.Data.Nat.Order.Inductive.html#4623" class="Function">≤ᵗ→≤</a> <a id="4628" class="Symbol">:</a> <a id="4630" class="Symbol">{</a><a id="4631" href="Cubical.Data.Nat.Order.Inductive.html#4631" class="Bound">n</a> <a id="4633" href="Cubical.Data.Nat.Order.Inductive.html#4633" class="Bound">m</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4638" class="Symbol">}</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Cubical.Data.Nat.Order.Inductive.html#4631" class="Bound">n</a> <a id="4644" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="4647" href="Cubical.Data.Nat.Order.Inductive.html#4633" class="Bound">m</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Cubical.Data.Nat.Order.Inductive.html#4631" class="Bound">n</a> <a id="4653" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4655" href="Cubical.Data.Nat.Order.Inductive.html#4633" class="Bound">m</a>
<a id="4657" href="Cubical.Data.Nat.Order.Inductive.html#4623" class="Function">≤ᵗ→≤</a> <a id="4662" class="Symbol">{</a><a id="4663" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4667" class="Symbol">}</a>  <a id="4670" class="Symbol">{</a><a id="4671" href="Cubical.Data.Nat.Order.Inductive.html#4671" class="Bound">m</a><a id="4672" class="Symbol">}</a> <a id="4674" class="Symbol">=</a> <a id="4676" class="Symbol">λ</a> <a id="4678" href="Cubical.Data.Nat.Order.Inductive.html#4678" class="Bound">_</a> <a id="4680" class="Symbol">→</a> <a id="4682" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="4689" href="Cubical.Data.Nat.Order.Inductive.html#4623" class="Function">≤ᵗ→≤</a> <a id="4694" class="Symbol">{</a><a id="4695" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4699" href="Cubical.Data.Nat.Order.Inductive.html#4699" class="Bound">n</a><a id="4700" class="Symbol">}</a> <a id="4702" class="Symbol">{</a><a id="4703" href="Cubical.Data.Nat.Order.Inductive.html#4703" class="Bound">m</a><a id="4704" class="Symbol">}</a> <a id="4706" class="Symbol">=</a> <a id="4708" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a>

<a id="&lt;→&lt;ᵗ"></a><a id="4714" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="4719" class="Symbol">:</a> <a id="4721" class="Symbol">{</a><a id="4722" href="Cubical.Data.Nat.Order.Inductive.html#4722" class="Bound">n</a> <a id="4724" href="Cubical.Data.Nat.Order.Inductive.html#4724" class="Bound">m</a> <a id="4726" class="Symbol">:</a> <a id="4728" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4729" class="Symbol">}</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="Cubical.Data.Nat.Order.Inductive.html#4722" class="Bound">n</a> <a id="4735" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4737" href="Cubical.Data.Nat.Order.Inductive.html#4724" class="Bound">m</a> <a id="4739" class="Symbol">→</a> <a id="4741" href="Cubical.Data.Nat.Order.Inductive.html#4722" class="Bound">n</a> <a id="4743" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4746" href="Cubical.Data.Nat.Order.Inductive.html#4724" class="Bound">m</a>
<a id="4748" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="4753" class="Symbol">{</a><a id="4754" class="Argument">n</a> <a id="4756" class="Symbol">=</a> <a id="4758" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4762" class="Symbol">}</a> <a id="4764" class="Symbol">{</a><a id="4765" class="Argument">m</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4773" class="Symbol">}</a> <a id="4775" href="Cubical.Data.Nat.Order.Inductive.html#4775" class="Bound">x</a> <a id="4777" class="Symbol">=</a>
  <a id="4781" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4804" href="Cubical.Data.Nat.Order.Inductive.html#4775" class="Bound">x</a><a id="4805" class="Symbol">)</a> <a id="4807" class="Number">0</a><a id="4808" class="Symbol">)</a> <a id="4810" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4812" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4816" href="Cubical.Data.Nat.Order.Inductive.html#4775" class="Bound">x</a><a id="4817" class="Symbol">)</a>
<a id="4819" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="4824" class="Symbol">{</a><a id="4825" class="Argument">n</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4833" class="Symbol">}</a> <a id="4835" class="Symbol">{</a><a id="4836" class="Argument">m</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4844" href="Cubical.Data.Nat.Order.Inductive.html#4844" class="Bound">m</a><a id="4845" class="Symbol">}</a> <a id="4847" class="Symbol">_</a> <a id="4849" class="Symbol">=</a> <a id="4851" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="4854" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="4859" class="Symbol">{</a><a id="4860" class="Argument">n</a> <a id="4862" class="Symbol">=</a> <a id="4864" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4868" href="Cubical.Data.Nat.Order.Inductive.html#4868" class="Bound">n</a><a id="4869" class="Symbol">}</a> <a id="4871" class="Symbol">{</a><a id="4872" class="Argument">m</a> <a id="4874" class="Symbol">=</a> <a id="4876" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4880" class="Symbol">}</a> <a id="4882" href="Cubical.Data.Nat.Order.Inductive.html#4882" class="Bound">x</a> <a id="4884" class="Symbol">=</a>
  <a id="4888" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="4906" class="Symbol">(</a><a id="4907" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4911" href="Cubical.Data.Nat.Order.Inductive.html#4882" class="Bound">x</a><a id="4912" class="Symbol">)</a> <a id="4914" class="Symbol">(</a><a id="4915" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4919" href="Cubical.Data.Nat.Order.Inductive.html#4868" class="Bound">n</a><a id="4920" class="Symbol">))</a> <a id="4923" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4925" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4929" href="Cubical.Data.Nat.Order.Inductive.html#4882" class="Bound">x</a><a id="4930" class="Symbol">)</a>
<a id="4932" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="4937" class="Symbol">{</a><a id="4938" class="Argument">n</a> <a id="4940" class="Symbol">=</a> <a id="4942" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4946" href="Cubical.Data.Nat.Order.Inductive.html#4946" class="Bound">n</a><a id="4947" class="Symbol">}</a> <a id="4949" class="Symbol">{</a><a id="4950" class="Argument">m</a> <a id="4952" class="Symbol">=</a> <a id="4954" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4958" href="Cubical.Data.Nat.Order.Inductive.html#4958" class="Bound">m</a><a id="4959" class="Symbol">}</a> <a id="4961" href="Cubical.Data.Nat.Order.Inductive.html#4961" class="Bound">p</a> <a id="4963" class="Symbol">=</a> <a id="4965" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a> <a id="4970" class="Symbol">{</a><a id="4971" class="Argument">n</a> <a id="4973" class="Symbol">=</a> <a id="4975" href="Cubical.Data.Nat.Order.Inductive.html#4946" class="Bound">n</a><a id="4976" class="Symbol">}</a> <a id="4978" class="Symbol">{</a><a id="4979" class="Argument">m</a> <a id="4981" class="Symbol">=</a> <a id="4983" href="Cubical.Data.Nat.Order.Inductive.html#4958" class="Bound">m</a><a id="4984" class="Symbol">}</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="4999" href="Cubical.Data.Nat.Order.Inductive.html#4961" class="Bound">p</a><a id="5000" class="Symbol">)</a>

<a id="≤→≤ᵗ"></a><a id="5003" href="Cubical.Data.Nat.Order.Inductive.html#5003" class="Function">≤→≤ᵗ</a> <a id="5008" class="Symbol">:</a> <a id="5010" class="Symbol">{</a><a id="5011" href="Cubical.Data.Nat.Order.Inductive.html#5011" class="Bound">n</a> <a id="5013" href="Cubical.Data.Nat.Order.Inductive.html#5013" class="Bound">m</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5018" class="Symbol">}</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="Cubical.Data.Nat.Order.Inductive.html#5011" class="Bound">n</a> <a id="5024" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="5026" href="Cubical.Data.Nat.Order.Inductive.html#5013" class="Bound">m</a> <a id="5028" class="Symbol">→</a> <a id="5030" href="Cubical.Data.Nat.Order.Inductive.html#5011" class="Bound">n</a> <a id="5032" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="5035" href="Cubical.Data.Nat.Order.Inductive.html#5013" class="Bound">m</a>
<a id="5037" href="Cubical.Data.Nat.Order.Inductive.html#5003" class="Function">≤→≤ᵗ</a> <a id="5042" class="Symbol">{</a><a id="5043" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="5047" class="Symbol">}</a>  <a id="5050" class="Symbol">{</a><a id="5051" href="Cubical.Data.Nat.Order.Inductive.html#5051" class="Bound">m</a><a id="5052" class="Symbol">}</a> <a id="5054" class="Symbol">=</a> <a id="5056" class="Symbol">λ</a> <a id="5058" href="Cubical.Data.Nat.Order.Inductive.html#5058" class="Bound">_</a> <a id="5060" class="Symbol">→</a> <a id="5062" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="5065" href="Cubical.Data.Nat.Order.Inductive.html#5003" class="Function">≤→≤ᵗ</a> <a id="5070" class="Symbol">{</a><a id="5071" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5075" href="Cubical.Data.Nat.Order.Inductive.html#5075" class="Bound">n</a><a id="5076" class="Symbol">}</a> <a id="5078" class="Symbol">{</a><a id="5079" href="Cubical.Data.Nat.Order.Inductive.html#5079" class="Bound">m</a><a id="5080" class="Symbol">}</a> <a id="5082" class="Symbol">=</a> <a id="5084" href="Cubical.Data.Nat.Order.Inductive.html#4714" class="Function">&lt;→&lt;ᵗ</a>

<a id="&lt;ᵗ≤ᵗ-trans"></a><a id="5090" href="Cubical.Data.Nat.Order.Inductive.html#5090" class="Function">&lt;ᵗ≤ᵗ-trans</a> <a id="5101" class="Symbol">:</a> <a id="5103" class="Symbol">{</a><a id="5104" href="Cubical.Data.Nat.Order.Inductive.html#5104" class="Bound">n</a> <a id="5106" href="Cubical.Data.Nat.Order.Inductive.html#5106" class="Bound">m</a> <a id="5108" href="Cubical.Data.Nat.Order.Inductive.html#5108" class="Bound">k</a> <a id="5110" class="Symbol">:</a> <a id="5112" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5113" class="Symbol">}</a> <a id="5115" class="Symbol">→</a> <a id="5117" href="Cubical.Data.Nat.Order.Inductive.html#5104" class="Bound">n</a> <a id="5119" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="5122" href="Cubical.Data.Nat.Order.Inductive.html#5106" class="Bound">m</a> <a id="5124" class="Symbol">→</a> <a id="5126" href="Cubical.Data.Nat.Order.Inductive.html#5106" class="Bound">m</a> <a id="5128" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="5131" href="Cubical.Data.Nat.Order.Inductive.html#5108" class="Bound">k</a> <a id="5133" class="Symbol">→</a> <a id="5135" href="Cubical.Data.Nat.Order.Inductive.html#5104" class="Bound">n</a> <a id="5137" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="5140" href="Cubical.Data.Nat.Order.Inductive.html#5108" class="Bound">k</a>
<a id="5142" href="Cubical.Data.Nat.Order.Inductive.html#5090" class="Function">&lt;ᵗ≤ᵗ-trans</a> <a id="5153" class="Symbol">{</a><a id="5154" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="5158" class="Symbol">}</a>  <a id="5161" class="Symbol">{</a><a id="5162" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5166" href="Cubical.Data.Nat.Order.Inductive.html#5166" class="Bound">m</a><a id="5167" class="Symbol">}</a> <a id="5169" class="Symbol">{</a><a id="5170" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5174" href="Cubical.Data.Nat.Order.Inductive.html#5174" class="Bound">k</a><a id="5175" class="Symbol">}</a> <a id="5177" class="Symbol">=</a> <a id="5179" class="Symbol">λ</a> <a id="5181" href="Cubical.Data.Nat.Order.Inductive.html#5181" class="Bound">_</a> <a id="5183" href="Cubical.Data.Nat.Order.Inductive.html#5183" class="Bound">_</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="5190" href="Cubical.Data.Nat.Order.Inductive.html#5090" class="Function">&lt;ᵗ≤ᵗ-trans</a> <a id="5201" class="Symbol">{</a><a id="5202" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5206" href="Cubical.Data.Nat.Order.Inductive.html#5206" class="Bound">n</a><a id="5207" class="Symbol">}</a> <a id="5209" class="Symbol">{</a><a id="5210" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5214" href="Cubical.Data.Nat.Order.Inductive.html#5214" class="Bound">m</a><a id="5215" class="Symbol">}</a> <a id="5217" class="Symbol">{</a><a id="5218" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5222" href="Cubical.Data.Nat.Order.Inductive.html#5222" class="Bound">k</a><a id="5223" class="Symbol">}</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Cubical.Data.Nat.Order.Inductive.html#5090" class="Function">&lt;ᵗ≤ᵗ-trans</a> <a id="5238" class="Symbol">{</a><a id="5239" href="Cubical.Data.Nat.Order.Inductive.html#5206" class="Bound">n</a><a id="5240" class="Symbol">}</a> <a id="5242" class="Symbol">{</a><a id="5243" href="Cubical.Data.Nat.Order.Inductive.html#5214" class="Bound">m</a><a id="5244" class="Symbol">}</a> <a id="5246" class="Symbol">{</a><a id="5247" href="Cubical.Data.Nat.Order.Inductive.html#5222" class="Bound">k</a><a id="5248" class="Symbol">}</a>

<a id="&lt;ᵗ-asym"></a><a id="5251" href="Cubical.Data.Nat.Order.Inductive.html#5251" class="Function">&lt;ᵗ-asym</a> <a id="5259" class="Symbol">:</a> <a id="5261" class="Symbol">∀</a> <a id="5263" class="Symbol">{</a><a id="5264" href="Cubical.Data.Nat.Order.Inductive.html#5264" class="Bound">m</a> <a id="5266" href="Cubical.Data.Nat.Order.Inductive.html#5266" class="Bound">n</a><a id="5267" class="Symbol">}</a> <a id="5269" class="Symbol">→</a> <a id="5271" href="Cubical.Data.Nat.Order.Inductive.html#5264" class="Bound">m</a> <a id="5273" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="5276" href="Cubical.Data.Nat.Order.Inductive.html#5266" class="Bound">n</a> <a id="5278" class="Symbol">→</a> <a id="5280" href="Cubical.Data.Nat.Order.Inductive.html#5266" class="Bound">n</a> <a id="5282" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="5284" href="Cubical.Data.Nat.Order.Inductive.html#5264" class="Bound">m</a> <a id="5286" class="Symbol">→</a> <a id="5288" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="5290" href="Cubical.Data.Nat.Order.Inductive.html#5251" class="Function">&lt;ᵗ-asym</a> <a id="5298" href="Cubical.Data.Nat.Order.Inductive.html#5298" class="Bound">p</a> <a id="5300" class="Symbol">=</a> <a id="5302" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Cubical.Data.Nat.Order.Inductive.html#4481" class="Function">&lt;ᵗ→&lt;</a> <a id="5315" href="Cubical.Data.Nat.Order.Inductive.html#5298" class="Bound">p</a><a id="5316" class="Symbol">)</a>

<a id="&lt;ᵗ-asym&#39;"></a><a id="5319" href="Cubical.Data.Nat.Order.Inductive.html#5319" class="Function">&lt;ᵗ-asym&#39;</a> <a id="5328" class="Symbol">:</a> <a id="5330" class="Symbol">{</a><a id="5331" href="Cubical.Data.Nat.Order.Inductive.html#5331" class="Bound">m</a> <a id="5333" href="Cubical.Data.Nat.Order.Inductive.html#5333" class="Bound">n</a> <a id="5335" class="Symbol">:</a> <a id="5337" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Symbol">→</a> <a id="5342" href="Cubical.Data.Nat.Order.Inductive.html#5331" class="Bound">m</a> <a id="5344" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="5347" href="Cubical.Data.Nat.Order.Inductive.html#5333" class="Bound">n</a> <a id="5349" class="Symbol">→</a> <a id="5351" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5353" href="Cubical.Data.Nat.Order.Inductive.html#5333" class="Bound">n</a> <a id="5355" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="5358" href="Cubical.Data.Nat.Order.Inductive.html#5331" class="Bound">m</a>
<a id="5360" href="Cubical.Data.Nat.Order.Inductive.html#5319" class="Function">&lt;ᵗ-asym&#39;</a> <a id="5369" class="Symbol">{</a><a id="5370" href="Cubical.Data.Nat.Order.Inductive.html#5370" class="Bound">m</a><a id="5371" class="Symbol">}</a> <a id="5373" href="Cubical.Data.Nat.Order.Inductive.html#5373" class="Bound">m&lt;n</a> <a id="5377" href="Cubical.Data.Nat.Order.Inductive.html#5377" class="Bound">n&lt;m</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Cubical.Data.Nat.Order.Inductive.html#5370" class="Bound">m</a><a id="5395" class="Symbol">}</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="5407" class="Symbol">{</a><a id="5408" href="Cubical.Data.Nat.Order.Inductive.html#5370" class="Bound">m</a><a id="5409" class="Symbol">}</a> <a id="5411" class="Symbol">{_}</a> <a id="5415" class="Symbol">{</a><a id="5416" href="Cubical.Data.Nat.Order.Inductive.html#5370" class="Bound">m</a><a id="5417" class="Symbol">}</a> <a id="5419" href="Cubical.Data.Nat.Order.Inductive.html#5373" class="Bound">m&lt;n</a> <a id="5423" href="Cubical.Data.Nat.Order.Inductive.html#5377" class="Bound">n&lt;m</a><a id="5426" class="Symbol">)</a>

<a id="&lt;ᵗ→≢"></a><a id="5429" href="Cubical.Data.Nat.Order.Inductive.html#5429" class="Function">&lt;ᵗ→≢</a> <a id="5434" class="Symbol">:</a> <a id="5436" class="Symbol">{</a><a id="5437" href="Cubical.Data.Nat.Order.Inductive.html#5437" class="Bound">n</a> <a id="5439" href="Cubical.Data.Nat.Order.Inductive.html#5439" class="Bound">m</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5444" class="Symbol">}</a> <a id="5446" class="Symbol">→</a> <a id="5448" href="Cubical.Data.Nat.Order.Inductive.html#5437" class="Bound">n</a> <a id="5450" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="5453" href="Cubical.Data.Nat.Order.Inductive.html#5439" class="Bound">m</a> <a id="5455" class="Symbol">→</a> <a id="5457" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5459" href="Cubical.Data.Nat.Order.Inductive.html#5437" class="Bound">n</a> <a id="5461" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5463" href="Cubical.Data.Nat.Order.Inductive.html#5439" class="Bound">m</a>
<a id="5465" href="Cubical.Data.Nat.Order.Inductive.html#5429" class="Function">&lt;ᵗ→≢</a> <a id="5470" class="Symbol">{</a><a id="5471" href="Cubical.Data.Nat.Order.Inductive.html#5471" class="Bound">n</a><a id="5472" class="Symbol">}</a> <a id="5474" class="Symbol">{</a><a id="5475" href="Cubical.Data.Nat.Order.Inductive.html#5475" class="Bound">m</a><a id="5476" class="Symbol">}</a> <a id="5478" href="Cubical.Data.Nat.Order.Inductive.html#5478" class="Bound">p</a> <a id="5480" href="Cubical.Data.Nat.Order.Inductive.html#5480" class="Bound">q</a> <a id="5482" class="Symbol">=</a> <a id="5484" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="5494" class="Symbol">{</a><a id="5495" class="Argument">m</a> <a id="5497" class="Symbol">=</a> <a id="5499" href="Cubical.Data.Nat.Order.Inductive.html#5475" class="Bound">m</a><a id="5500" class="Symbol">}</a> <a id="5502" class="Symbol">(</a><a id="5503" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5509" class="Symbol">{</a><a id="5510" class="Argument">x</a> <a id="5512" class="Symbol">=</a> <a id="5514" href="Cubical.Data.Nat.Order.Inductive.html#5471" class="Bound">n</a><a id="5515" class="Symbol">}</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="5522" href="Cubical.Data.Nat.Order.Inductive.html#5475" class="Bound">m</a><a id="5523" class="Symbol">)</a> <a id="5525" href="Cubical.Data.Nat.Order.Inductive.html#5480" class="Bound">q</a> <a id="5527" href="Cubical.Data.Nat.Order.Inductive.html#5478" class="Bound">p</a><a id="5528" class="Symbol">)</a>

<a id="_≟ᶠ_"></a><a id="5531" href="Cubical.Data.Nat.Order.Inductive.html#5531" class="Function Operator">_≟ᶠ_</a> <a id="5536" class="Symbol">:</a> <a id="5538" class="Symbol">∀</a> <a id="5540" href="Cubical.Data.Nat.Order.Inductive.html#5540" class="Bound">m</a> <a id="5542" href="Cubical.Data.Nat.Order.Inductive.html#5542" class="Bound">n</a> <a id="5544" class="Symbol">→</a> <a id="5546" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="5558" href="Cubical.Data.Nat.Order.Inductive.html#5540" class="Bound">m</a> <a id="5560" href="Cubical.Data.Nat.Order.Inductive.html#5542" class="Bound">n</a>
<a id="5562" href="Cubical.Data.Nat.Order.Inductive.html#5562" class="Bound">m</a> <a id="5564" href="Cubical.Data.Nat.Order.Inductive.html#5531" class="Function Operator">≟ᶠ</a> <a id="5567" href="Cubical.Data.Nat.Order.Inductive.html#5567" class="Bound">n</a> <a id="5569" class="Keyword">with</a> <a id="5574" href="Cubical.Data.Nat.Order.Inductive.html#5562" class="Bound">m</a> <a id="5576" href="Cubical.Data.Nat.Order.Inductive.html#1307" class="Function Operator">&lt;ᵗ?</a> <a id="5580" href="Cubical.Data.Nat.Order.Inductive.html#5567" class="Bound">n</a>
<a id="5582" class="Symbol">...</a> <a id="5586" class="Symbol">|</a> <a id="5588" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5592" href="Cubical.Data.Nat.Order.Inductive.html#5592" class="Bound">m&lt;n</a> <a id="5596" class="Symbol">=</a> <a id="5598" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="5601" href="Cubical.Data.Nat.Order.Inductive.html#5592" class="Bound">m&lt;n</a>
<a id="5605" class="Symbol">...</a> <a id="5609" class="Symbol">|</a> <a id="5611" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5614" href="Cubical.Data.Nat.Order.Inductive.html#5614" class="Bound">¬m&lt;n</a> <a id="5619" class="Keyword">with</a> <a id="5624" class="Bound">n</a> <a id="5626" href="Cubical.Data.Nat.Order.Inductive.html#1307" class="Function Operator">&lt;ᵗ?</a> <a id="5630" class="Bound">m</a>
<a id="5632" class="Symbol">...</a> <a id="5636" class="Symbol">|</a> <a id="5638" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5642" href="Cubical.Data.Nat.Order.Inductive.html#5642" class="Bound">n&lt;m</a> <a id="5646" class="Symbol">=</a> <a id="5648" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="5651" href="Cubical.Data.Nat.Order.Inductive.html#5642" class="Bound">n&lt;m</a>
<a id="5655" class="Symbol">...</a> <a id="5659" class="Symbol">|</a> <a id="5661" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5664" href="Cubical.Data.Nat.Order.Inductive.html#5664" class="Bound">¬n&lt;m</a> <a id="5669" class="Symbol">=</a> <a id="5671" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Cubical.Data.Nat.Order.Inductive.html#2731" class="Function">≤ᵗ-antisym</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="5694" class="Bound">n</a> <a id="5696" class="Bound">m</a> <a id="5698" href="Cubical.Data.Nat.Order.Inductive.html#5664" class="Bound">¬n&lt;m</a><a id="5702" class="Symbol">)</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="5712" class="Bound">m</a> <a id="5714" class="Bound">n</a> <a id="5716" class="Bound">¬m&lt;n</a><a id="5720" class="Symbol">))</a>

<a id="≤ᵗ-split"></a><a id="5724" href="Cubical.Data.Nat.Order.Inductive.html#5724" class="Function">≤ᵗ-split</a> <a id="5733" class="Symbol">:</a> <a id="5735" class="Symbol">{</a><a id="5736" href="Cubical.Data.Nat.Order.Inductive.html#5736" class="Bound">m</a> <a id="5738" href="Cubical.Data.Nat.Order.Inductive.html#5738" class="Bound">n</a> <a id="5740" class="Symbol">:</a> <a id="5742" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5743" class="Symbol">}</a> <a id="5745" class="Symbol">→</a> <a id="5747" href="Cubical.Data.Nat.Order.Inductive.html#5736" class="Bound">m</a> <a id="5749" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="5752" href="Cubical.Data.Nat.Order.Inductive.html#5738" class="Bound">n</a> <a id="5754" class="Symbol">→</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Cubical.Data.Nat.Order.Inductive.html#5736" class="Bound">m</a> <a id="5759" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="5762" href="Cubical.Data.Nat.Order.Inductive.html#5738" class="Bound">n</a><a id="5763" class="Symbol">)</a> <a id="5765" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5767" class="Symbol">(</a><a id="5768" href="Cubical.Data.Nat.Order.Inductive.html#5736" class="Bound">m</a> <a id="5770" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5772" href="Cubical.Data.Nat.Order.Inductive.html#5738" class="Bound">n</a><a id="5773" class="Symbol">)</a>
<a id="5775" href="Cubical.Data.Nat.Order.Inductive.html#5724" class="Function">≤ᵗ-split</a> <a id="5784" class="Symbol">{</a><a id="5785" href="Cubical.Data.Nat.Order.Inductive.html#5785" class="Bound">m</a><a id="5786" class="Symbol">}</a> <a id="5788" class="Symbol">{</a><a id="5789" href="Cubical.Data.Nat.Order.Inductive.html#5789" class="Bound">n</a><a id="5790" class="Symbol">}</a> <a id="5792" href="Cubical.Data.Nat.Order.Inductive.html#5792" class="Bound">m≤n</a> <a id="5796" class="Keyword">with</a> <a id="5801" href="Cubical.Data.Nat.Order.Inductive.html#5785" class="Bound">m</a> <a id="5803" href="Cubical.Data.Nat.Order.Inductive.html#1307" class="Function Operator">&lt;ᵗ?</a> <a id="5807" href="Cubical.Data.Nat.Order.Inductive.html#5789" class="Bound">n</a>
<a id="5809" class="Symbol">...</a> <a id="5813" class="Symbol">|</a> <a id="5815" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5819" href="Cubical.Data.Nat.Order.Inductive.html#5819" class="Bound">m&lt;n</a> <a id="5823" class="Symbol">=</a> <a id="5825" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5829" href="Cubical.Data.Nat.Order.Inductive.html#5819" class="Bound">m&lt;n</a>
<a id="5833" class="Symbol">...</a> <a id="5837" class="Symbol">|</a> <a id="5839" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5842" href="Cubical.Data.Nat.Order.Inductive.html#5842" class="Bound">¬m&lt;n</a> <a id="5847" class="Symbol">=</a> <a id="5849" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5853" class="Symbol">(</a><a id="5854" href="Cubical.Data.Nat.Order.Inductive.html#2731" class="Function">≤ᵗ-antisym</a> <a id="5865" class="Bound">m≤n</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="5877" class="Bound">m</a> <a id="5879" class="Bound">n</a> <a id="5881" href="Cubical.Data.Nat.Order.Inductive.html#5842" class="Bound">¬m&lt;n</a><a id="5885" class="Symbol">))</a>

<a id="5889" class="Keyword">private</a>
  <a id="acc-suc"></a><a id="5899" href="Cubical.Data.Nat.Order.Inductive.html#5899" class="Function">acc-suc</a> <a id="5907" class="Symbol">:</a> <a id="5909" class="Symbol">∀</a> <a id="5911" class="Symbol">{</a><a id="5912" href="Cubical.Data.Nat.Order.Inductive.html#5912" class="Bound">n</a><a id="5913" class="Symbol">}</a> <a id="5915" class="Symbol">→</a> <a id="5917" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="5921" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a> <a id="5926" href="Cubical.Data.Nat.Order.Inductive.html#5912" class="Bound">n</a> <a id="5928" class="Symbol">→</a> <a id="5930" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="5934" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5944" href="Cubical.Data.Nat.Order.Inductive.html#5912" class="Bound">n</a><a id="5945" class="Symbol">)</a>
  <a id="5949" href="Cubical.Data.Nat.Order.Inductive.html#5899" class="Function">acc-suc</a> <a id="5957" class="Symbol">{</a><a id="5958" href="Cubical.Data.Nat.Order.Inductive.html#5958" class="Bound">n</a><a id="5959" class="Symbol">}</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="5966" href="Cubical.Data.Nat.Order.Inductive.html#5966" class="Bound">ih</a><a id="5968" class="Symbol">)</a> <a id="5970" class="Symbol">=</a> <a id="5972" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="5976" class="Symbol">λ</a> <a id="5978" class="Keyword">where</a>
      <a id="5990" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="5998" class="Symbol">_</a>  <a id="6001" class="Symbol">→</a> <a id="6003" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="6007" class="Symbol">(λ</a> <a id="6010" href="Cubical.Data.Nat.Order.Inductive.html#6010" class="Bound">m</a> <a id="6012" href="Cubical.Data.Nat.Order.Inductive.html#6012" class="Bound">p</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6022" href="Cubical.Data.Nat.Order.Inductive.html#6012" class="Bound">p</a><a id="6023" class="Symbol">)</a>
      <a id="6031" class="Symbol">(</a><a id="6032" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6036" href="Cubical.Data.Nat.Order.Inductive.html#6036" class="Bound">m</a><a id="6037" class="Symbol">)</a> <a id="6039" href="Cubical.Data.Nat.Order.Inductive.html#6039" class="Bound">p</a>  <a id="6042" class="Symbol">→</a> <a id="6044" href="Cubical.Data.Nat.Order.Inductive.html#5899" class="Function">acc-suc</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Cubical.Data.Nat.Order.Inductive.html#5966" class="Bound">ih</a> <a id="6056" href="Cubical.Data.Nat.Order.Inductive.html#6036" class="Bound">m</a> <a id="6058" href="Cubical.Data.Nat.Order.Inductive.html#6039" class="Bound">p</a><a id="6059" class="Symbol">)</a>

<a id="&lt;ᵗ-wellfounded"></a><a id="6062" href="Cubical.Data.Nat.Order.Inductive.html#6062" class="Function">&lt;ᵗ-wellfounded</a> <a id="6077" class="Symbol">:</a> <a id="6079" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="6091" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a>
<a id="6096" href="Cubical.Data.Nat.Order.Inductive.html#6062" class="Function">&lt;ᵗ-wellfounded</a> <a id="6111" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="6122" class="Symbol">λ</a> <a id="6124" href="Cubical.Data.Nat.Order.Inductive.html#6124" class="Bound">_</a> <a id="6126" class="Symbol">→</a> <a id="6128" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a>
<a id="6134" href="Cubical.Data.Nat.Order.Inductive.html#6062" class="Function">&lt;ᵗ-wellfounded</a> <a id="6149" class="Symbol">(</a><a id="6150" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6154" href="Cubical.Data.Nat.Order.Inductive.html#6154" class="Bound">n</a><a id="6155" class="Symbol">)</a> <a id="6157" class="Symbol">=</a> <a id="6159" href="Cubical.Data.Nat.Order.Inductive.html#5899" class="Function">acc-suc</a> <a id="6167" class="Symbol">((</a><a id="6169" href="Cubical.Data.Nat.Order.Inductive.html#6062" class="Function">&lt;ᵗ-wellfounded</a> <a id="6184" href="Cubical.Data.Nat.Order.Inductive.html#6154" class="Bound">n</a><a id="6185" class="Symbol">))</a>

<a id="6189" class="Keyword">module</a> <a id="6196" href="Cubical.Data.Nat.Order.Inductive.html#6196" class="Module">_</a> <a id="6198" class="Symbol">{</a><a id="6199" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a> <a id="6201" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a> <a id="6203" class="Symbol">:</a> <a id="6205" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6206" class="Symbol">}</a> <a id="6208" class="Keyword">where</a>
  <a id="6216" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6234" class="Symbol">:</a> <a id="6236" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="6256" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a> <a id="6258" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6259" class="Symbol">)</a>
  <a id="6263" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="6285" href="Cubical.Data.Nat.Order.Inductive.html#6285" class="Bound">x</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="6292" href="Cubical.Data.Nat.Order.Inductive.html#6292" class="Bound">y</a><a id="6293" class="Symbol">)</a> <a id="6295" href="Cubical.Data.Nat.Order.Inductive.html#6295" class="Bound">i</a> <a id="6297" class="Symbol">=</a> <a id="6299" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="6312" class="Symbol">{</a><a id="6313" class="Argument">n</a> <a id="6315" class="Symbol">=</a> <a id="6317" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6318" class="Symbol">}</a> <a id="6320" class="Symbol">{</a><a id="6321" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6322" class="Symbol">}</a> <a id="6324" href="Cubical.Data.Nat.Order.Inductive.html#6285" class="Bound">x</a> <a id="6326" href="Cubical.Data.Nat.Order.Inductive.html#6292" class="Bound">y</a> <a id="6328" href="Cubical.Data.Nat.Order.Inductive.html#6295" class="Bound">i</a><a id="6329" class="Symbol">)</a>
  <a id="6333" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6351" class="Symbol">(</a><a id="6352" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="6355" href="Cubical.Data.Nat.Order.Inductive.html#6355" class="Bound">x</a><a id="6356" class="Symbol">)</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="6362" href="Cubical.Data.Nat.Order.Inductive.html#6362" class="Bound">y</a><a id="6363" class="Symbol">)</a> <a id="6365" class="Symbol">=</a> <a id="6367" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6373" class="Symbol">(</a><a id="6374" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="6384" class="Symbol">{</a><a id="6385" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6386" class="Symbol">}</a> <a id="6388" class="Symbol">(</a><a id="6389" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="6400" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6401" class="Symbol">)</a> <a id="6403" href="Cubical.Data.Nat.Order.Inductive.html#6362" class="Bound">y</a> <a id="6405" href="Cubical.Data.Nat.Order.Inductive.html#6355" class="Bound">x</a><a id="6406" class="Symbol">))</a>
  <a id="6411" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="6433" href="Cubical.Data.Nat.Order.Inductive.html#6433" class="Bound">x</a><a id="6434" class="Symbol">)</a> <a id="6436" class="Symbol">(</a><a id="6437" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="6440" href="Cubical.Data.Nat.Order.Inductive.html#6440" class="Bound">y</a><a id="6441" class="Symbol">)</a> <a id="6443" class="Symbol">=</a> <a id="6445" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6451" class="Symbol">(</a><a id="6452" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="6462" class="Symbol">{</a><a id="6463" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6464" class="Symbol">}</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="6476" class="Symbol">{</a><a id="6477" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6478" class="Symbol">}</a> <a id="6480" class="Symbol">{</a><a id="6481" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6482" class="Symbol">}</a> <a id="6484" class="Symbol">{</a><a id="6485" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6486" class="Symbol">}</a> <a id="6488" href="Cubical.Data.Nat.Order.Inductive.html#6440" class="Bound">y</a> <a id="6490" href="Cubical.Data.Nat.Order.Inductive.html#6433" class="Bound">x</a><a id="6491" class="Symbol">))</a>
  <a id="6496" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="6518" href="Cubical.Data.Nat.Order.Inductive.html#6518" class="Bound">x</a><a id="6519" class="Symbol">)</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="6525" href="Cubical.Data.Nat.Order.Inductive.html#6525" class="Bound">y</a><a id="6526" class="Symbol">)</a> <a id="6528" class="Symbol">=</a> <a id="6530" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6536" class="Symbol">(</a><a id="6537" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="6547" class="Symbol">{</a><a id="6548" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6549" class="Symbol">}</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="6563" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6564" class="Symbol">)</a> <a id="6566" href="Cubical.Data.Nat.Order.Inductive.html#6518" class="Bound">x</a> <a id="6568" href="Cubical.Data.Nat.Order.Inductive.html#6525" class="Bound">y</a><a id="6569" class="Symbol">))</a>
  <a id="6574" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6592" class="Symbol">(</a><a id="6593" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="6596" href="Cubical.Data.Nat.Order.Inductive.html#6596" class="Bound">x</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="6603" href="Cubical.Data.Nat.Order.Inductive.html#6603" class="Bound">y</a><a id="6604" class="Symbol">)</a> <a id="6606" href="Cubical.Data.Nat.Order.Inductive.html#6606" class="Bound">i</a> <a id="6608" class="Symbol">=</a> <a id="6610" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="6613" class="Symbol">(</a><a id="6614" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="6621" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a> <a id="6623" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a> <a id="6625" href="Cubical.Data.Nat.Order.Inductive.html#6596" class="Bound">x</a> <a id="6627" href="Cubical.Data.Nat.Order.Inductive.html#6603" class="Bound">y</a> <a id="6629" href="Cubical.Data.Nat.Order.Inductive.html#6606" class="Bound">i</a><a id="6630" class="Symbol">)</a>
  <a id="6634" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6652" class="Symbol">(</a><a id="6653" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="6656" href="Cubical.Data.Nat.Order.Inductive.html#6656" class="Bound">x</a><a id="6657" class="Symbol">)</a> <a id="6659" class="Symbol">(</a><a id="6660" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="6663" href="Cubical.Data.Nat.Order.Inductive.html#6663" class="Bound">y</a><a id="6664" class="Symbol">)</a> <a id="6666" class="Symbol">=</a> <a id="6668" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="6685" class="Symbol">{</a><a id="6686" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6687" class="Symbol">}</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6696" class="Symbol">(</a><a id="6697" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="6701" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6702" class="Symbol">)</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6709" href="Cubical.Data.Nat.Order.Inductive.html#6656" class="Bound">x</a><a id="6710" class="Symbol">)</a> <a id="6712" href="Cubical.Data.Nat.Order.Inductive.html#6663" class="Bound">y</a><a id="6713" class="Symbol">))</a>
  <a id="6718" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="6740" href="Cubical.Data.Nat.Order.Inductive.html#6740" class="Bound">x</a><a id="6741" class="Symbol">)</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="6747" href="Cubical.Data.Nat.Order.Inductive.html#6747" class="Bound">y</a><a id="6748" class="Symbol">)</a> <a id="6750" class="Symbol">=</a> <a id="6752" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="6769" class="Symbol">{</a><a id="6770" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6771" class="Symbol">}</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="6783" class="Symbol">{</a><a id="6784" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6785" class="Symbol">}</a> <a id="6787" class="Symbol">{</a><a id="6788" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6789" class="Symbol">}</a> <a id="6791" class="Symbol">{</a><a id="6792" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6793" class="Symbol">}</a> <a id="6795" href="Cubical.Data.Nat.Order.Inductive.html#6747" class="Bound">y</a> <a id="6797" href="Cubical.Data.Nat.Order.Inductive.html#6740" class="Bound">x</a><a id="6798" class="Symbol">))</a>
  <a id="6803" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="6825" href="Cubical.Data.Nat.Order.Inductive.html#6825" class="Bound">x</a><a id="6826" class="Symbol">)</a> <a id="6828" class="Symbol">(</a><a id="6829" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="6832" href="Cubical.Data.Nat.Order.Inductive.html#6832" class="Bound">y</a><a id="6833" class="Symbol">)</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6843" class="Symbol">(</a><a id="6844" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="6854" class="Symbol">{</a><a id="6855" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6856" class="Symbol">}</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="6870" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6871" class="Symbol">)</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6878" href="Cubical.Data.Nat.Order.Inductive.html#6832" class="Bound">y</a><a id="6879" class="Symbol">)</a> <a id="6881" href="Cubical.Data.Nat.Order.Inductive.html#6825" class="Bound">x</a><a id="6882" class="Symbol">))</a>
  <a id="6887" href="Cubical.Data.Nat.Order.Inductive.html#6216" class="Function">isPropTrichotomyᵗ</a> <a id="6905" class="Symbol">(</a><a id="6906" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="6909" href="Cubical.Data.Nat.Order.Inductive.html#6909" class="Bound">x</a><a id="6910" class="Symbol">)</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="6916" href="Cubical.Data.Nat.Order.Inductive.html#6916" class="Bound">y</a><a id="6917" class="Symbol">)</a> <a id="6919" href="Cubical.Data.Nat.Order.Inductive.html#6919" class="Bound">i</a> <a id="6921" class="Symbol">=</a> <a id="6923" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a> <a id="6936" class="Symbol">{</a><a id="6937" class="Argument">n</a> <a id="6939" class="Symbol">=</a> <a id="6941" href="Cubical.Data.Nat.Order.Inductive.html#6201" class="Bound">m</a><a id="6942" class="Symbol">}</a> <a id="6944" class="Symbol">{</a><a id="6945" href="Cubical.Data.Nat.Order.Inductive.html#6199" class="Bound">n</a><a id="6946" class="Symbol">}</a> <a id="6948" href="Cubical.Data.Nat.Order.Inductive.html#6909" class="Bound">x</a> <a id="6950" href="Cubical.Data.Nat.Order.Inductive.html#6916" class="Bound">y</a> <a id="6952" href="Cubical.Data.Nat.Order.Inductive.html#6919" class="Bound">i</a><a id="6953" class="Symbol">)</a>

<a id="6956" class="Keyword">module</a> <a id="falseDichotomies"></a><a id="6963" href="Cubical.Data.Nat.Order.Inductive.html#6963" class="Module">falseDichotomies</a> <a id="6980" class="Keyword">where</a>
  <a id="falseDichotomies.lt-eq"></a><a id="6988" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">lt-eq</a> <a id="6994" class="Symbol">:</a> <a id="6996" class="Symbol">{</a><a id="6997" href="Cubical.Data.Nat.Order.Inductive.html#6997" class="Bound">n</a> <a id="6999" href="Cubical.Data.Nat.Order.Inductive.html#6999" class="Bound">m</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7004" class="Symbol">}</a> <a id="7006" class="Symbol">→</a> <a id="7008" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7010" class="Symbol">(</a><a id="7011" href="Cubical.Data.Nat.Order.Inductive.html#6999" class="Bound">m</a> <a id="7013" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7016" href="Cubical.Data.Nat.Order.Inductive.html#6997" class="Bound">n</a><a id="7017" class="Symbol">)</a> <a id="7019" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Cubical.Data.Nat.Order.Inductive.html#6999" class="Bound">m</a> <a id="7024" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7026" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7030" href="Cubical.Data.Nat.Order.Inductive.html#6997" class="Bound">n</a><a id="7031" class="Symbol">)</a>
  <a id="7035" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">lt-eq</a> <a id="7041" class="Symbol">{</a><a id="7042" class="Argument">n</a> <a id="7044" class="Symbol">=</a> <a id="7046" href="Cubical.Data.Nat.Order.Inductive.html#7046" class="Bound">n</a><a id="7047" class="Symbol">}</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Data.Nat.Order.Inductive.html#7050" class="Bound">p</a> <a id="7052" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7054" href="Cubical.Data.Nat.Order.Inductive.html#7054" class="Bound">q</a><a id="7055" class="Symbol">)</a> <a id="7057" class="Symbol">=</a> <a id="7059" href="Cubical.Data.Nat.Order.Inductive.html#3742" class="Function">¬-sucℕ-&lt;ᵗ</a> <a id="7069" class="Symbol">{</a><a id="7070" class="Argument">n</a> <a id="7072" class="Symbol">=</a> <a id="7074" href="Cubical.Data.Nat.Order.Inductive.html#7046" class="Bound">n</a><a id="7075" class="Symbol">}</a> <a id="7077" class="Symbol">(</a><a id="7078" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7084" class="Symbol">(</a><a id="7085" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="7089" href="Cubical.Data.Nat.Order.Inductive.html#7046" class="Bound">n</a><a id="7090" class="Symbol">)</a> <a id="7092" href="Cubical.Data.Nat.Order.Inductive.html#7054" class="Bound">q</a> <a id="7094" href="Cubical.Data.Nat.Order.Inductive.html#7050" class="Bound">p</a><a id="7095" class="Symbol">)</a>

  <a id="falseDichotomies.lt-gt"></a><a id="7100" href="Cubical.Data.Nat.Order.Inductive.html#7100" class="Function">lt-gt</a> <a id="7106" class="Symbol">:</a> <a id="7108" class="Symbol">{</a><a id="7109" href="Cubical.Data.Nat.Order.Inductive.html#7109" class="Bound">n</a> <a id="7111" href="Cubical.Data.Nat.Order.Inductive.html#7111" class="Bound">m</a> <a id="7113" class="Symbol">:</a> <a id="7115" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7116" class="Symbol">}</a>  <a id="7119" class="Symbol">→</a> <a id="7121" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7123" class="Symbol">(</a><a id="7124" href="Cubical.Data.Nat.Order.Inductive.html#7111" class="Bound">m</a> <a id="7126" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7129" href="Cubical.Data.Nat.Order.Inductive.html#7109" class="Bound">n</a><a id="7130" class="Symbol">)</a> <a id="7132" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7139" href="Cubical.Data.Nat.Order.Inductive.html#7109" class="Bound">n</a> <a id="7141" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7144" href="Cubical.Data.Nat.Order.Inductive.html#7111" class="Bound">m</a><a id="7145" class="Symbol">)</a>
  <a id="7149" href="Cubical.Data.Nat.Order.Inductive.html#7100" class="Function">lt-gt</a> <a id="7155" class="Symbol">{</a><a id="7156" class="Argument">n</a> <a id="7158" class="Symbol">=</a> <a id="7160" href="Cubical.Data.Nat.Order.Inductive.html#7160" class="Bound">n</a><a id="7161" class="Symbol">}</a> <a id="7163" class="Symbol">{</a><a id="7164" href="Cubical.Data.Nat.Order.Inductive.html#7164" class="Bound">m</a><a id="7165" class="Symbol">}</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Cubical.Data.Nat.Order.Inductive.html#7168" class="Bound">p</a> <a id="7170" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7172" href="Cubical.Data.Nat.Order.Inductive.html#7172" class="Bound">q</a><a id="7173" class="Symbol">)</a> <a id="7175" class="Symbol">=</a>
    <a id="7181" href="Cubical.Data.Nat.Order.Inductive.html#3742" class="Function">¬-sucℕ-&lt;ᵗ</a> <a id="7191" class="Symbol">{</a><a id="7192" class="Argument">n</a> <a id="7194" class="Symbol">=</a> <a id="7196" href="Cubical.Data.Nat.Order.Inductive.html#7160" class="Bound">n</a><a id="7197" class="Symbol">}</a> <a id="7199" class="Symbol">(</a><a id="7200" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="7209" class="Symbol">{</a><a id="7210" class="Argument">n</a> <a id="7212" class="Symbol">=</a> <a id="7214" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7218" href="Cubical.Data.Nat.Order.Inductive.html#7160" class="Bound">n</a><a id="7219" class="Symbol">}</a> <a id="7221" class="Symbol">{</a><a id="7222" href="Cubical.Data.Nat.Order.Inductive.html#7164" class="Bound">m</a><a id="7223" class="Symbol">}</a> <a id="7225" class="Symbol">{</a><a id="7226" href="Cubical.Data.Nat.Order.Inductive.html#7160" class="Bound">n</a><a id="7227" class="Symbol">}</a> <a id="7229" href="Cubical.Data.Nat.Order.Inductive.html#7172" class="Bound">q</a> <a id="7231" href="Cubical.Data.Nat.Order.Inductive.html#7168" class="Bound">p</a><a id="7232" class="Symbol">)</a>

  <a id="falseDichotomies.eq-eq"></a><a id="7237" href="Cubical.Data.Nat.Order.Inductive.html#7237" class="Function">eq-eq</a> <a id="7243" class="Symbol">:</a> <a id="7245" class="Symbol">{</a><a id="7246" href="Cubical.Data.Nat.Order.Inductive.html#7246" class="Bound">n</a> <a id="7248" href="Cubical.Data.Nat.Order.Inductive.html#7248" class="Bound">m</a> <a id="7250" class="Symbol">:</a> <a id="7252" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7253" class="Symbol">}</a> <a id="7255" class="Symbol">→</a> <a id="7257" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7259" class="Symbol">(</a><a id="7260" href="Cubical.Data.Nat.Order.Inductive.html#7248" class="Bound">m</a> <a id="7262" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7264" href="Cubical.Data.Nat.Order.Inductive.html#7246" class="Bound">n</a><a id="7265" class="Symbol">)</a> <a id="7267" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Cubical.Data.Nat.Order.Inductive.html#7248" class="Bound">m</a> <a id="7272" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7274" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7278" href="Cubical.Data.Nat.Order.Inductive.html#7246" class="Bound">n</a><a id="7279" class="Symbol">)</a>
  <a id="7283" href="Cubical.Data.Nat.Order.Inductive.html#7237" class="Function">eq-eq</a> <a id="7289" class="Symbol">{</a><a id="7290" class="Argument">n</a> <a id="7292" class="Symbol">=</a> <a id="7294" href="Cubical.Data.Nat.Order.Inductive.html#7294" class="Bound">n</a><a id="7295" class="Symbol">}</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Cubical.Data.Nat.Order.Inductive.html#7298" class="Bound">p</a> <a id="7300" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7302" href="Cubical.Data.Nat.Order.Inductive.html#7302" class="Bound">q</a><a id="7303" class="Symbol">)</a> <a id="7305" class="Symbol">=</a>
    <a id="7311" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="7321" class="Symbol">{</a><a id="7322" href="Cubical.Data.Nat.Order.Inductive.html#7294" class="Bound">n</a><a id="7323" class="Symbol">}</a> <a id="7325" class="Symbol">(</a><a id="7326" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="7337" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7341" href="Cubical.Data.Nat.Order.Inductive.html#7294" class="Bound">n</a><a id="7342" class="Symbol">)</a> <a id="7344" class="Symbol">(</a><a id="7345" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7349" href="Cubical.Data.Nat.Order.Inductive.html#7298" class="Bound">p</a> <a id="7351" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7353" href="Cubical.Data.Nat.Order.Inductive.html#7302" class="Bound">q</a><a id="7354" class="Symbol">)</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="7363" class="Symbol">{</a><a id="7364" href="Cubical.Data.Nat.Order.Inductive.html#7294" class="Bound">n</a><a id="7365" class="Symbol">}))</a>

  <a id="falseDichotomies.eq-gt"></a><a id="7372" href="Cubical.Data.Nat.Order.Inductive.html#7372" class="Function">eq-gt</a> <a id="7378" class="Symbol">:</a> <a id="7380" class="Symbol">{</a><a id="7381" href="Cubical.Data.Nat.Order.Inductive.html#7381" class="Bound">n</a> <a id="7383" href="Cubical.Data.Nat.Order.Inductive.html#7383" class="Bound">m</a> <a id="7385" class="Symbol">:</a> <a id="7387" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7388" class="Symbol">}</a> <a id="7390" class="Symbol">→</a> <a id="7392" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7394" class="Symbol">(</a><a id="7395" href="Cubical.Data.Nat.Order.Inductive.html#7383" class="Bound">m</a> <a id="7397" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7399" href="Cubical.Data.Nat.Order.Inductive.html#7381" class="Bound">n</a><a id="7400" class="Symbol">)</a> <a id="7402" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7409" href="Cubical.Data.Nat.Order.Inductive.html#7381" class="Bound">n</a> <a id="7411" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7414" href="Cubical.Data.Nat.Order.Inductive.html#7383" class="Bound">m</a><a id="7415" class="Symbol">)</a>
  <a id="7419" href="Cubical.Data.Nat.Order.Inductive.html#7372" class="Function">eq-gt</a> <a id="7425" class="Symbol">(</a><a id="7426" href="Cubical.Data.Nat.Order.Inductive.html#7426" class="Bound">p</a> <a id="7428" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7430" href="Cubical.Data.Nat.Order.Inductive.html#7430" class="Bound">q</a><a id="7431" class="Symbol">)</a> <a id="7433" class="Symbol">=</a> <a id="7435" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">lt-eq</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Data.Nat.Order.Inductive.html#7430" class="Bound">q</a> <a id="7444" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7446" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7451" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7460" href="Cubical.Data.Nat.Order.Inductive.html#7426" class="Bound">p</a><a id="7461" class="Symbol">))</a>

  <a id="falseDichotomies.gt-lt"></a><a id="7467" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">gt-lt</a> <a id="7473" class="Symbol">:</a> <a id="7475" class="Symbol">{</a><a id="7476" href="Cubical.Data.Nat.Order.Inductive.html#7476" class="Bound">n</a> <a id="7478" href="Cubical.Data.Nat.Order.Inductive.html#7478" class="Bound">m</a> <a id="7480" class="Symbol">:</a> <a id="7482" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7483" class="Symbol">}</a> <a id="7485" class="Symbol">→</a> <a id="7487" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7489" class="Symbol">(</a><a id="7490" href="Cubical.Data.Nat.Order.Inductive.html#7476" class="Bound">n</a> <a id="7492" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7495" href="Cubical.Data.Nat.Order.Inductive.html#7478" class="Bound">m</a><a id="7496" class="Symbol">)</a> <a id="7498" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7500" class="Symbol">(</a><a id="7501" href="Cubical.Data.Nat.Order.Inductive.html#7478" class="Bound">m</a> <a id="7503" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7506" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7510" href="Cubical.Data.Nat.Order.Inductive.html#7476" class="Bound">n</a><a id="7511" class="Symbol">)</a>
  <a id="7515" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">gt-lt</a> <a id="7521" class="Symbol">{</a><a id="7522" class="Argument">n</a> <a id="7524" class="Symbol">=</a> <a id="7526" href="Cubical.Data.Nat.Order.Inductive.html#7526" class="Bound">n</a><a id="7527" class="Symbol">}</a> <a id="7529" class="Symbol">{</a><a id="7530" class="Argument">m</a> <a id="7532" class="Symbol">=</a> <a id="7534" href="Cubical.Data.Nat.Order.Inductive.html#7534" class="Bound">m</a><a id="7535" class="Symbol">}</a> <a id="7537" class="Symbol">=</a> <a id="7539" href="Cubical.Data.Nat.Order.Inductive.html#4373" class="Function">¬squeeze</a> <a id="7548" class="Symbol">{</a><a id="7549" class="Argument">n</a> <a id="7551" class="Symbol">=</a> <a id="7553" href="Cubical.Data.Nat.Order.Inductive.html#7526" class="Bound">n</a><a id="7554" class="Symbol">}</a> <a id="7556" class="Symbol">{</a><a id="7557" class="Argument">m</a> <a id="7559" class="Symbol">=</a> <a id="7561" href="Cubical.Data.Nat.Order.Inductive.html#7534" class="Bound">m</a><a id="7562" class="Symbol">}</a>

<a id="7565" class="Keyword">module</a> <a id="WellFounded"></a><a id="7572" href="Cubical.Data.Nat.Order.Inductive.html#7572" class="Module">WellFounded</a> <a id="7584" class="Keyword">where</a>
  <a id="WellFounded.wf-&lt;ᵗ"></a><a id="7592" href="Cubical.Data.Nat.Order.Inductive.html#7592" class="Function">wf-&lt;ᵗ</a> <a id="7598" class="Symbol">:</a> <a id="7600" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="7612" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a>
  <a id="WellFounded.wf-rec-&lt;ᵗ"></a><a id="7619" href="Cubical.Data.Nat.Order.Inductive.html#7619" class="Function">wf-rec-&lt;ᵗ</a> <a id="7629" class="Symbol">:</a> <a id="7631" class="Symbol">∀</a> <a id="7633" href="Cubical.Data.Nat.Order.Inductive.html#7633" class="Bound">n</a> <a id="7635" class="Symbol">→</a> <a id="7637" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="7643" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="7653" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a><a id="7657" class="Symbol">)</a> <a id="7659" href="Cubical.Data.Nat.Order.Inductive.html#7633" class="Bound">n</a>

  <a id="7664" href="Cubical.Data.Nat.Order.Inductive.html#7592" class="Function">wf-&lt;ᵗ</a> <a id="7670" href="Cubical.Data.Nat.Order.Inductive.html#7670" class="Bound">n</a> <a id="7672" class="Symbol">=</a> <a id="7674" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Cubical.Data.Nat.Order.Inductive.html#7619" class="Function">wf-rec-&lt;ᵗ</a> <a id="7689" href="Cubical.Data.Nat.Order.Inductive.html#7670" class="Bound">n</a><a id="7690" class="Symbol">)</a>

  <a id="7695" href="Cubical.Data.Nat.Order.Inductive.html#7619" class="Function">wf-rec-&lt;ᵗ</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7710" href="Cubical.Data.Nat.Order.Inductive.html#7710" class="Bound">n</a><a id="7711" class="Symbol">)</a> <a id="7713" href="Cubical.Data.Nat.Order.Inductive.html#7713" class="Bound">m</a> <a id="7715" href="Cubical.Data.Nat.Order.Inductive.html#7715" class="Bound">m≤n</a> <a id="7719" class="Keyword">with</a> <a id="7724" href="Cubical.Data.Nat.Order.Inductive.html#5724" class="Function">≤ᵗ-split</a> <a id="7733" class="Symbol">{</a><a id="7734" href="Cubical.Data.Nat.Order.Inductive.html#7713" class="Bound">m</a><a id="7735" class="Symbol">}</a> <a id="7737" class="Symbol">{</a><a id="7738" href="Cubical.Data.Nat.Order.Inductive.html#7710" class="Bound">n</a><a id="7739" class="Symbol">}</a> <a id="7741" href="Cubical.Data.Nat.Order.Inductive.html#7715" class="Bound">m≤n</a>
  <a id="7747" class="Symbol">...</a> <a id="7751" class="Symbol">|</a> <a id="7753" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7757" href="Cubical.Data.Nat.Order.Inductive.html#7757" class="Bound">m&lt;n</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="Cubical.Data.Nat.Order.Inductive.html#7619" class="Function">wf-rec-&lt;ᵗ</a> <a id="7773" class="Bound">n</a> <a id="7775" class="Bound">m</a> <a id="7777" href="Cubical.Data.Nat.Order.Inductive.html#7757" class="Bound">m&lt;n</a>
  <a id="7783" class="Symbol">...</a> <a id="7787" class="Symbol">|</a> <a id="7789" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7793" href="Cubical.Data.Nat.Order.Inductive.html#7793" class="Bound">m≡n</a> <a id="7797" class="Symbol">=</a> <a id="7799" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="7811" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ_</a><a id="7815" class="Symbol">)</a> <a id="7817" href="Cubical.Data.Nat.Order.Inductive.html#7793" class="Bound">m≡n</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Cubical.Data.Nat.Order.Inductive.html#7592" class="Function">wf-&lt;ᵗ</a> <a id="7828" class="Bound">n</a><a id="7829" class="Symbol">)</a>

<a id="wf-elim"></a><a id="7832" href="Cubical.Data.Nat.Order.Inductive.html#7832" class="Function">wf-elim</a> <a id="7840" class="Symbol">:</a> <a id="7842" class="Symbol">(∀</a> <a id="7845" href="Cubical.Data.Nat.Order.Inductive.html#7845" class="Bound">n</a> <a id="7847" class="Symbol">→</a> <a id="7849" class="Symbol">(∀</a> <a id="7852" href="Cubical.Data.Nat.Order.Inductive.html#7852" class="Bound">m</a> <a id="7854" class="Symbol">→</a> <a id="7856" href="Cubical.Data.Nat.Order.Inductive.html#7852" class="Bound">m</a> <a id="7858" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7861" href="Cubical.Data.Nat.Order.Inductive.html#7845" class="Bound">n</a> <a id="7863" class="Symbol">→</a> <a id="7865" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="7867" href="Cubical.Data.Nat.Order.Inductive.html#7852" class="Bound">m</a><a id="7868" class="Symbol">)</a> <a id="7870" class="Symbol">→</a> <a id="7872" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="7874" href="Cubical.Data.Nat.Order.Inductive.html#7845" class="Bound">n</a><a id="7875" class="Symbol">)</a> <a id="7877" class="Symbol">→</a> <a id="7879" class="Symbol">∀</a> <a id="7881" href="Cubical.Data.Nat.Order.Inductive.html#7881" class="Bound">n</a> <a id="7883" class="Symbol">→</a> <a id="7885" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="7887" href="Cubical.Data.Nat.Order.Inductive.html#7881" class="Bound">n</a>
<a id="7889" href="Cubical.Data.Nat.Order.Inductive.html#7832" class="Function">wf-elim</a> <a id="7897" class="Symbol">=</a> <a id="7899" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="7913" href="Cubical.Data.Nat.Order.Inductive.html#7592" class="Function">WellFounded.wf-&lt;ᵗ</a>

<a id="wf-rec"></a><a id="7932" href="Cubical.Data.Nat.Order.Inductive.html#7932" class="Function">wf-rec</a> <a id="7939" class="Symbol">:</a> <a id="7941" class="Symbol">(∀</a> <a id="7944" href="Cubical.Data.Nat.Order.Inductive.html#7944" class="Bound">n</a> <a id="7946" class="Symbol">→</a> <a id="7948" class="Symbol">(∀</a> <a id="7951" href="Cubical.Data.Nat.Order.Inductive.html#7951" class="Bound">m</a> <a id="7953" class="Symbol">→</a> <a id="7955" href="Cubical.Data.Nat.Order.Inductive.html#7951" class="Bound">m</a> <a id="7957" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7960" href="Cubical.Data.Nat.Order.Inductive.html#7944" class="Bound">n</a> <a id="7962" class="Symbol">→</a> <a id="7964" href="Cubical.Data.Nat.Order.Inductive.html#565" class="Generalizable">R</a><a id="7965" class="Symbol">)</a> <a id="7967" class="Symbol">→</a> <a id="7969" href="Cubical.Data.Nat.Order.Inductive.html#565" class="Generalizable">R</a><a id="7970" class="Symbol">)</a> <a id="7972" class="Symbol">→</a> <a id="7974" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7976" class="Symbol">→</a> <a id="7978" href="Cubical.Data.Nat.Order.Inductive.html#565" class="Generalizable">R</a>
<a id="7980" href="Cubical.Data.Nat.Order.Inductive.html#7932" class="Function">wf-rec</a> <a id="7987" class="Symbol">{</a><a id="7988" class="Argument">R</a> <a id="7990" class="Symbol">=</a> <a id="7992" href="Cubical.Data.Nat.Order.Inductive.html#7992" class="Bound">R</a><a id="7993" class="Symbol">}</a> <a id="7995" class="Symbol">=</a> <a id="7997" href="Cubical.Data.Nat.Order.Inductive.html#7832" class="Function">wf-elim</a> <a id="8005" class="Symbol">{</a><a id="8006" class="Argument">P</a> <a id="8008" class="Symbol">=</a> <a id="8010" class="Symbol">λ</a> <a id="8012" href="Cubical.Data.Nat.Order.Inductive.html#8012" class="Bound">_</a> <a id="8014" class="Symbol">→</a> <a id="8016" href="Cubical.Data.Nat.Order.Inductive.html#7992" class="Bound">R</a><a id="8017" class="Symbol">}</a>

<a id="8020" class="Keyword">module</a> <a id="Minimal"></a><a id="8027" href="Cubical.Data.Nat.Order.Inductive.html#8027" class="Module">Minimal</a> <a id="8035" class="Keyword">where</a>
  <a id="Minimal.Least"></a><a id="8043" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="8049" class="Symbol">:</a> <a id="8051" class="Symbol">∀{</a><a id="8053" href="Cubical.Data.Nat.Order.Inductive.html#8053" class="Bound">ℓ</a><a id="8054" class="Symbol">}</a> <a id="8056" class="Symbol">→</a> <a id="8058" class="Symbol">(</a><a id="8059" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="8061" class="Symbol">→</a> <a id="8063" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8068" href="Cubical.Data.Nat.Order.Inductive.html#8053" class="Bound">ℓ</a><a id="8069" class="Symbol">)</a> <a id="8071" class="Symbol">→</a> <a id="8073" class="Symbol">(</a><a id="8074" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="8076" class="Symbol">→</a> <a id="8078" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8083" href="Cubical.Data.Nat.Order.Inductive.html#8053" class="Bound">ℓ</a><a id="8084" class="Symbol">)</a>
  <a id="8088" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="8094" href="Cubical.Data.Nat.Order.Inductive.html#8094" class="Bound">P</a> <a id="8096" href="Cubical.Data.Nat.Order.Inductive.html#8096" class="Bound">m</a> <a id="8098" class="Symbol">=</a> <a id="8100" href="Cubical.Data.Nat.Order.Inductive.html#8094" class="Bound">P</a> <a id="8102" href="Cubical.Data.Nat.Order.Inductive.html#8096" class="Bound">m</a> <a id="8104" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8106" class="Symbol">(∀</a> <a id="8109" href="Cubical.Data.Nat.Order.Inductive.html#8109" class="Bound">n</a> <a id="8111" class="Symbol">→</a> <a id="8113" href="Cubical.Data.Nat.Order.Inductive.html#8109" class="Bound">n</a> <a id="8115" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="8118" href="Cubical.Data.Nat.Order.Inductive.html#8096" class="Bound">m</a> <a id="8120" class="Symbol">→</a> <a id="8122" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8124" href="Cubical.Data.Nat.Order.Inductive.html#8094" class="Bound">P</a> <a id="8126" href="Cubical.Data.Nat.Order.Inductive.html#8109" class="Bound">n</a><a id="8127" class="Symbol">)</a>

  <a id="Minimal.isPropLeast"></a><a id="8132" href="Cubical.Data.Nat.Order.Inductive.html#8132" class="Function">isPropLeast</a> <a id="8144" class="Symbol">:</a> <a id="8146" class="Symbol">(∀</a> <a id="8149" href="Cubical.Data.Nat.Order.Inductive.html#8149" class="Bound">m</a> <a id="8151" class="Symbol">→</a> <a id="8153" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8160" class="Symbol">(</a><a id="8161" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8163" href="Cubical.Data.Nat.Order.Inductive.html#8149" class="Bound">m</a><a id="8164" class="Symbol">))</a> <a id="8167" class="Symbol">→</a> <a id="8169" class="Symbol">∀</a> <a id="8171" href="Cubical.Data.Nat.Order.Inductive.html#8171" class="Bound">m</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8182" class="Symbol">(</a><a id="8183" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="8189" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8191" href="Cubical.Data.Nat.Order.Inductive.html#8171" class="Bound">m</a><a id="8192" class="Symbol">)</a>
  <a id="8196" href="Cubical.Data.Nat.Order.Inductive.html#8132" class="Function">isPropLeast</a> <a id="8208" href="Cubical.Data.Nat.Order.Inductive.html#8208" class="Bound">pP</a> <a id="8211" href="Cubical.Data.Nat.Order.Inductive.html#8211" class="Bound">m</a>
    <a id="8217" class="Symbol">=</a> <a id="8219" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="8227" class="Symbol">(</a><a id="8228" href="Cubical.Data.Nat.Order.Inductive.html#8208" class="Bound">pP</a> <a id="8231" href="Cubical.Data.Nat.Order.Inductive.html#8211" class="Bound">m</a><a id="8232" class="Symbol">)</a> <a id="8234" class="Symbol">(λ</a> <a id="8237" href="Cubical.Data.Nat.Order.Inductive.html#8237" class="Bound">_</a> <a id="8239" class="Symbol">→</a> <a id="8241" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="8250" class="Symbol">λ</a> <a id="8252" href="Cubical.Data.Nat.Order.Inductive.html#8252" class="Bound">_</a> <a id="8254" href="Cubical.Data.Nat.Order.Inductive.html#8254" class="Bound">_</a> <a id="8256" href="Cubical.Data.Nat.Order.Inductive.html#8256" class="Bound">_</a> <a id="8258" class="Symbol">→</a> <a id="8260" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="8267" class="Symbol">)</a>

  <a id="Minimal.Least→"></a><a id="8272" href="Cubical.Data.Nat.Order.Inductive.html#8272" class="Function">Least→</a> <a id="8279" class="Symbol">:</a> <a id="8281" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8283" class="Symbol">_</a> <a id="8285" class="Symbol">(</a><a id="8286" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="8292" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a><a id="8293" class="Symbol">)</a> <a id="8295" class="Symbol">→</a> <a id="8297" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8299" class="Symbol">_</a> <a id="8301" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a>
  <a id="8305" href="Cubical.Data.Nat.Order.Inductive.html#8272" class="Function">Least→</a> <a id="8312" class="Symbol">=</a> <a id="8314" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="8322" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="8329" class="Keyword">private</a>
    <a id="Minimal.search-lemma"></a><a id="8341" href="Cubical.Data.Nat.Order.Inductive.html#8341" class="Function">search-lemma</a> <a id="8354" class="Symbol">:</a> <a id="8356" class="Symbol">∀</a> <a id="8358" href="Cubical.Data.Nat.Order.Inductive.html#8358" class="Bound">n</a> <a id="8360" class="Symbol">→</a> <a id="8362" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8364" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8366" class="Number">0</a> <a id="8368" class="Symbol">→</a> <a id="8370" class="Symbol">(∀</a> <a id="8373" href="Cubical.Data.Nat.Order.Inductive.html#8373" class="Bound">m</a> <a id="8375" class="Symbol">→</a> <a id="8377" href="Cubical.Data.Nat.Order.Inductive.html#8373" class="Bound">m</a> <a id="8379" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="8382" href="Cubical.Data.Nat.Order.Inductive.html#8358" class="Bound">n</a> <a id="8384" class="Symbol">→</a> <a id="8386" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8388" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8390" class="Symbol">(</a><a id="8391" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8395" href="Cubical.Data.Nat.Order.Inductive.html#8373" class="Bound">m</a><a id="8396" class="Symbol">))</a> <a id="8399" class="Symbol">→</a> <a id="8401" class="Symbol">∀</a> <a id="8403" href="Cubical.Data.Nat.Order.Inductive.html#8403" class="Bound">m</a> <a id="8405" class="Symbol">→</a> <a id="8407" href="Cubical.Data.Nat.Order.Inductive.html#8403" class="Bound">m</a> <a id="8409" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="8412" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8416" href="Cubical.Data.Nat.Order.Inductive.html#8358" class="Bound">n</a> <a id="8418" class="Symbol">→</a> <a id="8420" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8422" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8424" href="Cubical.Data.Nat.Order.Inductive.html#8403" class="Bound">m</a>
    <a id="8430" href="Cubical.Data.Nat.Order.Inductive.html#8341" class="Function">search-lemma</a> <a id="8443" href="Cubical.Data.Nat.Order.Inductive.html#8443" class="Bound">n</a> <a id="8445" href="Cubical.Data.Nat.Order.Inductive.html#8445" class="Bound">¬P0</a> <a id="8449" href="Cubical.Data.Nat.Order.Inductive.html#8449" class="Bound">¬P&lt;1+n</a> <a id="8456" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="8464" class="Symbol">=</a> <a id="8466" class="Symbol">λ</a> <a id="8468" href="Cubical.Data.Nat.Order.Inductive.html#8468" class="Bound">_</a> <a id="8470" class="Symbol">→</a> <a id="8472" href="Cubical.Data.Nat.Order.Inductive.html#8445" class="Bound">¬P0</a>
    <a id="8480" href="Cubical.Data.Nat.Order.Inductive.html#8341" class="Function">search-lemma</a> <a id="8493" href="Cubical.Data.Nat.Order.Inductive.html#8493" class="Bound">n</a> <a id="8495" href="Cubical.Data.Nat.Order.Inductive.html#8495" class="Bound">¬P0</a> <a id="8499" href="Cubical.Data.Nat.Order.Inductive.html#8499" class="Bound">¬P&lt;1+n</a> <a id="8506" class="Symbol">(</a><a id="8507" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8511" href="Cubical.Data.Nat.Order.Inductive.html#8511" class="Bound">m</a><a id="8512" class="Symbol">)</a> <a id="8514" class="Symbol">=</a> <a id="8516" href="Cubical.Data.Nat.Order.Inductive.html#8499" class="Bound">¬P&lt;1+n</a> <a id="8523" href="Cubical.Data.Nat.Order.Inductive.html#8511" class="Bound">m</a>

  <a id="Minimal.search"></a><a id="8528" href="Cubical.Data.Nat.Order.Inductive.html#8528" class="Function">search</a>
    <a id="8539" class="Symbol">:</a> <a id="8541" class="Symbol">(∀</a> <a id="8544" href="Cubical.Data.Nat.Order.Inductive.html#8544" class="Bound">m</a> <a id="8546" class="Symbol">→</a> <a id="8548" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8552" class="Symbol">(</a><a id="8553" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8555" href="Cubical.Data.Nat.Order.Inductive.html#8544" class="Bound">m</a><a id="8556" class="Symbol">))</a>
    <a id="8563" class="Symbol">→</a> <a id="8565" class="Symbol">∀</a> <a id="8567" href="Cubical.Data.Nat.Order.Inductive.html#8567" class="Bound">n</a> <a id="8569" class="Symbol">→</a> <a id="8571" class="Symbol">(</a><a id="8572" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8575" href="Cubical.Data.Nat.Order.Inductive.html#8575" class="Bound">m</a> <a id="8577" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8579" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="8581" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8583" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="8589" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8591" href="Cubical.Data.Nat.Order.Inductive.html#8575" class="Bound">m</a><a id="8592" class="Symbol">)</a> <a id="8594" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8596" class="Symbol">(∀</a> <a id="8599" href="Cubical.Data.Nat.Order.Inductive.html#8599" class="Bound">m</a> <a id="8601" class="Symbol">→</a> <a id="8603" href="Cubical.Data.Nat.Order.Inductive.html#8599" class="Bound">m</a> <a id="8605" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="8608" href="Cubical.Data.Nat.Order.Inductive.html#8567" class="Bound">n</a> <a id="8610" class="Symbol">→</a> <a id="8612" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="8614" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8616" href="Cubical.Data.Nat.Order.Inductive.html#8599" class="Bound">m</a><a id="8617" class="Symbol">)</a>
  <a id="8621" href="Cubical.Data.Nat.Order.Inductive.html#8528" class="Function">search</a> <a id="8628" class="Symbol">{</a><a id="8629" class="Argument">P</a> <a id="8631" class="Symbol">=</a> <a id="8633" href="Cubical.Data.Nat.Order.Inductive.html#8633" class="Bound">P</a><a id="8634" class="Symbol">}</a> <a id="8636" href="Cubical.Data.Nat.Order.Inductive.html#8636" class="Bound">dec</a> <a id="8640" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="8648" class="Symbol">=</a> <a id="8650" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8654" class="Symbol">λ</a> <a id="8656" href="Cubical.Data.Nat.Order.Inductive.html#8656" class="Bound">_</a> <a id="8658" href="Cubical.Data.Nat.Order.Inductive.html#8658" class="Bound">b</a> <a id="8660" href="Cubical.Data.Nat.Order.Inductive.html#8660" class="Bound">_</a> <a id="8662" class="Symbol">→</a> <a id="8664" href="Cubical.Data.Nat.Order.Inductive.html#8658" class="Bound">b</a>
  <a id="8668" href="Cubical.Data.Nat.Order.Inductive.html#8528" class="Function">search</a> <a id="8675" class="Symbol">{</a><a id="8676" class="Argument">P</a> <a id="8678" class="Symbol">=</a> <a id="8680" href="Cubical.Data.Nat.Order.Inductive.html#8680" class="Bound">P</a><a id="8681" class="Symbol">}</a> <a id="8683" href="Cubical.Data.Nat.Order.Inductive.html#8683" class="Bound">dec</a> <a id="8687" class="Symbol">(</a><a id="8688" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8692" href="Cubical.Data.Nat.Order.Inductive.html#8692" class="Bound">n</a><a id="8693" class="Symbol">)</a> <a id="8695" class="Keyword">with</a> <a id="8700" href="Cubical.Data.Nat.Order.Inductive.html#8683" class="Bound">dec</a> <a id="8704" class="Number">0</a>
  <a id="8708" class="Symbol">...</a> <a id="8712" class="Symbol">|</a> <a id="8714" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8718" href="Cubical.Data.Nat.Order.Inductive.html#8718" class="Bound">P0</a> <a id="8721" class="Symbol">=</a> <a id="8723" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8727" class="Symbol">(</a><a id="8728" class="Number">0</a> <a id="8730" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8732" href="Cubical.Data.Nat.Order.Inductive.html#8718" class="Bound">P0</a> <a id="8735" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8737" class="Symbol">λ</a> <a id="8739" href="Cubical.Data.Nat.Order.Inductive.html#8739" class="Bound">_</a> <a id="8741" href="Cubical.Data.Nat.Order.Inductive.html#8741" class="Bound">b</a> <a id="8743" href="Cubical.Data.Nat.Order.Inductive.html#8743" class="Bound">_</a> <a id="8745" class="Symbol">→</a> <a id="8747" href="Cubical.Data.Nat.Order.Inductive.html#8741" class="Bound">b</a><a id="8748" class="Symbol">)</a>
  <a id="8752" class="Symbol">...</a> <a id="8756" class="Symbol">|</a> <a id="8758" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8761" href="Cubical.Data.Nat.Order.Inductive.html#8761" class="Bound">¬P0</a> <a id="8765" class="Keyword">with</a> <a id="8770" href="Cubical.Data.Nat.Order.Inductive.html#8528" class="Function">search</a> <a id="8777" class="Symbol">{</a><a id="8778" class="Argument">P</a> <a id="8780" class="Symbol">=</a> <a id="8782" class="Bound">P</a> <a id="8784" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8786" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="8789" class="Symbol">}</a> <a id="8791" class="Symbol">(</a><a id="8792" class="Bound">dec</a> <a id="8796" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8798" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="8801" class="Symbol">)</a> <a id="8803" class="Bound">n</a>
  <a id="8807" class="Symbol">...</a> <a id="8811" class="Symbol">|</a> <a id="8813" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8817" class="Symbol">(</a><a id="8818" href="Cubical.Data.Nat.Order.Inductive.html#8818" class="Bound">m</a> <a id="8820" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8822" href="Cubical.Data.Nat.Order.Inductive.html#8822" class="Bound">P1+m</a> <a id="8827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8829" href="Cubical.Data.Nat.Order.Inductive.html#8829" class="Bound">¬P&lt;1+m</a><a id="8835" class="Symbol">)</a> <a id="8837" class="Symbol">=</a> <a id="8839" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8843" class="Symbol">(</a><a id="8844" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8848" href="Cubical.Data.Nat.Order.Inductive.html#8818" class="Bound">m</a> <a id="8850" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8852" href="Cubical.Data.Nat.Order.Inductive.html#8822" class="Bound">P1+m</a> <a id="8857" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8859" href="Cubical.Data.Nat.Order.Inductive.html#8341" class="Function">search-lemma</a> <a id="8872" href="Cubical.Data.Nat.Order.Inductive.html#8818" class="Bound">m</a> <a id="8874" class="Bound">¬P0</a> <a id="8878" href="Cubical.Data.Nat.Order.Inductive.html#8829" class="Bound">¬P&lt;1+m</a><a id="8884" class="Symbol">)</a>
  <a id="8888" class="Symbol">...</a> <a id="8892" class="Symbol">|</a> <a id="8894" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8898" href="Cubical.Data.Nat.Order.Inductive.html#8898" class="Bound">¬P&lt;1+n</a>              <a id="8918" class="Symbol">=</a> <a id="8920" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8924" class="Symbol">(</a><a id="8925" href="Cubical.Data.Nat.Order.Inductive.html#8341" class="Function">search-lemma</a> <a id="8938" class="Bound">n</a> <a id="8940" class="Bound">¬P0</a> <a id="8944" href="Cubical.Data.Nat.Order.Inductive.html#8898" class="Bound">¬P&lt;1+n</a><a id="8950" class="Symbol">)</a>

  <a id="Minimal.→Least"></a><a id="8955" href="Cubical.Data.Nat.Order.Inductive.html#8955" class="Function">→Least</a> <a id="8962" class="Symbol">:</a> <a id="8964" class="Symbol">(∀</a> <a id="8967" href="Cubical.Data.Nat.Order.Inductive.html#8967" class="Bound">m</a> <a id="8969" class="Symbol">→</a> <a id="8971" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="8975" class="Symbol">(</a><a id="8976" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8978" href="Cubical.Data.Nat.Order.Inductive.html#8967" class="Bound">m</a><a id="8979" class="Symbol">))</a> <a id="8982" class="Symbol">→</a> <a id="8984" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8986" class="Symbol">_</a> <a id="8988" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="8990" class="Symbol">→</a> <a id="8992" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8994" class="Symbol">_</a> <a id="8996" class="Symbol">(</a><a id="8997" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="9003" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a><a id="9004" class="Symbol">)</a>
  <a id="9008" href="Cubical.Data.Nat.Order.Inductive.html#8955" class="Function">→Least</a> <a id="9015" href="Cubical.Data.Nat.Order.Inductive.html#9015" class="Bound">dec</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Cubical.Data.Nat.Order.Inductive.html#9020" class="Bound">n</a> <a id="9022" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9024" href="Cubical.Data.Nat.Order.Inductive.html#9024" class="Bound">Pn</a><a id="9026" class="Symbol">)</a> <a id="9028" class="Keyword">with</a> <a id="9033" href="Cubical.Data.Nat.Order.Inductive.html#8528" class="Function">search</a> <a id="9040" href="Cubical.Data.Nat.Order.Inductive.html#9015" class="Bound">dec</a> <a id="9044" href="Cubical.Data.Nat.Order.Inductive.html#9020" class="Bound">n</a>
  <a id="9048" class="Symbol">...</a> <a id="9052" class="Symbol">|</a> <a id="9054" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9058" href="Cubical.Data.Nat.Order.Inductive.html#9058" class="Bound">least</a> <a id="9064" class="Symbol">=</a> <a id="9066" href="Cubical.Data.Nat.Order.Inductive.html#9058" class="Bound">least</a>
  <a id="9074" class="Symbol">...</a> <a id="9078" class="Symbol">|</a> <a id="9080" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9084" href="Cubical.Data.Nat.Order.Inductive.html#9084" class="Bound">¬P&lt;n</a>  <a id="9090" class="Symbol">=</a> <a id="9092" class="Bound">n</a> <a id="9094" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9096" class="Bound">Pn</a> <a id="9099" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9101" href="Cubical.Data.Nat.Order.Inductive.html#9084" class="Bound">¬P&lt;n</a>

  <a id="Minimal.Least-unique"></a><a id="9109" href="Cubical.Data.Nat.Order.Inductive.html#9109" class="Function">Least-unique</a> <a id="9122" class="Symbol">:</a> <a id="9124" class="Symbol">∀</a> <a id="9126" href="Cubical.Data.Nat.Order.Inductive.html#9126" class="Bound">m</a> <a id="9128" href="Cubical.Data.Nat.Order.Inductive.html#9128" class="Bound">n</a> <a id="9130" class="Symbol">→</a> <a id="9132" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="9138" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="9140" href="Cubical.Data.Nat.Order.Inductive.html#9126" class="Bound">m</a> <a id="9142" class="Symbol">→</a> <a id="9144" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="9150" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="9152" href="Cubical.Data.Nat.Order.Inductive.html#9128" class="Bound">n</a> <a id="9154" class="Symbol">→</a> <a id="9156" href="Cubical.Data.Nat.Order.Inductive.html#9126" class="Bound">m</a> <a id="9158" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9160" href="Cubical.Data.Nat.Order.Inductive.html#9128" class="Bound">n</a>
  <a id="9164" href="Cubical.Data.Nat.Order.Inductive.html#9109" class="Function">Least-unique</a> <a id="9177" href="Cubical.Data.Nat.Order.Inductive.html#9177" class="Bound">m</a> <a id="9179" href="Cubical.Data.Nat.Order.Inductive.html#9179" class="Bound">n</a> <a id="9181" class="Symbol">(</a><a id="9182" href="Cubical.Data.Nat.Order.Inductive.html#9182" class="Bound">Pm</a> <a id="9185" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9187" href="Cubical.Data.Nat.Order.Inductive.html#9187" class="Bound">¬P&lt;m</a><a id="9191" class="Symbol">)</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Cubical.Data.Nat.Order.Inductive.html#9194" class="Bound">Pn</a> <a id="9197" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9199" href="Cubical.Data.Nat.Order.Inductive.html#9199" class="Bound">¬P&lt;n</a><a id="9203" class="Symbol">)</a> <a id="9205" class="Keyword">with</a> <a id="9210" href="Cubical.Data.Nat.Order.Inductive.html#9177" class="Bound">m</a> <a id="9212" href="Cubical.Data.Nat.Order.Inductive.html#5531" class="Function Operator">≟ᶠ</a> <a id="9215" href="Cubical.Data.Nat.Order.Inductive.html#9179" class="Bound">n</a>
  <a id="9219" class="Symbol">...</a> <a id="9223" class="Symbol">|</a> <a id="9225" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="9228" href="Cubical.Data.Nat.Order.Inductive.html#9228" class="Bound">m&lt;n</a> <a id="9232" class="Symbol">=</a> <a id="9234" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="9240" class="Symbol">(</a><a id="9241" class="Bound">¬P&lt;n</a> <a id="9246" class="Bound">m</a> <a id="9248" href="Cubical.Data.Nat.Order.Inductive.html#9228" class="Bound">m&lt;n</a> <a id="9252" class="Bound">Pm</a><a id="9254" class="Symbol">)</a>
  <a id="9258" class="Symbol">...</a> <a id="9262" class="Symbol">|</a> <a id="9264" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="9267" href="Cubical.Data.Nat.Order.Inductive.html#9267" class="Bound">m≡n</a> <a id="9271" class="Symbol">=</a> <a id="9273" href="Cubical.Data.Nat.Order.Inductive.html#9267" class="Bound">m≡n</a>
  <a id="9279" class="Symbol">...</a> <a id="9283" class="Symbol">|</a> <a id="9285" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="9288" href="Cubical.Data.Nat.Order.Inductive.html#9288" class="Bound">n&lt;m</a> <a id="9292" class="Symbol">=</a> <a id="9294" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="9300" class="Symbol">(</a><a id="9301" class="Bound">¬P&lt;m</a> <a id="9306" class="Bound">n</a> <a id="9308" href="Cubical.Data.Nat.Order.Inductive.html#9288" class="Bound">n&lt;m</a> <a id="9312" class="Bound">Pn</a><a id="9314" class="Symbol">)</a>

  <a id="Minimal.isPropΣLeast"></a><a id="9319" href="Cubical.Data.Nat.Order.Inductive.html#9319" class="Function">isPropΣLeast</a> <a id="9332" class="Symbol">:</a> <a id="9334" class="Symbol">(∀</a> <a id="9337" href="Cubical.Data.Nat.Order.Inductive.html#9337" class="Bound">m</a> <a id="9339" class="Symbol">→</a> <a id="9341" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9348" class="Symbol">(</a><a id="9349" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="9351" href="Cubical.Data.Nat.Order.Inductive.html#9337" class="Bound">m</a><a id="9352" class="Symbol">))</a> <a id="9355" class="Symbol">→</a> <a id="9357" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9367" class="Symbol">_</a> <a id="9369" class="Symbol">(</a><a id="9370" href="Cubical.Data.Nat.Order.Inductive.html#8043" class="Function">Least</a> <a id="9376" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a><a id="9377" class="Symbol">))</a>
  <a id="9382" href="Cubical.Data.Nat.Order.Inductive.html#9319" class="Function">isPropΣLeast</a> <a id="9395" href="Cubical.Data.Nat.Order.Inductive.html#9395" class="Bound">pP</a> <a id="9398" class="Symbol">(</a><a id="9399" href="Cubical.Data.Nat.Order.Inductive.html#9399" class="Bound">m</a> <a id="9401" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9403" href="Cubical.Data.Nat.Order.Inductive.html#9403" class="Bound">LPm</a><a id="9406" class="Symbol">)</a> <a id="9408" class="Symbol">(</a><a id="9409" href="Cubical.Data.Nat.Order.Inductive.html#9409" class="Bound">n</a> <a id="9411" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9413" href="Cubical.Data.Nat.Order.Inductive.html#9413" class="Bound">LPn</a><a id="9416" class="Symbol">)</a>
    <a id="9422" class="Symbol">=</a> <a id="9424" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9431" class="Symbol">λ</a> <a id="9433" class="Keyword">where</a>
        <a id="9447" class="Symbol">.</a><a id="9448" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9452" class="Symbol">→</a> <a id="9454" href="Cubical.Data.Nat.Order.Inductive.html#9109" class="Function">Least-unique</a> <a id="9467" href="Cubical.Data.Nat.Order.Inductive.html#9399" class="Bound">m</a> <a id="9469" href="Cubical.Data.Nat.Order.Inductive.html#9409" class="Bound">n</a> <a id="9471" href="Cubical.Data.Nat.Order.Inductive.html#9403" class="Bound">LPm</a> <a id="9475" href="Cubical.Data.Nat.Order.Inductive.html#9413" class="Bound">LPn</a>
        <a id="9487" class="Symbol">.</a><a id="9488" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9492" class="Symbol">→</a> <a id="9494" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="9519" class="Number">1</a> <a id="9521" class="Symbol">(</a><a id="9522" href="Cubical.Data.Nat.Order.Inductive.html#8132" class="Function">isPropLeast</a> <a id="9534" href="Cubical.Data.Nat.Order.Inductive.html#9395" class="Bound">pP</a><a id="9536" class="Symbol">)</a>
                <a id="9554" href="Cubical.Data.Nat.Order.Inductive.html#9403" class="Bound">LPm</a> <a id="9558" href="Cubical.Data.Nat.Order.Inductive.html#9413" class="Bound">LPn</a> <a id="9562" class="Symbol">(</a><a id="9563" href="Cubical.Data.Nat.Order.Inductive.html#9109" class="Function">Least-unique</a> <a id="9576" href="Cubical.Data.Nat.Order.Inductive.html#9399" class="Bound">m</a> <a id="9578" href="Cubical.Data.Nat.Order.Inductive.html#9409" class="Bound">n</a> <a id="9580" href="Cubical.Data.Nat.Order.Inductive.html#9403" class="Bound">LPm</a> <a id="9584" href="Cubical.Data.Nat.Order.Inductive.html#9413" class="Bound">LPn</a><a id="9587" class="Symbol">)</a>

  <a id="Minimal.Decidable→Collapsible"></a><a id="9592" href="Cubical.Data.Nat.Order.Inductive.html#9592" class="Function">Decidable→Collapsible</a>
    <a id="9618" class="Symbol">:</a> <a id="9620" class="Symbol">(∀</a> <a id="9623" href="Cubical.Data.Nat.Order.Inductive.html#9623" class="Bound">m</a> <a id="9625" class="Symbol">→</a> <a id="9627" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9634" class="Symbol">(</a><a id="9635" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="9637" href="Cubical.Data.Nat.Order.Inductive.html#9623" class="Bound">m</a><a id="9638" class="Symbol">))</a> <a id="9641" class="Symbol">→</a> <a id="9643" class="Symbol">(∀</a> <a id="9646" href="Cubical.Data.Nat.Order.Inductive.html#9646" class="Bound">m</a> <a id="9648" class="Symbol">→</a> <a id="9650" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a> <a id="9657" href="Cubical.Data.Nat.Order.Inductive.html#9646" class="Bound">m</a><a id="9658" class="Symbol">))</a> <a id="9661" class="Symbol">→</a> <a id="9663" href="Cubical.Relation.Nullary.Base.html#1021" class="Function">Collapsible</a> <a id="9675" class="Symbol">(</a><a id="9676" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9678" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="9680" href="Cubical.Data.Nat.Order.Inductive.html#580" class="Generalizable">P</a><a id="9681" class="Symbol">)</a>
  <a id="9685" href="Cubical.Data.Nat.Order.Inductive.html#9592" class="Function">Decidable→Collapsible</a> <a id="9707" href="Cubical.Data.Nat.Order.Inductive.html#9707" class="Bound">pP</a> <a id="9710" href="Cubical.Data.Nat.Order.Inductive.html#9710" class="Bound">dP</a> <a id="9713" class="Symbol">=</a> <a id="9715" class="Symbol">λ</a> <a id="9717" class="Keyword">where</a>
    <a id="9727" class="Symbol">.</a><a id="9728" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9732" class="Symbol">→</a> <a id="9734" href="Cubical.Data.Nat.Order.Inductive.html#8272" class="Function">Least→</a> <a id="9741" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9743" href="Cubical.Data.Nat.Order.Inductive.html#8955" class="Function">→Least</a> <a id="9750" href="Cubical.Data.Nat.Order.Inductive.html#9710" class="Bound">dP</a>
    <a id="9757" class="Symbol">.</a><a id="9758" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9762" href="Cubical.Data.Nat.Order.Inductive.html#9762" class="Bound">x</a> <a id="9764" href="Cubical.Data.Nat.Order.Inductive.html#9764" class="Bound">y</a> <a id="9766" class="Symbol">→</a> <a id="9768" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9773" href="Cubical.Data.Nat.Order.Inductive.html#8272" class="Function">Least→</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Cubical.Data.Nat.Order.Inductive.html#9319" class="Function">isPropΣLeast</a> <a id="9794" href="Cubical.Data.Nat.Order.Inductive.html#9707" class="Bound">pP</a> <a id="9797" class="Symbol">(</a><a id="9798" href="Cubical.Data.Nat.Order.Inductive.html#8955" class="Function">→Least</a> <a id="9805" href="Cubical.Data.Nat.Order.Inductive.html#9710" class="Bound">dP</a> <a id="9808" href="Cubical.Data.Nat.Order.Inductive.html#9762" class="Bound">x</a><a id="9809" class="Symbol">)</a> <a id="9811" class="Symbol">(</a><a id="9812" href="Cubical.Data.Nat.Order.Inductive.html#8955" class="Function">→Least</a> <a id="9819" href="Cubical.Data.Nat.Order.Inductive.html#9710" class="Bound">dP</a> <a id="9822" href="Cubical.Data.Nat.Order.Inductive.html#9764" class="Bound">y</a><a id="9823" class="Symbol">))</a>

<a id="9827" class="Keyword">open</a> <a id="9832" href="Cubical.Data.Nat.Order.Inductive.html#8027" class="Module">Minimal</a> <a id="9840" class="Keyword">using</a> <a id="9846" class="Symbol">(</a><a id="9847" href="Cubical.Data.Nat.Order.Inductive.html#9592" class="Function">Decidable→Collapsible</a><a id="9868" class="Symbol">)</a> <a id="9870" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Order.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Order</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a> <a id="64" class="Keyword">where</a>

<a id="71" class="Keyword">open</a> <a id="76" class="Keyword">import</a> <a id="83" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>


<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="225" class="Symbol">as</a> <a id="228" class="Module">⊥</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="290" class="Symbol">as</a> <a id="293" class="Module">⊎</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a> <a id="331" class="Keyword">hiding</a> <a id="338" class="Symbol">(</a><a id="339" href="Cubical.Data.Bool.Base.html#733" class="Function Operator">_≟_</a><a id="342" class="Symbol">)</a>

<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a>

<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="501" class="Keyword">private</a>
  <a id="511" class="Keyword">variable</a>
    <a id="524" href="Cubical.Data.Nat.Order.html#524" class="Generalizable">ℓ</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="535" class="Keyword">infix</a> <a id="541" class="Number">4</a> <a id="543" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a> <a id="547" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="551" href="Cubical.Data.Nat.Order.html#649" class="Function Operator">_≥_</a> <a id="555" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">_&gt;_</a>

<a id="_≤_"></a><a id="560" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a> <a id="564" class="Symbol">:</a> <a id="566" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="568" class="Symbol">→</a> <a id="570" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="572" class="Symbol">→</a> <a id="574" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="580" href="Cubical.Data.Nat.Order.html#580" class="Bound">m</a> <a id="582" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="584" href="Cubical.Data.Nat.Order.html#584" class="Bound">n</a> <a id="586" class="Symbol">=</a> <a id="588" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="591" href="Cubical.Data.Nat.Order.html#591" class="Bound">k</a> <a id="593" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="595" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="597" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="599" href="Cubical.Data.Nat.Order.html#591" class="Bound">k</a> <a id="601" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="603" href="Cubical.Data.Nat.Order.html#580" class="Bound">m</a> <a id="605" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="607" href="Cubical.Data.Nat.Order.html#584" class="Bound">n</a>

<a id="_&lt;_"></a><a id="610" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="614" class="Symbol">:</a> <a id="616" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="618" class="Symbol">→</a> <a id="620" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="622" class="Symbol">→</a> <a id="624" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="630" href="Cubical.Data.Nat.Order.html#630" class="Bound">m</a> <a id="632" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="634" href="Cubical.Data.Nat.Order.html#634" class="Bound">n</a> <a id="636" class="Symbol">=</a> <a id="638" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="642" href="Cubical.Data.Nat.Order.html#630" class="Bound">m</a> <a id="644" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="646" href="Cubical.Data.Nat.Order.html#634" class="Bound">n</a>

<a id="_≥_"></a><a id="649" href="Cubical.Data.Nat.Order.html#649" class="Function Operator">_≥_</a> <a id="653" class="Symbol">:</a> <a id="655" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="657" class="Symbol">→</a> <a id="659" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="661" class="Symbol">→</a> <a id="663" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="669" href="Cubical.Data.Nat.Order.html#669" class="Bound">m</a> <a id="671" href="Cubical.Data.Nat.Order.html#649" class="Function Operator">≥</a> <a id="673" href="Cubical.Data.Nat.Order.html#673" class="Bound">n</a> <a id="675" class="Symbol">=</a> <a id="677" href="Cubical.Data.Nat.Order.html#673" class="Bound">n</a> <a id="679" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="681" href="Cubical.Data.Nat.Order.html#669" class="Bound">m</a>

<a id="_&gt;_"></a><a id="684" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">_&gt;_</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="696" class="Symbol">→</a> <a id="698" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="704" href="Cubical.Data.Nat.Order.html#704" class="Bound">m</a> <a id="706" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">&gt;</a> <a id="708" href="Cubical.Data.Nat.Order.html#708" class="Bound">n</a> <a id="710" class="Symbol">=</a> <a id="712" href="Cubical.Data.Nat.Order.html#708" class="Bound">n</a> <a id="714" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="716" href="Cubical.Data.Nat.Order.html#704" class="Bound">m</a>

<a id="719" class="Keyword">data</a> <a id="Trichotomy"></a><a id="724" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="735" class="Symbol">(</a><a id="736" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="738" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="743" class="Symbol">)</a> <a id="745" class="Symbol">:</a> <a id="747" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="753" class="Keyword">where</a>
  <a id="Trichotomy.lt"></a><a id="761" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="764" class="Symbol">:</a> <a id="766" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="768" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="770" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="772" class="Symbol">→</a> <a id="774" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="785" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="787" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a>
  <a id="Trichotomy.eq"></a><a id="791" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="794" class="Symbol">:</a> <a id="796" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="798" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="800" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="802" class="Symbol">→</a> <a id="804" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="815" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="817" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a>
  <a id="Trichotomy.gt"></a><a id="821" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="824" class="Symbol">:</a> <a id="826" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a> <a id="828" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="830" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="832" class="Symbol">→</a> <a id="834" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="845" href="Cubical.Data.Nat.Order.html#736" class="Bound">m</a> <a id="847" href="Cubical.Data.Nat.Order.html#738" class="Bound">n</a>

<a id="850" class="Keyword">private</a>
  <a id="860" class="Keyword">variable</a>
    <a id="873" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="875" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="877" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="879" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="881" class="Symbol">:</a> <a id="883" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="886" class="Keyword">private</a>
  <a id="witness-prop"></a><a id="896" href="Cubical.Data.Nat.Order.html#896" class="Function">witness-prop</a> <a id="909" class="Symbol">:</a> <a id="911" class="Symbol">∀</a> <a id="913" href="Cubical.Data.Nat.Order.html#913" class="Bound">j</a> <a id="915" class="Symbol">→</a> <a id="917" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.Data.Nat.Order.html#913" class="Bound">j</a> <a id="927" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="929" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="931" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="933" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="934" class="Symbol">)</a>
  <a id="938" href="Cubical.Data.Nat.Order.html#896" class="Function">witness-prop</a> <a id="951" class="Symbol">{</a><a id="952" href="Cubical.Data.Nat.Order.html#952" class="Bound">m</a><a id="953" class="Symbol">}</a> <a id="955" class="Symbol">{</a><a id="956" href="Cubical.Data.Nat.Order.html#956" class="Bound">n</a><a id="957" class="Symbol">}</a> <a id="959" href="Cubical.Data.Nat.Order.html#959" class="Bound">j</a> <a id="961" class="Symbol">=</a> <a id="963" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="970" class="Symbol">(</a><a id="971" href="Cubical.Data.Nat.Order.html#959" class="Bound">j</a> <a id="973" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="975" href="Cubical.Data.Nat.Order.html#952" class="Bound">m</a><a id="976" class="Symbol">)</a> <a id="978" href="Cubical.Data.Nat.Order.html#956" class="Bound">n</a>

<a id="isProp≤"></a><a id="981" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="989" class="Symbol">:</a> <a id="991" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1001" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1003" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="1004" class="Symbol">)</a>
<a id="1006" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Cubical.Data.Nat.Order.html#1015" class="Bound">m</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Cubical.Data.Nat.Order.html#1019" class="Bound">n</a><a id="1020" class="Symbol">}</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Data.Nat.Order.html#1023" class="Bound">k</a> <a id="1025" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1027" href="Cubical.Data.Nat.Order.html#1027" class="Bound">p</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Cubical.Data.Nat.Order.html#1031" class="Bound">l</a> <a id="1033" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1035" href="Cubical.Data.Nat.Order.html#1035" class="Bound">q</a><a id="1036" class="Symbol">)</a>
  <a id="1040" class="Symbol">=</a> <a id="1042" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1049" href="Cubical.Data.Nat.Order.html#896" class="Function">witness-prop</a> <a id="1062" href="Cubical.Data.Nat.Order.html#1078" class="Function">lemma</a>
  <a id="1070" class="Keyword">where</a>
  <a id="1078" href="Cubical.Data.Nat.Order.html#1078" class="Function">lemma</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Cubical.Data.Nat.Order.html#1023" class="Bound">k</a> <a id="1088" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1090" href="Cubical.Data.Nat.Order.html#1031" class="Bound">l</a>
  <a id="1094" href="Cubical.Data.Nat.Order.html#1078" class="Function">lemma</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Cubical.Data.Nat.Properties.html#5566" class="Function">inj-+m</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.Nat.Order.html#1027" class="Bound">p</a> <a id="1112" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1119" href="Cubical.Data.Nat.Order.html#1035" class="Bound">q</a><a id="1120" class="Symbol">))</a>

<a id="zero-≤"></a><a id="1124" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a> <a id="1131" class="Symbol">:</a> <a id="1133" class="Number">0</a> <a id="1135" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1137" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1139" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a> <a id="1146" class="Symbol">{</a><a id="1147" href="Cubical.Data.Nat.Order.html#1147" class="Bound">n</a><a id="1148" class="Symbol">}</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Data.Nat.Order.html#1147" class="Bound">n</a> <a id="1154" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1156" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="1163" href="Cubical.Data.Nat.Order.html#1147" class="Bound">n</a>

<a id="suc-≤-suc"></a><a id="1166" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1180" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1182" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1190" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1192" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1194" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1198" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1200" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Cubical.Data.Nat.Order.html#1211" class="Bound">k</a> <a id="1213" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1215" href="Cubical.Data.Nat.Order.html#1215" class="Bound">p</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Cubical.Data.Nat.Order.html#1211" class="Bound">k</a> <a id="1222" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="1231" href="Cubical.Data.Nat.Order.html#1211" class="Bound">k</a> <a id="1233" class="Symbol">_)</a> <a id="1236" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1244" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1248" href="Cubical.Data.Nat.Order.html#1215" class="Bound">p</a><a id="1249" class="Symbol">)</a>

<a id="≤-+ʳ"></a><a id="1252" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+ʳ</a> <a id="1257" class="Symbol">:</a> <a id="1259" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1261" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1263" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1269" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1271" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1273" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1275" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1277" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1279" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="1281" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+ʳ</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Cubical.Data.Nat.Order.html#1287" class="Bound">m</a><a id="1288" class="Symbol">}</a> <a id="1290" class="Symbol">{</a><a id="1291" class="Argument">k</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Data.Nat.Order.html#1295" class="Bound">k</a><a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Data.Nat.Order.html#1299" class="Bound">i</a> <a id="1301" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1303" href="Cubical.Data.Nat.Order.html#1303" class="Bound">p</a><a id="1304" class="Symbol">)</a>
  <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Data.Nat.Order.html#1299" class="Bound">i</a> <a id="1312" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1314" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="1322" href="Cubical.Data.Nat.Order.html#1299" class="Bound">i</a> <a id="1324" href="Cubical.Data.Nat.Order.html#1287" class="Bound">m</a> <a id="1326" href="Cubical.Data.Nat.Order.html#1295" class="Bound">k</a> <a id="1328" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1330" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+</a> <a id="1339" href="Cubical.Data.Nat.Order.html#1295" class="Bound">k</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.Data.Nat.Order.html#1303" class="Bound">p</a>

<a id="≤SumRight"></a><a id="1345" href="Cubical.Data.Nat.Order.html#1345" class="Function">≤SumRight</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1359" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1361" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1363" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1365" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1367" href="Cubical.Data.Nat.Order.html#1345" class="Function">≤SumRight</a> <a id="1377" class="Symbol">{</a><a id="1378" href="Cubical.Data.Nat.Order.html#1378" class="Bound">n</a><a id="1379" class="Symbol">}</a> <a id="1381" class="Symbol">{</a><a id="1382" href="Cubical.Data.Nat.Order.html#1382" class="Bound">k</a><a id="1383" class="Symbol">}</a> <a id="1385" class="Symbol">=</a> <a id="1387" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+ʳ</a> <a id="1392" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>

<a id="≤-+ˡ"></a><a id="1400" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-+ˡ</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1409" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1411" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1417" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1419" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1421" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1423" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="1425" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1427" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1429" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-+ˡ</a> <a id="1434" class="Symbol">{</a><a id="1435" href="Cubical.Data.Nat.Order.html#1435" class="Bound">m</a><a id="1436" class="Symbol">}</a> <a id="1438" class="Symbol">{</a><a id="1439" href="Cubical.Data.Nat.Order.html#1439" class="Bound">n</a><a id="1440" class="Symbol">}</a> <a id="1442" class="Symbol">{</a><a id="1443" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a><a id="1444" class="Symbol">}</a>
  <a id="1448" class="Symbol">=</a> <a id="1450" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="1460" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a> <a id="1462" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1464" href="Cubical.Data.Nat.Order.html#1439" class="Bound">n</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="1475" href="Cubical.Data.Nat.Order.html#1435" class="Bound">m</a> <a id="1477" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a><a id="1478" class="Symbol">)</a>
  <a id="1482" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1484" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Cubical.Data.Nat.Order.html#1435" class="Bound">m</a> <a id="1493" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1495" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a> <a id="1497" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="1499" class="Symbol">)</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="1509" href="Cubical.Data.Nat.Order.html#1439" class="Bound">n</a> <a id="1511" href="Cubical.Data.Nat.Order.html#1443" class="Bound">k</a><a id="1512" class="Symbol">)</a>
  <a id="1516" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1518" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+ʳ</a>

<a id="≤SumLeft"></a><a id="1524" href="Cubical.Data.Nat.Order.html#1524" class="Function">≤SumLeft</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1537" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1539" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1541" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1543" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="1545" href="Cubical.Data.Nat.Order.html#1524" class="Function">≤SumLeft</a> <a id="1554" class="Symbol">{</a><a id="1555" href="Cubical.Data.Nat.Order.html#1555" class="Bound">n</a><a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">{</a><a id="1559" href="Cubical.Data.Nat.Order.html#1559" class="Bound">k</a><a id="1560" class="Symbol">}</a> <a id="1562" class="Symbol">=</a> <a id="1564" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.Data.Nat.Order.html#1555" class="Bound">n</a> <a id="1573" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="1585" href="Cubical.Data.Nat.Order.html#1559" class="Bound">k</a> <a id="1587" href="Cubical.Data.Nat.Order.html#1555" class="Bound">n</a><a id="1588" class="Symbol">)</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+ʳ</a> <a id="1596" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="1602" class="Symbol">)</a>

<a id="pred-≤-pred"></a><a id="1605" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1623" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1625" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1627" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1631" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1637" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1639" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1641" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Data.Nat.Order.html#1654" class="Bound">k</a> <a id="1656" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1658" href="Cubical.Data.Nat.Order.html#1658" class="Bound">p</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="Cubical.Data.Nat.Order.html#1654" class="Bound">k</a> <a id="1665" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1667" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="1674" class="Symbol">((</a><a id="1676" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="1687" href="Cubical.Data.Nat.Order.html#1654" class="Bound">k</a> <a id="1689" class="Symbol">_))</a> <a id="1693" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1695" href="Cubical.Data.Nat.Order.html#1658" class="Bound">p</a><a id="1696" class="Symbol">)</a>

<a id="≤-refl"></a><a id="1699" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1710" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1712" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="1714" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a> <a id="1721" class="Symbol">=</a> <a id="1723" class="Number">0</a> <a id="1725" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1727" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≤-suc"></a><a id="1733" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1743" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1745" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1751" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1753" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1757" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1759" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Data.Nat.Order.html#1766" class="Bound">k</a> <a id="1768" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1770" href="Cubical.Data.Nat.Order.html#1770" class="Bound">p</a><a id="1771" class="Symbol">)</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1779" href="Cubical.Data.Nat.Order.html#1766" class="Bound">k</a> <a id="1781" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1783" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1788" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1792" href="Cubical.Data.Nat.Order.html#1770" class="Bound">p</a>

<a id="suc-&lt;"></a><a id="1795" href="Cubical.Data.Nat.Order.html#1795" class="Function">suc-&lt;</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1807" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1809" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1811" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="1817" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="1819" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1821" href="Cubical.Data.Nat.Order.html#1795" class="Function">suc-&lt;</a> <a id="1827" href="Cubical.Data.Nat.Order.html#1827" class="Bound">p</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1850" href="Cubical.Data.Nat.Order.html#1827" class="Bound">p</a><a id="1851" class="Symbol">)</a>

<a id="≤-sucℕ"></a><a id="1854" href="Cubical.Data.Nat.Order.html#1854" class="Function">≤-sucℕ</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1865" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1867" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1871" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1873" href="Cubical.Data.Nat.Order.html#1854" class="Function">≤-sucℕ</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1888" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>

<a id="≤-predℕ"></a><a id="1896" href="Cubical.Data.Nat.Order.html#1896" class="Function">≤-predℕ</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="1912" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="1914" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="1916" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="1918" href="Cubical.Data.Nat.Order.html#1896" class="Function">≤-predℕ</a> <a id="1926" class="Symbol">{</a><a id="1927" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1931" class="Symbol">}</a> <a id="1933" class="Symbol">=</a> <a id="1935" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="1942" href="Cubical.Data.Nat.Order.html#1896" class="Function">≤-predℕ</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1955" href="Cubical.Data.Nat.Order.html#1955" class="Bound">n</a><a id="1956" class="Symbol">}</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Cubical.Data.Nat.Order.html#1733" class="Function">≤-suc</a> <a id="1966" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>

<a id="≤-reflexive"></a><a id="1974" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="1986" class="Symbol">:</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Data.Nat.Order.html#1989" class="Bound">m</a> <a id="1991" href="Cubical.Data.Nat.Order.html#1991" class="Bound">n</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1996" class="Symbol">}</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Cubical.Data.Nat.Order.html#1989" class="Bound">m</a> <a id="2002" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2004" href="Cubical.Data.Nat.Order.html#1991" class="Bound">n</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Cubical.Data.Nat.Order.html#1989" class="Bound">m</a> <a id="2010" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2012" href="Cubical.Data.Nat.Order.html#1991" class="Bound">n</a>
<a id="2014" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="2026" href="Cubical.Data.Nat.Order.html#2026" class="Bound">p</a> <a id="2028" class="Symbol">=</a> <a id="2030" class="Number">0</a> <a id="2032" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2034" href="Cubical.Data.Nat.Order.html#2026" class="Bound">p</a>

<a id="≤-trans"></a><a id="2037" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2049" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2051" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2057" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2059" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2065" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2067" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2069" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="2077" class="Symbol">{</a><a id="2078" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a><a id="2079" class="Symbol">}</a> <a id="2081" class="Symbol">{</a><a id="2082" href="Cubical.Data.Nat.Order.html#2082" class="Bound">m</a><a id="2083" class="Symbol">}</a> <a id="2085" class="Symbol">{</a><a id="2086" href="Cubical.Data.Nat.Order.html#2086" class="Bound">n</a><a id="2087" class="Symbol">}</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2092" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2094" href="Cubical.Data.Nat.Order.html#2094" class="Bound">p</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2100" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2102" href="Cubical.Data.Nat.Order.html#2102" class="Bound">q</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2109" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2111" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2113" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2115" href="Cubical.Data.Nat.Order.html#2211" class="Function">l2</a> <a id="2118" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Cubical.Data.Nat.Order.html#2139" class="Function">l1</a> <a id="2124" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2126" href="Cubical.Data.Nat.Order.html#2102" class="Bound">q</a><a id="2127" class="Symbol">)</a>
  <a id="2131" class="Keyword">where</a>
  <a id="2139" href="Cubical.Data.Nat.Order.html#2139" class="Function">l1</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2146" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2148" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2150" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2152" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a> <a id="2154" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2156" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2158" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2160" href="Cubical.Data.Nat.Order.html#2082" class="Bound">m</a>
  <a id="2164" href="Cubical.Data.Nat.Order.html#2139" class="Function">l1</a> <a id="2167" class="Symbol">=</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="2183" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2185" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2187" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a><a id="2188" class="Symbol">))</a> <a id="2191" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2202" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="2204" class="Symbol">)</a> <a id="2206" href="Cubical.Data.Nat.Order.html#2094" class="Bound">p</a><a id="2207" class="Symbol">)</a>
  <a id="2211" href="Cubical.Data.Nat.Order.html#2211" class="Function">l2</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2218" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2220" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2222" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2224" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a> <a id="2226" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2228" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a> <a id="2230" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2232" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2234" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2236" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a>
  <a id="2240" href="Cubical.Data.Nat.Order.html#2211" class="Function">l2</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+</a> <a id="2254" href="Cubical.Data.Nat.Order.html#2078" class="Bound">k</a><a id="2255" class="Symbol">)</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="2265" href="Cubical.Data.Nat.Order.html#2090" class="Bound">i</a> <a id="2267" href="Cubical.Data.Nat.Order.html#2098" class="Bound">j</a><a id="2268" class="Symbol">)</a>

<a id="≤-antisym"></a><a id="2271" href="Cubical.Data.Nat.Order.html#2271" class="Function">≤-antisym</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2285" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2287" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2293" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2295" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2301" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2303" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2305" href="Cubical.Data.Nat.Order.html#2271" class="Function">≤-antisym</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a><a id="2317" class="Symbol">}</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2322" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2324" href="Cubical.Data.Nat.Order.html#2324" class="Bound">p</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2330" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2332" href="Cubical.Data.Nat.Order.html#2332" class="Bound">q</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">=</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+</a> <a id="2347" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a><a id="2348" class="Symbol">)</a> <a id="2350" href="Cubical.Data.Nat.Order.html#2479" class="Function">l3</a><a id="2352" class="Symbol">)</a> <a id="2354" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2356" href="Cubical.Data.Nat.Order.html#2324" class="Bound">p</a>
  <a id="2360" class="Keyword">where</a>
  <a id="2368" href="Cubical.Data.Nat.Order.html#2368" class="Function">l1</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2375" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2377" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2379" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2381" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a> <a id="2383" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2385" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a>
  <a id="2389" href="Cubical.Data.Nat.Order.html#2368" class="Function">l1</a> <a id="2392" class="Symbol">=</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="2408" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2410" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2412" href="Cubical.Data.Nat.Order.html#2316" class="Bound">m</a><a id="2413" class="Symbol">))</a> <a id="2416" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2418" class="Symbol">((</a><a id="2420" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2428" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="2430" class="Symbol">)</a> <a id="2432" href="Cubical.Data.Nat.Order.html#2324" class="Bound">p</a><a id="2433" class="Symbol">)</a> <a id="2435" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2437" href="Cubical.Data.Nat.Order.html#2332" class="Bound">q</a><a id="2438" class="Symbol">)</a>
  <a id="2442" href="Cubical.Data.Nat.Order.html#2442" class="Function">l2</a> <a id="2445" class="Symbol">:</a> <a id="2447" href="Cubical.Data.Nat.Order.html#2328" class="Bound">j</a> <a id="2449" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2451" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a> <a id="2453" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2455" class="Number">0</a>
  <a id="2459" href="Cubical.Data.Nat.Order.html#2442" class="Function">l2</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="Cubical.Data.Nat.Properties.html#5664" class="Function">m+n≡n→m≡0</a> <a id="2474" href="Cubical.Data.Nat.Order.html#2368" class="Function">l1</a>
  <a id="2479" href="Cubical.Data.Nat.Order.html#2479" class="Function">l3</a> <a id="2482" class="Symbol">:</a> <a id="2484" class="Number">0</a> <a id="2486" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2488" href="Cubical.Data.Nat.Order.html#2320" class="Bound">i</a>
  <a id="2492" href="Cubical.Data.Nat.Order.html#2479" class="Function">l3</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Data.Nat.Properties.html#5814" class="Function">m+n≡0→m≡0×n≡0</a> <a id="2521" href="Cubical.Data.Nat.Order.html#2442" class="Function">l2</a><a id="2523" class="Symbol">))</a>

<a id="≤-+-≤"></a><a id="2527" href="Cubical.Data.Nat.Order.html#2527" class="Function">≤-+-≤</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2537" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2539" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="2545" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2547" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2553" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2555" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="2557" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2559" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2561" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2563" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="2565" href="Cubical.Data.Nat.Order.html#2527" class="Function">≤-+-≤</a> <a id="2571" href="Cubical.Data.Nat.Order.html#2571" class="Bound">p</a> <a id="2573" href="Cubical.Data.Nat.Order.html#2573" class="Bound">q</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+ʳ</a> <a id="2591" href="Cubical.Data.Nat.Order.html#2571" class="Bound">p</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-+ˡ</a> <a id="2600" href="Cubical.Data.Nat.Order.html#2573" class="Bound">q</a><a id="2601" class="Symbol">)</a>

<a id="≤-+-cancelˡ"></a><a id="2604" href="Cubical.Data.Nat.Order.html#2604" class="Function">≤-+-cancelˡ</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2620" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2622" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2624" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2626" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2628" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2630" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2636" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2638" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2640" href="Cubical.Data.Nat.Order.html#2604" class="Function">≤-+-cancelˡ</a> <a id="2652" class="Symbol">{</a><a id="2653" href="Cubical.Data.Nat.Order.html#2653" class="Bound">k</a><a id="2654" class="Symbol">}</a> <a id="2656" class="Symbol">{</a><a id="2657" href="Cubical.Data.Nat.Order.html#2657" class="Bound">m</a><a id="2658" class="Symbol">}</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2663" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2665" href="Cubical.Data.Nat.Order.html#2665" class="Bound">p</a><a id="2666" class="Symbol">)</a> <a id="2668" class="Symbol">=</a> <a id="2670" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2672" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2674" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.Data.Nat.Order.html#2703" class="Function">sub</a> <a id="2686" href="Cubical.Data.Nat.Order.html#2653" class="Bound">k</a> <a id="2688" href="Cubical.Data.Nat.Order.html#2657" class="Bound">m</a> <a id="2690" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2692" href="Cubical.Data.Nat.Order.html#2665" class="Bound">p</a><a id="2693" class="Symbol">)</a>
 <a id="2696" class="Keyword">where</a>
 <a id="2703" href="Cubical.Data.Nat.Order.html#2703" class="Function">sub</a> <a id="2707" class="Symbol">:</a> <a id="2709" class="Symbol">∀</a> <a id="2711" href="Cubical.Data.Nat.Order.html#2711" class="Bound">k</a> <a id="2713" href="Cubical.Data.Nat.Order.html#2713" class="Bound">m</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Cubical.Data.Nat.Order.html#2711" class="Bound">k</a> <a id="2719" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2724" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2726" href="Cubical.Data.Nat.Order.html#2713" class="Bound">m</a><a id="2727" class="Symbol">)</a> <a id="2729" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2731" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2733" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Cubical.Data.Nat.Order.html#2711" class="Bound">k</a> <a id="2738" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2740" href="Cubical.Data.Nat.Order.html#2713" class="Bound">m</a><a id="2741" class="Symbol">)</a>
 <a id="2744" href="Cubical.Data.Nat.Order.html#2703" class="Function">sub</a> <a id="2748" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2750" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="2762" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2764" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2766" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a> <a id="2768" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2770" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+</a> <a id="2779" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a><a id="2780" class="Symbol">)</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="2790" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2792" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a><a id="2793" class="Symbol">)</a> <a id="2795" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2797" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="2810" href="Cubical.Data.Nat.Order.html#2661" class="Bound">l</a> <a id="2812" href="Cubical.Data.Nat.Order.html#2748" class="Bound">k</a> <a id="2814" href="Cubical.Data.Nat.Order.html#2750" class="Bound">m</a><a id="2815" class="Symbol">)</a>

<a id="≤-+-cancelʳ"></a><a id="2818" href="Cubical.Data.Nat.Order.html#2818" class="Function">≤-+-cancelʳ</a> <a id="2830" class="Symbol">:</a> <a id="2832" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2834" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2836" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2838" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2840" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="2842" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2844" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2850" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2852" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="2854" href="Cubical.Data.Nat.Order.html#2818" class="Function">≤-+-cancelʳ</a> <a id="2866" class="Symbol">{</a><a id="2867" href="Cubical.Data.Nat.Order.html#2867" class="Bound">m</a><a id="2868" class="Symbol">}</a> <a id="2870" class="Symbol">{</a><a id="2871" href="Cubical.Data.Nat.Order.html#2871" class="Bound">k</a><a id="2872" class="Symbol">}</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Cubical.Data.Nat.Order.html#2875" class="Bound">n</a><a id="2876" class="Symbol">}</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2881" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2883" href="Cubical.Data.Nat.Order.html#2883" class="Bound">p</a><a id="2884" class="Symbol">)</a> <a id="2886" class="Symbol">=</a> <a id="2888" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2890" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2892" href="Cubical.Data.Nat.Order.html#2910" class="Function">cancelled</a>
 <a id="2903" class="Keyword">where</a>
 <a id="2910" href="Cubical.Data.Nat.Order.html#2910" class="Function">cancelled</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2924" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2926" href="Cubical.Data.Nat.Order.html#2867" class="Bound">m</a> <a id="2928" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2930" href="Cubical.Data.Nat.Order.html#2875" class="Bound">n</a>
 <a id="2933" href="Cubical.Data.Nat.Order.html#2910" class="Function">cancelled</a> <a id="2943" class="Symbol">=</a> <a id="2945" href="Cubical.Data.Nat.Properties.html#5566" class="Function">inj-+m</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2957" class="Symbol">(</a><a id="2958" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="2966" href="Cubical.Data.Nat.Order.html#2879" class="Bound">l</a> <a id="2968" href="Cubical.Data.Nat.Order.html#2867" class="Bound">m</a> <a id="2970" href="Cubical.Data.Nat.Order.html#2871" class="Bound">k</a><a id="2971" class="Symbol">)</a> <a id="2973" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2975" href="Cubical.Data.Nat.Order.html#2883" class="Bound">p</a><a id="2976" class="Symbol">)</a>

<a id="≤-+-transʳ"></a><a id="2979" href="Cubical.Data.Nat.Order.html#2979" class="Function">≤-+-transʳ</a> <a id="2990" class="Symbol">:</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="2995" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2997" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="2999" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3001" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="3002" class="Symbol">)</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3008" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3010" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3012" href="Cubical.Data.Nat.Order.html#2979" class="Function">≤-+-transʳ</a> <a id="3023" class="Symbol">{</a><a id="3024" href="Cubical.Data.Nat.Order.html#3024" class="Bound">m</a><a id="3025" class="Symbol">}</a> <a id="3027" class="Symbol">{</a><a id="3028" href="Cubical.Data.Nat.Order.html#3028" class="Bound">k</a><a id="3029" class="Symbol">}</a> <a id="3031" class="Symbol">{</a><a id="3032" href="Cubical.Data.Nat.Order.html#3032" class="Bound">n</a><a id="3033" class="Symbol">}</a> <a id="3035" href="Cubical.Data.Nat.Order.html#3035" class="Bound">p</a> <a id="3037" class="Symbol">=</a> <a id="3039" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Data.Nat.Order.html#3028" class="Bound">k</a> <a id="3050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="3059" href="Cubical.Data.Nat.Order.html#3028" class="Bound">k</a> <a id="3061" href="Cubical.Data.Nat.Order.html#3024" class="Bound">m</a><a id="3062" class="Symbol">)</a> <a id="3064" href="Cubical.Data.Nat.Order.html#3035" class="Bound">p</a>

<a id="≤-+-transˡ"></a><a id="3067" href="Cubical.Data.Nat.Order.html#3067" class="Function">≤-+-transˡ</a> <a id="3078" class="Symbol">:</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3083" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3085" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3087" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3089" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="3090" class="Symbol">)</a> <a id="3092" class="Symbol">→</a> <a id="3094" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3096" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3098" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3100" href="Cubical.Data.Nat.Order.html#3067" class="Function">≤-+-transˡ</a> <a id="3111" class="Symbol">{</a><a id="3112" href="Cubical.Data.Nat.Order.html#3112" class="Bound">m</a><a id="3113" class="Symbol">}</a> <a id="3115" class="Symbol">{</a><a id="3116" href="Cubical.Data.Nat.Order.html#3116" class="Bound">k</a><a id="3117" class="Symbol">}</a> <a id="3119" class="Symbol">{</a><a id="3120" href="Cubical.Data.Nat.Order.html#3120" class="Bound">n</a><a id="3121" class="Symbol">}</a> <a id="3123" href="Cubical.Data.Nat.Order.html#3123" class="Bound">p</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Cubical.Data.Nat.Order.html#3112" class="Bound">m</a> <a id="3138" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3144" class="Symbol">)</a> <a id="3146" href="Cubical.Data.Nat.Order.html#3123" class="Bound">p</a>

<a id="≤-·ʳ"></a><a id="3149" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·ʳ</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3158" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3160" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3166" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3168" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3170" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3172" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3174" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3176" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="3178" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·ʳ</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a><a id="3185" class="Symbol">}</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Cubical.Data.Nat.Order.html#3188" class="Bound">n</a><a id="3189" class="Symbol">}</a> <a id="3191" class="Symbol">{</a><a id="3192" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a><a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3198" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3200" href="Cubical.Data.Nat.Order.html#3200" class="Bound">r</a><a id="3201" class="Symbol">)</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3207" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3209" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3211" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3213" href="Cubical.Data.Nat.Order.html#3228" class="Function">reason</a> <a id="3220" class="Keyword">where</a>
  <a id="3228" href="Cubical.Data.Nat.Order.html#3228" class="Function">reason</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3239" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3241" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3243" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3245" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a> <a id="3247" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3249" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3251" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3253" href="Cubical.Data.Nat.Order.html#3188" class="Bound">n</a> <a id="3255" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3257" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a>
  <a id="3261" href="Cubical.Data.Nat.Order.html#3228" class="Function">reason</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3272" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3274" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3276" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3278" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a> <a id="3280" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3282" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3284" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3287" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="3298" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3300" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a> <a id="3302" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a> <a id="3304" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3317" class="Symbol">(</a><a id="3318" href="Cubical.Data.Nat.Order.html#3196" class="Bound">d</a> <a id="3320" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3322" href="Cubical.Data.Nat.Order.html#3184" class="Bound">m</a><a id="3323" class="Symbol">)</a> <a id="3325" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3327" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a>   <a id="3331" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3334" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3339" class="Symbol">(</a><a id="3340" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">_·</a> <a id="3343" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a><a id="3344" class="Symbol">)</a> <a id="3346" href="Cubical.Data.Nat.Order.html#3200" class="Bound">r</a> <a id="3348" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="3361" href="Cubical.Data.Nat.Order.html#3188" class="Bound">n</a> <a id="3363" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3365" href="Cubical.Data.Nat.Order.html#3192" class="Bound">k</a>         <a id="3375" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="≤-·ˡ"></a><a id="3378" href="Cubical.Data.Nat.Order.html#3378" class="Function">≤-·ˡ</a> <a id="3383" class="Symbol">:</a> <a id="3385" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3387" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3389" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3391" class="Symbol">→</a> <a id="3393" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3395" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3397" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3399" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3401" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3403" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3405" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3407" href="Cubical.Data.Nat.Order.html#3378" class="Function">≤-·ˡ</a> <a id="3412" class="Symbol">{</a><a id="3413" class="Argument">k</a> <a id="3415" class="Symbol">=</a> <a id="3417" href="Cubical.Data.Nat.Order.html#3417" class="Bound">k</a><a id="3418" class="Symbol">}</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="3429" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="3441" class="Symbol">_</a> <a id="3443" href="Cubical.Data.Nat.Order.html#3417" class="Bound">k</a><a id="3444" class="Symbol">)</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="3454" class="Symbol">_</a> <a id="3456" href="Cubical.Data.Nat.Order.html#3417" class="Bound">k</a><a id="3457" class="Symbol">)</a> <a id="3459" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3461" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·ʳ</a>

<a id="&lt;-+-cancelˡ"></a><a id="3467" href="Cubical.Data.Nat.Order.html#3467" class="Function">&lt;-+-cancelˡ</a> <a id="3479" class="Symbol">:</a> <a id="3481" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3483" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3485" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3487" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3489" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3491" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3493" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3495" class="Symbol">→</a> <a id="3497" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3499" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3501" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3503" href="Cubical.Data.Nat.Order.html#3467" class="Function">&lt;-+-cancelˡ</a> <a id="3515" class="Symbol">{</a><a id="3516" href="Cubical.Data.Nat.Order.html#3516" class="Bound">k</a><a id="3517" class="Symbol">}</a> <a id="3519" class="Symbol">{</a><a id="3520" href="Cubical.Data.Nat.Order.html#3520" class="Bound">m</a><a id="3521" class="Symbol">}</a> <a id="3523" class="Symbol">{</a><a id="3524" href="Cubical.Data.Nat.Order.html#3524" class="Bound">n</a><a id="3525" class="Symbol">}</a> <a id="3527" class="Symbol">=</a> <a id="3529" href="Cubical.Data.Nat.Order.html#2604" class="Function">≤-+-cancelˡ</a> <a id="3541" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3543" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="3553" href="Cubical.Data.Nat.Order.html#3516" class="Bound">k</a> <a id="3555" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3557" href="Cubical.Data.Nat.Order.html#3524" class="Bound">n</a><a id="3558" class="Symbol">)</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="3572" href="Cubical.Data.Nat.Order.html#3516" class="Bound">k</a> <a id="3574" href="Cubical.Data.Nat.Order.html#3520" class="Bound">m</a><a id="3575" class="Symbol">))</a>

<a id="¬-&lt;-zero"></a><a id="3579" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3592" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3594" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="3596" class="Number">0</a>
<a id="3598" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="3607" class="Symbol">(</a><a id="3608" href="Cubical.Data.Nat.Order.html#3608" class="Bound">k</a> <a id="3610" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3612" href="Cubical.Data.Nat.Order.html#3612" class="Bound">p</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="3623" class="Symbol">((</a><a id="3625" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="3636" href="Cubical.Data.Nat.Order.html#3608" class="Bound">k</a> <a id="3638" class="Symbol">_))</a> <a id="3642" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3644" href="Cubical.Data.Nat.Order.html#3612" class="Bound">p</a><a id="3645" class="Symbol">)</a>

<a id="≤-·-cancelʳ"></a><a id="3648" href="Cubical.Data.Nat.Order.html#3648" class="Function">≤-·-cancelʳ</a> <a id="3660" class="Symbol">:</a> <a id="3662" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3664" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3666" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3670" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3672" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3674" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3676" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3678" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3682" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3684" class="Symbol">→</a> <a id="3686" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3688" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3690" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3692" href="Cubical.Data.Nat.Order.html#3648" class="Function">≤-·-cancelʳ</a> <a id="3704" class="Symbol">{</a><a id="3705" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3709" class="Symbol">}</a>  <a id="3712" class="Symbol">{</a><a id="3713" class="Argument">n</a> <a id="3715" class="Symbol">=</a> <a id="3717" href="Cubical.Data.Nat.Order.html#3717" class="Bound">n</a><a id="3718" class="Symbol">}</a>     <a id="3724" class="Symbol">=</a> <a id="3726" class="Symbol">λ</a> <a id="3728" href="Cubical.Data.Nat.Order.html#3728" class="Bound">_</a> <a id="3730" class="Symbol">→</a> <a id="3732" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="3739" href="Cubical.Data.Nat.Order.html#3648" class="Function">≤-·-cancelʳ</a> <a id="3751" class="Symbol">{</a><a id="3752" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3756" href="Cubical.Data.Nat.Order.html#3756" class="Bound">m</a><a id="3757" class="Symbol">}</a> <a id="3759" class="Symbol">{</a><a id="3760" class="Argument">n</a> <a id="3762" class="Symbol">=</a> <a id="3764" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3768" class="Symbol">}</a>  <a id="3771" class="Symbol">=</a> <a id="3773" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3779" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3781" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a>
<a id="3790" href="Cubical.Data.Nat.Order.html#3648" class="Function">≤-·-cancelʳ</a> <a id="3802" class="Symbol">{</a><a id="3803" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3807" href="Cubical.Data.Nat.Order.html#3807" class="Bound">m</a><a id="3808" class="Symbol">}</a> <a id="3810" class="Symbol">{</a><a id="3811" class="Argument">n</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3819" href="Cubical.Data.Nat.Order.html#3819" class="Bound">n</a><a id="3820" class="Symbol">}</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="3834" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3836" href="Cubical.Data.Nat.Order.html#3648" class="Function">≤-·-cancelʳ</a> <a id="3848" class="Symbol">{</a><a id="3849" href="Cubical.Data.Nat.Order.html#3807" class="Bound">m</a><a id="3850" class="Symbol">}</a> <a id="3852" class="Symbol">{</a><a id="3853" class="Argument">n</a> <a id="3855" class="Symbol">=</a> <a id="3857" href="Cubical.Data.Nat.Order.html#3819" class="Bound">n</a><a id="3858" class="Symbol">}</a> <a id="3860" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3862" href="Cubical.Data.Nat.Order.html#2604" class="Function">≤-+-cancelˡ</a>

<a id="≤-·-cancelˡ"></a><a id="3875" href="Cubical.Data.Nat.Order.html#3875" class="Function">≤-·-cancelˡ</a> <a id="3887" class="Symbol">:</a> <a id="3889" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3893" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3895" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3897" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3899" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3901" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3905" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="3907" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="3909" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="3911" class="Symbol">→</a> <a id="3913" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="3915" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="3917" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="3919" href="Cubical.Data.Nat.Order.html#3875" class="Function">≤-·-cancelˡ</a> <a id="3931" class="Symbol">{</a><a id="3932" class="Argument">k</a> <a id="3934" class="Symbol">=</a> <a id="3936" href="Cubical.Data.Nat.Order.html#3936" class="Bound">k</a><a id="3937" class="Symbol">}</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.Data.Nat.Order.html#3648" class="Function">≤-·-cancelʳ</a> <a id="3953" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3955" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="3962" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤_</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3979" href="Cubical.Data.Nat.Order.html#3936" class="Bound">k</a><a id="3980" class="Symbol">)</a> <a id="3982" class="Symbol">_)</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="3993" class="Symbol">(</a><a id="3994" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3998" href="Cubical.Data.Nat.Order.html#3936" class="Bound">k</a><a id="3999" class="Symbol">)</a> <a id="4001" class="Symbol">_)</a>

<a id="&lt;-irrefl"></a><a id="4005" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="4014" class="Symbol">:</a> <a id="4016" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4018" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4020" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4022" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="4024" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="4033" class="Symbol">{</a><a id="4034" href="Cubical.Data.Nat.Order.html#4034" class="Bound">m</a><a id="4035" class="Symbol">}</a> <a id="4037" class="Symbol">=</a> <a id="4039" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="4048" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4050" href="Cubical.Data.Nat.Order.html#2818" class="Function">≤-+-cancelʳ</a> <a id="4062" class="Symbol">{</a><a id="4063" class="Argument">k</a> <a id="4065" class="Symbol">=</a> <a id="4067" href="Cubical.Data.Nat.Order.html#4034" class="Bound">m</a><a id="4068" class="Symbol">}</a>

<a id="≤0→≡0"></a><a id="4071" href="Cubical.Data.Nat.Order.html#4071" class="Function">≤0→≡0</a> <a id="4077" class="Symbol">:</a> <a id="4079" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4081" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4083" class="Number">0</a> <a id="4085" class="Symbol">→</a> <a id="4087" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4089" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4091" class="Number">0</a>
<a id="4093" href="Cubical.Data.Nat.Order.html#4071" class="Function">≤0→≡0</a> <a id="4099" class="Symbol">{</a><a id="4100" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4104" class="Symbol">}</a> <a id="4106" href="Cubical.Data.Nat.Order.html#4106" class="Bound">ineq</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4118" href="Cubical.Data.Nat.Order.html#4071" class="Function">≤0→≡0</a> <a id="4124" class="Symbol">{</a><a id="4125" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4129" href="Cubical.Data.Nat.Order.html#4129" class="Bound">n</a><a id="4130" class="Symbol">}</a> <a id="4132" href="Cubical.Data.Nat.Order.html#4132" class="Bound">ineq</a> <a id="4137" class="Symbol">=</a> <a id="4139" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4145" class="Symbol">(</a><a id="4146" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="4155" href="Cubical.Data.Nat.Order.html#4132" class="Bound">ineq</a><a id="4159" class="Symbol">)</a>

<a id="predℕ-≤-predℕ"></a><a id="4162" href="Cubical.Data.Nat.Order.html#4162" class="Function">predℕ-≤-predℕ</a> <a id="4176" class="Symbol">:</a> <a id="4178" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4180" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4182" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4184" class="Symbol">→</a> <a id="4186" class="Symbol">(</a><a id="4187" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="4193" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="4194" class="Symbol">)</a> <a id="4196" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="4205" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="4206" class="Symbol">)</a>
<a id="4208" href="Cubical.Data.Nat.Order.html#4162" class="Function">predℕ-≤-predℕ</a> <a id="4222" class="Symbol">{</a><a id="4223" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4227" class="Symbol">}</a> <a id="4229" class="Symbol">{</a><a id="4230" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4234" class="Symbol">}</a>   <a id="4238" href="Cubical.Data.Nat.Order.html#4238" class="Bound">ineq</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="4252" href="Cubical.Data.Nat.Order.html#4162" class="Function">predℕ-≤-predℕ</a> <a id="4266" class="Symbol">{</a><a id="4267" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4271" class="Symbol">}</a> <a id="4273" class="Symbol">{</a><a id="4274" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4278" href="Cubical.Data.Nat.Order.html#4278" class="Bound">n</a><a id="4279" class="Symbol">}</a>  <a id="4282" href="Cubical.Data.Nat.Order.html#4282" class="Bound">ineq</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="4296" href="Cubical.Data.Nat.Order.html#4162" class="Function">predℕ-≤-predℕ</a> <a id="4310" class="Symbol">{</a><a id="4311" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4315" href="Cubical.Data.Nat.Order.html#4315" class="Bound">m</a><a id="4316" class="Symbol">}</a> <a id="4318" class="Symbol">{</a><a id="4319" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4323" class="Symbol">}</a>  <a id="4326" href="Cubical.Data.Nat.Order.html#4326" class="Bound">ineq</a> <a id="4331" class="Symbol">=</a> <a id="4333" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="4349" href="Cubical.Data.Nat.Order.html#4326" class="Bound">ineq</a><a id="4353" class="Symbol">)</a>
<a id="4355" href="Cubical.Data.Nat.Order.html#4162" class="Function">predℕ-≤-predℕ</a> <a id="4369" class="Symbol">{</a><a id="4370" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4374" href="Cubical.Data.Nat.Order.html#4374" class="Bound">m</a><a id="4375" class="Symbol">}</a> <a id="4377" class="Symbol">{</a><a id="4378" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4382" href="Cubical.Data.Nat.Order.html#4382" class="Bound">n</a><a id="4383" class="Symbol">}</a> <a id="4385" href="Cubical.Data.Nat.Order.html#4385" class="Bound">ineq</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="4404" href="Cubical.Data.Nat.Order.html#4385" class="Bound">ineq</a>

<a id="zero-&lt;suc"></a><a id="4410" href="Cubical.Data.Nat.Order.html#4410" class="Function">zero-&lt;suc</a> <a id="4420" class="Symbol">:</a> <a id="4422" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4427" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4429" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4433" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4435" href="Cubical.Data.Nat.Order.html#4410" class="Function">zero-&lt;suc</a> <a id="4445" class="Symbol">=</a> <a id="4447" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="4457" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>

<a id="¬SumLeft&lt;"></a><a id="4465" href="Cubical.Data.Nat.Order.html#4465" class="Function">¬SumLeft&lt;</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4479" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4481" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4483" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4485" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4487" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="4489" href="Cubical.Data.Nat.Order.html#4465" class="Function">¬SumLeft&lt;</a> <a id="4499" class="Symbol">{</a><a id="4500" href="Cubical.Data.Nat.Order.html#4500" class="Bound">m</a><a id="4501" class="Symbol">}</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Cubical.Data.Nat.Order.html#4504" class="Bound">n</a><a id="4505" class="Symbol">}</a> <a id="4507" class="Symbol">=</a> <a id="4509" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="4518" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4520" href="Cubical.Data.Nat.Order.html#3467" class="Function">&lt;-+-cancelˡ</a> <a id="4532" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4534" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Cubical.Data.Nat.Order.html#4500" class="Bound">m</a> <a id="4543" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4545" href="Cubical.Data.Nat.Order.html#4504" class="Bound">n</a> <a id="4547" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;_</a><a id="4549" class="Symbol">)</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4556" class="Symbol">(</a><a id="4557" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="4564" href="Cubical.Data.Nat.Order.html#4500" class="Bound">m</a><a id="4565" class="Symbol">))</a>

<a id="&lt;-weaken"></a><a id="4569" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4582" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4584" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4590" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4592" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4594" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Cubical.Data.Nat.Order.html#4604" class="Bound">k</a> <a id="4606" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4608" href="Cubical.Data.Nat.Order.html#4608" class="Bound">p</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">=</a> <a id="4613" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4617" href="Cubical.Data.Nat.Order.html#4604" class="Bound">k</a> <a id="4619" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4621" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4625" class="Symbol">(</a><a id="4626" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="4632" href="Cubical.Data.Nat.Order.html#4604" class="Bound">k</a> <a id="4634" class="Symbol">_)</a> <a id="4637" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4639" href="Cubical.Data.Nat.Order.html#4608" class="Bound">p</a>

<a id="≤&lt;-trans"></a><a id="4642" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="4651" class="Symbol">:</a> <a id="4653" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4655" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4657" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4659" class="Symbol">→</a> <a id="4661" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4663" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4665" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4667" class="Symbol">→</a> <a id="4669" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4671" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4673" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4675" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="4684" href="Cubical.Data.Nat.Order.html#4684" class="Bound">p</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="4707" href="Cubical.Data.Nat.Order.html#4684" class="Bound">p</a><a id="4708" class="Symbol">)</a>

<a id="&lt;≤-trans"></a><a id="4711" href="Cubical.Data.Nat.Order.html#4711" class="Function">&lt;≤-trans</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4724" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4726" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4728" class="Symbol">→</a> <a id="4730" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4732" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4734" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4736" class="Symbol">→</a> <a id="4738" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4740" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4742" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4744" href="Cubical.Data.Nat.Order.html#4711" class="Function">&lt;≤-trans</a> <a id="4753" class="Symbol">=</a> <a id="4755" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a>

<a id="&lt;-trans"></a><a id="4764" href="Cubical.Data.Nat.Order.html#4764" class="Function">&lt;-trans</a> <a id="4772" class="Symbol">:</a> <a id="4774" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4776" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4778" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4780" class="Symbol">→</a> <a id="4782" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4784" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4786" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4788" class="Symbol">→</a> <a id="4790" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="4792" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4794" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4796" href="Cubical.Data.Nat.Order.html#4764" class="Function">&lt;-trans</a> <a id="4804" href="Cubical.Data.Nat.Order.html#4804" class="Bound">p</a> <a id="4806" class="Symbol">=</a> <a id="4808" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="4827" href="Cubical.Data.Nat.Order.html#4804" class="Bound">p</a><a id="4828" class="Symbol">)</a>

<a id="&lt;-asym"></a><a id="4831" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="4838" class="Symbol">:</a> <a id="4840" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4842" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4844" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4850" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4852" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="4854" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="4856" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="4863" href="Cubical.Data.Nat.Order.html#4863" class="Bound">m&lt;n</a> <a id="4867" class="Symbol">=</a> <a id="4869" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="4878" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4880" href="Cubical.Data.Nat.Order.html#4711" class="Function">&lt;≤-trans</a> <a id="4889" href="Cubical.Data.Nat.Order.html#4863" class="Bound">m&lt;n</a>

<a id="&lt;-+ʳ"></a><a id="4894" href="Cubical.Data.Nat.Order.html#4894" class="Function">&lt;-+ʳ</a> <a id="4899" class="Symbol">:</a> <a id="4901" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4903" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4905" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4907" class="Symbol">→</a> <a id="4909" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4911" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4913" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4915" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4917" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4919" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4921" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="4923" href="Cubical.Data.Nat.Order.html#4894" class="Function">&lt;-+ʳ</a> <a id="4928" href="Cubical.Data.Nat.Order.html#4928" class="Bound">p</a> <a id="4930" class="Symbol">=</a> <a id="4932" href="Cubical.Data.Nat.Order.html#1252" class="Function">≤-+ʳ</a> <a id="4937" href="Cubical.Data.Nat.Order.html#4928" class="Bound">p</a>

<a id="&lt;-+ˡ"></a><a id="4940" href="Cubical.Data.Nat.Order.html#4940" class="Function">&lt;-+ˡ</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4949" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4951" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="4953" class="Symbol">→</a> <a id="4955" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4957" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4959" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="4961" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="4963" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="4965" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="4967" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="4969" href="Cubical.Data.Nat.Order.html#4940" class="Function">&lt;-+ˡ</a> <a id="4974" class="Symbol">{</a><a id="4975" href="Cubical.Data.Nat.Order.html#4975" class="Bound">m</a><a id="4976" class="Symbol">}</a> <a id="4978" class="Symbol">{</a><a id="4979" href="Cubical.Data.Nat.Order.html#4979" class="Bound">n</a><a id="4980" class="Symbol">}</a> <a id="4982" class="Symbol">{</a><a id="4983" href="Cubical.Data.Nat.Order.html#4983" class="Bound">k</a><a id="4984" class="Symbol">}</a> <a id="4986" href="Cubical.Data.Nat.Order.html#4986" class="Bound">p</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4996" class="Symbol">(λ</a> <a id="4999" href="Cubical.Data.Nat.Order.html#4999" class="Bound">km</a> <a id="5002" class="Symbol">→</a> <a id="5004" href="Cubical.Data.Nat.Order.html#4999" class="Bound">km</a> <a id="5007" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="5009" href="Cubical.Data.Nat.Order.html#4983" class="Bound">k</a> <a id="5011" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5013" href="Cubical.Data.Nat.Order.html#4979" class="Bound">n</a><a id="5014" class="Symbol">)</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5023" href="Cubical.Data.Nat.Order.html#4983" class="Bound">k</a> <a id="5025" href="Cubical.Data.Nat.Order.html#4975" class="Bound">m</a><a id="5026" class="Symbol">)</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-+ˡ</a> <a id="5034" href="Cubical.Data.Nat.Order.html#4986" class="Bound">p</a><a id="5035" class="Symbol">)</a>

<a id="&lt;-+-transʳ"></a><a id="5038" href="Cubical.Data.Nat.Order.html#5038" class="Function">&lt;-+-transʳ</a> <a id="5049" class="Symbol">:</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5054" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5056" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="5058" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5060" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="5061" class="Symbol">)</a> <a id="5063" class="Symbol">→</a> <a id="5065" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5067" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5069" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="5071" href="Cubical.Data.Nat.Order.html#5038" class="Function">&lt;-+-transʳ</a> <a id="5082" class="Symbol">{</a><a id="5083" href="Cubical.Data.Nat.Order.html#5083" class="Bound">m</a><a id="5084" class="Symbol">}</a> <a id="5086" class="Symbol">{</a><a id="5087" href="Cubical.Data.Nat.Order.html#5087" class="Bound">k</a><a id="5088" class="Symbol">}</a> <a id="5090" class="Symbol">{</a><a id="5091" href="Cubical.Data.Nat.Order.html#5091" class="Bound">n</a><a id="5092" class="Symbol">}</a> <a id="5094" href="Cubical.Data.Nat.Order.html#5094" class="Bound">p</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Cubical.Data.Nat.Order.html#5087" class="Bound">k</a> <a id="5110" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5112" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5119" href="Cubical.Data.Nat.Order.html#5087" class="Bound">k</a> <a id="5121" href="Cubical.Data.Nat.Order.html#5083" class="Bound">m</a><a id="5122" class="Symbol">)</a> <a id="5124" href="Cubical.Data.Nat.Order.html#5094" class="Bound">p</a>

<a id="&lt;-+-transˡ"></a><a id="5127" href="Cubical.Data.Nat.Order.html#5127" class="Function">&lt;-+-transˡ</a> <a id="5138" class="Symbol">:</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="5143" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5145" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5147" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5149" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="5150" class="Symbol">)</a> <a id="5152" class="Symbol">→</a> <a id="5154" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5156" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5158" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="5160" href="Cubical.Data.Nat.Order.html#5127" class="Function">&lt;-+-transˡ</a> <a id="5171" class="Symbol">{</a><a id="5172" href="Cubical.Data.Nat.Order.html#5172" class="Bound">m</a><a id="5173" class="Symbol">}</a> <a id="5175" class="Symbol">{</a><a id="5176" href="Cubical.Data.Nat.Order.html#5176" class="Bound">k</a><a id="5177" class="Symbol">}</a> <a id="5179" class="Symbol">{</a><a id="5180" href="Cubical.Data.Nat.Order.html#5180" class="Bound">n</a><a id="5181" class="Symbol">}</a> <a id="5183" href="Cubical.Data.Nat.Order.html#5183" class="Bound">p</a> <a id="5185" class="Symbol">=</a> <a id="5187" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="5196" class="Symbol">(</a><a id="5197" href="Cubical.Data.Nat.Order.html#5172" class="Bound">m</a> <a id="5199" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5201" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5205" class="Symbol">)</a> <a id="5207" href="Cubical.Data.Nat.Order.html#5183" class="Bound">p</a>

<a id="&lt;-+-&lt;"></a><a id="5210" href="Cubical.Data.Nat.Order.html#5210" class="Function">&lt;-+-&lt;</a> <a id="5216" class="Symbol">:</a> <a id="5218" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5220" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5222" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="5224" class="Symbol">→</a> <a id="5226" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="5228" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5230" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="5232" class="Symbol">→</a> <a id="5234" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5236" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5238" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="5240" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5242" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="5244" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5246" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a>
<a id="5248" href="Cubical.Data.Nat.Order.html#5210" class="Function">&lt;-+-&lt;</a>  <a id="5255" href="Cubical.Data.Nat.Order.html#5255" class="Bound">m&lt;n</a> <a id="5259" href="Cubical.Data.Nat.Order.html#5259" class="Bound">k&lt;l</a> <a id="5263" class="Symbol">=</a> <a id="5265" href="Cubical.Data.Nat.Order.html#4764" class="Function">&lt;-trans</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Cubical.Data.Nat.Order.html#4894" class="Function">&lt;-+ʳ</a> <a id="5279" href="Cubical.Data.Nat.Order.html#5255" class="Bound">m&lt;n</a><a id="5282" class="Symbol">)</a> <a id="5284" class="Symbol">(</a><a id="5285" href="Cubical.Data.Nat.Order.html#4940" class="Function">&lt;-+ˡ</a> <a id="5290" href="Cubical.Data.Nat.Order.html#5259" class="Bound">k&lt;l</a><a id="5293" class="Symbol">)</a>

<a id="¬-sucℕ-&lt;"></a><a id="5296" href="Cubical.Data.Nat.Order.html#5296" class="Function">¬-sucℕ-&lt;</a> <a id="5305" class="Symbol">:</a> <a id="5307" class="Symbol">{</a><a id="5308" href="Cubical.Data.Nat.Order.html#5308" class="Bound">n</a> <a id="5310" class="Symbol">:</a> <a id="5312" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5313" class="Symbol">}</a> <a id="5315" class="Symbol">→</a> <a id="5317" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5319" class="Symbol">(</a><a id="5320" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5324" href="Cubical.Data.Nat.Order.html#5308" class="Bound">n</a> <a id="5326" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5328" href="Cubical.Data.Nat.Order.html#5308" class="Bound">n</a><a id="5329" class="Symbol">)</a>
<a id="5331" href="Cubical.Data.Nat.Order.html#5296" class="Function">¬-sucℕ-&lt;</a> <a id="5340" class="Symbol">{</a><a id="5341" class="Argument">n</a> <a id="5343" class="Symbol">=</a> <a id="5345" href="Cubical.Data.Nat.Order.html#5345" class="Bound">n</a><a id="5346" class="Symbol">}</a> <a id="5348" class="Symbol">=</a> <a id="5350" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="5357" class="Symbol">(</a><a id="5358" class="Number">1</a> <a id="5360" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5362" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5366" class="Symbol">)</a>

<a id="&lt;-+-≤"></a><a id="5369" href="Cubical.Data.Nat.Order.html#5369" class="Function">&lt;-+-≤</a> <a id="5375" class="Symbol">:</a> <a id="5377" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5379" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5381" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="5383" class="Symbol">→</a> <a id="5385" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="5387" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="5389" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="5395" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5397" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="5399" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5401" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="5403" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5405" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a>
<a id="5407" href="Cubical.Data.Nat.Order.html#5369" class="Function">&lt;-+-≤</a> <a id="5413" href="Cubical.Data.Nat.Order.html#5413" class="Bound">p</a> <a id="5415" href="Cubical.Data.Nat.Order.html#5415" class="Bound">q</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="Cubical.Data.Nat.Order.html#4711" class="Function">&lt;≤-trans</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Cubical.Data.Nat.Order.html#4894" class="Function">&lt;-+ʳ</a> <a id="5434" href="Cubical.Data.Nat.Order.html#5413" class="Bound">p</a><a id="5435" class="Symbol">)</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Cubical.Data.Nat.Order.html#1400" class="Function">≤-+ˡ</a> <a id="5443" href="Cubical.Data.Nat.Order.html#5415" class="Bound">q</a><a id="5444" class="Symbol">)</a>

<a id="&lt;-suc"></a><a id="5447" href="Cubical.Data.Nat.Order.html#5447" class="Function">&lt;-suc</a> <a id="5453" class="Symbol">:</a> <a id="5455" class="Symbol">{</a><a id="5456" href="Cubical.Data.Nat.Order.html#5456" class="Bound">n</a> <a id="5458" class="Symbol">:</a> <a id="5460" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5461" class="Symbol">}</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Cubical.Data.Nat.Order.html#5456" class="Bound">n</a> <a id="5467" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5469" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5473" href="Cubical.Data.Nat.Order.html#5456" class="Bound">n</a>
<a id="5475" href="Cubical.Data.Nat.Order.html#5447" class="Function">&lt;-suc</a> <a id="5481" class="Symbol">=</a> <a id="5483" class="Number">0</a> <a id="5485" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5487" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="&lt;SumLeft"></a><a id="5493" href="Cubical.Data.Nat.Order.html#5493" class="Function">&lt;SumLeft</a> <a id="5502" class="Symbol">:</a> <a id="5504" class="Symbol">{</a><a id="5505" href="Cubical.Data.Nat.Order.html#5505" class="Bound">n</a> <a id="5507" href="Cubical.Data.Nat.Order.html#5507" class="Bound">k</a> <a id="5509" class="Symbol">:</a> <a id="5511" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5512" class="Symbol">}</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="Cubical.Data.Nat.Order.html#5505" class="Bound">n</a> <a id="5518" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5520" href="Cubical.Data.Nat.Order.html#5505" class="Bound">n</a> <a id="5522" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5524" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5528" href="Cubical.Data.Nat.Order.html#5507" class="Bound">k</a>
<a id="5530" href="Cubical.Data.Nat.Order.html#5493" class="Function">&lt;SumLeft</a> <a id="5539" class="Symbol">{</a><a id="5540" href="Cubical.Data.Nat.Order.html#5540" class="Bound">n</a><a id="5541" class="Symbol">}</a> <a id="5543" class="Symbol">{</a><a id="5544" href="Cubical.Data.Nat.Order.html#5544" class="Bound">k</a><a id="5545" class="Symbol">}</a> <a id="5547" class="Symbol">=</a> <a id="5549" href="Cubical.Data.Nat.Order.html#5544" class="Bound">k</a> <a id="5551" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5553" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5559" href="Cubical.Data.Nat.Order.html#5544" class="Bound">k</a> <a id="5561" href="Cubical.Data.Nat.Order.html#5540" class="Bound">n</a> <a id="5563" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5565" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5577" href="Cubical.Data.Nat.Order.html#5544" class="Bound">k</a><a id="5578" class="Symbol">)</a> <a id="5580" href="Cubical.Data.Nat.Order.html#5540" class="Bound">n</a>

<a id="&lt;SumRight"></a><a id="5583" href="Cubical.Data.Nat.Order.html#5583" class="Function">&lt;SumRight</a> <a id="5593" class="Symbol">:</a> <a id="5595" class="Symbol">{</a><a id="5596" href="Cubical.Data.Nat.Order.html#5596" class="Bound">n</a> <a id="5598" href="Cubical.Data.Nat.Order.html#5598" class="Bound">k</a> <a id="5600" class="Symbol">:</a> <a id="5602" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5603" class="Symbol">}</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Cubical.Data.Nat.Order.html#5596" class="Bound">n</a> <a id="5609" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5611" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5615" href="Cubical.Data.Nat.Order.html#5598" class="Bound">k</a> <a id="5617" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5619" href="Cubical.Data.Nat.Order.html#5596" class="Bound">n</a>
<a id="5621" href="Cubical.Data.Nat.Order.html#5583" class="Function">&lt;SumRight</a> <a id="5631" class="Symbol">{</a><a id="5632" href="Cubical.Data.Nat.Order.html#5632" class="Bound">n</a><a id="5633" class="Symbol">}</a> <a id="5635" class="Symbol">{</a><a id="5636" href="Cubical.Data.Nat.Order.html#5636" class="Bound">k</a><a id="5637" class="Symbol">}</a> <a id="5639" class="Symbol">=</a> <a id="5641" href="Cubical.Data.Nat.Order.html#5636" class="Bound">k</a> <a id="5643" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5645" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5651" href="Cubical.Data.Nat.Order.html#5636" class="Bound">k</a> <a id="5653" href="Cubical.Data.Nat.Order.html#5632" class="Bound">n</a>

<a id="¬squeeze&lt;"></a><a id="5656" href="Cubical.Data.Nat.Order.html#5656" class="Function">¬squeeze&lt;</a> <a id="5666" class="Symbol">:</a> <a id="5668" class="Symbol">{</a><a id="5669" href="Cubical.Data.Nat.Order.html#5669" class="Bound">n</a> <a id="5671" href="Cubical.Data.Nat.Order.html#5671" class="Bound">m</a> <a id="5673" class="Symbol">:</a> <a id="5675" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5676" class="Symbol">}</a> <a id="5678" class="Symbol">→</a> <a id="5680" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Cubical.Data.Nat.Order.html#5669" class="Bound">n</a> <a id="5685" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5687" href="Cubical.Data.Nat.Order.html#5671" class="Bound">m</a><a id="5688" class="Symbol">)</a> <a id="5690" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Cubical.Data.Nat.Order.html#5671" class="Bound">m</a> <a id="5695" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5697" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5701" href="Cubical.Data.Nat.Order.html#5669" class="Bound">n</a><a id="5702" class="Symbol">)</a>
<a id="5704" href="Cubical.Data.Nat.Order.html#5656" class="Function">¬squeeze&lt;</a> <a id="5714" class="Symbol">{</a><a id="5715" class="Argument">n</a> <a id="5717" class="Symbol">=</a> <a id="5719" href="Cubical.Data.Nat.Order.html#5719" class="Bound">n</a><a id="5720" class="Symbol">}</a> <a id="5722" class="Symbol">((</a><a id="5724" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="5729" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5731" href="Cubical.Data.Nat.Order.html#5731" class="Bound">p</a><a id="5732" class="Symbol">)</a> <a id="5734" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5736" href="Cubical.Data.Nat.Order.html#5736" class="Bound">t</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">=</a> <a id="5741" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5757" class="Symbol">(</a><a id="5758" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="5761" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5765" href="Cubical.Data.Nat.Order.html#5719" class="Bound">n</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5773" href="Cubical.Data.Nat.Order.html#5731" class="Bound">p</a><a id="5774" class="Symbol">)</a> <a id="5776" href="Cubical.Data.Nat.Order.html#5736" class="Bound">t</a><a id="5777" class="Symbol">)</a>
<a id="5779" href="Cubical.Data.Nat.Order.html#5656" class="Function">¬squeeze&lt;</a> <a id="5789" class="Symbol">{</a><a id="5790" class="Argument">n</a> <a id="5792" class="Symbol">=</a> <a id="5794" href="Cubical.Data.Nat.Order.html#5794" class="Bound">n</a><a id="5795" class="Symbol">}</a>  <a id="5798" class="Symbol">((</a><a id="5800" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5804" href="Cubical.Data.Nat.Order.html#5804" class="Bound">diff1</a> <a id="5810" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5812" href="Cubical.Data.Nat.Order.html#5812" class="Bound">p</a><a id="5813" class="Symbol">)</a> <a id="5815" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5817" href="Cubical.Data.Nat.Order.html#5817" class="Bound">q</a><a id="5818" class="Symbol">)</a> <a id="5820" class="Symbol">=</a>
  <a id="5824" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Cubical.Data.Nat.Order.html#4764" class="Function">&lt;-trans</a> <a id="5842" href="Cubical.Data.Nat.Order.html#5887" class="Function">help</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5854" class="Symbol">(</a><a id="5855" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="5858" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5862" href="Cubical.Data.Nat.Order.html#5794" class="Bound">n</a><a id="5863" class="Symbol">)</a> <a id="5865" class="Symbol">(</a><a id="5866" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5870" href="Cubical.Data.Nat.Order.html#5812" class="Bound">p</a><a id="5871" class="Symbol">)</a> <a id="5873" href="Cubical.Data.Nat.Order.html#5817" class="Bound">q</a><a id="5874" class="Symbol">))</a>
  <a id="5879" class="Keyword">where</a>
  <a id="5887" href="Cubical.Data.Nat.Order.html#5887" class="Function">help</a> <a id="5892" class="Symbol">:</a> <a id="5894" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5898" href="Cubical.Data.Nat.Order.html#5794" class="Bound">n</a> <a id="5900" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5902" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5906" class="Symbol">(</a><a id="5907" href="Cubical.Data.Nat.Order.html#5804" class="Bound">diff1</a> <a id="5913" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5915" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5919" href="Cubical.Data.Nat.Order.html#5794" class="Bound">n</a><a id="5920" class="Symbol">)</a>
  <a id="5924" href="Cubical.Data.Nat.Order.html#5887" class="Function">help</a> <a id="5929" class="Symbol">=</a> <a id="5931" href="Cubical.Data.Nat.Order.html#5804" class="Bound">diff1</a> <a id="5937" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5939" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5945" href="Cubical.Data.Nat.Order.html#5804" class="Bound">diff1</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5956" href="Cubical.Data.Nat.Order.html#5794" class="Bound">n</a><a id="5957" class="Symbol">)</a>

<a id="¬-&lt;-suc"></a><a id="5960" href="Cubical.Data.Nat.Order.html#5960" class="Function">¬-&lt;-suc</a> <a id="5968" class="Symbol">:</a> <a id="5970" class="Symbol">{</a><a id="5971" href="Cubical.Data.Nat.Order.html#5971" class="Bound">n</a> <a id="5973" href="Cubical.Data.Nat.Order.html#5973" class="Bound">m</a> <a id="5975" class="Symbol">:</a> <a id="5977" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5978" class="Symbol">}</a> <a id="5980" class="Symbol">→</a> <a id="5982" href="Cubical.Data.Nat.Order.html#5971" class="Bound">n</a> <a id="5984" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5986" href="Cubical.Data.Nat.Order.html#5973" class="Bound">m</a> <a id="5988" class="Symbol">→</a> <a id="5990" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5992" href="Cubical.Data.Nat.Order.html#5973" class="Bound">m</a> <a id="5994" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="5996" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6000" href="Cubical.Data.Nat.Order.html#5971" class="Bound">n</a>
<a id="6002" href="Cubical.Data.Nat.Order.html#5960" class="Function">¬-&lt;-suc</a> <a id="6010" class="Symbol">{</a><a id="6011" class="Argument">n</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="Cubical.Data.Nat.Order.html#6015" class="Bound">n</a><a id="6016" class="Symbol">}</a> <a id="6018" class="Symbol">{</a><a id="6019" class="Argument">m</a> <a id="6021" class="Symbol">=</a> <a id="6023" href="Cubical.Data.Nat.Order.html#6023" class="Bound">m</a><a id="6024" class="Symbol">}</a> <a id="6026" class="Symbol">(</a><a id="6027" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6032" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6034" href="Cubical.Data.Nat.Order.html#6034" class="Bound">q</a><a id="6035" class="Symbol">)</a> <a id="6037" href="Cubical.Data.Nat.Order.html#6037" class="Bound">p</a> <a id="6039" class="Symbol">=</a> <a id="6041" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="6050" class="Symbol">(</a><a id="6051" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6057" class="Symbol">(</a><a id="6058" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="6061" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6065" href="Cubical.Data.Nat.Order.html#6015" class="Bound">n</a><a id="6066" class="Symbol">)</a> <a id="6068" class="Symbol">(</a><a id="6069" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6073" href="Cubical.Data.Nat.Order.html#6034" class="Bound">q</a><a id="6074" class="Symbol">)</a> <a id="6076" href="Cubical.Data.Nat.Order.html#6037" class="Bound">p</a><a id="6077" class="Symbol">)</a>
<a id="6079" href="Cubical.Data.Nat.Order.html#5960" class="Function">¬-&lt;-suc</a> <a id="6087" class="Symbol">{</a><a id="6088" class="Argument">n</a> <a id="6090" class="Symbol">=</a> <a id="6092" href="Cubical.Data.Nat.Order.html#6092" class="Bound">n</a><a id="6093" class="Symbol">}</a> <a id="6095" class="Symbol">{</a><a id="6096" class="Argument">m</a> <a id="6098" class="Symbol">=</a> <a id="6100" href="Cubical.Data.Nat.Order.html#6100" class="Bound">m</a><a id="6101" class="Symbol">}</a> <a id="6103" class="Symbol">(</a><a id="6104" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6108" href="Cubical.Data.Nat.Order.html#6108" class="Bound">diff</a> <a id="6113" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6115" href="Cubical.Data.Nat.Order.html#6115" class="Bound">q</a><a id="6116" class="Symbol">)</a> <a id="6118" href="Cubical.Data.Nat.Order.html#6118" class="Bound">p</a> <a id="6120" class="Symbol">=</a> <a id="6122" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="6131" class="Symbol">(</a><a id="6132" href="Cubical.Data.Nat.Order.html#4764" class="Function">&lt;-trans</a> <a id="6140" href="Cubical.Data.Nat.Order.html#6118" class="Bound">p</a> <a id="6142" href="Cubical.Data.Nat.Order.html#6157" class="Function">lem</a><a id="6145" class="Symbol">)</a>
  <a id="6149" class="Keyword">where</a>
  <a id="6157" href="Cubical.Data.Nat.Order.html#6157" class="Function">lem</a> <a id="6161" class="Symbol">:</a> <a id="6163" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6167" href="Cubical.Data.Nat.Order.html#6092" class="Bound">n</a> <a id="6169" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6171" href="Cubical.Data.Nat.Order.html#6100" class="Bound">m</a>
  <a id="6175" href="Cubical.Data.Nat.Order.html#6157" class="Function">lem</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Cubical.Data.Nat.Order.html#6108" class="Bound">diff</a> <a id="6186" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6188" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="6194" href="Cubical.Data.Nat.Order.html#6108" class="Bound">diff</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6204" href="Cubical.Data.Nat.Order.html#6092" class="Bound">n</a><a id="6205" class="Symbol">)</a> <a id="6207" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6209" href="Cubical.Data.Nat.Order.html#6115" class="Bound">q</a>

<a id="&lt;-·ʳ"></a><a id="6212" href="Cubical.Data.Nat.Order.html#6212" class="Function">&lt;-·ʳ</a> <a id="6217" class="Symbol">:</a> <a id="6219" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6221" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6223" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6225" class="Symbol">→</a> <a id="6227" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6229" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6231" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6235" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="6237" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6239" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6241" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6243" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6247" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="6249" href="Cubical.Data.Nat.Order.html#6212" class="Function">&lt;-·ʳ</a> <a id="6254" class="Symbol">{</a><a id="6255" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a><a id="6256" class="Symbol">}</a> <a id="6258" class="Symbol">{</a><a id="6259" href="Cubical.Data.Nat.Order.html#6259" class="Bound">n</a><a id="6260" class="Symbol">}</a> <a id="6262" class="Symbol">{</a><a id="6263" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6264" class="Symbol">}</a> <a id="6266" class="Symbol">(</a><a id="6267" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6269" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6271" href="Cubical.Data.Nat.Order.html#6271" class="Bound">r</a><a id="6272" class="Symbol">)</a> <a id="6274" class="Symbol">=</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6279" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6281" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6285" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6287" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6289" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6290" class="Symbol">)</a> <a id="6292" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6294" href="Cubical.Data.Nat.Order.html#6309" class="Function">reason</a> <a id="6301" class="Keyword">where</a>
  <a id="6309" href="Cubical.Data.Nat.Order.html#6309" class="Function">reason</a> <a id="6316" class="Symbol">:</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6321" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6323" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6327" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6329" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6331" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6332" class="Symbol">)</a> <a id="6334" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6336" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a> <a id="6343" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6345" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6349" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6350" class="Symbol">)</a> <a id="6352" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6354" href="Cubical.Data.Nat.Order.html#6259" class="Bound">n</a> <a id="6356" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6358" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6362" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a>
  <a id="6366" href="Cubical.Data.Nat.Order.html#6309" class="Function">reason</a> <a id="6373" class="Symbol">=</a> <a id="6375" class="Symbol">(</a><a id="6376" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6378" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6380" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6384" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6386" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6388" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6389" class="Symbol">)</a> <a id="6391" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6393" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a> <a id="6400" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6402" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6406" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6407" class="Symbol">)</a> <a id="6409" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6412" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6416" class="Symbol">(</a><a id="6417" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="6425" class="Symbol">(</a><a id="6426" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6428" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6430" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6434" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6435" class="Symbol">)</a> <a id="6437" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6439" class="Symbol">_)</a> <a id="6442" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="6455" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6457" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6459" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6463" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6465" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6470" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6472" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6476" class="Symbol">(</a><a id="6477" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a> <a id="6479" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6481" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6485" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6486" class="Symbol">))</a> <a id="6489" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡[</a> <a id="6492" href="Cubical.Data.Nat.Order.html#6492" class="Bound">i</a> <a id="6494" href="Cubical.Foundations.Prelude.html#9126" class="Function">]⟨</a> <a id="6497" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6499" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6501" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6505" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6507" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6509" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="6515" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6517" class="Symbol">(</a><a id="6518" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a> <a id="6520" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6522" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6526" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6527" class="Symbol">)</a> <a id="6529" href="Cubical.Data.Nat.Order.html#6492" class="Bound">i</a> <a id="6531" href="Cubical.Foundations.Prelude.html#9126" class="Function">⟩</a>
           <a id="6544" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6546" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6548" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6552" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a> <a id="6554" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6556" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6560" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a> <a id="6562" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6564" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6568" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a>         <a id="6578" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6581" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="6592" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6594" class="Symbol">(</a><a id="6595" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6599" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a><a id="6600" class="Symbol">)</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6607" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6608" class="Symbol">)</a> <a id="6610" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="6623" class="Symbol">(</a><a id="6624" href="Cubical.Data.Nat.Order.html#6267" class="Bound">d</a> <a id="6626" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6628" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6632" href="Cubical.Data.Nat.Order.html#6255" class="Bound">m</a><a id="6633" class="Symbol">)</a> <a id="6635" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6637" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6641" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a>               <a id="6657" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6660" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">_·</a> <a id="6669" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6673" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a><a id="6674" class="Symbol">)</a> <a id="6676" href="Cubical.Data.Nat.Order.html#6271" class="Bound">r</a> <a id="6678" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
           <a id="6691" href="Cubical.Data.Nat.Order.html#6259" class="Bound">n</a> <a id="6693" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6695" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6699" href="Cubical.Data.Nat.Order.html#6263" class="Bound">k</a>                         <a id="6725" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="&lt;-·ˡ"></a><a id="6728" href="Cubical.Data.Nat.Order.html#6728" class="Function">&lt;-·ˡ</a> <a id="6733" class="Symbol">:</a> <a id="6735" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6737" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6739" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6741" class="Symbol">→</a> <a id="6743" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6747" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="6749" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6751" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6753" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6755" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6759" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="6761" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6763" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="6765" href="Cubical.Data.Nat.Order.html#6728" class="Function">&lt;-·ˡ</a> <a id="6770" class="Symbol">{</a><a id="6771" class="Argument">k</a> <a id="6773" class="Symbol">=</a> <a id="6775" href="Cubical.Data.Nat.Order.html#6775" class="Bound">k</a><a id="6776" class="Symbol">}</a> <a id="6778" class="Symbol">=</a> <a id="6780" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="6787" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6799" class="Symbol">_</a> <a id="6801" class="Symbol">(</a><a id="6802" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6806" href="Cubical.Data.Nat.Order.html#6775" class="Bound">k</a><a id="6807" class="Symbol">))</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6818" class="Symbol">_</a> <a id="6820" class="Symbol">(</a><a id="6821" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6825" href="Cubical.Data.Nat.Order.html#6775" class="Bound">k</a><a id="6826" class="Symbol">))</a> <a id="6829" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6831" href="Cubical.Data.Nat.Order.html#6212" class="Function">&lt;-·ʳ</a> <a id="6836" class="Symbol">{</a><a id="6837" class="Argument">k</a> <a id="6839" class="Symbol">=</a> <a id="6841" href="Cubical.Data.Nat.Order.html#6775" class="Bound">k</a><a id="6842" class="Symbol">}</a>

<a id="&lt;-·-cancelʳ"></a><a id="6845" href="Cubical.Data.Nat.Order.html#6845" class="Function">&lt;-·-cancelʳ</a> <a id="6857" class="Symbol">:</a> <a id="6859" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6861" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6863" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6867" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="6869" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6871" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="6873" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6875" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6879" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="6885" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="6887" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="6889" href="Cubical.Data.Nat.Order.html#6845" class="Function">&lt;-·-cancelʳ</a> <a id="6901" class="Symbol">{</a><a id="6902" href="Cubical.Data.Nat.Order.html#6902" class="Bound">m</a><a id="6903" class="Symbol">}</a>     <a id="6909" class="Symbol">{</a><a id="6910" class="Argument">n</a> <a id="6912" class="Symbol">=</a> <a id="6914" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="6918" class="Symbol">}</a>  <a id="6921" class="Symbol">=</a> <a id="6923" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="6929" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6931" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a>
<a id="6940" href="Cubical.Data.Nat.Order.html#6845" class="Function">&lt;-·-cancelʳ</a> <a id="6952" class="Symbol">{</a><a id="6953" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="6957" class="Symbol">}</a>  <a id="6960" class="Symbol">{</a><a id="6961" class="Argument">n</a> <a id="6963" class="Symbol">=</a> <a id="6965" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6969" href="Cubical.Data.Nat.Order.html#6969" class="Bound">n</a><a id="6970" class="Symbol">}</a> <a id="6972" class="Symbol">=</a> <a id="6974" class="Symbol">λ</a> <a id="6976" href="Cubical.Data.Nat.Order.html#6976" class="Bound">_</a> <a id="6978" class="Symbol">→</a> <a id="6980" href="Cubical.Data.Nat.Order.html#4410" class="Function">zero-&lt;suc</a>
<a id="6990" href="Cubical.Data.Nat.Order.html#6845" class="Function">&lt;-·-cancelʳ</a> <a id="7002" class="Symbol">{</a><a id="7003" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7007" href="Cubical.Data.Nat.Order.html#7007" class="Bound">m</a><a id="7008" class="Symbol">}</a> <a id="7010" class="Symbol">{</a><a id="7011" class="Argument">n</a> <a id="7013" class="Symbol">=</a> <a id="7015" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7019" href="Cubical.Data.Nat.Order.html#7019" class="Bound">n</a><a id="7020" class="Symbol">}</a> <a id="7022" class="Symbol">=</a> <a id="7024" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="7034" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7036" href="Cubical.Data.Nat.Order.html#6845" class="Function">&lt;-·-cancelʳ</a> <a id="7048" class="Symbol">{</a><a id="7049" href="Cubical.Data.Nat.Order.html#7007" class="Bound">m</a><a id="7050" class="Symbol">}</a> <a id="7052" class="Symbol">{</a><a id="7053" class="Argument">n</a> <a id="7055" class="Symbol">=</a> <a id="7057" href="Cubical.Data.Nat.Order.html#7019" class="Bound">n</a><a id="7058" class="Symbol">}</a> <a id="7060" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7062" href="Cubical.Data.Nat.Order.html#3467" class="Function">&lt;-+-cancelˡ</a>

<a id="&lt;-·-cancelˡ"></a><a id="7075" href="Cubical.Data.Nat.Order.html#7075" class="Function">&lt;-·-cancelˡ</a> <a id="7087" class="Symbol">:</a> <a id="7089" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7093" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="7095" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7097" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7099" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7101" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7105" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="7107" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7109" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7111" class="Symbol">→</a> <a id="7113" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7115" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="7117" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="7119" href="Cubical.Data.Nat.Order.html#7075" class="Function">&lt;-·-cancelˡ</a> <a id="7131" class="Symbol">{</a><a id="7132" class="Argument">k</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Cubical.Data.Nat.Order.html#7136" class="Bound">k</a><a id="7137" class="Symbol">}</a> <a id="7139" class="Symbol">=</a> <a id="7141" href="Cubical.Data.Nat.Order.html#6845" class="Function">&lt;-·-cancelʳ</a> <a id="7153" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7155" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="7162" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="7166" class="Symbol">(</a><a id="7167" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="7174" class="Symbol">(</a><a id="7175" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7179" href="Cubical.Data.Nat.Order.html#7136" class="Bound">k</a><a id="7180" class="Symbol">)</a> <a id="7182" class="Symbol">_)</a> <a id="7185" class="Symbol">(</a><a id="7186" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7198" href="Cubical.Data.Nat.Order.html#7136" class="Bound">k</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">_)</a>

<a id="∸-≤"></a><a id="7205" href="Cubical.Data.Nat.Order.html#7205" class="Function">∸-≤</a> <a id="7209" class="Symbol">:</a> <a id="7211" class="Symbol">∀</a> <a id="7213" href="Cubical.Data.Nat.Order.html#7213" class="Bound">m</a> <a id="7215" href="Cubical.Data.Nat.Order.html#7215" class="Bound">n</a> <a id="7217" class="Symbol">→</a> <a id="7219" href="Cubical.Data.Nat.Order.html#7213" class="Bound">m</a> <a id="7221" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="7223" href="Cubical.Data.Nat.Order.html#7215" class="Bound">n</a> <a id="7225" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7227" href="Cubical.Data.Nat.Order.html#7213" class="Bound">m</a>
<a id="7229" href="Cubical.Data.Nat.Order.html#7205" class="Function">∸-≤</a> <a id="7233" href="Cubical.Data.Nat.Order.html#7233" class="Bound">m</a> <a id="7235" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="7249" href="Cubical.Data.Nat.Order.html#7205" class="Function">∸-≤</a> <a id="7253" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7263" href="Cubical.Data.Nat.Order.html#7263" class="Bound">n</a><a id="7264" class="Symbol">)</a> <a id="7266" class="Symbol">=</a> <a id="7268" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="7275" href="Cubical.Data.Nat.Order.html#7205" class="Function">∸-≤</a> <a id="7279" class="Symbol">(</a><a id="7280" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7284" href="Cubical.Data.Nat.Order.html#7284" class="Bound">m</a><a id="7285" class="Symbol">)</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7292" href="Cubical.Data.Nat.Order.html#7292" class="Bound">n</a><a id="7293" class="Symbol">)</a> <a id="7295" class="Symbol">=</a> <a id="7297" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="7305" class="Symbol">(</a><a id="7306" href="Cubical.Data.Nat.Order.html#7205" class="Function">∸-≤</a> <a id="7310" href="Cubical.Data.Nat.Order.html#7284" class="Bound">m</a> <a id="7312" href="Cubical.Data.Nat.Order.html#7292" class="Bound">n</a><a id="7313" class="Symbol">)</a> <a id="7315" class="Symbol">(</a><a id="7316" class="Number">1</a> <a id="7318" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7324" class="Symbol">)</a>

<a id="≤-∸-+-cancel"></a><a id="7327" href="Cubical.Data.Nat.Order.html#7327" class="Function">≤-∸-+-cancel</a> <a id="7340" class="Symbol">:</a> <a id="7342" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7344" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7346" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7348" class="Symbol">→</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7353" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="7355" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="7356" class="Symbol">)</a> <a id="7358" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7360" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7362" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7364" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="7366" href="Cubical.Data.Nat.Order.html#7327" class="Function">≤-∸-+-cancel</a> <a id="7379" class="Symbol">{</a><a id="7380" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7384" class="Symbol">}</a> <a id="7386" class="Symbol">{</a><a id="7387" href="Cubical.Data.Nat.Order.html#7387" class="Bound">n</a><a id="7388" class="Symbol">}</a> <a id="7390" class="Symbol">_</a> <a id="7392" class="Symbol">=</a> <a id="7394" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="7401" class="Symbol">_</a>
<a id="7403" href="Cubical.Data.Nat.Order.html#7327" class="Function">≤-∸-+-cancel</a> <a id="7416" class="Symbol">{</a><a id="7417" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7421" href="Cubical.Data.Nat.Order.html#7421" class="Bound">m</a><a id="7422" class="Symbol">}</a> <a id="7424" class="Symbol">{</a><a id="7425" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7429" class="Symbol">}</a> <a id="7431" href="Cubical.Data.Nat.Order.html#7431" class="Bound">m≤n</a> <a id="7435" class="Symbol">=</a> <a id="7437" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="7443" class="Symbol">(</a><a id="7444" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="7453" href="Cubical.Data.Nat.Order.html#7431" class="Bound">m≤n</a><a id="7456" class="Symbol">)</a>
<a id="7458" href="Cubical.Data.Nat.Order.html#7327" class="Function">≤-∸-+-cancel</a> <a id="7471" class="Symbol">{</a><a id="7472" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7476" href="Cubical.Data.Nat.Order.html#7476" class="Bound">m</a><a id="7477" class="Symbol">}</a> <a id="7479" class="Symbol">{</a><a id="7480" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7484" href="Cubical.Data.Nat.Order.html#7484" class="Bound">n</a><a id="7485" class="Symbol">}</a> <a id="7487" href="Cubical.Data.Nat.Order.html#7487" class="Bound">m+1≤n+1</a> <a id="7495" class="Symbol">=</a> <a id="7497" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="7503" class="Symbol">_</a> <a id="7505" class="Symbol">_</a> <a id="7507" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7509" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7514" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7518" class="Symbol">(</a><a id="7519" href="Cubical.Data.Nat.Order.html#7327" class="Function">≤-∸-+-cancel</a> <a id="7532" class="Symbol">(</a><a id="7533" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="7545" href="Cubical.Data.Nat.Order.html#7487" class="Bound">m+1≤n+1</a><a id="7552" class="Symbol">))</a>

<a id="≤-∸-suc"></a><a id="7556" href="Cubical.Data.Nat.Order.html#7556" class="Function">≤-∸-suc</a> <a id="7564" class="Symbol">:</a> <a id="7566" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7568" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7570" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7572" class="Symbol">→</a> <a id="7574" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7578" class="Symbol">(</a><a id="7579" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7581" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="7583" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="7584" class="Symbol">)</a> <a id="7586" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7588" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7592" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7594" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="7596" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="7598" href="Cubical.Data.Nat.Order.html#7556" class="Function">≤-∸-suc</a> <a id="7606" class="Symbol">{</a><a id="7607" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7611" class="Symbol">}</a> <a id="7613" class="Symbol">{</a><a id="7614" href="Cubical.Data.Nat.Order.html#7614" class="Bound">n</a><a id="7615" class="Symbol">}</a> <a id="7617" href="Cubical.Data.Nat.Order.html#7617" class="Bound">m≤n</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7628" href="Cubical.Data.Nat.Order.html#7556" class="Function">≤-∸-suc</a> <a id="7636" class="Symbol">{</a><a id="7637" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7641" href="Cubical.Data.Nat.Order.html#7641" class="Bound">m</a><a id="7642" class="Symbol">}</a> <a id="7644" class="Symbol">{</a><a id="7645" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7649" class="Symbol">}</a> <a id="7651" href="Cubical.Data.Nat.Order.html#7651" class="Bound">m≤n</a> <a id="7655" class="Symbol">=</a> <a id="7657" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="7663" class="Symbol">(</a><a id="7664" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="7673" href="Cubical.Data.Nat.Order.html#7651" class="Bound">m≤n</a><a id="7676" class="Symbol">)</a>
<a id="7678" href="Cubical.Data.Nat.Order.html#7556" class="Function">≤-∸-suc</a> <a id="7686" class="Symbol">{</a><a id="7687" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7691" href="Cubical.Data.Nat.Order.html#7691" class="Bound">m</a><a id="7692" class="Symbol">}</a> <a id="7694" class="Symbol">{</a><a id="7695" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7699" href="Cubical.Data.Nat.Order.html#7699" class="Bound">n</a><a id="7700" class="Symbol">}</a> <a id="7702" href="Cubical.Data.Nat.Order.html#7702" class="Bound">m+1≤n+1</a> <a id="7710" class="Symbol">=</a> <a id="7712" href="Cubical.Data.Nat.Order.html#7556" class="Function">≤-∸-suc</a> <a id="7720" class="Symbol">(</a><a id="7721" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="7733" href="Cubical.Data.Nat.Order.html#7702" class="Bound">m+1≤n+1</a><a id="7740" class="Symbol">)</a>

<a id="≤-+∸"></a><a id="7743" href="Cubical.Data.Nat.Order.html#7743" class="Function">≤-+∸</a> <a id="7748" class="Symbol">:</a> <a id="7750" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7752" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7754" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7756" class="Symbol">→</a> <a id="7758" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="7760" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="7765" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="7767" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="7768" class="Symbol">)</a> <a id="7770" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="7775" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7777" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="7778" class="Symbol">)</a> <a id="7780" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="7782" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="7784" href="Cubical.Data.Nat.Order.html#7743" class="Function">≤-+∸</a> <a id="7789" class="Symbol">{</a><a id="7790" href="Cubical.Data.Nat.Order.html#7790" class="Bound">m</a><a id="7791" class="Symbol">}</a> <a id="7793" class="Symbol">{</a><a id="7794" href="Cubical.Data.Nat.Order.html#7794" class="Bound">n</a><a id="7795" class="Symbol">}</a> <a id="7797" class="Symbol">{</a><a id="7798" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7802" class="Symbol">}</a> <a id="7804" href="Cubical.Data.Nat.Order.html#7804" class="Bound">r</a> <a id="7806" class="Symbol">=</a> <a id="7808" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7813" href="Cubical.Data.Nat.Order.html#7743" class="Function">≤-+∸</a> <a id="7818" class="Symbol">{</a><a id="7819" href="Cubical.Data.Nat.Order.html#7819" class="Bound">m</a><a id="7820" class="Symbol">}</a> <a id="7822" class="Symbol">{</a><a id="7823" href="Cubical.Data.Nat.Order.html#7823" class="Bound">n</a><a id="7824" class="Symbol">}</a> <a id="7826" class="Symbol">{</a><a id="7827" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7831" href="Cubical.Data.Nat.Order.html#7831" class="Bound">k</a><a id="7832" class="Symbol">}</a> <a id="7834" href="Cubical.Data.Nat.Order.html#7834" class="Bound">r</a> <a id="7836" class="Symbol">=</a> <a id="7838" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7843" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7847" class="Symbol">(</a><a id="7848" href="Cubical.Data.Nat.Order.html#7743" class="Function">≤-+∸</a> <a id="7853" href="Cubical.Data.Nat.Order.html#7834" class="Bound">r</a><a id="7854" class="Symbol">)</a> <a id="7856" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7858" href="Cubical.Data.Nat.Order.html#7556" class="Function">≤-∸-suc</a> <a id="7866" class="Symbol">(</a><a id="7867" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="7875" href="Cubical.Data.Nat.Order.html#7834" class="Bound">r</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Cubical.Data.Nat.Order.html#7831" class="Bound">k</a> <a id="7880" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7882" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7886" class="Symbol">))</a>

<a id="left-≤-max"></a><a id="7890" href="Cubical.Data.Nat.Order.html#7890" class="Function">left-≤-max</a> <a id="7901" class="Symbol">:</a> <a id="7903" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7905" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="7907" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="7911" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="7913" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="7915" href="Cubical.Data.Nat.Order.html#7890" class="Function">left-≤-max</a> <a id="7926" class="Symbol">{</a><a id="7927" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7931" class="Symbol">}</a> <a id="7933" class="Symbol">{</a><a id="7934" href="Cubical.Data.Nat.Order.html#7934" class="Bound">n</a><a id="7935" class="Symbol">}</a> <a id="7937" class="Symbol">=</a> <a id="7939" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="7946" href="Cubical.Data.Nat.Order.html#7890" class="Function">left-≤-max</a> <a id="7957" class="Symbol">{</a><a id="7958" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7962" href="Cubical.Data.Nat.Order.html#7962" class="Bound">m</a><a id="7963" class="Symbol">}</a> <a id="7965" class="Symbol">{</a><a id="7966" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7970" class="Symbol">}</a> <a id="7972" class="Symbol">=</a> <a id="7974" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="7981" href="Cubical.Data.Nat.Order.html#7890" class="Function">left-≤-max</a> <a id="7992" class="Symbol">{</a><a id="7993" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7997" href="Cubical.Data.Nat.Order.html#7997" class="Bound">m</a><a id="7998" class="Symbol">}</a> <a id="8000" class="Symbol">{</a><a id="8001" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8005" href="Cubical.Data.Nat.Order.html#8005" class="Bound">n</a><a id="8006" class="Symbol">}</a> <a id="8008" class="Symbol">=</a> <a id="8010" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8016" class="Symbol">(_</a> <a id="8019" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="8021" class="Symbol">)</a> <a id="8023" class="Symbol">(</a><a id="8024" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8028" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a><a id="8034" class="Symbol">)</a> <a id="8036" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8038" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="8048" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8050" href="Cubical.Data.Nat.Order.html#7890" class="Function">left-≤-max</a> <a id="8061" class="Symbol">{</a><a id="8062" href="Cubical.Data.Nat.Order.html#7997" class="Bound">m</a><a id="8063" class="Symbol">}</a> <a id="8065" class="Symbol">{</a><a id="8066" href="Cubical.Data.Nat.Order.html#8005" class="Bound">n</a><a id="8067" class="Symbol">}</a>

<a id="right-≤-max"></a><a id="8070" href="Cubical.Data.Nat.Order.html#8070" class="Function">right-≤-max</a> <a id="8082" class="Symbol">:</a> <a id="8084" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8086" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8088" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="8092" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8094" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="8096" href="Cubical.Data.Nat.Order.html#8070" class="Function">right-≤-max</a> <a id="8108" class="Symbol">{</a><a id="8109" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8113" class="Symbol">}</a> <a id="8115" class="Symbol">{</a><a id="8116" href="Cubical.Data.Nat.Order.html#8116" class="Bound">m</a><a id="8117" class="Symbol">}</a> <a id="8119" class="Symbol">=</a> <a id="8121" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="8128" href="Cubical.Data.Nat.Order.html#8070" class="Function">right-≤-max</a> <a id="8140" class="Symbol">{</a><a id="8141" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8145" href="Cubical.Data.Nat.Order.html#8145" class="Bound">n</a><a id="8146" class="Symbol">}</a> <a id="8148" class="Symbol">{</a><a id="8149" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8153" class="Symbol">}</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="8164" href="Cubical.Data.Nat.Order.html#8070" class="Function">right-≤-max</a> <a id="8176" class="Symbol">{</a><a id="8177" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8181" href="Cubical.Data.Nat.Order.html#8181" class="Bound">n</a><a id="8182" class="Symbol">}</a> <a id="8184" class="Symbol">{</a><a id="8185" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8189" href="Cubical.Data.Nat.Order.html#8189" class="Bound">m</a><a id="8190" class="Symbol">}</a> <a id="8192" class="Symbol">=</a> <a id="8194" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8200" class="Symbol">(_</a> <a id="8203" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="8205" class="Symbol">)</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8212" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a><a id="8218" class="Symbol">)</a> <a id="8220" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8222" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="8232" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8234" href="Cubical.Data.Nat.Order.html#8070" class="Function">right-≤-max</a> <a id="8246" class="Symbol">{</a><a id="8247" href="Cubical.Data.Nat.Order.html#8181" class="Bound">n</a><a id="8248" class="Symbol">}</a> <a id="8250" class="Symbol">{</a><a id="8251" href="Cubical.Data.Nat.Order.html#8189" class="Bound">m</a><a id="8252" class="Symbol">}</a>

<a id="min-≤-left"></a><a id="8255" href="Cubical.Data.Nat.Order.html#8255" class="Function">min-≤-left</a> <a id="8266" class="Symbol">:</a> <a id="8268" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8272" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8274" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8276" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8278" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="8280" href="Cubical.Data.Nat.Order.html#8255" class="Function">min-≤-left</a> <a id="8291" class="Symbol">{</a><a id="8292" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8296" class="Symbol">}</a> <a id="8298" class="Symbol">{</a><a id="8299" href="Cubical.Data.Nat.Order.html#8299" class="Bound">n</a><a id="8300" class="Symbol">}</a> <a id="8302" class="Symbol">=</a> <a id="8304" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="8311" href="Cubical.Data.Nat.Order.html#8255" class="Function">min-≤-left</a> <a id="8322" class="Symbol">{</a><a id="8323" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8327" href="Cubical.Data.Nat.Order.html#8327" class="Bound">m</a><a id="8328" class="Symbol">}</a> <a id="8330" class="Symbol">{</a><a id="8331" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8335" class="Symbol">}</a> <a id="8337" class="Symbol">=</a> <a id="8339" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="8346" href="Cubical.Data.Nat.Order.html#8255" class="Function">min-≤-left</a> <a id="8357" class="Symbol">{</a><a id="8358" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8362" href="Cubical.Data.Nat.Order.html#8362" class="Bound">m</a><a id="8363" class="Symbol">}</a> <a id="8365" class="Symbol">{</a><a id="8366" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8370" href="Cubical.Data.Nat.Order.html#8370" class="Bound">n</a><a id="8371" class="Symbol">}</a> <a id="8373" class="Symbol">=</a> <a id="8375" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8381" class="Symbol">(</a><a id="8382" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="8385" class="Symbol">_)</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8393" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a><a id="8399" class="Symbol">)</a> <a id="8401" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8403" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="8413" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8415" href="Cubical.Data.Nat.Order.html#8255" class="Function">min-≤-left</a> <a id="8426" class="Symbol">{</a><a id="8427" href="Cubical.Data.Nat.Order.html#8362" class="Bound">m</a><a id="8428" class="Symbol">}</a> <a id="8430" class="Symbol">{</a><a id="8431" href="Cubical.Data.Nat.Order.html#8370" class="Bound">n</a><a id="8432" class="Symbol">}</a>

<a id="min-≤-right"></a><a id="8435" href="Cubical.Data.Nat.Order.html#8435" class="Function">min-≤-right</a> <a id="8447" class="Symbol">:</a> <a id="8449" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8453" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8455" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8457" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8459" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="8461" href="Cubical.Data.Nat.Order.html#8435" class="Function">min-≤-right</a> <a id="8473" class="Symbol">{</a><a id="8474" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8478" class="Symbol">}</a> <a id="8480" class="Symbol">{</a><a id="8481" href="Cubical.Data.Nat.Order.html#8481" class="Bound">n</a><a id="8482" class="Symbol">}</a> <a id="8484" class="Symbol">=</a> <a id="8486" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="8493" href="Cubical.Data.Nat.Order.html#8435" class="Function">min-≤-right</a> <a id="8505" class="Symbol">{</a><a id="8506" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8510" href="Cubical.Data.Nat.Order.html#8510" class="Bound">m</a><a id="8511" class="Symbol">}</a> <a id="8513" class="Symbol">{</a><a id="8514" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8518" class="Symbol">}</a> <a id="8520" class="Symbol">=</a> <a id="8522" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="8529" href="Cubical.Data.Nat.Order.html#8435" class="Function">min-≤-right</a> <a id="8541" class="Symbol">{</a><a id="8542" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8546" href="Cubical.Data.Nat.Order.html#8546" class="Bound">m</a><a id="8547" class="Symbol">}</a> <a id="8549" class="Symbol">{</a><a id="8550" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8554" href="Cubical.Data.Nat.Order.html#8554" class="Bound">n</a><a id="8555" class="Symbol">}</a> <a id="8557" class="Symbol">=</a> <a id="8559" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8565" class="Symbol">(</a><a id="8566" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="8569" class="Symbol">_)</a> <a id="8572" class="Symbol">(</a><a id="8573" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8577" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a><a id="8583" class="Symbol">)</a> <a id="8585" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8587" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="8597" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="8599" href="Cubical.Data.Nat.Order.html#8435" class="Function">min-≤-right</a> <a id="8611" class="Symbol">{</a><a id="8612" href="Cubical.Data.Nat.Order.html#8546" class="Bound">m</a><a id="8613" class="Symbol">}</a> <a id="8615" class="Symbol">{</a><a id="8616" href="Cubical.Data.Nat.Order.html#8554" class="Bound">n</a><a id="8617" class="Symbol">}</a>

<a id="maxLUB"></a><a id="8620" href="Cubical.Data.Nat.Order.html#8620" class="Function">maxLUB</a> <a id="8627" class="Symbol">:</a> <a id="8629" class="Symbol">∀</a> <a id="8631" class="Symbol">{</a><a id="8632" href="Cubical.Data.Nat.Order.html#8632" class="Bound">x</a><a id="8633" class="Symbol">}</a> <a id="8635" class="Symbol">→</a> <a id="8637" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8639" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8641" href="Cubical.Data.Nat.Order.html#8632" class="Bound">x</a> <a id="8643" class="Symbol">→</a> <a id="8645" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8647" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8649" href="Cubical.Data.Nat.Order.html#8632" class="Bound">x</a> <a id="8651" class="Symbol">→</a> <a id="8653" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="8657" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8659" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8661" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8663" href="Cubical.Data.Nat.Order.html#8632" class="Bound">x</a>
<a id="8665" href="Cubical.Data.Nat.Order.html#8620" class="Function">maxLUB</a> <a id="8672" class="Symbol">{</a><a id="8673" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8677" class="Symbol">}</a>  <a id="8680" class="Symbol">{</a><a id="8681" href="Cubical.Data.Nat.Order.html#8681" class="Bound">n</a><a id="8682" class="Symbol">}</a>     <a id="8688" class="Symbol">_</a>    <a id="8693" href="Cubical.Data.Nat.Order.html#8693" class="Bound">n≤x</a>  <a id="8698" class="Symbol">=</a> <a id="8700" href="Cubical.Data.Nat.Order.html#8693" class="Bound">n≤x</a>
<a id="8704" href="Cubical.Data.Nat.Order.html#8620" class="Function">maxLUB</a> <a id="8711" class="Symbol">{</a><a id="8712" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8716" href="Cubical.Data.Nat.Order.html#8716" class="Bound">m</a><a id="8717" class="Symbol">}</a> <a id="8719" class="Symbol">{</a><a id="8720" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8724" class="Symbol">}</a>  <a id="8727" href="Cubical.Data.Nat.Order.html#8727" class="Bound">sm≤x</a> <a id="8732" class="Symbol">_</a>    <a id="8737" class="Symbol">=</a> <a id="8739" href="Cubical.Data.Nat.Order.html#8727" class="Bound">sm≤x</a>
<a id="8744" href="Cubical.Data.Nat.Order.html#8620" class="Function">maxLUB</a> <a id="8751" class="Symbol">{</a><a id="8752" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8756" href="Cubical.Data.Nat.Order.html#8756" class="Bound">m</a><a id="8757" class="Symbol">}</a> <a id="8759" class="Symbol">{</a><a id="8760" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8764" href="Cubical.Data.Nat.Order.html#8764" class="Bound">n</a><a id="8765" class="Symbol">}</a> <a id="8767" href="Cubical.Data.Nat.Order.html#8767" class="Bound">sm≤x</a> <a id="8772" href="Cubical.Data.Nat.Order.html#8772" class="Bound">sn≤x</a> <a id="8777" class="Keyword">with</a> <a id="8782" href="Cubical.Data.Nat.Order.html#8756" class="Bound">m</a> <a id="8784" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="8788" href="Cubical.Data.Nat.Order.html#8764" class="Bound">n</a>
<a id="8790" class="Symbol">...</a> <a id="8794" class="Symbol">|</a> <a id="8796" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8800" class="Symbol">_</a> <a id="8802" class="Symbol">=</a> <a id="8804" class="Bound">sm≤x</a>
<a id="8809" class="Symbol">...</a> <a id="8813" class="Symbol">|</a> <a id="8815" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8819" class="Symbol">_</a> <a id="8821" class="Symbol">=</a> <a id="8823" class="Bound">sn≤x</a>

<a id="minGLB"></a><a id="8829" href="Cubical.Data.Nat.Order.html#8829" class="Function">minGLB</a> <a id="8836" class="Symbol">:</a> <a id="8838" class="Symbol">∀</a> <a id="8840" class="Symbol">{</a><a id="8841" href="Cubical.Data.Nat.Order.html#8841" class="Bound">x</a><a id="8842" class="Symbol">}</a> <a id="8844" class="Symbol">→</a> <a id="8846" href="Cubical.Data.Nat.Order.html#8841" class="Bound">x</a> <a id="8848" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8850" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8852" class="Symbol">→</a> <a id="8854" href="Cubical.Data.Nat.Order.html#8841" class="Bound">x</a> <a id="8856" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8858" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="8860" class="Symbol">→</a> <a id="8862" href="Cubical.Data.Nat.Order.html#8841" class="Bound">x</a> <a id="8864" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="8866" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8870" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="8872" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="8874" href="Cubical.Data.Nat.Order.html#8829" class="Function">minGLB</a> <a id="8881" class="Symbol">{</a><a id="8882" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8886" class="Symbol">}</a>  <a id="8889" class="Symbol">{</a><a id="8890" href="Cubical.Data.Nat.Order.html#8890" class="Bound">n</a><a id="8891" class="Symbol">}</a>     <a id="8897" href="Cubical.Data.Nat.Order.html#8897" class="Bound">x≤0</a> <a id="8901" class="Symbol">_</a>     <a id="8907" class="Symbol">=</a> <a id="8909" href="Cubical.Data.Nat.Order.html#8897" class="Bound">x≤0</a>
<a id="8913" href="Cubical.Data.Nat.Order.html#8829" class="Function">minGLB</a> <a id="8920" class="Symbol">{</a><a id="8921" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8925" href="Cubical.Data.Nat.Order.html#8925" class="Bound">m</a><a id="8926" class="Symbol">}</a> <a id="8928" class="Symbol">{</a><a id="8929" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8933" class="Symbol">}</a>  <a id="8936" class="Symbol">_</a>   <a id="8940" href="Cubical.Data.Nat.Order.html#8940" class="Bound">x≤0</a>   <a id="8946" class="Symbol">=</a> <a id="8948" href="Cubical.Data.Nat.Order.html#8940" class="Bound">x≤0</a>
<a id="8952" href="Cubical.Data.Nat.Order.html#8829" class="Function">minGLB</a> <a id="8959" class="Symbol">{</a><a id="8960" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8964" href="Cubical.Data.Nat.Order.html#8964" class="Bound">m</a><a id="8965" class="Symbol">}</a> <a id="8967" class="Symbol">{</a><a id="8968" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8972" href="Cubical.Data.Nat.Order.html#8972" class="Bound">n</a><a id="8973" class="Symbol">}</a> <a id="8975" href="Cubical.Data.Nat.Order.html#8975" class="Bound">x≤sm</a> <a id="8980" href="Cubical.Data.Nat.Order.html#8980" class="Bound">x≤sn</a> <a id="8985" class="Keyword">with</a> <a id="8990" href="Cubical.Data.Nat.Order.html#8964" class="Bound">m</a> <a id="8992" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="8996" href="Cubical.Data.Nat.Order.html#8972" class="Bound">n</a>
<a id="8998" class="Symbol">...</a> <a id="9002" class="Symbol">|</a> <a id="9004" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="9008" class="Symbol">_</a> <a id="9010" class="Symbol">=</a> <a id="9012" class="Bound">x≤sn</a>
<a id="9017" class="Symbol">...</a> <a id="9021" class="Symbol">|</a> <a id="9023" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="9027" class="Symbol">_</a> <a id="9029" class="Symbol">=</a> <a id="9031" class="Bound">x≤sm</a>

<a id="0&lt;^"></a><a id="9037" href="Cubical.Data.Nat.Order.html#9037" class="Function">0&lt;^</a> <a id="9041" class="Symbol">:</a> <a id="9043" class="Symbol">∀</a> <a id="9045" href="Cubical.Data.Nat.Order.html#9045" class="Bound">n</a> <a id="9047" class="Symbol">→</a> <a id="9049" class="Number">0</a> <a id="9051" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="9053" class="Symbol">(</a><a id="9054" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9058" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="9059" class="Symbol">)</a> <a id="9061" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9063" href="Cubical.Data.Nat.Order.html#9045" class="Bound">n</a>
<a id="9065" href="Cubical.Data.Nat.Order.html#9037" class="Function">0&lt;^</a> <a id="9069" class="Symbol">{</a><a id="9070" href="Cubical.Data.Nat.Order.html#9070" class="Bound">m</a><a id="9071" class="Symbol">}</a> <a id="9073" class="Symbol">(</a><a id="9074" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9079" class="Symbol">)</a> <a id="9081" class="Symbol">=</a> <a id="9083" href="Cubical.Data.Nat.Order.html#5447" class="Function">&lt;-suc</a>
<a id="9089" href="Cubical.Data.Nat.Order.html#9037" class="Function">0&lt;^</a> <a id="9093" class="Symbol">{</a><a id="9094" href="Cubical.Data.Nat.Order.html#9094" class="Bound">m</a><a id="9095" class="Symbol">}</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9102" href="Cubical.Data.Nat.Order.html#9102" class="Bound">n</a><a id="9103" class="Symbol">)</a> <a id="9105" class="Symbol">=</a> <a id="9107" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="9117" class="Symbol">(</a><a id="9118" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9122" href="Cubical.Data.Nat.Order.html#9094" class="Bound">m</a> <a id="9124" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9126" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9130" href="Cubical.Data.Nat.Order.html#9102" class="Bound">n</a><a id="9131" class="Symbol">))</a> <a id="9134" class="Symbol">(</a><a id="9135" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Cubical.Data.Nat.Properties.html#6199" class="Function">0≡m·0</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9151" href="Cubical.Data.Nat.Order.html#9094" class="Bound">m</a><a id="9152" class="Symbol">)))</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Cubical.Data.Nat.Order.html#6728" class="Function">&lt;-·ˡ</a> <a id="9162" class="Symbol">{</a><a id="9163" class="Argument">k</a> <a id="9165" class="Symbol">=</a> <a id="9167" href="Cubical.Data.Nat.Order.html#9094" class="Bound">m</a><a id="9168" class="Symbol">}</a> <a id="9170" class="Symbol">(</a><a id="9171" href="Cubical.Data.Nat.Order.html#9037" class="Function">0&lt;^</a> <a id="9175" href="Cubical.Data.Nat.Order.html#9102" class="Bound">n</a><a id="9176" class="Symbol">))</a>

<a id="≤-^ˡ"></a><a id="9180" href="Cubical.Data.Nat.Order.html#9180" class="Function">≤-^ˡ</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="9189" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="9191" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="9193" class="Symbol">→</a> <a id="9195" class="Symbol">(</a><a id="9196" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9200" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="9201" class="Symbol">)</a> <a id="9203" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9205" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="9207" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="9209" class="Symbol">(</a><a id="9210" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9214" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="9215" class="Symbol">)</a> <a id="9217" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9219" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="9221" href="Cubical.Data.Nat.Order.html#9180" class="Function">≤-^ˡ</a> <a id="9226" class="Symbol">{</a><a id="9227" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9231" class="Symbol">}</a>  <a id="9234" class="Symbol">{</a><a id="9235" href="Cubical.Data.Nat.Order.html#9235" class="Bound">n</a><a id="9236" class="Symbol">}</a>     <a id="9242" class="Symbol">{</a><a id="9243" href="Cubical.Data.Nat.Order.html#9243" class="Bound">k</a><a id="9244" class="Symbol">}</a> <a id="9246" class="Symbol">=</a> <a id="9248" class="Symbol">λ</a> <a id="9250" href="Cubical.Data.Nat.Order.html#9250" class="Bound">_</a> <a id="9252" class="Symbol">→</a> <a id="9254" href="Cubical.Data.Nat.Order.html#9037" class="Function">0&lt;^</a> <a id="9258" href="Cubical.Data.Nat.Order.html#9235" class="Bound">n</a>
<a id="9260" href="Cubical.Data.Nat.Order.html#9180" class="Function">≤-^ˡ</a> <a id="9265" class="Symbol">{</a><a id="9266" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9270" href="Cubical.Data.Nat.Order.html#9270" class="Bound">m</a><a id="9271" class="Symbol">}</a> <a id="9273" class="Symbol">{</a><a id="9274" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9278" class="Symbol">}</a>  <a id="9281" class="Symbol">{</a><a id="9282" href="Cubical.Data.Nat.Order.html#9282" class="Bound">k</a><a id="9283" class="Symbol">}</a> <a id="9285" class="Symbol">=</a> <a id="9287" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="9293" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9295" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a>
<a id="9304" href="Cubical.Data.Nat.Order.html#9180" class="Function">≤-^ˡ</a> <a id="9309" class="Symbol">{</a><a id="9310" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9314" href="Cubical.Data.Nat.Order.html#9314" class="Bound">m</a><a id="9315" class="Symbol">}</a> <a id="9317" class="Symbol">{</a><a id="9318" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9322" href="Cubical.Data.Nat.Order.html#9322" class="Bound">n</a><a id="9323" class="Symbol">}</a> <a id="9325" class="Symbol">{</a><a id="9326" href="Cubical.Data.Nat.Order.html#9326" class="Bound">k</a><a id="9327" class="Symbol">}</a> <a id="9329" class="Symbol">=</a> <a id="9331" href="Cubical.Data.Nat.Order.html#3378" class="Function">≤-·ˡ</a> <a id="9336" class="Symbol">{</a><a id="9337" class="Argument">k</a> <a id="9339" class="Symbol">=</a> <a id="9341" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9345" href="Cubical.Data.Nat.Order.html#9326" class="Bound">k</a><a id="9346" class="Symbol">}</a> <a id="9348" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9350" href="Cubical.Data.Nat.Order.html#9180" class="Function">≤-^ˡ</a> <a id="9355" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9357" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a>

<a id="L≤^suc"></a><a id="9370" href="Cubical.Data.Nat.Order.html#9370" class="Function">L≤^suc</a> <a id="9377" class="Symbol">:</a> <a id="9379" class="Symbol">∀</a> <a id="9381" href="Cubical.Data.Nat.Order.html#9381" class="Bound">m</a> <a id="9383" href="Cubical.Data.Nat.Order.html#9383" class="Bound">n</a> <a id="9385" class="Symbol">→</a> <a id="9387" href="Cubical.Data.Nat.Order.html#9381" class="Bound">m</a> <a id="9389" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="9391" href="Cubical.Data.Nat.Order.html#9381" class="Bound">m</a> <a id="9393" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9395" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9399" href="Cubical.Data.Nat.Order.html#9383" class="Bound">n</a>
<a id="9401" href="Cubical.Data.Nat.Order.html#9370" class="Function">L≤^suc</a> <a id="9408" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="9416" href="Cubical.Data.Nat.Order.html#9416" class="Bound">n</a> <a id="9418" class="Symbol">=</a> <a id="9420" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="9427" href="Cubical.Data.Nat.Order.html#9370" class="Function">L≤^suc</a> <a id="9434" class="Symbol">(</a><a id="9435" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9439" href="Cubical.Data.Nat.Order.html#9439" class="Bound">m</a><a id="9440" class="Symbol">)</a> <a id="9442" href="Cubical.Data.Nat.Order.html#9442" class="Bound">n</a> <a id="9444" class="Symbol">=</a>
  <a id="9448" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9454" class="Symbol">(</a><a id="9455" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">_≤</a> <a id="9458" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9462" href="Cubical.Data.Nat.Order.html#9439" class="Bound">m</a> <a id="9464" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9466" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9470" href="Cubical.Data.Nat.Order.html#9442" class="Bound">n</a><a id="9471" class="Symbol">)</a> <a id="9473" class="Symbol">(</a><a id="9474" href="Cubical.Data.Nat.Properties.html#7223" class="Function">·-identityʳ</a> <a id="9486" class="Symbol">_)</a> <a id="9489" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9491" href="Cubical.Data.Nat.Order.html#9180" class="Function">≤-^ˡ</a> <a id="9496" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9498" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="9508" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="9510" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a> <a id="9517" class="Symbol">{</a><a id="9518" href="Cubical.Data.Nat.Order.html#9442" class="Bound">n</a><a id="9519" class="Symbol">}</a>

<a id="≤-^ʳ"></a><a id="9522" href="Cubical.Data.Nat.Order.html#9522" class="Function">≤-^ʳ</a> <a id="9527" class="Symbol">:</a> <a id="9529" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="9531" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="9533" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="9535" class="Symbol">→</a> <a id="9537" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="9539" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9541" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="9543" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="9545" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="9547" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9549" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="9551" href="Cubical.Data.Nat.Order.html#9522" class="Function">≤-^ʳ</a> <a id="9556" class="Symbol">{</a><a id="9557" href="Cubical.Data.Nat.Order.html#9557" class="Bound">m</a><a id="9558" class="Symbol">}</a> <a id="9560" class="Symbol">{</a><a id="9561" class="Argument">k</a> <a id="9563" class="Symbol">=</a> <a id="9565" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9569" class="Symbol">}</a>  <a id="9572" class="Symbol">_</a>   <a id="9576" class="Symbol">=</a> <a id="9578" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="9585" href="Cubical.Data.Nat.Order.html#9522" class="Function">≤-^ʳ</a> <a id="9590" class="Symbol">{</a><a id="9591" href="Cubical.Data.Nat.Order.html#9591" class="Bound">m</a><a id="9592" class="Symbol">}</a> <a id="9594" class="Symbol">{</a><a id="9595" class="Argument">k</a> <a id="9597" class="Symbol">=</a> <a id="9599" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9603" href="Cubical.Data.Nat.Order.html#9603" class="Bound">k</a><a id="9604" class="Symbol">}</a> <a id="9606" href="Cubical.Data.Nat.Order.html#9606" class="Bound">m≤n</a> <a id="9610" class="Symbol">=</a> <a id="9612" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="9620" class="Symbol">(</a><a id="9621" href="Cubical.Data.Nat.Order.html#3378" class="Function">≤-·ˡ</a> <a id="9626" class="Symbol">{</a><a id="9627" class="Argument">k</a> <a id="9629" class="Symbol">=</a> <a id="9631" href="Cubical.Data.Nat.Order.html#9591" class="Bound">m</a><a id="9632" class="Symbol">}</a> <a id="9634" class="Symbol">(</a><a id="9635" href="Cubical.Data.Nat.Order.html#9522" class="Function">≤-^ʳ</a> <a id="9640" class="Symbol">{</a><a id="9641" class="Argument">k</a> <a id="9643" class="Symbol">=</a> <a id="9645" href="Cubical.Data.Nat.Order.html#9603" class="Bound">k</a><a id="9646" class="Symbol">}</a> <a id="9648" href="Cubical.Data.Nat.Order.html#9606" class="Bound">m≤n</a><a id="9651" class="Symbol">))</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·ʳ</a> <a id="9660" href="Cubical.Data.Nat.Order.html#9606" class="Bound">m≤n</a><a id="9663" class="Symbol">)</a>

<a id="1&lt;^suc"></a><a id="9666" href="Cubical.Data.Nat.Order.html#9666" class="Function">1&lt;^suc</a> <a id="9673" class="Symbol">:</a> <a id="9675" class="Symbol">∀</a> <a id="9677" href="Cubical.Data.Nat.Order.html#9677" class="Bound">n</a> <a id="9679" class="Symbol">→</a> <a id="9681" class="Number">1</a> <a id="9683" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="9685" class="Symbol">(</a><a id="9686" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9690" class="Symbol">(</a><a id="9691" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9695" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="9696" class="Symbol">))</a> <a id="9699" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9701" class="Symbol">(</a><a id="9702" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9706" href="Cubical.Data.Nat.Order.html#9677" class="Bound">n</a><a id="9707" class="Symbol">)</a>
<a id="9709" href="Cubical.Data.Nat.Order.html#9666" class="Function">1&lt;^suc</a> <a id="9716" class="Symbol">{</a><a id="9717" href="Cubical.Data.Nat.Order.html#9717" class="Bound">m</a><a id="9718" class="Symbol">}</a> <a id="9720" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="9728" class="Symbol">=</a> <a id="9730" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="9740" class="Symbol">(</a><a id="9741" href="Cubical.Data.Nat.Order.html#4410" class="Function">zero-&lt;suc</a><a id="9750" class="Symbol">)</a>
<a id="9752" href="Cubical.Data.Nat.Order.html#9666" class="Function">1&lt;^suc</a> <a id="9759" class="Symbol">{</a><a id="9760" href="Cubical.Data.Nat.Order.html#9760" class="Bound">m</a><a id="9761" class="Symbol">}</a> <a id="9763" class="Symbol">(</a><a id="9764" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9768" href="Cubical.Data.Nat.Order.html#9768" class="Bound">n</a><a id="9769" class="Symbol">)</a> <a id="9771" class="Symbol">=</a> <a id="9773" href="Cubical.Data.Nat.Order.html#4711" class="Function">&lt;≤-trans</a> <a id="9782" class="Symbol">(</a><a id="9783" href="Cubical.Data.Nat.Order.html#9666" class="Function">1&lt;^suc</a> <a id="9790" href="Cubical.Data.Nat.Order.html#9768" class="Bound">n</a><a id="9791" class="Symbol">)</a> <a id="9793" class="Symbol">(</a><a id="9794" href="Cubical.Data.Nat.Order.html#9180" class="Function">≤-^ˡ</a> <a id="9799" class="Symbol">(</a><a id="9800" href="Cubical.Data.Nat.Order.html#1854" class="Function">≤-sucℕ</a> <a id="9807" class="Symbol">{</a><a id="9808" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9812" href="Cubical.Data.Nat.Order.html#9768" class="Bound">n</a><a id="9813" class="Symbol">}))</a>

<a id="&lt;-^ˡ"></a><a id="9818" href="Cubical.Data.Nat.Order.html#9818" class="Function">&lt;-^ˡ</a> <a id="9823" class="Symbol">:</a> <a id="9825" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="9827" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="9829" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="9831" class="Symbol">→</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9838" class="Symbol">(</a><a id="9839" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9843" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="9844" class="Symbol">))</a> <a id="9847" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9849" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="9851" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="9853" class="Symbol">(</a><a id="9854" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9858" class="Symbol">(</a><a id="9859" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9863" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="9864" class="Symbol">))</a> <a id="9867" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="9869" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="9871" href="Cubical.Data.Nat.Order.html#9818" class="Function">&lt;-^ˡ</a> <a id="9876" class="Symbol">{</a><a id="9877" href="Cubical.Data.Nat.Order.html#9877" class="Bound">m</a><a id="9878" class="Symbol">}</a>     <a id="9884" class="Symbol">{</a><a id="9885" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9889" class="Symbol">}</a>  <a id="9892" class="Symbol">{</a><a id="9893" href="Cubical.Data.Nat.Order.html#9893" class="Bound">k</a><a id="9894" class="Symbol">}</a> <a id="9896" class="Symbol">=</a> <a id="9898" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="9904" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9906" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a>
<a id="9915" href="Cubical.Data.Nat.Order.html#9818" class="Function">&lt;-^ˡ</a> <a id="9920" class="Symbol">{</a><a id="9921" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9925" class="Symbol">}</a>  <a id="9928" class="Symbol">{</a><a id="9929" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9933" href="Cubical.Data.Nat.Order.html#9933" class="Bound">n</a><a id="9934" class="Symbol">}</a> <a id="9936" class="Symbol">{</a><a id="9937" href="Cubical.Data.Nat.Order.html#9937" class="Bound">k</a><a id="9938" class="Symbol">}</a> <a id="9940" class="Symbol">=</a> <a id="9942" class="Symbol">λ</a> <a id="9944" href="Cubical.Data.Nat.Order.html#9944" class="Bound">_</a> <a id="9946" class="Symbol">→</a> <a id="9948" href="Cubical.Data.Nat.Order.html#9666" class="Function">1&lt;^suc</a> <a id="9955" href="Cubical.Data.Nat.Order.html#9933" class="Bound">n</a>
<a id="9957" href="Cubical.Data.Nat.Order.html#9818" class="Function">&lt;-^ˡ</a> <a id="9962" class="Symbol">{</a><a id="9963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9967" href="Cubical.Data.Nat.Order.html#9967" class="Bound">m</a><a id="9968" class="Symbol">}</a> <a id="9970" class="Symbol">{</a><a id="9971" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9975" href="Cubical.Data.Nat.Order.html#9975" class="Bound">n</a><a id="9976" class="Symbol">}</a> <a id="9978" class="Symbol">{</a><a id="9979" href="Cubical.Data.Nat.Order.html#9979" class="Bound">k</a><a id="9980" class="Symbol">}</a> <a id="9982" class="Symbol">=</a> <a id="9984" href="Cubical.Data.Nat.Order.html#6728" class="Function">&lt;-·ˡ</a> <a id="9989" class="Symbol">{</a><a id="9990" class="Argument">k</a> <a id="9992" class="Symbol">=</a> <a id="9994" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9998" href="Cubical.Data.Nat.Order.html#9979" class="Bound">k</a><a id="9999" class="Symbol">}</a> <a id="10001" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10003" href="Cubical.Data.Nat.Order.html#9818" class="Function">&lt;-^ˡ</a> <a id="10008" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10010" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a>

<a id="&lt;-^ʳ"></a><a id="10023" href="Cubical.Data.Nat.Order.html#10023" class="Function">&lt;-^ʳ</a> <a id="10028" class="Symbol">:</a> <a id="10030" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10032" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10034" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="10036" class="Symbol">→</a> <a id="10038" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10040" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="10042" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10046" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a> <a id="10048" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10050" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="10052" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="10054" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10058" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a>
<a id="10060" href="Cubical.Data.Nat.Order.html#10023" class="Function">&lt;-^ʳ</a> <a id="10065" class="Symbol">{</a><a id="10066" class="Argument">n</a> <a id="10068" class="Symbol">=</a> <a id="10070" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10074" class="Symbol">}</a>  <a id="10077" class="Symbol">{</a><a id="10078" href="Cubical.Data.Nat.Order.html#10078" class="Bound">k</a><a id="10079" class="Symbol">}</a>     <a id="10085" class="Symbol">=</a> <a id="10087" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="10093" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10095" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a>
<a id="10104" href="Cubical.Data.Nat.Order.html#10023" class="Function">&lt;-^ʳ</a> <a id="10109" class="Symbol">{</a><a id="10110" class="Argument">n</a> <a id="10112" class="Symbol">=</a> <a id="10114" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10118" href="Cubical.Data.Nat.Order.html#10118" class="Bound">n</a><a id="10119" class="Symbol">}</a> <a id="10121" class="Symbol">{</a><a id="10122" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10126" class="Symbol">}</a>  <a id="10129" class="Symbol">=</a> <a id="10131" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10138" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="10142" class="Symbol">(</a><a id="10143" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10147" class="Symbol">(</a><a id="10148" href="Cubical.Data.Nat.Properties.html#7223" class="Function">·-identityʳ</a> <a id="10160" class="Symbol">_))</a> <a id="10164" class="Symbol">(</a><a id="10165" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10169" class="Symbol">(</a><a id="10170" href="Cubical.Data.Nat.Properties.html#7223" class="Function">·-identityʳ</a> <a id="10182" class="Symbol">_))</a>
<a id="10186" href="Cubical.Data.Nat.Order.html#10023" class="Function">&lt;-^ʳ</a> <a id="10191" class="Symbol">{</a><a id="10192" class="Argument">n</a> <a id="10194" class="Symbol">=</a> <a id="10196" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10200" href="Cubical.Data.Nat.Order.html#10200" class="Bound">n</a><a id="10201" class="Symbol">}</a> <a id="10203" class="Symbol">{</a><a id="10204" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10208" href="Cubical.Data.Nat.Order.html#10208" class="Bound">k</a><a id="10209" class="Symbol">}</a> <a id="10211" class="Symbol">=</a>
  <a id="10215" class="Symbol">λ</a> <a id="10217" href="Cubical.Data.Nat.Order.html#10217" class="Bound">m&lt;sn</a> <a id="10222" class="Symbol">→</a> <a id="10224" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="10233" class="Symbol">(</a><a id="10234" href="Cubical.Data.Nat.Order.html#3149" class="Function">≤-·ʳ</a> <a id="10239" class="Symbol">(</a><a id="10240" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="10249" href="Cubical.Data.Nat.Order.html#10217" class="Bound">m&lt;sn</a><a id="10253" class="Symbol">))</a> <a id="10256" class="Symbol">(</a><a id="10257" href="Cubical.Data.Nat.Order.html#6728" class="Function">&lt;-·ˡ</a> <a id="10262" class="Symbol">{</a><a id="10263" class="Argument">k</a> <a id="10265" class="Symbol">=</a> <a id="10267" href="Cubical.Data.Nat.Order.html#10200" class="Bound">n</a><a id="10268" class="Symbol">}</a> <a id="10270" class="Symbol">(</a><a id="10271" href="Cubical.Data.Nat.Order.html#10023" class="Function">&lt;-^ʳ</a> <a id="10276" class="Symbol">{</a><a id="10277" class="Argument">k</a> <a id="10279" class="Symbol">=</a> <a id="10281" href="Cubical.Data.Nat.Order.html#10208" class="Bound">k</a><a id="10282" class="Symbol">}</a> <a id="10284" href="Cubical.Data.Nat.Order.html#10217" class="Bound">m&lt;sn</a><a id="10288" class="Symbol">))</a>

<a id="≤-^-cancelˡ"></a><a id="10292" href="Cubical.Data.Nat.Order.html#10292" class="Function">≤-^-cancelˡ</a> <a id="10304" class="Symbol">:</a> <a id="10306" class="Symbol">(</a><a id="10307" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10311" class="Symbol">(</a><a id="10312" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10316" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="10317" class="Symbol">))</a> <a id="10320" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="10322" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10324" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="10326" class="Symbol">(</a><a id="10327" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10331" class="Symbol">(</a><a id="10332" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10336" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="10337" class="Symbol">))</a> <a id="10340" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="10342" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="10344" class="Symbol">→</a> <a id="10346" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10348" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="10350" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="10352" href="Cubical.Data.Nat.Order.html#10292" class="Function">≤-^-cancelˡ</a> <a id="10364" class="Symbol">{</a><a id="10365" href="Cubical.Data.Nat.Order.html#10365" class="Bound">k</a><a id="10366" class="Symbol">}</a> <a id="10368" class="Symbol">{</a><a id="10369" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10373" class="Symbol">}</a>  <a id="10376" class="Symbol">{</a><a id="10377" href="Cubical.Data.Nat.Order.html#10377" class="Bound">n</a><a id="10378" class="Symbol">}</a>     <a id="10384" class="Symbol">=</a> <a id="10386" class="Symbol">λ</a> <a id="10388" href="Cubical.Data.Nat.Order.html#10388" class="Bound">_</a> <a id="10390" class="Symbol">→</a> <a id="10392" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="10399" href="Cubical.Data.Nat.Order.html#10292" class="Function">≤-^-cancelˡ</a> <a id="10411" class="Symbol">{</a><a id="10412" href="Cubical.Data.Nat.Order.html#10412" class="Bound">k</a><a id="10413" class="Symbol">}</a> <a id="10415" class="Symbol">{</a><a id="10416" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10420" href="Cubical.Data.Nat.Order.html#10420" class="Bound">m</a><a id="10421" class="Symbol">}</a> <a id="10423" class="Symbol">{</a><a id="10424" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10428" class="Symbol">}</a>  <a id="10431" class="Symbol">=</a> <a id="10433" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="10439" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10441" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="10448" class="Symbol">(</a><a id="10449" href="Cubical.Data.Nat.Order.html#9666" class="Function">1&lt;^suc</a> <a id="10456" href="Cubical.Data.Nat.Order.html#10420" class="Bound">m</a><a id="10457" class="Symbol">)</a>
<a id="10459" href="Cubical.Data.Nat.Order.html#10292" class="Function">≤-^-cancelˡ</a> <a id="10471" class="Symbol">{</a><a id="10472" href="Cubical.Data.Nat.Order.html#10472" class="Bound">k</a><a id="10473" class="Symbol">}</a> <a id="10475" class="Symbol">{</a><a id="10476" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10480" href="Cubical.Data.Nat.Order.html#10480" class="Bound">m</a><a id="10481" class="Symbol">}</a> <a id="10483" class="Symbol">{</a><a id="10484" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10488" href="Cubical.Data.Nat.Order.html#10488" class="Bound">n</a><a id="10489" class="Symbol">}</a> <a id="10491" class="Symbol">=</a> <a id="10493" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="10503" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10505" href="Cubical.Data.Nat.Order.html#10292" class="Function">≤-^-cancelˡ</a> <a id="10517" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10519" href="Cubical.Data.Nat.Order.html#3875" class="Function">≤-·-cancelˡ</a> <a id="10531" class="Symbol">{</a><a id="10532" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10536" href="Cubical.Data.Nat.Order.html#10472" class="Bound">k</a><a id="10537" class="Symbol">}</a>

<a id="&lt;-^-cancelˡ"></a><a id="10540" href="Cubical.Data.Nat.Order.html#10540" class="Function">&lt;-^-cancelˡ</a> <a id="10552" class="Symbol">:</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10559" class="Symbol">(</a><a id="10560" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10564" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="10565" class="Symbol">))</a> <a id="10568" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="10570" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10572" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10574" class="Symbol">(</a><a id="10575" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10579" class="Symbol">(</a><a id="10580" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10584" href="Cubical.Data.Nat.Order.html#873" class="Generalizable">k</a><a id="10585" class="Symbol">))</a> <a id="10588" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="10590" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="10592" class="Symbol">→</a> <a id="10594" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="10596" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="10598" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="10600" href="Cubical.Data.Nat.Order.html#10540" class="Function">&lt;-^-cancelˡ</a> <a id="10612" class="Symbol">{</a><a id="10613" href="Cubical.Data.Nat.Order.html#10613" class="Bound">k</a><a id="10614" class="Symbol">}</a> <a id="10616" class="Symbol">{</a><a id="10617" href="Cubical.Data.Nat.Order.html#10617" class="Bound">m</a><a id="10618" class="Symbol">}</a>     <a id="10624" class="Symbol">{</a><a id="10625" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10629" class="Symbol">}</a>  <a id="10632" class="Symbol">=</a> <a id="10634" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="10640" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10642" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="10647" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="10654" class="Symbol">(</a><a id="10655" href="Cubical.Data.Nat.Order.html#9037" class="Function">0&lt;^</a> <a id="10659" href="Cubical.Data.Nat.Order.html#10617" class="Bound">m</a><a id="10660" class="Symbol">)</a>
<a id="10662" href="Cubical.Data.Nat.Order.html#10540" class="Function">&lt;-^-cancelˡ</a> <a id="10674" class="Symbol">{</a><a id="10675" href="Cubical.Data.Nat.Order.html#10675" class="Bound">k</a><a id="10676" class="Symbol">}</a> <a id="10678" class="Symbol">{</a><a id="10679" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10683" class="Symbol">}</a>  <a id="10686" class="Symbol">{</a><a id="10687" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10691" href="Cubical.Data.Nat.Order.html#10691" class="Bound">n</a><a id="10692" class="Symbol">}</a> <a id="10694" class="Symbol">=</a> <a id="10696" class="Symbol">λ</a> <a id="10698" href="Cubical.Data.Nat.Order.html#10698" class="Bound">_</a> <a id="10700" class="Symbol">→</a> <a id="10702" href="Cubical.Data.Nat.Order.html#4410" class="Function">zero-&lt;suc</a>
<a id="10712" href="Cubical.Data.Nat.Order.html#10540" class="Function">&lt;-^-cancelˡ</a> <a id="10724" class="Symbol">{</a><a id="10725" href="Cubical.Data.Nat.Order.html#10725" class="Bound">k</a><a id="10726" class="Symbol">}</a> <a id="10728" class="Symbol">{</a><a id="10729" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10733" href="Cubical.Data.Nat.Order.html#10733" class="Bound">m</a><a id="10734" class="Symbol">}</a> <a id="10736" class="Symbol">{</a><a id="10737" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10741" href="Cubical.Data.Nat.Order.html#10741" class="Bound">n</a><a id="10742" class="Symbol">}</a> <a id="10744" class="Symbol">=</a> <a id="10746" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="10756" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10758" href="Cubical.Data.Nat.Order.html#10540" class="Function">&lt;-^-cancelˡ</a> <a id="10770" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10772" href="Cubical.Data.Nat.Order.html#7075" class="Function">&lt;-·-cancelˡ</a> <a id="10784" class="Symbol">{</a><a id="10785" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10789" href="Cubical.Data.Nat.Order.html#10725" class="Bound">k</a><a id="10790" class="Symbol">}</a>

<a id="10793" class="Comment">-- Boolean order relations and their conversions to/from ≤ and &lt;</a>

<a id="_≤ᵇ_"></a><a id="10859" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">_≤ᵇ_</a> <a id="10864" class="Symbol">:</a> <a id="10866" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10868" class="Symbol">→</a> <a id="10870" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10872" class="Symbol">→</a> <a id="10874" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="10879" href="Cubical.Data.Nat.Order.html#10879" class="Bound">m</a> <a id="10881" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">≤ᵇ</a> <a id="10884" href="Cubical.Data.Nat.Order.html#10884" class="Bound">n</a> <a id="10886" class="Symbol">=</a> <a id="10888" href="Cubical.Data.Nat.Order.html#10879" class="Bound">m</a> <a id="10890" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="10893" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10897" href="Cubical.Data.Nat.Order.html#10884" class="Bound">n</a>

<a id="_≥ᵇ_"></a><a id="10900" href="Cubical.Data.Nat.Order.html#10900" class="Function Operator">_≥ᵇ_</a> <a id="10905" class="Symbol">:</a> <a id="10907" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10909" class="Symbol">→</a> <a id="10911" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10913" class="Symbol">→</a> <a id="10915" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="10920" href="Cubical.Data.Nat.Order.html#10920" class="Bound">m</a> <a id="10922" href="Cubical.Data.Nat.Order.html#10900" class="Function Operator">≥ᵇ</a> <a id="10925" href="Cubical.Data.Nat.Order.html#10925" class="Bound">n</a> <a id="10927" class="Symbol">=</a> <a id="10929" href="Cubical.Data.Nat.Order.html#10925" class="Bound">n</a> <a id="10931" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">≤ᵇ</a> <a id="10934" href="Cubical.Data.Nat.Order.html#10920" class="Bound">m</a>

<a id="_&gt;ᵇ_"></a><a id="10937" href="Cubical.Data.Nat.Order.html#10937" class="Function Operator">_&gt;ᵇ_</a> <a id="10942" class="Symbol">:</a> <a id="10944" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10946" class="Symbol">→</a> <a id="10948" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10950" class="Symbol">→</a> <a id="10952" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="10957" href="Cubical.Data.Nat.Order.html#10957" class="Bound">m</a> <a id="10959" href="Cubical.Data.Nat.Order.html#10937" class="Function Operator">&gt;ᵇ</a> <a id="10962" href="Cubical.Data.Nat.Order.html#10962" class="Bound">n</a> <a id="10964" class="Symbol">=</a> <a id="10966" href="Cubical.Data.Nat.Order.html#10962" class="Bound">n</a> <a id="10968" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="10971" href="Cubical.Data.Nat.Order.html#10957" class="Bound">m</a>

<a id="10974" class="Keyword">private</a>
  <a id="≤ᵇ-∸-+-cancel"></a><a id="10984" href="Cubical.Data.Nat.Order.html#10984" class="Function">≤ᵇ-∸-+-cancel</a> <a id="10998" class="Symbol">:</a> <a id="11000" class="Symbol">∀</a> <a id="11002" href="Cubical.Data.Nat.Order.html#11002" class="Bound">m</a> <a id="11004" href="Cubical.Data.Nat.Order.html#11004" class="Bound">n</a> <a id="11006" class="Symbol">→</a> <a id="11008" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Cubical.Data.Nat.Order.html#11002" class="Bound">m</a> <a id="11021" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">≤ᵇ</a> <a id="11024" href="Cubical.Data.Nat.Order.html#11004" class="Bound">n</a><a id="11025" class="Symbol">)</a> <a id="11027" class="Symbol">→</a> <a id="11029" class="Symbol">(</a><a id="11030" href="Cubical.Data.Nat.Order.html#11004" class="Bound">n</a> <a id="11032" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11034" href="Cubical.Data.Nat.Order.html#11002" class="Bound">m</a><a id="11035" class="Symbol">)</a> <a id="11037" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="11039" href="Cubical.Data.Nat.Order.html#11002" class="Bound">m</a> <a id="11041" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11043" href="Cubical.Data.Nat.Order.html#11004" class="Bound">n</a>
  <a id="11047" href="Cubical.Data.Nat.Order.html#10984" class="Function">≤ᵇ-∸-+-cancel</a> <a id="11061" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="11069" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="11077" href="Cubical.Data.Nat.Order.html#11077" class="Bound">t</a> <a id="11079" class="Symbol">=</a> <a id="11081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11088" href="Cubical.Data.Nat.Order.html#10984" class="Function">≤ᵇ-∸-+-cancel</a> <a id="11102" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="11110" class="Symbol">(</a><a id="11111" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11115" href="Cubical.Data.Nat.Order.html#11115" class="Bound">n</a><a id="11116" class="Symbol">)</a> <a id="11118" href="Cubical.Data.Nat.Order.html#11118" class="Bound">t</a> <a id="11120" class="Symbol">=</a> <a id="11122" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="11129" class="Symbol">(</a><a id="11130" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11134" href="Cubical.Data.Nat.Order.html#11115" class="Bound">n</a><a id="11135" class="Symbol">)</a>
  <a id="11139" href="Cubical.Data.Nat.Order.html#10984" class="Function">≤ᵇ-∸-+-cancel</a> <a id="11153" class="Symbol">(</a><a id="11154" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11158" href="Cubical.Data.Nat.Order.html#11158" class="Bound">m</a><a id="11159" class="Symbol">)</a> <a id="11161" class="Symbol">(</a><a id="11162" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11166" href="Cubical.Data.Nat.Order.html#11166" class="Bound">n</a><a id="11167" class="Symbol">)</a> <a id="11169" href="Cubical.Data.Nat.Order.html#11169" class="Bound">t</a> <a id="11171" class="Symbol">=</a> <a id="11173" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="11179" class="Symbol">(</a><a id="11180" href="Cubical.Data.Nat.Order.html#11166" class="Bound">n</a> <a id="11182" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11184" href="Cubical.Data.Nat.Order.html#11158" class="Bound">m</a><a id="11185" class="Symbol">)</a> <a id="11187" href="Cubical.Data.Nat.Order.html#11158" class="Bound">m</a> <a id="11189" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11196" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11200" class="Symbol">(</a><a id="11201" href="Cubical.Data.Nat.Order.html#10984" class="Function">≤ᵇ-∸-+-cancel</a> <a id="11215" href="Cubical.Data.Nat.Order.html#11158" class="Bound">m</a> <a id="11217" href="Cubical.Data.Nat.Order.html#11166" class="Bound">n</a> <a id="11219" href="Cubical.Data.Nat.Order.html#11169" class="Bound">t</a><a id="11220" class="Symbol">)</a>

<a id="&lt;ᵇ→&lt;"></a><a id="11223" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="11228" class="Symbol">:</a> <a id="11230" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11240" class="Symbol">(</a><a id="11241" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11243" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="11246" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="11247" class="Symbol">)</a> <a id="11249" class="Symbol">→</a> <a id="11251" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11253" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="11255" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="11257" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="11262" class="Symbol">{</a><a id="11263" href="Cubical.Data.Nat.Order.html#11263" class="Bound">m</a><a id="11264" class="Symbol">}</a> <a id="11266" class="Symbol">{</a><a id="11267" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11271" href="Cubical.Data.Nat.Order.html#11271" class="Bound">n</a><a id="11272" class="Symbol">}</a> <a id="11274" href="Cubical.Data.Nat.Order.html#11274" class="Bound">t</a> <a id="11276" class="Symbol">.</a><a id="11277" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11281" class="Symbol">=</a> <a id="11283" href="Cubical.Data.Nat.Order.html#11271" class="Bound">n</a> <a id="11285" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11287" href="Cubical.Data.Nat.Order.html#11263" class="Bound">m</a>
<a id="11289" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="11294" class="Symbol">{</a><a id="11295" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a><a id="11296" class="Symbol">}</a> <a id="11298" class="Symbol">{</a><a id="11299" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11303" href="Cubical.Data.Nat.Order.html#11303" class="Bound">n</a><a id="11304" class="Symbol">}</a> <a id="11306" href="Cubical.Data.Nat.Order.html#11306" class="Bound">t</a> <a id="11308" class="Symbol">.</a><a id="11309" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11313" class="Symbol">=</a>
  <a id="11317" href="Cubical.Data.Nat.Order.html#11303" class="Bound">n</a> <a id="11319" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11321" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a> <a id="11323" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="11325" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11329" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a>   <a id="11333" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11336" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="11342" class="Symbol">(</a><a id="11343" href="Cubical.Data.Nat.Order.html#11303" class="Bound">n</a> <a id="11345" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11347" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a><a id="11348" class="Symbol">)</a> <a id="11350" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a> <a id="11352" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="11356" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11360" class="Symbol">(</a><a id="11361" href="Cubical.Data.Nat.Order.html#11303" class="Bound">n</a> <a id="11363" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11365" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a> <a id="11367" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="11369" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a><a id="11370" class="Symbol">)</a> <a id="11372" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="11375" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11380" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11384" class="Symbol">(</a><a id="11385" href="Cubical.Data.Nat.Order.html#10984" class="Function">≤ᵇ-∸-+-cancel</a> <a id="11399" href="Cubical.Data.Nat.Order.html#11295" class="Bound">m</a> <a id="11401" href="Cubical.Data.Nat.Order.html#11303" class="Bound">n</a> <a id="11403" href="Cubical.Data.Nat.Order.html#11306" class="Bound">t</a><a id="11404" class="Symbol">)</a> <a id="11406" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
  <a id="11410" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11414" href="Cubical.Data.Nat.Order.html#11303" class="Bound">n</a>           <a id="11426" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="&lt;→&lt;ᵇ"></a><a id="11429" href="Cubical.Data.Nat.Order.html#11429" class="Function">&lt;→&lt;ᵇ</a> <a id="11434" class="Symbol">:</a> <a id="11436" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11438" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="11440" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11442" class="Symbol">→</a> <a id="11444" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11454" class="Symbol">(</a><a id="11455" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11457" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="11460" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="11461" class="Symbol">)</a>
<a id="11463" href="Cubical.Data.Nat.Order.html#11429" class="Function">&lt;→&lt;ᵇ</a> <a id="11468" class="Symbol">{</a><a id="11469" href="Cubical.Data.Nat.Order.html#11469" class="Bound">m</a><a id="11470" class="Symbol">}</a>     <a id="11476" class="Symbol">{</a><a id="11477" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="11481" class="Symbol">}</a>  <a id="11484" href="Cubical.Data.Nat.Order.html#11484" class="Bound">m&lt;0</a>   <a id="11490" class="Symbol">=</a> <a id="11492" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="11501" href="Cubical.Data.Nat.Order.html#11484" class="Bound">m&lt;0</a>
<a id="11505" href="Cubical.Data.Nat.Order.html#11429" class="Function">&lt;→&lt;ᵇ</a> <a id="11510" class="Symbol">{</a><a id="11511" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="11515" class="Symbol">}</a>  <a id="11518" class="Symbol">{</a><a id="11519" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11523" href="Cubical.Data.Nat.Order.html#11523" class="Bound">n</a><a id="11524" class="Symbol">}</a> <a id="11526" href="Cubical.Data.Nat.Order.html#11526" class="Bound">0&lt;sn</a>  <a id="11532" class="Symbol">=</a> <a id="11534" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="11537" href="Cubical.Data.Nat.Order.html#11429" class="Function">&lt;→&lt;ᵇ</a> <a id="11542" class="Symbol">{</a><a id="11543" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11547" href="Cubical.Data.Nat.Order.html#11547" class="Bound">m</a><a id="11548" class="Symbol">}</a> <a id="11550" class="Symbol">{</a><a id="11551" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11555" href="Cubical.Data.Nat.Order.html#11555" class="Bound">n</a><a id="11556" class="Symbol">}</a> <a id="11558" href="Cubical.Data.Nat.Order.html#11558" class="Bound">sm&lt;sn</a> <a id="11564" class="Symbol">=</a> <a id="11566" href="Cubical.Data.Nat.Order.html#11429" class="Function">&lt;→&lt;ᵇ</a> <a id="11571" class="Symbol">(</a><a id="11572" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="11584" href="Cubical.Data.Nat.Order.html#11558" class="Bound">sm&lt;sn</a><a id="11589" class="Symbol">)</a>

<a id="≤ᵇ→≤"></a><a id="11592" href="Cubical.Data.Nat.Order.html#11592" class="Function">≤ᵇ→≤</a> <a id="11597" class="Symbol">:</a> <a id="11599" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11609" class="Symbol">(</a><a id="11610" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11612" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">≤ᵇ</a> <a id="11615" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="11616" class="Symbol">)</a> <a id="11618" class="Symbol">→</a> <a id="11620" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11622" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11624" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="11626" href="Cubical.Data.Nat.Order.html#11592" class="Function">≤ᵇ→≤</a> <a id="11631" class="Symbol">{</a><a id="11632" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="11636" class="Symbol">}</a>  <a id="11639" class="Symbol">{</a><a id="11640" href="Cubical.Data.Nat.Order.html#11640" class="Bound">n</a><a id="11641" class="Symbol">}</a>     <a id="11647" href="Cubical.Data.Nat.Order.html#11647" class="Bound">t</a> <a id="11649" class="Symbol">=</a> <a id="11651" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="11658" href="Cubical.Data.Nat.Order.html#11592" class="Function">≤ᵇ→≤</a> <a id="11663" class="Symbol">{</a><a id="11664" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11668" href="Cubical.Data.Nat.Order.html#11668" class="Bound">m</a><a id="11669" class="Symbol">}</a> <a id="11671" class="Symbol">{</a><a id="11672" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11676" href="Cubical.Data.Nat.Order.html#11676" class="Bound">n</a><a id="11677" class="Symbol">}</a> <a id="11679" href="Cubical.Data.Nat.Order.html#11679" class="Bound">t</a> <a id="11681" class="Symbol">=</a> <a id="11683" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="11688" href="Cubical.Data.Nat.Order.html#11679" class="Bound">t</a>

<a id="≤→≤ᵇ"></a><a id="11691" href="Cubical.Data.Nat.Order.html#11691" class="Function">≤→≤ᵇ</a> <a id="11696" class="Symbol">:</a> <a id="11698" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11700" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="11702" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="11704" class="Symbol">→</a> <a id="11706" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11716" class="Symbol">(</a><a id="11717" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="11719" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">≤ᵇ</a> <a id="11722" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="11723" class="Symbol">)</a>
<a id="11725" href="Cubical.Data.Nat.Order.html#11691" class="Function">≤→≤ᵇ</a> <a id="11730" class="Symbol">{</a><a id="11731" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="11735" class="Symbol">}</a>  <a id="11738" class="Symbol">{</a><a id="11739" href="Cubical.Data.Nat.Order.html#11739" class="Bound">n</a><a id="11740" class="Symbol">}</a> <a id="11742" href="Cubical.Data.Nat.Order.html#11742" class="Bound">0≤n</a>  <a id="11747" class="Symbol">=</a> <a id="11749" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="11752" href="Cubical.Data.Nat.Order.html#11691" class="Function">≤→≤ᵇ</a> <a id="11757" class="Symbol">{</a><a id="11758" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11762" href="Cubical.Data.Nat.Order.html#11762" class="Bound">m</a><a id="11763" class="Symbol">}</a> <a id="11765" class="Symbol">{</a><a id="11766" href="Cubical.Data.Nat.Order.html#11766" class="Bound">n</a><a id="11767" class="Symbol">}</a> <a id="11769" href="Cubical.Data.Nat.Order.html#11769" class="Bound">sm≤n</a> <a id="11774" class="Symbol">=</a> <a id="11776" href="Cubical.Data.Nat.Order.html#11429" class="Function">&lt;→&lt;ᵇ</a> <a id="11781" href="Cubical.Data.Nat.Order.html#11769" class="Bound">sm≤n</a>

<a id="¬&lt;ᵇ→≥ᵇ"></a><a id="11787" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="11794" class="Symbol">:</a> <a id="11796" class="Symbol">∀</a> <a id="11798" href="Cubical.Data.Nat.Order.html#11798" class="Bound">m</a> <a id="11800" href="Cubical.Data.Nat.Order.html#11800" class="Bound">n</a> <a id="11802" class="Symbol">→</a> <a id="11804" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11806" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11816" class="Symbol">(</a><a id="11817" href="Cubical.Data.Nat.Order.html#11798" class="Bound">m</a> <a id="11819" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="11822" href="Cubical.Data.Nat.Order.html#11800" class="Bound">n</a><a id="11823" class="Symbol">)</a> <a id="11825" class="Symbol">→</a> <a id="11827" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11837" class="Symbol">(</a><a id="11838" href="Cubical.Data.Nat.Order.html#11800" class="Bound">n</a> <a id="11840" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">≤ᵇ</a> <a id="11843" href="Cubical.Data.Nat.Order.html#11798" class="Bound">m</a><a id="11844" class="Symbol">)</a>
<a id="11846" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="11853" href="Cubical.Data.Nat.Order.html#11853" class="Bound">m</a>       <a id="11861" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="11869" class="Symbol">=</a> <a id="11871" class="Symbol">λ</a> <a id="11873" href="Cubical.Data.Nat.Order.html#11873" class="Bound">_</a> <a id="11875" class="Symbol">→</a> <a id="11877" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="11880" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="11887" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="11895" class="Symbol">(</a><a id="11896" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11900" href="Cubical.Data.Nat.Order.html#11900" class="Bound">n</a><a id="11901" class="Symbol">)</a> <a id="11903" class="Symbol">=</a> <a id="11905" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="11911" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11913" class="Symbol">(</a><a id="11914" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="11917" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="11919" class="Symbol">)</a>
<a id="11921" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="11928" class="Symbol">(</a><a id="11929" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11933" href="Cubical.Data.Nat.Order.html#11933" class="Bound">m</a><a id="11934" class="Symbol">)</a> <a id="11936" class="Symbol">(</a><a id="11937" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11941" href="Cubical.Data.Nat.Order.html#11941" class="Bound">n</a><a id="11942" class="Symbol">)</a> <a id="11944" class="Symbol">=</a> <a id="11946" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="11953" href="Cubical.Data.Nat.Order.html#11933" class="Bound">m</a> <a id="11955" href="Cubical.Data.Nat.Order.html#11941" class="Bound">n</a>

<a id="¬≤ᵇ→&gt;ᵇ"></a><a id="11958" href="Cubical.Data.Nat.Order.html#11958" class="Function">¬≤ᵇ→&gt;ᵇ</a> <a id="11965" class="Symbol">:</a> <a id="11967" class="Symbol">∀</a> <a id="11969" href="Cubical.Data.Nat.Order.html#11969" class="Bound">m</a> <a id="11971" href="Cubical.Data.Nat.Order.html#11971" class="Bound">n</a> <a id="11973" class="Symbol">→</a> <a id="11975" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11977" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="11987" class="Symbol">(</a><a id="11988" href="Cubical.Data.Nat.Order.html#11969" class="Bound">m</a> <a id="11990" href="Cubical.Data.Nat.Order.html#10859" class="Function Operator">≤ᵇ</a> <a id="11993" href="Cubical.Data.Nat.Order.html#11971" class="Bound">n</a><a id="11994" class="Symbol">)</a> <a id="11996" class="Symbol">→</a> <a id="11998" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="12008" class="Symbol">(</a><a id="12009" href="Cubical.Data.Nat.Order.html#11971" class="Bound">n</a> <a id="12011" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="12014" href="Cubical.Data.Nat.Order.html#11969" class="Bound">m</a><a id="12015" class="Symbol">)</a>
<a id="12017" href="Cubical.Data.Nat.Order.html#11958" class="Function">¬≤ᵇ→&gt;ᵇ</a> <a id="12024" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="12032" href="Cubical.Data.Nat.Order.html#12032" class="Bound">n</a>       <a id="12040" class="Symbol">=</a> <a id="12042" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="12048" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12050" class="Symbol">(</a><a id="12051" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="12054" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12056" class="Symbol">)</a>
<a id="12058" href="Cubical.Data.Nat.Order.html#11958" class="Function">¬≤ᵇ→&gt;ᵇ</a> <a id="12065" class="Symbol">(</a><a id="12066" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12070" href="Cubical.Data.Nat.Order.html#12070" class="Bound">m</a><a id="12071" class="Symbol">)</a> <a id="12073" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="12081" class="Symbol">=</a> <a id="12083" class="Symbol">λ</a> <a id="12085" href="Cubical.Data.Nat.Order.html#12085" class="Bound">_</a> <a id="12087" class="Symbol">→</a> <a id="12089" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="12092" href="Cubical.Data.Nat.Order.html#11958" class="Function">¬≤ᵇ→&gt;ᵇ</a> <a id="12099" class="Symbol">(</a><a id="12100" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12104" href="Cubical.Data.Nat.Order.html#12104" class="Bound">m</a><a id="12105" class="Symbol">)</a> <a id="12107" class="Symbol">(</a><a id="12108" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12112" href="Cubical.Data.Nat.Order.html#12112" class="Bound">n</a><a id="12113" class="Symbol">)</a> <a id="12115" class="Symbol">=</a> <a id="12117" href="Cubical.Data.Nat.Order.html#11958" class="Function">¬≤ᵇ→&gt;ᵇ</a> <a id="12124" href="Cubical.Data.Nat.Order.html#12104" class="Bound">m</a> <a id="12126" href="Cubical.Data.Nat.Order.html#12112" class="Bound">n</a>

<a id="≤Dec"></a><a id="12129" href="Cubical.Data.Nat.Order.html#12129" class="Function">≤Dec</a> <a id="12134" class="Symbol">:</a> <a id="12136" class="Symbol">∀</a> <a id="12138" href="Cubical.Data.Nat.Order.html#12138" class="Bound">m</a> <a id="12140" href="Cubical.Data.Nat.Order.html#12140" class="Bound">n</a> <a id="12142" class="Symbol">→</a> <a id="12144" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="12148" class="Symbol">(</a><a id="12149" href="Cubical.Data.Nat.Order.html#12138" class="Bound">m</a> <a id="12151" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="12153" href="Cubical.Data.Nat.Order.html#12140" class="Bound">n</a><a id="12154" class="Symbol">)</a>
<a id="12156" href="Cubical.Data.Nat.Order.html#12129" class="Function">≤Dec</a> <a id="12161" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="12166" href="Cubical.Data.Nat.Order.html#12166" class="Bound">n</a> <a id="12168" class="Symbol">=</a> <a id="12170" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12174" class="Symbol">(</a><a id="12175" href="Cubical.Data.Nat.Order.html#12166" class="Bound">n</a> <a id="12177" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12179" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="12186" class="Symbol">_)</a>
<a id="12189" href="Cubical.Data.Nat.Order.html#12129" class="Function">≤Dec</a> <a id="12194" class="Symbol">(</a><a id="12195" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12199" href="Cubical.Data.Nat.Order.html#12199" class="Bound">m</a><a id="12200" class="Symbol">)</a> <a id="12202" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="12207" class="Symbol">=</a> <a id="12209" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12212" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a>
<a id="12221" href="Cubical.Data.Nat.Order.html#12129" class="Function">≤Dec</a> <a id="12226" class="Symbol">(</a><a id="12227" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12231" href="Cubical.Data.Nat.Order.html#12231" class="Bound">m</a><a id="12232" class="Symbol">)</a> <a id="12234" class="Symbol">(</a><a id="12235" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12239" href="Cubical.Data.Nat.Order.html#12239" class="Bound">n</a><a id="12240" class="Symbol">)</a> <a id="12242" class="Keyword">with</a> <a id="12247" href="Cubical.Data.Nat.Order.html#12129" class="Function">≤Dec</a> <a id="12252" href="Cubical.Data.Nat.Order.html#12231" class="Bound">m</a> <a id="12254" href="Cubical.Data.Nat.Order.html#12239" class="Bound">n</a>
<a id="12256" class="Symbol">...</a> <a id="12260" class="Symbol">|</a> <a id="12262" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12266" href="Cubical.Data.Nat.Order.html#12266" class="Bound">m≤n</a> <a id="12270" class="Symbol">=</a> <a id="12272" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12276" class="Symbol">(</a><a id="12277" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="12287" href="Cubical.Data.Nat.Order.html#12266" class="Bound">m≤n</a><a id="12290" class="Symbol">)</a>
<a id="12292" class="Symbol">...</a> <a id="12296" class="Symbol">|</a> <a id="12298" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12301" href="Cubical.Data.Nat.Order.html#12301" class="Bound">m≰n</a> <a id="12305" class="Symbol">=</a> <a id="12307" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12310" class="Symbol">λ</a> <a id="12312" href="Cubical.Data.Nat.Order.html#12312" class="Bound">m+1≤n+1</a> <a id="12320" class="Symbol">→</a> <a id="12322" href="Cubical.Data.Nat.Order.html#12301" class="Bound">m≰n</a> <a id="12326" class="Symbol">(</a><a id="12327" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="12339" href="Cubical.Data.Nat.Order.html#12312" class="Bound">m+1≤n+1</a> <a id="12347" class="Symbol">)</a>

<a id="≤Stable"></a><a id="12350" href="Cubical.Data.Nat.Order.html#12350" class="Function">≤Stable</a> <a id="12358" class="Symbol">:</a> <a id="12360" class="Symbol">∀</a> <a id="12362" href="Cubical.Data.Nat.Order.html#12362" class="Bound">m</a> <a id="12364" href="Cubical.Data.Nat.Order.html#12364" class="Bound">n</a> <a id="12366" class="Symbol">→</a> <a id="12368" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="12375" class="Symbol">(</a><a id="12376" href="Cubical.Data.Nat.Order.html#12362" class="Bound">m</a> <a id="12378" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="12380" href="Cubical.Data.Nat.Order.html#12364" class="Bound">n</a><a id="12381" class="Symbol">)</a>
<a id="12383" href="Cubical.Data.Nat.Order.html#12350" class="Function">≤Stable</a> <a id="12391" href="Cubical.Data.Nat.Order.html#12391" class="Bound">m</a> <a id="12393" href="Cubical.Data.Nat.Order.html#12393" class="Bound">n</a> <a id="12395" class="Symbol">=</a> <a id="12397" href="Cubical.Relation.Nullary.Properties.html#4391" class="Function">Dec→Stable</a> <a id="12408" class="Symbol">(</a><a id="12409" href="Cubical.Data.Nat.Order.html#12129" class="Function">≤Dec</a> <a id="12414" href="Cubical.Data.Nat.Order.html#12391" class="Bound">m</a> <a id="12416" href="Cubical.Data.Nat.Order.html#12393" class="Bound">n</a><a id="12417" class="Symbol">)</a>

<a id="&lt;Dec"></a><a id="12420" href="Cubical.Data.Nat.Order.html#12420" class="Function">&lt;Dec</a> <a id="12425" class="Symbol">:</a> <a id="12427" class="Symbol">∀</a> <a id="12429" href="Cubical.Data.Nat.Order.html#12429" class="Bound">m</a> <a id="12431" href="Cubical.Data.Nat.Order.html#12431" class="Bound">n</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="12439" class="Symbol">(</a><a id="12440" href="Cubical.Data.Nat.Order.html#12429" class="Bound">m</a> <a id="12442" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12444" href="Cubical.Data.Nat.Order.html#12431" class="Bound">n</a><a id="12445" class="Symbol">)</a>
<a id="12447" href="Cubical.Data.Nat.Order.html#12420" class="Function">&lt;Dec</a> <a id="12452" href="Cubical.Data.Nat.Order.html#12452" class="Bound">m</a> <a id="12454" href="Cubical.Data.Nat.Order.html#12454" class="Bound">n</a> <a id="12456" class="Symbol">=</a> <a id="12458" href="Cubical.Data.Nat.Order.html#12129" class="Function">≤Dec</a> <a id="12463" class="Symbol">(</a><a id="12464" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12468" href="Cubical.Data.Nat.Order.html#12452" class="Bound">m</a><a id="12469" class="Symbol">)</a> <a id="12471" href="Cubical.Data.Nat.Order.html#12454" class="Bound">n</a>

<a id="&lt;Stable"></a><a id="12474" href="Cubical.Data.Nat.Order.html#12474" class="Function">&lt;Stable</a> <a id="12482" class="Symbol">:</a> <a id="12484" class="Symbol">∀</a> <a id="12486" href="Cubical.Data.Nat.Order.html#12486" class="Bound">m</a> <a id="12488" href="Cubical.Data.Nat.Order.html#12488" class="Bound">n</a> <a id="12490" class="Symbol">→</a> <a id="12492" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="12499" class="Symbol">(</a><a id="12500" href="Cubical.Data.Nat.Order.html#12486" class="Bound">m</a> <a id="12502" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="12504" href="Cubical.Data.Nat.Order.html#12488" class="Bound">n</a><a id="12505" class="Symbol">)</a>
<a id="12507" href="Cubical.Data.Nat.Order.html#12474" class="Function">&lt;Stable</a> <a id="12515" href="Cubical.Data.Nat.Order.html#12515" class="Bound">m</a> <a id="12517" href="Cubical.Data.Nat.Order.html#12517" class="Bound">n</a> <a id="12519" class="Symbol">=</a> <a id="12521" href="Cubical.Relation.Nullary.Properties.html#4391" class="Function">Dec→Stable</a> <a id="12532" class="Symbol">(</a><a id="12533" href="Cubical.Data.Nat.Order.html#12420" class="Function">&lt;Dec</a> <a id="12538" href="Cubical.Data.Nat.Order.html#12515" class="Bound">m</a> <a id="12540" href="Cubical.Data.Nat.Order.html#12517" class="Bound">n</a><a id="12541" class="Symbol">)</a>

<a id="Trichotomy-suc"></a><a id="12544" href="Cubical.Data.Nat.Order.html#12544" class="Function">Trichotomy-suc</a> <a id="12559" class="Symbol">:</a> <a id="12561" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="12572" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="12574" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="12576" class="Symbol">→</a> <a id="12578" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="12589" class="Symbol">(</a><a id="12590" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12594" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a><a id="12595" class="Symbol">)</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12602" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="12603" class="Symbol">)</a>
<a id="12605" href="Cubical.Data.Nat.Order.html#12544" class="Function">Trichotomy-suc</a> <a id="12620" class="Symbol">(</a><a id="12621" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="12624" href="Cubical.Data.Nat.Order.html#12624" class="Bound">m&lt;n</a><a id="12627" class="Symbol">)</a> <a id="12629" class="Symbol">=</a> <a id="12631" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="12634" class="Symbol">(</a><a id="12635" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="12645" href="Cubical.Data.Nat.Order.html#12624" class="Bound">m&lt;n</a><a id="12648" class="Symbol">)</a>
<a id="12650" href="Cubical.Data.Nat.Order.html#12544" class="Function">Trichotomy-suc</a> <a id="12665" class="Symbol">(</a><a id="12666" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="12669" href="Cubical.Data.Nat.Order.html#12669" class="Bound">m=n</a><a id="12672" class="Symbol">)</a> <a id="12674" class="Symbol">=</a> <a id="12676" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="12679" class="Symbol">(</a><a id="12680" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12685" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12689" href="Cubical.Data.Nat.Order.html#12669" class="Bound">m=n</a><a id="12692" class="Symbol">)</a>
<a id="12694" href="Cubical.Data.Nat.Order.html#12544" class="Function">Trichotomy-suc</a> <a id="12709" class="Symbol">(</a><a id="12710" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="12713" href="Cubical.Data.Nat.Order.html#12713" class="Bound">n&lt;m</a><a id="12716" class="Symbol">)</a> <a id="12718" class="Symbol">=</a> <a id="12720" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="12723" class="Symbol">(</a><a id="12724" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="12734" href="Cubical.Data.Nat.Order.html#12713" class="Bound">n&lt;m</a><a id="12737" class="Symbol">)</a>

<a id="_≟_"></a><a id="12740" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">_≟_</a> <a id="12744" class="Symbol">:</a> <a id="12746" class="Symbol">∀</a> <a id="12748" href="Cubical.Data.Nat.Order.html#12748" class="Bound">m</a> <a id="12750" href="Cubical.Data.Nat.Order.html#12750" class="Bound">n</a> <a id="12752" class="Symbol">→</a> <a id="12754" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="12765" href="Cubical.Data.Nat.Order.html#12748" class="Bound">m</a> <a id="12767" href="Cubical.Data.Nat.Order.html#12750" class="Bound">n</a>
<a id="12769" href="Cubical.Data.Nat.Order.html#12769" class="Bound">m</a> <a id="12771" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="12773" href="Cubical.Data.Nat.Order.html#12773" class="Bound">n</a> <a id="12775" class="Keyword">with</a> <a id="12780" href="Cubical.Data.Nat.Order.html#12769" class="Bound">m</a> <a id="12782" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="12786" href="Cubical.Data.Nat.Order.html#12773" class="Bound">n</a> <a id="12788" class="Symbol">|</a> <a id="12790" href="Cubical.Data.Nat.Order.html#12773" class="Bound">n</a> <a id="12792" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="12796" href="Cubical.Data.Nat.Order.html#12769" class="Bound">m</a>
<a id="12798" class="Symbol">...</a> <a id="12802" class="Symbol">|</a> <a id="12804" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12808" href="Cubical.Data.Nat.Order.html#12808" class="Bound">p</a> <a id="12810" class="Symbol">|</a> <a id="12812" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12816" href="Cubical.Data.Nat.Order.html#12816" class="Bound">q</a> <a id="12818" class="Symbol">=</a> <a id="12820" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="12826" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="12828" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="12837" class="Symbol">{</a><a id="12838" class="Bound">m</a><a id="12839" class="Symbol">}</a> <a id="12841" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="12843" href="Cubical.Data.Nat.Order.html#4764" class="Function">&lt;-trans</a> <a id="12851" class="Symbol">(</a><a id="12852" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="12857" href="Cubical.Data.Nat.Order.html#12808" class="Bound">p</a><a id="12858" class="Symbol">)</a> <a id="12860" class="Symbol">(</a><a id="12861" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="12866" href="Cubical.Data.Nat.Order.html#12816" class="Bound">q</a><a id="12867" class="Symbol">)</a>
<a id="12869" class="Symbol">...</a> <a id="12873" class="Symbol">|</a> <a id="12875" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12879" href="Cubical.Data.Nat.Order.html#12879" class="Bound">p</a> <a id="12881" class="Symbol">|</a> <a id="12883" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12886" href="Cubical.Data.Nat.Order.html#12886" class="Bound">¬q</a> <a id="12889" class="Symbol">=</a> <a id="12891" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="12894" class="Symbol">(</a><a id="12895" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="12900" href="Cubical.Data.Nat.Order.html#12879" class="Bound">p</a><a id="12901" class="Symbol">)</a>
<a id="12903" class="Symbol">...</a> <a id="12907" class="Symbol">|</a> <a id="12909" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12912" href="Cubical.Data.Nat.Order.html#12912" class="Bound">¬p</a> <a id="12915" class="Symbol">|</a> <a id="12917" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="12921" href="Cubical.Data.Nat.Order.html#12921" class="Bound">q</a> <a id="12923" class="Symbol">=</a> <a id="12925" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="12928" class="Symbol">(</a><a id="12929" href="Cubical.Data.Nat.Order.html#11223" class="Function">&lt;ᵇ→&lt;</a> <a id="12934" href="Cubical.Data.Nat.Order.html#12921" class="Bound">q</a><a id="12935" class="Symbol">)</a>
<a id="12937" class="Symbol">...</a> <a id="12941" class="Symbol">|</a> <a id="12943" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12946" href="Cubical.Data.Nat.Order.html#12946" class="Bound">¬p</a> <a id="12949" class="Symbol">|</a> <a id="12951" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="12954" href="Cubical.Data.Nat.Order.html#12954" class="Bound">¬q</a> <a id="12957" class="Symbol">=</a> <a id="12959" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Cubical.Data.Nat.Order.html#2271" class="Function">≤-antisym</a> <a id="12973" class="Symbol">(</a><a id="12974" href="Cubical.Data.Nat.Order.html#11592" class="Function">≤ᵇ→≤</a> <a id="12979" class="Symbol">(</a><a id="12980" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="12987" class="Bound">n</a> <a id="12989" class="Bound">m</a> <a id="12991" href="Cubical.Data.Nat.Order.html#12954" class="Bound">¬q</a><a id="12993" class="Symbol">))</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Cubical.Data.Nat.Order.html#11592" class="Function">≤ᵇ→≤</a> <a id="13002" class="Symbol">(</a><a id="13003" href="Cubical.Data.Nat.Order.html#11787" class="Function">¬&lt;ᵇ→≥ᵇ</a> <a id="13010" class="Bound">m</a> <a id="13012" class="Bound">n</a> <a id="13014" href="Cubical.Data.Nat.Order.html#12946" class="Bound">¬p</a><a id="13016" class="Symbol">)))</a>

<a id="13021" class="Comment">--  Alternative version of ≟, defined without builtin primitives</a>

<a id="_≟&#39;_"></a><a id="13087" href="Cubical.Data.Nat.Order.html#13087" class="Function Operator">_≟&#39;_</a> <a id="13092" class="Symbol">:</a> <a id="13094" class="Symbol">∀</a> <a id="13096" href="Cubical.Data.Nat.Order.html#13096" class="Bound">m</a> <a id="13098" href="Cubical.Data.Nat.Order.html#13098" class="Bound">n</a> <a id="13100" class="Symbol">→</a> <a id="13102" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="13113" href="Cubical.Data.Nat.Order.html#13096" class="Bound">m</a> <a id="13115" href="Cubical.Data.Nat.Order.html#13098" class="Bound">n</a>
<a id="13117" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="13122" href="Cubical.Data.Nat.Order.html#13087" class="Function Operator">≟&#39;</a> <a id="13125" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="13130" class="Symbol">=</a> <a id="13132" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="13135" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13140" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="13145" href="Cubical.Data.Nat.Order.html#13087" class="Function Operator">≟&#39;</a> <a id="13148" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13152" href="Cubical.Data.Nat.Order.html#13152" class="Bound">n</a> <a id="13154" class="Symbol">=</a> <a id="13156" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="13159" class="Symbol">(</a><a id="13160" href="Cubical.Data.Nat.Order.html#13152" class="Bound">n</a> <a id="13162" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13164" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="13171" href="Cubical.Data.Nat.Order.html#13152" class="Bound">n</a> <a id="13173" class="Number">1</a><a id="13174" class="Symbol">)</a>
<a id="13176" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13180" href="Cubical.Data.Nat.Order.html#13180" class="Bound">m</a> <a id="13182" href="Cubical.Data.Nat.Order.html#13087" class="Function Operator">≟&#39;</a> <a id="13185" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="13190" class="Symbol">=</a> <a id="13192" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="13195" class="Symbol">(</a><a id="13196" href="Cubical.Data.Nat.Order.html#13180" class="Bound">m</a> <a id="13198" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13200" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="13207" href="Cubical.Data.Nat.Order.html#13180" class="Bound">m</a> <a id="13209" class="Number">1</a><a id="13210" class="Symbol">)</a>
<a id="13212" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13216" href="Cubical.Data.Nat.Order.html#13216" class="Bound">m</a> <a id="13218" href="Cubical.Data.Nat.Order.html#13087" class="Function Operator">≟&#39;</a> <a id="13221" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13225" href="Cubical.Data.Nat.Order.html#13225" class="Bound">n</a> <a id="13227" class="Symbol">=</a> <a id="13229" href="Cubical.Data.Nat.Order.html#12544" class="Function">Trichotomy-suc</a> <a id="13244" class="Symbol">(</a><a id="13245" href="Cubical.Data.Nat.Order.html#13216" class="Bound">m</a> <a id="13247" href="Cubical.Data.Nat.Order.html#13087" class="Function Operator">≟&#39;</a> <a id="13250" href="Cubical.Data.Nat.Order.html#13225" class="Bound">n</a><a id="13251" class="Symbol">)</a>

<a id="Dichotomyℕ"></a><a id="13254" href="Cubical.Data.Nat.Order.html#13254" class="Function">Dichotomyℕ</a> <a id="13265" class="Symbol">:</a> <a id="13267" class="Symbol">∀</a> <a id="13269" class="Symbol">(</a><a id="13270" href="Cubical.Data.Nat.Order.html#13270" class="Bound">n</a> <a id="13272" href="Cubical.Data.Nat.Order.html#13272" class="Bound">m</a> <a id="13274" class="Symbol">:</a> <a id="13276" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13277" class="Symbol">)</a> <a id="13279" class="Symbol">→</a> <a id="13281" class="Symbol">(</a><a id="13282" href="Cubical.Data.Nat.Order.html#13270" class="Bound">n</a> <a id="13284" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="13286" href="Cubical.Data.Nat.Order.html#13272" class="Bound">m</a><a id="13287" class="Symbol">)</a> <a id="13289" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13291" class="Symbol">(</a><a id="13292" href="Cubical.Data.Nat.Order.html#13270" class="Bound">n</a> <a id="13294" href="Cubical.Data.Nat.Order.html#684" class="Function Operator">&gt;</a> <a id="13296" href="Cubical.Data.Nat.Order.html#13272" class="Bound">m</a><a id="13297" class="Symbol">)</a>
<a id="13299" href="Cubical.Data.Nat.Order.html#13254" class="Function">Dichotomyℕ</a> <a id="13310" href="Cubical.Data.Nat.Order.html#13310" class="Bound">n</a> <a id="13312" href="Cubical.Data.Nat.Order.html#13312" class="Bound">m</a> <a id="13314" class="Keyword">with</a> <a id="13319" class="Symbol">(</a><a id="13320" href="Cubical.Data.Nat.Order.html#13310" class="Bound">n</a> <a id="13322" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="13324" href="Cubical.Data.Nat.Order.html#13312" class="Bound">m</a><a id="13325" class="Symbol">)</a>
<a id="13327" class="Symbol">...</a> <a id="13331" class="Symbol">|</a> <a id="13333" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="13336" href="Cubical.Data.Nat.Order.html#13336" class="Bound">x</a> <a id="13338" class="Symbol">=</a> <a id="13340" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13344" class="Symbol">(</a><a id="13345" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="13354" href="Cubical.Data.Nat.Order.html#13336" class="Bound">x</a><a id="13355" class="Symbol">)</a>
<a id="13357" class="Symbol">...</a> <a id="13361" class="Symbol">|</a> <a id="13363" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">Trichotomy.eq</a> <a id="13377" href="Cubical.Data.Nat.Order.html#13377" class="Bound">x</a> <a id="13379" class="Symbol">=</a> <a id="13381" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13385" class="Symbol">(</a><a id="13386" class="Number">0</a> <a id="13388" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13390" href="Cubical.Data.Nat.Order.html#13377" class="Bound">x</a><a id="13391" class="Symbol">)</a>
<a id="13393" class="Symbol">...</a> <a id="13397" class="Symbol">|</a> <a id="13399" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="13402" href="Cubical.Data.Nat.Order.html#13402" class="Bound">x</a> <a id="13404" class="Symbol">=</a> <a id="13406" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13410" href="Cubical.Data.Nat.Order.html#13402" class="Bound">x</a>

<a id="splitℕ-≤"></a><a id="13413" href="Cubical.Data.Nat.Order.html#13413" class="Function">splitℕ-≤</a> <a id="13422" class="Symbol">:</a> <a id="13424" class="Symbol">(</a><a id="13425" href="Cubical.Data.Nat.Order.html#13425" class="Bound">m</a> <a id="13427" href="Cubical.Data.Nat.Order.html#13427" class="Bound">n</a> <a id="13429" class="Symbol">:</a> <a id="13431" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13432" class="Symbol">)</a> <a id="13434" class="Symbol">→</a> <a id="13436" class="Symbol">(</a><a id="13437" href="Cubical.Data.Nat.Order.html#13425" class="Bound">m</a> <a id="13439" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="13441" href="Cubical.Data.Nat.Order.html#13427" class="Bound">n</a><a id="13442" class="Symbol">)</a> <a id="13444" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13446" class="Symbol">(</a><a id="13447" href="Cubical.Data.Nat.Order.html#13427" class="Bound">n</a> <a id="13449" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13451" href="Cubical.Data.Nat.Order.html#13425" class="Bound">m</a><a id="13452" class="Symbol">)</a>
<a id="13454" href="Cubical.Data.Nat.Order.html#13413" class="Function">splitℕ-≤</a> <a id="13463" href="Cubical.Data.Nat.Order.html#13463" class="Bound">m</a> <a id="13465" href="Cubical.Data.Nat.Order.html#13465" class="Bound">n</a> <a id="13467" class="Keyword">with</a> <a id="13472" href="Cubical.Data.Nat.Order.html#13463" class="Bound">m</a> <a id="13474" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="13476" href="Cubical.Data.Nat.Order.html#13465" class="Bound">n</a>
<a id="13478" class="Symbol">...</a> <a id="13482" class="Symbol">|</a> <a id="13484" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="13487" href="Cubical.Data.Nat.Order.html#13487" class="Bound">x</a> <a id="13489" class="Symbol">=</a> <a id="13491" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13495" class="Symbol">(</a><a id="13496" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="13505" href="Cubical.Data.Nat.Order.html#13487" class="Bound">x</a><a id="13506" class="Symbol">)</a>
<a id="13508" class="Symbol">...</a> <a id="13512" class="Symbol">|</a> <a id="13514" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="13517" href="Cubical.Data.Nat.Order.html#13517" class="Bound">x</a> <a id="13519" class="Symbol">=</a> <a id="13521" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13525" class="Symbol">(</a><a id="13526" class="Number">0</a> <a id="13528" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13530" href="Cubical.Data.Nat.Order.html#13517" class="Bound">x</a><a id="13531" class="Symbol">)</a>
<a id="13533" class="Symbol">...</a> <a id="13537" class="Symbol">|</a> <a id="13539" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="13542" href="Cubical.Data.Nat.Order.html#13542" class="Bound">x</a> <a id="13544" class="Symbol">=</a> <a id="13546" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13550" href="Cubical.Data.Nat.Order.html#13542" class="Bound">x</a>

<a id="splitℕ-&lt;"></a><a id="13553" href="Cubical.Data.Nat.Order.html#13553" class="Function">splitℕ-&lt;</a> <a id="13562" class="Symbol">:</a> <a id="13564" class="Symbol">(</a><a id="13565" href="Cubical.Data.Nat.Order.html#13565" class="Bound">m</a> <a id="13567" href="Cubical.Data.Nat.Order.html#13567" class="Bound">n</a> <a id="13569" class="Symbol">:</a> <a id="13571" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13572" class="Symbol">)</a> <a id="13574" class="Symbol">→</a> <a id="13576" class="Symbol">(</a><a id="13577" href="Cubical.Data.Nat.Order.html#13565" class="Bound">m</a> <a id="13579" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13581" href="Cubical.Data.Nat.Order.html#13567" class="Bound">n</a><a id="13582" class="Symbol">)</a> <a id="13584" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13586" class="Symbol">(</a><a id="13587" href="Cubical.Data.Nat.Order.html#13567" class="Bound">n</a> <a id="13589" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="13591" href="Cubical.Data.Nat.Order.html#13565" class="Bound">m</a><a id="13592" class="Symbol">)</a>
<a id="13594" href="Cubical.Data.Nat.Order.html#13553" class="Function">splitℕ-&lt;</a> <a id="13603" href="Cubical.Data.Nat.Order.html#13603" class="Bound">m</a> <a id="13605" href="Cubical.Data.Nat.Order.html#13605" class="Bound">n</a> <a id="13607" class="Keyword">with</a> <a id="13612" href="Cubical.Data.Nat.Order.html#13603" class="Bound">m</a> <a id="13614" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="13616" href="Cubical.Data.Nat.Order.html#13605" class="Bound">n</a>
<a id="13618" class="Symbol">...</a> <a id="13622" class="Symbol">|</a> <a id="13624" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="13627" href="Cubical.Data.Nat.Order.html#13627" class="Bound">x</a> <a id="13629" class="Symbol">=</a> <a id="13631" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13635" href="Cubical.Data.Nat.Order.html#13627" class="Bound">x</a>
<a id="13637" class="Symbol">...</a> <a id="13641" class="Symbol">|</a> <a id="13643" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="13646" href="Cubical.Data.Nat.Order.html#13646" class="Bound">x</a> <a id="13648" class="Symbol">=</a> <a id="13650" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13654" class="Symbol">(</a><a id="13655" class="Number">0</a> <a id="13657" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13659" class="Symbol">(</a><a id="13660" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13664" href="Cubical.Data.Nat.Order.html#13646" class="Bound">x</a><a id="13665" class="Symbol">))</a>
<a id="13668" class="Symbol">...</a> <a id="13672" class="Symbol">|</a> <a id="13674" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="13677" href="Cubical.Data.Nat.Order.html#13677" class="Bound">x</a> <a id="13679" class="Symbol">=</a> <a id="13681" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13685" class="Symbol">(</a><a id="13686" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="13695" href="Cubical.Data.Nat.Order.html#13677" class="Bound">x</a><a id="13696" class="Symbol">)</a>

<a id="≤CaseInduction"></a><a id="13699" href="Cubical.Data.Nat.Order.html#13699" class="Function">≤CaseInduction</a> <a id="13714" class="Symbol">:</a> <a id="13716" class="Symbol">{</a><a id="13717" href="Cubical.Data.Nat.Order.html#13717" class="Bound">P</a> <a id="13719" class="Symbol">:</a> <a id="13721" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="13723" class="Symbol">→</a> <a id="13725" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="13727" class="Symbol">→</a> <a id="13729" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13734" href="Cubical.Data.Nat.Order.html#524" class="Generalizable">ℓ</a><a id="13735" class="Symbol">}</a> <a id="13737" class="Symbol">{</a><a id="13738" href="Cubical.Data.Nat.Order.html#13738" class="Bound">n</a> <a id="13740" href="Cubical.Data.Nat.Order.html#13740" class="Bound">m</a> <a id="13742" class="Symbol">:</a> <a id="13744" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13745" class="Symbol">}</a>
  <a id="13749" class="Symbol">→</a> <a id="13751" class="Symbol">(</a><a id="13752" href="Cubical.Data.Nat.Order.html#13738" class="Bound">n</a> <a id="13754" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="13756" href="Cubical.Data.Nat.Order.html#13740" class="Bound">m</a> <a id="13758" class="Symbol">→</a> <a id="13760" href="Cubical.Data.Nat.Order.html#13717" class="Bound">P</a> <a id="13762" href="Cubical.Data.Nat.Order.html#13738" class="Bound">n</a> <a id="13764" href="Cubical.Data.Nat.Order.html#13740" class="Bound">m</a><a id="13765" class="Symbol">)</a> <a id="13767" class="Symbol">→</a> <a id="13769" class="Symbol">(</a><a id="13770" href="Cubical.Data.Nat.Order.html#13740" class="Bound">m</a> <a id="13772" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="13774" href="Cubical.Data.Nat.Order.html#13738" class="Bound">n</a> <a id="13776" class="Symbol">→</a> <a id="13778" href="Cubical.Data.Nat.Order.html#13717" class="Bound">P</a> <a id="13780" href="Cubical.Data.Nat.Order.html#13738" class="Bound">n</a> <a id="13782" href="Cubical.Data.Nat.Order.html#13740" class="Bound">m</a><a id="13783" class="Symbol">)</a>
  <a id="13787" class="Symbol">→</a> <a id="13789" href="Cubical.Data.Nat.Order.html#13717" class="Bound">P</a> <a id="13791" href="Cubical.Data.Nat.Order.html#13738" class="Bound">n</a> <a id="13793" href="Cubical.Data.Nat.Order.html#13740" class="Bound">m</a>
<a id="13795" href="Cubical.Data.Nat.Order.html#13699" class="Function">≤CaseInduction</a> <a id="13810" class="Symbol">{</a><a id="13811" class="Argument">n</a> <a id="13813" class="Symbol">=</a> <a id="13815" href="Cubical.Data.Nat.Order.html#13815" class="Bound">n</a><a id="13816" class="Symbol">}</a> <a id="13818" class="Symbol">{</a><a id="13819" class="Argument">m</a> <a id="13821" class="Symbol">=</a> <a id="13823" href="Cubical.Data.Nat.Order.html#13823" class="Bound">m</a><a id="13824" class="Symbol">}</a> <a id="13826" href="Cubical.Data.Nat.Order.html#13826" class="Bound">p</a> <a id="13828" href="Cubical.Data.Nat.Order.html#13828" class="Bound">q</a> <a id="13830" class="Keyword">with</a> <a id="13835" href="Cubical.Data.Nat.Order.html#13815" class="Bound">n</a> <a id="13837" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="13839" href="Cubical.Data.Nat.Order.html#13823" class="Bound">m</a>
<a id="13841" class="Symbol">...</a> <a id="13845" class="Symbol">|</a> <a id="13847" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="13850" href="Cubical.Data.Nat.Order.html#13850" class="Bound">x</a> <a id="13852" class="Symbol">=</a> <a id="13854" class="Bound">p</a> <a id="13856" class="Symbol">(</a><a id="13857" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="13866" href="Cubical.Data.Nat.Order.html#13850" class="Bound">x</a><a id="13867" class="Symbol">)</a>
<a id="13869" class="Symbol">...</a> <a id="13873" class="Symbol">|</a> <a id="13875" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="13878" href="Cubical.Data.Nat.Order.html#13878" class="Bound">x</a> <a id="13880" class="Symbol">=</a> <a id="13882" class="Bound">p</a> <a id="13884" class="Symbol">(</a><a id="13885" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13891" class="Symbol">(</a><a id="13892" class="Bound">n</a> <a id="13894" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤_</a><a id="13896" class="Symbol">)</a> <a id="13898" href="Cubical.Data.Nat.Order.html#13878" class="Bound">x</a> <a id="13900" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a><a id="13906" class="Symbol">)</a>
<a id="13908" class="Symbol">...</a> <a id="13912" class="Symbol">|</a> <a id="13914" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="13917" href="Cubical.Data.Nat.Order.html#13917" class="Bound">x</a> <a id="13919" class="Symbol">=</a> <a id="13921" class="Bound">q</a> <a id="13923" class="Symbol">(</a><a id="13924" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="13933" href="Cubical.Data.Nat.Order.html#13917" class="Bound">x</a><a id="13934" class="Symbol">)</a>

<a id="&lt;-split"></a><a id="13937" href="Cubical.Data.Nat.Order.html#13937" class="Function">&lt;-split</a> <a id="13945" class="Symbol">:</a> <a id="13947" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="13949" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13951" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13955" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="13957" class="Symbol">→</a> <a id="13959" class="Symbol">(</a><a id="13960" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="13962" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="13964" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="13965" class="Symbol">)</a> <a id="13967" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13969" class="Symbol">(</a><a id="13970" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="13972" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13974" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="13975" class="Symbol">)</a>
<a id="13977" href="Cubical.Data.Nat.Order.html#13937" class="Function">&lt;-split</a> <a id="13985" class="Symbol">{</a><a id="13986" class="Argument">n</a> <a id="13988" class="Symbol">=</a> <a id="13990" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="13994" class="Symbol">}</a> <a id="13996" class="Symbol">=</a> <a id="13998" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14002" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14004" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14008" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14010" href="Cubical.Data.Nat.Properties.html#5814" class="Function">m+n≡0→m≡0×n≡0</a> <a id="14024" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14026" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14030" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14032" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a>
<a id="14044" href="Cubical.Data.Nat.Order.html#13937" class="Function">&lt;-split</a> <a id="14052" class="Symbol">{</a><a id="14053" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="14057" class="Symbol">}</a> <a id="14059" class="Symbol">{</a><a id="14060" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14064" href="Cubical.Data.Nat.Order.html#14064" class="Bound">n</a><a id="14065" class="Symbol">}</a> <a id="14067" class="Symbol">=</a> <a id="14069" class="Symbol">λ</a> <a id="14071" href="Cubical.Data.Nat.Order.html#14071" class="Bound">_</a> <a id="14073" class="Symbol">→</a> <a id="14075" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14079" class="Symbol">(</a><a id="14080" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="14090" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="14096" class="Symbol">)</a>
<a id="14098" href="Cubical.Data.Nat.Order.html#13937" class="Function">&lt;-split</a> <a id="14106" class="Symbol">{</a><a id="14107" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14111" href="Cubical.Data.Nat.Order.html#14111" class="Bound">m</a><a id="14112" class="Symbol">}</a> <a id="14114" class="Symbol">{</a><a id="14115" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14119" href="Cubical.Data.Nat.Order.html#14119" class="Bound">n</a><a id="14120" class="Symbol">}</a> <a id="14122" href="Cubical.Data.Nat.Order.html#14122" class="Bound">sm&lt;ssn</a> <a id="14129" class="Keyword">with</a> <a id="14134" href="Cubical.Data.Nat.Order.html#14111" class="Bound">m</a> <a id="14136" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="14138" href="Cubical.Data.Nat.Order.html#14119" class="Bound">n</a>
<a id="14140" class="Symbol">...</a> <a id="14144" class="Symbol">|</a> <a id="14146" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="14149" href="Cubical.Data.Nat.Order.html#14149" class="Bound">m&lt;n</a> <a id="14153" class="Symbol">=</a> <a id="14155" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14159" class="Symbol">(</a><a id="14160" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="14170" href="Cubical.Data.Nat.Order.html#14149" class="Bound">m&lt;n</a><a id="14173" class="Symbol">)</a>
<a id="14175" class="Symbol">...</a> <a id="14179" class="Symbol">|</a> <a id="14181" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="14184" href="Cubical.Data.Nat.Order.html#14184" class="Bound">m≡n</a> <a id="14188" class="Symbol">=</a> <a id="14190" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14194" class="Symbol">(</a><a id="14195" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14200" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14204" href="Cubical.Data.Nat.Order.html#14184" class="Bound">m≡n</a><a id="14207" class="Symbol">)</a>
<a id="14209" class="Symbol">...</a> <a id="14213" class="Symbol">|</a> <a id="14215" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="14218" href="Cubical.Data.Nat.Order.html#14218" class="Bound">n&lt;m</a> <a id="14222" class="Symbol">=</a> <a id="14224" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="14230" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="14232" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="14241" class="Symbol">{</a><a id="14242" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14246" class="Symbol">(</a><a id="14247" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14251" class="Bound">n</a><a id="14252" class="Symbol">)}</a> <a id="14255" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="14257" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="14265" class="Symbol">(</a><a id="14266" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="14276" class="Symbol">(</a><a id="14277" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="14287" href="Cubical.Data.Nat.Order.html#14218" class="Bound">n&lt;m</a><a id="14290" class="Symbol">))</a> <a id="14293" class="Bound">sm&lt;ssn</a>

<a id="≤-split"></a><a id="14301" href="Cubical.Data.Nat.Order.html#14301" class="Function">≤-split</a> <a id="14309" class="Symbol">:</a> <a id="14311" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14313" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14315" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14317" class="Symbol">→</a> <a id="14319" class="Symbol">(</a><a id="14320" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14322" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14324" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="14325" class="Symbol">)</a> <a id="14327" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14329" class="Symbol">(</a><a id="14330" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14332" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14334" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="14335" class="Symbol">)</a>
<a id="14337" href="Cubical.Data.Nat.Order.html#14301" class="Function">≤-split</a> <a id="14345" href="Cubical.Data.Nat.Order.html#14345" class="Bound">p</a> <a id="14347" class="Symbol">=</a> <a id="14349" href="Cubical.Data.Nat.Order.html#13937" class="Function">&lt;-split</a> <a id="14357" class="Symbol">(</a><a id="14358" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="14368" href="Cubical.Data.Nat.Order.html#14345" class="Bound">p</a><a id="14369" class="Symbol">)</a>

<a id="≤→&lt;"></a><a id="14372" href="Cubical.Data.Nat.Order.html#14372" class="Function">≤→&lt;</a> <a id="14376" class="Symbol">:</a> <a id="14378" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14380" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14382" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14384" class="Symbol">→</a> <a id="14386" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14388" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14390" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14392" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14394" class="Symbol">→</a> <a id="14396" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14398" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14400" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="14402" href="Cubical.Data.Nat.Order.html#14372" class="Function">≤→&lt;</a> <a id="14406" href="Cubical.Data.Nat.Order.html#14406" class="Bound">p</a> <a id="14408" href="Cubical.Data.Nat.Order.html#14408" class="Bound">q</a> <a id="14410" class="Symbol">=</a>
  <a id="14414" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Cubical.Data.Nat.Order.html#14301" class="Function">≤-split</a> <a id="14428" href="Cubical.Data.Nat.Order.html#14406" class="Bound">p</a><a id="14429" class="Symbol">)</a> <a id="14431" href="Cubical.Foundations.Function.html#1777" class="Function Operator">of</a>
    <a id="14438" class="Symbol">λ</a> <a id="14440" class="Symbol">{</a> <a id="14442" class="Symbol">(</a><a id="14443" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14447" href="Cubical.Data.Nat.Order.html#14447" class="Bound">r</a><a id="14448" class="Symbol">)</a> <a id="14450" class="Symbol">→</a> <a id="14452" href="Cubical.Data.Nat.Order.html#14447" class="Bound">r</a>
      <a id="14460" class="Symbol">;</a> <a id="14462" class="Symbol">(</a><a id="14463" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14467" href="Cubical.Data.Nat.Order.html#14467" class="Bound">r</a><a id="14468" class="Symbol">)</a> <a id="14470" class="Symbol">→</a> <a id="14472" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="14478" class="Symbol">(</a><a id="14479" href="Cubical.Data.Nat.Order.html#14408" class="Bound">q</a> <a id="14481" href="Cubical.Data.Nat.Order.html#14467" class="Bound">r</a><a id="14482" class="Symbol">)</a> <a id="14484" class="Symbol">}</a>

<a id="≤-suc-≢"></a><a id="14487" href="Cubical.Data.Nat.Order.html#14487" class="Function">≤-suc-≢</a> <a id="14495" class="Symbol">:</a> <a id="14497" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14499" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14501" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14505" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14507" class="Symbol">→</a> <a id="14509" class="Symbol">(</a><a id="14510" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14512" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14514" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14518" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14520" class="Symbol">→</a> <a id="14522" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="14524" class="Symbol">)</a> <a id="14526" class="Symbol">→</a> <a id="14528" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14530" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14532" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a>
<a id="14534" href="Cubical.Data.Nat.Order.html#14487" class="Function">≤-suc-≢</a> <a id="14542" href="Cubical.Data.Nat.Order.html#14542" class="Bound">p</a> <a id="14544" href="Cubical.Data.Nat.Order.html#14544" class="Bound">¬q</a> <a id="14547" class="Symbol">=</a> <a id="14549" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Cubical.Data.Nat.Order.html#14372" class="Function">≤→&lt;</a> <a id="14566" href="Cubical.Data.Nat.Order.html#14542" class="Bound">p</a> <a id="14568" href="Cubical.Data.Nat.Order.html#14544" class="Bound">¬q</a><a id="14570" class="Symbol">)</a>

<a id="≤-+-split"></a><a id="14573" href="Cubical.Data.Nat.Order.html#14573" class="Function">≤-+-split</a> <a id="14583" class="Symbol">:</a> <a id="14585" class="Symbol">∀</a> <a id="14587" href="Cubical.Data.Nat.Order.html#14587" class="Bound">n</a> <a id="14589" href="Cubical.Data.Nat.Order.html#14589" class="Bound">m</a> <a id="14591" href="Cubical.Data.Nat.Order.html#14591" class="Bound">k</a> <a id="14593" class="Symbol">→</a> <a id="14595" href="Cubical.Data.Nat.Order.html#14591" class="Bound">k</a> <a id="14597" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14599" href="Cubical.Data.Nat.Order.html#14587" class="Bound">n</a> <a id="14601" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="14603" href="Cubical.Data.Nat.Order.html#14589" class="Bound">m</a> <a id="14605" class="Symbol">→</a> <a id="14607" class="Symbol">(</a><a id="14608" href="Cubical.Data.Nat.Order.html#14587" class="Bound">n</a> <a id="14610" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14612" href="Cubical.Data.Nat.Order.html#14591" class="Bound">k</a><a id="14613" class="Symbol">)</a> <a id="14615" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="14617" class="Symbol">(</a><a id="14618" href="Cubical.Data.Nat.Order.html#14589" class="Bound">m</a> <a id="14620" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14622" class="Symbol">(</a><a id="14623" href="Cubical.Data.Nat.Order.html#14587" class="Bound">n</a> <a id="14625" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="14627" href="Cubical.Data.Nat.Order.html#14589" class="Bound">m</a><a id="14628" class="Symbol">)</a> <a id="14630" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="14632" href="Cubical.Data.Nat.Order.html#14591" class="Bound">k</a><a id="14633" class="Symbol">)</a>
<a id="14635" href="Cubical.Data.Nat.Order.html#14573" class="Function">≤-+-split</a> <a id="14645" href="Cubical.Data.Nat.Order.html#14645" class="Bound">n</a> <a id="14647" href="Cubical.Data.Nat.Order.html#14647" class="Bound">m</a> <a id="14649" href="Cubical.Data.Nat.Order.html#14649" class="Bound">k</a> <a id="14651" href="Cubical.Data.Nat.Order.html#14651" class="Bound">k≤n+m</a> <a id="14657" class="Keyword">with</a> <a id="14662" href="Cubical.Data.Nat.Order.html#14645" class="Bound">n</a> <a id="14664" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="14666" href="Cubical.Data.Nat.Order.html#14649" class="Bound">k</a>
<a id="14668" class="Symbol">...</a> <a id="14672" class="Symbol">|</a> <a id="14674" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="14677" href="Cubical.Data.Nat.Order.html#14677" class="Bound">p</a> <a id="14679" class="Symbol">=</a> <a id="14681" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14685" class="Symbol">(</a><a id="14686" class="Number">0</a> <a id="14688" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14690" href="Cubical.Data.Nat.Order.html#14677" class="Bound">p</a><a id="14691" class="Symbol">)</a>
<a id="14693" class="Symbol">...</a> <a id="14697" class="Symbol">|</a> <a id="14699" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="14702" href="Cubical.Data.Nat.Order.html#14702" class="Bound">n&lt;k</a> <a id="14706" class="Symbol">=</a> <a id="14708" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14712" class="Symbol">(</a><a id="14713" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="14722" href="Cubical.Data.Nat.Order.html#14702" class="Bound">n&lt;k</a><a id="14725" class="Symbol">)</a>
<a id="14727" class="Symbol">...</a> <a id="14731" class="Symbol">|</a> <a id="14733" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="14736" href="Cubical.Data.Nat.Order.html#14736" class="Bound">k&lt;n</a> <a id="14740" class="Keyword">with</a> <a id="14745" class="Bound">m</a> <a id="14747" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="14749" class="Symbol">((</a><a id="14751" class="Bound">n</a> <a id="14753" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="14755" class="Bound">m</a><a id="14756" class="Symbol">)</a> <a id="14758" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="14760" class="Bound">k</a><a id="14761" class="Symbol">)</a>
<a id="14763" class="Symbol">...</a> <a id="14767" class="Symbol">|</a> <a id="14769" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="14772" href="Cubical.Data.Nat.Order.html#14772" class="Bound">p</a> <a id="14774" class="Symbol">=</a> <a id="14776" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14780" class="Symbol">(</a><a id="14781" class="Number">0</a> <a id="14783" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14785" href="Cubical.Data.Nat.Order.html#14772" class="Bound">p</a><a id="14786" class="Symbol">)</a>
<a id="14788" class="Symbol">...</a> <a id="14792" class="Symbol">|</a> <a id="14794" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="14797" href="Cubical.Data.Nat.Order.html#14797" class="Bound">m&lt;n+m∸k</a> <a id="14805" class="Symbol">=</a> <a id="14807" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14811" class="Symbol">(</a><a id="14812" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="14821" href="Cubical.Data.Nat.Order.html#14797" class="Bound">m&lt;n+m∸k</a><a id="14828" class="Symbol">)</a>
<a id="14830" class="Symbol">...</a> <a id="14834" class="Symbol">|</a> <a id="14836" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="14839" href="Cubical.Data.Nat.Order.html#14839" class="Bound">n+m∸k&lt;m</a> <a id="14847" class="Symbol">=</a>
      <a id="14855" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="14861" class="Symbol">(</a><a id="14862" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="14871" class="Symbol">(</a><a id="14872" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14882" class="Symbol">(λ</a> <a id="14885" href="Cubical.Data.Nat.Order.html#14885" class="Bound">i</a> <a id="14887" class="Symbol">→</a> <a id="14889" href="Cubical.Data.Nat.Order.html#7327" class="Function">≤-∸-+-cancel</a> <a id="14902" class="Bound">k≤n+m</a> <a id="14908" href="Cubical.Data.Nat.Order.html#14885" class="Bound">i</a> <a id="14910" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14912" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="14919" class="Bound">m</a> <a id="14921" class="Bound">n</a> <a id="14923" href="Cubical.Data.Nat.Order.html#14885" class="Bound">i</a><a id="14924" class="Symbol">)</a> <a id="14926" class="Symbol">(</a><a id="14927" href="Cubical.Data.Nat.Order.html#5210" class="Function">&lt;-+-&lt;</a> <a id="14933" href="Cubical.Data.Nat.Order.html#14839" class="Bound">n+m∸k&lt;m</a> <a id="14941" class="Bound">k&lt;n</a><a id="14944" class="Symbol">)))</a>

<a id="&lt;-asym&#39;-case"></a><a id="14949" href="Cubical.Data.Nat.Order.html#14949" class="Function">&lt;-asym&#39;-case</a> <a id="14962" class="Symbol">:</a> <a id="14964" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="14975" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14977" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14979" class="Symbol">→</a> <a id="14981" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14983" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="14985" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="14987" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14989" class="Symbol">→</a> <a id="14991" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="14993" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="14995" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="14997" href="Cubical.Data.Nat.Order.html#14949" class="Function">&lt;-asym&#39;-case</a> <a id="15010" class="Symbol">(</a><a id="15011" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="15014" href="Cubical.Data.Nat.Order.html#15014" class="Bound">p</a><a id="15015" class="Symbol">)</a> <a id="15017" href="Cubical.Data.Nat.Order.html#15017" class="Bound">q</a> <a id="15019" class="Symbol">=</a> <a id="15021" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="15027" class="Symbol">(</a><a id="15028" href="Cubical.Data.Nat.Order.html#15017" class="Bound">q</a> <a id="15030" href="Cubical.Data.Nat.Order.html#15014" class="Bound">p</a><a id="15031" class="Symbol">)</a>
<a id="15033" href="Cubical.Data.Nat.Order.html#14949" class="Function">&lt;-asym&#39;-case</a> <a id="15046" class="Symbol">(</a><a id="15047" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="15050" href="Cubical.Data.Nat.Order.html#15050" class="Bound">p</a><a id="15051" class="Symbol">)</a> <a id="15053" class="Symbol">_</a> <a id="15055" class="Symbol">=</a> <a id="15057" class="Symbol">_</a> <a id="15059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15061" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15065" href="Cubical.Data.Nat.Order.html#15050" class="Bound">p</a>
<a id="15067" href="Cubical.Data.Nat.Order.html#14949" class="Function">&lt;-asym&#39;-case</a> <a id="15080" class="Symbol">(</a><a id="15081" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="15084" href="Cubical.Data.Nat.Order.html#15084" class="Bound">p</a><a id="15085" class="Symbol">)</a> <a id="15087" class="Symbol">_</a> <a id="15089" class="Symbol">=</a> <a id="15091" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="15100" href="Cubical.Data.Nat.Order.html#15084" class="Bound">p</a>

<a id="&lt;-asym&#39;"></a><a id="15103" href="Cubical.Data.Nat.Order.html#15103" class="Function">&lt;-asym&#39;</a> <a id="15111" class="Symbol">:</a> <a id="15113" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15115" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="15117" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15119" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="15121" class="Symbol">→</a> <a id="15123" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="15125" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="15127" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="15129" href="Cubical.Data.Nat.Order.html#15103" class="Function">&lt;-asym&#39;</a> <a id="15137" class="Symbol">=</a> <a id="15139" href="Cubical.Data.Nat.Order.html#14949" class="Function">&lt;-asym&#39;-case</a> <a id="15152" class="Symbol">(</a><a id="15153" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">_≟_</a> <a id="15157" class="Symbol">_</a> <a id="15159" class="Symbol">_)</a>

<a id="15163" class="Keyword">private</a>
  <a id="acc-suc"></a><a id="15173" href="Cubical.Data.Nat.Order.html#15173" class="Function">acc-suc</a> <a id="15181" class="Symbol">:</a> <a id="15183" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="15187" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="15191" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="15193" class="Symbol">→</a> <a id="15195" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="15199" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a> <a id="15203" class="Symbol">(</a><a id="15204" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15208" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a><a id="15209" class="Symbol">)</a>
  <a id="15213" href="Cubical.Data.Nat.Order.html#15173" class="Function">acc-suc</a> <a id="15221" href="Cubical.Data.Nat.Order.html#15221" class="Bound">a</a>
    <a id="15227" class="Symbol">=</a> <a id="15229" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="15233" class="Symbol">λ</a> <a id="15235" href="Cubical.Data.Nat.Order.html#15235" class="Bound">y</a> <a id="15237" href="Cubical.Data.Nat.Order.html#15237" class="Bound">y&lt;sn</a>
    <a id="15246" class="Symbol">→</a> <a id="15248" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case</a> <a id="15253" href="Cubical.Data.Nat.Order.html#13937" class="Function">&lt;-split</a> <a id="15261" href="Cubical.Data.Nat.Order.html#15237" class="Bound">y&lt;sn</a> <a id="15266" href="Cubical.Foundations.Function.html#1777" class="Function Operator">of</a> <a id="15269" class="Symbol">λ</a>
    <a id="15275" class="Symbol">{</a> <a id="15277" class="Symbol">(</a><a id="15278" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15282" href="Cubical.Data.Nat.Order.html#15282" class="Bound">y&lt;n</a><a id="15285" class="Symbol">)</a> <a id="15287" class="Symbol">→</a> <a id="15289" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="15296" href="Cubical.Data.Nat.Order.html#15221" class="Bound">a</a> <a id="15298" href="Cubical.Data.Nat.Order.html#15235" class="Bound">y</a> <a id="15300" href="Cubical.Data.Nat.Order.html#15282" class="Bound">y&lt;n</a>
    <a id="15308" class="Symbol">;</a> <a id="15310" class="Symbol">(</a><a id="15311" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15315" href="Cubical.Data.Nat.Order.html#15315" class="Bound">y≡n</a><a id="15318" class="Symbol">)</a> <a id="15320" class="Symbol">→</a> <a id="15322" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15328" class="Symbol">_</a> <a id="15330" class="Symbol">(</a><a id="15331" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15335" href="Cubical.Data.Nat.Order.html#15315" class="Bound">y≡n</a><a id="15338" class="Symbol">)</a> <a id="15340" href="Cubical.Data.Nat.Order.html#15221" class="Bound">a</a>
    <a id="15346" class="Symbol">}</a>

<a id="&lt;-wellfounded"></a><a id="15349" href="Cubical.Data.Nat.Order.html#15349" class="Function">&lt;-wellfounded</a> <a id="15363" class="Symbol">:</a> <a id="15365" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="15377" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;_</a>
<a id="15381" href="Cubical.Data.Nat.Order.html#15349" class="Function">&lt;-wellfounded</a> <a id="15395" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="15400" class="Symbol">=</a> <a id="15402" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="15406" class="Symbol">λ</a> <a id="15408" href="Cubical.Data.Nat.Order.html#15408" class="Bound">_</a> <a id="15410" class="Symbol">→</a> <a id="15412" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="15418" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15420" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a>
<a id="15429" href="Cubical.Data.Nat.Order.html#15349" class="Function">&lt;-wellfounded</a> <a id="15443" class="Symbol">(</a><a id="15444" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15448" href="Cubical.Data.Nat.Order.html#15448" class="Bound">n</a><a id="15449" class="Symbol">)</a> <a id="15451" class="Symbol">=</a> <a id="15453" href="Cubical.Data.Nat.Order.html#15173" class="Function">acc-suc</a> <a id="15461" class="Symbol">(</a><a id="15462" href="Cubical.Data.Nat.Order.html#15349" class="Function">&lt;-wellfounded</a> <a id="15476" href="Cubical.Data.Nat.Order.html#15448" class="Bound">n</a><a id="15477" class="Symbol">)</a>

<a id="&lt;→≢"></a><a id="15480" href="Cubical.Data.Nat.Order.html#15480" class="Function">&lt;→≢</a> <a id="15484" class="Symbol">:</a> <a id="15486" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="15488" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15490" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="15492" class="Symbol">→</a> <a id="15494" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15496" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="15498" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15500" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
<a id="15502" href="Cubical.Data.Nat.Order.html#15480" class="Function">&lt;→≢</a> <a id="15506" class="Symbol">{</a><a id="15507" href="Cubical.Data.Nat.Order.html#15507" class="Bound">n</a><a id="15508" class="Symbol">}</a> <a id="15510" class="Symbol">{</a><a id="15511" href="Cubical.Data.Nat.Order.html#15511" class="Bound">m</a><a id="15512" class="Symbol">}</a> <a id="15514" href="Cubical.Data.Nat.Order.html#15514" class="Bound">p</a> <a id="15516" href="Cubical.Data.Nat.Order.html#15516" class="Bound">q</a> <a id="15518" class="Symbol">=</a> <a id="15520" href="Cubical.Data.Nat.Order.html#4005" class="Function">&lt;-irrefl</a> <a id="15529" class="Symbol">(</a><a id="15530" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15536" class="Symbol">(</a><a id="15537" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">_&lt;</a> <a id="15540" href="Cubical.Data.Nat.Order.html#15511" class="Bound">m</a><a id="15541" class="Symbol">)</a> <a id="15543" href="Cubical.Data.Nat.Order.html#15516" class="Bound">q</a> <a id="15545" href="Cubical.Data.Nat.Order.html#15514" class="Bound">p</a><a id="15546" class="Symbol">)</a>

<a id="15549" class="Keyword">module</a> <a id="15556" href="Cubical.Data.Nat.Order.html#15556" class="Module">_</a>
    <a id="15562" class="Symbol">(</a><a id="15563" href="Cubical.Data.Nat.Order.html#15563" class="Bound">b₀</a> <a id="15566" class="Symbol">:</a> <a id="15568" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15569" class="Symbol">)</a>
    <a id="15575" class="Symbol">(</a><a id="15576" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="15578" class="Symbol">:</a> <a id="15580" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="15582" class="Symbol">→</a> <a id="15584" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a><a id="15589" class="Symbol">)</a>
    <a id="15595" class="Symbol">(</a><a id="15596" href="Cubical.Data.Nat.Order.html#15596" class="Bound">base</a> <a id="15601" class="Symbol">:</a> <a id="15603" class="Symbol">∀</a> <a id="15605" href="Cubical.Data.Nat.Order.html#15605" class="Bound">n</a> <a id="15607" class="Symbol">→</a> <a id="15609" href="Cubical.Data.Nat.Order.html#15605" class="Bound">n</a> <a id="15611" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15613" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15617" href="Cubical.Data.Nat.Order.html#15563" class="Bound">b₀</a> <a id="15620" class="Symbol">→</a> <a id="15622" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="15624" href="Cubical.Data.Nat.Order.html#15605" class="Bound">n</a><a id="15625" class="Symbol">)</a>
    <a id="15631" class="Symbol">(</a><a id="15632" href="Cubical.Data.Nat.Order.html#15632" class="Bound">step</a> <a id="15637" class="Symbol">:</a> <a id="15639" class="Symbol">∀</a> <a id="15641" href="Cubical.Data.Nat.Order.html#15641" class="Bound">n</a> <a id="15643" class="Symbol">→</a> <a id="15645" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="15647" href="Cubical.Data.Nat.Order.html#15641" class="Bound">n</a> <a id="15649" class="Symbol">→</a> <a id="15651" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="15653" class="Symbol">(</a><a id="15654" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15658" href="Cubical.Data.Nat.Order.html#15563" class="Bound">b₀</a> <a id="15661" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="15663" href="Cubical.Data.Nat.Order.html#15641" class="Bound">n</a><a id="15664" class="Symbol">))</a>
  <a id="15669" class="Keyword">where</a>
  <a id="15677" class="Keyword">open</a> <a id="15682" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="15686" class="Symbol">(</a><a id="15687" href="Cubical.Data.Nat.Order.html#15349" class="Function">&lt;-wellfounded</a><a id="15700" class="Symbol">)</a>

  <a id="15705" class="Keyword">private</a>
    <a id="15717" href="Cubical.Data.Nat.Order.html#15717" class="Function">dichotomy</a> <a id="15727" class="Symbol">:</a> <a id="15729" class="Symbol">∀</a> <a id="15731" href="Cubical.Data.Nat.Order.html#15731" class="Bound">b</a> <a id="15733" href="Cubical.Data.Nat.Order.html#15733" class="Bound">n</a> <a id="15735" class="Symbol">→</a> <a id="15737" class="Symbol">(</a><a id="15738" href="Cubical.Data.Nat.Order.html#15733" class="Bound">n</a> <a id="15740" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15742" href="Cubical.Data.Nat.Order.html#15731" class="Bound">b</a><a id="15743" class="Symbol">)</a> <a id="15745" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15747" class="Symbol">(</a><a id="15748" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15751" href="Cubical.Data.Nat.Order.html#15751" class="Bound">m</a> <a id="15753" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15755" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="15757" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15759" href="Cubical.Data.Nat.Order.html#15733" class="Bound">n</a> <a id="15761" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15763" href="Cubical.Data.Nat.Order.html#15731" class="Bound">b</a> <a id="15765" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="15767" href="Cubical.Data.Nat.Order.html#15751" class="Bound">m</a><a id="15768" class="Symbol">)</a>
    <a id="15774" href="Cubical.Data.Nat.Order.html#15717" class="Function">dichotomy</a> <a id="15784" href="Cubical.Data.Nat.Order.html#15784" class="Bound">b</a> <a id="15786" href="Cubical.Data.Nat.Order.html#15786" class="Bound">n</a>
      <a id="15794" class="Symbol">=</a> <a id="15796" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="15801" href="Cubical.Data.Nat.Order.html#15786" class="Bound">n</a> <a id="15803" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="15805" href="Cubical.Data.Nat.Order.html#15784" class="Bound">b</a> <a id="15807" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="15814" class="Symbol">(λ</a> <a id="15817" href="Cubical.Data.Nat.Order.html#15817" class="Bound">_</a> <a id="15819" class="Symbol">→</a> <a id="15821" class="Symbol">(</a><a id="15822" href="Cubical.Data.Nat.Order.html#15786" class="Bound">n</a> <a id="15824" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="15826" href="Cubical.Data.Nat.Order.html#15784" class="Bound">b</a><a id="15827" class="Symbol">)</a> <a id="15829" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="15831" class="Symbol">(</a><a id="15832" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15835" href="Cubical.Data.Nat.Order.html#15835" class="Bound">m</a> <a id="15837" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15839" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="15841" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15843" href="Cubical.Data.Nat.Order.html#15786" class="Bound">n</a> <a id="15845" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15847" href="Cubical.Data.Nat.Order.html#15784" class="Bound">b</a> <a id="15849" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="15851" href="Cubical.Data.Nat.Order.html#15835" class="Bound">m</a><a id="15852" class="Symbol">))</a> <a id="15855" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a> <a id="15858" class="Symbol">λ</a>
      <a id="15866" class="Symbol">{</a> <a id="15868" class="Symbol">(</a><a id="15869" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="15872" href="Cubical.Data.Nat.Order.html#15872" class="Bound">o</a><a id="15873" class="Symbol">)</a> <a id="15875" class="Symbol">→</a> <a id="15877" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="15881" href="Cubical.Data.Nat.Order.html#15872" class="Bound">o</a>
      <a id="15889" class="Symbol">;</a> <a id="15891" class="Symbol">(</a><a id="15892" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="15895" href="Cubical.Data.Nat.Order.html#15895" class="Bound">p</a><a id="15896" class="Symbol">)</a> <a id="15898" class="Symbol">→</a> <a id="15900" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15904" class="Symbol">(</a><a id="15905" class="Number">0</a> <a id="15907" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15909" href="Cubical.Data.Nat.Order.html#15895" class="Bound">p</a> <a id="15911" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15913" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15917" class="Symbol">(</a><a id="15918" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="15925" href="Cubical.Data.Nat.Order.html#15784" class="Bound">b</a><a id="15926" class="Symbol">))</a>
      <a id="15935" class="Symbol">;</a> <a id="15937" class="Symbol">(</a><a id="15938" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="15941" class="Symbol">(</a><a id="15942" href="Cubical.Data.Nat.Order.html#15942" class="Bound">m</a> <a id="15944" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15946" href="Cubical.Data.Nat.Order.html#15946" class="Bound">p</a><a id="15947" class="Symbol">))</a> <a id="15950" class="Symbol">→</a> <a id="15952" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="15956" class="Symbol">(</a><a id="15957" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15961" href="Cubical.Data.Nat.Order.html#15942" class="Bound">m</a> <a id="15963" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15965" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15969" href="Cubical.Data.Nat.Order.html#15946" class="Bound">p</a> <a id="15971" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15973" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="15979" href="Cubical.Data.Nat.Order.html#15942" class="Bound">m</a> <a id="15981" href="Cubical.Data.Nat.Order.html#15784" class="Bound">b</a> <a id="15983" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15985" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="15992" class="Symbol">(</a><a id="15993" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15997" href="Cubical.Data.Nat.Order.html#15942" class="Bound">m</a><a id="15998" class="Symbol">)</a> <a id="16000" href="Cubical.Data.Nat.Order.html#15784" class="Bound">b</a><a id="16001" class="Symbol">)</a>
      <a id="16009" class="Symbol">}</a>

    <a id="16016" href="Cubical.Data.Nat.Order.html#16016" class="Function">dichotomy&lt;≡</a> <a id="16028" class="Symbol">:</a> <a id="16030" class="Symbol">∀</a> <a id="16032" href="Cubical.Data.Nat.Order.html#16032" class="Bound">b</a> <a id="16034" href="Cubical.Data.Nat.Order.html#16034" class="Bound">n</a> <a id="16036" class="Symbol">→</a> <a id="16038" class="Symbol">(</a><a id="16039" href="Cubical.Data.Nat.Order.html#16039" class="Bound">n&lt;b</a> <a id="16043" class="Symbol">:</a> <a id="16045" href="Cubical.Data.Nat.Order.html#16034" class="Bound">n</a> <a id="16047" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16049" href="Cubical.Data.Nat.Order.html#16032" class="Bound">b</a><a id="16050" class="Symbol">)</a> <a id="16052" class="Symbol">→</a> <a id="16054" href="Cubical.Data.Nat.Order.html#15717" class="Function">dichotomy</a> <a id="16064" href="Cubical.Data.Nat.Order.html#16032" class="Bound">b</a> <a id="16066" href="Cubical.Data.Nat.Order.html#16034" class="Bound">n</a> <a id="16068" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16070" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16074" href="Cubical.Data.Nat.Order.html#16039" class="Bound">n&lt;b</a>
    <a id="16082" href="Cubical.Data.Nat.Order.html#16016" class="Function">dichotomy&lt;≡</a> <a id="16094" href="Cubical.Data.Nat.Order.html#16094" class="Bound">b</a> <a id="16096" href="Cubical.Data.Nat.Order.html#16096" class="Bound">n</a> <a id="16098" href="Cubical.Data.Nat.Order.html#16098" class="Bound">n&lt;b</a>
      <a id="16108" class="Symbol">=</a> <a id="16110" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="16115" href="Cubical.Data.Nat.Order.html#15717" class="Function">dichotomy</a> <a id="16125" href="Cubical.Data.Nat.Order.html#16094" class="Bound">b</a> <a id="16127" href="Cubical.Data.Nat.Order.html#16096" class="Bound">n</a> <a id="16129" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="16136" class="Symbol">(λ</a> <a id="16139" href="Cubical.Data.Nat.Order.html#16139" class="Bound">d</a> <a id="16141" class="Symbol">→</a> <a id="16143" href="Cubical.Data.Nat.Order.html#16139" class="Bound">d</a> <a id="16145" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16147" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16151" href="Cubical.Data.Nat.Order.html#16098" class="Bound">n&lt;b</a><a id="16154" class="Symbol">)</a> <a id="16156" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a> <a id="16159" class="Symbol">λ</a>
      <a id="16167" class="Symbol">{</a> <a id="16169" class="Symbol">(</a><a id="16170" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16174" href="Cubical.Data.Nat.Order.html#16174" class="Bound">x</a><a id="16175" class="Symbol">)</a> <a id="16177" class="Symbol">→</a> <a id="16179" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16184" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16188" class="Symbol">(</a><a id="16189" href="Cubical.Data.Nat.Order.html#981" class="Function">isProp≤</a> <a id="16197" href="Cubical.Data.Nat.Order.html#16174" class="Bound">x</a> <a id="16199" href="Cubical.Data.Nat.Order.html#16098" class="Bound">n&lt;b</a><a id="16202" class="Symbol">)</a>
      <a id="16210" class="Symbol">;</a> <a id="16212" class="Symbol">(</a><a id="16213" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16217" class="Symbol">(</a><a id="16218" href="Cubical.Data.Nat.Order.html#16218" class="Bound">m</a> <a id="16220" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16222" href="Cubical.Data.Nat.Order.html#16222" class="Bound">p</a><a id="16223" class="Symbol">))</a> <a id="16226" class="Symbol">→</a> <a id="16228" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="16234" class="Symbol">(</a><a id="16235" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="16242" href="Cubical.Data.Nat.Order.html#16098" class="Bound">n&lt;b</a> <a id="16246" class="Symbol">(</a><a id="16247" href="Cubical.Data.Nat.Order.html#16218" class="Bound">m</a> <a id="16249" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16251" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16255" class="Symbol">(</a><a id="16256" href="Cubical.Data.Nat.Order.html#16222" class="Bound">p</a> <a id="16258" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16260" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="16267" href="Cubical.Data.Nat.Order.html#16094" class="Bound">b</a> <a id="16269" href="Cubical.Data.Nat.Order.html#16218" class="Bound">m</a><a id="16270" class="Symbol">)))</a>
      <a id="16280" class="Symbol">}</a>

    <a id="16287" href="Cubical.Data.Nat.Order.html#16287" class="Function">dichotomy+≡</a> <a id="16299" class="Symbol">:</a> <a id="16301" class="Symbol">∀</a> <a id="16303" href="Cubical.Data.Nat.Order.html#16303" class="Bound">b</a> <a id="16305" href="Cubical.Data.Nat.Order.html#16305" class="Bound">m</a> <a id="16307" href="Cubical.Data.Nat.Order.html#16307" class="Bound">n</a> <a id="16309" class="Symbol">→</a> <a id="16311" class="Symbol">(</a><a id="16312" href="Cubical.Data.Nat.Order.html#16312" class="Bound">p</a> <a id="16314" class="Symbol">:</a> <a id="16316" href="Cubical.Data.Nat.Order.html#16307" class="Bound">n</a> <a id="16318" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16320" href="Cubical.Data.Nat.Order.html#16303" class="Bound">b</a> <a id="16322" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16324" href="Cubical.Data.Nat.Order.html#16305" class="Bound">m</a><a id="16325" class="Symbol">)</a> <a id="16327" class="Symbol">→</a> <a id="16329" href="Cubical.Data.Nat.Order.html#15717" class="Function">dichotomy</a> <a id="16339" href="Cubical.Data.Nat.Order.html#16303" class="Bound">b</a> <a id="16341" href="Cubical.Data.Nat.Order.html#16307" class="Bound">n</a> <a id="16343" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16345" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16349" class="Symbol">(</a><a id="16350" href="Cubical.Data.Nat.Order.html#16305" class="Bound">m</a> <a id="16352" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16354" href="Cubical.Data.Nat.Order.html#16312" class="Bound">p</a><a id="16355" class="Symbol">)</a>
    <a id="16361" href="Cubical.Data.Nat.Order.html#16287" class="Function">dichotomy+≡</a> <a id="16373" href="Cubical.Data.Nat.Order.html#16373" class="Bound">b</a> <a id="16375" href="Cubical.Data.Nat.Order.html#16375" class="Bound">m</a> <a id="16377" href="Cubical.Data.Nat.Order.html#16377" class="Bound">n</a> <a id="16379" href="Cubical.Data.Nat.Order.html#16379" class="Bound">p</a>
      <a id="16387" class="Symbol">=</a> <a id="16389" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="16394" href="Cubical.Data.Nat.Order.html#15717" class="Function">dichotomy</a> <a id="16404" href="Cubical.Data.Nat.Order.html#16373" class="Bound">b</a> <a id="16406" href="Cubical.Data.Nat.Order.html#16377" class="Bound">n</a> <a id="16408" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="16415" class="Symbol">(λ</a> <a id="16418" href="Cubical.Data.Nat.Order.html#16418" class="Bound">d</a> <a id="16420" class="Symbol">→</a> <a id="16422" href="Cubical.Data.Nat.Order.html#16418" class="Bound">d</a> <a id="16424" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16426" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16430" class="Symbol">(</a><a id="16431" href="Cubical.Data.Nat.Order.html#16375" class="Bound">m</a> <a id="16433" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16435" href="Cubical.Data.Nat.Order.html#16379" class="Bound">p</a><a id="16436" class="Symbol">))</a> <a id="16439" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a> <a id="16442" class="Symbol">λ</a>
      <a id="16450" class="Symbol">{</a> <a id="16452" class="Symbol">(</a><a id="16453" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16457" href="Cubical.Data.Nat.Order.html#16457" class="Bound">n&lt;b</a><a id="16460" class="Symbol">)</a> <a id="16462" class="Symbol">→</a> <a id="16464" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="16470" class="Symbol">(</a><a id="16471" href="Cubical.Data.Nat.Order.html#4831" class="Function">&lt;-asym</a> <a id="16478" href="Cubical.Data.Nat.Order.html#16457" class="Bound">n&lt;b</a> <a id="16482" class="Symbol">(</a><a id="16483" href="Cubical.Data.Nat.Order.html#16375" class="Bound">m</a> <a id="16485" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16487" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="16494" href="Cubical.Data.Nat.Order.html#16375" class="Bound">m</a> <a id="16496" href="Cubical.Data.Nat.Order.html#16373" class="Bound">b</a> <a id="16498" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16500" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16504" href="Cubical.Data.Nat.Order.html#16379" class="Bound">p</a><a id="16505" class="Symbol">))</a>
      <a id="16514" class="Symbol">;</a> <a id="16516" class="Symbol">(</a><a id="16517" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16521" class="Symbol">(</a><a id="16522" href="Cubical.Data.Nat.Order.html#16522" class="Bound">m&#39;</a> <a id="16525" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16527" href="Cubical.Data.Nat.Order.html#16527" class="Bound">q</a><a id="16528" class="Symbol">))</a>
      <a id="16537" class="Symbol">→</a> <a id="16539" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16544" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16548" class="Symbol">(</a><a id="16549" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="16556" class="Symbol">(λ</a> <a id="16559" href="Cubical.Data.Nat.Order.html#16559" class="Bound">x</a> <a id="16561" class="Symbol">→</a> <a id="16563" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="16570" href="Cubical.Data.Nat.Order.html#16377" class="Bound">n</a> <a id="16572" class="Symbol">(</a><a id="16573" href="Cubical.Data.Nat.Order.html#16373" class="Bound">b</a> <a id="16575" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16577" href="Cubical.Data.Nat.Order.html#16559" class="Bound">x</a><a id="16578" class="Symbol">))</a> <a id="16581" class="Symbol">(</a><a id="16582" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="16589" class="Symbol">{</a><a id="16590" class="Argument">m</a> <a id="16592" class="Symbol">=</a> <a id="16594" href="Cubical.Data.Nat.Order.html#16373" class="Bound">b</a><a id="16595" class="Symbol">}</a> <a id="16597" class="Symbol">(</a><a id="16598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16602" href="Cubical.Data.Nat.Order.html#16527" class="Bound">q</a> <a id="16604" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16606" href="Cubical.Data.Nat.Order.html#16379" class="Bound">p</a><a id="16607" class="Symbol">)))</a>
      <a id="16617" class="Symbol">}</a>

    <a id="16624" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="16626" class="Symbol">=</a> <a id="16628" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16632" href="Cubical.Data.Nat.Order.html#15563" class="Bound">b₀</a>

    <a id="16640" href="Cubical.Data.Nat.Order.html#16640" class="Function">lemma₁</a> <a id="16647" class="Symbol">:</a> <a id="16649" class="Symbol">∀{</a><a id="16651" href="Cubical.Data.Nat.Order.html#16651" class="Bound">x</a> <a id="16653" href="Cubical.Data.Nat.Order.html#16653" class="Bound">y</a> <a id="16655" href="Cubical.Data.Nat.Order.html#16655" class="Bound">z</a><a id="16656" class="Symbol">}</a> <a id="16658" class="Symbol">→</a> <a id="16660" href="Cubical.Data.Nat.Order.html#16651" class="Bound">x</a> <a id="16662" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16664" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16668" href="Cubical.Data.Nat.Order.html#16655" class="Bound">z</a> <a id="16670" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16672" href="Cubical.Data.Nat.Order.html#16653" class="Bound">y</a> <a id="16674" class="Symbol">→</a> <a id="16676" href="Cubical.Data.Nat.Order.html#16653" class="Bound">y</a> <a id="16678" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16680" href="Cubical.Data.Nat.Order.html#16651" class="Bound">x</a>
    <a id="16686" href="Cubical.Data.Nat.Order.html#16640" class="Function">lemma₁</a> <a id="16693" class="Symbol">{</a><a id="16694" class="Argument">y</a> <a id="16696" class="Symbol">=</a> <a id="16698" href="Cubical.Data.Nat.Order.html#16698" class="Bound">y</a><a id="16699" class="Symbol">}</a> <a id="16701" class="Symbol">{</a><a id="16702" href="Cubical.Data.Nat.Order.html#16702" class="Bound">z</a><a id="16703" class="Symbol">}</a> <a id="16705" href="Cubical.Data.Nat.Order.html#16705" class="Bound">p</a> <a id="16707" class="Symbol">=</a> <a id="16709" href="Cubical.Data.Nat.Order.html#16702" class="Bound">z</a> <a id="16711" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16713" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="16719" href="Cubical.Data.Nat.Order.html#16702" class="Bound">z</a> <a id="16721" href="Cubical.Data.Nat.Order.html#16698" class="Bound">y</a> <a id="16723" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16725" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16729" href="Cubical.Data.Nat.Order.html#16705" class="Bound">p</a>

    <a id="16736" href="Cubical.Data.Nat.Order.html#16736" class="Function">subStep</a> <a id="16744" class="Symbol">:</a> <a id="16746" class="Symbol">(</a><a id="16747" href="Cubical.Data.Nat.Order.html#16747" class="Bound">n</a> <a id="16749" class="Symbol">:</a> <a id="16751" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16752" class="Symbol">)</a> <a id="16754" class="Symbol">→</a> <a id="16756" class="Symbol">(∀</a> <a id="16759" href="Cubical.Data.Nat.Order.html#16759" class="Bound">m</a> <a id="16761" class="Symbol">→</a> <a id="16763" href="Cubical.Data.Nat.Order.html#16759" class="Bound">m</a> <a id="16765" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16767" href="Cubical.Data.Nat.Order.html#16747" class="Bound">n</a> <a id="16769" class="Symbol">→</a> <a id="16771" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="16773" href="Cubical.Data.Nat.Order.html#16759" class="Bound">m</a><a id="16774" class="Symbol">)</a> <a id="16776" class="Symbol">→</a> <a id="16778" class="Symbol">(</a><a id="16779" href="Cubical.Data.Nat.Order.html#16747" class="Bound">n</a> <a id="16781" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16783" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a><a id="16784" class="Symbol">)</a> <a id="16786" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16788" class="Symbol">(</a><a id="16789" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="16792" href="Cubical.Data.Nat.Order.html#16792" class="Bound">m</a> <a id="16794" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="16796" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="16798" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="16800" href="Cubical.Data.Nat.Order.html#16747" class="Bound">n</a> <a id="16802" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16804" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="16806" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16808" href="Cubical.Data.Nat.Order.html#16792" class="Bound">m</a><a id="16809" class="Symbol">)</a> <a id="16811" class="Symbol">→</a> <a id="16813" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="16815" href="Cubical.Data.Nat.Order.html#16747" class="Bound">n</a>
    <a id="16821" href="Cubical.Data.Nat.Order.html#16736" class="Function">subStep</a> <a id="16829" href="Cubical.Data.Nat.Order.html#16829" class="Bound">n</a> <a id="16831" class="Symbol">_</a>   <a id="16835" class="Symbol">(</a><a id="16836" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16840" href="Cubical.Data.Nat.Order.html#16840" class="Bound">l</a><a id="16841" class="Symbol">)</a> <a id="16843" class="Symbol">=</a> <a id="16845" href="Cubical.Data.Nat.Order.html#15596" class="Bound">base</a> <a id="16850" href="Cubical.Data.Nat.Order.html#16829" class="Bound">n</a> <a id="16852" href="Cubical.Data.Nat.Order.html#16840" class="Bound">l</a>
    <a id="16858" href="Cubical.Data.Nat.Order.html#16736" class="Function">subStep</a> <a id="16866" href="Cubical.Data.Nat.Order.html#16866" class="Bound">n</a> <a id="16868" href="Cubical.Data.Nat.Order.html#16868" class="Bound">rec</a> <a id="16872" class="Symbol">(</a><a id="16873" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16877" class="Symbol">(</a><a id="16878" href="Cubical.Data.Nat.Order.html#16878" class="Bound">m</a> <a id="16880" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16882" href="Cubical.Data.Nat.Order.html#16882" class="Bound">p</a><a id="16883" class="Symbol">))</a>
      <a id="16892" class="Symbol">=</a> <a id="16894" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="16904" class="Symbol">(</a><a id="16905" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16910" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="16912" class="Symbol">(</a><a id="16913" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16917" href="Cubical.Data.Nat.Order.html#16882" class="Bound">p</a><a id="16918" class="Symbol">))</a> <a id="16921" class="Symbol">(</a><a id="16922" href="Cubical.Data.Nat.Order.html#15632" class="Bound">step</a> <a id="16927" href="Cubical.Data.Nat.Order.html#16878" class="Bound">m</a> <a id="16929" class="Symbol">(</a><a id="16930" href="Cubical.Data.Nat.Order.html#16868" class="Bound">rec</a> <a id="16934" href="Cubical.Data.Nat.Order.html#16878" class="Bound">m</a> <a id="16936" class="Symbol">(</a><a id="16937" href="Cubical.Data.Nat.Order.html#16640" class="Function">lemma₁</a> <a id="16944" href="Cubical.Data.Nat.Order.html#16882" class="Bound">p</a><a id="16945" class="Symbol">)))</a>

    <a id="16954" href="Cubical.Data.Nat.Order.html#16954" class="Function">wfStep</a> <a id="16961" class="Symbol">:</a> <a id="16963" class="Symbol">(</a><a id="16964" href="Cubical.Data.Nat.Order.html#16964" class="Bound">n</a> <a id="16966" class="Symbol">:</a> <a id="16968" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16969" class="Symbol">)</a> <a id="16971" class="Symbol">→</a> <a id="16973" class="Symbol">(∀</a> <a id="16976" href="Cubical.Data.Nat.Order.html#16976" class="Bound">m</a> <a id="16978" class="Symbol">→</a> <a id="16980" href="Cubical.Data.Nat.Order.html#16976" class="Bound">m</a> <a id="16982" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="16984" href="Cubical.Data.Nat.Order.html#16964" class="Bound">n</a> <a id="16986" class="Symbol">→</a> <a id="16988" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="16990" href="Cubical.Data.Nat.Order.html#16976" class="Bound">m</a><a id="16991" class="Symbol">)</a> <a id="16993" class="Symbol">→</a> <a id="16995" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="16997" href="Cubical.Data.Nat.Order.html#16964" class="Bound">n</a>
    <a id="17003" href="Cubical.Data.Nat.Order.html#16954" class="Function">wfStep</a> <a id="17010" href="Cubical.Data.Nat.Order.html#17010" class="Bound">n</a> <a id="17012" href="Cubical.Data.Nat.Order.html#17012" class="Bound">rec</a> <a id="17016" class="Symbol">=</a> <a id="17018" href="Cubical.Data.Nat.Order.html#16736" class="Function">subStep</a> <a id="17026" href="Cubical.Data.Nat.Order.html#17010" class="Bound">n</a> <a id="17028" href="Cubical.Data.Nat.Order.html#17012" class="Bound">rec</a> <a id="17032" class="Symbol">(</a><a id="17033" href="Cubical.Data.Nat.Order.html#15717" class="Function">dichotomy</a> <a id="17043" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17045" href="Cubical.Data.Nat.Order.html#17010" class="Bound">n</a><a id="17046" class="Symbol">)</a>

    <a id="17053" href="Cubical.Data.Nat.Order.html#17053" class="Function">wfStepLemma₀</a> <a id="17066" class="Symbol">:</a> <a id="17068" class="Symbol">∀</a> <a id="17070" href="Cubical.Data.Nat.Order.html#17070" class="Bound">n</a> <a id="17072" class="Symbol">(</a><a id="17073" href="Cubical.Data.Nat.Order.html#17073" class="Bound">n&lt;b</a> <a id="17077" class="Symbol">:</a> <a id="17079" href="Cubical.Data.Nat.Order.html#17070" class="Bound">n</a> <a id="17081" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17083" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a><a id="17084" class="Symbol">)</a> <a id="17086" href="Cubical.Data.Nat.Order.html#17086" class="Bound">rec</a> <a id="17090" class="Symbol">→</a> <a id="17092" href="Cubical.Data.Nat.Order.html#16954" class="Function">wfStep</a> <a id="17099" href="Cubical.Data.Nat.Order.html#17070" class="Bound">n</a> <a id="17101" href="Cubical.Data.Nat.Order.html#17086" class="Bound">rec</a> <a id="17105" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17107" href="Cubical.Data.Nat.Order.html#15596" class="Bound">base</a> <a id="17112" href="Cubical.Data.Nat.Order.html#17070" class="Bound">n</a> <a id="17114" href="Cubical.Data.Nat.Order.html#17073" class="Bound">n&lt;b</a>
    <a id="17122" href="Cubical.Data.Nat.Order.html#17053" class="Function">wfStepLemma₀</a> <a id="17135" href="Cubical.Data.Nat.Order.html#17135" class="Bound">n</a> <a id="17137" href="Cubical.Data.Nat.Order.html#17137" class="Bound">n&lt;b</a> <a id="17141" href="Cubical.Data.Nat.Order.html#17141" class="Bound">rec</a> <a id="17145" class="Symbol">=</a> <a id="17147" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17152" class="Symbol">(</a><a id="17153" href="Cubical.Data.Nat.Order.html#16736" class="Function">subStep</a> <a id="17161" href="Cubical.Data.Nat.Order.html#17135" class="Bound">n</a> <a id="17163" href="Cubical.Data.Nat.Order.html#17141" class="Bound">rec</a><a id="17166" class="Symbol">)</a> <a id="17168" class="Symbol">(</a><a id="17169" href="Cubical.Data.Nat.Order.html#16016" class="Function">dichotomy&lt;≡</a> <a id="17181" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17183" href="Cubical.Data.Nat.Order.html#17135" class="Bound">n</a> <a id="17185" href="Cubical.Data.Nat.Order.html#17137" class="Bound">n&lt;b</a><a id="17188" class="Symbol">)</a>

    <a id="17195" href="Cubical.Data.Nat.Order.html#17195" class="Function">wfStepLemma₁</a> <a id="17208" class="Symbol">:</a> <a id="17210" class="Symbol">∀</a> <a id="17212" href="Cubical.Data.Nat.Order.html#17212" class="Bound">n</a> <a id="17214" href="Cubical.Data.Nat.Order.html#17214" class="Bound">rec</a> <a id="17218" class="Symbol">→</a> <a id="17220" href="Cubical.Data.Nat.Order.html#16954" class="Function">wfStep</a> <a id="17227" class="Symbol">(</a><a id="17228" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17230" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17232" href="Cubical.Data.Nat.Order.html#17212" class="Bound">n</a><a id="17233" class="Symbol">)</a> <a id="17235" href="Cubical.Data.Nat.Order.html#17214" class="Bound">rec</a> <a id="17239" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17241" href="Cubical.Data.Nat.Order.html#15632" class="Bound">step</a> <a id="17246" href="Cubical.Data.Nat.Order.html#17212" class="Bound">n</a> <a id="17248" class="Symbol">(</a><a id="17249" href="Cubical.Data.Nat.Order.html#17214" class="Bound">rec</a> <a id="17253" href="Cubical.Data.Nat.Order.html#17212" class="Bound">n</a> <a id="17255" class="Symbol">(</a><a id="17256" href="Cubical.Data.Nat.Order.html#16640" class="Function">lemma₁</a> <a id="17263" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17267" class="Symbol">))</a>
    <a id="17274" href="Cubical.Data.Nat.Order.html#17195" class="Function">wfStepLemma₁</a> <a id="17287" href="Cubical.Data.Nat.Order.html#17287" class="Bound">n</a> <a id="17289" href="Cubical.Data.Nat.Order.html#17289" class="Bound">rec</a>
      <a id="17299" class="Symbol">=</a> <a id="17301" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17306" class="Symbol">(</a><a id="17307" href="Cubical.Data.Nat.Order.html#16736" class="Function">subStep</a> <a id="17315" class="Symbol">(</a><a id="17316" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17318" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17320" href="Cubical.Data.Nat.Order.html#17287" class="Bound">n</a><a id="17321" class="Symbol">)</a> <a id="17323" href="Cubical.Data.Nat.Order.html#17289" class="Bound">rec</a><a id="17326" class="Symbol">)</a> <a id="17328" class="Symbol">(</a><a id="17329" href="Cubical.Data.Nat.Order.html#16287" class="Function">dichotomy+≡</a> <a id="17341" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17343" href="Cubical.Data.Nat.Order.html#17287" class="Bound">n</a> <a id="17345" class="Symbol">(</a><a id="17346" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17348" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17350" href="Cubical.Data.Nat.Order.html#17287" class="Bound">n</a><a id="17351" class="Symbol">)</a> <a id="17353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17357" class="Symbol">)</a>
      <a id="17365" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17367" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="17381" class="Symbol">_</a>

  <a id="17386" href="Cubical.Data.Nat.Order.html#17386" class="Function">+induction</a> <a id="17397" class="Symbol">:</a> <a id="17399" class="Symbol">∀</a> <a id="17401" href="Cubical.Data.Nat.Order.html#17401" class="Bound">n</a> <a id="17403" class="Symbol">→</a> <a id="17405" href="Cubical.Data.Nat.Order.html#15576" class="Bound">P</a> <a id="17407" href="Cubical.Data.Nat.Order.html#17401" class="Bound">n</a>
  <a id="17411" href="Cubical.Data.Nat.Order.html#17386" class="Function">+induction</a> <a id="17422" class="Symbol">=</a> <a id="17424" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="17434" href="Cubical.Data.Nat.Order.html#16954" class="Function">wfStep</a>

  <a id="17444" href="Cubical.Data.Nat.Order.html#17444" class="Function">+inductionBase</a> <a id="17459" class="Symbol">:</a> <a id="17461" class="Symbol">∀</a> <a id="17463" href="Cubical.Data.Nat.Order.html#17463" class="Bound">n</a> <a id="17465" class="Symbol">→</a> <a id="17467" class="Symbol">(</a><a id="17468" href="Cubical.Data.Nat.Order.html#17468" class="Bound">l</a> <a id="17470" class="Symbol">:</a> <a id="17472" href="Cubical.Data.Nat.Order.html#17463" class="Bound">n</a> <a id="17474" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17476" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a><a id="17477" class="Symbol">)</a> <a id="17479" class="Symbol">→</a> <a id="17481" href="Cubical.Data.Nat.Order.html#17386" class="Function">+induction</a> <a id="17492" href="Cubical.Data.Nat.Order.html#17463" class="Bound">n</a> <a id="17494" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17496" href="Cubical.Data.Nat.Order.html#15596" class="Bound">base</a> <a id="17501" href="Cubical.Data.Nat.Order.html#17463" class="Bound">n</a> <a id="17503" href="Cubical.Data.Nat.Order.html#17468" class="Bound">l</a>
  <a id="17507" href="Cubical.Data.Nat.Order.html#17444" class="Function">+inductionBase</a> <a id="17522" href="Cubical.Data.Nat.Order.html#17522" class="Bound">n</a> <a id="17524" href="Cubical.Data.Nat.Order.html#17524" class="Bound">l</a> <a id="17526" class="Symbol">=</a> <a id="17528" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="17546" href="Cubical.Data.Nat.Order.html#16954" class="Function">wfStep</a> <a id="17553" href="Cubical.Data.Nat.Order.html#17522" class="Bound">n</a> <a id="17555" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17557" href="Cubical.Data.Nat.Order.html#17053" class="Function">wfStepLemma₀</a> <a id="17570" href="Cubical.Data.Nat.Order.html#17522" class="Bound">n</a> <a id="17572" href="Cubical.Data.Nat.Order.html#17524" class="Bound">l</a> <a id="17574" class="Symbol">_</a>

  <a id="17579" href="Cubical.Data.Nat.Order.html#17579" class="Function">+inductionStep</a> <a id="17594" class="Symbol">:</a> <a id="17596" class="Symbol">∀</a> <a id="17598" href="Cubical.Data.Nat.Order.html#17598" class="Bound">n</a> <a id="17600" class="Symbol">→</a> <a id="17602" href="Cubical.Data.Nat.Order.html#17386" class="Function">+induction</a> <a id="17613" class="Symbol">(</a><a id="17614" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17616" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17618" href="Cubical.Data.Nat.Order.html#17598" class="Bound">n</a><a id="17619" class="Symbol">)</a> <a id="17621" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17623" href="Cubical.Data.Nat.Order.html#15632" class="Bound">step</a> <a id="17628" href="Cubical.Data.Nat.Order.html#17598" class="Bound">n</a> <a id="17630" class="Symbol">(</a><a id="17631" href="Cubical.Data.Nat.Order.html#17386" class="Function">+induction</a> <a id="17642" href="Cubical.Data.Nat.Order.html#17598" class="Bound">n</a><a id="17643" class="Symbol">)</a>
  <a id="17647" href="Cubical.Data.Nat.Order.html#17579" class="Function">+inductionStep</a> <a id="17662" href="Cubical.Data.Nat.Order.html#17662" class="Bound">n</a> <a id="17664" class="Symbol">=</a> <a id="17666" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="17684" href="Cubical.Data.Nat.Order.html#16954" class="Function">wfStep</a> <a id="17691" class="Symbol">(</a><a id="17692" href="Cubical.Data.Nat.Order.html#16624" class="Function">b</a> <a id="17694" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17696" href="Cubical.Data.Nat.Order.html#17662" class="Bound">n</a><a id="17697" class="Symbol">)</a> <a id="17699" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17701" href="Cubical.Data.Nat.Order.html#17195" class="Function">wfStepLemma₁</a> <a id="17714" href="Cubical.Data.Nat.Order.html#17662" class="Bound">n</a> <a id="17716" class="Symbol">_</a>

<a id="17719" class="Keyword">module</a> <a id="&lt;-Reasoning"></a><a id="17726" href="Cubical.Data.Nat.Order.html#17726" class="Module">&lt;-Reasoning</a> <a id="17738" class="Keyword">where</a>
  <a id="17746" class="Comment">-- TODO: would it be better to mirror the way it is done in the agda-stdlib?</a>
  <a id="17825" class="Keyword">infixr</a> <a id="17832" class="Number">2</a> <a id="17834" href="Cubical.Data.Nat.Order.html#17898" class="Function Operator">_&lt;⟨_⟩_</a> <a id="17841" href="Cubical.Data.Nat.Order.html#17965" class="Function Operator">_≤&lt;⟨_⟩_</a> <a id="17849" href="Cubical.Data.Nat.Order.html#18035" class="Function Operator">_≤⟨_⟩_</a> <a id="17856" href="Cubical.Data.Nat.Order.html#18102" class="Function Operator">_&lt;≤⟨_⟩_</a> <a id="17864" href="Cubical.Data.Nat.Order.html#18259" class="Function Operator">_≡&lt;⟨_⟩_</a> <a id="17872" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">_≡≤⟨_⟩_</a> <a id="17880" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">_&lt;≡⟨_⟩_</a> <a id="17888" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">_≤≡⟨_⟩_</a>
  <a id="&lt;-Reasoning._&lt;⟨_⟩_"></a><a id="17898" href="Cubical.Data.Nat.Order.html#17898" class="Function Operator">_&lt;⟨_⟩_</a> <a id="17905" class="Symbol">:</a> <a id="17907" class="Symbol">∀</a> <a id="17909" href="Cubical.Data.Nat.Order.html#17909" class="Bound">k</a> <a id="17911" class="Symbol">→</a> <a id="17913" href="Cubical.Data.Nat.Order.html#17909" class="Bound">k</a> <a id="17915" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17917" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="17919" class="Symbol">→</a> <a id="17921" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="17923" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17925" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="17927" class="Symbol">→</a> <a id="17929" href="Cubical.Data.Nat.Order.html#17909" class="Bound">k</a> <a id="17931" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17933" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="17937" class="Symbol">_</a> <a id="17939" href="Cubical.Data.Nat.Order.html#17898" class="Function Operator">&lt;⟨</a> <a id="17942" href="Cubical.Data.Nat.Order.html#17942" class="Bound">p</a> <a id="17944" href="Cubical.Data.Nat.Order.html#17898" class="Function Operator">⟩</a> <a id="17946" href="Cubical.Data.Nat.Order.html#17946" class="Bound">q</a> <a id="17948" class="Symbol">=</a> <a id="17950" href="Cubical.Data.Nat.Order.html#4764" class="Function">&lt;-trans</a> <a id="17958" href="Cubical.Data.Nat.Order.html#17942" class="Bound">p</a> <a id="17960" href="Cubical.Data.Nat.Order.html#17946" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤&lt;⟨_⟩_"></a><a id="17965" href="Cubical.Data.Nat.Order.html#17965" class="Function Operator">_≤&lt;⟨_⟩_</a> <a id="17973" class="Symbol">:</a> <a id="17975" class="Symbol">∀</a> <a id="17977" href="Cubical.Data.Nat.Order.html#17977" class="Bound">k</a> <a id="17979" class="Symbol">→</a> <a id="17981" href="Cubical.Data.Nat.Order.html#17977" class="Bound">k</a> <a id="17983" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="17985" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="17987" class="Symbol">→</a> <a id="17989" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="17991" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="17993" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="17995" class="Symbol">→</a> <a id="17997" href="Cubical.Data.Nat.Order.html#17977" class="Bound">k</a> <a id="17999" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18001" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="18005" class="Symbol">_</a> <a id="18007" href="Cubical.Data.Nat.Order.html#17965" class="Function Operator">≤&lt;⟨</a> <a id="18011" href="Cubical.Data.Nat.Order.html#18011" class="Bound">p</a> <a id="18013" href="Cubical.Data.Nat.Order.html#17965" class="Function Operator">⟩</a> <a id="18015" href="Cubical.Data.Nat.Order.html#18015" class="Bound">q</a> <a id="18017" class="Symbol">=</a> <a id="18019" href="Cubical.Data.Nat.Order.html#4642" class="Function">≤&lt;-trans</a> <a id="18028" href="Cubical.Data.Nat.Order.html#18011" class="Bound">p</a> <a id="18030" href="Cubical.Data.Nat.Order.html#18015" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤⟨_⟩_"></a><a id="18035" href="Cubical.Data.Nat.Order.html#18035" class="Function Operator">_≤⟨_⟩_</a> <a id="18042" class="Symbol">:</a> <a id="18044" class="Symbol">∀</a> <a id="18046" href="Cubical.Data.Nat.Order.html#18046" class="Bound">k</a> <a id="18048" class="Symbol">→</a> <a id="18050" href="Cubical.Data.Nat.Order.html#18046" class="Bound">k</a> <a id="18052" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18054" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="18056" class="Symbol">→</a> <a id="18058" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="18060" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18062" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="18064" class="Symbol">→</a> <a id="18066" href="Cubical.Data.Nat.Order.html#18046" class="Bound">k</a> <a id="18068" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18070" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="18074" class="Symbol">_</a> <a id="18076" href="Cubical.Data.Nat.Order.html#18035" class="Function Operator">≤⟨</a> <a id="18079" href="Cubical.Data.Nat.Order.html#18079" class="Bound">p</a> <a id="18081" href="Cubical.Data.Nat.Order.html#18035" class="Function Operator">⟩</a> <a id="18083" href="Cubical.Data.Nat.Order.html#18083" class="Bound">q</a> <a id="18085" class="Symbol">=</a> <a id="18087" href="Cubical.Data.Nat.Order.html#2037" class="Function">≤-trans</a> <a id="18095" href="Cubical.Data.Nat.Order.html#18079" class="Bound">p</a> <a id="18097" href="Cubical.Data.Nat.Order.html#18083" class="Bound">q</a>

  <a id="&lt;-Reasoning._&lt;≤⟨_⟩_"></a><a id="18102" href="Cubical.Data.Nat.Order.html#18102" class="Function Operator">_&lt;≤⟨_⟩_</a> <a id="18110" class="Symbol">:</a> <a id="18112" class="Symbol">∀</a> <a id="18114" href="Cubical.Data.Nat.Order.html#18114" class="Bound">k</a> <a id="18116" class="Symbol">→</a> <a id="18118" href="Cubical.Data.Nat.Order.html#18114" class="Bound">k</a> <a id="18120" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18122" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="18124" class="Symbol">→</a> <a id="18126" href="Cubical.Data.Nat.Order.html#879" class="Generalizable">n</a> <a id="18128" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18130" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="18132" class="Symbol">→</a> <a id="18134" href="Cubical.Data.Nat.Order.html#18114" class="Bound">k</a> <a id="18136" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18138" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="18142" class="Symbol">_</a> <a id="18144" href="Cubical.Data.Nat.Order.html#18102" class="Function Operator">&lt;≤⟨</a> <a id="18148" href="Cubical.Data.Nat.Order.html#18148" class="Bound">p</a> <a id="18150" href="Cubical.Data.Nat.Order.html#18102" class="Function Operator">⟩</a> <a id="18152" href="Cubical.Data.Nat.Order.html#18152" class="Bound">q</a> <a id="18154" class="Symbol">=</a> <a id="18156" href="Cubical.Data.Nat.Order.html#4711" class="Function">&lt;≤-trans</a> <a id="18165" href="Cubical.Data.Nat.Order.html#18148" class="Bound">p</a> <a id="18167" href="Cubical.Data.Nat.Order.html#18152" class="Bound">q</a>

  <a id="&lt;-Reasoning._≡≤⟨_⟩_"></a><a id="18172" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">_≡≤⟨_⟩_</a> <a id="18180" class="Symbol">:</a> <a id="18182" class="Symbol">∀</a> <a id="18184" href="Cubical.Data.Nat.Order.html#18184" class="Bound">k</a> <a id="18186" class="Symbol">→</a> <a id="18188" href="Cubical.Data.Nat.Order.html#18184" class="Bound">k</a> <a id="18190" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18192" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18194" class="Symbol">→</a> <a id="18196" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18198" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18200" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="18202" class="Symbol">→</a> <a id="18204" href="Cubical.Data.Nat.Order.html#18184" class="Bound">k</a> <a id="18206" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18208" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="18212" class="Symbol">_</a> <a id="18214" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">≡≤⟨</a> <a id="18218" href="Cubical.Data.Nat.Order.html#18218" class="Bound">p</a> <a id="18220" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">⟩</a> <a id="18222" href="Cubical.Data.Nat.Order.html#18222" class="Bound">q</a> <a id="18224" class="Symbol">=</a> <a id="18226" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18232" class="Symbol">(λ</a> <a id="18235" href="Cubical.Data.Nat.Order.html#18235" class="Bound">k</a> <a id="18237" class="Symbol">→</a> <a id="18239" href="Cubical.Data.Nat.Order.html#18235" class="Bound">k</a> <a id="18241" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18243" class="Symbol">_)</a> <a id="18246" class="Symbol">(</a><a id="18247" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18251" href="Cubical.Data.Nat.Order.html#18218" class="Bound">p</a><a id="18252" class="Symbol">)</a> <a id="18254" href="Cubical.Data.Nat.Order.html#18222" class="Bound">q</a>

  <a id="&lt;-Reasoning._≡&lt;⟨_⟩_"></a><a id="18259" href="Cubical.Data.Nat.Order.html#18259" class="Function Operator">_≡&lt;⟨_⟩_</a> <a id="18267" class="Symbol">:</a> <a id="18269" class="Symbol">∀</a> <a id="18271" href="Cubical.Data.Nat.Order.html#18271" class="Bound">k</a> <a id="18273" class="Symbol">→</a> <a id="18275" href="Cubical.Data.Nat.Order.html#18271" class="Bound">k</a> <a id="18277" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18279" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18281" class="Symbol">→</a> <a id="18283" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18285" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18287" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="18289" class="Symbol">→</a> <a id="18291" href="Cubical.Data.Nat.Order.html#18271" class="Bound">k</a> <a id="18293" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18295" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="18299" class="Symbol">_</a> <a id="18301" href="Cubical.Data.Nat.Order.html#18259" class="Function Operator">≡&lt;⟨</a> <a id="18305" href="Cubical.Data.Nat.Order.html#18305" class="Bound">p</a> <a id="18307" href="Cubical.Data.Nat.Order.html#18259" class="Function Operator">⟩</a> <a id="18309" href="Cubical.Data.Nat.Order.html#18309" class="Bound">q</a> <a id="18311" class="Symbol">=</a> <a id="18313" class="Symbol">_</a> <a id="18315" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">≡≤⟨</a> <a id="18319" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18324" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18328" href="Cubical.Data.Nat.Order.html#18305" class="Bound">p</a> <a id="18330" href="Cubical.Data.Nat.Order.html#18172" class="Function Operator">⟩</a> <a id="18332" href="Cubical.Data.Nat.Order.html#18309" class="Bound">q</a>

  <a id="&lt;-Reasoning._≤≡⟨_⟩_"></a><a id="18337" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">_≤≡⟨_⟩_</a> <a id="18345" class="Symbol">:</a> <a id="18347" class="Symbol">∀</a> <a id="18349" href="Cubical.Data.Nat.Order.html#18349" class="Bound">k</a> <a id="18351" class="Symbol">→</a> <a id="18353" href="Cubical.Data.Nat.Order.html#18349" class="Bound">k</a> <a id="18355" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18357" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18359" class="Symbol">→</a> <a id="18361" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18363" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18365" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="18367" class="Symbol">→</a> <a id="18369" href="Cubical.Data.Nat.Order.html#18349" class="Bound">k</a> <a id="18371" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18373" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="18377" class="Symbol">_</a> <a id="18379" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">≤≡⟨</a> <a id="18383" href="Cubical.Data.Nat.Order.html#18383" class="Bound">p</a> <a id="18385" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">⟩</a> <a id="18387" href="Cubical.Data.Nat.Order.html#18387" class="Bound">q</a> <a id="18389" class="Symbol">=</a> <a id="18391" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18397" class="Symbol">(λ</a> <a id="18400" href="Cubical.Data.Nat.Order.html#18400" class="Bound">l</a> <a id="18402" class="Symbol">→</a> <a id="18404" class="Symbol">_</a> <a id="18406" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18408" href="Cubical.Data.Nat.Order.html#18400" class="Bound">l</a><a id="18409" class="Symbol">)</a> <a id="18411" href="Cubical.Data.Nat.Order.html#18387" class="Bound">q</a> <a id="18413" href="Cubical.Data.Nat.Order.html#18383" class="Bound">p</a>

  <a id="&lt;-Reasoning._&lt;≡⟨_⟩_"></a><a id="18418" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">_&lt;≡⟨_⟩_</a> <a id="18426" class="Symbol">:</a> <a id="18428" class="Symbol">∀</a> <a id="18430" href="Cubical.Data.Nat.Order.html#18430" class="Bound">k</a> <a id="18432" class="Symbol">→</a> <a id="18434" href="Cubical.Data.Nat.Order.html#18430" class="Bound">k</a> <a id="18436" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18438" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18440" class="Symbol">→</a> <a id="18442" href="Cubical.Data.Nat.Order.html#875" class="Generalizable">l</a> <a id="18444" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18446" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="18448" class="Symbol">→</a> <a id="18450" href="Cubical.Data.Nat.Order.html#18430" class="Bound">k</a> <a id="18452" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18454" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a>
  <a id="18458" class="Symbol">_</a> <a id="18460" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">&lt;≡⟨</a> <a id="18464" href="Cubical.Data.Nat.Order.html#18464" class="Bound">p</a> <a id="18466" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">⟩</a> <a id="18468" href="Cubical.Data.Nat.Order.html#18468" class="Bound">q</a> <a id="18470" class="Symbol">=</a> <a id="18472" class="Symbol">_</a> <a id="18474" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">≤≡⟨</a> <a id="18478" href="Cubical.Data.Nat.Order.html#18464" class="Bound">p</a> <a id="18480" href="Cubical.Data.Nat.Order.html#18337" class="Function Operator">⟩</a> <a id="18482" href="Cubical.Data.Nat.Order.html#18468" class="Bound">q</a>


<a id="18486" class="Comment">-- Some lemmas about ∸</a>
<a id="suc∸-fst"></a><a id="18509" href="Cubical.Data.Nat.Order.html#18509" class="Function">suc∸-fst</a> <a id="18518" class="Symbol">:</a> <a id="18520" class="Symbol">(</a><a id="18521" href="Cubical.Data.Nat.Order.html#18521" class="Bound">n</a> <a id="18523" href="Cubical.Data.Nat.Order.html#18523" class="Bound">m</a> <a id="18525" class="Symbol">:</a> <a id="18527" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18528" class="Symbol">)</a> <a id="18530" class="Symbol">→</a> <a id="18532" href="Cubical.Data.Nat.Order.html#18523" class="Bound">m</a> <a id="18534" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="18536" href="Cubical.Data.Nat.Order.html#18521" class="Bound">n</a> <a id="18538" class="Symbol">→</a> <a id="18540" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18544" class="Symbol">(</a><a id="18545" href="Cubical.Data.Nat.Order.html#18521" class="Bound">n</a> <a id="18547" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18549" href="Cubical.Data.Nat.Order.html#18523" class="Bound">m</a><a id="18550" class="Symbol">)</a> <a id="18552" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18554" class="Symbol">(</a><a id="18555" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18559" href="Cubical.Data.Nat.Order.html#18521" class="Bound">n</a><a id="18560" class="Symbol">)</a> <a id="18562" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18564" href="Cubical.Data.Nat.Order.html#18523" class="Bound">m</a>
<a id="18566" href="Cubical.Data.Nat.Order.html#18509" class="Function">suc∸-fst</a> <a id="18575" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18580" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18585" href="Cubical.Data.Nat.Order.html#18585" class="Bound">p</a> <a id="18587" class="Symbol">=</a> <a id="18589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="18594" href="Cubical.Data.Nat.Order.html#18509" class="Function">suc∸-fst</a> <a id="18603" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18608" class="Symbol">(</a><a id="18609" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18613" href="Cubical.Data.Nat.Order.html#18613" class="Bound">m</a><a id="18614" class="Symbol">)</a> <a id="18616" href="Cubical.Data.Nat.Order.html#18616" class="Bound">p</a> <a id="18618" class="Symbol">=</a> <a id="18620" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="18626" class="Symbol">(</a><a id="18627" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="18636" href="Cubical.Data.Nat.Order.html#18616" class="Bound">p</a><a id="18637" class="Symbol">)</a>
<a id="18639" href="Cubical.Data.Nat.Order.html#18509" class="Function">suc∸-fst</a> <a id="18648" class="Symbol">(</a><a id="18649" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18653" href="Cubical.Data.Nat.Order.html#18653" class="Bound">n</a><a id="18654" class="Symbol">)</a> <a id="18656" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18661" href="Cubical.Data.Nat.Order.html#18661" class="Bound">p</a> <a id="18663" class="Symbol">=</a> <a id="18665" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="18670" href="Cubical.Data.Nat.Order.html#18509" class="Function">suc∸-fst</a> <a id="18679" class="Symbol">(</a><a id="18680" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18684" href="Cubical.Data.Nat.Order.html#18684" class="Bound">n</a><a id="18685" class="Symbol">)</a> <a id="18687" class="Symbol">(</a><a id="18688" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18692" href="Cubical.Data.Nat.Order.html#18692" class="Bound">m</a><a id="18693" class="Symbol">)</a> <a id="18695" href="Cubical.Data.Nat.Order.html#18695" class="Bound">p</a> <a id="18697" class="Symbol">=</a> <a id="18699" class="Symbol">(</a><a id="18700" href="Cubical.Data.Nat.Order.html#18509" class="Function">suc∸-fst</a> <a id="18709" href="Cubical.Data.Nat.Order.html#18684" class="Bound">n</a> <a id="18711" href="Cubical.Data.Nat.Order.html#18692" class="Bound">m</a> <a id="18713" class="Symbol">(</a><a id="18714" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="18726" href="Cubical.Data.Nat.Order.html#18695" class="Bound">p</a><a id="18727" class="Symbol">))</a>

<a id="≤→∸≡0"></a><a id="18731" href="Cubical.Data.Nat.Order.html#18731" class="Function">≤→∸≡0</a> <a id="18737" class="Symbol">:</a> <a id="18739" class="Symbol">(</a><a id="18740" href="Cubical.Data.Nat.Order.html#18740" class="Bound">n</a> <a id="18742" href="Cubical.Data.Nat.Order.html#18742" class="Bound">m</a> <a id="18744" class="Symbol">:</a> <a id="18746" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18747" class="Symbol">)</a> <a id="18749" class="Symbol">→</a> <a id="18751" href="Cubical.Data.Nat.Order.html#18740" class="Bound">n</a> <a id="18753" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="18755" href="Cubical.Data.Nat.Order.html#18742" class="Bound">m</a> <a id="18757" class="Symbol">→</a> <a id="18759" class="Symbol">(</a><a id="18760" href="Cubical.Data.Nat.Order.html#18740" class="Bound">n</a> <a id="18762" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18764" href="Cubical.Data.Nat.Order.html#18742" class="Bound">m</a><a id="18765" class="Symbol">)</a> <a id="18767" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18769" class="Number">0</a>
<a id="18771" href="Cubical.Data.Nat.Order.html#18731" class="Function">≤→∸≡0</a> <a id="18777" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18782" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18787" href="Cubical.Data.Nat.Order.html#18787" class="Bound">p</a> <a id="18789" class="Symbol">=</a> <a id="18791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="18796" href="Cubical.Data.Nat.Order.html#18731" class="Function">≤→∸≡0</a> <a id="18802" class="Symbol">(</a><a id="18803" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18807" href="Cubical.Data.Nat.Order.html#18807" class="Bound">n</a><a id="18808" class="Symbol">)</a> <a id="18810" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18815" href="Cubical.Data.Nat.Order.html#18815" class="Bound">p</a> <a id="18817" class="Symbol">=</a> <a id="18819" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="18825" class="Symbol">(</a><a id="18826" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="18835" href="Cubical.Data.Nat.Order.html#18815" class="Bound">p</a><a id="18836" class="Symbol">)</a>
<a id="18838" href="Cubical.Data.Nat.Order.html#18731" class="Function">≤→∸≡0</a> <a id="18844" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18849" class="Symbol">(</a><a id="18850" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18854" href="Cubical.Data.Nat.Order.html#18854" class="Bound">m</a><a id="18855" class="Symbol">)</a> <a id="18857" href="Cubical.Data.Nat.Order.html#18857" class="Bound">p</a> <a id="18859" class="Symbol">=</a> <a id="18861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="18866" href="Cubical.Data.Nat.Order.html#18731" class="Function">≤→∸≡0</a> <a id="18872" class="Symbol">(</a><a id="18873" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18877" href="Cubical.Data.Nat.Order.html#18877" class="Bound">n</a><a id="18878" class="Symbol">)</a> <a id="18880" class="Symbol">(</a><a id="18881" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18885" href="Cubical.Data.Nat.Order.html#18885" class="Bound">m</a><a id="18886" class="Symbol">)</a> <a id="18888" href="Cubical.Data.Nat.Order.html#18888" class="Bound">p</a> <a id="18890" class="Symbol">=</a> <a id="18892" href="Cubical.Data.Nat.Order.html#18731" class="Function">≤→∸≡0</a> <a id="18898" href="Cubical.Data.Nat.Order.html#18877" class="Bound">n</a> <a id="18900" href="Cubical.Data.Nat.Order.html#18885" class="Bound">m</a> <a id="18902" class="Symbol">(</a><a id="18903" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="18915" href="Cubical.Data.Nat.Order.html#18888" class="Bound">p</a><a id="18916" class="Symbol">)</a>

<a id="∘diag∸≡0"></a><a id="18919" href="Cubical.Data.Nat.Order.html#18919" class="Function">∘diag∸≡0</a> <a id="18928" class="Symbol">:</a> <a id="18930" class="Symbol">(</a><a id="18931" href="Cubical.Data.Nat.Order.html#18931" class="Bound">n</a> <a id="18933" class="Symbol">:</a> <a id="18935" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18936" class="Symbol">)</a> <a id="18938" class="Symbol">→</a> <a id="18940" href="Cubical.Data.Nat.Order.html#18931" class="Bound">n</a> <a id="18942" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="18944" href="Cubical.Data.Nat.Order.html#18931" class="Bound">n</a> <a id="18946" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18948" class="Number">0</a>
<a id="18950" href="Cubical.Data.Nat.Order.html#18919" class="Function">∘diag∸≡0</a> <a id="18959" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="18964" class="Symbol">=</a> <a id="18966" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="18971" href="Cubical.Data.Nat.Order.html#18919" class="Function">∘diag∸≡0</a> <a id="18980" class="Symbol">(</a><a id="18981" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18985" href="Cubical.Data.Nat.Order.html#18985" class="Bound">n</a><a id="18986" class="Symbol">)</a> <a id="18988" class="Symbol">=</a> <a id="18990" href="Cubical.Data.Nat.Order.html#18919" class="Function">∘diag∸≡0</a> <a id="18999" href="Cubical.Data.Nat.Order.html#18985" class="Bound">n</a>

<a id="&lt;→0&lt;∸"></a><a id="19002" href="Cubical.Data.Nat.Order.html#19002" class="Function">&lt;→0&lt;∸</a> <a id="19008" class="Symbol">:</a> <a id="19010" class="Symbol">(</a><a id="19011" href="Cubical.Data.Nat.Order.html#19011" class="Bound">n</a> <a id="19013" href="Cubical.Data.Nat.Order.html#19013" class="Bound">l</a> <a id="19015" class="Symbol">:</a> <a id="19017" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="19018" class="Symbol">)</a> <a id="19020" class="Symbol">→</a> <a id="19022" class="Symbol">(</a><a id="19023" href="Cubical.Data.Nat.Order.html#19013" class="Bound">l</a> <a id="19025" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="19027" href="Cubical.Data.Nat.Order.html#19011" class="Bound">n</a><a id="19028" class="Symbol">)</a> <a id="19030" class="Symbol">→</a> <a id="19032" class="Number">0</a> <a id="19034" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="19036" class="Symbol">(</a><a id="19037" href="Cubical.Data.Nat.Order.html#19011" class="Bound">n</a> <a id="19039" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="19041" href="Cubical.Data.Nat.Order.html#19013" class="Bound">l</a><a id="19042" class="Symbol">)</a>
<a id="19044" href="Cubical.Data.Nat.Order.html#19002" class="Function">&lt;→0&lt;∸</a>  <a id="19051" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="19059" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="19066" href="Cubical.Data.Nat.Order.html#19066" class="Bound">r</a> <a id="19068" class="Symbol">=</a> <a id="19070" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="19076" class="Symbol">(</a><a id="19077" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="19086" href="Cubical.Data.Nat.Order.html#19066" class="Bound">r</a><a id="19087" class="Symbol">)</a>
<a id="19089" href="Cubical.Data.Nat.Order.html#19002" class="Function">&lt;→0&lt;∸</a>  <a id="19096" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="19103" class="Symbol">(</a><a id="19104" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19108" href="Cubical.Data.Nat.Order.html#19108" class="Bound">l</a><a id="19109" class="Symbol">)</a> <a id="19111" href="Cubical.Data.Nat.Order.html#19111" class="Bound">r</a> <a id="19113" class="Symbol">=</a> <a id="19115" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="19121" class="Symbol">(</a><a id="19122" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="19131" href="Cubical.Data.Nat.Order.html#19111" class="Bound">r</a><a id="19132" class="Symbol">)</a>
<a id="19134" href="Cubical.Data.Nat.Order.html#19002" class="Function">&lt;→0&lt;∸</a> <a id="19140" class="Symbol">(</a><a id="19141" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19145" href="Cubical.Data.Nat.Order.html#19145" class="Bound">n</a><a id="19146" class="Symbol">)</a>  <a id="19149" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="19156" href="Cubical.Data.Nat.Order.html#19156" class="Bound">r</a> <a id="19158" class="Symbol">=</a> <a id="19160" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="19170" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a>
<a id="19177" href="Cubical.Data.Nat.Order.html#19002" class="Function">&lt;→0&lt;∸</a> <a id="19183" class="Symbol">(</a><a id="19184" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19188" href="Cubical.Data.Nat.Order.html#19188" class="Bound">n</a><a id="19189" class="Symbol">)</a> <a id="19191" class="Symbol">(</a><a id="19192" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19196" href="Cubical.Data.Nat.Order.html#19196" class="Bound">l</a><a id="19197" class="Symbol">)</a> <a id="19199" href="Cubical.Data.Nat.Order.html#19199" class="Bound">r</a> <a id="19201" class="Symbol">=</a> <a id="19203" href="Cubical.Data.Nat.Order.html#19002" class="Function">&lt;→0&lt;∸</a> <a id="19209" href="Cubical.Data.Nat.Order.html#19188" class="Bound">n</a> <a id="19211" href="Cubical.Data.Nat.Order.html#19196" class="Bound">l</a> <a id="19213" class="Symbol">(</a><a id="19214" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="19226" href="Cubical.Data.Nat.Order.html#19199" class="Bound">r</a><a id="19227" class="Symbol">)</a>

<a id="19230" class="Comment">-- automation</a>

<a id="≤-solver-type"></a><a id="19245" href="Cubical.Data.Nat.Order.html#19245" class="Function">≤-solver-type</a> <a id="19259" class="Symbol">:</a> <a id="19261" class="Symbol">(</a><a id="19262" href="Cubical.Data.Nat.Order.html#19262" class="Bound">m</a> <a id="19264" href="Cubical.Data.Nat.Order.html#19264" class="Bound">n</a> <a id="19266" class="Symbol">:</a> <a id="19268" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="19269" class="Symbol">)</a> <a id="19271" class="Symbol">→</a> <a id="19273" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="19284" href="Cubical.Data.Nat.Order.html#19262" class="Bound">m</a> <a id="19286" href="Cubical.Data.Nat.Order.html#19264" class="Bound">n</a> <a id="19288" class="Symbol">→</a> <a id="19290" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="19295" href="Cubical.Data.Nat.Order.html#19245" class="Function">≤-solver-type</a> <a id="19309" href="Cubical.Data.Nat.Order.html#19309" class="Bound">m</a> <a id="19311" href="Cubical.Data.Nat.Order.html#19311" class="Bound">n</a> <a id="19313" class="Symbol">(</a><a id="19314" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="19317" href="Cubical.Data.Nat.Order.html#19317" class="Bound">p</a><a id="19318" class="Symbol">)</a> <a id="19320" class="Symbol">=</a> <a id="19322" href="Cubical.Data.Nat.Order.html#19309" class="Bound">m</a> <a id="19324" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="19326" href="Cubical.Data.Nat.Order.html#19311" class="Bound">n</a>
<a id="19328" href="Cubical.Data.Nat.Order.html#19245" class="Function">≤-solver-type</a> <a id="19342" href="Cubical.Data.Nat.Order.html#19342" class="Bound">m</a> <a id="19344" href="Cubical.Data.Nat.Order.html#19344" class="Bound">n</a> <a id="19346" class="Symbol">(</a><a id="19347" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="19350" href="Cubical.Data.Nat.Order.html#19350" class="Bound">p</a><a id="19351" class="Symbol">)</a> <a id="19353" class="Symbol">=</a> <a id="19355" href="Cubical.Data.Nat.Order.html#19342" class="Bound">m</a> <a id="19357" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="19359" href="Cubical.Data.Nat.Order.html#19344" class="Bound">n</a>
<a id="19361" href="Cubical.Data.Nat.Order.html#19245" class="Function">≤-solver-type</a> <a id="19375" href="Cubical.Data.Nat.Order.html#19375" class="Bound">m</a> <a id="19377" href="Cubical.Data.Nat.Order.html#19377" class="Bound">n</a> <a id="19379" class="Symbol">(</a><a id="19380" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="19383" href="Cubical.Data.Nat.Order.html#19383" class="Bound">p</a><a id="19384" class="Symbol">)</a> <a id="19386" class="Symbol">=</a> <a id="19388" href="Cubical.Data.Nat.Order.html#19377" class="Bound">n</a> <a id="19390" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="19392" href="Cubical.Data.Nat.Order.html#19375" class="Bound">m</a>

<a id="≤-solver-case"></a><a id="19395" href="Cubical.Data.Nat.Order.html#19395" class="Function">≤-solver-case</a> <a id="19409" class="Symbol">:</a> <a id="19411" class="Symbol">(</a><a id="19412" href="Cubical.Data.Nat.Order.html#19412" class="Bound">m</a> <a id="19414" href="Cubical.Data.Nat.Order.html#19414" class="Bound">n</a> <a id="19416" class="Symbol">:</a> <a id="19418" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="19419" class="Symbol">)</a> <a id="19421" class="Symbol">→</a> <a id="19423" class="Symbol">(</a><a id="19424" href="Cubical.Data.Nat.Order.html#19424" class="Bound">p</a> <a id="19426" class="Symbol">:</a> <a id="19428" href="Cubical.Data.Nat.Order.html#724" class="Datatype">Trichotomy</a> <a id="19439" href="Cubical.Data.Nat.Order.html#19412" class="Bound">m</a> <a id="19441" href="Cubical.Data.Nat.Order.html#19414" class="Bound">n</a><a id="19442" class="Symbol">)</a> <a id="19444" class="Symbol">→</a> <a id="19446" href="Cubical.Data.Nat.Order.html#19245" class="Function">≤-solver-type</a> <a id="19460" href="Cubical.Data.Nat.Order.html#19412" class="Bound">m</a> <a id="19462" href="Cubical.Data.Nat.Order.html#19414" class="Bound">n</a> <a id="19464" href="Cubical.Data.Nat.Order.html#19424" class="Bound">p</a>
<a id="19466" href="Cubical.Data.Nat.Order.html#19395" class="Function">≤-solver-case</a> <a id="19480" href="Cubical.Data.Nat.Order.html#19480" class="Bound">m</a> <a id="19482" href="Cubical.Data.Nat.Order.html#19482" class="Bound">n</a> <a id="19484" class="Symbol">(</a><a id="19485" href="Cubical.Data.Nat.Order.html#761" class="InductiveConstructor">lt</a> <a id="19488" href="Cubical.Data.Nat.Order.html#19488" class="Bound">p</a><a id="19489" class="Symbol">)</a> <a id="19491" class="Symbol">=</a> <a id="19493" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a> <a id="19502" href="Cubical.Data.Nat.Order.html#19488" class="Bound">p</a>
<a id="19504" href="Cubical.Data.Nat.Order.html#19395" class="Function">≤-solver-case</a> <a id="19518" href="Cubical.Data.Nat.Order.html#19518" class="Bound">m</a> <a id="19520" href="Cubical.Data.Nat.Order.html#19520" class="Bound">n</a> <a id="19522" class="Symbol">(</a><a id="19523" href="Cubical.Data.Nat.Order.html#791" class="InductiveConstructor">eq</a> <a id="19526" href="Cubical.Data.Nat.Order.html#19526" class="Bound">p</a><a id="19527" class="Symbol">)</a> <a id="19529" class="Symbol">=</a> <a id="19531" class="Symbol">_</a> <a id="19533" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19535" href="Cubical.Data.Nat.Order.html#19526" class="Bound">p</a>
<a id="19537" href="Cubical.Data.Nat.Order.html#19395" class="Function">≤-solver-case</a> <a id="19551" href="Cubical.Data.Nat.Order.html#19551" class="Bound">m</a> <a id="19553" href="Cubical.Data.Nat.Order.html#19553" class="Bound">n</a> <a id="19555" class="Symbol">(</a><a id="19556" href="Cubical.Data.Nat.Order.html#821" class="InductiveConstructor">gt</a> <a id="19559" href="Cubical.Data.Nat.Order.html#19559" class="Bound">p</a><a id="19560" class="Symbol">)</a> <a id="19562" class="Symbol">=</a> <a id="19564" href="Cubical.Data.Nat.Order.html#19559" class="Bound">p</a>

<a id="≤-solver"></a><a id="19567" href="Cubical.Data.Nat.Order.html#19567" class="Function">≤-solver</a> <a id="19576" class="Symbol">:</a> <a id="19578" class="Symbol">(</a><a id="19579" href="Cubical.Data.Nat.Order.html#19579" class="Bound">m</a> <a id="19581" href="Cubical.Data.Nat.Order.html#19581" class="Bound">n</a> <a id="19583" class="Symbol">:</a> <a id="19585" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="19586" class="Symbol">)</a> <a id="19588" class="Symbol">→</a> <a id="19590" href="Cubical.Data.Nat.Order.html#19245" class="Function">≤-solver-type</a> <a id="19604" href="Cubical.Data.Nat.Order.html#19579" class="Bound">m</a> <a id="19606" href="Cubical.Data.Nat.Order.html#19581" class="Bound">n</a> <a id="19608" class="Symbol">(</a><a id="19609" href="Cubical.Data.Nat.Order.html#19579" class="Bound">m</a> <a id="19611" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="19613" href="Cubical.Data.Nat.Order.html#19581" class="Bound">n</a><a id="19614" class="Symbol">)</a>
<a id="19616" href="Cubical.Data.Nat.Order.html#19567" class="Function">≤-solver</a> <a id="19625" href="Cubical.Data.Nat.Order.html#19625" class="Bound">m</a> <a id="19627" href="Cubical.Data.Nat.Order.html#19627" class="Bound">n</a> <a id="19629" class="Symbol">=</a> <a id="19631" href="Cubical.Data.Nat.Order.html#19395" class="Function">≤-solver-case</a> <a id="19645" href="Cubical.Data.Nat.Order.html#19625" class="Bound">m</a> <a id="19647" href="Cubical.Data.Nat.Order.html#19627" class="Bound">n</a> <a id="19649" class="Symbol">(</a><a id="19650" href="Cubical.Data.Nat.Order.html#19625" class="Bound">m</a> <a id="19652" href="Cubical.Data.Nat.Order.html#12740" class="Function Operator">≟</a> <a id="19654" href="Cubical.Data.Nat.Order.html#19627" class="Bound">n</a><a id="19655" class="Symbol">)</a>



<a id="19660" class="Comment">-- inductive order relation taken from agda-stdlib</a>
<a id="19711" class="Keyword">data</a> <a id="_≤&#39;_"></a><a id="19716" href="Cubical.Data.Nat.Order.html#19716" class="Datatype Operator">_≤&#39;_</a> <a id="19721" class="Symbol">:</a> <a id="19723" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="19725" class="Symbol">→</a> <a id="19727" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="19729" class="Symbol">→</a> <a id="19731" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19736" class="Keyword">where</a>
  <a id="_≤&#39;_.z≤"></a><a id="19744" href="Cubical.Data.Nat.Order.html#19744" class="InductiveConstructor">z≤</a> <a id="19747" class="Symbol">:</a> <a id="19749" class="Symbol">∀</a> <a id="19751" class="Symbol">{</a><a id="19752" href="Cubical.Data.Nat.Order.html#19752" class="Bound">n</a><a id="19753" class="Symbol">}</a> <a id="19755" class="Symbol">→</a> <a id="19757" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="19762" href="Cubical.Data.Nat.Order.html#19716" class="Datatype Operator">≤&#39;</a> <a id="19765" href="Cubical.Data.Nat.Order.html#19752" class="Bound">n</a>
  <a id="_≤&#39;_.s≤s"></a><a id="19769" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="19773" class="Symbol">:</a> <a id="19775" class="Symbol">∀</a> <a id="19777" class="Symbol">{</a><a id="19778" href="Cubical.Data.Nat.Order.html#19778" class="Bound">m</a> <a id="19780" href="Cubical.Data.Nat.Order.html#19780" class="Bound">n</a><a id="19781" class="Symbol">}</a> <a id="19783" class="Symbol">→</a> <a id="19785" href="Cubical.Data.Nat.Order.html#19778" class="Bound">m</a> <a id="19787" href="Cubical.Data.Nat.Order.html#19716" class="Datatype Operator">≤&#39;</a> <a id="19790" href="Cubical.Data.Nat.Order.html#19780" class="Bound">n</a> <a id="19792" class="Symbol">→</a> <a id="19794" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19798" href="Cubical.Data.Nat.Order.html#19778" class="Bound">m</a> <a id="19800" href="Cubical.Data.Nat.Order.html#19716" class="Datatype Operator">≤&#39;</a> <a id="19803" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19807" href="Cubical.Data.Nat.Order.html#19780" class="Bound">n</a>

<a id="_&lt;&#39;_"></a><a id="19810" href="Cubical.Data.Nat.Order.html#19810" class="Function Operator">_&lt;&#39;_</a> <a id="19815" class="Symbol">:</a> <a id="19817" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="19819" class="Symbol">→</a> <a id="19821" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="19823" class="Symbol">→</a> <a id="19825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="19830" href="Cubical.Data.Nat.Order.html#19830" class="Bound">m</a> <a id="19832" href="Cubical.Data.Nat.Order.html#19810" class="Function Operator">&lt;&#39;</a> <a id="19835" href="Cubical.Data.Nat.Order.html#19835" class="Bound">n</a> <a id="19837" class="Symbol">=</a> <a id="19839" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19843" href="Cubical.Data.Nat.Order.html#19830" class="Bound">m</a> <a id="19845" href="Cubical.Data.Nat.Order.html#19716" class="Datatype Operator">≤&#39;</a> <a id="19848" href="Cubical.Data.Nat.Order.html#19835" class="Bound">n</a>

<a id="19851" class="Comment">-- Smart constructors of _&lt;_</a>
<a id="19880" class="Keyword">pattern</a> <a id="z&lt;s"></a><a id="19888" href="Cubical.Data.Nat.Order.html#19888" class="InductiveConstructor">z&lt;s</a> <a id="19892" class="Symbol">{</a><a id="19893" href="Cubical.Data.Nat.Order.html#19915" class="Bound">n</a><a id="19894" class="Symbol">}</a>         <a id="19904" class="Symbol">=</a> <a id="19906" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="19910" class="Symbol">(</a><a id="19911" href="Cubical.Data.Nat.Order.html#19744" class="InductiveConstructor">z≤</a> <a id="19914" class="Symbol">{</a><a id="19915" href="Cubical.Data.Nat.Order.html#19915" class="Bound">n</a><a id="19916" class="Symbol">})</a>
<a id="19919" class="Keyword">pattern</a> <a id="s&lt;s"></a><a id="19927" href="Cubical.Data.Nat.Order.html#19927" class="InductiveConstructor">s&lt;s</a> <a id="19931" class="Symbol">{</a><a id="19932" href="Cubical.Data.Nat.Order.html#19950" class="Bound">m</a><a id="19933" class="Symbol">}</a> <a id="19935" class="Symbol">{</a><a id="19936" href="Cubical.Data.Nat.Order.html#19954" class="Bound">n</a><a id="19937" class="Symbol">}</a> <a id="19939" href="Cubical.Data.Nat.Order.html#19957" class="Bound">m&lt;n</a> <a id="19943" class="Symbol">=</a> <a id="19945" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="19949" class="Symbol">{</a><a id="19950" href="Cubical.Data.Nat.Order.html#19950" class="Bound">m</a><a id="19951" class="Symbol">}</a> <a id="19953" class="Symbol">{</a><a id="19954" href="Cubical.Data.Nat.Order.html#19954" class="Bound">n</a><a id="19955" class="Symbol">}</a> <a id="19957" href="Cubical.Data.Nat.Order.html#19957" class="Bound">m&lt;n</a>

<a id="¬-&lt;&#39;-zero"></a><a id="19962" href="Cubical.Data.Nat.Order.html#19962" class="Function">¬-&lt;&#39;-zero</a> <a id="19972" class="Symbol">:</a> <a id="19974" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="19976" href="Cubical.Data.Nat.Order.html#877" class="Generalizable">m</a> <a id="19978" href="Cubical.Data.Nat.Order.html#19810" class="Function Operator">&lt;&#39;</a> <a id="19981" class="Number">0</a>
<a id="19983" href="Cubical.Data.Nat.Order.html#19962" class="Function">¬-&lt;&#39;-zero</a> <a id="19993" class="Symbol">{</a><a id="19994" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="19998" class="Symbol">}</a> <a id="20000" class="Symbol">()</a>
<a id="20003" href="Cubical.Data.Nat.Order.html#19962" class="Function">¬-&lt;&#39;-zero</a> <a id="20013" class="Symbol">{</a><a id="20014" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20018" href="Cubical.Data.Nat.Order.html#20018" class="Bound">m</a><a id="20019" class="Symbol">}</a> <a id="20021" class="Symbol">()</a>

<a id="≤&#39;Dec"></a><a id="20025" href="Cubical.Data.Nat.Order.html#20025" class="Function">≤&#39;Dec</a> <a id="20031" class="Symbol">:</a> <a id="20033" class="Symbol">∀</a> <a id="20035" href="Cubical.Data.Nat.Order.html#20035" class="Bound">m</a> <a id="20037" href="Cubical.Data.Nat.Order.html#20037" class="Bound">n</a> <a id="20039" class="Symbol">→</a> <a id="20041" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="20045" class="Symbol">(</a><a id="20046" href="Cubical.Data.Nat.Order.html#20035" class="Bound">m</a> <a id="20048" href="Cubical.Data.Nat.Order.html#19716" class="Datatype Operator">≤&#39;</a> <a id="20051" href="Cubical.Data.Nat.Order.html#20037" class="Bound">n</a><a id="20052" class="Symbol">)</a>
<a id="20054" href="Cubical.Data.Nat.Order.html#20025" class="Function">≤&#39;Dec</a> <a id="20060" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20065" href="Cubical.Data.Nat.Order.html#20065" class="Bound">n</a> <a id="20067" class="Symbol">=</a> <a id="20069" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="20073" href="Cubical.Data.Nat.Order.html#19744" class="InductiveConstructor">z≤</a>
<a id="20076" href="Cubical.Data.Nat.Order.html#20025" class="Function">≤&#39;Dec</a> <a id="20082" class="Symbol">(</a><a id="20083" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20087" href="Cubical.Data.Nat.Order.html#20087" class="Bound">m</a><a id="20088" class="Symbol">)</a> <a id="20090" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20095" class="Symbol">=</a> <a id="20097" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="20100" href="Cubical.Data.Nat.Order.html#19962" class="Function">¬-&lt;&#39;-zero</a>
<a id="20110" href="Cubical.Data.Nat.Order.html#20025" class="Function">≤&#39;Dec</a> <a id="20116" class="Symbol">(</a><a id="20117" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20121" href="Cubical.Data.Nat.Order.html#20121" class="Bound">m</a><a id="20122" class="Symbol">)</a> <a id="20124" class="Symbol">(</a><a id="20125" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20129" href="Cubical.Data.Nat.Order.html#20129" class="Bound">n</a><a id="20130" class="Symbol">)</a> <a id="20132" class="Keyword">with</a> <a id="20137" href="Cubical.Data.Nat.Order.html#20025" class="Function">≤&#39;Dec</a> <a id="20143" href="Cubical.Data.Nat.Order.html#20121" class="Bound">m</a> <a id="20145" href="Cubical.Data.Nat.Order.html#20129" class="Bound">n</a>
<a id="20147" class="Symbol">...</a> <a id="20151" class="Symbol">|</a> <a id="20153" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="20157" href="Cubical.Data.Nat.Order.html#20157" class="Bound">m≤&#39;n</a> <a id="20162" class="Symbol">=</a> <a id="20164" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="20168" class="Symbol">(</a><a id="20169" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="20173" href="Cubical.Data.Nat.Order.html#20157" class="Bound">m≤&#39;n</a><a id="20177" class="Symbol">)</a>
<a id="20179" class="Symbol">...</a> <a id="20183" class="Symbol">|</a> <a id="20185" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="20188" href="Cubical.Data.Nat.Order.html#20188" class="Bound">m≰&#39;n</a> <a id="20193" class="Symbol">=</a> <a id="20195" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="20198" class="Symbol">λ</a> <a id="20200" class="Symbol">{</a> <a id="20202" class="Symbol">(</a><a id="20203" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="20207" href="Cubical.Data.Nat.Order.html#20207" class="Bound">m≤&#39;n</a><a id="20211" class="Symbol">)</a> <a id="20213" class="Symbol">→</a> <a id="20215" href="Cubical.Data.Nat.Order.html#20188" class="Bound">m≰&#39;n</a> <a id="20220" href="Cubical.Data.Nat.Order.html#20207" class="Bound">m≤&#39;n</a> <a id="20225" class="Symbol">}</a>

<a id="≤&#39;IsPropValued"></a><a id="20228" href="Cubical.Data.Nat.Order.html#20228" class="Function">≤&#39;IsPropValued</a> <a id="20243" class="Symbol">:</a> <a id="20245" class="Symbol">∀</a> <a id="20247" href="Cubical.Data.Nat.Order.html#20247" class="Bound">m</a> <a id="20249" href="Cubical.Data.Nat.Order.html#20249" class="Bound">n</a> <a id="20251" class="Symbol">→</a> <a id="20253" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20260" class="Symbol">(</a><a id="20261" href="Cubical.Data.Nat.Order.html#20247" class="Bound">m</a> <a id="20263" href="Cubical.Data.Nat.Order.html#19716" class="Datatype Operator">≤&#39;</a> <a id="20266" href="Cubical.Data.Nat.Order.html#20249" class="Bound">n</a><a id="20267" class="Symbol">)</a>
<a id="20269" href="Cubical.Data.Nat.Order.html#20228" class="Function">≤&#39;IsPropValued</a> <a id="20284" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20289" href="Cubical.Data.Nat.Order.html#20289" class="Bound">n</a> <a id="20291" href="Cubical.Data.Nat.Order.html#19744" class="InductiveConstructor">z≤</a> <a id="20294" href="Cubical.Data.Nat.Order.html#19744" class="InductiveConstructor">z≤</a> <a id="20297" class="Symbol">=</a> <a id="20299" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="20304" href="Cubical.Data.Nat.Order.html#20228" class="Function">≤&#39;IsPropValued</a> <a id="20319" class="Symbol">(</a><a id="20320" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20324" href="Cubical.Data.Nat.Order.html#20324" class="Bound">m</a><a id="20325" class="Symbol">)</a> <a id="20327" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20332" class="Symbol">()</a>
<a id="20335" href="Cubical.Data.Nat.Order.html#20228" class="Function">≤&#39;IsPropValued</a> <a id="20350" class="Symbol">(</a><a id="20351" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20355" href="Cubical.Data.Nat.Order.html#20355" class="Bound">m</a><a id="20356" class="Symbol">)</a> <a id="20358" class="Symbol">(</a><a id="20359" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20363" href="Cubical.Data.Nat.Order.html#20363" class="Bound">n</a><a id="20364" class="Symbol">)</a> <a id="20366" class="Symbol">(</a><a id="20367" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="20371" href="Cubical.Data.Nat.Order.html#20371" class="Bound">x</a><a id="20372" class="Symbol">)</a> <a id="20374" class="Symbol">(</a><a id="20375" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="20379" href="Cubical.Data.Nat.Order.html#20379" class="Bound">y</a><a id="20380" class="Symbol">)</a> <a id="20382" class="Symbol">=</a> <a id="20384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20389" href="Cubical.Data.Nat.Order.html#19769" class="InductiveConstructor">s≤s</a> <a id="20393" class="Symbol">(</a><a id="20394" href="Cubical.Data.Nat.Order.html#20228" class="Function">≤&#39;IsPropValued</a> <a id="20409" href="Cubical.Data.Nat.Order.html#20355" class="Bound">m</a> <a id="20411" href="Cubical.Data.Nat.Order.html#20363" class="Bound">n</a> <a id="20413" href="Cubical.Data.Nat.Order.html#20371" class="Bound">x</a> <a id="20415" href="Cubical.Data.Nat.Order.html#20379" class="Bound">y</a><a id="20416" class="Symbol">)</a>

<a id="≤-∸-≤"></a><a id="20419" href="Cubical.Data.Nat.Order.html#20419" class="Function">≤-∸-≤</a> <a id="20425" class="Symbol">:</a> <a id="20427" class="Symbol">∀</a> <a id="20429" href="Cubical.Data.Nat.Order.html#20429" class="Bound">m</a> <a id="20431" href="Cubical.Data.Nat.Order.html#20431" class="Bound">n</a> <a id="20433" href="Cubical.Data.Nat.Order.html#20433" class="Bound">l</a> <a id="20435" class="Symbol">→</a> <a id="20437" href="Cubical.Data.Nat.Order.html#20429" class="Bound">m</a> <a id="20439" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="20441" href="Cubical.Data.Nat.Order.html#20431" class="Bound">n</a> <a id="20443" class="Symbol">→</a> <a id="20445" href="Cubical.Data.Nat.Order.html#20429" class="Bound">m</a> <a id="20447" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="20449" href="Cubical.Data.Nat.Order.html#20433" class="Bound">l</a> <a id="20451" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="20453" href="Cubical.Data.Nat.Order.html#20431" class="Bound">n</a> <a id="20455" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="20457" href="Cubical.Data.Nat.Order.html#20433" class="Bound">l</a>
<a id="20459" href="Cubical.Data.Nat.Order.html#20419" class="Function">≤-∸-≤</a>  <a id="20466" href="Cubical.Data.Nat.Order.html#20466" class="Bound">m</a>       <a id="20474" href="Cubical.Data.Nat.Order.html#20474" class="Bound">n</a>       <a id="20482" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20489" href="Cubical.Data.Nat.Order.html#20489" class="Bound">r</a> <a id="20491" class="Symbol">=</a> <a id="20493" href="Cubical.Data.Nat.Order.html#20489" class="Bound">r</a>
<a id="20495" href="Cubical.Data.Nat.Order.html#20419" class="Function">≤-∸-≤</a>  <a id="20502" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="20510" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20517" class="Symbol">(</a><a id="20518" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20522" href="Cubical.Data.Nat.Order.html#20522" class="Bound">l</a><a id="20523" class="Symbol">)</a> <a id="20525" href="Cubical.Data.Nat.Order.html#20525" class="Bound">r</a> <a id="20527" class="Symbol">=</a> <a id="20529" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="20536" href="Cubical.Data.Nat.Order.html#20419" class="Function">≤-∸-≤</a>  <a id="20543" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20550" class="Symbol">(</a><a id="20551" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20555" href="Cubical.Data.Nat.Order.html#20555" class="Bound">n</a><a id="20556" class="Symbol">)</a> <a id="20558" class="Symbol">(</a><a id="20559" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20563" href="Cubical.Data.Nat.Order.html#20563" class="Bound">l</a><a id="20564" class="Symbol">)</a> <a id="20566" href="Cubical.Data.Nat.Order.html#20566" class="Bound">r</a> <a id="20568" class="Symbol">=</a> <a id="20570" class="Symbol">(</a><a id="20571" href="Cubical.Data.Nat.Order.html#20555" class="Bound">n</a> <a id="20573" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="20575" href="Cubical.Data.Nat.Order.html#20563" class="Bound">l</a><a id="20576" class="Symbol">)</a> <a id="20578" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20580" class="Symbol">(</a><a id="20581" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="20588" class="Symbol">_)</a>
<a id="20591" href="Cubical.Data.Nat.Order.html#20419" class="Function">≤-∸-≤</a> <a id="20597" class="Symbol">(</a><a id="20598" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20602" href="Cubical.Data.Nat.Order.html#20602" class="Bound">m</a><a id="20603" class="Symbol">)</a>  <a id="20606" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20613" class="Symbol">(</a><a id="20614" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20618" href="Cubical.Data.Nat.Order.html#20618" class="Bound">l</a><a id="20619" class="Symbol">)</a> <a id="20621" href="Cubical.Data.Nat.Order.html#20621" class="Bound">r</a> <a id="20623" class="Symbol">=</a> <a id="20625" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="20631" class="Symbol">(</a><a id="20632" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="20641" href="Cubical.Data.Nat.Order.html#20621" class="Bound">r</a><a id="20642" class="Symbol">)</a>
<a id="20644" href="Cubical.Data.Nat.Order.html#20419" class="Function">≤-∸-≤</a> <a id="20650" class="Symbol">(</a><a id="20651" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20655" href="Cubical.Data.Nat.Order.html#20655" class="Bound">m</a><a id="20656" class="Symbol">)</a> <a id="20658" class="Symbol">(</a><a id="20659" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20663" href="Cubical.Data.Nat.Order.html#20663" class="Bound">n</a><a id="20664" class="Symbol">)</a> <a id="20666" class="Symbol">(</a><a id="20667" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20671" href="Cubical.Data.Nat.Order.html#20671" class="Bound">l</a><a id="20672" class="Symbol">)</a> <a id="20674" href="Cubical.Data.Nat.Order.html#20674" class="Bound">r</a> <a id="20676" class="Symbol">=</a> <a id="20678" href="Cubical.Data.Nat.Order.html#20419" class="Function">≤-∸-≤</a> <a id="20684" href="Cubical.Data.Nat.Order.html#20655" class="Bound">m</a> <a id="20686" href="Cubical.Data.Nat.Order.html#20663" class="Bound">n</a> <a id="20688" href="Cubical.Data.Nat.Order.html#20671" class="Bound">l</a> <a id="20690" class="Symbol">(</a><a id="20691" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="20703" href="Cubical.Data.Nat.Order.html#20674" class="Bound">r</a><a id="20704" class="Symbol">)</a>

<a id="&lt;-∸-&lt;"></a><a id="20707" href="Cubical.Data.Nat.Order.html#20707" class="Function">&lt;-∸-&lt;</a> <a id="20713" class="Symbol">:</a> <a id="20715" class="Symbol">∀</a> <a id="20717" href="Cubical.Data.Nat.Order.html#20717" class="Bound">m</a> <a id="20719" href="Cubical.Data.Nat.Order.html#20719" class="Bound">n</a> <a id="20721" href="Cubical.Data.Nat.Order.html#20721" class="Bound">l</a> <a id="20723" class="Symbol">→</a> <a id="20725" href="Cubical.Data.Nat.Order.html#20717" class="Bound">m</a> <a id="20727" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="20729" href="Cubical.Data.Nat.Order.html#20719" class="Bound">n</a> <a id="20731" class="Symbol">→</a> <a id="20733" href="Cubical.Data.Nat.Order.html#20721" class="Bound">l</a> <a id="20735" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="20737" href="Cubical.Data.Nat.Order.html#20719" class="Bound">n</a> <a id="20739" class="Symbol">→</a> <a id="20741" href="Cubical.Data.Nat.Order.html#20717" class="Bound">m</a> <a id="20743" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="20745" href="Cubical.Data.Nat.Order.html#20721" class="Bound">l</a> <a id="20747" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="20749" href="Cubical.Data.Nat.Order.html#20719" class="Bound">n</a> <a id="20751" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="20753" href="Cubical.Data.Nat.Order.html#20721" class="Bound">l</a>
<a id="20755" href="Cubical.Data.Nat.Order.html#20707" class="Function">&lt;-∸-&lt;</a>  <a id="20762" href="Cubical.Data.Nat.Order.html#20762" class="Bound">m</a>       <a id="20770" href="Cubical.Data.Nat.Order.html#20770" class="Bound">n</a>       <a id="20778" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20785" href="Cubical.Data.Nat.Order.html#20785" class="Bound">r</a> <a id="20787" href="Cubical.Data.Nat.Order.html#20787" class="Bound">q</a> <a id="20789" class="Symbol">=</a> <a id="20791" href="Cubical.Data.Nat.Order.html#20785" class="Bound">r</a>
<a id="20793" href="Cubical.Data.Nat.Order.html#20707" class="Function">&lt;-∸-&lt;</a>  <a id="20800" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="20808" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20815" class="Symbol">(</a><a id="20816" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20820" href="Cubical.Data.Nat.Order.html#20820" class="Bound">l</a><a id="20821" class="Symbol">)</a> <a id="20823" href="Cubical.Data.Nat.Order.html#20823" class="Bound">r</a> <a id="20825" href="Cubical.Data.Nat.Order.html#20825" class="Bound">q</a> <a id="20827" class="Symbol">=</a> <a id="20829" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="20835" class="Symbol">(</a><a id="20836" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="20845" href="Cubical.Data.Nat.Order.html#20823" class="Bound">r</a><a id="20846" class="Symbol">)</a>
<a id="20848" href="Cubical.Data.Nat.Order.html#20707" class="Function">&lt;-∸-&lt;</a>  <a id="20855" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20862" class="Symbol">(</a><a id="20863" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20867" href="Cubical.Data.Nat.Order.html#20867" class="Bound">n</a><a id="20868" class="Symbol">)</a> <a id="20870" class="Symbol">(</a><a id="20871" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20875" href="Cubical.Data.Nat.Order.html#20875" class="Bound">l</a><a id="20876" class="Symbol">)</a> <a id="20878" href="Cubical.Data.Nat.Order.html#20878" class="Bound">r</a> <a id="20880" href="Cubical.Data.Nat.Order.html#20880" class="Bound">q</a> <a id="20882" class="Symbol">=</a> <a id="20884" href="Cubical.Data.Nat.Order.html#19002" class="Function">&lt;→0&lt;∸</a> <a id="20890" class="Symbol">(</a><a id="20891" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20895" href="Cubical.Data.Nat.Order.html#20867" class="Bound">n</a><a id="20896" class="Symbol">)</a> <a id="20898" class="Symbol">(</a><a id="20899" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20903" href="Cubical.Data.Nat.Order.html#20875" class="Bound">l</a><a id="20904" class="Symbol">)</a> <a id="20906" href="Cubical.Data.Nat.Order.html#20880" class="Bound">q</a>
<a id="20908" href="Cubical.Data.Nat.Order.html#20707" class="Function">&lt;-∸-&lt;</a> <a id="20914" class="Symbol">(</a><a id="20915" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20919" href="Cubical.Data.Nat.Order.html#20919" class="Bound">m</a><a id="20920" class="Symbol">)</a>  <a id="20923" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="20930" class="Symbol">(</a><a id="20931" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20935" href="Cubical.Data.Nat.Order.html#20935" class="Bound">l</a><a id="20936" class="Symbol">)</a> <a id="20938" href="Cubical.Data.Nat.Order.html#20938" class="Bound">r</a> <a id="20940" href="Cubical.Data.Nat.Order.html#20940" class="Bound">q</a> <a id="20942" class="Symbol">=</a> <a id="20944" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="20950" class="Symbol">(</a><a id="20951" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="20960" href="Cubical.Data.Nat.Order.html#20938" class="Bound">r</a><a id="20961" class="Symbol">)</a>
<a id="20963" href="Cubical.Data.Nat.Order.html#20707" class="Function">&lt;-∸-&lt;</a> <a id="20969" class="Symbol">(</a><a id="20970" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20974" href="Cubical.Data.Nat.Order.html#20974" class="Bound">m</a><a id="20975" class="Symbol">)</a> <a id="20977" class="Symbol">(</a><a id="20978" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20982" href="Cubical.Data.Nat.Order.html#20982" class="Bound">n</a><a id="20983" class="Symbol">)</a> <a id="20985" class="Symbol">(</a><a id="20986" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20990" href="Cubical.Data.Nat.Order.html#20990" class="Bound">l</a><a id="20991" class="Symbol">)</a> <a id="20993" href="Cubical.Data.Nat.Order.html#20993" class="Bound">r</a> <a id="20995" href="Cubical.Data.Nat.Order.html#20995" class="Bound">q</a> <a id="20997" class="Symbol">=</a> <a id="20999" href="Cubical.Data.Nat.Order.html#20707" class="Function">&lt;-∸-&lt;</a> <a id="21005" href="Cubical.Data.Nat.Order.html#20974" class="Bound">m</a> <a id="21007" href="Cubical.Data.Nat.Order.html#20982" class="Bound">n</a> <a id="21009" href="Cubical.Data.Nat.Order.html#20990" class="Bound">l</a> <a id="21011" class="Symbol">(</a><a id="21012" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="21024" href="Cubical.Data.Nat.Order.html#20993" class="Bound">r</a><a id="21025" class="Symbol">)</a> <a id="21027" class="Symbol">(</a><a id="21028" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="21040" href="Cubical.Data.Nat.Order.html#20995" class="Bound">q</a><a id="21041" class="Symbol">)</a>

<a id="≤-∸-≥"></a><a id="21044" href="Cubical.Data.Nat.Order.html#21044" class="Function">≤-∸-≥</a> <a id="21050" class="Symbol">:</a> <a id="21052" class="Symbol">∀</a> <a id="21054" href="Cubical.Data.Nat.Order.html#21054" class="Bound">n</a> <a id="21056" href="Cubical.Data.Nat.Order.html#21056" class="Bound">l</a> <a id="21058" href="Cubical.Data.Nat.Order.html#21058" class="Bound">k</a> <a id="21060" class="Symbol">→</a> <a id="21062" href="Cubical.Data.Nat.Order.html#21056" class="Bound">l</a> <a id="21064" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="21066" href="Cubical.Data.Nat.Order.html#21058" class="Bound">k</a> <a id="21068" class="Symbol">→</a> <a id="21070" href="Cubical.Data.Nat.Order.html#21054" class="Bound">n</a> <a id="21072" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="21074" href="Cubical.Data.Nat.Order.html#21058" class="Bound">k</a> <a id="21076" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="21078" href="Cubical.Data.Nat.Order.html#21054" class="Bound">n</a> <a id="21080" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="21082" href="Cubical.Data.Nat.Order.html#21056" class="Bound">l</a>
<a id="21084" href="Cubical.Data.Nat.Order.html#21044" class="Function">≤-∸-≥</a> <a id="21090" href="Cubical.Data.Nat.Order.html#21090" class="Bound">n</a>  <a id="21093" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="21101" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="21108" href="Cubical.Data.Nat.Order.html#21108" class="Bound">r</a> <a id="21110" class="Symbol">=</a> <a id="21112" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="21119" href="Cubical.Data.Nat.Order.html#21044" class="Function">≤-∸-≥</a> <a id="21125" href="Cubical.Data.Nat.Order.html#21125" class="Bound">n</a>  <a id="21128" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="21135" class="Symbol">(</a><a id="21136" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21140" href="Cubical.Data.Nat.Order.html#21140" class="Bound">k</a><a id="21141" class="Symbol">)</a> <a id="21143" href="Cubical.Data.Nat.Order.html#21143" class="Bound">r</a> <a id="21145" class="Symbol">=</a> <a id="21147" href="Cubical.Data.Nat.Order.html#7205" class="Function">∸-≤</a> <a id="21151" href="Cubical.Data.Nat.Order.html#21125" class="Bound">n</a> <a id="21153" class="Symbol">(</a><a id="21154" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21158" href="Cubical.Data.Nat.Order.html#21140" class="Bound">k</a><a id="21159" class="Symbol">)</a>
<a id="21161" href="Cubical.Data.Nat.Order.html#21044" class="Function">≤-∸-≥</a> <a id="21167" href="Cubical.Data.Nat.Order.html#21167" class="Bound">n</a> <a id="21169" class="Symbol">(</a><a id="21170" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21174" href="Cubical.Data.Nat.Order.html#21174" class="Bound">l</a><a id="21175" class="Symbol">)</a>  <a id="21178" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="21185" href="Cubical.Data.Nat.Order.html#21185" class="Bound">r</a> <a id="21187" class="Symbol">=</a> <a id="21189" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="21195" class="Symbol">(</a><a id="21196" href="Cubical.Data.Nat.Order.html#3579" class="Function">¬-&lt;-zero</a> <a id="21205" href="Cubical.Data.Nat.Order.html#21185" class="Bound">r</a><a id="21206" class="Symbol">)</a>
<a id="21208" href="Cubical.Data.Nat.Order.html#21044" class="Function">≤-∸-≥</a>  <a id="21215" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>   <a id="21222" class="Symbol">(</a><a id="21223" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21227" href="Cubical.Data.Nat.Order.html#21227" class="Bound">l</a><a id="21228" class="Symbol">)</a> <a id="21230" class="Symbol">(</a><a id="21231" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21235" href="Cubical.Data.Nat.Order.html#21235" class="Bound">k</a><a id="21236" class="Symbol">)</a> <a id="21238" href="Cubical.Data.Nat.Order.html#21238" class="Bound">r</a> <a id="21240" class="Symbol">=</a> <a id="21242" href="Cubical.Data.Nat.Order.html#1699" class="Function">≤-refl</a>
<a id="21249" href="Cubical.Data.Nat.Order.html#21044" class="Function">≤-∸-≥</a> <a id="21255" class="Symbol">(</a><a id="21256" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21260" href="Cubical.Data.Nat.Order.html#21260" class="Bound">n</a><a id="21261" class="Symbol">)</a> <a id="21263" class="Symbol">(</a><a id="21264" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21268" href="Cubical.Data.Nat.Order.html#21268" class="Bound">l</a><a id="21269" class="Symbol">)</a> <a id="21271" class="Symbol">(</a><a id="21272" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21276" href="Cubical.Data.Nat.Order.html#21276" class="Bound">k</a><a id="21277" class="Symbol">)</a> <a id="21279" href="Cubical.Data.Nat.Order.html#21279" class="Bound">r</a> <a id="21281" class="Symbol">=</a> <a id="21283" href="Cubical.Data.Nat.Order.html#21044" class="Function">≤-∸-≥</a> <a id="21289" href="Cubical.Data.Nat.Order.html#21260" class="Bound">n</a> <a id="21291" href="Cubical.Data.Nat.Order.html#21268" class="Bound">l</a> <a id="21293" href="Cubical.Data.Nat.Order.html#21276" class="Bound">k</a> <a id="21295" class="Symbol">(</a><a id="21296" href="Cubical.Data.Nat.Order.html#1605" class="Function">pred-≤-pred</a> <a id="21308" href="Cubical.Data.Nat.Order.html#21279" class="Bound">r</a><a id="21309" class="Symbol">)</a>

<a id="21312" class="Comment">-- Some facts about increasing functions</a>

<a id="isStrictlyIncreasing"></a><a id="21354" href="Cubical.Data.Nat.Order.html#21354" class="Function">isStrictlyIncreasing</a> <a id="21375" class="Symbol">:</a> <a id="21377" class="Symbol">(</a><a id="21378" href="Cubical.Data.Nat.Order.html#21378" class="Bound">f</a> <a id="21380" class="Symbol">:</a> <a id="21382" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="21384" class="Symbol">→</a> <a id="21386" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21387" class="Symbol">)</a> <a id="21389" class="Symbol">→</a> <a id="21391" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="21396" href="Cubical.Data.Nat.Order.html#21354" class="Function">isStrictlyIncreasing</a> <a id="21417" href="Cubical.Data.Nat.Order.html#21417" class="Bound">f</a> <a id="21419" class="Symbol">=</a> <a id="21421" class="Symbol">{</a><a id="21422" href="Cubical.Data.Nat.Order.html#21422" class="Bound">m</a> <a id="21424" href="Cubical.Data.Nat.Order.html#21424" class="Bound">n</a> <a id="21426" class="Symbol">:</a> <a id="21428" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21429" class="Symbol">}</a> <a id="21431" class="Symbol">→</a> <a id="21433" class="Symbol">(</a><a id="21434" href="Cubical.Data.Nat.Order.html#21422" class="Bound">m</a> <a id="21436" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="21438" href="Cubical.Data.Nat.Order.html#21424" class="Bound">n</a><a id="21439" class="Symbol">)</a> <a id="21441" class="Symbol">→</a> <a id="21443" href="Cubical.Data.Nat.Order.html#21417" class="Bound">f</a> <a id="21445" href="Cubical.Data.Nat.Order.html#21422" class="Bound">m</a> <a id="21447" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="21449" href="Cubical.Data.Nat.Order.html#21417" class="Bound">f</a> <a id="21451" href="Cubical.Data.Nat.Order.html#21424" class="Bound">n</a>

<a id="isIncreasing"></a><a id="21454" href="Cubical.Data.Nat.Order.html#21454" class="Function">isIncreasing</a> <a id="21467" class="Symbol">:</a> <a id="21469" class="Symbol">(</a><a id="21470" href="Cubical.Data.Nat.Order.html#21470" class="Bound">f</a> <a id="21472" class="Symbol">:</a> <a id="21474" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="21476" class="Symbol">→</a> <a id="21478" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21479" class="Symbol">)</a> <a id="21481" class="Symbol">→</a> <a id="21483" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="21488" href="Cubical.Data.Nat.Order.html#21454" class="Function">isIncreasing</a> <a id="21501" href="Cubical.Data.Nat.Order.html#21501" class="Bound">f</a> <a id="21503" class="Symbol">=</a> <a id="21505" class="Symbol">{</a><a id="21506" href="Cubical.Data.Nat.Order.html#21506" class="Bound">m</a> <a id="21508" href="Cubical.Data.Nat.Order.html#21508" class="Bound">n</a> <a id="21510" class="Symbol">:</a> <a id="21512" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21513" class="Symbol">}</a> <a id="21515" class="Symbol">→</a> <a id="21517" href="Cubical.Data.Nat.Order.html#21506" class="Bound">m</a> <a id="21519" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="21521" href="Cubical.Data.Nat.Order.html#21508" class="Bound">n</a> <a id="21523" class="Symbol">→</a> <a id="21525" href="Cubical.Data.Nat.Order.html#21501" class="Bound">f</a> <a id="21527" href="Cubical.Data.Nat.Order.html#21506" class="Bound">m</a> <a id="21529" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="21531" href="Cubical.Data.Nat.Order.html#21501" class="Bound">f</a> <a id="21533" href="Cubical.Data.Nat.Order.html#21508" class="Bound">n</a>

<a id="strictlyIncreasing→Increasing"></a><a id="21536" href="Cubical.Data.Nat.Order.html#21536" class="Function">strictlyIncreasing→Increasing</a> <a id="21566" class="Symbol">:</a> <a id="21568" class="Symbol">{</a><a id="21569" href="Cubical.Data.Nat.Order.html#21569" class="Bound">f</a> <a id="21571" class="Symbol">:</a> <a id="21573" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="21575" class="Symbol">→</a> <a id="21577" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21578" class="Symbol">}</a> <a id="21580" class="Symbol">→</a> <a id="21582" href="Cubical.Data.Nat.Order.html#21354" class="Function">isStrictlyIncreasing</a> <a id="21603" href="Cubical.Data.Nat.Order.html#21569" class="Bound">f</a> <a id="21605" class="Symbol">→</a> <a id="21607" href="Cubical.Data.Nat.Order.html#21454" class="Function">isIncreasing</a> <a id="21620" href="Cubical.Data.Nat.Order.html#21569" class="Bound">f</a>
<a id="21622" href="Cubical.Data.Nat.Order.html#21536" class="Function">strictlyIncreasing→Increasing</a> <a id="21652" class="Symbol">{</a><a id="21653" href="Cubical.Data.Nat.Order.html#21653" class="Bound">f</a><a id="21654" class="Symbol">}</a> <a id="21656" href="Cubical.Data.Nat.Order.html#21656" class="Bound">fInc</a> <a id="21661" class="Symbol">{</a><a id="21662" href="Cubical.Data.Nat.Order.html#21662" class="Bound">m</a><a id="21663" class="Symbol">}</a> <a id="21665" class="Symbol">{</a><a id="21666" href="Cubical.Data.Nat.Order.html#21666" class="Bound">n</a><a id="21667" class="Symbol">}</a> <a id="21669" href="Cubical.Data.Nat.Order.html#21669" class="Bound">m≤n</a> <a id="21673" class="Symbol">=</a> <a id="21675" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case</a> <a id="21680" class="Symbol">(</a><a id="21681" href="Cubical.Data.Nat.Order.html#14301" class="Function">≤-split</a> <a id="21689" href="Cubical.Data.Nat.Order.html#21669" class="Bound">m≤n</a><a id="21692" class="Symbol">)</a> <a id="21694" href="Cubical.Foundations.Function.html#1777" class="Function Operator">of</a>
  <a id="21699" class="Symbol">λ</a> <a id="21701" class="Symbol">{</a> <a id="21703" class="Symbol">(</a><a id="21704" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="21708" href="Cubical.Data.Nat.Order.html#21708" class="Bound">m&lt;n</a><a id="21711" class="Symbol">)</a> <a id="21713" class="Symbol">→</a> <a id="21715" href="Cubical.Data.Nat.Order.html#4569" class="Function">&lt;-weaken</a>  <a id="21725" class="Symbol">(</a><a id="21726" href="Cubical.Data.Nat.Order.html#21656" class="Bound">fInc</a> <a id="21731" href="Cubical.Data.Nat.Order.html#21708" class="Bound">m&lt;n</a><a id="21734" class="Symbol">)</a>
    <a id="21740" class="Symbol">;</a> <a id="21742" class="Symbol">(</a><a id="21743" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="21747" href="Cubical.Data.Nat.Order.html#21747" class="Bound">m=n</a><a id="21750" class="Symbol">)</a> <a id="21752" class="Symbol">→</a> <a id="21754" href="Cubical.Data.Nat.Order.html#1974" class="Function">≤-reflexive</a> <a id="21766" class="Symbol">(</a><a id="21767" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21772" href="Cubical.Data.Nat.Order.html#21653" class="Bound">f</a> <a id="21774" href="Cubical.Data.Nat.Order.html#21747" class="Bound">m=n</a><a id="21777" class="Symbol">)</a> <a id="21779" class="Symbol">}</a>

<a id="21782" class="Keyword">module</a> <a id="21789" href="Cubical.Data.Nat.Order.html#21789" class="Module">_</a> <a id="21791" class="Symbol">(</a><a id="21792" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="21794" class="Symbol">:</a> <a id="21796" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="21798" class="Symbol">→</a> <a id="21800" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21801" class="Symbol">)</a> <a id="21803" class="Symbol">(</a><a id="21804" href="Cubical.Data.Nat.Order.html#21804" class="Bound">fInc</a> <a id="21809" class="Symbol">:</a> <a id="21811" class="Symbol">((</a><a id="21813" href="Cubical.Data.Nat.Order.html#21813" class="Bound">n</a> <a id="21815" class="Symbol">:</a> <a id="21817" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="21818" class="Symbol">)</a> <a id="21820" class="Symbol">→</a> <a id="21822" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="21824" href="Cubical.Data.Nat.Order.html#21813" class="Bound">n</a> <a id="21826" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="21828" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="21830" class="Symbol">(</a><a id="21831" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21835" href="Cubical.Data.Nat.Order.html#21813" class="Bound">n</a><a id="21836" class="Symbol">)))</a> <a id="21840" class="Keyword">where</a>
  <a id="21848" class="Keyword">open</a> <a id="21853" href="Cubical.Data.Nat.Order.html#17726" class="Module">&lt;-Reasoning</a>
  <a id="21867" href="Cubical.Data.Nat.Order.html#21867" class="Function">sucIncreasing→StrictlyIncreasing</a> <a id="21900" class="Symbol">:</a> <a id="21902" href="Cubical.Data.Nat.Order.html#21354" class="Function">isStrictlyIncreasing</a> <a id="21923" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a>
  <a id="21927" href="Cubical.Data.Nat.Order.html#21867" class="Function">sucIncreasing→StrictlyIncreasing</a> <a id="21960" class="Symbol">{</a><a id="21961" class="Argument">m</a> <a id="21963" class="Symbol">=</a> <a id="21965" href="Cubical.Data.Nat.Order.html#21965" class="Bound">m</a><a id="21966" class="Symbol">}</a> <a id="21968" class="Symbol">{</a><a id="21969" class="Argument">n</a> <a id="21971" class="Symbol">=</a> <a id="21973" href="Cubical.Data.Nat.Order.html#21973" class="Bound">n</a><a id="21974" class="Symbol">}</a> <a id="21976" class="Symbol">(</a><a id="21977" href="Cubical.Data.Nat.Order.html#21977" class="Bound">k</a> <a id="21979" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21981" href="Cubical.Data.Nat.Order.html#21981" class="Bound">m+k+1=n</a><a id="21988" class="Symbol">)</a> <a id="21990" class="Symbol">=</a>
    <a id="21996" href="Cubical.Data.Nat.Order.html#22062" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="22030" href="Cubical.Data.Nat.Order.html#21965" class="Bound">m</a> <a id="22032" href="Cubical.Data.Nat.Order.html#21973" class="Bound">n</a> <a id="22034" href="Cubical.Data.Nat.Order.html#21977" class="Bound">k</a> <a id="22036" href="Cubical.Data.Nat.Order.html#21981" class="Bound">m+k+1=n</a>
      <a id="22050" class="Keyword">where</a>
      <a id="22062" href="Cubical.Data.Nat.Order.html#22062" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="22096" class="Symbol">:</a>
        <a id="22106" class="Symbol">(</a><a id="22107" href="Cubical.Data.Nat.Order.html#22107" class="Bound">m</a> <a id="22109" class="Symbol">:</a> <a id="22111" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22112" class="Symbol">)</a> <a id="22114" class="Symbol">→</a> <a id="22116" class="Symbol">(</a><a id="22117" href="Cubical.Data.Nat.Order.html#22117" class="Bound">n</a> <a id="22119" class="Symbol">:</a> <a id="22121" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22122" class="Symbol">)</a> <a id="22124" class="Symbol">→</a> <a id="22126" class="Symbol">(</a><a id="22127" href="Cubical.Data.Nat.Order.html#22127" class="Bound">k</a> <a id="22129" class="Symbol">:</a> <a id="22131" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22132" class="Symbol">)</a> <a id="22134" class="Symbol">→</a> <a id="22136" class="Symbol">(</a><a id="22137" href="Cubical.Data.Nat.Order.html#22127" class="Bound">k</a> <a id="22139" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="22141" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22145" href="Cubical.Data.Nat.Order.html#22107" class="Bound">m</a> <a id="22147" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22149" href="Cubical.Data.Nat.Order.html#22117" class="Bound">n</a><a id="22150" class="Symbol">)</a> <a id="22152" class="Symbol">→</a> <a id="22154" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22156" href="Cubical.Data.Nat.Order.html#22107" class="Bound">m</a> <a id="22158" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="22160" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22162" href="Cubical.Data.Nat.Order.html#22117" class="Bound">n</a>
      <a id="22170" href="Cubical.Data.Nat.Order.html#22062" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="22204" href="Cubical.Data.Nat.Order.html#22204" class="Bound">m</a> <a id="22206" class="Symbol">_</a> <a id="22208" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="22213" href="Cubical.Data.Nat.Order.html#22213" class="Bound">m+1=n</a> <a id="22219" class="Symbol">=</a>
        <a id="22229" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22235" class="Symbol">(λ</a> <a id="22238" href="Cubical.Data.Nat.Order.html#22238" class="Bound">n&#39;</a> <a id="22241" class="Symbol">→</a> <a id="22243" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22245" href="Cubical.Data.Nat.Order.html#22204" class="Bound">m</a> <a id="22247" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="22249" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22251" href="Cubical.Data.Nat.Order.html#22238" class="Bound">n&#39;</a><a id="22253" class="Symbol">)</a> <a id="22255" href="Cubical.Data.Nat.Order.html#22213" class="Bound">m+1=n</a> <a id="22261" class="Symbol">(</a><a id="22262" href="Cubical.Data.Nat.Order.html#21804" class="Bound">fInc</a> <a id="22267" href="Cubical.Data.Nat.Order.html#22204" class="Bound">m</a><a id="22268" class="Symbol">)</a>
      <a id="22276" href="Cubical.Data.Nat.Order.html#22062" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="22310" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a> <a id="22312" class="Symbol">_</a> <a id="22314" class="Symbol">(</a><a id="22315" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22319" href="Cubical.Data.Nat.Order.html#22319" class="Bound">k</a><a id="22320" class="Symbol">)</a> <a id="22322" href="Cubical.Data.Nat.Order.html#22322" class="Bound">sk+sm=n</a> <a id="22330" class="Symbol">=</a>
        <a id="22340" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22346" class="Symbol">(λ</a> <a id="22349" href="Cubical.Data.Nat.Order.html#22349" class="Bound">n&#39;</a> <a id="22352" class="Symbol">→</a> <a id="22354" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22356" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a> <a id="22358" href="Cubical.Data.Nat.Order.html#610" class="Function Operator">&lt;</a> <a id="22360" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22362" href="Cubical.Data.Nat.Order.html#22349" class="Bound">n&#39;</a><a id="22364" class="Symbol">)</a> <a id="22366" href="Cubical.Data.Nat.Order.html#22322" class="Bound">sk+sm=n</a> <a id="22374" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
          <a id="22386" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22388" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a>
            <a id="22402" href="Cubical.Data.Nat.Order.html#17898" class="Function Operator">&lt;⟨</a> <a id="22405" href="Cubical.Data.Nat.Order.html#22062" class="Function">sucIncreasing→strictlyIncreasing&#39;</a> <a id="22439" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a> <a id="22441" class="Symbol">(</a><a id="22442" href="Cubical.Data.Nat.Order.html#22319" class="Bound">k</a> <a id="22444" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="22446" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22450" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a><a id="22451" class="Symbol">)</a> <a id="22453" href="Cubical.Data.Nat.Order.html#22319" class="Bound">k</a> <a id="22455" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="22460" href="Cubical.Data.Nat.Order.html#17898" class="Function Operator">⟩</a>
          <a id="22472" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22474" class="Symbol">(</a><a id="22475" href="Cubical.Data.Nat.Order.html#22319" class="Bound">k</a> <a id="22477" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="22479" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22483" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a><a id="22484" class="Symbol">)</a>
            <a id="22498" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">&lt;≡⟨</a> <a id="22502" href="Cubical.Data.Nat.Order.html#21804" class="Bound">fInc</a> <a id="22507" class="Symbol">(</a><a id="22508" href="Cubical.Data.Nat.Order.html#22319" class="Bound">k</a> <a id="22510" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="22512" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22516" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a><a id="22517" class="Symbol">)</a> <a id="22519" href="Cubical.Data.Nat.Order.html#18418" class="Function Operator">⟩</a>
          <a id="22531" href="Cubical.Data.Nat.Order.html#21792" class="Bound">f</a> <a id="22533" class="Symbol">(</a><a id="22534" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22538" href="Cubical.Data.Nat.Order.html#22319" class="Bound">k</a> <a id="22540" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="22542" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22546" href="Cubical.Data.Nat.Order.html#22310" class="Bound">m</a><a id="22547" class="Symbol">)</a> <a id="22549" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="347" class="Symbol">as</a> <a id="350" class="Module">⊥</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Cubical.Data.Bool.Base.html" class="Module">Cubical.Data.Bool.Base</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="492" class="Keyword">private</a>
  <a id="502" class="Keyword">variable</a>
    <a id="515" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="517" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="519" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="521" class="Symbol">:</a> <a id="523" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="526" class="Comment">-- decidability of boolean builtins</a>
<a id="_&lt;ᵇ?_"></a><a id="562" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">_&lt;ᵇ?_</a> <a id="568" class="Symbol">:</a> <a id="570" class="Symbol">∀</a> <a id="572" href="Cubical.Data.Nat.Properties.html#572" class="Bound">m</a> <a id="574" href="Cubical.Data.Nat.Properties.html#574" class="Bound">n</a> <a id="576" class="Symbol">→</a> <a id="578" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="593" class="Symbol">(</a><a id="594" href="Cubical.Data.Nat.Properties.html#572" class="Bound">m</a> <a id="596" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="599" href="Cubical.Data.Nat.Properties.html#574" class="Bound">n</a><a id="600" class="Symbol">))</a>
<a id="603" href="Cubical.Data.Nat.Properties.html#603" class="Bound">m</a> <a id="605" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="609" href="Cubical.Data.Nat.Properties.html#609" class="Bound">n</a> <a id="611" class="Symbol">=</a> <a id="613" href="Cubical.Data.Bool.Base.html#1274" class="Function">DecBool→Type</a> <a id="626" class="Symbol">{</a><a id="627" href="Cubical.Data.Nat.Properties.html#603" class="Bound">m</a> <a id="629" href="Cubical.Data.Nat.Base.html#226" class="Primitive Operator">&lt;ᵇ</a> <a id="632" href="Cubical.Data.Nat.Properties.html#609" class="Bound">n</a><a id="633" class="Symbol">}</a>

<a id="_≡ᵇ?_"></a><a id="636" href="Cubical.Data.Nat.Properties.html#636" class="Function Operator">_≡ᵇ?_</a> <a id="642" class="Symbol">:</a> <a id="644" class="Symbol">∀</a> <a id="646" href="Cubical.Data.Nat.Properties.html#646" class="Bound">m</a> <a id="648" href="Cubical.Data.Nat.Properties.html#648" class="Bound">n</a> <a id="650" class="Symbol">→</a> <a id="652" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="656" class="Symbol">(</a><a id="657" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="667" class="Symbol">(</a><a id="668" href="Cubical.Data.Nat.Properties.html#646" class="Bound">m</a> <a id="670" href="Cubical.Data.Nat.Base.html#241" class="Primitive Operator">≡ᵇ</a> <a id="673" href="Cubical.Data.Nat.Properties.html#648" class="Bound">n</a><a id="674" class="Symbol">))</a>
<a id="677" href="Cubical.Data.Nat.Properties.html#677" class="Bound">m</a> <a id="679" href="Cubical.Data.Nat.Properties.html#636" class="Function Operator">≡ᵇ?</a> <a id="683" href="Cubical.Data.Nat.Properties.html#683" class="Bound">n</a> <a id="685" class="Symbol">=</a> <a id="687" href="Cubical.Data.Bool.Base.html#1274" class="Function">DecBool→Type</a> <a id="700" class="Symbol">{</a><a id="701" href="Cubical.Data.Nat.Properties.html#677" class="Bound">m</a> <a id="703" href="Cubical.Data.Nat.Base.html#241" class="Primitive Operator">≡ᵇ</a> <a id="706" href="Cubical.Data.Nat.Properties.html#683" class="Bound">n</a><a id="707" class="Symbol">}</a>

<a id="min"></a><a id="710" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="714" class="Symbol">:</a> <a id="716" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="718" class="Symbol">→</a> <a id="720" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="726" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="730" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="735" href="Cubical.Data.Nat.Properties.html#735" class="Bound">m</a> <a id="737" class="Symbol">=</a> <a id="739" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="744" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="748" class="Symbol">(</a><a id="749" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="753" href="Cubical.Data.Nat.Properties.html#753" class="Bound">n</a><a id="754" class="Symbol">)</a> <a id="756" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="761" class="Symbol">=</a> <a id="763" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="768" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="772" class="Symbol">(</a><a id="773" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="777" href="Cubical.Data.Nat.Properties.html#777" class="Bound">n</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="785" href="Cubical.Data.Nat.Properties.html#785" class="Bound">m</a><a id="786" class="Symbol">)</a> <a id="788" class="Keyword">with</a> <a id="793" href="Cubical.Data.Nat.Properties.html#777" class="Bound">n</a> <a id="795" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="799" href="Cubical.Data.Nat.Properties.html#785" class="Bound">m</a>
<a id="801" class="Symbol">...</a> <a id="805" class="Symbol">|</a> <a id="807" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="811" class="Symbol">_</a> <a id="813" class="Symbol">=</a> <a id="815" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="819" class="Bound">m</a>
<a id="821" class="Symbol">...</a> <a id="825" class="Symbol">|</a> <a id="827" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="831" class="Symbol">_</a> <a id="833" class="Symbol">=</a> <a id="835" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="839" class="Bound">n</a>

<a id="minSuc"></a><a id="842" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a> <a id="849" class="Symbol">:</a> <a id="851" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="855" class="Symbol">(</a><a id="856" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="860" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">(</a><a id="864" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="868" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="869" class="Symbol">)</a> <a id="871" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="873" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="882" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="884" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="885" class="Symbol">)</a>
<a id="887" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a> <a id="894" class="Symbol">{</a><a id="895" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">{</a><a id="902" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="906" class="Symbol">}</a> <a id="908" class="Symbol">=</a> <a id="910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="915" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a> <a id="922" class="Symbol">{</a><a id="923" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="927" class="Symbol">}</a> <a id="929" class="Symbol">{</a><a id="930" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="934" href="Cubical.Data.Nat.Properties.html#934" class="Bound">m</a><a id="935" class="Symbol">}</a> <a id="937" class="Symbol">=</a> <a id="939" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="944" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a> <a id="951" class="Symbol">{</a><a id="952" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="956" href="Cubical.Data.Nat.Properties.html#956" class="Bound">n</a><a id="957" class="Symbol">}</a> <a id="959" class="Symbol">{</a><a id="960" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="964" class="Symbol">}</a> <a id="966" class="Symbol">=</a> <a id="968" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="973" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a> <a id="980" class="Symbol">{</a><a id="981" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="985" href="Cubical.Data.Nat.Properties.html#985" class="Bound">n</a><a id="986" class="Symbol">}</a> <a id="988" class="Symbol">{</a><a id="989" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="993" href="Cubical.Data.Nat.Properties.html#993" class="Bound">m</a><a id="994" class="Symbol">}</a> <a id="996" class="Keyword">with</a> <a id="1001" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1005" href="Cubical.Data.Nat.Properties.html#985" class="Bound">n</a> <a id="1007" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="1011" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1015" href="Cubical.Data.Nat.Properties.html#993" class="Bound">m</a>
<a id="1017" class="Symbol">...</a> <a id="1021" class="Symbol">|</a> <a id="1023" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1027" class="Symbol">_</a> <a id="1029" class="Symbol">=</a> <a id="1031" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1036" class="Symbol">...</a> <a id="1040" class="Symbol">|</a> <a id="1042" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="1046" class="Symbol">_</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="minComm"></a><a id="1056" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="1064" class="Symbol">:</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.Data.Nat.Properties.html#1067" class="Bound">n</a> <a id="1069" href="Cubical.Data.Nat.Properties.html#1069" class="Bound">m</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1074" class="Symbol">)</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="1082" href="Cubical.Data.Nat.Properties.html#1067" class="Bound">n</a> <a id="1084" href="Cubical.Data.Nat.Properties.html#1069" class="Bound">m</a> <a id="1086" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1088" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="1092" href="Cubical.Data.Nat.Properties.html#1069" class="Bound">m</a> <a id="1094" href="Cubical.Data.Nat.Properties.html#1067" class="Bound">n</a>
<a id="1096" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="1104" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1109" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1114" class="Symbol">=</a> <a id="1116" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1121" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="1129" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1139" href="Cubical.Data.Nat.Properties.html#1139" class="Bound">m</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1149" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1162" href="Cubical.Data.Nat.Properties.html#1162" class="Bound">n</a><a id="1163" class="Symbol">)</a> <a id="1165" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1177" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1190" href="Cubical.Data.Nat.Properties.html#1190" class="Bound">n</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1198" href="Cubical.Data.Nat.Properties.html#1198" class="Bound">m</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Symbol">=</a> <a id="1203" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a> <a id="1210" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1213" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1218" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="1231" href="Cubical.Data.Nat.Properties.html#1190" class="Bound">n</a> <a id="1233" href="Cubical.Data.Nat.Properties.html#1198" class="Bound">m</a><a id="1234" class="Symbol">)</a> <a id="1236" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1239" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1243" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a>

<a id="max"></a><a id="1251" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="1267" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1271" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1276" href="Cubical.Data.Nat.Properties.html#1276" class="Bound">m</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="Cubical.Data.Nat.Properties.html#1276" class="Bound">m</a>
<a id="1282" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1291" href="Cubical.Data.Nat.Properties.html#1291" class="Bound">n</a><a id="1292" class="Symbol">)</a> <a id="1294" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1299" class="Symbol">=</a> <a id="1301" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1305" href="Cubical.Data.Nat.Properties.html#1291" class="Bound">n</a>
<a id="1307" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1316" href="Cubical.Data.Nat.Properties.html#1316" class="Bound">n</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1324" href="Cubical.Data.Nat.Properties.html#1324" class="Bound">m</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Keyword">with</a> <a id="1332" href="Cubical.Data.Nat.Properties.html#1316" class="Bound">n</a> <a id="1334" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="1338" href="Cubical.Data.Nat.Properties.html#1324" class="Bound">m</a>
<a id="1340" class="Symbol">...</a> <a id="1344" class="Symbol">|</a> <a id="1346" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="1350" class="Symbol">_</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1358" class="Bound">n</a>
<a id="1360" class="Symbol">...</a> <a id="1364" class="Symbol">|</a> <a id="1366" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1370" class="Symbol">_</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1378" class="Bound">m</a>

<a id="maxSuc"></a><a id="1381" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1399" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="1400" class="Symbol">)</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1407" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="1408" class="Symbol">)</a> <a id="1410" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1412" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1421" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="1423" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a><a id="1424" class="Symbol">)</a>
<a id="1426" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a> <a id="1433" class="Symbol">{</a><a id="1434" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1438" class="Symbol">}</a> <a id="1440" class="Symbol">{</a><a id="1441" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1445" class="Symbol">}</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1454" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1466" class="Symbol">}</a> <a id="1468" class="Symbol">{</a><a id="1469" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1473" href="Cubical.Data.Nat.Properties.html#1473" class="Bound">m</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">=</a> <a id="1478" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1483" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a> <a id="1490" class="Symbol">{</a><a id="1491" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1495" href="Cubical.Data.Nat.Properties.html#1495" class="Bound">n</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">{</a><a id="1499" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1503" class="Symbol">}</a> <a id="1505" class="Symbol">=</a> <a id="1507" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1512" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a> <a id="1519" class="Symbol">{</a><a id="1520" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1524" href="Cubical.Data.Nat.Properties.html#1524" class="Bound">n</a><a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">{</a><a id="1528" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1532" href="Cubical.Data.Nat.Properties.html#1532" class="Bound">m</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Keyword">with</a> <a id="1540" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1544" href="Cubical.Data.Nat.Properties.html#1524" class="Bound">n</a> <a id="1546" href="Cubical.Data.Nat.Properties.html#562" class="Function Operator">&lt;ᵇ?</a> <a id="1550" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1554" href="Cubical.Data.Nat.Properties.html#1532" class="Bound">m</a>
<a id="1556" class="Symbol">...</a> <a id="1560" class="Symbol">|</a> <a id="1562" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="1566" class="Symbol">_</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1575" class="Symbol">...</a> <a id="1579" class="Symbol">|</a> <a id="1581" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1585" class="Symbol">_</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="maxComm"></a><a id="1595" href="Cubical.Data.Nat.Properties.html#1595" class="Function">maxComm</a> <a id="1603" class="Symbol">:</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Cubical.Data.Nat.Properties.html#1606" class="Bound">n</a> <a id="1608" href="Cubical.Data.Nat.Properties.html#1608" class="Bound">m</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1613" class="Symbol">)</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1621" href="Cubical.Data.Nat.Properties.html#1606" class="Bound">n</a> <a id="1623" href="Cubical.Data.Nat.Properties.html#1608" class="Bound">m</a> <a id="1625" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1627" href="Cubical.Data.Nat.Properties.html#1251" class="Function">max</a> <a id="1631" href="Cubical.Data.Nat.Properties.html#1608" class="Bound">m</a> <a id="1633" href="Cubical.Data.Nat.Properties.html#1606" class="Bound">n</a>
<a id="1635" href="Cubical.Data.Nat.Properties.html#1595" class="Function">maxComm</a> <a id="1643" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1648" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1660" href="Cubical.Data.Nat.Properties.html#1595" class="Function">maxComm</a> <a id="1668" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1678" href="Cubical.Data.Nat.Properties.html#1678" class="Bound">m</a><a id="1679" class="Symbol">)</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1688" href="Cubical.Data.Nat.Properties.html#1595" class="Function">maxComm</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1701" href="Cubical.Data.Nat.Properties.html#1701" class="Bound">n</a><a id="1702" class="Symbol">)</a> <a id="1704" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1709" class="Symbol">=</a> <a id="1711" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1716" href="Cubical.Data.Nat.Properties.html#1595" class="Function">maxComm</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1729" href="Cubical.Data.Nat.Properties.html#1729" class="Bound">n</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1737" href="Cubical.Data.Nat.Properties.html#1737" class="Bound">m</a><a id="1738" class="Symbol">)</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a> <a id="1749" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1752" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1757" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Cubical.Data.Nat.Properties.html#1595" class="Function">maxComm</a> <a id="1770" href="Cubical.Data.Nat.Properties.html#1729" class="Bound">n</a> <a id="1772" href="Cubical.Data.Nat.Properties.html#1737" class="Bound">m</a><a id="1773" class="Symbol">)</a> <a id="1775" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1778" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1782" href="Cubical.Data.Nat.Properties.html#1381" class="Function">maxSuc</a>

<a id="znots"></a><a id="1790" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1800" class="Symbol">(</a><a id="1801" class="Number">0</a> <a id="1803" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1805" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1809" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="1810" class="Symbol">)</a>
<a id="1812" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="1818" href="Cubical.Data.Nat.Properties.html#1818" class="Bound">eq</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Cubical.Data.Nat.Base.html#590" class="Function">caseNat</a> <a id="1838" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1840" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="1841" class="Symbol">)</a> <a id="1843" href="Cubical.Data.Nat.Properties.html#1818" class="Bound">eq</a> <a id="1846" class="Number">0</a>

<a id="snotz"></a><a id="1849" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1864" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="1866" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1868" class="Number">0</a><a id="1869" class="Symbol">)</a>
<a id="1871" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="1877" href="Cubical.Data.Nat.Properties.html#1877" class="Bound">eq</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.Data.Nat.Base.html#590" class="Function">caseNat</a> <a id="1897" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1899" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1900" class="Symbol">)</a> <a id="1902" href="Cubical.Data.Nat.Properties.html#1877" class="Bound">eq</a> <a id="1905" class="Number">0</a>

<a id="sucn≠n"></a><a id="1908" href="Cubical.Data.Nat.Properties.html#1908" class="Function">sucn≠n</a> <a id="1915" class="Symbol">:</a> <a id="1917" class="Symbol">{</a><a id="1918" href="Cubical.Data.Nat.Properties.html#1918" class="Bound">n</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1934" href="Cubical.Data.Nat.Properties.html#1918" class="Bound">n</a> <a id="1936" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1938" href="Cubical.Data.Nat.Properties.html#1918" class="Bound">n</a><a id="1939" class="Symbol">)</a>
<a id="1941" href="Cubical.Data.Nat.Properties.html#1908" class="Function">sucn≠n</a> <a id="1948" class="Symbol">{</a><a id="1949" class="Argument">n</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1957" class="Symbol">}</a> <a id="1959" class="Symbol">=</a> <a id="1961" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a>
<a id="1967" href="Cubical.Data.Nat.Properties.html#1908" class="Function">sucn≠n</a> <a id="1974" class="Symbol">{</a><a id="1975" class="Argument">n</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1983" href="Cubical.Data.Nat.Properties.html#1983" class="Bound">n</a><a id="1984" class="Symbol">}</a> <a id="1986" href="Cubical.Data.Nat.Properties.html#1986" class="Bound">p</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="Cubical.Data.Nat.Properties.html#1908" class="Function">sucn≠n</a> <a id="1997" class="Symbol">{</a><a id="1998" class="Argument">n</a> <a id="2000" class="Symbol">=</a> <a id="2002" href="Cubical.Data.Nat.Properties.html#1983" class="Bound">n</a><a id="2003" class="Symbol">}</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2011" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="2017" href="Cubical.Data.Nat.Properties.html#1986" class="Bound">p</a><a id="2018" class="Symbol">)</a>

<a id="injSuc"></a><a id="2021" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2034" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="2036" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2038" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2042" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="2048" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2050" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="2052" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="2059" href="Cubical.Data.Nat.Properties.html#2059" class="Bound">p</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2068" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="2074" href="Cubical.Data.Nat.Properties.html#2059" class="Bound">p</a>

<a id="2077" class="Comment">-- encode decode caracterisation of equality</a>
<a id="codeℕ"></a><a id="2122" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2128" class="Symbol">:</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Cubical.Data.Nat.Properties.html#2131" class="Bound">n</a> <a id="2133" href="Cubical.Data.Nat.Properties.html#2133" class="Bound">m</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2147" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="2154" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2160" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2165" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2170" class="Symbol">=</a> <a id="2172" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2177" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2183" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2193" href="Cubical.Data.Nat.Properties.html#2193" class="Bound">m</a><a id="2194" class="Symbol">)</a> <a id="2196" class="Symbol">=</a> <a id="2198" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="2200" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2211" href="Cubical.Data.Nat.Properties.html#2211" class="Bound">n</a><a id="2212" class="Symbol">)</a> <a id="2214" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2219" class="Symbol">=</a> <a id="2221" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="2223" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2234" href="Cubical.Data.Nat.Properties.html#2234" class="Bound">n</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2242" href="Cubical.Data.Nat.Properties.html#2242" class="Bound">m</a><a id="2243" class="Symbol">)</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2253" href="Cubical.Data.Nat.Properties.html#2234" class="Bound">n</a> <a id="2255" href="Cubical.Data.Nat.Properties.html#2242" class="Bound">m</a>

<a id="encodeℕ"></a><a id="2258" href="Cubical.Data.Nat.Properties.html#2258" class="Function">encodeℕ</a> <a id="2266" class="Symbol">:</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Data.Nat.Properties.html#2269" class="Bound">n</a> <a id="2271" href="Cubical.Data.Nat.Properties.html#2271" class="Bound">m</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2276" class="Symbol">)</a> <a id="2278" class="Symbol">→</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Data.Nat.Properties.html#2269" class="Bound">n</a> <a id="2283" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2285" href="Cubical.Data.Nat.Properties.html#2271" class="Bound">m</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2296" href="Cubical.Data.Nat.Properties.html#2269" class="Bound">n</a> <a id="2298" href="Cubical.Data.Nat.Properties.html#2271" class="Bound">m</a>
<a id="2300" href="Cubical.Data.Nat.Properties.html#2258" class="Function">encodeℕ</a> <a id="2308" href="Cubical.Data.Nat.Properties.html#2308" class="Bound">n</a> <a id="2310" href="Cubical.Data.Nat.Properties.html#2310" class="Bound">m</a> <a id="2312" href="Cubical.Data.Nat.Properties.html#2312" class="Bound">p</a> <a id="2314" class="Symbol">=</a> <a id="2316" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2322" class="Symbol">(λ</a> <a id="2325" href="Cubical.Data.Nat.Properties.html#2325" class="Bound">m</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2335" href="Cubical.Data.Nat.Properties.html#2308" class="Bound">n</a> <a id="2337" href="Cubical.Data.Nat.Properties.html#2325" class="Bound">m</a><a id="2338" class="Symbol">)</a> <a id="2340" href="Cubical.Data.Nat.Properties.html#2312" class="Bound">p</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Data.Nat.Properties.html#2363" class="Function">reflCode</a> <a id="2352" href="Cubical.Data.Nat.Properties.html#2308" class="Bound">n</a><a id="2353" class="Symbol">)</a>
 <a id="2356" class="Keyword">where</a>
 <a id="2363" href="Cubical.Data.Nat.Properties.html#2363" class="Function">reflCode</a> <a id="2372" class="Symbol">:</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Cubical.Data.Nat.Properties.html#2375" class="Bound">n</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2380" class="Symbol">)</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2390" href="Cubical.Data.Nat.Properties.html#2375" class="Bound">n</a> <a id="2392" href="Cubical.Data.Nat.Properties.html#2375" class="Bound">n</a>
 <a id="2395" href="Cubical.Data.Nat.Properties.html#2363" class="Function">reflCode</a> <a id="2404" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
 <a id="2415" href="Cubical.Data.Nat.Properties.html#2363" class="Function">reflCode</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2429" href="Cubical.Data.Nat.Properties.html#2429" class="Bound">n</a><a id="2430" class="Symbol">)</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="Cubical.Data.Nat.Properties.html#2363" class="Function">reflCode</a> <a id="2443" href="Cubical.Data.Nat.Properties.html#2429" class="Bound">n</a>

<a id="compute-eqℕ"></a><a id="2446" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="2458" class="Symbol">:</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Cubical.Data.Nat.Properties.html#2461" class="Bound">n</a> <a id="2463" href="Cubical.Data.Nat.Properties.html#2463" class="Bound">m</a> <a id="2465" class="Symbol">:</a> <a id="2467" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">→</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Cubical.Data.Nat.Properties.html#2461" class="Bound">n</a> <a id="2475" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2477" href="Cubical.Data.Nat.Properties.html#2463" class="Bound">m</a> <a id="2479" class="Symbol">)</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2489" href="Cubical.Data.Nat.Properties.html#2461" class="Bound">n</a> <a id="2491" href="Cubical.Data.Nat.Properties.html#2463" class="Bound">m</a>
<a id="2493" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="2505" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2510" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2515" href="Cubical.Data.Nat.Properties.html#2515" class="Bound">p</a> <a id="2517" class="Symbol">=</a> <a id="2519" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="2522" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="2534" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2544" href="Cubical.Data.Nat.Properties.html#2544" class="Bound">m</a><a id="2545" class="Symbol">)</a> <a id="2547" href="Cubical.Data.Nat.Properties.html#2547" class="Bound">p</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="2557" href="Cubical.Data.Nat.Properties.html#2547" class="Bound">p</a>
<a id="2559" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="2571" class="Symbol">(</a><a id="2572" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2576" href="Cubical.Data.Nat.Properties.html#2576" class="Bound">n</a><a id="2577" class="Symbol">)</a> <a id="2579" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2584" href="Cubical.Data.Nat.Properties.html#2584" class="Bound">p</a> <a id="2586" class="Symbol">=</a> <a id="2588" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="2594" href="Cubical.Data.Nat.Properties.html#2584" class="Bound">p</a>
<a id="2596" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2613" href="Cubical.Data.Nat.Properties.html#2613" class="Bound">n</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2621" href="Cubical.Data.Nat.Properties.html#2621" class="Bound">m</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Cubical.Data.Nat.Properties.html#2624" class="Bound">p</a> <a id="2626" class="Symbol">=</a> <a id="2628" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="2640" href="Cubical.Data.Nat.Properties.html#2613" class="Bound">n</a> <a id="2642" href="Cubical.Data.Nat.Properties.html#2621" class="Bound">m</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="2652" href="Cubical.Data.Nat.Properties.html#2624" class="Bound">p</a><a id="2653" class="Symbol">)</a>

<a id="decodeℕ"></a><a id="2656" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="2664" class="Symbol">:</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Cubical.Data.Nat.Properties.html#2667" class="Bound">n</a> <a id="2669" href="Cubical.Data.Nat.Properties.html#2669" class="Bound">m</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2684" href="Cubical.Data.Nat.Properties.html#2667" class="Bound">n</a> <a id="2686" href="Cubical.Data.Nat.Properties.html#2669" class="Bound">m</a> <a id="2688" class="Symbol">→</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Cubical.Data.Nat.Properties.html#2667" class="Bound">n</a> <a id="2693" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2695" href="Cubical.Data.Nat.Properties.html#2669" class="Bound">m</a><a id="2696" class="Symbol">)</a>
<a id="2698" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="2706" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2711" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2716" class="Symbol">=</a> <a id="2718" class="Symbol">λ</a> <a id="2720" href="Cubical.Data.Nat.Properties.html#2720" class="Bound">_</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2729" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="2737" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2747" href="Cubical.Data.Nat.Properties.html#2747" class="Bound">m</a><a id="2748" class="Symbol">)</a> <a id="2750" class="Symbol">=</a> <a id="2752" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a>
<a id="2758" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2771" href="Cubical.Data.Nat.Properties.html#2771" class="Bound">n</a><a id="2772" class="Symbol">)</a> <a id="2774" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a>
<a id="2787" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2800" href="Cubical.Data.Nat.Properties.html#2800" class="Bound">n</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2808" href="Cubical.Data.Nat.Properties.html#2808" class="Bound">m</a><a id="2809" class="Symbol">)</a> <a id="2811" class="Symbol">=</a> <a id="2813" class="Symbol">λ</a> <a id="2815" href="Cubical.Data.Nat.Properties.html#2815" class="Bound">r</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2824" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="2837" href="Cubical.Data.Nat.Properties.html#2800" class="Bound">n</a> <a id="2839" href="Cubical.Data.Nat.Properties.html#2808" class="Bound">m</a> <a id="2841" href="Cubical.Data.Nat.Properties.html#2815" class="Bound">r</a><a id="2842" class="Symbol">)</a>

<a id="≡ℕ≃Codeℕ"></a><a id="2845" href="Cubical.Data.Nat.Properties.html#2845" class="Function">≡ℕ≃Codeℕ</a> <a id="2854" class="Symbol">:</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Cubical.Data.Nat.Properties.html#2857" class="Bound">n</a> <a id="2859" href="Cubical.Data.Nat.Properties.html#2859" class="Bound">m</a> <a id="2861" class="Symbol">:</a> <a id="2863" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2864" class="Symbol">)</a> <a id="2866" class="Symbol">→</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Cubical.Data.Nat.Properties.html#2857" class="Bound">n</a> <a id="2871" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2873" href="Cubical.Data.Nat.Properties.html#2859" class="Bound">m</a><a id="2874" class="Symbol">)</a> <a id="2876" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2878" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2884" href="Cubical.Data.Nat.Properties.html#2857" class="Bound">n</a> <a id="2886" href="Cubical.Data.Nat.Properties.html#2859" class="Bound">m</a>
<a id="2888" href="Cubical.Data.Nat.Properties.html#2845" class="Function">≡ℕ≃Codeℕ</a> <a id="2897" href="Cubical.Data.Nat.Properties.html#2897" class="Bound">n</a> <a id="2899" href="Cubical.Data.Nat.Properties.html#2899" class="Bound">m</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2914" href="Cubical.Data.Nat.Properties.html#2927" class="Function">is</a>
  <a id="2919" class="Keyword">where</a>
  <a id="2927" href="Cubical.Data.Nat.Properties.html#2927" class="Function">is</a> <a id="2930" class="Symbol">:</a> <a id="2932" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Cubical.Data.Nat.Properties.html#2897" class="Bound">n</a> <a id="2939" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2941" href="Cubical.Data.Nat.Properties.html#2899" class="Bound">m</a><a id="2942" class="Symbol">)</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="2951" href="Cubical.Data.Nat.Properties.html#2897" class="Bound">n</a> <a id="2953" href="Cubical.Data.Nat.Properties.html#2899" class="Bound">m</a><a id="2954" class="Symbol">)</a>
  <a id="2958" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2966" href="Cubical.Data.Nat.Properties.html#2927" class="Function">is</a> <a id="2969" class="Symbol">=</a> <a id="2971" href="Cubical.Data.Nat.Properties.html#2258" class="Function">encodeℕ</a> <a id="2979" href="Cubical.Data.Nat.Properties.html#2897" class="Bound">n</a> <a id="2981" href="Cubical.Data.Nat.Properties.html#2899" class="Bound">m</a>
  <a id="2985" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2993" href="Cubical.Data.Nat.Properties.html#2927" class="Function">is</a> <a id="2996" class="Symbol">=</a> <a id="2998" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3006" href="Cubical.Data.Nat.Properties.html#2897" class="Bound">n</a> <a id="3008" href="Cubical.Data.Nat.Properties.html#2899" class="Bound">m</a>
  <a id="3012" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3020" href="Cubical.Data.Nat.Properties.html#2927" class="Function">is</a> <a id="3023" class="Symbol">=</a> <a id="3025" href="Cubical.Data.Nat.Properties.html#3048" class="Function">sect</a> <a id="3030" href="Cubical.Data.Nat.Properties.html#2897" class="Bound">n</a> <a id="3032" href="Cubical.Data.Nat.Properties.html#2899" class="Bound">m</a>
    <a id="3038" class="Keyword">where</a>
    <a id="3048" href="Cubical.Data.Nat.Properties.html#3048" class="Function">sect</a> <a id="3053" class="Symbol">:</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Cubical.Data.Nat.Properties.html#3056" class="Bound">n</a> <a id="3058" href="Cubical.Data.Nat.Properties.html#3058" class="Bound">m</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">→</a> <a id="3067" class="Symbol">(</a><a id="3068" href="Cubical.Data.Nat.Properties.html#3068" class="Bound">r</a> <a id="3070" class="Symbol">:</a> <a id="3072" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="3078" href="Cubical.Data.Nat.Properties.html#3056" class="Bound">n</a> <a id="3080" href="Cubical.Data.Nat.Properties.html#3058" class="Bound">m</a><a id="3081" class="Symbol">)</a> <a id="3083" class="Symbol">→</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Data.Nat.Properties.html#2258" class="Function">encodeℕ</a> <a id="3094" href="Cubical.Data.Nat.Properties.html#3056" class="Bound">n</a> <a id="3096" href="Cubical.Data.Nat.Properties.html#3058" class="Bound">m</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3107" href="Cubical.Data.Nat.Properties.html#3056" class="Bound">n</a> <a id="3109" href="Cubical.Data.Nat.Properties.html#3058" class="Bound">m</a> <a id="3111" href="Cubical.Data.Nat.Properties.html#3068" class="Bound">r</a><a id="3112" class="Symbol">)</a> <a id="3114" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3116" href="Cubical.Data.Nat.Properties.html#3068" class="Bound">r</a><a id="3117" class="Symbol">)</a>
    <a id="3123" href="Cubical.Data.Nat.Properties.html#3048" class="Function">sect</a> <a id="3128" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3133" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3138" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3141" class="Symbol">=</a> <a id="3143" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3152" href="Cubical.Data.Nat.Properties.html#3048" class="Function">sect</a> <a id="3157" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3167" href="Cubical.Data.Nat.Properties.html#3167" class="Bound">m</a><a id="3168" class="Symbol">)</a> <a id="3170" href="Cubical.Data.Nat.Properties.html#3170" class="Bound">r</a> <a id="3172" class="Symbol">=</a> <a id="3174" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3180" href="Cubical.Data.Nat.Properties.html#3170" class="Bound">r</a>
    <a id="3186" href="Cubical.Data.Nat.Properties.html#3048" class="Function">sect</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3196" href="Cubical.Data.Nat.Properties.html#3196" class="Bound">n</a><a id="3197" class="Symbol">)</a> <a id="3199" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3204" href="Cubical.Data.Nat.Properties.html#3204" class="Bound">r</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3214" href="Cubical.Data.Nat.Properties.html#3204" class="Bound">r</a>
    <a id="3220" href="Cubical.Data.Nat.Properties.html#3048" class="Function">sect</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3230" href="Cubical.Data.Nat.Properties.html#3230" class="Bound">n</a><a id="3231" class="Symbol">)</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3238" href="Cubical.Data.Nat.Properties.html#3238" class="Bound">m</a><a id="3239" class="Symbol">)</a> <a id="3241" href="Cubical.Data.Nat.Properties.html#3241" class="Bound">r</a> <a id="3243" class="Symbol">=</a> <a id="3245" href="Cubical.Data.Nat.Properties.html#3048" class="Function">sect</a> <a id="3250" href="Cubical.Data.Nat.Properties.html#3230" class="Bound">n</a> <a id="3252" href="Cubical.Data.Nat.Properties.html#3238" class="Bound">m</a> <a id="3254" href="Cubical.Data.Nat.Properties.html#3241" class="Bound">r</a>
  <a id="3258" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3266" href="Cubical.Data.Nat.Properties.html#2927" class="Function">is</a> <a id="3269" class="Symbol">=</a> <a id="3271" href="Cubical.Data.Nat.Properties.html#3432" class="Function">retr</a> <a id="3276" href="Cubical.Data.Nat.Properties.html#2897" class="Bound">n</a> <a id="3278" href="Cubical.Data.Nat.Properties.html#2899" class="Bound">m</a>
    <a id="3284" class="Keyword">where</a>
    <a id="3294" href="Cubical.Data.Nat.Properties.html#3294" class="Function">reflRetr</a> <a id="3303" class="Symbol">:</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Cubical.Data.Nat.Properties.html#3306" class="Bound">n</a> <a id="3308" class="Symbol">:</a> <a id="3310" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3311" class="Symbol">)</a> <a id="3313" class="Symbol">→</a> <a id="3315" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3323" href="Cubical.Data.Nat.Properties.html#3306" class="Bound">n</a> <a id="3325" href="Cubical.Data.Nat.Properties.html#3306" class="Bound">n</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Cubical.Data.Nat.Properties.html#2258" class="Function">encodeℕ</a> <a id="3336" href="Cubical.Data.Nat.Properties.html#3306" class="Bound">n</a> <a id="3338" href="Cubical.Data.Nat.Properties.html#3306" class="Bound">n</a> <a id="3340" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3344" class="Symbol">)</a> <a id="3346" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3348" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3357" href="Cubical.Data.Nat.Properties.html#3294" class="Function">reflRetr</a> <a id="3366" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3382" href="Cubical.Data.Nat.Properties.html#3294" class="Function">reflRetr</a> <a id="3391" class="Symbol">(</a><a id="3392" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3396" href="Cubical.Data.Nat.Properties.html#3396" class="Bound">n</a><a id="3397" class="Symbol">)</a> <a id="3399" href="Cubical.Data.Nat.Properties.html#3399" class="Bound">i</a> <a id="3401" class="Symbol">=</a> <a id="3403" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3408" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Cubical.Data.Nat.Properties.html#3294" class="Function">reflRetr</a> <a id="3422" href="Cubical.Data.Nat.Properties.html#3396" class="Bound">n</a> <a id="3424" href="Cubical.Data.Nat.Properties.html#3399" class="Bound">i</a><a id="3425" class="Symbol">)</a>

    <a id="3432" href="Cubical.Data.Nat.Properties.html#3432" class="Function">retr</a> <a id="3437" class="Symbol">:</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Cubical.Data.Nat.Properties.html#3440" class="Bound">n</a> <a id="3442" href="Cubical.Data.Nat.Properties.html#3442" class="Bound">m</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3447" class="Symbol">)</a> <a id="3449" class="Symbol">→</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Cubical.Data.Nat.Properties.html#3452" class="Bound">p</a> <a id="3454" class="Symbol">:</a> <a id="3456" href="Cubical.Data.Nat.Properties.html#3440" class="Bound">n</a> <a id="3458" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3460" href="Cubical.Data.Nat.Properties.html#3442" class="Bound">m</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">→</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3474" href="Cubical.Data.Nat.Properties.html#3440" class="Bound">n</a> <a id="3476" href="Cubical.Data.Nat.Properties.html#3442" class="Bound">m</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Cubical.Data.Nat.Properties.html#2258" class="Function">encodeℕ</a> <a id="3487" href="Cubical.Data.Nat.Properties.html#3440" class="Bound">n</a> <a id="3489" href="Cubical.Data.Nat.Properties.html#3442" class="Bound">m</a> <a id="3491" href="Cubical.Data.Nat.Properties.html#3452" class="Bound">p</a><a id="3492" class="Symbol">)</a> <a id="3494" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3496" href="Cubical.Data.Nat.Properties.html#3452" class="Bound">p</a><a id="3497" class="Symbol">)</a>
    <a id="3503" href="Cubical.Data.Nat.Properties.html#3432" class="Function">retr</a> <a id="3508" href="Cubical.Data.Nat.Properties.html#3508" class="Bound">n</a> <a id="3510" href="Cubical.Data.Nat.Properties.html#3510" class="Bound">m</a> <a id="3512" href="Cubical.Data.Nat.Properties.html#3512" class="Bound">p</a> <a id="3514" class="Symbol">=</a> <a id="3516" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3518" class="Symbol">(λ</a> <a id="3521" href="Cubical.Data.Nat.Properties.html#3521" class="Bound">m</a> <a id="3523" href="Cubical.Data.Nat.Properties.html#3523" class="Bound">p</a> <a id="3525" class="Symbol">→</a> <a id="3527" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3535" href="Cubical.Data.Nat.Properties.html#3508" class="Bound">n</a> <a id="3537" href="Cubical.Data.Nat.Properties.html#3521" class="Bound">m</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Cubical.Data.Nat.Properties.html#2258" class="Function">encodeℕ</a> <a id="3548" href="Cubical.Data.Nat.Properties.html#3508" class="Bound">n</a> <a id="3550" href="Cubical.Data.Nat.Properties.html#3521" class="Bound">m</a> <a id="3552" href="Cubical.Data.Nat.Properties.html#3523" class="Bound">p</a><a id="3553" class="Symbol">)</a> <a id="3555" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3557" href="Cubical.Data.Nat.Properties.html#3523" class="Bound">p</a><a id="3558" class="Symbol">)</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Cubical.Data.Nat.Properties.html#3294" class="Function">reflRetr</a> <a id="3570" href="Cubical.Data.Nat.Properties.html#3508" class="Bound">n</a><a id="3571" class="Symbol">)</a> <a id="3573" href="Cubical.Data.Nat.Properties.html#3512" class="Bound">p</a>


<a id="≡ℕ≃Codeℕ&#39;"></a><a id="3577" href="Cubical.Data.Nat.Properties.html#3577" class="Function">≡ℕ≃Codeℕ&#39;</a> <a id="3587" class="Symbol">:</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Cubical.Data.Nat.Properties.html#3590" class="Bound">n</a> <a id="3592" href="Cubical.Data.Nat.Properties.html#3592" class="Bound">m</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Symbol">→</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Cubical.Data.Nat.Properties.html#3590" class="Bound">n</a> <a id="3604" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3606" href="Cubical.Data.Nat.Properties.html#3592" class="Bound">m</a><a id="3607" class="Symbol">)</a> <a id="3609" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3611" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="3617" href="Cubical.Data.Nat.Properties.html#3590" class="Bound">n</a> <a id="3619" href="Cubical.Data.Nat.Properties.html#3592" class="Bound">m</a>
<a id="3621" href="Cubical.Data.Nat.Properties.html#3577" class="Function">≡ℕ≃Codeℕ&#39;</a> <a id="3631" href="Cubical.Data.Nat.Properties.html#3631" class="Bound">n</a> <a id="3633" href="Cubical.Data.Nat.Properties.html#3633" class="Bound">m</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3648" href="Cubical.Data.Nat.Properties.html#3661" class="Function">is</a>
  <a id="3653" class="Keyword">where</a>
  <a id="3661" href="Cubical.Data.Nat.Properties.html#3661" class="Function">is</a> <a id="3664" class="Symbol">:</a> <a id="3666" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Cubical.Data.Nat.Properties.html#3631" class="Bound">n</a> <a id="3673" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3675" href="Cubical.Data.Nat.Properties.html#3633" class="Bound">m</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">(</a><a id="3679" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="3685" href="Cubical.Data.Nat.Properties.html#3631" class="Bound">n</a> <a id="3687" href="Cubical.Data.Nat.Properties.html#3633" class="Bound">m</a><a id="3688" class="Symbol">)</a>
  <a id="3692" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3700" href="Cubical.Data.Nat.Properties.html#3661" class="Function">is</a> <a id="3703" class="Symbol">=</a> <a id="3705" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="3717" href="Cubical.Data.Nat.Properties.html#3631" class="Bound">n</a> <a id="3719" href="Cubical.Data.Nat.Properties.html#3633" class="Bound">m</a>
  <a id="3723" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3731" href="Cubical.Data.Nat.Properties.html#3661" class="Function">is</a> <a id="3734" class="Symbol">=</a> <a id="3736" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3744" href="Cubical.Data.Nat.Properties.html#3631" class="Bound">n</a> <a id="3746" href="Cubical.Data.Nat.Properties.html#3633" class="Bound">m</a>
  <a id="3750" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3758" href="Cubical.Data.Nat.Properties.html#3661" class="Function">is</a> <a id="3761" class="Symbol">=</a> <a id="3763" href="Cubical.Data.Nat.Properties.html#3786" class="Function">sect</a> <a id="3768" href="Cubical.Data.Nat.Properties.html#3631" class="Bound">n</a> <a id="3770" href="Cubical.Data.Nat.Properties.html#3633" class="Bound">m</a>
    <a id="3776" class="Keyword">where</a>
    <a id="3786" href="Cubical.Data.Nat.Properties.html#3786" class="Function">sect</a> <a id="3791" class="Symbol">:</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Cubical.Data.Nat.Properties.html#3794" class="Bound">n</a> <a id="3796" href="Cubical.Data.Nat.Properties.html#3796" class="Bound">m</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">→</a> <a id="3805" class="Symbol">(</a><a id="3806" href="Cubical.Data.Nat.Properties.html#3806" class="Bound">r</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Cubical.Data.Nat.Properties.html#2122" class="Function">codeℕ</a> <a id="3816" href="Cubical.Data.Nat.Properties.html#3794" class="Bound">n</a> <a id="3818" href="Cubical.Data.Nat.Properties.html#3796" class="Bound">m</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">→</a> <a id="3823" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="3835" href="Cubical.Data.Nat.Properties.html#3794" class="Bound">n</a> <a id="3837" href="Cubical.Data.Nat.Properties.html#3796" class="Bound">m</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3848" href="Cubical.Data.Nat.Properties.html#3794" class="Bound">n</a> <a id="3850" href="Cubical.Data.Nat.Properties.html#3796" class="Bound">m</a> <a id="3852" href="Cubical.Data.Nat.Properties.html#3806" class="Bound">r</a><a id="3853" class="Symbol">)</a> <a id="3855" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3857" href="Cubical.Data.Nat.Properties.html#3806" class="Bound">r</a>
    <a id="3863" href="Cubical.Data.Nat.Properties.html#3786" class="Function">sect</a> <a id="3868" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3873" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3878" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3881" class="Symbol">=</a> <a id="3883" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3892" href="Cubical.Data.Nat.Properties.html#3786" class="Function">sect</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3902" href="Cubical.Data.Nat.Properties.html#3902" class="Bound">n</a><a id="3903" class="Symbol">)</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3910" href="Cubical.Data.Nat.Properties.html#3910" class="Bound">m</a><a id="3911" class="Symbol">)</a> <a id="3913" href="Cubical.Data.Nat.Properties.html#3913" class="Bound">r</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Cubical.Data.Nat.Properties.html#3786" class="Function">sect</a> <a id="3922" href="Cubical.Data.Nat.Properties.html#3902" class="Bound">n</a> <a id="3924" href="Cubical.Data.Nat.Properties.html#3910" class="Bound">m</a> <a id="3926" href="Cubical.Data.Nat.Properties.html#3913" class="Bound">r</a>
  <a id="3930" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3938" href="Cubical.Data.Nat.Properties.html#3661" class="Function">is</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="Cubical.Data.Nat.Properties.html#4108" class="Function">retr</a> <a id="3948" href="Cubical.Data.Nat.Properties.html#3631" class="Bound">n</a> <a id="3950" href="Cubical.Data.Nat.Properties.html#3633" class="Bound">m</a>
    <a id="3956" class="Keyword">where</a>
    <a id="3966" href="Cubical.Data.Nat.Properties.html#3966" class="Function">reflRetr</a> <a id="3975" class="Symbol">:</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Cubical.Data.Nat.Properties.html#3978" class="Bound">n</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3983" class="Symbol">)</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="3995" href="Cubical.Data.Nat.Properties.html#3978" class="Bound">n</a> <a id="3997" href="Cubical.Data.Nat.Properties.html#3978" class="Bound">n</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="4012" href="Cubical.Data.Nat.Properties.html#3978" class="Bound">n</a> <a id="4014" href="Cubical.Data.Nat.Properties.html#3978" class="Bound">n</a> <a id="4016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4020" class="Symbol">)</a> <a id="4022" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4024" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="4033" href="Cubical.Data.Nat.Properties.html#3966" class="Function">reflRetr</a> <a id="4042" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="4058" href="Cubical.Data.Nat.Properties.html#3966" class="Function">reflRetr</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4072" href="Cubical.Data.Nat.Properties.html#4072" class="Bound">n</a><a id="4073" class="Symbol">)</a> <a id="4075" href="Cubical.Data.Nat.Properties.html#4075" class="Bound">i</a> <a id="4077" class="Symbol">=</a> <a id="4079" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4084" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Cubical.Data.Nat.Properties.html#3966" class="Function">reflRetr</a> <a id="4098" href="Cubical.Data.Nat.Properties.html#4072" class="Bound">n</a> <a id="4100" href="Cubical.Data.Nat.Properties.html#4075" class="Bound">i</a><a id="4101" class="Symbol">)</a>

    <a id="4108" href="Cubical.Data.Nat.Properties.html#4108" class="Function">retr</a> <a id="4113" class="Symbol">:</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Cubical.Data.Nat.Properties.html#4116" class="Bound">n</a> <a id="4118" href="Cubical.Data.Nat.Properties.html#4118" class="Bound">m</a> <a id="4120" class="Symbol">:</a> <a id="4122" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4123" class="Symbol">)</a> <a id="4125" class="Symbol">→</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Cubical.Data.Nat.Properties.html#4128" class="Bound">p</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Cubical.Data.Nat.Properties.html#4116" class="Bound">n</a> <a id="4134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4136" href="Cubical.Data.Nat.Properties.html#4118" class="Bound">m</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Symbol">→</a> <a id="4141" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="4149" href="Cubical.Data.Nat.Properties.html#4116" class="Bound">n</a> <a id="4151" href="Cubical.Data.Nat.Properties.html#4118" class="Bound">m</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="4166" href="Cubical.Data.Nat.Properties.html#4116" class="Bound">n</a> <a id="4168" href="Cubical.Data.Nat.Properties.html#4118" class="Bound">m</a> <a id="4170" href="Cubical.Data.Nat.Properties.html#4128" class="Bound">p</a><a id="4171" class="Symbol">)</a> <a id="4173" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4175" href="Cubical.Data.Nat.Properties.html#4128" class="Bound">p</a>
    <a id="4181" href="Cubical.Data.Nat.Properties.html#4108" class="Function">retr</a> <a id="4186" href="Cubical.Data.Nat.Properties.html#4186" class="Bound">n</a> <a id="4188" href="Cubical.Data.Nat.Properties.html#4188" class="Bound">m</a> <a id="4190" href="Cubical.Data.Nat.Properties.html#4190" class="Bound">p</a> <a id="4192" class="Symbol">=</a> <a id="4194" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4196" class="Symbol">(λ</a> <a id="4199" href="Cubical.Data.Nat.Properties.html#4199" class="Bound">m</a> <a id="4201" href="Cubical.Data.Nat.Properties.html#4201" class="Bound">p</a> <a id="4203" class="Symbol">→</a> <a id="4205" href="Cubical.Data.Nat.Properties.html#2656" class="Function">decodeℕ</a> <a id="4213" href="Cubical.Data.Nat.Properties.html#4186" class="Bound">n</a> <a id="4215" href="Cubical.Data.Nat.Properties.html#4199" class="Bound">m</a> <a id="4217" class="Symbol">(</a><a id="4218" href="Cubical.Data.Nat.Properties.html#2446" class="Function">compute-eqℕ</a> <a id="4230" href="Cubical.Data.Nat.Properties.html#4186" class="Bound">n</a> <a id="4232" href="Cubical.Data.Nat.Properties.html#4199" class="Bound">m</a> <a id="4234" href="Cubical.Data.Nat.Properties.html#4201" class="Bound">p</a><a id="4235" class="Symbol">)</a> <a id="4237" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4239" href="Cubical.Data.Nat.Properties.html#4201" class="Bound">p</a><a id="4240" class="Symbol">)</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Cubical.Data.Nat.Properties.html#3966" class="Function">reflRetr</a> <a id="4252" href="Cubical.Data.Nat.Properties.html#4186" class="Bound">n</a><a id="4253" class="Symbol">)</a> <a id="4255" href="Cubical.Data.Nat.Properties.html#4190" class="Bound">p</a>

<a id="4258" class="Comment">-- Conversions between boolean equality (≡ᵇ) and path equality (≡)</a>

<a id="≡ᵇ→≡"></a><a id="4326" href="Cubical.Data.Nat.Properties.html#4326" class="Function">≡ᵇ→≡</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="4343" class="Symbol">(</a><a id="4344" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4346" href="Cubical.Data.Nat.Base.html#241" class="Primitive Operator">≡ᵇ</a> <a id="4349" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="4350" class="Symbol">)</a> <a id="4352" class="Symbol">→</a> <a id="4354" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4356" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4358" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="4360" href="Cubical.Data.Nat.Properties.html#4326" class="Function">≡ᵇ→≡</a> <a id="4365" class="Symbol">{</a><a id="4366" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4370" class="Symbol">}</a>  <a id="4373" class="Symbol">{</a><a id="4374" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4378" class="Symbol">}</a>  <a id="4381" href="Cubical.Data.Nat.Properties.html#4381" class="Bound">t</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4390" href="Cubical.Data.Nat.Properties.html#4326" class="Function">≡ᵇ→≡</a> <a id="4395" class="Symbol">{</a><a id="4396" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4400" href="Cubical.Data.Nat.Properties.html#4400" class="Bound">m</a><a id="4401" class="Symbol">}</a> <a id="4403" class="Symbol">{</a><a id="4404" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4408" href="Cubical.Data.Nat.Properties.html#4408" class="Bound">n</a><a id="4409" class="Symbol">}</a> <a id="4411" href="Cubical.Data.Nat.Properties.html#4411" class="Bound">t</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4420" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4424" class="Symbol">(</a><a id="4425" href="Cubical.Data.Nat.Properties.html#4326" class="Function">≡ᵇ→≡</a> <a id="4430" href="Cubical.Data.Nat.Properties.html#4411" class="Bound">t</a><a id="4431" class="Symbol">)</a>

<a id="≡→≡ᵇ"></a><a id="4434" href="Cubical.Data.Nat.Properties.html#4434" class="Function">≡→≡ᵇ</a> <a id="4439" class="Symbol">:</a> <a id="4441" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4443" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4445" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="Cubical.Data.Bool.Base.html#1045" class="Function">Bool→Type</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="4462" href="Cubical.Data.Nat.Base.html#241" class="Primitive Operator">≡ᵇ</a> <a id="4465" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a><a id="4466" class="Symbol">)</a>
<a id="4468" href="Cubical.Data.Nat.Properties.html#4434" class="Function">≡→≡ᵇ</a> <a id="4473" class="Symbol">{</a><a id="4474" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4478" class="Symbol">}</a>  <a id="4481" class="Symbol">{</a><a id="4482" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4486" class="Symbol">}</a>  <a id="4489" class="Symbol">_</a> <a id="4491" class="Symbol">=</a> <a id="4493" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="4496" href="Cubical.Data.Nat.Properties.html#4434" class="Function">≡→≡ᵇ</a> <a id="4501" class="Symbol">{</a><a id="4502" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4506" class="Symbol">}</a>  <a id="4509" class="Symbol">{</a><a id="4510" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4514" href="Cubical.Data.Nat.Properties.html#4514" class="Bound">n</a><a id="4515" class="Symbol">}</a> <a id="4517" href="Cubical.Data.Nat.Properties.html#4517" class="Bound">p</a> <a id="4519" class="Symbol">=</a> <a id="4521" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="4534" href="Cubical.Data.Nat.Properties.html#4517" class="Bound">p</a><a id="4535" class="Symbol">)</a>
<a id="4537" href="Cubical.Data.Nat.Properties.html#4434" class="Function">≡→≡ᵇ</a> <a id="4542" class="Symbol">{</a><a id="4543" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4547" href="Cubical.Data.Nat.Properties.html#4547" class="Bound">m</a><a id="4548" class="Symbol">}</a> <a id="4550" class="Symbol">{</a><a id="4551" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4555" class="Symbol">}</a>  <a id="4558" href="Cubical.Data.Nat.Properties.html#4558" class="Bound">p</a> <a id="4560" class="Symbol">=</a> <a id="4562" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="4575" href="Cubical.Data.Nat.Properties.html#4558" class="Bound">p</a><a id="4576" class="Symbol">)</a>
<a id="4578" href="Cubical.Data.Nat.Properties.html#4434" class="Function">≡→≡ᵇ</a> <a id="4583" class="Symbol">{</a><a id="4584" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4588" href="Cubical.Data.Nat.Properties.html#4588" class="Bound">m</a><a id="4589" class="Symbol">}</a> <a id="4591" class="Symbol">{</a><a id="4592" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4596" href="Cubical.Data.Nat.Properties.html#4596" class="Bound">n</a><a id="4597" class="Symbol">}</a> <a id="4599" href="Cubical.Data.Nat.Properties.html#4599" class="Bound">p</a> <a id="4601" class="Symbol">=</a> <a id="4603" href="Cubical.Data.Nat.Properties.html#4434" class="Function">≡→≡ᵇ</a> <a id="4608" class="Symbol">{</a><a id="4609" href="Cubical.Data.Nat.Properties.html#4588" class="Bound">m</a><a id="4610" class="Symbol">}</a> <a id="4612" class="Symbol">{</a><a id="4613" href="Cubical.Data.Nat.Properties.html#4596" class="Bound">n</a><a id="4614" class="Symbol">}</a> <a id="4616" class="Symbol">(</a><a id="4617" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4622" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="4628" href="Cubical.Data.Nat.Properties.html#4599" class="Bound">p</a><a id="4629" class="Symbol">)</a>

<a id="discreteℕ"></a><a id="4632" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="4642" class="Symbol">:</a> <a id="4644" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4653" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="4655" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a> <a id="4665" href="Cubical.Data.Nat.Properties.html#4665" class="Bound">m</a> <a id="4667" href="Cubical.Data.Nat.Properties.html#4667" class="Bound">n</a> <a id="4669" class="Keyword">with</a> <a id="4674" href="Cubical.Data.Nat.Properties.html#4665" class="Bound">m</a> <a id="4676" href="Cubical.Data.Nat.Properties.html#636" class="Function Operator">≡ᵇ?</a> <a id="4680" href="Cubical.Data.Nat.Properties.html#4667" class="Bound">n</a>
<a id="4682" class="Symbol">...</a> <a id="4686" class="Symbol">|</a> <a id="4688" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4691" href="Cubical.Data.Nat.Properties.html#4691" class="Bound">¬p</a> <a id="4694" class="Symbol">=</a> <a id="4696" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Data.Nat.Properties.html#4691" class="Bound">¬p</a> <a id="4704" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4706" href="Cubical.Data.Nat.Properties.html#4434" class="Function">≡→≡ᵇ</a><a id="4710" class="Symbol">)</a>
<a id="4712" class="Symbol">...</a> <a id="4716" class="Symbol">|</a> <a id="4718" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4722" href="Cubical.Data.Nat.Properties.html#4722" class="Bound">p</a> <a id="4724" class="Symbol">=</a> <a id="4726" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Cubical.Data.Nat.Properties.html#4326" class="Function">≡ᵇ→≡</a> <a id="4736" href="Cubical.Data.Nat.Properties.html#4722" class="Bound">p</a><a id="4737" class="Symbol">)</a>

<a id="separatedℕ"></a><a id="4740" href="Cubical.Data.Nat.Properties.html#4740" class="Function">separatedℕ</a> <a id="4751" class="Symbol">:</a> <a id="4753" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="4763" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="4765" href="Cubical.Data.Nat.Properties.html#4740" class="Function">separatedℕ</a> <a id="4776" class="Symbol">=</a> <a id="4778" href="Cubical.Relation.Nullary.Properties.html#7420" class="Function">Discrete→Separated</a> <a id="4797" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a>

<a id="isSetℕ"></a><a id="4808" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="4815" class="Symbol">:</a> <a id="4817" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4823" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="4825" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Cubical.Relation.Nullary.Properties.html#7513" class="Function">Discrete→isSet</a> <a id="4849" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a>

<a id="4860" class="Comment">-- Arithmetic facts about predℕ</a>

<a id="suc-predℕ"></a><a id="4893" href="Cubical.Data.Nat.Properties.html#4893" class="Function">suc-predℕ</a> <a id="4903" class="Symbol">:</a> <a id="4905" class="Symbol">∀</a> <a id="4907" href="Cubical.Data.Nat.Properties.html#4907" class="Bound">n</a> <a id="4909" class="Symbol">→</a> <a id="4911" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4913" href="Cubical.Data.Nat.Properties.html#4907" class="Bound">n</a> <a id="4915" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4917" class="Number">0</a> <a id="4919" class="Symbol">→</a> <a id="4921" href="Cubical.Data.Nat.Properties.html#4907" class="Bound">n</a> <a id="4923" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4925" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Cubical.Data.Nat.Base.html#539" class="Function">predℕ</a> <a id="4936" href="Cubical.Data.Nat.Properties.html#4907" class="Bound">n</a><a id="4937" class="Symbol">)</a>
<a id="4939" href="Cubical.Data.Nat.Properties.html#4893" class="Function">suc-predℕ</a> <a id="4949" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4954" href="Cubical.Data.Nat.Properties.html#4954" class="Bound">p</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Cubical.Data.Nat.Properties.html#4954" class="Bound">p</a> <a id="4967" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4971" class="Symbol">)</a>
<a id="4973" href="Cubical.Data.Nat.Properties.html#4893" class="Function">suc-predℕ</a> <a id="4983" class="Symbol">(</a><a id="4984" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4988" href="Cubical.Data.Nat.Properties.html#4988" class="Bound">n</a><a id="4989" class="Symbol">)</a> <a id="4991" href="Cubical.Data.Nat.Properties.html#4991" class="Bound">p</a> <a id="4993" class="Symbol">=</a> <a id="4995" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5001" class="Comment">-- Arithmetic facts about +</a>

<a id="+-zero"></a><a id="5030" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="5037" class="Symbol">:</a> <a id="5039" class="Symbol">∀</a> <a id="5041" href="Cubical.Data.Nat.Properties.html#5041" class="Bound">m</a> <a id="5043" class="Symbol">→</a> <a id="5045" href="Cubical.Data.Nat.Properties.html#5041" class="Bound">m</a> <a id="5047" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5049" class="Number">0</a> <a id="5051" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5053" href="Cubical.Data.Nat.Properties.html#5041" class="Bound">m</a>
<a id="5055" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="5062" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="5067" class="Symbol">=</a> <a id="5069" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5074" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5086" href="Cubical.Data.Nat.Properties.html#5086" class="Bound">m</a><a id="5087" class="Symbol">)</a> <a id="5089" class="Symbol">=</a> <a id="5091" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5096" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="5108" href="Cubical.Data.Nat.Properties.html#5086" class="Bound">m</a><a id="5109" class="Symbol">)</a>

<a id="+-suc"></a><a id="5112" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5118" class="Symbol">:</a> <a id="5120" class="Symbol">∀</a> <a id="5122" href="Cubical.Data.Nat.Properties.html#5122" class="Bound">m</a> <a id="5124" href="Cubical.Data.Nat.Properties.html#5124" class="Bound">n</a> <a id="5126" class="Symbol">→</a> <a id="5128" href="Cubical.Data.Nat.Properties.html#5122" class="Bound">m</a> <a id="5130" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5132" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5136" href="Cubical.Data.Nat.Properties.html#5124" class="Bound">n</a> <a id="5138" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5140" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5144" class="Symbol">(</a><a id="5145" href="Cubical.Data.Nat.Properties.html#5122" class="Bound">m</a> <a id="5147" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5149" href="Cubical.Data.Nat.Properties.html#5124" class="Bound">n</a><a id="5150" class="Symbol">)</a>
<a id="5152" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5158" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="5166" href="Cubical.Data.Nat.Properties.html#5166" class="Bound">n</a> <a id="5168" class="Symbol">=</a> <a id="5170" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5175" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5186" href="Cubical.Data.Nat.Properties.html#5186" class="Bound">m</a><a id="5187" class="Symbol">)</a> <a id="5189" href="Cubical.Data.Nat.Properties.html#5189" class="Bound">n</a> <a id="5191" class="Symbol">=</a> <a id="5193" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5198" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5202" class="Symbol">(</a><a id="5203" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5209" href="Cubical.Data.Nat.Properties.html#5186" class="Bound">m</a> <a id="5211" href="Cubical.Data.Nat.Properties.html#5189" class="Bound">n</a><a id="5212" class="Symbol">)</a>

<a id="+-comm"></a><a id="5215" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5222" class="Symbol">:</a> <a id="5224" class="Symbol">∀</a> <a id="5226" href="Cubical.Data.Nat.Properties.html#5226" class="Bound">m</a> <a id="5228" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5230" class="Symbol">→</a> <a id="5232" href="Cubical.Data.Nat.Properties.html#5226" class="Bound">m</a> <a id="5234" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5236" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5238" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5240" href="Cubical.Data.Nat.Properties.html#5228" class="Bound">n</a> <a id="5242" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5244" href="Cubical.Data.Nat.Properties.html#5226" class="Bound">m</a>
<a id="5246" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5253" href="Cubical.Data.Nat.Properties.html#5253" class="Bound">m</a> <a id="5255" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="5260" class="Symbol">=</a> <a id="5262" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="5269" href="Cubical.Data.Nat.Properties.html#5253" class="Bound">m</a>
<a id="5271" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5278" href="Cubical.Data.Nat.Properties.html#5278" class="Bound">m</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5285" href="Cubical.Data.Nat.Properties.html#5285" class="Bound">n</a><a id="5286" class="Symbol">)</a> <a id="5288" class="Symbol">=</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5297" href="Cubical.Data.Nat.Properties.html#5278" class="Bound">m</a> <a id="5299" href="Cubical.Data.Nat.Properties.html#5285" class="Bound">n</a><a id="5300" class="Symbol">)</a> <a id="5302" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5310" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5314" class="Symbol">(</a><a id="5315" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5322" href="Cubical.Data.Nat.Properties.html#5278" class="Bound">m</a> <a id="5324" href="Cubical.Data.Nat.Properties.html#5285" class="Bound">n</a><a id="5325" class="Symbol">))</a>

<a id="5329" class="Comment">-- Addition is associative</a>
<a id="+-assoc"></a><a id="5356" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="5364" class="Symbol">:</a> <a id="5366" class="Symbol">∀</a> <a id="5368" href="Cubical.Data.Nat.Properties.html#5368" class="Bound">m</a> <a id="5370" href="Cubical.Data.Nat.Properties.html#5370" class="Bound">n</a> <a id="5372" href="Cubical.Data.Nat.Properties.html#5372" class="Bound">o</a> <a id="5374" class="Symbol">→</a> <a id="5376" href="Cubical.Data.Nat.Properties.html#5368" class="Bound">m</a> <a id="5378" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Cubical.Data.Nat.Properties.html#5370" class="Bound">n</a> <a id="5383" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5385" href="Cubical.Data.Nat.Properties.html#5372" class="Bound">o</a><a id="5386" class="Symbol">)</a> <a id="5388" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Cubical.Data.Nat.Properties.html#5368" class="Bound">m</a> <a id="5393" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5395" href="Cubical.Data.Nat.Properties.html#5370" class="Bound">n</a><a id="5396" class="Symbol">)</a> <a id="5398" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5400" href="Cubical.Data.Nat.Properties.html#5372" class="Bound">o</a>
<a id="5402" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="5410" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="5415" class="Symbol">_</a> <a id="5417" class="Symbol">_</a>    <a id="5422" class="Symbol">=</a> <a id="5424" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5429" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5442" href="Cubical.Data.Nat.Properties.html#5442" class="Bound">m</a><a id="5443" class="Symbol">)</a> <a id="5445" href="Cubical.Data.Nat.Properties.html#5445" class="Bound">n</a> <a id="5447" href="Cubical.Data.Nat.Properties.html#5447" class="Bound">o</a> <a id="5449" class="Symbol">=</a> <a id="5451" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5456" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5460" class="Symbol">(</a><a id="5461" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="5469" href="Cubical.Data.Nat.Properties.html#5442" class="Bound">m</a> <a id="5471" href="Cubical.Data.Nat.Properties.html#5445" class="Bound">n</a> <a id="5473" href="Cubical.Data.Nat.Properties.html#5447" class="Bound">o</a><a id="5474" class="Symbol">)</a>

<a id="inj-m+"></a><a id="5477" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="5484" class="Symbol">:</a> <a id="5486" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5488" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5490" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5492" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5494" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5496" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5498" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5504" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5506" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="5508" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="5515" class="Symbol">{</a><a id="5516" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="5520" class="Symbol">}</a> <a id="5522" href="Cubical.Data.Nat.Properties.html#5522" class="Bound">p</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Cubical.Data.Nat.Properties.html#5522" class="Bound">p</a>
<a id="5528" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="5535" class="Symbol">{</a><a id="5536" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5540" href="Cubical.Data.Nat.Properties.html#5540" class="Bound">m</a><a id="5541" class="Symbol">}</a> <a id="5543" href="Cubical.Data.Nat.Properties.html#5543" class="Bound">p</a> <a id="5545" class="Symbol">=</a> <a id="5547" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="5554" class="Symbol">(</a><a id="5555" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="5562" href="Cubical.Data.Nat.Properties.html#5543" class="Bound">p</a><a id="5563" class="Symbol">)</a>

<a id="inj-+m"></a><a id="5566" href="Cubical.Data.Nat.Properties.html#5566" class="Function">inj-+m</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5577" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5579" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5581" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5583" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5585" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5587" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="5593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5595" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="5597" href="Cubical.Data.Nat.Properties.html#5566" class="Function">inj-+m</a> <a id="5604" class="Symbol">{</a><a id="5605" href="Cubical.Data.Nat.Properties.html#5605" class="Bound">l</a><a id="5606" class="Symbol">}</a> <a id="5608" class="Symbol">{</a><a id="5609" href="Cubical.Data.Nat.Properties.html#5609" class="Bound">m</a><a id="5610" class="Symbol">}</a> <a id="5612" class="Symbol">{</a><a id="5613" href="Cubical.Data.Nat.Properties.html#5613" class="Bound">n</a><a id="5614" class="Symbol">}</a> <a id="5616" href="Cubical.Data.Nat.Properties.html#5616" class="Bound">p</a> <a id="5618" class="Symbol">=</a> <a id="5620" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="5627" class="Symbol">((</a><a id="5629" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5636" href="Cubical.Data.Nat.Properties.html#5609" class="Bound">m</a> <a id="5638" href="Cubical.Data.Nat.Properties.html#5605" class="Bound">l</a><a id="5639" class="Symbol">)</a> <a id="5641" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5643" class="Symbol">(</a><a id="5644" href="Cubical.Data.Nat.Properties.html#5616" class="Bound">p</a> <a id="5646" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="5656" href="Cubical.Data.Nat.Properties.html#5613" class="Bound">n</a> <a id="5658" href="Cubical.Data.Nat.Properties.html#5609" class="Bound">m</a><a id="5659" class="Symbol">)))</a>

<a id="m+n≡n→m≡0"></a><a id="5664" href="Cubical.Data.Nat.Properties.html#5664" class="Function">m+n≡n→m≡0</a> <a id="5674" class="Symbol">:</a> <a id="5676" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5678" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5680" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5682" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5684" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5686" class="Symbol">→</a> <a id="5688" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5690" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5692" class="Number">0</a>
<a id="5694" href="Cubical.Data.Nat.Properties.html#5664" class="Function">m+n≡n→m≡0</a> <a id="5704" class="Symbol">{</a><a id="5705" class="Argument">n</a> <a id="5707" class="Symbol">=</a> <a id="5709" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="5713" class="Symbol">}</a> <a id="5715" class="Symbol">=</a> <a id="5717" class="Symbol">λ</a> <a id="5719" href="Cubical.Data.Nat.Properties.html#5719" class="Bound">p</a> <a id="5721" class="Symbol">→</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5728" class="Symbol">(</a><a id="5729" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="5736" class="Symbol">_))</a> <a id="5740" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5742" href="Cubical.Data.Nat.Properties.html#5719" class="Bound">p</a>
<a id="5744" href="Cubical.Data.Nat.Properties.html#5664" class="Function">m+n≡n→m≡0</a> <a id="5754" class="Symbol">{</a><a id="5755" class="Argument">n</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5763" href="Cubical.Data.Nat.Properties.html#5763" class="Bound">n</a><a id="5764" class="Symbol">}</a> <a id="5766" href="Cubical.Data.Nat.Properties.html#5766" class="Bound">p</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="Cubical.Data.Nat.Properties.html#5664" class="Function">m+n≡n→m≡0</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="5788" class="Symbol">((</a><a id="5790" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="5801" class="Symbol">_</a> <a id="5803" href="Cubical.Data.Nat.Properties.html#5763" class="Bound">n</a><a id="5804" class="Symbol">))</a> <a id="5807" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5809" href="Cubical.Data.Nat.Properties.html#5766" class="Bound">p</a><a id="5810" class="Symbol">))</a>

<a id="m+n≡0→m≡0×n≡0"></a><a id="5814" href="Cubical.Data.Nat.Properties.html#5814" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5828" class="Symbol">:</a> <a id="5830" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5832" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5834" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5836" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5838" class="Number">0</a> <a id="5840" class="Symbol">→</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5845" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5847" class="Number">0</a><a id="5848" class="Symbol">)</a> <a id="5850" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5855" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5857" class="Number">0</a><a id="5858" class="Symbol">)</a>
<a id="5860" href="Cubical.Data.Nat.Properties.html#5814" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5874" class="Symbol">{</a><a id="5875" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="5879" class="Symbol">}</a> <a id="5881" class="Symbol">=</a> <a id="5883" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5888" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a>
<a id="5891" href="Cubical.Data.Nat.Properties.html#5814" class="Function">m+n≡0→m≡0×n≡0</a> <a id="5905" class="Symbol">{</a><a id="5906" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5910" href="Cubical.Data.Nat.Properties.html#5910" class="Bound">m</a><a id="5911" class="Symbol">}</a> <a id="5913" href="Cubical.Data.Nat.Properties.html#5913" class="Bound">p</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="5930" href="Cubical.Data.Nat.Properties.html#5913" class="Bound">p</a><a id="5931" class="Symbol">)</a>

<a id="m+n≡1→m≡0×n≡1⊎m≡1n≡0"></a><a id="5934" href="Cubical.Data.Nat.Properties.html#5934" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="5955" class="Symbol">:</a> <a id="5957" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5959" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5961" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5963" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5965" class="Number">1</a> <a id="5967" class="Symbol">→</a> <a id="5969" class="Symbol">((</a><a id="5971" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5973" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5975" class="Number">0</a><a id="5976" class="Symbol">)</a> <a id="5978" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5980" class="Symbol">(</a><a id="5981" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="5983" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5985" class="Number">1</a><a id="5986" class="Symbol">))</a> <a id="5989" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5991" class="Symbol">((</a><a id="5993" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="5995" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5997" class="Number">1</a><a id="5998" class="Symbol">)</a> <a id="6000" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="6005" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6007" class="Number">0</a><a id="6008" class="Symbol">))</a>
<a id="6011" href="Cubical.Data.Nat.Properties.html#5934" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="6032" class="Symbol">{</a><a id="6033" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="6037" class="Symbol">}</a> <a id="6039" href="Cubical.Data.Nat.Properties.html#6039" class="Bound">x</a> <a id="6041" class="Symbol">=</a> <a id="6043" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6053" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6055" href="Cubical.Data.Nat.Properties.html#6039" class="Bound">x</a><a id="6056" class="Symbol">)</a>
<a id="6058" href="Cubical.Data.Nat.Properties.html#5934" class="Function">m+n≡1→m≡0×n≡1⊎m≡1n≡0</a> <a id="6079" class="Symbol">{</a><a id="6080" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6084" href="Cubical.Data.Nat.Properties.html#6084" class="Bound">m</a><a id="6085" class="Symbol">}</a> <a id="6087" class="Symbol">{</a><a id="6088" href="Cubical.Data.Nat.Properties.html#6088" class="Bound">n</a><a id="6089" class="Symbol">}</a> <a id="6091" href="Cubical.Data.Nat.Properties.html#6091" class="Bound">x</a> <a id="6093" class="Symbol">=</a>
 <a id="6096" class="Keyword">let</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Cubical.Data.Nat.Properties.html#6101" class="Bound">m≡0</a> <a id="6105" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6107" href="Cubical.Data.Nat.Properties.html#6107" class="Bound">n≡0</a><a id="6110" class="Symbol">)</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="Cubical.Data.Nat.Properties.html#5814" class="Function">m+n≡0→m≡0×n≡0</a> <a id="6128" class="Symbol">(</a><a id="6129" href="Cubical.Data.Nat.Properties.html#2021" class="Function">injSuc</a> <a id="6136" href="Cubical.Data.Nat.Properties.html#6091" class="Bound">x</a><a id="6137" class="Symbol">)</a>
 <a id="6140" class="Keyword">in</a> <a id="6143" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6153" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6157" href="Cubical.Data.Nat.Properties.html#6101" class="Bound">m≡0</a> <a id="6161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6163" href="Cubical.Data.Nat.Properties.html#6107" class="Bound">n≡0</a> <a id="6167" class="Symbol">)</a>

<a id="6170" class="Comment">-- Arithmetic facts about ·</a>

<a id="0≡m·0"></a><a id="6199" href="Cubical.Data.Nat.Properties.html#6199" class="Function">0≡m·0</a> <a id="6205" class="Symbol">:</a> <a id="6207" class="Symbol">∀</a> <a id="6209" href="Cubical.Data.Nat.Properties.html#6209" class="Bound">m</a> <a id="6211" class="Symbol">→</a> <a id="6213" class="Number">0</a> <a id="6215" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6217" href="Cubical.Data.Nat.Properties.html#6209" class="Bound">m</a> <a id="6219" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6221" class="Number">0</a>
<a id="6223" href="Cubical.Data.Nat.Properties.html#6199" class="Function">0≡m·0</a> <a id="6229" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6234" class="Symbol">=</a> <a id="6236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6241" href="Cubical.Data.Nat.Properties.html#6199" class="Function">0≡m·0</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6252" href="Cubical.Data.Nat.Properties.html#6252" class="Bound">m</a><a id="6253" class="Symbol">)</a> <a id="6255" class="Symbol">=</a> <a id="6257" href="Cubical.Data.Nat.Properties.html#6199" class="Function">0≡m·0</a> <a id="6263" href="Cubical.Data.Nat.Properties.html#6252" class="Bound">m</a>

<a id="·-suc"></a><a id="6266" href="Cubical.Data.Nat.Properties.html#6266" class="Function">·-suc</a> <a id="6272" class="Symbol">:</a> <a id="6274" class="Symbol">∀</a> <a id="6276" href="Cubical.Data.Nat.Properties.html#6276" class="Bound">m</a> <a id="6278" href="Cubical.Data.Nat.Properties.html#6278" class="Bound">n</a> <a id="6280" class="Symbol">→</a> <a id="6282" href="Cubical.Data.Nat.Properties.html#6276" class="Bound">m</a> <a id="6284" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6286" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6290" href="Cubical.Data.Nat.Properties.html#6278" class="Bound">n</a> <a id="6292" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6294" href="Cubical.Data.Nat.Properties.html#6276" class="Bound">m</a> <a id="6296" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6298" href="Cubical.Data.Nat.Properties.html#6276" class="Bound">m</a> <a id="6300" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6302" href="Cubical.Data.Nat.Properties.html#6278" class="Bound">n</a>
<a id="6304" href="Cubical.Data.Nat.Properties.html#6266" class="Function">·-suc</a> <a id="6310" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6315" href="Cubical.Data.Nat.Properties.html#6315" class="Bound">n</a> <a id="6317" class="Symbol">=</a> <a id="6319" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6324" href="Cubical.Data.Nat.Properties.html#6266" class="Function">·-suc</a> <a id="6330" class="Symbol">(</a><a id="6331" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6335" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a><a id="6336" class="Symbol">)</a> <a id="6338" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a>
  <a id="6342" class="Symbol">=</a> <a id="6344" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6349" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a>
  <a id="6355" class="Symbol">(</a> <a id="6357" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6359" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6361" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6363" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6365" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6369" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6371" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6374" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6379" class="Symbol">(</a><a id="6380" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6382" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="6384" class="Symbol">)</a> <a id="6386" class="Symbol">(</a><a id="6387" href="Cubical.Data.Nat.Properties.html#6266" class="Function">·-suc</a> <a id="6393" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6395" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a><a id="6396" class="Symbol">)</a> <a id="6398" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6404" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6406" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6411" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6413" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6415" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6417" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a><a id="6418" class="Symbol">)</a> <a id="6420" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6423" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="6431" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6433" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6438" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6440" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a><a id="6441" class="Symbol">)</a> <a id="6443" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6449" class="Symbol">(</a><a id="6450" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6452" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6454" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a><a id="6455" class="Symbol">)</a> <a id="6457" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6459" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6461" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6463" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6465" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6468" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6473" class="Symbol">(</a><a id="6474" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+</a> <a id="6477" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6479" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6481" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">(</a><a id="6485" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="6492" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6494" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a><a id="6495" class="Symbol">)</a> <a id="6497" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6503" class="Symbol">(</a><a id="6504" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6506" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6508" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a><a id="6509" class="Symbol">)</a> <a id="6511" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6513" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6515" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6517" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6519" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6522" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="6535" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6537" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6542" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6544" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a><a id="6545" class="Symbol">))</a> <a id="6548" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="6554" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6556" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a> <a id="6561" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6563" href="Cubical.Data.Nat.Properties.html#6335" class="Bound">m</a> <a id="6565" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6567" href="Cubical.Data.Nat.Properties.html#6338" class="Bound">n</a><a id="6568" class="Symbol">)</a> <a id="6570" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
  <a id="6574" class="Symbol">)</a>

<a id="·-comm"></a><a id="6577" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6584" class="Symbol">:</a> <a id="6586" class="Symbol">∀</a> <a id="6588" href="Cubical.Data.Nat.Properties.html#6588" class="Bound">m</a> <a id="6590" href="Cubical.Data.Nat.Properties.html#6590" class="Bound">n</a> <a id="6592" class="Symbol">→</a> <a id="6594" href="Cubical.Data.Nat.Properties.html#6588" class="Bound">m</a> <a id="6596" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6598" href="Cubical.Data.Nat.Properties.html#6590" class="Bound">n</a> <a id="6600" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6602" href="Cubical.Data.Nat.Properties.html#6590" class="Bound">n</a> <a id="6604" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6606" href="Cubical.Data.Nat.Properties.html#6588" class="Bound">m</a>
<a id="6608" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6615" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6620" href="Cubical.Data.Nat.Properties.html#6620" class="Bound">n</a> <a id="6622" class="Symbol">=</a> <a id="6624" href="Cubical.Data.Nat.Properties.html#6199" class="Function">0≡m·0</a> <a id="6630" href="Cubical.Data.Nat.Properties.html#6620" class="Bound">n</a>
<a id="6632" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6644" href="Cubical.Data.Nat.Properties.html#6644" class="Bound">m</a><a id="6645" class="Symbol">)</a> <a id="6647" href="Cubical.Data.Nat.Properties.html#6647" class="Bound">n</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6656" class="Symbol">(</a><a id="6657" href="Cubical.Data.Nat.Properties.html#6647" class="Bound">n</a> <a id="6659" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="6661" class="Symbol">)</a> <a id="6663" class="Symbol">(</a><a id="6664" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6671" href="Cubical.Data.Nat.Properties.html#6644" class="Bound">m</a> <a id="6673" href="Cubical.Data.Nat.Properties.html#6647" class="Bound">n</a><a id="6674" class="Symbol">)</a> <a id="6676" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6678" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6682" class="Symbol">(</a><a id="6683" href="Cubical.Data.Nat.Properties.html#6266" class="Function">·-suc</a> <a id="6689" href="Cubical.Data.Nat.Properties.html#6647" class="Bound">n</a> <a id="6691" href="Cubical.Data.Nat.Properties.html#6644" class="Bound">m</a><a id="6692" class="Symbol">)</a>

<a id="·-distribʳ"></a><a id="6695" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="6706" class="Symbol">:</a> <a id="6708" class="Symbol">∀</a> <a id="6710" href="Cubical.Data.Nat.Properties.html#6710" class="Bound">m</a> <a id="6712" href="Cubical.Data.Nat.Properties.html#6712" class="Bound">n</a> <a id="6714" href="Cubical.Data.Nat.Properties.html#6714" class="Bound">o</a> <a id="6716" class="Symbol">→</a> <a id="6718" class="Symbol">(</a><a id="6719" href="Cubical.Data.Nat.Properties.html#6710" class="Bound">m</a> <a id="6721" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6723" href="Cubical.Data.Nat.Properties.html#6714" class="Bound">o</a><a id="6724" class="Symbol">)</a> <a id="6726" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6728" class="Symbol">(</a><a id="6729" href="Cubical.Data.Nat.Properties.html#6712" class="Bound">n</a> <a id="6731" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6733" href="Cubical.Data.Nat.Properties.html#6714" class="Bound">o</a><a id="6734" class="Symbol">)</a> <a id="6736" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Cubical.Data.Nat.Properties.html#6710" class="Bound">m</a> <a id="6741" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6743" href="Cubical.Data.Nat.Properties.html#6712" class="Bound">n</a><a id="6744" class="Symbol">)</a> <a id="6746" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6748" href="Cubical.Data.Nat.Properties.html#6714" class="Bound">o</a>
<a id="6750" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="6761" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6766" class="Symbol">_</a> <a id="6768" class="Symbol">_</a> <a id="6770" class="Symbol">=</a> <a id="6772" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6777" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6793" href="Cubical.Data.Nat.Properties.html#6793" class="Bound">m</a><a id="6794" class="Symbol">)</a> <a id="6796" href="Cubical.Data.Nat.Properties.html#6796" class="Bound">n</a> <a id="6798" href="Cubical.Data.Nat.Properties.html#6798" class="Bound">o</a> <a id="6800" class="Symbol">=</a> <a id="6802" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="6815" href="Cubical.Data.Nat.Properties.html#6798" class="Bound">o</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Cubical.Data.Nat.Properties.html#6793" class="Bound">m</a> <a id="6820" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6822" href="Cubical.Data.Nat.Properties.html#6798" class="Bound">o</a><a id="6823" class="Symbol">)</a> <a id="6825" class="Symbol">(</a><a id="6826" href="Cubical.Data.Nat.Properties.html#6796" class="Bound">n</a> <a id="6828" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6830" href="Cubical.Data.Nat.Properties.html#6798" class="Bound">o</a><a id="6831" class="Symbol">))</a> <a id="6834" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6836" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6841" class="Symbol">(</a><a id="6842" href="Cubical.Data.Nat.Properties.html#6798" class="Bound">o</a> <a id="6844" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="6846" class="Symbol">)</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="6860" href="Cubical.Data.Nat.Properties.html#6793" class="Bound">m</a> <a id="6862" href="Cubical.Data.Nat.Properties.html#6796" class="Bound">n</a> <a id="6864" href="Cubical.Data.Nat.Properties.html#6798" class="Bound">o</a><a id="6865" class="Symbol">)</a>

<a id="·-distribˡ"></a><a id="6868" href="Cubical.Data.Nat.Properties.html#6868" class="Function">·-distribˡ</a> <a id="6879" class="Symbol">:</a> <a id="6881" class="Symbol">∀</a> <a id="6883" href="Cubical.Data.Nat.Properties.html#6883" class="Bound">o</a> <a id="6885" href="Cubical.Data.Nat.Properties.html#6885" class="Bound">m</a> <a id="6887" href="Cubical.Data.Nat.Properties.html#6887" class="Bound">n</a> <a id="6889" class="Symbol">→</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Cubical.Data.Nat.Properties.html#6883" class="Bound">o</a> <a id="6894" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6896" href="Cubical.Data.Nat.Properties.html#6885" class="Bound">m</a><a id="6897" class="Symbol">)</a> <a id="6899" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6901" class="Symbol">(</a><a id="6902" href="Cubical.Data.Nat.Properties.html#6883" class="Bound">o</a> <a id="6904" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6906" href="Cubical.Data.Nat.Properties.html#6887" class="Bound">n</a><a id="6907" class="Symbol">)</a> <a id="6909" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6911" href="Cubical.Data.Nat.Properties.html#6883" class="Bound">o</a> <a id="6913" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Cubical.Data.Nat.Properties.html#6885" class="Bound">m</a> <a id="6918" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6920" href="Cubical.Data.Nat.Properties.html#6887" class="Bound">n</a><a id="6921" class="Symbol">)</a>
<a id="6923" href="Cubical.Data.Nat.Properties.html#6868" class="Function">·-distribˡ</a> <a id="6934" href="Cubical.Data.Nat.Properties.html#6934" class="Bound">o</a> <a id="6936" href="Cubical.Data.Nat.Properties.html#6936" class="Bound">m</a> <a id="6938" href="Cubical.Data.Nat.Properties.html#6938" class="Bound">n</a> <a id="6940" class="Symbol">=</a> <a id="6942" class="Symbol">(λ</a> <a id="6945" href="Cubical.Data.Nat.Properties.html#6945" class="Bound">i</a> <a id="6947" class="Symbol">→</a> <a id="6949" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6956" href="Cubical.Data.Nat.Properties.html#6934" class="Bound">o</a> <a id="6958" href="Cubical.Data.Nat.Properties.html#6936" class="Bound">m</a> <a id="6960" href="Cubical.Data.Nat.Properties.html#6945" class="Bound">i</a> <a id="6962" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="6964" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="6971" href="Cubical.Data.Nat.Properties.html#6934" class="Bound">o</a> <a id="6973" href="Cubical.Data.Nat.Properties.html#6938" class="Bound">n</a> <a id="6975" href="Cubical.Data.Nat.Properties.html#6945" class="Bound">i</a><a id="6976" class="Symbol">)</a> <a id="6978" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6980" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="6991" href="Cubical.Data.Nat.Properties.html#6936" class="Bound">m</a> <a id="6993" href="Cubical.Data.Nat.Properties.html#6938" class="Bound">n</a> <a id="6995" href="Cubical.Data.Nat.Properties.html#6934" class="Bound">o</a> <a id="6997" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6999" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="7006" class="Symbol">(</a><a id="7007" href="Cubical.Data.Nat.Properties.html#6936" class="Bound">m</a> <a id="7009" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7011" href="Cubical.Data.Nat.Properties.html#6938" class="Bound">n</a><a id="7012" class="Symbol">)</a> <a id="7014" href="Cubical.Data.Nat.Properties.html#6934" class="Bound">o</a>

<a id="·-assoc"></a><a id="7017" href="Cubical.Data.Nat.Properties.html#7017" class="Function">·-assoc</a> <a id="7025" class="Symbol">:</a> <a id="7027" class="Symbol">∀</a> <a id="7029" href="Cubical.Data.Nat.Properties.html#7029" class="Bound">m</a> <a id="7031" href="Cubical.Data.Nat.Properties.html#7031" class="Bound">n</a> <a id="7033" href="Cubical.Data.Nat.Properties.html#7033" class="Bound">o</a> <a id="7035" class="Symbol">→</a> <a id="7037" href="Cubical.Data.Nat.Properties.html#7029" class="Bound">m</a> <a id="7039" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7041" class="Symbol">(</a><a id="7042" href="Cubical.Data.Nat.Properties.html#7031" class="Bound">n</a> <a id="7044" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7046" href="Cubical.Data.Nat.Properties.html#7033" class="Bound">o</a><a id="7047" class="Symbol">)</a> <a id="7049" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7051" class="Symbol">(</a><a id="7052" href="Cubical.Data.Nat.Properties.html#7029" class="Bound">m</a> <a id="7054" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7056" href="Cubical.Data.Nat.Properties.html#7031" class="Bound">n</a><a id="7057" class="Symbol">)</a> <a id="7059" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7061" href="Cubical.Data.Nat.Properties.html#7033" class="Bound">o</a>
<a id="7063" href="Cubical.Data.Nat.Properties.html#7017" class="Function">·-assoc</a> <a id="7071" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7076" class="Symbol">_</a> <a id="7078" class="Symbol">_</a> <a id="7080" class="Symbol">=</a> <a id="7082" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7087" href="Cubical.Data.Nat.Properties.html#7017" class="Function">·-assoc</a> <a id="7095" class="Symbol">(</a><a id="7096" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7100" href="Cubical.Data.Nat.Properties.html#7100" class="Bound">m</a><a id="7101" class="Symbol">)</a> <a id="7103" href="Cubical.Data.Nat.Properties.html#7103" class="Bound">n</a> <a id="7105" href="Cubical.Data.Nat.Properties.html#7105" class="Bound">o</a> <a id="7107" class="Symbol">=</a> <a id="7109" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Cubical.Data.Nat.Properties.html#7103" class="Bound">n</a> <a id="7117" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7119" href="Cubical.Data.Nat.Properties.html#7105" class="Bound">o</a> <a id="7121" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="7123" class="Symbol">)</a> <a id="7125" class="Symbol">(</a><a id="7126" href="Cubical.Data.Nat.Properties.html#7017" class="Function">·-assoc</a> <a id="7134" href="Cubical.Data.Nat.Properties.html#7100" class="Bound">m</a> <a id="7136" href="Cubical.Data.Nat.Properties.html#7103" class="Bound">n</a> <a id="7138" href="Cubical.Data.Nat.Properties.html#7105" class="Bound">o</a><a id="7139" class="Symbol">)</a> <a id="7141" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7143" href="Cubical.Data.Nat.Properties.html#6695" class="Function">·-distribʳ</a> <a id="7154" href="Cubical.Data.Nat.Properties.html#7103" class="Bound">n</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Cubical.Data.Nat.Properties.html#7100" class="Bound">m</a> <a id="7159" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7161" href="Cubical.Data.Nat.Properties.html#7103" class="Bound">n</a><a id="7162" class="Symbol">)</a> <a id="7164" href="Cubical.Data.Nat.Properties.html#7105" class="Bound">o</a>

<a id="·-identityˡ"></a><a id="7167" href="Cubical.Data.Nat.Properties.html#7167" class="Function">·-identityˡ</a> <a id="7179" class="Symbol">:</a> <a id="7181" class="Symbol">∀</a> <a id="7183" href="Cubical.Data.Nat.Properties.html#7183" class="Bound">m</a> <a id="7185" class="Symbol">→</a> <a id="7187" class="Number">1</a> <a id="7189" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7191" href="Cubical.Data.Nat.Properties.html#7183" class="Bound">m</a> <a id="7193" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7195" href="Cubical.Data.Nat.Properties.html#7183" class="Bound">m</a>
<a id="7197" href="Cubical.Data.Nat.Properties.html#7167" class="Function">·-identityˡ</a> <a id="7209" href="Cubical.Data.Nat.Properties.html#7209" class="Bound">m</a> <a id="7211" class="Symbol">=</a> <a id="7213" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="7220" href="Cubical.Data.Nat.Properties.html#7209" class="Bound">m</a>

<a id="·-identityʳ"></a><a id="7223" href="Cubical.Data.Nat.Properties.html#7223" class="Function">·-identityʳ</a> <a id="7235" class="Symbol">:</a> <a id="7237" class="Symbol">∀</a> <a id="7239" href="Cubical.Data.Nat.Properties.html#7239" class="Bound">m</a> <a id="7241" class="Symbol">→</a> <a id="7243" href="Cubical.Data.Nat.Properties.html#7239" class="Bound">m</a> <a id="7245" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7247" class="Number">1</a> <a id="7249" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7251" href="Cubical.Data.Nat.Properties.html#7239" class="Bound">m</a>
<a id="7253" href="Cubical.Data.Nat.Properties.html#7223" class="Function">·-identityʳ</a> <a id="7265" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7270" class="Symbol">=</a> <a id="7272" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7277" href="Cubical.Data.Nat.Properties.html#7223" class="Function">·-identityʳ</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7294" href="Cubical.Data.Nat.Properties.html#7294" class="Bound">m</a><a id="7295" class="Symbol">)</a> <a id="7297" class="Symbol">=</a> <a id="7299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7304" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7308" class="Symbol">(</a><a id="7309" href="Cubical.Data.Nat.Properties.html#7223" class="Function">·-identityʳ</a> <a id="7321" href="Cubical.Data.Nat.Properties.html#7294" class="Bound">m</a><a id="7322" class="Symbol">)</a>

<a id="·2≡∘diag+"></a><a id="7325" href="Cubical.Data.Nat.Properties.html#7325" class="Function">·2≡∘diag+</a> <a id="7335" class="Symbol">:</a> <a id="7337" class="Symbol">∀</a> <a id="7339" href="Cubical.Data.Nat.Properties.html#7339" class="Bound">m</a> <a id="7341" class="Symbol">→</a> <a id="7343" class="Number">2</a> <a id="7345" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7347" href="Cubical.Data.Nat.Properties.html#7339" class="Bound">m</a> <a id="7349" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7351" href="Cubical.Data.Nat.Properties.html#7339" class="Bound">m</a> <a id="7353" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="7355" href="Cubical.Data.Nat.Properties.html#7339" class="Bound">m</a>
<a id="7357" href="Cubical.Data.Nat.Properties.html#7325" class="Function">·2≡∘diag+</a> <a id="7367" href="Cubical.Data.Nat.Properties.html#7367" class="Bound">m</a> <a id="7369" class="Symbol">=</a> <a id="7371" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7376" class="Symbol">(</a><a id="7377" href="Cubical.Data.Nat.Properties.html#7367" class="Bound">m</a> <a id="7379" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="7381" class="Symbol">)</a> <a id="7383" class="Symbol">(</a><a id="7384" href="Cubical.Data.Nat.Properties.html#7167" class="Function">·-identityˡ</a> <a id="7396" href="Cubical.Data.Nat.Properties.html#7367" class="Bound">m</a><a id="7397" class="Symbol">)</a>

<a id="0≡n·sm→0≡n"></a><a id="7400" href="Cubical.Data.Nat.Properties.html#7400" class="Function">0≡n·sm→0≡n</a> <a id="7411" class="Symbol">:</a> <a id="7413" class="Number">0</a> <a id="7415" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7417" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="7419" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7421" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7425" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7427" class="Symbol">→</a> <a id="7429" class="Number">0</a> <a id="7431" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7433" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="7435" href="Cubical.Data.Nat.Properties.html#7400" class="Function">0≡n·sm→0≡n</a> <a id="7446" class="Symbol">{</a><a id="7447" class="Argument">n</a> <a id="7449" class="Symbol">=</a> <a id="7451" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7455" class="Symbol">}</a> <a id="7457" href="Cubical.Data.Nat.Properties.html#7457" class="Bound">p</a> <a id="7459" class="Symbol">=</a> <a id="7461" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7466" href="Cubical.Data.Nat.Properties.html#7400" class="Function">0≡n·sm→0≡n</a> <a id="7477" class="Symbol">{</a><a id="7478" class="Argument">n</a> <a id="7480" class="Symbol">=</a> <a id="7482" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7486" href="Cubical.Data.Nat.Properties.html#7486" class="Bound">n</a><a id="7487" class="Symbol">}</a> <a id="7489" href="Cubical.Data.Nat.Properties.html#7489" class="Bound">p</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Cubical.Data.Nat.Properties.html#1790" class="Function">znots</a> <a id="7506" href="Cubical.Data.Nat.Properties.html#7489" class="Bound">p</a><a id="7507" class="Symbol">)</a>

<a id="inj-·sm"></a><a id="7510" href="Cubical.Data.Nat.Properties.html#7510" class="Function">inj-·sm</a> <a id="7518" class="Symbol">:</a> <a id="7520" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7522" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7524" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7528" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7530" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7532" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="7534" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7536" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7540" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7542" class="Symbol">→</a> <a id="7544" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7546" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7548" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="7550" href="Cubical.Data.Nat.Properties.html#7510" class="Function">inj-·sm</a> <a id="7558" class="Symbol">{</a><a id="7559" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7563" class="Symbol">}</a> <a id="7565" class="Symbol">{</a><a id="7566" href="Cubical.Data.Nat.Properties.html#7566" class="Bound">m</a><a id="7567" class="Symbol">}</a> <a id="7569" class="Symbol">{</a><a id="7570" href="Cubical.Data.Nat.Properties.html#7570" class="Bound">n</a><a id="7571" class="Symbol">}</a> <a id="7573" href="Cubical.Data.Nat.Properties.html#7573" class="Bound">p</a> <a id="7575" class="Symbol">=</a> <a id="7577" href="Cubical.Data.Nat.Properties.html#7400" class="Function">0≡n·sm→0≡n</a> <a id="7588" href="Cubical.Data.Nat.Properties.html#7573" class="Bound">p</a>
<a id="7590" href="Cubical.Data.Nat.Properties.html#7510" class="CatchallClause Function">inj-·sm</a><a id="7597" class="CatchallClause"> </a><a id="7598" class="CatchallClause Symbol">{</a><a id="7599" href="Cubical.Data.Nat.Properties.html#7599" class="CatchallClause Bound">l</a><a id="7600" class="CatchallClause Symbol">}</a><a id="7601" class="CatchallClause"> </a><a id="7602" class="CatchallClause Symbol">{</a><a id="7603" href="Cubical.Data.Nat.Properties.html#7603" class="CatchallClause Bound">m</a><a id="7604" class="CatchallClause Symbol">}</a><a id="7605" class="CatchallClause"> </a><a id="7606" class="CatchallClause Symbol">{</a><a id="7607" href="Agda.Builtin.Nat.html#238" class="CatchallClause InductiveConstructor">zero</a><a id="7611" class="CatchallClause Symbol">}</a><a id="7612" class="CatchallClause"> </a><a id="7613" href="Cubical.Data.Nat.Properties.html#7613" class="CatchallClause Bound">p</a> <a id="7615" class="Symbol">=</a> <a id="7617" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7621" class="Symbol">(</a><a id="7622" href="Cubical.Data.Nat.Properties.html#7400" class="Function">0≡n·sm→0≡n</a> <a id="7633" class="Symbol">(</a><a id="7634" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7638" href="Cubical.Data.Nat.Properties.html#7613" class="Bound">p</a><a id="7639" class="Symbol">))</a>
<a id="7642" href="Cubical.Data.Nat.Properties.html#7510" class="Function">inj-·sm</a> <a id="7650" class="Symbol">{</a><a id="7651" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7655" href="Cubical.Data.Nat.Properties.html#7655" class="Bound">l</a><a id="7656" class="Symbol">}</a> <a id="7658" class="Symbol">{</a><a id="7659" href="Cubical.Data.Nat.Properties.html#7659" class="Bound">m</a><a id="7660" class="Symbol">}</a> <a id="7662" class="Symbol">{</a><a id="7663" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7667" href="Cubical.Data.Nat.Properties.html#7667" class="Bound">n</a><a id="7668" class="Symbol">}</a> <a id="7670" href="Cubical.Data.Nat.Properties.html#7670" class="Bound">p</a> <a id="7672" class="Symbol">=</a> <a id="7674" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7679" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7683" class="Symbol">(</a><a id="7684" href="Cubical.Data.Nat.Properties.html#7510" class="Function">inj-·sm</a> <a id="7692" class="Symbol">(</a><a id="7693" href="Cubical.Data.Nat.Properties.html#5477" class="Function">inj-m+</a> <a id="7700" class="Symbol">{</a><a id="7701" class="Argument">m</a> <a id="7703" class="Symbol">=</a> <a id="7705" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7709" href="Cubical.Data.Nat.Properties.html#7659" class="Bound">m</a><a id="7710" class="Symbol">}</a> <a id="7712" href="Cubical.Data.Nat.Properties.html#7670" class="Bound">p</a><a id="7713" class="Symbol">))</a>

<a id="inj-sm·"></a><a id="7717" href="Cubical.Data.Nat.Properties.html#7717" class="Function">inj-sm·</a> <a id="7725" class="Symbol">:</a> <a id="7727" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7731" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7733" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7735" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7737" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7739" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7743" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="7745" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="7747" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="7749" class="Symbol">→</a> <a id="7751" href="Cubical.Data.Nat.Properties.html#515" class="Generalizable">l</a> <a id="7753" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7755" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="7757" href="Cubical.Data.Nat.Properties.html#7717" class="Function">inj-sm·</a> <a id="7765" class="Symbol">{</a><a id="7766" href="Cubical.Data.Nat.Properties.html#7766" class="Bound">m</a><a id="7767" class="Symbol">}</a> <a id="7769" class="Symbol">{</a><a id="7770" href="Cubical.Data.Nat.Properties.html#7770" class="Bound">l</a><a id="7771" class="Symbol">}</a> <a id="7773" class="Symbol">{</a><a id="7774" href="Cubical.Data.Nat.Properties.html#7774" class="Bound">n</a><a id="7775" class="Symbol">}</a> <a id="7777" href="Cubical.Data.Nat.Properties.html#7777" class="Bound">p</a> <a id="7779" class="Symbol">=</a> <a id="7781" href="Cubical.Data.Nat.Properties.html#7510" class="Function">inj-·sm</a> <a id="7789" class="Symbol">(</a><a id="7790" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="7797" href="Cubical.Data.Nat.Properties.html#7770" class="Bound">l</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7804" href="Cubical.Data.Nat.Properties.html#7766" class="Bound">m</a><a id="7805" class="Symbol">)</a> <a id="7807" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7809" href="Cubical.Data.Nat.Properties.html#7777" class="Bound">p</a> <a id="7811" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7813" href="Cubical.Data.Nat.Properties.html#6577" class="Function">·-comm</a> <a id="7820" class="Symbol">(</a><a id="7821" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7825" href="Cubical.Data.Nat.Properties.html#7766" class="Bound">m</a><a id="7826" class="Symbol">)</a> <a id="7828" href="Cubical.Data.Nat.Properties.html#7774" class="Bound">n</a><a id="7829" class="Symbol">)</a>

<a id="≢0→NonZero"></a><a id="7832" href="Cubical.Data.Nat.Properties.html#7832" class="Function">≢0→NonZero</a> <a id="7843" class="Symbol">:</a> <a id="7845" class="Symbol">∀</a> <a id="7847" class="Symbol">{</a><a id="7848" href="Cubical.Data.Nat.Properties.html#7848" class="Bound">x</a> <a id="7850" class="Symbol">:</a> <a id="7852" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7853" class="Symbol">}</a> <a id="7855" class="Symbol">→</a> <a id="7857" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7859" href="Cubical.Data.Nat.Properties.html#7848" class="Bound">x</a> <a id="7861" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7863" class="Number">0</a> <a id="7865" class="Symbol">→</a> <a id="7867" href="Cubical.Data.Nat.Base.html#1779" class="Function">NonZero</a> <a id="7875" href="Cubical.Data.Nat.Properties.html#7848" class="Bound">x</a>
<a id="7877" href="Cubical.Data.Nat.Properties.html#7832" class="Function">≢0→NonZero</a> <a id="7888" class="Symbol">{</a><a id="7889" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7893" class="Symbol">}</a> <a id="7895" href="Cubical.Data.Nat.Properties.html#7895" class="Bound">nx0</a> <a id="7899" class="Symbol">=</a> <a id="7901" href="Cubical.Data.Nat.Properties.html#7895" class="Bound">nx0</a> <a id="7905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7910" href="Cubical.Data.Nat.Properties.html#7832" class="Function">≢0→NonZero</a> <a id="7921" class="Symbol">{</a><a id="7922" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7926" href="Cubical.Data.Nat.Properties.html#7926" class="Bound">x</a><a id="7927" class="Symbol">}</a> <a id="7929" href="Cubical.Data.Nat.Properties.html#7929" class="Bound">nx0</a> <a id="7933" class="Symbol">=</a> <a id="7935" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="integral-domain-·"></a><a id="7939" href="Cubical.Data.Nat.Properties.html#7939" class="Function">integral-domain-·</a> <a id="7957" class="Symbol">:</a> <a id="7959" class="Symbol">{</a><a id="7960" href="Cubical.Data.Nat.Properties.html#7960" class="Bound">k</a> <a id="7962" href="Cubical.Data.Nat.Properties.html#7962" class="Bound">l</a> <a id="7964" class="Symbol">:</a> <a id="7966" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7967" class="Symbol">}</a> <a id="7969" class="Symbol">→</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Cubical.Data.Nat.Properties.html#7960" class="Bound">k</a> <a id="7974" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7976" class="Number">0</a> <a id="7978" class="Symbol">→</a> <a id="7980" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="7981" class="Symbol">)</a> <a id="7983" class="Symbol">→</a> <a id="7985" class="Symbol">(</a><a id="7986" href="Cubical.Data.Nat.Properties.html#7962" class="Bound">l</a> <a id="7988" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7990" class="Number">0</a> <a id="7992" class="Symbol">→</a> <a id="7994" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="7995" class="Symbol">)</a> <a id="7997" class="Symbol">→</a> <a id="7999" class="Symbol">(</a><a id="8000" href="Cubical.Data.Nat.Properties.html#7960" class="Bound">k</a> <a id="8002" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="8004" href="Cubical.Data.Nat.Properties.html#7962" class="Bound">l</a> <a id="8006" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8008" class="Number">0</a> <a id="8010" class="Symbol">→</a> <a id="8012" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="8013" class="Symbol">)</a>
<a id="8015" href="Cubical.Data.Nat.Properties.html#7939" class="Function">integral-domain-·</a> <a id="8033" class="Symbol">{</a><a id="8034" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8038" class="Symbol">}</a> <a id="8040" class="Symbol">{</a><a id="8041" href="Cubical.Data.Nat.Properties.html#8041" class="Bound">l</a><a id="8042" class="Symbol">}</a> <a id="8044" href="Cubical.Data.Nat.Properties.html#8044" class="Bound">¬p</a> <a id="8047" href="Cubical.Data.Nat.Properties.html#8047" class="Bound">¬q</a> <a id="8050" href="Cubical.Data.Nat.Properties.html#8050" class="Bound">r</a> <a id="8052" class="Symbol">=</a> <a id="8054" href="Cubical.Data.Nat.Properties.html#8044" class="Bound">¬p</a> <a id="8057" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8062" href="Cubical.Data.Nat.Properties.html#7939" class="Function">integral-domain-·</a> <a id="8080" class="Symbol">{</a><a id="8081" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8085" href="Cubical.Data.Nat.Properties.html#8085" class="Bound">k</a><a id="8086" class="Symbol">}</a> <a id="8088" class="Symbol">{</a><a id="8089" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8093" class="Symbol">}</a> <a id="8095" href="Cubical.Data.Nat.Properties.html#8095" class="Bound">¬p</a> <a id="8098" href="Cubical.Data.Nat.Properties.html#8098" class="Bound">¬q</a> <a id="8101" href="Cubical.Data.Nat.Properties.html#8101" class="Bound">r</a> <a id="8103" class="Symbol">=</a> <a id="8105" href="Cubical.Data.Nat.Properties.html#8098" class="Bound">¬q</a> <a id="8108" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8113" href="Cubical.Data.Nat.Properties.html#7939" class="Function">integral-domain-·</a> <a id="8131" class="Symbol">{</a><a id="8132" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8136" href="Cubical.Data.Nat.Properties.html#8136" class="Bound">k</a><a id="8137" class="Symbol">}</a> <a id="8139" class="Symbol">{</a><a id="8140" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8144" href="Cubical.Data.Nat.Properties.html#8144" class="Bound">l</a><a id="8145" class="Symbol">}</a> <a id="8147" href="Cubical.Data.Nat.Properties.html#8147" class="Bound">¬p</a> <a id="8150" href="Cubical.Data.Nat.Properties.html#8150" class="Bound">¬q</a> <a id="8153" href="Cubical.Data.Nat.Properties.html#8153" class="Bound">r</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="8163" href="Cubical.Data.Nat.Properties.html#8153" class="Bound">r</a>

<a id="left≢0-of-·≢0"></a><a id="8166" href="Cubical.Data.Nat.Properties.html#8166" class="Function">left≢0-of-·≢0</a> <a id="8180" class="Symbol">:</a> <a id="8182" class="Symbol">∀</a> <a id="8184" href="Cubical.Data.Nat.Properties.html#8184" class="Bound">k</a> <a id="8186" href="Cubical.Data.Nat.Properties.html#8186" class="Bound">l</a> <a id="8188" class="Symbol">→</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Cubical.Data.Nat.Properties.html#8184" class="Bound">k</a> <a id="8193" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="8195" href="Cubical.Data.Nat.Properties.html#8186" class="Bound">l</a> <a id="8197" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8199" class="Number">0</a> <a id="8201" class="Symbol">→</a> <a id="8203" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="8204" class="Symbol">)</a> <a id="8206" class="Symbol">→</a> <a id="8208" class="Symbol">(</a><a id="8209" href="Cubical.Data.Nat.Properties.html#8184" class="Bound">k</a> <a id="8211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8213" class="Number">0</a> <a id="8215" class="Symbol">→</a> <a id="8217" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="8218" class="Symbol">)</a>
<a id="8220" href="Cubical.Data.Nat.Properties.html#8166" class="Function">left≢0-of-·≢0</a> <a id="8234" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8239" href="Cubical.Data.Nat.Properties.html#8239" class="Bound">l</a> <a id="8241" href="Cubical.Data.Nat.Properties.html#8241" class="Bound">¬0</a> <a id="8244" class="Symbol">=</a> <a id="8246" href="Cubical.Data.Nat.Properties.html#8241" class="Bound">¬0</a>
<a id="8249" href="Cubical.Data.Nat.Properties.html#8166" class="Function">left≢0-of-·≢0</a> <a id="8263" class="Symbol">(</a><a id="8264" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8268" href="Cubical.Data.Nat.Properties.html#8268" class="Bound">k</a><a id="8269" class="Symbol">)</a> <a id="8271" href="Cubical.Data.Nat.Properties.html#8271" class="Bound">l</a> <a id="8273" href="Cubical.Data.Nat.Properties.html#8273" class="Bound">¬0</a> <a id="8276" class="Symbol">=</a> <a id="8278" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a>

<a id="8285" class="Comment">-- Arithmetic facts about ^</a>

<a id="1^≡1"></a><a id="8314" href="Cubical.Data.Nat.Properties.html#8314" class="Function">1^≡1</a> <a id="8319" class="Symbol">:</a> <a id="8321" class="Symbol">∀</a> <a id="8323" href="Cubical.Data.Nat.Properties.html#8323" class="Bound">m</a> <a id="8325" class="Symbol">→</a> <a id="8327" class="Number">1</a> <a id="8329" href="Cubical.Data.Nat.Base.html#1857" class="Function Operator">^</a> <a id="8331" href="Cubical.Data.Nat.Properties.html#8323" class="Bound">m</a> <a id="8333" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8335" class="Number">1</a>
<a id="8337" href="Cubical.Data.Nat.Properties.html#8314" class="Function">1^≡1</a> <a id="8342" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="8350" class="Symbol">=</a> <a id="8352" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8357" href="Cubical.Data.Nat.Properties.html#8314" class="Function">1^≡1</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8367" href="Cubical.Data.Nat.Properties.html#8367" class="Bound">m</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Symbol">=</a> <a id="8372" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a> <a id="8379" class="Symbol">_</a> <a id="8381" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8383" href="Cubical.Data.Nat.Properties.html#8314" class="Function">1^≡1</a> <a id="8388" href="Cubical.Data.Nat.Properties.html#8367" class="Bound">m</a>

<a id="8391" class="Comment">-- Arithmetic facts about ∸</a>

<a id="zero∸"></a><a id="8420" href="Cubical.Data.Nat.Properties.html#8420" class="Function">zero∸</a> <a id="8426" class="Symbol">:</a> <a id="8428" class="Symbol">∀</a> <a id="8430" href="Cubical.Data.Nat.Properties.html#8430" class="Bound">n</a> <a id="8432" class="Symbol">→</a> <a id="8434" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8439" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8441" href="Cubical.Data.Nat.Properties.html#8430" class="Bound">n</a> <a id="8443" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8445" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="8450" href="Cubical.Data.Nat.Properties.html#8420" class="Function">zero∸</a> <a id="8456" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8461" class="Symbol">=</a> <a id="8463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8468" href="Cubical.Data.Nat.Properties.html#8420" class="Function">zero∸</a> <a id="8474" class="Symbol">(</a><a id="8475" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8479" class="Symbol">_)</a> <a id="8482" class="Symbol">=</a> <a id="8484" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="n∸n"></a><a id="8490" href="Cubical.Data.Nat.Properties.html#8490" class="Function">n∸n</a> <a id="8494" class="Symbol">:</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Cubical.Data.Nat.Properties.html#8497" class="Bound">n</a> <a id="8499" class="Symbol">:</a> <a id="8501" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8502" class="Symbol">)</a> <a id="8504" class="Symbol">→</a> <a id="8506" href="Cubical.Data.Nat.Properties.html#8497" class="Bound">n</a> <a id="8508" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8510" href="Cubical.Data.Nat.Properties.html#8497" class="Bound">n</a> <a id="8512" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8514" class="Number">0</a>
<a id="8516" href="Cubical.Data.Nat.Properties.html#8490" class="Function">n∸n</a> <a id="8520" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8525" class="Symbol">=</a> <a id="8527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8532" href="Cubical.Data.Nat.Properties.html#8490" class="Function">n∸n</a> <a id="8536" class="Symbol">(</a><a id="8537" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8541" href="Cubical.Data.Nat.Properties.html#8541" class="Bound">n</a><a id="8542" class="Symbol">)</a> <a id="8544" class="Symbol">=</a> <a id="8546" href="Cubical.Data.Nat.Properties.html#8490" class="Function">n∸n</a> <a id="8550" href="Cubical.Data.Nat.Properties.html#8541" class="Bound">n</a>

<a id="∸-cancelˡ"></a><a id="8553" href="Cubical.Data.Nat.Properties.html#8553" class="Function">∸-cancelˡ</a> <a id="8563" class="Symbol">:</a> <a id="8565" class="Symbol">∀</a> <a id="8567" href="Cubical.Data.Nat.Properties.html#8567" class="Bound">k</a> <a id="8569" href="Cubical.Data.Nat.Properties.html#8569" class="Bound">m</a> <a id="8571" href="Cubical.Data.Nat.Properties.html#8571" class="Bound">n</a> <a id="8573" class="Symbol">→</a> <a id="8575" class="Symbol">(</a><a id="8576" href="Cubical.Data.Nat.Properties.html#8567" class="Bound">k</a> <a id="8578" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8580" href="Cubical.Data.Nat.Properties.html#8569" class="Bound">m</a><a id="8581" class="Symbol">)</a> <a id="8583" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8585" class="Symbol">(</a><a id="8586" href="Cubical.Data.Nat.Properties.html#8567" class="Bound">k</a> <a id="8588" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8590" href="Cubical.Data.Nat.Properties.html#8571" class="Bound">n</a><a id="8591" class="Symbol">)</a> <a id="8593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8595" href="Cubical.Data.Nat.Properties.html#8569" class="Bound">m</a> <a id="8597" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8599" href="Cubical.Data.Nat.Properties.html#8571" class="Bound">n</a>
<a id="8601" href="Cubical.Data.Nat.Properties.html#8553" class="Function">∸-cancelˡ</a> <a id="8611" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="8619" class="Symbol">=</a> <a id="8621" class="Symbol">λ</a> <a id="8623" href="Cubical.Data.Nat.Properties.html#8623" class="Bound">_</a> <a id="8625" href="Cubical.Data.Nat.Properties.html#8625" class="Bound">_</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8634" href="Cubical.Data.Nat.Properties.html#8553" class="Function">∸-cancelˡ</a> <a id="8644" class="Symbol">(</a><a id="8645" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8649" href="Cubical.Data.Nat.Properties.html#8649" class="Bound">k</a><a id="8650" class="Symbol">)</a> <a id="8652" class="Symbol">=</a> <a id="8654" href="Cubical.Data.Nat.Properties.html#8553" class="Function">∸-cancelˡ</a> <a id="8664" href="Cubical.Data.Nat.Properties.html#8649" class="Bound">k</a>

<a id="+∸"></a><a id="8667" href="Cubical.Data.Nat.Properties.html#8667" class="Function">+∸</a> <a id="8670" class="Symbol">:</a> <a id="8672" class="Symbol">∀</a> <a id="8674" href="Cubical.Data.Nat.Properties.html#8674" class="Bound">k</a> <a id="8676" href="Cubical.Data.Nat.Properties.html#8676" class="Bound">n</a> <a id="8678" class="Symbol">→</a> <a id="8680" class="Symbol">(</a><a id="8681" href="Cubical.Data.Nat.Properties.html#8674" class="Bound">k</a> <a id="8683" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8685" href="Cubical.Data.Nat.Properties.html#8676" class="Bound">n</a><a id="8686" class="Symbol">)</a> <a id="8688" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8690" href="Cubical.Data.Nat.Properties.html#8676" class="Bound">n</a> <a id="8692" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8694" href="Cubical.Data.Nat.Properties.html#8674" class="Bound">k</a>
<a id="8696" href="Cubical.Data.Nat.Properties.html#8667" class="Function">+∸</a> <a id="8699" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8704" href="Cubical.Data.Nat.Properties.html#8704" class="Bound">n</a> <a id="8706" class="Symbol">=</a> <a id="8708" href="Cubical.Data.Nat.Properties.html#8490" class="Function">n∸n</a> <a id="8712" href="Cubical.Data.Nat.Properties.html#8704" class="Bound">n</a>
<a id="8714" href="Cubical.Data.Nat.Properties.html#8667" class="Function">+∸</a> <a id="8717" class="Symbol">(</a><a id="8718" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8722" href="Cubical.Data.Nat.Properties.html#8722" class="Bound">k</a><a id="8723" class="Symbol">)</a> <a id="8725" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8730" class="Symbol">=</a> <a id="8732" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8737" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8741" class="Symbol">(</a><a id="8742" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="8749" href="Cubical.Data.Nat.Properties.html#8722" class="Bound">k</a> <a id="8751" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8755" class="Symbol">)</a>
<a id="8757" href="Cubical.Data.Nat.Properties.html#8667" class="Function">+∸</a> <a id="8760" class="Symbol">(</a><a id="8761" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8765" href="Cubical.Data.Nat.Properties.html#8765" class="Bound">k</a><a id="8766" class="Symbol">)</a> <a id="8768" class="Symbol">(</a><a id="8769" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8773" href="Cubical.Data.Nat.Properties.html#8773" class="Bound">n</a><a id="8774" class="Symbol">)</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">_∸</a> <a id="8787" href="Cubical.Data.Nat.Properties.html#8773" class="Bound">n</a><a id="8788" class="Symbol">)</a> <a id="8790" class="Symbol">(</a><a id="8791" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="8797" href="Cubical.Data.Nat.Properties.html#8765" class="Bound">k</a> <a id="8799" href="Cubical.Data.Nat.Properties.html#8773" class="Bound">n</a><a id="8800" class="Symbol">)</a> <a id="8802" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8804" href="Cubical.Data.Nat.Properties.html#8667" class="Function">+∸</a> <a id="8807" class="Symbol">(</a><a id="8808" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8812" href="Cubical.Data.Nat.Properties.html#8765" class="Bound">k</a><a id="8813" class="Symbol">)</a> <a id="8815" href="Cubical.Data.Nat.Properties.html#8773" class="Bound">n</a>

<a id="∸+"></a><a id="8818" href="Cubical.Data.Nat.Properties.html#8818" class="Function">∸+</a> <a id="8821" class="Symbol">:</a> <a id="8823" class="Symbol">∀</a> <a id="8825" href="Cubical.Data.Nat.Properties.html#8825" class="Bound">k</a> <a id="8827" href="Cubical.Data.Nat.Properties.html#8827" class="Bound">n</a> <a id="8829" class="Symbol">→</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Cubical.Data.Nat.Properties.html#8827" class="Bound">n</a> <a id="8834" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8836" href="Cubical.Data.Nat.Properties.html#8825" class="Bound">k</a><a id="8837" class="Symbol">)</a> <a id="8839" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8841" href="Cubical.Data.Nat.Properties.html#8827" class="Bound">n</a> <a id="8843" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8845" href="Cubical.Data.Nat.Properties.html#8825" class="Bound">k</a>
<a id="8847" href="Cubical.Data.Nat.Properties.html#8818" class="Function">∸+</a> <a id="8850" href="Cubical.Data.Nat.Properties.html#8850" class="Bound">k</a> <a id="8852" href="Cubical.Data.Nat.Properties.html#8852" class="Bound">n</a> <a id="8854" class="Symbol">=</a> <a id="8856" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8861" class="Symbol">(λ</a> <a id="8864" href="Cubical.Data.Nat.Properties.html#8864" class="Bound">X</a> <a id="8866" class="Symbol">→</a> <a id="8868" href="Cubical.Data.Nat.Properties.html#8864" class="Bound">X</a> <a id="8870" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8872" href="Cubical.Data.Nat.Properties.html#8852" class="Bound">n</a><a id="8873" class="Symbol">)</a> <a id="8875" class="Symbol">(</a><a id="8876" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="8883" href="Cubical.Data.Nat.Properties.html#8852" class="Bound">n</a> <a id="8885" href="Cubical.Data.Nat.Properties.html#8850" class="Bound">k</a><a id="8886" class="Symbol">)</a> <a id="8888" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8890" href="Cubical.Data.Nat.Properties.html#8667" class="Function">+∸</a> <a id="8893" href="Cubical.Data.Nat.Properties.html#8850" class="Bound">k</a> <a id="8895" href="Cubical.Data.Nat.Properties.html#8852" class="Bound">n</a>

<a id="∸-cancelʳ"></a><a id="8898" href="Cubical.Data.Nat.Properties.html#8898" class="Function">∸-cancelʳ</a> <a id="8908" class="Symbol">:</a> <a id="8910" class="Symbol">∀</a> <a id="8912" href="Cubical.Data.Nat.Properties.html#8912" class="Bound">m</a> <a id="8914" href="Cubical.Data.Nat.Properties.html#8914" class="Bound">n</a> <a id="8916" href="Cubical.Data.Nat.Properties.html#8916" class="Bound">k</a> <a id="8918" class="Symbol">→</a> <a id="8920" class="Symbol">(</a><a id="8921" href="Cubical.Data.Nat.Properties.html#8912" class="Bound">m</a> <a id="8923" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8925" href="Cubical.Data.Nat.Properties.html#8916" class="Bound">k</a><a id="8926" class="Symbol">)</a> <a id="8928" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8930" class="Symbol">(</a><a id="8931" href="Cubical.Data.Nat.Properties.html#8914" class="Bound">n</a> <a id="8933" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8935" href="Cubical.Data.Nat.Properties.html#8916" class="Bound">k</a><a id="8936" class="Symbol">)</a> <a id="8938" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8940" href="Cubical.Data.Nat.Properties.html#8912" class="Bound">m</a> <a id="8942" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8944" href="Cubical.Data.Nat.Properties.html#8914" class="Bound">n</a>
<a id="8946" href="Cubical.Data.Nat.Properties.html#8898" class="Function">∸-cancelʳ</a> <a id="8956" href="Cubical.Data.Nat.Properties.html#8956" class="Bound">m</a> <a id="8958" href="Cubical.Data.Nat.Properties.html#8958" class="Bound">n</a> <a id="8960" href="Cubical.Data.Nat.Properties.html#8960" class="Bound">k</a> <a id="8962" class="Symbol">=</a> <a id="8964" class="Symbol">(λ</a> <a id="8967" href="Cubical.Data.Nat.Properties.html#8967" class="Bound">i</a> <a id="8969" class="Symbol">→</a> <a id="8971" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="8978" href="Cubical.Data.Nat.Properties.html#8956" class="Bound">m</a> <a id="8980" href="Cubical.Data.Nat.Properties.html#8960" class="Bound">k</a> <a id="8982" href="Cubical.Data.Nat.Properties.html#8967" class="Bound">i</a> <a id="8984" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8986" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="8993" href="Cubical.Data.Nat.Properties.html#8958" class="Bound">n</a> <a id="8995" href="Cubical.Data.Nat.Properties.html#8960" class="Bound">k</a> <a id="8997" href="Cubical.Data.Nat.Properties.html#8967" class="Bound">i</a><a id="8998" class="Symbol">)</a> <a id="9000" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9002" href="Cubical.Data.Nat.Properties.html#8553" class="Function">∸-cancelˡ</a> <a id="9012" href="Cubical.Data.Nat.Properties.html#8960" class="Bound">k</a> <a id="9014" href="Cubical.Data.Nat.Properties.html#8956" class="Bound">m</a> <a id="9016" href="Cubical.Data.Nat.Properties.html#8958" class="Bound">n</a>

<a id="∸-distribʳ"></a><a id="9019" href="Cubical.Data.Nat.Properties.html#9019" class="Function">∸-distribʳ</a> <a id="9030" class="Symbol">:</a> <a id="9032" class="Symbol">∀</a> <a id="9034" href="Cubical.Data.Nat.Properties.html#9034" class="Bound">m</a> <a id="9036" href="Cubical.Data.Nat.Properties.html#9036" class="Bound">n</a> <a id="9038" href="Cubical.Data.Nat.Properties.html#9038" class="Bound">k</a> <a id="9040" class="Symbol">→</a> <a id="9042" class="Symbol">(</a><a id="9043" href="Cubical.Data.Nat.Properties.html#9034" class="Bound">m</a> <a id="9045" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="9047" href="Cubical.Data.Nat.Properties.html#9036" class="Bound">n</a><a id="9048" class="Symbol">)</a> <a id="9050" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="9052" href="Cubical.Data.Nat.Properties.html#9038" class="Bound">k</a> <a id="9054" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9056" href="Cubical.Data.Nat.Properties.html#9034" class="Bound">m</a> <a id="9058" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="9060" href="Cubical.Data.Nat.Properties.html#9038" class="Bound">k</a> <a id="9062" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="9064" href="Cubical.Data.Nat.Properties.html#9036" class="Bound">n</a> <a id="9066" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="9068" href="Cubical.Data.Nat.Properties.html#9038" class="Bound">k</a>
<a id="9070" href="Cubical.Data.Nat.Properties.html#9019" class="Function">∸-distribʳ</a> <a id="9081" href="Cubical.Data.Nat.Properties.html#9081" class="Bound">m</a>       <a id="9089" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="9097" href="Cubical.Data.Nat.Properties.html#9097" class="Bound">k</a> <a id="9099" class="Symbol">=</a> <a id="9101" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9106" href="Cubical.Data.Nat.Properties.html#9019" class="Function">∸-distribʳ</a> <a id="9117" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="9125" class="Symbol">(</a><a id="9126" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9130" href="Cubical.Data.Nat.Properties.html#9130" class="Bound">n</a><a id="9131" class="Symbol">)</a> <a id="9133" href="Cubical.Data.Nat.Properties.html#9133" class="Bound">k</a> <a id="9135" class="Symbol">=</a> <a id="9137" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9141" class="Symbol">(</a><a id="9142" href="Cubical.Data.Nat.Properties.html#8420" class="Function">zero∸</a> <a id="9148" class="Symbol">(</a><a id="9149" href="Cubical.Data.Nat.Properties.html#9133" class="Bound">k</a> <a id="9151" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="9153" href="Cubical.Data.Nat.Properties.html#9130" class="Bound">n</a> <a id="9155" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="9157" href="Cubical.Data.Nat.Properties.html#9133" class="Bound">k</a><a id="9158" class="Symbol">))</a>
<a id="9161" href="Cubical.Data.Nat.Properties.html#9019" class="Function">∸-distribʳ</a> <a id="9172" class="Symbol">(</a><a id="9173" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9177" href="Cubical.Data.Nat.Properties.html#9177" class="Bound">m</a><a id="9178" class="Symbol">)</a> <a id="9180" class="Symbol">(</a><a id="9181" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9185" href="Cubical.Data.Nat.Properties.html#9185" class="Bound">n</a><a id="9186" class="Symbol">)</a> <a id="9188" href="Cubical.Data.Nat.Properties.html#9188" class="Bound">k</a> <a id="9190" class="Symbol">=</a> <a id="9192" href="Cubical.Data.Nat.Properties.html#9019" class="Function">∸-distribʳ</a> <a id="9203" href="Cubical.Data.Nat.Properties.html#9177" class="Bound">m</a> <a id="9205" href="Cubical.Data.Nat.Properties.html#9185" class="Bound">n</a> <a id="9207" href="Cubical.Data.Nat.Properties.html#9188" class="Bound">k</a> <a id="9209" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9211" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9215" class="Symbol">(</a><a id="9216" href="Cubical.Data.Nat.Properties.html#8553" class="Function">∸-cancelˡ</a> <a id="9226" href="Cubical.Data.Nat.Properties.html#9188" class="Bound">k</a> <a id="9228" class="Symbol">(</a><a id="9229" href="Cubical.Data.Nat.Properties.html#9177" class="Bound">m</a> <a id="9231" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="9233" href="Cubical.Data.Nat.Properties.html#9188" class="Bound">k</a><a id="9234" class="Symbol">)</a> <a id="9236" class="Symbol">(</a><a id="9237" href="Cubical.Data.Nat.Properties.html#9185" class="Bound">n</a> <a id="9239" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="9241" href="Cubical.Data.Nat.Properties.html#9188" class="Bound">k</a><a id="9242" class="Symbol">))</a>

<a id="∸≡0→≡"></a><a id="9246" href="Cubical.Data.Nat.Properties.html#9246" class="Function">∸≡0→≡</a> <a id="9252" class="Symbol">:</a> <a id="9254" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="9256" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="9258" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="9260" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9262" class="Number">0</a> <a id="9264" class="Symbol">→</a> <a id="9266" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a> <a id="9268" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="9270" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="9272" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9274" class="Number">0</a> <a id="9276" class="Symbol">→</a> <a id="9278" href="Cubical.Data.Nat.Properties.html#517" class="Generalizable">m</a> <a id="9280" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9282" href="Cubical.Data.Nat.Properties.html#519" class="Generalizable">n</a>
<a id="9284" href="Cubical.Data.Nat.Properties.html#9246" class="Function">∸≡0→≡</a> <a id="9290" class="Symbol">{</a><a id="9291" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9295" class="Symbol">}</a>  <a id="9298" class="Symbol">{</a><a id="9299" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9303" class="Symbol">}</a>  <a id="9306" class="Symbol">_</a> <a id="9308" class="Symbol">_</a> <a id="9310" class="Symbol">=</a> <a id="9312" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9317" href="Cubical.Data.Nat.Properties.html#9246" class="Function">∸≡0→≡</a> <a id="9323" class="Symbol">{</a><a id="9324" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9328" class="Symbol">}</a>  <a id="9331" class="Symbol">{</a><a id="9332" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9336" href="Cubical.Data.Nat.Properties.html#9336" class="Bound">n</a><a id="9337" class="Symbol">}</a> <a id="9339" class="Symbol">_</a> <a id="9341" href="Cubical.Data.Nat.Properties.html#9341" class="Bound">q</a> <a id="9343" class="Symbol">=</a> <a id="9345" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="9351" class="Symbol">(</a><a id="9352" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="9358" href="Cubical.Data.Nat.Properties.html#9341" class="Bound">q</a><a id="9359" class="Symbol">)</a>
<a id="9361" href="Cubical.Data.Nat.Properties.html#9246" class="Function">∸≡0→≡</a> <a id="9367" class="Symbol">{</a><a id="9368" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9372" href="Cubical.Data.Nat.Properties.html#9372" class="Bound">m</a><a id="9373" class="Symbol">}</a> <a id="9375" class="Symbol">{</a><a id="9376" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9380" class="Symbol">}</a>  <a id="9383" href="Cubical.Data.Nat.Properties.html#9383" class="Bound">p</a> <a id="9385" class="Symbol">_</a> <a id="9387" class="Symbol">=</a> <a id="9389" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="9395" class="Symbol">(</a><a id="9396" href="Cubical.Data.Nat.Properties.html#1849" class="Function">snotz</a> <a id="9402" href="Cubical.Data.Nat.Properties.html#9383" class="Bound">p</a><a id="9403" class="Symbol">)</a>
<a id="9405" href="Cubical.Data.Nat.Properties.html#9246" class="Function">∸≡0→≡</a> <a id="9411" class="Symbol">{</a><a id="9412" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9416" href="Cubical.Data.Nat.Properties.html#9416" class="Bound">m</a><a id="9417" class="Symbol">}</a> <a id="9419" class="Symbol">{</a><a id="9420" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9424" href="Cubical.Data.Nat.Properties.html#9424" class="Bound">n</a><a id="9425" class="Symbol">}</a> <a id="9427" href="Cubical.Data.Nat.Properties.html#9427" class="Bound">p</a> <a id="9429" href="Cubical.Data.Nat.Properties.html#9429" class="Bound">q</a> <a id="9431" class="Symbol">=</a> <a id="9433" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9438" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9442" class="Symbol">(</a><a id="9443" href="Cubical.Data.Nat.Properties.html#9246" class="Function">∸≡0→≡</a> <a id="9449" class="Symbol">{</a><a id="9450" href="Cubical.Data.Nat.Properties.html#9416" class="Bound">m</a><a id="9451" class="Symbol">}</a> <a id="9453" class="Symbol">{</a><a id="9454" href="Cubical.Data.Nat.Properties.html#9424" class="Bound">n</a><a id="9455" class="Symbol">}</a> <a id="9457" href="Cubical.Data.Nat.Properties.html#9427" class="Bound">p</a> <a id="9459" href="Cubical.Data.Nat.Properties.html#9429" class="Bound">q</a><a id="9460" class="Symbol">)</a>

<a id="9463" class="Keyword">infix</a> <a id="9469" class="Number">6</a> <a id="9471" href="Cubical.Data.Nat.Properties.html#9506" class="Function Operator">_!</a>
<a id="9474" class="Keyword">infix</a> <a id="9480" class="Number">7</a> <a id="9482" href="Cubical.Data.Nat.Properties.html#9602" class="Function Operator">_choose_</a>

<a id="9492" class="Comment">-- factorial:</a>
<a id="_!"></a><a id="9506" href="Cubical.Data.Nat.Properties.html#9506" class="Function Operator">_!</a> <a id="factorial"></a><a id="9509" href="Cubical.Data.Nat.Properties.html#9509" class="Function">factorial</a> <a id="9519" class="Symbol">:</a> <a id="9521" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="9523" class="Symbol">→</a> <a id="9525" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="9527" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9532" href="Cubical.Data.Nat.Properties.html#9506" class="Function Operator">!</a> <a id="9534" class="Symbol">=</a> <a id="9536" class="Number">1</a>
<a id="9538" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9542" href="Cubical.Data.Nat.Properties.html#9542" class="Bound">n</a> <a id="9544" href="Cubical.Data.Nat.Properties.html#9506" class="Function Operator">!</a> <a id="9546" class="Symbol">=</a> <a id="9548" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9552" href="Cubical.Data.Nat.Properties.html#9542" class="Bound">n</a> <a id="9554" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Cubical.Data.Nat.Properties.html#9542" class="Bound">n</a> <a id="9559" href="Cubical.Data.Nat.Properties.html#9506" class="Function Operator">!</a><a id="9560" class="Symbol">)</a>
<a id="9562" href="Cubical.Data.Nat.Properties.html#9509" class="Function">factorial</a> <a id="9572" class="Symbol">=</a> <a id="9574" href="Cubical.Data.Nat.Properties.html#9506" class="Function Operator">_!</a>

<a id="9578" class="Comment">--binomial coefficient:</a>
<a id="_choose_"></a><a id="9602" href="Cubical.Data.Nat.Properties.html#9602" class="Function Operator">_choose_</a> <a id="9611" class="Symbol">:</a> <a id="9613" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="9615" class="Symbol">→</a> <a id="9617" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="9619" class="Symbol">→</a> <a id="9621" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="9623" href="Cubical.Data.Nat.Properties.html#9623" class="Bound">n</a> <a id="9625" href="Cubical.Data.Nat.Properties.html#9602" class="Function Operator">choose</a> <a id="9632" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9637" class="Symbol">=</a> <a id="9639" class="Number">1</a>
<a id="9641" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9646" href="Cubical.Data.Nat.Properties.html#9602" class="Function Operator">choose</a> <a id="9653" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9657" href="Cubical.Data.Nat.Properties.html#9657" class="Bound">k</a> <a id="9659" class="Symbol">=</a> <a id="9661" class="Number">0</a>
<a id="9663" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9667" href="Cubical.Data.Nat.Properties.html#9667" class="Bound">n</a> <a id="9669" href="Cubical.Data.Nat.Properties.html#9602" class="Function Operator">choose</a> <a id="9676" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9680" href="Cubical.Data.Nat.Properties.html#9680" class="Bound">k</a> <a id="9682" class="Symbol">=</a> <a id="9684" href="Cubical.Data.Nat.Properties.html#9667" class="Bound">n</a> <a id="9686" href="Cubical.Data.Nat.Properties.html#9602" class="Function Operator">choose</a> <a id="9693" class="Symbol">(</a><a id="9694" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9698" href="Cubical.Data.Nat.Properties.html#9680" class="Bound">k</a><a id="9699" class="Symbol">)</a> <a id="9701" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="9703" href="Cubical.Data.Nat.Properties.html#9667" class="Bound">n</a> <a id="9705" href="Cubical.Data.Nat.Properties.html#9602" class="Function Operator">choose</a> <a id="9712" href="Cubical.Data.Nat.Properties.html#9680" class="Bound">k</a>

<a id="evenOrOdd"></a><a id="9715" href="Cubical.Data.Nat.Properties.html#9715" class="Function">evenOrOdd</a> <a id="9725" class="Symbol">:</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Cubical.Data.Nat.Properties.html#9728" class="Bound">n</a> <a id="9730" class="Symbol">:</a> <a id="9732" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9733" class="Symbol">)</a> <a id="9735" class="Symbol">→</a> <a id="9737" href="Cubical.Data.Nat.Base.html#1622" class="Function">isEvenT</a> <a id="9745" href="Cubical.Data.Nat.Properties.html#9728" class="Bound">n</a> <a id="9747" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9749" href="Cubical.Data.Nat.Base.html#1672" class="Function">isOddT</a> <a id="9756" href="Cubical.Data.Nat.Properties.html#9728" class="Bound">n</a>
<a id="9758" href="Cubical.Data.Nat.Properties.html#9715" class="Function">evenOrOdd</a> <a id="9768" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9773" class="Symbol">=</a> <a id="9775" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9779" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="9782" href="Cubical.Data.Nat.Properties.html#9715" class="Function">evenOrOdd</a> <a id="9792" class="Symbol">(</a><a id="9793" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9797" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9801" class="Symbol">)</a> <a id="9803" class="Symbol">=</a> <a id="9805" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9809" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="9812" href="Cubical.Data.Nat.Properties.html#9715" class="Function">evenOrOdd</a> <a id="9822" class="Symbol">(</a><a id="9823" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9827" class="Symbol">(</a><a id="9828" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9832" href="Cubical.Data.Nat.Properties.html#9832" class="Bound">n</a><a id="9833" class="Symbol">))</a> <a id="9836" class="Symbol">=</a> <a id="9838" href="Cubical.Data.Nat.Properties.html#9715" class="Function">evenOrOdd</a> <a id="9848" href="Cubical.Data.Nat.Properties.html#9832" class="Bound">n</a>

<a id="¬evenAndOdd"></a><a id="9851" href="Cubical.Data.Nat.Properties.html#9851" class="Function">¬evenAndOdd</a> <a id="9863" class="Symbol">:</a> <a id="9865" class="Symbol">(</a><a id="9866" href="Cubical.Data.Nat.Properties.html#9866" class="Bound">n</a> <a id="9868" class="Symbol">:</a> <a id="9870" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9871" class="Symbol">)</a> <a id="9873" class="Symbol">→</a> <a id="9875" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="9877" href="Cubical.Data.Nat.Base.html#1622" class="Function">isEvenT</a> <a id="9885" href="Cubical.Data.Nat.Properties.html#9866" class="Bound">n</a> <a id="9887" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9889" href="Cubical.Data.Nat.Base.html#1672" class="Function">isOddT</a> <a id="9896" href="Cubical.Data.Nat.Properties.html#9866" class="Bound">n</a>
<a id="9898" href="Cubical.Data.Nat.Properties.html#9851" class="Function">¬evenAndOdd</a> <a id="9910" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9915" class="Symbol">(</a><a id="9916" href="Cubical.Data.Nat.Properties.html#9916" class="Bound">p</a> <a id="9918" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9920" class="Symbol">())</a>
<a id="9924" href="Cubical.Data.Nat.Properties.html#9851" class="Function">¬evenAndOdd</a> <a id="9936" class="Symbol">(</a><a id="9937" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9941" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="9945" class="Symbol">)</a> <a id="9947" class="Symbol">()</a>
<a id="9950" href="Cubical.Data.Nat.Properties.html#9851" class="Function">¬evenAndOdd</a> <a id="9962" class="Symbol">(</a><a id="9963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9967" class="Symbol">(</a><a id="9968" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9972" href="Cubical.Data.Nat.Properties.html#9972" class="Bound">n</a><a id="9973" class="Symbol">))</a> <a id="9976" class="Symbol">=</a> <a id="9978" href="Cubical.Data.Nat.Properties.html#9851" class="Function">¬evenAndOdd</a> <a id="9990" href="Cubical.Data.Nat.Properties.html#9972" class="Bound">n</a>

<a id="isPropIsEvenT"></a><a id="9993" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10007" class="Symbol">:</a> <a id="10009" class="Symbol">(</a><a id="10010" href="Cubical.Data.Nat.Properties.html#10010" class="Bound">n</a> <a id="10012" class="Symbol">:</a> <a id="10014" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10015" class="Symbol">)</a> <a id="10017" class="Symbol">→</a> <a id="10019" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10026" class="Symbol">(</a><a id="10027" href="Cubical.Data.Nat.Base.html#1622" class="Function">isEvenT</a> <a id="10035" href="Cubical.Data.Nat.Properties.html#10010" class="Bound">n</a><a id="10036" class="Symbol">)</a>
<a id="10038" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10052" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="10057" href="Cubical.Data.Nat.Properties.html#10057" class="Bound">x</a> <a id="10059" href="Cubical.Data.Nat.Properties.html#10059" class="Bound">y</a> <a id="10061" class="Symbol">=</a> <a id="10063" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10068" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10082" class="Symbol">(</a><a id="10083" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10087" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10091" class="Symbol">)</a> <a id="10093" class="Symbol">=</a> <a id="10095" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a>
<a id="10103" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10117" class="Symbol">(</a><a id="10118" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10122" class="Symbol">(</a><a id="10123" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10127" href="Cubical.Data.Nat.Properties.html#10127" class="Bound">n</a><a id="10128" class="Symbol">))</a> <a id="10131" class="Symbol">=</a> <a id="10133" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10147" href="Cubical.Data.Nat.Properties.html#10127" class="Bound">n</a>

<a id="isPropIsOddT"></a><a id="10150" href="Cubical.Data.Nat.Properties.html#10150" class="Function">isPropIsOddT</a> <a id="10163" class="Symbol">:</a> <a id="10165" class="Symbol">(</a><a id="10166" href="Cubical.Data.Nat.Properties.html#10166" class="Bound">n</a> <a id="10168" class="Symbol">:</a> <a id="10170" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10171" class="Symbol">)</a> <a id="10173" class="Symbol">→</a> <a id="10175" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10182" class="Symbol">(</a><a id="10183" href="Cubical.Data.Nat.Base.html#1672" class="Function">isOddT</a> <a id="10190" href="Cubical.Data.Nat.Properties.html#10166" class="Bound">n</a><a id="10191" class="Symbol">)</a>
<a id="10193" href="Cubical.Data.Nat.Properties.html#10150" class="Function">isPropIsOddT</a> <a id="10206" href="Cubical.Data.Nat.Properties.html#10206" class="Bound">n</a> <a id="10208" class="Symbol">=</a> <a id="10210" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10224" class="Symbol">(</a><a id="10225" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10229" href="Cubical.Data.Nat.Properties.html#10206" class="Bound">n</a><a id="10230" class="Symbol">)</a>

<a id="isPropEvenOrOdd"></a><a id="10233" href="Cubical.Data.Nat.Properties.html#10233" class="Function">isPropEvenOrOdd</a> <a id="10249" class="Symbol">:</a> <a id="10251" class="Symbol">(</a><a id="10252" href="Cubical.Data.Nat.Properties.html#10252" class="Bound">n</a> <a id="10254" class="Symbol">:</a> <a id="10256" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10257" class="Symbol">)</a> <a id="10259" class="Symbol">→</a> <a id="10261" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10268" class="Symbol">(</a><a id="10269" href="Cubical.Data.Nat.Base.html#1622" class="Function">isEvenT</a> <a id="10277" href="Cubical.Data.Nat.Properties.html#10252" class="Bound">n</a> <a id="10279" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10281" href="Cubical.Data.Nat.Base.html#1672" class="Function">isOddT</a> <a id="10288" href="Cubical.Data.Nat.Properties.html#10252" class="Bound">n</a><a id="10289" class="Symbol">)</a>
<a id="10291" href="Cubical.Data.Nat.Properties.html#10233" class="Function">isPropEvenOrOdd</a> <a id="10307" href="Cubical.Data.Nat.Properties.html#10307" class="Bound">n</a> <a id="10309" class="Symbol">(</a><a id="10310" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10314" href="Cubical.Data.Nat.Properties.html#10314" class="Bound">x</a><a id="10315" class="Symbol">)</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10322" href="Cubical.Data.Nat.Properties.html#10322" class="Bound">x₁</a><a id="10324" class="Symbol">)</a> <a id="10326" class="Symbol">=</a> <a id="10328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10333" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10352" href="Cubical.Data.Nat.Properties.html#10307" class="Bound">n</a> <a id="10354" href="Cubical.Data.Nat.Properties.html#10314" class="Bound">x</a> <a id="10356" href="Cubical.Data.Nat.Properties.html#10322" class="Bound">x₁</a><a id="10358" class="Symbol">)</a>
<a id="10360" href="Cubical.Data.Nat.Properties.html#10233" class="Function">isPropEvenOrOdd</a> <a id="10376" href="Cubical.Data.Nat.Properties.html#10376" class="Bound">n</a> <a id="10378" class="Symbol">(</a><a id="10379" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10383" href="Cubical.Data.Nat.Properties.html#10383" class="Bound">x</a><a id="10384" class="Symbol">)</a> <a id="10386" class="Symbol">(</a><a id="10387" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10391" href="Cubical.Data.Nat.Properties.html#10391" class="Bound">x₁</a><a id="10393" class="Symbol">)</a> <a id="10395" class="Symbol">=</a> <a id="10397" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Cubical.Data.Nat.Properties.html#9851" class="Function">¬evenAndOdd</a> <a id="10416" href="Cubical.Data.Nat.Properties.html#10376" class="Bound">n</a> <a id="10418" class="Symbol">(</a><a id="10419" href="Cubical.Data.Nat.Properties.html#10383" class="Bound">x</a> <a id="10421" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10423" href="Cubical.Data.Nat.Properties.html#10391" class="Bound">x₁</a><a id="10425" class="Symbol">))</a>
<a id="10428" href="Cubical.Data.Nat.Properties.html#10233" class="Function">isPropEvenOrOdd</a> <a id="10444" href="Cubical.Data.Nat.Properties.html#10444" class="Bound">n</a> <a id="10446" class="Symbol">(</a><a id="10447" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10451" href="Cubical.Data.Nat.Properties.html#10451" class="Bound">x</a><a id="10452" class="Symbol">)</a> <a id="10454" class="Symbol">(</a><a id="10455" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10459" href="Cubical.Data.Nat.Properties.html#10459" class="Bound">x₁</a><a id="10461" class="Symbol">)</a> <a id="10463" class="Symbol">=</a> <a id="10465" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="10471" class="Symbol">(</a><a id="10472" href="Cubical.Data.Nat.Properties.html#9851" class="Function">¬evenAndOdd</a> <a id="10484" class="Symbol">(</a><a id="10485" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10489" href="Cubical.Data.Nat.Properties.html#10444" class="Bound">n</a><a id="10490" class="Symbol">)</a> <a id="10492" class="Symbol">(</a><a id="10493" href="Cubical.Data.Nat.Properties.html#10451" class="Bound">x</a> <a id="10495" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10497" href="Cubical.Data.Nat.Properties.html#10459" class="Bound">x₁</a><a id="10499" class="Symbol">))</a>
<a id="10502" href="Cubical.Data.Nat.Properties.html#10233" class="Function">isPropEvenOrOdd</a> <a id="10518" href="Cubical.Data.Nat.Properties.html#10518" class="Bound">n</a> <a id="10520" class="Symbol">(</a><a id="10521" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10525" href="Cubical.Data.Nat.Properties.html#10525" class="Bound">x</a><a id="10526" class="Symbol">)</a> <a id="10528" class="Symbol">(</a><a id="10529" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10533" href="Cubical.Data.Nat.Properties.html#10533" class="Bound">x₁</a><a id="10535" class="Symbol">)</a> <a id="10537" class="Symbol">=</a> <a id="10539" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10544" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Cubical.Data.Nat.Properties.html#9993" class="Function">isPropIsEvenT</a> <a id="10563" class="Symbol">(</a><a id="10564" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10568" href="Cubical.Data.Nat.Properties.html#10518" class="Bound">n</a><a id="10569" class="Symbol">)</a> <a id="10571" href="Cubical.Data.Nat.Properties.html#10525" class="Bound">x</a> <a id="10573" href="Cubical.Data.Nat.Properties.html#10533" class="Bound">x₁</a><a id="10575" class="Symbol">)</a>

<a id="10578" class="Keyword">module</a> <a id="PlusBis"></a><a id="10585" href="Cubical.Data.Nat.Properties.html#10585" class="Module">PlusBis</a> <a id="10593" class="Keyword">where</a>

  <a id="PlusBis._+&#39;_"></a><a id="10602" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">_+&#39;_</a> <a id="10607" class="Symbol">:</a> <a id="10609" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10611" class="Symbol">→</a> <a id="10613" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="10615" class="Symbol">→</a> <a id="10617" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
  <a id="10621" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="10626" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10629" href="Cubical.Data.Nat.Properties.html#10629" class="Bound">b</a> <a id="10631" class="Symbol">=</a> <a id="10633" href="Cubical.Data.Nat.Properties.html#10629" class="Bound">b</a>
  <a id="10637" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10641" href="Cubical.Data.Nat.Properties.html#10641" class="Bound">a</a> <a id="10643" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10646" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="10651" class="Symbol">=</a> <a id="10653" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10657" href="Cubical.Data.Nat.Properties.html#10641" class="Bound">a</a>
  <a id="10661" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10665" href="Cubical.Data.Nat.Properties.html#10665" class="Bound">a</a> <a id="10667" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10670" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10674" href="Cubical.Data.Nat.Properties.html#10674" class="Bound">b</a> <a id="10676" class="Symbol">=</a> <a id="10678" class="Number">2</a> <a id="10680" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10682" class="Symbol">(</a><a id="10683" href="Cubical.Data.Nat.Properties.html#10665" class="Bound">a</a> <a id="10685" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10687" href="Cubical.Data.Nat.Properties.html#10674" class="Bound">b</a><a id="10688" class="Symbol">)</a>

  <a id="PlusBis.+&#39;≡+"></a><a id="10693" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="10698" class="Symbol">:</a> <a id="10700" class="Symbol">(</a><a id="10701" href="Cubical.Data.Nat.Properties.html#10701" class="Bound">n</a> <a id="10703" href="Cubical.Data.Nat.Properties.html#10703" class="Bound">m</a> <a id="10705" class="Symbol">:</a> <a id="10707" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10708" class="Symbol">)</a> <a id="10710" class="Symbol">→</a> <a id="10712" href="Cubical.Data.Nat.Properties.html#10701" class="Bound">n</a> <a id="10714" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10717" href="Cubical.Data.Nat.Properties.html#10703" class="Bound">m</a> <a id="10719" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10721" href="Cubical.Data.Nat.Properties.html#10701" class="Bound">n</a> <a id="10723" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10725" href="Cubical.Data.Nat.Properties.html#10703" class="Bound">m</a>
  <a id="10729" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="10734" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="10739" href="Cubical.Data.Nat.Properties.html#10739" class="Bound">m</a> <a id="10741" class="Symbol">=</a> <a id="10743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10750" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="10755" class="Symbol">(</a><a id="10756" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10760" href="Cubical.Data.Nat.Properties.html#10760" class="Bound">n</a><a id="10761" class="Symbol">)</a> <a id="10763" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="10768" class="Symbol">=</a> <a id="10770" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10775" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10779" class="Symbol">(</a><a id="10780" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10784" class="Symbol">(</a><a id="10785" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="10792" href="Cubical.Data.Nat.Properties.html#10760" class="Bound">n</a> <a id="10794" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10798" class="Symbol">))</a>
  <a id="10803" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="10808" class="Symbol">(</a><a id="10809" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10813" href="Cubical.Data.Nat.Properties.html#10813" class="Bound">n</a><a id="10814" class="Symbol">)</a> <a id="10816" class="Symbol">(</a><a id="10817" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10821" href="Cubical.Data.Nat.Properties.html#10821" class="Bound">m</a><a id="10822" class="Symbol">)</a> <a id="10824" class="Symbol">=</a> <a id="10826" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10831" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10835" class="Symbol">(</a><a id="10836" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="10847" href="Cubical.Data.Nat.Properties.html#10813" class="Bound">n</a> <a id="10849" href="Cubical.Data.Nat.Properties.html#10821" class="Bound">m</a><a id="10850" class="Symbol">))</a>

  <a id="PlusBis.+&#39;-comm"></a><a id="10856" href="Cubical.Data.Nat.Properties.html#10856" class="Function">+&#39;-comm</a> <a id="10864" class="Symbol">:</a> <a id="10866" class="Symbol">(</a><a id="10867" href="Cubical.Data.Nat.Properties.html#10867" class="Bound">n</a> <a id="10869" href="Cubical.Data.Nat.Properties.html#10869" class="Bound">m</a> <a id="10871" class="Symbol">:</a> <a id="10873" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10874" class="Symbol">)</a> <a id="10876" class="Symbol">→</a> <a id="10878" href="Cubical.Data.Nat.Properties.html#10867" class="Bound">n</a> <a id="10880" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10883" href="Cubical.Data.Nat.Properties.html#10869" class="Bound">m</a> <a id="10885" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10887" href="Cubical.Data.Nat.Properties.html#10869" class="Bound">m</a> <a id="10889" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10892" href="Cubical.Data.Nat.Properties.html#10867" class="Bound">n</a>
  <a id="10896" href="Cubical.Data.Nat.Properties.html#10856" class="Function">+&#39;-comm</a> <a id="10904" href="Cubical.Data.Nat.Properties.html#10904" class="Bound">n</a> <a id="10906" href="Cubical.Data.Nat.Properties.html#10906" class="Bound">m</a> <a id="10908" class="Symbol">=</a> <a id="10910" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="10915" href="Cubical.Data.Nat.Properties.html#10904" class="Bound">n</a> <a id="10917" href="Cubical.Data.Nat.Properties.html#10906" class="Bound">m</a> <a id="10919" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10922" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="10929" href="Cubical.Data.Nat.Properties.html#10904" class="Bound">n</a> <a id="10931" href="Cubical.Data.Nat.Properties.html#10906" class="Bound">m</a> <a id="10933" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10936" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="10946" href="Cubical.Data.Nat.Properties.html#10906" class="Bound">m</a> <a id="10948" href="Cubical.Data.Nat.Properties.html#10904" class="Bound">n</a><a id="10949" class="Symbol">)</a>

  <a id="PlusBis.+&#39;-assoc"></a><a id="10954" href="Cubical.Data.Nat.Properties.html#10954" class="Function">+&#39;-assoc</a> <a id="10963" class="Symbol">:</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Cubical.Data.Nat.Properties.html#10966" class="Bound">n</a> <a id="10968" href="Cubical.Data.Nat.Properties.html#10968" class="Bound">m</a> <a id="10970" href="Cubical.Data.Nat.Properties.html#10970" class="Bound">l</a> <a id="10972" class="Symbol">:</a> <a id="10974" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10975" class="Symbol">)</a> <a id="10977" class="Symbol">→</a> <a id="10979" class="Symbol">(</a><a id="10980" href="Cubical.Data.Nat.Properties.html#10966" class="Bound">n</a> <a id="10982" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10985" class="Symbol">(</a><a id="10986" href="Cubical.Data.Nat.Properties.html#10968" class="Bound">m</a> <a id="10988" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="10991" href="Cubical.Data.Nat.Properties.html#10970" class="Bound">l</a><a id="10992" class="Symbol">))</a> <a id="10995" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10997" class="Symbol">((</a><a id="10999" href="Cubical.Data.Nat.Properties.html#10966" class="Bound">n</a> <a id="11001" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="11004" href="Cubical.Data.Nat.Properties.html#10968" class="Bound">m</a><a id="11005" class="Symbol">)</a> <a id="11007" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="11010" href="Cubical.Data.Nat.Properties.html#10970" class="Bound">l</a><a id="11011" class="Symbol">)</a>
  <a id="11015" href="Cubical.Data.Nat.Properties.html#10954" class="Function">+&#39;-assoc</a> <a id="11024" href="Cubical.Data.Nat.Properties.html#11024" class="Bound">n</a> <a id="11026" href="Cubical.Data.Nat.Properties.html#11026" class="Bound">m</a> <a id="11028" href="Cubical.Data.Nat.Properties.html#11028" class="Bound">l</a> <a id="11030" class="Symbol">=</a>
       <a id="11039" class="Symbol">(λ</a> <a id="11042" href="Cubical.Data.Nat.Properties.html#11042" class="Bound">i</a> <a id="11044" class="Symbol">→</a> <a id="11046" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="11051" href="Cubical.Data.Nat.Properties.html#11024" class="Bound">n</a> <a id="11053" class="Symbol">(</a><a id="11054" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="11059" href="Cubical.Data.Nat.Properties.html#11026" class="Bound">m</a> <a id="11061" href="Cubical.Data.Nat.Properties.html#11028" class="Bound">l</a> <a id="11063" href="Cubical.Data.Nat.Properties.html#11042" class="Bound">i</a><a id="11064" class="Symbol">)</a> <a id="11066" href="Cubical.Data.Nat.Properties.html#11042" class="Bound">i</a><a id="11067" class="Symbol">)</a>
    <a id="11073" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11076" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="11084" href="Cubical.Data.Nat.Properties.html#11024" class="Bound">n</a> <a id="11086" href="Cubical.Data.Nat.Properties.html#11026" class="Bound">m</a> <a id="11088" href="Cubical.Data.Nat.Properties.html#11028" class="Bound">l</a>
    <a id="11094" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11097" class="Symbol">(λ</a> <a id="11100" href="Cubical.Data.Nat.Properties.html#11100" class="Bound">i</a> <a id="11102" class="Symbol">→</a> <a id="11104" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="11109" class="Symbol">(</a><a id="11110" href="Cubical.Data.Nat.Properties.html#10693" class="Function">+&#39;≡+</a> <a id="11115" href="Cubical.Data.Nat.Properties.html#11024" class="Bound">n</a> <a id="11117" href="Cubical.Data.Nat.Properties.html#11026" class="Bound">m</a> <a id="11119" class="Symbol">(</a><a id="11120" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11122" href="Cubical.Data.Nat.Properties.html#11100" class="Bound">i</a><a id="11123" class="Symbol">))</a> <a id="11126" href="Cubical.Data.Nat.Properties.html#11028" class="Bound">l</a> <a id="11128" class="Symbol">(</a><a id="11129" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11131" href="Cubical.Data.Nat.Properties.html#11100" class="Bound">i</a><a id="11132" class="Symbol">))</a>

  <a id="PlusBis.+&#39;-rid"></a><a id="11138" href="Cubical.Data.Nat.Properties.html#11138" class="Function">+&#39;-rid</a> <a id="11145" class="Symbol">:</a> <a id="11147" class="Symbol">(</a><a id="11148" href="Cubical.Data.Nat.Properties.html#11148" class="Bound">n</a> <a id="11150" class="Symbol">:</a> <a id="11152" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11153" class="Symbol">)</a> <a id="11155" class="Symbol">→</a> <a id="11157" href="Cubical.Data.Nat.Properties.html#11148" class="Bound">n</a> <a id="11159" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="11162" class="Number">0</a> <a id="11164" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11166" href="Cubical.Data.Nat.Properties.html#11148" class="Bound">n</a>
  <a id="11170" href="Cubical.Data.Nat.Properties.html#11138" class="Function">+&#39;-rid</a> <a id="11177" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11182" class="Symbol">=</a> <a id="11184" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11191" href="Cubical.Data.Nat.Properties.html#11138" class="Function">+&#39;-rid</a> <a id="11198" class="Symbol">(</a><a id="11199" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11203" href="Cubical.Data.Nat.Properties.html#11203" class="Bound">n</a><a id="11204" class="Symbol">)</a> <a id="11206" class="Symbol">=</a> <a id="11208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="PlusBis.+&#39;-lid"></a><a id="11216" href="Cubical.Data.Nat.Properties.html#11216" class="Function">+&#39;-lid</a> <a id="11223" class="Symbol">:</a> <a id="11225" class="Symbol">(</a><a id="11226" href="Cubical.Data.Nat.Properties.html#11226" class="Bound">n</a> <a id="11228" class="Symbol">:</a> <a id="11230" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11231" class="Symbol">)</a> <a id="11233" class="Symbol">→</a> <a id="11235" class="Number">0</a> <a id="11237" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="11240" href="Cubical.Data.Nat.Properties.html#11226" class="Bound">n</a> <a id="11242" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11244" href="Cubical.Data.Nat.Properties.html#11226" class="Bound">n</a>
  <a id="11248" href="Cubical.Data.Nat.Properties.html#11216" class="Function">+&#39;-lid</a> <a id="11255" href="Cubical.Data.Nat.Properties.html#11255" class="Bound">n</a> <a id="11257" class="Symbol">=</a> <a id="11259" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="PlusBis.+&#39;-suc"></a><a id="11267" href="Cubical.Data.Nat.Properties.html#11267" class="Function">+&#39;-suc</a> <a id="11274" class="Symbol">:</a> <a id="11276" class="Symbol">(</a><a id="11277" href="Cubical.Data.Nat.Properties.html#11277" class="Bound">n</a> <a id="11279" href="Cubical.Data.Nat.Properties.html#11279" class="Bound">m</a> <a id="11281" class="Symbol">:</a> <a id="11283" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11284" class="Symbol">)</a> <a id="11286" class="Symbol">→</a> <a id="11288" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11292" class="Symbol">(</a><a id="11293" href="Cubical.Data.Nat.Properties.html#11277" class="Bound">n</a> <a id="11295" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="11298" href="Cubical.Data.Nat.Properties.html#11279" class="Bound">m</a><a id="11299" class="Symbol">)</a> <a id="11301" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11303" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11307" href="Cubical.Data.Nat.Properties.html#11277" class="Bound">n</a> <a id="11309" href="Cubical.Data.Nat.Properties.html#10602" class="Function Operator">+&#39;</a> <a id="11312" href="Cubical.Data.Nat.Properties.html#11279" class="Bound">m</a>
  <a id="11316" href="Cubical.Data.Nat.Properties.html#11267" class="Function">+&#39;-suc</a> <a id="11323" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11328" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11333" class="Symbol">=</a> <a id="11335" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11342" href="Cubical.Data.Nat.Properties.html#11267" class="Function">+&#39;-suc</a> <a id="11349" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11354" class="Symbol">(</a><a id="11355" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11359" href="Cubical.Data.Nat.Properties.html#11359" class="Bound">m</a><a id="11360" class="Symbol">)</a> <a id="11362" class="Symbol">=</a> <a id="11364" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11371" href="Cubical.Data.Nat.Properties.html#11267" class="Function">+&#39;-suc</a> <a id="11378" class="Symbol">(</a><a id="11379" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11383" href="Cubical.Data.Nat.Properties.html#11383" class="Bound">n</a><a id="11384" class="Symbol">)</a> <a id="11386" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11391" class="Symbol">=</a> <a id="11393" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11400" href="Cubical.Data.Nat.Properties.html#11267" class="Function">+&#39;-suc</a> <a id="11407" class="Symbol">(</a><a id="11408" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11412" href="Cubical.Data.Nat.Properties.html#11412" class="Bound">n</a><a id="11413" class="Symbol">)</a> <a id="11415" class="Symbol">(</a><a id="11416" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11420" href="Cubical.Data.Nat.Properties.html#11420" class="Bound">m</a><a id="11421" class="Symbol">)</a> <a id="11423" class="Symbol">=</a> <a id="11425" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="11431" class="Comment">-- Neat transport lemma for ℕ</a>
<a id="compSubstℕ"></a><a id="11461" href="Cubical.Data.Nat.Properties.html#11461" class="Function">compSubstℕ</a> <a id="11472" class="Symbol">:</a> <a id="11474" class="Symbol">∀</a> <a id="11476" class="Symbol">{</a><a id="11477" href="Cubical.Data.Nat.Properties.html#11477" class="Bound">ℓ</a><a id="11478" class="Symbol">}</a> <a id="11480" class="Symbol">{</a><a id="11481" href="Cubical.Data.Nat.Properties.html#11481" class="Bound">A</a> <a id="11483" class="Symbol">:</a> <a id="11485" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="11487" class="Symbol">→</a> <a id="11489" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11494" href="Cubical.Data.Nat.Properties.html#11477" class="Bound">ℓ</a><a id="11495" class="Symbol">}</a> <a id="11497" class="Symbol">{</a><a id="11498" href="Cubical.Data.Nat.Properties.html#11498" class="Bound">n</a> <a id="11500" href="Cubical.Data.Nat.Properties.html#11500" class="Bound">m</a> <a id="11502" href="Cubical.Data.Nat.Properties.html#11502" class="Bound">l</a> <a id="11504" class="Symbol">:</a> <a id="11506" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11507" class="Symbol">}</a>
   <a id="11512" class="Symbol">(</a><a id="11513" href="Cubical.Data.Nat.Properties.html#11513" class="Bound">p</a> <a id="11515" class="Symbol">:</a> <a id="11517" href="Cubical.Data.Nat.Properties.html#11498" class="Bound">n</a> <a id="11519" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11521" href="Cubical.Data.Nat.Properties.html#11500" class="Bound">m</a><a id="11522" class="Symbol">)</a> <a id="11524" class="Symbol">(</a><a id="11525" href="Cubical.Data.Nat.Properties.html#11525" class="Bound">q</a> <a id="11527" class="Symbol">:</a> <a id="11529" href="Cubical.Data.Nat.Properties.html#11500" class="Bound">m</a> <a id="11531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11533" href="Cubical.Data.Nat.Properties.html#11502" class="Bound">l</a><a id="11534" class="Symbol">)</a> <a id="11536" class="Symbol">(</a><a id="11537" href="Cubical.Data.Nat.Properties.html#11537" class="Bound">r</a> <a id="11539" class="Symbol">:</a> <a id="11541" href="Cubical.Data.Nat.Properties.html#11498" class="Bound">n</a> <a id="11543" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11545" href="Cubical.Data.Nat.Properties.html#11502" class="Bound">l</a><a id="11546" class="Symbol">)</a>
   <a id="11551" class="Symbol">→</a> <a id="11553" class="Symbol">{</a><a id="11554" href="Cubical.Data.Nat.Properties.html#11554" class="Bound">x</a> <a id="11556" class="Symbol">:</a> <a id="11558" class="Symbol">_}</a>
   <a id="11564" class="Symbol">→</a> <a id="11566" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11572" href="Cubical.Data.Nat.Properties.html#11481" class="Bound">A</a> <a id="11574" href="Cubical.Data.Nat.Properties.html#11525" class="Bound">q</a> <a id="11576" class="Symbol">(</a><a id="11577" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11583" href="Cubical.Data.Nat.Properties.html#11481" class="Bound">A</a> <a id="11585" href="Cubical.Data.Nat.Properties.html#11513" class="Bound">p</a> <a id="11587" href="Cubical.Data.Nat.Properties.html#11554" class="Bound">x</a><a id="11588" class="Symbol">)</a>
   <a id="11593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11595" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11601" href="Cubical.Data.Nat.Properties.html#11481" class="Bound">A</a> <a id="11603" href="Cubical.Data.Nat.Properties.html#11537" class="Bound">r</a> <a id="11605" href="Cubical.Data.Nat.Properties.html#11554" class="Bound">x</a>
<a id="11607" href="Cubical.Data.Nat.Properties.html#11461" class="Function">compSubstℕ</a> <a id="11618" class="Symbol">{</a><a id="11619" class="Argument">A</a> <a id="11621" class="Symbol">=</a> <a id="11623" href="Cubical.Data.Nat.Properties.html#11623" class="Bound">A</a><a id="11624" class="Symbol">}</a> <a id="11626" href="Cubical.Data.Nat.Properties.html#11626" class="Bound">p</a> <a id="11628" href="Cubical.Data.Nat.Properties.html#11628" class="Bound">q</a> <a id="11630" href="Cubical.Data.Nat.Properties.html#11630" class="Bound">r</a> <a id="11632" class="Symbol">{</a><a id="11633" class="Argument">x</a> <a id="11635" class="Symbol">=</a> <a id="11637" href="Cubical.Data.Nat.Properties.html#11637" class="Bound">x</a><a id="11638" class="Symbol">}</a> <a id="11640" class="Symbol">=</a>
  <a id="11644" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11648" class="Symbol">(</a><a id="11649" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="11664" href="Cubical.Data.Nat.Properties.html#11623" class="Bound">A</a> <a id="11666" href="Cubical.Data.Nat.Properties.html#11626" class="Bound">p</a> <a id="11668" href="Cubical.Data.Nat.Properties.html#11628" class="Bound">q</a> <a id="11670" href="Cubical.Data.Nat.Properties.html#11637" class="Bound">x</a><a id="11671" class="Symbol">)</a>
  <a id="11675" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11677" class="Symbol">λ</a> <a id="11679" href="Cubical.Data.Nat.Properties.html#11679" class="Bound">i</a> <a id="11681" class="Symbol">→</a> <a id="11683" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11689" href="Cubical.Data.Nat.Properties.html#11623" class="Bound">A</a> <a id="11691" class="Symbol">(</a><a id="11692" href="Cubical.Data.Nat.Properties.html#4808" class="Function">isSetℕ</a> <a id="11699" class="Symbol">_</a> <a id="11701" class="Symbol">_</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Cubical.Data.Nat.Properties.html#11626" class="Bound">p</a> <a id="11706" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11708" href="Cubical.Data.Nat.Properties.html#11628" class="Bound">q</a><a id="11709" class="Symbol">)</a> <a id="11711" href="Cubical.Data.Nat.Properties.html#11630" class="Bound">r</a> <a id="11713" href="Cubical.Data.Nat.Properties.html#11679" class="Bound">i</a><a id="11714" class="Symbol">)</a> <a id="11716" href="Cubical.Data.Nat.Properties.html#11637" class="Bound">x</a>
</pre></body></html>

==> anc/html/Cubical.Data.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Nat.Properties.html" class="Module">Cubical.Data.Nat.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.NatMinusOne.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.NatMinusOne.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.NatMinusOne.Base.html" class="Module">Cubical.Data.NatMinusOne.Base</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>
<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>

<a id="175" class="Keyword">record</a> <a id="ℕ₋₁"></a><a id="182" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a> <a id="186" class="Symbol">:</a> <a id="188" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="194" class="Keyword">where</a>
  <a id="202" class="Keyword">constructor</a> <a id="-1+_"></a><a id="214" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+_</a>
  <a id="221" class="Keyword">field</a>
    <a id="ℕ₋₁.n"></a><a id="231" href="Cubical.Data.NatMinusOne.Base.html#231" class="Field">n</a> <a id="233" class="Symbol">:</a> <a id="235" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="238" class="Keyword">pattern</a> <a id="neg1"></a><a id="246" href="Cubical.Data.NatMinusOne.Base.html#246" class="InductiveConstructor">neg1</a> <a id="251" class="Symbol">=</a> <a id="253" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="257" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
<a id="262" class="Keyword">pattern</a> <a id="ℕ→ℕ₋₁"></a><a id="270" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="276" href="Cubical.Data.NatMinusOne.Base.html#289" class="Bound">n</a> <a id="278" class="Symbol">=</a> <a id="280" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="284" class="Symbol">(</a><a id="285" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="289" href="Cubical.Data.NatMinusOne.Base.html#289" class="Bound">n</a><a id="290" class="Symbol">)</a>

<a id="1+_"></a><a id="293" href="Cubical.Data.NatMinusOne.Base.html#293" class="Function Operator">1+_</a> <a id="297" class="Symbol">:</a> <a id="299" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a> <a id="303" class="Symbol">→</a> <a id="305" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="307" href="Cubical.Data.NatMinusOne.Base.html#293" class="Function Operator">1+_</a> <a id="311" class="Symbol">(</a><a id="312" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="316" href="Cubical.Data.NatMinusOne.Base.html#316" class="Bound">n</a><a id="317" class="Symbol">)</a> <a id="319" class="Symbol">=</a> <a id="321" href="Cubical.Data.NatMinusOne.Base.html#316" class="Bound">n</a>

<a id="suc₋₁"></a><a id="324" href="Cubical.Data.NatMinusOne.Base.html#324" class="Function">suc₋₁</a> <a id="330" class="Symbol">:</a> <a id="332" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a> <a id="336" class="Symbol">→</a> <a id="338" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a>
<a id="342" href="Cubical.Data.NatMinusOne.Base.html#324" class="Function">suc₋₁</a> <a id="348" class="Symbol">(</a><a id="349" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="353" href="Cubical.Data.NatMinusOne.Base.html#353" class="Bound">n</a><a id="354" class="Symbol">)</a> <a id="356" class="Symbol">=</a> <a id="358" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="362" class="Symbol">(</a><a id="363" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="367" href="Cubical.Data.NatMinusOne.Base.html#353" class="Bound">n</a><a id="368" class="Symbol">)</a>

<a id="371" class="Comment">-- Natural number and negative integer literals for ℕ₋₁</a>

<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Data.Nat.Literals.html" class="Module">Cubical.Data.Nat.Literals</a> <a id="466" class="Keyword">public</a>

<a id="474" class="Keyword">instance</a>
  <a id="fromNatℕ₋₁"></a><a id="485" href="Cubical.Data.NatMinusOne.Base.html#485" class="Function">fromNatℕ₋₁</a> <a id="496" class="Symbol">:</a> <a id="498" href="Cubical.Data.Nat.Literals.html#298" class="Record">HasFromNat</a> <a id="509" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a>
  <a id="515" href="Cubical.Data.NatMinusOne.Base.html#485" class="Function">fromNatℕ₋₁</a> <a id="526" class="Symbol">=</a> <a id="528" class="Keyword">record</a> <a id="535" class="Symbol">{</a> <a id="537" href="Agda.Builtin.FromNat.html#269" class="Field">Constraint</a> <a id="548" class="Symbol">=</a> <a id="550" class="Symbol">λ</a> <a id="552" href="Cubical.Data.NatMinusOne.Base.html#552" class="Bound">_</a> <a id="554" class="Symbol">→</a> <a id="556" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="561" class="Symbol">;</a> <a id="563" href="Agda.Builtin.FromNat.html#298" class="Field">fromNat</a> <a id="571" class="Symbol">=</a> <a id="573" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="579" class="Symbol">}</a>

<a id="582" class="Keyword">instance</a>
  <a id="fromNegℕ₋₁"></a><a id="593" href="Cubical.Data.NatMinusOne.Base.html#593" class="Function">fromNegℕ₋₁</a> <a id="604" class="Symbol">:</a> <a id="606" href="Cubical.Data.Nat.Literals.html#374" class="Record">HasFromNeg</a> <a id="617" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a>
  <a id="623" href="Cubical.Data.NatMinusOne.Base.html#593" class="Function">fromNegℕ₋₁</a> <a id="634" class="Symbol">=</a> <a id="636" class="Keyword">record</a> <a id="643" class="Symbol">{</a> <a id="645" href="Agda.Builtin.FromNeg.html#271" class="Field">Constraint</a> <a id="656" class="Symbol">=</a> <a id="658" class="Symbol">λ</a> <a id="660" class="Symbol">{</a> <a id="662" class="Symbol">(</a><a id="663" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="667" class="Symbol">(</a><a id="668" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="672" class="Symbol">_))</a> <a id="676" class="Symbol">→</a> <a id="678" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="680" class="Symbol">;</a> <a id="682" class="CatchallClause Symbol">_</a> <a id="684" class="Symbol">→</a> <a id="686" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="691" class="Symbol">}</a>
                       <a id="716" class="Symbol">;</a> <a id="718" href="Agda.Builtin.FromNeg.html#300" class="Field">fromNeg</a> <a id="726" class="Symbol">=</a> <a id="728" class="Symbol">λ</a> <a id="730" class="Symbol">{</a> <a id="732" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="737" class="Symbol">→</a> <a id="739" class="Number">0</a> <a id="741" class="Symbol">;</a> <a id="743" class="Symbol">(</a><a id="744" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="748" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="752" class="Symbol">)</a> <a id="754" class="Symbol">→</a> <a id="756" href="Cubical.Data.NatMinusOne.Base.html#246" class="InductiveConstructor">neg1</a> <a id="761" class="Symbol">}</a> <a id="763" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Data.NatMinusOne.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.NatMinusOne.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--no-exact-split</a> <a id="30" class="Symbol">#-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Data.NatMinusOne.Properties.html" class="Module">Cubical.Data.NatMinusOne.Properties</a> <a id="77" class="Keyword">where</a>

<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Cubical.Data.NatMinusOne.Base.html" class="Module">Cubical.Data.NatMinusOne.Base</a>
<a id="238" class="Keyword">open</a> <a id="243" class="Keyword">import</a> <a id="250" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="-1+Path"></a><a id="282" href="Cubical.Data.NatMinusOne.Properties.html#282" class="Function">-1+Path</a> <a id="290" class="Symbol">:</a> <a id="292" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="294" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="296" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a>
<a id="300" href="Cubical.Data.NatMinusOne.Properties.html#282" class="Function">-1+Path</a> <a id="308" class="Symbol">=</a> <a id="310" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="313" href="Cubical.Data.NatMinusOne.Properties.html#337" class="Function">e</a>
  <a id="317" class="Keyword">where</a>
  <a id="325" class="Keyword">unquoteDecl</a> <a id="337" href="Cubical.Data.NatMinusOne.Properties.html#337" class="Function">e</a> <a id="339" class="Symbol">=</a> <a id="341" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="357" href="Cubical.Data.NatMinusOne.Properties.html#337" class="Function">e</a> <a id="359" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+_</a> <a id="364" href="Cubical.Data.NatMinusOne.Base.html#293" class="Function Operator">1+_</a>
</pre></body></html>

==> anc/html/Cubical.Data.NatMinusOne.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.NatMinusOne</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.NatMinusOne.html" class="Module">Cubical.Data.NatMinusOne</a> <a id="33" class="Keyword">where</a>

<a id="40" class="Keyword">open</a> <a id="45" class="Keyword">import</a> <a id="52" href="Cubical.Data.NatMinusOne.Base.html" class="Module">Cubical.Data.NatMinusOne.Base</a> <a id="82" class="Keyword">public</a>
<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Data.NatMinusOne.Properties.html" class="Module">Cubical.Data.NatMinusOne.Properties</a> <a id="137" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Prod.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Prod.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Prod.Base.html" class="Module">Cubical.Data.Prod.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="120" class="Comment">-- Here we define an inductive version of the product type, see below</a>
<a id="190" class="Comment">-- for its uses.</a>

<a id="208" class="Comment">-- See `Cubical.Data.Sigma` for `_×_` defined as a special case of</a>
<a id="275" class="Comment">-- sigma types, which is the generally preferred one.</a>

<a id="330" class="Comment">-- If × is defined using Σ then transp/hcomp will be compute</a>
<a id="391" class="Comment">-- &quot;negatively&quot;, that is, they won&#39;t reduce unless we project out the</a>
<a id="461" class="Comment">-- first of second component. This is not always what we want so this</a>
<a id="531" class="Comment">-- implementation is done using a datatype which computes positively.</a>


<a id="603" class="Keyword">private</a>
  <a id="613" class="Keyword">variable</a>
    <a id="626" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a> <a id="628" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a> <a id="631" class="Symbol">:</a> <a id="633" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="640" class="Keyword">data</a> <a id="_×_"></a><a id="645" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">_×_</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="652" class="Symbol">:</a> <a id="654" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="659" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="660" class="Symbol">)</a> <a id="662" class="Symbol">(</a><a id="663" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a> <a id="665" class="Symbol">:</a> <a id="667" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="672" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">:</a> <a id="678" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="683" class="Symbol">(</a><a id="684" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="690" href="Cubical.Data.Prod.Base.html#659" class="Bound">ℓ</a> <a id="692" href="Cubical.Data.Prod.Base.html#672" class="Bound">ℓ&#39;</a><a id="694" class="Symbol">)</a> <a id="696" class="Keyword">where</a>
  <a id="_×_._,_"></a><a id="704" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">_,_</a> <a id="708" class="Symbol">:</a> <a id="710" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a> <a id="716" class="Symbol">→</a> <a id="718" href="Cubical.Data.Prod.Base.html#650" class="Bound">A</a> <a id="720" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="722" href="Cubical.Data.Prod.Base.html#663" class="Bound">B</a>

<a id="725" class="Keyword">infixr</a> <a id="732" class="Number">5</a> <a id="734" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">_×_</a>

<a id="proj₁"></a><a id="739" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="745" class="Symbol">:</a> <a id="747" class="Symbol">{</a><a id="748" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="757" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="758" class="Symbol">}</a> <a id="760" class="Symbol">{</a><a id="761" href="Cubical.Data.Prod.Base.html#761" class="Bound">B</a> <a id="763" class="Symbol">:</a> <a id="765" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="770" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">→</a> <a id="776" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a> <a id="778" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="780" href="Cubical.Data.Prod.Base.html#761" class="Bound">B</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.Data.Prod.Base.html#748" class="Bound">A</a>
<a id="786" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="792" class="Symbol">(</a><a id="793" href="Cubical.Data.Prod.Base.html#793" class="Bound">x</a> <a id="795" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="797" class="Symbol">_)</a> <a id="800" class="Symbol">=</a> <a id="802" href="Cubical.Data.Prod.Base.html#793" class="Bound">x</a>

<a id="proj₂"></a><a id="805" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">{</a><a id="814" href="Cubical.Data.Prod.Base.html#814" class="Bound">A</a> <a id="816" class="Symbol">:</a> <a id="818" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="823" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">{</a><a id="827" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a> <a id="829" class="Symbol">:</a> <a id="831" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="836" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Data.Prod.Base.html#814" class="Bound">A</a> <a id="844" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="846" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a> <a id="848" class="Symbol">→</a> <a id="850" href="Cubical.Data.Prod.Base.html#827" class="Bound">B</a>
<a id="852" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="858" class="Symbol">(_</a> <a id="861" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="863" href="Cubical.Data.Prod.Base.html#863" class="Bound">x</a><a id="864" class="Symbol">)</a> <a id="866" class="Symbol">=</a> <a id="868" href="Cubical.Data.Prod.Base.html#863" class="Bound">x</a>


<a id="872" class="Keyword">private</a>
  <a id="882" class="Keyword">variable</a>
    <a id="895" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a>    <a id="900" class="Symbol">:</a> <a id="902" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="907" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a>
    <a id="913" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="915" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a>  <a id="918" class="Symbol">:</a> <a id="920" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a> <a id="922" class="Symbol">→</a> <a id="924" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="929" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a>

<a id="intro"></a><a id="932" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="938" class="Symbol">:</a> <a id="940" class="Symbol">(∀</a> <a id="943" href="Cubical.Data.Prod.Base.html#943" class="Bound">a</a> <a id="945" class="Symbol">→</a> <a id="947" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="949" href="Cubical.Data.Prod.Base.html#943" class="Bound">a</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" class="Symbol">(∀</a> <a id="957" href="Cubical.Data.Prod.Base.html#957" class="Bound">a</a> <a id="959" class="Symbol">→</a> <a id="961" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="963" href="Cubical.Data.Prod.Base.html#957" class="Bound">a</a><a id="964" class="Symbol">)</a> <a id="966" class="Symbol">→</a> <a id="968" class="Symbol">∀</a> <a id="970" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a> <a id="972" class="Symbol">→</a> <a id="974" href="Cubical.Data.Prod.Base.html#913" class="Generalizable">B</a> <a id="976" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a> <a id="978" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="980" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="982" href="Cubical.Data.Prod.Base.html#970" class="Bound">a</a>
<a id="984" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="990" href="Cubical.Data.Prod.Base.html#990" class="Bound">f</a> <a id="992" href="Cubical.Data.Prod.Base.html#992" class="Bound">g</a> <a id="994" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a> <a id="996" class="Symbol">=</a> <a id="998" href="Cubical.Data.Prod.Base.html#990" class="Bound">f</a> <a id="1000" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a> <a id="1002" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1004" href="Cubical.Data.Prod.Base.html#992" class="Bound">g</a> <a id="1006" href="Cubical.Data.Prod.Base.html#994" class="Bound">a</a>

<a id="map"></a><a id="1009" href="Cubical.Data.Prod.Base.html#1009" class="Function">map</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">{</a><a id="1016" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1025" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1042" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="1044" class="Symbol">}</a>
   <a id="1049" class="Symbol">→</a> <a id="1051" class="Symbol">(∀</a> <a id="1054" href="Cubical.Data.Prod.Base.html#1054" class="Bound">a</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="1060" href="Cubical.Data.Prod.Base.html#1054" class="Bound">a</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" class="Symbol">(∀</a> <a id="1068" href="Cubical.Data.Prod.Base.html#1068" class="Bound">b</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1074" href="Cubical.Data.Prod.Base.html#1068" class="Bound">b</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Cubical.Data.Prod.Base.html#895" class="Generalizable">A</a> <a id="1086" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1088" href="Cubical.Data.Prod.Base.html#1016" class="Bound">B</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">→</a> <a id="1093" href="Cubical.Data.Prod.Base.html#915" class="Generalizable">C</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="1102" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1107" href="Cubical.Data.Prod.Base.html#1029" class="Bound">D</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="1116" href="Cubical.Data.Prod.Base.html#1080" class="Bound">x</a><a id="1117" class="Symbol">)</a>
<a id="1119" href="Cubical.Data.Prod.Base.html#1009" class="Function">map</a> <a id="1123" href="Cubical.Data.Prod.Base.html#1123" class="Bound">f</a> <a id="1125" href="Cubical.Data.Prod.Base.html#1125" class="Bound">g</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Cubical.Data.Prod.Base.html#932" class="Function">intro</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Data.Prod.Base.html#1123" class="Bound">f</a> <a id="1138" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1140" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a><a id="1145" class="Symbol">)</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Cubical.Data.Prod.Base.html#1125" class="Bound">g</a> <a id="1150" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1152" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a><a id="1157" class="Symbol">)</a>


<a id="×-η"></a><a id="1161" href="Cubical.Data.Prod.Base.html#1161" class="Function">×-η</a> <a id="1165" class="Symbol">:</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Data.Prod.Base.html#1168" class="Bound">A</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1177" href="Cubical.Data.Prod.Base.html#626" class="Generalizable">ℓ</a><a id="1178" class="Symbol">}</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Data.Prod.Base.html#1181" class="Bound">B</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1190" href="Cubical.Data.Prod.Base.html#628" class="Generalizable">ℓ&#39;</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Cubical.Data.Prod.Base.html#1168" class="Bound">A</a> <a id="1201" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1203" href="Cubical.Data.Prod.Base.html#1181" class="Bound">B</a><a id="1204" class="Symbol">)</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a> <a id="1210" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1212" class="Symbol">((</a><a id="1214" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="1220" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a><a id="1221" class="Symbol">)</a> <a id="1223" class="InductiveConstructor Operator">,</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="1232" href="Cubical.Data.Prod.Base.html#1195" class="Bound">x</a><a id="1233" class="Symbol">))</a>
<a id="1236" href="Cubical.Data.Prod.Base.html#1161" class="Function">×-η</a> <a id="1240" class="Symbol">(</a><a id="1241" href="Cubical.Data.Prod.Base.html#1241" class="Bound">x</a> <a id="1243" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1245" href="Cubical.Data.Prod.Base.html#1245" class="Bound">x₁</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">=</a> <a id="1251" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="1258" class="Comment">-- The product type with one parameter in Typeω</a>

<a id="1307" class="Keyword">record</a> <a id="_×ω_"></a><a id="1314" href="Cubical.Data.Prod.Base.html#1314" class="Record Operator">_×ω_</a> <a id="1319" class="Symbol">{</a><a id="1320" href="Cubical.Data.Prod.Base.html#1320" class="Bound">a</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Data.Prod.Base.html#1324" class="Bound">A</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1333" href="Cubical.Data.Prod.Base.html#1320" class="Bound">a</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Cubical.Data.Prod.Base.html#1337" class="Bound">B</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">:</a> <a id="1350" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a> <a id="1356" class="Keyword">where</a>
  <a id="1364" class="Keyword">constructor</a> <a id="_,_"></a><a id="1376" href="Cubical.Data.Prod.Base.html#1376" class="InductiveConstructor Operator">_,_</a>
  <a id="1382" class="Keyword">field</a>
    <a id="_×ω_.fst"></a><a id="1392" href="Cubical.Data.Prod.Base.html#1392" class="Field">fst</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Cubical.Data.Prod.Base.html#1324" class="Bound">A</a>
    <a id="_×ω_.snd"></a><a id="1404" href="Cubical.Data.Prod.Base.html#1404" class="Field">snd</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Cubical.Data.Prod.Base.html#1337" class="Bound">B</a>
</pre></body></html>

==> anc/html/Cubical.Data.Prod.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Prod.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Prod.Properties.html" class="Module">Cubical.Data.Prod.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Data.Prod.Base.html" class="Module">Cubical.Data.Prod.Base</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="357" class="Keyword">renaming</a> <a id="366" class="Symbol">(</a><a id="367" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a> <a id="371" class="Symbol">to</a> <a id="374" class="Function Operator">_×Σ_</a><a id="378" class="Symbol">)</a> <a id="380" class="Keyword">hiding</a> <a id="387" class="Symbol">(</a><a id="388" href="Cubical.Data.Sigma.Properties.html#15262" class="Function">prodIso</a> <a id="396" class="Symbol">;</a> <a id="398" href="Cubical.Data.Sigma.Properties.html#16154" class="Function">toProdIso</a> <a id="408" class="Symbol">;</a> <a id="410" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a><a id="418" class="Symbol">)</a>

<a id="421" class="Keyword">private</a>
  <a id="431" class="Keyword">variable</a>
    <a id="444" href="Cubical.Data.Prod.Properties.html#444" class="Generalizable">ℓ</a> <a id="446" href="Cubical.Data.Prod.Properties.html#446" class="Generalizable">ℓ&#39;</a> <a id="449" class="Symbol">:</a> <a id="451" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="461" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="463" class="Symbol">:</a> <a id="465" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="470" href="Cubical.Data.Prod.Properties.html#444" class="Generalizable">ℓ</a>
    <a id="476" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a> <a id="478" class="Symbol">:</a> <a id="480" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="485" href="Cubical.Data.Prod.Properties.html#446" class="Generalizable">ℓ&#39;</a>

<a id="489" class="Comment">-- Swapping is an equivalence</a>

<a id="×≡"></a><a id="520" href="Cubical.Data.Prod.Properties.html#520" class="Function">×≡</a> <a id="523" class="Symbol">:</a> <a id="525" class="Symbol">{</a><a id="526" href="Cubical.Data.Prod.Properties.html#526" class="Bound">a</a> <a id="528" href="Cubical.Data.Prod.Properties.html#528" class="Bound">b</a> <a id="530" class="Symbol">:</a> <a id="532" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="534" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="536" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">→</a> <a id="541" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="547" href="Cubical.Data.Prod.Properties.html#526" class="Bound">a</a> <a id="549" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="551" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="557" href="Cubical.Data.Prod.Properties.html#528" class="Bound">b</a> <a id="559" class="Symbol">→</a> <a id="561" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="567" href="Cubical.Data.Prod.Properties.html#526" class="Bound">a</a> <a id="569" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="571" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="577" href="Cubical.Data.Prod.Properties.html#528" class="Bound">b</a> <a id="579" class="Symbol">→</a> <a id="581" href="Cubical.Data.Prod.Properties.html#526" class="Bound">a</a> <a id="583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="585" href="Cubical.Data.Prod.Properties.html#528" class="Bound">b</a>
<a id="587" href="Cubical.Data.Prod.Properties.html#520" class="Function">×≡</a> <a id="590" class="Symbol">{</a><a id="591" class="Argument">a</a> <a id="593" class="Symbol">=</a> <a id="595" class="Symbol">(_</a> <a id="598" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="600" class="Symbol">_)}</a> <a id="604" class="Symbol">{</a><a id="605" class="Argument">b</a> <a id="607" class="Symbol">=</a> <a id="609" class="Symbol">(_</a> <a id="612" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="614" class="Symbol">_)}</a> <a id="618" href="Cubical.Data.Prod.Properties.html#618" class="Bound">id1</a> <a id="622" href="Cubical.Data.Prod.Properties.html#622" class="Bound">id2</a> <a id="626" href="Cubical.Data.Prod.Properties.html#626" class="Bound">i</a> <a id="628" class="Symbol">=</a> <a id="630" class="Symbol">(</a><a id="631" href="Cubical.Data.Prod.Properties.html#618" class="Bound">id1</a> <a id="635" href="Cubical.Data.Prod.Properties.html#626" class="Bound">i</a><a id="636" class="Symbol">)</a> <a id="638" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="640" class="Symbol">(</a><a id="641" href="Cubical.Data.Prod.Properties.html#622" class="Bound">id2</a> <a id="645" href="Cubical.Data.Prod.Properties.html#626" class="Bound">i</a><a id="646" class="Symbol">)</a>

<a id="swap"></a><a id="649" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="654" class="Symbol">:</a> <a id="656" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="658" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="660" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a> <a id="662" class="Symbol">→</a> <a id="664" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a> <a id="666" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="668" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a>
<a id="670" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="675" class="Symbol">(</a><a id="676" href="Cubical.Data.Prod.Properties.html#676" class="Bound">x</a> <a id="678" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="680" href="Cubical.Data.Prod.Properties.html#680" class="Bound">y</a><a id="681" class="Symbol">)</a> <a id="683" class="Symbol">=</a> <a id="685" class="Symbol">(</a><a id="686" href="Cubical.Data.Prod.Properties.html#680" class="Bound">y</a> <a id="688" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="690" href="Cubical.Data.Prod.Properties.html#676" class="Bound">x</a><a id="691" class="Symbol">)</a>

<a id="swap-invol"></a><a id="694" href="Cubical.Data.Prod.Properties.html#694" class="Function">swap-invol</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.Data.Prod.Properties.html#708" class="Bound">xy</a> <a id="711" class="Symbol">:</a> <a id="713" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="715" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="717" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a><a id="718" class="Symbol">)</a> <a id="720" class="Symbol">→</a> <a id="722" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="733" href="Cubical.Data.Prod.Properties.html#708" class="Bound">xy</a><a id="735" class="Symbol">)</a> <a id="737" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="739" href="Cubical.Data.Prod.Properties.html#708" class="Bound">xy</a>
<a id="742" href="Cubical.Data.Prod.Properties.html#694" class="Function">swap-invol</a> <a id="753" class="Symbol">(_</a> <a id="756" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="758" class="Symbol">_)</a> <a id="761" class="Symbol">=</a> <a id="763" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isEquivSwap"></a><a id="769" href="Cubical.Data.Prod.Properties.html#769" class="Function">isEquivSwap</a> <a id="781" class="Symbol">:</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Data.Prod.Properties.html#784" class="Bound">A</a> <a id="786" class="Symbol">:</a> <a id="788" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="793" href="Cubical.Data.Prod.Properties.html#444" class="Generalizable">ℓ</a><a id="794" class="Symbol">)</a> <a id="796" class="Symbol">(</a><a id="797" href="Cubical.Data.Prod.Properties.html#797" class="Bound">B</a> <a id="799" class="Symbol">:</a> <a id="801" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="806" href="Cubical.Data.Prod.Properties.html#446" class="Generalizable">ℓ&#39;</a><a id="808" class="Symbol">)</a> <a id="810" class="Symbol">→</a> <a id="812" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="820" class="Symbol">(λ</a> <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Data.Prod.Properties.html#824" class="Bound">xy</a> <a id="827" class="Symbol">:</a> <a id="829" href="Cubical.Data.Prod.Properties.html#784" class="Bound">A</a> <a id="831" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="833" href="Cubical.Data.Prod.Properties.html#797" class="Bound">B</a><a id="834" class="Symbol">)</a> <a id="836" class="Symbol">→</a> <a id="838" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="843" href="Cubical.Data.Prod.Properties.html#824" class="Bound">xy</a><a id="845" class="Symbol">)</a>
<a id="847" href="Cubical.Data.Prod.Properties.html#769" class="Function">isEquivSwap</a> <a id="859" href="Cubical.Data.Prod.Properties.html#859" class="Bound">A</a> <a id="861" href="Cubical.Data.Prod.Properties.html#861" class="Bound">B</a> <a id="863" class="Symbol">=</a> <a id="865" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="878" class="Symbol">(</a><a id="879" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="883" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="888" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="893" href="Cubical.Data.Prod.Properties.html#694" class="Function">swap-invol</a> <a id="904" href="Cubical.Data.Prod.Properties.html#694" class="Function">swap-invol</a><a id="914" class="Symbol">)</a>

<a id="swapEquiv"></a><a id="917" href="Cubical.Data.Prod.Properties.html#917" class="Function">swapEquiv</a> <a id="927" class="Symbol">:</a> <a id="929" class="Symbol">(</a><a id="930" href="Cubical.Data.Prod.Properties.html#930" class="Bound">A</a> <a id="932" class="Symbol">:</a> <a id="934" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="939" href="Cubical.Data.Prod.Properties.html#444" class="Generalizable">ℓ</a><a id="940" class="Symbol">)</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Data.Prod.Properties.html#943" class="Bound">B</a> <a id="945" class="Symbol">:</a> <a id="947" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="952" href="Cubical.Data.Prod.Properties.html#446" class="Generalizable">ℓ&#39;</a><a id="954" class="Symbol">)</a> <a id="956" class="Symbol">→</a> <a id="958" href="Cubical.Data.Prod.Properties.html#930" class="Bound">A</a> <a id="960" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="962" href="Cubical.Data.Prod.Properties.html#943" class="Bound">B</a> <a id="964" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="966" href="Cubical.Data.Prod.Properties.html#943" class="Bound">B</a> <a id="968" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="970" href="Cubical.Data.Prod.Properties.html#930" class="Bound">A</a>
<a id="972" href="Cubical.Data.Prod.Properties.html#917" class="Function">swapEquiv</a> <a id="982" href="Cubical.Data.Prod.Properties.html#982" class="Bound">A</a> <a id="984" href="Cubical.Data.Prod.Properties.html#984" class="Bound">B</a> <a id="986" class="Symbol">=</a> <a id="988" class="Symbol">(</a><a id="989" href="Cubical.Data.Prod.Properties.html#649" class="Function">swap</a> <a id="994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="996" href="Cubical.Data.Prod.Properties.html#769" class="Function">isEquivSwap</a> <a id="1008" href="Cubical.Data.Prod.Properties.html#982" class="Bound">A</a> <a id="1010" href="Cubical.Data.Prod.Properties.html#984" class="Bound">B</a><a id="1011" class="Symbol">)</a>

<a id="swapEq"></a><a id="1014" href="Cubical.Data.Prod.Properties.html#1014" class="Function">swapEq</a> <a id="1021" class="Symbol">:</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Cubical.Data.Prod.Properties.html#1024" class="Bound">A</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1033" href="Cubical.Data.Prod.Properties.html#444" class="Generalizable">ℓ</a><a id="1034" class="Symbol">)</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Data.Prod.Properties.html#1037" class="Bound">B</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1046" href="Cubical.Data.Prod.Properties.html#446" class="Generalizable">ℓ&#39;</a><a id="1048" class="Symbol">)</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="Cubical.Data.Prod.Properties.html#1024" class="Bound">A</a> <a id="1054" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1056" href="Cubical.Data.Prod.Properties.html#1037" class="Bound">B</a> <a id="1058" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1060" href="Cubical.Data.Prod.Properties.html#1037" class="Bound">B</a> <a id="1062" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1064" href="Cubical.Data.Prod.Properties.html#1024" class="Bound">A</a>
<a id="1066" href="Cubical.Data.Prod.Properties.html#1014" class="Function">swapEq</a> <a id="1073" href="Cubical.Data.Prod.Properties.html#1073" class="Bound">A</a> <a id="1075" href="Cubical.Data.Prod.Properties.html#1075" class="Bound">B</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Cubical.Data.Prod.Properties.html#917" class="Function">swapEquiv</a> <a id="1093" href="Cubical.Data.Prod.Properties.html#1073" class="Bound">A</a> <a id="1095" href="Cubical.Data.Prod.Properties.html#1075" class="Bound">B</a><a id="1096" class="Symbol">)</a>

<a id="1099" class="Keyword">private</a>
  <a id="1109" class="Keyword">open</a> <a id="1114" class="Keyword">import</a> <a id="1121" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

  <a id="1141" class="Comment">-- As × is defined as a datatype this computes as expected</a>
  <a id="1202" class="Comment">-- (i.e. &quot;C-c C-n test1&quot; reduces to (2 , 1)). If × is implemented</a>
  <a id="1270" class="Comment">-- using Sigma this would be &quot;transp (λ i → swapEq ℕ ℕ i) i0 (1 , 2)&quot;</a>
  <a id="test"></a><a id="1342" href="Cubical.Data.Prod.Properties.html#1342" class="Function">test</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1351" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1353" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
  <a id="1357" href="Cubical.Data.Prod.Properties.html#1342" class="Function">test</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1371" class="Symbol">(λ</a> <a id="1374" href="Cubical.Data.Prod.Properties.html#1374" class="Bound">i</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Cubical.Data.Prod.Properties.html#1014" class="Function">swapEq</a> <a id="1385" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1387" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1389" href="Cubical.Data.Prod.Properties.html#1374" class="Bound">i</a><a id="1390" class="Symbol">)</a> <a id="1392" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1395" class="Symbol">(</a><a id="1396" class="Number">1</a> <a id="1398" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1400" class="Number">2</a><a id="1401" class="Symbol">)</a>

  <a id="testrefl"></a><a id="1406" href="Cubical.Data.Prod.Properties.html#1406" class="Function">testrefl</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Cubical.Data.Prod.Properties.html#1342" class="Function">test</a> <a id="1422" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1424" class="Symbol">(</a><a id="1425" class="Number">2</a> <a id="1427" class="InductiveConstructor Operator">,</a> <a id="1429" class="Number">1</a><a id="1430" class="Symbol">)</a>
  <a id="1434" href="Cubical.Data.Prod.Properties.html#1406" class="Function">testrefl</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1451" class="Comment">-- equivalence between the sigma-based definition and the inductive one</a>
<a id="A×B≃A×ΣB"></a><a id="1523" href="Cubical.Data.Prod.Properties.html#1523" class="Function">A×B≃A×ΣB</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="1536" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1538" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a> <a id="1540" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1542" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="1544" href="Cubical.Data.Prod.Properties.html#374" class="Function Operator">×Σ</a> <a id="1547" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a>
<a id="1549" href="Cubical.Data.Prod.Properties.html#1523" class="Function">A×B≃A×ΣB</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1576" class="Symbol">(λ</a> <a id="1579" class="Symbol">{</a> <a id="1581" class="Symbol">(</a><a id="1582" href="Cubical.Data.Prod.Properties.html#1582" class="Bound">a</a> <a id="1584" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1586" href="Cubical.Data.Prod.Properties.html#1586" class="Bound">b</a><a id="1587" class="Symbol">)</a> <a id="1589" class="Symbol">→</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Data.Prod.Properties.html#1582" class="Bound">a</a> <a id="1594" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1596" href="Cubical.Data.Prod.Properties.html#1586" class="Bound">b</a><a id="1597" class="Symbol">)})</a>
                          <a id="1627" class="Symbol">(λ</a> <a id="1630" class="Symbol">{</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Cubical.Data.Prod.Properties.html#1633" class="Bound">a</a> <a id="1635" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1637" href="Cubical.Data.Prod.Properties.html#1637" class="Bound">b</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">→</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Cubical.Data.Prod.Properties.html#1633" class="Bound">a</a> <a id="1645" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1647" href="Cubical.Data.Prod.Properties.html#1637" class="Bound">b</a><a id="1648" class="Symbol">)})</a>
                          <a id="1678" class="Symbol">(λ</a> <a id="1681" href="Cubical.Data.Prod.Properties.html#1681" class="Bound">_</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1689" class="Symbol">)</a>
                          <a id="1717" class="Symbol">(λ</a> <a id="1720" class="Symbol">{</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Cubical.Data.Prod.Properties.html#1723" class="Bound">a</a> <a id="1725" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="1727" href="Cubical.Data.Prod.Properties.html#1727" class="Bound">b</a><a id="1728" class="Symbol">)</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1737" class="Symbol">}))</a>

<a id="A×B≡A×ΣB"></a><a id="1742" href="Cubical.Data.Prod.Properties.html#1742" class="Function">A×B≡A×ΣB</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="1755" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1757" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a> <a id="1759" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1761" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="1763" href="Cubical.Data.Prod.Properties.html#374" class="Function Operator">×Σ</a> <a id="1766" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a>
<a id="1768" href="Cubical.Data.Prod.Properties.html#1742" class="Function">A×B≡A×ΣB</a> <a id="1777" class="Symbol">=</a> <a id="1779" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1782" href="Cubical.Data.Prod.Properties.html#1523" class="Function">A×B≃A×ΣB</a>

<a id="1792" class="Comment">-- truncation for products</a>
<a id="isOfHLevelProd"></a><a id="1819" href="Cubical.Data.Prod.Properties.html#1819" class="Function">isOfHLevelProd</a> <a id="1834" class="Symbol">:</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Data.Prod.Properties.html#1837" class="Bound">n</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1862" href="Cubical.Data.Prod.Properties.html#1837" class="Bound">n</a> <a id="1864" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1879" href="Cubical.Data.Prod.Properties.html#1837" class="Bound">n</a> <a id="1881" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1896" href="Cubical.Data.Prod.Properties.html#1837" class="Bound">n</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Data.Prod.Properties.html#461" class="Generalizable">A</a> <a id="1901" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="1903" href="Cubical.Data.Prod.Properties.html#476" class="Generalizable">B</a><a id="1904" class="Symbol">)</a>
<a id="1906" href="Cubical.Data.Prod.Properties.html#1819" class="Function">isOfHLevelProd</a> <a id="1921" class="Symbol">{</a><a id="1922" class="Argument">A</a> <a id="1924" class="Symbol">=</a> <a id="1926" href="Cubical.Data.Prod.Properties.html#1926" class="Bound">A</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">{</a><a id="1930" class="Argument">B</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="Cubical.Data.Prod.Properties.html#1934" class="Bound">B</a><a id="1935" class="Symbol">}</a> <a id="1937" href="Cubical.Data.Prod.Properties.html#1937" class="Bound">n</a> <a id="1939" href="Cubical.Data.Prod.Properties.html#1939" class="Bound">h1</a> <a id="1942" href="Cubical.Data.Prod.Properties.html#1942" class="Bound">h2</a> <a id="1945" class="Symbol">=</a>
  <a id="1949" class="Keyword">let</a> <a id="1953" href="Cubical.Data.Prod.Properties.html#1953" class="Bound">h</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1968" href="Cubical.Data.Prod.Properties.html#1937" class="Bound">n</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Cubical.Data.Prod.Properties.html#1926" class="Bound">A</a> <a id="1973" href="Cubical.Data.Prod.Properties.html#374" class="Function Operator">×Σ</a> <a id="1976" href="Cubical.Data.Prod.Properties.html#1934" class="Bound">B</a><a id="1977" class="Symbol">)</a>
      <a id="1985" href="Cubical.Data.Prod.Properties.html#1953" class="Bound">h</a> <a id="1987" class="Symbol">=</a> <a id="1989" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="2001" href="Cubical.Data.Prod.Properties.html#1937" class="Bound">n</a> <a id="2003" href="Cubical.Data.Prod.Properties.html#1939" class="Bound">h1</a> <a id="2006" class="Symbol">(λ</a> <a id="2009" href="Cubical.Data.Prod.Properties.html#2009" class="Bound">_</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Cubical.Data.Prod.Properties.html#1942" class="Bound">h2</a><a id="2015" class="Symbol">)</a>
  <a id="2019" class="Keyword">in</a> <a id="2022" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2032" class="Symbol">(λ</a> <a id="2035" href="Cubical.Data.Prod.Properties.html#2035" class="Bound">i</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2050" href="Cubical.Data.Prod.Properties.html#1937" class="Bound">n</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Data.Prod.Properties.html#1742" class="Function">A×B≡A×ΣB</a> <a id="2062" class="Symbol">{</a><a id="2063" class="Argument">A</a> <a id="2065" class="Symbol">=</a> <a id="2067" href="Cubical.Data.Prod.Properties.html#1926" class="Bound">A</a><a id="2068" class="Symbol">}</a> <a id="2070" class="Symbol">{</a><a id="2071" class="Argument">B</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Cubical.Data.Prod.Properties.html#1934" class="Bound">B</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2081" href="Cubical.Data.Prod.Properties.html#2035" class="Bound">i</a><a id="2082" class="Symbol">)))</a> <a id="2086" href="Cubical.Data.Prod.Properties.html#1953" class="Bound">h</a>


<a id="×-≃"></a><a id="2090" href="Cubical.Data.Prod.Properties.html#2090" class="Function">×-≃</a> <a id="2094" class="Symbol">:</a> <a id="2096" class="Symbol">∀</a> <a id="2098" class="Symbol">{</a><a id="2099" href="Cubical.Data.Prod.Properties.html#2099" class="Bound">ℓ₁</a> <a id="2102" href="Cubical.Data.Prod.Properties.html#2102" class="Bound">ℓ₂</a> <a id="2105" href="Cubical.Data.Prod.Properties.html#2105" class="Bound">ℓ₃</a> <a id="2108" href="Cubical.Data.Prod.Properties.html#2108" class="Bound">ℓ₄</a><a id="2110" class="Symbol">}</a> <a id="2112" class="Symbol">{</a><a id="2113" href="Cubical.Data.Prod.Properties.html#2113" class="Bound">A</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2122" href="Cubical.Data.Prod.Properties.html#2099" class="Bound">ℓ₁</a><a id="2124" class="Symbol">}</a> <a id="2126" class="Symbol">{</a><a id="2127" href="Cubical.Data.Prod.Properties.html#2127" class="Bound">B</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2136" href="Cubical.Data.Prod.Properties.html#2102" class="Bound">ℓ₂</a><a id="2138" class="Symbol">}</a> <a id="2140" class="Symbol">{</a><a id="2141" href="Cubical.Data.Prod.Properties.html#2141" class="Bound">C</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2150" href="Cubical.Data.Prod.Properties.html#2105" class="Bound">ℓ₃</a><a id="2152" class="Symbol">}</a> <a id="2154" class="Symbol">{</a><a id="2155" href="Cubical.Data.Prod.Properties.html#2155" class="Bound">D</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2164" href="Cubical.Data.Prod.Properties.html#2108" class="Bound">ℓ₄</a><a id="2166" class="Symbol">}</a>
    <a id="2172" class="Symbol">→</a> <a id="2174" href="Cubical.Data.Prod.Properties.html#2113" class="Bound">A</a> <a id="2176" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2178" href="Cubical.Data.Prod.Properties.html#2141" class="Bound">C</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Cubical.Data.Prod.Properties.html#2127" class="Bound">B</a> <a id="2184" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2186" href="Cubical.Data.Prod.Properties.html#2155" class="Bound">D</a> <a id="2188" class="Symbol">→</a> <a id="2190" href="Cubical.Data.Prod.Properties.html#2113" class="Bound">A</a> <a id="2192" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2194" href="Cubical.Data.Prod.Properties.html#2127" class="Bound">B</a> <a id="2196" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2198" href="Cubical.Data.Prod.Properties.html#2141" class="Bound">C</a> <a id="2200" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2202" href="Cubical.Data.Prod.Properties.html#2155" class="Bound">D</a>
<a id="2204" href="Cubical.Data.Prod.Properties.html#2090" class="Function">×-≃</a> <a id="2208" class="Symbol">{</a><a id="2209" class="Argument">A</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Cubical.Data.Prod.Properties.html#2213" class="Bound">A</a><a id="2214" class="Symbol">}</a> <a id="2216" class="Symbol">{</a><a id="2217" class="Argument">B</a> <a id="2219" class="Symbol">=</a> <a id="2221" href="Cubical.Data.Prod.Properties.html#2221" class="Bound">B</a><a id="2222" class="Symbol">}</a> <a id="2224" class="Symbol">{</a><a id="2225" class="Argument">C</a> <a id="2227" class="Symbol">=</a> <a id="2229" href="Cubical.Data.Prod.Properties.html#2229" class="Bound">C</a><a id="2230" class="Symbol">}</a> <a id="2232" class="Symbol">{</a><a id="2233" class="Argument">D</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Cubical.Data.Prod.Properties.html#2237" class="Bound">D</a><a id="2238" class="Symbol">}</a> <a id="2240" href="Cubical.Data.Prod.Properties.html#2240" class="Bound">f</a> <a id="2242" href="Cubical.Data.Prod.Properties.html#2242" class="Bound">g</a> <a id="2244" class="Symbol">=</a> <a id="2246" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2262" href="Cubical.Data.Prod.Properties.html#2284" class="Function">φ</a> <a id="2264" href="Cubical.Data.Prod.Properties.html#2351" class="Function">ψ</a> <a id="2266" href="Cubical.Data.Prod.Properties.html#2440" class="Function">η</a> <a id="2268" href="Cubical.Data.Prod.Properties.html#2505" class="Function">ε</a><a id="2269" class="Symbol">)</a>
   <a id="2274" class="Keyword">where</a>
    <a id="2284" href="Cubical.Data.Prod.Properties.html#2284" class="Function">φ</a> <a id="2286" class="Symbol">:</a> <a id="2288" href="Cubical.Data.Prod.Properties.html#2213" class="Bound">A</a> <a id="2290" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2292" href="Cubical.Data.Prod.Properties.html#2221" class="Bound">B</a> <a id="2294" class="Symbol">→</a> <a id="2296" href="Cubical.Data.Prod.Properties.html#2229" class="Bound">C</a> <a id="2298" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2300" href="Cubical.Data.Prod.Properties.html#2237" class="Bound">D</a>
    <a id="2306" href="Cubical.Data.Prod.Properties.html#2284" class="Function">φ</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Data.Prod.Properties.html#2309" class="Bound">a</a> <a id="2311" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2313" href="Cubical.Data.Prod.Properties.html#2313" class="Bound">b</a><a id="2314" class="Symbol">)</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2327" href="Cubical.Data.Prod.Properties.html#2240" class="Bound">f</a> <a id="2329" href="Cubical.Data.Prod.Properties.html#2309" class="Bound">a</a> <a id="2331" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2333" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2342" href="Cubical.Data.Prod.Properties.html#2242" class="Bound">g</a> <a id="2344" href="Cubical.Data.Prod.Properties.html#2313" class="Bound">b</a>

    <a id="2351" href="Cubical.Data.Prod.Properties.html#2351" class="Function">ψ</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="Cubical.Data.Prod.Properties.html#2229" class="Bound">C</a> <a id="2357" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2359" href="Cubical.Data.Prod.Properties.html#2237" class="Bound">D</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Cubical.Data.Prod.Properties.html#2213" class="Bound">A</a> <a id="2365" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2367" href="Cubical.Data.Prod.Properties.html#2221" class="Bound">B</a>
    <a id="2373" href="Cubical.Data.Prod.Properties.html#2351" class="Function">ψ</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.Data.Prod.Properties.html#2376" class="Bound">c</a> <a id="2378" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2380" href="Cubical.Data.Prod.Properties.html#2380" class="Bound">d</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="2404" href="Cubical.Data.Prod.Properties.html#2240" class="Bound">f</a><a id="2405" class="Symbol">)</a> <a id="2407" href="Cubical.Data.Prod.Properties.html#2376" class="Bound">c</a> <a id="2409" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2411" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="2430" href="Cubical.Data.Prod.Properties.html#2242" class="Bound">g</a><a id="2431" class="Symbol">)</a> <a id="2433" href="Cubical.Data.Prod.Properties.html#2380" class="Bound">d</a>

    <a id="2440" href="Cubical.Data.Prod.Properties.html#2440" class="Function">η</a> <a id="2442" class="Symbol">:</a> <a id="2444" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2452" href="Cubical.Data.Prod.Properties.html#2284" class="Function">φ</a> <a id="2454" href="Cubical.Data.Prod.Properties.html#2351" class="Function">ψ</a>
    <a id="2460" href="Cubical.Data.Prod.Properties.html#2440" class="Function">η</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Cubical.Data.Prod.Properties.html#2463" class="Bound">c</a> <a id="2465" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2467" href="Cubical.Data.Prod.Properties.html#2467" class="Bound">d</a><a id="2468" class="Symbol">)</a> <a id="2470" href="Cubical.Data.Prod.Properties.html#2470" class="Bound">i</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2480" href="Cubical.Data.Prod.Properties.html#2240" class="Bound">f</a> <a id="2482" href="Cubical.Data.Prod.Properties.html#2463" class="Bound">c</a> <a id="2484" href="Cubical.Data.Prod.Properties.html#2470" class="Bound">i</a> <a id="2486" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2488" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2494" href="Cubical.Data.Prod.Properties.html#2242" class="Bound">g</a> <a id="2496" href="Cubical.Data.Prod.Properties.html#2467" class="Bound">d</a> <a id="2498" href="Cubical.Data.Prod.Properties.html#2470" class="Bound">i</a>

    <a id="2505" href="Cubical.Data.Prod.Properties.html#2505" class="Function">ε</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2517" href="Cubical.Data.Prod.Properties.html#2284" class="Function">φ</a> <a id="2519" href="Cubical.Data.Prod.Properties.html#2351" class="Function">ψ</a>
    <a id="2525" href="Cubical.Data.Prod.Properties.html#2505" class="Function">ε</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Cubical.Data.Prod.Properties.html#2528" class="Bound">a</a> <a id="2530" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2532" href="Cubical.Data.Prod.Properties.html#2532" class="Bound">b</a><a id="2533" class="Symbol">)</a> <a id="2535" href="Cubical.Data.Prod.Properties.html#2535" class="Bound">i</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="2545" href="Cubical.Data.Prod.Properties.html#2240" class="Bound">f</a> <a id="2547" href="Cubical.Data.Prod.Properties.html#2528" class="Bound">a</a> <a id="2549" href="Cubical.Data.Prod.Properties.html#2535" class="Bound">i</a> <a id="2551" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2553" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="2559" href="Cubical.Data.Prod.Properties.html#2242" class="Bound">g</a> <a id="2561" href="Cubical.Data.Prod.Properties.html#2532" class="Bound">b</a> <a id="2563" href="Cubical.Data.Prod.Properties.html#2535" class="Bound">i</a>


<a id="2567" class="Comment">{- Some simple ismorphisms -}</a>

<a id="prodIso"></a><a id="2598" href="Cubical.Data.Prod.Properties.html#2598" class="Function">prodIso</a> <a id="2606" class="Symbol">:</a> <a id="2608" class="Symbol">∀</a> <a id="2610" class="Symbol">{</a><a id="2611" href="Cubical.Data.Prod.Properties.html#2611" class="Bound">ℓ</a> <a id="2613" href="Cubical.Data.Prod.Properties.html#2613" class="Bound">ℓ&#39;</a> <a id="2616" href="Cubical.Data.Prod.Properties.html#2616" class="Bound">ℓ&#39;&#39;</a> <a id="2620" href="Cubical.Data.Prod.Properties.html#2620" class="Bound">ℓ&#39;&#39;&#39;</a><a id="2624" class="Symbol">}</a> <a id="2626" class="Symbol">{</a><a id="2627" href="Cubical.Data.Prod.Properties.html#2627" class="Bound">A</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2636" href="Cubical.Data.Prod.Properties.html#2611" class="Bound">ℓ</a><a id="2637" class="Symbol">}</a> <a id="2639" class="Symbol">{</a><a id="2640" href="Cubical.Data.Prod.Properties.html#2640" class="Bound">B</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2649" href="Cubical.Data.Prod.Properties.html#2613" class="Bound">ℓ&#39;</a><a id="2651" class="Symbol">}</a> <a id="2653" class="Symbol">{</a><a id="2654" href="Cubical.Data.Prod.Properties.html#2654" class="Bound">C</a> <a id="2656" class="Symbol">:</a> <a id="2658" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2663" href="Cubical.Data.Prod.Properties.html#2616" class="Bound">ℓ&#39;&#39;</a><a id="2666" class="Symbol">}</a> <a id="2668" class="Symbol">{</a><a id="2669" href="Cubical.Data.Prod.Properties.html#2669" class="Bound">D</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2678" href="Cubical.Data.Prod.Properties.html#2620" class="Bound">ℓ&#39;&#39;&#39;</a><a id="2682" class="Symbol">}</a>
       <a id="2691" class="Symbol">→</a> <a id="2693" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2697" href="Cubical.Data.Prod.Properties.html#2627" class="Bound">A</a> <a id="2699" href="Cubical.Data.Prod.Properties.html#2654" class="Bound">C</a>
       <a id="2708" class="Symbol">→</a> <a id="2710" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2714" href="Cubical.Data.Prod.Properties.html#2640" class="Bound">B</a> <a id="2716" href="Cubical.Data.Prod.Properties.html#2669" class="Bound">D</a>
       <a id="2725" class="Symbol">→</a> <a id="2727" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2731" class="Symbol">(</a><a id="2732" href="Cubical.Data.Prod.Properties.html#2627" class="Bound">A</a> <a id="2734" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2736" href="Cubical.Data.Prod.Properties.html#2640" class="Bound">B</a><a id="2737" class="Symbol">)</a> <a id="2739" class="Symbol">(</a><a id="2740" href="Cubical.Data.Prod.Properties.html#2654" class="Bound">C</a> <a id="2742" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2744" href="Cubical.Data.Prod.Properties.html#2669" class="Bound">D</a><a id="2745" class="Symbol">)</a>
<a id="2747" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Cubical.Data.Prod.Properties.html#2598" class="Function">prodIso</a> <a id="2764" href="Cubical.Data.Prod.Properties.html#2764" class="Bound">iAC</a> <a id="2768" href="Cubical.Data.Prod.Properties.html#2768" class="Bound">iBD</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Cubical.Data.Prod.Properties.html#2774" class="Bound">a</a> <a id="2776" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2778" href="Cubical.Data.Prod.Properties.html#2778" class="Bound">b</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">=</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2792" href="Cubical.Data.Prod.Properties.html#2764" class="Bound">iAC</a> <a id="2796" href="Cubical.Data.Prod.Properties.html#2774" class="Bound">a</a><a id="2797" class="Symbol">)</a> <a id="2799" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2801" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2809" href="Cubical.Data.Prod.Properties.html#2768" class="Bound">iBD</a> <a id="2813" href="Cubical.Data.Prod.Properties.html#2778" class="Bound">b</a>
<a id="2815" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Cubical.Data.Prod.Properties.html#2598" class="Function">prodIso</a> <a id="2832" href="Cubical.Data.Prod.Properties.html#2832" class="Bound">iAC</a> <a id="2836" href="Cubical.Data.Prod.Properties.html#2836" class="Bound">iBD</a><a id="2839" class="Symbol">)</a> <a id="2841" class="Symbol">(</a><a id="2842" href="Cubical.Data.Prod.Properties.html#2842" class="Bound">c</a> <a id="2844" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2846" href="Cubical.Data.Prod.Properties.html#2846" class="Bound">d</a><a id="2847" class="Symbol">)</a> <a id="2849" class="Symbol">=</a> <a id="2851" class="Symbol">(</a><a id="2852" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2860" href="Cubical.Data.Prod.Properties.html#2832" class="Bound">iAC</a> <a id="2864" href="Cubical.Data.Prod.Properties.html#2842" class="Bound">c</a><a id="2865" class="Symbol">)</a> <a id="2867" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2869" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2877" href="Cubical.Data.Prod.Properties.html#2836" class="Bound">iBD</a> <a id="2881" href="Cubical.Data.Prod.Properties.html#2846" class="Bound">d</a>
<a id="2883" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Cubical.Data.Prod.Properties.html#2598" class="Function">prodIso</a> <a id="2900" href="Cubical.Data.Prod.Properties.html#2900" class="Bound">iAC</a> <a id="2904" href="Cubical.Data.Prod.Properties.html#2904" class="Bound">iBD</a><a id="2907" class="Symbol">)</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Cubical.Data.Prod.Properties.html#2910" class="Bound">c</a> <a id="2912" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2914" href="Cubical.Data.Prod.Properties.html#2914" class="Bound">d</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Cubical.Data.Prod.Properties.html#520" class="Function">×≡</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2931" href="Cubical.Data.Prod.Properties.html#2900" class="Bound">iAC</a> <a id="2935" href="Cubical.Data.Prod.Properties.html#2910" class="Bound">c</a><a id="2936" class="Symbol">)</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2947" href="Cubical.Data.Prod.Properties.html#2904" class="Bound">iBD</a> <a id="2951" href="Cubical.Data.Prod.Properties.html#2914" class="Bound">d</a><a id="2952" class="Symbol">)</a>
<a id="2954" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Cubical.Data.Prod.Properties.html#2598" class="Function">prodIso</a> <a id="2971" href="Cubical.Data.Prod.Properties.html#2971" class="Bound">iAC</a> <a id="2975" href="Cubical.Data.Prod.Properties.html#2975" class="Bound">iBD</a><a id="2978" class="Symbol">)</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Cubical.Data.Prod.Properties.html#2981" class="Bound">a</a> <a id="2983" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2985" href="Cubical.Data.Prod.Properties.html#2985" class="Bound">b</a><a id="2986" class="Symbol">)</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Cubical.Data.Prod.Properties.html#520" class="Function">×≡</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3002" href="Cubical.Data.Prod.Properties.html#2971" class="Bound">iAC</a> <a id="3006" href="Cubical.Data.Prod.Properties.html#2981" class="Bound">a</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3018" href="Cubical.Data.Prod.Properties.html#2975" class="Bound">iBD</a> <a id="3022" href="Cubical.Data.Prod.Properties.html#2985" class="Bound">b</a><a id="3023" class="Symbol">)</a>

<a id="toProdIso"></a><a id="3026" href="Cubical.Data.Prod.Properties.html#3026" class="Function">toProdIso</a> <a id="3036" class="Symbol">:</a> <a id="3038" class="Symbol">∀</a> <a id="3040" class="Symbol">{</a><a id="3041" href="Cubical.Data.Prod.Properties.html#3041" class="Bound">ℓ</a> <a id="3043" href="Cubical.Data.Prod.Properties.html#3043" class="Bound">ℓ&#39;</a> <a id="3046" href="Cubical.Data.Prod.Properties.html#3046" class="Bound">ℓ&#39;&#39;</a><a id="3049" class="Symbol">}</a> <a id="3051" class="Symbol">{</a><a id="3052" href="Cubical.Data.Prod.Properties.html#3052" class="Bound">A</a> <a id="3054" class="Symbol">:</a> <a id="3056" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3061" href="Cubical.Data.Prod.Properties.html#3041" class="Bound">ℓ</a><a id="3062" class="Symbol">}</a> <a id="3064" class="Symbol">{</a><a id="3065" href="Cubical.Data.Prod.Properties.html#3065" class="Bound">B</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3074" href="Cubical.Data.Prod.Properties.html#3043" class="Bound">ℓ&#39;</a><a id="3076" class="Symbol">}</a> <a id="3078" class="Symbol">{</a><a id="3079" href="Cubical.Data.Prod.Properties.html#3079" class="Bound">C</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3088" href="Cubical.Data.Prod.Properties.html#3046" class="Bound">ℓ&#39;&#39;</a><a id="3091" class="Symbol">}</a>
         <a id="3102" class="Symbol">→</a> <a id="3104" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Cubical.Data.Prod.Properties.html#3052" class="Bound">A</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Cubical.Data.Prod.Properties.html#3065" class="Bound">B</a> <a id="3115" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="3117" href="Cubical.Data.Prod.Properties.html#3079" class="Bound">C</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">((</a><a id="3122" href="Cubical.Data.Prod.Properties.html#3052" class="Bound">A</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="Cubical.Data.Prod.Properties.html#3065" class="Bound">B</a><a id="3127" class="Symbol">)</a> <a id="3129" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Cubical.Data.Prod.Properties.html#3052" class="Bound">A</a> <a id="3134" class="Symbol">→</a> <a id="3136" href="Cubical.Data.Prod.Properties.html#3079" class="Bound">C</a><a id="3137" class="Symbol">))</a>
<a id="3140" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3148" href="Cubical.Data.Prod.Properties.html#3026" class="Function">toProdIso</a> <a id="3158" class="Symbol">=</a> <a id="3160" class="Symbol">λ</a> <a id="3162" href="Cubical.Data.Prod.Properties.html#3162" class="Bound">f</a> <a id="3164" class="Symbol">→</a> <a id="3166" class="Symbol">(λ</a> <a id="3169" href="Cubical.Data.Prod.Properties.html#3169" class="Bound">a</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Cubical.Data.Prod.Base.html#739" class="Function">proj₁</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Cubical.Data.Prod.Properties.html#3162" class="Bound">f</a> <a id="3182" href="Cubical.Data.Prod.Properties.html#3169" class="Bound">a</a><a id="3183" class="Symbol">))</a> <a id="3186" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="3188" class="Symbol">(λ</a> <a id="3191" href="Cubical.Data.Prod.Properties.html#3191" class="Bound">a</a> <a id="3193" class="Symbol">→</a> <a id="3195" href="Cubical.Data.Prod.Base.html#805" class="Function">proj₂</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Data.Prod.Properties.html#3162" class="Bound">f</a> <a id="3204" href="Cubical.Data.Prod.Properties.html#3191" class="Bound">a</a><a id="3205" class="Symbol">))</a>
<a id="3208" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3216" href="Cubical.Data.Prod.Properties.html#3026" class="Function">toProdIso</a> <a id="3226" class="Symbol">(</a><a id="3227" href="Cubical.Data.Prod.Properties.html#3227" class="Bound">f</a> <a id="3229" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="3231" href="Cubical.Data.Prod.Properties.html#3231" class="Bound">g</a><a id="3232" class="Symbol">)</a> <a id="3234" class="Symbol">=</a> <a id="3236" class="Symbol">λ</a> <a id="3238" href="Cubical.Data.Prod.Properties.html#3238" class="Bound">a</a> <a id="3240" class="Symbol">→</a> <a id="3242" class="Symbol">(</a><a id="3243" href="Cubical.Data.Prod.Properties.html#3227" class="Bound">f</a> <a id="3245" href="Cubical.Data.Prod.Properties.html#3238" class="Bound">a</a><a id="3246" class="Symbol">)</a> <a id="3248" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="3250" class="Symbol">(</a><a id="3251" href="Cubical.Data.Prod.Properties.html#3231" class="Bound">g</a> <a id="3253" href="Cubical.Data.Prod.Properties.html#3238" class="Bound">a</a><a id="3254" class="Symbol">)</a>
<a id="3256" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3264" href="Cubical.Data.Prod.Properties.html#3026" class="Function">toProdIso</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Cubical.Data.Prod.Properties.html#3275" class="Bound">f</a> <a id="3277" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="3279" href="Cubical.Data.Prod.Properties.html#3279" class="Bound">g</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">=</a> <a id="3284" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3289" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3297" href="Cubical.Data.Prod.Properties.html#3026" class="Function">toProdIso</a> <a id="3307" href="Cubical.Data.Prod.Properties.html#3307" class="Bound">b</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3318" class="Symbol">λ</a> <a id="3320" href="Cubical.Data.Prod.Properties.html#3320" class="Bound">a</a> <a id="3322" class="Symbol">→</a> <a id="3324" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.Data.Prod.Base.html#1161" class="Function">×-η</a> <a id="3333" class="Symbol">_)</a>

<a id="curryIso"></a><a id="3337" href="Cubical.Data.Prod.Properties.html#3337" class="Function">curryIso</a> <a id="3346" class="Symbol">:</a> <a id="3348" class="Symbol">∀</a> <a id="3350" class="Symbol">{</a><a id="3351" href="Cubical.Data.Prod.Properties.html#3351" class="Bound">ℓ</a> <a id="3353" href="Cubical.Data.Prod.Properties.html#3353" class="Bound">ℓ&#39;</a> <a id="3356" href="Cubical.Data.Prod.Properties.html#3356" class="Bound">ℓ&#39;&#39;</a><a id="3359" class="Symbol">}</a> <a id="3361" class="Symbol">{</a><a id="3362" href="Cubical.Data.Prod.Properties.html#3362" class="Bound">A</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3371" href="Cubical.Data.Prod.Properties.html#3351" class="Bound">ℓ</a><a id="3372" class="Symbol">}</a> <a id="3374" class="Symbol">{</a><a id="3375" href="Cubical.Data.Prod.Properties.html#3375" class="Bound">B</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3384" href="Cubical.Data.Prod.Properties.html#3353" class="Bound">ℓ&#39;</a><a id="3386" class="Symbol">}</a> <a id="3388" class="Symbol">{</a><a id="3389" href="Cubical.Data.Prod.Properties.html#3389" class="Bound">C</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3398" href="Cubical.Data.Prod.Properties.html#3356" class="Bound">ℓ&#39;&#39;</a><a id="3401" class="Symbol">}</a>
         <a id="3412" class="Symbol">→</a> <a id="3414" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Data.Prod.Properties.html#3362" class="Bound">A</a> <a id="3421" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="3423" href="Cubical.Data.Prod.Properties.html#3375" class="Bound">B</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="Cubical.Data.Prod.Properties.html#3389" class="Bound">C</a><a id="3428" class="Symbol">)</a> <a id="3430" class="Symbol">(</a><a id="3431" href="Cubical.Data.Prod.Properties.html#3362" class="Bound">A</a> <a id="3433" class="Symbol">→</a> <a id="3435" href="Cubical.Data.Prod.Properties.html#3375" class="Bound">B</a> <a id="3437" class="Symbol">→</a> <a id="3439" href="Cubical.Data.Prod.Properties.html#3389" class="Bound">C</a><a id="3440" class="Symbol">)</a>
<a id="3442" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3450" href="Cubical.Data.Prod.Properties.html#3337" class="Function">curryIso</a> <a id="3459" href="Cubical.Data.Prod.Properties.html#3459" class="Bound">f</a> <a id="3461" href="Cubical.Data.Prod.Properties.html#3461" class="Bound">a</a> <a id="3463" href="Cubical.Data.Prod.Properties.html#3463" class="Bound">b</a> <a id="3465" class="Symbol">=</a> <a id="3467" href="Cubical.Data.Prod.Properties.html#3459" class="Bound">f</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Cubical.Data.Prod.Properties.html#3461" class="Bound">a</a> <a id="3472" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="3474" href="Cubical.Data.Prod.Properties.html#3463" class="Bound">b</a><a id="3475" class="Symbol">)</a>
<a id="3477" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3485" href="Cubical.Data.Prod.Properties.html#3337" class="Function">curryIso</a> <a id="3494" href="Cubical.Data.Prod.Properties.html#3494" class="Bound">f</a> <a id="3496" class="Symbol">(</a><a id="3497" href="Cubical.Data.Prod.Properties.html#3497" class="Bound">a</a> <a id="3499" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="3501" href="Cubical.Data.Prod.Properties.html#3501" class="Bound">b</a><a id="3502" class="Symbol">)</a> <a id="3504" class="Symbol">=</a> <a id="3506" href="Cubical.Data.Prod.Properties.html#3494" class="Bound">f</a> <a id="3508" href="Cubical.Data.Prod.Properties.html#3497" class="Bound">a</a> <a id="3510" href="Cubical.Data.Prod.Properties.html#3501" class="Bound">b</a>
<a id="3512" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3520" href="Cubical.Data.Prod.Properties.html#3337" class="Function">curryIso</a> <a id="3529" href="Cubical.Data.Prod.Properties.html#3529" class="Bound">a</a> <a id="3531" class="Symbol">=</a> <a id="3533" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3538" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3546" href="Cubical.Data.Prod.Properties.html#3337" class="Function">curryIso</a> <a id="3555" href="Cubical.Data.Prod.Properties.html#3555" class="Bound">f</a> <a id="3557" class="Symbol">=</a> <a id="3559" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3566" class="Symbol">λ</a> <a id="3568" class="Symbol">{(</a><a id="3570" href="Cubical.Data.Prod.Properties.html#3570" class="Bound">a</a> <a id="3572" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="3574" href="Cubical.Data.Prod.Properties.html#3574" class="Bound">b</a><a id="3575" class="Symbol">)</a> <a id="3577" class="Symbol">→</a> <a id="3579" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3583" class="Symbol">}</a>

<a id="fiber-map-×"></a><a id="3586" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="3598" class="Symbol">:</a> <a id="3600" class="Symbol">∀</a> <a id="3602" class="Symbol">{</a><a id="3603" href="Cubical.Data.Prod.Properties.html#3603" class="Bound">ℓ</a> <a id="3605" href="Cubical.Data.Prod.Properties.html#3605" class="Bound">ℓ&#39;</a> <a id="3608" href="Cubical.Data.Prod.Properties.html#3608" class="Bound">ℓ&#39;&#39;</a><a id="3611" class="Symbol">}</a> <a id="3613" class="Symbol">{</a><a id="3614" href="Cubical.Data.Prod.Properties.html#3614" class="Bound">A</a> <a id="3616" class="Symbol">:</a> <a id="3618" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3623" href="Cubical.Data.Prod.Properties.html#3603" class="Bound">ℓ</a><a id="3624" class="Symbol">}</a> <a id="3626" class="Symbol">{</a><a id="3627" href="Cubical.Data.Prod.Properties.html#3627" class="Bound">B</a> <a id="3629" class="Symbol">:</a> <a id="3631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3636" href="Cubical.Data.Prod.Properties.html#3605" class="Bound">ℓ&#39;</a><a id="3638" class="Symbol">}</a> <a id="3640" class="Symbol">{</a><a id="3641" href="Cubical.Data.Prod.Properties.html#3641" class="Bound">C</a> <a id="3643" class="Symbol">:</a> <a id="3645" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3650" href="Cubical.Data.Prod.Properties.html#3608" class="Bound">ℓ&#39;&#39;</a><a id="3653" class="Symbol">}</a>
    <a id="3659" class="Symbol">(</a><a id="3660" href="Cubical.Data.Prod.Properties.html#3660" class="Bound">f</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Cubical.Data.Prod.Properties.html#3627" class="Bound">B</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Cubical.Data.Prod.Properties.html#3641" class="Bound">C</a><a id="3669" class="Symbol">)</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Cubical.Data.Prod.Properties.html#3672" class="Bound">a</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Cubical.Data.Prod.Properties.html#3614" class="Bound">A</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Data.Prod.Properties.html#3680" class="Bound">c</a> <a id="3682" class="Symbol">:</a> <a id="3684" href="Cubical.Data.Prod.Properties.html#3641" class="Bound">C</a><a id="3685" class="Symbol">)</a>
  <a id="3689" class="Symbol">→</a> <a id="3691" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3702" href="Cubical.Data.Prod.Properties.html#3660" class="Bound">f</a> <a id="3704" href="Cubical.Data.Prod.Properties.html#3680" class="Bound">c</a><a id="3705" class="Symbol">)</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="3728" href="Cubical.Data.Prod.Properties.html#3614" class="Bound">A</a><a id="3729" class="Symbol">)</a> <a id="3731" href="Cubical.Data.Prod.Properties.html#3660" class="Bound">f</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Data.Prod.Properties.html#3672" class="Bound">a</a> <a id="3737" class="InductiveConstructor Operator">,</a> <a id="3739" href="Cubical.Data.Prod.Properties.html#3680" class="Bound">c</a><a id="3740" class="Symbol">))</a>
<a id="3743" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="3755" href="Cubical.Data.Prod.Properties.html#3755" class="Bound">f</a> <a id="3757" href="Cubical.Data.Prod.Properties.html#3757" class="Bound">a</a> <a id="3759" href="Cubical.Data.Prod.Properties.html#3759" class="Bound">c</a> <a id="3761" class="Symbol">.</a><a id="3762" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3770" href="Cubical.Data.Prod.Properties.html#3770" class="Bound">z</a> <a id="3772" class="Symbol">.</a><a id="3773" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3777" class="Symbol">.</a><a id="3778" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Cubical.Data.Prod.Properties.html#3757" class="Bound">a</a>
<a id="3786" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="3798" href="Cubical.Data.Prod.Properties.html#3798" class="Bound">f</a> <a id="3800" href="Cubical.Data.Prod.Properties.html#3800" class="Bound">a</a> <a id="3802" href="Cubical.Data.Prod.Properties.html#3802" class="Bound">c</a> <a id="3804" class="Symbol">.</a><a id="3805" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3813" href="Cubical.Data.Prod.Properties.html#3813" class="Bound">z</a> <a id="3815" class="Symbol">.</a><a id="3816" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3820" class="Symbol">.</a><a id="3821" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3825" class="Symbol">=</a> <a id="3827" href="Cubical.Data.Prod.Properties.html#3813" class="Bound">z</a> <a id="3829" class="Symbol">.</a><a id="3830" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="3834" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="3846" href="Cubical.Data.Prod.Properties.html#3846" class="Bound">f</a> <a id="3848" href="Cubical.Data.Prod.Properties.html#3848" class="Bound">a</a> <a id="3850" href="Cubical.Data.Prod.Properties.html#3850" class="Bound">c</a> <a id="3852" class="Symbol">.</a><a id="3853" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3861" href="Cubical.Data.Prod.Properties.html#3861" class="Bound">z</a> <a id="3863" class="Symbol">.</a><a id="3864" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="3874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3879" class="Symbol">(</a><a id="3880" href="Cubical.Data.Prod.Properties.html#3861" class="Bound">z</a> <a id="3882" class="Symbol">.</a><a id="3883" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3886" class="Symbol">)</a>
<a id="3888" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="3900" href="Cubical.Data.Prod.Properties.html#3900" class="Bound">f</a> <a id="3902" href="Cubical.Data.Prod.Properties.html#3902" class="Bound">a</a> <a id="3904" href="Cubical.Data.Prod.Properties.html#3904" class="Bound">c</a> <a id="3906" class="Symbol">.</a><a id="3907" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3915" href="Cubical.Data.Prod.Properties.html#3915" class="Bound">z</a> <a id="3917" class="Symbol">.</a><a id="3918" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3922" class="Symbol">=</a> <a id="3924" href="Cubical.Data.Prod.Properties.html#3915" class="Bound">z</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3931" class="Symbol">.</a><a id="3932" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="3936" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="3948" href="Cubical.Data.Prod.Properties.html#3948" class="Bound">f</a> <a id="3950" href="Cubical.Data.Prod.Properties.html#3950" class="Bound">a</a> <a id="3952" href="Cubical.Data.Prod.Properties.html#3952" class="Bound">c</a> <a id="3954" class="Symbol">.</a><a id="3955" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3963" href="Cubical.Data.Prod.Properties.html#3963" class="Bound">z</a> <a id="3965" class="Symbol">.</a><a id="3966" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3970" class="Symbol">=</a> <a id="3972" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3977" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Cubical.Data.Prod.Properties.html#3963" class="Bound">z</a> <a id="3984" class="Symbol">.</a><a id="3985" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3988" class="Symbol">)</a>
<a id="3990" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="4002" href="Cubical.Data.Prod.Properties.html#4002" class="Bound">f</a> <a id="4004" href="Cubical.Data.Prod.Properties.html#4004" class="Bound">a</a> <a id="4006" href="Cubical.Data.Prod.Properties.html#4006" class="Bound">c</a> <a id="4008" class="Symbol">.</a><a id="4009" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4017" class="Symbol">((</a><a id="4019" href="Cubical.Data.Prod.Properties.html#4019" class="Bound">az</a> <a id="4022" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4024" href="Cubical.Data.Prod.Properties.html#4024" class="Bound">bz</a><a id="4026" class="Symbol">)</a> <a id="4028" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4030" href="Cubical.Data.Prod.Properties.html#4030" class="Bound">e</a><a id="4031" class="Symbol">)</a> <a id="4033" href="Cubical.Data.Prod.Properties.html#4033" class="Bound">j</a> <a id="4035" class="Symbol">.</a><a id="4036" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4040" class="Symbol">.</a><a id="4041" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4045" class="Symbol">=</a> <a id="4047" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4052" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4056" href="Cubical.Data.Prod.Properties.html#4030" class="Bound">e</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4061" href="Cubical.Data.Prod.Properties.html#4033" class="Bound">j</a><a id="4062" class="Symbol">)</a>
<a id="4064" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="4076" href="Cubical.Data.Prod.Properties.html#4076" class="Bound">f</a> <a id="4078" href="Cubical.Data.Prod.Properties.html#4078" class="Bound">a</a> <a id="4080" href="Cubical.Data.Prod.Properties.html#4080" class="Bound">c</a> <a id="4082" class="Symbol">.</a><a id="4083" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4091" class="Symbol">((</a><a id="4093" href="Cubical.Data.Prod.Properties.html#4093" class="Bound">az</a> <a id="4096" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4098" href="Cubical.Data.Prod.Properties.html#4098" class="Bound">bz</a><a id="4100" class="Symbol">)</a> <a id="4102" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4104" href="Cubical.Data.Prod.Properties.html#4104" class="Bound">e</a><a id="4105" class="Symbol">)</a> <a id="4107" href="Cubical.Data.Prod.Properties.html#4107" class="Bound">j</a> <a id="4109" class="Symbol">.</a><a id="4110" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4114" class="Symbol">.</a><a id="4115" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4119" class="Symbol">=</a> <a id="4121" href="Cubical.Data.Prod.Properties.html#4098" class="Bound">bz</a>
<a id="4124" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="4136" href="Cubical.Data.Prod.Properties.html#4136" class="Bound">f</a> <a id="4138" href="Cubical.Data.Prod.Properties.html#4138" class="Bound">a</a> <a id="4140" href="Cubical.Data.Prod.Properties.html#4140" class="Bound">c</a> <a id="4142" class="Symbol">.</a><a id="4143" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4151" class="Symbol">((</a><a id="4153" href="Cubical.Data.Prod.Properties.html#4153" class="Bound">az</a> <a id="4156" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4158" href="Cubical.Data.Prod.Properties.html#4158" class="Bound">bz</a><a id="4160" class="Symbol">)</a> <a id="4162" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4164" href="Cubical.Data.Prod.Properties.html#4164" class="Bound">e</a><a id="4165" class="Symbol">)</a> <a id="4167" href="Cubical.Data.Prod.Properties.html#4167" class="Bound">j</a> <a id="4169" class="Symbol">.</a><a id="4170" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4174" href="Cubical.Data.Prod.Properties.html#4174" class="Bound">k</a> <a id="4176" class="Symbol">.</a><a id="4177" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4181" class="Symbol">=</a> <a id="4183" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4188" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4192" href="Cubical.Data.Prod.Properties.html#4164" class="Bound">e</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Cubical.Data.Prod.Properties.html#4174" class="Bound">k</a> <a id="4197" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4199" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4201" href="Cubical.Data.Prod.Properties.html#4167" class="Bound">j</a><a id="4202" class="Symbol">)</a>
<a id="4204" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="4216" href="Cubical.Data.Prod.Properties.html#4216" class="Bound">f</a> <a id="4218" href="Cubical.Data.Prod.Properties.html#4218" class="Bound">a</a> <a id="4220" href="Cubical.Data.Prod.Properties.html#4220" class="Bound">c</a> <a id="4222" class="Symbol">.</a><a id="4223" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4231" class="Symbol">((</a><a id="4233" href="Cubical.Data.Prod.Properties.html#4233" class="Bound">az</a> <a id="4236" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4238" href="Cubical.Data.Prod.Properties.html#4238" class="Bound">bz</a><a id="4240" class="Symbol">)</a> <a id="4242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4244" href="Cubical.Data.Prod.Properties.html#4244" class="Bound">e</a><a id="4245" class="Symbol">)</a> <a id="4247" href="Cubical.Data.Prod.Properties.html#4247" class="Bound">j</a> <a id="4249" class="Symbol">.</a><a id="4250" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4254" href="Cubical.Data.Prod.Properties.html#4254" class="Bound">k</a> <a id="4256" class="Symbol">.</a><a id="4257" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4261" class="Symbol">=</a> <a id="4263" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4268" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4272" href="Cubical.Data.Prod.Properties.html#4244" class="Bound">e</a> <a id="4274" href="Cubical.Data.Prod.Properties.html#4254" class="Bound">k</a>
<a id="4276" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="4288" href="Cubical.Data.Prod.Properties.html#4288" class="Bound">f</a> <a id="4290" href="Cubical.Data.Prod.Properties.html#4290" class="Bound">a</a> <a id="4292" href="Cubical.Data.Prod.Properties.html#4292" class="Bound">c</a> <a id="4294" class="Symbol">.</a><a id="4295" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4303" href="Cubical.Data.Prod.Properties.html#4303" class="Bound">z</a> <a id="4305" class="Symbol">=</a> <a id="4307" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sigma.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{- Basic definitions using Σ-types

Σ-types are defined in Core/Primitives as they are needed for Glue types.

The file contains:

- Non-dependent pair types: A × B
- Mere existence: ∃[x ∈ A] B
- Unique existence: ∃![x ∈ A] B

-}</a>
<a id="231" class="Keyword">module</a> <a id="238" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="262" class="Keyword">where</a>

<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="305" class="Keyword">public</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>


<a id="409" class="Comment">-- Non-dependent pair types</a>

<a id="_×_"></a><a id="438" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a> <a id="442" class="Symbol">:</a> <a id="444" class="Symbol">∀</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a> <a id="449" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="451" class="Symbol">}</a> <a id="453" class="Symbol">(</a><a id="454" href="Cubical.Data.Sigma.Base.html#454" class="Bound">A</a> <a id="456" class="Symbol">:</a> <a id="458" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="463" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a><a id="464" class="Symbol">)</a> <a id="466" class="Symbol">(</a><a id="467" href="Cubical.Data.Sigma.Base.html#467" class="Bound">B</a> <a id="469" class="Symbol">:</a> <a id="471" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="476" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="478" class="Symbol">)</a> <a id="480" class="Symbol">→</a> <a id="482" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="487" class="Symbol">(</a><a id="488" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="494" href="Cubical.Data.Sigma.Base.html#447" class="Bound">ℓ</a> <a id="496" href="Cubical.Data.Sigma.Base.html#449" class="Bound">ℓ&#39;</a><a id="498" class="Symbol">)</a>
<a id="500" href="Cubical.Data.Sigma.Base.html#500" class="Bound">A</a> <a id="502" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="504" href="Cubical.Data.Sigma.Base.html#504" class="Bound">B</a> <a id="506" class="Symbol">=</a> <a id="508" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="510" href="Cubical.Data.Sigma.Base.html#500" class="Bound">A</a> <a id="512" class="Symbol">(λ</a> <a id="515" href="Cubical.Data.Sigma.Base.html#515" class="Bound">_</a> <a id="517" class="Symbol">→</a> <a id="519" href="Cubical.Data.Sigma.Base.html#504" class="Bound">B</a><a id="520" class="Symbol">)</a>

<a id="523" class="Keyword">infixr</a> <a id="530" class="Number">5</a> <a id="532" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a>


<a id="538" class="Comment">-- Mere existence</a>

<a id="∃"></a><a id="557" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a> <a id="559" class="Symbol">:</a> <a id="561" class="Symbol">∀</a> <a id="563" class="Symbol">{</a><a id="564" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a> <a id="566" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="568" class="Symbol">}</a> <a id="570" class="Symbol">(</a><a id="571" href="Cubical.Data.Sigma.Base.html#571" class="Bound">A</a> <a id="573" class="Symbol">:</a> <a id="575" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="580" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a><a id="581" class="Symbol">)</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Data.Sigma.Base.html#584" class="Bound">B</a> <a id="586" class="Symbol">:</a> <a id="588" href="Cubical.Data.Sigma.Base.html#571" class="Bound">A</a> <a id="590" class="Symbol">→</a> <a id="592" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="597" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="599" class="Symbol">)</a> <a id="601" class="Symbol">→</a> <a id="603" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="608" class="Symbol">(</a><a id="609" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="615" href="Cubical.Data.Sigma.Base.html#564" class="Bound">ℓ</a> <a id="617" href="Cubical.Data.Sigma.Base.html#566" class="Bound">ℓ&#39;</a><a id="619" class="Symbol">)</a>
<a id="621" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a> <a id="623" href="Cubical.Data.Sigma.Base.html#623" class="Bound">A</a> <a id="625" href="Cubical.Data.Sigma.Base.html#625" class="Bound">B</a> <a id="627" class="Symbol">=</a> <a id="629" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="631" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="633" href="Cubical.Data.Sigma.Base.html#623" class="Bound">A</a> <a id="635" href="Cubical.Data.Sigma.Base.html#625" class="Bound">B</a> <a id="637" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="641" class="Keyword">infix</a> <a id="647" class="Number">2</a> <a id="649" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a>

<a id="∃-syntax"></a><a id="659" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="668" class="Symbol">:</a> <a id="670" class="Symbol">∀</a> <a id="672" class="Symbol">{</a><a id="673" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a> <a id="675" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">(</a><a id="680" href="Cubical.Data.Sigma.Base.html#680" class="Bound">A</a> <a id="682" class="Symbol">:</a> <a id="684" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="689" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Sigma.Base.html#693" class="Bound">B</a> <a id="695" class="Symbol">:</a> <a id="697" href="Cubical.Data.Sigma.Base.html#680" class="Bound">A</a> <a id="699" class="Symbol">→</a> <a id="701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="706" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">→</a> <a id="712" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="724" href="Cubical.Data.Sigma.Base.html#673" class="Bound">ℓ</a> <a id="726" href="Cubical.Data.Sigma.Base.html#675" class="Bound">ℓ&#39;</a><a id="728" class="Symbol">)</a>
<a id="730" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃-syntax</a> <a id="739" class="Symbol">=</a> <a id="741" href="Cubical.Data.Sigma.Base.html#557" class="Function">∃</a>

<a id="744" class="Keyword">syntax</a> ∃-syntax <a id="760" class="Bound">A</a> <a id="762" class="Symbol">(λ</a> <a id="765" class="Bound">x</a> <a id="767" class="Symbol">→</a> <a id="769" class="Bound">B</a><a id="770" class="Symbol">)</a> <a id="772" class="Symbol">=</a> <a id="774" class="Function">∃[</a> <a id="777" class="Bound">x</a> <a id="779" class="Function">∈</a> <a id="781" class="Bound">A</a> <a id="783" class="Function">]</a> <a id="785" class="Bound">B</a>


<a id="789" class="Comment">-- Unique existence</a>

<a id="∃!"></a><a id="810" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="813" class="Symbol">:</a> <a id="815" class="Symbol">∀</a> <a id="817" class="Symbol">{</a><a id="818" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a> <a id="820" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="822" class="Symbol">}</a> <a id="824" class="Symbol">(</a><a id="825" href="Cubical.Data.Sigma.Base.html#825" class="Bound">A</a> <a id="827" class="Symbol">:</a> <a id="829" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="834" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Data.Sigma.Base.html#838" class="Bound">B</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Data.Sigma.Base.html#825" class="Bound">A</a> <a id="844" class="Symbol">→</a> <a id="846" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="851" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="862" class="Symbol">(</a><a id="863" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="869" href="Cubical.Data.Sigma.Base.html#818" class="Bound">ℓ</a> <a id="871" href="Cubical.Data.Sigma.Base.html#820" class="Bound">ℓ&#39;</a><a id="873" class="Symbol">)</a>
<a id="875" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="878" href="Cubical.Data.Sigma.Base.html#878" class="Bound">A</a> <a id="880" href="Cubical.Data.Sigma.Base.html#880" class="Bound">B</a> <a id="882" class="Symbol">=</a> <a id="884" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="892" class="Symbol">(</a><a id="893" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="895" href="Cubical.Data.Sigma.Base.html#878" class="Bound">A</a> <a id="897" href="Cubical.Data.Sigma.Base.html#880" class="Bound">B</a><a id="898" class="Symbol">)</a>

<a id="901" class="Keyword">infix</a> <a id="907" class="Number">2</a> <a id="909" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a>

<a id="∃!-syntax"></a><a id="920" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">∀</a> <a id="934" class="Symbol">{</a><a id="935" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a> <a id="937" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Data.Sigma.Base.html#942" class="Bound">A</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="951" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a><a id="952" class="Symbol">)</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.Data.Sigma.Base.html#955" class="Bound">B</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Data.Sigma.Base.html#942" class="Bound">A</a> <a id="961" class="Symbol">→</a> <a id="963" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="968" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="970" class="Symbol">)</a> <a id="972" class="Symbol">→</a> <a id="974" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="979" class="Symbol">(</a><a id="980" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="986" href="Cubical.Data.Sigma.Base.html#935" class="Bound">ℓ</a> <a id="988" href="Cubical.Data.Sigma.Base.html#937" class="Bound">ℓ&#39;</a><a id="990" class="Symbol">)</a>
<a id="992" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃!-syntax</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a>

<a id="1008" class="Keyword">syntax</a> ∃!-syntax <a id="1025" class="Bound">A</a> <a id="1027" class="Symbol">(λ</a> <a id="1030" class="Bound">x</a> <a id="1032" class="Symbol">→</a> <a id="1034" class="Bound">B</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Symbol">=</a> <a id="1039" class="Function">∃![</a> <a id="1043" class="Bound">x</a> <a id="1045" class="Function">∈</a> <a id="1047" class="Bound">A</a> <a id="1049" class="Function">]</a> <a id="1051" class="Bound">B</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sigma.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Basic properties about Σ-types

- Action of Σ on functions ([map-fst], [map-snd])
- Characterization of equality in Σ-types using dependent paths ([ΣPath{Iso,≃,≡}PathΣ], [Σ≡Prop])
- Proof that discrete types are closed under Σ ([discreteΣ])
- Commutativity and associativity ([Σ-swap-*, Σ-assoc-*])
- Distributivity of Π over Σ ([Σ-Π-*])
- Action of Σ on isomorphisms, equivalences, and paths ([Σ-cong-fst], [Σ-cong-snd], ...)
- Characterization of equality in Σ-types using transport ([ΣPathTransport{≃,≡}PathΣ])
- Σ with a contractible base is its fiber ([Σ-contractFst, ΣUnit])

-}</a>
<a id="590" class="Keyword">module</a> <a id="597" href="Cubical.Data.Sigma.Properties.html" class="Module">Cubical.Data.Sigma.Properties</a> <a id="627" class="Keyword">where</a>

<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="929" class="Keyword">open</a> <a id="934" class="Keyword">import</a> <a id="941" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="1015" class="Keyword">open</a> <a id="1020" class="Keyword">import</a> <a id="1027" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="1051" class="Keyword">open</a> <a id="1056" class="Keyword">import</a> <a id="1063" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="1086" class="Keyword">open</a> <a id="1091" class="Keyword">import</a> <a id="1098" href="Cubical.Data.Empty.Base.html" class="Module">Cubical.Data.Empty.Base</a>

<a id="1123" class="Keyword">open</a> <a id="1128" class="Keyword">import</a> <a id="1135" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="1161" class="Keyword">open</a> <a id="1166" class="Keyword">import</a> <a id="1173" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="1205" class="Keyword">open</a> <a id="1210" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="1215" class="Keyword">private</a>
  <a id="1225" class="Keyword">variable</a>
    <a id="1238" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a> <a id="1240" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a> <a id="1243" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1259" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1261" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1271" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>
    <a id="1277" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1279" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Data.Sigma.Properties.html#1285" class="Bound">a</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1299" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>
    <a id="1305" href="Cubical.Data.Sigma.Properties.html#1305" class="Generalizable">C</a> <a id="1307" class="Symbol">:</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Data.Sigma.Properties.html#1310" class="Bound">a</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Cubical.Data.Sigma.Properties.html#1318" class="Bound">b</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1324" href="Cubical.Data.Sigma.Properties.html#1310" class="Bound">a</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1334" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a>

<a id="map-fst"></a><a id="1337" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="1345" class="Symbol">:</a> <a id="1347" class="Symbol">{</a><a id="1348" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1357" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1358" class="Symbol">}</a> <a id="1360" class="Symbol">→</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Data.Sigma.Properties.html#1363" class="Bound">f</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1381" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1388" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1390" href="Cubical.Data.Sigma.Properties.html#1348" class="Bound">B</a>
<a id="1392" href="Cubical.Data.Sigma.Properties.html#1337" class="Function">map-fst</a> <a id="1400" href="Cubical.Data.Sigma.Properties.html#1400" class="Bound">f</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.Data.Sigma.Properties.html#1403" class="Bound">a</a> <a id="1405" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1407" href="Cubical.Data.Sigma.Properties.html#1407" class="Bound">b</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">=</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Sigma.Properties.html#1400" class="Bound">f</a> <a id="1415" href="Cubical.Data.Sigma.Properties.html#1403" class="Bound">a</a> <a id="1417" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1419" href="Cubical.Data.Sigma.Properties.html#1407" class="Bound">b</a><a id="1420" class="Symbol">)</a>

<a id="map-snd"></a><a id="1423" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="1431" class="Symbol">:</a> <a id="1433" class="Symbol">(∀</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a><a id="1438" class="Symbol">}</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1444" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="1451" href="Cubical.Data.Sigma.Properties.html#1437" class="Bound">a</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1458" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1460" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1466" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1468" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="1471" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="1479" href="Cubical.Data.Sigma.Properties.html#1479" class="Bound">f</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Cubical.Data.Sigma.Properties.html#1482" class="Bound">a</a> <a id="1484" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1486" href="Cubical.Data.Sigma.Properties.html#1486" class="Bound">b</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">=</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Data.Sigma.Properties.html#1482" class="Bound">a</a> <a id="1494" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1496" href="Cubical.Data.Sigma.Properties.html#1479" class="Bound">f</a> <a id="1498" href="Cubical.Data.Sigma.Properties.html#1486" class="Bound">b</a><a id="1499" class="Symbol">)</a>

<a id="map-×"></a><a id="1502" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="1508" class="Symbol">:</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1520" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1521" class="Symbol">}</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1534" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1536" class="Symbol">}</a> <a id="1538" class="Symbol">→</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="1564" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1566" href="Cubical.Data.Sigma.Properties.html#1511" class="Bound">B</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="1573" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1575" href="Cubical.Data.Sigma.Properties.html#1524" class="Bound">B&#39;</a>
<a id="1578" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="1584" href="Cubical.Data.Sigma.Properties.html#1584" class="Bound">f</a> <a id="1586" href="Cubical.Data.Sigma.Properties.html#1586" class="Bound">g</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Data.Sigma.Properties.html#1589" class="Bound">a</a> <a id="1591" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1593" href="Cubical.Data.Sigma.Properties.html#1593" class="Bound">b</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">=</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Data.Sigma.Properties.html#1584" class="Bound">f</a> <a id="1601" href="Cubical.Data.Sigma.Properties.html#1589" class="Bound">a</a> <a id="1603" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1605" href="Cubical.Data.Sigma.Properties.html#1586" class="Bound">g</a> <a id="1607" href="Cubical.Data.Sigma.Properties.html#1593" class="Bound">b</a><a id="1608" class="Symbol">)</a>

<a id="≡-×"></a><a id="1611" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1615" class="Symbol">:</a> <a id="1617" class="Symbol">{</a><a id="1618" href="Cubical.Data.Sigma.Properties.html#1618" class="Bound">A</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1627" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">{</a><a id="1631" href="Cubical.Data.Sigma.Properties.html#1631" class="Bound">B</a> <a id="1633" class="Symbol">:</a> <a id="1635" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1640" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1642" class="Symbol">}</a> <a id="1644" class="Symbol">{</a><a id="1645" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1647" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Cubical.Data.Sigma.Properties.html#1618" class="Bound">A</a> <a id="1653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1655" href="Cubical.Data.Sigma.Properties.html#1631" class="Bound">B</a><a id="1656" class="Symbol">}</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1664" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1666" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1668" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1672" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1680" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1682" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1684" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1688" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.Data.Sigma.Properties.html#1645" class="Bound">x</a> <a id="1694" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1696" href="Cubical.Data.Sigma.Properties.html#1647" class="Bound">y</a>
<a id="1698" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="1702" href="Cubical.Data.Sigma.Properties.html#1702" class="Bound">p</a> <a id="1704" href="Cubical.Data.Sigma.Properties.html#1704" class="Bound">q</a> <a id="1706" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a> <a id="1708" class="Symbol">=</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.Data.Sigma.Properties.html#1702" class="Bound">p</a> <a id="1713" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a><a id="1714" class="Symbol">)</a> <a id="1716" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Data.Sigma.Properties.html#1704" class="Bound">q</a> <a id="1721" href="Cubical.Data.Sigma.Properties.html#1706" class="Bound">i</a><a id="1722" class="Symbol">)</a>


<a id="1726" class="Comment">-- Characterization of paths in Σ using dependent paths</a>

<a id="1783" class="Keyword">module</a> <a id="1790" href="Cubical.Data.Sigma.Properties.html#1790" class="Module">_</a> <a id="1792" class="Symbol">{</a><a id="1793" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1806" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="1807" class="Symbol">}</a> <a id="1809" class="Symbol">{</a><a id="1810" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1812" class="Symbol">:</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Data.Sigma.Properties.html#1815" class="Bound">i</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1826" href="Cubical.Data.Sigma.Properties.html#1815" class="Bound">i</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1835" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="1837" class="Symbol">}</a>
  <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1851" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1858" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1860" class="Symbol">)}</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1873" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1875" class="Symbol">)</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1880" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1882" class="Symbol">)}</a>
  <a id="1887" class="Keyword">where</a>

  <a id="1896" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1908" href="Cubical.Data.Sigma.Properties.html#1908" class="Bound">p</a> <a id="1910" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1912" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1918" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1925" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1933" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="1934" class="Symbol">)</a> <a id="1936" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1938" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1944" class="Symbol">(λ</a> <a id="1947" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="1953" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.Data.Sigma.Properties.html#1908" class="Bound">p</a> <a id="1958" href="Cubical.Data.Sigma.Properties.html#1947" class="Bound">i</a><a id="1959" class="Symbol">))</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1967" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1975" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="1976" class="Symbol">)</a>
         <a id="1987" class="Symbol">→</a> <a id="1989" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1995" class="Symbol">(λ</a> <a id="1998" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2007" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">(</a><a id="2011" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2013" href="Cubical.Data.Sigma.Properties.html#1998" class="Bound">i</a><a id="2014" class="Symbol">))</a> <a id="2017" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2019" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a>
  <a id="2023" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2030" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2033" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2041" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2044" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a> <a id="2046" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2048" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2052" href="Cubical.Data.Sigma.Properties.html#2030" class="Bound">eq</a> <a id="2055" href="Cubical.Data.Sigma.Properties.html#2033" class="Bound">i</a>

  <a id="2060" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2075" class="Symbol">(λ</a> <a id="2078" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2087" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2093" href="Cubical.Data.Sigma.Properties.html#2078" class="Bound">i</a><a id="2094" class="Symbol">))</a> <a id="2097" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2099" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a>
         <a id="2110" class="Symbol">→</a> <a id="2112" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2115" href="Cubical.Data.Sigma.Properties.html#2115" class="Bound">p</a> <a id="2117" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2119" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2125" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2132" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2133" class="Symbol">)</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2140" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2145" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2151" class="Symbol">(λ</a> <a id="2154" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2160" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.Data.Sigma.Properties.html#2115" class="Bound">p</a> <a id="2165" href="Cubical.Data.Sigma.Properties.html#2154" class="Bound">i</a><a id="2166" class="Symbol">))</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2174" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2182" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2183" class="Symbol">)</a>
  <a id="2187" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2194" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2197" class="Symbol">=</a> <a id="2199" class="Symbol">(λ</a> <a id="2202" href="Cubical.Data.Sigma.Properties.html#2202" class="Bound">i</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2214" href="Cubical.Data.Sigma.Properties.html#2202" class="Bound">i</a><a id="2215" class="Symbol">))</a> <a id="2218" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2220" class="Symbol">(λ</a> <a id="2223" href="Cubical.Data.Sigma.Properties.html#2223" class="Bound">i</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Cubical.Data.Sigma.Properties.html#2194" class="Bound">eq</a> <a id="2235" href="Cubical.Data.Sigma.Properties.html#2223" class="Bound">i</a><a id="2236" class="Symbol">))</a>

  <a id="2242" class="Comment">-- allows one to write</a>
  <a id="2267" class="Comment">-- open PathPΣ somePathInΣAB renaming (fst ... )</a>
  <a id="2318" class="Keyword">module</a> <a id="2325" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Data.Sigma.Properties.html#2333" class="Bound">p</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2343" class="Symbol">(λ</a> <a id="2346" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2355" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a><a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2361" href="Cubical.Data.Sigma.Properties.html#2346" class="Bound">i</a><a id="2362" class="Symbol">))</a> <a id="2365" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2367" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Keyword">where</a>
    <a id="2380" class="Keyword">open</a> <a id="2385" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="2395" href="Cubical.Data.Sigma.Properties.html#2333" class="Bound">p</a><a id="2396" class="Symbol">)</a> <a id="2398" class="Keyword">public</a>

  <a id="2408" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2432" href="Cubical.Data.Sigma.Properties.html#2432" class="Bound">p</a> <a id="2434" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2436" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2442" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2449" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2450" class="Symbol">)</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2457" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2458" class="Symbol">)</a> <a id="2460" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2469" class="Symbol">(λ</a> <a id="2472" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2478" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Data.Sigma.Properties.html#2432" class="Bound">p</a> <a id="2483" href="Cubical.Data.Sigma.Properties.html#2472" class="Bound">i</a><a id="2484" class="Symbol">))</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2492" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2500" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2501" class="Symbol">)))</a>
                      <a id="2527" class="Symbol">(</a><a id="2528" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2534" class="Symbol">(λ</a> <a id="2537" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2546" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2552" href="Cubical.Data.Sigma.Properties.html#2537" class="Bound">i</a><a id="2553" class="Symbol">))</a> <a id="2556" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2558" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2559" class="Symbol">)</a>
  <a id="2563" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2567" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>        <a id="2588" class="Symbol">=</a> <a id="2590" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
  <a id="2599" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2603" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>        <a id="2624" class="Symbol">=</a> <a id="2626" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a>
  <a id="2635" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="2639" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2653" class="Symbol">_</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2664" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2668" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a> <a id="2682" class="Symbol">_</a>  <a id="2685" class="Symbol">=</a> <a id="2687" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2695" class="Keyword">unquoteDecl</a> <a id="2707" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="2742" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a> <a id="2754" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>

  <a id="2771" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="2783" class="Symbol">:</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2789" href="Cubical.Data.Sigma.Properties.html#2789" class="Bound">p</a> <a id="2791" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2793" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2799" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2806" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2814" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2815" class="Symbol">)</a> <a id="2817" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2826" class="Symbol">(λ</a> <a id="2829" href="Cubical.Data.Sigma.Properties.html#2829" class="Bound">i</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2835" href="Cubical.Data.Sigma.Properties.html#2829" class="Bound">i</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.Data.Sigma.Properties.html#2789" class="Bound">p</a> <a id="2840" href="Cubical.Data.Sigma.Properties.html#2829" class="Bound">i</a><a id="2841" class="Symbol">))</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2849" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2857" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2858" class="Symbol">)))</a>
              <a id="2876" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2885" class="Symbol">(λ</a> <a id="2888" href="Cubical.Data.Sigma.Properties.html#2888" class="Bound">i</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Data.Sigma.Properties.html#1793" class="Bound">A</a> <a id="2897" href="Cubical.Data.Sigma.Properties.html#2888" class="Bound">i</a><a id="2898" class="Symbol">)</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Cubical.Data.Sigma.Properties.html#1810" class="Bound">B</a> <a id="2903" href="Cubical.Data.Sigma.Properties.html#2888" class="Bound">i</a><a id="2904" class="Symbol">))</a> <a id="2907" href="Cubical.Data.Sigma.Properties.html#1842" class="Bound">x</a> <a id="2909" href="Cubical.Data.Sigma.Properties.html#1864" class="Bound">y</a><a id="2910" class="Symbol">)</a>
  <a id="2914" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2931" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a>

<a id="×≡Prop"></a><a id="2944" href="Cubical.Data.Sigma.Properties.html#2944" class="Function">×≡Prop</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2960" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="2963" class="Symbol">→</a> <a id="2965" class="Symbol">{</a><a id="2966" href="Cubical.Data.Sigma.Properties.html#2966" class="Bound">u</a> <a id="2968" href="Cubical.Data.Sigma.Properties.html#2968" class="Bound">v</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="2974" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2976" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="2978" class="Symbol">}</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Cubical.Data.Sigma.Properties.html#2966" class="Bound">u</a> <a id="2984" class="Symbol">.</a><a id="2985" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2989" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2991" href="Cubical.Data.Sigma.Properties.html#2968" class="Bound">v</a> <a id="2993" class="Symbol">.</a><a id="2994" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2998" class="Symbol">→</a> <a id="3000" href="Cubical.Data.Sigma.Properties.html#2966" class="Bound">u</a> <a id="3002" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3004" href="Cubical.Data.Sigma.Properties.html#2968" class="Bound">v</a>
<a id="3006" href="Cubical.Data.Sigma.Properties.html#2944" class="Function">×≡Prop</a> <a id="3013" href="Cubical.Data.Sigma.Properties.html#3013" class="Bound">pB</a> <a id="3016" class="Symbol">{</a><a id="3017" href="Cubical.Data.Sigma.Properties.html#3017" class="Bound">u</a><a id="3018" class="Symbol">}</a> <a id="3020" class="Symbol">{</a><a id="3021" href="Cubical.Data.Sigma.Properties.html#3021" class="Bound">v</a><a id="3022" class="Symbol">}</a> <a id="3024" href="Cubical.Data.Sigma.Properties.html#3024" class="Bound">p</a> <a id="3026" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">i</a> <a id="3028" class="Symbol">=</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Cubical.Data.Sigma.Properties.html#3024" class="Bound">p</a> <a id="3033" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">i</a><a id="3034" class="Symbol">)</a> <a id="3036" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Cubical.Data.Sigma.Properties.html#3013" class="Bound">pB</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Cubical.Data.Sigma.Properties.html#3017" class="Bound">u</a> <a id="3045" class="Symbol">.</a><a id="3046" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3049" class="Symbol">)</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Cubical.Data.Sigma.Properties.html#3021" class="Bound">v</a> <a id="3054" class="Symbol">.</a><a id="3055" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3058" class="Symbol">)</a> <a id="3060" href="Cubical.Data.Sigma.Properties.html#3026" class="Bound">i</a><a id="3061" class="Symbol">)</a>

<a id="×≡Prop&#39;"></a><a id="3064" href="Cubical.Data.Sigma.Properties.html#3064" class="Function">×≡Prop&#39;</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3081" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3083" class="Symbol">→</a> <a id="3085" class="Symbol">{</a><a id="3086" href="Cubical.Data.Sigma.Properties.html#3086" class="Bound">u</a> <a id="3088" href="Cubical.Data.Sigma.Properties.html#3088" class="Bound">v</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3094" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3096" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="3098" class="Symbol">}</a> <a id="3100" class="Symbol">→</a> <a id="3102" href="Cubical.Data.Sigma.Properties.html#3086" class="Bound">u</a> <a id="3104" class="Symbol">.</a><a id="3105" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3109" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3111" href="Cubical.Data.Sigma.Properties.html#3088" class="Bound">v</a> <a id="3113" class="Symbol">.</a><a id="3114" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Cubical.Data.Sigma.Properties.html#3086" class="Bound">u</a> <a id="3122" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3124" href="Cubical.Data.Sigma.Properties.html#3088" class="Bound">v</a>
<a id="3126" href="Cubical.Data.Sigma.Properties.html#3064" class="Function">×≡Prop&#39;</a> <a id="3134" href="Cubical.Data.Sigma.Properties.html#3134" class="Bound">pA</a> <a id="3137" class="Symbol">{</a><a id="3138" href="Cubical.Data.Sigma.Properties.html#3138" class="Bound">u</a><a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">{</a><a id="3142" href="Cubical.Data.Sigma.Properties.html#3142" class="Bound">v</a><a id="3143" class="Symbol">}</a> <a id="3145" href="Cubical.Data.Sigma.Properties.html#3145" class="Bound">p</a> <a id="3147" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">i</a> <a id="3149" class="Symbol">=</a> <a id="3151" class="Symbol">(</a><a id="3152" href="Cubical.Data.Sigma.Properties.html#3134" class="Bound">pA</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Data.Sigma.Properties.html#3138" class="Bound">u</a> <a id="3158" class="Symbol">.</a><a id="3159" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">(</a><a id="3165" href="Cubical.Data.Sigma.Properties.html#3142" class="Bound">v</a> <a id="3167" class="Symbol">.</a><a id="3168" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3171" class="Symbol">)</a> <a id="3173" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">i</a><a id="3174" class="Symbol">)</a> <a id="3176" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3178" href="Cubical.Data.Sigma.Properties.html#3145" class="Bound">p</a> <a id="3180" href="Cubical.Data.Sigma.Properties.html#3147" class="Bound">i</a>

<a id="3183" class="Comment">-- Useful lemma to prove unique existence</a>
<a id="uniqueExists"></a><a id="3225" href="Cubical.Data.Sigma.Properties.html#3225" class="Function">uniqueExists</a> <a id="3238" class="Symbol">:</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Cubical.Data.Sigma.Properties.html#3241" class="Bound">a</a> <a id="3243" class="Symbol">:</a> <a id="3245" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Cubical.Data.Sigma.Properties.html#3249" class="Bound">b</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3255" href="Cubical.Data.Sigma.Properties.html#3241" class="Bound">a</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Cubical.Data.Sigma.Properties.html#3259" class="Bound">h</a> <a id="3261" class="Symbol">:</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Cubical.Data.Sigma.Properties.html#3264" class="Bound">a&#39;</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3270" class="Symbol">)</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3284" href="Cubical.Data.Sigma.Properties.html#3264" class="Bound">a&#39;</a><a id="3286" class="Symbol">))</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Data.Sigma.Properties.html#3290" class="Bound">H</a> <a id="3292" class="Symbol">:</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Data.Sigma.Properties.html#3295" class="Bound">a&#39;</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="3301" class="Symbol">)</a> <a id="3303" class="Symbol">→</a> <a id="3305" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3307" href="Cubical.Data.Sigma.Properties.html#3295" class="Bound">a&#39;</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="Cubical.Data.Sigma.Properties.html#3241" class="Bound">a</a> <a id="3314" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3316" href="Cubical.Data.Sigma.Properties.html#3295" class="Bound">a&#39;</a><a id="3318" class="Symbol">)</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="3326" href="Cubical.Data.Sigma.Properties.html#3326" class="Bound">a</a> <a id="3328" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="3330" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="3332" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="3334" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="3336" href="Cubical.Data.Sigma.Properties.html#3326" class="Bound">a</a>
<a id="3338" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Cubical.Data.Sigma.Properties.html#3225" class="Function">uniqueExists</a> <a id="3356" href="Cubical.Data.Sigma.Properties.html#3356" class="Bound">a</a> <a id="3358" href="Cubical.Data.Sigma.Properties.html#3358" class="Bound">b</a> <a id="3360" href="Cubical.Data.Sigma.Properties.html#3360" class="Bound">h</a> <a id="3362" href="Cubical.Data.Sigma.Properties.html#3362" class="Bound">H</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">=</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Cubical.Data.Sigma.Properties.html#3356" class="Bound">a</a> <a id="3370" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3372" href="Cubical.Data.Sigma.Properties.html#3358" class="Bound">b</a><a id="3373" class="Symbol">)</a>
<a id="3375" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Data.Sigma.Properties.html#3225" class="Function">uniqueExists</a> <a id="3393" href="Cubical.Data.Sigma.Properties.html#3393" class="Bound">a</a> <a id="3395" href="Cubical.Data.Sigma.Properties.html#3395" class="Bound">b</a> <a id="3397" href="Cubical.Data.Sigma.Properties.html#3397" class="Bound">h</a> <a id="3399" href="Cubical.Data.Sigma.Properties.html#3399" class="Bound">H</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Data.Sigma.Properties.html#3403" class="Bound">a&#39;</a> <a id="3406" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3408" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a><a id="3410" class="Symbol">)</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Cubical.Data.Sigma.Properties.html#3399" class="Bound">H</a> <a id="3424" href="Cubical.Data.Sigma.Properties.html#3403" class="Bound">a&#39;</a> <a id="3427" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a> <a id="3430" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3432" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="3445" class="Symbol">(λ</a> <a id="3448" href="Cubical.Data.Sigma.Properties.html#3448" class="Bound">i</a> <a id="3450" class="Symbol">→</a> <a id="3452" href="Cubical.Data.Sigma.Properties.html#3397" class="Bound">h</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Data.Sigma.Properties.html#3399" class="Bound">H</a> <a id="3457" href="Cubical.Data.Sigma.Properties.html#3403" class="Bound">a&#39;</a> <a id="3460" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a> <a id="3463" href="Cubical.Data.Sigma.Properties.html#3448" class="Bound">i</a><a id="3464" class="Symbol">))</a> <a id="3467" href="Cubical.Data.Sigma.Properties.html#3395" class="Bound">b</a> <a id="3469" href="Cubical.Data.Sigma.Properties.html#3408" class="Bound">b&#39;</a><a id="3471" class="Symbol">)</a>


<a id="3475" class="Comment">-- Characterization of dependent paths in Σ</a>

<a id="3520" class="Keyword">module</a> <a id="3527" href="Cubical.Data.Sigma.Properties.html#3527" class="Module">_</a> <a id="3529" class="Symbol">{</a><a id="3530" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3543" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="3544" class="Symbol">}</a> <a id="3546" class="Symbol">{</a><a id="3547" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3549" class="Symbol">:</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Data.Sigma.Properties.html#3552" class="Bound">i</a> <a id="3554" class="Symbol">:</a> <a id="3556" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3557" class="Symbol">)</a> <a id="3559" class="Symbol">→</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Cubical.Data.Sigma.Properties.html#3562" class="Bound">a</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3568" href="Cubical.Data.Sigma.Properties.html#3552" class="Bound">i</a><a id="3569" class="Symbol">)</a> <a id="3571" class="Symbol">→</a> <a id="3573" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3578" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="3580" class="Symbol">}</a>
  <a id="3584" class="Symbol">{</a><a id="3585" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3587" class="Symbol">:</a> <a id="3589" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3594" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3596" class="Symbol">)</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3601" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3603" class="Symbol">)}</a> <a id="3606" class="Symbol">{</a><a id="3607" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a> <a id="3609" class="Symbol">:</a> <a id="3611" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3613" class="Symbol">(</a><a id="3614" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3616" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3618" class="Symbol">)</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3623" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3625" class="Symbol">)}</a>
  <a id="3630" class="Keyword">where</a>

  <a id="3639" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3655" class="Symbol">:</a>
    <a id="3661" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3669" href="Cubical.Data.Sigma.Properties.html#3669" class="Bound">p</a> <a id="3671" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3673" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3679" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3684" class="Symbol">.</a><a id="3685" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a> <a id="3693" class="Symbol">.</a><a id="3694" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3697" class="Symbol">)</a> <a id="3699" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3701" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3707" class="Symbol">(λ</a> <a id="3710" href="Cubical.Data.Sigma.Properties.html#3710" class="Bound">i</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3716" href="Cubical.Data.Sigma.Properties.html#3710" class="Bound">i</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Data.Sigma.Properties.html#3669" class="Bound">p</a> <a id="3721" href="Cubical.Data.Sigma.Properties.html#3710" class="Bound">i</a><a id="3722" class="Symbol">))</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3728" class="Symbol">.</a><a id="3729" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a> <a id="3737" class="Symbol">.</a><a id="3738" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3741" class="Symbol">))</a>
        <a id="3752" class="Symbol">(</a><a id="3753" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3759" class="Symbol">(λ</a> <a id="3762" href="Cubical.Data.Sigma.Properties.html#3762" class="Bound">i</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Data.Sigma.Properties.html#3530" class="Bound">A</a> <a id="3771" href="Cubical.Data.Sigma.Properties.html#3762" class="Bound">i</a><a id="3772" class="Symbol">)</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Cubical.Data.Sigma.Properties.html#3547" class="Bound">B</a> <a id="3777" href="Cubical.Data.Sigma.Properties.html#3762" class="Bound">i</a><a id="3778" class="Symbol">))</a> <a id="3781" href="Cubical.Data.Sigma.Properties.html#3585" class="Bound">x</a> <a id="3783" href="Cubical.Data.Sigma.Properties.html#3607" class="Bound">y</a><a id="3784" class="Symbol">)</a>
  <a id="3788" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3804" class="Symbol">.</a><a id="3805" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Cubical.Data.Sigma.Properties.html#3810" class="Bound">p</a> <a id="3812" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3814" href="Cubical.Data.Sigma.Properties.html#3814" class="Bound">q</a><a id="3815" class="Symbol">)</a> <a id="3817" href="Cubical.Data.Sigma.Properties.html#3817" class="Bound">i</a> <a id="3819" class="Symbol">=</a> <a id="3821" href="Cubical.Data.Sigma.Properties.html#3810" class="Bound">p</a> <a id="3823" href="Cubical.Data.Sigma.Properties.html#3817" class="Bound">i</a> <a id="3825" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3827" href="Cubical.Data.Sigma.Properties.html#3814" class="Bound">q</a> <a id="3829" href="Cubical.Data.Sigma.Properties.html#3817" class="Bound">i</a>
  <a id="3833" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3849" class="Symbol">.</a><a id="3850" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3854" href="Cubical.Data.Sigma.Properties.html#3854" class="Bound">pq</a> <a id="3857" class="Symbol">.</a><a id="3858" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3862" href="Cubical.Data.Sigma.Properties.html#3862" class="Bound">i</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Cubical.Data.Sigma.Properties.html#3854" class="Bound">pq</a> <a id="3869" href="Cubical.Data.Sigma.Properties.html#3862" class="Bound">i</a> <a id="3871" class="Symbol">.</a><a id="3872" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="3878" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3894" class="Symbol">.</a><a id="3895" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3899" href="Cubical.Data.Sigma.Properties.html#3899" class="Bound">pq</a> <a id="3902" class="Symbol">.</a><a id="3903" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3907" href="Cubical.Data.Sigma.Properties.html#3907" class="Bound">i</a> <a id="3909" class="Symbol">=</a> <a id="3911" href="Cubical.Data.Sigma.Properties.html#3899" class="Bound">pq</a> <a id="3914" href="Cubical.Data.Sigma.Properties.html#3907" class="Bound">i</a> <a id="3916" class="Symbol">.</a><a id="3917" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
  <a id="3923" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3939" class="Symbol">.</a><a id="3940" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3944" class="Symbol">_</a> <a id="3946" class="Symbol">=</a> <a id="3948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3955" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a> <a id="3971" class="Symbol">.</a><a id="3972" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3976" class="Symbol">_</a> <a id="3978" class="Symbol">=</a> <a id="3980" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3988" class="Keyword">unquoteDecl</a> <a id="4000" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a> <a id="4014" class="Symbol">=</a> <a id="4016" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="4037" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a> <a id="4051" href="Cubical.Data.Sigma.Properties.html#3639" class="Function">ΣPathPIsoPathPΣ</a>

  <a id="4070" href="Cubical.Data.Sigma.Properties.html#4070" class="Function">ΣPathP≡PathPΣ</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4089" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a>

<a id="4104" class="Comment">-- Σ of discrete types</a>

<a id="discreteΣ"></a><a id="4128" href="Cubical.Data.Sigma.Properties.html#4128" class="Function">discreteΣ</a> <a id="4138" class="Symbol">:</a> <a id="4140" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4149" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="4151" class="Symbol">→</a> <a id="4153" class="Symbol">((</a><a id="4155" href="Cubical.Data.Sigma.Properties.html#4155" class="Bound">a</a> <a id="4157" class="Symbol">:</a> <a id="4159" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4160" class="Symbol">)</a> <a id="4162" class="Symbol">→</a> <a id="4164" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="4176" href="Cubical.Data.Sigma.Properties.html#4155" class="Bound">a</a><a id="4177" class="Symbol">))</a> <a id="4180" class="Symbol">→</a> <a id="4182" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4194" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="4196" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="4197" class="Symbol">)</a>
<a id="4199" href="Cubical.Data.Sigma.Properties.html#4128" class="Function">discreteΣ</a> <a id="4209" class="Symbol">{</a><a id="4210" class="Argument">B</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="Cubical.Data.Sigma.Properties.html#4214" class="Bound">B</a><a id="4215" class="Symbol">}</a> <a id="4217" href="Cubical.Data.Sigma.Properties.html#4217" class="Bound">Adis</a> <a id="4222" href="Cubical.Data.Sigma.Properties.html#4222" class="Bound">Bdis</a> <a id="4227" class="Symbol">(</a><a id="4228" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4231" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4233" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a> <a id="4241" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4243" href="Cubical.Data.Sigma.Properties.html#4243" class="Bound">b1</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">=</a> <a id="4249" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Data.Sigma.Properties.html#4217" class="Bound">Adis</a> <a id="4266" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4269" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a><a id="4271" class="Symbol">)</a>
  <a id="4275" class="Keyword">where</a>
    <a id="4285" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4296" class="Symbol">:</a> <a id="4298" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4306" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4308" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4318" class="Symbol">((</a><a id="4320" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4323" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4325" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4327" class="Symbol">)</a> <a id="4329" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Cubical.Data.Sigma.Properties.html#4238" class="Bound">a1</a> <a id="4335" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4337" href="Cubical.Data.Sigma.Properties.html#4243" class="Bound">b1</a><a id="4339" class="Symbol">))</a>
    <a id="4346" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4362" href="Cubical.Data.Sigma.Properties.html#4362" class="Bound">p</a><a id="4363" class="Symbol">)</a> <a id="4365" class="Symbol">=</a> <a id="4367" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4369" class="Symbol">(λ</a> <a id="4372" href="Cubical.Data.Sigma.Properties.html#4372" class="Bound">a1</a> <a id="4375" href="Cubical.Data.Sigma.Properties.html#4375" class="Bound">p</a> <a id="4377" class="Symbol">→</a> <a id="4379" class="Symbol">∀</a> <a id="4381" href="Cubical.Data.Sigma.Properties.html#4381" class="Bound">b1</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4390" class="Symbol">((</a><a id="4392" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4395" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4397" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4399" class="Symbol">)</a> <a id="4401" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Data.Sigma.Properties.html#4372" class="Bound">a1</a> <a id="4407" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4409" href="Cubical.Data.Sigma.Properties.html#4381" class="Bound">b1</a><a id="4411" class="Symbol">)))</a> <a id="4415" class="Symbol">(</a><a id="4416" href="Cubical.Data.Sigma.Properties.html#4454" class="Function">discreteΣ&#39;&#39;</a><a id="4427" class="Symbol">)</a> <a id="4429" href="Cubical.Data.Sigma.Properties.html#4362" class="Bound">p</a> <a id="4431" href="Cubical.Data.Sigma.Properties.html#4243" class="Bound">b1</a>
      <a id="4440" class="Keyword">where</a>
        <a id="4454" href="Cubical.Data.Sigma.Properties.html#4454" class="Function">discreteΣ&#39;&#39;</a> <a id="4466" class="Symbol">:</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.Data.Sigma.Properties.html#4469" class="Bound">b1</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Cubical.Data.Sigma.Properties.html#4214" class="Bound">B</a> <a id="4476" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a><a id="4478" class="Symbol">)</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4486" class="Symbol">((</a><a id="4488" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4491" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4493" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a><a id="4495" class="Symbol">)</a> <a id="4497" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4503" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4505" href="Cubical.Data.Sigma.Properties.html#4469" class="Bound">b1</a><a id="4507" class="Symbol">))</a>
        <a id="4518" href="Cubical.Data.Sigma.Properties.html#4454" class="Function">discreteΣ&#39;&#39;</a> <a id="4530" href="Cubical.Data.Sigma.Properties.html#4530" class="Bound">b1</a> <a id="4533" class="Keyword">with</a> <a id="4538" href="Cubical.Data.Sigma.Properties.html#4222" class="Bound">Bdis</a> <a id="4543" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4546" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a> <a id="4549" href="Cubical.Data.Sigma.Properties.html#4530" class="Bound">b1</a>
        <a id="4560" class="Symbol">...</a> <a id="4564" class="Symbol">|</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4571" href="Cubical.Data.Sigma.Properties.html#4571" class="Bound">q</a><a id="4572" class="Symbol">)</a> <a id="4574" class="Symbol">=</a> <a id="4576" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4591" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4609" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4611" href="Cubical.Data.Sigma.Properties.html#4571" class="Bound">q</a><a id="4612" class="Symbol">))</a>
        <a id="4623" class="Symbol">...</a> <a id="4627" class="Symbol">|</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4633" href="Cubical.Data.Sigma.Properties.html#4633" class="Bound">¬q</a><a id="4635" class="Symbol">)</a> <a id="4637" class="Symbol">=</a> <a id="4639" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4642" class="Symbol">(λ</a> <a id="4645" href="Cubical.Data.Sigma.Properties.html#4645" class="Bound">r</a> <a id="4647" class="Symbol">→</a> <a id="4649" href="Cubical.Data.Sigma.Properties.html#4633" class="Bound">¬q</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4659" class="Symbol">(λ</a> <a id="4662" href="Cubical.Data.Sigma.Properties.html#4662" class="Bound">X</a> <a id="4664" class="Symbol">→</a> <a id="4666" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4672" class="Symbol">(λ</a> <a id="4675" href="Cubical.Data.Sigma.Properties.html#4675" class="Bound">i</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Data.Sigma.Properties.html#4214" class="Bound">B</a> <a id="4681" class="Symbol">(</a><a id="4682" href="Cubical.Data.Sigma.Properties.html#4662" class="Bound">X</a> <a id="4684" href="Cubical.Data.Sigma.Properties.html#4675" class="Bound">i</a><a id="4685" class="Symbol">))</a> <a id="4688" href="Cubical.Data.Sigma.Properties.html#4233" class="Bound">b0</a> <a id="4691" class="Bound">b1</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Relation.Nullary.Properties.html#7513" class="Function">Discrete→isSet</a> <a id="4711" href="Cubical.Data.Sigma.Properties.html#4217" class="Bound">Adis</a> <a id="4716" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4719" href="Cubical.Data.Sigma.Properties.html#4228" class="Bound">a0</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4728" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4732" href="Cubical.Data.Sigma.Properties.html#4645" class="Bound">r</a><a id="4733" class="Symbol">)</a> <a id="4735" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4739" class="Symbol">)</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4747" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4751" href="Cubical.Data.Sigma.Properties.html#4645" class="Bound">r</a><a id="4752" class="Symbol">)))</a>
    <a id="4760" href="Cubical.Data.Sigma.Properties.html#4285" class="Function">discreteΣ&#39;</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4775" href="Cubical.Data.Sigma.Properties.html#4775" class="Bound">¬p</a><a id="4777" class="Symbol">)</a> <a id="4779" class="Symbol">=</a> <a id="4781" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4784" class="Symbol">(λ</a> <a id="4787" href="Cubical.Data.Sigma.Properties.html#4787" class="Bound">r</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Cubical.Data.Sigma.Properties.html#4775" class="Bound">¬p</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4800" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4804" href="Cubical.Data.Sigma.Properties.html#4787" class="Bound">r</a><a id="4805" class="Symbol">))</a>

<a id="lUnit×Iso"></a><a id="4809" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4819" class="Symbol">:</a> <a id="4821" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="4831" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4833" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4834" class="Symbol">)</a> <a id="4836" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="4838" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4842" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="4858" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4862" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4872" class="Symbol">=</a> <a id="4874" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="4877" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a>
<a id="4880" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4884" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4894" class="Symbol">_</a> <a id="4896" class="Symbol">=</a> <a id="4898" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4903" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4907" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a> <a id="4917" class="Symbol">_</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="lUnit*×Iso"></a><a id="4927" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="4938" class="Symbol">:</a> <a id="4940" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="4951" class="Symbol">{</a><a id="4952" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="4953" class="Symbol">}</a> <a id="4955" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4957" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="4958" class="Symbol">)</a> <a id="4960" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="4962" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4966" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="4977" class="Symbol">=</a> <a id="4979" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="4983" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4987" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="5004" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a>
<a id="5007" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5011" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="5022" class="Symbol">_</a> <a id="5024" class="Symbol">=</a> <a id="5026" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5031" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5035" href="Cubical.Data.Sigma.Properties.html#4927" class="Function">lUnit*×Iso</a> <a id="5046" class="Symbol">_</a> <a id="5048" class="Symbol">=</a> <a id="5050" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit×Iso"></a><a id="5056" href="Cubical.Data.Sigma.Properties.html#5056" class="Function">rUnit×Iso</a> <a id="5066" class="Symbol">:</a> <a id="5068" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="5075" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5077" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="5081" class="Symbol">)</a> <a id="5083" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="5085" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5089" href="Cubical.Data.Sigma.Properties.html#5056" class="Function">rUnit×Iso</a> <a id="5099" class="Symbol">=</a> <a id="5101" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="5105" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5109" href="Cubical.Data.Sigma.Properties.html#5056" class="Function">rUnit×Iso</a> <a id="5119" class="Symbol">=</a> <a id="5121" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,</a> <a id="5124" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="5127" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5131" href="Cubical.Data.Sigma.Properties.html#5056" class="Function">rUnit×Iso</a> <a id="5141" class="Symbol">_</a> <a id="5143" class="Symbol">=</a> <a id="5145" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5150" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5154" href="Cubical.Data.Sigma.Properties.html#5056" class="Function">rUnit×Iso</a> <a id="5164" class="Symbol">_</a> <a id="5166" class="Symbol">=</a> <a id="5168" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit*×Iso"></a><a id="5174" href="Cubical.Data.Sigma.Properties.html#5174" class="Function">rUnit*×Iso</a> <a id="5185" class="Symbol">:</a> <a id="5187" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="5194" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5196" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="5202" class="Symbol">{</a><a id="5203" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="5204" class="Symbol">})</a> <a id="5207" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="5209" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5213" href="Cubical.Data.Sigma.Properties.html#5174" class="Function">rUnit*×Iso</a> <a id="5224" class="Symbol">=</a> <a id="5226" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="5230" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5234" href="Cubical.Data.Sigma.Properties.html#5174" class="Function">rUnit*×Iso</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,</a> <a id="5250" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="5254" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5258" href="Cubical.Data.Sigma.Properties.html#5174" class="Function">rUnit*×Iso</a> <a id="5269" class="Symbol">_</a> <a id="5271" class="Symbol">=</a> <a id="5273" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5278" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5282" href="Cubical.Data.Sigma.Properties.html#5174" class="Function">rUnit*×Iso</a> <a id="5293" class="Symbol">_</a> <a id="5295" class="Symbol">=</a> <a id="5297" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5303" class="Keyword">module</a> <a id="5310" href="Cubical.Data.Sigma.Properties.html#5310" class="Module">_</a> <a id="5312" class="Symbol">{</a><a id="5313" href="Cubical.Data.Sigma.Properties.html#5313" class="Bound">A</a> <a id="5315" class="Symbol">:</a> <a id="5317" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5322" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="5323" class="Symbol">}</a> <a id="5325" class="Symbol">{</a><a id="5326" href="Cubical.Data.Sigma.Properties.html#5326" class="Bound">A&#39;</a> <a id="5329" class="Symbol">:</a> <a id="5331" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5336" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Keyword">where</a>
  <a id="5348" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5365" class="Symbol">(</a><a id="5366" href="Cubical.Data.Sigma.Properties.html#5313" class="Bound">A</a> <a id="5368" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5370" href="Cubical.Data.Sigma.Properties.html#5326" class="Bound">A&#39;</a><a id="5372" class="Symbol">)</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Cubical.Data.Sigma.Properties.html#5326" class="Bound">A&#39;</a> <a id="5378" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5380" href="Cubical.Data.Sigma.Properties.html#5313" class="Bound">A</a><a id="5381" class="Symbol">)</a>
  <a id="5385" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5389" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a> <a id="5400" class="Symbol">(</a><a id="5401" href="Cubical.Data.Sigma.Properties.html#5401" class="Bound">x</a> <a id="5403" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5405" href="Cubical.Data.Sigma.Properties.html#5405" class="Bound">y</a><a id="5406" class="Symbol">)</a> <a id="5408" class="Symbol">=</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Cubical.Data.Sigma.Properties.html#5405" class="Bound">y</a> <a id="5413" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5415" href="Cubical.Data.Sigma.Properties.html#5401" class="Bound">x</a><a id="5416" class="Symbol">)</a>
  <a id="5420" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5424" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a> <a id="5435" class="Symbol">(</a><a id="5436" href="Cubical.Data.Sigma.Properties.html#5436" class="Bound">x</a> <a id="5438" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5440" href="Cubical.Data.Sigma.Properties.html#5440" class="Bound">y</a><a id="5441" class="Symbol">)</a> <a id="5443" class="Symbol">=</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Cubical.Data.Sigma.Properties.html#5440" class="Bound">y</a> <a id="5448" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5450" href="Cubical.Data.Sigma.Properties.html#5436" class="Bound">x</a><a id="5451" class="Symbol">)</a>
  <a id="5455" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5459" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a> <a id="5470" class="Symbol">_</a> <a id="5472" class="Symbol">=</a> <a id="5474" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5481" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5485" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a> <a id="5496" class="Symbol">_</a>  <a id="5499" class="Symbol">=</a> <a id="5501" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="5509" class="Keyword">unquoteDecl</a> <a id="5521" href="Cubical.Data.Sigma.Properties.html#5521" class="Function">Σ-swap-≃</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="5553" href="Cubical.Data.Sigma.Properties.html#5521" class="Function">Σ-swap-≃</a> <a id="5562" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a>

<a id="5574" class="Keyword">module</a> <a id="5581" href="Cubical.Data.Sigma.Properties.html#5581" class="Module">_</a> <a id="5583" class="Symbol">{</a><a id="5584" href="Cubical.Data.Sigma.Properties.html#5584" class="Bound">A</a> <a id="5586" class="Symbol">:</a> <a id="5588" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5593" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="5594" class="Symbol">}</a> <a id="5596" class="Symbol">{</a><a id="5597" href="Cubical.Data.Sigma.Properties.html#5597" class="Bound">B</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Cubical.Data.Sigma.Properties.html#5584" class="Bound">A</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5610" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="5612" class="Symbol">}</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Cubical.Data.Sigma.Properties.html#5615" class="Bound">C</a> <a id="5617" class="Symbol">:</a> <a id="5619" class="Symbol">∀</a> <a id="5621" href="Cubical.Data.Sigma.Properties.html#5621" class="Bound">a</a> <a id="5623" class="Symbol">→</a> <a id="5625" href="Cubical.Data.Sigma.Properties.html#5597" class="Bound">B</a> <a id="5627" href="Cubical.Data.Sigma.Properties.html#5621" class="Bound">a</a> <a id="5629" class="Symbol">→</a> <a id="5631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5636" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="5639" class="Symbol">}</a> <a id="5641" class="Keyword">where</a>
  <a id="5649" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5671" href="Cubical.Data.Sigma.Properties.html#5671" class="Bound">a</a> <a id="5673" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5675" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5677" href="Cubical.Data.Sigma.Properties.html#5584" class="Bound">A</a> <a id="5679" href="Cubical.Data.Sigma.Properties.html#5597" class="Bound">B</a> <a id="5681" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5683" href="Cubical.Data.Sigma.Properties.html#5615" class="Bound">C</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5690" href="Cubical.Data.Sigma.Properties.html#5671" class="Bound">a</a><a id="5691" class="Symbol">)</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5698" href="Cubical.Data.Sigma.Properties.html#5671" class="Bound">a</a><a id="5699" class="Symbol">))</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5706" href="Cubical.Data.Sigma.Properties.html#5706" class="Bound">a</a> <a id="5708" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5710" href="Cubical.Data.Sigma.Properties.html#5584" class="Bound">A</a> <a id="5712" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5714" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5717" href="Cubical.Data.Sigma.Properties.html#5717" class="Bound">b</a> <a id="5719" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5721" href="Cubical.Data.Sigma.Properties.html#5597" class="Bound">B</a> <a id="5723" href="Cubical.Data.Sigma.Properties.html#5706" class="Bound">a</a> <a id="5725" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5727" href="Cubical.Data.Sigma.Properties.html#5615" class="Bound">C</a> <a id="5729" href="Cubical.Data.Sigma.Properties.html#5706" class="Bound">a</a> <a id="5731" href="Cubical.Data.Sigma.Properties.html#5717" class="Bound">b</a><a id="5732" class="Symbol">)</a>
  <a id="5736" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5740" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a> <a id="5752" class="Symbol">((</a><a id="5754" href="Cubical.Data.Sigma.Properties.html#5754" class="Bound">x</a> <a id="5756" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5758" href="Cubical.Data.Sigma.Properties.html#5758" class="Bound">y</a><a id="5759" class="Symbol">)</a> <a id="5761" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5763" href="Cubical.Data.Sigma.Properties.html#5763" class="Bound">z</a><a id="5764" class="Symbol">)</a> <a id="5766" class="Symbol">=</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Cubical.Data.Sigma.Properties.html#5754" class="Bound">x</a> <a id="5771" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5773" class="Symbol">(</a><a id="5774" href="Cubical.Data.Sigma.Properties.html#5758" class="Bound">y</a> <a id="5776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5778" href="Cubical.Data.Sigma.Properties.html#5763" class="Bound">z</a><a id="5779" class="Symbol">))</a>
  <a id="5784" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5788" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Cubical.Data.Sigma.Properties.html#5801" class="Bound">x</a> <a id="5803" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Cubical.Data.Sigma.Properties.html#5806" class="Bound">y</a> <a id="5808" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5810" href="Cubical.Data.Sigma.Properties.html#5810" class="Bound">z</a><a id="5811" class="Symbol">))</a> <a id="5814" class="Symbol">=</a> <a id="5816" class="Symbol">((</a><a id="5818" href="Cubical.Data.Sigma.Properties.html#5801" class="Bound">x</a> <a id="5820" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5822" href="Cubical.Data.Sigma.Properties.html#5806" class="Bound">y</a><a id="5823" class="Symbol">)</a> <a id="5825" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5827" href="Cubical.Data.Sigma.Properties.html#5810" class="Bound">z</a><a id="5828" class="Symbol">)</a>
  <a id="5832" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5836" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a> <a id="5848" class="Symbol">_</a> <a id="5850" class="Symbol">=</a> <a id="5852" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5859" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5863" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a> <a id="5875" class="Symbol">_</a>  <a id="5878" class="Symbol">=</a> <a id="5880" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="5888" class="Keyword">unquoteDecl</a> <a id="5900" href="Cubical.Data.Sigma.Properties.html#5900" class="Function">Σ-assoc-≃</a> <a id="5910" class="Symbol">=</a> <a id="5912" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="5933" href="Cubical.Data.Sigma.Properties.html#5900" class="Function">Σ-assoc-≃</a> <a id="5943" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a>

  <a id="5958" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="5966" class="Symbol">:</a> <a id="5968" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5972" class="Symbol">((</a><a id="5974" href="Cubical.Data.Sigma.Properties.html#5974" class="Bound">a</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="Cubical.Data.Sigma.Properties.html#5584" class="Bound">A</a><a id="5979" class="Symbol">)</a> <a id="5981" class="Symbol">→</a> <a id="5983" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5986" href="Cubical.Data.Sigma.Properties.html#5986" class="Bound">b</a> <a id="5988" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5990" href="Cubical.Data.Sigma.Properties.html#5597" class="Bound">B</a> <a id="5992" href="Cubical.Data.Sigma.Properties.html#5974" class="Bound">a</a> <a id="5994" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5996" href="Cubical.Data.Sigma.Properties.html#5615" class="Bound">C</a> <a id="5998" href="Cubical.Data.Sigma.Properties.html#5974" class="Bound">a</a> <a id="6000" href="Cubical.Data.Sigma.Properties.html#5986" class="Bound">b</a><a id="6001" class="Symbol">)</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6007" href="Cubical.Data.Sigma.Properties.html#6007" class="Bound">f</a> <a id="6009" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6011" class="Symbol">((</a><a id="6013" href="Cubical.Data.Sigma.Properties.html#6013" class="Bound">a</a> <a id="6015" class="Symbol">:</a> <a id="6017" href="Cubical.Data.Sigma.Properties.html#5584" class="Bound">A</a><a id="6018" class="Symbol">)</a> <a id="6020" class="Symbol">→</a> <a id="6022" href="Cubical.Data.Sigma.Properties.html#5597" class="Bound">B</a> <a id="6024" href="Cubical.Data.Sigma.Properties.html#6013" class="Bound">a</a><a id="6025" class="Symbol">)</a> <a id="6027" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6029" class="Symbol">∀</a> <a id="6031" href="Cubical.Data.Sigma.Properties.html#6031" class="Bound">a</a> <a id="6033" class="Symbol">→</a> <a id="6035" href="Cubical.Data.Sigma.Properties.html#5615" class="Bound">C</a> <a id="6037" href="Cubical.Data.Sigma.Properties.html#6031" class="Bound">a</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Data.Sigma.Properties.html#6007" class="Bound">f</a> <a id="6042" href="Cubical.Data.Sigma.Properties.html#6031" class="Bound">a</a><a id="6043" class="Symbol">))</a>
  <a id="6048" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6052" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="6060" href="Cubical.Data.Sigma.Properties.html#6060" class="Bound">f</a>         <a id="6070" class="Symbol">=</a> <a id="6072" class="Symbol">(</a><a id="6073" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6077" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6079" href="Cubical.Data.Sigma.Properties.html#6060" class="Bound">f</a> <a id="6081" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6083" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6087" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6089" href="Cubical.Data.Sigma.Properties.html#6060" class="Bound">f</a><a id="6090" class="Symbol">)</a>
  <a id="6094" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6098" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Data.Sigma.Properties.html#6107" class="Bound">f</a> <a id="6109" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6111" href="Cubical.Data.Sigma.Properties.html#6111" class="Bound">g</a><a id="6112" class="Symbol">)</a> <a id="6114" href="Cubical.Data.Sigma.Properties.html#6114" class="Bound">x</a> <a id="6116" class="Symbol">=</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Cubical.Data.Sigma.Properties.html#6107" class="Bound">f</a> <a id="6121" href="Cubical.Data.Sigma.Properties.html#6114" class="Bound">x</a> <a id="6123" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6125" href="Cubical.Data.Sigma.Properties.html#6111" class="Bound">g</a> <a id="6127" href="Cubical.Data.Sigma.Properties.html#6114" class="Bound">x</a><a id="6128" class="Symbol">)</a>
  <a id="6132" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6136" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="6144" class="Symbol">_</a>    <a id="6149" class="Symbol">=</a> <a id="6151" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6158" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6162" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="6170" class="Symbol">_</a>     <a id="6176" class="Symbol">=</a> <a id="6178" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6186" class="Keyword">unquoteDecl</a> <a id="6198" href="Cubical.Data.Sigma.Properties.html#6198" class="Function">Σ-Π-≃</a> <a id="6204" class="Symbol">=</a> <a id="6206" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="6227" href="Cubical.Data.Sigma.Properties.html#6198" class="Function">Σ-Π-≃</a> <a id="6233" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a>

<a id="6242" class="Keyword">module</a> <a id="6249" href="Cubical.Data.Sigma.Properties.html#6249" class="Module">_</a> <a id="6251" class="Symbol">{</a><a id="6252" href="Cubical.Data.Sigma.Properties.html#6252" class="Bound">A</a> <a id="6254" class="Symbol">:</a> <a id="6256" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6261" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="6262" class="Symbol">}</a> <a id="6264" class="Symbol">{</a><a id="6265" href="Cubical.Data.Sigma.Properties.html#6265" class="Bound">B</a> <a id="6267" class="Symbol">:</a> <a id="6269" href="Cubical.Data.Sigma.Properties.html#6252" class="Bound">A</a> <a id="6271" class="Symbol">→</a> <a id="6273" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6278" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="6280" class="Symbol">}</a> <a id="6282" class="Symbol">{</a><a id="6283" href="Cubical.Data.Sigma.Properties.html#6283" class="Bound">B&#39;</a> <a id="6286" class="Symbol">:</a> <a id="6288" class="Symbol">∀</a> <a id="6290" href="Cubical.Data.Sigma.Properties.html#6290" class="Bound">a</a> <a id="6292" class="Symbol">→</a> <a id="6294" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6299" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="6302" class="Symbol">}</a> <a id="6304" class="Keyword">where</a>
  <a id="6312" href="Cubical.Data.Sigma.Properties.html#6312" class="Function">Σ-assoc-swap-Iso</a> <a id="6329" class="Symbol">:</a> <a id="6331" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6335" class="Symbol">(</a><a id="6336" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6339" href="Cubical.Data.Sigma.Properties.html#6339" class="Bound">a</a> <a id="6341" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6343" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="6345" href="Cubical.Data.Sigma.Properties.html#6252" class="Bound">A</a> <a id="6347" href="Cubical.Data.Sigma.Properties.html#6265" class="Bound">B</a> <a id="6349" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6351" href="Cubical.Data.Sigma.Properties.html#6283" class="Bound">B&#39;</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6359" href="Cubical.Data.Sigma.Properties.html#6339" class="Bound">a</a><a id="6360" class="Symbol">))</a> <a id="6363" class="Symbol">(</a><a id="6364" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6367" href="Cubical.Data.Sigma.Properties.html#6367" class="Bound">a</a> <a id="6369" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6371" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="6373" href="Cubical.Data.Sigma.Properties.html#6252" class="Bound">A</a> <a id="6375" href="Cubical.Data.Sigma.Properties.html#6283" class="Bound">B&#39;</a> <a id="6378" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6380" href="Cubical.Data.Sigma.Properties.html#6265" class="Bound">B</a> <a id="6382" class="Symbol">(</a><a id="6383" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6387" href="Cubical.Data.Sigma.Properties.html#6367" class="Bound">a</a><a id="6388" class="Symbol">))</a>
  <a id="6393" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6397" href="Cubical.Data.Sigma.Properties.html#6312" class="Function">Σ-assoc-swap-Iso</a> <a id="6414" class="Symbol">((</a><a id="6416" href="Cubical.Data.Sigma.Properties.html#6416" class="Bound">x</a> <a id="6418" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6420" href="Cubical.Data.Sigma.Properties.html#6420" class="Bound">y</a><a id="6421" class="Symbol">)</a> <a id="6423" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6425" href="Cubical.Data.Sigma.Properties.html#6425" class="Bound">z</a><a id="6426" class="Symbol">)</a> <a id="6428" class="Symbol">=</a> <a id="6430" class="Symbol">((</a><a id="6432" href="Cubical.Data.Sigma.Properties.html#6416" class="Bound">x</a> <a id="6434" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6436" href="Cubical.Data.Sigma.Properties.html#6425" class="Bound">z</a><a id="6437" class="Symbol">)</a> <a id="6439" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6441" href="Cubical.Data.Sigma.Properties.html#6420" class="Bound">y</a><a id="6442" class="Symbol">)</a>
  <a id="6446" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6450" href="Cubical.Data.Sigma.Properties.html#6312" class="Function">Σ-assoc-swap-Iso</a> <a id="6467" class="Symbol">((</a><a id="6469" href="Cubical.Data.Sigma.Properties.html#6469" class="Bound">x</a> <a id="6471" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6473" href="Cubical.Data.Sigma.Properties.html#6473" class="Bound">z</a><a id="6474" class="Symbol">)</a> <a id="6476" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6478" href="Cubical.Data.Sigma.Properties.html#6478" class="Bound">y</a><a id="6479" class="Symbol">)</a> <a id="6481" class="Symbol">=</a> <a id="6483" class="Symbol">((</a><a id="6485" href="Cubical.Data.Sigma.Properties.html#6469" class="Bound">x</a> <a id="6487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6489" href="Cubical.Data.Sigma.Properties.html#6478" class="Bound">y</a><a id="6490" class="Symbol">)</a> <a id="6492" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6494" href="Cubical.Data.Sigma.Properties.html#6473" class="Bound">z</a><a id="6495" class="Symbol">)</a>
  <a id="6499" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6503" href="Cubical.Data.Sigma.Properties.html#6312" class="Function">Σ-assoc-swap-Iso</a> <a id="6520" class="Symbol">_</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6531" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6535" href="Cubical.Data.Sigma.Properties.html#6312" class="Function">Σ-assoc-swap-Iso</a> <a id="6552" class="Symbol">_</a>  <a id="6555" class="Symbol">=</a> <a id="6557" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="6565" class="Keyword">unquoteDecl</a> <a id="6577" href="Cubical.Data.Sigma.Properties.html#6577" class="Function">Σ-assoc-swap-≃</a> <a id="6592" class="Symbol">=</a> <a id="6594" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="6615" href="Cubical.Data.Sigma.Properties.html#6577" class="Function">Σ-assoc-swap-≃</a> <a id="6630" href="Cubical.Data.Sigma.Properties.html#6312" class="Function">Σ-assoc-swap-Iso</a>

<a id="Σ-cong-iso-fst"></a><a id="6648" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="6663" class="Symbol">:</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Cubical.Data.Sigma.Properties.html#6666" class="Bound">isom</a> <a id="6671" class="Symbol">:</a> <a id="6673" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6677" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="6679" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="6681" class="Symbol">)</a> <a id="6683" class="Symbol">→</a> <a id="6685" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="6692" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="6694" class="Symbol">(</a><a id="6695" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="6697" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6699" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6703" href="Cubical.Data.Sigma.Properties.html#6666" class="Bound">isom</a><a id="6707" class="Symbol">))</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="6713" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="6716" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="6717" class="Symbol">)</a>
<a id="6719" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="6739" href="Cubical.Data.Sigma.Properties.html#6739" class="Bound">isom</a><a id="6743" class="Symbol">)</a> <a id="6745" href="Cubical.Data.Sigma.Properties.html#6745" class="Bound">x</a> <a id="6747" class="Symbol">=</a> <a id="6749" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6753" href="Cubical.Data.Sigma.Properties.html#6739" class="Bound">isom</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Cubical.Data.Sigma.Properties.html#6745" class="Bound">x</a> <a id="6761" class="Symbol">.</a><a id="6762" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6765" class="Symbol">)</a> <a id="6767" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6769" href="Cubical.Data.Sigma.Properties.html#6745" class="Bound">x</a> <a id="6771" class="Symbol">.</a><a id="6772" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="6776" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="6796" class="Symbol">{</a><a id="6797" class="Argument">B</a> <a id="6799" class="Symbol">=</a> <a id="6801" href="Cubical.Data.Sigma.Properties.html#6801" class="Bound">B</a><a id="6802" class="Symbol">}</a> <a id="6804" href="Cubical.Data.Sigma.Properties.html#6804" class="Bound">isom</a><a id="6808" class="Symbol">)</a> <a id="6810" href="Cubical.Data.Sigma.Properties.html#6810" class="Bound">x</a> <a id="6812" class="Symbol">=</a> <a id="6814" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6818" href="Cubical.Data.Sigma.Properties.html#6804" class="Bound">isom</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Cubical.Data.Sigma.Properties.html#6810" class="Bound">x</a> <a id="6826" class="Symbol">.</a><a id="6827" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6830" class="Symbol">)</a> <a id="6832" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6834" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6840" href="Cubical.Data.Sigma.Properties.html#6801" class="Bound">B</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6847" class="Symbol">(</a><a id="6848" href="Cubical.Data.Sigma.Properties.html#6880" class="Function">ε</a> <a id="6850" class="Symbol">(</a><a id="6851" href="Cubical.Data.Sigma.Properties.html#6810" class="Bound">x</a> <a id="6853" class="Symbol">.</a><a id="6854" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6857" class="Symbol">)))</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Cubical.Data.Sigma.Properties.html#6810" class="Bound">x</a> <a id="6864" class="Symbol">.</a><a id="6865" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="6868" class="Symbol">)</a>
  <a id="6872" class="Keyword">where</a>
  <a id="6880" href="Cubical.Data.Sigma.Properties.html#6880" class="Function">ε</a> <a id="6882" class="Symbol">=</a> <a id="6884" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="6899" class="Symbol">(</a><a id="6900" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="6917" href="Cubical.Data.Sigma.Properties.html#6804" class="Bound">isom</a><a id="6921" class="Symbol">))</a>
<a id="6924" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6928" class="Symbol">(</a><a id="6929" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="6944" class="Symbol">{</a><a id="6945" class="Argument">B</a> <a id="6947" class="Symbol">=</a> <a id="6949" href="Cubical.Data.Sigma.Properties.html#6949" class="Bound">B</a><a id="6950" class="Symbol">}</a> <a id="6952" href="Cubical.Data.Sigma.Properties.html#6952" class="Bound">isom</a><a id="6956" class="Symbol">)</a> <a id="6958" class="Symbol">(</a><a id="6959" href="Cubical.Data.Sigma.Properties.html#6959" class="Bound">x</a> <a id="6961" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6963" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">y</a><a id="6964" class="Symbol">)</a> <a id="6966" class="Symbol">=</a> <a id="6968" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="6975" class="Symbol">(</a><a id="6976" href="Cubical.Data.Sigma.Properties.html#7006" class="Function">ε</a> <a id="6978" href="Cubical.Data.Sigma.Properties.html#6959" class="Bound">x</a> <a id="6980" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6982" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="6990" href="Cubical.Data.Sigma.Properties.html#7052" class="Function">goal</a><a id="6994" class="Symbol">)</a>
  <a id="6998" class="Keyword">where</a>
  <a id="7006" href="Cubical.Data.Sigma.Properties.html#7006" class="Function">ε</a> <a id="7008" class="Symbol">=</a> <a id="7010" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7025" class="Symbol">(</a><a id="7026" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7030" class="Symbol">(</a><a id="7031" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="7043" href="Cubical.Data.Sigma.Properties.html#6952" class="Bound">isom</a><a id="7047" class="Symbol">))</a>
  <a id="7052" href="Cubical.Data.Sigma.Properties.html#7052" class="Function">goal</a> <a id="7057" class="Symbol">:</a> <a id="7059" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7065" href="Cubical.Data.Sigma.Properties.html#6949" class="Bound">B</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Cubical.Data.Sigma.Properties.html#7006" class="Function">ε</a> <a id="7070" href="Cubical.Data.Sigma.Properties.html#6959" class="Bound">x</a><a id="7071" class="Symbol">)</a> <a id="7073" class="Symbol">(</a><a id="7074" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7080" href="Cubical.Data.Sigma.Properties.html#6949" class="Bound">B</a> <a id="7082" class="Symbol">(</a><a id="7083" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7087" class="Symbol">(</a><a id="7088" href="Cubical.Data.Sigma.Properties.html#7006" class="Function">ε</a> <a id="7090" href="Cubical.Data.Sigma.Properties.html#6959" class="Bound">x</a><a id="7091" class="Symbol">))</a> <a id="7094" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">y</a><a id="7095" class="Symbol">)</a> <a id="7097" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7099" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">y</a>
  <a id="7103" href="Cubical.Data.Sigma.Properties.html#7052" class="Function">goal</a> <a id="7108" class="Symbol">=</a> <a id="7110" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="7130" href="Cubical.Data.Sigma.Properties.html#6949" class="Bound">B</a> <a id="7132" class="Symbol">(</a><a id="7133" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7137" class="Symbol">(</a><a id="7138" href="Cubical.Data.Sigma.Properties.html#7006" class="Function">ε</a> <a id="7140" href="Cubical.Data.Sigma.Properties.html#6959" class="Bound">x</a><a id="7141" class="Symbol">))</a> <a id="7144" class="Symbol">(</a><a id="7145" href="Cubical.Data.Sigma.Properties.html#7006" class="Function">ε</a> <a id="7147" href="Cubical.Data.Sigma.Properties.html#6959" class="Bound">x</a><a id="7148" class="Symbol">)</a> <a id="7150" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">y</a><a id="7151" class="Symbol">)</a>
      <a id="7159" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7162" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7167" class="Symbol">(λ</a> <a id="7170" href="Cubical.Data.Sigma.Properties.html#7170" class="Bound">x</a> <a id="7172" class="Symbol">→</a> <a id="7174" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7180" href="Cubical.Data.Sigma.Properties.html#6949" class="Bound">B</a> <a id="7182" href="Cubical.Data.Sigma.Properties.html#7170" class="Bound">x</a> <a id="7184" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">y</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Cubical.Data.Sigma.Properties.html#7006" class="Function">ε</a> <a id="7199" href="Cubical.Data.Sigma.Properties.html#6959" class="Bound">x</a><a id="7200" class="Symbol">))</a>
      <a id="7209" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7212" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7222" class="Symbol">{</a><a id="7223" class="Argument">B</a> <a id="7225" class="Symbol">=</a> <a id="7227" href="Cubical.Data.Sigma.Properties.html#6949" class="Bound">B</a><a id="7228" class="Symbol">}</a> <a id="7230" href="Cubical.Data.Sigma.Properties.html#6963" class="Bound">y</a>
<a id="7232" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7236" class="Symbol">(</a><a id="7237" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="7252" class="Symbol">{</a><a id="7253" class="Argument">A</a> <a id="7255" class="Symbol">=</a> <a id="7257" href="Cubical.Data.Sigma.Properties.html#7257" class="Bound">A</a><a id="7258" class="Symbol">}</a> <a id="7260" class="Symbol">{</a><a id="7261" class="Argument">B</a> <a id="7263" class="Symbol">=</a> <a id="7265" href="Cubical.Data.Sigma.Properties.html#7265" class="Bound">B</a><a id="7266" class="Symbol">}</a> <a id="7268" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a><a id="7272" class="Symbol">)</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Cubical.Data.Sigma.Properties.html#7275" class="Bound">x</a> <a id="7277" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7279" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">y</a><a id="7280" class="Symbol">)</a> <a id="7282" class="Symbol">=</a> <a id="7284" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7291" class="Symbol">(</a><a id="7292" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7296" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7301" href="Cubical.Data.Sigma.Properties.html#7275" class="Bound">x</a> <a id="7303" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7305" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="7313" href="Cubical.Data.Sigma.Properties.html#7580" class="Function">goal</a><a id="7317" class="Symbol">)</a>
  <a id="7321" class="Keyword">where</a>
  <a id="7329" href="Cubical.Data.Sigma.Properties.html#7329" class="Function">ε</a> <a id="7331" class="Symbol">=</a> <a id="7333" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="7366" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a><a id="7370" class="Symbol">))</a>
  <a id="7375" href="Cubical.Data.Sigma.Properties.html#7375" class="Function">γ</a> <a id="7377" class="Symbol">=</a> <a id="7379" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7398" class="Symbol">(</a><a id="7399" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="7411" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a><a id="7415" class="Symbol">))</a>

  <a id="7421" href="Cubical.Data.Sigma.Properties.html#7421" class="Function">lem</a> <a id="7425" class="Symbol">:</a> <a id="7427" class="Symbol">(</a><a id="7428" href="Cubical.Data.Sigma.Properties.html#7428" class="Bound">x</a> <a id="7430" class="Symbol">:</a> <a id="7432" href="Cubical.Data.Sigma.Properties.html#7257" class="Bound">A</a><a id="7433" class="Symbol">)</a> <a id="7435" class="Symbol">→</a> <a id="7437" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Data.Sigma.Properties.html#7329" class="Function">ε</a> <a id="7444" class="Symbol">(</a><a id="7445" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7449" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7454" href="Cubical.Data.Sigma.Properties.html#7428" class="Bound">x</a><a id="7455" class="Symbol">))</a> <a id="7458" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7460" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7465" class="Symbol">(</a><a id="7466" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7470" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a><a id="7474" class="Symbol">)</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7481" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7486" href="Cubical.Data.Sigma.Properties.html#7428" class="Bound">x</a><a id="7487" class="Symbol">)</a> <a id="7489" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7491" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7498" href="Cubical.Data.Sigma.Properties.html#7421" class="Function">lem</a> <a id="7502" href="Cubical.Data.Sigma.Properties.html#7502" class="Bound">x</a> <a id="7504" class="Symbol">=</a> <a id="7506" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7511" class="Symbol">(λ</a> <a id="7514" href="Cubical.Data.Sigma.Properties.html#7514" class="Bound">a</a> <a id="7516" class="Symbol">→</a> <a id="7518" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7522" class="Symbol">(</a><a id="7523" href="Cubical.Data.Sigma.Properties.html#7329" class="Function">ε</a> <a id="7525" class="Symbol">(</a><a id="7526" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7530" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7535" href="Cubical.Data.Sigma.Properties.html#7502" class="Bound">x</a><a id="7536" class="Symbol">))</a> <a id="7539" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7541" href="Cubical.Data.Sigma.Properties.html#7514" class="Bound">a</a><a id="7542" class="Symbol">)</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Cubical.Data.Sigma.Properties.html#7375" class="Function">γ</a> <a id="7547" href="Cubical.Data.Sigma.Properties.html#7502" class="Bound">x</a><a id="7548" class="Symbol">)</a> <a id="7550" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7552" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7560" class="Symbol">(</a><a id="7561" href="Cubical.Data.Sigma.Properties.html#7329" class="Function">ε</a> <a id="7563" class="Symbol">(</a><a id="7564" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7568" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7573" href="Cubical.Data.Sigma.Properties.html#7502" class="Bound">x</a><a id="7574" class="Symbol">))</a>

  <a id="7580" href="Cubical.Data.Sigma.Properties.html#7580" class="Function">goal</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7593" href="Cubical.Data.Sigma.Properties.html#7265" class="Bound">B</a> <a id="7595" class="Symbol">(</a><a id="7596" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7606" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a><a id="7610" class="Symbol">)</a> <a id="7612" class="Symbol">(</a><a id="7613" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7617" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7622" href="Cubical.Data.Sigma.Properties.html#7275" class="Bound">x</a><a id="7623" class="Symbol">))</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7633" href="Cubical.Data.Sigma.Properties.html#7265" class="Bound">B</a> <a id="7635" class="Symbol">(</a><a id="7636" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7640" class="Symbol">(</a><a id="7641" href="Cubical.Data.Sigma.Properties.html#7329" class="Function">ε</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7648" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7653" href="Cubical.Data.Sigma.Properties.html#7275" class="Bound">x</a><a id="7654" class="Symbol">)))</a> <a id="7658" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">y</a><a id="7659" class="Symbol">)</a> <a id="7661" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7663" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">y</a>
  <a id="7667" href="Cubical.Data.Sigma.Properties.html#7580" class="Function">goal</a> <a id="7672" class="Symbol">=</a> <a id="7674" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="7694" href="Cubical.Data.Sigma.Properties.html#7265" class="Bound">B</a> <a id="7696" class="Symbol">(</a><a id="7697" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Cubical.Data.Sigma.Properties.html#7329" class="Function">ε</a> <a id="7704" class="Symbol">(</a><a id="7705" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7709" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7714" href="Cubical.Data.Sigma.Properties.html#7275" class="Bound">x</a><a id="7715" class="Symbol">)))</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7725" class="Symbol">(</a><a id="7726" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7730" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a><a id="7734" class="Symbol">)</a> <a id="7736" class="Symbol">(</a><a id="7737" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7741" href="Cubical.Data.Sigma.Properties.html#7268" class="Bound">isom</a> <a id="7746" href="Cubical.Data.Sigma.Properties.html#7275" class="Bound">x</a><a id="7747" class="Symbol">))</a> <a id="7750" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">y</a><a id="7751" class="Symbol">)</a>
      <a id="7759" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7762" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7767" class="Symbol">(λ</a> <a id="7770" href="Cubical.Data.Sigma.Properties.html#7770" class="Bound">a</a> <a id="7772" class="Symbol">→</a> <a id="7774" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7780" href="Cubical.Data.Sigma.Properties.html#7265" class="Bound">B</a> <a id="7782" href="Cubical.Data.Sigma.Properties.html#7770" class="Bound">a</a> <a id="7784" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">y</a><a id="7785" class="Symbol">)</a> <a id="7787" class="Symbol">(</a><a id="7788" href="Cubical.Data.Sigma.Properties.html#7421" class="Function">lem</a> <a id="7792" href="Cubical.Data.Sigma.Properties.html#7275" class="Bound">x</a><a id="7793" class="Symbol">)</a>
      <a id="7801" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7804" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7814" class="Symbol">{</a><a id="7815" class="Argument">B</a> <a id="7817" class="Symbol">=</a> <a id="7819" href="Cubical.Data.Sigma.Properties.html#7265" class="Bound">B</a><a id="7820" class="Symbol">}</a> <a id="7822" href="Cubical.Data.Sigma.Properties.html#7279" class="Bound">y</a>

<a id="Σ-cong-equiv-fst"></a><a id="7825" href="Cubical.Data.Sigma.Properties.html#7825" class="Function">Σ-cong-equiv-fst</a> <a id="7842" class="Symbol">:</a> <a id="7844" class="Symbol">(</a><a id="7845" href="Cubical.Data.Sigma.Properties.html#7845" class="Bound">e</a> <a id="7847" class="Symbol">:</a> <a id="7849" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="7851" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7853" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="7855" class="Symbol">)</a> <a id="7857" class="Symbol">→</a> <a id="7859" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="7861" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="7863" class="Symbol">(</a><a id="7864" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="7866" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7868" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="7877" href="Cubical.Data.Sigma.Properties.html#7845" class="Bound">e</a><a id="7878" class="Symbol">)</a> <a id="7880" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7882" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="7884" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="7887" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>
<a id="7889" class="Comment">-- we could just do this:</a>
<a id="7915" class="Comment">-- Σ-cong-equiv-fst e = isoToEquiv (Σ-cong-iso-fst (equivToIso e))</a>
<a id="7982" class="Comment">-- but the following reduces slightly better</a>
<a id="8027" href="Cubical.Data.Sigma.Properties.html#7825" class="Function">Σ-cong-equiv-fst</a> <a id="8044" class="Symbol">{</a><a id="8045" class="Argument">A</a> <a id="8047" class="Symbol">=</a> <a id="8049" href="Cubical.Data.Sigma.Properties.html#8049" class="Bound">A</a><a id="8050" class="Symbol">}</a> <a id="8052" class="Symbol">{</a><a id="8053" class="Argument">A&#39;</a> <a id="8056" class="Symbol">=</a> <a id="8058" href="Cubical.Data.Sigma.Properties.html#8058" class="Bound">A&#39;</a><a id="8060" class="Symbol">}</a> <a id="8062" class="Symbol">{</a><a id="8063" class="Argument">B</a> <a id="8065" class="Symbol">=</a> <a id="8067" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a><a id="8068" class="Symbol">}</a> <a id="8070" href="Cubical.Data.Sigma.Properties.html#8070" class="Bound">e</a> <a id="8072" class="Symbol">=</a> <a id="8074" href="Cubical.Data.Sigma.Properties.html#8101" class="Function">intro</a> <a id="8080" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8082" href="Cubical.Data.Sigma.Properties.html#8176" class="Function">isEqIntro</a>
 <a id="8093" class="Keyword">where</a>
  <a id="8101" href="Cubical.Data.Sigma.Properties.html#8101" class="Function">intro</a> <a id="8107" class="Symbol">:</a> <a id="8109" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8111" href="Cubical.Data.Sigma.Properties.html#8049" class="Bound">A</a> <a id="8113" class="Symbol">(</a><a id="8114" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8116" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8118" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8127" href="Cubical.Data.Sigma.Properties.html#8070" class="Bound">e</a><a id="8128" class="Symbol">)</a> <a id="8130" class="Symbol">→</a> <a id="8132" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8134" href="Cubical.Data.Sigma.Properties.html#8058" class="Bound">A&#39;</a> <a id="8137" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a>
  <a id="8141" href="Cubical.Data.Sigma.Properties.html#8101" class="Function">intro</a> <a id="8147" class="Symbol">(</a><a id="8148" href="Cubical.Data.Sigma.Properties.html#8148" class="Bound">a</a> <a id="8150" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8152" href="Cubical.Data.Sigma.Properties.html#8152" class="Bound">b</a><a id="8153" class="Symbol">)</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8166" href="Cubical.Data.Sigma.Properties.html#8070" class="Bound">e</a> <a id="8168" href="Cubical.Data.Sigma.Properties.html#8148" class="Bound">a</a> <a id="8170" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8172" href="Cubical.Data.Sigma.Properties.html#8152" class="Bound">b</a>
  <a id="8176" href="Cubical.Data.Sigma.Properties.html#8176" class="Function">isEqIntro</a> <a id="8186" class="Symbol">:</a> <a id="8188" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="8196" href="Cubical.Data.Sigma.Properties.html#8101" class="Function">intro</a>
  <a id="8204" href="Cubical.Data.Sigma.Properties.html#8176" class="Function">isEqIntro</a> <a id="8214" class="Symbol">.</a><a id="8215" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="8227" href="Cubical.Data.Sigma.Properties.html#8227" class="Bound">x</a> <a id="8229" class="Symbol">=</a> <a id="8231" href="Cubical.Data.Sigma.Properties.html#8577" class="Function">ctr</a> <a id="8235" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8237" href="Cubical.Data.Sigma.Properties.html#8646" class="Function">isCtr</a> <a id="8243" class="Keyword">where</a>
    <a id="8253" href="Cubical.Data.Sigma.Properties.html#8253" class="Function">PB</a> <a id="8256" class="Symbol">:</a> <a id="8258" class="Symbol">∀</a> <a id="8260" class="Symbol">{</a><a id="8261" href="Cubical.Data.Sigma.Properties.html#8261" class="Bound">x</a> <a id="8263" href="Cubical.Data.Sigma.Properties.html#8263" class="Bound">y</a><a id="8264" class="Symbol">}</a> <a id="8266" class="Symbol">→</a> <a id="8268" href="Cubical.Data.Sigma.Properties.html#8261" class="Bound">x</a> <a id="8270" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8272" href="Cubical.Data.Sigma.Properties.html#8263" class="Bound">y</a> <a id="8274" class="Symbol">→</a> <a id="8276" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8278" href="Cubical.Data.Sigma.Properties.html#8261" class="Bound">x</a> <a id="8280" class="Symbol">→</a> <a id="8282" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8284" href="Cubical.Data.Sigma.Properties.html#8263" class="Bound">y</a> <a id="8286" class="Symbol">→</a> <a id="8288" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8293" class="Symbol">_</a>
    <a id="8299" href="Cubical.Data.Sigma.Properties.html#8253" class="Function">PB</a> <a id="8302" href="Cubical.Data.Sigma.Properties.html#8302" class="Bound">p</a> <a id="8304" class="Symbol">=</a> <a id="8306" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8312" class="Symbol">(λ</a> <a id="8315" href="Cubical.Data.Sigma.Properties.html#8315" class="Bound">i</a> <a id="8317" class="Symbol">→</a> <a id="8319" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8321" class="Symbol">(</a><a id="8322" href="Cubical.Data.Sigma.Properties.html#8302" class="Bound">p</a> <a id="8324" href="Cubical.Data.Sigma.Properties.html#8315" class="Bound">i</a><a id="8325" class="Symbol">))</a>

    <a id="8333" class="Keyword">open</a> <a id="8338" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="8340" href="Cubical.Data.Sigma.Properties.html#8227" class="Bound">x</a> <a id="8342" class="Keyword">renaming</a> <a id="8351" class="Symbol">(</a><a id="8352" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8356" class="Symbol">to</a> <a id="8359" class="Field">a&#39;</a><a id="8361" class="Symbol">;</a> <a id="8363" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8367" class="Symbol">to</a> <a id="8370" class="Field">b</a><a id="8371" class="Symbol">)</a>
    <a id="8377" class="Keyword">open</a> <a id="8382" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="8384" class="Symbol">(</a><a id="8385" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="8394" href="Cubical.Data.Sigma.Properties.html#8070" class="Bound">e</a> <a id="8396" href="Cubical.Data.Sigma.Properties.html#8359" class="Field">a&#39;</a><a id="8398" class="Symbol">)</a> <a id="8400" class="Keyword">renaming</a> <a id="8409" class="Symbol">(</a><a id="8410" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8414" class="Symbol">to</a> <a id="8417" class="Field">ctrA</a><a id="8421" class="Symbol">;</a> <a id="8423" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8427" class="Symbol">to</a> <a id="8430" class="Field">α</a><a id="8431" class="Symbol">)</a>
    <a id="8437" href="Cubical.Data.Sigma.Properties.html#8437" class="Function">ctrB</a> <a id="8442" class="Symbol">:</a> <a id="8444" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8446" class="Symbol">(</a><a id="8447" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8456" href="Cubical.Data.Sigma.Properties.html#8070" class="Bound">e</a> <a id="8458" href="Cubical.Data.Sigma.Properties.html#8417" class="Function">ctrA</a><a id="8462" class="Symbol">)</a>
    <a id="8468" href="Cubical.Data.Sigma.Properties.html#8437" class="Function">ctrB</a> <a id="8473" class="Symbol">=</a> <a id="8475" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8481" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8488" href="Cubical.Data.Sigma.Properties.html#8430" class="Function">α</a><a id="8489" class="Symbol">)</a> <a id="8491" href="Cubical.Data.Sigma.Properties.html#8370" class="Field">b</a>
    <a id="8497" href="Cubical.Data.Sigma.Properties.html#8497" class="Function">ctrP</a> <a id="8502" class="Symbol">:</a> <a id="8504" href="Cubical.Data.Sigma.Properties.html#8253" class="Function">PB</a> <a id="8507" href="Cubical.Data.Sigma.Properties.html#8430" class="Function">α</a> <a id="8509" href="Cubical.Data.Sigma.Properties.html#8437" class="Function">ctrB</a> <a id="8514" href="Cubical.Data.Sigma.Properties.html#8370" class="Field">b</a>
    <a id="8520" href="Cubical.Data.Sigma.Properties.html#8497" class="Function">ctrP</a> <a id="8525" class="Symbol">=</a> <a id="8527" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="8550" class="Symbol">(λ</a> <a id="8553" href="Cubical.Data.Sigma.Properties.html#8553" class="Bound">i</a> <a id="8555" class="Symbol">→</a> <a id="8557" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8559" class="Symbol">(</a><a id="8560" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8564" href="Cubical.Data.Sigma.Properties.html#8430" class="Function">α</a> <a id="8566" href="Cubical.Data.Sigma.Properties.html#8553" class="Bound">i</a><a id="8567" class="Symbol">))</a> <a id="8570" href="Cubical.Data.Sigma.Properties.html#8370" class="Field">b</a><a id="8571" class="Symbol">)</a>
    <a id="8577" href="Cubical.Data.Sigma.Properties.html#8577" class="Function">ctr</a> <a id="8581" class="Symbol">:</a> <a id="8583" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8589" href="Cubical.Data.Sigma.Properties.html#8101" class="Function">intro</a> <a id="8595" href="Cubical.Data.Sigma.Properties.html#8227" class="Bound">x</a>
    <a id="8601" href="Cubical.Data.Sigma.Properties.html#8577" class="Function">ctr</a> <a id="8605" class="Symbol">=</a> <a id="8607" class="Symbol">(</a><a id="8608" href="Cubical.Data.Sigma.Properties.html#8417" class="Function">ctrA</a> <a id="8613" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8615" href="Cubical.Data.Sigma.Properties.html#8437" class="Function">ctrB</a><a id="8619" class="Symbol">)</a> <a id="8621" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8623" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8630" class="Symbol">(</a><a id="8631" href="Cubical.Data.Sigma.Properties.html#8430" class="Function">α</a> <a id="8633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8635" href="Cubical.Data.Sigma.Properties.html#8497" class="Function">ctrP</a><a id="8639" class="Symbol">)</a>

    <a id="8646" href="Cubical.Data.Sigma.Properties.html#8646" class="Function">isCtr</a> <a id="8652" class="Symbol">:</a> <a id="8654" class="Symbol">∀</a> <a id="8656" href="Cubical.Data.Sigma.Properties.html#8656" class="Bound">y</a> <a id="8658" class="Symbol">→</a> <a id="8660" href="Cubical.Data.Sigma.Properties.html#8577" class="Function">ctr</a> <a id="8664" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8666" href="Cubical.Data.Sigma.Properties.html#8656" class="Bound">y</a>
    <a id="8672" href="Cubical.Data.Sigma.Properties.html#8646" class="Function">isCtr</a> <a id="8678" class="Symbol">((</a><a id="8680" href="Cubical.Data.Sigma.Properties.html#8680" class="Bound">r</a> <a id="8682" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8684" href="Cubical.Data.Sigma.Properties.html#8684" class="Bound">s</a><a id="8685" class="Symbol">)</a> <a id="8687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8689" href="Cubical.Data.Sigma.Properties.html#8689" class="Bound">p</a><a id="8690" class="Symbol">)</a> <a id="8692" class="Symbol">=</a> <a id="8694" class="Symbol">λ</a> <a id="8696" href="Cubical.Data.Sigma.Properties.html#8696" class="Bound">i</a> <a id="8698" class="Symbol">→</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Cubical.Data.Sigma.Properties.html#8861" class="Function">a≡r</a> <a id="8705" href="Cubical.Data.Sigma.Properties.html#8696" class="Bound">i</a> <a id="8707" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8709" href="Cubical.Data.Sigma.Properties.html#8885" class="Function">b!≡s</a> <a id="8714" href="Cubical.Data.Sigma.Properties.html#8696" class="Bound">i</a><a id="8715" class="Symbol">)</a> <a id="8717" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8719" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Cubical.Data.Sigma.Properties.html#8873" class="Function">α≡ρ</a> <a id="8731" href="Cubical.Data.Sigma.Properties.html#8696" class="Bound">i</a> <a id="8733" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8735" href="Cubical.Data.Sigma.Properties.html#9062" class="Function">coh</a> <a id="8739" href="Cubical.Data.Sigma.Properties.html#8696" class="Bound">i</a><a id="8740" class="Symbol">)</a> <a id="8742" class="Keyword">where</a>
      <a id="8754" class="Keyword">open</a> <a id="8759" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="8766" href="Cubical.Data.Sigma.Properties.html#8689" class="Bound">p</a> <a id="8768" class="Keyword">renaming</a> <a id="8777" class="Symbol">(</a><a id="8778" href="Agda.Builtin.Sigma.html#268" class="Function">fst</a> <a id="8782" class="Symbol">to</a> <a id="8785" class="Function">ρ</a><a id="8786" class="Symbol">;</a> <a id="8788" href="Agda.Builtin.Sigma.html#280" class="Function">snd</a> <a id="8792" class="Symbol">to</a> <a id="8795" class="Function">σ</a><a id="8796" class="Symbol">)</a>
      <a id="8804" class="Keyword">open</a> <a id="8809" href="Cubical.Data.Sigma.Properties.html#2325" class="Module">PathPΣ</a> <a id="8816" class="Symbol">(</a><a id="8817" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8830" href="Cubical.Data.Sigma.Properties.html#8070" class="Bound">e</a> <a id="8832" href="Cubical.Data.Sigma.Properties.html#8359" class="Field">a&#39;</a> <a id="8835" class="Symbol">(</a><a id="8836" href="Cubical.Data.Sigma.Properties.html#8680" class="Bound">r</a> <a id="8838" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8840" href="Cubical.Data.Sigma.Properties.html#8785" class="Function">ρ</a><a id="8841" class="Symbol">))</a> <a id="8844" class="Keyword">renaming</a> <a id="8853" class="Symbol">(</a><a id="8854" href="Agda.Builtin.Sigma.html#268" class="Function">fst</a> <a id="8858" class="Symbol">to</a> <a id="8861" class="Function">a≡r</a><a id="8864" class="Symbol">;</a> <a id="8866" href="Agda.Builtin.Sigma.html#280" class="Function">snd</a> <a id="8870" class="Symbol">to</a> <a id="8873" class="Function">α≡ρ</a><a id="8876" class="Symbol">)</a>

      <a id="8885" href="Cubical.Data.Sigma.Properties.html#8885" class="Function">b!≡s</a> <a id="8890" class="Symbol">:</a> <a id="8892" href="Cubical.Data.Sigma.Properties.html#8253" class="Function">PB</a> <a id="8895" class="Symbol">(</a><a id="8896" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8911" href="Cubical.Data.Sigma.Properties.html#8070" class="Bound">e</a><a id="8912" class="Symbol">)</a> <a id="8914" href="Cubical.Data.Sigma.Properties.html#8861" class="Function">a≡r</a><a id="8917" class="Symbol">)</a> <a id="8919" href="Cubical.Data.Sigma.Properties.html#8437" class="Function">ctrB</a> <a id="8924" href="Cubical.Data.Sigma.Properties.html#8684" class="Bound">s</a>
      <a id="8932" href="Cubical.Data.Sigma.Properties.html#8885" class="Function">b!≡s</a> <a id="8937" href="Cubical.Data.Sigma.Properties.html#8937" class="Bound">i</a> <a id="8939" class="Symbol">=</a> <a id="8941" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="8946" class="Symbol">(λ</a> <a id="8949" href="Cubical.Data.Sigma.Properties.html#8949" class="Bound">k</a> <a id="8951" class="Symbol">→</a> <a id="8953" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="8955" class="Symbol">(</a><a id="8956" href="Cubical.Data.Sigma.Properties.html#8873" class="Function">α≡ρ</a> <a id="8960" href="Cubical.Data.Sigma.Properties.html#8937" class="Bound">i</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8965" href="Cubical.Data.Sigma.Properties.html#8949" class="Bound">k</a><a id="8966" class="Symbol">)))</a> <a id="8970" class="Symbol">(λ</a> <a id="8973" href="Cubical.Data.Sigma.Properties.html#8973" class="Bound">k</a> <a id="8975" class="Symbol">→</a> <a id="8977" class="Symbol">(λ</a>
        <a id="8988" class="Symbol">{</a> <a id="8990" class="Symbol">(</a><a id="8991" href="Cubical.Data.Sigma.Properties.html#8937" class="Bound">i</a> <a id="8993" class="Symbol">=</a> <a id="8995" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8997" class="Symbol">)</a> <a id="8999" class="Symbol">→</a> <a id="9001" href="Cubical.Data.Sigma.Properties.html#8497" class="Function">ctrP</a> <a id="9006" class="Symbol">(</a><a id="9007" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9009" href="Cubical.Data.Sigma.Properties.html#8973" class="Bound">k</a><a id="9010" class="Symbol">)</a>
        <a id="9020" class="Symbol">;</a> <a id="9022" class="Symbol">(</a><a id="9023" href="Cubical.Data.Sigma.Properties.html#8937" class="Bound">i</a> <a id="9025" class="Symbol">=</a> <a id="9027" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9029" class="Symbol">)</a> <a id="9031" class="Symbol">→</a> <a id="9033" href="Cubical.Data.Sigma.Properties.html#8795" class="Function">σ</a> <a id="9035" class="Symbol">(</a><a id="9036" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9038" href="Cubical.Data.Sigma.Properties.html#8973" class="Bound">k</a><a id="9039" class="Symbol">)</a>
        <a id="9049" class="Symbol">}))</a> <a id="9053" href="Cubical.Data.Sigma.Properties.html#8370" class="Field">b</a>

      <a id="9062" href="Cubical.Data.Sigma.Properties.html#9062" class="Function">coh</a> <a id="9066" class="Symbol">:</a> <a id="9068" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9074" class="Symbol">(λ</a> <a id="9077" href="Cubical.Data.Sigma.Properties.html#9077" class="Bound">i</a> <a id="9079" class="Symbol">→</a> <a id="9081" href="Cubical.Data.Sigma.Properties.html#8253" class="Function">PB</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Cubical.Data.Sigma.Properties.html#8873" class="Function">α≡ρ</a> <a id="9089" href="Cubical.Data.Sigma.Properties.html#9077" class="Bound">i</a><a id="9090" class="Symbol">)</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Cubical.Data.Sigma.Properties.html#8885" class="Function">b!≡s</a> <a id="9098" href="Cubical.Data.Sigma.Properties.html#9077" class="Bound">i</a><a id="9099" class="Symbol">)</a> <a id="9101" href="Cubical.Data.Sigma.Properties.html#8370" class="Field">b</a><a id="9102" class="Symbol">)</a> <a id="9104" href="Cubical.Data.Sigma.Properties.html#8497" class="Function">ctrP</a> <a id="9109" href="Cubical.Data.Sigma.Properties.html#8795" class="Function">σ</a>
      <a id="9117" href="Cubical.Data.Sigma.Properties.html#9062" class="Function">coh</a> <a id="9121" href="Cubical.Data.Sigma.Properties.html#9121" class="Bound">i</a> <a id="9123" href="Cubical.Data.Sigma.Properties.html#9123" class="Bound">j</a> <a id="9125" class="Symbol">=</a> <a id="9127" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="9132" class="Symbol">(λ</a> <a id="9135" href="Cubical.Data.Sigma.Properties.html#9135" class="Bound">k</a> <a id="9137" class="Symbol">→</a> <a id="9139" href="Cubical.Data.Sigma.Properties.html#8067" class="Bound">B</a> <a id="9141" class="Symbol">(</a><a id="9142" href="Cubical.Data.Sigma.Properties.html#8873" class="Function">α≡ρ</a> <a id="9146" href="Cubical.Data.Sigma.Properties.html#9121" class="Bound">i</a> <a id="9148" class="Symbol">(</a><a id="9149" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9151" href="Cubical.Data.Sigma.Properties.html#9135" class="Bound">k</a><a id="9152" class="Symbol">)))</a> <a id="9156" class="Symbol">(λ</a> <a id="9159" href="Cubical.Data.Sigma.Properties.html#9159" class="Bound">k</a> <a id="9161" class="Symbol">→</a> <a id="9163" class="Symbol">(λ</a>
        <a id="9174" class="Symbol">{</a> <a id="9176" class="Symbol">(</a><a id="9177" href="Cubical.Data.Sigma.Properties.html#9121" class="Bound">i</a> <a id="9179" class="Symbol">=</a> <a id="9181" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9183" class="Symbol">)</a> <a id="9185" class="Symbol">→</a> <a id="9187" href="Cubical.Data.Sigma.Properties.html#8497" class="Function">ctrP</a> <a id="9192" class="Symbol">(</a><a id="9193" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9195" href="Cubical.Data.Sigma.Properties.html#9159" class="Bound">k</a><a id="9196" class="Symbol">)</a>
        <a id="9206" class="Symbol">;</a> <a id="9208" class="Symbol">(</a><a id="9209" href="Cubical.Data.Sigma.Properties.html#9121" class="Bound">i</a> <a id="9211" class="Symbol">=</a> <a id="9213" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9215" class="Symbol">)</a> <a id="9217" class="Symbol">→</a> <a id="9219" href="Cubical.Data.Sigma.Properties.html#8795" class="Function">σ</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9224" href="Cubical.Data.Sigma.Properties.html#9159" class="Bound">k</a><a id="9225" class="Symbol">)</a>
        <a id="9235" class="Symbol">}))</a> <a id="9239" class="Symbol">(</a><a id="9240" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="9244" href="Cubical.Data.Sigma.Properties.html#8370" class="Field">b</a><a id="9245" class="Symbol">)</a> <a id="9247" class="Symbol">(</a><a id="9248" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9250" href="Cubical.Data.Sigma.Properties.html#9123" class="Bound">j</a><a id="9251" class="Symbol">)</a>

<a id="Σ-cong-fst"></a><a id="9254" href="Cubical.Data.Sigma.Properties.html#9254" class="Function">Σ-cong-fst</a> <a id="9265" class="Symbol">:</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Cubical.Data.Sigma.Properties.html#9268" class="Bound">p</a> <a id="9270" class="Symbol">:</a> <a id="9272" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9274" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9276" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="9278" class="Symbol">)</a> <a id="9280" class="Symbol">→</a> <a id="9282" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9284" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9289" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9291" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9301" href="Cubical.Data.Sigma.Properties.html#9268" class="Bound">p</a><a id="9302" class="Symbol">)</a> <a id="9304" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9306" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9308" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="9311" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>
<a id="9313" href="Cubical.Data.Sigma.Properties.html#9254" class="Function">Σ-cong-fst</a> <a id="9324" class="Symbol">{</a><a id="9325" class="Argument">B</a> <a id="9327" class="Symbol">=</a> <a id="9329" href="Cubical.Data.Sigma.Properties.html#9329" class="Bound">B</a><a id="9330" class="Symbol">}</a> <a id="9332" href="Cubical.Data.Sigma.Properties.html#9332" class="Bound">p</a> <a id="9334" href="Cubical.Data.Sigma.Properties.html#9334" class="Bound">i</a> <a id="9336" class="Symbol">=</a> <a id="9338" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9340" class="Symbol">(</a><a id="9341" href="Cubical.Data.Sigma.Properties.html#9332" class="Bound">p</a> <a id="9343" href="Cubical.Data.Sigma.Properties.html#9334" class="Bound">i</a><a id="9344" class="Symbol">)</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Cubical.Data.Sigma.Properties.html#9329" class="Bound">B</a> <a id="9349" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9351" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="9358" class="Symbol">(λ</a> <a id="9361" href="Cubical.Data.Sigma.Properties.html#9361" class="Bound">j</a> <a id="9363" class="Symbol">→</a> <a id="9365" href="Cubical.Data.Sigma.Properties.html#9332" class="Bound">p</a> <a id="9367" class="Symbol">(</a><a id="9368" href="Cubical.Data.Sigma.Properties.html#9334" class="Bound">i</a> <a id="9370" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9372" href="Cubical.Data.Sigma.Properties.html#9361" class="Bound">j</a><a id="9373" class="Symbol">))</a> <a id="9376" href="Cubical.Data.Sigma.Properties.html#9334" class="Bound">i</a><a id="9377" class="Symbol">)</a>

<a id="Σ-cong-iso-snd"></a><a id="9380" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="9395" class="Symbol">:</a> <a id="9397" class="Symbol">((</a><a id="9399" href="Cubical.Data.Sigma.Properties.html#9399" class="Bound">x</a> <a id="9401" class="Symbol">:</a> <a id="9403" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9404" class="Symbol">)</a> <a id="9406" class="Symbol">→</a> <a id="9408" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9412" class="Symbol">(</a><a id="9413" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9415" href="Cubical.Data.Sigma.Properties.html#9399" class="Bound">x</a><a id="9416" class="Symbol">)</a> <a id="9418" class="Symbol">(</a><a id="9419" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9422" href="Cubical.Data.Sigma.Properties.html#9399" class="Bound">x</a><a id="9423" class="Symbol">))</a> <a id="9426" class="Symbol">→</a> <a id="9428" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9435" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9437" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="9438" class="Symbol">)</a> <a id="9440" class="Symbol">(</a><a id="9441" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9443" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9445" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a><a id="9447" class="Symbol">)</a>
<a id="9449" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9453" class="Symbol">(</a><a id="9454" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="9469" href="Cubical.Data.Sigma.Properties.html#9469" class="Bound">isom</a><a id="9473" class="Symbol">)</a> <a id="9475" class="Symbol">(</a><a id="9476" href="Cubical.Data.Sigma.Properties.html#9476" class="Bound">x</a> <a id="9478" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9480" href="Cubical.Data.Sigma.Properties.html#9480" class="Bound">y</a><a id="9481" class="Symbol">)</a> <a id="9483" class="Symbol">=</a> <a id="9485" href="Cubical.Data.Sigma.Properties.html#9476" class="Bound">x</a> <a id="9487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9489" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9493" class="Symbol">(</a><a id="9494" href="Cubical.Data.Sigma.Properties.html#9469" class="Bound">isom</a> <a id="9499" href="Cubical.Data.Sigma.Properties.html#9476" class="Bound">x</a><a id="9500" class="Symbol">)</a> <a id="9502" href="Cubical.Data.Sigma.Properties.html#9480" class="Bound">y</a>
<a id="9504" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9508" class="Symbol">(</a><a id="9509" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="9524" href="Cubical.Data.Sigma.Properties.html#9524" class="Bound">isom</a><a id="9528" class="Symbol">)</a> <a id="9530" class="Symbol">(</a><a id="9531" href="Cubical.Data.Sigma.Properties.html#9531" class="Bound">x</a> <a id="9533" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9535" href="Cubical.Data.Sigma.Properties.html#9535" class="Bound">y&#39;</a><a id="9537" class="Symbol">)</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Cubical.Data.Sigma.Properties.html#9531" class="Bound">x</a> <a id="9543" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9545" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9549" class="Symbol">(</a><a id="9550" href="Cubical.Data.Sigma.Properties.html#9524" class="Bound">isom</a> <a id="9555" href="Cubical.Data.Sigma.Properties.html#9531" class="Bound">x</a><a id="9556" class="Symbol">)</a> <a id="9558" href="Cubical.Data.Sigma.Properties.html#9535" class="Bound">y&#39;</a>
<a id="9561" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="9565" class="Symbol">(</a><a id="9566" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="9581" href="Cubical.Data.Sigma.Properties.html#9581" class="Bound">isom</a><a id="9585" class="Symbol">)</a> <a id="9587" class="Symbol">(</a><a id="9588" href="Cubical.Data.Sigma.Properties.html#9588" class="Bound">x</a> <a id="9590" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9592" href="Cubical.Data.Sigma.Properties.html#9592" class="Bound">y</a><a id="9593" class="Symbol">)</a> <a id="9595" class="Symbol">=</a> <a id="9597" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9604" class="Symbol">(</a><a id="9605" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9610" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9612" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="9616" class="Symbol">(</a><a id="9617" href="Cubical.Data.Sigma.Properties.html#9581" class="Bound">isom</a> <a id="9622" href="Cubical.Data.Sigma.Properties.html#9588" class="Bound">x</a><a id="9623" class="Symbol">)</a> <a id="9625" href="Cubical.Data.Sigma.Properties.html#9592" class="Bound">y</a><a id="9626" class="Symbol">)</a>
<a id="9628" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="9632" class="Symbol">(</a><a id="9633" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="9648" href="Cubical.Data.Sigma.Properties.html#9648" class="Bound">isom</a><a id="9652" class="Symbol">)</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Cubical.Data.Sigma.Properties.html#9655" class="Bound">x</a> <a id="9657" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9659" href="Cubical.Data.Sigma.Properties.html#9659" class="Bound">y&#39;</a><a id="9661" class="Symbol">)</a> <a id="9663" class="Symbol">=</a> <a id="9665" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9672" class="Symbol">(</a><a id="9673" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9678" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9680" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Data.Sigma.Properties.html#9648" class="Bound">isom</a> <a id="9690" href="Cubical.Data.Sigma.Properties.html#9655" class="Bound">x</a><a id="9691" class="Symbol">)</a> <a id="9693" href="Cubical.Data.Sigma.Properties.html#9659" class="Bound">y&#39;</a><a id="9695" class="Symbol">)</a>

<a id="Σ-cong-equiv-snd"></a><a id="9698" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="9715" class="Symbol">:</a> <a id="9717" class="Symbol">(∀</a> <a id="9720" href="Cubical.Data.Sigma.Properties.html#9720" class="Bound">a</a> <a id="9722" class="Symbol">→</a> <a id="9724" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9726" href="Cubical.Data.Sigma.Properties.html#9720" class="Bound">a</a> <a id="9728" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9730" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9733" href="Cubical.Data.Sigma.Properties.html#9720" class="Bound">a</a><a id="9734" class="Symbol">)</a> <a id="9736" class="Symbol">→</a> <a id="9738" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9740" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9742" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9744" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9746" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9748" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9750" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="9753" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="9770" href="Cubical.Data.Sigma.Properties.html#9770" class="Bound">h</a> <a id="9772" class="Symbol">=</a> <a id="9774" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9785" class="Symbol">(</a><a id="9786" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="9813" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9815" href="Cubical.Data.Sigma.Properties.html#9770" class="Bound">h</a><a id="9816" class="Symbol">))</a>

<a id="Σ-cong-snd"></a><a id="9820" href="Cubical.Data.Sigma.Properties.html#9820" class="Function">Σ-cong-snd</a> <a id="9831" class="Symbol">:</a> <a id="9833" class="Symbol">((</a><a id="9835" href="Cubical.Data.Sigma.Properties.html#9835" class="Bound">x</a> <a id="9837" class="Symbol">:</a> <a id="9839" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">→</a> <a id="9844" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9846" href="Cubical.Data.Sigma.Properties.html#9835" class="Bound">x</a> <a id="9848" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9850" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9853" href="Cubical.Data.Sigma.Properties.html#9835" class="Bound">x</a><a id="9854" class="Symbol">)</a> <a id="9856" class="Symbol">→</a> <a id="9858" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9860" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9862" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9864" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9866" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9868" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9870" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="9873" href="Cubical.Data.Sigma.Properties.html#9820" class="Function">Σ-cong-snd</a> <a id="9884" class="Symbol">{</a><a id="9885" class="Argument">A</a> <a id="9887" class="Symbol">=</a> <a id="9889" href="Cubical.Data.Sigma.Properties.html#9889" class="Bound">A</a><a id="9890" class="Symbol">}</a> <a id="9892" href="Cubical.Data.Sigma.Properties.html#9892" class="Bound">p</a> <a id="9894" href="Cubical.Data.Sigma.Properties.html#9894" class="Bound">i</a> <a id="9896" class="Symbol">=</a> <a id="9898" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9901" href="Cubical.Data.Sigma.Properties.html#9901" class="Bound">x</a> <a id="9903" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9905" href="Cubical.Data.Sigma.Properties.html#9889" class="Bound">A</a> <a id="9907" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Cubical.Data.Sigma.Properties.html#9892" class="Bound">p</a> <a id="9912" href="Cubical.Data.Sigma.Properties.html#9901" class="Bound">x</a> <a id="9914" href="Cubical.Data.Sigma.Properties.html#9894" class="Bound">i</a><a id="9915" class="Symbol">)</a>

<a id="Σ-cong-iso"></a><a id="9918" href="Cubical.Data.Sigma.Properties.html#9918" class="Function">Σ-cong-iso</a> <a id="9929" class="Symbol">:</a> <a id="9931" class="Symbol">(</a><a id="9932" href="Cubical.Data.Sigma.Properties.html#9932" class="Bound">isom</a> <a id="9937" class="Symbol">:</a> <a id="9939" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9943" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="9945" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="9947" class="Symbol">)</a>
           <a id="9960" class="Symbol">→</a> <a id="9962" class="Symbol">((</a><a id="9964" href="Cubical.Data.Sigma.Properties.html#9964" class="Bound">x</a> <a id="9966" class="Symbol">:</a> <a id="9968" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="9969" class="Symbol">)</a> <a id="9971" class="Symbol">→</a> <a id="9973" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9977" class="Symbol">(</a><a id="9978" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="9980" href="Cubical.Data.Sigma.Properties.html#9964" class="Bound">x</a><a id="9981" class="Symbol">)</a> <a id="9983" class="Symbol">(</a><a id="9984" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="9987" class="Symbol">(</a><a id="9988" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9992" href="Cubical.Data.Sigma.Properties.html#9932" class="Bound">isom</a> <a id="9997" href="Cubical.Data.Sigma.Properties.html#9964" class="Bound">x</a><a id="9998" class="Symbol">)))</a>
           <a id="10013" class="Symbol">→</a> <a id="10015" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10019" class="Symbol">(</a><a id="10020" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10022" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10024" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="10025" class="Symbol">)</a> <a id="10027" class="Symbol">(</a><a id="10028" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10030" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10033" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a><a id="10035" class="Symbol">)</a>
<a id="10037" href="Cubical.Data.Sigma.Properties.html#9918" class="Function">Σ-cong-iso</a> <a id="10048" href="Cubical.Data.Sigma.Properties.html#10048" class="Bound">isom</a> <a id="10053" href="Cubical.Data.Sigma.Properties.html#10053" class="Bound">isom&#39;</a> <a id="10059" class="Symbol">=</a> <a id="10061" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="10085" href="Cubical.Data.Sigma.Properties.html#10053" class="Bound">isom&#39;</a><a id="10090" class="Symbol">)</a> <a id="10092" class="Symbol">(</a><a id="10093" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="10108" href="Cubical.Data.Sigma.Properties.html#10048" class="Bound">isom</a><a id="10112" class="Symbol">)</a>

<a id="Σ-cong-equiv"></a><a id="10115" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="10128" class="Symbol">:</a> <a id="10130" class="Symbol">(</a><a id="10131" href="Cubical.Data.Sigma.Properties.html#10131" class="Bound">e</a> <a id="10133" class="Symbol">:</a> <a id="10135" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10137" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10139" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10141" class="Symbol">)</a>
             <a id="10156" class="Symbol">→</a> <a id="10158" class="Symbol">((</a><a id="10160" href="Cubical.Data.Sigma.Properties.html#10160" class="Bound">x</a> <a id="10162" class="Symbol">:</a> <a id="10164" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10165" class="Symbol">)</a> <a id="10167" class="Symbol">→</a> <a id="10169" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10171" href="Cubical.Data.Sigma.Properties.html#10160" class="Bound">x</a> <a id="10173" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10175" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10178" class="Symbol">(</a><a id="10179" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10188" href="Cubical.Data.Sigma.Properties.html#10131" class="Bound">e</a> <a id="10190" href="Cubical.Data.Sigma.Properties.html#10160" class="Bound">x</a><a id="10191" class="Symbol">))</a>
             <a id="10207" class="Symbol">→</a> <a id="10209" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10211" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10213" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10215" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10217" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10219" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10222" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10225" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="10238" href="Cubical.Data.Sigma.Properties.html#10238" class="Bound">e</a> <a id="10240" href="Cubical.Data.Sigma.Properties.html#10240" class="Bound">e&#39;</a> <a id="10243" class="Symbol">=</a> <a id="10245" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10256" class="Symbol">(</a><a id="10257" href="Cubical.Data.Sigma.Properties.html#9918" class="Function">Σ-cong-iso</a> <a id="10268" class="Symbol">(</a><a id="10269" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="10280" href="Cubical.Data.Sigma.Properties.html#10238" class="Bound">e</a><a id="10281" class="Symbol">)</a> <a id="10283" class="Symbol">(</a><a id="10284" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="10295" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10297" href="Cubical.Data.Sigma.Properties.html#10240" class="Bound">e&#39;</a><a id="10299" class="Symbol">))</a>

<a id="Σ-cong&#39;"></a><a id="10303" href="Cubical.Data.Sigma.Properties.html#10303" class="Function">Σ-cong&#39;</a> <a id="10311" class="Symbol">:</a> <a id="10313" class="Symbol">(</a><a id="10314" href="Cubical.Data.Sigma.Properties.html#10314" class="Bound">p</a> <a id="10316" class="Symbol">:</a> <a id="10318" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10320" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10322" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10324" class="Symbol">)</a> <a id="10326" class="Symbol">→</a> <a id="10328" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10334" class="Symbol">(λ</a> <a id="10337" href="Cubical.Data.Sigma.Properties.html#10337" class="Bound">i</a> <a id="10339" class="Symbol">→</a> <a id="10341" href="Cubical.Data.Sigma.Properties.html#10314" class="Bound">p</a> <a id="10343" href="Cubical.Data.Sigma.Properties.html#10337" class="Bound">i</a> <a id="10345" class="Symbol">→</a> <a id="10347" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10352" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="10354" class="Symbol">)</a> <a id="10356" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10358" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10361" class="Symbol">→</a> <a id="10363" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10365" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10367" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10369" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10371" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10373" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10376" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10379" href="Cubical.Data.Sigma.Properties.html#10303" class="Function">Σ-cong&#39;</a> <a id="10387" href="Cubical.Data.Sigma.Properties.html#10387" class="Bound">p</a> <a id="10389" href="Cubical.Data.Sigma.Properties.html#10389" class="Bound">p&#39;</a> <a id="10392" class="Symbol">=</a> <a id="10394" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10400" class="Symbol">(λ</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Cubical.Data.Sigma.Properties.html#10404" class="Bound">A</a> <a id="10406" class="Symbol">:</a> <a id="10408" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10413" class="Symbol">_)</a> <a id="10416" class="Symbol">(</a><a id="10417" href="Cubical.Data.Sigma.Properties.html#10417" class="Bound">B</a> <a id="10419" class="Symbol">:</a> <a id="10421" href="Cubical.Data.Sigma.Properties.html#10404" class="Bound">A</a> <a id="10423" class="Symbol">→</a> <a id="10425" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10430" class="Symbol">_)</a> <a id="10433" class="Symbol">→</a> <a id="10435" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10437" href="Cubical.Data.Sigma.Properties.html#10404" class="Bound">A</a> <a id="10439" href="Cubical.Data.Sigma.Properties.html#10417" class="Bound">B</a><a id="10440" class="Symbol">)</a> <a id="10442" href="Cubical.Data.Sigma.Properties.html#10387" class="Bound">p</a> <a id="10444" href="Cubical.Data.Sigma.Properties.html#10389" class="Bound">p&#39;</a>

<a id="Σ-cong-equiv-prop"></a><a id="10448" href="Cubical.Data.Sigma.Properties.html#10448" class="Function">Σ-cong-equiv-prop</a> <a id="10466" class="Symbol">:</a>
    <a id="10472" class="Symbol">(</a><a id="10473" href="Cubical.Data.Sigma.Properties.html#10473" class="Bound">e</a> <a id="10475" class="Symbol">:</a> <a id="10477" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10479" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10481" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10483" class="Symbol">)</a>
  <a id="10487" class="Symbol">→</a> <a id="10489" class="Symbol">((</a><a id="10491" href="Cubical.Data.Sigma.Properties.html#10491" class="Bound">x</a> <a id="10493" class="Symbol">:</a> <a id="10495" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10497" class="Symbol">)</a> <a id="10499" class="Symbol">→</a> <a id="10501" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10508" class="Symbol">(</a><a id="10509" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a>  <a id="10512" href="Cubical.Data.Sigma.Properties.html#10491" class="Bound">x</a><a id="10513" class="Symbol">))</a>
  <a id="10518" class="Symbol">→</a> <a id="10520" class="Symbol">((</a><a id="10522" href="Cubical.Data.Sigma.Properties.html#10522" class="Bound">x</a> <a id="10524" class="Symbol">:</a> <a id="10526" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a><a id="10528" class="Symbol">)</a> <a id="10530" class="Symbol">→</a> <a id="10532" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10539" class="Symbol">(</a><a id="10540" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10543" href="Cubical.Data.Sigma.Properties.html#10522" class="Bound">x</a><a id="10544" class="Symbol">))</a>
  <a id="10549" class="Symbol">→</a> <a id="10551" class="Symbol">((</a><a id="10553" href="Cubical.Data.Sigma.Properties.html#10553" class="Bound">x</a> <a id="10555" class="Symbol">:</a> <a id="10557" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10558" class="Symbol">)</a> <a id="10560" class="Symbol">→</a> <a id="10562" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10564" href="Cubical.Data.Sigma.Properties.html#10553" class="Bound">x</a> <a id="10566" class="Symbol">→</a> <a id="10568" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10571" class="Symbol">(</a><a id="10572" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10581" href="Cubical.Data.Sigma.Properties.html#10473" class="Bound">e</a> <a id="10583" href="Cubical.Data.Sigma.Properties.html#10553" class="Bound">x</a><a id="10584" class="Symbol">))</a>
  <a id="10589" class="Symbol">→</a> <a id="10591" class="Symbol">((</a><a id="10593" href="Cubical.Data.Sigma.Properties.html#10593" class="Bound">x</a> <a id="10595" class="Symbol">:</a> <a id="10597" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="10598" class="Symbol">)</a> <a id="10600" class="Symbol">→</a> <a id="10602" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a> <a id="10605" class="Symbol">(</a><a id="10606" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10615" href="Cubical.Data.Sigma.Properties.html#10473" class="Bound">e</a> <a id="10617" href="Cubical.Data.Sigma.Properties.html#10593" class="Bound">x</a><a id="10618" class="Symbol">)</a> <a id="10620" class="Symbol">→</a> <a id="10622" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10624" href="Cubical.Data.Sigma.Properties.html#10593" class="Bound">x</a><a id="10625" class="Symbol">)</a>
  <a id="10629" class="Symbol">→</a> <a id="10631" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10633" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10635" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="10637" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10639" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10641" href="Cubical.Data.Sigma.Properties.html#1261" class="Generalizable">A&#39;</a> <a id="10644" href="Cubical.Data.Sigma.Properties.html#1279" class="Generalizable">B&#39;</a>
<a id="10647" href="Cubical.Data.Sigma.Properties.html#10448" class="Function">Σ-cong-equiv-prop</a> <a id="10665" href="Cubical.Data.Sigma.Properties.html#10665" class="Bound">e</a> <a id="10667" href="Cubical.Data.Sigma.Properties.html#10667" class="Bound">prop</a> <a id="10672" href="Cubical.Data.Sigma.Properties.html#10672" class="Bound">prop&#39;</a> <a id="10678" href="Cubical.Data.Sigma.Properties.html#10678" class="Bound">prop→</a> <a id="10684" href="Cubical.Data.Sigma.Properties.html#10684" class="Bound">prop←</a> <a id="10690" class="Symbol">=</a>
  <a id="10694" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="10707" href="Cubical.Data.Sigma.Properties.html#10665" class="Bound">e</a> <a id="10709" class="Symbol">(λ</a> <a id="10712" href="Cubical.Data.Sigma.Properties.html#10712" class="Bound">x</a> <a id="10714" class="Symbol">→</a> <a id="10716" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="10733" class="Symbol">(</a><a id="10734" href="Cubical.Data.Sigma.Properties.html#10667" class="Bound">prop</a> <a id="10739" href="Cubical.Data.Sigma.Properties.html#10712" class="Bound">x</a><a id="10740" class="Symbol">)</a> <a id="10742" class="Symbol">(</a><a id="10743" href="Cubical.Data.Sigma.Properties.html#10672" class="Bound">prop&#39;</a> <a id="10749" class="Symbol">(</a><a id="10750" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10759" href="Cubical.Data.Sigma.Properties.html#10665" class="Bound">e</a> <a id="10761" href="Cubical.Data.Sigma.Properties.html#10712" class="Bound">x</a><a id="10762" class="Symbol">))</a> <a id="10765" class="Symbol">(</a><a id="10766" href="Cubical.Data.Sigma.Properties.html#10678" class="Bound">prop→</a> <a id="10772" href="Cubical.Data.Sigma.Properties.html#10712" class="Bound">x</a><a id="10773" class="Symbol">)</a> <a id="10775" class="Symbol">(</a><a id="10776" href="Cubical.Data.Sigma.Properties.html#10684" class="Bound">prop←</a> <a id="10782" href="Cubical.Data.Sigma.Properties.html#10712" class="Bound">x</a><a id="10783" class="Symbol">))</a>

<a id="10787" class="Comment">-- Alternative version for path in Σ-types, as in the HoTT book</a>

<a id="ΣPathTransport"></a><a id="10852" href="Cubical.Data.Sigma.Properties.html#10852" class="Function">ΣPathTransport</a> <a id="10867" class="Symbol">:</a> <a id="10869" class="Symbol">(</a><a id="10870" href="Cubical.Data.Sigma.Properties.html#10870" class="Bound">a</a> <a id="10872" href="Cubical.Data.Sigma.Properties.html#10872" class="Bound">b</a> <a id="10874" class="Symbol">:</a> <a id="10876" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10878" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="10880" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="10881" class="Symbol">)</a> <a id="10883" class="Symbol">→</a> <a id="10885" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10890" class="Symbol">_</a>
<a id="10892" href="Cubical.Data.Sigma.Properties.html#10852" class="Function">ΣPathTransport</a> <a id="10907" class="Symbol">{</a><a id="10908" class="Argument">B</a> <a id="10910" class="Symbol">=</a> <a id="10912" href="Cubical.Data.Sigma.Properties.html#10912" class="Bound">B</a><a id="10913" class="Symbol">}</a> <a id="10915" href="Cubical.Data.Sigma.Properties.html#10915" class="Bound">a</a> <a id="10917" href="Cubical.Data.Sigma.Properties.html#10917" class="Bound">b</a> <a id="10919" class="Symbol">=</a> <a id="10921" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="10924" href="Cubical.Data.Sigma.Properties.html#10924" class="Bound">p</a> <a id="10926" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10933" href="Cubical.Data.Sigma.Properties.html#10915" class="Bound">a</a> <a id="10935" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10937" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10941" href="Cubical.Data.Sigma.Properties.html#10917" class="Bound">b</a><a id="10942" class="Symbol">)</a> <a id="10944" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="10946" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10956" class="Symbol">(λ</a> <a id="10959" href="Cubical.Data.Sigma.Properties.html#10959" class="Bound">i</a> <a id="10961" class="Symbol">→</a> <a id="10963" href="Cubical.Data.Sigma.Properties.html#10912" class="Bound">B</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Cubical.Data.Sigma.Properties.html#10924" class="Bound">p</a> <a id="10968" href="Cubical.Data.Sigma.Properties.html#10959" class="Bound">i</a><a id="10969" class="Symbol">))</a> <a id="10972" class="Symbol">(</a><a id="10973" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10977" href="Cubical.Data.Sigma.Properties.html#10915" class="Bound">a</a><a id="10978" class="Symbol">)</a> <a id="10980" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10982" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10986" href="Cubical.Data.Sigma.Properties.html#10917" class="Bound">b</a>

<a id="IsoΣPathTransportPathΣ"></a><a id="10989" href="Cubical.Data.Sigma.Properties.html#10989" class="Function">IsoΣPathTransportPathΣ</a> <a id="11012" class="Symbol">:</a> <a id="11014" class="Symbol">(</a><a id="11015" href="Cubical.Data.Sigma.Properties.html#11015" class="Bound">a</a> <a id="11017" href="Cubical.Data.Sigma.Properties.html#11017" class="Bound">b</a> <a id="11019" class="Symbol">:</a> <a id="11021" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11023" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11025" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11026" class="Symbol">)</a> <a id="11028" class="Symbol">→</a> <a id="11030" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11034" class="Symbol">(</a><a id="11035" href="Cubical.Data.Sigma.Properties.html#10852" class="Function">ΣPathTransport</a> <a id="11050" href="Cubical.Data.Sigma.Properties.html#11015" class="Bound">a</a> <a id="11052" href="Cubical.Data.Sigma.Properties.html#11017" class="Bound">b</a><a id="11053" class="Symbol">)</a> <a id="11055" class="Symbol">(</a><a id="11056" href="Cubical.Data.Sigma.Properties.html#11015" class="Bound">a</a> <a id="11058" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11060" href="Cubical.Data.Sigma.Properties.html#11017" class="Bound">b</a><a id="11061" class="Symbol">)</a>
<a id="11063" href="Cubical.Data.Sigma.Properties.html#10989" class="Function">IsoΣPathTransportPathΣ</a> <a id="11086" class="Symbol">{</a><a id="11087" class="Argument">B</a> <a id="11089" class="Symbol">=</a> <a id="11091" href="Cubical.Data.Sigma.Properties.html#11091" class="Bound">B</a><a id="11092" class="Symbol">}</a> <a id="11094" href="Cubical.Data.Sigma.Properties.html#11094" class="Bound">a</a> <a id="11096" href="Cubical.Data.Sigma.Properties.html#11096" class="Bound">b</a> <a id="11098" class="Symbol">=</a>
  <a id="11102" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="11110" class="Symbol">(</a><a id="11111" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="11126" class="Symbol">(λ</a> <a id="11129" href="Cubical.Data.Sigma.Properties.html#11129" class="Bound">p</a> <a id="11131" class="Symbol">→</a> <a id="11133" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="11140" class="Symbol">(</a><a id="11141" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11154" class="Symbol">(λ</a> <a id="11157" href="Cubical.Data.Sigma.Properties.html#11157" class="Bound">i</a> <a id="11159" class="Symbol">→</a> <a id="11161" href="Cubical.Data.Sigma.Properties.html#11091" class="Bound">B</a> <a id="11163" class="Symbol">(</a><a id="11164" href="Cubical.Data.Sigma.Properties.html#11129" class="Bound">p</a> <a id="11166" href="Cubical.Data.Sigma.Properties.html#11157" class="Bound">i</a><a id="11167" class="Symbol">))</a> <a id="11170" class="Symbol">_</a> <a id="11172" class="Symbol">_)))</a>
          <a id="11187" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a>

<a id="ΣPathTransport≃PathΣ"></a><a id="11202" href="Cubical.Data.Sigma.Properties.html#11202" class="Function">ΣPathTransport≃PathΣ</a> <a id="11223" class="Symbol">:</a> <a id="11225" class="Symbol">(</a><a id="11226" href="Cubical.Data.Sigma.Properties.html#11226" class="Bound">a</a> <a id="11228" href="Cubical.Data.Sigma.Properties.html#11228" class="Bound">b</a> <a id="11230" class="Symbol">:</a> <a id="11232" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11234" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11236" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11237" class="Symbol">)</a> <a id="11239" class="Symbol">→</a> <a id="11241" href="Cubical.Data.Sigma.Properties.html#10852" class="Function">ΣPathTransport</a> <a id="11256" href="Cubical.Data.Sigma.Properties.html#11226" class="Bound">a</a> <a id="11258" href="Cubical.Data.Sigma.Properties.html#11228" class="Bound">b</a> <a id="11260" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11262" class="Symbol">(</a><a id="11263" href="Cubical.Data.Sigma.Properties.html#11226" class="Bound">a</a> <a id="11265" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11267" href="Cubical.Data.Sigma.Properties.html#11228" class="Bound">b</a><a id="11268" class="Symbol">)</a>
<a id="11270" href="Cubical.Data.Sigma.Properties.html#11202" class="Function">ΣPathTransport≃PathΣ</a> <a id="11291" class="Symbol">{</a><a id="11292" class="Argument">B</a> <a id="11294" class="Symbol">=</a> <a id="11296" href="Cubical.Data.Sigma.Properties.html#11296" class="Bound">B</a><a id="11297" class="Symbol">}</a> <a id="11299" href="Cubical.Data.Sigma.Properties.html#11299" class="Bound">a</a> <a id="11301" href="Cubical.Data.Sigma.Properties.html#11301" class="Bound">b</a> <a id="11303" class="Symbol">=</a> <a id="11305" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11316" class="Symbol">(</a><a id="11317" href="Cubical.Data.Sigma.Properties.html#10989" class="Function">IsoΣPathTransportPathΣ</a> <a id="11340" href="Cubical.Data.Sigma.Properties.html#11299" class="Bound">a</a> <a id="11342" href="Cubical.Data.Sigma.Properties.html#11301" class="Bound">b</a><a id="11343" class="Symbol">)</a>

<a id="ΣPathTransport→PathΣ"></a><a id="11346" href="Cubical.Data.Sigma.Properties.html#11346" class="Function">ΣPathTransport→PathΣ</a> <a id="11367" class="Symbol">:</a> <a id="11369" class="Symbol">(</a><a id="11370" href="Cubical.Data.Sigma.Properties.html#11370" class="Bound">a</a> <a id="11372" href="Cubical.Data.Sigma.Properties.html#11372" class="Bound">b</a> <a id="11374" class="Symbol">:</a> <a id="11376" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11378" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11380" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11381" class="Symbol">)</a> <a id="11383" class="Symbol">→</a> <a id="11385" href="Cubical.Data.Sigma.Properties.html#10852" class="Function">ΣPathTransport</a> <a id="11400" href="Cubical.Data.Sigma.Properties.html#11370" class="Bound">a</a> <a id="11402" href="Cubical.Data.Sigma.Properties.html#11372" class="Bound">b</a> <a id="11404" class="Symbol">→</a> <a id="11406" class="Symbol">(</a><a id="11407" href="Cubical.Data.Sigma.Properties.html#11370" class="Bound">a</a> <a id="11409" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11411" href="Cubical.Data.Sigma.Properties.html#11372" class="Bound">b</a><a id="11412" class="Symbol">)</a>
<a id="11414" href="Cubical.Data.Sigma.Properties.html#11346" class="Function">ΣPathTransport→PathΣ</a> <a id="11435" href="Cubical.Data.Sigma.Properties.html#11435" class="Bound">a</a> <a id="11437" href="Cubical.Data.Sigma.Properties.html#11437" class="Bound">b</a> <a id="11439" class="Symbol">=</a> <a id="11441" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Cubical.Data.Sigma.Properties.html#10989" class="Function">IsoΣPathTransportPathΣ</a> <a id="11473" href="Cubical.Data.Sigma.Properties.html#11435" class="Bound">a</a> <a id="11475" href="Cubical.Data.Sigma.Properties.html#11437" class="Bound">b</a><a id="11476" class="Symbol">)</a>

<a id="PathΣ→ΣPathTransport"></a><a id="11479" href="Cubical.Data.Sigma.Properties.html#11479" class="Function">PathΣ→ΣPathTransport</a> <a id="11500" class="Symbol">:</a> <a id="11502" class="Symbol">(</a><a id="11503" href="Cubical.Data.Sigma.Properties.html#11503" class="Bound">a</a> <a id="11505" href="Cubical.Data.Sigma.Properties.html#11505" class="Bound">b</a> <a id="11507" class="Symbol">:</a> <a id="11509" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11511" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11513" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11514" class="Symbol">)</a> <a id="11516" class="Symbol">→</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Cubical.Data.Sigma.Properties.html#11503" class="Bound">a</a> <a id="11521" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11523" href="Cubical.Data.Sigma.Properties.html#11505" class="Bound">b</a><a id="11524" class="Symbol">)</a> <a id="11526" class="Symbol">→</a> <a id="11528" href="Cubical.Data.Sigma.Properties.html#10852" class="Function">ΣPathTransport</a> <a id="11543" href="Cubical.Data.Sigma.Properties.html#11503" class="Bound">a</a> <a id="11545" href="Cubical.Data.Sigma.Properties.html#11505" class="Bound">b</a>
<a id="11547" href="Cubical.Data.Sigma.Properties.html#11479" class="Function">PathΣ→ΣPathTransport</a> <a id="11568" href="Cubical.Data.Sigma.Properties.html#11568" class="Bound">a</a> <a id="11570" href="Cubical.Data.Sigma.Properties.html#11570" class="Bound">b</a> <a id="11572" class="Symbol">=</a> <a id="11574" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11582" class="Symbol">(</a><a id="11583" href="Cubical.Data.Sigma.Properties.html#10989" class="Function">IsoΣPathTransportPathΣ</a> <a id="11606" href="Cubical.Data.Sigma.Properties.html#11568" class="Bound">a</a> <a id="11608" href="Cubical.Data.Sigma.Properties.html#11570" class="Bound">b</a><a id="11609" class="Symbol">)</a>

<a id="ΣPathTransport≡PathΣ"></a><a id="11612" href="Cubical.Data.Sigma.Properties.html#11612" class="Function">ΣPathTransport≡PathΣ</a> <a id="11633" class="Symbol">:</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Cubical.Data.Sigma.Properties.html#11636" class="Bound">a</a> <a id="11638" href="Cubical.Data.Sigma.Properties.html#11638" class="Bound">b</a> <a id="11640" class="Symbol">:</a> <a id="11642" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11644" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11646" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11647" class="Symbol">)</a> <a id="11649" class="Symbol">→</a> <a id="11651" href="Cubical.Data.Sigma.Properties.html#10852" class="Function">ΣPathTransport</a> <a id="11666" href="Cubical.Data.Sigma.Properties.html#11636" class="Bound">a</a> <a id="11668" href="Cubical.Data.Sigma.Properties.html#11638" class="Bound">b</a> <a id="11670" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11672" class="Symbol">(</a><a id="11673" href="Cubical.Data.Sigma.Properties.html#11636" class="Bound">a</a> <a id="11675" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11677" href="Cubical.Data.Sigma.Properties.html#11638" class="Bound">b</a><a id="11678" class="Symbol">)</a>
<a id="11680" href="Cubical.Data.Sigma.Properties.html#11612" class="Function">ΣPathTransport≡PathΣ</a> <a id="11701" href="Cubical.Data.Sigma.Properties.html#11701" class="Bound">a</a> <a id="11703" href="Cubical.Data.Sigma.Properties.html#11703" class="Bound">b</a> <a id="11705" class="Symbol">=</a> <a id="11707" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11710" class="Symbol">(</a><a id="11711" href="Cubical.Data.Sigma.Properties.html#11202" class="Function">ΣPathTransport≃PathΣ</a> <a id="11732" href="Cubical.Data.Sigma.Properties.html#11701" class="Bound">a</a> <a id="11734" href="Cubical.Data.Sigma.Properties.html#11703" class="Bound">b</a><a id="11735" class="Symbol">)</a>

<a id="Σ-contractFstIso"></a><a id="11738" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="11755" class="Symbol">:</a> <a id="11757" class="Symbol">(</a><a id="11758" href="Cubical.Data.Sigma.Properties.html#11758" class="Bound">c</a> <a id="11760" class="Symbol">:</a> <a id="11762" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11770" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="11771" class="Symbol">)</a> <a id="11773" class="Symbol">→</a> <a id="11775" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11779" class="Symbol">(</a><a id="11780" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11782" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="11784" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="11785" class="Symbol">)</a> <a id="11787" class="Symbol">(</a><a id="11788" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="11790" class="Symbol">(</a><a id="11791" href="Cubical.Data.Sigma.Properties.html#11758" class="Bound">c</a> <a id="11793" class="Symbol">.</a><a id="11794" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="11797" class="Symbol">))</a>
<a id="11800" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11804" class="Symbol">(</a><a id="11805" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="11822" class="Symbol">{</a><a id="11823" class="Argument">B</a> <a id="11825" class="Symbol">=</a> <a id="11827" href="Cubical.Data.Sigma.Properties.html#11827" class="Bound">B</a><a id="11828" class="Symbol">}</a> <a id="11830" href="Cubical.Data.Sigma.Properties.html#11830" class="Bound">c</a><a id="11831" class="Symbol">)</a> <a id="11833" href="Cubical.Data.Sigma.Properties.html#11833" class="Bound">p</a> <a id="11835" class="Symbol">=</a> <a id="11837" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11843" href="Cubical.Data.Sigma.Properties.html#11827" class="Bound">B</a> <a id="11845" class="Symbol">(</a><a id="11846" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11850" class="Symbol">(</a><a id="11851" href="Cubical.Data.Sigma.Properties.html#11830" class="Bound">c</a> <a id="11853" class="Symbol">.</a><a id="11854" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11858" class="Symbol">(</a><a id="11859" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11863" href="Cubical.Data.Sigma.Properties.html#11833" class="Bound">p</a><a id="11864" class="Symbol">)))</a> <a id="11868" class="Symbol">(</a><a id="11869" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11873" href="Cubical.Data.Sigma.Properties.html#11833" class="Bound">p</a><a id="11874" class="Symbol">)</a>
<a id="11876" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11880" class="Symbol">(</a><a id="11881" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="11898" class="Symbol">{</a><a id="11899" class="Argument">B</a> <a id="11901" class="Symbol">=</a> <a id="11903" href="Cubical.Data.Sigma.Properties.html#11903" class="Bound">B</a><a id="11904" class="Symbol">}</a> <a id="11906" href="Cubical.Data.Sigma.Properties.html#11906" class="Bound">c</a><a id="11907" class="Symbol">)</a> <a id="11909" href="Cubical.Data.Sigma.Properties.html#11909" class="Bound">b</a> <a id="11911" class="Symbol">=</a> <a id="11913" class="Symbol">_</a> <a id="11915" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11917" href="Cubical.Data.Sigma.Properties.html#11909" class="Bound">b</a>
<a id="11919" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="11923" class="Symbol">(</a><a id="11924" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="11941" class="Symbol">{</a><a id="11942" class="Argument">B</a> <a id="11944" class="Symbol">=</a> <a id="11946" href="Cubical.Data.Sigma.Properties.html#11946" class="Bound">B</a><a id="11947" class="Symbol">}</a> <a id="11949" href="Cubical.Data.Sigma.Properties.html#11949" class="Bound">c</a><a id="11950" class="Symbol">)</a> <a id="11952" href="Cubical.Data.Sigma.Properties.html#11952" class="Bound">b</a> <a id="11954" class="Symbol">=</a>
  <a id="11958" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11963" class="Symbol">(λ</a> <a id="11966" href="Cubical.Data.Sigma.Properties.html#11966" class="Bound">p</a> <a id="11968" class="Symbol">→</a> <a id="11970" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11976" href="Cubical.Data.Sigma.Properties.html#11946" class="Bound">B</a> <a id="11978" href="Cubical.Data.Sigma.Properties.html#11966" class="Bound">p</a> <a id="11980" href="Cubical.Data.Sigma.Properties.html#11952" class="Bound">b</a><a id="11981" class="Symbol">)</a> <a id="11983" class="Symbol">(</a><a id="11984" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="11997" class="Symbol">(</a><a id="11998" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="12013" href="Cubical.Data.Sigma.Properties.html#11949" class="Bound">c</a><a id="12014" class="Symbol">)</a> <a id="12016" class="Symbol">_</a> <a id="12018" class="Symbol">_</a> <a id="12020" class="Symbol">_</a> <a id="12022" class="Symbol">_)</a> <a id="12025" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12027" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12041" class="Symbol">_</a>
<a id="12043" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12047" class="Symbol">(</a><a id="12048" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12052" class="Symbol">(</a><a id="12053" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="12070" class="Symbol">{</a><a id="12071" class="Argument">B</a> <a id="12073" class="Symbol">=</a> <a id="12075" href="Cubical.Data.Sigma.Properties.html#12075" class="Bound">B</a><a id="12076" class="Symbol">}</a> <a id="12078" href="Cubical.Data.Sigma.Properties.html#12078" class="Bound">c</a><a id="12079" class="Symbol">)</a> <a id="12081" href="Cubical.Data.Sigma.Properties.html#12081" class="Bound">p</a> <a id="12083" href="Cubical.Data.Sigma.Properties.html#12083" class="Bound">j</a><a id="12084" class="Symbol">)</a> <a id="12086" class="Symbol">=</a> <a id="12088" href="Cubical.Data.Sigma.Properties.html#12078" class="Bound">c</a> <a id="12090" class="Symbol">.</a><a id="12091" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12095" class="Symbol">(</a><a id="12096" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12100" href="Cubical.Data.Sigma.Properties.html#12081" class="Bound">p</a><a id="12101" class="Symbol">)</a> <a id="12103" href="Cubical.Data.Sigma.Properties.html#12083" class="Bound">j</a>
<a id="12105" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12109" class="Symbol">(</a><a id="12110" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12114" class="Symbol">(</a><a id="12115" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="12132" class="Symbol">{</a><a id="12133" class="Argument">B</a> <a id="12135" class="Symbol">=</a> <a id="12137" href="Cubical.Data.Sigma.Properties.html#12137" class="Bound">B</a><a id="12138" class="Symbol">}</a> <a id="12140" href="Cubical.Data.Sigma.Properties.html#12140" class="Bound">c</a><a id="12141" class="Symbol">)</a> <a id="12143" href="Cubical.Data.Sigma.Properties.html#12143" class="Bound">p</a> <a id="12145" href="Cubical.Data.Sigma.Properties.html#12145" class="Bound">j</a><a id="12146" class="Symbol">)</a> <a id="12148" class="Symbol">=</a>
  <a id="12152" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="12159" class="Symbol">(λ</a> <a id="12162" href="Cubical.Data.Sigma.Properties.html#12162" class="Bound">i</a> <a id="12164" class="Symbol">→</a> <a id="12166" href="Cubical.Data.Sigma.Properties.html#12137" class="Bound">B</a> <a id="12168" class="Symbol">(</a><a id="12169" href="Cubical.Data.Sigma.Properties.html#12140" class="Bound">c</a> <a id="12171" class="Symbol">.</a><a id="12172" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12176" class="Symbol">(</a><a id="12177" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12181" href="Cubical.Data.Sigma.Properties.html#12143" class="Bound">p</a><a id="12182" class="Symbol">)</a> <a id="12184" class="Symbol">(</a><a id="12185" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12187" href="Cubical.Data.Sigma.Properties.html#12162" class="Bound">i</a> <a id="12189" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12191" href="Cubical.Data.Sigma.Properties.html#12145" class="Bound">j</a><a id="12192" class="Symbol">)))</a> <a id="12196" href="Cubical.Data.Sigma.Properties.html#12145" class="Bound">j</a> <a id="12198" class="Symbol">(</a><a id="12199" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12203" href="Cubical.Data.Sigma.Properties.html#12143" class="Bound">p</a><a id="12204" class="Symbol">)</a>

<a id="Σ-contractFst"></a><a id="12207" href="Cubical.Data.Sigma.Properties.html#12207" class="Function">Σ-contractFst</a> <a id="12221" class="Symbol">:</a> <a id="12223" class="Symbol">(</a><a id="12224" href="Cubical.Data.Sigma.Properties.html#12224" class="Bound">c</a> <a id="12226" class="Symbol">:</a> <a id="12228" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12236" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12237" class="Symbol">)</a> <a id="12239" class="Symbol">→</a> <a id="12241" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="12243" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12245" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12247" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12249" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12251" class="Symbol">(</a><a id="12252" href="Cubical.Data.Sigma.Properties.html#12224" class="Bound">c</a> <a id="12254" class="Symbol">.</a><a id="12255" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12258" class="Symbol">)</a>
<a id="12260" href="Cubical.Data.Sigma.Properties.html#12207" class="Function">Σ-contractFst</a> <a id="12274" class="Symbol">{</a><a id="12275" class="Argument">B</a> <a id="12277" class="Symbol">=</a> <a id="12279" href="Cubical.Data.Sigma.Properties.html#12279" class="Bound">B</a><a id="12280" class="Symbol">}</a> <a id="12282" href="Cubical.Data.Sigma.Properties.html#12282" class="Bound">c</a> <a id="12284" class="Symbol">=</a> <a id="12286" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12297" class="Symbol">(</a><a id="12298" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="12315" href="Cubical.Data.Sigma.Properties.html#12282" class="Bound">c</a><a id="12316" class="Symbol">)</a>

<a id="12319" class="Comment">-- a special case of the above</a>
<a id="12350" class="Keyword">module</a> <a id="12357" href="Cubical.Data.Sigma.Properties.html#12357" class="Module">_</a> <a id="12359" class="Symbol">(</a><a id="12360" href="Cubical.Data.Sigma.Properties.html#12360" class="Bound">A</a> <a id="12362" class="Symbol">:</a> <a id="12364" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="12369" class="Symbol">→</a> <a id="12371" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12376" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="12377" class="Symbol">)</a> <a id="12379" class="Keyword">where</a>
  <a id="12387" href="Cubical.Data.Sigma.Properties.html#12387" class="Function">ΣUnit</a> <a id="12393" class="Symbol">:</a> <a id="12395" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="12397" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="12402" href="Cubical.Data.Sigma.Properties.html#12360" class="Bound">A</a> <a id="12404" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12406" href="Cubical.Data.Sigma.Properties.html#12360" class="Bound">A</a> <a id="12408" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="12413" class="Keyword">unquoteDef</a> <a id="12424" href="Cubical.Data.Sigma.Properties.html#12387" class="Function">ΣUnit</a> <a id="12430" class="Symbol">=</a> <a id="12432" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="12447" class="Symbol">{</a><a id="12448" class="Argument">B</a> <a id="12450" class="Symbol">=</a> <a id="12452" href="Cubical.Data.Sigma.Properties.html#12360" class="Bound">A</a> <a id="12454" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12456" class="Symbol">}</a> <a id="12458" href="Cubical.Data.Sigma.Properties.html#12387" class="Function">ΣUnit</a> <a id="12464" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12468" class="Symbol">(</a><a id="12469" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="12472" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="12474" class="Symbol">)</a>

<a id="Σ-contractSnd"></a><a id="12477" href="Cubical.Data.Sigma.Properties.html#12477" class="Function">Σ-contractSnd</a> <a id="12491" class="Symbol">:</a> <a id="12493" class="Symbol">((</a><a id="12495" href="Cubical.Data.Sigma.Properties.html#12495" class="Bound">a</a> <a id="12497" class="Symbol">:</a> <a id="12499" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12500" class="Symbol">)</a> <a id="12502" class="Symbol">→</a> <a id="12504" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="12512" class="Symbol">(</a><a id="12513" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12515" href="Cubical.Data.Sigma.Properties.html#12495" class="Bound">a</a><a id="12516" class="Symbol">))</a> <a id="12519" class="Symbol">→</a> <a id="12521" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="12523" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12525" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12527" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12529" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a>
<a id="12531" href="Cubical.Data.Sigma.Properties.html#12477" class="Function">Σ-contractSnd</a> <a id="12545" href="Cubical.Data.Sigma.Properties.html#12545" class="Bound">c</a> <a id="12547" class="Symbol">=</a> <a id="12549" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12560" href="Cubical.Data.Sigma.Properties.html#12575" class="Function">isom</a>
  <a id="12567" class="Keyword">where</a>
  <a id="12575" href="Cubical.Data.Sigma.Properties.html#12575" class="Function">isom</a> <a id="12580" class="Symbol">:</a> <a id="12582" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12586" class="Symbol">_</a> <a id="12588" class="Symbol">_</a>
  <a id="12592" href="Cubical.Data.Sigma.Properties.html#12575" class="Function">isom</a> <a id="12597" class="Symbol">.</a><a id="12598" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="12602" class="Symbol">=</a> <a id="12604" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="12610" href="Cubical.Data.Sigma.Properties.html#12575" class="Function">isom</a> <a id="12615" class="Symbol">.</a><a id="12616" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12620" href="Cubical.Data.Sigma.Properties.html#12620" class="Bound">a</a> <a id="12622" class="Symbol">=</a> <a id="12624" href="Cubical.Data.Sigma.Properties.html#12620" class="Bound">a</a> <a id="12626" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12628" href="Cubical.Data.Sigma.Properties.html#12545" class="Bound">c</a> <a id="12630" href="Cubical.Data.Sigma.Properties.html#12620" class="Bound">a</a> <a id="12632" class="Symbol">.</a><a id="12633" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="12639" href="Cubical.Data.Sigma.Properties.html#12575" class="Function">isom</a> <a id="12644" class="Symbol">.</a><a id="12645" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12649" class="Symbol">_</a> <a id="12651" class="Symbol">=</a> <a id="12653" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12660" href="Cubical.Data.Sigma.Properties.html#12575" class="Function">isom</a> <a id="12665" class="Symbol">.</a><a id="12666" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12670" class="Symbol">(</a><a id="12671" href="Cubical.Data.Sigma.Properties.html#12671" class="Bound">a</a> <a id="12673" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12675" href="Cubical.Data.Sigma.Properties.html#12675" class="Bound">b</a><a id="12676" class="Symbol">)</a> <a id="12678" class="Symbol">=</a> <a id="12680" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Cubical.Data.Sigma.Properties.html#12671" class="Bound">a</a> <a id="12688" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="12690" class="Symbol">)</a> <a id="12692" class="Symbol">(</a><a id="12693" href="Cubical.Data.Sigma.Properties.html#12545" class="Bound">c</a> <a id="12695" href="Cubical.Data.Sigma.Properties.html#12671" class="Bound">a</a> <a id="12697" class="Symbol">.</a><a id="12698" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12702" href="Cubical.Data.Sigma.Properties.html#12675" class="Bound">b</a><a id="12703" class="Symbol">)</a>

<a id="isEmbeddingFstΣProp"></a><a id="12706" href="Cubical.Data.Sigma.Properties.html#12706" class="Function">isEmbeddingFstΣProp</a> <a id="12726" class="Symbol">:</a> <a id="12728" class="Symbol">((</a><a id="12730" href="Cubical.Data.Sigma.Properties.html#12730" class="Bound">x</a> <a id="12732" class="Symbol">:</a> <a id="12734" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="12735" class="Symbol">)</a> <a id="12737" class="Symbol">→</a> <a id="12739" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12746" class="Symbol">(</a><a id="12747" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="12749" href="Cubical.Data.Sigma.Properties.html#12730" class="Bound">x</a><a id="12750" class="Symbol">))</a>
                    <a id="12773" class="Symbol">→</a> <a id="12775" class="Symbol">{</a><a id="12776" href="Cubical.Data.Sigma.Properties.html#12776" class="Bound">u</a> <a id="12778" href="Cubical.Data.Sigma.Properties.html#12778" class="Bound">v</a> <a id="12780" class="Symbol">:</a> <a id="12782" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="12784" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="12786" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="12787" class="Symbol">}</a>
                    <a id="12809" class="Symbol">→</a> <a id="12811" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="12819" class="Symbol">(λ</a> <a id="12822" class="Symbol">(</a><a id="12823" href="Cubical.Data.Sigma.Properties.html#12823" class="Bound">p</a> <a id="12825" class="Symbol">:</a> <a id="12827" href="Cubical.Data.Sigma.Properties.html#12776" class="Bound">u</a> <a id="12829" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12831" href="Cubical.Data.Sigma.Properties.html#12778" class="Bound">v</a><a id="12832" class="Symbol">)</a> <a id="12834" class="Symbol">→</a> <a id="12836" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12841" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12845" href="Cubical.Data.Sigma.Properties.html#12823" class="Bound">p</a><a id="12846" class="Symbol">)</a>
<a id="12848" href="Cubical.Data.Sigma.Properties.html#12706" class="Function">isEmbeddingFstΣProp</a> <a id="12868" class="Symbol">{</a><a id="12869" class="Argument">B</a> <a id="12871" class="Symbol">=</a> <a id="12873" href="Cubical.Data.Sigma.Properties.html#12873" class="Bound">B</a><a id="12874" class="Symbol">}</a> <a id="12876" href="Cubical.Data.Sigma.Properties.html#12876" class="Bound">pB</a> <a id="12879" class="Symbol">{</a><a id="12880" class="Argument">u</a> <a id="12882" class="Symbol">=</a> <a id="12884" href="Cubical.Data.Sigma.Properties.html#12884" class="Bound">u</a><a id="12885" class="Symbol">}</a> <a id="12887" class="Symbol">{</a><a id="12888" class="Argument">v</a> <a id="12890" class="Symbol">=</a> <a id="12892" href="Cubical.Data.Sigma.Properties.html#12892" class="Bound">v</a><a id="12893" class="Symbol">}</a> <a id="12895" class="Symbol">.</a><a id="12896" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="12908" href="Cubical.Data.Sigma.Properties.html#12908" class="Bound">x</a> <a id="12910" class="Symbol">=</a> <a id="12912" href="Cubical.Data.Sigma.Properties.html#13001" class="Function">ctr</a> <a id="12916" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12918" href="Cubical.Data.Sigma.Properties.html#13069" class="Function">isCtr</a>
  <a id="12926" class="Keyword">where</a>
  <a id="12934" href="Cubical.Data.Sigma.Properties.html#12934" class="Function">ctrP</a> <a id="12939" class="Symbol">:</a> <a id="12941" href="Cubical.Data.Sigma.Properties.html#12884" class="Bound">u</a> <a id="12943" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12945" href="Cubical.Data.Sigma.Properties.html#12892" class="Bound">v</a>
  <a id="12949" href="Cubical.Data.Sigma.Properties.html#12934" class="Function">ctrP</a> <a id="12954" class="Symbol">=</a> <a id="12956" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="12963" class="Symbol">(</a><a id="12964" href="Cubical.Data.Sigma.Properties.html#12908" class="Bound">x</a> <a id="12966" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12968" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="12981" class="Symbol">(λ</a> <a id="12984" href="Cubical.Data.Sigma.Properties.html#12984" class="Bound">_</a> <a id="12986" class="Symbol">→</a> <a id="12988" href="Cubical.Data.Sigma.Properties.html#12876" class="Bound">pB</a> <a id="12991" class="Symbol">_)</a> <a id="12994" class="Symbol">_</a> <a id="12996" class="Symbol">_)</a>
  <a id="13001" href="Cubical.Data.Sigma.Properties.html#13001" class="Function">ctr</a>  <a id="13006" class="Symbol">:</a> <a id="13008" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13014" class="Symbol">(λ</a> <a id="13017" class="Symbol">(</a><a id="13018" href="Cubical.Data.Sigma.Properties.html#13018" class="Bound">p</a> <a id="13020" class="Symbol">:</a> <a id="13022" href="Cubical.Data.Sigma.Properties.html#12884" class="Bound">u</a> <a id="13024" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13026" href="Cubical.Data.Sigma.Properties.html#12892" class="Bound">v</a><a id="13027" class="Symbol">)</a> <a id="13029" class="Symbol">→</a> <a id="13031" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13036" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13040" href="Cubical.Data.Sigma.Properties.html#13018" class="Bound">p</a><a id="13041" class="Symbol">)</a> <a id="13043" href="Cubical.Data.Sigma.Properties.html#12908" class="Bound">x</a>
  <a id="13047" href="Cubical.Data.Sigma.Properties.html#13001" class="Function">ctr</a>  <a id="13052" class="Symbol">=</a> <a id="13054" href="Cubical.Data.Sigma.Properties.html#12934" class="Function">ctrP</a> <a id="13059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13061" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="13069" href="Cubical.Data.Sigma.Properties.html#13069" class="Function">isCtr</a> <a id="13075" class="Symbol">:</a> <a id="13077" class="Symbol">∀</a> <a id="13079" href="Cubical.Data.Sigma.Properties.html#13079" class="Bound">z</a> <a id="13081" class="Symbol">→</a> <a id="13083" href="Cubical.Data.Sigma.Properties.html#13001" class="Function">ctr</a> <a id="13087" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13089" href="Cubical.Data.Sigma.Properties.html#13079" class="Bound">z</a>
  <a id="13093" href="Cubical.Data.Sigma.Properties.html#13069" class="Function">isCtr</a> <a id="13099" class="Symbol">(</a><a id="13100" href="Cubical.Data.Sigma.Properties.html#13100" class="Bound">z</a> <a id="13102" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13104" href="Cubical.Data.Sigma.Properties.html#13104" class="Bound">p</a><a id="13105" class="Symbol">)</a> <a id="13107" class="Symbol">=</a> <a id="13109" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="13116" class="Symbol">(</a><a id="13117" href="Cubical.Data.Sigma.Properties.html#13413" class="Function">ctrP≡</a> <a id="13123" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13125" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13130" class="Symbol">(</a><a id="13131" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13135" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13137" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13140" class="Symbol">)</a> <a id="13142" href="Cubical.Data.Sigma.Properties.html#13161" class="Function">fzsingl</a><a id="13149" class="Symbol">)</a> <a id="13151" class="Keyword">where</a>
    <a id="13161" href="Cubical.Data.Sigma.Properties.html#13161" class="Function">fzsingl</a> <a id="13169" class="Symbol">:</a> <a id="13171" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="13176" class="Symbol">(</a><a id="13177" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="13183" href="Cubical.Data.Sigma.Properties.html#12908" class="Bound">x</a><a id="13184" class="Symbol">)</a> <a id="13186" class="Symbol">(</a><a id="13187" href="Cubical.Data.Sigma.Properties.html#12908" class="Bound">x</a> <a id="13189" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13191" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13195" class="Symbol">)</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13203" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13207" href="Cubical.Data.Sigma.Properties.html#13100" class="Bound">z</a> <a id="13209" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13211" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13215" href="Cubical.Data.Sigma.Properties.html#13104" class="Bound">p</a><a id="13216" class="Symbol">)</a>
    <a id="13222" href="Cubical.Data.Sigma.Properties.html#13161" class="Function">fzsingl</a> <a id="13230" class="Symbol">=</a> <a id="13232" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="13245" href="Cubical.Data.Sigma.Properties.html#12908" class="Bound">x</a> <a id="13247" class="Symbol">.</a><a id="13248" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13252" class="Symbol">(</a><a id="13253" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13258" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13262" href="Cubical.Data.Sigma.Properties.html#13100" class="Bound">z</a> <a id="13264" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13266" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13270" href="Cubical.Data.Sigma.Properties.html#13104" class="Bound">p</a><a id="13271" class="Symbol">)</a>
    <a id="13277" href="Cubical.Data.Sigma.Properties.html#13277" class="Function">ctrSnd</a> <a id="13284" class="Symbol">:</a> <a id="13286" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="13294" class="Symbol">(λ</a> <a id="13297" href="Cubical.Data.Sigma.Properties.html#13297" class="Bound">i</a> <a id="13299" href="Cubical.Data.Sigma.Properties.html#13299" class="Bound">j</a> <a id="13301" class="Symbol">→</a> <a id="13303" href="Cubical.Data.Sigma.Properties.html#12873" class="Bound">B</a> <a id="13305" class="Symbol">(</a><a id="13306" href="Cubical.Data.Sigma.Properties.html#13161" class="Function">fzsingl</a> <a id="13314" href="Cubical.Data.Sigma.Properties.html#13297" class="Bound">i</a> <a id="13316" class="Symbol">.</a><a id="13317" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13321" href="Cubical.Data.Sigma.Properties.html#13299" class="Bound">j</a><a id="13322" class="Symbol">))</a> <a id="13325" class="Symbol">(</a><a id="13326" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13331" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13335" href="Cubical.Data.Sigma.Properties.html#12934" class="Function">ctrP</a><a id="13339" class="Symbol">)</a> <a id="13341" class="Symbol">(</a><a id="13342" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13347" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13351" href="Cubical.Data.Sigma.Properties.html#13100" class="Bound">z</a><a id="13352" class="Symbol">)</a> <a id="13354" class="Symbol">_</a> <a id="13356" class="Symbol">_</a>
    <a id="13362" href="Cubical.Data.Sigma.Properties.html#13277" class="Function">ctrSnd</a> <a id="13369" class="Symbol">=</a> <a id="13371" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="13386" class="Symbol">(λ</a> <a id="13389" href="Cubical.Data.Sigma.Properties.html#13389" class="Bound">_</a> <a id="13391" href="Cubical.Data.Sigma.Properties.html#13391" class="Bound">_</a> <a id="13393" class="Symbol">→</a> <a id="13395" href="Cubical.Data.Sigma.Properties.html#12876" class="Bound">pB</a> <a id="13398" class="Symbol">_)</a> <a id="13401" class="Symbol">_</a> <a id="13403" class="Symbol">_</a> <a id="13405" class="Symbol">_</a> <a id="13407" class="Symbol">_</a>
    <a id="13413" href="Cubical.Data.Sigma.Properties.html#13413" class="Function">ctrP≡</a> <a id="13419" class="Symbol">:</a> <a id="13421" href="Cubical.Data.Sigma.Properties.html#12934" class="Function">ctrP</a> <a id="13426" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13428" href="Cubical.Data.Sigma.Properties.html#13100" class="Bound">z</a>
    <a id="13434" href="Cubical.Data.Sigma.Properties.html#13413" class="Function">ctrP≡</a> <a id="13440" href="Cubical.Data.Sigma.Properties.html#13440" class="Bound">i</a> <a id="13442" class="Symbol">=</a> <a id="13444" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="13451" class="Symbol">(</a><a id="13452" href="Cubical.Data.Sigma.Properties.html#13161" class="Function">fzsingl</a> <a id="13460" href="Cubical.Data.Sigma.Properties.html#13440" class="Bound">i</a> <a id="13462" class="Symbol">.</a><a id="13463" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13467" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13469" href="Cubical.Data.Sigma.Properties.html#13277" class="Function">ctrSnd</a> <a id="13476" href="Cubical.Data.Sigma.Properties.html#13440" class="Bound">i</a><a id="13477" class="Symbol">)</a>

<a id="Σ≡PropEquiv"></a><a id="13480" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="13492" class="Symbol">:</a> <a id="13494" class="Symbol">((</a><a id="13496" href="Cubical.Data.Sigma.Properties.html#13496" class="Bound">x</a> <a id="13498" class="Symbol">:</a> <a id="13500" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="13501" class="Symbol">)</a> <a id="13503" class="Symbol">→</a> <a id="13505" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13512" class="Symbol">(</a><a id="13513" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="13515" href="Cubical.Data.Sigma.Properties.html#13496" class="Bound">x</a><a id="13516" class="Symbol">))</a> <a id="13519" class="Symbol">→</a> <a id="13521" class="Symbol">{</a><a id="13522" href="Cubical.Data.Sigma.Properties.html#13522" class="Bound">u</a> <a id="13524" href="Cubical.Data.Sigma.Properties.html#13524" class="Bound">v</a> <a id="13526" class="Symbol">:</a> <a id="13528" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13530" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="13532" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="13533" class="Symbol">}</a>
            <a id="13547" class="Symbol">→</a> <a id="13549" class="Symbol">(</a><a id="13550" href="Cubical.Data.Sigma.Properties.html#13522" class="Bound">u</a> <a id="13552" class="Symbol">.</a><a id="13553" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13557" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13559" href="Cubical.Data.Sigma.Properties.html#13524" class="Bound">v</a> <a id="13561" class="Symbol">.</a><a id="13562" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13565" class="Symbol">)</a> <a id="13567" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13569" class="Symbol">(</a><a id="13570" href="Cubical.Data.Sigma.Properties.html#13522" class="Bound">u</a> <a id="13572" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13574" href="Cubical.Data.Sigma.Properties.html#13524" class="Bound">v</a><a id="13575" class="Symbol">)</a>
<a id="13577" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="13589" href="Cubical.Data.Sigma.Properties.html#13589" class="Bound">pB</a> <a id="13592" class="Symbol">=</a> <a id="13594" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="13603" class="Symbol">(_</a> <a id="13606" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13608" href="Cubical.Data.Sigma.Properties.html#12706" class="Function">isEmbeddingFstΣProp</a> <a id="13628" href="Cubical.Data.Sigma.Properties.html#13589" class="Bound">pB</a><a id="13630" class="Symbol">)</a>

<a id="Σ≡Prop"></a><a id="13633" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="13640" class="Symbol">:</a> <a id="13642" class="Symbol">((</a><a id="13644" href="Cubical.Data.Sigma.Properties.html#13644" class="Bound">x</a> <a id="13646" class="Symbol">:</a> <a id="13648" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="13649" class="Symbol">)</a> <a id="13651" class="Symbol">→</a> <a id="13653" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13660" class="Symbol">(</a><a id="13661" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="13663" href="Cubical.Data.Sigma.Properties.html#13644" class="Bound">x</a><a id="13664" class="Symbol">))</a> <a id="13667" class="Symbol">→</a> <a id="13669" class="Symbol">{</a><a id="13670" href="Cubical.Data.Sigma.Properties.html#13670" class="Bound">u</a> <a id="13672" href="Cubical.Data.Sigma.Properties.html#13672" class="Bound">v</a> <a id="13674" class="Symbol">:</a> <a id="13676" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13678" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="13680" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="13681" class="Symbol">}</a>
       <a id="13690" class="Symbol">→</a> <a id="13692" class="Symbol">(</a><a id="13693" href="Cubical.Data.Sigma.Properties.html#13693" class="Bound">p</a> <a id="13695" class="Symbol">:</a> <a id="13697" href="Cubical.Data.Sigma.Properties.html#13670" class="Bound">u</a> <a id="13699" class="Symbol">.</a><a id="13700" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13704" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13706" href="Cubical.Data.Sigma.Properties.html#13672" class="Bound">v</a> <a id="13708" class="Symbol">.</a><a id="13709" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13712" class="Symbol">)</a> <a id="13714" class="Symbol">→</a> <a id="13716" href="Cubical.Data.Sigma.Properties.html#13670" class="Bound">u</a> <a id="13718" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13720" href="Cubical.Data.Sigma.Properties.html#13672" class="Bound">v</a>
<a id="13722" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="13729" href="Cubical.Data.Sigma.Properties.html#13729" class="Bound">pB</a> <a id="13732" href="Cubical.Data.Sigma.Properties.html#13732" class="Bound">p</a> <a id="13734" class="Symbol">=</a> <a id="13736" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="13745" class="Symbol">(</a><a id="13746" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="13758" href="Cubical.Data.Sigma.Properties.html#13729" class="Bound">pB</a><a id="13760" class="Symbol">)</a> <a id="13762" href="Cubical.Data.Sigma.Properties.html#13732" class="Bound">p</a>

<a id="13765" class="Comment">-- dependent version</a>
<a id="ΣPathPProp"></a><a id="13786" href="Cubical.Data.Sigma.Properties.html#13786" class="Function">ΣPathPProp</a> <a id="13797" class="Symbol">:</a> <a id="13799" class="Symbol">∀</a> <a id="13801" class="Symbol">{</a><a id="13802" href="Cubical.Data.Sigma.Properties.html#13802" class="Bound">ℓ</a> <a id="13804" href="Cubical.Data.Sigma.Properties.html#13804" class="Bound">ℓ&#39;</a><a id="13806" class="Symbol">}</a> <a id="13808" class="Symbol">{</a><a id="13809" href="Cubical.Data.Sigma.Properties.html#13809" class="Bound">A</a> <a id="13811" class="Symbol">:</a> <a id="13813" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13815" class="Symbol">→</a> <a id="13817" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13822" href="Cubical.Data.Sigma.Properties.html#13802" class="Bound">ℓ</a><a id="13823" class="Symbol">}</a> <a id="13825" class="Symbol">{</a><a id="13826" href="Cubical.Data.Sigma.Properties.html#13826" class="Bound">B</a> <a id="13828" class="Symbol">:</a> <a id="13830" class="Symbol">(</a><a id="13831" href="Cubical.Data.Sigma.Properties.html#13831" class="Bound">i</a> <a id="13833" class="Symbol">:</a> <a id="13835" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="13836" class="Symbol">)</a> <a id="13838" class="Symbol">→</a> <a id="13840" href="Cubical.Data.Sigma.Properties.html#13809" class="Bound">A</a> <a id="13842" href="Cubical.Data.Sigma.Properties.html#13831" class="Bound">i</a> <a id="13844" class="Symbol">→</a> <a id="13846" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13851" href="Cubical.Data.Sigma.Properties.html#13804" class="Bound">ℓ&#39;</a><a id="13853" class="Symbol">}</a>
           <a id="13866" class="Symbol">→</a> <a id="13868" class="Symbol">{</a><a id="13869" href="Cubical.Data.Sigma.Properties.html#13869" class="Bound">u</a> <a id="13871" class="Symbol">:</a> <a id="13873" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13875" class="Symbol">(</a><a id="13876" href="Cubical.Data.Sigma.Properties.html#13809" class="Bound">A</a> <a id="13878" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13880" class="Symbol">)</a> <a id="13882" class="Symbol">(</a><a id="13883" href="Cubical.Data.Sigma.Properties.html#13826" class="Bound">B</a> <a id="13885" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13887" class="Symbol">)}</a> <a id="13890" class="Symbol">{</a><a id="13891" href="Cubical.Data.Sigma.Properties.html#13891" class="Bound">v</a> <a id="13893" class="Symbol">:</a> <a id="13895" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13897" class="Symbol">(</a><a id="13898" href="Cubical.Data.Sigma.Properties.html#13809" class="Bound">A</a> <a id="13900" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13902" class="Symbol">)</a> <a id="13904" class="Symbol">(</a><a id="13905" href="Cubical.Data.Sigma.Properties.html#13826" class="Bound">B</a> <a id="13907" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13909" class="Symbol">)}</a>
           <a id="13923" class="Symbol">→</a> <a id="13925" class="Symbol">((</a><a id="13927" href="Cubical.Data.Sigma.Properties.html#13927" class="Bound">a</a> <a id="13929" class="Symbol">:</a> <a id="13931" href="Cubical.Data.Sigma.Properties.html#13809" class="Bound">A</a> <a id="13933" class="Symbol">(</a><a id="13934" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13936" class="Symbol">))</a> <a id="13939" class="Symbol">→</a> <a id="13941" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13948" class="Symbol">(</a><a id="13949" href="Cubical.Data.Sigma.Properties.html#13826" class="Bound">B</a> <a id="13951" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="13954" href="Cubical.Data.Sigma.Properties.html#13927" class="Bound">a</a><a id="13955" class="Symbol">))</a>
           <a id="13969" class="Symbol">→</a> <a id="13971" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13977" class="Symbol">(λ</a> <a id="13980" href="Cubical.Data.Sigma.Properties.html#13980" class="Bound">i</a> <a id="13982" class="Symbol">→</a> <a id="13984" href="Cubical.Data.Sigma.Properties.html#13809" class="Bound">A</a> <a id="13986" href="Cubical.Data.Sigma.Properties.html#13980" class="Bound">i</a><a id="13987" class="Symbol">)</a> <a id="13989" class="Symbol">(</a><a id="13990" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13994" href="Cubical.Data.Sigma.Properties.html#13869" class="Bound">u</a><a id="13995" class="Symbol">)</a> <a id="13997" class="Symbol">(</a><a id="13998" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14002" href="Cubical.Data.Sigma.Properties.html#13891" class="Bound">v</a><a id="14003" class="Symbol">)</a>
           <a id="14016" class="Symbol">→</a> <a id="14018" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14024" class="Symbol">(λ</a> <a id="14027" href="Cubical.Data.Sigma.Properties.html#14027" class="Bound">i</a> <a id="14029" class="Symbol">→</a> <a id="14031" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14033" class="Symbol">(</a><a id="14034" href="Cubical.Data.Sigma.Properties.html#13809" class="Bound">A</a> <a id="14036" href="Cubical.Data.Sigma.Properties.html#14027" class="Bound">i</a><a id="14037" class="Symbol">)</a> <a id="14039" class="Symbol">(</a><a id="14040" href="Cubical.Data.Sigma.Properties.html#13826" class="Bound">B</a> <a id="14042" href="Cubical.Data.Sigma.Properties.html#14027" class="Bound">i</a><a id="14043" class="Symbol">))</a> <a id="14046" href="Cubical.Data.Sigma.Properties.html#13869" class="Bound">u</a> <a id="14048" href="Cubical.Data.Sigma.Properties.html#13891" class="Bound">v</a>
<a id="14050" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14054" class="Symbol">(</a><a id="14055" href="Cubical.Data.Sigma.Properties.html#13786" class="Function">ΣPathPProp</a> <a id="14066" class="Symbol">{</a><a id="14067" class="Argument">u</a> <a id="14069" class="Symbol">=</a> <a id="14071" href="Cubical.Data.Sigma.Properties.html#14071" class="Bound">u</a><a id="14072" class="Symbol">}</a> <a id="14074" class="Symbol">{</a><a id="14075" class="Argument">v</a> <a id="14077" class="Symbol">=</a> <a id="14079" href="Cubical.Data.Sigma.Properties.html#14079" class="Bound">v</a><a id="14080" class="Symbol">}</a> <a id="14082" href="Cubical.Data.Sigma.Properties.html#14082" class="Bound">pB</a> <a id="14085" href="Cubical.Data.Sigma.Properties.html#14085" class="Bound">p</a> <a id="14087" href="Cubical.Data.Sigma.Properties.html#14087" class="Bound">i</a><a id="14088" class="Symbol">)</a> <a id="14090" class="Symbol">=</a> <a id="14092" href="Cubical.Data.Sigma.Properties.html#14085" class="Bound">p</a> <a id="14094" href="Cubical.Data.Sigma.Properties.html#14087" class="Bound">i</a>
<a id="14096" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14100" class="Symbol">(</a><a id="14101" href="Cubical.Data.Sigma.Properties.html#13786" class="Function">ΣPathPProp</a> <a id="14112" class="Symbol">{</a><a id="14113" class="Argument">B</a> <a id="14115" class="Symbol">=</a> <a id="14117" href="Cubical.Data.Sigma.Properties.html#14117" class="Bound">B</a><a id="14118" class="Symbol">}</a> <a id="14120" class="Symbol">{</a><a id="14121" class="Argument">u</a> <a id="14123" class="Symbol">=</a> <a id="14125" href="Cubical.Data.Sigma.Properties.html#14125" class="Bound">u</a><a id="14126" class="Symbol">}</a> <a id="14128" class="Symbol">{</a><a id="14129" class="Argument">v</a> <a id="14131" class="Symbol">=</a> <a id="14133" href="Cubical.Data.Sigma.Properties.html#14133" class="Bound">v</a><a id="14134" class="Symbol">}</a> <a id="14136" href="Cubical.Data.Sigma.Properties.html#14136" class="Bound">pB</a> <a id="14139" href="Cubical.Data.Sigma.Properties.html#14139" class="Bound">p</a> <a id="14141" href="Cubical.Data.Sigma.Properties.html#14141" class="Bound">i</a><a id="14142" class="Symbol">)</a> <a id="14144" class="Symbol">=</a> <a id="14146" href="Cubical.Data.Sigma.Properties.html#14162" class="Function">lem</a> <a id="14150" href="Cubical.Data.Sigma.Properties.html#14141" class="Bound">i</a>
  <a id="14154" class="Keyword">where</a>
  <a id="14162" href="Cubical.Data.Sigma.Properties.html#14162" class="Function">lem</a> <a id="14166" class="Symbol">:</a> <a id="14168" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14174" class="Symbol">(λ</a> <a id="14177" href="Cubical.Data.Sigma.Properties.html#14177" class="Bound">i</a> <a id="14179" class="Symbol">→</a> <a id="14181" href="Cubical.Data.Sigma.Properties.html#14117" class="Bound">B</a> <a id="14183" href="Cubical.Data.Sigma.Properties.html#14177" class="Bound">i</a> <a id="14185" class="Symbol">(</a><a id="14186" href="Cubical.Data.Sigma.Properties.html#14139" class="Bound">p</a> <a id="14188" href="Cubical.Data.Sigma.Properties.html#14177" class="Bound">i</a><a id="14189" class="Symbol">))</a> <a id="14192" class="Symbol">(</a><a id="14193" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14197" href="Cubical.Data.Sigma.Properties.html#14125" class="Bound">u</a><a id="14198" class="Symbol">)</a> <a id="14200" class="Symbol">(</a><a id="14201" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14205" href="Cubical.Data.Sigma.Properties.html#14133" class="Bound">v</a><a id="14206" class="Symbol">)</a>
  <a id="14210" href="Cubical.Data.Sigma.Properties.html#14162" class="Function">lem</a> <a id="14214" class="Symbol">=</a> <a id="14216" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14224" class="Symbol">(</a><a id="14225" href="Cubical.Data.Sigma.Properties.html#14136" class="Bound">pB</a> <a id="14228" class="Symbol">_</a> <a id="14230" class="Symbol">_</a> <a id="14232" class="Symbol">_)</a>

<a id="discreteΣProp"></a><a id="14236" href="Cubical.Data.Sigma.Properties.html#14236" class="Function">discreteΣProp</a> <a id="14250" class="Symbol">:</a> <a id="14252" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="14261" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="14263" class="Symbol">→</a> <a id="14265" class="Symbol">((</a><a id="14267" href="Cubical.Data.Sigma.Properties.html#14267" class="Bound">x</a> <a id="14269" class="Symbol">:</a> <a id="14271" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="14272" class="Symbol">)</a> <a id="14274" class="Symbol">→</a> <a id="14276" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14283" class="Symbol">(</a><a id="14284" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="14286" href="Cubical.Data.Sigma.Properties.html#14267" class="Bound">x</a><a id="14287" class="Symbol">))</a> <a id="14290" class="Symbol">→</a> <a id="14292" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="14301" class="Symbol">(</a><a id="14302" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14304" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="14306" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="14307" class="Symbol">)</a>
<a id="14309" href="Cubical.Data.Sigma.Properties.html#14236" class="Function">discreteΣProp</a> <a id="14323" href="Cubical.Data.Sigma.Properties.html#14323" class="Bound Operator">_≟_</a> <a id="14327" href="Cubical.Data.Sigma.Properties.html#14327" class="Bound">isPropA</a> <a id="14335" class="Symbol">_</a> <a id="14337" class="Symbol">_</a> <a id="14339" class="Symbol">=</a>
  <a id="14343" href="Cubical.Relation.Nullary.Properties.html#3298" class="Function">EquivPresDec</a> <a id="14356" class="Symbol">(</a><a id="14357" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="14369" href="Cubical.Data.Sigma.Properties.html#14327" class="Bound">isPropA</a><a id="14376" class="Symbol">)</a> <a id="14378" class="Symbol">(_</a> <a id="14381" href="Cubical.Data.Sigma.Properties.html#14323" class="Bound Operator">≟</a> <a id="14383" class="Symbol">_)</a>

<a id="≃-×"></a><a id="14387" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="14391" class="Symbol">:</a> <a id="14393" class="Symbol">∀</a> <a id="14395" class="Symbol">{</a><a id="14396" href="Cubical.Data.Sigma.Properties.html#14396" class="Bound">ℓ&#39;&#39;</a> <a id="14400" href="Cubical.Data.Sigma.Properties.html#14400" class="Bound">ℓ&#39;&#39;&#39;</a><a id="14404" class="Symbol">}</a> <a id="14406" class="Symbol">{</a><a id="14407" href="Cubical.Data.Sigma.Properties.html#14407" class="Bound">A</a> <a id="14409" class="Symbol">:</a> <a id="14411" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14416" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="14417" class="Symbol">}</a> <a id="14419" class="Symbol">{</a><a id="14420" href="Cubical.Data.Sigma.Properties.html#14420" class="Bound">B</a> <a id="14422" class="Symbol">:</a> <a id="14424" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14429" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="14431" class="Symbol">}</a> <a id="14433" class="Symbol">{</a><a id="14434" href="Cubical.Data.Sigma.Properties.html#14434" class="Bound">C</a> <a id="14436" class="Symbol">:</a> <a id="14438" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14443" href="Cubical.Data.Sigma.Properties.html#14396" class="Bound">ℓ&#39;&#39;</a><a id="14446" class="Symbol">}</a> <a id="14448" class="Symbol">{</a><a id="14449" href="Cubical.Data.Sigma.Properties.html#14449" class="Bound">D</a> <a id="14451" class="Symbol">:</a> <a id="14453" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14458" href="Cubical.Data.Sigma.Properties.html#14400" class="Bound">ℓ&#39;&#39;&#39;</a><a id="14462" class="Symbol">}</a> <a id="14464" class="Symbol">→</a> <a id="14466" href="Cubical.Data.Sigma.Properties.html#14407" class="Bound">A</a> <a id="14468" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14470" href="Cubical.Data.Sigma.Properties.html#14434" class="Bound">C</a> <a id="14472" class="Symbol">→</a> <a id="14474" href="Cubical.Data.Sigma.Properties.html#14420" class="Bound">B</a> <a id="14476" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14478" href="Cubical.Data.Sigma.Properties.html#14449" class="Bound">D</a> <a id="14480" class="Symbol">→</a> <a id="14482" href="Cubical.Data.Sigma.Properties.html#14407" class="Bound">A</a> <a id="14484" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14486" href="Cubical.Data.Sigma.Properties.html#14420" class="Bound">B</a> <a id="14488" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14490" href="Cubical.Data.Sigma.Properties.html#14434" class="Bound">C</a> <a id="14492" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="14494" href="Cubical.Data.Sigma.Properties.html#14449" class="Bound">D</a>
<a id="14496" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="14500" href="Cubical.Data.Sigma.Properties.html#14500" class="Bound">eq1</a> <a id="14504" href="Cubical.Data.Sigma.Properties.html#14504" class="Bound">eq2</a> <a id="14508" class="Symbol">=</a>
    <a id="14514" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="14520" class="Symbol">(</a><a id="14521" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14525" href="Cubical.Data.Sigma.Properties.html#14500" class="Bound">eq1</a><a id="14528" class="Symbol">)</a> <a id="14530" class="Symbol">(</a><a id="14531" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14535" href="Cubical.Data.Sigma.Properties.html#14504" class="Bound">eq2</a><a id="14538" class="Symbol">)</a>
  <a id="14542" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14544" class="Keyword">record</a>
     <a id="14556" class="Symbol">{</a> <a id="14558" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a>
       <a id="14577" class="Symbol">=</a> <a id="14579" class="Symbol">λ</a> <a id="14581" class="Symbol">{(</a><a id="14583" href="Cubical.Data.Sigma.Properties.html#14583" class="Bound">c</a> <a id="14585" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14587" href="Cubical.Data.Sigma.Properties.html#14587" class="Bound">d</a><a id="14588" class="Symbol">)</a> <a id="14590" class="Symbol">→</a> <a id="14592" class="Symbol">((</a><a id="14594" href="Cubical.Data.Sigma.Properties.html#15168" class="Function">eq1⁻</a> <a id="14599" href="Cubical.Data.Sigma.Properties.html#14583" class="Bound">c</a> <a id="14601" class="Symbol">.</a><a id="14602" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14606" class="Symbol">.</a><a id="14607" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
                        <a id="14635" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14637" href="Cubical.Data.Sigma.Properties.html#15200" class="Function">eq2⁻</a> <a id="14642" href="Cubical.Data.Sigma.Properties.html#14587" class="Bound">d</a> <a id="14644" class="Symbol">.</a><a id="14645" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14649" class="Symbol">.</a><a id="14650" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14653" class="Symbol">)</a>
                          <a id="14681" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14683" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="14687" class="Symbol">(</a><a id="14688" href="Cubical.Data.Sigma.Properties.html#15168" class="Function">eq1⁻</a> <a id="14693" href="Cubical.Data.Sigma.Properties.html#14583" class="Bound">c</a> <a id="14695" class="Symbol">.</a><a id="14696" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14700" class="Symbol">.</a><a id="14701" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="14704" class="Symbol">)</a>
                                <a id="14738" class="Symbol">(</a><a id="14739" href="Cubical.Data.Sigma.Properties.html#15200" class="Function">eq2⁻</a> <a id="14744" href="Cubical.Data.Sigma.Properties.html#14587" class="Bound">d</a> <a id="14746" class="Symbol">.</a><a id="14747" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14751" class="Symbol">.</a><a id="14752" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="14755" class="Symbol">))</a>
                     <a id="14779" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14781" class="Symbol">λ</a> <a id="14783" class="Symbol">{((</a><a id="14786" href="Cubical.Data.Sigma.Properties.html#14786" class="Bound">a</a> <a id="14788" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14790" href="Cubical.Data.Sigma.Properties.html#14790" class="Bound">b</a><a id="14791" class="Symbol">)</a> <a id="14793" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14795" href="Cubical.Data.Sigma.Properties.html#14795" class="Bound">p</a><a id="14796" class="Symbol">)</a> <a id="14798" class="Symbol">→</a> <a id="14800" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="14807" class="Symbol">(</a><a id="14808" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="14812" class="Symbol">(</a><a id="14813" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14818" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14822" class="Symbol">(</a><a id="14823" href="Cubical.Data.Sigma.Properties.html#15168" class="Function">eq1⁻</a> <a id="14828" href="Cubical.Data.Sigma.Properties.html#14583" class="Bound">c</a> <a id="14830" class="Symbol">.</a><a id="14831" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14835" class="Symbol">(</a><a id="14836" href="Cubical.Data.Sigma.Properties.html#14786" class="Bound">a</a> <a id="14838" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14840" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14845" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14849" href="Cubical.Data.Sigma.Properties.html#14795" class="Bound">p</a><a id="14850" class="Symbol">)))</a>
                                                       <a id="14909" class="Symbol">(</a><a id="14910" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14915" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14919" class="Symbol">(</a><a id="14920" href="Cubical.Data.Sigma.Properties.html#15200" class="Function">eq2⁻</a> <a id="14925" href="Cubical.Data.Sigma.Properties.html#14587" class="Bound">d</a> <a id="14927" class="Symbol">.</a><a id="14928" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14932" class="Symbol">(</a><a id="14933" href="Cubical.Data.Sigma.Properties.html#14790" class="Bound">b</a> <a id="14935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14937" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14942" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14946" href="Cubical.Data.Sigma.Properties.html#14795" class="Bound">p</a><a id="14947" class="Symbol">)))</a>
                                                <a id="14999" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15001" class="Symbol">λ</a> <a id="15003" href="Cubical.Data.Sigma.Properties.html#15003" class="Bound">i</a> <a id="15005" class="Symbol">→</a> <a id="15007" href="Cubical.Data.Sigma.Properties.html#1611" class="Function">≡-×</a> <a id="15011" class="Symbol">(</a><a id="15012" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15016" class="Symbol">((</a><a id="15018" href="Cubical.Data.Sigma.Properties.html#15168" class="Function">eq1⁻</a> <a id="15023" href="Cubical.Data.Sigma.Properties.html#14583" class="Bound">c</a> <a id="15025" class="Symbol">.</a><a id="15026" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15030" class="Symbol">(</a><a id="15031" href="Cubical.Data.Sigma.Properties.html#14786" class="Bound">a</a> <a id="15033" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15035" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15040" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15044" href="Cubical.Data.Sigma.Properties.html#14795" class="Bound">p</a><a id="15045" class="Symbol">))</a> <a id="15048" href="Cubical.Data.Sigma.Properties.html#15003" class="Bound">i</a><a id="15049" class="Symbol">))</a>
                                                             <a id="15113" class="Symbol">(</a><a id="15114" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15118" class="Symbol">((</a><a id="15120" href="Cubical.Data.Sigma.Properties.html#15200" class="Function">eq2⁻</a> <a id="15125" href="Cubical.Data.Sigma.Properties.html#14587" class="Bound">d</a> <a id="15127" class="Symbol">.</a><a id="15128" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15132" class="Symbol">(</a><a id="15133" href="Cubical.Data.Sigma.Properties.html#14790" class="Bound">b</a> <a id="15135" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15137" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15142" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15146" href="Cubical.Data.Sigma.Properties.html#14795" class="Bound">p</a><a id="15147" class="Symbol">))</a> <a id="15150" href="Cubical.Data.Sigma.Properties.html#15003" class="Bound">i</a><a id="15151" class="Symbol">)))}}}</a>
  <a id="15160" class="Keyword">where</a>
  <a id="15168" href="Cubical.Data.Sigma.Properties.html#15168" class="Function">eq1⁻</a> <a id="15173" class="Symbol">=</a> <a id="15175" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="15187" class="Symbol">(</a><a id="15188" href="Cubical.Data.Sigma.Properties.html#14500" class="Bound">eq1</a> <a id="15192" class="Symbol">.</a><a id="15193" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15196" class="Symbol">)</a>
  <a id="15200" href="Cubical.Data.Sigma.Properties.html#15200" class="Function">eq2⁻</a> <a id="15205" class="Symbol">=</a> <a id="15207" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="15219" class="Symbol">(</a><a id="15220" href="Cubical.Data.Sigma.Properties.html#14504" class="Bound">eq2</a> <a id="15224" class="Symbol">.</a><a id="15225" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15228" class="Symbol">)</a>

<a id="15231" class="Comment">{- Some simple ismorphisms -}</a>

<a id="prodIso"></a><a id="15262" href="Cubical.Data.Sigma.Properties.html#15262" class="Function">prodIso</a> <a id="15270" class="Symbol">:</a> <a id="15272" class="Symbol">∀</a> <a id="15274" class="Symbol">{</a><a id="15275" href="Cubical.Data.Sigma.Properties.html#15275" class="Bound">ℓ</a> <a id="15277" href="Cubical.Data.Sigma.Properties.html#15277" class="Bound">ℓ&#39;</a> <a id="15280" href="Cubical.Data.Sigma.Properties.html#15280" class="Bound">ℓ&#39;&#39;</a> <a id="15284" href="Cubical.Data.Sigma.Properties.html#15284" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15288" class="Symbol">}</a> <a id="15290" class="Symbol">{</a><a id="15291" href="Cubical.Data.Sigma.Properties.html#15291" class="Bound">A</a> <a id="15293" class="Symbol">:</a> <a id="15295" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15300" href="Cubical.Data.Sigma.Properties.html#15275" class="Bound">ℓ</a><a id="15301" class="Symbol">}</a> <a id="15303" class="Symbol">{</a><a id="15304" href="Cubical.Data.Sigma.Properties.html#15304" class="Bound">B</a> <a id="15306" class="Symbol">:</a> <a id="15308" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15313" href="Cubical.Data.Sigma.Properties.html#15277" class="Bound">ℓ&#39;</a><a id="15315" class="Symbol">}</a> <a id="15317" class="Symbol">{</a><a id="15318" href="Cubical.Data.Sigma.Properties.html#15318" class="Bound">C</a> <a id="15320" class="Symbol">:</a> <a id="15322" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15327" href="Cubical.Data.Sigma.Properties.html#15280" class="Bound">ℓ&#39;&#39;</a><a id="15330" class="Symbol">}</a> <a id="15332" class="Symbol">{</a><a id="15333" href="Cubical.Data.Sigma.Properties.html#15333" class="Bound">D</a> <a id="15335" class="Symbol">:</a> <a id="15337" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15342" href="Cubical.Data.Sigma.Properties.html#15284" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15346" class="Symbol">}</a>
       <a id="15355" class="Symbol">→</a> <a id="15357" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15361" href="Cubical.Data.Sigma.Properties.html#15291" class="Bound">A</a> <a id="15363" href="Cubical.Data.Sigma.Properties.html#15318" class="Bound">C</a>
       <a id="15372" class="Symbol">→</a> <a id="15374" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15378" href="Cubical.Data.Sigma.Properties.html#15304" class="Bound">B</a> <a id="15380" href="Cubical.Data.Sigma.Properties.html#15333" class="Bound">D</a>
       <a id="15389" class="Symbol">→</a> <a id="15391" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15395" class="Symbol">(</a><a id="15396" href="Cubical.Data.Sigma.Properties.html#15291" class="Bound">A</a> <a id="15398" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15400" href="Cubical.Data.Sigma.Properties.html#15304" class="Bound">B</a><a id="15401" class="Symbol">)</a> <a id="15403" class="Symbol">(</a><a id="15404" href="Cubical.Data.Sigma.Properties.html#15318" class="Bound">C</a> <a id="15406" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15408" href="Cubical.Data.Sigma.Properties.html#15333" class="Bound">D</a><a id="15409" class="Symbol">)</a>
<a id="15411" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15419" class="Symbol">(</a><a id="15420" href="Cubical.Data.Sigma.Properties.html#15262" class="Function">prodIso</a> <a id="15428" href="Cubical.Data.Sigma.Properties.html#15428" class="Bound">iAC</a> <a id="15432" href="Cubical.Data.Sigma.Properties.html#15432" class="Bound">iBD</a><a id="15435" class="Symbol">)</a> <a id="15437" class="Symbol">(</a><a id="15438" href="Cubical.Data.Sigma.Properties.html#15438" class="Bound">a</a> <a id="15440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15442" href="Cubical.Data.Sigma.Properties.html#15442" class="Bound">b</a><a id="15443" class="Symbol">)</a> <a id="15445" class="Symbol">=</a> <a id="15447" class="Symbol">(</a><a id="15448" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15456" href="Cubical.Data.Sigma.Properties.html#15428" class="Bound">iAC</a> <a id="15460" href="Cubical.Data.Sigma.Properties.html#15438" class="Bound">a</a><a id="15461" class="Symbol">)</a> <a id="15463" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15465" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15473" href="Cubical.Data.Sigma.Properties.html#15432" class="Bound">iBD</a> <a id="15477" href="Cubical.Data.Sigma.Properties.html#15442" class="Bound">b</a>
<a id="15479" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15487" class="Symbol">(</a><a id="15488" href="Cubical.Data.Sigma.Properties.html#15262" class="Function">prodIso</a> <a id="15496" href="Cubical.Data.Sigma.Properties.html#15496" class="Bound">iAC</a> <a id="15500" href="Cubical.Data.Sigma.Properties.html#15500" class="Bound">iBD</a><a id="15503" class="Symbol">)</a> <a id="15505" class="Symbol">(</a><a id="15506" href="Cubical.Data.Sigma.Properties.html#15506" class="Bound">c</a> <a id="15508" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15510" href="Cubical.Data.Sigma.Properties.html#15510" class="Bound">d</a><a id="15511" class="Symbol">)</a> <a id="15513" class="Symbol">=</a> <a id="15515" class="Symbol">(</a><a id="15516" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15524" href="Cubical.Data.Sigma.Properties.html#15496" class="Bound">iAC</a> <a id="15528" href="Cubical.Data.Sigma.Properties.html#15506" class="Bound">c</a><a id="15529" class="Symbol">)</a> <a id="15531" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15533" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15541" href="Cubical.Data.Sigma.Properties.html#15500" class="Bound">iBD</a> <a id="15545" href="Cubical.Data.Sigma.Properties.html#15510" class="Bound">d</a>
<a id="15547" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15555" class="Symbol">(</a><a id="15556" href="Cubical.Data.Sigma.Properties.html#15262" class="Function">prodIso</a> <a id="15564" href="Cubical.Data.Sigma.Properties.html#15564" class="Bound">iAC</a> <a id="15568" href="Cubical.Data.Sigma.Properties.html#15568" class="Bound">iBD</a><a id="15571" class="Symbol">)</a> <a id="15573" class="Symbol">(</a><a id="15574" href="Cubical.Data.Sigma.Properties.html#15574" class="Bound">c</a> <a id="15576" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15578" href="Cubical.Data.Sigma.Properties.html#15578" class="Bound">d</a><a id="15579" class="Symbol">)</a> <a id="15581" class="Symbol">=</a> <a id="15583" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="15590" class="Symbol">((</a><a id="15592" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15600" href="Cubical.Data.Sigma.Properties.html#15564" class="Bound">iAC</a> <a id="15604" href="Cubical.Data.Sigma.Properties.html#15574" class="Bound">c</a><a id="15605" class="Symbol">)</a> <a id="15607" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15609" class="Symbol">(</a><a id="15610" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15618" href="Cubical.Data.Sigma.Properties.html#15568" class="Bound">iBD</a> <a id="15622" href="Cubical.Data.Sigma.Properties.html#15578" class="Bound">d</a><a id="15623" class="Symbol">))</a>
<a id="15626" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15634" class="Symbol">(</a><a id="15635" href="Cubical.Data.Sigma.Properties.html#15262" class="Function">prodIso</a> <a id="15643" href="Cubical.Data.Sigma.Properties.html#15643" class="Bound">iAC</a> <a id="15647" href="Cubical.Data.Sigma.Properties.html#15647" class="Bound">iBD</a><a id="15650" class="Symbol">)</a> <a id="15652" class="Symbol">(</a><a id="15653" href="Cubical.Data.Sigma.Properties.html#15653" class="Bound">a</a> <a id="15655" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15657" href="Cubical.Data.Sigma.Properties.html#15657" class="Bound">b</a><a id="15658" class="Symbol">)</a> <a id="15660" class="Symbol">=</a> <a id="15662" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="15669" class="Symbol">((</a><a id="15671" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15679" href="Cubical.Data.Sigma.Properties.html#15643" class="Bound">iAC</a> <a id="15683" href="Cubical.Data.Sigma.Properties.html#15653" class="Bound">a</a><a id="15684" class="Symbol">)</a> <a id="15686" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15688" class="Symbol">(</a><a id="15689" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15697" href="Cubical.Data.Sigma.Properties.html#15647" class="Bound">iBD</a> <a id="15701" href="Cubical.Data.Sigma.Properties.html#15657" class="Bound">b</a><a id="15702" class="Symbol">))</a>

<a id="prodEquivToIso"></a><a id="15706" href="Cubical.Data.Sigma.Properties.html#15706" class="Function">prodEquivToIso</a> <a id="15721" class="Symbol">:</a> <a id="15723" class="Symbol">∀</a> <a id="15725" class="Symbol">{</a><a id="15726" href="Cubical.Data.Sigma.Properties.html#15726" class="Bound">ℓ&#39;&#39;</a> <a id="15730" href="Cubical.Data.Sigma.Properties.html#15730" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15734" class="Symbol">}</a> <a id="15736" class="Symbol">{</a><a id="15737" href="Cubical.Data.Sigma.Properties.html#15737" class="Bound">A</a> <a id="15739" class="Symbol">:</a> <a id="15741" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15746" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="15747" class="Symbol">}</a> <a id="15749" class="Symbol">{</a><a id="15750" href="Cubical.Data.Sigma.Properties.html#15750" class="Bound">B</a> <a id="15752" class="Symbol">:</a> <a id="15754" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15759" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="15761" class="Symbol">}</a> <a id="15763" class="Symbol">{</a><a id="15764" href="Cubical.Data.Sigma.Properties.html#15764" class="Bound">C</a> <a id="15766" class="Symbol">:</a> <a id="15768" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15773" href="Cubical.Data.Sigma.Properties.html#15726" class="Bound">ℓ&#39;&#39;</a><a id="15776" class="Symbol">}</a> <a id="15778" class="Symbol">{</a><a id="15779" href="Cubical.Data.Sigma.Properties.html#15779" class="Bound">D</a> <a id="15781" class="Symbol">:</a> <a id="15783" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15788" href="Cubical.Data.Sigma.Properties.html#15730" class="Bound">ℓ&#39;&#39;&#39;</a><a id="15792" class="Symbol">}</a>
  <a id="15796" class="Symbol">→</a> <a id="15798" class="Symbol">(</a><a id="15799" href="Cubical.Data.Sigma.Properties.html#15799" class="Bound">e</a> <a id="15801" class="Symbol">:</a> <a id="15803" href="Cubical.Data.Sigma.Properties.html#15737" class="Bound">A</a> <a id="15805" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15807" href="Cubical.Data.Sigma.Properties.html#15764" class="Bound">C</a><a id="15808" class="Symbol">)(</a><a id="15810" href="Cubical.Data.Sigma.Properties.html#15810" class="Bound">e&#39;</a> <a id="15813" class="Symbol">:</a> <a id="15815" href="Cubical.Data.Sigma.Properties.html#15750" class="Bound">B</a> <a id="15817" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15819" href="Cubical.Data.Sigma.Properties.html#15779" class="Bound">D</a><a id="15820" class="Symbol">)</a>
  <a id="15824" class="Symbol">→</a> <a id="15826" href="Cubical.Data.Sigma.Properties.html#15262" class="Function">prodIso</a> <a id="15834" class="Symbol">(</a><a id="15835" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15846" href="Cubical.Data.Sigma.Properties.html#15799" class="Bound">e</a><a id="15847" class="Symbol">)</a> <a id="15849" class="Symbol">(</a><a id="15850" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15861" href="Cubical.Data.Sigma.Properties.html#15810" class="Bound">e&#39;</a><a id="15863" class="Symbol">)</a> <a id="15865" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15867" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15878" class="Symbol">(</a><a id="15879" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="15883" href="Cubical.Data.Sigma.Properties.html#15799" class="Bound">e</a> <a id="15885" href="Cubical.Data.Sigma.Properties.html#15810" class="Bound">e&#39;</a><a id="15887" class="Symbol">)</a>
<a id="15889" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15897" class="Symbol">(</a><a id="15898" href="Cubical.Data.Sigma.Properties.html#15706" class="Function">prodEquivToIso</a> <a id="15913" href="Cubical.Data.Sigma.Properties.html#15913" class="Bound">e</a> <a id="15915" href="Cubical.Data.Sigma.Properties.html#15915" class="Bound">e&#39;</a> <a id="15918" href="Cubical.Data.Sigma.Properties.html#15918" class="Bound">i</a><a id="15919" class="Symbol">)</a> <a id="15921" class="Symbol">=</a> <a id="15923" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15931" class="Symbol">(</a><a id="15932" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="15943" class="Symbol">(</a><a id="15944" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="15948" href="Cubical.Data.Sigma.Properties.html#15913" class="Bound">e</a> <a id="15950" href="Cubical.Data.Sigma.Properties.html#15915" class="Bound">e&#39;</a><a id="15952" class="Symbol">))</a>
<a id="15955" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15963" class="Symbol">(</a><a id="15964" href="Cubical.Data.Sigma.Properties.html#15706" class="Function">prodEquivToIso</a> <a id="15979" href="Cubical.Data.Sigma.Properties.html#15979" class="Bound">e</a> <a id="15981" href="Cubical.Data.Sigma.Properties.html#15981" class="Bound">e&#39;</a> <a id="15984" href="Cubical.Data.Sigma.Properties.html#15984" class="Bound">i</a><a id="15985" class="Symbol">)</a> <a id="15987" class="Symbol">=</a> <a id="15989" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15997" class="Symbol">(</a><a id="15998" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16009" class="Symbol">(</a><a id="16010" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="16014" href="Cubical.Data.Sigma.Properties.html#15979" class="Bound">e</a> <a id="16016" href="Cubical.Data.Sigma.Properties.html#15981" class="Bound">e&#39;</a><a id="16018" class="Symbol">))</a>
<a id="16021" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16029" class="Symbol">(</a><a id="16030" href="Cubical.Data.Sigma.Properties.html#15706" class="Function">prodEquivToIso</a> <a id="16045" href="Cubical.Data.Sigma.Properties.html#16045" class="Bound">e</a> <a id="16047" href="Cubical.Data.Sigma.Properties.html#16047" class="Bound">e&#39;</a> <a id="16050" href="Cubical.Data.Sigma.Properties.html#16050" class="Bound">i</a><a id="16051" class="Symbol">)</a> <a id="16053" class="Symbol">=</a> <a id="16055" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16063" class="Symbol">(</a><a id="16064" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16075" class="Symbol">(</a><a id="16076" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="16080" href="Cubical.Data.Sigma.Properties.html#16045" class="Bound">e</a> <a id="16082" href="Cubical.Data.Sigma.Properties.html#16047" class="Bound">e&#39;</a><a id="16084" class="Symbol">))</a>
<a id="16087" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16095" class="Symbol">(</a><a id="16096" href="Cubical.Data.Sigma.Properties.html#15706" class="Function">prodEquivToIso</a> <a id="16111" href="Cubical.Data.Sigma.Properties.html#16111" class="Bound">e</a> <a id="16113" href="Cubical.Data.Sigma.Properties.html#16113" class="Bound">e&#39;</a> <a id="16116" href="Cubical.Data.Sigma.Properties.html#16116" class="Bound">i</a><a id="16117" class="Symbol">)</a> <a id="16119" class="Symbol">=</a> <a id="16121" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16129" class="Symbol">(</a><a id="16130" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16141" class="Symbol">(</a><a id="16142" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="16146" href="Cubical.Data.Sigma.Properties.html#16111" class="Bound">e</a> <a id="16148" href="Cubical.Data.Sigma.Properties.html#16113" class="Bound">e&#39;</a><a id="16150" class="Symbol">))</a>

<a id="toProdIso"></a><a id="16154" href="Cubical.Data.Sigma.Properties.html#16154" class="Function">toProdIso</a> <a id="16164" class="Symbol">:</a> <a id="16166" class="Symbol">{</a><a id="16167" href="Cubical.Data.Sigma.Properties.html#16167" class="Bound">B</a> <a id="16169" href="Cubical.Data.Sigma.Properties.html#16169" class="Bound">C</a> <a id="16171" class="Symbol">:</a> <a id="16173" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="16175" class="Symbol">→</a> <a id="16177" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16182" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16183" class="Symbol">}</a>
          <a id="16195" class="Symbol">→</a> <a id="16197" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16201" class="Symbol">((</a><a id="16203" href="Cubical.Data.Sigma.Properties.html#16203" class="Bound">a</a> <a id="16205" class="Symbol">:</a> <a id="16207" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16208" class="Symbol">)</a> <a id="16210" class="Symbol">→</a> <a id="16212" href="Cubical.Data.Sigma.Properties.html#16167" class="Bound">B</a> <a id="16214" href="Cubical.Data.Sigma.Properties.html#16203" class="Bound">a</a> <a id="16216" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16218" href="Cubical.Data.Sigma.Properties.html#16169" class="Bound">C</a> <a id="16220" href="Cubical.Data.Sigma.Properties.html#16203" class="Bound">a</a><a id="16221" class="Symbol">)</a> <a id="16223" class="Symbol">(((</a><a id="16226" href="Cubical.Data.Sigma.Properties.html#16226" class="Bound">a</a> <a id="16228" class="Symbol">:</a> <a id="16230" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16231" class="Symbol">)</a> <a id="16233" class="Symbol">→</a> <a id="16235" href="Cubical.Data.Sigma.Properties.html#16167" class="Bound">B</a> <a id="16237" href="Cubical.Data.Sigma.Properties.html#16226" class="Bound">a</a><a id="16238" class="Symbol">)</a> <a id="16240" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16242" class="Symbol">((</a><a id="16244" href="Cubical.Data.Sigma.Properties.html#16244" class="Bound">a</a> <a id="16246" class="Symbol">:</a> <a id="16248" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="16249" class="Symbol">)</a> <a id="16251" class="Symbol">→</a> <a id="16253" href="Cubical.Data.Sigma.Properties.html#16169" class="Bound">C</a> <a id="16255" href="Cubical.Data.Sigma.Properties.html#16244" class="Bound">a</a><a id="16256" class="Symbol">))</a>
<a id="16259" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16267" href="Cubical.Data.Sigma.Properties.html#16154" class="Function">toProdIso</a> <a id="16277" class="Symbol">=</a> <a id="16279" class="Symbol">λ</a> <a id="16281" href="Cubical.Data.Sigma.Properties.html#16281" class="Bound">f</a> <a id="16283" class="Symbol">→</a> <a id="16285" class="Symbol">(λ</a> <a id="16288" href="Cubical.Data.Sigma.Properties.html#16288" class="Bound">a</a> <a id="16290" class="Symbol">→</a> <a id="16292" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16296" class="Symbol">(</a><a id="16297" href="Cubical.Data.Sigma.Properties.html#16281" class="Bound">f</a> <a id="16299" href="Cubical.Data.Sigma.Properties.html#16288" class="Bound">a</a><a id="16300" class="Symbol">))</a> <a id="16303" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16305" class="Symbol">(λ</a> <a id="16308" href="Cubical.Data.Sigma.Properties.html#16308" class="Bound">a</a> <a id="16310" class="Symbol">→</a> <a id="16312" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16316" class="Symbol">(</a><a id="16317" href="Cubical.Data.Sigma.Properties.html#16281" class="Bound">f</a> <a id="16319" href="Cubical.Data.Sigma.Properties.html#16308" class="Bound">a</a><a id="16320" class="Symbol">))</a>
<a id="16323" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16331" href="Cubical.Data.Sigma.Properties.html#16154" class="Function">toProdIso</a> <a id="16341" class="Symbol">(</a><a id="16342" href="Cubical.Data.Sigma.Properties.html#16342" class="Bound">f</a> <a id="16344" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16346" href="Cubical.Data.Sigma.Properties.html#16346" class="Bound">g</a><a id="16347" class="Symbol">)</a> <a id="16349" class="Symbol">=</a> <a id="16351" class="Symbol">λ</a> <a id="16353" href="Cubical.Data.Sigma.Properties.html#16353" class="Bound">a</a> <a id="16355" class="Symbol">→</a> <a id="16357" class="Symbol">(</a><a id="16358" href="Cubical.Data.Sigma.Properties.html#16342" class="Bound">f</a> <a id="16360" href="Cubical.Data.Sigma.Properties.html#16353" class="Bound">a</a><a id="16361" class="Symbol">)</a> <a id="16363" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16365" class="Symbol">(</a><a id="16366" href="Cubical.Data.Sigma.Properties.html#16346" class="Bound">g</a> <a id="16368" href="Cubical.Data.Sigma.Properties.html#16353" class="Bound">a</a><a id="16369" class="Symbol">)</a>
<a id="16371" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16379" href="Cubical.Data.Sigma.Properties.html#16154" class="Function">toProdIso</a> <a id="16389" class="Symbol">(</a><a id="16390" href="Cubical.Data.Sigma.Properties.html#16390" class="Bound">f</a> <a id="16392" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16394" href="Cubical.Data.Sigma.Properties.html#16394" class="Bound">g</a><a id="16395" class="Symbol">)</a> <a id="16397" class="Symbol">=</a> <a id="16399" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="16404" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16412" href="Cubical.Data.Sigma.Properties.html#16154" class="Function">toProdIso</a> <a id="16422" href="Cubical.Data.Sigma.Properties.html#16422" class="Bound">b</a> <a id="16424" class="Symbol">=</a> <a id="16426" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="16432" class="Keyword">module</a> <a id="16439" href="Cubical.Data.Sigma.Properties.html#16439" class="Module">_</a> <a id="16441" class="Symbol">{</a><a id="16442" href="Cubical.Data.Sigma.Properties.html#16442" class="Bound">A</a> <a id="16444" class="Symbol">:</a> <a id="16446" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16451" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16452" class="Symbol">}</a> <a id="16454" class="Symbol">{</a><a id="16455" href="Cubical.Data.Sigma.Properties.html#16455" class="Bound">B</a> <a id="16457" class="Symbol">:</a> <a id="16459" href="Cubical.Data.Sigma.Properties.html#16442" class="Bound">A</a> <a id="16461" class="Symbol">→</a> <a id="16463" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16468" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="16470" class="Symbol">}</a> <a id="16472" class="Symbol">{</a><a id="16473" href="Cubical.Data.Sigma.Properties.html#16473" class="Bound">C</a> <a id="16475" class="Symbol">:</a> <a id="16477" class="Symbol">∀</a> <a id="16479" href="Cubical.Data.Sigma.Properties.html#16479" class="Bound">a</a> <a id="16481" class="Symbol">→</a> <a id="16483" href="Cubical.Data.Sigma.Properties.html#16455" class="Bound">B</a> <a id="16485" href="Cubical.Data.Sigma.Properties.html#16479" class="Bound">a</a> <a id="16487" class="Symbol">→</a> <a id="16489" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16494" href="Cubical.Data.Sigma.Properties.html#1243" class="Generalizable">ℓ&#39;&#39;</a><a id="16497" class="Symbol">}</a> <a id="16499" class="Keyword">where</a>
  <a id="16507" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a> <a id="16516" class="Symbol">:</a> <a id="16518" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16522" class="Symbol">((</a><a id="16524" href="Cubical.Data.Sigma.Properties.html#16524" class="Symbol">(</a><a id="16525" href="Cubical.Data.Sigma.Properties.html#16525" class="Bound">a</a> <a id="16527" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16529" href="Cubical.Data.Sigma.Properties.html#16529" class="Bound">b</a><a id="16530" href="Cubical.Data.Sigma.Properties.html#16524" class="Symbol">)</a> <a id="16532" class="Symbol">:</a> <a id="16534" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="16536" href="Cubical.Data.Sigma.Properties.html#16442" class="Bound">A</a> <a id="16538" href="Cubical.Data.Sigma.Properties.html#16455" class="Bound">B</a><a id="16539" class="Symbol">)</a> <a id="16541" class="Symbol">→</a> <a id="16543" href="Cubical.Data.Sigma.Properties.html#16473" class="Bound">C</a> <a id="16545" href="Cubical.Data.Sigma.Properties.html#16525" class="Bound">a</a> <a id="16547" href="Cubical.Data.Sigma.Properties.html#16529" class="Bound">b</a><a id="16548" class="Symbol">)</a> <a id="16550" class="Symbol">((</a><a id="16552" href="Cubical.Data.Sigma.Properties.html#16552" class="Bound">a</a> <a id="16554" class="Symbol">:</a> <a id="16556" href="Cubical.Data.Sigma.Properties.html#16442" class="Bound">A</a><a id="16557" class="Symbol">)</a> <a id="16559" class="Symbol">→</a> <a id="16561" class="Symbol">(</a><a id="16562" href="Cubical.Data.Sigma.Properties.html#16562" class="Bound">b</a> <a id="16564" class="Symbol">:</a> <a id="16566" href="Cubical.Data.Sigma.Properties.html#16455" class="Bound">B</a> <a id="16568" href="Cubical.Data.Sigma.Properties.html#16552" class="Bound">a</a><a id="16569" class="Symbol">)</a> <a id="16571" class="Symbol">→</a> <a id="16573" href="Cubical.Data.Sigma.Properties.html#16473" class="Bound">C</a> <a id="16575" href="Cubical.Data.Sigma.Properties.html#16552" class="Bound">a</a> <a id="16577" href="Cubical.Data.Sigma.Properties.html#16562" class="Bound">b</a><a id="16578" class="Symbol">)</a>
  <a id="16582" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16590" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a> <a id="16599" href="Cubical.Data.Sigma.Properties.html#16599" class="Bound">f</a> <a id="16601" href="Cubical.Data.Sigma.Properties.html#16601" class="Bound">a</a> <a id="16603" href="Cubical.Data.Sigma.Properties.html#16603" class="Bound">b</a> <a id="16605" class="Symbol">=</a> <a id="16607" href="Cubical.Data.Sigma.Properties.html#16599" class="Bound">f</a> <a id="16609" class="Symbol">(</a><a id="16610" href="Cubical.Data.Sigma.Properties.html#16601" class="Bound">a</a> <a id="16612" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16614" href="Cubical.Data.Sigma.Properties.html#16603" class="Bound">b</a><a id="16615" class="Symbol">)</a>
  <a id="16619" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16627" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a> <a id="16636" href="Cubical.Data.Sigma.Properties.html#16636" class="Bound">f</a> <a id="16638" href="Cubical.Data.Sigma.Properties.html#16638" class="Bound">a</a> <a id="16640" class="Symbol">=</a> <a id="16642" href="Cubical.Data.Sigma.Properties.html#16636" class="Bound">f</a> <a id="16644" class="Symbol">(</a><a id="16645" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16649" href="Cubical.Data.Sigma.Properties.html#16638" class="Bound">a</a><a id="16650" class="Symbol">)</a> <a id="16652" class="Symbol">(</a><a id="16653" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16657" href="Cubical.Data.Sigma.Properties.html#16638" class="Bound">a</a><a id="16658" class="Symbol">)</a>
  <a id="16662" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16670" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a> <a id="16679" href="Cubical.Data.Sigma.Properties.html#16679" class="Bound">a</a> <a id="16681" class="Symbol">=</a> <a id="16683" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="16690" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16698" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a> <a id="16707" href="Cubical.Data.Sigma.Properties.html#16707" class="Bound">f</a> <a id="16709" class="Symbol">=</a> <a id="16711" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="16719" class="Keyword">unquoteDecl</a> <a id="16731" href="Cubical.Data.Sigma.Properties.html#16731" class="Function">curryEquiv</a> <a id="16742" class="Symbol">=</a> <a id="16744" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="16765" href="Cubical.Data.Sigma.Properties.html#16731" class="Function">curryEquiv</a> <a id="16776" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a>

<a id="16786" class="Comment">-- Sigma type with empty base</a>

<a id="16817" class="Keyword">module</a> <a id="16824" href="Cubical.Data.Sigma.Properties.html#16824" class="Module">_</a> <a id="16826" class="Symbol">(</a><a id="16827" href="Cubical.Data.Sigma.Properties.html#16827" class="Bound">A</a> <a id="16829" class="Symbol">:</a> <a id="16831" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="16833" class="Symbol">→</a> <a id="16835" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16840" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="16841" class="Symbol">)</a> <a id="16843" class="Keyword">where</a>

  <a id="16852" class="Keyword">open</a> <a id="16857" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="16864" href="Cubical.Data.Sigma.Properties.html#16864" class="Function">ΣEmptyIso</a> <a id="16874" class="Symbol">:</a> <a id="16876" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16880" class="Symbol">(</a><a id="16881" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="16883" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="16885" href="Cubical.Data.Sigma.Properties.html#16827" class="Bound">A</a><a id="16886" class="Symbol">)</a> <a id="16888" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="16892" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="16896" href="Cubical.Data.Sigma.Properties.html#16864" class="Function">ΣEmptyIso</a> <a id="16906" class="Symbol">(</a><a id="16907" href="Cubical.Data.Sigma.Properties.html#16907" class="Bound">*</a> <a id="16909" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16911" class="Symbol">_)</a> <a id="16914" class="Symbol">=</a> <a id="16916" href="Cubical.Data.Sigma.Properties.html#16907" class="Bound">*</a>

  <a id="16921" href="Cubical.Data.Sigma.Properties.html#16921" class="Function">ΣEmpty</a> <a id="16928" class="Symbol">:</a> <a id="16930" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="16932" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="16934" href="Cubical.Data.Sigma.Properties.html#16827" class="Bound">A</a> <a id="16936" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16938" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="16942" href="Cubical.Data.Sigma.Properties.html#16921" class="Function">ΣEmpty</a> <a id="16949" class="Symbol">=</a> <a id="16951" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="16962" href="Cubical.Data.Sigma.Properties.html#16864" class="Function">ΣEmptyIso</a>

<a id="16973" class="Keyword">module</a> <a id="16980" href="Cubical.Data.Sigma.Properties.html#16980" class="Module">_</a> <a id="16982" class="Symbol">{</a><a id="16983" href="Cubical.Data.Sigma.Properties.html#16983" class="Bound">ℓ</a> <a id="16985" class="Symbol">:</a> <a id="16987" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="16992" class="Symbol">}</a> <a id="16994" class="Symbol">(</a><a id="16995" href="Cubical.Data.Sigma.Properties.html#16995" class="Bound">A</a> <a id="16997" class="Symbol">:</a> <a id="16999" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="17002" class="Symbol">{</a><a id="17003" href="Cubical.Data.Sigma.Properties.html#16983" class="Bound">ℓ</a><a id="17004" class="Symbol">}</a> <a id="17006" class="Symbol">→</a> <a id="17008" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17013" href="Cubical.Data.Sigma.Properties.html#16983" class="Bound">ℓ</a><a id="17014" class="Symbol">)</a> <a id="17016" class="Keyword">where</a>

  <a id="17025" class="Keyword">open</a> <a id="17030" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="17037" href="Cubical.Data.Sigma.Properties.html#17037" class="Function">ΣEmpty*Iso</a> <a id="17048" class="Symbol">:</a> <a id="17050" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17054" class="Symbol">(</a><a id="17055" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="17057" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="17060" href="Cubical.Data.Sigma.Properties.html#16995" class="Bound">A</a><a id="17061" class="Symbol">)</a> <a id="17063" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="17068" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17072" href="Cubical.Data.Sigma.Properties.html#17037" class="Function">ΣEmpty*Iso</a> <a id="17083" class="Symbol">(</a><a id="17084" href="Cubical.Data.Sigma.Properties.html#17084" class="Bound">*</a> <a id="17086" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17088" class="Symbol">_)</a> <a id="17091" class="Symbol">=</a> <a id="17093" href="Cubical.Data.Sigma.Properties.html#17084" class="Bound">*</a>

<a id="17096" class="Comment">-- fiber of projection map</a>

<a id="17124" class="Keyword">module</a> <a id="17131" href="Cubical.Data.Sigma.Properties.html#17131" class="Module">_</a>
  <a id="17135" class="Symbol">(</a><a id="17136" href="Cubical.Data.Sigma.Properties.html#17136" class="Bound">A</a> <a id="17138" class="Symbol">:</a> <a id="17140" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17145" href="Cubical.Data.Sigma.Properties.html#1238" class="Generalizable">ℓ</a><a id="17146" class="Symbol">)</a>
  <a id="17150" class="Symbol">(</a><a id="17151" href="Cubical.Data.Sigma.Properties.html#17151" class="Bound">B</a> <a id="17153" class="Symbol">:</a> <a id="17155" href="Cubical.Data.Sigma.Properties.html#17136" class="Bound">A</a> <a id="17157" class="Symbol">→</a> <a id="17159" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17164" href="Cubical.Data.Sigma.Properties.html#1240" class="Generalizable">ℓ&#39;</a><a id="17166" class="Symbol">)</a> <a id="17168" class="Keyword">where</a>

  <a id="17177" class="Keyword">private</a>
    <a id="17189" href="Cubical.Data.Sigma.Properties.html#17189" class="Function">proj</a> <a id="17194" class="Symbol">:</a> <a id="17196" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="17198" href="Cubical.Data.Sigma.Properties.html#17136" class="Bound">A</a> <a id="17200" href="Cubical.Data.Sigma.Properties.html#17151" class="Bound">B</a> <a id="17202" class="Symbol">→</a> <a id="17204" href="Cubical.Data.Sigma.Properties.html#17136" class="Bound">A</a>
    <a id="17210" href="Cubical.Data.Sigma.Properties.html#17189" class="Function">proj</a> <a id="17215" class="Symbol">(</a><a id="17216" href="Cubical.Data.Sigma.Properties.html#17216" class="Bound">a</a> <a id="17218" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17220" href="Cubical.Data.Sigma.Properties.html#17220" class="Bound">b</a><a id="17221" class="Symbol">)</a> <a id="17223" class="Symbol">=</a> <a id="17225" href="Cubical.Data.Sigma.Properties.html#17216" class="Bound">a</a>

  <a id="17230" class="Keyword">module</a> <a id="17237" href="Cubical.Data.Sigma.Properties.html#17237" class="Module">_</a>
    <a id="17243" class="Symbol">(</a><a id="17244" href="Cubical.Data.Sigma.Properties.html#17244" class="Bound">a</a> <a id="17246" class="Symbol">:</a> <a id="17248" href="Cubical.Data.Sigma.Properties.html#17136" class="Bound">A</a><a id="17249" class="Symbol">)</a> <a id="17251" class="Keyword">where</a>

    <a id="17262" class="Keyword">open</a> <a id="17267" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

    <a id="17276" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a> <a id="17289" class="Symbol">:</a> <a id="17291" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17295" class="Symbol">(</a><a id="17296" href="Cubical.Data.Sigma.Properties.html#17151" class="Bound">B</a> <a id="17298" href="Cubical.Data.Sigma.Properties.html#17244" class="Bound">a</a><a id="17299" class="Symbol">)</a> <a id="17301" class="Symbol">(</a><a id="17302" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17308" href="Cubical.Data.Sigma.Properties.html#17189" class="Function">proj</a> <a id="17313" href="Cubical.Data.Sigma.Properties.html#17244" class="Bound">a</a><a id="17314" class="Symbol">)</a>
    <a id="17320" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a> <a id="17333" class="Symbol">.</a><a id="17334" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17338" href="Cubical.Data.Sigma.Properties.html#17338" class="Bound">b</a> <a id="17340" class="Symbol">=</a> <a id="17342" class="Symbol">(</a><a id="17343" href="Cubical.Data.Sigma.Properties.html#17244" class="Bound">a</a> <a id="17345" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17347" href="Cubical.Data.Sigma.Properties.html#17338" class="Bound">b</a><a id="17348" class="Symbol">)</a> <a id="17350" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17352" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="17361" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a> <a id="17374" class="Symbol">.</a><a id="17375" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="17379" class="Symbol">((</a><a id="17381" href="Cubical.Data.Sigma.Properties.html#17381" class="Bound">a&#39;</a> <a id="17384" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17386" href="Cubical.Data.Sigma.Properties.html#17386" class="Bound">b&#39;</a><a id="17388" class="Symbol">)</a> <a id="17390" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17392" href="Cubical.Data.Sigma.Properties.html#17392" class="Bound">p</a><a id="17393" class="Symbol">)</a> <a id="17395" class="Symbol">=</a> <a id="17397" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17403" href="Cubical.Data.Sigma.Properties.html#17151" class="Bound">B</a> <a id="17405" href="Cubical.Data.Sigma.Properties.html#17392" class="Bound">p</a> <a id="17407" href="Cubical.Data.Sigma.Properties.html#17386" class="Bound">b&#39;</a>
    <a id="17414" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a> <a id="17427" class="Symbol">.</a><a id="17428" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="17432" href="Cubical.Data.Sigma.Properties.html#17432" class="Bound">b</a> <a id="17434" href="Cubical.Data.Sigma.Properties.html#17434" class="Bound">i</a> <a id="17436" class="Symbol">=</a> <a id="17438" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="17448" class="Symbol">{</a><a id="17449" class="Argument">B</a> <a id="17451" class="Symbol">=</a> <a id="17453" href="Cubical.Data.Sigma.Properties.html#17151" class="Bound">B</a><a id="17454" class="Symbol">}</a> <a id="17456" href="Cubical.Data.Sigma.Properties.html#17432" class="Bound">b</a> <a id="17458" href="Cubical.Data.Sigma.Properties.html#17434" class="Bound">i</a>
    <a id="17464" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a> <a id="17477" class="Symbol">.</a><a id="17478" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="17482" class="Symbol">(_</a> <a id="17485" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17487" href="Cubical.Data.Sigma.Properties.html#17487" class="Bound">p</a><a id="17488" class="Symbol">)</a> <a id="17490" href="Cubical.Data.Sigma.Properties.html#17490" class="Bound">i</a> <a id="17492" class="Symbol">.</a><a id="17493" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17497" class="Symbol">.</a><a id="17498" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17502" class="Symbol">=</a> <a id="17504" href="Cubical.Data.Sigma.Properties.html#17487" class="Bound">p</a> <a id="17506" class="Symbol">(</a><a id="17507" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17509" href="Cubical.Data.Sigma.Properties.html#17490" class="Bound">i</a><a id="17510" class="Symbol">)</a>
    <a id="17516" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a> <a id="17529" class="Symbol">.</a><a id="17530" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="17534" class="Symbol">((_</a> <a id="17538" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17540" href="Cubical.Data.Sigma.Properties.html#17540" class="Bound">b&#39;</a><a id="17542" class="Symbol">)</a> <a id="17544" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17546" href="Cubical.Data.Sigma.Properties.html#17546" class="Bound">p</a><a id="17547" class="Symbol">)</a> <a id="17549" href="Cubical.Data.Sigma.Properties.html#17549" class="Bound">i</a> <a id="17551" class="Symbol">.</a><a id="17552" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17556" class="Symbol">.</a><a id="17557" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17561" class="Symbol">=</a> <a id="17563" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="17576" href="Cubical.Data.Sigma.Properties.html#17151" class="Bound">B</a> <a id="17578" href="Cubical.Data.Sigma.Properties.html#17546" class="Bound">p</a> <a id="17580" href="Cubical.Data.Sigma.Properties.html#17540" class="Bound">b&#39;</a> <a id="17583" class="Symbol">(</a><a id="17584" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17586" href="Cubical.Data.Sigma.Properties.html#17549" class="Bound">i</a><a id="17587" class="Symbol">)</a>
    <a id="17593" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a> <a id="17606" class="Symbol">.</a><a id="17607" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="17611" class="Symbol">(_</a> <a id="17614" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17616" href="Cubical.Data.Sigma.Properties.html#17616" class="Bound">p</a><a id="17617" class="Symbol">)</a> <a id="17619" href="Cubical.Data.Sigma.Properties.html#17619" class="Bound">i</a> <a id="17621" class="Symbol">.</a><a id="17622" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17626" href="Cubical.Data.Sigma.Properties.html#17626" class="Bound">j</a> <a id="17628" class="Symbol">=</a> <a id="17630" href="Cubical.Data.Sigma.Properties.html#17616" class="Bound">p</a> <a id="17632" class="Symbol">(</a><a id="17633" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17635" href="Cubical.Data.Sigma.Properties.html#17619" class="Bound">i</a> <a id="17637" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17639" href="Cubical.Data.Sigma.Properties.html#17626" class="Bound">j</a><a id="17640" class="Symbol">)</a>

    <a id="17647" href="Cubical.Data.Sigma.Properties.html#17647" class="Function">fiberProjEquiv</a> <a id="17662" class="Symbol">:</a> <a id="17664" href="Cubical.Data.Sigma.Properties.html#17151" class="Bound">B</a> <a id="17666" href="Cubical.Data.Sigma.Properties.html#17244" class="Bound">a</a> <a id="17668" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="17670" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="17676" href="Cubical.Data.Sigma.Properties.html#17189" class="Function">proj</a> <a id="17681" href="Cubical.Data.Sigma.Properties.html#17244" class="Bound">a</a>
    <a id="17687" href="Cubical.Data.Sigma.Properties.html#17647" class="Function">fiberProjEquiv</a> <a id="17702" class="Symbol">=</a> <a id="17704" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="17715" href="Cubical.Data.Sigma.Properties.html#17276" class="Function">fiberProjIso</a>

<a id="separatedΣ"></a><a id="17729" href="Cubical.Data.Sigma.Properties.html#17729" class="Function">separatedΣ</a> <a id="17740" class="Symbol">:</a> <a id="17742" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="17752" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="17754" class="Symbol">→</a> <a id="17756" class="Symbol">((</a><a id="17758" href="Cubical.Data.Sigma.Properties.html#17758" class="Bound">a</a> <a id="17760" class="Symbol">:</a> <a id="17762" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a><a id="17763" class="Symbol">)</a> <a id="17765" class="Symbol">→</a> <a id="17767" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="17777" class="Symbol">(</a><a id="17778" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a> <a id="17780" href="Cubical.Data.Sigma.Properties.html#17758" class="Bound">a</a><a id="17781" class="Symbol">))</a> <a id="17784" class="Symbol">→</a> <a id="17786" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="17796" class="Symbol">(</a><a id="17797" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="17799" href="Cubical.Data.Sigma.Properties.html#1259" class="Generalizable">A</a> <a id="17801" href="Cubical.Data.Sigma.Properties.html#1277" class="Generalizable">B</a><a id="17802" class="Symbol">)</a>
<a id="17804" href="Cubical.Data.Sigma.Properties.html#17729" class="Function">separatedΣ</a> <a id="17815" class="Symbol">{</a><a id="17816" class="Argument">B</a> <a id="17818" class="Symbol">=</a> <a id="17820" href="Cubical.Data.Sigma.Properties.html#17820" class="Bound">B</a><a id="17821" class="Symbol">}</a> <a id="17823" href="Cubical.Data.Sigma.Properties.html#17823" class="Bound">sepA</a> <a id="17828" href="Cubical.Data.Sigma.Properties.html#17828" class="Bound">sepB</a> <a id="17833" class="Symbol">(</a><a id="17834" href="Cubical.Data.Sigma.Properties.html#17834" class="Bound">a</a> <a id="17836" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17838" href="Cubical.Data.Sigma.Properties.html#17838" class="Bound">b</a><a id="17839" class="Symbol">)</a> <a id="17841" class="Symbol">(</a><a id="17842" href="Cubical.Data.Sigma.Properties.html#17842" class="Bound">a&#39;</a> <a id="17845" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17847" href="Cubical.Data.Sigma.Properties.html#17847" class="Bound">b&#39;</a><a id="17849" class="Symbol">)</a> <a id="17851" href="Cubical.Data.Sigma.Properties.html#17851" class="Bound">p</a> <a id="17853" class="Symbol">=</a> <a id="17855" href="Cubical.Data.Sigma.Properties.html#11346" class="Function">ΣPathTransport→PathΣ</a> <a id="17876" class="Symbol">_</a> <a id="17878" class="Symbol">_</a> <a id="17880" class="Symbol">(</a><a id="17881" href="Cubical.Data.Sigma.Properties.html#17902" class="Function">pA</a> <a id="17884" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17886" href="Cubical.Data.Sigma.Properties.html#17971" class="Function">pB</a><a id="17888" class="Symbol">)</a>
  <a id="17892" class="Keyword">where</a>
    <a id="17902" href="Cubical.Data.Sigma.Properties.html#17902" class="Function">pA</a> <a id="17905" class="Symbol">:</a> <a id="17907" href="Cubical.Data.Sigma.Properties.html#17834" class="Bound">a</a> <a id="17909" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17911" href="Cubical.Data.Sigma.Properties.html#17842" class="Bound">a&#39;</a>
    <a id="17918" href="Cubical.Data.Sigma.Properties.html#17902" class="Function">pA</a> <a id="17921" class="Symbol">=</a> <a id="17923" href="Cubical.Data.Sigma.Properties.html#17823" class="Bound">sepA</a> <a id="17928" href="Cubical.Data.Sigma.Properties.html#17834" class="Bound">a</a> <a id="17930" href="Cubical.Data.Sigma.Properties.html#17842" class="Bound">a&#39;</a> <a id="17933" class="Symbol">(λ</a> <a id="17936" href="Cubical.Data.Sigma.Properties.html#17936" class="Bound">q</a> <a id="17938" class="Symbol">→</a> <a id="17940" href="Cubical.Data.Sigma.Properties.html#17851" class="Bound">p</a> <a id="17942" class="Symbol">(λ</a> <a id="17945" href="Cubical.Data.Sigma.Properties.html#17945" class="Bound">r</a> <a id="17947" class="Symbol">→</a> <a id="17949" href="Cubical.Data.Sigma.Properties.html#17936" class="Bound">q</a> <a id="17951" class="Symbol">(</a><a id="17952" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17957" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17961" href="Cubical.Data.Sigma.Properties.html#17945" class="Bound">r</a><a id="17962" class="Symbol">)))</a>

    <a id="17971" href="Cubical.Data.Sigma.Properties.html#17971" class="Function">pB</a> <a id="17974" class="Symbol">:</a> <a id="17976" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17982" href="Cubical.Data.Sigma.Properties.html#17820" class="Bound">B</a> <a id="17984" href="Cubical.Data.Sigma.Properties.html#17902" class="Function">pA</a> <a id="17987" href="Cubical.Data.Sigma.Properties.html#17838" class="Bound">b</a> <a id="17989" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17991" href="Cubical.Data.Sigma.Properties.html#17847" class="Bound">b&#39;</a>
    <a id="17998" href="Cubical.Data.Sigma.Properties.html#17971" class="Function">pB</a> <a id="18001" class="Symbol">=</a> <a id="18003" href="Cubical.Data.Sigma.Properties.html#17828" class="Bound">sepB</a> <a id="18008" class="Symbol">_</a> <a id="18010" class="Symbol">_</a> <a id="18012" class="Symbol">_</a> <a id="18014" class="Symbol">(λ</a> <a id="18017" href="Cubical.Data.Sigma.Properties.html#18017" class="Bound">q</a> <a id="18019" class="Symbol">→</a> <a id="18021" href="Cubical.Data.Sigma.Properties.html#17851" class="Bound">p</a> <a id="18023" class="Symbol">(λ</a> <a id="18026" href="Cubical.Data.Sigma.Properties.html#18026" class="Bound">r</a> <a id="18028" class="Symbol">→</a> <a id="18030" href="Cubical.Data.Sigma.Properties.html#18017" class="Bound">q</a> <a id="18032" class="Symbol">(</a><a id="18033" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18038" class="Symbol">(λ</a> <a id="18041" href="Cubical.Data.Sigma.Properties.html#18041" class="Bound">r&#39;</a> <a id="18044" class="Symbol">→</a> <a id="18046" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18052" href="Cubical.Data.Sigma.Properties.html#17820" class="Bound">B</a> <a id="18054" href="Cubical.Data.Sigma.Properties.html#18041" class="Bound">r&#39;</a> <a id="18057" href="Cubical.Data.Sigma.Properties.html#17838" class="Bound">b</a><a id="18058" class="Symbol">)</a>
                                <a id="18092" class="Symbol">(</a><a id="18093" href="Cubical.Relation.Nullary.Properties.html#6801" class="Function">Separated→isSet</a> <a id="18109" href="Cubical.Data.Sigma.Properties.html#17823" class="Bound">sepA</a> <a id="18114" class="Symbol">_</a> <a id="18116" class="Symbol">_</a> <a id="18118" href="Cubical.Data.Sigma.Properties.html#17902" class="Function">pA</a> <a id="18121" class="Symbol">(</a><a id="18122" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18127" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18131" href="Cubical.Data.Sigma.Properties.html#18026" class="Bound">r</a><a id="18132" class="Symbol">))</a> <a id="18135" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18137" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18141" class="Symbol">(</a><a id="18142" href="Cubical.Data.Sigma.Properties.html#11479" class="Function">PathΣ→ΣPathTransport</a> <a id="18163" class="Symbol">_</a> <a id="18165" class="Symbol">_</a> <a id="18167" href="Cubical.Data.Sigma.Properties.html#18026" class="Bound">r</a><a id="18168" class="Symbol">))))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="70" class="Keyword">public</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Data.Sigma.Properties.html" class="Module">Cubical.Data.Sigma.Properties</a> <a id="120" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sum.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="121" class="Keyword">private</a>
  <a id="131" class="Keyword">variable</a>
    <a id="144" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a> <a id="146" href="Cubical.Data.Sum.Base.html#146" class="Generalizable">ℓ&#39;</a> <a id="149" class="Symbol">:</a> <a id="151" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="161" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="163" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="165" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a> <a id="167" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a> <a id="169" class="Symbol">:</a> <a id="171" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="176" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a>

<a id="179" class="Keyword">data</a> <a id="_⊎_"></a><a id="184" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a> <a id="188" class="Symbol">(</a><a id="189" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="191" class="Symbol">:</a> <a id="193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="198" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="199" class="Symbol">)(</a><a id="201" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a> <a id="203" class="Symbol">:</a> <a id="205" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="210" href="Cubical.Data.Sum.Base.html#146" class="Generalizable">ℓ&#39;</a><a id="212" class="Symbol">)</a> <a id="214" class="Symbol">:</a> <a id="216" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="221" class="Symbol">(</a><a id="222" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="228" href="Cubical.Data.Sum.Base.html#198" class="Bound">ℓ</a> <a id="230" href="Cubical.Data.Sum.Base.html#210" class="Bound">ℓ&#39;</a><a id="232" class="Symbol">)</a> <a id="234" class="Keyword">where</a>
  <a id="_⊎_.inl"></a><a id="242" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="246" class="Symbol">:</a> <a id="248" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="250" class="Symbol">→</a> <a id="252" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="254" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="256" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a>
  <a id="_⊎_.inr"></a><a id="260" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="264" class="Symbol">:</a> <a id="266" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a> <a id="268" class="Symbol">→</a> <a id="270" href="Cubical.Data.Sum.Base.html#189" class="Bound">A</a> <a id="272" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="274" href="Cubical.Data.Sum.Base.html#201" class="Bound">B</a>

<a id="rec"></a><a id="277" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="281" class="Symbol">:</a> <a id="283" class="Symbol">{</a><a id="284" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a> <a id="286" class="Symbol">:</a> <a id="288" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="293" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="294" class="Symbol">}</a> <a id="296" class="Symbol">→</a> <a id="298" class="Symbol">(</a><a id="299" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="301" class="Symbol">→</a> <a id="303" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a><a id="304" class="Symbol">)</a> <a id="306" class="Symbol">→</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="311" class="Symbol">→</a> <a id="313" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a><a id="314" class="Symbol">)</a> <a id="316" class="Symbol">→</a> <a id="318" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="320" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="322" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="324" class="Symbol">→</a> <a id="326" href="Cubical.Data.Sum.Base.html#284" class="Bound">C</a>
<a id="328" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="332" href="Cubical.Data.Sum.Base.html#332" class="Bound">f</a> <a id="334" class="Symbol">_</a> <a id="336" class="Symbol">(</a><a id="337" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="341" href="Cubical.Data.Sum.Base.html#341" class="Bound">x</a><a id="342" class="Symbol">)</a> <a id="344" class="Symbol">=</a> <a id="346" href="Cubical.Data.Sum.Base.html#332" class="Bound">f</a> <a id="348" href="Cubical.Data.Sum.Base.html#341" class="Bound">x</a>
<a id="350" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="354" class="Symbol">_</a> <a id="356" href="Cubical.Data.Sum.Base.html#356" class="Bound">g</a> <a id="358" class="Symbol">(</a><a id="359" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="363" href="Cubical.Data.Sum.Base.html#363" class="Bound">y</a><a id="364" class="Symbol">)</a> <a id="366" class="Symbol">=</a> <a id="368" href="Cubical.Data.Sum.Base.html#356" class="Bound">g</a> <a id="370" href="Cubical.Data.Sum.Base.html#363" class="Bound">y</a>

<a id="elim"></a><a id="373" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="378" class="Symbol">:</a> <a id="380" class="Symbol">{</a><a id="381" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="383" class="Symbol">:</a> <a id="385" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="387" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="389" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="391" class="Symbol">→</a> <a id="393" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="398" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="399" class="Symbol">}</a> <a id="401" class="Symbol">→</a>  <a id="404" class="Symbol">((</a><a id="406" href="Cubical.Data.Sum.Base.html#406" class="Bound">a</a> <a id="408" class="Symbol">:</a> <a id="410" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a><a id="411" class="Symbol">)</a> <a id="413" class="Symbol">→</a> <a id="415" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="417" class="Symbol">(</a><a id="418" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="422" href="Cubical.Data.Sum.Base.html#406" class="Bound">a</a><a id="423" class="Symbol">))</a> <a id="426" class="Symbol">→</a> <a id="428" class="Symbol">((</a><a id="430" href="Cubical.Data.Sum.Base.html#430" class="Bound">b</a> <a id="432" class="Symbol">:</a> <a id="434" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a><a id="435" class="Symbol">)</a> <a id="437" class="Symbol">→</a> <a id="439" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="441" class="Symbol">(</a><a id="442" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="446" href="Cubical.Data.Sum.Base.html#430" class="Bound">b</a><a id="447" class="Symbol">))</a>
       <a id="457" class="Symbol">→</a> <a id="459" class="Symbol">(</a><a id="460" href="Cubical.Data.Sum.Base.html#460" class="Bound">x</a> <a id="462" class="Symbol">:</a> <a id="464" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="466" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="468" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" href="Cubical.Data.Sum.Base.html#381" class="Bound">C</a> <a id="475" href="Cubical.Data.Sum.Base.html#460" class="Bound">x</a>
<a id="477" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="482" href="Cubical.Data.Sum.Base.html#482" class="Bound">f</a> <a id="484" class="Symbol">_</a> <a id="486" class="Symbol">(</a><a id="487" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="491" href="Cubical.Data.Sum.Base.html#491" class="Bound">x</a><a id="492" class="Symbol">)</a> <a id="494" class="Symbol">=</a> <a id="496" href="Cubical.Data.Sum.Base.html#482" class="Bound">f</a> <a id="498" href="Cubical.Data.Sum.Base.html#491" class="Bound">x</a>
<a id="500" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="505" class="Symbol">_</a> <a id="507" href="Cubical.Data.Sum.Base.html#507" class="Bound">g</a> <a id="509" class="Symbol">(</a><a id="510" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="514" href="Cubical.Data.Sum.Base.html#514" class="Bound">y</a><a id="515" class="Symbol">)</a> <a id="517" class="Symbol">=</a> <a id="519" href="Cubical.Data.Sum.Base.html#507" class="Bound">g</a> <a id="521" href="Cubical.Data.Sum.Base.html#514" class="Bound">y</a>

<a id="map"></a><a id="524" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="528" class="Symbol">:</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="533" class="Symbol">→</a> <a id="535" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a><a id="536" class="Symbol">)</a> <a id="538" class="Symbol">→</a> <a id="540" class="Symbol">(</a><a id="541" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="543" class="Symbol">→</a> <a id="545" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a><a id="546" class="Symbol">)</a> <a id="548" class="Symbol">→</a> <a id="550" href="Cubical.Data.Sum.Base.html#161" class="Generalizable">A</a> <a id="552" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="554" href="Cubical.Data.Sum.Base.html#163" class="Generalizable">B</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.Data.Sum.Base.html#165" class="Generalizable">C</a> <a id="560" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="562" href="Cubical.Data.Sum.Base.html#167" class="Generalizable">D</a>
<a id="564" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="568" href="Cubical.Data.Sum.Base.html#568" class="Bound">f</a> <a id="570" class="Symbol">_</a> <a id="572" class="Symbol">(</a><a id="573" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="577" href="Cubical.Data.Sum.Base.html#577" class="Bound">x</a><a id="578" class="Symbol">)</a> <a id="580" class="Symbol">=</a> <a id="582" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="586" class="Symbol">(</a><a id="587" href="Cubical.Data.Sum.Base.html#568" class="Bound">f</a> <a id="589" href="Cubical.Data.Sum.Base.html#577" class="Bound">x</a><a id="590" class="Symbol">)</a>
<a id="592" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="596" class="Symbol">_</a> <a id="598" href="Cubical.Data.Sum.Base.html#598" class="Bound">g</a> <a id="600" class="Symbol">(</a><a id="601" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="605" href="Cubical.Data.Sum.Base.html#605" class="Bound">y</a><a id="606" class="Symbol">)</a> <a id="608" class="Symbol">=</a> <a id="610" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="614" class="Symbol">(</a><a id="615" href="Cubical.Data.Sum.Base.html#598" class="Bound">g</a> <a id="617" href="Cubical.Data.Sum.Base.html#605" class="Bound">y</a><a id="618" class="Symbol">)</a>

<a id="_⊎?_"></a><a id="621" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">_⊎?_</a> <a id="626" class="Symbol">:</a> <a id="628" class="Symbol">{</a><a id="629" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="631" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a> <a id="633" class="Symbol">:</a> <a id="635" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="640" href="Cubical.Data.Sum.Base.html#144" class="Generalizable">ℓ</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">→</a> <a id="645" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="649" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="651" class="Symbol">→</a> <a id="653" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="657" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a> <a id="659" class="Symbol">→</a> <a id="661" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="665" class="Symbol">(</a><a id="666" href="Cubical.Data.Sum.Base.html#629" class="Bound">P</a> <a id="668" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="670" href="Cubical.Data.Sum.Base.html#631" class="Bound">Q</a><a id="671" class="Symbol">)</a>
<a id="673" href="Cubical.Data.Sum.Base.html#673" class="Bound">P?</a> <a id="676" href="Cubical.Data.Sum.Base.html#621" class="Function Operator">⊎?</a> <a id="679" href="Cubical.Data.Sum.Base.html#679" class="Bound">Q?</a> <a id="682" class="Keyword">with</a> <a id="687" href="Cubical.Data.Sum.Base.html#673" class="Bound">P?</a> <a id="690" class="Symbol">|</a> <a id="692" href="Cubical.Data.Sum.Base.html#679" class="Bound">Q?</a>
<a id="695" class="Symbol">...</a> <a id="699" class="Symbol">|</a> <a id="701" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="705" href="Cubical.Data.Sum.Base.html#705" class="Bound">p</a> <a id="707" class="Symbol">|</a> <a id="709" class="Symbol">_</a> <a id="711" class="Symbol">=</a> <a id="713" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="722" href="Cubical.Data.Sum.Base.html#705" class="Bound">p</a><a id="723" class="Symbol">)</a>
<a id="725" class="Symbol">...</a> <a id="729" class="Symbol">|</a> <a id="731" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="734" class="Symbol">_</a>  <a id="737" class="Symbol">|</a> <a id="739" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="743" href="Cubical.Data.Sum.Base.html#743" class="Bound">q</a> <a id="745" class="Symbol">=</a> <a id="747" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="751" class="Symbol">(</a><a id="752" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="756" href="Cubical.Data.Sum.Base.html#743" class="Bound">q</a><a id="757" class="Symbol">)</a>
<a id="759" class="Symbol">...</a> <a id="763" class="Symbol">|</a> <a id="765" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="768" href="Cubical.Data.Sum.Base.html#768" class="Bound">¬p</a> <a id="771" class="Symbol">|</a> <a id="773" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="776" href="Cubical.Data.Sum.Base.html#776" class="Bound">¬q</a>  <a id="780" class="Symbol">=</a> <a id="782" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="785" class="Symbol">λ</a>
  <a id="789" class="Symbol">{</a> <a id="791" class="Symbol">(</a><a id="792" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="796" href="Cubical.Data.Sum.Base.html#796" class="Bound">p</a><a id="797" class="Symbol">)</a> <a id="799" class="Symbol">→</a> <a id="801" href="Cubical.Data.Sum.Base.html#768" class="Bound">¬p</a> <a id="804" href="Cubical.Data.Sum.Base.html#796" class="Bound">p</a>
  <a id="808" class="Symbol">;</a> <a id="810" class="Symbol">(</a><a id="811" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="815" href="Cubical.Data.Sum.Base.html#815" class="Bound">q</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">→</a> <a id="820" href="Cubical.Data.Sum.Base.html#776" class="Bound">¬q</a> <a id="823" href="Cubical.Data.Sum.Base.html#815" class="Bound">q</a>
  <a id="827" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Data.Sum.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.Properties.html" class="Module">Cubical.Data.Sum.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="370" class="Symbol">as</a> <a id="373" class="Module">⊎</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="406" class="Symbol">as</a> <a id="409" class="Module">⊥</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="510" class="Keyword">open</a> <a id="515" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>


<a id="521" class="Keyword">private</a>
  <a id="531" class="Keyword">variable</a>
    <a id="544" href="Cubical.Data.Sum.Properties.html#544" class="Generalizable">ℓa</a> <a id="547" href="Cubical.Data.Sum.Properties.html#547" class="Generalizable">ℓb</a> <a id="550" href="Cubical.Data.Sum.Properties.html#550" class="Generalizable">ℓc</a> <a id="553" href="Cubical.Data.Sum.Properties.html#553" class="Generalizable">ℓd</a> <a id="556" href="Cubical.Data.Sum.Properties.html#556" class="Generalizable">ℓe</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="571" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="573" class="Symbol">:</a> <a id="575" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="580" href="Cubical.Data.Sum.Properties.html#544" class="Generalizable">ℓa</a>
    <a id="587" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="589" class="Symbol">:</a> <a id="591" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="596" href="Cubical.Data.Sum.Properties.html#547" class="Generalizable">ℓb</a>
    <a id="603" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="605" class="Symbol">:</a> <a id="607" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="612" href="Cubical.Data.Sum.Properties.html#550" class="Generalizable">ℓc</a>
    <a id="619" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a> <a id="621" class="Symbol">:</a> <a id="623" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="628" href="Cubical.Data.Sum.Properties.html#553" class="Generalizable">ℓd</a>
    <a id="635" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="637" class="Symbol">:</a> <a id="639" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="641" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="643" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="645" class="Symbol">→</a> <a id="647" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="652" href="Cubical.Data.Sum.Properties.html#556" class="Generalizable">ℓe</a>


<a id="657" class="Comment">-- Path space of sum type</a>
<a id="683" class="Keyword">module</a> <a id="⊎Path"></a><a id="690" href="Cubical.Data.Sum.Properties.html#690" class="Module">⊎Path</a> <a id="696" class="Symbol">{</a><a id="697" href="Cubical.Data.Sum.Properties.html#697" class="Bound">ℓ</a> <a id="699" href="Cubical.Data.Sum.Properties.html#699" class="Bound">ℓ&#39;</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">{</a><a id="704" href="Cubical.Data.Sum.Properties.html#704" class="Bound">A</a> <a id="706" class="Symbol">:</a> <a id="708" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="713" href="Cubical.Data.Sum.Properties.html#697" class="Bound">ℓ</a><a id="714" class="Symbol">}</a> <a id="716" class="Symbol">{</a><a id="717" href="Cubical.Data.Sum.Properties.html#717" class="Bound">B</a> <a id="719" class="Symbol">:</a> <a id="721" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="726" href="Cubical.Data.Sum.Properties.html#699" class="Bound">ℓ&#39;</a><a id="728" class="Symbol">}</a> <a id="730" class="Keyword">where</a>

  <a id="⊎Path.Cover"></a><a id="739" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="745" class="Symbol">:</a> <a id="747" href="Cubical.Data.Sum.Properties.html#704" class="Bound">A</a> <a id="749" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="751" href="Cubical.Data.Sum.Properties.html#717" class="Bound">B</a> <a id="753" class="Symbol">→</a> <a id="755" href="Cubical.Data.Sum.Properties.html#704" class="Bound">A</a> <a id="757" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="759" href="Cubical.Data.Sum.Properties.html#717" class="Bound">B</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="775" href="Cubical.Data.Sum.Properties.html#697" class="Bound">ℓ</a> <a id="777" href="Cubical.Data.Sum.Properties.html#699" class="Bound">ℓ&#39;</a><a id="779" class="Symbol">)</a>
  <a id="783" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="789" class="Symbol">(</a><a id="790" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="794" href="Cubical.Data.Sum.Properties.html#794" class="Bound">a</a><a id="795" class="Symbol">)</a> <a id="797" class="Symbol">(</a><a id="798" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="802" href="Cubical.Data.Sum.Properties.html#802" class="Bound">a&#39;</a><a id="804" class="Symbol">)</a> <a id="806" class="Symbol">=</a> <a id="808" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="813" href="Cubical.Data.Sum.Properties.html#699" class="Bound">ℓ&#39;</a> <a id="816" class="Symbol">(</a><a id="817" href="Cubical.Data.Sum.Properties.html#794" class="Bound">a</a> <a id="819" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="821" href="Cubical.Data.Sum.Properties.html#802" class="Bound">a&#39;</a><a id="823" class="Symbol">)</a>
  <a id="827" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="838" class="Symbol">_)</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="846" class="Symbol">_)</a> <a id="849" class="Symbol">=</a> <a id="851" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="856" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="862" class="Symbol">(</a><a id="863" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="867" class="Symbol">_)</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="875" class="Symbol">_)</a> <a id="878" class="Symbol">=</a> <a id="880" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
  <a id="885" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="891" class="Symbol">(</a><a id="892" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="896" href="Cubical.Data.Sum.Properties.html#896" class="Bound">b</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">(</a><a id="900" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="904" href="Cubical.Data.Sum.Properties.html#904" class="Bound">b&#39;</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">=</a> <a id="910" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="915" href="Cubical.Data.Sum.Properties.html#697" class="Bound">ℓ</a> <a id="917" class="Symbol">(</a><a id="918" href="Cubical.Data.Sum.Properties.html#896" class="Bound">b</a> <a id="920" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="922" href="Cubical.Data.Sum.Properties.html#904" class="Bound">b&#39;</a><a id="924" class="Symbol">)</a>

  <a id="⊎Path.reflCode"></a><a id="929" href="Cubical.Data.Sum.Properties.html#929" class="Function">reflCode</a> <a id="938" class="Symbol">:</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Data.Sum.Properties.html#941" class="Bound">c</a> <a id="943" class="Symbol">:</a> <a id="945" href="Cubical.Data.Sum.Properties.html#704" class="Bound">A</a> <a id="947" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="949" href="Cubical.Data.Sum.Properties.html#717" class="Bound">B</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="960" href="Cubical.Data.Sum.Properties.html#941" class="Bound">c</a> <a id="962" href="Cubical.Data.Sum.Properties.html#941" class="Bound">c</a>
  <a id="966" href="Cubical.Data.Sum.Properties.html#929" class="Function">reflCode</a> <a id="975" class="Symbol">(</a><a id="976" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="980" href="Cubical.Data.Sum.Properties.html#980" class="Bound">a</a><a id="981" class="Symbol">)</a> <a id="983" class="Symbol">=</a> <a id="985" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="990" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="997" href="Cubical.Data.Sum.Properties.html#929" class="Function">reflCode</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1011" href="Cubical.Data.Sum.Properties.html#1011" class="Bound">b</a><a id="1012" class="Symbol">)</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="⊎Path.encode"></a><a id="1029" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="1036" class="Symbol">:</a> <a id="1038" class="Symbol">∀</a> <a id="1040" href="Cubical.Data.Sum.Properties.html#1040" class="Bound">c</a> <a id="1042" href="Cubical.Data.Sum.Properties.html#1042" class="Bound">c&#39;</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Cubical.Data.Sum.Properties.html#1040" class="Bound">c</a> <a id="1049" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1051" href="Cubical.Data.Sum.Properties.html#1042" class="Bound">c&#39;</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="1062" href="Cubical.Data.Sum.Properties.html#1040" class="Bound">c</a> <a id="1064" href="Cubical.Data.Sum.Properties.html#1042" class="Bound">c&#39;</a>
  <a id="1069" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="1076" href="Cubical.Data.Sum.Properties.html#1076" class="Bound">c</a> <a id="1078" class="Symbol">_</a> <a id="1080" class="Symbol">=</a> <a id="1082" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1084" class="Symbol">(λ</a> <a id="1087" href="Cubical.Data.Sum.Properties.html#1087" class="Bound">c&#39;</a> <a id="1090" href="Cubical.Data.Sum.Properties.html#1090" class="Bound">_</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="1100" href="Cubical.Data.Sum.Properties.html#1076" class="Bound">c</a> <a id="1102" href="Cubical.Data.Sum.Properties.html#1087" class="Bound">c&#39;</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Cubical.Data.Sum.Properties.html#929" class="Function">reflCode</a> <a id="1116" href="Cubical.Data.Sum.Properties.html#1076" class="Bound">c</a><a id="1117" class="Symbol">)</a>

  <a id="⊎Path.encodeRefl"></a><a id="1122" href="Cubical.Data.Sum.Properties.html#1122" class="Function">encodeRefl</a> <a id="1133" class="Symbol">:</a> <a id="1135" class="Symbol">∀</a> <a id="1137" href="Cubical.Data.Sum.Properties.html#1137" class="Bound">c</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="1148" href="Cubical.Data.Sum.Properties.html#1137" class="Bound">c</a> <a id="1150" href="Cubical.Data.Sum.Properties.html#1137" class="Bound">c</a> <a id="1152" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1157" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1159" href="Cubical.Data.Sum.Properties.html#929" class="Function">reflCode</a> <a id="1168" href="Cubical.Data.Sum.Properties.html#1137" class="Bound">c</a>
  <a id="1172" href="Cubical.Data.Sum.Properties.html#1122" class="Function">encodeRefl</a> <a id="1183" href="Cubical.Data.Sum.Properties.html#1183" class="Bound">c</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1193" class="Symbol">(λ</a> <a id="1196" href="Cubical.Data.Sum.Properties.html#1196" class="Bound">c&#39;</a> <a id="1199" href="Cubical.Data.Sum.Properties.html#1199" class="Bound">_</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="1209" href="Cubical.Data.Sum.Properties.html#1183" class="Bound">c</a> <a id="1211" href="Cubical.Data.Sum.Properties.html#1196" class="Bound">c&#39;</a><a id="1213" class="Symbol">)</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Cubical.Data.Sum.Properties.html#929" class="Function">reflCode</a> <a id="1225" href="Cubical.Data.Sum.Properties.html#1183" class="Bound">c</a><a id="1226" class="Symbol">)</a>

  <a id="⊎Path.decode"></a><a id="1231" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1238" class="Symbol">:</a> <a id="1240" class="Symbol">∀</a> <a id="1242" href="Cubical.Data.Sum.Properties.html#1242" class="Bound">c</a> <a id="1244" href="Cubical.Data.Sum.Properties.html#1244" class="Bound">c&#39;</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="1255" href="Cubical.Data.Sum.Properties.html#1242" class="Bound">c</a> <a id="1257" href="Cubical.Data.Sum.Properties.html#1244" class="Bound">c&#39;</a> <a id="1260" class="Symbol">→</a> <a id="1262" href="Cubical.Data.Sum.Properties.html#1242" class="Bound">c</a> <a id="1264" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1266" href="Cubical.Data.Sum.Properties.html#1244" class="Bound">c&#39;</a>
  <a id="1271" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1283" href="Cubical.Data.Sum.Properties.html#1283" class="Bound">a</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1291" href="Cubical.Data.Sum.Properties.html#1291" class="Bound">a&#39;</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1301" href="Cubical.Data.Sum.Properties.html#1301" class="Bound">p</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Symbol">=</a> <a id="1306" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1315" href="Cubical.Data.Sum.Properties.html#1301" class="Bound">p</a>
  <a id="1319" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1331" href="Cubical.Data.Sum.Properties.html#1331" class="Bound">a</a><a id="1332" class="Symbol">)</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1339" href="Cubical.Data.Sum.Properties.html#1339" class="Bound">b&#39;</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">()</a>
  <a id="1348" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1355" class="Symbol">(</a><a id="1356" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1360" href="Cubical.Data.Sum.Properties.html#1360" class="Bound">b</a><a id="1361" class="Symbol">)</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1368" href="Cubical.Data.Sum.Properties.html#1368" class="Bound">a&#39;</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">()</a>
  <a id="1377" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1389" href="Cubical.Data.Sum.Properties.html#1389" class="Bound">b</a><a id="1390" class="Symbol">)</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1397" href="Cubical.Data.Sum.Properties.html#1397" class="Bound">b&#39;</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1407" href="Cubical.Data.Sum.Properties.html#1407" class="Bound">q</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1417" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1421" href="Cubical.Data.Sum.Properties.html#1407" class="Bound">q</a>

  <a id="⊎Path.decodeRefl"></a><a id="1426" href="Cubical.Data.Sum.Properties.html#1426" class="Function">decodeRefl</a> <a id="1437" class="Symbol">:</a> <a id="1439" class="Symbol">∀</a> <a id="1441" href="Cubical.Data.Sum.Properties.html#1441" class="Bound">c</a> <a id="1443" class="Symbol">→</a> <a id="1445" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1452" href="Cubical.Data.Sum.Properties.html#1441" class="Bound">c</a> <a id="1454" href="Cubical.Data.Sum.Properties.html#1441" class="Bound">c</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Data.Sum.Properties.html#929" class="Function">reflCode</a> <a id="1466" href="Cubical.Data.Sum.Properties.html#1441" class="Bound">c</a><a id="1467" class="Symbol">)</a> <a id="1469" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1471" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1478" href="Cubical.Data.Sum.Properties.html#1426" class="Function">decodeRefl</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1494" href="Cubical.Data.Sum.Properties.html#1494" class="Bound">a</a><a id="1495" class="Symbol">)</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1506" href="Cubical.Data.Sum.Properties.html#1426" class="Function">decodeRefl</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1522" href="Cubical.Data.Sum.Properties.html#1522" class="Bound">b</a><a id="1523" class="Symbol">)</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="⊎Path.decodeEncode"></a><a id="1535" href="Cubical.Data.Sum.Properties.html#1535" class="Function">decodeEncode</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">∀</a> <a id="1552" href="Cubical.Data.Sum.Properties.html#1552" class="Bound">c</a> <a id="1554" href="Cubical.Data.Sum.Properties.html#1554" class="Bound">c&#39;</a> <a id="1557" class="Symbol">→</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Cubical.Data.Sum.Properties.html#1560" class="Bound">p</a> <a id="1562" class="Symbol">:</a> <a id="1564" href="Cubical.Data.Sum.Properties.html#1552" class="Bound">c</a> <a id="1566" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1568" href="Cubical.Data.Sum.Properties.html#1554" class="Bound">c&#39;</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1581" href="Cubical.Data.Sum.Properties.html#1552" class="Bound">c</a> <a id="1583" href="Cubical.Data.Sum.Properties.html#1554" class="Bound">c&#39;</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="1594" href="Cubical.Data.Sum.Properties.html#1552" class="Bound">c</a> <a id="1596" href="Cubical.Data.Sum.Properties.html#1554" class="Bound">c&#39;</a> <a id="1599" href="Cubical.Data.Sum.Properties.html#1560" class="Bound">p</a><a id="1600" class="Symbol">)</a> <a id="1602" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1604" href="Cubical.Data.Sum.Properties.html#1560" class="Bound">p</a>
  <a id="1608" href="Cubical.Data.Sum.Properties.html#1535" class="Function">decodeEncode</a> <a id="1621" href="Cubical.Data.Sum.Properties.html#1621" class="Bound">c</a> <a id="1623" class="Symbol">_</a> <a id="1625" class="Symbol">=</a>
    <a id="1631" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1633" class="Symbol">(λ</a> <a id="1636" href="Cubical.Data.Sum.Properties.html#1636" class="Bound">c&#39;</a> <a id="1639" href="Cubical.Data.Sum.Properties.html#1639" class="Bound">p</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1650" href="Cubical.Data.Sum.Properties.html#1621" class="Bound">c</a> <a id="1652" href="Cubical.Data.Sum.Properties.html#1636" class="Bound">c&#39;</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="1663" href="Cubical.Data.Sum.Properties.html#1621" class="Bound">c</a> <a id="1665" href="Cubical.Data.Sum.Properties.html#1636" class="Bound">c&#39;</a> <a id="1668" href="Cubical.Data.Sum.Properties.html#1639" class="Bound">p</a><a id="1669" class="Symbol">)</a> <a id="1671" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1673" href="Cubical.Data.Sum.Properties.html#1639" class="Bound">p</a><a id="1674" class="Symbol">)</a>
      <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1696" href="Cubical.Data.Sum.Properties.html#1621" class="Bound">c</a> <a id="1698" href="Cubical.Data.Sum.Properties.html#1621" class="Bound">c</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Cubical.Data.Sum.Properties.html#1122" class="Function">encodeRefl</a> <a id="1713" href="Cubical.Data.Sum.Properties.html#1621" class="Bound">c</a><a id="1714" class="Symbol">)</a> <a id="1716" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1718" href="Cubical.Data.Sum.Properties.html#1426" class="Function">decodeRefl</a> <a id="1729" href="Cubical.Data.Sum.Properties.html#1621" class="Bound">c</a><a id="1730" class="Symbol">)</a>

  <a id="⊎Path.encodeDecode"></a><a id="1735" href="Cubical.Data.Sum.Properties.html#1735" class="Function">encodeDecode</a> <a id="1748" class="Symbol">:</a> <a id="1750" class="Symbol">∀</a> <a id="1752" href="Cubical.Data.Sum.Properties.html#1752" class="Bound">c</a> <a id="1754" href="Cubical.Data.Sum.Properties.html#1754" class="Bound">c&#39;</a> <a id="1757" class="Symbol">→</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.Data.Sum.Properties.html#1760" class="Bound">d</a> <a id="1762" class="Symbol">:</a> <a id="1764" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="1770" href="Cubical.Data.Sum.Properties.html#1752" class="Bound">c</a> <a id="1772" href="Cubical.Data.Sum.Properties.html#1754" class="Bound">c&#39;</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="1785" href="Cubical.Data.Sum.Properties.html#1752" class="Bound">c</a> <a id="1787" href="Cubical.Data.Sum.Properties.html#1754" class="Bound">c&#39;</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="1798" href="Cubical.Data.Sum.Properties.html#1752" class="Bound">c</a> <a id="1800" href="Cubical.Data.Sum.Properties.html#1754" class="Bound">c&#39;</a> <a id="1803" href="Cubical.Data.Sum.Properties.html#1760" class="Bound">d</a><a id="1804" class="Symbol">)</a> <a id="1806" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1808" href="Cubical.Data.Sum.Properties.html#1760" class="Bound">d</a>
  <a id="1812" href="Cubical.Data.Sum.Properties.html#1735" class="Function">encodeDecode</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1830" href="Cubical.Data.Sum.Properties.html#1830" class="Bound">a</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1838" class="Symbol">_)</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1847" href="Cubical.Data.Sum.Properties.html#1847" class="Bound">d</a><a id="1848" class="Symbol">)</a> <a id="1850" class="Symbol">=</a>
    <a id="1856" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1858" class="Symbol">(λ</a> <a id="1861" href="Cubical.Data.Sum.Properties.html#1861" class="Bound">a&#39;</a> <a id="1864" href="Cubical.Data.Sum.Properties.html#1864" class="Bound">p</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1880" href="Cubical.Data.Sum.Properties.html#1830" class="Bound">a</a><a id="1881" class="Symbol">)</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1888" href="Cubical.Data.Sum.Properties.html#1861" class="Bound">a&#39;</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1898" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1902" href="Cubical.Data.Sum.Properties.html#1864" class="Bound">p</a><a id="1903" class="Symbol">)</a> <a id="1905" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1907" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1912" href="Cubical.Data.Sum.Properties.html#1864" class="Bound">p</a><a id="1913" class="Symbol">)</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Data.Sum.Properties.html#1122" class="Function">encodeRefl</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1932" href="Cubical.Data.Sum.Properties.html#1830" class="Bound">a</a><a id="1933" class="Symbol">))</a> <a id="1936" href="Cubical.Data.Sum.Properties.html#1847" class="Bound">d</a>
  <a id="1940" href="Cubical.Data.Sum.Properties.html#1735" class="Function">encodeDecode</a> <a id="1953" class="Symbol">(</a><a id="1954" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1958" href="Cubical.Data.Sum.Properties.html#1958" class="Bound">a</a><a id="1959" class="Symbol">)</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1966" class="Symbol">_)</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1975" href="Cubical.Data.Sum.Properties.html#1975" class="Bound">d</a><a id="1976" class="Symbol">)</a> <a id="1978" class="Symbol">=</a>
    <a id="1984" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1986" class="Symbol">(λ</a> <a id="1989" href="Cubical.Data.Sum.Properties.html#1989" class="Bound">a&#39;</a> <a id="1992" href="Cubical.Data.Sum.Properties.html#1992" class="Bound">p</a> <a id="1994" class="Symbol">→</a> <a id="1996" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2008" href="Cubical.Data.Sum.Properties.html#1958" class="Bound">a</a><a id="2009" class="Symbol">)</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2016" href="Cubical.Data.Sum.Properties.html#1989" class="Bound">a&#39;</a><a id="2018" class="Symbol">)</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2026" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2030" href="Cubical.Data.Sum.Properties.html#1992" class="Bound">p</a><a id="2031" class="Symbol">)</a> <a id="2033" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2035" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="2040" href="Cubical.Data.Sum.Properties.html#1992" class="Bound">p</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Cubical.Data.Sum.Properties.html#1122" class="Function">encodeRefl</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2060" href="Cubical.Data.Sum.Properties.html#1958" class="Bound">a</a><a id="2061" class="Symbol">))</a> <a id="2064" href="Cubical.Data.Sum.Properties.html#1975" class="Bound">d</a>

  <a id="⊎Path.Cover≃Path"></a><a id="2069" href="Cubical.Data.Sum.Properties.html#2069" class="Function">Cover≃Path</a> <a id="2080" class="Symbol">:</a> <a id="2082" class="Symbol">∀</a> <a id="2084" href="Cubical.Data.Sum.Properties.html#2084" class="Bound">c</a> <a id="2086" href="Cubical.Data.Sum.Properties.html#2086" class="Bound">c&#39;</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="2097" href="Cubical.Data.Sum.Properties.html#2084" class="Bound">c</a> <a id="2099" href="Cubical.Data.Sum.Properties.html#2086" class="Bound">c&#39;</a> <a id="2102" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Data.Sum.Properties.html#2084" class="Bound">c</a> <a id="2107" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2109" href="Cubical.Data.Sum.Properties.html#2086" class="Bound">c&#39;</a><a id="2111" class="Symbol">)</a>
  <a id="2115" href="Cubical.Data.Sum.Properties.html#2069" class="Function">Cover≃Path</a> <a id="2126" href="Cubical.Data.Sum.Properties.html#2126" class="Bound">c</a> <a id="2128" href="Cubical.Data.Sum.Properties.html#2128" class="Bound">c&#39;</a> <a id="2131" class="Symbol">=</a>
    <a id="2137" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Cubical.Data.Sum.Properties.html#1231" class="Function">decode</a> <a id="2161" href="Cubical.Data.Sum.Properties.html#2126" class="Bound">c</a> <a id="2163" href="Cubical.Data.Sum.Properties.html#2128" class="Bound">c&#39;</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Data.Sum.Properties.html#1029" class="Function">encode</a> <a id="2175" href="Cubical.Data.Sum.Properties.html#2126" class="Bound">c</a> <a id="2177" href="Cubical.Data.Sum.Properties.html#2128" class="Bound">c&#39;</a><a id="2179" class="Symbol">)</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Cubical.Data.Sum.Properties.html#1535" class="Function">decodeEncode</a> <a id="2195" href="Cubical.Data.Sum.Properties.html#2126" class="Bound">c</a> <a id="2197" href="Cubical.Data.Sum.Properties.html#2128" class="Bound">c&#39;</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Cubical.Data.Sum.Properties.html#1735" class="Function">encodeDecode</a> <a id="2215" href="Cubical.Data.Sum.Properties.html#2126" class="Bound">c</a> <a id="2217" href="Cubical.Data.Sum.Properties.html#2128" class="Bound">c&#39;</a><a id="2219" class="Symbol">))</a>

  <a id="⊎Path.inl≢inr"></a><a id="2225" href="Cubical.Data.Sum.Properties.html#2225" class="Function">inl≢inr</a> <a id="2233" class="Symbol">:</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Cubical.Data.Sum.Properties.html#2236" class="Bound">a</a> <a id="2238" class="Symbol">:</a> <a id="2240" href="Cubical.Data.Sum.Properties.html#704" class="Bound">A</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Cubical.Data.Sum.Properties.html#2244" class="Bound">b</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="Cubical.Data.Sum.Properties.html#717" class="Bound">B</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2255" class="Symbol">((</a><a id="2257" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2261" href="Cubical.Data.Sum.Properties.html#2236" class="Bound">a</a> <a id="2263" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="2266" href="Cubical.Data.Sum.Properties.html#704" class="Bound">A</a> <a id="2268" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="2270" href="Cubical.Data.Sum.Properties.html#717" class="Bound">B</a><a id="2271" class="Symbol">)</a> <a id="2273" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2275" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2279" href="Cubical.Data.Sum.Properties.html#2244" class="Bound">b</a><a id="2280" class="Symbol">)</a>
  <a id="2284" href="Cubical.Data.Sum.Properties.html#2225" class="Function">inl≢inr</a> <a id="2292" href="Cubical.Data.Sum.Properties.html#2292" class="Bound">a</a> <a id="2294" href="Cubical.Data.Sum.Properties.html#2294" class="Bound">b</a> <a id="2296" href="Cubical.Data.Sum.Properties.html#2296" class="Bound">inl≡inr</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Cubical.Data.Sum.Properties.html#2069" class="Function">Cover≃Path</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2329" href="Cubical.Data.Sum.Properties.html#2292" class="Bound">a</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2337" href="Cubical.Data.Sum.Properties.html#2294" class="Bound">b</a><a id="2338" class="Symbol">))</a> <a id="2341" href="Cubical.Data.Sum.Properties.html#2296" class="Bound">inl≡inr</a> <a id="2349" class="Symbol">.</a><a id="2350" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a>

  <a id="⊎Path.isOfHLevelCover"></a><a id="2359" href="Cubical.Data.Sum.Properties.html#2359" class="Function">isOfHLevelCover</a> <a id="2375" class="Symbol">:</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">n</a> <a id="2380" class="Symbol">:</a> <a id="2382" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2388" class="Symbol">)</a>
    <a id="2394" class="Symbol">→</a> <a id="2396" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2417" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">n</a><a id="2418" class="Symbol">))</a> <a id="2421" href="Cubical.Data.Sum.Properties.html#704" class="Bound">A</a>
    <a id="2427" class="Symbol">→</a> <a id="2429" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2450" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">n</a><a id="2451" class="Symbol">))</a> <a id="2454" href="Cubical.Data.Sum.Properties.html#717" class="Bound">B</a>
    <a id="2460" class="Symbol">→</a> <a id="2462" class="Symbol">∀</a> <a id="2464" href="Cubical.Data.Sum.Properties.html#2464" class="Bound">c</a> <a id="2466" href="Cubical.Data.Sum.Properties.html#2466" class="Bound">c&#39;</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2487" href="Cubical.Data.Sum.Properties.html#2378" class="Bound">n</a><a id="2488" class="Symbol">)</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Data.Sum.Properties.html#739" class="Function">Cover</a> <a id="2497" href="Cubical.Data.Sum.Properties.html#2464" class="Bound">c</a> <a id="2499" href="Cubical.Data.Sum.Properties.html#2466" class="Bound">c&#39;</a><a id="2501" class="Symbol">)</a>
  <a id="2505" href="Cubical.Data.Sum.Properties.html#2359" class="Function">isOfHLevelCover</a> <a id="2521" href="Cubical.Data.Sum.Properties.html#2521" class="Bound">n</a> <a id="2523" href="Cubical.Data.Sum.Properties.html#2523" class="Bound">p</a> <a id="2525" href="Cubical.Data.Sum.Properties.html#2525" class="Bound">q</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2532" href="Cubical.Data.Sum.Properties.html#2532" class="Bound">a</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2540" href="Cubical.Data.Sum.Properties.html#2540" class="Bound">a&#39;</a><a id="2542" class="Symbol">)</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2566" href="Cubical.Data.Sum.Properties.html#2521" class="Bound">n</a><a id="2567" class="Symbol">)</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Cubical.Data.Sum.Properties.html#2523" class="Bound">p</a> <a id="2572" href="Cubical.Data.Sum.Properties.html#2532" class="Bound">a</a> <a id="2574" href="Cubical.Data.Sum.Properties.html#2540" class="Bound">a&#39;</a><a id="2576" class="Symbol">)</a>
  <a id="2580" href="Cubical.Data.Sum.Properties.html#2359" class="Function">isOfHLevelCover</a> <a id="2596" href="Cubical.Data.Sum.Properties.html#2596" class="Bound">n</a> <a id="2598" href="Cubical.Data.Sum.Properties.html#2598" class="Bound">p</a> <a id="2600" href="Cubical.Data.Sum.Properties.html#2600" class="Bound">q</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2607" href="Cubical.Data.Sum.Properties.html#2607" class="Bound">a</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">(</a><a id="2611" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2615" href="Cubical.Data.Sum.Properties.html#2615" class="Bound">b&#39;</a><a id="2617" class="Symbol">)</a> <a id="2619" class="Symbol">=</a>
    <a id="2625" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2645" href="Cubical.Data.Sum.Properties.html#2596" class="Bound">n</a><a id="2646" class="Symbol">)</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2670" href="Cubical.Data.Sum.Properties.html#2596" class="Bound">n</a> <a id="2672" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="2679" class="Symbol">)</a>
  <a id="2683" href="Cubical.Data.Sum.Properties.html#2359" class="Function">isOfHLevelCover</a> <a id="2699" href="Cubical.Data.Sum.Properties.html#2699" class="Bound">n</a> <a id="2701" href="Cubical.Data.Sum.Properties.html#2701" class="Bound">p</a> <a id="2703" href="Cubical.Data.Sum.Properties.html#2703" class="Bound">q</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2710" href="Cubical.Data.Sum.Properties.html#2710" class="Bound">b</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2718" href="Cubical.Data.Sum.Properties.html#2718" class="Bound">a&#39;</a><a id="2720" class="Symbol">)</a> <a id="2722" class="Symbol">=</a>
    <a id="2728" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2748" href="Cubical.Data.Sum.Properties.html#2699" class="Bound">n</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2773" href="Cubical.Data.Sum.Properties.html#2699" class="Bound">n</a> <a id="2775" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a><a id="2782" class="Symbol">)</a>
  <a id="2786" href="Cubical.Data.Sum.Properties.html#2359" class="Function">isOfHLevelCover</a> <a id="2802" href="Cubical.Data.Sum.Properties.html#2802" class="Bound">n</a> <a id="2804" href="Cubical.Data.Sum.Properties.html#2804" class="Bound">p</a> <a id="2806" href="Cubical.Data.Sum.Properties.html#2806" class="Bound">q</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2813" href="Cubical.Data.Sum.Properties.html#2813" class="Bound">b</a><a id="2814" class="Symbol">)</a> <a id="2816" class="Symbol">(</a><a id="2817" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2821" href="Cubical.Data.Sum.Properties.html#2821" class="Bound">b&#39;</a><a id="2823" class="Symbol">)</a> <a id="2825" class="Symbol">=</a> <a id="2827" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2847" href="Cubical.Data.Sum.Properties.html#2802" class="Bound">n</a><a id="2848" class="Symbol">)</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Data.Sum.Properties.html#2806" class="Bound">q</a> <a id="2853" href="Cubical.Data.Sum.Properties.html#2813" class="Bound">b</a> <a id="2855" href="Cubical.Data.Sum.Properties.html#2821" class="Bound">b&#39;</a><a id="2857" class="Symbol">)</a>

<a id="isEmbedding-inl"></a><a id="2860" href="Cubical.Data.Sum.Properties.html#2860" class="Function">isEmbedding-inl</a> <a id="2876" class="Symbol">:</a> <a id="2878" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2895" class="Symbol">{</a><a id="2896" class="Argument">A</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="2901" class="Symbol">}</a> <a id="2903" class="Symbol">{</a><a id="2904" class="Argument">B</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="2909" class="Symbol">})</a>
<a id="2912" href="Cubical.Data.Sum.Properties.html#2860" class="Function">isEmbedding-inl</a> <a id="2928" href="Cubical.Data.Sum.Properties.html#2928" class="Bound">w</a> <a id="2930" href="Cubical.Data.Sum.Properties.html#2930" class="Bound">z</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="2949" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Cubical.Data.Sum.Properties.html#2069" class="Function">⊎Path.Cover≃Path</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2982" href="Cubical.Data.Sum.Properties.html#2928" class="Bound">w</a><a id="2983" class="Symbol">)</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2990" href="Cubical.Data.Sum.Properties.html#2930" class="Bound">z</a><a id="2991" class="Symbol">)))</a>

<a id="isEmbedding-inr"></a><a id="2996" href="Cubical.Data.Sum.Properties.html#2996" class="Function">isEmbedding-inr</a> <a id="3012" class="Symbol">:</a> <a id="3014" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3031" class="Symbol">{</a><a id="3032" class="Argument">A</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="3037" class="Symbol">}</a> <a id="3039" class="Symbol">{</a><a id="3040" class="Argument">B</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="3045" class="Symbol">})</a>
<a id="3048" href="Cubical.Data.Sum.Properties.html#2996" class="Function">isEmbedding-inr</a> <a id="3064" href="Cubical.Data.Sum.Properties.html#3064" class="Bound">w</a> <a id="3066" href="Cubical.Data.Sum.Properties.html#3066" class="Bound">z</a> <a id="3068" class="Symbol">=</a> <a id="3070" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3085" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Cubical.Data.Sum.Properties.html#2069" class="Function">⊎Path.Cover≃Path</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3118" href="Cubical.Data.Sum.Properties.html#3064" class="Bound">w</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3126" href="Cubical.Data.Sum.Properties.html#3066" class="Bound">z</a><a id="3127" class="Symbol">)))</a>

<a id="3132" class="Keyword">module</a> <a id="3139" href="Cubical.Data.Sum.Properties.html#3139" class="Module">_</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Cubical.Data.Sum.Properties.html#3142" class="Bound">f</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="3148" class="Symbol">→</a> <a id="3150" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">(</a><a id="3154" href="Cubical.Data.Sum.Properties.html#3154" class="Bound">g</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="3160" class="Symbol">→</a> <a id="3162" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="3163" class="Symbol">)</a> <a id="3165" class="Keyword">where</a>
    <a id="3175" class="Keyword">private</a>
      <a id="3189" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a> <a id="3193" class="Symbol">:</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.Data.Sum.Properties.html#3146" class="Bound">A</a> <a id="3198" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3200" href="Cubical.Data.Sum.Properties.html#3158" class="Bound">B</a><a id="3201" class="Symbol">)</a> <a id="3203" class="Symbol">→</a> <a id="3205" href="Cubical.Data.Sum.Properties.html#3150" class="Bound">C</a>
      <a id="3213" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a> <a id="3217" class="Symbol">=</a> <a id="3219" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="3225" href="Cubical.Data.Sum.Properties.html#3142" class="Bound">f</a> <a id="3227" href="Cubical.Data.Sum.Properties.html#3154" class="Bound">g</a>

      <a id="3236" href="Cubical.Data.Sum.Properties.html#3236" class="Function">cong-f+g∘inl</a> <a id="3249" class="Symbol">:</a> <a id="3251" class="Symbol">{</a><a id="3252" href="Cubical.Data.Sum.Properties.html#3252" class="Bound">x</a> <a id="3254" href="Cubical.Data.Sum.Properties.html#3254" class="Bound">x&#39;</a> <a id="3257" class="Symbol">:</a> <a id="3259" href="Cubical.Data.Sum.Properties.html#3146" class="Bound">A</a><a id="3260" class="Symbol">}</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Cubical.Data.Sum.Properties.html#3252" class="Bound">x</a> <a id="3266" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3268" href="Cubical.Data.Sum.Properties.html#3254" class="Bound">x&#39;</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Cubical.Data.Sum.Properties.html#3142" class="Bound">f</a> <a id="3275" href="Cubical.Data.Sum.Properties.html#3252" class="Bound">x</a> <a id="3277" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3279" href="Cubical.Data.Sum.Properties.html#3142" class="Bound">f</a> <a id="3281" href="Cubical.Data.Sum.Properties.html#3254" class="Bound">x&#39;</a>
      <a id="3290" href="Cubical.Data.Sum.Properties.html#3236" class="Function">cong-f+g∘inl</a> <a id="3303" class="Symbol">{</a><a id="3304" class="Argument">x</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Cubical.Data.Sum.Properties.html#3308" class="Bound">x</a><a id="3309" class="Symbol">}</a> <a id="3311" class="Symbol">{</a><a id="3312" class="Argument">x&#39;</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Cubical.Data.Sum.Properties.html#3317" class="Bound">x&#39;</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a> <a id="3333" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3335" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="3338" class="Symbol">)</a>

      <a id="3347" href="Cubical.Data.Sum.Properties.html#3347" class="Function">cong-f+g∘inr</a> <a id="3360" class="Symbol">:</a> <a id="3362" class="Symbol">{</a><a id="3363" href="Cubical.Data.Sum.Properties.html#3363" class="Bound">y</a> <a id="3365" href="Cubical.Data.Sum.Properties.html#3365" class="Bound">y&#39;</a> <a id="3368" class="Symbol">:</a> <a id="3370" href="Cubical.Data.Sum.Properties.html#3158" class="Bound">B</a><a id="3371" class="Symbol">}</a> <a id="3373" class="Symbol">→</a> <a id="3375" href="Cubical.Data.Sum.Properties.html#3363" class="Bound">y</a> <a id="3377" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3379" href="Cubical.Data.Sum.Properties.html#3365" class="Bound">y&#39;</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Cubical.Data.Sum.Properties.html#3154" class="Bound">g</a> <a id="3386" href="Cubical.Data.Sum.Properties.html#3363" class="Bound">y</a> <a id="3388" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3390" href="Cubical.Data.Sum.Properties.html#3154" class="Bound">g</a> <a id="3392" href="Cubical.Data.Sum.Properties.html#3365" class="Bound">y&#39;</a>
      <a id="3401" href="Cubical.Data.Sum.Properties.html#3347" class="Function">cong-f+g∘inr</a> <a id="3414" class="Symbol">{</a><a id="3415" class="Argument">y</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Cubical.Data.Sum.Properties.html#3419" class="Bound">y</a><a id="3420" class="Symbol">}</a> <a id="3422" class="Symbol">{</a><a id="3423" class="Argument">y&#39;</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="Cubical.Data.Sum.Properties.html#3428" class="Bound">y&#39;</a><a id="3430" class="Symbol">}</a> <a id="3432" class="Symbol">=</a> <a id="3434" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a> <a id="3444" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3446" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="3449" class="Symbol">)</a>

    <a id="3456" href="Cubical.Data.Sum.Properties.html#3456" class="Function">isEmbeddingPair</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3486" href="Cubical.Data.Sum.Properties.html#3142" class="Bound">f</a> <a id="3488" class="Symbol">→</a> <a id="3490" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3502" href="Cubical.Data.Sum.Properties.html#3154" class="Bound">g</a> <a id="3504" class="Symbol">→</a> <a id="3506" class="Symbol">((</a><a id="3508" href="Cubical.Data.Sum.Properties.html#3508" class="Bound">x</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Cubical.Data.Sum.Properties.html#3146" class="Bound">A</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Cubical.Data.Sum.Properties.html#3516" class="Bound">y</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="Cubical.Data.Sum.Properties.html#3158" class="Bound">B</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Symbol">→</a> <a id="3525" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3527" href="Cubical.Data.Sum.Properties.html#3142" class="Bound">f</a> <a id="3529" href="Cubical.Data.Sum.Properties.html#3508" class="Bound">x</a> <a id="3531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3533" href="Cubical.Data.Sum.Properties.html#3154" class="Bound">g</a> <a id="3535" href="Cubical.Data.Sum.Properties.html#3516" class="Bound">y</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3552" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a>
    <a id="3560" href="Cubical.Data.Sum.Properties.html#3456" class="Function">isEmbeddingPair</a> <a id="3576" href="Cubical.Data.Sum.Properties.html#3576" class="Bound">embf</a> <a id="3581" href="Cubical.Data.Sum.Properties.html#3581" class="Bound">embg</a> <a id="3586" href="Cubical.Data.Sum.Properties.html#3586" class="Bound">fx≢gy</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3597" href="Cubical.Data.Sum.Properties.html#3597" class="Bound">x</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3605" href="Cubical.Data.Sum.Properties.html#3605" class="Bound">x&#39;</a><a id="3607" class="Symbol">)</a> <a id="3609" class="Symbol">=</a>
        <a id="3619" href="Cubical.Foundations.Equiv.Properties.html#11773" class="Function">second-in-isEquiv-comp→isEquiv</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3656" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="3659" class="Symbol">)</a> <a id="3661" class="Symbol">(</a><a id="3662" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3667" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a><a id="3670" class="Symbol">)</a> <a id="3672" href="Cubical.Data.Sum.Properties.html#3236" class="Function">cong-f+g∘inl</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Cubical.Data.Sum.Properties.html#2860" class="Function">isEmbedding-inl</a> <a id="3702" href="Cubical.Data.Sum.Properties.html#3597" class="Bound">x</a> <a id="3704" href="Cubical.Data.Sum.Properties.html#3605" class="Bound">x&#39;</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Symbol">(</a><a id="3709" href="Cubical.Data.Sum.Properties.html#3576" class="Bound">embf</a> <a id="3714" href="Cubical.Data.Sum.Properties.html#3597" class="Bound">x</a> <a id="3716" href="Cubical.Data.Sum.Properties.html#3605" class="Bound">x&#39;</a><a id="3718" class="Symbol">)</a> <a id="3720" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3729" href="Cubical.Data.Sum.Properties.html#3456" class="Function">isEmbeddingPair</a> <a id="3745" href="Cubical.Data.Sum.Properties.html#3745" class="Bound">embf</a> <a id="3750" href="Cubical.Data.Sum.Properties.html#3750" class="Bound">embg</a> <a id="3755" href="Cubical.Data.Sum.Properties.html#3755" class="Bound">fx≢gy</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3766" href="Cubical.Data.Sum.Properties.html#3766" class="Bound">x</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">(</a><a id="3770" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3774" href="Cubical.Data.Sum.Properties.html#3774" class="Bound">y&#39;</a><a id="3776" class="Symbol">)</a> <a id="3778" class="Symbol">=</a>
        <a id="3788" href="Cubical.Foundations.Equiv.Properties.html#11420" class="Function">uninhabIsEquiv</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3809" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Cubical.Data.Sum.Properties.html#2225" class="Function">⊎Path.inl≢inr</a> <a id="3829" href="Cubical.Data.Sum.Properties.html#3766" class="Bound">x</a> <a id="3831" href="Cubical.Data.Sum.Properties.html#3774" class="Bound">y&#39;</a><a id="3833" class="Symbol">)</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Cubical.Data.Sum.Properties.html#3755" class="Bound">fx≢gy</a> <a id="3842" href="Cubical.Data.Sum.Properties.html#3766" class="Bound">x</a> <a id="3844" href="Cubical.Data.Sum.Properties.html#3774" class="Bound">y&#39;</a><a id="3846" class="Symbol">)</a>
    <a id="3852" href="Cubical.Data.Sum.Properties.html#3456" class="Function">isEmbeddingPair</a> <a id="3868" href="Cubical.Data.Sum.Properties.html#3868" class="Bound">embf</a> <a id="3873" href="Cubical.Data.Sum.Properties.html#3873" class="Bound">embg</a> <a id="3878" href="Cubical.Data.Sum.Properties.html#3878" class="Bound">fx≢gy</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="3889" href="Cubical.Data.Sum.Properties.html#3889" class="Bound">y</a><a id="3890" class="Symbol">)</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="3897" href="Cubical.Data.Sum.Properties.html#3897" class="Bound">x&#39;</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">=</a>
        <a id="3911" href="Cubical.Foundations.Equiv.Properties.html#11420" class="Function">uninhabIsEquiv</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3932" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a><a id="3935" class="Symbol">)</a> <a id="3937" class="Symbol">(λ</a> <a id="3940" href="Cubical.Data.Sum.Properties.html#3940" class="Bound">eq</a> <a id="3943" class="Symbol">→</a> <a id="3945" href="Cubical.Data.Sum.Properties.html#2225" class="Function">⊎Path.inl≢inr</a> <a id="3959" href="Cubical.Data.Sum.Properties.html#3897" class="Bound">x&#39;</a> <a id="3962" href="Cubical.Data.Sum.Properties.html#3889" class="Bound">y</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3969" href="Cubical.Data.Sum.Properties.html#3940" class="Bound">eq</a><a id="3971" class="Symbol">))</a> <a id="3974" class="Symbol">λ</a> <a id="3976" href="Cubical.Data.Sum.Properties.html#3976" class="Bound">eq</a> <a id="3979" class="Symbol">→</a> <a id="3981" href="Cubical.Data.Sum.Properties.html#3878" class="Bound">fx≢gy</a> <a id="3987" href="Cubical.Data.Sum.Properties.html#3897" class="Bound">x&#39;</a> <a id="3990" href="Cubical.Data.Sum.Properties.html#3889" class="Bound">y</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3997" href="Cubical.Data.Sum.Properties.html#3976" class="Bound">eq</a><a id="3999" class="Symbol">)</a>
    <a id="4005" href="Cubical.Data.Sum.Properties.html#3456" class="Function">isEmbeddingPair</a> <a id="4021" href="Cubical.Data.Sum.Properties.html#4021" class="Bound">embf</a> <a id="4026" href="Cubical.Data.Sum.Properties.html#4026" class="Bound">embg</a> <a id="4031" href="Cubical.Data.Sum.Properties.html#4031" class="Bound">fx≢gy</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4042" href="Cubical.Data.Sum.Properties.html#4042" class="Bound">y</a><a id="4043" class="Symbol">)</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4050" href="Cubical.Data.Sum.Properties.html#4050" class="Bound">y&#39;</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">=</a>
        <a id="4064" href="Cubical.Foundations.Equiv.Properties.html#11773" class="Function">second-in-isEquiv-comp→isEquiv</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4101" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="4104" class="Symbol">)</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4112" href="Cubical.Data.Sum.Properties.html#3189" class="Function">f+g</a><a id="4115" class="Symbol">)</a> <a id="4117" href="Cubical.Data.Sum.Properties.html#3347" class="Function">cong-f+g∘inr</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.Data.Sum.Properties.html#2996" class="Function">isEmbedding-inr</a> <a id="4147" href="Cubical.Data.Sum.Properties.html#4042" class="Bound">y</a> <a id="4149" href="Cubical.Data.Sum.Properties.html#4050" class="Bound">y&#39;</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Data.Sum.Properties.html#4026" class="Bound">embg</a> <a id="4159" href="Cubical.Data.Sum.Properties.html#4042" class="Bound">y</a> <a id="4161" href="Cubical.Data.Sum.Properties.html#4050" class="Bound">y&#39;</a><a id="4163" class="Symbol">)</a> <a id="4165" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevel⊎"></a><a id="4171" href="Cubical.Data.Sum.Properties.html#4171" class="Function">isOfHLevel⊎</a> <a id="4183" class="Symbol">:</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Cubical.Data.Sum.Properties.html#4186" class="Bound">n</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4196" class="Symbol">)</a>
  <a id="4200" class="Symbol">→</a> <a id="4202" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4213" class="Symbol">(</a><a id="4214" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4223" href="Cubical.Data.Sum.Properties.html#4186" class="Bound">n</a><a id="4224" class="Symbol">))</a> <a id="4227" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
  <a id="4231" class="Symbol">→</a> <a id="4233" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4254" href="Cubical.Data.Sum.Properties.html#4186" class="Bound">n</a><a id="4255" class="Symbol">))</a> <a id="4258" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a>
  <a id="4262" class="Symbol">→</a> <a id="4264" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4285" href="Cubical.Data.Sum.Properties.html#4186" class="Bound">n</a><a id="4286" class="Symbol">))</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4292" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4294" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="4295" class="Symbol">)</a>
<a id="4297" href="Cubical.Data.Sum.Properties.html#4171" class="Function">isOfHLevel⊎</a> <a id="4309" href="Cubical.Data.Sum.Properties.html#4309" class="Bound">n</a> <a id="4311" href="Cubical.Data.Sum.Properties.html#4311" class="Bound">lA</a> <a id="4314" href="Cubical.Data.Sum.Properties.html#4314" class="Bound">lB</a> <a id="4317" href="Cubical.Data.Sum.Properties.html#4317" class="Bound">c</a> <a id="4319" href="Cubical.Data.Sum.Properties.html#4319" class="Bound">c&#39;</a> <a id="4322" class="Symbol">=</a>
  <a id="4326" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4349" href="Cubical.Data.Sum.Properties.html#4309" class="Bound">n</a><a id="4350" class="Symbol">)</a>
    <a id="4356" class="Symbol">(</a><a id="4357" href="Cubical.Data.Sum.Properties.html#1029" class="Function">⊎Path.encode</a> <a id="4370" href="Cubical.Data.Sum.Properties.html#4317" class="Bound">c</a> <a id="4372" href="Cubical.Data.Sum.Properties.html#4319" class="Bound">c&#39;</a><a id="4374" class="Symbol">)</a>
    <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.Data.Sum.Properties.html#1231" class="Function">⊎Path.decode</a> <a id="4394" href="Cubical.Data.Sum.Properties.html#4317" class="Bound">c</a> <a id="4396" href="Cubical.Data.Sum.Properties.html#4319" class="Bound">c&#39;</a><a id="4398" class="Symbol">)</a>
    <a id="4404" class="Symbol">(</a><a id="4405" href="Cubical.Data.Sum.Properties.html#1535" class="Function">⊎Path.decodeEncode</a> <a id="4424" href="Cubical.Data.Sum.Properties.html#4317" class="Bound">c</a> <a id="4426" href="Cubical.Data.Sum.Properties.html#4319" class="Bound">c&#39;</a><a id="4428" class="Symbol">)</a>
    <a id="4434" class="Symbol">(</a><a id="4435" href="Cubical.Data.Sum.Properties.html#2359" class="Function">⊎Path.isOfHLevelCover</a> <a id="4457" href="Cubical.Data.Sum.Properties.html#4309" class="Bound">n</a> <a id="4459" href="Cubical.Data.Sum.Properties.html#4311" class="Bound">lA</a> <a id="4462" href="Cubical.Data.Sum.Properties.html#4314" class="Bound">lB</a> <a id="4465" href="Cubical.Data.Sum.Properties.html#4317" class="Bound">c</a> <a id="4467" href="Cubical.Data.Sum.Properties.html#4319" class="Bound">c&#39;</a><a id="4469" class="Symbol">)</a>

<a id="isProp⊎"></a><a id="4472" href="Cubical.Data.Sum.Properties.html#4472" class="Function">isProp⊎</a> <a id="4480" class="Symbol">:</a> <a id="4482" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4489" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4500" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="4502" class="Symbol">→</a> <a id="4504" class="Symbol">(</a><a id="4505" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4514" class="Symbol">)</a> <a id="4516" class="Symbol">→</a> <a id="4518" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4525" class="Symbol">(</a><a id="4526" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4528" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4530" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="4531" class="Symbol">)</a>
<a id="4533" href="Cubical.Data.Sum.Properties.html#4472" class="Function">isProp⊎</a> <a id="4541" href="Cubical.Data.Sum.Properties.html#4541" class="Bound">propA</a> <a id="4547" class="Symbol">_</a> <a id="4549" class="Symbol">_</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4556" href="Cubical.Data.Sum.Properties.html#4556" class="Bound">x</a><a id="4557" class="Symbol">)</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4564" href="Cubical.Data.Sum.Properties.html#4564" class="Bound">y</a><a id="4565" class="Symbol">)</a> <a id="4567" href="Cubical.Data.Sum.Properties.html#4567" class="Bound">i</a> <a id="4569" class="Symbol">=</a> <a id="4571" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4575" class="Symbol">(</a><a id="4576" href="Cubical.Data.Sum.Properties.html#4541" class="Bound">propA</a> <a id="4582" href="Cubical.Data.Sum.Properties.html#4556" class="Bound">x</a> <a id="4584" href="Cubical.Data.Sum.Properties.html#4564" class="Bound">y</a> <a id="4586" href="Cubical.Data.Sum.Properties.html#4567" class="Bound">i</a><a id="4587" class="Symbol">)</a>
<a id="4589" href="Cubical.Data.Sum.Properties.html#4472" class="Function">isProp⊎</a> <a id="4597" class="Symbol">_</a> <a id="4599" class="Symbol">_</a> <a id="4601" href="Cubical.Data.Sum.Properties.html#4601" class="Bound">AB⊥</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4610" href="Cubical.Data.Sum.Properties.html#4610" class="Bound">x</a><a id="4611" class="Symbol">)</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4618" href="Cubical.Data.Sum.Properties.html#4618" class="Bound">y</a><a id="4619" class="Symbol">)</a> <a id="4621" class="Symbol">=</a> <a id="4623" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Data.Sum.Properties.html#4601" class="Bound">AB⊥</a> <a id="4634" href="Cubical.Data.Sum.Properties.html#4610" class="Bound">x</a> <a id="4636" href="Cubical.Data.Sum.Properties.html#4618" class="Bound">y</a><a id="4637" class="Symbol">)</a>
<a id="4639" href="Cubical.Data.Sum.Properties.html#4472" class="Function">isProp⊎</a> <a id="4647" class="Symbol">_</a> <a id="4649" class="Symbol">_</a> <a id="4651" href="Cubical.Data.Sum.Properties.html#4651" class="Bound">AB⊥</a> <a id="4655" class="Symbol">(</a><a id="4656" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4660" href="Cubical.Data.Sum.Properties.html#4660" class="Bound">x</a><a id="4661" class="Symbol">)</a> <a id="4663" class="Symbol">(</a><a id="4664" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="4668" href="Cubical.Data.Sum.Properties.html#4668" class="Bound">y</a><a id="4669" class="Symbol">)</a> <a id="4671" class="Symbol">=</a> <a id="4673" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Cubical.Data.Sum.Properties.html#4651" class="Bound">AB⊥</a> <a id="4684" href="Cubical.Data.Sum.Properties.html#4668" class="Bound">y</a> <a id="4686" href="Cubical.Data.Sum.Properties.html#4660" class="Bound">x</a><a id="4687" class="Symbol">)</a>
<a id="4689" href="Cubical.Data.Sum.Properties.html#4472" class="Function">isProp⊎</a> <a id="4697" class="Symbol">_</a> <a id="4699" href="Cubical.Data.Sum.Properties.html#4699" class="Bound">propB</a> <a id="4705" class="Symbol">_</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4712" href="Cubical.Data.Sum.Properties.html#4712" class="Bound">x</a><a id="4713" class="Symbol">)</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4720" href="Cubical.Data.Sum.Properties.html#4720" class="Bound">y</a><a id="4721" class="Symbol">)</a> <a id="4723" href="Cubical.Data.Sum.Properties.html#4723" class="Bound">i</a> <a id="4725" class="Symbol">=</a> <a id="4727" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Cubical.Data.Sum.Properties.html#4699" class="Bound">propB</a> <a id="4738" href="Cubical.Data.Sum.Properties.html#4712" class="Bound">x</a> <a id="4740" href="Cubical.Data.Sum.Properties.html#4720" class="Bound">y</a> <a id="4742" href="Cubical.Data.Sum.Properties.html#4723" class="Bound">i</a><a id="4743" class="Symbol">)</a>

<a id="isSet⊎"></a><a id="4746" href="Cubical.Data.Sum.Properties.html#4746" class="Function">isSet⊎</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4761" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4771" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4784" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4786" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="4787" class="Symbol">)</a>
<a id="4789" href="Cubical.Data.Sum.Properties.html#4746" class="Function">isSet⊎</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Cubical.Data.Sum.Properties.html#4171" class="Function">isOfHLevel⊎</a> <a id="4810" class="Number">0</a>

<a id="isGroupoid⊎"></a><a id="4813" href="Cubical.Data.Sum.Properties.html#4813" class="Function">isGroupoid⊎</a> <a id="4825" class="Symbol">:</a> <a id="4827" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4838" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4840" class="Symbol">→</a> <a id="4842" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4853" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4871" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4873" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="4874" class="Symbol">)</a>
<a id="4876" href="Cubical.Data.Sum.Properties.html#4813" class="Function">isGroupoid⊎</a> <a id="4888" class="Symbol">=</a> <a id="4890" href="Cubical.Data.Sum.Properties.html#4171" class="Function">isOfHLevel⊎</a> <a id="4902" class="Number">1</a>

<a id="is2Groupoid⊎"></a><a id="4905" href="Cubical.Data.Sum.Properties.html#4905" class="Function">is2Groupoid⊎</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="4932" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4934" class="Symbol">→</a> <a id="4936" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="4948" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="4950" class="Symbol">→</a> <a id="4952" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="4967" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4969" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="4970" class="Symbol">)</a>
<a id="4972" href="Cubical.Data.Sum.Properties.html#4905" class="Function">is2Groupoid⊎</a> <a id="4985" class="Symbol">=</a> <a id="4987" href="Cubical.Data.Sum.Properties.html#4171" class="Function">isOfHLevel⊎</a> <a id="4999" class="Number">2</a>

<a id="discrete⊎"></a><a id="5002" href="Cubical.Data.Sum.Properties.html#5002" class="Function">discrete⊎</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="5023" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="5025" class="Symbol">→</a> <a id="5027" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="5036" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="5038" class="Symbol">→</a> <a id="5040" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="5052" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5054" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="5055" class="Symbol">)</a>
<a id="5057" href="Cubical.Data.Sum.Properties.html#5002" class="Function">discrete⊎</a> <a id="5067" href="Cubical.Data.Sum.Properties.html#5067" class="Bound">decA</a> <a id="5072" href="Cubical.Data.Sum.Properties.html#5072" class="Bound">decB</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5082" href="Cubical.Data.Sum.Properties.html#5082" class="Bound">a</a><a id="5083" class="Symbol">)</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5090" href="Cubical.Data.Sum.Properties.html#5090" class="Bound">a&#39;</a><a id="5092" class="Symbol">)</a> <a id="5094" class="Symbol">=</a>
  <a id="5098" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5111" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="5114" class="Symbol">)</a> <a id="5116" class="Symbol">(λ</a> <a id="5119" href="Cubical.Data.Sum.Properties.html#5119" class="Bound">p</a> <a id="5121" href="Cubical.Data.Sum.Properties.html#5121" class="Bound">q</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="Cubical.Data.Sum.Properties.html#5119" class="Bound">p</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="5144" href="Cubical.Data.Sum.Properties.html#2860" class="Function">isEmbedding-inl</a> <a id="5160" class="Symbol">_</a> <a id="5162" class="Symbol">_</a> <a id="5164" href="Cubical.Data.Sum.Properties.html#5121" class="Bound">q</a><a id="5165" class="Symbol">))</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Cubical.Data.Sum.Properties.html#5067" class="Bound">decA</a> <a id="5174" href="Cubical.Data.Sum.Properties.html#5082" class="Bound">a</a> <a id="5176" href="Cubical.Data.Sum.Properties.html#5090" class="Bound">a&#39;</a><a id="5178" class="Symbol">)</a>
<a id="5180" href="Cubical.Data.Sum.Properties.html#5002" class="Function">discrete⊎</a> <a id="5190" href="Cubical.Data.Sum.Properties.html#5190" class="Bound">decA</a> <a id="5195" href="Cubical.Data.Sum.Properties.html#5195" class="Bound">decB</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5205" href="Cubical.Data.Sum.Properties.html#5205" class="Bound">a</a><a id="5206" class="Symbol">)</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5213" href="Cubical.Data.Sum.Properties.html#5213" class="Bound">b&#39;</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5222" class="Symbol">(λ</a> <a id="5225" href="Cubical.Data.Sum.Properties.html#5225" class="Bound">p</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5235" class="Symbol">(</a><a id="5236" href="Cubical.Data.Sum.Properties.html#1029" class="Function">⊎Path.encode</a> <a id="5249" class="Symbol">(</a><a id="5250" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5254" href="Cubical.Data.Sum.Properties.html#5205" class="Bound">a</a><a id="5255" class="Symbol">)</a> <a id="5257" class="Symbol">(</a><a id="5258" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5262" href="Cubical.Data.Sum.Properties.html#5213" class="Bound">b&#39;</a><a id="5264" class="Symbol">)</a> <a id="5266" href="Cubical.Data.Sum.Properties.html#5225" class="Bound">p</a><a id="5267" class="Symbol">))</a>
<a id="5270" href="Cubical.Data.Sum.Properties.html#5002" class="Function">discrete⊎</a> <a id="5280" href="Cubical.Data.Sum.Properties.html#5280" class="Bound">decA</a> <a id="5285" href="Cubical.Data.Sum.Properties.html#5285" class="Bound">decB</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5295" href="Cubical.Data.Sum.Properties.html#5295" class="Bound">b</a><a id="5296" class="Symbol">)</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5303" href="Cubical.Data.Sum.Properties.html#5303" class="Bound">a&#39;</a><a id="5305" class="Symbol">)</a> <a id="5307" class="Symbol">=</a> <a id="5309" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5312" class="Symbol">((λ</a> <a id="5316" href="Cubical.Data.Sum.Properties.html#5316" class="Bound">p</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5326" class="Symbol">(</a><a id="5327" href="Cubical.Data.Sum.Properties.html#1029" class="Function">⊎Path.encode</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5345" href="Cubical.Data.Sum.Properties.html#5295" class="Bound">b</a><a id="5346" class="Symbol">)</a> <a id="5348" class="Symbol">(</a><a id="5349" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5353" href="Cubical.Data.Sum.Properties.html#5303" class="Bound">a&#39;</a><a id="5355" class="Symbol">)</a> <a id="5357" href="Cubical.Data.Sum.Properties.html#5316" class="Bound">p</a><a id="5358" class="Symbol">)))</a>
<a id="5362" href="Cubical.Data.Sum.Properties.html#5002" class="Function">discrete⊎</a> <a id="5372" href="Cubical.Data.Sum.Properties.html#5372" class="Bound">decA</a> <a id="5377" href="Cubical.Data.Sum.Properties.html#5377" class="Bound">decB</a> <a id="5382" class="Symbol">(</a><a id="5383" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5387" href="Cubical.Data.Sum.Properties.html#5387" class="Bound">b</a><a id="5388" class="Symbol">)</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5395" href="Cubical.Data.Sum.Properties.html#5395" class="Bound">b&#39;</a><a id="5397" class="Symbol">)</a> <a id="5399" class="Symbol">=</a>
  <a id="5403" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5416" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="5419" class="Symbol">)</a> <a id="5421" class="Symbol">(λ</a> <a id="5424" href="Cubical.Data.Sum.Properties.html#5424" class="Bound">p</a> <a id="5426" href="Cubical.Data.Sum.Properties.html#5426" class="Bound">q</a> <a id="5428" class="Symbol">→</a> <a id="5430" href="Cubical.Data.Sum.Properties.html#5424" class="Bound">p</a> <a id="5432" class="Symbol">(</a><a id="5433" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="5449" href="Cubical.Data.Sum.Properties.html#2996" class="Function">isEmbedding-inr</a> <a id="5465" class="Symbol">_</a> <a id="5467" class="Symbol">_</a> <a id="5469" href="Cubical.Data.Sum.Properties.html#5426" class="Bound">q</a><a id="5470" class="Symbol">))</a> <a id="5473" class="Symbol">(</a><a id="5474" href="Cubical.Data.Sum.Properties.html#5377" class="Bound">decB</a> <a id="5479" href="Cubical.Data.Sum.Properties.html#5387" class="Bound">b</a> <a id="5481" href="Cubical.Data.Sum.Properties.html#5395" class="Bound">b&#39;</a><a id="5483" class="Symbol">)</a>

<a id="⊎Iso"></a><a id="5486" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5491" class="Symbol">:</a> <a id="5493" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5497" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="5499" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="5501" class="Symbol">→</a> <a id="5503" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5507" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="5509" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a> <a id="5511" class="Symbol">→</a> <a id="5513" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="5520" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5522" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="5523" class="Symbol">)</a> <a id="5525" class="Symbol">(</a><a id="5526" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="5528" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5530" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a><a id="5531" class="Symbol">)</a>
<a id="5533" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5537" class="Symbol">(</a><a id="5538" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5543" href="Cubical.Data.Sum.Properties.html#5543" class="Bound">iac</a> <a id="5547" href="Cubical.Data.Sum.Properties.html#5547" class="Bound">ibd</a><a id="5550" class="Symbol">)</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5557" href="Cubical.Data.Sum.Properties.html#5557" class="Bound">x</a><a id="5558" class="Symbol">)</a> <a id="5560" class="Symbol">=</a> <a id="5562" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5566" class="Symbol">(</a><a id="5567" href="Cubical.Data.Sum.Properties.html#5543" class="Bound">iac</a> <a id="5571" class="Symbol">.</a><a id="5572" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5576" href="Cubical.Data.Sum.Properties.html#5557" class="Bound">x</a><a id="5577" class="Symbol">)</a>
<a id="5579" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5583" class="Symbol">(</a><a id="5584" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5589" href="Cubical.Data.Sum.Properties.html#5589" class="Bound">iac</a> <a id="5593" href="Cubical.Data.Sum.Properties.html#5593" class="Bound">ibd</a><a id="5596" class="Symbol">)</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5603" href="Cubical.Data.Sum.Properties.html#5603" class="Bound">x</a><a id="5604" class="Symbol">)</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Cubical.Data.Sum.Properties.html#5593" class="Bound">ibd</a> <a id="5617" class="Symbol">.</a><a id="5618" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5622" href="Cubical.Data.Sum.Properties.html#5603" class="Bound">x</a><a id="5623" class="Symbol">)</a>
<a id="5625" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5635" href="Cubical.Data.Sum.Properties.html#5635" class="Bound">iac</a> <a id="5639" href="Cubical.Data.Sum.Properties.html#5639" class="Bound">ibd</a><a id="5642" class="Symbol">)</a> <a id="5644" class="Symbol">(</a><a id="5645" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5649" href="Cubical.Data.Sum.Properties.html#5649" class="Bound">x</a><a id="5650" class="Symbol">)</a> <a id="5652" class="Symbol">=</a> <a id="5654" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5658" class="Symbol">(</a><a id="5659" href="Cubical.Data.Sum.Properties.html#5635" class="Bound">iac</a> <a id="5663" class="Symbol">.</a><a id="5664" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5668" href="Cubical.Data.Sum.Properties.html#5649" class="Bound">x</a><a id="5669" class="Symbol">)</a>
<a id="5671" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5681" href="Cubical.Data.Sum.Properties.html#5681" class="Bound">iac</a> <a id="5685" href="Cubical.Data.Sum.Properties.html#5685" class="Bound">ibd</a><a id="5688" class="Symbol">)</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5695" href="Cubical.Data.Sum.Properties.html#5695" class="Bound">x</a><a id="5696" class="Symbol">)</a> <a id="5698" class="Symbol">=</a> <a id="5700" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Cubical.Data.Sum.Properties.html#5685" class="Bound">ibd</a> <a id="5709" class="Symbol">.</a><a id="5710" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5714" href="Cubical.Data.Sum.Properties.html#5695" class="Bound">x</a><a id="5715" class="Symbol">)</a>
<a id="5717" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5727" href="Cubical.Data.Sum.Properties.html#5727" class="Bound">iac</a> <a id="5731" href="Cubical.Data.Sum.Properties.html#5731" class="Bound">ibd</a><a id="5734" class="Symbol">)</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5741" href="Cubical.Data.Sum.Properties.html#5741" class="Bound">x</a><a id="5742" class="Symbol">)</a> <a id="5744" class="Symbol">=</a> <a id="5746" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5751" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Cubical.Data.Sum.Properties.html#5727" class="Bound">iac</a> <a id="5760" class="Symbol">.</a><a id="5761" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5765" href="Cubical.Data.Sum.Properties.html#5741" class="Bound">x</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5778" href="Cubical.Data.Sum.Properties.html#5778" class="Bound">iac</a> <a id="5782" href="Cubical.Data.Sum.Properties.html#5782" class="Bound">ibd</a><a id="5785" class="Symbol">)</a> <a id="5787" class="Symbol">(</a><a id="5788" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5792" href="Cubical.Data.Sum.Properties.html#5792" class="Bound">x</a><a id="5793" class="Symbol">)</a> <a id="5795" class="Symbol">=</a> <a id="5797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5802" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Cubical.Data.Sum.Properties.html#5782" class="Bound">ibd</a> <a id="5811" class="Symbol">.</a><a id="5812" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5816" href="Cubical.Data.Sum.Properties.html#5792" class="Bound">x</a><a id="5817" class="Symbol">)</a>
<a id="5819" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5829" href="Cubical.Data.Sum.Properties.html#5829" class="Bound">iac</a> <a id="5833" href="Cubical.Data.Sum.Properties.html#5833" class="Bound">ibd</a><a id="5836" class="Symbol">)</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5843" href="Cubical.Data.Sum.Properties.html#5843" class="Bound">x</a><a id="5844" class="Symbol">)</a>  <a id="5847" class="Symbol">=</a> <a id="5849" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5854" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Cubical.Data.Sum.Properties.html#5829" class="Bound">iac</a> <a id="5863" class="Symbol">.</a><a id="5864" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5868" href="Cubical.Data.Sum.Properties.html#5843" class="Bound">x</a><a id="5869" class="Symbol">)</a>
<a id="5871" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5875" class="Symbol">(</a><a id="5876" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5881" href="Cubical.Data.Sum.Properties.html#5881" class="Bound">iac</a> <a id="5885" href="Cubical.Data.Sum.Properties.html#5885" class="Bound">ibd</a><a id="5888" class="Symbol">)</a> <a id="5890" class="Symbol">(</a><a id="5891" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5895" href="Cubical.Data.Sum.Properties.html#5895" class="Bound">x</a><a id="5896" class="Symbol">)</a>  <a id="5899" class="Symbol">=</a> <a id="5901" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5906" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Cubical.Data.Sum.Properties.html#5885" class="Bound">ibd</a> <a id="5915" class="Symbol">.</a><a id="5916" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5920" href="Cubical.Data.Sum.Properties.html#5895" class="Bound">x</a><a id="5921" class="Symbol">)</a>

<a id="⊎-equiv"></a><a id="5924" href="Cubical.Data.Sum.Properties.html#5924" class="Function">⊎-equiv</a> <a id="5932" class="Symbol">:</a> <a id="5934" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="5936" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5938" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="5940" class="Symbol">→</a> <a id="5942" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="5944" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5946" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a> <a id="5948" class="Symbol">→</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="5953" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5955" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="5956" class="Symbol">)</a> <a id="5958" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5960" class="Symbol">(</a><a id="5961" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="5963" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5965" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a><a id="5966" class="Symbol">)</a>
<a id="5968" href="Cubical.Data.Sum.Properties.html#5924" class="Function">⊎-equiv</a> <a id="5976" href="Cubical.Data.Sum.Properties.html#5976" class="Bound">p</a> <a id="5978" href="Cubical.Data.Sum.Properties.html#5978" class="Bound">q</a> <a id="5980" class="Symbol">=</a> <a id="5982" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5993" class="Symbol">(</a><a id="5994" href="Cubical.Data.Sum.Properties.html#5486" class="Function">⊎Iso</a> <a id="5999" class="Symbol">(</a><a id="6000" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="6011" href="Cubical.Data.Sum.Properties.html#5976" class="Bound">p</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="6026" href="Cubical.Data.Sum.Properties.html#5978" class="Bound">q</a><a id="6027" class="Symbol">))</a>

<a id="⊎-swap-Iso"></a><a id="6031" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6042" class="Symbol">:</a> <a id="6044" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6048" class="Symbol">(</a><a id="6049" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="6051" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6053" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="6054" class="Symbol">)</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="6059" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6061" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="6062" class="Symbol">)</a>
<a id="6064" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6068" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6079" class="Symbol">(</a><a id="6080" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6084" href="Cubical.Data.Sum.Properties.html#6084" class="Bound">x</a><a id="6085" class="Symbol">)</a> <a id="6087" class="Symbol">=</a> <a id="6089" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6093" href="Cubical.Data.Sum.Properties.html#6084" class="Bound">x</a>
<a id="6095" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6099" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6115" href="Cubical.Data.Sum.Properties.html#6115" class="Bound">x</a><a id="6116" class="Symbol">)</a> <a id="6118" class="Symbol">=</a> <a id="6120" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6124" href="Cubical.Data.Sum.Properties.html#6115" class="Bound">x</a>
<a id="6126" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6130" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6141" class="Symbol">(</a><a id="6142" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6146" href="Cubical.Data.Sum.Properties.html#6146" class="Bound">x</a><a id="6147" class="Symbol">)</a> <a id="6149" class="Symbol">=</a> <a id="6151" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6155" href="Cubical.Data.Sum.Properties.html#6146" class="Bound">x</a>
<a id="6157" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6161" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6177" href="Cubical.Data.Sum.Properties.html#6177" class="Bound">x</a><a id="6178" class="Symbol">)</a> <a id="6180" class="Symbol">=</a> <a id="6182" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6186" href="Cubical.Data.Sum.Properties.html#6177" class="Bound">x</a>
<a id="6188" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6192" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6203" class="Symbol">(</a><a id="6204" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6208" class="Symbol">_)</a> <a id="6211" class="Symbol">=</a> <a id="6213" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6218" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6222" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6233" class="Symbol">(</a><a id="6234" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6238" class="Symbol">_)</a> <a id="6241" class="Symbol">=</a> <a id="6243" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6248" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6252" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6268" class="Symbol">_)</a>  <a id="6272" class="Symbol">=</a> <a id="6274" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6279" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6283" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6299" class="Symbol">_)</a>  <a id="6303" class="Symbol">=</a> <a id="6305" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-swap-≃"></a><a id="6311" href="Cubical.Data.Sum.Properties.html#6311" class="Function">⊎-swap-≃</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="6324" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6326" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="6328" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6330" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="6332" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6334" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="6336" href="Cubical.Data.Sum.Properties.html#6311" class="Function">⊎-swap-≃</a> <a id="6345" class="Symbol">=</a> <a id="6347" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6358" href="Cubical.Data.Sum.Properties.html#6031" class="Function">⊎-swap-Iso</a>

<a id="⊎-assoc-Iso"></a><a id="6370" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6382" class="Symbol">:</a> <a id="6384" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6388" class="Symbol">((</a><a id="6390" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="6392" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6394" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="6395" class="Symbol">)</a> <a id="6397" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6399" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Symbol">(</a><a id="6403" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="6405" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="6410" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6412" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="6413" class="Symbol">))</a>
<a id="6416" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6420" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6432" class="Symbol">(</a><a id="6433" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6442" href="Cubical.Data.Sum.Properties.html#6442" class="Bound">x</a><a id="6443" class="Symbol">))</a> <a id="6446" class="Symbol">=</a> <a id="6448" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6452" href="Cubical.Data.Sum.Properties.html#6442" class="Bound">x</a>
<a id="6454" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6458" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6470" class="Symbol">(</a><a id="6471" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6475" class="Symbol">(</a><a id="6476" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6480" href="Cubical.Data.Sum.Properties.html#6480" class="Bound">x</a><a id="6481" class="Symbol">))</a> <a id="6484" class="Symbol">=</a> <a id="6486" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6495" href="Cubical.Data.Sum.Properties.html#6480" class="Bound">x</a><a id="6496" class="Symbol">)</a>
<a id="6498" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6502" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6519" href="Cubical.Data.Sum.Properties.html#6519" class="Bound">x</a><a id="6520" class="Symbol">)</a>       <a id="6528" class="Symbol">=</a> <a id="6530" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6534" class="Symbol">(</a><a id="6535" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6539" href="Cubical.Data.Sum.Properties.html#6519" class="Bound">x</a><a id="6540" class="Symbol">)</a>
<a id="6542" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6546" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6563" href="Cubical.Data.Sum.Properties.html#6563" class="Bound">x</a><a id="6564" class="Symbol">)</a>       <a id="6572" class="Symbol">=</a> <a id="6574" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6578" class="Symbol">(</a><a id="6579" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6583" href="Cubical.Data.Sum.Properties.html#6563" class="Bound">x</a><a id="6584" class="Symbol">)</a>
<a id="6586" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6590" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6612" href="Cubical.Data.Sum.Properties.html#6612" class="Bound">x</a><a id="6613" class="Symbol">))</a> <a id="6616" class="Symbol">=</a> <a id="6618" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6622" class="Symbol">(</a><a id="6623" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6627" href="Cubical.Data.Sum.Properties.html#6612" class="Bound">x</a><a id="6628" class="Symbol">)</a>
<a id="6630" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6634" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6646" class="Symbol">(</a><a id="6647" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6656" href="Cubical.Data.Sum.Properties.html#6656" class="Bound">x</a><a id="6657" class="Symbol">))</a> <a id="6660" class="Symbol">=</a> <a id="6662" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6666" href="Cubical.Data.Sum.Properties.html#6656" class="Bound">x</a>
<a id="6668" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6672" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6689" class="Symbol">_)</a>       <a id="6698" class="Symbol">=</a> <a id="6700" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6705" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6709" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6726" class="Symbol">(</a><a id="6727" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6731" class="Symbol">_))</a> <a id="6735" class="Symbol">=</a> <a id="6737" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6742" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6746" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6768" class="Symbol">_))</a> <a id="6772" class="Symbol">=</a> <a id="6774" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6779" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6783" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6800" class="Symbol">(</a><a id="6801" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6805" class="Symbol">_))</a>  <a id="6810" class="Symbol">=</a> <a id="6812" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6817" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6821" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6843" class="Symbol">_))</a>  <a id="6848" class="Symbol">=</a> <a id="6850" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6855" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6859" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a> <a id="6871" class="Symbol">(</a><a id="6872" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="6876" class="Symbol">_)</a>        <a id="6886" class="Symbol">=</a> <a id="6888" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-assoc-≃"></a><a id="6894" href="Cubical.Data.Sum.Properties.html#6894" class="Function">⊎-assoc-≃</a> <a id="6904" class="Symbol">:</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="6909" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6911" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="6912" class="Symbol">)</a> <a id="6914" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6916" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="6918" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6920" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="6922" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="6927" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6929" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="6930" class="Symbol">)</a>
<a id="6932" href="Cubical.Data.Sum.Properties.html#6894" class="Function">⊎-assoc-≃</a> <a id="6942" class="Symbol">=</a> <a id="6944" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6955" href="Cubical.Data.Sum.Properties.html#6370" class="Function">⊎-assoc-Iso</a>

<a id="⊎-IdR-⊥-Iso"></a><a id="6968" href="Cubical.Data.Sum.Properties.html#6968" class="Function">⊎-IdR-⊥-Iso</a> <a id="6980" class="Symbol">:</a> <a id="6982" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="6989" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="6991" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="6992" class="Symbol">)</a> <a id="6994" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="6996" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7000" href="Cubical.Data.Sum.Properties.html#6968" class="Function">⊎-IdR-⊥-Iso</a> <a id="7012" class="Symbol">(</a><a id="7013" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7017" href="Cubical.Data.Sum.Properties.html#7017" class="Bound">x</a><a id="7018" class="Symbol">)</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="Cubical.Data.Sum.Properties.html#7017" class="Bound">x</a>
<a id="7024" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7028" href="Cubical.Data.Sum.Properties.html#6968" class="Function">⊎-IdR-⊥-Iso</a> <a id="7040" href="Cubical.Data.Sum.Properties.html#7040" class="Bound">x</a>       <a id="7048" class="Symbol">=</a> <a id="7050" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7054" href="Cubical.Data.Sum.Properties.html#7040" class="Bound">x</a>
<a id="7056" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7060" href="Cubical.Data.Sum.Properties.html#6968" class="Function">⊎-IdR-⊥-Iso</a> <a id="7072" class="Symbol">_</a>      <a id="7079" class="Symbol">=</a> <a id="7081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7086" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7090" href="Cubical.Data.Sum.Properties.html#6968" class="Function">⊎-IdR-⊥-Iso</a> <a id="7102" class="Symbol">(</a><a id="7103" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7107" class="Symbol">_)</a> <a id="7110" class="Symbol">=</a> <a id="7112" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdL-⊥-Iso"></a><a id="7118" href="Cubical.Data.Sum.Properties.html#7118" class="Function">⊎-IdL-⊥-Iso</a> <a id="7130" class="Symbol">:</a> <a id="7132" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="7139" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7141" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="7146" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7150" href="Cubical.Data.Sum.Properties.html#7118" class="Function">⊎-IdL-⊥-Iso</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7167" href="Cubical.Data.Sum.Properties.html#7167" class="Bound">x</a><a id="7168" class="Symbol">)</a> <a id="7170" class="Symbol">=</a> <a id="7172" href="Cubical.Data.Sum.Properties.html#7167" class="Bound">x</a>
<a id="7174" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7178" href="Cubical.Data.Sum.Properties.html#7118" class="Function">⊎-IdL-⊥-Iso</a> <a id="7190" href="Cubical.Data.Sum.Properties.html#7190" class="Bound">x</a>       <a id="7198" class="Symbol">=</a> <a id="7200" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7204" href="Cubical.Data.Sum.Properties.html#7190" class="Bound">x</a>
<a id="7206" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7210" href="Cubical.Data.Sum.Properties.html#7118" class="Function">⊎-IdL-⊥-Iso</a> <a id="7222" class="Symbol">_</a>      <a id="7229" class="Symbol">=</a> <a id="7231" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7236" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7240" href="Cubical.Data.Sum.Properties.html#7118" class="Function">⊎-IdL-⊥-Iso</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7257" class="Symbol">_)</a> <a id="7260" class="Symbol">=</a> <a id="7262" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdL-⊥*-Iso"></a><a id="7268" href="Cubical.Data.Sum.Properties.html#7268" class="Function">⊎-IdL-⊥*-Iso</a> <a id="7281" class="Symbol">:</a> <a id="7283" class="Symbol">∀</a> <a id="7285" class="Symbol">{</a><a id="7286" href="Cubical.Data.Sum.Properties.html#7286" class="Bound">ℓ</a><a id="7287" class="Symbol">}</a> <a id="7289" class="Symbol">→</a> <a id="7291" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7295" class="Symbol">(</a><a id="7296" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="7299" class="Symbol">{</a><a id="7300" href="Cubical.Data.Sum.Properties.html#7286" class="Bound">ℓ</a><a id="7301" class="Symbol">}</a> <a id="7303" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7305" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="7306" class="Symbol">)</a> <a id="7308" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="7310" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7314" href="Cubical.Data.Sum.Properties.html#7268" class="Function">⊎-IdL-⊥*-Iso</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7332" href="Cubical.Data.Sum.Properties.html#7332" class="Bound">x</a><a id="7333" class="Symbol">)</a> <a id="7335" class="Symbol">=</a> <a id="7337" href="Cubical.Data.Sum.Properties.html#7332" class="Bound">x</a>
<a id="7339" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7343" href="Cubical.Data.Sum.Properties.html#7268" class="Function">⊎-IdL-⊥*-Iso</a> <a id="7356" href="Cubical.Data.Sum.Properties.html#7356" class="Bound">x</a>       <a id="7364" class="Symbol">=</a> <a id="7366" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7370" href="Cubical.Data.Sum.Properties.html#7356" class="Bound">x</a>
<a id="7372" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7376" href="Cubical.Data.Sum.Properties.html#7268" class="Function">⊎-IdL-⊥*-Iso</a> <a id="7389" class="Symbol">_</a>      <a id="7396" class="Symbol">=</a> <a id="7398" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7403" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7407" href="Cubical.Data.Sum.Properties.html#7268" class="Function">⊎-IdL-⊥*-Iso</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7425" class="Symbol">_)</a> <a id="7428" class="Symbol">=</a> <a id="7430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdR-⊥*-Iso"></a><a id="7436" href="Cubical.Data.Sum.Properties.html#7436" class="Function">⊎-IdR-⊥*-Iso</a> <a id="7449" class="Symbol">:</a> <a id="7451" class="Symbol">∀</a> <a id="7453" class="Symbol">{</a><a id="7454" href="Cubical.Data.Sum.Properties.html#7454" class="Bound">ℓ</a><a id="7455" class="Symbol">}</a> <a id="7457" class="Symbol">→</a> <a id="7459" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7463" class="Symbol">(</a><a id="7464" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="7466" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7468" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="7471" class="Symbol">{</a><a id="7472" href="Cubical.Data.Sum.Properties.html#7454" class="Bound">ℓ</a><a id="7473" class="Symbol">})</a> <a id="7476" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="7478" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7482" href="Cubical.Data.Sum.Properties.html#7436" class="Function">⊎-IdR-⊥*-Iso</a> <a id="7495" class="Symbol">(</a><a id="7496" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7500" href="Cubical.Data.Sum.Properties.html#7500" class="Bound">x</a><a id="7501" class="Symbol">)</a> <a id="7503" class="Symbol">=</a> <a id="7505" href="Cubical.Data.Sum.Properties.html#7500" class="Bound">x</a>
<a id="7507" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7511" href="Cubical.Data.Sum.Properties.html#7436" class="Function">⊎-IdR-⊥*-Iso</a> <a id="7524" href="Cubical.Data.Sum.Properties.html#7524" class="Bound">x</a>       <a id="7532" class="Symbol">=</a> <a id="7534" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7538" href="Cubical.Data.Sum.Properties.html#7524" class="Bound">x</a>
<a id="7540" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7544" href="Cubical.Data.Sum.Properties.html#7436" class="Function">⊎-IdR-⊥*-Iso</a> <a id="7557" class="Symbol">_</a>      <a id="7564" class="Symbol">=</a> <a id="7566" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7571" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7575" href="Cubical.Data.Sum.Properties.html#7436" class="Function">⊎-IdR-⊥*-Iso</a> <a id="7588" class="Symbol">(</a><a id="7589" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7593" class="Symbol">_)</a> <a id="7596" class="Symbol">=</a> <a id="7598" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊎-IdR-⊥-≃"></a><a id="7604" href="Cubical.Data.Sum.Properties.html#7604" class="Function">⊎-IdR-⊥-≃</a> <a id="7614" class="Symbol">:</a> <a id="7616" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="7618" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7620" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="7622" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7624" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="7626" href="Cubical.Data.Sum.Properties.html#7604" class="Function">⊎-IdR-⊥-≃</a> <a id="7636" class="Symbol">=</a> <a id="7638" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7649" href="Cubical.Data.Sum.Properties.html#6968" class="Function">⊎-IdR-⊥-Iso</a>

<a id="⊎-IdL-⊥-≃"></a><a id="7662" href="Cubical.Data.Sum.Properties.html#7662" class="Function">⊎-IdL-⊥-≃</a> <a id="7672" class="Symbol">:</a> <a id="7674" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="7676" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7678" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="7680" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7682" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="7684" href="Cubical.Data.Sum.Properties.html#7662" class="Function">⊎-IdL-⊥-≃</a> <a id="7694" class="Symbol">=</a> <a id="7696" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7707" href="Cubical.Data.Sum.Properties.html#7118" class="Function">⊎-IdL-⊥-Iso</a>

<a id="⊎-IdR-⊥*-≃"></a><a id="7720" href="Cubical.Data.Sum.Properties.html#7720" class="Function">⊎-IdR-⊥*-≃</a> <a id="7731" class="Symbol">:</a> <a id="7733" class="Symbol">∀</a> <a id="7735" class="Symbol">{</a><a id="7736" href="Cubical.Data.Sum.Properties.html#7736" class="Bound">ℓ</a><a id="7737" class="Symbol">}</a> <a id="7739" class="Symbol">→</a> <a id="7741" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="7743" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7745" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="7748" class="Symbol">{</a><a id="7749" href="Cubical.Data.Sum.Properties.html#7736" class="Bound">ℓ</a><a id="7750" class="Symbol">}</a> <a id="7752" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7754" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="7756" href="Cubical.Data.Sum.Properties.html#7720" class="Function">⊎-IdR-⊥*-≃</a> <a id="7767" class="Symbol">=</a> <a id="7769" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7780" href="Cubical.Data.Sum.Properties.html#7436" class="Function">⊎-IdR-⊥*-Iso</a>

<a id="⊎-IdL-⊥*-≃"></a><a id="7794" href="Cubical.Data.Sum.Properties.html#7794" class="Function">⊎-IdL-⊥*-≃</a> <a id="7805" class="Symbol">:</a> <a id="7807" class="Symbol">∀</a> <a id="7809" class="Symbol">{</a><a id="7810" href="Cubical.Data.Sum.Properties.html#7810" class="Bound">ℓ</a><a id="7811" class="Symbol">}</a> <a id="7813" class="Symbol">→</a> <a id="7815" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="7818" class="Symbol">{</a><a id="7819" href="Cubical.Data.Sum.Properties.html#7810" class="Bound">ℓ</a><a id="7820" class="Symbol">}</a> <a id="7822" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7824" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="7826" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7828" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a>
<a id="7830" href="Cubical.Data.Sum.Properties.html#7794" class="Function">⊎-IdL-⊥*-≃</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7854" href="Cubical.Data.Sum.Properties.html#7268" class="Function">⊎-IdL-⊥*-Iso</a>

<a id="Π⊎Iso"></a><a id="7868" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="7874" class="Symbol">:</a> <a id="7876" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7880" class="Symbol">((</a><a id="7882" href="Cubical.Data.Sum.Properties.html#7882" class="Bound">x</a> <a id="7884" class="Symbol">:</a> <a id="7886" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="7888" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7890" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="7891" class="Symbol">)</a> <a id="7893" class="Symbol">→</a> <a id="7895" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="7897" href="Cubical.Data.Sum.Properties.html#7882" class="Bound">x</a><a id="7898" class="Symbol">)</a> <a id="7900" class="Symbol">(((</a><a id="7903" href="Cubical.Data.Sum.Properties.html#7903" class="Bound">a</a> <a id="7905" class="Symbol">:</a> <a id="7907" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="7908" class="Symbol">)</a> <a id="7910" class="Symbol">→</a> <a id="7912" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="7914" class="Symbol">(</a><a id="7915" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7919" href="Cubical.Data.Sum.Properties.html#7903" class="Bound">a</a><a id="7920" class="Symbol">))</a> <a id="7923" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7925" class="Symbol">((</a><a id="7927" href="Cubical.Data.Sum.Properties.html#7927" class="Bound">b</a> <a id="7929" class="Symbol">:</a> <a id="7931" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="7932" class="Symbol">)</a> <a id="7934" class="Symbol">→</a> <a id="7936" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="7938" class="Symbol">(</a><a id="7939" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7943" href="Cubical.Data.Sum.Properties.html#7927" class="Bound">b</a><a id="7944" class="Symbol">)))</a>
<a id="7948" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7952" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="7958" href="Cubical.Data.Sum.Properties.html#7958" class="Bound">f</a> <a id="7960" class="Symbol">.</a><a id="7961" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7965" href="Cubical.Data.Sum.Properties.html#7965" class="Bound">a</a> <a id="7967" class="Symbol">=</a> <a id="7969" href="Cubical.Data.Sum.Properties.html#7958" class="Bound">f</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="7976" href="Cubical.Data.Sum.Properties.html#7965" class="Bound">a</a><a id="7977" class="Symbol">)</a>
<a id="7979" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7983" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="7989" href="Cubical.Data.Sum.Properties.html#7989" class="Bound">f</a> <a id="7991" class="Symbol">.</a><a id="7992" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7996" href="Cubical.Data.Sum.Properties.html#7996" class="Bound">b</a> <a id="7998" class="Symbol">=</a> <a id="8000" href="Cubical.Data.Sum.Properties.html#7989" class="Bound">f</a> <a id="8002" class="Symbol">(</a><a id="8003" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8007" href="Cubical.Data.Sum.Properties.html#7996" class="Bound">b</a><a id="8008" class="Symbol">)</a>
<a id="8010" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8014" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="8020" class="Symbol">(</a><a id="8021" href="Cubical.Data.Sum.Properties.html#8021" class="Bound">g1</a> <a id="8024" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8026" href="Cubical.Data.Sum.Properties.html#8026" class="Bound">g2</a><a id="8028" class="Symbol">)</a> <a id="8030" class="Symbol">(</a><a id="8031" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8035" href="Cubical.Data.Sum.Properties.html#8035" class="Bound">a</a><a id="8036" class="Symbol">)</a> <a id="8038" class="Symbol">=</a> <a id="8040" href="Cubical.Data.Sum.Properties.html#8021" class="Bound">g1</a> <a id="8043" href="Cubical.Data.Sum.Properties.html#8035" class="Bound">a</a>
<a id="8045" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8049" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="8055" class="Symbol">(</a><a id="8056" href="Cubical.Data.Sum.Properties.html#8056" class="Bound">g1</a> <a id="8059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8061" href="Cubical.Data.Sum.Properties.html#8061" class="Bound">g2</a><a id="8063" class="Symbol">)</a> <a id="8065" class="Symbol">(</a><a id="8066" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8070" href="Cubical.Data.Sum.Properties.html#8070" class="Bound">b</a><a id="8071" class="Symbol">)</a> <a id="8073" class="Symbol">=</a> <a id="8075" href="Cubical.Data.Sum.Properties.html#8061" class="Bound">g2</a> <a id="8078" href="Cubical.Data.Sum.Properties.html#8070" class="Bound">b</a>
<a id="8080" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8084" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="8090" class="Symbol">(</a><a id="8091" href="Cubical.Data.Sum.Properties.html#8091" class="Bound">g1</a> <a id="8094" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8096" href="Cubical.Data.Sum.Properties.html#8096" class="Bound">g2</a><a id="8098" class="Symbol">)</a> <a id="8100" href="Cubical.Data.Sum.Properties.html#8100" class="Bound">i</a> <a id="8102" class="Symbol">.</a><a id="8103" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8107" href="Cubical.Data.Sum.Properties.html#8107" class="Bound">a</a> <a id="8109" class="Symbol">=</a> <a id="8111" href="Cubical.Data.Sum.Properties.html#8091" class="Bound">g1</a> <a id="8114" href="Cubical.Data.Sum.Properties.html#8107" class="Bound">a</a>
<a id="8116" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8120" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="8126" class="Symbol">(</a><a id="8127" href="Cubical.Data.Sum.Properties.html#8127" class="Bound">g1</a> <a id="8130" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8132" href="Cubical.Data.Sum.Properties.html#8132" class="Bound">g2</a><a id="8134" class="Symbol">)</a> <a id="8136" href="Cubical.Data.Sum.Properties.html#8136" class="Bound">i</a> <a id="8138" class="Symbol">.</a><a id="8139" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8143" href="Cubical.Data.Sum.Properties.html#8143" class="Bound">b</a> <a id="8145" class="Symbol">=</a> <a id="8147" href="Cubical.Data.Sum.Properties.html#8132" class="Bound">g2</a> <a id="8150" href="Cubical.Data.Sum.Properties.html#8143" class="Bound">b</a>
<a id="8152" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8156" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="8162" href="Cubical.Data.Sum.Properties.html#8162" class="Bound">f</a> <a id="8164" href="Cubical.Data.Sum.Properties.html#8164" class="Bound">i</a> <a id="8166" class="Symbol">(</a><a id="8167" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8171" href="Cubical.Data.Sum.Properties.html#8171" class="Bound">a</a><a id="8172" class="Symbol">)</a> <a id="8174" class="Symbol">=</a> <a id="8176" href="Cubical.Data.Sum.Properties.html#8162" class="Bound">f</a> <a id="8178" class="Symbol">(</a><a id="8179" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8183" href="Cubical.Data.Sum.Properties.html#8171" class="Bound">a</a><a id="8184" class="Symbol">)</a>
<a id="8186" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8190" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a> <a id="8196" href="Cubical.Data.Sum.Properties.html#8196" class="Bound">f</a> <a id="8198" href="Cubical.Data.Sum.Properties.html#8198" class="Bound">i</a> <a id="8200" class="Symbol">(</a><a id="8201" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8205" href="Cubical.Data.Sum.Properties.html#8205" class="Bound">b</a><a id="8206" class="Symbol">)</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="Cubical.Data.Sum.Properties.html#8196" class="Bound">f</a> <a id="8212" class="Symbol">(</a><a id="8213" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8217" href="Cubical.Data.Sum.Properties.html#8205" class="Bound">b</a><a id="8218" class="Symbol">)</a>

<a id="Σ⊎Iso"></a><a id="8221" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8227" class="Symbol">:</a> <a id="8229" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8233" class="Symbol">(</a><a id="8234" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8236" class="Symbol">(</a><a id="8237" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="8239" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8241" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="8242" class="Symbol">)</a> <a id="8244" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a><a id="8245" class="Symbol">)</a> <a id="8247" class="Symbol">((</a><a id="8249" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8251" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="8253" class="Symbol">(λ</a> <a id="8256" href="Cubical.Data.Sum.Properties.html#8256" class="Bound">a</a> <a id="8258" class="Symbol">→</a> <a id="8260" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8267" href="Cubical.Data.Sum.Properties.html#8256" class="Bound">a</a><a id="8268" class="Symbol">)))</a> <a id="8272" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8274" class="Symbol">(</a><a id="8275" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8277" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="8279" class="Symbol">(λ</a> <a id="8282" href="Cubical.Data.Sum.Properties.html#8282" class="Bound">b</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="8288" class="Symbol">(</a><a id="8289" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8293" href="Cubical.Data.Sum.Properties.html#8282" class="Bound">b</a><a id="8294" class="Symbol">))))</a>
<a id="8299" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8303" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8314" href="Cubical.Data.Sum.Properties.html#8314" class="Bound">a</a> <a id="8316" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8318" href="Cubical.Data.Sum.Properties.html#8318" class="Bound">ea</a><a id="8320" class="Symbol">)</a> <a id="8322" class="Symbol">=</a> <a id="8324" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Cubical.Data.Sum.Properties.html#8314" class="Bound">a</a> <a id="8331" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8333" href="Cubical.Data.Sum.Properties.html#8318" class="Bound">ea</a><a id="8335" class="Symbol">)</a>
<a id="8337" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8341" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8347" class="Symbol">(</a><a id="8348" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8352" href="Cubical.Data.Sum.Properties.html#8352" class="Bound">b</a> <a id="8354" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8356" href="Cubical.Data.Sum.Properties.html#8356" class="Bound">eb</a><a id="8358" class="Symbol">)</a> <a id="8360" class="Symbol">=</a> <a id="8362" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8366" class="Symbol">(</a><a id="8367" href="Cubical.Data.Sum.Properties.html#8352" class="Bound">b</a> <a id="8369" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8371" href="Cubical.Data.Sum.Properties.html#8356" class="Bound">eb</a><a id="8373" class="Symbol">)</a>
<a id="8375" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8379" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8385" class="Symbol">(</a><a id="8386" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8390" class="Symbol">(</a><a id="8391" href="Cubical.Data.Sum.Properties.html#8391" class="Bound">a</a> <a id="8393" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8395" href="Cubical.Data.Sum.Properties.html#8395" class="Bound">ea</a><a id="8397" class="Symbol">))</a> <a id="8400" class="Symbol">=</a> <a id="8402" class="Symbol">(</a><a id="8403" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8407" href="Cubical.Data.Sum.Properties.html#8391" class="Bound">a</a> <a id="8409" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8411" href="Cubical.Data.Sum.Properties.html#8395" class="Bound">ea</a><a id="8413" class="Symbol">)</a>
<a id="8415" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8419" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8425" class="Symbol">(</a><a id="8426" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8430" class="Symbol">(</a><a id="8431" href="Cubical.Data.Sum.Properties.html#8431" class="Bound">b</a> <a id="8433" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8435" href="Cubical.Data.Sum.Properties.html#8435" class="Bound">eb</a><a id="8437" class="Symbol">))</a> <a id="8440" class="Symbol">=</a> <a id="8442" class="Symbol">(</a><a id="8443" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8447" href="Cubical.Data.Sum.Properties.html#8431" class="Bound">b</a> <a id="8449" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8451" href="Cubical.Data.Sum.Properties.html#8435" class="Bound">eb</a><a id="8453" class="Symbol">)</a>
<a id="8455" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8459" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8465" class="Symbol">(</a><a id="8466" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8470" class="Symbol">(</a><a id="8471" href="Cubical.Data.Sum.Properties.html#8471" class="Bound">a</a> <a id="8473" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8475" href="Cubical.Data.Sum.Properties.html#8475" class="Bound">ea</a><a id="8477" class="Symbol">))</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8487" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8491" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8497" class="Symbol">(</a><a id="8498" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8502" class="Symbol">(</a><a id="8503" href="Cubical.Data.Sum.Properties.html#8503" class="Bound">b</a> <a id="8505" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8507" href="Cubical.Data.Sum.Properties.html#8507" class="Bound">eb</a><a id="8509" class="Symbol">))</a> <a id="8512" class="Symbol">=</a> <a id="8514" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8519" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8523" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8529" class="Symbol">(</a><a id="8530" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8534" href="Cubical.Data.Sum.Properties.html#8534" class="Bound">a</a> <a id="8536" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8538" href="Cubical.Data.Sum.Properties.html#8538" class="Bound">ea</a><a id="8540" class="Symbol">)</a> <a id="8542" class="Symbol">=</a> <a id="8544" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8549" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8553" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a> <a id="8559" class="Symbol">(</a><a id="8560" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8564" href="Cubical.Data.Sum.Properties.html#8564" class="Bound">b</a> <a id="8566" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8568" href="Cubical.Data.Sum.Properties.html#8568" class="Bound">eb</a><a id="8570" class="Symbol">)</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="×DistR⊎Iso"></a><a id="8580" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8597" class="Symbol">(</a><a id="8598" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="8600" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8602" class="Symbol">(</a><a id="8603" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="8605" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8607" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="8608" class="Symbol">))</a> <a id="8611" class="Symbol">((</a><a id="8613" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="8615" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8617" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="8618" class="Symbol">)</a> <a id="8620" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8622" class="Symbol">(</a><a id="8623" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="8625" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8627" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="8628" class="Symbol">))</a>
<a id="8631" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8635" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8646" class="Symbol">(</a><a id="8647" href="Cubical.Data.Sum.Properties.html#8647" class="Bound">a</a> <a id="8649" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8651" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8655" href="Cubical.Data.Sum.Properties.html#8655" class="Bound">b</a><a id="8656" class="Symbol">)</a> <a id="8658" class="Symbol">=</a> <a id="8660" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8664" class="Symbol">(</a><a id="8665" href="Cubical.Data.Sum.Properties.html#8647" class="Bound">a</a> <a id="8667" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8669" href="Cubical.Data.Sum.Properties.html#8655" class="Bound">b</a><a id="8670" class="Symbol">)</a>
<a id="8672" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8676" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8687" class="Symbol">(</a><a id="8688" href="Cubical.Data.Sum.Properties.html#8688" class="Bound">a</a> <a id="8690" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8692" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8696" href="Cubical.Data.Sum.Properties.html#8696" class="Bound">c</a><a id="8697" class="Symbol">)</a> <a id="8699" class="Symbol">=</a> <a id="8701" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8705" class="Symbol">(</a><a id="8706" href="Cubical.Data.Sum.Properties.html#8688" class="Bound">a</a> <a id="8708" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8710" href="Cubical.Data.Sum.Properties.html#8696" class="Bound">c</a><a id="8711" class="Symbol">)</a>
<a id="8713" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8717" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8728" class="Symbol">(</a><a id="8729" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8733" class="Symbol">(</a><a id="8734" href="Cubical.Data.Sum.Properties.html#8734" class="Bound">a</a> <a id="8736" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8738" href="Cubical.Data.Sum.Properties.html#8738" class="Bound">b</a><a id="8739" class="Symbol">))</a> <a id="8742" class="Symbol">=</a> <a id="8744" href="Cubical.Data.Sum.Properties.html#8734" class="Bound">a</a> <a id="8746" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8748" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8752" href="Cubical.Data.Sum.Properties.html#8738" class="Bound">b</a>
<a id="8754" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8758" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8769" class="Symbol">(</a><a id="8770" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8774" class="Symbol">(</a><a id="8775" href="Cubical.Data.Sum.Properties.html#8775" class="Bound">a</a> <a id="8777" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8779" href="Cubical.Data.Sum.Properties.html#8779" class="Bound">c</a><a id="8780" class="Symbol">))</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Cubical.Data.Sum.Properties.html#8775" class="Bound">a</a> <a id="8787" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8789" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8793" href="Cubical.Data.Sum.Properties.html#8779" class="Bound">c</a>
<a id="8795" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8799" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8810" class="Symbol">(</a><a id="8811" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Cubical.Data.Sum.Properties.html#8816" class="Bound">a</a> <a id="8818" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8820" href="Cubical.Data.Sum.Properties.html#8820" class="Bound">b</a><a id="8821" class="Symbol">))</a> <a id="8824" class="Symbol">=</a> <a id="8826" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8831" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8835" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8846" class="Symbol">(</a><a id="8847" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8851" class="Symbol">(</a><a id="8852" href="Cubical.Data.Sum.Properties.html#8852" class="Bound">a</a> <a id="8854" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8856" href="Cubical.Data.Sum.Properties.html#8856" class="Bound">c</a><a id="8857" class="Symbol">))</a> <a id="8860" class="Symbol">=</a> <a id="8862" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8867" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8871" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Cubical.Data.Sum.Properties.html#8883" class="Bound">a</a> <a id="8885" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8887" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8891" href="Cubical.Data.Sum.Properties.html#8891" class="Bound">b</a><a id="8892" class="Symbol">)</a> <a id="8894" class="Symbol">=</a> <a id="8896" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8901" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8905" href="Cubical.Data.Sum.Properties.html#8580" class="Function">×DistR⊎Iso</a> <a id="8916" class="Symbol">(</a><a id="8917" href="Cubical.Data.Sum.Properties.html#8917" class="Bound">a</a> <a id="8919" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8921" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8925" href="Cubical.Data.Sum.Properties.html#8925" class="Bound">c</a><a id="8926" class="Symbol">)</a> <a id="8928" class="Symbol">=</a> <a id="8930" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Π⊎≃"></a><a id="8936" href="Cubical.Data.Sum.Properties.html#8936" class="Function">Π⊎≃</a> <a id="8940" class="Symbol">:</a> <a id="8942" class="Symbol">((</a><a id="8944" href="Cubical.Data.Sum.Properties.html#8944" class="Bound">x</a> <a id="8946" class="Symbol">:</a> <a id="8948" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="8950" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="8952" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="8953" class="Symbol">)</a> <a id="8955" class="Symbol">→</a> <a id="8957" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="8959" href="Cubical.Data.Sum.Properties.html#8944" class="Bound">x</a><a id="8960" class="Symbol">)</a> <a id="8962" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8964" class="Symbol">((</a><a id="8966" href="Cubical.Data.Sum.Properties.html#8966" class="Bound">a</a> <a id="8968" class="Symbol">:</a> <a id="8970" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="8971" class="Symbol">)</a> <a id="8973" class="Symbol">→</a> <a id="8975" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="8977" class="Symbol">(</a><a id="8978" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8982" href="Cubical.Data.Sum.Properties.html#8966" class="Bound">a</a><a id="8983" class="Symbol">))</a> <a id="8986" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8988" class="Symbol">((</a><a id="8990" href="Cubical.Data.Sum.Properties.html#8990" class="Bound">b</a> <a id="8992" class="Symbol">:</a> <a id="8994" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="8995" class="Symbol">)</a> <a id="8997" class="Symbol">→</a> <a id="8999" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="9001" class="Symbol">(</a><a id="9002" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9006" href="Cubical.Data.Sum.Properties.html#8990" class="Bound">b</a><a id="9007" class="Symbol">))</a>
<a id="9010" href="Cubical.Data.Sum.Properties.html#8936" class="Function">Π⊎≃</a> <a id="9014" class="Symbol">=</a> <a id="9016" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9027" href="Cubical.Data.Sum.Properties.html#7868" class="Function">Π⊎Iso</a>

<a id="Σ⊎≃"></a><a id="9034" href="Cubical.Data.Sum.Properties.html#9034" class="Function">Σ⊎≃</a> <a id="9038" class="Symbol">:</a> <a id="9040" class="Symbol">(</a><a id="9041" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="9046" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9048" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="9049" class="Symbol">)</a> <a id="9051" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a><a id="9052" class="Symbol">)</a> <a id="9054" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9056" class="Symbol">((</a><a id="9058" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9060" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="9062" class="Symbol">(λ</a> <a id="9065" href="Cubical.Data.Sum.Properties.html#9065" class="Bound">a</a> <a id="9067" class="Symbol">→</a> <a id="9069" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="9071" class="Symbol">(</a><a id="9072" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9076" href="Cubical.Data.Sum.Properties.html#9065" class="Bound">a</a><a id="9077" class="Symbol">)))</a> <a id="9081" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9083" class="Symbol">(</a><a id="9084" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9086" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="9088" class="Symbol">(λ</a> <a id="9091" href="Cubical.Data.Sum.Properties.html#9091" class="Bound">b</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Cubical.Data.Sum.Properties.html#635" class="Generalizable">E</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9102" href="Cubical.Data.Sum.Properties.html#9091" class="Bound">b</a><a id="9103" class="Symbol">))))</a>
<a id="9108" href="Cubical.Data.Sum.Properties.html#9034" class="Function">Σ⊎≃</a> <a id="9112" class="Symbol">=</a> <a id="9114" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9125" href="Cubical.Data.Sum.Properties.html#8221" class="Function">Σ⊎Iso</a>

<a id="⊎Monotone↪"></a><a id="9132" href="Cubical.Data.Sum.Properties.html#9132" class="Function">⊎Monotone↪</a> <a id="9143" class="Symbol">:</a> <a id="9145" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="9147" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="9149" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="9155" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="9157" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a> <a id="9159" class="Symbol">→</a> <a id="9161" class="Symbol">(</a><a id="9162" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="9164" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9166" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="9167" class="Symbol">)</a> <a id="9169" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="9171" class="Symbol">(</a><a id="9172" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="9174" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="9176" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a><a id="9177" class="Symbol">)</a>
<a id="9179" href="Cubical.Data.Sum.Properties.html#9132" class="Function">⊎Monotone↪</a> <a id="9190" class="Symbol">(</a><a id="9191" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="9193" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9195" href="Cubical.Data.Sum.Properties.html#9195" class="Bound">embf</a><a id="9199" class="Symbol">)</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="9204" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9206" href="Cubical.Data.Sum.Properties.html#9206" class="Bound">embg</a><a id="9210" class="Symbol">)</a> <a id="9212" class="Symbol">=</a> <a id="9214" class="Symbol">(</a><a id="9215" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9219" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="9221" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a><a id="9222" class="Symbol">)</a> <a id="9224" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9226" href="Cubical.Data.Sum.Properties.html#10889" class="Function">emb</a>
  <a id="9232" class="Keyword">where</a> <a id="9238" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="9249" class="Symbol">:</a> <a id="9251" class="Symbol">∀</a> <a id="9253" href="Cubical.Data.Sum.Properties.html#9253" class="Bound">x</a> <a id="9255" href="Cubical.Data.Sum.Properties.html#9255" class="Bound">y</a> <a id="9257" class="Symbol">→</a> <a id="9259" href="Cubical.Data.Sum.Properties.html#739" class="Function">⊎Path.Cover</a> <a id="9271" href="Cubical.Data.Sum.Properties.html#9253" class="Bound">x</a> <a id="9273" href="Cubical.Data.Sum.Properties.html#9255" class="Bound">y</a>
                           <a id="9302" class="Symbol">→</a> <a id="9304" href="Cubical.Data.Sum.Properties.html#739" class="Function">⊎Path.Cover</a> <a id="9316" class="Symbol">(</a><a id="9317" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9321" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="9323" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="9325" href="Cubical.Data.Sum.Properties.html#9253" class="Bound">x</a><a id="9326" class="Symbol">)</a> <a id="9328" class="Symbol">(</a><a id="9329" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9333" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="9335" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="9337" href="Cubical.Data.Sum.Properties.html#9255" class="Bound">y</a><a id="9338" class="Symbol">)</a>
        <a id="9348" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="9359" class="Symbol">(</a><a id="9360" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9364" class="Symbol">_)</a> <a id="9367" class="Symbol">(</a><a id="9368" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9372" class="Symbol">_)</a> <a id="9375" href="Cubical.Data.Sum.Properties.html#9375" class="Bound">cover</a> <a id="9381" class="Symbol">=</a> <a id="9383" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="9388" class="Symbol">(</a><a id="9389" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9394" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="9396" class="Symbol">(</a><a id="9397" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="9403" href="Cubical.Data.Sum.Properties.html#9375" class="Bound">cover</a><a id="9408" class="Symbol">))</a>
        <a id="9419" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9435" class="Symbol">_)</a> <a id="9438" class="Symbol">(</a><a id="9439" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9443" class="Symbol">_)</a> <a id="9446" href="Cubical.Data.Sum.Properties.html#9446" class="Bound">cover</a> <a id="9452" class="Symbol">=</a> <a id="9454" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="9459" class="Symbol">(</a><a id="9460" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9465" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="9467" class="Symbol">(</a><a id="9468" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="9474" href="Cubical.Data.Sum.Properties.html#9446" class="Bound">cover</a><a id="9479" class="Symbol">))</a>

        <a id="9491" href="Cubical.Data.Sum.Properties.html#9491" class="Function">equiv</a> <a id="9497" class="Symbol">:</a> <a id="9499" class="Symbol">∀</a> <a id="9501" href="Cubical.Data.Sum.Properties.html#9501" class="Bound">x</a> <a id="9503" href="Cubical.Data.Sum.Properties.html#9503" class="Bound">y</a> <a id="9505" class="Symbol">→</a> <a id="9507" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9515" class="Symbol">(</a><a id="9516" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="9527" href="Cubical.Data.Sum.Properties.html#9501" class="Bound">x</a> <a id="9529" href="Cubical.Data.Sum.Properties.html#9503" class="Bound">y</a><a id="9530" class="Symbol">)</a>
        <a id="9540" href="Cubical.Data.Sum.Properties.html#9491" class="Function">equiv</a> <a id="9546" class="Symbol">(</a><a id="9547" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9551" href="Cubical.Data.Sum.Properties.html#9551" class="Bound">a₀</a><a id="9553" class="Symbol">)</a> <a id="9555" class="Symbol">(</a><a id="9556" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9560" href="Cubical.Data.Sum.Properties.html#9560" class="Bound">a₁</a><a id="9562" class="Symbol">)</a>
          <a id="9574" class="Symbol">=</a> <a id="9576" class="Symbol">((</a><a id="9578" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9587" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="9596" class="Symbol">)</a>
            <a id="9610" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="9613" class="Symbol">((</a><a id="9615" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9620" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a><a id="9621" class="Symbol">)</a> <a id="9623" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9625" class="Symbol">(</a><a id="9626" href="Cubical.Data.Sum.Properties.html#9195" class="Bound">embf</a> <a id="9631" href="Cubical.Data.Sum.Properties.html#9551" class="Bound">a₀</a> <a id="9634" href="Cubical.Data.Sum.Properties.html#9560" class="Bound">a₁</a><a id="9636" class="Symbol">))</a>
            <a id="9651" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="9654" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="9663" class="Symbol">)</a> <a id="9665" class="Symbol">.</a><a id="9666" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
        <a id="9678" href="Cubical.Data.Sum.Properties.html#9491" class="Function">equiv</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9689" href="Cubical.Data.Sum.Properties.html#9689" class="Bound">a₀</a><a id="9691" class="Symbol">)</a> <a id="9693" class="Symbol">(</a><a id="9694" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9698" href="Cubical.Data.Sum.Properties.html#9698" class="Bound">b₁</a><a id="9700" class="Symbol">)</a> <a id="9702" class="Symbol">.</a><a id="9703" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="9715" class="Symbol">()</a>
        <a id="9726" href="Cubical.Data.Sum.Properties.html#9491" class="Function">equiv</a> <a id="9732" class="Symbol">(</a><a id="9733" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9737" href="Cubical.Data.Sum.Properties.html#9737" class="Bound">b₀</a><a id="9739" class="Symbol">)</a> <a id="9741" class="Symbol">(</a><a id="9742" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="9746" href="Cubical.Data.Sum.Properties.html#9746" class="Bound">a₁</a><a id="9748" class="Symbol">)</a> <a id="9750" class="Symbol">.</a><a id="9751" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="9763" class="Symbol">()</a>
        <a id="9774" href="Cubical.Data.Sum.Properties.html#9491" class="Function">equiv</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9785" href="Cubical.Data.Sum.Properties.html#9785" class="Bound">b₀</a><a id="9787" class="Symbol">)</a> <a id="9789" class="Symbol">(</a><a id="9790" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="9794" href="Cubical.Data.Sum.Properties.html#9794" class="Bound">b₁</a><a id="9796" class="Symbol">)</a>
          <a id="9808" class="Symbol">=</a> <a id="9810" class="Symbol">((</a><a id="9812" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9821" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="9830" class="Symbol">)</a>
            <a id="9844" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="9847" class="Symbol">((</a><a id="9849" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9854" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a><a id="9855" class="Symbol">)</a> <a id="9857" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Cubical.Data.Sum.Properties.html#9206" class="Bound">embg</a> <a id="9865" href="Cubical.Data.Sum.Properties.html#9785" class="Bound">b₀</a> <a id="9868" href="Cubical.Data.Sum.Properties.html#9794" class="Bound">b₁</a><a id="9870" class="Symbol">))</a>
            <a id="9885" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="9888" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="9897" class="Symbol">)</a> <a id="9899" class="Symbol">.</a><a id="9900" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

        <a id="9913" href="Cubical.Data.Sum.Properties.html#9913" class="Function">lemma</a> <a id="9919" class="Symbol">:</a> <a id="9921" class="Symbol">∀</a> <a id="9923" href="Cubical.Data.Sum.Properties.html#9923" class="Bound">x</a> <a id="9925" href="Cubical.Data.Sum.Properties.html#9925" class="Bound">y</a>
              <a id="9941" class="Symbol">→</a> <a id="9943" class="Symbol">∀</a> <a id="9945" class="Symbol">(</a><a id="9946" href="Cubical.Data.Sum.Properties.html#9946" class="Bound">p</a> <a id="9948" class="Symbol">:</a> <a id="9950" href="Cubical.Data.Sum.Properties.html#9923" class="Bound">x</a> <a id="9952" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9954" href="Cubical.Data.Sum.Properties.html#9925" class="Bound">y</a><a id="9955" class="Symbol">)</a>
              <a id="9971" class="Symbol">→</a> <a id="9973" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9978" class="Symbol">(</a><a id="9979" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="9983" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="9985" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a><a id="9986" class="Symbol">)</a> <a id="9988" href="Cubical.Data.Sum.Properties.html#9946" class="Bound">p</a> <a id="9990" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
                     <a id="10013" href="Cubical.Data.Sum.Properties.html#1231" class="Function">⊎Path.decode</a>
                       <a id="10049" class="Symbol">(</a><a id="10050" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10054" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10056" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="10058" href="Cubical.Data.Sum.Properties.html#9923" class="Bound">x</a><a id="10059" class="Symbol">)</a>
                       <a id="10084" class="Symbol">(</a><a id="10085" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10089" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10091" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="10093" href="Cubical.Data.Sum.Properties.html#9925" class="Bound">y</a><a id="10094" class="Symbol">)</a>
                       <a id="10119" class="Symbol">(</a><a id="10120" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="10131" href="Cubical.Data.Sum.Properties.html#9923" class="Bound">x</a> <a id="10133" href="Cubical.Data.Sum.Properties.html#9925" class="Bound">y</a> <a id="10135" class="Symbol">(</a><a id="10136" href="Cubical.Data.Sum.Properties.html#1029" class="Function">⊎Path.encode</a> <a id="10149" href="Cubical.Data.Sum.Properties.html#9923" class="Bound">x</a> <a id="10151" href="Cubical.Data.Sum.Properties.html#9925" class="Bound">y</a> <a id="10153" href="Cubical.Data.Sum.Properties.html#9946" class="Bound">p</a><a id="10154" class="Symbol">))</a>
        <a id="10165" href="Cubical.Data.Sum.Properties.html#9913" class="Function">lemma</a> <a id="10171" class="Symbol">(</a><a id="10172" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10176" href="Cubical.Data.Sum.Properties.html#10176" class="Bound">a₀</a><a id="10178" class="Symbol">)</a> <a id="10180" class="Symbol">_</a>
          <a id="10192" class="Symbol">=</a> <a id="10194" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10196" class="Symbol">(λ</a> <a id="10199" href="Cubical.Data.Sum.Properties.html#10199" class="Bound">y</a> <a id="10201" href="Cubical.Data.Sum.Properties.html#10201" class="Bound">p</a>
              <a id="10217" class="Symbol">→</a> <a id="10219" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10224" class="Symbol">(</a><a id="10225" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10229" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10231" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a><a id="10232" class="Symbol">)</a> <a id="10234" href="Cubical.Data.Sum.Properties.html#10201" class="Bound">p</a> <a id="10236" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
                     <a id="10259" href="Cubical.Data.Sum.Properties.html#1231" class="Function">⊎Path.decode</a> <a id="10272" class="Symbol">(</a><a id="10273" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10277" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10279" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="10281" class="Symbol">(</a><a id="10282" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10286" href="Cubical.Data.Sum.Properties.html#10176" class="Bound">a₀</a><a id="10288" class="Symbol">))</a>
                                  <a id="10325" class="Symbol">(</a><a id="10326" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10330" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10332" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="10334" href="Cubical.Data.Sum.Properties.html#10199" class="Bound">y</a><a id="10335" class="Symbol">)</a>
                                  <a id="10371" class="Symbol">(</a><a id="10372" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="10383" class="Symbol">(</a><a id="10384" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10388" href="Cubical.Data.Sum.Properties.html#10176" class="Bound">a₀</a><a id="10390" class="Symbol">)</a> <a id="10392" href="Cubical.Data.Sum.Properties.html#10199" class="Bound">y</a>
                                              <a id="10440" class="Symbol">(</a><a id="10441" href="Cubical.Data.Sum.Properties.html#1029" class="Function">⊎Path.encode</a> <a id="10454" class="Symbol">(</a><a id="10455" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="10459" href="Cubical.Data.Sum.Properties.html#10176" class="Bound">a₀</a><a id="10461" class="Symbol">)</a> <a id="10463" href="Cubical.Data.Sum.Properties.html#10199" class="Bound">y</a> <a id="10465" href="Cubical.Data.Sum.Properties.html#10201" class="Bound">p</a><a id="10466" class="Symbol">)))</a>
            <a id="10482" class="Symbol">(</a><a id="10483" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10487" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="10489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10494" class="Symbol">(</a><a id="10495" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10500" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="10503" class="Symbol">)</a> <a id="10505" class="Symbol">(</a><a id="10506" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10511" class="Symbol">(</a><a id="10512" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10517" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a><a id="10518" class="Symbol">)</a> <a id="10520" class="Symbol">(</a><a id="10521" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10535" class="Symbol">_)))</a>
        <a id="10548" href="Cubical.Data.Sum.Properties.html#9913" class="Function">lemma</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10559" href="Cubical.Data.Sum.Properties.html#10559" class="Bound">b₀</a><a id="10561" class="Symbol">)</a> <a id="10563" class="Symbol">_</a>
          <a id="10575" class="Symbol">=</a> <a id="10577" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10579" class="Symbol">(λ</a> <a id="10582" href="Cubical.Data.Sum.Properties.html#10582" class="Bound">y</a> <a id="10584" href="Cubical.Data.Sum.Properties.html#10584" class="Bound">p</a>
              <a id="10600" class="Symbol">→</a> <a id="10602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10607" class="Symbol">(</a><a id="10608" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10612" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10614" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a><a id="10615" class="Symbol">)</a> <a id="10617" href="Cubical.Data.Sum.Properties.html#10584" class="Bound">p</a> <a id="10619" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
                     <a id="10642" href="Cubical.Data.Sum.Properties.html#1231" class="Function">⊎Path.decode</a>
                       <a id="10678" class="Symbol">(</a><a id="10679" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10683" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10685" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="10687" class="Symbol">(</a><a id="10688" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10692" href="Cubical.Data.Sum.Properties.html#10559" class="Bound">b₀</a><a id="10694" class="Symbol">))</a>
                       <a id="10720" class="Symbol">(</a><a id="10721" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10725" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10727" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="10729" href="Cubical.Data.Sum.Properties.html#10582" class="Bound">y</a><a id="10730" class="Symbol">)</a>
                       <a id="10755" class="Symbol">(</a><a id="10756" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="10767" class="Symbol">(</a><a id="10768" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10772" href="Cubical.Data.Sum.Properties.html#10559" class="Bound">b₀</a><a id="10774" class="Symbol">)</a> <a id="10776" href="Cubical.Data.Sum.Properties.html#10582" class="Bound">y</a> <a id="10778" class="Symbol">(</a><a id="10779" href="Cubical.Data.Sum.Properties.html#1029" class="Function">⊎Path.encode</a> <a id="10792" class="Symbol">(</a><a id="10793" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="10797" href="Cubical.Data.Sum.Properties.html#10559" class="Bound">b₀</a><a id="10799" class="Symbol">)</a> <a id="10801" href="Cubical.Data.Sum.Properties.html#10582" class="Bound">y</a> <a id="10803" href="Cubical.Data.Sum.Properties.html#10584" class="Bound">p</a><a id="10804" class="Symbol">)))</a>
              <a id="10822" class="Symbol">(</a><a id="10823" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10827" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="10829" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10834" class="Symbol">(</a><a id="10835" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10840" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a><a id="10843" class="Symbol">)</a> <a id="10845" class="Symbol">(</a><a id="10846" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10851" class="Symbol">(</a><a id="10852" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10857" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a><a id="10858" class="Symbol">)</a> <a id="10860" class="Symbol">(</a><a id="10861" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10875" class="Symbol">_)))</a>

        <a id="10889" href="Cubical.Data.Sum.Properties.html#10889" class="Function">emb</a> <a id="10893" class="Symbol">:</a> <a id="10895" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="10907" class="Symbol">(</a><a id="10908" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="10912" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="10914" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a><a id="10915" class="Symbol">)</a>
        <a id="10925" href="Cubical.Data.Sum.Properties.html#10889" class="Function">emb</a> <a id="10929" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="10931" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a> <a id="10933" class="Symbol">=</a> <a id="10935" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10941" class="Symbol">(λ</a> <a id="10944" href="Cubical.Data.Sum.Properties.html#10944" class="Bound">eq</a> <a id="10947" class="Symbol">→</a> <a id="10949" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10957" href="Cubical.Data.Sum.Properties.html#10944" class="Bound">eq</a><a id="10959" class="Symbol">)</a>
                        <a id="10985" class="Symbol">(</a><a id="10986" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10990" class="Symbol">(</a><a id="10991" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10998" class="Symbol">(</a><a id="10999" href="Cubical.Data.Sum.Properties.html#9913" class="Function">lemma</a> <a id="11005" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="11007" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a><a id="11008" class="Symbol">)))</a>
                          <a id="11038" class="Symbol">((</a><a id="11040" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="11042" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11044" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a>         <a id="11054" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="11057" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11066" class="Symbol">(</a><a id="11067" href="Cubical.Data.Sum.Properties.html#2069" class="Function">⊎Path.Cover≃Path</a> <a id="11084" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="11086" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a><a id="11087" class="Symbol">)</a> <a id="11089" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
                          <a id="11117" href="Cubical.Data.Sum.Properties.html#739" class="Function">⊎Path.Cover</a> <a id="11129" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="11131" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a> <a id="11133" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="11136" class="Symbol">(</a><a id="11137" href="Cubical.Data.Sum.Properties.html#9238" class="Function">coverToMap</a> <a id="11148" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="11150" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a><a id="11151" class="Symbol">)</a> <a id="11153" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11155" class="Symbol">(</a><a id="11156" href="Cubical.Data.Sum.Properties.html#9491" class="Function">equiv</a> <a id="11162" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="11164" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a><a id="11165" class="Symbol">)</a> <a id="11167" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
                          <a id="11195" href="Cubical.Data.Sum.Properties.html#739" class="Function">⊎Path.Cover</a>
                            <a id="11235" class="Symbol">(</a><a id="11236" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="11240" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="11242" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="11244" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a><a id="11245" class="Symbol">)</a>
                            <a id="11275" class="Symbol">(</a><a id="11276" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="11280" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="11282" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="11284" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a><a id="11285" class="Symbol">)</a>   <a id="11289" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="11292" href="Cubical.Data.Sum.Properties.html#2069" class="Function">⊎Path.Cover≃Path</a>
                                             <a id="11354" class="Symbol">(</a><a id="11355" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="11359" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="11361" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="11363" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a><a id="11364" class="Symbol">)</a>
                                             <a id="11411" class="Symbol">(</a><a id="11412" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="11416" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="11418" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="11420" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a><a id="11421" class="Symbol">)</a> <a id="11423" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
                          <a id="11451" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="11455" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="11457" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="11459" href="Cubical.Data.Sum.Properties.html#10929" class="Bound">x</a> <a id="11461" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11463" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a> <a id="11467" href="Cubical.Data.Sum.Properties.html#9191" class="Bound">f</a> <a id="11469" href="Cubical.Data.Sum.Properties.html#9202" class="Bound">g</a> <a id="11471" href="Cubical.Data.Sum.Properties.html#10931" class="Bound">y</a> <a id="11473" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a><a id="11474" class="Symbol">)</a> <a id="11476" class="Symbol">.</a><a id="11477" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11480" class="Symbol">)</a>

<a id="11483" class="Comment">-- A ⊎ B ≃ C ⊎ D implies B ≃ D if the first equiv respects inl</a>
<a id="Iso⊎→Iso"></a><a id="11546" href="Cubical.Data.Sum.Properties.html#11546" class="Function">Iso⊎→Iso</a> <a id="11555" class="Symbol">:</a> <a id="11557" class="Symbol">(</a><a id="11558" href="Cubical.Data.Sum.Properties.html#11558" class="Bound">f</a> <a id="11560" class="Symbol">:</a> <a id="11562" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11566" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="11568" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a><a id="11569" class="Symbol">)</a> <a id="11571" class="Symbol">(</a><a id="11572" href="Cubical.Data.Sum.Properties.html#11572" class="Bound">e</a> <a id="11574" class="Symbol">:</a> <a id="11576" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11580" class="Symbol">(</a><a id="11581" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="11583" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11585" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="11586" class="Symbol">)</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Cubical.Data.Sum.Properties.html#603" class="Generalizable">C</a> <a id="11591" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11593" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a><a id="11594" class="Symbol">))</a>
   <a id="11600" class="Symbol">→</a> <a id="11602" class="Symbol">((</a><a id="11604" href="Cubical.Data.Sum.Properties.html#11604" class="Bound">a</a> <a id="11606" class="Symbol">:</a> <a id="11608" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a><a id="11609" class="Symbol">)</a> <a id="11611" class="Symbol">→</a> <a id="11613" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11621" href="Cubical.Data.Sum.Properties.html#11572" class="Bound">e</a> <a id="11623" class="Symbol">(</a><a id="11624" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11628" href="Cubical.Data.Sum.Properties.html#11604" class="Bound">a</a><a id="11629" class="Symbol">)</a> <a id="11631" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11633" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11637" class="Symbol">(</a><a id="11638" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11646" href="Cubical.Data.Sum.Properties.html#11558" class="Bound">f</a> <a id="11648" href="Cubical.Data.Sum.Properties.html#11604" class="Bound">a</a><a id="11649" class="Symbol">))</a>
   <a id="11655" class="Symbol">→</a> <a id="11657" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11661" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a> <a id="11663" href="Cubical.Data.Sum.Properties.html#619" class="Generalizable">D</a>
<a id="11665" href="Cubical.Data.Sum.Properties.html#11546" class="Function">Iso⊎→Iso</a> <a id="11674" class="Symbol">{</a><a id="11675" class="Argument">A</a> <a id="11677" class="Symbol">=</a> <a id="11679" href="Cubical.Data.Sum.Properties.html#11679" class="Bound">A</a><a id="11680" class="Symbol">}</a> <a id="11682" class="Symbol">{</a><a id="11683" class="Argument">C</a> <a id="11685" class="Symbol">=</a> <a id="11687" href="Cubical.Data.Sum.Properties.html#11687" class="Bound">C</a><a id="11688" class="Symbol">}</a> <a id="11690" class="Symbol">{</a><a id="11691" class="Argument">B</a> <a id="11693" class="Symbol">=</a> <a id="11695" href="Cubical.Data.Sum.Properties.html#11695" class="Bound">B</a><a id="11696" class="Symbol">}</a> <a id="11698" class="Symbol">{</a><a id="11699" class="Argument">D</a> <a id="11701" class="Symbol">=</a> <a id="11703" href="Cubical.Data.Sum.Properties.html#11703" class="Bound">D</a><a id="11704" class="Symbol">}</a> <a id="11706" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="11708" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="11710" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">p</a> <a id="11712" class="Symbol">=</a> <a id="11714" href="Cubical.Data.Sum.Properties.html#13566" class="Function">Iso&#39;</a>
  <a id="11721" class="Keyword">where</a>
  <a id="11729" href="Cubical.Data.Sum.Properties.html#11729" class="Function">⊥-fib</a> <a id="11735" class="Symbol">:</a> <a id="11737" class="Symbol">∀</a> <a id="11739" class="Symbol">{</a><a id="11740" href="Cubical.Data.Sum.Properties.html#11740" class="Bound">ℓ</a> <a id="11742" href="Cubical.Data.Sum.Properties.html#11742" class="Bound">ℓ&#39;</a><a id="11744" class="Symbol">}</a> <a id="11746" class="Symbol">{</a><a id="11747" href="Cubical.Data.Sum.Properties.html#11747" class="Bound">A</a> <a id="11749" class="Symbol">:</a> <a id="11751" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11756" href="Cubical.Data.Sum.Properties.html#11740" class="Bound">ℓ</a><a id="11757" class="Symbol">}</a> <a id="11759" class="Symbol">{</a><a id="11760" href="Cubical.Data.Sum.Properties.html#11760" class="Bound">B</a> <a id="11762" class="Symbol">:</a> <a id="11764" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11769" href="Cubical.Data.Sum.Properties.html#11742" class="Bound">ℓ&#39;</a><a id="11771" class="Symbol">}</a> <a id="11773" class="Symbol">→</a> <a id="11775" href="Cubical.Data.Sum.Properties.html#11747" class="Bound">A</a> <a id="11777" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11779" href="Cubical.Data.Sum.Properties.html#11760" class="Bound">B</a> <a id="11781" class="Symbol">→</a> <a id="11783" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
  <a id="11790" href="Cubical.Data.Sum.Properties.html#11729" class="Function">⊥-fib</a> <a id="11796" class="Symbol">(</a><a id="11797" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11801" href="Cubical.Data.Sum.Properties.html#11801" class="Bound">x</a><a id="11802" class="Symbol">)</a> <a id="11804" class="Symbol">=</a> <a id="11806" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
  <a id="11810" href="Cubical.Data.Sum.Properties.html#11729" class="Function">⊥-fib</a> <a id="11816" class="Symbol">(</a><a id="11817" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11821" href="Cubical.Data.Sum.Properties.html#11821" class="Bound">x</a><a id="11822" class="Symbol">)</a> <a id="11824" class="Symbol">=</a> <a id="11826" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

  <a id="11834" class="Keyword">module</a> <a id="11841" href="Cubical.Data.Sum.Properties.html#11841" class="Module">_</a> <a id="11843" class="Symbol">{</a><a id="11844" href="Cubical.Data.Sum.Properties.html#11844" class="Bound">A</a> <a id="11846" class="Symbol">:</a> <a id="11848" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11853" href="Cubical.Data.Sum.Properties.html#544" class="Generalizable">ℓa</a><a id="11855" class="Symbol">}</a> <a id="11857" class="Symbol">{</a><a id="11858" href="Cubical.Data.Sum.Properties.html#11858" class="Bound">B</a> <a id="11860" class="Symbol">:</a> <a id="11862" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11867" href="Cubical.Data.Sum.Properties.html#547" class="Generalizable">ℓb</a><a id="11869" class="Symbol">}</a> <a id="11871" class="Symbol">{</a><a id="11872" href="Cubical.Data.Sum.Properties.html#11872" class="Bound">C</a> <a id="11874" class="Symbol">:</a> <a id="11876" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11881" href="Cubical.Data.Sum.Properties.html#550" class="Generalizable">ℓc</a><a id="11883" class="Symbol">}</a> <a id="11885" class="Symbol">{</a><a id="11886" href="Cubical.Data.Sum.Properties.html#11886" class="Bound">D</a> <a id="11888" class="Symbol">:</a> <a id="11890" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11895" href="Cubical.Data.Sum.Properties.html#553" class="Generalizable">ℓd</a><a id="11897" class="Symbol">}</a>
         <a id="11908" class="Symbol">(</a><a id="11909" href="Cubical.Data.Sum.Properties.html#11909" class="Bound">f</a> <a id="11911" class="Symbol">:</a> <a id="11913" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11917" href="Cubical.Data.Sum.Properties.html#11844" class="Bound">A</a> <a id="11919" href="Cubical.Data.Sum.Properties.html#11872" class="Bound">C</a><a id="11920" class="Symbol">)</a>
         <a id="11931" class="Symbol">(</a><a id="11932" href="Cubical.Data.Sum.Properties.html#11932" class="Bound">e</a> <a id="11934" class="Symbol">:</a> <a id="11936" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11940" class="Symbol">(</a><a id="11941" href="Cubical.Data.Sum.Properties.html#11844" class="Bound">A</a> <a id="11943" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11945" href="Cubical.Data.Sum.Properties.html#11858" class="Bound">B</a><a id="11946" class="Symbol">)</a> <a id="11948" class="Symbol">(</a><a id="11949" href="Cubical.Data.Sum.Properties.html#11872" class="Bound">C</a> <a id="11951" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="11953" href="Cubical.Data.Sum.Properties.html#11886" class="Bound">D</a><a id="11954" class="Symbol">))</a>
         <a id="11966" class="Symbol">(</a><a id="11967" href="Cubical.Data.Sum.Properties.html#11967" class="Bound">p</a> <a id="11969" class="Symbol">:</a> <a id="11971" class="Symbol">(</a><a id="11972" href="Cubical.Data.Sum.Properties.html#11972" class="Bound">a</a> <a id="11974" class="Symbol">:</a> <a id="11976" href="Cubical.Data.Sum.Properties.html#11844" class="Bound">A</a><a id="11977" class="Symbol">)</a> <a id="11979" class="Symbol">→</a> <a id="11981" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11989" href="Cubical.Data.Sum.Properties.html#11932" class="Bound">e</a> <a id="11991" class="Symbol">(</a><a id="11992" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11996" href="Cubical.Data.Sum.Properties.html#11972" class="Bound">a</a><a id="11997" class="Symbol">)</a> <a id="11999" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12001" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12005" class="Symbol">(</a><a id="12006" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12014" href="Cubical.Data.Sum.Properties.html#11909" class="Bound">f</a> <a id="12016" href="Cubical.Data.Sum.Properties.html#11972" class="Bound">a</a><a id="12017" class="Symbol">))</a> <a id="12020" class="Keyword">where</a>
    <a id="12030" href="Cubical.Data.Sum.Properties.html#12030" class="Function">T</a> <a id="12032" class="Symbol">:</a> <a id="12034" class="Symbol">(</a><a id="12035" href="Cubical.Data.Sum.Properties.html#12035" class="Bound">b</a> <a id="12037" class="Symbol">:</a> <a id="12039" href="Cubical.Data.Sum.Properties.html#11858" class="Bound">B</a><a id="12040" class="Symbol">)</a> <a id="12042" class="Symbol">→</a> <a id="12044" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12049" class="Symbol">_</a>
    <a id="12055" href="Cubical.Data.Sum.Properties.html#12030" class="Function">T</a> <a id="12057" href="Cubical.Data.Sum.Properties.html#12057" class="Bound">b</a> <a id="12059" class="Symbol">=</a> <a id="12061" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12064" href="Cubical.Data.Sum.Properties.html#12064" class="Bound">d&#39;</a> <a id="12067" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12069" href="Cubical.Data.Sum.Properties.html#11872" class="Bound">C</a> <a id="12071" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12073" href="Cubical.Data.Sum.Properties.html#11886" class="Bound">D</a> <a id="12075" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12077" class="Symbol">(</a><a id="12078" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12086" href="Cubical.Data.Sum.Properties.html#11932" class="Bound">e</a> <a id="12088" class="Symbol">(</a><a id="12089" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12093" href="Cubical.Data.Sum.Properties.html#12057" class="Bound">b</a><a id="12094" class="Symbol">)</a> <a id="12096" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12098" href="Cubical.Data.Sum.Properties.html#12064" class="Bound">d&#39;</a><a id="12100" class="Symbol">)</a>

    <a id="12107" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="12114" class="Symbol">:</a> <a id="12116" class="Symbol">∀</a> <a id="12118" class="Symbol">{</a><a id="12119" href="Cubical.Data.Sum.Properties.html#12119" class="Bound">ℓ</a><a id="12120" class="Symbol">}</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Data.Sum.Properties.html#12123" class="Bound">b</a> <a id="12125" class="Symbol">:</a> <a id="12127" href="Cubical.Data.Sum.Properties.html#11858" class="Bound">B</a><a id="12128" class="Symbol">)</a> <a id="12130" class="Symbol">{</a><a id="12131" href="Cubical.Data.Sum.Properties.html#12131" class="Bound">P</a> <a id="12133" class="Symbol">:</a> <a id="12135" class="Symbol">(</a><a id="12136" href="Cubical.Data.Sum.Properties.html#12136" class="Bound">x</a> <a id="12138" class="Symbol">:</a> <a id="12140" href="Cubical.Data.Sum.Properties.html#12030" class="Function">T</a> <a id="12142" href="Cubical.Data.Sum.Properties.html#12123" class="Bound">b</a><a id="12143" class="Symbol">)</a> <a id="12145" class="Symbol">→</a> <a id="12147" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12152" href="Cubical.Data.Sum.Properties.html#12119" class="Bound">ℓ</a><a id="12153" class="Symbol">}</a>
           <a id="12166" class="Symbol">→</a> <a id="12168" class="Symbol">((</a><a id="12170" href="Cubical.Data.Sum.Properties.html#12170" class="Bound">d</a> <a id="12172" class="Symbol">:</a> <a id="12174" href="Cubical.Data.Sum.Properties.html#11886" class="Bound">D</a><a id="12175" class="Symbol">)</a> <a id="12177" class="Symbol">(</a><a id="12178" href="Cubical.Data.Sum.Properties.html#12178" class="Bound">s</a> <a id="12180" class="Symbol">:</a> <a id="12182" class="Symbol">_)</a> <a id="12185" class="Symbol">→</a> <a id="12187" href="Cubical.Data.Sum.Properties.html#12131" class="Bound">P</a> <a id="12189" class="Symbol">(</a><a id="12190" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12194" href="Cubical.Data.Sum.Properties.html#12170" class="Bound">d</a> <a id="12196" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12198" href="Cubical.Data.Sum.Properties.html#12178" class="Bound">s</a><a id="12199" class="Symbol">))</a>
           <a id="12213" class="Symbol">→</a> <a id="12215" class="Symbol">(</a><a id="12216" href="Cubical.Data.Sum.Properties.html#12216" class="Bound">x</a> <a id="12218" class="Symbol">:</a> <a id="12220" class="Symbol">_)</a> <a id="12223" class="Symbol">→</a> <a id="12225" href="Cubical.Data.Sum.Properties.html#12131" class="Bound">P</a> <a id="12227" href="Cubical.Data.Sum.Properties.html#12216" class="Bound">x</a>
    <a id="12233" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="12240" href="Cubical.Data.Sum.Properties.html#12240" class="Bound">b</a> <a id="12242" href="Cubical.Data.Sum.Properties.html#12242" class="Bound">ind</a> <a id="12246" class="Symbol">(</a><a id="12247" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12251" href="Cubical.Data.Sum.Properties.html#12251" class="Bound">x</a> <a id="12253" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12255" href="Cubical.Data.Sum.Properties.html#12255" class="Bound">q</a><a id="12256" class="Symbol">)</a> <a id="12258" class="Symbol">=</a>
      <a id="12266" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="12272" class="Symbol">(</a><a id="12273" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12279" href="Cubical.Data.Sum.Properties.html#11729" class="Function">⊥-fib</a> <a id="12285" class="Symbol">(</a><a id="12286" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12290" class="Symbol">(</a><a id="12291" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12295" class="Symbol">(</a><a id="12296" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12304" href="Cubical.Data.Sum.Properties.html#11932" class="Bound">e</a> <a id="12306" class="Symbol">_)</a>
          <a id="12319" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12321" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12326" class="Symbol">(</a><a id="12327" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12335" href="Cubical.Data.Sum.Properties.html#11932" class="Bound">e</a><a id="12336" class="Symbol">)</a>
             <a id="12351" class="Symbol">(</a><a id="12352" href="Cubical.Data.Sum.Properties.html#11967" class="Bound">p</a> <a id="12354" class="Symbol">_</a> <a id="12356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12363" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12367" class="Symbol">(</a><a id="12368" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12376" href="Cubical.Data.Sum.Properties.html#11909" class="Bound">f</a> <a id="12378" href="Cubical.Data.Sum.Properties.html#12251" class="Bound">x</a><a id="12379" class="Symbol">)</a> <a id="12381" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12383" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12387" href="Cubical.Data.Sum.Properties.html#12255" class="Bound">q</a><a id="12388" class="Symbol">)</a>
          <a id="12400" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12402" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12410" href="Cubical.Data.Sum.Properties.html#11932" class="Bound">e</a> <a id="12412" class="Symbol">_))</a> <a id="12416" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12418" class="Symbol">)</a>
    <a id="12424" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="12431" href="Cubical.Data.Sum.Properties.html#12431" class="Bound">b</a> <a id="12433" href="Cubical.Data.Sum.Properties.html#12433" class="Bound">ind</a> <a id="12437" class="Symbol">(</a><a id="12438" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="12442" href="Cubical.Data.Sum.Properties.html#12442" class="Bound">x</a> <a id="12444" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12446" href="Cubical.Data.Sum.Properties.html#12446" class="Bound">y</a><a id="12447" class="Symbol">)</a> <a id="12449" class="Symbol">=</a> <a id="12451" href="Cubical.Data.Sum.Properties.html#12433" class="Bound">ind</a> <a id="12455" href="Cubical.Data.Sum.Properties.html#12442" class="Bound">x</a> <a id="12457" href="Cubical.Data.Sum.Properties.html#12446" class="Bound">y</a>

  <a id="12462" href="Cubical.Data.Sum.Properties.html#12462" class="Function">e-pres-inr-help</a> <a id="12478" class="Symbol">:</a> <a id="12480" class="Symbol">(</a><a id="12481" href="Cubical.Data.Sum.Properties.html#12481" class="Bound">b</a> <a id="12483" class="Symbol">:</a> <a id="12485" href="Cubical.Data.Sum.Properties.html#11695" class="Bound">B</a><a id="12486" class="Symbol">)</a> <a id="12488" class="Symbol">→</a> <a id="12490" href="Cubical.Data.Sum.Properties.html#12030" class="Function">T</a> <a id="12492" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="12494" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="12496" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">p</a> <a id="12498" href="Cubical.Data.Sum.Properties.html#12481" class="Bound">b</a>  <a id="12501" class="Symbol">→</a> <a id="12503" href="Cubical.Data.Sum.Properties.html#11703" class="Bound">D</a>
  <a id="12507" href="Cubical.Data.Sum.Properties.html#12462" class="Function">e-pres-inr-help</a> <a id="12523" href="Cubical.Data.Sum.Properties.html#12523" class="Bound">b</a> <a id="12525" class="Symbol">=</a> <a id="12527" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="12534" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="12536" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="12538" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">p</a> <a id="12540" href="Cubical.Data.Sum.Properties.html#12523" class="Bound">b</a> <a id="12542" class="Symbol">λ</a> <a id="12544" href="Cubical.Data.Sum.Properties.html#12544" class="Bound">d</a> <a id="12546" href="Cubical.Data.Sum.Properties.html#12546" class="Bound">_</a> <a id="12548" class="Symbol">→</a> <a id="12550" href="Cubical.Data.Sum.Properties.html#12544" class="Bound">d</a>

  <a id="12555" href="Cubical.Data.Sum.Properties.html#12555" class="Function">p&#39;</a> <a id="12558" class="Symbol">:</a> <a id="12560" class="Symbol">(</a><a id="12561" href="Cubical.Data.Sum.Properties.html#12561" class="Bound">a</a> <a id="12563" class="Symbol">:</a> <a id="12565" href="Cubical.Data.Sum.Properties.html#11687" class="Bound">C</a><a id="12566" class="Symbol">)</a> <a id="12568" class="Symbol">→</a> <a id="12570" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12578" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="12580" class="Symbol">(</a><a id="12581" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12585" href="Cubical.Data.Sum.Properties.html#12561" class="Bound">a</a><a id="12586" class="Symbol">)</a> <a id="12588" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12590" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="12594" class="Symbol">(</a><a id="12595" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12603" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="12605" href="Cubical.Data.Sum.Properties.html#12561" class="Bound">a</a><a id="12606" class="Symbol">)</a>
  <a id="12610" href="Cubical.Data.Sum.Properties.html#12555" class="Function">p&#39;</a> <a id="12613" href="Cubical.Data.Sum.Properties.html#12613" class="Bound">c</a> <a id="12615" class="Symbol">=</a> <a id="12617" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12622" class="Symbol">(</a><a id="12623" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12631" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="12633" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12635" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a><a id="12638" class="Symbol">)</a> <a id="12640" class="Symbol">(</a><a id="12641" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12645" class="Symbol">(</a><a id="12646" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12654" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="12656" href="Cubical.Data.Sum.Properties.html#12613" class="Bound">c</a><a id="12657" class="Symbol">))</a>
      <a id="12666" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="12669" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12674" class="Symbol">(</a><a id="12675" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12683" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="12684" class="Symbol">)</a> <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">p</a> <a id="12694" class="Symbol">(</a><a id="12695" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12703" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="12705" href="Cubical.Data.Sum.Properties.html#12613" class="Bound">c</a><a id="12706" class="Symbol">)))</a>
      <a id="12716" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="12719" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12727" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="12729" class="Symbol">_</a>

  <a id="12734" href="Cubical.Data.Sum.Properties.html#12734" class="Function">e⁻-pres-inr-help</a> <a id="12751" class="Symbol">:</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Cubical.Data.Sum.Properties.html#12754" class="Bound">d</a> <a id="12756" class="Symbol">:</a> <a id="12758" href="Cubical.Data.Sum.Properties.html#11703" class="Bound">D</a><a id="12759" class="Symbol">)</a> <a id="12761" class="Symbol">→</a> <a id="12763" href="Cubical.Data.Sum.Properties.html#12030" class="Function">T</a> <a id="12765" class="Symbol">(</a><a id="12766" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12773" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a><a id="12774" class="Symbol">)</a> <a id="12776" class="Symbol">(</a><a id="12777" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12784" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="12785" class="Symbol">)</a> <a id="12787" href="Cubical.Data.Sum.Properties.html#12555" class="Function">p&#39;</a> <a id="12790" href="Cubical.Data.Sum.Properties.html#12754" class="Bound">d</a> <a id="12792" class="Symbol">→</a> <a id="12794" href="Cubical.Data.Sum.Properties.html#11695" class="Bound">B</a>
  <a id="12798" href="Cubical.Data.Sum.Properties.html#12734" class="Function">e⁻-pres-inr-help</a> <a id="12815" href="Cubical.Data.Sum.Properties.html#12815" class="Bound">d</a> <a id="12817" class="Symbol">=</a> <a id="12819" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="12826" class="Symbol">(</a><a id="12827" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12834" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a><a id="12835" class="Symbol">)</a> <a id="12837" class="Symbol">(</a><a id="12838" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="12845" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="12846" class="Symbol">)</a> <a id="12848" href="Cubical.Data.Sum.Properties.html#12555" class="Function">p&#39;</a> <a id="12851" href="Cubical.Data.Sum.Properties.html#12815" class="Bound">d</a> <a id="12853" class="Symbol">λ</a> <a id="12855" href="Cubical.Data.Sum.Properties.html#12855" class="Bound">b</a> <a id="12857" href="Cubical.Data.Sum.Properties.html#12857" class="Bound">_</a> <a id="12859" class="Symbol">→</a> <a id="12861" href="Cubical.Data.Sum.Properties.html#12855" class="Bound">b</a>

  <a id="12866" href="Cubical.Data.Sum.Properties.html#12866" class="Function">e-pres-inr</a> <a id="12877" class="Symbol">:</a> <a id="12879" href="Cubical.Data.Sum.Properties.html#11695" class="Bound">B</a> <a id="12881" class="Symbol">→</a> <a id="12883" href="Cubical.Data.Sum.Properties.html#11703" class="Bound">D</a>
  <a id="12887" href="Cubical.Data.Sum.Properties.html#12866" class="Function">e-pres-inr</a> <a id="12898" href="Cubical.Data.Sum.Properties.html#12898" class="Bound">b</a> <a id="12900" class="Symbol">=</a> <a id="12902" href="Cubical.Data.Sum.Properties.html#12462" class="Function">e-pres-inr-help</a> <a id="12918" href="Cubical.Data.Sum.Properties.html#12898" class="Bound">b</a> <a id="12920" class="Symbol">(_</a> <a id="12923" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12925" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12929" class="Symbol">)</a>

  <a id="12934" href="Cubical.Data.Sum.Properties.html#12934" class="Function">e⁻-pres-inr</a> <a id="12946" class="Symbol">:</a> <a id="12948" href="Cubical.Data.Sum.Properties.html#11703" class="Bound">D</a> <a id="12950" class="Symbol">→</a> <a id="12952" href="Cubical.Data.Sum.Properties.html#11695" class="Bound">B</a>
  <a id="12956" href="Cubical.Data.Sum.Properties.html#12934" class="Function">e⁻-pres-inr</a> <a id="12968" href="Cubical.Data.Sum.Properties.html#12968" class="Bound">d</a> <a id="12970" class="Symbol">=</a> <a id="12972" href="Cubical.Data.Sum.Properties.html#12734" class="Function">e⁻-pres-inr-help</a> <a id="12989" href="Cubical.Data.Sum.Properties.html#12968" class="Bound">d</a> <a id="12991" class="Symbol">(_</a> <a id="12994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12996" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13000" class="Symbol">)</a>

  <a id="13005" href="Cubical.Data.Sum.Properties.html#13005" class="Function">lem1</a> <a id="13010" class="Symbol">:</a> <a id="13012" class="Symbol">(</a><a id="13013" href="Cubical.Data.Sum.Properties.html#13013" class="Bound">b</a> <a id="13015" class="Symbol">:</a> <a id="13017" href="Cubical.Data.Sum.Properties.html#11695" class="Bound">B</a><a id="13018" class="Symbol">)</a> <a id="13020" class="Symbol">(</a><a id="13021" href="Cubical.Data.Sum.Properties.html#13021" class="Bound">e</a> <a id="13023" class="Symbol">:</a> <a id="13025" href="Cubical.Data.Sum.Properties.html#12030" class="Function">T</a> <a id="13027" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="13029" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="13031" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">p</a> <a id="13033" href="Cubical.Data.Sum.Properties.html#13013" class="Bound">b</a><a id="13034" class="Symbol">)</a> <a id="13036" class="Symbol">(</a><a id="13037" href="Cubical.Data.Sum.Properties.html#13037" class="Bound">d</a> <a id="13039" class="Symbol">:</a> <a id="13041" class="Symbol">_)</a>
    <a id="13048" class="Symbol">→</a> <a id="13050" href="Cubical.Data.Sum.Properties.html#12734" class="Function">e⁻-pres-inr-help</a> <a id="13067" class="Symbol">(</a><a id="13068" href="Cubical.Data.Sum.Properties.html#12462" class="Function">e-pres-inr-help</a> <a id="13084" href="Cubical.Data.Sum.Properties.html#13013" class="Bound">b</a> <a id="13086" href="Cubical.Data.Sum.Properties.html#13021" class="Bound">e</a><a id="13087" class="Symbol">)</a> <a id="13089" href="Cubical.Data.Sum.Properties.html#13037" class="Bound">d</a> <a id="13091" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13093" href="Cubical.Data.Sum.Properties.html#13013" class="Bound">b</a>
  <a id="13097" href="Cubical.Data.Sum.Properties.html#13005" class="Function">lem1</a> <a id="13102" href="Cubical.Data.Sum.Properties.html#13102" class="Bound">b</a> <a id="13104" class="Symbol">=</a> <a id="13106" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="13113" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="13115" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="13117" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">p</a> <a id="13119" href="Cubical.Data.Sum.Properties.html#13102" class="Bound">b</a> <a id="13121" class="Symbol">λ</a> <a id="13123" href="Cubical.Data.Sum.Properties.html#13123" class="Bound">d</a> <a id="13125" href="Cubical.Data.Sum.Properties.html#13125" class="Bound">s</a>
    <a id="13131" class="Symbol">→</a> <a id="13133" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="13140" class="Symbol">(</a><a id="13141" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13148" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a><a id="13149" class="Symbol">)</a> <a id="13151" class="Symbol">(</a><a id="13152" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13159" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="13160" class="Symbol">)</a> <a id="13162" href="Cubical.Data.Sum.Properties.html#12555" class="Function">p&#39;</a> <a id="13165" class="Symbol">_</a>
      <a id="13173" class="Symbol">λ</a> <a id="13175" href="Cubical.Data.Sum.Properties.html#13175" class="Bound">b&#39;</a> <a id="13178" href="Cubical.Data.Sum.Properties.html#13178" class="Bound">s&#39;</a> <a id="13181" class="Symbol">→</a> <a id="13183" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13189" class="Symbol">(_</a> <a id="13192" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13194" href="Cubical.Data.Sum.Properties.html#2996" class="Function">isEmbedding-inr</a> <a id="13210" class="Symbol">_</a> <a id="13212" class="Symbol">_)</a>
        <a id="13223" class="Symbol">(</a><a id="13224" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13228" href="Cubical.Data.Sum.Properties.html#13178" class="Bound">s&#39;</a> <a id="13231" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13233" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13238" class="Symbol">(</a><a id="13239" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13247" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="13248" class="Symbol">)</a> <a id="13250" class="Symbol">(</a><a id="13251" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13255" href="Cubical.Data.Sum.Properties.html#13125" class="Bound">s</a><a id="13256" class="Symbol">)</a> <a id="13258" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13260" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13268" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="13270" class="Symbol">_)</a>

  <a id="13276" href="Cubical.Data.Sum.Properties.html#13276" class="Function">lem2</a> <a id="13281" class="Symbol">:</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Cubical.Data.Sum.Properties.html#13284" class="Bound">d</a> <a id="13286" class="Symbol">:</a> <a id="13288" href="Cubical.Data.Sum.Properties.html#11703" class="Bound">D</a><a id="13289" class="Symbol">)</a> <a id="13291" class="Symbol">(</a><a id="13292" href="Cubical.Data.Sum.Properties.html#13292" class="Bound">e</a> <a id="13294" class="Symbol">:</a> <a id="13296" href="Cubical.Data.Sum.Properties.html#12030" class="Function">T</a> <a id="13298" class="Symbol">(</a><a id="13299" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13306" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a><a id="13307" class="Symbol">)</a> <a id="13309" class="Symbol">(</a><a id="13310" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13317" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="13318" class="Symbol">)</a> <a id="13320" href="Cubical.Data.Sum.Properties.html#12555" class="Function">p&#39;</a> <a id="13323" href="Cubical.Data.Sum.Properties.html#13284" class="Bound">d</a> <a id="13325" class="Symbol">)</a> <a id="13327" class="Symbol">(</a><a id="13328" href="Cubical.Data.Sum.Properties.html#13328" class="Bound">t</a> <a id="13330" class="Symbol">:</a> <a id="13332" class="Symbol">_)</a>
    <a id="13339" class="Symbol">→</a> <a id="13341" href="Cubical.Data.Sum.Properties.html#12462" class="Function">e-pres-inr-help</a> <a id="13357" class="Symbol">(</a><a id="13358" href="Cubical.Data.Sum.Properties.html#12734" class="Function">e⁻-pres-inr-help</a> <a id="13375" href="Cubical.Data.Sum.Properties.html#13284" class="Bound">d</a> <a id="13377" href="Cubical.Data.Sum.Properties.html#13292" class="Bound">e</a><a id="13378" class="Symbol">)</a> <a id="13380" href="Cubical.Data.Sum.Properties.html#13328" class="Bound">t</a> <a id="13382" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13384" href="Cubical.Data.Sum.Properties.html#13284" class="Bound">d</a>
  <a id="13388" href="Cubical.Data.Sum.Properties.html#13276" class="Function">lem2</a> <a id="13393" href="Cubical.Data.Sum.Properties.html#13393" class="Bound">d</a> <a id="13395" class="Symbol">=</a> <a id="13397" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="13404" class="Symbol">(</a><a id="13405" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13412" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a><a id="13413" class="Symbol">)</a> <a id="13415" class="Symbol">(</a><a id="13416" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13423" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="13424" class="Symbol">)</a> <a id="13426" href="Cubical.Data.Sum.Properties.html#12555" class="Function">p&#39;</a> <a id="13429" href="Cubical.Data.Sum.Properties.html#13393" class="Bound">d</a>
    <a id="13435" class="Symbol">λ</a> <a id="13437" href="Cubical.Data.Sum.Properties.html#13437" class="Bound">b</a> <a id="13439" href="Cubical.Data.Sum.Properties.html#13439" class="Bound">s</a> <a id="13441" class="Symbol">→</a> <a id="13443" href="Cubical.Data.Sum.Properties.html#12107" class="Function">T-elim</a> <a id="13450" href="Cubical.Data.Sum.Properties.html#11706" class="Bound">f</a> <a id="13452" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="13454" href="Cubical.Data.Sum.Properties.html#11710" class="Bound">p</a> <a id="13456" class="Symbol">_</a> <a id="13458" class="Symbol">λ</a> <a id="13460" href="Cubical.Data.Sum.Properties.html#13460" class="Bound">d&#39;</a> <a id="13463" href="Cubical.Data.Sum.Properties.html#13463" class="Bound">s&#39;</a>
    <a id="13470" class="Symbol">→</a> <a id="13472" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13478" class="Symbol">(_</a> <a id="13481" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13483" href="Cubical.Data.Sum.Properties.html#2996" class="Function">isEmbedding-inr</a> <a id="13499" class="Symbol">_</a> <a id="13501" class="Symbol">_)</a>
         <a id="13513" class="Symbol">(</a><a id="13514" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13518" href="Cubical.Data.Sum.Properties.html#13463" class="Bound">s&#39;</a> <a id="13521" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13523" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13528" class="Symbol">(</a><a id="13529" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13537" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a><a id="13538" class="Symbol">)</a> <a id="13540" class="Symbol">(</a><a id="13541" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13545" href="Cubical.Data.Sum.Properties.html#13439" class="Bound">s</a><a id="13546" class="Symbol">)</a> <a id="13548" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13550" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13558" href="Cubical.Data.Sum.Properties.html#11708" class="Bound">e</a> <a id="13560" class="Symbol">_)</a>

  <a id="13566" href="Cubical.Data.Sum.Properties.html#13566" class="Function">Iso&#39;</a> <a id="13571" class="Symbol">:</a> <a id="13573" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13577" href="Cubical.Data.Sum.Properties.html#11695" class="Bound">B</a> <a id="13579" href="Cubical.Data.Sum.Properties.html#11703" class="Bound">D</a>
  <a id="13583" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13591" href="Cubical.Data.Sum.Properties.html#13566" class="Function">Iso&#39;</a> <a id="13596" class="Symbol">=</a> <a id="13598" href="Cubical.Data.Sum.Properties.html#12866" class="Function">e-pres-inr</a>
  <a id="13611" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13619" href="Cubical.Data.Sum.Properties.html#13566" class="Function">Iso&#39;</a> <a id="13624" class="Symbol">=</a> <a id="13626" href="Cubical.Data.Sum.Properties.html#12934" class="Function">e⁻-pres-inr</a>
  <a id="13640" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13648" href="Cubical.Data.Sum.Properties.html#13566" class="Function">Iso&#39;</a> <a id="13653" href="Cubical.Data.Sum.Properties.html#13653" class="Bound">x</a> <a id="13655" class="Symbol">=</a> <a id="13657" href="Cubical.Data.Sum.Properties.html#13276" class="Function">lem2</a> <a id="13662" href="Cubical.Data.Sum.Properties.html#13653" class="Bound">x</a> <a id="13664" class="Symbol">(_</a> <a id="13667" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13669" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13673" class="Symbol">)</a> <a id="13675" class="Symbol">(_</a> <a id="13678" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13680" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13684" class="Symbol">)</a>
  <a id="13688" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13696" href="Cubical.Data.Sum.Properties.html#13566" class="Function">Iso&#39;</a> <a id="13701" href="Cubical.Data.Sum.Properties.html#13701" class="Bound">x</a> <a id="13703" class="Symbol">=</a> <a id="13705" href="Cubical.Data.Sum.Properties.html#13005" class="Function">lem1</a> <a id="13710" href="Cubical.Data.Sum.Properties.html#13701" class="Bound">x</a> <a id="13712" class="Symbol">(_</a> <a id="13715" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13717" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13721" class="Symbol">)</a> <a id="13723" class="Symbol">(_</a> <a id="13726" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13728" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13732" class="Symbol">)</a>

<a id="Lift⊎Iso"></a><a id="13735" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="13744" class="Symbol">:</a> <a id="13746" class="Symbol">∀</a> <a id="13748" class="Symbol">(</a><a id="13749" href="Cubical.Data.Sum.Properties.html#13749" class="Bound">ℓ</a> <a id="13751" class="Symbol">:</a> <a id="13753" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="13758" class="Symbol">)</a>
  <a id="13762" class="Symbol">→</a> <a id="13764" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13768" class="Symbol">(</a><a id="13769" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="13774" href="Cubical.Data.Sum.Properties.html#13749" class="Bound">ℓ</a> <a id="13776" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="13778" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13780" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="13785" href="Cubical.Data.Sum.Properties.html#13749" class="Bound">ℓ</a> <a id="13787" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="13788" class="Symbol">)</a>
         <a id="13799" class="Symbol">(</a><a id="13800" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="13805" href="Cubical.Data.Sum.Properties.html#13749" class="Bound">ℓ</a> <a id="13807" class="Symbol">(</a><a id="13808" href="Cubical.Data.Sum.Properties.html#571" class="Generalizable">A</a> <a id="13810" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="13812" href="Cubical.Data.Sum.Properties.html#587" class="Generalizable">B</a><a id="13813" class="Symbol">))</a>
<a id="13816" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="13820" class="Symbol">(</a><a id="13821" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="13830" href="Cubical.Data.Sum.Properties.html#13830" class="Bound">ℓD</a><a id="13832" class="Symbol">)</a> <a id="13834" class="Symbol">(</a><a id="13835" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13839" href="Cubical.Data.Sum.Properties.html#13839" class="Bound">x</a><a id="13840" class="Symbol">)</a> <a id="13842" class="Symbol">=</a> <a id="13844" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="13852" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13856" href="Cubical.Data.Sum.Properties.html#13839" class="Bound">x</a>
<a id="13858" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="13862" class="Symbol">(</a><a id="13863" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="13872" href="Cubical.Data.Sum.Properties.html#13872" class="Bound">ℓD</a><a id="13874" class="Symbol">)</a> <a id="13876" class="Symbol">(</a><a id="13877" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13881" href="Cubical.Data.Sum.Properties.html#13881" class="Bound">x</a><a id="13882" class="Symbol">)</a> <a id="13884" class="Symbol">=</a> <a id="13886" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="13894" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13898" href="Cubical.Data.Sum.Properties.html#13881" class="Bound">x</a>
<a id="13900" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="13904" class="Symbol">(</a><a id="13905" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="13914" href="Cubical.Data.Sum.Properties.html#13914" class="Bound">ℓD</a><a id="13916" class="Symbol">)</a> <a id="13918" class="Symbol">(</a><a id="13919" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="13924" class="Symbol">(</a><a id="13925" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13929" href="Cubical.Data.Sum.Properties.html#13929" class="Bound">x</a><a id="13930" class="Symbol">))</a> <a id="13933" class="Symbol">=</a> <a id="13935" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13939" class="Symbol">(</a><a id="13940" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="13945" href="Cubical.Data.Sum.Properties.html#13929" class="Bound">x</a><a id="13946" class="Symbol">)</a>
<a id="13948" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="13952" class="Symbol">(</a><a id="13953" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="13962" href="Cubical.Data.Sum.Properties.html#13962" class="Bound">ℓD</a><a id="13964" class="Symbol">)</a> <a id="13966" class="Symbol">(</a><a id="13967" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="13972" class="Symbol">(</a><a id="13973" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13977" href="Cubical.Data.Sum.Properties.html#13977" class="Bound">x</a><a id="13978" class="Symbol">))</a> <a id="13981" class="Symbol">=</a> <a id="13983" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13987" class="Symbol">(</a><a id="13988" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="13993" href="Cubical.Data.Sum.Properties.html#13977" class="Bound">x</a><a id="13994" class="Symbol">)</a>
<a id="13996" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="14000" class="Symbol">(</a><a id="14001" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="14010" href="Cubical.Data.Sum.Properties.html#14010" class="Bound">ℓD</a><a id="14012" class="Symbol">)</a> <a id="14014" class="Symbol">(</a><a id="14015" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="14020" class="Symbol">(</a><a id="14021" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14025" href="Cubical.Data.Sum.Properties.html#14025" class="Bound">x</a><a id="14026" class="Symbol">))</a> <a id="14029" class="Symbol">=</a> <a id="14031" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="14036" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="14040" class="Symbol">(</a><a id="14041" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="14050" href="Cubical.Data.Sum.Properties.html#14050" class="Bound">ℓD</a><a id="14052" class="Symbol">)</a> <a id="14054" class="Symbol">(</a><a id="14055" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="14060" class="Symbol">(</a><a id="14061" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14065" href="Cubical.Data.Sum.Properties.html#14065" class="Bound">x</a><a id="14066" class="Symbol">))</a> <a id="14069" class="Symbol">=</a> <a id="14071" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="14076" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="14080" class="Symbol">(</a><a id="14081" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="14090" href="Cubical.Data.Sum.Properties.html#14090" class="Bound">ℓD</a><a id="14092" class="Symbol">)</a> <a id="14094" class="Symbol">(</a><a id="14095" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="14099" href="Cubical.Data.Sum.Properties.html#14099" class="Bound">x</a><a id="14100" class="Symbol">)</a> <a id="14102" class="Symbol">=</a> <a id="14104" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="14109" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="14113" class="Symbol">(</a><a id="14114" href="Cubical.Data.Sum.Properties.html#13735" class="Function">Lift⊎Iso</a> <a id="14123" href="Cubical.Data.Sum.Properties.html#14123" class="Bound">ℓD</a><a id="14125" class="Symbol">)</a> <a id="14127" class="Symbol">(</a><a id="14128" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="14132" href="Cubical.Data.Sum.Properties.html#14132" class="Bound">x</a><a id="14133" class="Symbol">)</a> <a id="14135" class="Symbol">=</a> <a id="14137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

</pre></body></html>

==> anc/html/Cubical.Data.Sum.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Sum</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Sum.Properties.html" class="Module">Cubical.Data.Sum.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Unit.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a> <a id="31" class="Keyword">where</a>
<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>


<a id="79" class="Comment">-- Obtain Unit</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="124" class="Keyword">public</a>
  <a id="133" class="Keyword">renaming</a> <a id="142" class="Symbol">(</a> <a id="144" href="Agda.Builtin.Unit.html#192" class="Record">⊤</a> <a id="146" class="Symbol">to</a> <a id="149" class="Record">Unit</a> <a id="154" class="Symbol">)</a>

<a id="157" class="Comment">-- Universe polymorphic version</a>
<a id="Unit*"></a><a id="189" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="195" class="Symbol">:</a> <a id="197" class="Symbol">∀</a> <a id="199" class="Symbol">{</a><a id="200" href="Cubical.Data.Unit.Base.html#200" class="Bound">ℓ</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">→</a> <a id="205" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="210" href="Cubical.Data.Unit.Base.html#200" class="Bound">ℓ</a>
<a id="212" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="218" class="Symbol">=</a> <a id="220" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="225" class="Symbol">_</a> <a id="227" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

<a id="233" class="Keyword">pattern</a> <a id="tt*"></a><a id="241" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="245" class="Symbol">=</a> <a id="247" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="252" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="256" class="Comment">-- Pointed version</a>
<a id="Unit*∙"></a><a id="275" href="Cubical.Data.Unit.Base.html#275" class="Function">Unit*∙</a> <a id="282" class="Symbol">:</a> <a id="284" class="Symbol">∀</a> <a id="286" class="Symbol">{</a><a id="287" href="Cubical.Data.Unit.Base.html#287" class="Bound">ℓ</a><a id="288" class="Symbol">}</a> <a id="290" class="Symbol">→</a> <a id="292" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="295" href="Cubical.Data.Unit.Base.html#295" class="Bound">X</a> <a id="297" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="299" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="304" href="Cubical.Data.Unit.Base.html#287" class="Bound">ℓ</a> <a id="306" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="308" href="Cubical.Data.Unit.Base.html#295" class="Bound">X</a>
<a id="310" href="Cubical.Data.Unit.Base.html#275" class="Function">Unit*∙</a> <a id="317" class="Symbol">=</a> <a id="319" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="325" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="327" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>

<a id="332" class="Comment">-- Universe polymorphic version without definitional equality</a>
<a id="394" class="Comment">-- Allows us to &quot;lock&quot; proofs. See &quot;Locking, unlocking&quot; in</a>
<a id="453" class="Comment">-- https://coq.inria.fr/refman/proof-engine/ssreflect-proof-language.html</a>
<a id="527" class="Keyword">data</a> <a id="lockUnit"></a><a id="532" href="Cubical.Data.Unit.Base.html#532" class="Datatype">lockUnit</a> <a id="541" class="Symbol">{</a><a id="542" href="Cubical.Data.Unit.Base.html#542" class="Bound">ℓ</a><a id="543" class="Symbol">}</a> <a id="545" class="Symbol">:</a> <a id="547" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="552" href="Cubical.Data.Unit.Base.html#542" class="Bound">ℓ</a> <a id="554" class="Keyword">where</a>
  <a id="lockUnit.unlock"></a><a id="562" href="Cubical.Data.Unit.Base.html#562" class="InductiveConstructor">unlock</a> <a id="569" class="Symbol">:</a> <a id="571" href="Cubical.Data.Unit.Base.html#532" class="Datatype">lockUnit</a>
</pre></body></html>

==> anc/html/Cubical.Data.Unit.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.Properties.html" class="Module">Cubical.Data.Unit.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="401" class="Keyword">renaming</a> <a id="410" class="Symbol">(</a><a id="411" href="Cubical.Data.Empty.Base.html#252" class="Function">elim</a> <a id="416" class="Symbol">to</a> <a id="419" class="Function">⊥-elim</a><a id="425" class="Symbol">;</a> <a id="427" href="Cubical.Data.Empty.Base.html#301" class="Function">elim*</a> <a id="433" class="Symbol">to</a> <a id="436" class="Function">⊥*-elim</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Data.Prod.Base.html" class="Module">Cubical.Data.Prod.Base</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="575" class="Keyword">hiding</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a><a id="586" class="Symbol">)</a>

<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="633" class="Keyword">open</a> <a id="638" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="643" class="Keyword">private</a>
  <a id="653" class="Keyword">variable</a>
    <a id="666" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a> <a id="668" href="Cubical.Data.Unit.Properties.html#668" class="Generalizable">ℓ&#39;</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="terminal"></a><a id="680" href="Cubical.Data.Unit.Properties.html#680" class="Function">terminal</a> <a id="689" class="Symbol">:</a> <a id="691" class="Symbol">(</a><a id="692" href="Cubical.Data.Unit.Properties.html#692" class="Bound">A</a> <a id="694" class="Symbol">:</a> <a id="696" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="701" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="702" class="Symbol">)</a> <a id="704" class="Symbol">→</a> <a id="706" href="Cubical.Data.Unit.Properties.html#692" class="Bound">A</a> <a id="708" class="Symbol">→</a> <a id="710" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="715" href="Cubical.Data.Unit.Properties.html#680" class="Function">terminal</a> <a id="724" href="Cubical.Data.Unit.Properties.html#724" class="Bound">A</a> <a id="726" href="Cubical.Data.Unit.Properties.html#726" class="Bound">x</a> <a id="728" class="Symbol">=</a> <a id="730" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="isContrUnit"></a><a id="734" href="Cubical.Data.Unit.Properties.html#734" class="Function">isContrUnit</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="756" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="761" href="Cubical.Data.Unit.Properties.html#734" class="Function">isContrUnit</a> <a id="773" class="Symbol">=</a> <a id="775" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="778" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="780" class="Symbol">λ</a> <a id="782" class="Symbol">{</a><a id="783" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="786" class="Symbol">→</a> <a id="788" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="792" class="Symbol">}</a>

<a id="isPropUnit"></a><a id="795" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a> <a id="806" class="Symbol">:</a> <a id="808" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="815" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="820" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a> <a id="831" class="Symbol">_</a> <a id="833" class="Symbol">_</a> <a id="835" href="Cubical.Data.Unit.Properties.html#835" class="Bound">i</a> <a id="837" class="Symbol">=</a> <a id="839" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="842" class="Comment">-- definitionally equal to: isContr→isProp isContrUnit</a>

<a id="isSetUnit"></a><a id="898" href="Cubical.Data.Unit.Properties.html#898" class="Function">isSetUnit</a> <a id="908" class="Symbol">:</a> <a id="910" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="916" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="921" href="Cubical.Data.Unit.Properties.html#898" class="Function">isSetUnit</a> <a id="931" class="Symbol">=</a> <a id="933" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="946" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a>

<a id="isOfHLevelUnit"></a><a id="958" href="Cubical.Data.Unit.Properties.html#958" class="Function">isOfHLevelUnit</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">(</a><a id="976" href="Cubical.Data.Unit.Properties.html#976" class="Bound">n</a> <a id="978" class="Symbol">:</a> <a id="980" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">→</a> <a id="990" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1001" href="Cubical.Data.Unit.Properties.html#976" class="Bound">n</a> <a id="1003" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1008" href="Cubical.Data.Unit.Properties.html#958" class="Function">isOfHLevelUnit</a> <a id="1023" href="Cubical.Data.Unit.Properties.html#1023" class="Bound">n</a> <a id="1025" class="Symbol">=</a> <a id="1027" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="1046" href="Cubical.Data.Unit.Properties.html#1023" class="Bound">n</a> <a id="1048" href="Cubical.Data.Unit.Properties.html#734" class="Function">isContrUnit</a>

<a id="1061" class="Keyword">module</a> <a id="1068" href="Cubical.Data.Unit.Properties.html#1068" class="Module">_</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Cubical.Data.Unit.Properties.html#1071" class="Bound">A</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1080" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Keyword">where</a>
  <a id="1091" href="Cubical.Data.Unit.Properties.html#1091" class="Function">UnitToType≃</a> <a id="1103" class="Symbol">:</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Cubical.Data.Unit.Properties.html#1071" class="Bound">A</a><a id="1114" class="Symbol">)</a> <a id="1116" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1118" href="Cubical.Data.Unit.Properties.html#1071" class="Bound">A</a>
  <a id="1122" class="Keyword">unquoteDef</a> <a id="1133" href="Cubical.Data.Unit.Properties.html#1091" class="Function">UnitToType≃</a> <a id="1145" class="Symbol">=</a> <a id="1147" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1162" href="Cubical.Data.Unit.Properties.html#1091" class="Function">UnitToType≃</a> <a id="1174" class="Symbol">(λ</a> <a id="1177" href="Cubical.Data.Unit.Properties.html#1177" class="Bound">f</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="Cubical.Data.Unit.Properties.html#1177" class="Bound">f</a> <a id="1183" class="Symbol">_)</a> <a id="1186" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>

<a id="UnitToTypePath"></a><a id="1193" href="Cubical.Data.Unit.Properties.html#1193" class="Function">UnitToTypePath</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">∀</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Cubical.Data.Unit.Properties.html#1213" class="Bound">ℓ</a><a id="1214" class="Symbol">}</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Data.Unit.Properties.html#1217" class="Bound">A</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1226" href="Cubical.Data.Unit.Properties.html#1213" class="Bound">ℓ</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1237" class="Symbol">→</a> <a id="1239" href="Cubical.Data.Unit.Properties.html#1217" class="Bound">A</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1244" href="Cubical.Data.Unit.Properties.html#1217" class="Bound">A</a>
<a id="1246" href="Cubical.Data.Unit.Properties.html#1193" class="Function">UnitToTypePath</a> <a id="1261" href="Cubical.Data.Unit.Properties.html#1261" class="Bound">A</a> <a id="1263" class="Symbol">=</a> <a id="1265" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Cubical.Data.Unit.Properties.html#1091" class="Function">UnitToType≃</a> <a id="1281" href="Cubical.Data.Unit.Properties.html#1261" class="Bound">A</a><a id="1282" class="Symbol">)</a>

<a id="1285" class="Keyword">module</a> <a id="1292" href="Cubical.Data.Unit.Properties.html#1292" class="Module">_</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Cubical.Data.Unit.Properties.html#1295" class="Bound">A</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1311" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Keyword">where</a>

  <a id="1323" class="Keyword">open</a> <a id="1328" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="1335" href="Cubical.Data.Unit.Properties.html#1335" class="Function">ΠUnitIso</a> <a id="1344" class="Symbol">:</a> <a id="1346" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1350" class="Symbol">((</a><a id="1352" href="Cubical.Data.Unit.Properties.html#1352" class="Bound">x</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Cubical.Data.Unit.Properties.html#1295" class="Bound">A</a> <a id="1366" href="Cubical.Data.Unit.Properties.html#1352" class="Bound">x</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Cubical.Data.Unit.Properties.html#1295" class="Bound">A</a> <a id="1372" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1374" class="Symbol">)</a>
  <a id="1378" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1382" href="Cubical.Data.Unit.Properties.html#1335" class="Function">ΠUnitIso</a> <a id="1391" href="Cubical.Data.Unit.Properties.html#1391" class="Bound">f</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="Cubical.Data.Unit.Properties.html#1391" class="Bound">f</a> <a id="1397" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="1402" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1406" href="Cubical.Data.Unit.Properties.html#1335" class="Function">ΠUnitIso</a> <a id="1415" href="Cubical.Data.Unit.Properties.html#1415" class="Bound">a</a> <a id="1417" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.Data.Unit.Properties.html#1415" class="Bound">a</a>
  <a id="1426" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1430" href="Cubical.Data.Unit.Properties.html#1335" class="Function">ΠUnitIso</a> <a id="1439" href="Cubical.Data.Unit.Properties.html#1439" class="Bound">a</a> <a id="1441" class="Symbol">=</a> <a id="1443" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1450" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1454" href="Cubical.Data.Unit.Properties.html#1335" class="Function">ΠUnitIso</a> <a id="1463" href="Cubical.Data.Unit.Properties.html#1463" class="Bound">f</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1475" href="Cubical.Data.Unit.Properties.html#1475" class="Function">ΠUnit</a> <a id="1481" class="Symbol">:</a> <a id="1483" class="Symbol">((</a><a id="1485" href="Cubical.Data.Unit.Properties.html#1485" class="Bound">x</a> <a id="1487" class="Symbol">:</a> <a id="1489" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Cubical.Data.Unit.Properties.html#1295" class="Bound">A</a> <a id="1499" href="Cubical.Data.Unit.Properties.html#1485" class="Bound">x</a><a id="1500" class="Symbol">)</a> <a id="1502" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1504" href="Cubical.Data.Unit.Properties.html#1295" class="Bound">A</a> <a id="1506" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="1511" href="Cubical.Data.Unit.Properties.html#1475" class="Function">ΠUnit</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1530" href="Cubical.Data.Unit.Properties.html#1335" class="Function">ΠUnitIso</a>

<a id="1540" class="Keyword">module</a> <a id="1547" href="Cubical.Data.Unit.Properties.html#1547" class="Module">_</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Data.Unit.Properties.html#1550" class="Bound">A</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="1562" class="Symbol">}</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1571" href="Cubical.Data.Unit.Properties.html#668" class="Generalizable">ℓ&#39;</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Keyword">where</a>

  <a id="1584" class="Keyword">open</a> <a id="1589" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="1596" href="Cubical.Data.Unit.Properties.html#1596" class="Function">ΠUnit*Iso</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1612" class="Symbol">((</a><a id="1614" href="Cubical.Data.Unit.Properties.html#1614" class="Bound">x</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Cubical.Data.Unit.Properties.html#1550" class="Bound">A</a> <a id="1629" href="Cubical.Data.Unit.Properties.html#1614" class="Bound">x</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Cubical.Data.Unit.Properties.html#1550" class="Bound">A</a> <a id="1635" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="1638" class="Symbol">)</a>
  <a id="1642" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1646" href="Cubical.Data.Unit.Properties.html#1596" class="Function">ΠUnit*Iso</a> <a id="1656" href="Cubical.Data.Unit.Properties.html#1656" class="Bound">f</a> <a id="1658" class="Symbol">=</a> <a id="1660" href="Cubical.Data.Unit.Properties.html#1656" class="Bound">f</a> <a id="1662" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
  <a id="1668" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1672" href="Cubical.Data.Unit.Properties.html#1596" class="Function">ΠUnit*Iso</a> <a id="1682" href="Cubical.Data.Unit.Properties.html#1682" class="Bound">a</a> <a id="1684" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="1688" class="Symbol">=</a> <a id="1690" href="Cubical.Data.Unit.Properties.html#1682" class="Bound">a</a>
  <a id="1694" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1698" href="Cubical.Data.Unit.Properties.html#1596" class="Function">ΠUnit*Iso</a> <a id="1708" href="Cubical.Data.Unit.Properties.html#1708" class="Bound">a</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1719" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1723" href="Cubical.Data.Unit.Properties.html#1596" class="Function">ΠUnit*Iso</a> <a id="1733" href="Cubical.Data.Unit.Properties.html#1733" class="Bound">f</a> <a id="1735" class="Symbol">=</a> <a id="1737" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1745" href="Cubical.Data.Unit.Properties.html#1745" class="Function">ΠUnit*</a> <a id="1752" class="Symbol">:</a> <a id="1754" class="Symbol">((</a><a id="1756" href="Cubical.Data.Unit.Properties.html#1756" class="Bound">x</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Cubical.Data.Unit.Properties.html#1550" class="Bound">A</a> <a id="1771" href="Cubical.Data.Unit.Properties.html#1756" class="Bound">x</a><a id="1772" class="Symbol">)</a> <a id="1774" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1776" href="Cubical.Data.Unit.Properties.html#1550" class="Bound">A</a> <a id="1778" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
  <a id="1784" href="Cubical.Data.Unit.Properties.html#1745" class="Function">ΠUnit*</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1804" href="Cubical.Data.Unit.Properties.html#1596" class="Function">ΠUnit*Iso</a>

<a id="fiberUnitIso"></a><a id="1815" href="Cubical.Data.Unit.Properties.html#1815" class="Function">fiberUnitIso</a> <a id="1828" class="Symbol">:</a> <a id="1830" class="Symbol">{</a><a id="1831" href="Cubical.Data.Unit.Properties.html#1831" class="Bound">A</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1840" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="1841" class="Symbol">}</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1856" class="Symbol">(λ</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.Data.Unit.Properties.html#1860" class="Bound">a</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Cubical.Data.Unit.Properties.html#1831" class="Bound">A</a><a id="1865" class="Symbol">)</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1871" class="Symbol">)</a> <a id="1873" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Cubical.Data.Unit.Properties.html#1831" class="Bound">A</a>
<a id="1879" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1883" href="Cubical.Data.Unit.Properties.html#1815" class="Function">fiberUnitIso</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="1902" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1906" href="Cubical.Data.Unit.Properties.html#1815" class="Function">fiberUnitIso</a> <a id="1919" href="Cubical.Data.Unit.Properties.html#1919" class="Bound">a</a> <a id="1921" class="Symbol">=</a> <a id="1923" href="Cubical.Data.Unit.Properties.html#1919" class="Bound">a</a> <a id="1925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1927" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1932" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1936" href="Cubical.Data.Unit.Properties.html#1815" class="Function">fiberUnitIso</a> <a id="1949" class="Symbol">_</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1958" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1962" href="Cubical.Data.Unit.Properties.html#1815" class="Function">fiberUnitIso</a> <a id="1975" class="Symbol">_</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isContr→Iso2"></a><a id="1985" href="Cubical.Data.Unit.Properties.html#1985" class="Function">isContr→Iso2</a> <a id="1998" class="Symbol">:</a> <a id="2000" class="Symbol">{</a><a id="2001" href="Cubical.Data.Unit.Properties.html#2001" class="Bound">A</a> <a id="2003" class="Symbol">:</a> <a id="2005" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2010" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="2011" class="Symbol">}</a> <a id="2013" class="Symbol">{</a><a id="2014" href="Cubical.Data.Unit.Properties.html#2014" class="Bound">B</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2023" href="Cubical.Data.Unit.Properties.html#668" class="Generalizable">ℓ&#39;</a><a id="2025" class="Symbol">}</a> <a id="2027" class="Symbol">→</a> <a id="2029" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2037" href="Cubical.Data.Unit.Properties.html#2001" class="Bound">A</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Cubical.Data.Unit.Properties.html#2001" class="Bound">A</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Cubical.Data.Unit.Properties.html#2014" class="Bound">B</a><a id="2051" class="Symbol">)</a> <a id="2053" href="Cubical.Data.Unit.Properties.html#2014" class="Bound">B</a>
<a id="2055" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Cubical.Data.Unit.Properties.html#1985" class="Function">isContr→Iso2</a> <a id="2073" href="Cubical.Data.Unit.Properties.html#2073" class="Bound">iscontr</a><a id="2080" class="Symbol">)</a> <a id="2082" href="Cubical.Data.Unit.Properties.html#2082" class="Bound">f</a> <a id="2084" class="Symbol">=</a> <a id="2086" href="Cubical.Data.Unit.Properties.html#2082" class="Bound">f</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2093" href="Cubical.Data.Unit.Properties.html#2073" class="Bound">iscontr</a><a id="2100" class="Symbol">)</a>
<a id="2102" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Cubical.Data.Unit.Properties.html#1985" class="Function">isContr→Iso2</a> <a id="2120" href="Cubical.Data.Unit.Properties.html#2120" class="Bound">iscontr</a><a id="2127" class="Symbol">)</a> <a id="2129" href="Cubical.Data.Unit.Properties.html#2129" class="Bound">b</a> <a id="2131" class="Symbol">_</a> <a id="2133" class="Symbol">=</a> <a id="2135" href="Cubical.Data.Unit.Properties.html#2129" class="Bound">b</a>
<a id="2137" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Data.Unit.Properties.html#1985" class="Function">isContr→Iso2</a> <a id="2155" href="Cubical.Data.Unit.Properties.html#2155" class="Bound">iscontr</a><a id="2162" class="Symbol">)</a> <a id="2164" class="Symbol">_</a> <a id="2166" class="Symbol">=</a> <a id="2168" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2173" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Cubical.Data.Unit.Properties.html#1985" class="Function">isContr→Iso2</a> <a id="2191" href="Cubical.Data.Unit.Properties.html#2191" class="Bound">iscontr</a><a id="2198" class="Symbol">)</a> <a id="2200" href="Cubical.Data.Unit.Properties.html#2200" class="Bound">f</a> <a id="2202" class="Symbol">=</a> <a id="2204" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2211" class="Symbol">λ</a> <a id="2213" href="Cubical.Data.Unit.Properties.html#2213" class="Bound">x</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2222" href="Cubical.Data.Unit.Properties.html#2200" class="Bound">f</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2229" href="Cubical.Data.Unit.Properties.html#2191" class="Bound">iscontr</a> <a id="2237" href="Cubical.Data.Unit.Properties.html#2213" class="Bound">x</a><a id="2238" class="Symbol">)</a>

<a id="diagonal-unit"></a><a id="2241" href="Cubical.Data.Unit.Properties.html#2241" class="Function">diagonal-unit</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2262" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2264" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2269" href="Cubical.Data.Prod.Base.html#645" class="Datatype Operator">×</a> <a id="2271" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2276" href="Cubical.Data.Unit.Properties.html#2241" class="Function">diagonal-unit</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2307" class="Symbol">(λ</a> <a id="2310" href="Cubical.Data.Unit.Properties.html#2310" class="Bound">x</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2317" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2319" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2321" class="Symbol">)</a> <a id="2323" class="Symbol">(λ</a> <a id="2326" href="Cubical.Data.Unit.Properties.html#2326" class="Bound">x</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2332" class="Symbol">)</a> <a id="2334" class="Symbol">(λ</a> <a id="2337" class="Symbol">{(</a><a id="2339" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2342" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2344" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2346" class="Symbol">)</a> <a id="2348" href="Cubical.Data.Unit.Properties.html#2348" class="Bound">i</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2355" href="Cubical.Data.Prod.Base.html#704" class="InductiveConstructor Operator">,</a> <a id="2357" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2359" class="Symbol">})</a> <a id="2362" class="Symbol">λ</a> <a id="2364" class="Symbol">{</a><a id="2365" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2368" href="Cubical.Data.Unit.Properties.html#2368" class="Bound">i</a> <a id="2370" class="Symbol">→</a> <a id="2372" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2374" class="Symbol">})</a>

<a id="fibId"></a><a id="2378" href="Cubical.Data.Unit.Properties.html#2378" class="Function">fibId</a> <a id="2384" class="Symbol">:</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Cubical.Data.Unit.Properties.html#2387" class="Bound">A</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2396" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="2397" class="Symbol">)</a> <a id="2399" class="Symbol">→</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2408" class="Symbol">(λ</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Cubical.Data.Unit.Properties.html#2412" class="Bound">x</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Cubical.Data.Unit.Properties.html#2387" class="Bound">A</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2423" class="Symbol">)</a> <a id="2425" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2427" class="Symbol">)</a> <a id="2429" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2431" href="Cubical.Data.Unit.Properties.html#2387" class="Bound">A</a>
<a id="2433" href="Cubical.Data.Unit.Properties.html#2378" class="Function">fibId</a> <a id="2439" href="Cubical.Data.Unit.Properties.html#2439" class="Bound">A</a> <a id="2441" class="Symbol">=</a> <a id="2443" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2446" href="Cubical.Data.Unit.Properties.html#2470" class="Function">e</a>
  <a id="2450" class="Keyword">where</a>
  <a id="2458" class="Keyword">unquoteDecl</a> <a id="2470" href="Cubical.Data.Unit.Properties.html#2470" class="Function">e</a> <a id="2472" class="Symbol">=</a> <a id="2474" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="2490" href="Cubical.Data.Unit.Properties.html#2470" class="Function">e</a> <a id="2492" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2496" class="Symbol">(λ</a> <a id="2499" href="Cubical.Data.Unit.Properties.html#2499" class="Bound">a</a> <a id="2501" class="Symbol">→</a> <a id="2503" href="Cubical.Data.Unit.Properties.html#2499" class="Bound">a</a> <a id="2505" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2507" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2511" class="Symbol">)</a>

<a id="isContr→≃Unit"></a><a id="2514" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="2528" class="Symbol">:</a> <a id="2530" class="Symbol">{</a><a id="2531" href="Cubical.Data.Unit.Properties.html#2531" class="Bound">A</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2540" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="2541" class="Symbol">}</a> <a id="2543" class="Symbol">→</a> <a id="2545" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2553" href="Cubical.Data.Unit.Properties.html#2531" class="Bound">A</a> <a id="2555" class="Symbol">→</a> <a id="2557" href="Cubical.Data.Unit.Properties.html#2531" class="Bound">A</a> <a id="2559" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2561" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2566" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="2580" href="Cubical.Data.Unit.Properties.html#2580" class="Bound">contr</a> <a id="2586" class="Symbol">=</a> <a id="2588" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2604" class="Symbol">(λ</a> <a id="2607" href="Cubical.Data.Unit.Properties.html#2607" class="Bound">_</a> <a id="2609" class="Symbol">→</a> <a id="2611" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">(λ</a> <a id="2618" href="Cubical.Data.Unit.Properties.html#2618" class="Bound">_</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2626" href="Cubical.Data.Unit.Properties.html#2580" class="Bound">contr</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">(λ</a> <a id="2636" href="Cubical.Data.Unit.Properties.html#2636" class="Bound">_</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Symbol">λ</a> <a id="2648" href="Cubical.Data.Unit.Properties.html#2648" class="Bound">_</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2656" href="Cubical.Data.Unit.Properties.html#2580" class="Bound">contr</a> <a id="2662" class="Symbol">_)</a>

<a id="isContr→≡Unit"></a><a id="2666" href="Cubical.Data.Unit.Properties.html#2666" class="Function">isContr→≡Unit</a> <a id="2680" class="Symbol">:</a> <a id="2682" class="Symbol">{</a><a id="2683" href="Cubical.Data.Unit.Properties.html#2683" class="Bound">A</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a><a id="2692" class="Symbol">}</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2704" href="Cubical.Data.Unit.Properties.html#2683" class="Bound">A</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="Cubical.Data.Unit.Properties.html#2683" class="Bound">A</a> <a id="2710" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2712" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="2717" href="Cubical.Data.Unit.Properties.html#2666" class="Function">isContr→≡Unit</a> <a id="2731" href="Cubical.Data.Unit.Properties.html#2731" class="Bound">contr</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="2757" href="Cubical.Data.Unit.Properties.html#2731" class="Bound">contr</a><a id="2762" class="Symbol">)</a>

<a id="isContrUnit*"></a><a id="2765" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a> <a id="2778" class="Symbol">:</a> <a id="2780" class="Symbol">∀</a> <a id="2782" class="Symbol">{</a><a id="2783" href="Cubical.Data.Unit.Properties.html#2783" class="Bound">ℓ</a><a id="2784" class="Symbol">}</a> <a id="2786" class="Symbol">→</a> <a id="2788" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2803" class="Symbol">{</a><a id="2804" href="Cubical.Data.Unit.Properties.html#2783" class="Bound">ℓ</a><a id="2805" class="Symbol">})</a>
<a id="2808" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a> <a id="2821" class="Symbol">=</a> <a id="2823" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="2827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2829" class="Symbol">λ</a> <a id="2831" href="Cubical.Data.Unit.Properties.html#2831" class="Bound">_</a> <a id="2833" class="Symbol">→</a> <a id="2835" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isPropUnit*"></a><a id="2841" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a> <a id="2853" class="Symbol">:</a> <a id="2855" class="Symbol">∀</a> <a id="2857" class="Symbol">{</a><a id="2858" href="Cubical.Data.Unit.Properties.html#2858" class="Bound">ℓ</a><a id="2859" class="Symbol">}</a> <a id="2861" class="Symbol">→</a> <a id="2863" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Cubical.Data.Unit.Properties.html#2858" class="Bound">ℓ</a><a id="2879" class="Symbol">})</a>
<a id="2882" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a> <a id="2894" class="Symbol">_</a> <a id="2896" class="Symbol">_</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isSetUnit*"></a><a id="2906" href="Cubical.Data.Unit.Properties.html#2906" class="Function">isSetUnit*</a> <a id="2917" class="Symbol">:</a> <a id="2919" class="Symbol">∀</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Cubical.Data.Unit.Properties.html#2922" class="Bound">ℓ</a><a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">→</a> <a id="2927" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2940" class="Symbol">{</a><a id="2941" href="Cubical.Data.Unit.Properties.html#2922" class="Bound">ℓ</a><a id="2942" class="Symbol">})</a>
<a id="2945" href="Cubical.Data.Unit.Properties.html#2906" class="Function">isSetUnit*</a> <a id="2956" class="Symbol">_</a> <a id="2958" class="Symbol">_</a> <a id="2960" class="Symbol">_</a> <a id="2962" class="Symbol">_</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevelUnit*"></a><a id="2972" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="2988" class="Symbol">:</a> <a id="2990" class="Symbol">∀</a> <a id="2992" class="Symbol">{</a><a id="2993" href="Cubical.Data.Unit.Properties.html#2993" class="Bound">ℓ</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Cubical.Data.Unit.Properties.html#2997" class="Bound">n</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3022" href="Cubical.Data.Unit.Properties.html#2997" class="Bound">n</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3031" class="Symbol">{</a><a id="3032" href="Cubical.Data.Unit.Properties.html#2993" class="Bound">ℓ</a><a id="3033" class="Symbol">})</a>
<a id="3036" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="3052" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="3063" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3065" class="Symbol">λ</a> <a id="3067" href="Cubical.Data.Unit.Properties.html#3067" class="Bound">_</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3076" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3097" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3101" class="Symbol">)</a> <a id="3103" class="Symbol">_</a> <a id="3105" class="Symbol">_</a> <a id="3107" class="Symbol">=</a> <a id="3109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3114" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3140" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3144" class="Symbol">))</a> <a id="3147" class="Symbol">_</a> <a id="3149" class="Symbol">_</a> <a id="3151" class="Symbol">_</a> <a id="3153" class="Symbol">_</a> <a id="3155" class="Symbol">_</a> <a id="3157" class="Symbol">_</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="3165" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="3181" class="Symbol">(</a><a id="3182" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3196" href="Cubical.Data.Unit.Properties.html#3196" class="Bound">n</a><a id="3197" class="Symbol">)))</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="3218" class="Number">3</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="3237" href="Cubical.Data.Unit.Properties.html#3196" class="Bound">n</a><a id="3238" class="Symbol">)</a>

<a id="Unit≃Unit*"></a><a id="3241" href="Cubical.Data.Unit.Properties.html#3241" class="Function">Unit≃Unit*</a> <a id="3252" class="Symbol">:</a> <a id="3254" class="Symbol">∀</a> <a id="3256" class="Symbol">{</a><a id="3257" href="Cubical.Data.Unit.Properties.html#3257" class="Bound">ℓ</a><a id="3258" class="Symbol">}</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="3267" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3269" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3275" class="Symbol">{</a><a id="3276" href="Cubical.Data.Unit.Properties.html#3257" class="Bound">ℓ</a><a id="3277" class="Symbol">}</a>
<a id="3279" href="Cubical.Data.Unit.Properties.html#3241" class="Function">Unit≃Unit*</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="3316" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a><a id="3328" class="Symbol">)</a>

<a id="isContr→≃Unit*"></a><a id="3331" href="Cubical.Data.Unit.Properties.html#3331" class="Function">isContr→≃Unit*</a> <a id="3346" class="Symbol">:</a> <a id="3348" class="Symbol">{</a><a id="3349" href="Cubical.Data.Unit.Properties.html#3349" class="Bound">A</a> <a id="3351" class="Symbol">:</a> <a id="3353" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3358" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="3359" class="Symbol">}</a> <a id="3361" class="Symbol">→</a> <a id="3363" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3371" href="Cubical.Data.Unit.Properties.html#3349" class="Bound">A</a> <a id="3373" class="Symbol">→</a> <a id="3375" href="Cubical.Data.Unit.Properties.html#3349" class="Bound">A</a> <a id="3377" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3379" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3385" class="Symbol">{</a><a id="3386" href="Cubical.Data.Unit.Properties.html#668" class="Generalizable">ℓ&#39;</a><a id="3388" class="Symbol">}</a>
<a id="3390" href="Cubical.Data.Unit.Properties.html#3331" class="Function">isContr→≃Unit*</a> <a id="3405" href="Cubical.Data.Unit.Properties.html#3405" class="Bound">contr</a> <a id="3411" class="Symbol">=</a> <a id="3413" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="3438" href="Cubical.Data.Unit.Properties.html#3405" class="Bound">contr</a><a id="3443" class="Symbol">)</a> <a id="3445" href="Cubical.Data.Unit.Properties.html#3241" class="Function">Unit≃Unit*</a>

<a id="isContr→≡Unit*"></a><a id="3457" href="Cubical.Data.Unit.Properties.html#3457" class="Function">isContr→≡Unit*</a> <a id="3472" class="Symbol">:</a> <a id="3474" class="Symbol">{</a><a id="3475" href="Cubical.Data.Unit.Properties.html#3475" class="Bound">A</a> <a id="3477" class="Symbol">:</a> <a id="3479" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3484" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="3485" class="Symbol">}</a> <a id="3487" class="Symbol">→</a> <a id="3489" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3497" href="Cubical.Data.Unit.Properties.html#3475" class="Bound">A</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="Cubical.Data.Unit.Properties.html#3475" class="Bound">A</a> <a id="3503" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3505" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="3511" href="Cubical.Data.Unit.Properties.html#3457" class="Function">isContr→≡Unit*</a> <a id="3526" href="Cubical.Data.Unit.Properties.html#3526" class="Bound">contr</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Cubical.Data.Unit.Properties.html#3331" class="Function">isContr→≃Unit*</a> <a id="3553" href="Cubical.Data.Unit.Properties.html#3526" class="Bound">contr</a><a id="3558" class="Symbol">)</a>

<a id="3561" class="Comment">-- J for pointed propositions</a>
<a id="JPointedProp"></a><a id="3591" href="Cubical.Data.Unit.Properties.html#3591" class="Function">JPointedProp</a> <a id="3604" class="Symbol">:</a> <a id="3606" class="Symbol">∀</a> <a id="3608" class="Symbol">{</a><a id="3609" href="Cubical.Data.Unit.Properties.html#3609" class="Bound">ℓ</a> <a id="3611" href="Cubical.Data.Unit.Properties.html#3611" class="Bound">ℓ&#39;</a><a id="3613" class="Symbol">}</a> <a id="3615" class="Symbol">{</a><a id="3616" href="Cubical.Data.Unit.Properties.html#3616" class="Bound">B</a> <a id="3618" class="Symbol">:</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.Data.Unit.Properties.html#3621" class="Bound">A</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3630" href="Cubical.Data.Unit.Properties.html#3611" class="Bound">ℓ&#39;</a><a id="3632" class="Symbol">)</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Data.Unit.Properties.html#3635" class="Bound">a</a> <a id="3637" class="Symbol">:</a> <a id="3639" href="Cubical.Data.Unit.Properties.html#3621" class="Bound">A</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Cubical.Data.Unit.Properties.html#3643" class="Bound">isPr</a> <a id="3648" class="Symbol">:</a> <a id="3650" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3657" href="Cubical.Data.Unit.Properties.html#3621" class="Bound">A</a><a id="3658" class="Symbol">)</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3667" href="Cubical.Data.Unit.Properties.html#3609" class="Bound">ℓ</a><a id="3668" class="Symbol">}</a>
  <a id="3672" class="Symbol">→</a> <a id="3674" href="Cubical.Data.Unit.Properties.html#3616" class="Bound">B</a> <a id="3676" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3682" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="3686" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a>
  <a id="3700" class="Symbol">→</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Cubical.Data.Unit.Properties.html#3703" class="Bound">A</a> <a id="3705" class="Symbol">:</a> <a id="3707" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3712" href="Cubical.Data.Unit.Properties.html#3611" class="Bound">ℓ&#39;</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.Data.Unit.Properties.html#3717" class="Bound">a</a> <a id="3719" class="Symbol">:</a> <a id="3721" href="Cubical.Data.Unit.Properties.html#3703" class="Bound">A</a><a id="3722" class="Symbol">)</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Cubical.Data.Unit.Properties.html#3725" class="Bound">isPr</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3739" href="Cubical.Data.Unit.Properties.html#3703" class="Bound">A</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="Cubical.Data.Unit.Properties.html#3616" class="Bound">B</a> <a id="3746" href="Cubical.Data.Unit.Properties.html#3703" class="Bound">A</a> <a id="3748" href="Cubical.Data.Unit.Properties.html#3717" class="Bound">a</a> <a id="3750" href="Cubical.Data.Unit.Properties.html#3725" class="Bound">isPr</a>
<a id="3755" href="Cubical.Data.Unit.Properties.html#3591" class="Function">JPointedProp</a> <a id="3768" class="Symbol">{</a><a id="3769" class="Argument">ℓ&#39;</a> <a id="3772" class="Symbol">=</a> <a id="3774" href="Cubical.Data.Unit.Properties.html#3774" class="Bound">ℓ&#39;</a><a id="3776" class="Symbol">}</a> <a id="3778" class="Symbol">{</a><a id="3779" class="Argument">B</a> <a id="3781" class="Symbol">=</a> <a id="3783" href="Cubical.Data.Unit.Properties.html#3783" class="Bound">B</a><a id="3784" class="Symbol">}</a> <a id="3786" href="Cubical.Data.Unit.Properties.html#3786" class="Bound">ind</a> <a id="3790" href="Cubical.Data.Unit.Properties.html#3790" class="Bound">A</a> <a id="3792" href="Cubical.Data.Unit.Properties.html#3792" class="Bound">a</a> <a id="3794" href="Cubical.Data.Unit.Properties.html#3794" class="Bound">isPr</a> <a id="3799" class="Symbol">=</a>
  <a id="3803" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3813" class="Symbol">(λ</a> <a id="3816" href="Cubical.Data.Unit.Properties.html#3816" class="Bound">i</a> <a id="3818" class="Symbol">→</a> <a id="3820" href="Cubical.Data.Unit.Properties.html#3783" class="Bound">B</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Cubical.Data.Unit.Properties.html#3917" class="Function">P</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3828" href="Cubical.Data.Unit.Properties.html#3816" class="Bound">i</a><a id="3829" class="Symbol">)</a> <a id="3831" class="Symbol">.</a><a id="3832" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3835" class="Symbol">)</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Cubical.Data.Unit.Properties.html#4054" class="Function">coh</a> <a id="3842" href="Cubical.Data.Unit.Properties.html#3816" class="Bound">i</a><a id="3843" class="Symbol">)</a> <a id="3845" class="Symbol">(</a><a id="3846" href="Cubical.Data.Unit.Properties.html#3917" class="Function">P</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3851" href="Cubical.Data.Unit.Properties.html#3816" class="Bound">i</a><a id="3852" class="Symbol">)</a> <a id="3854" class="Symbol">.</a><a id="3855" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3858" class="Symbol">))</a> <a id="3861" href="Cubical.Data.Unit.Properties.html#3786" class="Bound">ind</a>
  <a id="3867" class="Keyword">where</a>
  <a id="3875" href="Cubical.Data.Unit.Properties.html#3875" class="Function">A*</a> <a id="3878" class="Symbol">:</a> <a id="3880" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="3893" href="Cubical.Data.Unit.Properties.html#3774" class="Bound">ℓ&#39;</a> <a id="3896" class="Number">1</a>
  <a id="3900" href="Cubical.Data.Unit.Properties.html#3875" class="Function">A*</a> <a id="3903" class="Symbol">=</a> <a id="3905" href="Cubical.Data.Unit.Properties.html#3790" class="Bound">A</a> <a id="3907" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3909" href="Cubical.Data.Unit.Properties.html#3794" class="Bound">isPr</a>

  <a id="3917" href="Cubical.Data.Unit.Properties.html#3917" class="Function">P</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Data.Unit.Properties.html#3875" class="Function">A*</a> <a id="3924" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="3933" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3935" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a><a id="3946" class="Symbol">)</a>
  <a id="3950" href="Cubical.Data.Unit.Properties.html#3917" class="Function">P</a> <a id="3952" class="Symbol">=</a> <a id="3954" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="3961" class="Symbol">(λ</a> <a id="3964" href="Cubical.Data.Unit.Properties.html#3964" class="Bound">_</a> <a id="3966" class="Symbol">→</a> <a id="3968" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="3980" class="Symbol">)</a>
        <a id="3990" class="Symbol">(</a><a id="3991" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3994" class="Symbol">(</a><a id="3995" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="4012" href="Cubical.Data.Unit.Properties.html#3794" class="Bound">isPr</a> <a id="4017" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a> <a id="4029" class="Symbol">(λ</a> <a id="4032" href="Cubical.Data.Unit.Properties.html#4032" class="Bound">_</a> <a id="4034" class="Symbol">→</a> <a id="4036" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">λ</a> <a id="4043" href="Cubical.Data.Unit.Properties.html#4043" class="Bound">_</a> <a id="4045" class="Symbol">→</a> <a id="4047" href="Cubical.Data.Unit.Properties.html#3792" class="Bound">a</a><a id="4048" class="Symbol">))</a>

  <a id="4054" href="Cubical.Data.Unit.Properties.html#4054" class="Function">coh</a> <a id="4058" class="Symbol">:</a> <a id="4060" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4066" class="Symbol">(λ</a> <a id="4069" href="Cubical.Data.Unit.Properties.html#4069" class="Bound">i</a> <a id="4071" class="Symbol">→</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.Data.Unit.Properties.html#3917" class="Function">P</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4079" href="Cubical.Data.Unit.Properties.html#4069" class="Bound">i</a><a id="4080" class="Symbol">)</a> <a id="4082" class="Symbol">.</a><a id="4083" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4086" class="Symbol">))</a> <a id="4089" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="4093" href="Cubical.Data.Unit.Properties.html#3792" class="Bound">a</a>
  <a id="4097" href="Cubical.Data.Unit.Properties.html#4054" class="Function">coh</a> <a id="4101" class="Symbol">=</a> <a id="4103" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="4111" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⊥≢Unit"></a><a id="4117" href="Cubical.Data.Unit.Properties.html#4117" class="Function">⊥≢Unit</a> <a id="4124" class="Symbol">:</a> <a id="4126" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4128" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="4130" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4132" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="4137" href="Cubical.Data.Unit.Properties.html#4117" class="Function">⊥≢Unit</a> <a id="4144" href="Cubical.Data.Unit.Properties.html#4144" class="Bound">⊥≡Unit</a> <a id="4151" class="Symbol">=</a> <a id="4153" href="Cubical.Data.Unit.Properties.html#419" class="Function">⊥-elim</a> <a id="4160" class="Symbol">{</a><a id="4161" class="Argument">A</a> <a id="4163" class="Symbol">=</a> <a id="4165" class="Symbol">λ</a> <a id="4167" href="Cubical.Data.Unit.Properties.html#4167" class="Bound">_</a> <a id="4169" class="Symbol">→</a> <a id="4171" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4172" class="Symbol">}</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4186" href="Cubical.Data.Unit.Properties.html#4144" class="Bound">⊥≡Unit</a> <a id="4193" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4195" class="Symbol">)</a>

<a id="⊥*≢Unit*"></a><a id="4198" href="Cubical.Data.Unit.Properties.html#4198" class="Function">⊥*≢Unit*</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="4215" class="Symbol">{</a><a id="4216" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4217" class="Symbol">}</a> <a id="4219" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="4222" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4227" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4228" class="Symbol">)</a> <a id="4230" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="4239" class="Symbol">{</a><a id="4240" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4241" class="Symbol">}</a> <a id="4243" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="4246" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4251" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4252" class="Symbol">)</a>
<a id="4254" href="Cubical.Data.Unit.Properties.html#4198" class="Function">⊥*≢Unit*</a> <a id="4263" href="Cubical.Data.Unit.Properties.html#4263" class="Bound">⊥≡Unit</a> <a id="4270" class="Symbol">=</a> <a id="4272" href="Cubical.Data.Unit.Properties.html#436" class="Function">⊥*-elim</a> <a id="4280" class="Symbol">{</a><a id="4281" class="Argument">A</a> <a id="4283" class="Symbol">=</a> <a id="4285" class="Symbol">λ</a> <a id="4287" href="Cubical.Data.Unit.Properties.html#4287" class="Bound">_</a> <a id="4289" class="Symbol">→</a> <a id="4291" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4306" href="Cubical.Data.Unit.Properties.html#4263" class="Bound">⊥≡Unit</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="4319" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4321" class="Symbol">))</a>

<a id="Unit≢⊥"></a><a id="4325" href="Cubical.Data.Unit.Properties.html#4325" class="Function">Unit≢⊥</a> <a id="4332" class="Symbol">:</a> <a id="4334" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4336" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="4341" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4343" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="4345" href="Cubical.Data.Unit.Properties.html#4325" class="Function">Unit≢⊥</a> <a id="4352" href="Cubical.Data.Unit.Properties.html#4352" class="Bound">Unit≡⊥</a> <a id="4359" class="Symbol">=</a> <a id="4361" href="Cubical.Data.Unit.Properties.html#419" class="Function">⊥-elim</a> <a id="4368" class="Symbol">{</a><a id="4369" class="Argument">A</a> <a id="4371" class="Symbol">=</a> <a id="4373" class="Symbol">λ</a> <a id="4375" href="Cubical.Data.Unit.Properties.html#4375" class="Bound">_</a> <a id="4377" class="Symbol">→</a> <a id="4379" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4380" class="Symbol">}</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4393" href="Cubical.Data.Unit.Properties.html#4352" class="Bound">Unit≡⊥</a> <a id="4400" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4402" class="Symbol">)</a>

<a id="Unit*≢⊥*"></a><a id="4405" href="Cubical.Data.Unit.Properties.html#4405" class="Function">Unit*≢⊥*</a> <a id="4414" class="Symbol">:</a> <a id="4416" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="4425" class="Symbol">{</a><a id="4426" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4427" class="Symbol">}</a> <a id="4429" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="4432" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4437" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4438" class="Symbol">)</a> <a id="4440" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a> <a id="4446" class="Symbol">{</a><a id="4447" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4448" class="Symbol">}</a> <a id="4450" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="4453" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4458" href="Cubical.Data.Unit.Properties.html#666" class="Generalizable">ℓ</a><a id="4459" class="Symbol">)</a>
<a id="4461" href="Cubical.Data.Unit.Properties.html#4405" class="Function">Unit*≢⊥*</a> <a id="4470" href="Cubical.Data.Unit.Properties.html#4470" class="Bound">Unit≡⊥</a> <a id="4477" class="Symbol">=</a> <a id="4479" href="Cubical.Data.Unit.Properties.html#436" class="Function">⊥*-elim</a> <a id="4487" class="Symbol">{</a><a id="4488" class="Argument">A</a> <a id="4490" class="Symbol">=</a> <a id="4492" class="Symbol">λ</a> <a id="4494" href="Cubical.Data.Unit.Properties.html#4494" class="Bound">_</a> <a id="4496" class="Symbol">→</a> <a id="4498" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="4499" class="Symbol">}</a> <a id="4501" class="Symbol">(</a><a id="4502" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4512" href="Cubical.Data.Unit.Properties.html#4470" class="Bound">Unit≡⊥</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="4525" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4527" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Data.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>       <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Data.Unit.Properties.html" class="Module">Cubical.Data.Unit.Properties</a> <a id="122" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Data.Vec.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{- Definition of vectors. Inspired by the Agda Standard Library -}</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a> <a id="98" class="Keyword">where</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="146" class="Keyword">open</a> <a id="151" class="Keyword">import</a> <a id="158" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Cubical.Data.FinData.Base.html" class="Module">Cubical.Data.FinData.Base</a>

<a id="214" class="Keyword">private</a>
  <a id="224" class="Keyword">variable</a>
    <a id="237" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a> <a id="239" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a> <a id="242" href="Cubical.Data.Vec.Base.html#242" class="Generalizable">ℓ&#39;&#39;</a> <a id="246" class="Symbol">:</a> <a id="248" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="258" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="260" class="Symbol">:</a> <a id="262" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="267" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a>
    <a id="273" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="275" class="Symbol">:</a> <a id="277" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="282" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a>

<a id="286" class="Keyword">infixr</a> <a id="293" class="Number">5</a> <a id="295" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a>

<a id="300" class="Keyword">data</a> <a id="Vec"></a><a id="305" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="309" class="Symbol">(</a><a id="310" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="312" class="Symbol">:</a> <a id="314" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="319" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="320" class="Symbol">)</a> <a id="322" class="Symbol">:</a> <a id="324" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="326" class="Symbol">→</a> <a id="328" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="333" href="Cubical.Data.Vec.Base.html#319" class="Bound">ℓ</a> <a id="335" class="Keyword">where</a>
  <a id="Vec.[]"></a><a id="343" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>  <a id="347" class="Symbol">:</a> <a id="349" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="353" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="355" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>
  <a id="Vec._∷_"></a><a id="362" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="366" class="Symbol">:</a> <a id="368" class="Symbol">∀</a> <a id="370" class="Symbol">{</a><a id="371" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">(</a><a id="375" href="Cubical.Data.Vec.Base.html#375" class="Bound">x</a> <a id="377" class="Symbol">:</a> <a id="379" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a><a id="380" class="Symbol">)</a> <a id="382" class="Symbol">(</a><a id="383" href="Cubical.Data.Vec.Base.html#383" class="Bound">xs</a> <a id="386" class="Symbol">:</a> <a id="388" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="392" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="394" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="395" class="Symbol">)</a> <a id="397" class="Symbol">→</a> <a id="399" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="403" href="Cubical.Data.Vec.Base.html#310" class="Bound">A</a> <a id="405" class="Symbol">(</a><a id="406" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="410" href="Cubical.Data.Vec.Base.html#371" class="Bound">n</a><a id="411" class="Symbol">)</a>


<a id="415" class="Comment">-- Basic functions</a>

<a id="length"></a><a id="435" href="Cubical.Data.Vec.Base.html#435" class="Function">length</a> <a id="442" class="Symbol">:</a> <a id="444" class="Symbol">∀</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.Data.Vec.Base.html#447" class="Bound">n</a><a id="448" class="Symbol">}</a> <a id="450" class="Symbol">→</a> <a id="452" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="456" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="458" href="Cubical.Data.Vec.Base.html#447" class="Bound">n</a> <a id="460" class="Symbol">→</a> <a id="462" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
<a id="464" href="Cubical.Data.Vec.Base.html#435" class="Function">length</a> <a id="471" class="Symbol">{</a><a id="472" class="Argument">n</a> <a id="474" class="Symbol">=</a> <a id="476" href="Cubical.Data.Vec.Base.html#476" class="Bound">n</a><a id="477" class="Symbol">}</a> <a id="479" class="Symbol">_</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Data.Vec.Base.html#476" class="Bound">n</a>

<a id="head"></a><a id="486" href="Cubical.Data.Vec.Base.html#486" class="Function">head</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Cubical.Data.Vec.Base.html#496" class="Bound">n</a><a id="497" class="Symbol">}</a> <a id="499" class="Symbol">→</a> <a id="501" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="505" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="507" class="Symbol">(</a><a id="508" class="Number">1</a> <a id="510" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="512" href="Cubical.Data.Vec.Base.html#496" class="Bound">n</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">→</a> <a id="517" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a>
<a id="519" href="Cubical.Data.Vec.Base.html#486" class="Function">head</a> <a id="524" class="Symbol">(</a><a id="525" href="Cubical.Data.Vec.Base.html#525" class="Bound">x</a> <a id="527" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="529" href="Cubical.Data.Vec.Base.html#529" class="Bound">xs</a><a id="531" class="Symbol">)</a> <a id="533" class="Symbol">=</a> <a id="535" href="Cubical.Data.Vec.Base.html#525" class="Bound">x</a>

<a id="tail"></a><a id="538" href="Cubical.Data.Vec.Base.html#538" class="Function">tail</a> <a id="543" class="Symbol">:</a> <a id="545" class="Symbol">∀</a> <a id="547" class="Symbol">{</a><a id="548" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a><a id="549" class="Symbol">}</a> <a id="551" class="Symbol">→</a> <a id="553" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="557" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="559" class="Symbol">(</a><a id="560" class="Number">1</a> <a id="562" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="564" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a><a id="565" class="Symbol">)</a> <a id="567" class="Symbol">→</a> <a id="569" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="573" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="575" href="Cubical.Data.Vec.Base.html#548" class="Bound">n</a>
<a id="577" href="Cubical.Data.Vec.Base.html#538" class="Function">tail</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Vec.Base.html#583" class="Bound">x</a> <a id="585" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="587" href="Cubical.Data.Vec.Base.html#587" class="Bound">xs</a><a id="589" class="Symbol">)</a> <a id="591" class="Symbol">=</a> <a id="593" href="Cubical.Data.Vec.Base.html#587" class="Bound">xs</a>

<a id="map"></a><a id="597" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="601" class="Symbol">:</a> <a id="603" class="Symbol">∀</a> <a id="605" class="Symbol">{</a><a id="606" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="608" class="Symbol">:</a> <a id="610" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="615" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="616" class="Symbol">}</a> <a id="618" class="Symbol">{</a><a id="619" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a> <a id="621" class="Symbol">:</a> <a id="623" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="628" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a><a id="630" class="Symbol">}</a> <a id="632" class="Symbol">{</a><a id="633" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">→</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="641" class="Symbol">→</a> <a id="643" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a><a id="644" class="Symbol">)</a> <a id="646" class="Symbol">→</a> <a id="648" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="652" href="Cubical.Data.Vec.Base.html#606" class="Bound">A</a> <a id="654" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a> <a id="656" class="Symbol">→</a> <a id="658" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="662" href="Cubical.Data.Vec.Base.html#619" class="Bound">B</a> <a id="664" href="Cubical.Data.Vec.Base.html#633" class="Bound">n</a>
<a id="666" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="670" href="Cubical.Data.Vec.Base.html#670" class="Bound">f</a> <a id="672" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="681" class="Symbol">=</a> <a id="683" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="686" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="690" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Data.Vec.Base.html#693" class="Bound">x</a> <a id="695" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="697" href="Cubical.Data.Vec.Base.html#697" class="Bound">xs</a><a id="699" class="Symbol">)</a> <a id="701" class="Symbol">=</a> <a id="703" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="705" href="Cubical.Data.Vec.Base.html#693" class="Bound">x</a> <a id="707" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="709" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="713" href="Cubical.Data.Vec.Base.html#690" class="Bound">f</a> <a id="715" href="Cubical.Data.Vec.Base.html#697" class="Bound">xs</a>

<a id="replicate"></a><a id="719" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="729" class="Symbol">:</a> <a id="731" class="Symbol">∀</a> <a id="733" class="Symbol">{</a><a id="734" href="Cubical.Data.Vec.Base.html#734" class="Bound">n</a><a id="735" class="Symbol">}</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="747" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="748" class="Symbol">}</a> <a id="750" class="Symbol">→</a> <a id="752" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="754" class="Symbol">→</a> <a id="756" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="760" href="Cubical.Data.Vec.Base.html#738" class="Bound">A</a> <a id="762" href="Cubical.Data.Vec.Base.html#734" class="Bound">n</a>
<a id="764" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="774" class="Symbol">{</a><a id="775" class="Argument">n</a> <a id="777" class="Symbol">=</a> <a id="779" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="783" class="Symbol">}</a>  <a id="786" href="Cubical.Data.Vec.Base.html#786" class="Bound">x</a> <a id="788" class="Symbol">=</a> <a id="790" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="793" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="803" class="Symbol">{</a><a id="804" class="Argument">n</a> <a id="806" class="Symbol">=</a> <a id="808" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="812" href="Cubical.Data.Vec.Base.html#812" class="Bound">n</a><a id="813" class="Symbol">}</a> <a id="815" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a> <a id="817" class="Symbol">=</a> <a id="819" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a> <a id="821" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="823" href="Cubical.Data.Vec.Base.html#719" class="Function">replicate</a> <a id="833" href="Cubical.Data.Vec.Base.html#815" class="Bound">x</a>

<a id="zipWith"></a><a id="836" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">∀</a> <a id="848" class="Symbol">{</a><a id="849" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="851" class="Symbol">:</a> <a id="853" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="858" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="859" class="Symbol">}</a> <a id="861" class="Symbol">{</a><a id="862" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="864" class="Symbol">:</a> <a id="866" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="871" href="Cubical.Data.Vec.Base.html#239" class="Generalizable">ℓ&#39;</a><a id="873" class="Symbol">}</a> <a id="875" class="Symbol">{</a><a id="876" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a> <a id="878" class="Symbol">:</a> <a id="880" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="885" href="Cubical.Data.Vec.Base.html#242" class="Generalizable">ℓ&#39;&#39;</a><a id="888" class="Symbol">}</a> <a id="890" class="Symbol">{</a><a id="891" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="893" class="Symbol">:</a> <a id="895" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="896" class="Symbol">}</a>
        <a id="906" class="Symbol">→</a> <a id="908" class="Symbol">(</a><a id="909" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="911" class="Symbol">→</a> <a id="913" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="915" class="Symbol">→</a> <a id="917" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">→</a> <a id="922" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="926" href="Cubical.Data.Vec.Base.html#849" class="Bound">A</a> <a id="928" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="930" class="Symbol">→</a> <a id="932" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="936" href="Cubical.Data.Vec.Base.html#862" class="Bound">B</a> <a id="938" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a> <a id="940" class="Symbol">→</a> <a id="942" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="946" href="Cubical.Data.Vec.Base.html#876" class="Bound">C</a> <a id="948" href="Cubical.Data.Vec.Base.html#891" class="Bound">n</a>
<a id="950" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="958" class="Symbol">{</a><a id="959" class="Argument">n</a> <a id="961" class="Symbol">=</a> <a id="963" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="967" class="Symbol">}</a> <a id="969" href="Cubical.Data.Vec.Base.html#969" class="Bound Operator">_∗_</a> <a id="973" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="976" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="979" class="Symbol">=</a> <a id="981" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="984" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="992" class="Symbol">{</a><a id="993" class="Argument">n</a> <a id="995" class="Symbol">=</a> <a id="997" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1001" href="Cubical.Data.Vec.Base.html#1001" class="Bound">n</a><a id="1002" class="Symbol">}</a> <a id="1004" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">_∗_</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Cubical.Data.Vec.Base.html#1009" class="Bound">x</a> <a id="1011" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1013" href="Cubical.Data.Vec.Base.html#1013" class="Bound">xs</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Data.Vec.Base.html#1018" class="Bound">y</a> <a id="1020" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1022" href="Cubical.Data.Vec.Base.html#1022" class="Bound">ys</a><a id="1024" class="Symbol">)</a> <a id="1026" class="Symbol">=</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Data.Vec.Base.html#1009" class="Bound">x</a> <a id="1031" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">∗</a> <a id="1033" href="Cubical.Data.Vec.Base.html#1018" class="Bound">y</a><a id="1034" class="Symbol">)</a> <a id="1036" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1038" href="Cubical.Data.Vec.Base.html#836" class="Function">zipWith</a> <a id="1046" href="Cubical.Data.Vec.Base.html#1004" class="Bound Operator">_∗_</a> <a id="1050" href="Cubical.Data.Vec.Base.html#1013" class="Bound">xs</a> <a id="1053" href="Cubical.Data.Vec.Base.html#1022" class="Bound">ys</a>

<a id="foldr"></a><a id="1057" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1063" class="Symbol">:</a> <a id="1065" class="Symbol">∀</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Cubical.Data.Vec.Base.html#1068" class="Bound">n</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">→</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1099" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1101" href="Cubical.Data.Vec.Base.html#1068" class="Bound">n</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Cubical.Data.Vec.Base.html#273" class="Generalizable">B</a>
<a id="1107" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1113" class="Symbol">{</a><a id="1114" class="Argument">n</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1122" class="Symbol">}</a> <a id="1124" href="Cubical.Data.Vec.Base.html#1124" class="Bound Operator">_∗_</a> <a id="1128" href="Cubical.Data.Vec.Base.html#1128" class="Bound">x</a> <a id="1130" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1133" class="Symbol">=</a> <a id="1135" href="Cubical.Data.Vec.Base.html#1128" class="Bound">x</a>
<a id="1137" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1143" class="Symbol">{</a><a id="1144" class="Argument">n</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1152" href="Cubical.Data.Vec.Base.html#1152" class="Bound">n</a><a id="1153" class="Symbol">}</a> <a id="1155" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">_∗_</a> <a id="1159" href="Cubical.Data.Vec.Base.html#1159" class="Bound">x</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.Data.Vec.Base.html#1162" class="Bound">y</a> <a id="1164" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1166" href="Cubical.Data.Vec.Base.html#1166" class="Bound">xs</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Cubical.Data.Vec.Base.html#1162" class="Bound">y</a> <a id="1174" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">∗</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Data.Vec.Base.html#1057" class="Function">foldr</a> <a id="1183" href="Cubical.Data.Vec.Base.html#1155" class="Bound Operator">_∗_</a> <a id="1187" href="Cubical.Data.Vec.Base.html#1159" class="Bound">x</a> <a id="1189" href="Cubical.Data.Vec.Base.html#1166" class="Bound">xs</a><a id="1191" class="Symbol">)</a>

<a id="1194" class="Comment">-- Concatenation</a>

<a id="1212" class="Keyword">infixr</a> <a id="1219" class="Number">5</a> <a id="1221" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="1227" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">_++_</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">∀</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1239" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1248" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1250" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1258" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1260" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1268" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Data.Vec.Base.html#1237" class="Bound">m</a> <a id="1273" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1275" href="Cubical.Data.Vec.Base.html#1239" class="Bound">n</a><a id="1276" class="Symbol">)</a>
<a id="1278" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="1287" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1290" href="Cubical.Data.Vec.Base.html#1290" class="Bound">ys</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Data.Vec.Base.html#1290" class="Bound">ys</a>
<a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Data.Vec.Base.html#1299" class="Bound">x</a> <a id="1301" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1303" href="Cubical.Data.Vec.Base.html#1303" class="Bound">xs</a><a id="1305" class="Symbol">)</a> <a id="1307" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1310" href="Cubical.Data.Vec.Base.html#1310" class="Bound">ys</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Data.Vec.Base.html#1299" class="Bound">x</a> <a id="1317" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Data.Vec.Base.html#1303" class="Bound">xs</a> <a id="1323" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1326" href="Cubical.Data.Vec.Base.html#1310" class="Bound">ys</a><a id="1328" class="Symbol">)</a>

<a id="concat"></a><a id="1331" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">∀</a> <a id="1342" class="Symbol">{</a><a id="1343" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a> <a id="1345" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1359" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1361" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a><a id="1362" class="Symbol">)</a> <a id="1364" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1372" href="Cubical.Data.Vec.Base.html#258" class="Generalizable">A</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Cubical.Data.Vec.Base.html#1345" class="Bound">n</a> <a id="1377" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">·</a> <a id="1379" href="Cubical.Data.Vec.Base.html#1343" class="Bound">m</a><a id="1380" class="Symbol">)</a>
<a id="1382" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1389" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>         <a id="1400" class="Symbol">=</a> <a id="1402" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="1405" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Data.Vec.Base.html#1413" class="Bound">xs</a> <a id="1416" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1418" href="Cubical.Data.Vec.Base.html#1418" class="Bound">xss</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Cubical.Data.Vec.Base.html#1413" class="Bound">xs</a> <a id="1428" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="1431" href="Cubical.Data.Vec.Base.html#1331" class="Function">concat</a> <a id="1438" href="Cubical.Data.Vec.Base.html#1418" class="Bound">xss</a>

<a id="lookup"></a><a id="1443" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">∀</a> <a id="1454" class="Symbol">{</a><a id="1455" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a><a id="1456" class="Symbol">}</a> <a id="1458" class="Symbol">{</a><a id="1459" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1468" href="Cubical.Data.Vec.Base.html#237" class="Generalizable">ℓ</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1477" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a> <a id="1479" class="Symbol">→</a> <a id="1481" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1485" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a> <a id="1487" href="Cubical.Data.Vec.Base.html#1455" class="Bound">n</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Data.Vec.Base.html#1459" class="Bound">A</a>
<a id="1493" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1500" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a>    <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.Data.Vec.Base.html#1509" class="Bound">x</a> <a id="1511" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1513" href="Cubical.Data.Vec.Base.html#1513" class="Bound">xs</a><a id="1515" class="Symbol">)</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Cubical.Data.Vec.Base.html#1509" class="Bound">x</a>
<a id="1521" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1533" href="Cubical.Data.Vec.Base.html#1533" class="Bound">i</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Data.Vec.Base.html#1537" class="Bound">x</a> <a id="1539" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1541" href="Cubical.Data.Vec.Base.html#1541" class="Bound">xs</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1554" href="Cubical.Data.Vec.Base.html#1533" class="Bound">i</a> <a id="1556" href="Cubical.Data.Vec.Base.html#1541" class="Bound">xs</a>

</pre></body></html>

==> anc/html/Cubical.Data.Vec.NAry.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.NAry</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.NAry.html" class="Module">Cubical.Data.Vec.NAry</a> <a id="30" class="Keyword">where</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>

<a id="267" class="Keyword">private</a>
  <a id="277" class="Keyword">variable</a>
    <a id="290" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="292" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="295" class="Symbol">:</a> <a id="297" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="307" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="309" class="Symbol">:</a> <a id="311" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="316" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a>
    <a id="322" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="324" class="Symbol">:</a> <a id="326" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="331" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a>

<a id="nAryLevel"></a><a id="335" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="345" class="Symbol">:</a> <a id="347" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="353" class="Symbol">→</a> <a id="355" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="361" class="Symbol">→</a> <a id="363" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="365" class="Symbol">→</a> <a id="367" href="Agda.Primitive.html#800" class="Postulate">Level</a>
<a id="373" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="383" href="Cubical.Data.Vec.NAry.html#383" class="Bound">ℓ₁</a> <a id="386" href="Cubical.Data.Vec.NAry.html#386" class="Bound">ℓ₂</a> <a id="389" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="397" class="Symbol">=</a> <a id="399" href="Cubical.Data.Vec.NAry.html#386" class="Bound">ℓ₂</a>
<a id="402" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="412" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="415" href="Cubical.Data.Vec.NAry.html#415" class="Bound">ℓ₂</a> <a id="418" class="Symbol">(</a><a id="419" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="423" href="Cubical.Data.Vec.NAry.html#423" class="Bound">n</a><a id="424" class="Symbol">)</a> <a id="426" class="Symbol">=</a> <a id="428" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="434" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="437" class="Symbol">(</a><a id="438" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="448" href="Cubical.Data.Vec.NAry.html#412" class="Bound">ℓ₁</a> <a id="451" href="Cubical.Data.Vec.NAry.html#415" class="Bound">ℓ₂</a> <a id="454" href="Cubical.Data.Vec.NAry.html#423" class="Bound">n</a><a id="455" class="Symbol">)</a>

<a id="nAryOp"></a><a id="458" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="465" class="Symbol">:</a> <a id="467" class="Symbol">(</a><a id="468" href="Cubical.Data.Vec.NAry.html#468" class="Bound">n</a> <a id="470" class="Symbol">:</a> <a id="472" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="473" class="Symbol">)</a> <a id="475" class="Symbol">→</a> <a id="477" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="482" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="484" class="Symbol">→</a> <a id="486" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="491" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="494" class="Symbol">→</a> <a id="496" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="501" class="Symbol">(</a><a id="502" href="Cubical.Data.Vec.NAry.html#335" class="Function">nAryLevel</a> <a id="512" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a> <a id="514" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a> <a id="517" href="Cubical.Data.Vec.NAry.html#468" class="Bound">n</a><a id="518" class="Symbol">)</a>
<a id="520" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="527" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="532" href="Cubical.Data.Vec.NAry.html#532" class="Bound">A</a> <a id="534" href="Cubical.Data.Vec.NAry.html#534" class="Bound">B</a>    <a id="539" class="Symbol">=</a> <a id="541" href="Cubical.Data.Vec.NAry.html#534" class="Bound">B</a>
<a id="543" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="550" class="Symbol">(</a><a id="551" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="555" href="Cubical.Data.Vec.NAry.html#555" class="Bound">n</a><a id="556" class="Symbol">)</a> <a id="558" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="560" href="Cubical.Data.Vec.NAry.html#560" class="Bound">B</a> <a id="562" class="Symbol">=</a> <a id="564" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="566" class="Symbol">→</a> <a id="568" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="575" href="Cubical.Data.Vec.NAry.html#555" class="Bound">n</a> <a id="577" href="Cubical.Data.Vec.NAry.html#558" class="Bound">A</a> <a id="579" href="Cubical.Data.Vec.NAry.html#560" class="Bound">B</a>


<a id="_$ⁿ_"></a><a id="583" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="588" class="Symbol">:</a> <a id="590" class="Symbol">∀</a> <a id="592" class="Symbol">{</a><a id="593" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a><a id="594" class="Symbol">}</a> <a id="596" class="Symbol">→</a> <a id="598" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="605" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a> <a id="607" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="609" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="611" class="Symbol">→</a> <a id="613" class="Symbol">(</a><a id="614" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="618" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="620" href="Cubical.Data.Vec.NAry.html#593" class="Bound">n</a> <a id="622" class="Symbol">→</a> <a id="624" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="625" class="Symbol">)</a>
<a id="627" href="Cubical.Data.Vec.NAry.html#627" class="Bound">f</a> <a id="629" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="632" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>       <a id="641" class="Symbol">=</a> <a id="643" href="Cubical.Data.Vec.NAry.html#627" class="Bound">f</a>
<a id="645" href="Cubical.Data.Vec.NAry.html#645" class="Bound">f</a> <a id="647" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Data.Vec.NAry.html#651" class="Bound">x</a> <a id="653" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="655" href="Cubical.Data.Vec.NAry.html#655" class="Bound">xs</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">=</a> <a id="661" href="Cubical.Data.Vec.NAry.html#645" class="Bound">f</a> <a id="663" href="Cubical.Data.Vec.NAry.html#651" class="Bound">x</a> <a id="665" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="668" href="Cubical.Data.Vec.NAry.html#655" class="Bound">xs</a>

<a id="curryⁿ"></a><a id="672" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="679" class="Symbol">:</a> <a id="681" class="Symbol">∀</a> <a id="683" class="Symbol">{</a><a id="684" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a><a id="685" class="Symbol">}</a> <a id="687" class="Symbol">→</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="694" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="696" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a> <a id="698" class="Symbol">→</a> <a id="700" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="712" href="Cubical.Data.Vec.NAry.html#684" class="Bound">n</a> <a id="714" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="716" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a>
<a id="718" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="725" class="Symbol">{</a><a id="726" class="Argument">n</a> <a id="728" class="Symbol">=</a> <a id="730" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="734" class="Symbol">}</a>  <a id="737" href="Cubical.Data.Vec.NAry.html#737" class="Bound">f</a>   <a id="741" class="Symbol">=</a> <a id="743" href="Cubical.Data.Vec.NAry.html#737" class="Bound">f</a> <a id="745" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="748" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="755" class="Symbol">{</a><a id="756" class="Argument">n</a> <a id="758" class="Symbol">=</a> <a id="760" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="764" href="Cubical.Data.Vec.NAry.html#764" class="Bound">n</a><a id="765" class="Symbol">}</a> <a id="767" href="Cubical.Data.Vec.NAry.html#767" class="Bound">f</a> <a id="769" href="Cubical.Data.Vec.NAry.html#769" class="Bound">x</a> <a id="771" class="Symbol">=</a> <a id="773" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="780" class="Symbol">(λ</a> <a id="783" href="Cubical.Data.Vec.NAry.html#783" class="Bound">xs</a> <a id="786" class="Symbol">→</a> <a id="788" href="Cubical.Data.Vec.NAry.html#767" class="Bound">f</a> <a id="790" class="Symbol">(</a><a id="791" href="Cubical.Data.Vec.NAry.html#769" class="Bound">x</a> <a id="793" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="795" href="Cubical.Data.Vec.NAry.html#783" class="Bound">xs</a><a id="797" class="Symbol">))</a>

<a id="$ⁿ-curryⁿ"></a><a id="801" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">∀</a> <a id="815" class="Symbol">{</a><a id="816" href="Cubical.Data.Vec.NAry.html#816" class="Bound">n</a><a id="817" class="Symbol">}</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a> <a id="822" class="Symbol">:</a> <a id="824" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="828" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="830" href="Cubical.Data.Vec.NAry.html#816" class="Bound">n</a> <a id="832" class="Symbol">→</a> <a id="834" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">→</a> <a id="839" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="852" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a><a id="853" class="Symbol">)</a> <a id="855" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="857" href="Cubical.Data.Vec.NAry.html#820" class="Bound">f</a>
<a id="859" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="869" class="Symbol">{</a><a id="870" class="Argument">n</a> <a id="872" class="Symbol">=</a> <a id="874" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="878" class="Symbol">}</a> <a id="880" href="Cubical.Data.Vec.NAry.html#880" class="Bound">f</a>  <a id="883" class="Symbol">=</a> <a id="885" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="892" class="Symbol">λ</a> <a id="894" class="Symbol">{</a> <a id="896" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="899" class="Symbol">→</a> <a id="901" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="906" class="Symbol">}</a>
<a id="908" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="918" class="Symbol">{</a><a id="919" class="Argument">n</a> <a id="921" class="Symbol">=</a> <a id="923" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="927" href="Cubical.Data.Vec.NAry.html#927" class="Bound">n</a><a id="928" class="Symbol">}</a> <a id="930" href="Cubical.Data.Vec.NAry.html#930" class="Bound">f</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="941" class="Symbol">λ</a> <a id="943" class="Symbol">{</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Data.Vec.NAry.html#946" class="Bound">x</a> <a id="948" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="950" href="Cubical.Data.Vec.NAry.html#950" class="Bound">xs</a><a id="952" class="Symbol">)</a> <a id="954" href="Cubical.Data.Vec.NAry.html#954" class="Bound">i</a> <a id="956" class="Symbol">→</a> <a id="958" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">n</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Data.Vec.NAry.html#927" class="Bound">n</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">(λ</a> <a id="979" href="Cubical.Data.Vec.NAry.html#979" class="Bound">ys</a> <a id="982" class="Symbol">→</a> <a id="984" href="Cubical.Data.Vec.NAry.html#930" class="Bound">f</a> <a id="986" class="Symbol">(</a><a id="987" href="Cubical.Data.Vec.NAry.html#946" class="Bound">x</a> <a id="989" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="991" href="Cubical.Data.Vec.NAry.html#979" class="Bound">ys</a><a id="993" class="Symbol">))</a> <a id="996" href="Cubical.Data.Vec.NAry.html#954" class="Bound">i</a> <a id="998" href="Cubical.Data.Vec.NAry.html#950" class="Bound">xs</a><a id="1000" class="Symbol">}</a>

<a id="curryⁿ-$ⁿ"></a><a id="1003" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">∀</a> <a id="1017" class="Symbol">{</a><a id="1018" href="Cubical.Data.Vec.NAry.html#1018" class="Bound">n</a><a id="1019" class="Symbol">}</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1033" class="Symbol">{</a><a id="1034" class="Argument">ℓ</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Cubical.Data.Vec.NAry.html#290" class="Generalizable">ℓ</a><a id="1039" class="Symbol">}</a> <a id="1041" class="Symbol">{</a><a id="1042" class="Argument">ℓ&#39;</a> <a id="1045" class="Symbol">=</a> <a id="1047" href="Cubical.Data.Vec.NAry.html#292" class="Generalizable">ℓ&#39;</a><a id="1049" class="Symbol">}</a> <a id="1051" href="Cubical.Data.Vec.NAry.html#1018" class="Bound">n</a> <a id="1053" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1055" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a> <a id="1067" class="Symbol">{</a><a id="1068" class="Argument">A</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a><a id="1073" class="Symbol">}</a> <a id="1075" class="Symbol">{</a><a id="1076" class="Argument">B</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a> <a id="1089" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1094" href="Cubical.Data.Vec.NAry.html#1022" class="Bound">f</a>
<a id="1096" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1106" class="Symbol">{</a><a id="1107" class="Argument">n</a> <a id="1109" class="Symbol">=</a> <a id="1111" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1115" class="Symbol">}</a> <a id="1117" href="Cubical.Data.Vec.NAry.html#1117" class="Bound">f</a>  <a id="1120" class="Symbol">=</a> <a id="1122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1127" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1137" class="Symbol">{</a><a id="1138" class="Argument">n</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1146" href="Cubical.Data.Vec.NAry.html#1146" class="Bound">n</a><a id="1147" class="Symbol">}</a> <a id="1149" href="Cubical.Data.Vec.NAry.html#1149" class="Bound">f</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1160" class="Symbol">λ</a> <a id="1162" href="Cubical.Data.Vec.NAry.html#1162" class="Bound">x</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1176" class="Symbol">{</a><a id="1177" class="Argument">n</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Cubical.Data.Vec.NAry.html#1146" class="Bound">n</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Data.Vec.NAry.html#1149" class="Bound">f</a> <a id="1187" href="Cubical.Data.Vec.NAry.html#1162" class="Bound">x</a><a id="1188" class="Symbol">)</a>

<a id="nAryOp≃VecFun"></a><a id="1191" href="Cubical.Data.Vec.NAry.html#1191" class="Function">nAryOp≃VecFun</a> <a id="1205" class="Symbol">:</a> <a id="1207" class="Symbol">∀</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1222" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a> <a id="1224" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1226" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a> <a id="1228" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1235" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1237" href="Cubical.Data.Vec.NAry.html#1210" class="Bound">n</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1242" class="Symbol">)</a>
<a id="1244" href="Cubical.Data.Vec.NAry.html#1191" class="Function">nAryOp≃VecFun</a> <a id="1258" class="Symbol">{</a><a id="1259" class="Argument">n</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a><a id="1264" class="Symbol">}</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1279" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>
  <a id="1283" class="Keyword">where</a>
  <a id="1291" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="1307" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a> <a id="1309" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1311" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1319" href="Cubical.Data.Vec.NAry.html#307" class="Generalizable">A</a> <a id="1321" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Cubical.Data.Vec.NAry.html#322" class="Generalizable">B</a><a id="1326" class="Symbol">)</a>
  <a id="1330" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1338" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>      <a id="1345" class="Symbol">=</a> <a id="1347" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">_$ⁿ_</a>
  <a id="1354" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1362" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>      <a id="1369" class="Symbol">=</a> <a id="1371" href="Cubical.Data.Vec.NAry.html#672" class="Function">curryⁿ</a>
  <a id="1380" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1388" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Data.Vec.NAry.html#801" class="Function">$ⁿ-curryⁿ</a>
  <a id="1404" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1412" href="Cubical.Data.Vec.NAry.html#1291" class="Function">f</a>  <a id="1415" class="Symbol">=</a> <a id="1417" href="Cubical.Data.Vec.NAry.html#1003" class="Function">curryⁿ-$ⁿ</a> <a id="1427" class="Symbol">{</a><a id="1428" class="Argument">n</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Cubical.Data.Vec.NAry.html#1263" class="Bound">n</a><a id="1433" class="Symbol">}</a>

<a id="1436" class="Comment">-- In order to apply ua to nAryOp≃VecFun we probably need to change</a>
<a id="1504" class="Comment">-- the base-case of nAryLevel to &quot;ℓ-max ℓ₁ ℓ₂&quot;. This will make it</a>
<a id="1570" class="Comment">-- necessary to add lots of Lifts in zero cases so it&#39;s not done yet,</a>
<a id="1640" class="Comment">-- but if the Path is ever needed then it might be worth to do.</a>
</pre></body></html>

==> anc/html/Cubical.Data.Vec.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.Properties.html" class="Module">Cubical.Data.Vec.Properties</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="275" class="Symbol">as</a> <a id="278" class="Module">⊥</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="504" class="Keyword">open</a> <a id="509" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="514" class="Keyword">private</a>
  <a id="524" class="Keyword">variable</a>
    <a id="537" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="551" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="553" class="Symbol">:</a> <a id="555" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="560" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a>


<a id="564" class="Comment">-- This is really cool!</a>
<a id="588" class="Comment">-- Compare with: https://github.com/agda/agda-stdlib/blob/master/src/Data/Vec/Properties/WithK.agda#L32</a>
<a id="++-assoc"></a><a id="692" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="701" class="Symbol">:</a> <a id="703" class="Symbol">∀</a> <a id="705" class="Symbol">{</a><a id="706" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a> <a id="708" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a> <a id="710" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="717" class="Symbol">:</a> <a id="719" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="723" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="725" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a><a id="726" class="Symbol">)</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a> <a id="732" class="Symbol">:</a> <a id="734" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="738" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="740" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a> <a id="747" class="Symbol">:</a> <a id="749" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="753" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="755" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">→</a>
           <a id="771" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="777" class="Symbol">(λ</a> <a id="780" href="Cubical.Data.Vec.Properties.html#780" class="Bound">i</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="788" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="790" class="Symbol">(</a><a id="791" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="799" href="Cubical.Data.Vec.Properties.html#706" class="Bound">m</a> <a id="801" href="Cubical.Data.Vec.Properties.html#708" class="Bound">n</a> <a id="803" href="Cubical.Data.Vec.Properties.html#710" class="Bound">k</a> <a id="805" class="Symbol">(</a><a id="806" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="808" href="Cubical.Data.Vec.Properties.html#780" class="Bound">i</a><a id="809" class="Symbol">)))</a> <a id="813" class="Symbol">((</a><a id="815" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="818" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="821" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a><a id="823" class="Symbol">)</a> <a id="825" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="828" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Data.Vec.Properties.html#714" class="Bound">xs</a> <a id="836" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="839" href="Cubical.Data.Vec.Properties.html#729" class="Bound">ys</a> <a id="842" href="Cubical.Data.Vec.Base.html#1227" class="Function Operator">++</a> <a id="845" href="Cubical.Data.Vec.Properties.html#744" class="Bound">zs</a><a id="847" class="Symbol">)</a>
<a id="849" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="858" class="Symbol">{</a><a id="859" class="Argument">m</a> <a id="861" class="Symbol">=</a> <a id="863" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="867" class="Symbol">}</a> <a id="869" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="872" href="Cubical.Data.Vec.Properties.html#872" class="Bound">ys</a> <a id="875" href="Cubical.Data.Vec.Properties.html#875" class="Bound">zs</a> <a id="878" class="Symbol">=</a> <a id="880" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="885" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="894" class="Symbol">{</a><a id="895" class="Argument">m</a> <a id="897" class="Symbol">=</a> <a id="899" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="903" href="Cubical.Data.Vec.Properties.html#903" class="Bound">m</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.Data.Vec.Properties.html#907" class="Bound">x</a> <a id="909" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="911" href="Cubical.Data.Vec.Properties.html#911" class="Bound">xs</a><a id="913" class="Symbol">)</a> <a id="915" href="Cubical.Data.Vec.Properties.html#915" class="Bound">ys</a> <a id="918" href="Cubical.Data.Vec.Properties.html#918" class="Bound">zs</a> <a id="921" href="Cubical.Data.Vec.Properties.html#921" class="Bound">i</a> <a id="923" class="Symbol">=</a> <a id="925" href="Cubical.Data.Vec.Properties.html#907" class="Bound">x</a> <a id="927" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="929" href="Cubical.Data.Vec.Properties.html#692" class="Function">++-assoc</a> <a id="938" href="Cubical.Data.Vec.Properties.html#911" class="Bound">xs</a> <a id="941" href="Cubical.Data.Vec.Properties.html#915" class="Bound">ys</a> <a id="944" href="Cubical.Data.Vec.Properties.html#918" class="Bound">zs</a> <a id="947" href="Cubical.Data.Vec.Properties.html#921" class="Bound">i</a>


<a id="951" class="Comment">-- Equivalence between Fin n → A and Vec A n</a>
<a id="FinVec→Vec"></a><a id="996" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1007" class="Symbol">:</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1026" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1028" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1036" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1038" href="Cubical.Data.Vec.Properties.html#1010" class="Bound">n</a>
<a id="1040" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1051" class="Symbol">{</a><a id="1052" class="Argument">n</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1060" class="Symbol">}</a>  <a id="1063" href="Cubical.Data.Vec.Properties.html#1063" class="Bound">xs</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="1071" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1082" class="Symbol">{</a><a id="1083" class="Argument">n</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1091" class="Symbol">_}</a> <a id="1094" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1102" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1107" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1109" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1120" class="Symbol">(λ</a> <a id="1123" href="Cubical.Data.Vec.Properties.html#1123" class="Bound">x</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Cubical.Data.Vec.Properties.html#1094" class="Bound">xs</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1135" href="Cubical.Data.Vec.Properties.html#1123" class="Bound">x</a><a id="1136" class="Symbol">))</a>

<a id="Vec→FinVec"></a><a id="1140" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">{</a><a id="1154" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1167" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1169" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1180" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1182" href="Cubical.Data.Vec.Properties.html#1154" class="Bound">n</a>
<a id="1184" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1195" href="Cubical.Data.Vec.Properties.html#1195" class="Bound">xs</a> <a id="1198" href="Cubical.Data.Vec.Properties.html#1198" class="Bound">f</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="Cubical.Data.Vec.Base.html#1443" class="Function">lookup</a> <a id="1209" href="Cubical.Data.Vec.Properties.html#1198" class="Bound">f</a> <a id="1211" href="Cubical.Data.Vec.Properties.html#1195" class="Bound">xs</a>

<a id="FinVec→Vec→FinVec"></a><a id="1215" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1233" class="Symbol">:</a> <a id="1235" class="Symbol">{</a><a id="1236" href="Cubical.Data.Vec.Properties.html#1236" class="Bound">n</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1256" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1258" href="Cubical.Data.Vec.Properties.html#1236" class="Bound">n</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1286" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1292" href="Cubical.Data.Vec.Properties.html#1244" class="Bound">xs</a>
<a id="1295" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1313" class="Symbol">{</a><a id="1314" class="Argument">n</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1322" class="Symbol">}</a> <a id="1324" href="Cubical.Data.Vec.Properties.html#1324" class="Bound">xs</a> <a id="1327" class="Symbol">=</a> <a id="1329" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1336" class="Symbol">λ</a> <a id="1338" href="Cubical.Data.Vec.Properties.html#1338" class="Bound">f</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Data.FinData.Base.html#846" class="Function">¬Fin0</a> <a id="1355" href="Cubical.Data.Vec.Properties.html#1338" class="Bound">f</a><a id="1356" class="Symbol">)</a>
<a id="1358" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1376" class="Symbol">{</a><a id="1377" class="Argument">n</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1385" href="Cubical.Data.Vec.Properties.html#1385" class="Bound">n</a><a id="1386" class="Symbol">}</a> <a id="1388" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1400" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a>
  <a id="1407" class="Keyword">where</a>
  <a id="1415" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1420" class="Symbol">:</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1436" href="Cubical.Data.Vec.Properties.html#1385" class="Bound">n</a><a id="1437" class="Symbol">))</a>
       <a id="1447" class="Symbol">→</a> <a id="1449" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1464" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1469" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1471" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1482" class="Symbol">(λ</a> <a id="1485" href="Cubical.Data.Vec.Properties.html#1485" class="Bound">x</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1497" href="Cubical.Data.Vec.Properties.html#1485" class="Bound">x</a><a id="1498" class="Symbol">)))</a> <a id="1502" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a> <a id="1504" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1506" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1509" href="Cubical.Data.Vec.Properties.html#1423" class="Bound">f</a>
  <a id="1513" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1518" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1532" href="Cubical.Data.Vec.Properties.html#1415" class="Function">goal</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1542" href="Cubical.Data.Vec.Properties.html#1542" class="Bound">f</a><a id="1543" class="Symbol">)</a> <a id="1545" href="Cubical.Data.Vec.Properties.html#1545" class="Bound">i</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a> <a id="1567" class="Symbol">(λ</a> <a id="1570" href="Cubical.Data.Vec.Properties.html#1570" class="Bound">x</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Cubical.Data.Vec.Properties.html#1388" class="Bound">xs</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="1582" href="Cubical.Data.Vec.Properties.html#1570" class="Bound">x</a><a id="1583" class="Symbol">))</a> <a id="1586" href="Cubical.Data.Vec.Properties.html#1545" class="Bound">i</a> <a id="1588" href="Cubical.Data.Vec.Properties.html#1542" class="Bound">f</a>

<a id="Vec→FinVec→Vec"></a><a id="1591" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1606" class="Symbol">:</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Cubical.Data.Vec.Properties.html#1609" class="Bound">n</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1614" class="Symbol">}</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1626" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1628" href="Cubical.Data.Vec.Properties.html#1609" class="Bound">n</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1656" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a><a id="1658" class="Symbol">)</a> <a id="1660" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1662" href="Cubical.Data.Vec.Properties.html#1617" class="Bound">xs</a>
<a id="1665" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1680" class="Symbol">{</a><a id="1681" class="Argument">n</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1689" class="Symbol">}</a>  <a id="1692" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1702" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1717" class="Symbol">{</a><a id="1718" class="Argument">n</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1726" href="Cubical.Data.Vec.Properties.html#1726" class="Bound">n</a><a id="1727" class="Symbol">}</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Cubical.Data.Vec.Properties.html#1730" class="Bound">x</a> <a id="1732" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1734" href="Cubical.Data.Vec.Properties.html#1734" class="Bound">xs</a><a id="1736" class="Symbol">)</a> <a id="1738" href="Cubical.Data.Vec.Properties.html#1738" class="Bound">i</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Cubical.Data.Vec.Properties.html#1730" class="Bound">x</a> <a id="1744" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="1746" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1761" href="Cubical.Data.Vec.Properties.html#1734" class="Bound">xs</a> <a id="1764" href="Cubical.Data.Vec.Properties.html#1738" class="Bound">i</a>

<a id="FinVecIsoVec"></a><a id="1767" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1804" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1806" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a><a id="1807" class="Symbol">)</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1814" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1816" href="Cubical.Data.Vec.Properties.html#1783" class="Bound">n</a><a id="1817" class="Symbol">)</a>
<a id="1819" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1832" href="Cubical.Data.Vec.Properties.html#1832" class="Bound">n</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1840" href="Cubical.Data.Vec.Properties.html#996" class="Function">FinVec→Vec</a> <a id="1851" href="Cubical.Data.Vec.Properties.html#1140" class="Function">Vec→FinVec</a> <a id="1862" href="Cubical.Data.Vec.Properties.html#1591" class="Function">Vec→FinVec→Vec</a> <a id="1877" href="Cubical.Data.Vec.Properties.html#1215" class="Function">FinVec→Vec→FinVec</a>

<a id="FinVec≃Vec"></a><a id="1896" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="1907" class="Symbol">:</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1915" class="Symbol">)</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="1926" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1928" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a> <a id="1930" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1932" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="1936" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="1938" href="Cubical.Data.Vec.Properties.html#1910" class="Bound">n</a>
<a id="1940" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="1951" href="Cubical.Data.Vec.Properties.html#1951" class="Bound">n</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Data.Vec.Properties.html#1767" class="Function">FinVecIsoVec</a> <a id="1980" href="Cubical.Data.Vec.Properties.html#1951" class="Bound">n</a><a id="1981" class="Symbol">)</a>

<a id="FinVec≡Vec"></a><a id="1984" href="Cubical.Data.Vec.Properties.html#1984" class="Function">FinVec≡Vec</a> <a id="1995" class="Symbol">:</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2003" class="Symbol">)</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Cubical.Data.FinData.Base.html#1697" class="Function">FinVec</a> <a id="2014" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2016" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a> <a id="2018" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2020" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2024" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2026" href="Cubical.Data.Vec.Properties.html#1998" class="Bound">n</a>
<a id="2028" href="Cubical.Data.Vec.Properties.html#1984" class="Function">FinVec≡Vec</a> <a id="2039" href="Cubical.Data.Vec.Properties.html#2039" class="Bound">n</a> <a id="2041" class="Symbol">=</a> <a id="2043" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Cubical.Data.Vec.Properties.html#1896" class="Function">FinVec≃Vec</a> <a id="2058" href="Cubical.Data.Vec.Properties.html#2039" class="Bound">n</a><a id="2059" class="Symbol">)</a>

<a id="isContrVec0"></a><a id="2062" href="Cubical.Data.Vec.Properties.html#2062" class="Function">isContrVec0</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2089" href="Cubical.Data.Vec.Properties.html#551" class="Generalizable">A</a> <a id="2091" class="Number">0</a><a id="2092" class="Symbol">)</a>
<a id="2094" href="Cubical.Data.Vec.Properties.html#2062" class="Function">isContrVec0</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2113" class="Symbol">λ</a> <a id="2115" class="Symbol">{</a> <a id="2117" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2127" class="Symbol">}</a>

<a id="2130" class="Comment">-- encode - decode Vec</a>
<a id="2153" class="Keyword">module</a> <a id="VecPath"></a><a id="2160" href="Cubical.Data.Vec.Properties.html#2160" class="Module">VecPath</a> <a id="2168" class="Symbol">{</a><a id="2169" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2178" href="Cubical.Data.Vec.Properties.html#537" class="Generalizable">ℓ</a><a id="2179" class="Symbol">}</a>
  <a id="2183" class="Keyword">where</a>

  <a id="VecPath.code"></a><a id="2192" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2197" class="Symbol">:</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Cubical.Data.Vec.Properties.html#2200" class="Bound">n</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">→</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Cubical.Data.Vec.Properties.html#2210" class="Bound">v</a> <a id="2212" href="Cubical.Data.Vec.Properties.html#2212" class="Bound">v&#39;</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2221" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2223" href="Cubical.Data.Vec.Properties.html#2200" class="Bound">n</a><a id="2224" class="Symbol">)</a> <a id="2226" class="Symbol">→</a> <a id="2228" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2233" href="Cubical.Data.Vec.Properties.html#2178" class="Bound">ℓ</a>
  <a id="2237" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2242" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2245" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
  <a id="2258" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Data.Vec.Properties.html#2264" class="Bound">a</a> <a id="2266" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2268" href="Cubical.Data.Vec.Properties.html#2268" class="Bound">v</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Cubical.Data.Vec.Properties.html#2272" class="Bound">a&#39;</a> <a id="2275" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2277" href="Cubical.Data.Vec.Properties.html#2277" class="Bound">v&#39;</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Symbol">=</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Data.Vec.Properties.html#2264" class="Bound">a</a> <a id="2286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2288" href="Cubical.Data.Vec.Properties.html#2272" class="Bound">a&#39;</a><a id="2290" class="Symbol">)</a> <a id="2292" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Data.Vec.Properties.html#2268" class="Bound">v</a> <a id="2297" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2299" href="Cubical.Data.Vec.Properties.html#2277" class="Bound">v&#39;</a><a id="2301" class="Symbol">)</a>

  <a id="2306" class="Comment">-- encode</a>
  <a id="VecPath.reflEncode"></a><a id="2318" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2329" class="Symbol">:</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Cubical.Data.Vec.Properties.html#2332" class="Bound">n</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2337" class="Symbol">}</a> <a id="2339" class="Symbol">→</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2350" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2352" href="Cubical.Data.Vec.Properties.html#2332" class="Bound">n</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">→</a> <a id="2357" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2362" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a> <a id="2364" href="Cubical.Data.Vec.Properties.html#2342" class="Bound">v</a>
  <a id="2368" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2379" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2382" class="Symbol">=</a> <a id="2384" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
  <a id="2390" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Cubical.Data.Vec.Properties.html#2402" class="Bound">a</a> <a id="2404" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2406" href="Cubical.Data.Vec.Properties.html#2406" class="Bound">v</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2418" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="VecPath.encode"></a><a id="2426" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">{</a><a id="2436" href="Cubical.Data.Vec.Properties.html#2436" class="Bound">n</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">→</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2448" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2457" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2459" href="Cubical.Data.Vec.Properties.html#2436" class="Bound">n</a><a id="2460" class="Symbol">)</a> <a id="2462" class="Symbol">→</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2467" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2469" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a><a id="2471" class="Symbol">)</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2480" href="Cubical.Data.Vec.Properties.html#2446" class="Bound">v</a> <a id="2482" href="Cubical.Data.Vec.Properties.html#2448" class="Bound">v&#39;</a>
  <a id="2487" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2494" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a> <a id="2496" href="Cubical.Data.Vec.Properties.html#2496" class="Bound">v&#39;</a> <a id="2499" href="Cubical.Data.Vec.Properties.html#2499" class="Bound">p</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2505" class="Symbol">(λ</a> <a id="2508" href="Cubical.Data.Vec.Properties.html#2508" class="Bound">v&#39;</a> <a id="2511" href="Cubical.Data.Vec.Properties.html#2511" class="Bound">_</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2520" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a> <a id="2522" href="Cubical.Data.Vec.Properties.html#2508" class="Bound">v&#39;</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2538" href="Cubical.Data.Vec.Properties.html#2494" class="Bound">v</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Cubical.Data.Vec.Properties.html#2499" class="Bound">p</a>

  <a id="VecPath.encodeRefl"></a><a id="2546" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="2557" class="Symbol">:</a> <a id="2559" class="Symbol">{</a><a id="2560" href="Cubical.Data.Vec.Properties.html#2560" class="Bound">n</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">→</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2578" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2580" href="Cubical.Data.Vec.Properties.html#2560" class="Bound">n</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="2592" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2594" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a> <a id="2596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2601" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2603" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2614" href="Cubical.Data.Vec.Properties.html#2570" class="Bound">v</a>
  <a id="2618" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="2629" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="2639" class="Symbol">(λ</a> <a id="2642" href="Cubical.Data.Vec.Properties.html#2642" class="Bound">v&#39;</a> <a id="2645" href="Cubical.Data.Vec.Properties.html#2645" class="Bound">_</a> <a id="2647" class="Symbol">→</a> <a id="2649" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2654" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a> <a id="2656" href="Cubical.Data.Vec.Properties.html#2642" class="Bound">v&#39;</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2672" href="Cubical.Data.Vec.Properties.html#2629" class="Bound">v</a><a id="2673" class="Symbol">)</a>

  <a id="2678" class="Comment">-- decode</a>
  <a id="VecPath.decode"></a><a id="2690" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2697" class="Symbol">:</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Data.Vec.Properties.html#2700" class="Bound">n</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2705" class="Symbol">}</a> <a id="2707" class="Symbol">→</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2712" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2721" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2723" href="Cubical.Data.Vec.Properties.html#2700" class="Bound">n</a><a id="2724" class="Symbol">)</a> <a id="2726" class="Symbol">→</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Data.Vec.Properties.html#2729" class="Bound">r</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="2738" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2740" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a><a id="2742" class="Symbol">)</a> <a id="2744" class="Symbol">→</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Data.Vec.Properties.html#2710" class="Bound">v</a> <a id="2749" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2751" href="Cubical.Data.Vec.Properties.html#2712" class="Bound">v&#39;</a><a id="2753" class="Symbol">)</a>
  <a id="2757" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2764" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2767" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2770" class="Symbol">_</a> <a id="2772" class="Symbol">=</a> <a id="2774" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2781" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Data.Vec.Properties.html#2789" class="Bound">a</a> <a id="2791" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2793" href="Cubical.Data.Vec.Properties.html#2793" class="Bound">v</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.Data.Vec.Properties.html#2797" class="Bound">a&#39;</a> <a id="2800" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2802" href="Cubical.Data.Vec.Properties.html#2802" class="Bound">v&#39;</a><a id="2804" class="Symbol">)</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Cubical.Data.Vec.Properties.html#2807" class="Bound">p</a> <a id="2809" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2811" href="Cubical.Data.Vec.Properties.html#2811" class="Bound">q</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2822" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="2826" href="Cubical.Data.Vec.Properties.html#2807" class="Bound">p</a> <a id="2828" href="Cubical.Data.Vec.Properties.html#2811" class="Bound">q</a>

  <a id="VecPath.decodeRefl"></a><a id="2833" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">{</a><a id="2847" href="Cubical.Data.Vec.Properties.html#2847" class="Bound">n</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">→</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="2865" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="2867" href="Cubical.Data.Vec.Properties.html#2847" class="Bound">n</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="2879" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2881" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Cubical.Data.Vec.Properties.html#2318" class="Function">reflEncode</a> <a id="2895" href="Cubical.Data.Vec.Properties.html#2857" class="Bound">v</a><a id="2896" class="Symbol">)</a> <a id="2898" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2907" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2918" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2930" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Cubical.Data.Vec.Properties.html#2942" class="Bound">a</a> <a id="2944" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="2946" href="Cubical.Data.Vec.Properties.html#2946" class="Bound">v</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2959" class="Comment">-- equiv</a>
  <a id="VecPath.≡Vec≃codeVec"></a><a id="2970" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="2983" class="Symbol">:</a> <a id="2985" class="Symbol">{</a><a id="2986" href="Cubical.Data.Vec.Properties.html#2986" class="Bound">n</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2991" class="Symbol">}</a> <a id="2993" class="Symbol">→</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="2998" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3007" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3009" href="Cubical.Data.Vec.Properties.html#2986" class="Bound">n</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">→</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="3017" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3019" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a><a id="3021" class="Symbol">)</a> <a id="3023" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3031" href="Cubical.Data.Vec.Properties.html#2996" class="Bound">v</a> <a id="3033" href="Cubical.Data.Vec.Properties.html#2998" class="Bound">v&#39;</a><a id="3035" class="Symbol">)</a>
  <a id="3039" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="3052" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3054" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3070" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a>
    <a id="3077" class="Keyword">where</a>
    <a id="3087" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3099" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3101" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3111" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3113" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a><a id="3115" class="Symbol">)</a>
    <a id="3121" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3125" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3137" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3139" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
    <a id="3146" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3150" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3153" class="Symbol">=</a> <a id="3155" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3162" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3164" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
    <a id="3171" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3175" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3185" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3187" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
      <a id="3196" class="Keyword">where</a>
      <a id="3208" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3213" class="Symbol">:</a> <a id="3215" class="Symbol">{</a><a id="3216" href="Cubical.Data.Vec.Properties.html#3216" class="Bound">n</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3221" class="Symbol">}</a> <a id="3223" class="Symbol">→</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3228" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3237" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3239" href="Cubical.Data.Vec.Properties.html#3216" class="Bound">n</a><a id="3240" class="Symbol">)</a> <a id="3242" class="Symbol">→</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Cubical.Data.Vec.Properties.html#3245" class="Bound">r</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Cubical.Data.Vec.Properties.html#2192" class="Function">code</a> <a id="3254" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3256" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a><a id="3258" class="Symbol">)</a>
             <a id="3273" class="Symbol">→</a> <a id="3275" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3282" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3284" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3295" href="Cubical.Data.Vec.Properties.html#3226" class="Bound">v</a> <a id="3297" href="Cubical.Data.Vec.Properties.html#3228" class="Bound">v&#39;</a> <a id="3300" href="Cubical.Data.Vec.Properties.html#3245" class="Bound">r</a><a id="3301" class="Symbol">)</a> <a id="3303" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3305" href="Cubical.Data.Vec.Properties.html#3245" class="Bound">r</a>
      <a id="3313" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3318" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3321" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3324" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="3328" class="Symbol">=</a> <a id="3330" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3341" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
      <a id="3350" href="Cubical.Data.Vec.Properties.html#3208" class="Function">sect</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3358" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3360" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3361" class="Symbol">)</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Cubical.Data.Vec.Properties.html#3364" class="Bound">a&#39;</a> <a id="3367" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3369" href="Cubical.Data.Vec.Properties.html#3369" class="Bound">v&#39;</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Data.Vec.Properties.html#3374" class="Bound">p</a> <a id="3376" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3378" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">=</a> <a id="3383" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3385" class="Symbol">(λ</a> <a id="3388" href="Cubical.Data.Vec.Properties.html#3388" class="Bound">a&#39;</a> <a id="3391" href="Cubical.Data.Vec.Properties.html#3391" class="Bound">p</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3405" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3407" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3408" class="Symbol">)</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Cubical.Data.Vec.Properties.html#3388" class="Bound">a&#39;</a> <a id="3414" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3416" href="Cubical.Data.Vec.Properties.html#3369" class="Bound">v&#39;</a><a id="3418" class="Symbol">)</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3431" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3433" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3434" class="Symbol">)</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Cubical.Data.Vec.Properties.html#3388" class="Bound">a&#39;</a> <a id="3440" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3442" href="Cubical.Data.Vec.Properties.html#3369" class="Bound">v&#39;</a><a id="3444" class="Symbol">)</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Data.Vec.Properties.html#3391" class="Bound">p</a> <a id="3449" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3451" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3452" class="Symbol">))</a> <a id="3455" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Cubical.Data.Vec.Properties.html#3391" class="Bound">p</a> <a id="3460" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3462" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3463" class="Symbol">))</a>
                                       <a id="3505" class="Symbol">(</a><a id="3506" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3508" class="Symbol">(λ</a> <a id="3511" href="Cubical.Data.Vec.Properties.html#3511" class="Bound">v&#39;</a> <a id="3514" href="Cubical.Data.Vec.Properties.html#3514" class="Bound">q</a> <a id="3516" class="Symbol">→</a> <a id="3518" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3525" class="Symbol">(</a><a id="3526" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3528" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3530" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3531" class="Symbol">)</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3536" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3538" href="Cubical.Data.Vec.Properties.html#3511" class="Bound">v&#39;</a><a id="3540" class="Symbol">)</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3553" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3555" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3556" class="Symbol">)</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3561" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3563" href="Cubical.Data.Vec.Properties.html#3511" class="Bound">v&#39;</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3573" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3575" href="Cubical.Data.Vec.Properties.html#3514" class="Bound">q</a><a id="3576" class="Symbol">))</a> <a id="3579" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3587" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3589" href="Cubical.Data.Vec.Properties.html#3514" class="Bound">q</a><a id="3590" class="Symbol">))</a>
                                       <a id="3632" class="Symbol">(</a><a id="3633" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3644" class="Symbol">(</a><a id="3645" href="Cubical.Data.Vec.Properties.html#3356" class="Bound">a</a> <a id="3647" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3649" href="Cubical.Data.Vec.Properties.html#3360" class="Bound">v</a><a id="3650" class="Symbol">))</a> <a id="3653" href="Cubical.Data.Vec.Properties.html#3378" class="Bound">q</a><a id="3654" class="Symbol">)</a> <a id="3656" href="Cubical.Data.Vec.Properties.html#3374" class="Bound">p</a>
    <a id="3662" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3666" href="Cubical.Data.Vec.Properties.html#3087" class="Function">is</a> <a id="3669" class="Symbol">=</a> <a id="3671" href="Cubical.Data.Vec.Properties.html#3699" class="Function">retr</a> <a id="3676" href="Cubical.Data.Vec.Properties.html#3052" class="Bound">v</a> <a id="3678" href="Cubical.Data.Vec.Properties.html#3054" class="Bound">v&#39;</a>
      <a id="3687" class="Keyword">where</a>
      <a id="3699" href="Cubical.Data.Vec.Properties.html#3699" class="Function">retr</a> <a id="3704" class="Symbol">:</a> <a id="3706" class="Symbol">{</a><a id="3707" href="Cubical.Data.Vec.Properties.html#3707" class="Bound">n</a> <a id="3709" class="Symbol">:</a> <a id="3711" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3712" class="Symbol">}</a> <a id="3714" class="Symbol">→</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3719" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3728" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="3730" href="Cubical.Data.Vec.Properties.html#3707" class="Bound">n</a><a id="3731" class="Symbol">)</a> <a id="3733" class="Symbol">→</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Cubical.Data.Vec.Properties.html#3736" class="Bound">p</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3742" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3744" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a><a id="3746" class="Symbol">)</a>
             <a id="3761" class="Symbol">→</a> <a id="3763" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3770" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3772" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3783" href="Cubical.Data.Vec.Properties.html#3717" class="Bound">v</a> <a id="3785" href="Cubical.Data.Vec.Properties.html#3719" class="Bound">v&#39;</a> <a id="3788" href="Cubical.Data.Vec.Properties.html#3736" class="Bound">p</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3793" href="Cubical.Data.Vec.Properties.html#3736" class="Bound">p</a>
      <a id="3801" href="Cubical.Data.Vec.Properties.html#3699" class="Function">retr</a> <a id="3806" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3808" href="Cubical.Data.Vec.Properties.html#3808" class="Bound">v&#39;</a> <a id="3811" href="Cubical.Data.Vec.Properties.html#3811" class="Bound">p</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3817" class="Symbol">(λ</a> <a id="3820" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">v&#39;</a> <a id="3823" href="Cubical.Data.Vec.Properties.html#3823" class="Bound">p</a> <a id="3825" class="Symbol">→</a> <a id="3827" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3834" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3836" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">v&#39;</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Data.Vec.Properties.html#2426" class="Function">encode</a> <a id="3847" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3849" href="Cubical.Data.Vec.Properties.html#3820" class="Bound">v&#39;</a> <a id="3852" href="Cubical.Data.Vec.Properties.html#3823" class="Bound">p</a><a id="3853" class="Symbol">)</a> <a id="3855" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3857" href="Cubical.Data.Vec.Properties.html#3823" class="Bound">p</a><a id="3858" class="Symbol">)</a>
                    <a id="3880" class="Symbol">(</a><a id="3881" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Cubical.Data.Vec.Properties.html#2690" class="Function">decode</a> <a id="3894" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a> <a id="3896" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a><a id="3897" class="Symbol">)</a> <a id="3899" class="Symbol">(</a><a id="3900" href="Cubical.Data.Vec.Properties.html#2546" class="Function">encodeRefl</a> <a id="3911" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a><a id="3912" class="Symbol">)</a> <a id="3914" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3916" href="Cubical.Data.Vec.Properties.html#2833" class="Function">decodeRefl</a> <a id="3927" href="Cubical.Data.Vec.Properties.html#3806" class="Bound">v</a><a id="3928" class="Symbol">)</a> <a id="3930" href="Cubical.Data.Vec.Properties.html#3811" class="Bound">p</a>


  <a id="VecPath.isOfHLevelVec"></a><a id="3936" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="3950" class="Symbol">:</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Cubical.Data.Vec.Properties.html#3953" class="Bound">h</a> <a id="3955" class="Symbol">:</a> <a id="3957" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3963" class="Symbol">)</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Cubical.Data.Vec.Properties.html#3966" class="Bound">n</a> <a id="3968" class="Symbol">:</a> <a id="3970" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3971" class="Symbol">)</a>
                  <a id="3991" class="Symbol">→</a> <a id="3993" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4014" href="Cubical.Data.Vec.Properties.html#3953" class="Bound">h</a><a id="4015" class="Symbol">))</a> <a id="4018" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4020" class="Symbol">→</a> <a id="4022" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4038" class="Symbol">(</a><a id="4039" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4043" href="Cubical.Data.Vec.Properties.html#3953" class="Bound">h</a><a id="4044" class="Symbol">))</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4052" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4054" href="Cubical.Data.Vec.Properties.html#3966" class="Bound">n</a><a id="4055" class="Symbol">)</a>
  <a id="4059" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="4073" href="Cubical.Data.Vec.Properties.html#4073" class="Bound">h</a> <a id="4075" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4080" href="Cubical.Data.Vec.Properties.html#4080" class="Bound">ofLevelA</a> <a id="4089" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4092" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4095" class="Symbol">=</a> <a id="4097" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4125" href="Cubical.Data.Vec.Properties.html#4073" class="Bound">h</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4152" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4155" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a><a id="4157" class="Symbol">))</a>
                                        <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="4217" class="Symbol">(</a><a id="4218" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4222" href="Cubical.Data.Vec.Properties.html#4073" class="Bound">h</a><a id="4223" class="Symbol">))</a>
  <a id="4228" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="4242" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4249" href="Cubical.Data.Vec.Properties.html#4249" class="Bound">n</a><a id="4250" class="Symbol">)</a> <a id="4252" href="Cubical.Data.Vec.Properties.html#4252" class="Bound">ofLevelA</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Cubical.Data.Vec.Properties.html#4262" class="Bound">x</a> <a id="4264" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4266" href="Cubical.Data.Vec.Properties.html#4266" class="Bound">v</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Data.Vec.Properties.html#4270" class="Bound">x&#39;</a> <a id="4273" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4275" href="Cubical.Data.Vec.Properties.html#4275" class="Bound">v&#39;</a><a id="4277" class="Symbol">)</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4309" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4336" class="Symbol">_</a> <a id="4338" class="Symbol">_))</a>
                                                       <a id="4397" class="Symbol">(</a><a id="4398" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4415" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a><a id="4416" class="Symbol">)</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Cubical.Data.Vec.Properties.html#4252" class="Bound">ofLevelA</a> <a id="4428" href="Cubical.Data.Vec.Properties.html#4262" class="Bound">x</a> <a id="4430" href="Cubical.Data.Vec.Properties.html#4270" class="Bound">x&#39;</a><a id="4432" class="Symbol">)</a> <a id="4434" class="Symbol">(λ</a> <a id="4437" href="Cubical.Data.Vec.Properties.html#4437" class="Bound">_</a> <a id="4439" class="Symbol">→</a> <a id="4441" href="Cubical.Data.Vec.Properties.html#3936" class="Function">isOfHLevelVec</a> <a id="4455" href="Cubical.Data.Vec.Properties.html#4242" class="Bound">h</a> <a id="4457" href="Cubical.Data.Vec.Properties.html#4249" class="Bound">n</a> <a id="4459" href="Cubical.Data.Vec.Properties.html#4252" class="Bound">ofLevelA</a> <a id="4468" href="Cubical.Data.Vec.Properties.html#4266" class="Bound">v</a> <a id="4470" href="Cubical.Data.Vec.Properties.html#4275" class="Bound">v&#39;</a><a id="4472" class="Symbol">))</a>


  <a id="VecPath.discreteA→discreteVecA"></a><a id="4479" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4513" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4515" class="Symbol">→</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Cubical.Data.Vec.Properties.html#4518" class="Bound">n</a> <a id="4520" class="Symbol">:</a> <a id="4522" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4523" class="Symbol">)</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4541" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="4543" href="Cubical.Data.Vec.Properties.html#4518" class="Bound">n</a><a id="4544" class="Symbol">)</a>
  <a id="4548" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4571" href="Cubical.Data.Vec.Properties.html#4571" class="Bound">DA</a> <a id="4574" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4579" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4582" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="4585" class="Symbol">=</a> <a id="4587" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4591" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4598" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4621" href="Cubical.Data.Vec.Properties.html#4621" class="Bound">DA</a> <a id="4624" class="Symbol">(</a><a id="4625" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4629" href="Cubical.Data.Vec.Properties.html#4629" class="Bound">n</a><a id="4630" class="Symbol">)</a> <a id="4632" class="Symbol">(</a><a id="4633" href="Cubical.Data.Vec.Properties.html#4633" class="Bound">a</a> <a id="4635" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4637" href="Cubical.Data.Vec.Properties.html#4637" class="Bound">v</a><a id="4638" class="Symbol">)</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Cubical.Data.Vec.Properties.html#4641" class="Bound">a&#39;</a> <a id="4644" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4646" href="Cubical.Data.Vec.Properties.html#4646" class="Bound">v&#39;</a><a id="4648" class="Symbol">)</a> <a id="4650" class="Keyword">with</a> <a id="4655" class="Symbol">(</a><a id="4656" href="Cubical.Data.Vec.Properties.html#4621" class="Bound">DA</a> <a id="4659" href="Cubical.Data.Vec.Properties.html#4633" class="Bound">a</a> <a id="4661" href="Cubical.Data.Vec.Properties.html#4641" class="Bound">a&#39;</a><a id="4663" class="Symbol">)</a> <a id="4665" class="Symbol">|</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="4691" href="Cubical.Data.Vec.Properties.html#4621" class="Bound">DA</a> <a id="4694" href="Cubical.Data.Vec.Properties.html#4629" class="Bound">n</a> <a id="4696" href="Cubical.Data.Vec.Properties.html#4637" class="Bound">v</a> <a id="4698" href="Cubical.Data.Vec.Properties.html#4646" class="Bound">v&#39;</a><a id="4700" class="Symbol">)</a>
  <a id="4704" class="Symbol">...</a> <a id="4708" class="Symbol">|</a> <a id="4710" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4714" href="Cubical.Data.Vec.Properties.html#4714" class="Bound">p</a> <a id="4716" class="Symbol">|</a> <a id="4718" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4722" href="Cubical.Data.Vec.Properties.html#4722" class="Bound">q</a> <a id="4724" class="Symbol">=</a> <a id="4726" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4758" class="Symbol">(</a><a id="4759" class="Bound">a</a> <a id="4761" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4763" class="Bound">v</a><a id="4764" class="Symbol">)</a> <a id="4766" class="Symbol">(</a><a id="4767" class="Bound">a&#39;</a> <a id="4770" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4772" class="Bound">v&#39;</a><a id="4774" class="Symbol">)))</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Cubical.Data.Vec.Properties.html#4714" class="Bound">p</a> <a id="4781" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4783" href="Cubical.Data.Vec.Properties.html#4722" class="Bound">q</a><a id="4784" class="Symbol">))</a>
  <a id="4789" class="Symbol">...</a> <a id="4793" class="Symbol">|</a> <a id="4795" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4799" href="Cubical.Data.Vec.Properties.html#4799" class="Bound">p</a> <a id="4801" class="Symbol">|</a> <a id="4803" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4806" href="Cubical.Data.Vec.Properties.html#4806" class="Bound">¬q</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4814" class="Symbol">(λ</a> <a id="4817" href="Cubical.Data.Vec.Properties.html#4817" class="Bound">r</a> <a id="4819" class="Symbol">→</a> <a id="4821" href="Cubical.Data.Vec.Properties.html#4806" class="Bound">¬q</a> <a id="4824" class="Symbol">(</a><a id="4825" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4857" class="Symbol">(</a><a id="4858" class="Bound">a</a> <a id="4860" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4862" class="Bound">v</a><a id="4863" class="Symbol">)</a> <a id="4865" class="Symbol">(</a><a id="4866" class="Bound">a&#39;</a> <a id="4869" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4871" class="Bound">v&#39;</a><a id="4873" class="Symbol">)))</a> <a id="4877" href="Cubical.Data.Vec.Properties.html#4817" class="Bound">r</a><a id="4878" class="Symbol">)))</a>
  <a id="4884" class="Symbol">...</a> <a id="4888" class="Symbol">|</a> <a id="4890" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4893" href="Cubical.Data.Vec.Properties.html#4893" class="Bound">¬p</a> <a id="4896" class="Symbol">|</a> <a id="4898" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4902" href="Cubical.Data.Vec.Properties.html#4902" class="Bound">q</a> <a id="4904" class="Symbol">=</a> <a id="4906" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4909" class="Symbol">(λ</a> <a id="4912" href="Cubical.Data.Vec.Properties.html#4912" class="Bound">r</a> <a id="4914" class="Symbol">→</a> <a id="4916" href="Cubical.Data.Vec.Properties.html#4893" class="Bound">¬p</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="4952" class="Symbol">(</a><a id="4953" class="Bound">a</a> <a id="4955" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4957" class="Bound">v</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Symbol">(</a><a id="4961" class="Bound">a&#39;</a> <a id="4964" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4966" class="Bound">v&#39;</a><a id="4968" class="Symbol">)))</a> <a id="4972" href="Cubical.Data.Vec.Properties.html#4912" class="Bound">r</a><a id="4973" class="Symbol">)))</a>
  <a id="4979" class="Symbol">...</a> <a id="4983" class="Symbol">|</a> <a id="4985" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4988" href="Cubical.Data.Vec.Properties.html#4988" class="Bound">¬p</a> <a id="4991" class="Symbol">|</a> <a id="4993" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4996" href="Cubical.Data.Vec.Properties.html#4996" class="Bound">¬q</a> <a id="4999" class="Symbol">=</a> <a id="5001" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5004" class="Symbol">(λ</a> <a id="5007" href="Cubical.Data.Vec.Properties.html#5007" class="Bound">r</a> <a id="5009" class="Symbol">→</a> <a id="5011" href="Cubical.Data.Vec.Properties.html#4996" class="Bound">¬q</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Cubical.Data.Vec.Properties.html#2970" class="Function">≡Vec≃codeVec</a> <a id="5047" class="Symbol">(</a><a id="5048" class="Bound">a</a> <a id="5050" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5052" class="Bound">v</a><a id="5053" class="Symbol">)</a> <a id="5055" class="Symbol">(</a><a id="5056" class="Bound">a&#39;</a> <a id="5059" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5061" class="Bound">v&#39;</a><a id="5063" class="Symbol">)))</a> <a id="5067" href="Cubical.Data.Vec.Properties.html#5007" class="Bound">r</a><a id="5068" class="Symbol">)))</a>

  <a id="VecPath.≢-∷"></a><a id="5075" href="Cubical.Data.Vec.Properties.html#5075" class="Function">≢-∷</a> <a id="5079" class="Symbol">:</a> <a id="5081" class="Symbol">{</a><a id="5082" href="Cubical.Data.Vec.Properties.html#5082" class="Bound">m</a> <a id="5084" class="Symbol">:</a> <a id="5086" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5087" class="Symbol">}</a> <a id="5089" class="Symbol">→</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="5101" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5102" class="Symbol">)</a> <a id="5104" class="Symbol">→</a> <a id="5106" class="Symbol">(</a><a id="5107" href="Cubical.Data.Vec.Properties.html#5107" class="Bound">a</a> <a id="5109" class="Symbol">:</a> <a id="5111" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5112" class="Symbol">)</a> <a id="5114" class="Symbol">→</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Cubical.Data.Vec.Properties.html#5117" class="Bound">v</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="5125" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="5127" href="Cubical.Data.Vec.Properties.html#5082" class="Bound">m</a><a id="5128" class="Symbol">)</a> <a id="5130" class="Symbol">→</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Data.Vec.Properties.html#5133" class="Bound">a&#39;</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">→</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Cubical.Data.Vec.Properties.html#5144" class="Bound">v&#39;</a> <a id="5147" class="Symbol">:</a> <a id="5149" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="5153" href="Cubical.Data.Vec.Properties.html#2169" class="Bound">A</a> <a id="5155" href="Cubical.Data.Vec.Properties.html#5082" class="Bound">m</a><a id="5156" class="Symbol">)</a> <a id="5158" class="Symbol">→</a>
         <a id="5169" class="Symbol">(</a><a id="5170" href="Cubical.Data.Vec.Properties.html#5107" class="Bound">a</a> <a id="5172" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5174" href="Cubical.Data.Vec.Properties.html#5117" class="Bound">v</a> <a id="5176" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5178" href="Cubical.Data.Vec.Properties.html#5133" class="Bound">a&#39;</a> <a id="5181" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5183" href="Cubical.Data.Vec.Properties.html#5144" class="Bound">v&#39;</a> <a id="5186" class="Symbol">→</a> <a id="5188" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5191" class="Symbol">)</a> <a id="5193" class="Symbol">→</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Cubical.Data.Vec.Properties.html#5107" class="Bound">a</a> <a id="5198" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5200" href="Cubical.Data.Vec.Properties.html#5133" class="Bound">a&#39;</a> <a id="5203" class="Symbol">→</a> <a id="5205" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5208" class="Symbol">)</a> <a id="5210" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="5212" class="Symbol">(</a><a id="5213" href="Cubical.Data.Vec.Properties.html#5117" class="Bound">v</a> <a id="5215" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5217" href="Cubical.Data.Vec.Properties.html#5144" class="Bound">v&#39;</a> <a id="5220" class="Symbol">→</a> <a id="5222" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5225" class="Symbol">)</a>
  <a id="5229" href="Cubical.Data.Vec.Properties.html#5075" class="Function">≢-∷</a> <a id="5233" class="Symbol">{</a><a id="5234" href="Cubical.Data.Vec.Properties.html#5234" class="Bound">m</a><a id="5235" class="Symbol">}</a> <a id="5237" href="Cubical.Data.Vec.Properties.html#5237" class="Bound">discreteA</a> <a id="5247" href="Cubical.Data.Vec.Properties.html#5247" class="Bound">a</a> <a id="5249" href="Cubical.Data.Vec.Properties.html#5249" class="Bound">v</a> <a id="5251" href="Cubical.Data.Vec.Properties.html#5251" class="Bound">a&#39;</a> <a id="5254" href="Cubical.Data.Vec.Properties.html#5254" class="Bound">v&#39;</a> <a id="5257" href="Cubical.Data.Vec.Properties.html#5257" class="Bound">¬r</a> <a id="5260" class="Keyword">with</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Cubical.Data.Vec.Properties.html#5237" class="Bound">discreteA</a> <a id="5276" href="Cubical.Data.Vec.Properties.html#5247" class="Bound">a</a> <a id="5278" href="Cubical.Data.Vec.Properties.html#5251" class="Bound">a&#39;</a><a id="5280" class="Symbol">)</a>
                        <a id="5306" class="Symbol">|</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Cubical.Data.Vec.Properties.html#4479" class="Function">discreteA→discreteVecA</a> <a id="5332" href="Cubical.Data.Vec.Properties.html#5237" class="Bound">discreteA</a> <a id="5342" href="Cubical.Data.Vec.Properties.html#5234" class="Bound">m</a> <a id="5344" href="Cubical.Data.Vec.Properties.html#5249" class="Bound">v</a> <a id="5346" href="Cubical.Data.Vec.Properties.html#5254" class="Bound">v&#39;</a><a id="5348" class="Symbol">)</a>
  <a id="5352" class="Symbol">...</a> <a id="5356" class="Symbol">|</a> <a id="5358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5362" href="Cubical.Data.Vec.Properties.html#5362" class="Bound">p</a> <a id="5364" class="Symbol">|</a> <a id="5366" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5370" href="Cubical.Data.Vec.Properties.html#5370" class="Bound">q</a> <a id="5372" class="Symbol">=</a> <a id="5374" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="5380" class="Symbol">(</a><a id="5381" class="Bound">¬r</a> <a id="5384" class="Symbol">(</a><a id="5385" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5391" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">_∷_</a> <a id="5395" href="Cubical.Data.Vec.Properties.html#5362" class="Bound">p</a> <a id="5397" href="Cubical.Data.Vec.Properties.html#5370" class="Bound">q</a><a id="5398" class="Symbol">))</a>
  <a id="5403" class="Symbol">...</a> <a id="5407" class="Symbol">|</a> <a id="5409" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="5413" href="Cubical.Data.Vec.Properties.html#5413" class="Bound">p</a> <a id="5415" class="Symbol">|</a> <a id="5417" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5420" href="Cubical.Data.Vec.Properties.html#5420" class="Bound">¬q</a> <a id="5423" class="Symbol">=</a> <a id="5425" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5429" href="Cubical.Data.Vec.Properties.html#5420" class="Bound">¬q</a>
  <a id="5434" class="Symbol">...</a> <a id="5438" class="Symbol">|</a> <a id="5440" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="5443" href="Cubical.Data.Vec.Properties.html#5443" class="Bound">¬p</a> <a id="5446" class="Symbol">|</a> <a id="5448" href="Cubical.Data.Vec.Properties.html#5448" class="Bound">y</a> <a id="5450" class="Symbol">=</a> <a id="5452" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="5456" href="Cubical.Data.Vec.Properties.html#5443" class="Bound">¬p</a>
</pre></body></html>

==> anc/html/Cubical.Data.Vec.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Data.Vec</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a> <a id="25" class="Keyword">where</a>

<a id="32" class="Keyword">open</a> <a id="37" class="Keyword">import</a> <a id="44" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a> <a id="66" class="Keyword">public</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Cubical.Data.Vec.Properties.html" class="Module">Cubical.Data.Vec.Properties</a> <a id="113" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Auto.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Auto</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  - Automatically generate UARel and DUARel instances

-}</a>
<a id="63" class="Symbol">{-#</a> <a id="67" class="Keyword">OPTIONS</a> <a id="75" class="Pragma">--no-exact-split</a> <a id="92" class="Symbol">#-}</a>
<a id="96" class="Keyword">module</a> <a id="103" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Displayed.Function.html" class="Module">Cubical.Displayed.Function</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Cubical.Displayed.Generic.html" class="Module">Cubical.Displayed.Generic</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Cubical.Displayed.Unit.html" class="Module">Cubical.Displayed.Unit</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="819" class="Keyword">import</a> <a id="826" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="850" class="Symbol">as</a> <a id="853" class="Module">R</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="892" class="Comment">-- Descriptor language</a>

<a id="916" class="Keyword">mutual</a>
  <a id="925" class="Keyword">data</a> <a id="UARelDesc"></a><a id="930" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="940" class="Symbol">:</a> <a id="942" class="Symbol">∀</a> <a id="944" class="Symbol">{</a><a id="945" href="Cubical.Displayed.Auto.html#945" class="Bound">ℓA</a> <a id="948" href="Cubical.Displayed.Auto.html#948" class="Bound">ℓ≅A</a><a id="951" class="Symbol">}</a> <a id="953" class="Symbol">{</a><a id="954" href="Cubical.Displayed.Auto.html#954" class="Bound">A</a> <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="963" href="Cubical.Displayed.Auto.html#945" class="Bound">ℓA</a><a id="965" class="Symbol">}</a> <a id="967" class="Symbol">(</a><a id="968" href="Cubical.Displayed.Auto.html#968" class="Bound">𝒮-A</a> <a id="972" class="Symbol">:</a> <a id="974" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="980" href="Cubical.Displayed.Auto.html#954" class="Bound">A</a> <a id="982" href="Cubical.Displayed.Auto.html#948" class="Bound">ℓ≅A</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a> <a id="989" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a> <a id="995" class="Keyword">where</a>

    <a id="UARelDesc.generic"></a><a id="1006" href="Cubical.Displayed.Auto.html#1006" class="InductiveConstructor">generic</a> <a id="1014" class="Symbol">:</a> <a id="1016" class="Symbol">∀</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Cubical.Displayed.Auto.html#1019" class="Bound">ℓA</a><a id="1021" class="Symbol">}</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Cubical.Displayed.Auto.html#1024" class="Bound">A</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1033" href="Cubical.Displayed.Auto.html#1019" class="Bound">ℓA</a><a id="1035" class="Symbol">}</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="1060" href="Cubical.Displayed.Auto.html#1024" class="Bound">A</a><a id="1061" class="Symbol">)</a>

    <a id="UARelDesc.univ"></a><a id="1068" href="Cubical.Displayed.Auto.html#1068" class="InductiveConstructor">univ</a> <a id="1073" class="Symbol">:</a> <a id="1075" class="Symbol">∀</a> <a id="1077" href="Cubical.Displayed.Auto.html#1077" class="Bound">ℓU</a> <a id="1080" class="Symbol">→</a> <a id="1082" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="1100" href="Cubical.Displayed.Auto.html#1077" class="Bound">ℓU</a><a id="1102" class="Symbol">)</a>

    <a id="1109" class="Comment">-- Having a special descriptor for non-dependent × helps to avoid</a>
    <a id="1179" class="Comment">-- combinatorial explosion. Automation will try to apply this first.</a>
    <a id="UARelDesc.prod"></a><a id="1252" href="Cubical.Displayed.Auto.html#1252" class="InductiveConstructor">prod</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">∀</a> <a id="1261" class="Symbol">{</a><a id="1262" href="Cubical.Displayed.Auto.html#1262" class="Bound">ℓA</a> <a id="1265" href="Cubical.Displayed.Auto.html#1265" class="Bound">ℓ≅A</a> <a id="1269" href="Cubical.Displayed.Auto.html#1269" class="Bound">ℓB</a> <a id="1272" href="Cubical.Displayed.Auto.html#1272" class="Bound">ℓ≅B</a><a id="1275" class="Symbol">}</a>
      <a id="1283" class="Symbol">{</a><a id="1284" href="Cubical.Displayed.Auto.html#1284" class="Bound">A</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1293" href="Cubical.Displayed.Auto.html#1262" class="Bound">ℓA</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">{</a><a id="1298" href="Cubical.Displayed.Auto.html#1298" class="Bound">𝒮-A</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1310" href="Cubical.Displayed.Auto.html#1284" class="Bound">A</a> <a id="1312" href="Cubical.Displayed.Auto.html#1265" class="Bound">ℓ≅A</a><a id="1315" class="Symbol">}</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Cubical.Displayed.Auto.html#1318" class="Bound">dA</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1333" href="Cubical.Displayed.Auto.html#1298" class="Bound">𝒮-A</a><a id="1336" class="Symbol">)</a>
      <a id="1344" class="Symbol">{</a><a id="1345" href="Cubical.Displayed.Auto.html#1345" class="Bound">B</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1354" href="Cubical.Displayed.Auto.html#1269" class="Bound">ℓB</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">{</a><a id="1359" href="Cubical.Displayed.Auto.html#1359" class="Bound">𝒮-B</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1371" href="Cubical.Displayed.Auto.html#1345" class="Bound">B</a> <a id="1373" href="Cubical.Displayed.Auto.html#1272" class="Bound">ℓ≅B</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Displayed.Auto.html#1379" class="Bound">dB</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1394" href="Cubical.Displayed.Auto.html#1359" class="Bound">𝒮-B</a><a id="1397" class="Symbol">)</a>
      <a id="1405" class="Symbol">→</a> <a id="1407" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Cubical.Displayed.Auto.html#1298" class="Bound">𝒮-A</a> <a id="1422" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">×𝒮</a> <a id="1425" href="Cubical.Displayed.Auto.html#1359" class="Bound">𝒮-B</a><a id="1428" class="Symbol">)</a>

    <a id="UARelDesc.sigma"></a><a id="1435" href="Cubical.Displayed.Auto.html#1435" class="InductiveConstructor">sigma</a> <a id="1441" class="Symbol">:</a> <a id="1443" class="Symbol">∀</a> <a id="1445" class="Symbol">{</a><a id="1446" href="Cubical.Displayed.Auto.html#1446" class="Bound">ℓA</a> <a id="1449" href="Cubical.Displayed.Auto.html#1449" class="Bound">ℓ≅A</a> <a id="1453" href="Cubical.Displayed.Auto.html#1453" class="Bound">ℓB</a> <a id="1456" href="Cubical.Displayed.Auto.html#1456" class="Bound">ℓ≅B</a><a id="1459" class="Symbol">}</a>
      <a id="1467" class="Symbol">{</a><a id="1468" href="Cubical.Displayed.Auto.html#1468" class="Bound">A</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1477" href="Cubical.Displayed.Auto.html#1446" class="Bound">ℓA</a><a id="1479" class="Symbol">}</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1494" href="Cubical.Displayed.Auto.html#1468" class="Bound">A</a> <a id="1496" href="Cubical.Displayed.Auto.html#1449" class="Bound">ℓ≅A</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Displayed.Auto.html#1502" class="Bound">dA</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1517" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a><a id="1520" class="Symbol">)</a>
      <a id="1528" class="Symbol">{</a><a id="1529" href="Cubical.Displayed.Auto.html#1529" class="Bound">B</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Cubical.Displayed.Auto.html#1468" class="Bound">A</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1542" href="Cubical.Displayed.Auto.html#1453" class="Bound">ℓB</a><a id="1544" class="Symbol">}</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Cubical.Displayed.Auto.html#1547" class="Bound">𝒮ᴰ-B</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1561" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a> <a id="1565" href="Cubical.Displayed.Auto.html#1529" class="Bound">B</a> <a id="1567" href="Cubical.Displayed.Auto.html#1456" class="Bound">ℓ≅B</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Cubical.Displayed.Auto.html#1573" class="Bound">dB</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="1589" href="Cubical.Displayed.Auto.html#1482" class="Bound">𝒮-A</a> <a id="1593" href="Cubical.Displayed.Auto.html#1547" class="Bound">𝒮ᴰ-B</a><a id="1597" class="Symbol">)</a>
      <a id="1605" class="Symbol">→</a> <a id="1607" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1620" href="Cubical.Displayed.Auto.html#1547" class="Bound">𝒮ᴰ-B</a><a id="1624" class="Symbol">)</a>

    <a id="UARelDesc.param"></a><a id="1631" href="Cubical.Displayed.Auto.html#1631" class="InductiveConstructor">param</a> <a id="1637" class="Symbol">:</a> <a id="1639" class="Symbol">∀</a> <a id="1641" class="Symbol">{</a><a id="1642" href="Cubical.Displayed.Auto.html#1642" class="Bound">ℓA</a> <a id="1645" href="Cubical.Displayed.Auto.html#1645" class="Bound">ℓB</a> <a id="1648" href="Cubical.Displayed.Auto.html#1648" class="Bound">ℓ≅B</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Displayed.Auto.html#1654" class="Bound">A</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1663" href="Cubical.Displayed.Auto.html#1642" class="Bound">ℓA</a><a id="1665" class="Symbol">)</a>
      <a id="1673" class="Symbol">{</a><a id="1674" href="Cubical.Displayed.Auto.html#1674" class="Bound">B</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1683" href="Cubical.Displayed.Auto.html#1645" class="Bound">ℓB</a><a id="1685" class="Symbol">}</a> <a id="1687" class="Symbol">{</a><a id="1688" href="Cubical.Displayed.Auto.html#1688" class="Bound">𝒮-B</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1700" href="Cubical.Displayed.Auto.html#1674" class="Bound">B</a> <a id="1702" href="Cubical.Displayed.Auto.html#1648" class="Bound">ℓ≅B</a><a id="1705" class="Symbol">}</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Cubical.Displayed.Auto.html#1708" class="Bound">dB</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1723" href="Cubical.Displayed.Auto.html#1688" class="Bound">𝒮-B</a><a id="1726" class="Symbol">)</a>
      <a id="1734" class="Symbol">→</a> <a id="1736" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Displayed.Auto.html#1654" class="Bound">A</a> <a id="1749" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1752" href="Cubical.Displayed.Auto.html#1688" class="Bound">𝒮-B</a><a id="1755" class="Symbol">)</a>

    <a id="UARelDesc.pi"></a><a id="1762" href="Cubical.Displayed.Auto.html#1762" class="InductiveConstructor">pi</a> <a id="1765" class="Symbol">:</a> <a id="1767" class="Symbol">∀</a> <a id="1769" class="Symbol">{</a><a id="1770" href="Cubical.Displayed.Auto.html#1770" class="Bound">ℓA</a> <a id="1773" href="Cubical.Displayed.Auto.html#1773" class="Bound">ℓ≅A</a> <a id="1777" href="Cubical.Displayed.Auto.html#1777" class="Bound">ℓB</a> <a id="1780" href="Cubical.Displayed.Auto.html#1780" class="Bound">ℓ≅B</a><a id="1783" class="Symbol">}</a>
      <a id="1791" class="Symbol">{</a><a id="1792" href="Cubical.Displayed.Auto.html#1792" class="Bound">A</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1801" href="Cubical.Displayed.Auto.html#1770" class="Bound">ℓA</a><a id="1803" class="Symbol">}</a> <a id="1805" class="Symbol">{</a><a id="1806" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1818" href="Cubical.Displayed.Auto.html#1792" class="Bound">A</a> <a id="1820" href="Cubical.Displayed.Auto.html#1773" class="Bound">ℓ≅A</a><a id="1823" class="Symbol">}</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Cubical.Displayed.Auto.html#1826" class="Bound">dA</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1841" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a><a id="1844" class="Symbol">)</a>
      <a id="1852" class="Symbol">{</a><a id="1853" href="Cubical.Displayed.Auto.html#1853" class="Bound">B</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Cubical.Displayed.Auto.html#1792" class="Bound">A</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1866" href="Cubical.Displayed.Auto.html#1777" class="Bound">ℓB</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Cubical.Displayed.Auto.html#1871" class="Bound">𝒮ᴰ-B</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1885" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1889" href="Cubical.Displayed.Auto.html#1853" class="Bound">B</a> <a id="1891" href="Cubical.Displayed.Auto.html#1780" class="Bound">ℓ≅B</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Cubical.Displayed.Auto.html#1897" class="Bound">dB</a> <a id="1900" class="Symbol">:</a> <a id="1902" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="1913" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1917" href="Cubical.Displayed.Auto.html#1871" class="Bound">𝒮ᴰ-B</a><a id="1921" class="Symbol">)</a>
      <a id="1929" class="Symbol">→</a> <a id="1931" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="1946" href="Cubical.Displayed.Auto.html#1806" class="Bound">𝒮-A</a> <a id="1950" href="Cubical.Displayed.Auto.html#1871" class="Bound">𝒮ᴰ-B</a><a id="1954" class="Symbol">)</a>

    <a id="UARelDesc.unit"></a><a id="1961" href="Cubical.Displayed.Auto.html#1961" class="InductiveConstructor">unit</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="1978" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a>

  <a id="1988" class="Comment">-- Projections from one UARel to another</a>
  <a id="2031" class="Keyword">data</a> <a id="UARelReindex"></a><a id="2036" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2049" class="Symbol">:</a> <a id="2051" class="Symbol">∀</a> <a id="2053" class="Symbol">{</a><a id="2054" href="Cubical.Displayed.Auto.html#2054" class="Bound">ℓA</a> <a id="2057" href="Cubical.Displayed.Auto.html#2057" class="Bound">ℓ≅A</a> <a id="2061" href="Cubical.Displayed.Auto.html#2061" class="Bound">ℓC</a> <a id="2064" href="Cubical.Displayed.Auto.html#2064" class="Bound">ℓ≅C</a><a id="2067" class="Symbol">}</a>
    <a id="2073" class="Symbol">{</a><a id="2074" href="Cubical.Displayed.Auto.html#2074" class="Bound">A</a> <a id="2076" class="Symbol">:</a> <a id="2078" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2083" href="Cubical.Displayed.Auto.html#2054" class="Bound">ℓA</a><a id="2085" class="Symbol">}</a> <a id="2087" class="Symbol">{</a><a id="2088" href="Cubical.Displayed.Auto.html#2088" class="Bound">𝒮-A</a> <a id="2092" class="Symbol">:</a> <a id="2094" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2100" href="Cubical.Displayed.Auto.html#2074" class="Bound">A</a> <a id="2102" href="Cubical.Displayed.Auto.html#2057" class="Bound">ℓ≅A</a><a id="2105" class="Symbol">}</a>
    <a id="2111" class="Symbol">{</a><a id="2112" href="Cubical.Displayed.Auto.html#2112" class="Bound">C</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2121" href="Cubical.Displayed.Auto.html#2061" class="Bound">ℓC</a><a id="2123" class="Symbol">}</a> <a id="2125" class="Symbol">{</a><a id="2126" href="Cubical.Displayed.Auto.html#2126" class="Bound">𝒮-C</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2138" href="Cubical.Displayed.Auto.html#2112" class="Bound">C</a> <a id="2140" href="Cubical.Displayed.Auto.html#2064" class="Bound">ℓ≅C</a><a id="2143" class="Symbol">}</a>
    <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Displayed.Auto.html#2150" class="Bound">f</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2163" href="Cubical.Displayed.Auto.html#2088" class="Bound">𝒮-A</a> <a id="2167" href="Cubical.Displayed.Auto.html#2126" class="Bound">𝒮-C</a><a id="2170" class="Symbol">)</a>
    <a id="2176" class="Symbol">→</a> <a id="2178" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a>
    <a id="2188" class="Keyword">where</a>

    <a id="UARelReindex.id"></a><a id="2199" href="Cubical.Displayed.Auto.html#2199" class="InductiveConstructor">id</a> <a id="2202" class="Symbol">:</a> <a id="2204" class="Symbol">∀</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Cubical.Displayed.Auto.html#2207" class="Bound">ℓA</a> <a id="2210" href="Cubical.Displayed.Auto.html#2210" class="Bound">ℓ≅A</a><a id="2213" class="Symbol">}</a> <a id="2215" class="Symbol">{</a><a id="2216" href="Cubical.Displayed.Auto.html#2216" class="Bound">A</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2225" href="Cubical.Displayed.Auto.html#2207" class="Bound">ℓA</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">{</a><a id="2230" href="Cubical.Displayed.Auto.html#2230" class="Bound">𝒮-A</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2242" href="Cubical.Displayed.Auto.html#2216" class="Bound">A</a> <a id="2244" href="Cubical.Displayed.Auto.html#2210" class="Bound">ℓ≅A</a><a id="2247" class="Symbol">}</a>
      <a id="2255" class="Symbol">→</a> <a id="2257" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="2276" href="Cubical.Displayed.Auto.html#2230" class="Bound">𝒮-A</a><a id="2279" class="Symbol">)</a>

    <a id="UARelReindex.∘fst"></a><a id="2286" href="Cubical.Displayed.Auto.html#2286" class="InductiveConstructor">∘fst</a> <a id="2291" class="Symbol">:</a> <a id="2293" class="Symbol">∀</a> <a id="2295" class="Symbol">{</a><a id="2296" href="Cubical.Displayed.Auto.html#2296" class="Bound">ℓA</a> <a id="2299" href="Cubical.Displayed.Auto.html#2299" class="Bound">ℓ≅A</a> <a id="2303" href="Cubical.Displayed.Auto.html#2303" class="Bound">ℓB</a> <a id="2306" href="Cubical.Displayed.Auto.html#2306" class="Bound">ℓ≅B</a> <a id="2310" href="Cubical.Displayed.Auto.html#2310" class="Bound">ℓC</a> <a id="2313" href="Cubical.Displayed.Auto.html#2313" class="Bound">ℓ≅C</a><a id="2316" class="Symbol">}</a>
      <a id="2324" class="Symbol">{</a><a id="2325" href="Cubical.Displayed.Auto.html#2325" class="Bound">A</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2334" href="Cubical.Displayed.Auto.html#2296" class="Bound">ℓA</a><a id="2336" class="Symbol">}</a> <a id="2338" class="Symbol">{</a><a id="2339" href="Cubical.Displayed.Auto.html#2339" class="Bound">𝒮-A</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2351" href="Cubical.Displayed.Auto.html#2325" class="Bound">A</a> <a id="2353" href="Cubical.Displayed.Auto.html#2299" class="Bound">ℓ≅A</a><a id="2356" class="Symbol">}</a>
      <a id="2364" class="Symbol">{</a><a id="2365" href="Cubical.Displayed.Auto.html#2365" class="Bound">B</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Cubical.Displayed.Auto.html#2325" class="Bound">A</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2378" href="Cubical.Displayed.Auto.html#2303" class="Bound">ℓB</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">{</a><a id="2383" href="Cubical.Displayed.Auto.html#2383" class="Bound">𝒮ᴰ-B</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2397" href="Cubical.Displayed.Auto.html#2339" class="Bound">𝒮-A</a> <a id="2401" href="Cubical.Displayed.Auto.html#2365" class="Bound">B</a> <a id="2403" href="Cubical.Displayed.Auto.html#2306" class="Bound">ℓ≅B</a><a id="2406" class="Symbol">}</a>
      <a id="2414" class="Symbol">{</a><a id="2415" href="Cubical.Displayed.Auto.html#2415" class="Bound">C</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2424" href="Cubical.Displayed.Auto.html#2310" class="Bound">ℓC</a><a id="2426" class="Symbol">}</a> <a id="2428" class="Symbol">{</a><a id="2429" href="Cubical.Displayed.Auto.html#2429" class="Bound">𝒮-C</a> <a id="2433" class="Symbol">:</a> <a id="2435" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2441" href="Cubical.Displayed.Auto.html#2415" class="Bound">C</a> <a id="2443" href="Cubical.Displayed.Auto.html#2313" class="Bound">ℓ≅C</a><a id="2446" class="Symbol">}</a>
      <a id="2454" class="Symbol">{</a><a id="2455" href="Cubical.Displayed.Auto.html#2455" class="Bound">f</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2468" href="Cubical.Displayed.Auto.html#2339" class="Bound">𝒮-A</a> <a id="2472" href="Cubical.Displayed.Auto.html#2429" class="Bound">𝒮-C</a><a id="2475" class="Symbol">}</a>
      <a id="2483" class="Symbol">→</a> <a id="2485" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2498" href="Cubical.Displayed.Auto.html#2455" class="Bound">f</a>
      <a id="2506" class="Symbol">→</a> <a id="2508" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="2526" href="Cubical.Displayed.Auto.html#2455" class="Bound">f</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="2535" class="Symbol">{</a><a id="2536" class="Argument">𝒮ᴰ-B</a> <a id="2541" class="Symbol">=</a> <a id="2543" href="Cubical.Displayed.Auto.html#2383" class="Bound">𝒮ᴰ-B</a><a id="2547" class="Symbol">}))</a>

    <a id="UARelReindex.∘snd"></a><a id="2556" href="Cubical.Displayed.Auto.html#2556" class="InductiveConstructor">∘snd</a> <a id="2561" class="Symbol">:</a> <a id="2563" class="Symbol">∀</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Cubical.Displayed.Auto.html#2566" class="Bound">ℓA</a> <a id="2569" href="Cubical.Displayed.Auto.html#2569" class="Bound">ℓ≅A</a> <a id="2573" href="Cubical.Displayed.Auto.html#2573" class="Bound">ℓB</a> <a id="2576" href="Cubical.Displayed.Auto.html#2576" class="Bound">ℓ≅B</a> <a id="2580" href="Cubical.Displayed.Auto.html#2580" class="Bound">ℓC</a> <a id="2583" href="Cubical.Displayed.Auto.html#2583" class="Bound">ℓ≅C</a><a id="2586" class="Symbol">}</a>
      <a id="2594" class="Symbol">{</a><a id="2595" href="Cubical.Displayed.Auto.html#2595" class="Bound">A</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2604" href="Cubical.Displayed.Auto.html#2566" class="Bound">ℓA</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">{</a><a id="2609" href="Cubical.Displayed.Auto.html#2609" class="Bound">𝒮-A</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2621" href="Cubical.Displayed.Auto.html#2595" class="Bound">A</a> <a id="2623" href="Cubical.Displayed.Auto.html#2569" class="Bound">ℓ≅A</a><a id="2626" class="Symbol">}</a>
      <a id="2634" class="Symbol">{</a><a id="2635" href="Cubical.Displayed.Auto.html#2635" class="Bound">B</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2644" href="Cubical.Displayed.Auto.html#2573" class="Bound">ℓB</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">{</a><a id="2649" href="Cubical.Displayed.Auto.html#2649" class="Bound">𝒮-B</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2661" href="Cubical.Displayed.Auto.html#2635" class="Bound">B</a> <a id="2663" href="Cubical.Displayed.Auto.html#2576" class="Bound">ℓ≅B</a><a id="2666" class="Symbol">}</a>
      <a id="2674" class="Symbol">{</a><a id="2675" href="Cubical.Displayed.Auto.html#2675" class="Bound">C</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2684" href="Cubical.Displayed.Auto.html#2580" class="Bound">ℓC</a><a id="2686" class="Symbol">}</a> <a id="2688" class="Symbol">{</a><a id="2689" href="Cubical.Displayed.Auto.html#2689" class="Bound">𝒮-C</a> <a id="2693" class="Symbol">:</a> <a id="2695" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2701" href="Cubical.Displayed.Auto.html#2675" class="Bound">C</a> <a id="2703" href="Cubical.Displayed.Auto.html#2583" class="Bound">ℓ≅C</a><a id="2706" class="Symbol">}</a>
      <a id="2714" class="Symbol">{</a><a id="2715" href="Cubical.Displayed.Auto.html#2715" class="Bound">f</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2728" href="Cubical.Displayed.Auto.html#2649" class="Bound">𝒮-B</a> <a id="2732" href="Cubical.Displayed.Auto.html#2689" class="Bound">𝒮-C</a><a id="2735" class="Symbol">}</a>
      <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2758" href="Cubical.Displayed.Auto.html#2715" class="Bound">f</a>
      <a id="2766" class="Symbol">→</a> <a id="2768" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="2786" href="Cubical.Displayed.Auto.html#2715" class="Bound">f</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="2795" class="Symbol">{</a><a id="2796" class="Argument">𝒮-A</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Cubical.Displayed.Auto.html#2609" class="Bound">𝒮-A</a><a id="2805" class="Symbol">}))</a>

    <a id="UARelReindex.∘app"></a><a id="2814" href="Cubical.Displayed.Auto.html#2814" class="InductiveConstructor">∘app</a> <a id="2819" class="Symbol">:</a> <a id="2821" class="Symbol">∀</a> <a id="2823" class="Symbol">{</a><a id="2824" href="Cubical.Displayed.Auto.html#2824" class="Bound">ℓA</a> <a id="2827" href="Cubical.Displayed.Auto.html#2827" class="Bound">ℓB</a> <a id="2830" href="Cubical.Displayed.Auto.html#2830" class="Bound">ℓ≅B</a> <a id="2834" href="Cubical.Displayed.Auto.html#2834" class="Bound">ℓC</a> <a id="2837" href="Cubical.Displayed.Auto.html#2837" class="Bound">ℓ≅C</a><a id="2840" class="Symbol">}</a>
      <a id="2848" class="Symbol">{</a><a id="2849" href="Cubical.Displayed.Auto.html#2849" class="Bound">A</a> <a id="2851" class="Symbol">:</a> <a id="2853" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2858" href="Cubical.Displayed.Auto.html#2824" class="Bound">ℓA</a><a id="2860" class="Symbol">}</a>
      <a id="2868" class="Symbol">{</a><a id="2869" href="Cubical.Displayed.Auto.html#2869" class="Bound">B</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2878" href="Cubical.Displayed.Auto.html#2827" class="Bound">ℓB</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.Displayed.Auto.html#2883" class="Bound">𝒮-B</a> <a id="2887" class="Symbol">:</a> <a id="2889" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2895" href="Cubical.Displayed.Auto.html#2869" class="Bound">B</a> <a id="2897" href="Cubical.Displayed.Auto.html#2830" class="Bound">ℓ≅B</a><a id="2900" class="Symbol">}</a>
      <a id="2908" class="Symbol">{</a><a id="2909" href="Cubical.Displayed.Auto.html#2909" class="Bound">C</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2918" href="Cubical.Displayed.Auto.html#2834" class="Bound">ℓC</a><a id="2920" class="Symbol">}</a> <a id="2922" class="Symbol">{</a><a id="2923" href="Cubical.Displayed.Auto.html#2923" class="Bound">𝒮-C</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2935" href="Cubical.Displayed.Auto.html#2909" class="Bound">C</a> <a id="2937" href="Cubical.Displayed.Auto.html#2837" class="Bound">ℓ≅C</a><a id="2940" class="Symbol">}</a>
      <a id="2948" class="Symbol">{</a><a id="2949" href="Cubical.Displayed.Auto.html#2949" class="Bound">f</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="2962" href="Cubical.Displayed.Auto.html#2883" class="Bound">𝒮-B</a> <a id="2966" href="Cubical.Displayed.Auto.html#2923" class="Bound">𝒮-C</a><a id="2969" class="Symbol">}</a>
      <a id="2977" class="Symbol">→</a> <a id="2979" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="2992" href="Cubical.Displayed.Auto.html#2949" class="Bound">f</a>
      <a id="3000" class="Symbol">→</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Cubical.Displayed.Auto.html#3003" class="Bound">a</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Cubical.Displayed.Auto.html#2849" class="Bound">A</a><a id="3008" class="Symbol">)</a> <a id="3010" class="Symbol">→</a> <a id="3012" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="3030" href="Cubical.Displayed.Auto.html#2949" class="Bound">f</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="3039" href="Cubical.Displayed.Auto.html#3003" class="Bound">a</a><a id="3040" class="Symbol">))</a>

  <a id="3046" class="Keyword">data</a> <a id="SubstRelDesc"></a><a id="3051" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3064" class="Symbol">:</a> <a id="3066" class="Symbol">∀</a> <a id="3068" class="Symbol">{</a><a id="3069" href="Cubical.Displayed.Auto.html#3069" class="Bound">ℓA</a> <a id="3072" href="Cubical.Displayed.Auto.html#3072" class="Bound">ℓ≅A</a> <a id="3076" href="Cubical.Displayed.Auto.html#3076" class="Bound">ℓB</a><a id="3078" class="Symbol">}</a>
    <a id="3084" class="Symbol">{</a><a id="3085" href="Cubical.Displayed.Auto.html#3085" class="Bound">A</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3094" href="Cubical.Displayed.Auto.html#3069" class="Bound">ℓA</a><a id="3096" class="Symbol">}</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Displayed.Auto.html#3099" class="Bound">𝒮-A</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3111" href="Cubical.Displayed.Auto.html#3085" class="Bound">A</a> <a id="3113" href="Cubical.Displayed.Auto.html#3072" class="Bound">ℓ≅A</a><a id="3116" class="Symbol">)</a>
    <a id="3122" class="Symbol">{</a><a id="3123" href="Cubical.Displayed.Auto.html#3123" class="Bound">B</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Cubical.Displayed.Auto.html#3085" class="Bound">A</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3136" href="Cubical.Displayed.Auto.html#3076" class="Bound">ℓB</a><a id="3138" class="Symbol">}</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Displayed.Auto.html#3141" class="Bound">𝒮ˢ-B</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3157" href="Cubical.Displayed.Auto.html#3099" class="Bound">𝒮-A</a> <a id="3161" href="Cubical.Displayed.Auto.html#3123" class="Bound">B</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a>
    <a id="3176" class="Keyword">where</a>

    <a id="SubstRelDesc.generic"></a><a id="3187" href="Cubical.Displayed.Auto.html#3187" class="InductiveConstructor">generic</a> <a id="3195" class="Symbol">:</a> <a id="3197" class="Symbol">∀</a> <a id="3199" class="Symbol">{</a><a id="3200" href="Cubical.Displayed.Auto.html#3200" class="Bound">ℓA</a> <a id="3203" href="Cubical.Displayed.Auto.html#3203" class="Bound">ℓ≅A</a> <a id="3207" href="Cubical.Displayed.Auto.html#3207" class="Bound">ℓB</a><a id="3209" class="Symbol">}</a> <a id="3211" class="Symbol">{</a><a id="3212" href="Cubical.Displayed.Auto.html#3212" class="Bound">A</a> <a id="3214" class="Symbol">:</a> <a id="3216" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3221" href="Cubical.Displayed.Auto.html#3200" class="Bound">ℓA</a><a id="3223" class="Symbol">}</a> <a id="3225" class="Symbol">{</a><a id="3226" href="Cubical.Displayed.Auto.html#3226" class="Bound">𝒮-A</a> <a id="3230" class="Symbol">:</a> <a id="3232" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3238" href="Cubical.Displayed.Auto.html#3212" class="Bound">A</a> <a id="3240" href="Cubical.Displayed.Auto.html#3203" class="Bound">ℓ≅A</a><a id="3243" class="Symbol">}</a> <a id="3245" class="Symbol">{</a><a id="3246" href="Cubical.Displayed.Auto.html#3246" class="Bound">B</a> <a id="3248" class="Symbol">:</a> <a id="3250" href="Cubical.Displayed.Auto.html#3212" class="Bound">A</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3259" href="Cubical.Displayed.Auto.html#3207" class="Bound">ℓB</a><a id="3261" class="Symbol">}</a>
      <a id="3269" class="Symbol">→</a> <a id="3271" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3284" href="Cubical.Displayed.Auto.html#3226" class="Bound">𝒮-A</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="3300" href="Cubical.Displayed.Auto.html#3226" class="Bound">𝒮-A</a> <a id="3304" href="Cubical.Displayed.Auto.html#3246" class="Bound">B</a><a id="3305" class="Symbol">)</a>

    <a id="SubstRelDesc.constant"></a><a id="3312" href="Cubical.Displayed.Auto.html#3312" class="InductiveConstructor">constant</a> <a id="3321" class="Symbol">:</a> <a id="3323" class="Symbol">∀</a> <a id="3325" class="Symbol">{</a><a id="3326" href="Cubical.Displayed.Auto.html#3326" class="Bound">ℓA</a> <a id="3329" href="Cubical.Displayed.Auto.html#3329" class="Bound">ℓ≅A</a> <a id="3333" href="Cubical.Displayed.Auto.html#3333" class="Bound">ℓB</a><a id="3335" class="Symbol">}</a>
      <a id="3343" class="Symbol">{</a><a id="3344" href="Cubical.Displayed.Auto.html#3344" class="Bound">A</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3353" href="Cubical.Displayed.Auto.html#3326" class="Bound">ℓA</a><a id="3355" class="Symbol">}</a> <a id="3357" class="Symbol">{</a><a id="3358" href="Cubical.Displayed.Auto.html#3358" class="Bound">𝒮-A</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3370" href="Cubical.Displayed.Auto.html#3344" class="Bound">A</a> <a id="3372" href="Cubical.Displayed.Auto.html#3329" class="Bound">ℓ≅A</a><a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">{</a><a id="3378" href="Cubical.Displayed.Auto.html#3378" class="Bound">B</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3387" href="Cubical.Displayed.Auto.html#3333" class="Bound">ℓB</a><a id="3389" class="Symbol">}</a>
      <a id="3397" class="Symbol">→</a> <a id="3399" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3412" href="Cubical.Displayed.Auto.html#3358" class="Bound">𝒮-A</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="3426" href="Cubical.Displayed.Auto.html#3358" class="Bound">𝒮-A</a> <a id="3430" href="Cubical.Displayed.Auto.html#3378" class="Bound">B</a><a id="3431" class="Symbol">)</a>

    <a id="3438" class="Comment">-- We have an element DUARel over any 𝒮-A with a proejction to a universe</a>
    <a id="3516" class="Comment">-- that can be described with UARelReindex</a>
    <a id="SubstRelDesc.el"></a><a id="3563" href="Cubical.Displayed.Auto.html#3563" class="InductiveConstructor">el</a> <a id="3566" class="Symbol">:</a> <a id="3568" class="Symbol">∀</a> <a id="3570" class="Symbol">{</a><a id="3571" href="Cubical.Displayed.Auto.html#3571" class="Bound">ℓA</a> <a id="3574" href="Cubical.Displayed.Auto.html#3574" class="Bound">ℓ≅A</a> <a id="3578" href="Cubical.Displayed.Auto.html#3578" class="Bound">ℓU</a><a id="3580" class="Symbol">}</a> <a id="3582" class="Symbol">{</a><a id="3583" href="Cubical.Displayed.Auto.html#3583" class="Bound">A</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3592" href="Cubical.Displayed.Auto.html#3571" class="Bound">ℓA</a><a id="3594" class="Symbol">}</a> <a id="3596" class="Symbol">{</a><a id="3597" href="Cubical.Displayed.Auto.html#3597" class="Bound">𝒮-A</a> <a id="3601" class="Symbol">:</a> <a id="3603" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3609" href="Cubical.Displayed.Auto.html#3583" class="Bound">A</a> <a id="3611" href="Cubical.Displayed.Auto.html#3574" class="Bound">ℓ≅A</a><a id="3614" class="Symbol">}</a>
      <a id="3622" class="Symbol">{</a><a id="3623" href="Cubical.Displayed.Auto.html#3623" class="Bound">f</a> <a id="3625" class="Symbol">:</a> <a id="3627" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="3636" href="Cubical.Displayed.Auto.html#3597" class="Bound">𝒮-A</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3648" href="Cubical.Displayed.Auto.html#3578" class="Bound">ℓU</a><a id="3650" class="Symbol">)}</a>
      <a id="3659" class="Symbol">→</a> <a id="3661" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="3674" href="Cubical.Displayed.Auto.html#3623" class="Bound">f</a>
      <a id="3682" class="Symbol">→</a> <a id="3684" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3697" href="Cubical.Displayed.Auto.html#3597" class="Bound">𝒮-A</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="3713" href="Cubical.Displayed.Auto.html#3623" class="Bound">f</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="3722" href="Cubical.Displayed.Auto.html#3578" class="Bound">ℓU</a><a id="3724" class="Symbol">))</a>

    <a id="SubstRelDesc.prod"></a><a id="3732" href="Cubical.Displayed.Auto.html#3732" class="InductiveConstructor">prod</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">∀</a> <a id="3741" class="Symbol">{</a><a id="3742" href="Cubical.Displayed.Auto.html#3742" class="Bound">ℓA</a> <a id="3745" href="Cubical.Displayed.Auto.html#3745" class="Bound">ℓ≅A</a> <a id="3749" href="Cubical.Displayed.Auto.html#3749" class="Bound">ℓB</a> <a id="3752" href="Cubical.Displayed.Auto.html#3752" class="Bound">ℓC</a><a id="3754" class="Symbol">}</a>
      <a id="3762" class="Symbol">{</a><a id="3763" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3772" href="Cubical.Displayed.Auto.html#3742" class="Bound">ℓA</a><a id="3774" class="Symbol">}</a> <a id="3776" class="Symbol">{</a><a id="3777" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3781" class="Symbol">:</a> <a id="3783" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3789" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3791" href="Cubical.Displayed.Auto.html#3745" class="Bound">ℓ≅A</a><a id="3794" class="Symbol">}</a>
      <a id="3802" class="Symbol">{</a><a id="3803" href="Cubical.Displayed.Auto.html#3803" class="Bound">B</a> <a id="3805" class="Symbol">:</a> <a id="3807" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3816" href="Cubical.Displayed.Auto.html#3749" class="Bound">ℓB</a><a id="3818" class="Symbol">}</a> <a id="3820" class="Symbol">{</a><a id="3821" href="Cubical.Displayed.Auto.html#3821" class="Bound">𝒮ˢ-B</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3837" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3841" href="Cubical.Displayed.Auto.html#3803" class="Bound">B</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Cubical.Displayed.Auto.html#3845" class="Bound">dB</a> <a id="3848" class="Symbol">:</a> <a id="3850" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3863" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3867" href="Cubical.Displayed.Auto.html#3821" class="Bound">𝒮ˢ-B</a><a id="3871" class="Symbol">)</a>
      <a id="3879" class="Symbol">{</a><a id="3880" href="Cubical.Displayed.Auto.html#3880" class="Bound">C</a> <a id="3882" class="Symbol">:</a> <a id="3884" href="Cubical.Displayed.Auto.html#3763" class="Bound">A</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3893" href="Cubical.Displayed.Auto.html#3752" class="Bound">ℓC</a><a id="3895" class="Symbol">}</a> <a id="3897" class="Symbol">{</a><a id="3898" href="Cubical.Displayed.Auto.html#3898" class="Bound">𝒮ˢ-C</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3914" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3918" href="Cubical.Displayed.Auto.html#3880" class="Bound">C</a><a id="3919" class="Symbol">}</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Displayed.Auto.html#3922" class="Bound">dC</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3940" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3944" href="Cubical.Displayed.Auto.html#3898" class="Bound">𝒮ˢ-C</a><a id="3948" class="Symbol">)</a>
      <a id="3956" class="Symbol">→</a> <a id="3958" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="3971" href="Cubical.Displayed.Auto.html#3777" class="Bound">𝒮-A</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Cubical.Displayed.Auto.html#3821" class="Bound">𝒮ˢ-B</a> <a id="3981" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">×𝒮ˢ</a> <a id="3985" href="Cubical.Displayed.Auto.html#3898" class="Bound">𝒮ˢ-C</a><a id="3989" class="Symbol">)</a>

    <a id="SubstRelDesc.sigma"></a><a id="3996" href="Cubical.Displayed.Auto.html#3996" class="InductiveConstructor">sigma</a> <a id="4002" class="Symbol">:</a> <a id="4004" class="Symbol">∀</a> <a id="4006" class="Symbol">{</a><a id="4007" href="Cubical.Displayed.Auto.html#4007" class="Bound">ℓA</a> <a id="4010" href="Cubical.Displayed.Auto.html#4010" class="Bound">ℓ≅A</a> <a id="4014" href="Cubical.Displayed.Auto.html#4014" class="Bound">ℓB</a> <a id="4017" href="Cubical.Displayed.Auto.html#4017" class="Bound">ℓC</a><a id="4019" class="Symbol">}</a>
      <a id="4027" class="Symbol">{</a><a id="4028" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4037" href="Cubical.Displayed.Auto.html#4007" class="Bound">ℓA</a><a id="4039" class="Symbol">}</a> <a id="4041" class="Symbol">{</a><a id="4042" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4046" class="Symbol">:</a> <a id="4048" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4054" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4056" href="Cubical.Displayed.Auto.html#4010" class="Bound">ℓ≅A</a><a id="4059" class="Symbol">}</a>
      <a id="4067" class="Symbol">{</a><a id="4068" href="Cubical.Displayed.Auto.html#4068" class="Bound">B</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4074" class="Symbol">→</a> <a id="4076" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4081" href="Cubical.Displayed.Auto.html#4014" class="Bound">ℓB</a><a id="4083" class="Symbol">}</a> <a id="4085" class="Symbol">{</a><a id="4086" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4102" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4106" href="Cubical.Displayed.Auto.html#4068" class="Bound">B</a><a id="4107" class="Symbol">}</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.Displayed.Auto.html#4110" class="Bound">dB</a> <a id="4113" class="Symbol">:</a> <a id="4115" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4128" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4132" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a><a id="4136" class="Symbol">)</a>
      <a id="4144" class="Symbol">{</a><a id="4145" href="Cubical.Displayed.Auto.html#4145" class="Bound">C</a> <a id="4147" class="Symbol">:</a> <a id="4149" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4151" href="Cubical.Displayed.Auto.html#4028" class="Bound">A</a> <a id="4153" href="Cubical.Displayed.Auto.html#4068" class="Bound">B</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4162" href="Cubical.Displayed.Auto.html#4017" class="Bound">ℓC</a><a id="4164" class="Symbol">}</a> <a id="4166" class="Symbol">{</a><a id="4167" href="Cubical.Displayed.Auto.html#4167" class="Bound">𝒮ˢ-C</a> <a id="4172" class="Symbol">:</a> <a id="4174" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4187" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a><a id="4191" class="Symbol">)</a> <a id="4193" href="Cubical.Displayed.Auto.html#4145" class="Bound">C</a><a id="4194" class="Symbol">}</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Displayed.Auto.html#4197" class="Bound">dC</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4219" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a><a id="4223" class="Symbol">)</a> <a id="4225" href="Cubical.Displayed.Auto.html#4167" class="Bound">𝒮ˢ-C</a><a id="4229" class="Symbol">)</a>
      <a id="4237" class="Symbol">→</a> <a id="4239" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4252" href="Cubical.Displayed.Auto.html#4042" class="Bound">𝒮-A</a> <a id="4256" class="Symbol">(</a><a id="4257" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="4262" href="Cubical.Displayed.Auto.html#4086" class="Bound">𝒮ˢ-B</a> <a id="4267" href="Cubical.Displayed.Auto.html#4167" class="Bound">𝒮ˢ-C</a><a id="4271" class="Symbol">)</a>

    <a id="SubstRelDesc.pi"></a><a id="4278" href="Cubical.Displayed.Auto.html#4278" class="InductiveConstructor">pi</a> <a id="4281" class="Symbol">:</a> <a id="4283" class="Symbol">∀</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Cubical.Displayed.Auto.html#4286" class="Bound">ℓA</a> <a id="4289" href="Cubical.Displayed.Auto.html#4289" class="Bound">ℓ≅A</a> <a id="4293" href="Cubical.Displayed.Auto.html#4293" class="Bound">ℓB</a> <a id="4296" href="Cubical.Displayed.Auto.html#4296" class="Bound">ℓC</a><a id="4298" class="Symbol">}</a>
      <a id="4306" class="Symbol">{</a><a id="4307" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4309" class="Symbol">:</a> <a id="4311" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4316" href="Cubical.Displayed.Auto.html#4286" class="Bound">ℓA</a><a id="4318" class="Symbol">}</a> <a id="4320" class="Symbol">{</a><a id="4321" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4333" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4335" href="Cubical.Displayed.Auto.html#4289" class="Bound">ℓ≅A</a><a id="4338" class="Symbol">}</a>
      <a id="4346" class="Symbol">{</a><a id="4347" href="Cubical.Displayed.Auto.html#4347" class="Bound">B</a> <a id="4349" class="Symbol">:</a> <a id="4351" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4360" href="Cubical.Displayed.Auto.html#4293" class="Bound">ℓB</a><a id="4362" class="Symbol">}</a> <a id="4364" class="Symbol">{</a><a id="4365" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a> <a id="4370" class="Symbol">:</a> <a id="4372" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4381" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4385" href="Cubical.Displayed.Auto.html#4347" class="Bound">B</a><a id="4386" class="Symbol">}</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Cubical.Displayed.Auto.html#4389" class="Bound">dB</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4407" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4411" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a><a id="4415" class="Symbol">)</a>
      <a id="4423" class="Symbol">{</a><a id="4424" href="Cubical.Displayed.Auto.html#4424" class="Bound">C</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4430" href="Cubical.Displayed.Auto.html#4307" class="Bound">A</a> <a id="4432" href="Cubical.Displayed.Auto.html#4347" class="Bound">B</a> <a id="4434" class="Symbol">→</a> <a id="4436" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4441" href="Cubical.Displayed.Auto.html#4296" class="Bound">ℓC</a><a id="4443" class="Symbol">}</a> <a id="4445" class="Symbol">{</a><a id="4446" href="Cubical.Displayed.Auto.html#4446" class="Bound">𝒮ˢ-C</a> <a id="4451" class="Symbol">:</a> <a id="4453" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4466" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a><a id="4470" class="Symbol">)</a> <a id="4472" href="Cubical.Displayed.Auto.html#4424" class="Bound">C</a><a id="4473" class="Symbol">}</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Displayed.Auto.html#4476" class="Bound">dC</a> <a id="4479" class="Symbol">:</a> <a id="4481" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4494" class="Symbol">(</a><a id="4495" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="4498" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a><a id="4502" class="Symbol">)</a> <a id="4504" href="Cubical.Displayed.Auto.html#4446" class="Bound">𝒮ˢ-C</a><a id="4508" class="Symbol">)</a>
      <a id="4516" class="Symbol">→</a> <a id="4518" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="4531" href="Cubical.Displayed.Auto.html#4321" class="Bound">𝒮-A</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="4541" href="Cubical.Displayed.Auto.html#4365" class="Bound">𝒮ˢ-B</a> <a id="4546" href="Cubical.Displayed.Auto.html#4446" class="Bound">𝒮ˢ-C</a><a id="4550" class="Symbol">)</a>

  <a id="4555" class="Keyword">data</a> <a id="DUARelDesc"></a><a id="4560" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="4571" class="Symbol">:</a> <a id="4573" class="Symbol">∀</a> <a id="4575" class="Symbol">{</a><a id="4576" href="Cubical.Displayed.Auto.html#4576" class="Bound">ℓA</a> <a id="4579" href="Cubical.Displayed.Auto.html#4579" class="Bound">ℓ≅A</a> <a id="4583" href="Cubical.Displayed.Auto.html#4583" class="Bound">ℓB</a> <a id="4586" href="Cubical.Displayed.Auto.html#4586" class="Bound">ℓ≅B</a><a id="4589" class="Symbol">}</a>
    <a id="4595" class="Symbol">{</a><a id="4596" href="Cubical.Displayed.Auto.html#4596" class="Bound">A</a> <a id="4598" class="Symbol">:</a> <a id="4600" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4605" href="Cubical.Displayed.Auto.html#4576" class="Bound">ℓA</a><a id="4607" class="Symbol">}</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Cubical.Displayed.Auto.html#4610" class="Bound">𝒮-A</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4622" href="Cubical.Displayed.Auto.html#4596" class="Bound">A</a> <a id="4624" href="Cubical.Displayed.Auto.html#4579" class="Bound">ℓ≅A</a><a id="4627" class="Symbol">)</a>
    <a id="4633" class="Symbol">{</a><a id="4634" href="Cubical.Displayed.Auto.html#4634" class="Bound">B</a> <a id="4636" class="Symbol">:</a> <a id="4638" href="Cubical.Displayed.Auto.html#4596" class="Bound">A</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4647" href="Cubical.Displayed.Auto.html#4583" class="Bound">ℓB</a><a id="4649" class="Symbol">}</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Cubical.Displayed.Auto.html#4652" class="Bound">𝒮ᴰ-B</a> <a id="4657" class="Symbol">:</a> <a id="4659" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="4666" href="Cubical.Displayed.Auto.html#4610" class="Bound">𝒮-A</a> <a id="4670" href="Cubical.Displayed.Auto.html#4634" class="Bound">B</a> <a id="4672" href="Cubical.Displayed.Auto.html#4586" class="Bound">ℓ≅B</a><a id="4675" class="Symbol">)</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a>
    <a id="4689" class="Keyword">where</a>

    <a id="DUARelDesc.generic"></a><a id="4700" href="Cubical.Displayed.Auto.html#4700" class="InductiveConstructor">generic</a> <a id="4708" class="Symbol">:</a> <a id="4710" class="Symbol">∀</a> <a id="4712" class="Symbol">{</a><a id="4713" href="Cubical.Displayed.Auto.html#4713" class="Bound">ℓA</a> <a id="4716" href="Cubical.Displayed.Auto.html#4716" class="Bound">ℓ≅A</a> <a id="4720" href="Cubical.Displayed.Auto.html#4720" class="Bound">ℓB</a><a id="4722" class="Symbol">}</a> <a id="4724" class="Symbol">{</a><a id="4725" href="Cubical.Displayed.Auto.html#4725" class="Bound">A</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4734" href="Cubical.Displayed.Auto.html#4713" class="Bound">ℓA</a><a id="4736" class="Symbol">}</a> <a id="4738" class="Symbol">{</a><a id="4739" href="Cubical.Displayed.Auto.html#4739" class="Bound">𝒮-A</a> <a id="4743" class="Symbol">:</a> <a id="4745" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4751" href="Cubical.Displayed.Auto.html#4725" class="Bound">A</a> <a id="4753" href="Cubical.Displayed.Auto.html#4716" class="Bound">ℓ≅A</a><a id="4756" class="Symbol">}</a> <a id="4758" class="Symbol">{</a><a id="4759" href="Cubical.Displayed.Auto.html#4759" class="Bound">B</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Cubical.Displayed.Auto.html#4725" class="Bound">A</a> <a id="4765" class="Symbol">→</a> <a id="4767" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4772" href="Cubical.Displayed.Auto.html#4720" class="Bound">ℓB</a><a id="4774" class="Symbol">}</a>
      <a id="4782" class="Symbol">→</a> <a id="4784" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="4795" href="Cubical.Displayed.Auto.html#4739" class="Bound">𝒮-A</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="4811" href="Cubical.Displayed.Auto.html#4739" class="Bound">𝒮-A</a> <a id="4815" href="Cubical.Displayed.Auto.html#4759" class="Bound">B</a><a id="4816" class="Symbol">)</a>

    <a id="DUARelDesc.constant"></a><a id="4823" href="Cubical.Displayed.Auto.html#4823" class="InductiveConstructor">constant</a> <a id="4832" class="Symbol">:</a> <a id="4834" class="Symbol">∀</a> <a id="4836" class="Symbol">{</a><a id="4837" href="Cubical.Displayed.Auto.html#4837" class="Bound">ℓA</a> <a id="4840" href="Cubical.Displayed.Auto.html#4840" class="Bound">ℓ≅A</a> <a id="4844" href="Cubical.Displayed.Auto.html#4844" class="Bound">ℓB</a> <a id="4847" href="Cubical.Displayed.Auto.html#4847" class="Bound">ℓ≅B</a><a id="4850" class="Symbol">}</a>
      <a id="4858" class="Symbol">{</a><a id="4859" href="Cubical.Displayed.Auto.html#4859" class="Bound">A</a> <a id="4861" class="Symbol">:</a> <a id="4863" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4868" href="Cubical.Displayed.Auto.html#4837" class="Bound">ℓA</a><a id="4870" class="Symbol">}</a> <a id="4872" class="Symbol">{</a><a id="4873" href="Cubical.Displayed.Auto.html#4873" class="Bound">𝒮-A</a> <a id="4877" class="Symbol">:</a> <a id="4879" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4885" href="Cubical.Displayed.Auto.html#4859" class="Bound">A</a> <a id="4887" href="Cubical.Displayed.Auto.html#4840" class="Bound">ℓ≅A</a><a id="4890" class="Symbol">}</a>
      <a id="4898" class="Symbol">{</a><a id="4899" href="Cubical.Displayed.Auto.html#4899" class="Bound">B</a> <a id="4901" class="Symbol">:</a> <a id="4903" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4908" href="Cubical.Displayed.Auto.html#4844" class="Bound">ℓB</a><a id="4910" class="Symbol">}</a> <a id="4912" class="Symbol">{</a><a id="4913" href="Cubical.Displayed.Auto.html#4913" class="Bound">𝒮-B</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4925" href="Cubical.Displayed.Auto.html#4899" class="Bound">B</a> <a id="4927" href="Cubical.Displayed.Auto.html#4847" class="Bound">ℓ≅B</a><a id="4930" class="Symbol">}</a>
      <a id="4938" class="Symbol">→</a> <a id="4940" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="4950" href="Cubical.Displayed.Auto.html#4913" class="Bound">𝒮-B</a>
      <a id="4960" class="Symbol">→</a> <a id="4962" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="4973" href="Cubical.Displayed.Auto.html#4873" class="Bound">𝒮-A</a> <a id="4977" class="Symbol">(</a><a id="4978" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="4987" href="Cubical.Displayed.Auto.html#4873" class="Bound">𝒮-A</a> <a id="4991" href="Cubical.Displayed.Auto.html#4913" class="Bound">𝒮-B</a><a id="4994" class="Symbol">)</a>

    <a id="DUARelDesc.el"></a><a id="5001" href="Cubical.Displayed.Auto.html#5001" class="InductiveConstructor">el</a> <a id="5004" class="Symbol">:</a> <a id="5006" class="Symbol">∀</a> <a id="5008" class="Symbol">{</a><a id="5009" href="Cubical.Displayed.Auto.html#5009" class="Bound">ℓA</a> <a id="5012" href="Cubical.Displayed.Auto.html#5012" class="Bound">ℓ≅A</a> <a id="5016" href="Cubical.Displayed.Auto.html#5016" class="Bound">ℓU</a><a id="5018" class="Symbol">}</a> <a id="5020" class="Symbol">{</a><a id="5021" href="Cubical.Displayed.Auto.html#5021" class="Bound">A</a> <a id="5023" class="Symbol">:</a> <a id="5025" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5030" href="Cubical.Displayed.Auto.html#5009" class="Bound">ℓA</a><a id="5032" class="Symbol">}</a> <a id="5034" class="Symbol">{</a><a id="5035" href="Cubical.Displayed.Auto.html#5035" class="Bound">𝒮-A</a> <a id="5039" class="Symbol">:</a> <a id="5041" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5047" href="Cubical.Displayed.Auto.html#5021" class="Bound">A</a> <a id="5049" href="Cubical.Displayed.Auto.html#5012" class="Bound">ℓ≅A</a><a id="5052" class="Symbol">}</a>
      <a id="5060" class="Symbol">{</a><a id="5061" href="Cubical.Displayed.Auto.html#5061" class="Bound">f</a> <a id="5063" class="Symbol">:</a> <a id="5065" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="5074" href="Cubical.Displayed.Auto.html#5035" class="Bound">𝒮-A</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="5086" href="Cubical.Displayed.Auto.html#5016" class="Bound">ℓU</a><a id="5088" class="Symbol">)}</a>
      <a id="5097" class="Symbol">→</a> <a id="5099" href="Cubical.Displayed.Auto.html#2036" class="Datatype">UARelReindex</a> <a id="5112" href="Cubical.Displayed.Auto.html#5061" class="Bound">f</a>
      <a id="5120" class="Symbol">→</a> <a id="5122" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5133" href="Cubical.Displayed.Auto.html#5035" class="Bound">𝒮-A</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="5149" href="Cubical.Displayed.Auto.html#5061" class="Bound">f</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="5158" href="Cubical.Displayed.Auto.html#5016" class="Bound">ℓU</a><a id="5160" class="Symbol">))</a>

    <a id="DUARelDesc.prod"></a><a id="5168" href="Cubical.Displayed.Auto.html#5168" class="InductiveConstructor">prod</a> <a id="5173" class="Symbol">:</a> <a id="5175" class="Symbol">∀</a> <a id="5177" class="Symbol">{</a><a id="5178" href="Cubical.Displayed.Auto.html#5178" class="Bound">ℓA</a> <a id="5181" href="Cubical.Displayed.Auto.html#5181" class="Bound">ℓ≅A</a> <a id="5185" href="Cubical.Displayed.Auto.html#5185" class="Bound">ℓB</a> <a id="5188" href="Cubical.Displayed.Auto.html#5188" class="Bound">ℓ≅B</a> <a id="5192" href="Cubical.Displayed.Auto.html#5192" class="Bound">ℓC</a> <a id="5195" href="Cubical.Displayed.Auto.html#5195" class="Bound">ℓ≅C</a><a id="5198" class="Symbol">}</a>
      <a id="5206" class="Symbol">{</a><a id="5207" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5209" class="Symbol">:</a> <a id="5211" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5216" href="Cubical.Displayed.Auto.html#5178" class="Bound">ℓA</a><a id="5218" class="Symbol">}</a> <a id="5220" class="Symbol">{</a><a id="5221" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5233" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5235" href="Cubical.Displayed.Auto.html#5181" class="Bound">ℓ≅A</a><a id="5238" class="Symbol">}</a>
      <a id="5246" class="Symbol">{</a><a id="5247" href="Cubical.Displayed.Auto.html#5247" class="Bound">B</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5260" href="Cubical.Displayed.Auto.html#5185" class="Bound">ℓB</a><a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">{</a><a id="5265" href="Cubical.Displayed.Auto.html#5265" class="Bound">𝒮ᴰ-B</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5279" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5283" href="Cubical.Displayed.Auto.html#5247" class="Bound">B</a> <a id="5285" href="Cubical.Displayed.Auto.html#5188" class="Bound">ℓ≅B</a><a id="5288" class="Symbol">}</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Cubical.Displayed.Auto.html#5291" class="Bound">dB</a> <a id="5294" class="Symbol">:</a> <a id="5296" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5307" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5311" href="Cubical.Displayed.Auto.html#5265" class="Bound">𝒮ᴰ-B</a><a id="5315" class="Symbol">)</a>
      <a id="5323" class="Symbol">{</a><a id="5324" href="Cubical.Displayed.Auto.html#5324" class="Bound">C</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="Cubical.Displayed.Auto.html#5207" class="Bound">A</a> <a id="5330" class="Symbol">→</a> <a id="5332" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5337" href="Cubical.Displayed.Auto.html#5192" class="Bound">ℓC</a><a id="5339" class="Symbol">}</a> <a id="5341" class="Symbol">{</a><a id="5342" href="Cubical.Displayed.Auto.html#5342" class="Bound">𝒮ᴰ-C</a> <a id="5347" class="Symbol">:</a> <a id="5349" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5356" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5360" href="Cubical.Displayed.Auto.html#5324" class="Bound">C</a> <a id="5362" href="Cubical.Displayed.Auto.html#5195" class="Bound">ℓ≅C</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Cubical.Displayed.Auto.html#5368" class="Bound">dC</a> <a id="5371" class="Symbol">:</a> <a id="5373" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5384" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5388" href="Cubical.Displayed.Auto.html#5342" class="Bound">𝒮ᴰ-C</a><a id="5392" class="Symbol">)</a>
      <a id="5400" class="Symbol">→</a> <a id="5402" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5413" href="Cubical.Displayed.Auto.html#5221" class="Bound">𝒮-A</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Cubical.Displayed.Auto.html#5265" class="Bound">𝒮ᴰ-B</a> <a id="5423" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">×𝒮ᴰ</a> <a id="5427" href="Cubical.Displayed.Auto.html#5342" class="Bound">𝒮ᴰ-C</a><a id="5431" class="Symbol">)</a>

    <a id="DUARelDesc.sigma"></a><a id="5438" href="Cubical.Displayed.Auto.html#5438" class="InductiveConstructor">sigma</a> <a id="5444" class="Symbol">:</a> <a id="5446" class="Symbol">∀</a> <a id="5448" class="Symbol">{</a><a id="5449" href="Cubical.Displayed.Auto.html#5449" class="Bound">ℓA</a> <a id="5452" href="Cubical.Displayed.Auto.html#5452" class="Bound">ℓ≅A</a> <a id="5456" href="Cubical.Displayed.Auto.html#5456" class="Bound">ℓB</a> <a id="5459" href="Cubical.Displayed.Auto.html#5459" class="Bound">ℓ≅B</a> <a id="5463" href="Cubical.Displayed.Auto.html#5463" class="Bound">ℓC</a> <a id="5466" href="Cubical.Displayed.Auto.html#5466" class="Bound">ℓ≅C</a><a id="5469" class="Symbol">}</a>
      <a id="5477" class="Symbol">{</a><a id="5478" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5480" class="Symbol">:</a> <a id="5482" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5487" href="Cubical.Displayed.Auto.html#5449" class="Bound">ℓA</a><a id="5489" class="Symbol">}</a> <a id="5491" class="Symbol">{</a><a id="5492" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5496" class="Symbol">:</a> <a id="5498" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5504" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5506" href="Cubical.Displayed.Auto.html#5452" class="Bound">ℓ≅A</a><a id="5509" class="Symbol">}</a>
      <a id="5517" class="Symbol">{</a><a id="5518" href="Cubical.Displayed.Auto.html#5518" class="Bound">B</a> <a id="5520" class="Symbol">:</a> <a id="5522" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5524" class="Symbol">→</a> <a id="5526" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5531" href="Cubical.Displayed.Auto.html#5456" class="Bound">ℓB</a><a id="5533" class="Symbol">}</a> <a id="5535" class="Symbol">{</a><a id="5536" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a> <a id="5541" class="Symbol">:</a> <a id="5543" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5550" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5554" href="Cubical.Displayed.Auto.html#5518" class="Bound">B</a> <a id="5556" href="Cubical.Displayed.Auto.html#5459" class="Bound">ℓ≅B</a><a id="5559" class="Symbol">}</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Cubical.Displayed.Auto.html#5562" class="Bound">dB</a> <a id="5565" class="Symbol">:</a> <a id="5567" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5578" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5582" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a><a id="5586" class="Symbol">)</a>
      <a id="5594" class="Symbol">{</a><a id="5595" href="Cubical.Displayed.Auto.html#5595" class="Bound">C</a> <a id="5597" class="Symbol">:</a> <a id="5599" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5601" href="Cubical.Displayed.Auto.html#5478" class="Bound">A</a> <a id="5603" href="Cubical.Displayed.Auto.html#5518" class="Bound">B</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5612" href="Cubical.Displayed.Auto.html#5463" class="Bound">ℓC</a><a id="5614" class="Symbol">}</a> <a id="5616" class="Symbol">{</a><a id="5617" href="Cubical.Displayed.Auto.html#5617" class="Bound">𝒮ᴰ-C</a> <a id="5622" class="Symbol">:</a> <a id="5624" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5631" class="Symbol">(</a><a id="5632" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5634" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a><a id="5638" class="Symbol">)</a> <a id="5640" href="Cubical.Displayed.Auto.html#5595" class="Bound">C</a> <a id="5642" href="Cubical.Displayed.Auto.html#5466" class="Bound">ℓ≅C</a><a id="5645" class="Symbol">}</a> <a id="5647" class="Symbol">(</a><a id="5648" href="Cubical.Displayed.Auto.html#5648" class="Bound">dC</a> <a id="5651" class="Symbol">:</a> <a id="5653" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5667" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a><a id="5671" class="Symbol">)</a> <a id="5673" href="Cubical.Displayed.Auto.html#5617" class="Bound">𝒮ᴰ-C</a><a id="5677" class="Symbol">)</a>
      <a id="5685" class="Symbol">→</a> <a id="5687" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5698" href="Cubical.Displayed.Auto.html#5492" class="Bound">𝒮-A</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="5708" href="Cubical.Displayed.Auto.html#5536" class="Bound">𝒮ᴰ-B</a> <a id="5713" href="Cubical.Displayed.Auto.html#5617" class="Bound">𝒮ᴰ-C</a><a id="5717" class="Symbol">)</a>

    <a id="DUARelDesc.pi"></a><a id="5724" href="Cubical.Displayed.Auto.html#5724" class="InductiveConstructor">pi</a> <a id="5727" class="Symbol">:</a> <a id="5729" class="Symbol">∀</a> <a id="5731" class="Symbol">{</a><a id="5732" href="Cubical.Displayed.Auto.html#5732" class="Bound">ℓA</a> <a id="5735" href="Cubical.Displayed.Auto.html#5735" class="Bound">ℓ≅A</a> <a id="5739" href="Cubical.Displayed.Auto.html#5739" class="Bound">ℓB</a> <a id="5742" href="Cubical.Displayed.Auto.html#5742" class="Bound">ℓ≅B</a> <a id="5746" href="Cubical.Displayed.Auto.html#5746" class="Bound">ℓC</a> <a id="5749" href="Cubical.Displayed.Auto.html#5749" class="Bound">ℓ≅C</a><a id="5752" class="Symbol">}</a>
      <a id="5760" class="Symbol">{</a><a id="5761" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5763" class="Symbol">:</a> <a id="5765" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5770" href="Cubical.Displayed.Auto.html#5732" class="Bound">ℓA</a><a id="5772" class="Symbol">}</a> <a id="5774" class="Symbol">{</a><a id="5775" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5779" class="Symbol">:</a> <a id="5781" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="5787" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5789" href="Cubical.Displayed.Auto.html#5735" class="Bound">ℓ≅A</a><a id="5792" class="Symbol">}</a>
      <a id="5800" class="Symbol">{</a><a id="5801" href="Cubical.Displayed.Auto.html#5801" class="Bound">B</a> <a id="5803" class="Symbol">:</a> <a id="5805" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5807" class="Symbol">→</a> <a id="5809" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5814" href="Cubical.Displayed.Auto.html#5739" class="Bound">ℓB</a><a id="5816" class="Symbol">}</a> <a id="5818" class="Symbol">{</a><a id="5819" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a> <a id="5824" class="Symbol">:</a> <a id="5826" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5833" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5837" href="Cubical.Displayed.Auto.html#5801" class="Bound">B</a> <a id="5839" href="Cubical.Displayed.Auto.html#5742" class="Bound">ℓ≅B</a><a id="5842" class="Symbol">}</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Displayed.Auto.html#5845" class="Bound">dB</a> <a id="5848" class="Symbol">:</a> <a id="5850" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5861" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5865" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a><a id="5869" class="Symbol">)</a>
      <a id="5877" class="Symbol">{</a><a id="5878" href="Cubical.Displayed.Auto.html#5878" class="Bound">C</a> <a id="5880" class="Symbol">:</a> <a id="5882" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5884" href="Cubical.Displayed.Auto.html#5761" class="Bound">A</a> <a id="5886" href="Cubical.Displayed.Auto.html#5801" class="Bound">B</a> <a id="5888" class="Symbol">→</a> <a id="5890" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5895" href="Cubical.Displayed.Auto.html#5746" class="Bound">ℓC</a><a id="5897" class="Symbol">}</a> <a id="5899" class="Symbol">{</a><a id="5900" href="Cubical.Displayed.Auto.html#5900" class="Bound">𝒮ᴰ-C</a> <a id="5905" class="Symbol">:</a> <a id="5907" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="5914" class="Symbol">(</a><a id="5915" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5917" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a><a id="5921" class="Symbol">)</a> <a id="5923" href="Cubical.Displayed.Auto.html#5878" class="Bound">C</a> <a id="5925" href="Cubical.Displayed.Auto.html#5749" class="Bound">ℓ≅C</a><a id="5928" class="Symbol">}</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Cubical.Displayed.Auto.html#5931" class="Bound">dC</a> <a id="5934" class="Symbol">:</a> <a id="5936" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="5950" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a><a id="5954" class="Symbol">)</a> <a id="5956" href="Cubical.Displayed.Auto.html#5900" class="Bound">𝒮ᴰ-C</a><a id="5960" class="Symbol">)</a>
      <a id="5968" class="Symbol">→</a> <a id="5970" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="5981" href="Cubical.Displayed.Auto.html#5775" class="Bound">𝒮-A</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="5991" href="Cubical.Displayed.Auto.html#5819" class="Bound">𝒮ᴰ-B</a> <a id="5996" href="Cubical.Displayed.Auto.html#5900" class="Bound">𝒮ᴰ-C</a><a id="6000" class="Symbol">)</a>

    <a id="DUARelDesc.piˢ"></a><a id="6007" href="Cubical.Displayed.Auto.html#6007" class="InductiveConstructor">piˢ</a> <a id="6011" class="Symbol">:</a> <a id="6013" class="Symbol">∀</a> <a id="6015" class="Symbol">{</a><a id="6016" href="Cubical.Displayed.Auto.html#6016" class="Bound">ℓA</a> <a id="6019" href="Cubical.Displayed.Auto.html#6019" class="Bound">ℓ≅A</a> <a id="6023" href="Cubical.Displayed.Auto.html#6023" class="Bound">ℓB</a> <a id="6026" href="Cubical.Displayed.Auto.html#6026" class="Bound">ℓC</a> <a id="6029" href="Cubical.Displayed.Auto.html#6029" class="Bound">ℓ≅C</a><a id="6032" class="Symbol">}</a>
      <a id="6040" class="Symbol">{</a><a id="6041" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6043" class="Symbol">:</a> <a id="6045" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6050" href="Cubical.Displayed.Auto.html#6016" class="Bound">ℓA</a><a id="6052" class="Symbol">}</a> <a id="6054" class="Symbol">{</a><a id="6055" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6067" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6069" href="Cubical.Displayed.Auto.html#6019" class="Bound">ℓ≅A</a><a id="6072" class="Symbol">}</a>
      <a id="6080" class="Symbol">{</a><a id="6081" href="Cubical.Displayed.Auto.html#6081" class="Bound">B</a> <a id="6083" class="Symbol">:</a> <a id="6085" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6094" href="Cubical.Displayed.Auto.html#6023" class="Bound">ℓB</a><a id="6096" class="Symbol">}</a> <a id="6098" class="Symbol">{</a><a id="6099" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="6115" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6119" href="Cubical.Displayed.Auto.html#6081" class="Bound">B</a><a id="6120" class="Symbol">}</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Cubical.Displayed.Auto.html#6123" class="Bound">dB</a> <a id="6126" class="Symbol">:</a> <a id="6128" href="Cubical.Displayed.Auto.html#3051" class="Datatype">SubstRelDesc</a> <a id="6141" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6145" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a><a id="6149" class="Symbol">)</a>
      <a id="6157" class="Symbol">{</a><a id="6158" href="Cubical.Displayed.Auto.html#6158" class="Bound">C</a> <a id="6160" class="Symbol">:</a> <a id="6162" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="6164" href="Cubical.Displayed.Auto.html#6041" class="Bound">A</a> <a id="6166" href="Cubical.Displayed.Auto.html#6081" class="Bound">B</a> <a id="6168" class="Symbol">→</a> <a id="6170" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6175" href="Cubical.Displayed.Auto.html#6026" class="Bound">ℓC</a><a id="6177" class="Symbol">}</a> <a id="6179" class="Symbol">{</a><a id="6180" href="Cubical.Displayed.Auto.html#6180" class="Bound">𝒮ᴰ-C</a> <a id="6185" class="Symbol">:</a> <a id="6187" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="6194" class="Symbol">(</a><a id="6195" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="6198" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a><a id="6202" class="Symbol">)</a> <a id="6204" href="Cubical.Displayed.Auto.html#6158" class="Bound">C</a> <a id="6206" href="Cubical.Displayed.Auto.html#6029" class="Bound">ℓ≅C</a><a id="6209" class="Symbol">}</a> <a id="6211" class="Symbol">(</a><a id="6212" href="Cubical.Displayed.Auto.html#6212" class="Bound">dC</a> <a id="6215" class="Symbol">:</a> <a id="6217" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="6228" class="Symbol">(</a><a id="6229" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="6232" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a><a id="6236" class="Symbol">)</a> <a id="6238" href="Cubical.Displayed.Auto.html#6180" class="Bound">𝒮ᴰ-C</a><a id="6242" class="Symbol">)</a>
      <a id="6250" class="Symbol">→</a> <a id="6252" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="6263" href="Cubical.Displayed.Auto.html#6055" class="Bound">𝒮-A</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="6274" href="Cubical.Displayed.Auto.html#6099" class="Bound">𝒮ˢ-B</a> <a id="6279" href="Cubical.Displayed.Auto.html#6180" class="Bound">𝒮ᴰ-C</a><a id="6283" class="Symbol">)</a>

<a id="6286" class="Keyword">private</a>
  <a id="getUARel"></a><a id="6296" href="Cubical.Displayed.Auto.html#6296" class="Function">getUARel</a> <a id="6305" class="Symbol">:</a> <a id="6307" class="Symbol">∀</a> <a id="6309" class="Symbol">{</a><a id="6310" href="Cubical.Displayed.Auto.html#6310" class="Bound">ℓA</a> <a id="6313" href="Cubical.Displayed.Auto.html#6313" class="Bound">ℓ≅A</a><a id="6316" class="Symbol">}</a> <a id="6318" class="Symbol">{</a><a id="6319" href="Cubical.Displayed.Auto.html#6319" class="Bound">A</a> <a id="6321" class="Symbol">:</a> <a id="6323" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6328" href="Cubical.Displayed.Auto.html#6310" class="Bound">ℓA</a><a id="6330" class="Symbol">}</a> <a id="6332" class="Symbol">{</a><a id="6333" href="Cubical.Displayed.Auto.html#6333" class="Bound">𝒮-A</a> <a id="6337" class="Symbol">:</a> <a id="6339" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6345" href="Cubical.Displayed.Auto.html#6319" class="Bound">A</a> <a id="6347" href="Cubical.Displayed.Auto.html#6313" class="Bound">ℓ≅A</a><a id="6350" class="Symbol">}</a>
    <a id="6356" class="Symbol">→</a> <a id="6358" href="Cubical.Displayed.Auto.html#930" class="Datatype">UARelDesc</a> <a id="6368" href="Cubical.Displayed.Auto.html#6333" class="Bound">𝒮-A</a> <a id="6372" class="Symbol">→</a> <a id="6374" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6380" href="Cubical.Displayed.Auto.html#6319" class="Bound">A</a> <a id="6382" href="Cubical.Displayed.Auto.html#6313" class="Bound">ℓ≅A</a>
  <a id="6388" href="Cubical.Displayed.Auto.html#6296" class="Function">getUARel</a> <a id="6397" class="Symbol">{</a><a id="6398" class="Argument">𝒮-A</a> <a id="6402" class="Symbol">=</a> <a id="6404" href="Cubical.Displayed.Auto.html#6404" class="Bound">𝒮-A</a><a id="6407" class="Symbol">}</a> <a id="6409" class="Symbol">_</a> <a id="6411" class="Symbol">=</a> <a id="6413" href="Cubical.Displayed.Auto.html#6404" class="Bound">𝒮-A</a>

  <a id="getDUARel"></a><a id="6420" href="Cubical.Displayed.Auto.html#6420" class="Function">getDUARel</a> <a id="6430" class="Symbol">:</a> <a id="6432" class="Symbol">∀</a> <a id="6434" class="Symbol">{</a><a id="6435" href="Cubical.Displayed.Auto.html#6435" class="Bound">ℓA</a> <a id="6438" href="Cubical.Displayed.Auto.html#6438" class="Bound">ℓ≅A</a> <a id="6442" href="Cubical.Displayed.Auto.html#6442" class="Bound">ℓB</a> <a id="6445" href="Cubical.Displayed.Auto.html#6445" class="Bound">ℓ≅B</a><a id="6448" class="Symbol">}</a>
    <a id="6454" class="Symbol">{</a><a id="6455" href="Cubical.Displayed.Auto.html#6455" class="Bound">A</a> <a id="6457" class="Symbol">:</a> <a id="6459" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6464" href="Cubical.Displayed.Auto.html#6435" class="Bound">ℓA</a><a id="6466" class="Symbol">}</a> <a id="6468" class="Symbol">{</a><a id="6469" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6473" class="Symbol">:</a> <a id="6475" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6481" href="Cubical.Displayed.Auto.html#6455" class="Bound">A</a> <a id="6483" href="Cubical.Displayed.Auto.html#6438" class="Bound">ℓ≅A</a><a id="6486" class="Symbol">}</a>
    <a id="6492" class="Symbol">{</a><a id="6493" href="Cubical.Displayed.Auto.html#6493" class="Bound">B</a> <a id="6495" class="Symbol">:</a> <a id="6497" href="Cubical.Displayed.Auto.html#6455" class="Bound">A</a> <a id="6499" class="Symbol">→</a> <a id="6501" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6506" href="Cubical.Displayed.Auto.html#6442" class="Bound">ℓB</a><a id="6508" class="Symbol">}</a> <a id="6510" class="Symbol">{</a><a id="6511" href="Cubical.Displayed.Auto.html#6511" class="Bound">𝒮ᴰ-B</a> <a id="6516" class="Symbol">:</a> <a id="6518" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="6525" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6529" href="Cubical.Displayed.Auto.html#6493" class="Bound">B</a> <a id="6531" href="Cubical.Displayed.Auto.html#6445" class="Bound">ℓ≅B</a><a id="6534" class="Symbol">}</a>
    <a id="6540" class="Symbol">→</a> <a id="6542" href="Cubical.Displayed.Auto.html#4560" class="Datatype">DUARelDesc</a> <a id="6553" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6557" href="Cubical.Displayed.Auto.html#6511" class="Bound">𝒮ᴰ-B</a> <a id="6562" class="Symbol">→</a> <a id="6564" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="6571" href="Cubical.Displayed.Auto.html#6469" class="Bound">𝒮-A</a> <a id="6575" href="Cubical.Displayed.Auto.html#6493" class="Bound">B</a> <a id="6577" href="Cubical.Displayed.Auto.html#6445" class="Bound">ℓ≅B</a>
  <a id="6583" href="Cubical.Displayed.Auto.html#6420" class="Function">getDUARel</a> <a id="6593" class="Symbol">{</a><a id="6594" class="Argument">𝒮ᴰ-B</a> <a id="6599" class="Symbol">=</a> <a id="6601" href="Cubical.Displayed.Auto.html#6601" class="Bound">𝒮ᴰ-B</a><a id="6605" class="Symbol">}</a> <a id="6607" class="Symbol">_</a> <a id="6609" class="Symbol">=</a> <a id="6611" href="Cubical.Displayed.Auto.html#6601" class="Bound">𝒮ᴰ-B</a>

<a id="6617" class="Comment">-- Magic number</a>
<a id="6633" class="Keyword">private</a>
  <a id="FUEL"></a><a id="6643" href="Cubical.Displayed.Auto.html#6643" class="Function">FUEL</a> <a id="6648" class="Symbol">=</a> <a id="6650" class="Number">10000</a>

<a id="6657" class="Keyword">mutual</a>
  <a id="autoUARelDesc"></a><a id="6666" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="6680" class="Symbol">:</a> <a id="6682" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="6684" class="Symbol">→</a> <a id="6686" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="6693" class="Symbol">→</a> <a id="6695" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="6700" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="6707" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="6721" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6726" href="Cubical.Displayed.Auto.html#6726" class="Bound">hole</a> <a id="6731" class="Symbol">=</a> <a id="6733" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="6745" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6747" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="6756" class="String">&quot;Out of fuel&quot;</a> <a id="6770" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="6774" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6793" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a><a id="6794" class="Symbol">)</a> <a id="6796" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a> <a id="6801" class="Symbol">=</a>
    <a id="6807" href="Cubical.Displayed.Auto.html#6904" class="Function">tryUniv</a> <a id="6815" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6819" href="Cubical.Displayed.Auto.html#7483" class="Function">tryProd</a> <a id="6827" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6831" href="Cubical.Displayed.Auto.html#7530" class="Function">trySigma</a> <a id="6840" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6844" href="Cubical.Displayed.Auto.html#7257" class="Function">tryParam</a> <a id="6853" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6857" href="Cubical.Displayed.Auto.html#7579" class="Function">tryPi</a> <a id="6863" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6867" href="Cubical.Displayed.Auto.html#7623" class="Function">tryUnit</a> <a id="6875" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="6879" href="Cubical.Displayed.Auto.html#7709" class="Function">useGeneric</a>
    <a id="6894" class="Keyword">where</a>
    <a id="6904" href="Cubical.Displayed.Auto.html#6904" class="Function">tryUniv</a> <a id="6912" class="Symbol">:</a> <a id="6914" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="6919" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="6928" href="Cubical.Displayed.Auto.html#6904" class="Function">tryUniv</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="6953" class="Symbol">(</a><a id="6954" class="Keyword">quote</a> <a id="6960" href="Cubical.Displayed.Auto.html#1068" class="InductiveConstructor">UARelDesc.univ</a><a id="6974" class="Symbol">)</a> <a id="6976" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6978" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="6983" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="6993" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="6994" class="Symbol">)</a> <a id="6996" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a>

    <a id="7006" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7016" class="Symbol">:</a> <a id="7018" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="7025" class="Symbol">→</a> <a id="7027" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7032" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7041" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7051" href="Cubical.Displayed.Auto.html#7051" class="Bound">name</a> <a id="7056" class="Symbol">=</a>
      <a id="7064" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7072" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="7082" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7086" class="Symbol">λ</a> <a id="7088" href="Cubical.Displayed.Auto.html#7088" class="Bound">hole₁</a> <a id="7094" class="Symbol">→</a>
      <a id="7102" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7110" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="7120" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7124" class="Symbol">λ</a> <a id="7126" href="Cubical.Displayed.Auto.html#7126" class="Bound">hole₂</a> <a id="7132" class="Symbol">→</a>
      <a id="7140" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7148" class="Symbol">(</a><a id="7149" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="7155" href="Cubical.Displayed.Auto.html#7051" class="Bound">name</a> <a id="7160" class="Symbol">(</a><a id="7161" href="Cubical.Displayed.Auto.html#7088" class="Bound">hole₁</a> <a id="7167" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7170" href="Cubical.Displayed.Auto.html#7126" class="Bound">hole₂</a> <a id="7176" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7179" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="7181" class="Symbol">))</a> <a id="7184" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a> <a id="7189" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="7198" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="7212" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a> <a id="7214" href="Cubical.Displayed.Auto.html#7088" class="Bound">hole₁</a> <a id="7220" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="7229" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="7244" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a> <a id="7246" href="Cubical.Displayed.Auto.html#7126" class="Bound">hole₂</a>

    <a id="7257" href="Cubical.Displayed.Auto.html#7257" class="Function">tryParam</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7273" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7282" href="Cubical.Displayed.Auto.html#7257" class="Function">tryParam</a> <a id="7291" class="Symbol">=</a>
      <a id="7299" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7307" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="7317" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7321" class="Symbol">λ</a> <a id="7323" href="Cubical.Displayed.Auto.html#7323" class="Bound">paramTy</a> <a id="7331" class="Symbol">→</a>
      <a id="7339" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7347" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="7357" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7361" class="Symbol">λ</a> <a id="7363" href="Cubical.Displayed.Auto.html#7363" class="Bound">hole₁</a> <a id="7369" class="Symbol">→</a>
      <a id="7377" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="7392" class="Symbol">(</a><a id="7393" class="Keyword">quote</a> <a id="7399" href="Cubical.Displayed.Auto.html#1631" class="InductiveConstructor">UARelDesc.param</a><a id="7414" class="Symbol">)</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Displayed.Auto.html#7323" class="Bound">paramTy</a> <a id="7425" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7428" href="Cubical.Displayed.Auto.html#7363" class="Bound">hole₁</a> <a id="7434" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7437" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="7439" class="Symbol">))</a> <a id="7442" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a> <a id="7447" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="7456" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="7470" href="Cubical.Displayed.Auto.html#6793" class="Bound">n</a> <a id="7472" href="Cubical.Displayed.Auto.html#7363" class="Bound">hole₁</a>

    <a id="7483" href="Cubical.Displayed.Auto.html#7483" class="Function">tryProd</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7503" class="Symbol">(</a><a id="7504" class="Keyword">quote</a> <a id="7510" href="Cubical.Displayed.Auto.html#1252" class="InductiveConstructor">UARelDesc.prod</a><a id="7524" class="Symbol">)</a>
    <a id="7530" href="Cubical.Displayed.Auto.html#7530" class="Function">trySigma</a> <a id="7539" class="Symbol">=</a> <a id="7541" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7551" class="Symbol">(</a><a id="7552" class="Keyword">quote</a> <a id="7558" href="Cubical.Displayed.Auto.html#1435" class="InductiveConstructor">UARelDesc.sigma</a><a id="7573" class="Symbol">)</a>
    <a id="7579" href="Cubical.Displayed.Auto.html#7579" class="Function">tryPi</a> <a id="7585" class="Symbol">=</a> <a id="7587" href="Cubical.Displayed.Auto.html#7006" class="Function">tryBinary</a> <a id="7597" class="Symbol">(</a><a id="7598" class="Keyword">quote</a> <a id="7604" href="Cubical.Displayed.Auto.html#1762" class="InductiveConstructor">UARelDesc.pi</a><a id="7616" class="Symbol">)</a>

    <a id="7623" href="Cubical.Displayed.Auto.html#7623" class="Function">tryUnit</a> <a id="7631" class="Symbol">:</a> <a id="7633" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7638" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7647" href="Cubical.Displayed.Auto.html#7623" class="Function">tryUnit</a> <a id="7655" class="Symbol">=</a> <a id="7657" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7665" class="Symbol">(</a><a id="7666" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="7672" class="Symbol">(</a><a id="7673" class="Keyword">quote</a> <a id="7679" href="Cubical.Displayed.Auto.html#1961" class="InductiveConstructor">UARelDesc.unit</a><a id="7693" class="Symbol">)</a> <a id="7695" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="7697" class="Symbol">)</a> <a id="7699" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a>

    <a id="7709" href="Cubical.Displayed.Auto.html#7709" class="Function">useGeneric</a> <a id="7720" class="Symbol">:</a> <a id="7722" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7727" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7736" href="Cubical.Displayed.Auto.html#7709" class="Function">useGeneric</a> <a id="7747" class="Symbol">=</a> <a id="7749" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="7764" class="Symbol">(</a><a id="7765" class="Keyword">quote</a> <a id="7771" href="Cubical.Displayed.Auto.html#1006" class="InductiveConstructor">UARelDesc.generic</a><a id="7788" class="Symbol">)</a> <a id="7790" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="7792" class="Symbol">)</a> <a id="7794" href="Cubical.Displayed.Auto.html#6796" class="Bound">hole</a>

  <a id="autoUARelReindex"></a><a id="7802" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="7819" class="Symbol">:</a> <a id="7821" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="7823" class="Symbol">→</a> <a id="7825" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7839" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7846" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="7863" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7868" href="Cubical.Displayed.Auto.html#7868" class="Bound">hole</a> <a id="7873" class="Symbol">=</a> <a id="7875" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="7887" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="7889" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="7898" class="String">&quot;Out of fuel&quot;</a> <a id="7912" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="7916" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="7933" class="Symbol">(</a><a id="7934" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7938" href="Cubical.Displayed.Auto.html#7938" class="Bound">n</a><a id="7939" class="Symbol">)</a> <a id="7941" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a> <a id="7946" class="Symbol">=</a>
    <a id="7952" href="Cubical.Displayed.Auto.html#8005" class="Function">tryId</a> <a id="7958" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="7962" href="Cubical.Displayed.Auto.html#8262" class="Function">tryFst</a> <a id="7969" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="7973" href="Cubical.Displayed.Auto.html#8310" class="Function">trySnd</a> <a id="7980" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="7984" href="Cubical.Displayed.Auto.html#8359" class="Function">tryApp</a>
    <a id="7995" class="Keyword">where</a>
    <a id="8005" href="Cubical.Displayed.Auto.html#8005" class="Function">tryId</a> <a id="8011" class="Symbol">:</a> <a id="8013" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8018" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8027" href="Cubical.Displayed.Auto.html#8005" class="Function">tryId</a> <a id="8033" class="Symbol">=</a> <a id="8035" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="8050" class="Symbol">(</a><a id="8051" class="Keyword">quote</a> <a id="8057" href="Cubical.Displayed.Auto.html#2199" class="InductiveConstructor">UARelReindex.id</a><a id="8072" class="Symbol">)</a> <a id="8074" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8076" class="Symbol">)</a> <a id="8078" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a>

    <a id="8088" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8097" class="Symbol">:</a> <a id="8099" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="8106" class="Symbol">→</a> <a id="8108" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8113" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8122" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8131" href="Cubical.Displayed.Auto.html#8131" class="Bound">name</a> <a id="8136" class="Symbol">=</a>
      <a id="8144" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8152" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8162" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8166" class="Symbol">λ</a> <a id="8168" href="Cubical.Displayed.Auto.html#8168" class="Bound">hole₁</a> <a id="8174" class="Symbol">→</a>
      <a id="8182" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="8197" href="Cubical.Displayed.Auto.html#8131" class="Bound">name</a> <a id="8202" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8204" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8209" href="Cubical.Displayed.Auto.html#8168" class="Bound">hole₁</a> <a id="8215" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8216" class="Symbol">)</a> <a id="8218" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a> <a id="8223" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8232" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="8249" href="Cubical.Displayed.Auto.html#7938" class="Bound">n</a> <a id="8251" href="Cubical.Displayed.Auto.html#8168" class="Bound">hole₁</a>

    <a id="8262" href="Cubical.Displayed.Auto.html#8262" class="Function">tryFst</a> <a id="8269" class="Symbol">=</a> <a id="8271" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8280" class="Symbol">(</a><a id="8281" class="Keyword">quote</a> <a id="8287" href="Cubical.Displayed.Auto.html#2286" class="InductiveConstructor">UARelReindex.∘fst</a><a id="8304" class="Symbol">)</a>
    <a id="8310" href="Cubical.Displayed.Auto.html#8310" class="Function">trySnd</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Cubical.Displayed.Auto.html#8088" class="Function">tryUnary</a> <a id="8328" class="Symbol">(</a><a id="8329" class="Keyword">quote</a> <a id="8335" href="Cubical.Displayed.Auto.html#2556" class="InductiveConstructor">UARelReindex.∘snd</a><a id="8352" class="Symbol">)</a>

    <a id="8359" href="Cubical.Displayed.Auto.html#8359" class="Function">tryApp</a> <a id="8366" class="Symbol">:</a> <a id="8368" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8373" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8382" href="Cubical.Displayed.Auto.html#8359" class="Function">tryApp</a> <a id="8389" class="Symbol">=</a>
      <a id="8397" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8405" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8415" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8419" class="Symbol">λ</a> <a id="8421" href="Cubical.Displayed.Auto.html#8421" class="Bound">hole₁</a> <a id="8427" class="Symbol">→</a>
      <a id="8435" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8443" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8453" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8457" class="Symbol">λ</a> <a id="8459" href="Cubical.Displayed.Auto.html#8459" class="Bound">param</a> <a id="8465" class="Symbol">→</a>
      <a id="8473" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8481" class="Symbol">(</a><a id="8482" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="8488" class="Symbol">(</a><a id="8489" class="Keyword">quote</a> <a id="8495" href="Cubical.Displayed.Auto.html#2814" class="InductiveConstructor">UARelReindex.∘app</a><a id="8512" class="Symbol">)</a> <a id="8514" class="Symbol">(</a><a id="8515" href="Cubical.Displayed.Auto.html#8421" class="Bound">hole₁</a> <a id="8521" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8524" href="Cubical.Displayed.Auto.html#8459" class="Bound">param</a> <a id="8530" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8533" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8535" class="Symbol">))</a> <a id="8538" href="Cubical.Displayed.Auto.html#7941" class="Bound">hole</a> <a id="8543" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8552" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="8569" href="Cubical.Displayed.Auto.html#7938" class="Bound">n</a> <a id="8571" href="Cubical.Displayed.Auto.html#8421" class="Bound">hole₁</a>

  <a id="autoSubstRelDesc"></a><a id="8580" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="8597" class="Symbol">:</a> <a id="8599" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="8601" class="Symbol">→</a> <a id="8603" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8610" class="Symbol">→</a> <a id="8612" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8617" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8624" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="8641" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8646" href="Cubical.Displayed.Auto.html#8646" class="Bound">hole</a> <a id="8651" class="Symbol">=</a> <a id="8653" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="8665" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8667" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="8676" class="String">&quot;Out of fuel&quot;</a> <a id="8690" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="8694" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="8711" class="Symbol">(</a><a id="8712" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8716" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a><a id="8717" class="Symbol">)</a> <a id="8719" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a> <a id="8724" class="Symbol">=</a>
    <a id="8730" href="Cubical.Displayed.Auto.html#8816" class="Function">tryConstant</a> <a id="8742" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8746" href="Cubical.Displayed.Auto.html#8923" class="Function">tryEl</a> <a id="8752" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8756" href="Cubical.Displayed.Auto.html#9352" class="Function">tryProd</a> <a id="8764" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8768" href="Cubical.Displayed.Auto.html#9402" class="Function">trySigma</a> <a id="8777" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8781" href="Cubical.Displayed.Auto.html#9454" class="Function">tryPi</a> <a id="8787" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="8791" href="Cubical.Displayed.Auto.html#9501" class="Function">useGeneric</a>
    <a id="8806" class="Keyword">where</a>
    <a id="8816" href="Cubical.Displayed.Auto.html#8816" class="Function">tryConstant</a> <a id="8828" class="Symbol">:</a> <a id="8830" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8835" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8844" href="Cubical.Displayed.Auto.html#8816" class="Function">tryConstant</a> <a id="8856" class="Symbol">=</a>
      <a id="8864" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8872" class="Symbol">(</a><a id="8873" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="8879" class="Symbol">(</a><a id="8880" class="Keyword">quote</a> <a id="8886" href="Cubical.Displayed.Auto.html#3312" class="InductiveConstructor">SubstRelDesc.constant</a><a id="8907" class="Symbol">)</a> <a id="8909" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8911" class="Symbol">)</a> <a id="8913" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a>

    <a id="8923" href="Cubical.Displayed.Auto.html#8923" class="Function">tryEl</a> <a id="8929" class="Symbol">:</a> <a id="8931" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8936" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="8945" href="Cubical.Displayed.Auto.html#8923" class="Function">tryEl</a> <a id="8951" class="Symbol">=</a>
      <a id="8959" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8967" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8977" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8981" class="Symbol">λ</a> <a id="8983" href="Cubical.Displayed.Auto.html#8983" class="Bound">hole₁</a> <a id="8989" class="Symbol">→</a>
      <a id="8997" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="9012" class="Symbol">(</a><a id="9013" class="Keyword">quote</a> <a id="9019" href="Cubical.Displayed.Auto.html#3563" class="InductiveConstructor">SubstRelDesc.el</a><a id="9034" class="Symbol">)</a> <a id="9036" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9038" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9043" href="Cubical.Displayed.Auto.html#8983" class="Bound">hole₁</a> <a id="9049" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="9050" class="Symbol">)</a> <a id="9052" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a> <a id="9057" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9066" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="9083" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a> <a id="9085" href="Cubical.Displayed.Auto.html#8983" class="Bound">hole₁</a>

    <a id="9096" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9106" class="Symbol">:</a> <a id="9108" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="9115" class="Symbol">→</a> <a id="9117" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="9122" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="9131" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9141" href="Cubical.Displayed.Auto.html#9141" class="Bound">name</a> <a id="9146" class="Symbol">=</a>
      <a id="9154" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="9162" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="9172" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9176" class="Symbol">λ</a> <a id="9178" href="Cubical.Displayed.Auto.html#9178" class="Bound">hole₁</a> <a id="9184" class="Symbol">→</a>
      <a id="9192" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="9200" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="9210" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9214" class="Symbol">λ</a> <a id="9216" href="Cubical.Displayed.Auto.html#9216" class="Bound">hole₂</a> <a id="9222" class="Symbol">→</a>
      <a id="9230" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="9238" class="Symbol">(</a><a id="9239" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="9245" href="Cubical.Displayed.Auto.html#9141" class="Bound">name</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Cubical.Displayed.Auto.html#9178" class="Bound">hole₁</a> <a id="9257" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="9260" href="Cubical.Displayed.Auto.html#9216" class="Bound">hole₂</a> <a id="9266" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="9269" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="9271" class="Symbol">))</a> <a id="9274" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a> <a id="9279" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9288" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="9305" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a> <a id="9307" href="Cubical.Displayed.Auto.html#9178" class="Bound">hole₁</a> <a id="9313" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9322" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="9339" href="Cubical.Displayed.Auto.html#8716" class="Bound">n</a> <a id="9341" href="Cubical.Displayed.Auto.html#9216" class="Bound">hole₂</a>

    <a id="9352" href="Cubical.Displayed.Auto.html#9352" class="Function">tryProd</a> <a id="9360" class="Symbol">=</a> <a id="9362" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9372" class="Symbol">(</a><a id="9373" class="Keyword">quote</a> <a id="9379" href="Cubical.Displayed.Auto.html#3732" class="InductiveConstructor">SubstRelDesc.prod</a><a id="9396" class="Symbol">)</a>
    <a id="9402" href="Cubical.Displayed.Auto.html#9402" class="Function">trySigma</a> <a id="9411" class="Symbol">=</a> <a id="9413" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9423" class="Symbol">(</a><a id="9424" class="Keyword">quote</a> <a id="9430" href="Cubical.Displayed.Auto.html#3996" class="InductiveConstructor">SubstRelDesc.sigma</a><a id="9448" class="Symbol">)</a>
    <a id="9454" href="Cubical.Displayed.Auto.html#9454" class="Function">tryPi</a> <a id="9460" class="Symbol">=</a> <a id="9462" href="Cubical.Displayed.Auto.html#9096" class="Function">tryBinary</a> <a id="9472" class="Symbol">(</a><a id="9473" class="Keyword">quote</a> <a id="9479" href="Cubical.Displayed.Auto.html#4278" class="InductiveConstructor">SubstRelDesc.pi</a><a id="9494" class="Symbol">)</a>

    <a id="9501" href="Cubical.Displayed.Auto.html#9501" class="Function">useGeneric</a> <a id="9512" class="Symbol">:</a> <a id="9514" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="9519" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="9528" href="Cubical.Displayed.Auto.html#9501" class="Function">useGeneric</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="9549" class="Symbol">(</a><a id="9550" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="9556" class="Symbol">(</a><a id="9557" class="Keyword">quote</a> <a id="9563" href="Cubical.Displayed.Auto.html#3187" class="InductiveConstructor">SubstRelDesc.generic</a><a id="9583" class="Symbol">)</a> <a id="9585" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="9587" class="Symbol">)</a> <a id="9589" href="Cubical.Displayed.Auto.html#8719" class="Bound">hole</a>

  <a id="autoDUARelDesc"></a><a id="9597" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="9612" class="Symbol">:</a> <a id="9614" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="9616" class="Symbol">→</a> <a id="9618" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="9625" class="Symbol">→</a> <a id="9627" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="9632" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="9639" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="9654" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9659" href="Cubical.Displayed.Auto.html#9659" class="Bound">hole</a> <a id="9664" class="Symbol">=</a> <a id="9666" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="9678" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9680" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="9689" class="String">&quot;Out of fuel&quot;</a> <a id="9703" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="9707" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="9722" class="Symbol">(</a><a id="9723" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9727" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a><a id="9728" class="Symbol">)</a> <a id="9730" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="9735" class="Symbol">=</a>
    <a id="9741" href="Cubical.Displayed.Auto.html#9838" class="Function">tryConstant</a> <a id="9753" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9757" href="Cubical.Displayed.Auto.html#10024" class="Function">tryEl</a> <a id="9763" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9767" href="Cubical.Displayed.Auto.html#10447" class="Function">tryProd</a> <a id="9775" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9779" href="Cubical.Displayed.Auto.html#10495" class="Function">trySigma</a> <a id="9788" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9792" href="Cubical.Displayed.Auto.html#10590" class="Function">tryPiˢ</a> <a id="9799" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9803" href="Cubical.Displayed.Auto.html#10545" class="Function">tryPi</a> <a id="9809" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="9813" href="Cubical.Displayed.Auto.html#10842" class="Function">useGeneric</a>
    <a id="9828" class="Keyword">where</a>
    <a id="9838" href="Cubical.Displayed.Auto.html#9838" class="Function">tryConstant</a> <a id="9850" class="Symbol">:</a> <a id="9852" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="9857" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="9866" href="Cubical.Displayed.Auto.html#9838" class="Function">tryConstant</a> <a id="9878" class="Symbol">=</a>
      <a id="9886" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="9894" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="9904" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9908" class="Symbol">λ</a> <a id="9910" href="Cubical.Displayed.Auto.html#9910" class="Bound">hole₁</a> <a id="9916" class="Symbol">→</a>
      <a id="9924" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="9939" class="Symbol">(</a><a id="9940" class="Keyword">quote</a> <a id="9946" href="Cubical.Displayed.Auto.html#4823" class="InductiveConstructor">DUARelDesc.constant</a><a id="9965" class="Symbol">)</a> <a id="9967" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9969" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9974" href="Cubical.Displayed.Auto.html#9910" class="Bound">hole₁</a> <a id="9980" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="9981" class="Symbol">)</a> <a id="9983" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="9988" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="9997" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="10011" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10013" href="Cubical.Displayed.Auto.html#9910" class="Bound">hole₁</a>

    <a id="10024" href="Cubical.Displayed.Auto.html#10024" class="Function">tryEl</a> <a id="10030" class="Symbol">:</a> <a id="10032" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="10037" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10046" href="Cubical.Displayed.Auto.html#10024" class="Function">tryEl</a> <a id="10052" class="Symbol">=</a>
      <a id="10060" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10068" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="10078" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10082" class="Symbol">λ</a> <a id="10084" href="Cubical.Displayed.Auto.html#10084" class="Bound">hole₁</a> <a id="10090" class="Symbol">→</a>
      <a id="10098" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="10106" class="Symbol">(</a><a id="10107" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="10113" class="Symbol">(</a><a id="10114" class="Keyword">quote</a> <a id="10120" href="Cubical.Displayed.Auto.html#5001" class="InductiveConstructor">DUARelDesc.el</a><a id="10133" class="Symbol">)</a> <a id="10135" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="10137" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="10142" href="Cubical.Displayed.Auto.html#10084" class="Bound">hole₁</a> <a id="10148" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="10149" class="Symbol">)</a> <a id="10151" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="10156" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10165" href="Cubical.Displayed.Auto.html#7802" class="Function">autoUARelReindex</a> <a id="10182" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10184" href="Cubical.Displayed.Auto.html#10084" class="Bound">hole₁</a>

    <a id="10195" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10205" class="Symbol">:</a> <a id="10207" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="10214" class="Symbol">→</a> <a id="10216" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="10221" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10230" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10240" href="Cubical.Displayed.Auto.html#10240" class="Bound">name</a> <a id="10245" class="Symbol">=</a>
      <a id="10253" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10261" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="10271" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10275" class="Symbol">λ</a> <a id="10277" href="Cubical.Displayed.Auto.html#10277" class="Bound">hole₁</a> <a id="10283" class="Symbol">→</a>
      <a id="10291" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10299" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="10309" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10313" class="Symbol">λ</a> <a id="10315" href="Cubical.Displayed.Auto.html#10315" class="Bound">hole₂</a> <a id="10321" class="Symbol">→</a>
      <a id="10329" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="10344" href="Cubical.Displayed.Auto.html#10240" class="Bound">name</a> <a id="10349" class="Symbol">(</a><a id="10350" href="Cubical.Displayed.Auto.html#10277" class="Bound">hole₁</a> <a id="10356" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10359" href="Cubical.Displayed.Auto.html#10315" class="Bound">hole₂</a> <a id="10365" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10368" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="10370" class="Symbol">))</a> <a id="10373" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="10378" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10387" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="10402" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10404" href="Cubical.Displayed.Auto.html#10277" class="Bound">hole₁</a> <a id="10410" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10419" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="10434" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10436" href="Cubical.Displayed.Auto.html#10315" class="Bound">hole₂</a>

    <a id="10447" href="Cubical.Displayed.Auto.html#10447" class="Function">tryProd</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10467" class="Symbol">(</a><a id="10468" class="Keyword">quote</a> <a id="10474" href="Cubical.Displayed.Auto.html#5168" class="InductiveConstructor">DUARelDesc.prod</a><a id="10489" class="Symbol">)</a>
    <a id="10495" href="Cubical.Displayed.Auto.html#10495" class="Function">trySigma</a> <a id="10504" class="Symbol">=</a> <a id="10506" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10516" class="Symbol">(</a><a id="10517" class="Keyword">quote</a> <a id="10523" href="Cubical.Displayed.Auto.html#5438" class="InductiveConstructor">DUARelDesc.sigma</a><a id="10539" class="Symbol">)</a>
    <a id="10545" href="Cubical.Displayed.Auto.html#10545" class="Function">tryPi</a> <a id="10551" class="Symbol">=</a> <a id="10553" href="Cubical.Displayed.Auto.html#10195" class="Function">tryBinary</a> <a id="10563" class="Symbol">(</a><a id="10564" class="Keyword">quote</a> <a id="10570" href="Cubical.Displayed.Auto.html#5724" class="InductiveConstructor">DUARelDesc.pi</a><a id="10583" class="Symbol">)</a>

    <a id="10590" href="Cubical.Displayed.Auto.html#10590" class="Function">tryPiˢ</a> <a id="10597" class="Symbol">:</a> <a id="10599" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="10604" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10613" href="Cubical.Displayed.Auto.html#10590" class="Function">tryPiˢ</a> <a id="10620" class="Symbol">=</a>
      <a id="10628" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10636" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="10646" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10650" class="Symbol">λ</a> <a id="10652" href="Cubical.Displayed.Auto.html#10652" class="Bound">hole₁</a> <a id="10658" class="Symbol">→</a>
      <a id="10666" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="10674" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="10684" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="10688" class="Symbol">λ</a> <a id="10690" href="Cubical.Displayed.Auto.html#10690" class="Bound">hole₂</a> <a id="10696" class="Symbol">→</a>
      <a id="10704" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="10712" class="Symbol">(</a><a id="10713" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="10719" class="Symbol">(</a><a id="10720" class="Keyword">quote</a> <a id="10726" href="Cubical.Displayed.Auto.html#6007" class="InductiveConstructor">DUARelDesc.piˢ</a><a id="10740" class="Symbol">)</a> <a id="10742" class="Symbol">(</a><a id="10743" href="Cubical.Displayed.Auto.html#10652" class="Bound">hole₁</a> <a id="10749" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10752" href="Cubical.Displayed.Auto.html#10690" class="Bound">hole₂</a> <a id="10758" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="10761" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="10763" class="Symbol">))</a> <a id="10766" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a> <a id="10771" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10780" href="Cubical.Displayed.Auto.html#8580" class="Function">autoSubstRelDesc</a> <a id="10797" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10799" href="Cubical.Displayed.Auto.html#10652" class="Bound">hole₁</a> <a id="10805" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="10814" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="10829" href="Cubical.Displayed.Auto.html#9727" class="Bound">n</a> <a id="10831" href="Cubical.Displayed.Auto.html#10690" class="Bound">hole₂</a>

    <a id="10842" href="Cubical.Displayed.Auto.html#10842" class="Function">useGeneric</a> <a id="10853" class="Symbol">:</a> <a id="10855" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="10860" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="10869" href="Cubical.Displayed.Auto.html#10842" class="Function">useGeneric</a> <a id="10880" class="Symbol">=</a> <a id="10882" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="10890" class="Symbol">(</a><a id="10891" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="10897" class="Symbol">(</a><a id="10898" class="Keyword">quote</a> <a id="10904" href="Cubical.Displayed.Auto.html#4700" class="InductiveConstructor">DUARelDesc.generic</a><a id="10922" class="Symbol">)</a> <a id="10924" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="10926" class="Symbol">)</a> <a id="10928" href="Cubical.Displayed.Auto.html#9730" class="Bound">hole</a>

<a id="10934" class="Keyword">module</a> <a id="DisplayedAutoMacro"></a><a id="10941" href="Cubical.Displayed.Auto.html#10941" class="Module">DisplayedAutoMacro</a> <a id="10960" class="Keyword">where</a>
  <a id="DisplayedAutoMacro.autoUARel"></a><a id="10968" href="Cubical.Displayed.Auto.html#10968" class="Function">autoUARel</a> <a id="10978" class="Symbol">:</a> <a id="10980" class="Symbol">∀</a> <a id="10982" class="Symbol">{</a><a id="10983" href="Cubical.Displayed.Auto.html#10983" class="Bound">ℓA</a><a id="10985" class="Symbol">}</a> <a id="10987" class="Symbol">(</a><a id="10988" href="Cubical.Displayed.Auto.html#10988" class="Bound">A</a> <a id="10990" class="Symbol">:</a> <a id="10992" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10997" href="Cubical.Displayed.Auto.html#10983" class="Bound">ℓA</a><a id="10999" class="Symbol">)</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="11005" class="Symbol">→</a> <a id="11007" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="11014" class="Symbol">→</a> <a id="11016" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="11021" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11028" href="Cubical.Displayed.Auto.html#10968" class="Function">autoUARel</a> <a id="11038" href="Cubical.Displayed.Auto.html#11038" class="Bound">A</a> <a id="11040" href="Cubical.Displayed.Auto.html#11040" class="Bound">n</a> <a id="11042" href="Cubical.Displayed.Auto.html#11042" class="Bound">hole</a> <a id="11047" class="Symbol">=</a>
    <a id="11053" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="11063" href="Cubical.Displayed.Auto.html#11038" class="Bound">A</a> <a id="11065" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11069" class="Symbol">λ</a> <a id="11071" href="Cubical.Displayed.Auto.html#11071" class="Bound">`A`</a> <a id="11075" class="Symbol">→</a>
    <a id="11081" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="11089" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="11099" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11103" class="Symbol">λ</a> <a id="11105" href="Cubical.Displayed.Auto.html#11105" class="Bound">desc</a> <a id="11110" class="Symbol">→</a>
    <a id="11116" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="11133" class="String">&quot;autoUA&quot;</a>
      <a id="11148" class="Symbol">(</a><a id="11149" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="11155" class="Symbol">(</a><a id="11156" class="Keyword">quote</a> <a id="11162" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a><a id="11167" class="Symbol">)</a> <a id="11169" class="Symbol">(</a><a id="11170" href="Cubical.Displayed.Auto.html#11071" class="Bound">`A`</a> <a id="11174" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11177" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="11187" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11190" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="11192" class="Symbol">))</a>
      <a id="11201" class="Symbol">(</a><a id="11202" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="11208" class="Symbol">(</a><a id="11209" class="Keyword">quote</a> <a id="11215" href="Cubical.Displayed.Auto.html#6296" class="Function">getUARel</a><a id="11223" class="Symbol">)</a> <a id="11225" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="11227" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="11232" href="Cubical.Displayed.Auto.html#11105" class="Bound">desc</a> <a id="11237" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="11238" class="Symbol">)</a>
      <a id="11246" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11250" class="Symbol">λ</a> <a id="11252" href="Cubical.Displayed.Auto.html#11252" class="Bound">uaTerm</a> <a id="11259" class="Symbol">→</a>
    <a id="11265" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="11273" href="Cubical.Displayed.Auto.html#11042" class="Bound">hole</a> <a id="11278" href="Cubical.Displayed.Auto.html#11252" class="Bound">uaTerm</a> <a id="11285" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="11292" href="Cubical.Displayed.Auto.html#6666" class="Function">autoUARelDesc</a> <a id="11306" href="Cubical.Displayed.Auto.html#11040" class="Bound">n</a> <a id="11308" href="Cubical.Displayed.Auto.html#11105" class="Bound">desc</a>

  <a id="DisplayedAutoMacro.autoDUARel"></a><a id="11316" href="Cubical.Displayed.Auto.html#11316" class="Function">autoDUARel</a> <a id="11327" class="Symbol">:</a> <a id="11329" class="Symbol">∀</a> <a id="11331" class="Symbol">{</a><a id="11332" href="Cubical.Displayed.Auto.html#11332" class="Bound">ℓA</a> <a id="11335" href="Cubical.Displayed.Auto.html#11335" class="Bound">ℓ≅A</a> <a id="11339" href="Cubical.Displayed.Auto.html#11339" class="Bound">ℓB</a><a id="11341" class="Symbol">}</a> <a id="11343" class="Symbol">{</a><a id="11344" href="Cubical.Displayed.Auto.html#11344" class="Bound">A</a> <a id="11346" class="Symbol">:</a> <a id="11348" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11353" href="Cubical.Displayed.Auto.html#11332" class="Bound">ℓA</a><a id="11355" class="Symbol">}</a> <a id="11357" class="Symbol">(</a><a id="11358" href="Cubical.Displayed.Auto.html#11358" class="Bound">𝒮-A</a> <a id="11362" class="Symbol">:</a> <a id="11364" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="11370" href="Cubical.Displayed.Auto.html#11344" class="Bound">A</a> <a id="11372" href="Cubical.Displayed.Auto.html#11335" class="Bound">ℓ≅A</a><a id="11375" class="Symbol">)</a> <a id="11377" class="Symbol">(</a><a id="11378" href="Cubical.Displayed.Auto.html#11378" class="Bound">B</a> <a id="11380" class="Symbol">:</a> <a id="11382" href="Cubical.Displayed.Auto.html#11344" class="Bound">A</a> <a id="11384" class="Symbol">→</a> <a id="11386" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11391" href="Cubical.Displayed.Auto.html#11339" class="Bound">ℓB</a><a id="11393" class="Symbol">)</a>
    <a id="11399" class="Symbol">→</a> <a id="11401" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="11403" class="Symbol">→</a> <a id="11405" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="11412" class="Symbol">→</a> <a id="11414" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="11419" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11426" href="Cubical.Displayed.Auto.html#11316" class="Function">autoDUARel</a> <a id="11437" href="Cubical.Displayed.Auto.html#11437" class="Bound">𝒮-A</a> <a id="11441" href="Cubical.Displayed.Auto.html#11441" class="Bound">B</a> <a id="11443" href="Cubical.Displayed.Auto.html#11443" class="Bound">n</a> <a id="11445" href="Cubical.Displayed.Auto.html#11445" class="Bound">hole</a> <a id="11450" class="Symbol">=</a>
    <a id="11456" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="11466" href="Cubical.Displayed.Auto.html#11437" class="Bound">𝒮-A</a> <a id="11470" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11474" class="Symbol">λ</a> <a id="11476" href="Cubical.Displayed.Auto.html#11476" class="Bound">`𝒮-A`</a> <a id="11482" class="Symbol">→</a>
    <a id="11488" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="11498" href="Cubical.Displayed.Auto.html#11441" class="Bound">B</a> <a id="11500" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11504" class="Symbol">λ</a> <a id="11506" href="Cubical.Displayed.Auto.html#11506" class="Bound">`B`</a> <a id="11510" class="Symbol">→</a>
    <a id="11516" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="11524" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="11534" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11538" class="Symbol">λ</a> <a id="11540" href="Cubical.Displayed.Auto.html#11540" class="Bound">desc</a> <a id="11545" class="Symbol">→</a>
    <a id="11551" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="11568" class="String">&quot;autoDUA&quot;</a>
      <a id="11584" class="Symbol">(</a><a id="11585" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="11591" class="Symbol">(</a><a id="11592" class="Keyword">quote</a> <a id="11598" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a><a id="11604" class="Symbol">)</a> <a id="11606" class="Symbol">(</a><a id="11607" href="Cubical.Displayed.Auto.html#11476" class="Bound">`𝒮-A`</a> <a id="11613" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11616" href="Cubical.Displayed.Auto.html#11506" class="Bound">`B`</a> <a id="11620" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11623" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="11633" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="11636" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="11638" class="Symbol">))</a>
      <a id="11647" class="Symbol">(</a><a id="11648" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="11654" class="Symbol">(</a><a id="11655" class="Keyword">quote</a> <a id="11661" href="Cubical.Displayed.Auto.html#6420" class="Function">getDUARel</a><a id="11670" class="Symbol">)</a> <a id="11672" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="11674" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="11679" href="Cubical.Displayed.Auto.html#11540" class="Bound">desc</a> <a id="11684" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="11685" class="Symbol">)</a>
      <a id="11693" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="11697" class="Symbol">λ</a> <a id="11699" href="Cubical.Displayed.Auto.html#11699" class="Bound">duaTerm</a> <a id="11707" class="Symbol">→</a>
    <a id="11713" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="11721" href="Cubical.Displayed.Auto.html#11445" class="Bound">hole</a> <a id="11726" href="Cubical.Displayed.Auto.html#11699" class="Bound">duaTerm</a> <a id="11734" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="11741" href="Cubical.Displayed.Auto.html#9597" class="Function">autoDUARelDesc</a> <a id="11756" href="Cubical.Displayed.Auto.html#11443" class="Bound">n</a> <a id="11758" href="Cubical.Displayed.Auto.html#11540" class="Bound">desc</a>

<a id="11764" class="Keyword">macro</a>
  <a id="autoUARel"></a><a id="11772" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="11782" class="Symbol">:</a> <a id="11784" class="Symbol">∀</a> <a id="11786" class="Symbol">{</a><a id="11787" href="Cubical.Displayed.Auto.html#11787" class="Bound">ℓA</a><a id="11789" class="Symbol">}</a> <a id="11791" class="Symbol">(</a><a id="11792" href="Cubical.Displayed.Auto.html#11792" class="Bound">A</a> <a id="11794" class="Symbol">:</a> <a id="11796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11801" href="Cubical.Displayed.Auto.html#11787" class="Bound">ℓA</a><a id="11803" class="Symbol">)</a> <a id="11805" class="Symbol">→</a> <a id="11807" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="11814" class="Symbol">→</a> <a id="11816" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="11821" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11828" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="11838" href="Cubical.Displayed.Auto.html#11838" class="Bound">A</a> <a id="11840" class="Symbol">=</a> <a id="11842" href="Cubical.Displayed.Auto.html#10968" class="Function">DisplayedAutoMacro.autoUARel</a> <a id="11871" href="Cubical.Displayed.Auto.html#11838" class="Bound">A</a> <a id="11873" href="Cubical.Displayed.Auto.html#6643" class="Function">FUEL</a>

  <a id="autoDUARel"></a><a id="11881" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="11892" class="Symbol">:</a> <a id="11894" class="Symbol">∀</a> <a id="11896" class="Symbol">{</a><a id="11897" href="Cubical.Displayed.Auto.html#11897" class="Bound">ℓA</a> <a id="11900" href="Cubical.Displayed.Auto.html#11900" class="Bound">ℓ≅A</a> <a id="11904" href="Cubical.Displayed.Auto.html#11904" class="Bound">ℓB</a><a id="11906" class="Symbol">}</a> <a id="11908" class="Symbol">{</a><a id="11909" href="Cubical.Displayed.Auto.html#11909" class="Bound">A</a> <a id="11911" class="Symbol">:</a> <a id="11913" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11918" href="Cubical.Displayed.Auto.html#11897" class="Bound">ℓA</a><a id="11920" class="Symbol">}</a> <a id="11922" class="Symbol">(</a><a id="11923" href="Cubical.Displayed.Auto.html#11923" class="Bound">𝒮-A</a> <a id="11927" class="Symbol">:</a> <a id="11929" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="11935" href="Cubical.Displayed.Auto.html#11909" class="Bound">A</a> <a id="11937" href="Cubical.Displayed.Auto.html#11900" class="Bound">ℓ≅A</a><a id="11940" class="Symbol">)</a> <a id="11942" class="Symbol">(</a><a id="11943" href="Cubical.Displayed.Auto.html#11943" class="Bound">B</a> <a id="11945" class="Symbol">:</a> <a id="11947" href="Cubical.Displayed.Auto.html#11909" class="Bound">A</a> <a id="11949" class="Symbol">→</a> <a id="11951" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11956" href="Cubical.Displayed.Auto.html#11904" class="Bound">ℓB</a><a id="11958" class="Symbol">)</a>
    <a id="11964" class="Symbol">→</a> <a id="11966" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="11973" class="Symbol">→</a> <a id="11975" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="11980" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="11987" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="11998" href="Cubical.Displayed.Auto.html#11998" class="Bound">𝒮-A</a> <a id="12002" href="Cubical.Displayed.Auto.html#12002" class="Bound">B</a> <a id="12004" class="Symbol">=</a> <a id="12006" href="Cubical.Displayed.Auto.html#11316" class="Function">DisplayedAutoMacro.autoDUARel</a> <a id="12036" href="Cubical.Displayed.Auto.html#11998" class="Bound">𝒮-A</a> <a id="12040" href="Cubical.Displayed.Auto.html#12002" class="Bound">B</a> <a id="12042" href="Cubical.Displayed.Auto.html#6643" class="Function">FUEL</a>

<a id="12048" class="Keyword">private</a>
  <a id="12058" class="Keyword">module</a> <a id="Example"></a><a id="12065" href="Cubical.Displayed.Auto.html#12065" class="Module">Example</a> <a id="12073" class="Symbol">(</a><a id="12074" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12076" class="Symbol">:</a> <a id="12078" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="12082" class="Symbol">)</a> <a id="12084" class="Symbol">(</a><a id="12085" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a> <a id="12088" class="Symbol">:</a> <a id="12090" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a><a id="12091" class="Symbol">)</a> <a id="12093" class="Keyword">where</a>

    <a id="Example.example0"></a><a id="12104" href="Cubical.Displayed.Auto.html#12104" class="Function">example0</a> <a id="12113" class="Symbol">:</a> <a id="12115" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="12133" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="12137" class="Symbol">)</a> <a id="12139" class="Symbol">(λ</a> <a id="12142" href="Cubical.Displayed.Auto.html#12142" class="Bound">X</a> <a id="12144" class="Symbol">→</a> <a id="12146" href="Cubical.Displayed.Auto.html#12142" class="Bound">X</a> <a id="12148" class="Symbol">→</a> <a id="12150" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12152" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12154" href="Cubical.Displayed.Auto.html#12142" class="Bound">X</a><a id="12155" class="Symbol">)</a> <a id="12157" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
    <a id="12168" href="Cubical.Displayed.Auto.html#12104" class="Function">example0</a> <a id="12177" class="Symbol">=</a> <a id="12179" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="12190" class="Symbol">_</a> <a id="12192" class="Symbol">_</a>

    <a id="Example.example0&#39;"></a><a id="12199" href="Cubical.Displayed.Auto.html#12199" class="Function">example0&#39;</a> <a id="12209" class="Symbol">:</a> <a id="12211" class="Symbol">{</a><a id="12212" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a> <a id="12214" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a> <a id="12216" class="Symbol">:</a> <a id="12218" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="12222" class="Symbol">}</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12227" class="Symbol">:</a> <a id="12229" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a> <a id="12231" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12233" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a><a id="12234" class="Symbol">)</a>
      <a id="12242" class="Symbol">(</a><a id="12243" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12245" class="Symbol">:</a> <a id="12247" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a> <a id="12249" class="Symbol">→</a> <a id="12251" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12253" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12255" href="Cubical.Displayed.Auto.html#12212" class="Bound">X</a><a id="12256" class="Symbol">)</a> <a id="12258" class="Symbol">(</a><a id="12259" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a> <a id="12261" class="Symbol">:</a> <a id="12263" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a> <a id="12265" class="Symbol">→</a> <a id="12267" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12269" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12271" href="Cubical.Displayed.Auto.html#12214" class="Bound">Y</a><a id="12272" class="Symbol">)</a>
      <a id="12280" class="Symbol">→</a> <a id="12282" class="Symbol">(∀</a> <a id="12285" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a> <a id="12287" class="Symbol">→</a> <a id="12289" class="Symbol">(</a><a id="12290" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12292" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a> <a id="12294" class="Symbol">.</a><a id="12295" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12299" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12301" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a> <a id="12303" class="Symbol">(</a><a id="12304" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12306" class="Symbol">.</a><a id="12307" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12311" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a><a id="12312" class="Symbol">)</a> <a id="12314" class="Symbol">.</a><a id="12315" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12318" class="Symbol">)</a> <a id="12320" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12325" class="Symbol">.</a><a id="12326" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12330" class="Symbol">(</a><a id="12331" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12333" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a> <a id="12335" class="Symbol">.</a><a id="12336" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12339" class="Symbol">)</a> <a id="12341" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12343" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a> <a id="12345" class="Symbol">(</a><a id="12346" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12348" class="Symbol">.</a><a id="12349" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12353" href="Cubical.Displayed.Auto.html#12285" class="Bound">x</a><a id="12354" class="Symbol">)</a> <a id="12356" class="Symbol">.</a><a id="12357" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12360" class="Symbol">))</a>
      <a id="12369" class="Symbol">→</a> <a id="12371" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12377" class="Symbol">(λ</a> <a id="12380" href="Cubical.Displayed.Auto.html#12380" class="Bound">i</a> <a id="12382" class="Symbol">→</a> <a id="12384" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12387" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12389" href="Cubical.Displayed.Auto.html#12380" class="Bound">i</a> <a id="12391" class="Symbol">→</a> <a id="12393" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12395" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12397" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12400" href="Cubical.Displayed.Auto.html#12225" class="Bound">e</a> <a id="12402" href="Cubical.Displayed.Auto.html#12380" class="Bound">i</a><a id="12403" class="Symbol">)</a> <a id="12405" href="Cubical.Displayed.Auto.html#12243" class="Bound">f</a> <a id="12407" href="Cubical.Displayed.Auto.html#12259" class="Bound">g</a>
    <a id="12413" href="Cubical.Displayed.Auto.html#12199" class="Function">example0&#39;</a> <a id="12423" href="Cubical.Displayed.Auto.html#12423" class="Bound">e</a> <a id="12425" href="Cubical.Displayed.Auto.html#12425" class="Bound">f</a> <a id="12427" href="Cubical.Displayed.Auto.html#12427" class="Bound">g</a> <a id="12429" class="Symbol">=</a> <a id="12431" href="Cubical.Displayed.Auto.html#12104" class="Function">example0</a> <a id="12440" class="Symbol">.</a><a id="12441" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="12452" href="Cubical.Displayed.Auto.html#12425" class="Bound">f</a> <a id="12454" href="Cubical.Displayed.Auto.html#12423" class="Bound">e</a> <a id="12456" href="Cubical.Displayed.Auto.html#12427" class="Bound">g</a> <a id="12458" class="Symbol">.</a><a id="12459" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

    <a id="12468" class="Comment">-- An example where a DUARel is parameterized over a pair of types</a>

    <a id="Example.example1"></a><a id="12540" href="Cubical.Displayed.Auto.html#12540" class="Function">example1</a> <a id="12549" class="Symbol">:</a> <a id="12551" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="12558" class="Symbol">(</a><a id="12559" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="12569" class="Symbol">(</a><a id="12570" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12575" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12577" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="12581" class="Symbol">))</a> <a id="12584" class="Symbol">(λ</a> <a id="12587" class="Symbol">(</a><a id="12588" href="Cubical.Displayed.Auto.html#12588" class="Bound">X</a> <a id="12590" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12592" href="Cubical.Displayed.Auto.html#12592" class="Bound">Z</a><a id="12593" class="Symbol">)</a> <a id="12595" class="Symbol">→</a> <a id="12597" href="Cubical.Displayed.Auto.html#12588" class="Bound">X</a> <a id="12599" class="Symbol">→</a> <a id="12601" href="Cubical.Displayed.Auto.html#12592" class="Bound">Z</a><a id="12602" class="Symbol">)</a> <a id="12604" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
    <a id="12615" href="Cubical.Displayed.Auto.html#12540" class="Function">example1</a> <a id="12624" class="Symbol">=</a> <a id="12626" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="12637" class="Symbol">_</a> <a id="12639" class="Symbol">_</a>

    <a id="Example.example1&#39;"></a><a id="12646" href="Cubical.Displayed.Auto.html#12646" class="Function">example1&#39;</a> <a id="12656" class="Symbol">:</a> <a id="12658" class="Symbol">{</a><a id="12659" href="Cubical.Displayed.Auto.html#12659" class="Bound">X</a> <a id="12661" href="Cubical.Displayed.Auto.html#12661" class="Bound">Y</a> <a id="12663" class="Symbol">:</a> <a id="12665" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="12669" class="Symbol">}</a> <a id="12671" class="Symbol">(</a><a id="12672" href="Cubical.Displayed.Auto.html#12672" class="Bound">e</a> <a id="12674" class="Symbol">:</a> <a id="12676" href="Cubical.Displayed.Auto.html#12659" class="Bound">X</a> <a id="12678" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12680" href="Cubical.Displayed.Auto.html#12661" class="Bound">Y</a><a id="12681" class="Symbol">)</a> <a id="12683" class="Symbol">{</a><a id="12684" href="Cubical.Displayed.Auto.html#12684" class="Bound">Z</a> <a id="12686" href="Cubical.Displayed.Auto.html#12686" class="Bound">W</a> <a id="12688" class="Symbol">:</a> <a id="12690" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="12694" class="Symbol">}</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Cubical.Displayed.Auto.html#12697" class="Bound">h</a> <a id="12699" class="Symbol">:</a> <a id="12701" href="Cubical.Displayed.Auto.html#12684" class="Bound">Z</a> <a id="12703" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12705" href="Cubical.Displayed.Auto.html#12686" class="Bound">W</a><a id="12706" class="Symbol">)</a>
      <a id="12714" class="Symbol">(</a><a id="12715" href="Cubical.Displayed.Auto.html#12715" class="Bound">f</a> <a id="12717" class="Symbol">:</a> <a id="12719" href="Cubical.Displayed.Auto.html#12659" class="Bound">X</a> <a id="12721" class="Symbol">→</a> <a id="12723" href="Cubical.Displayed.Auto.html#12684" class="Bound">Z</a><a id="12724" class="Symbol">)</a> <a id="12726" class="Symbol">(</a><a id="12727" href="Cubical.Displayed.Auto.html#12727" class="Bound">g</a> <a id="12729" class="Symbol">:</a> <a id="12731" href="Cubical.Displayed.Auto.html#12661" class="Bound">Y</a> <a id="12733" class="Symbol">→</a> <a id="12735" href="Cubical.Displayed.Auto.html#12686" class="Bound">W</a><a id="12736" class="Symbol">)</a>
      <a id="12744" class="Symbol">→</a> <a id="12746" class="Symbol">(∀</a> <a id="12749" href="Cubical.Displayed.Auto.html#12749" class="Bound">x</a> <a id="12751" class="Symbol">→</a> <a id="12753" href="Cubical.Displayed.Auto.html#12697" class="Bound">h</a> <a id="12755" class="Symbol">.</a><a id="12756" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Cubical.Displayed.Auto.html#12715" class="Bound">f</a> <a id="12763" href="Cubical.Displayed.Auto.html#12749" class="Bound">x</a><a id="12764" class="Symbol">)</a> <a id="12766" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12768" href="Cubical.Displayed.Auto.html#12727" class="Bound">g</a> <a id="12770" class="Symbol">(</a><a id="12771" href="Cubical.Displayed.Auto.html#12672" class="Bound">e</a> <a id="12773" class="Symbol">.</a><a id="12774" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12778" href="Cubical.Displayed.Auto.html#12749" class="Bound">x</a><a id="12779" class="Symbol">))</a>
      <a id="12788" class="Symbol">→</a> <a id="12790" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12796" class="Symbol">(λ</a> <a id="12799" href="Cubical.Displayed.Auto.html#12799" class="Bound">i</a> <a id="12801" class="Symbol">→</a> <a id="12803" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12806" href="Cubical.Displayed.Auto.html#12672" class="Bound">e</a> <a id="12808" href="Cubical.Displayed.Auto.html#12799" class="Bound">i</a> <a id="12810" class="Symbol">→</a> <a id="12812" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12815" href="Cubical.Displayed.Auto.html#12697" class="Bound">h</a> <a id="12817" href="Cubical.Displayed.Auto.html#12799" class="Bound">i</a><a id="12818" class="Symbol">)</a> <a id="12820" href="Cubical.Displayed.Auto.html#12715" class="Bound">f</a> <a id="12822" href="Cubical.Displayed.Auto.html#12727" class="Bound">g</a>
    <a id="12828" href="Cubical.Displayed.Auto.html#12646" class="Function">example1&#39;</a> <a id="12838" href="Cubical.Displayed.Auto.html#12838" class="Bound">e</a> <a id="12840" href="Cubical.Displayed.Auto.html#12840" class="Bound">h</a> <a id="12842" href="Cubical.Displayed.Auto.html#12842" class="Bound">f</a> <a id="12844" href="Cubical.Displayed.Auto.html#12844" class="Bound">g</a> <a id="12846" class="Symbol">=</a> <a id="12848" href="Cubical.Displayed.Auto.html#12540" class="Function">example1</a> <a id="12857" class="Symbol">.</a><a id="12858" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="12869" href="Cubical.Displayed.Auto.html#12842" class="Bound">f</a> <a id="12871" class="Symbol">(</a><a id="12872" href="Cubical.Displayed.Auto.html#12838" class="Bound">e</a> <a id="12874" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12876" href="Cubical.Displayed.Auto.html#12840" class="Bound">h</a><a id="12877" class="Symbol">)</a> <a id="12879" href="Cubical.Displayed.Auto.html#12844" class="Bound">g</a> <a id="12881" class="Symbol">.</a><a id="12882" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

    <a id="12891" class="Comment">-- An example where a DUARel is parameterized over a family of types</a>

    <a id="Example.example2"></a><a id="12965" href="Cubical.Displayed.Auto.html#12965" class="Function">example2</a> <a id="12974" class="Symbol">:</a> <a id="12976" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="12983" class="Symbol">(</a><a id="12984" href="Cubical.Displayed.Auto.html#11772" class="Macro">autoUARel</a> <a id="12994" class="Symbol">(</a><a id="12995" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="12997" class="Symbol">→</a> <a id="12999" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="13003" class="Symbol">))</a> <a id="13006" class="Symbol">(λ</a> <a id="13009" href="Cubical.Displayed.Auto.html#13009" class="Bound">B</a> <a id="13011" class="Symbol">→</a> <a id="13013" href="Cubical.Displayed.Auto.html#13009" class="Bound">B</a> <a id="13015" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13017" class="Symbol">)</a> <a id="13019" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
    <a id="13030" href="Cubical.Displayed.Auto.html#12965" class="Function">example2</a> <a id="13039" class="Symbol">=</a> <a id="13041" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="13052" class="Symbol">_</a> <a id="13054" class="Symbol">_</a>

    <a id="Example.example2&#39;"></a><a id="13061" href="Cubical.Displayed.Auto.html#13061" class="Function">example2&#39;</a> <a id="13071" class="Symbol">:</a> <a id="13073" class="Symbol">{</a><a id="13074" href="Cubical.Displayed.Auto.html#13074" class="Bound">B</a> <a id="13076" href="Cubical.Displayed.Auto.html#13076" class="Bound">C</a> <a id="13078" class="Symbol">:</a> <a id="13080" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a> <a id="13082" class="Symbol">→</a> <a id="13084" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="13088" class="Symbol">}</a> <a id="13090" class="Symbol">(</a><a id="13091" href="Cubical.Displayed.Auto.html#13091" class="Bound">e</a> <a id="13093" class="Symbol">:</a> <a id="13095" class="Symbol">(</a><a id="13096" href="Cubical.Displayed.Auto.html#13096" class="Bound">a</a> <a id="13098" class="Symbol">:</a> <a id="13100" href="Cubical.Displayed.Auto.html#12074" class="Bound">A</a><a id="13101" class="Symbol">)</a> <a id="13103" class="Symbol">→</a> <a id="13105" href="Cubical.Displayed.Auto.html#13074" class="Bound">B</a> <a id="13107" href="Cubical.Displayed.Auto.html#13096" class="Bound">a</a> <a id="13109" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13111" href="Cubical.Displayed.Auto.html#13076" class="Bound">C</a> <a id="13113" href="Cubical.Displayed.Auto.html#13096" class="Bound">a</a><a id="13114" class="Symbol">)</a>
      <a id="13122" class="Symbol">(</a><a id="13123" href="Cubical.Displayed.Auto.html#13123" class="Bound">b</a> <a id="13125" class="Symbol">:</a> <a id="13127" href="Cubical.Displayed.Auto.html#13074" class="Bound">B</a> <a id="13129" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13131" class="Symbol">)</a> <a id="13133" class="Symbol">(</a><a id="13134" href="Cubical.Displayed.Auto.html#13134" class="Bound">c</a> <a id="13136" class="Symbol">:</a> <a id="13138" href="Cubical.Displayed.Auto.html#13076" class="Bound">C</a> <a id="13140" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13142" class="Symbol">)</a>
      <a id="13150" class="Symbol">→</a> <a id="13152" href="Cubical.Displayed.Auto.html#13091" class="Bound">e</a> <a id="13154" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a> <a id="13157" class="Symbol">.</a><a id="13158" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13162" href="Cubical.Displayed.Auto.html#13123" class="Bound">b</a> <a id="13164" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13166" href="Cubical.Displayed.Auto.html#13134" class="Bound">c</a>
      <a id="13174" class="Symbol">→</a> <a id="13176" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13182" class="Symbol">(λ</a> <a id="13185" href="Cubical.Displayed.Auto.html#13185" class="Bound">i</a> <a id="13187" class="Symbol">→</a> <a id="13189" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="13192" class="Symbol">(</a><a id="13193" href="Cubical.Displayed.Auto.html#13091" class="Bound">e</a> <a id="13195" href="Cubical.Displayed.Auto.html#12085" class="Bound">a₀</a><a id="13197" class="Symbol">)</a> <a id="13199" href="Cubical.Displayed.Auto.html#13185" class="Bound">i</a><a id="13200" class="Symbol">)</a> <a id="13202" href="Cubical.Displayed.Auto.html#13123" class="Bound">b</a> <a id="13204" href="Cubical.Displayed.Auto.html#13134" class="Bound">c</a>
    <a id="13210" href="Cubical.Displayed.Auto.html#13061" class="Function">example2&#39;</a> <a id="13220" href="Cubical.Displayed.Auto.html#13220" class="Bound">e</a> <a id="13222" href="Cubical.Displayed.Auto.html#13222" class="Bound">b</a> <a id="13224" href="Cubical.Displayed.Auto.html#13224" class="Bound">c</a> <a id="13226" class="Symbol">=</a> <a id="13228" href="Cubical.Displayed.Auto.html#12965" class="Function">example2</a> <a id="13237" class="Symbol">.</a><a id="13238" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="13249" href="Cubical.Displayed.Auto.html#13222" class="Bound">b</a> <a id="13251" href="Cubical.Displayed.Auto.html#13220" class="Bound">e</a> <a id="13253" href="Cubical.Displayed.Auto.html#13224" class="Bound">c</a> <a id="13255" class="Symbol">.</a><a id="13256" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Definition of univalent and displayed univalent relations.
  This approach to structures is based on the master&#39;s thesis

    Johannes Schipp von Branitz
    “Higher Groups via Displayed Univalent Reflexive Graphs in Cubical Type Theory”
    https://jsvb.xyz/files/master.pdf

  with slightly modified definitions.

-}</a>
<a id="326" class="Keyword">module</a> <a id="333" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a> <a id="356" class="Keyword">where</a>

<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>

<a id="597" class="Keyword">private</a>
  <a id="607" class="Keyword">variable</a>
    <a id="620" href="Cubical.Displayed.Base.html#620" class="Generalizable">ℓ</a> <a id="622" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a> <a id="625" href="Cubical.Displayed.Base.html#625" class="Generalizable">ℓA&#39;</a> <a id="629" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a> <a id="633" href="Cubical.Displayed.Base.html#633" class="Generalizable">ℓB</a> <a id="636" href="Cubical.Displayed.Base.html#636" class="Generalizable">ℓB&#39;</a> <a id="640" href="Cubical.Displayed.Base.html#640" class="Generalizable">ℓ≅B</a> <a id="644" href="Cubical.Displayed.Base.html#644" class="Generalizable">ℓC</a> <a id="647" href="Cubical.Displayed.Base.html#647" class="Generalizable">ℓ≅C</a> <a id="651" class="Symbol">:</a> <a id="653" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="660" class="Keyword">record</a> <a id="UARel"></a><a id="667" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="673" class="Symbol">(</a><a id="674" href="Cubical.Displayed.Base.html#674" class="Bound">A</a> <a id="676" class="Symbol">:</a> <a id="678" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="683" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="685" class="Symbol">)</a> <a id="687" class="Symbol">(</a><a id="688" href="Cubical.Displayed.Base.html#688" class="Bound">ℓ≅A</a> <a id="692" class="Symbol">:</a> <a id="694" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="699" class="Symbol">)</a> <a id="701" class="Symbol">:</a> <a id="703" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="708" class="Symbol">(</a><a id="709" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="715" href="Cubical.Displayed.Base.html#683" class="Bound">ℓA</a> <a id="718" class="Symbol">(</a><a id="719" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="725" href="Cubical.Displayed.Base.html#688" class="Bound">ℓ≅A</a><a id="728" class="Symbol">))</a> <a id="731" class="Keyword">where</a>
  <a id="739" class="Keyword">no-eta-equality</a>
  <a id="757" class="Keyword">constructor</a> <a id="uarel"></a><a id="769" href="Cubical.Displayed.Base.html#769" class="InductiveConstructor">uarel</a>
  <a id="777" class="Keyword">field</a>
    <a id="UARel._≅_"></a><a id="787" href="Cubical.Displayed.Base.html#787" class="Field Operator">_≅_</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Displayed.Base.html#674" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Displayed.Base.html#674" class="Bound">A</a> <a id="799" class="Symbol">→</a> <a id="801" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="806" href="Cubical.Displayed.Base.html#688" class="Bound">ℓ≅A</a>
    <a id="UARel.ua"></a><a id="814" href="Cubical.Displayed.Base.html#814" class="Field">ua</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Displayed.Base.html#820" class="Bound">a</a> <a id="822" href="Cubical.Displayed.Base.html#822" class="Bound">a&#39;</a> <a id="825" class="Symbol">:</a> <a id="827" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="828" class="Symbol">)</a> <a id="830" class="Symbol">→</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Displayed.Base.html#820" class="Bound">a</a> <a id="835" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="837" href="Cubical.Displayed.Base.html#822" class="Bound">a&#39;</a><a id="839" class="Symbol">)</a> <a id="841" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="843" class="Symbol">(</a><a id="844" href="Cubical.Displayed.Base.html#820" class="Bound">a</a> <a id="846" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="848" href="Cubical.Displayed.Base.html#822" class="Bound">a&#39;</a><a id="850" class="Symbol">)</a>

  <a id="UARel.uaIso"></a><a id="855" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="861" class="Symbol">:</a> <a id="863" class="Symbol">(</a><a id="864" href="Cubical.Displayed.Base.html#864" class="Bound">a</a> <a id="866" href="Cubical.Displayed.Base.html#866" class="Bound">a&#39;</a> <a id="869" class="Symbol">:</a> <a id="871" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="872" class="Symbol">)</a> <a id="874" class="Symbol">→</a> <a id="876" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.Displayed.Base.html#864" class="Bound">a</a> <a id="883" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="885" href="Cubical.Displayed.Base.html#866" class="Bound">a&#39;</a><a id="887" class="Symbol">)</a> <a id="889" class="Symbol">(</a><a id="890" href="Cubical.Displayed.Base.html#864" class="Bound">a</a> <a id="892" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="894" href="Cubical.Displayed.Base.html#866" class="Bound">a&#39;</a><a id="896" class="Symbol">)</a>
  <a id="900" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="906" href="Cubical.Displayed.Base.html#906" class="Bound">a</a> <a id="908" href="Cubical.Displayed.Base.html#908" class="Bound">a&#39;</a> <a id="911" class="Symbol">=</a> <a id="913" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.Displayed.Base.html#814" class="Field">ua</a> <a id="928" href="Cubical.Displayed.Base.html#906" class="Bound">a</a> <a id="930" href="Cubical.Displayed.Base.html#908" class="Bound">a&#39;</a><a id="932" class="Symbol">)</a>

  <a id="UARel.≅→≡"></a><a id="937" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">{</a><a id="944" href="Cubical.Displayed.Base.html#944" class="Bound">a</a> <a id="946" href="Cubical.Displayed.Base.html#946" class="Bound">a&#39;</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="952" class="Symbol">}</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.Displayed.Base.html#955" class="Bound">p</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Displayed.Base.html#944" class="Bound">a</a> <a id="961" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="963" href="Cubical.Displayed.Base.html#946" class="Bound">a&#39;</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">→</a> <a id="969" href="Cubical.Displayed.Base.html#944" class="Bound">a</a> <a id="971" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="973" href="Cubical.Displayed.Base.html#946" class="Bound">a&#39;</a>
  <a id="978" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="982" class="Symbol">{</a><a id="983" href="Cubical.Displayed.Base.html#983" class="Bound">a</a><a id="984" class="Symbol">}</a> <a id="986" class="Symbol">{</a><a id="987" href="Cubical.Displayed.Base.html#987" class="Bound">a&#39;</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="1008" href="Cubical.Displayed.Base.html#983" class="Bound">a</a> <a id="1010" href="Cubical.Displayed.Base.html#987" class="Bound">a&#39;</a><a id="1012" class="Symbol">)</a>
  <a id="UARel.≡→≅"></a><a id="1016" href="Cubical.Displayed.Base.html#1016" class="Function">≡→≅</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Cubical.Displayed.Base.html#1023" class="Bound">a</a> <a id="1025" href="Cubical.Displayed.Base.html#1025" class="Bound">a&#39;</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Displayed.Base.html#1034" class="Bound">p</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Displayed.Base.html#1023" class="Bound">a</a> <a id="1040" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1042" href="Cubical.Displayed.Base.html#1025" class="Bound">a&#39;</a><a id="1044" class="Symbol">)</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Cubical.Displayed.Base.html#1023" class="Bound">a</a> <a id="1050" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1052" href="Cubical.Displayed.Base.html#1025" class="Bound">a&#39;</a>
  <a id="1057" href="Cubical.Displayed.Base.html#1016" class="Function">≡→≅</a> <a id="1061" class="Symbol">{</a><a id="1062" href="Cubical.Displayed.Base.html#1062" class="Bound">a</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">{</a><a id="1066" href="Cubical.Displayed.Base.html#1066" class="Bound">a&#39;</a><a id="1068" class="Symbol">}</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="1087" href="Cubical.Displayed.Base.html#1062" class="Bound">a</a> <a id="1089" href="Cubical.Displayed.Base.html#1066" class="Bound">a&#39;</a><a id="1091" class="Symbol">)</a>

  <a id="UARel.ρ"></a><a id="1096" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1098" class="Symbol">:</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Cubical.Displayed.Base.html#1101" class="Bound">a</a> <a id="1103" class="Symbol">:</a> <a id="1105" href="Cubical.Displayed.Base.html#674" class="Bound">A</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Cubical.Displayed.Base.html#1101" class="Bound">a</a> <a id="1112" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1114" href="Cubical.Displayed.Base.html#1101" class="Bound">a</a>
  <a id="1118" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1120" href="Cubical.Displayed.Base.html#1120" class="Bound">a</a> <a id="1122" class="Symbol">=</a> <a id="1124" href="Cubical.Displayed.Base.html#1016" class="Function">≡→≅</a> <a id="1128" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1134" class="Keyword">open</a> <a id="1139" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>

<a id="1155" class="Comment">-- another constructor for UARel using contractibility of relational singletons</a>
<a id="make-𝒮"></a><a id="1235" href="Cubical.Displayed.Base.html#1235" class="Function">make-𝒮</a> <a id="1242" class="Symbol">:</a> <a id="1244" class="Symbol">{</a><a id="1245" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1254" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">{</a><a id="1259" href="Cubical.Displayed.Base.html#1259" class="Bound Operator">_≅_</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1278" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a><a id="1281" class="Symbol">}</a>
          <a id="1293" class="Symbol">(</a><a id="1294" href="Cubical.Displayed.Base.html#1294" class="Bound">ρ</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="1305" href="Cubical.Displayed.Base.html#1259" class="Bound Operator">_≅_</a><a id="1308" class="Symbol">)</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Displayed.Base.html#1311" class="Bound">contrTotal</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="Cubical.Relation.Binary.Base.html#5048" class="Function">contrRelSingl</a> <a id="1338" href="Cubical.Displayed.Base.html#1259" class="Bound Operator">_≅_</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1351" href="Cubical.Displayed.Base.html#1245" class="Bound">A</a> <a id="1353" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a>
<a id="1357" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Displayed.Base.html#1235" class="Function">make-𝒮</a> <a id="1375" class="Symbol">{</a><a id="1376" class="Argument">_≅_</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Cubical.Displayed.Base.html#1382" class="Bound Operator">_≅_</a><a id="1385" class="Symbol">}</a> <a id="1387" class="Symbol">_</a> <a id="1389" class="Symbol">_)</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Cubical.Displayed.Base.html#1382" class="Bound Operator">_≅_</a>
<a id="1398" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Cubical.Displayed.Base.html#1235" class="Function">make-𝒮</a> <a id="1415" class="Symbol">{</a><a id="1416" class="Argument">_≅_</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.Displayed.Base.html#1422" class="Bound Operator">_≅_</a><a id="1425" class="Symbol">}</a> <a id="1427" href="Cubical.Displayed.Base.html#1427" class="Bound">ρ</a> <a id="1429" href="Cubical.Displayed.Base.html#1429" class="Bound">c</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Cubical.Relation.Binary.Base.html#5220" class="Function">contrRelSingl→isUnivalent</a> <a id="1460" href="Cubical.Displayed.Base.html#1422" class="Bound Operator">_≅_</a> <a id="1464" href="Cubical.Displayed.Base.html#1427" class="Bound">ρ</a> <a id="1466" href="Cubical.Displayed.Base.html#1429" class="Bound">c</a>

<a id="1469" class="Keyword">record</a> <a id="DUARel"></a><a id="1476" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1483" class="Symbol">{</a><a id="1484" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1493" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="1495" class="Symbol">}</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.Displayed.Base.html#1498" class="Bound">𝒮-A</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1510" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a> <a id="1512" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a><a id="1515" class="Symbol">)</a>
              <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1545" href="Cubical.Displayed.Base.html#633" class="Generalizable">ℓB</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1584" href="Cubical.Displayed.Base.html#1493" class="Bound">ℓA</a> <a id="1587" href="Cubical.Displayed.Base.html#1545" class="Bound">ℓB</a><a id="1589" class="Symbol">)</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1598" href="Cubical.Displayed.Base.html#1512" class="Bound">ℓ≅A</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1609" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a><a id="1612" class="Symbol">)))</a> <a id="1616" class="Keyword">where</a>
  <a id="1624" class="Keyword">no-eta-equality</a>
  <a id="1642" class="Keyword">constructor</a> <a id="duarel"></a><a id="1654" href="Cubical.Displayed.Base.html#1654" class="InductiveConstructor">duarel</a>
  <a id="1663" class="Keyword">open</a> <a id="1668" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1674" href="Cubical.Displayed.Base.html#1498" class="Bound">𝒮-A</a>

  <a id="1681" class="Keyword">field</a>
    <a id="DUARel._≅ᴰ⟨_⟩_"></a><a id="1691" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="1699" class="Symbol">:</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Cubical.Displayed.Base.html#1702" class="Bound">a</a> <a id="1704" href="Cubical.Displayed.Base.html#1704" class="Bound">a&#39;</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1710" class="Symbol">}</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1716" href="Cubical.Displayed.Base.html#1702" class="Bound">a</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Cubical.Displayed.Base.html#1702" class="Bound">a</a> <a id="1722" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1724" href="Cubical.Displayed.Base.html#1704" class="Bound">a&#39;</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1731" href="Cubical.Displayed.Base.html#1704" class="Bound">a&#39;</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1741" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a>
    <a id="DUARel.uaᴰ"></a><a id="1749" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="1753" class="Symbol">:</a> <a id="1755" class="Symbol">{</a><a id="1756" href="Cubical.Displayed.Base.html#1756" class="Bound">a</a> <a id="1758" href="Cubical.Displayed.Base.html#1758" class="Bound">a&#39;</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1764" class="Symbol">}</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Cubical.Displayed.Base.html#1767" class="Bound">b</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1773" href="Cubical.Displayed.Base.html#1756" class="Bound">a</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.Displayed.Base.html#1777" class="Bound">p</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Cubical.Displayed.Base.html#1756" class="Bound">a</a> <a id="1783" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1785" href="Cubical.Displayed.Base.html#1758" class="Bound">a&#39;</a><a id="1787" class="Symbol">)</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Cubical.Displayed.Base.html#1790" class="Bound">b&#39;</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1797" href="Cubical.Displayed.Base.html#1758" class="Bound">a&#39;</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">→</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Cubical.Displayed.Base.html#1767" class="Bound">b</a> <a id="1806" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="1810" href="Cubical.Displayed.Base.html#1777" class="Bound">p</a> <a id="1812" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="1814" href="Cubical.Displayed.Base.html#1790" class="Bound">b&#39;</a><a id="1816" class="Symbol">)</a> <a id="1818" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1820" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1826" class="Symbol">(λ</a> <a id="1829" href="Cubical.Displayed.Base.html#1829" class="Bound">i</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1840" href="Cubical.Displayed.Base.html#1777" class="Bound">p</a> <a id="1842" href="Cubical.Displayed.Base.html#1829" class="Bound">i</a><a id="1843" class="Symbol">))</a> <a id="1846" href="Cubical.Displayed.Base.html#1767" class="Bound">b</a> <a id="1848" href="Cubical.Displayed.Base.html#1790" class="Bound">b&#39;</a>

  <a id="DUARel.fiberRel"></a><a id="1854" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="1863" class="Symbol">:</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Cubical.Displayed.Base.html#1866" class="Bound">a</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1882" href="Cubical.Displayed.Base.html#1866" class="Bound">a</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1888" href="Cubical.Displayed.Base.html#1866" class="Bound">a</a><a id="1889" class="Symbol">)</a> <a id="1891" href="Cubical.Displayed.Base.html#1550" class="Bound">ℓ≅B</a>
  <a id="1897" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="1906" href="Cubical.Displayed.Base.html#1906" class="Bound">a</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨</a> <a id="1915" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1917" href="Cubical.Displayed.Base.html#1906" class="Bound">a</a> <a id="1919" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩_</a>

  <a id="DUARel.uaᴰρ"></a><a id="1925" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="1930" class="Symbol">:</a> <a id="1932" class="Symbol">{</a><a id="1933" href="Cubical.Displayed.Base.html#1933" class="Bound">a</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Displayed.Base.html#1941" class="Bound">b</a> <a id="1943" href="Cubical.Displayed.Base.html#1943" class="Bound">b&#39;</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="1950" href="Cubical.Displayed.Base.html#1933" class="Bound">a</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Displayed.Base.html#1941" class="Bound">b</a> <a id="1957" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="1961" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1963" href="Cubical.Displayed.Base.html#1933" class="Bound">a</a> <a id="1965" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="1967" href="Cubical.Displayed.Base.html#1943" class="Bound">b&#39;</a> <a id="1970" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.Displayed.Base.html#1941" class="Bound">b</a> <a id="1975" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1977" href="Cubical.Displayed.Base.html#1943" class="Bound">b&#39;</a><a id="1979" class="Symbol">)</a>
  <a id="1983" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Displayed.Base.html#1989" class="Bound">a</a><a id="1990" class="Symbol">}</a> <a id="1992" href="Cubical.Displayed.Base.html#1992" class="Bound">b</a> <a id="1994" href="Cubical.Displayed.Base.html#1994" class="Bound">b&#39;</a> <a id="1997" class="Symbol">=</a>
    <a id="2003" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="2019" class="Symbol">(</a><a id="2020" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="2024" href="Cubical.Displayed.Base.html#1992" class="Bound">b</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2029" class="Symbol">_)</a> <a id="2032" href="Cubical.Displayed.Base.html#1994" class="Bound">b&#39;</a><a id="2034" class="Symbol">)</a>
      <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="2054" class="Symbol">(λ</a> <a id="2057" href="Cubical.Displayed.Base.html#2057" class="Bound">q</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2067" class="Symbol">(λ</a> <a id="2070" href="Cubical.Displayed.Base.html#2070" class="Bound">i</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Cubical.Displayed.Base.html#2057" class="Bound">q</a> <a id="2079" href="Cubical.Displayed.Base.html#2070" class="Bound">i</a><a id="2080" class="Symbol">))</a> <a id="2083" href="Cubical.Displayed.Base.html#1992" class="Bound">b</a> <a id="2085" href="Cubical.Displayed.Base.html#1994" class="Bound">b&#39;</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Displayed.Base.html#814" class="Function">ua</a> <a id="2100" href="Cubical.Displayed.Base.html#1989" class="Bound">a</a> <a id="2102" href="Cubical.Displayed.Base.html#1989" class="Bound">a</a><a id="2103" class="Symbol">)</a> <a id="2105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2109" class="Symbol">))</a>

  <a id="DUARel.ρᴰ"></a><a id="2115" href="Cubical.Displayed.Base.html#2115" class="Function">ρᴰ</a> <a id="2118" class="Symbol">:</a> <a id="2120" class="Symbol">{</a><a id="2121" href="Cubical.Displayed.Base.html#2121" class="Bound">a</a> <a id="2123" class="Symbol">:</a> <a id="2125" href="Cubical.Displayed.Base.html#1484" class="Bound">A</a><a id="2126" class="Symbol">}</a> <a id="2128" class="Symbol">→</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Cubical.Displayed.Base.html#2131" class="Bound">b</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Cubical.Displayed.Base.html#1532" class="Bound">B</a> <a id="2137" href="Cubical.Displayed.Base.html#2121" class="Bound">a</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Cubical.Displayed.Base.html#2131" class="Bound">b</a> <a id="2144" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="2148" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2150" href="Cubical.Displayed.Base.html#2121" class="Bound">a</a> <a id="2152" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2154" href="Cubical.Displayed.Base.html#2131" class="Bound">b</a>
  <a id="2158" href="Cubical.Displayed.Base.html#2115" class="Function">ρᴰ</a> <a id="2161" class="Symbol">{</a><a id="2162" href="Cubical.Displayed.Base.html#2162" class="Bound">a</a><a id="2163" class="Symbol">}</a> <a id="2165" href="Cubical.Displayed.Base.html#2165" class="Bound">b</a> <a id="2167" class="Symbol">=</a> <a id="2169" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="2181" href="Cubical.Displayed.Base.html#2165" class="Bound">b</a> <a id="2183" href="Cubical.Displayed.Base.html#2165" class="Bound">b</a><a id="2184" class="Symbol">)</a> <a id="2186" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="2193" class="Comment">-- total UARel induced by a DUARel</a>

<a id="2229" class="Keyword">module</a> <a id="2236" href="Cubical.Displayed.Base.html#2236" class="Module">_</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2248" href="Cubical.Displayed.Base.html#622" class="Generalizable">ℓA</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" href="Cubical.Displayed.Base.html#2253" class="Bound">𝒮-A</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2265" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2267" href="Cubical.Displayed.Base.html#629" class="Generalizable">ℓ≅A</a><a id="2270" class="Symbol">}</a>
  <a id="2274" class="Symbol">{</a><a id="2275" href="Cubical.Displayed.Base.html#2275" class="Bound">B</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2281" class="Symbol">→</a> <a id="2283" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2288" href="Cubical.Displayed.Base.html#633" class="Generalizable">ℓB</a><a id="2290" class="Symbol">}</a> <a id="2292" class="Symbol">{</a><a id="2293" href="Cubical.Displayed.Base.html#2293" class="Bound">ℓ≅B</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2304" class="Symbol">}</a>
  <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Displayed.Base.html#2309" class="Bound">𝒮ᴰ-B</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2323" href="Cubical.Displayed.Base.html#2253" class="Bound">𝒮-A</a> <a id="2327" href="Cubical.Displayed.Base.html#2275" class="Bound">B</a> <a id="2329" href="Cubical.Displayed.Base.html#2293" class="Bound">ℓ≅B</a><a id="2332" class="Symbol">)</a>
  <a id="2336" class="Keyword">where</a>

  <a id="2345" class="Keyword">open</a> <a id="2350" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="2356" href="Cubical.Displayed.Base.html#2253" class="Bound">𝒮-A</a>
  <a id="2362" class="Keyword">open</a> <a id="2367" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="2374" href="Cubical.Displayed.Base.html#2309" class="Bound">𝒮ᴰ-B</a>

  <a id="2382" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2395" href="Cubical.Displayed.Base.html#2239" class="Bound">A</a> <a id="2397" href="Cubical.Displayed.Base.html#2275" class="Bound">B</a><a id="2398" class="Symbol">)</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2407" href="Cubical.Displayed.Base.html#2267" class="Bound">ℓ≅A</a> <a id="2411" href="Cubical.Displayed.Base.html#2293" class="Bound">ℓ≅B</a><a id="2414" class="Symbol">)</a>
  <a id="2418" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="2428" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Displayed.Base.html#2431" class="Bound">a</a> <a id="2433" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2435" href="Cubical.Displayed.Base.html#2435" class="Bound">b</a><a id="2436" class="Symbol">)</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Cubical.Displayed.Base.html#2439" class="Bound">a&#39;</a> <a id="2442" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2444" href="Cubical.Displayed.Base.html#2444" class="Bound">b&#39;</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2453" href="Cubical.Displayed.Base.html#2453" class="Bound">p</a> <a id="2455" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2457" href="Cubical.Displayed.Base.html#2431" class="Bound">a</a> <a id="2459" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="2461" href="Cubical.Displayed.Base.html#2439" class="Bound">a&#39;</a> <a id="2464" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Cubical.Displayed.Base.html#2435" class="Bound">b</a> <a id="2469" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="2473" href="Cubical.Displayed.Base.html#2453" class="Bound">p</a> <a id="2475" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2477" href="Cubical.Displayed.Base.html#2444" class="Bound">b&#39;</a><a id="2479" class="Symbol">)</a>
  <a id="2483" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="2492" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Cubical.Displayed.Base.html#2495" class="Bound">a</a> <a id="2497" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2499" href="Cubical.Displayed.Base.html#2499" class="Bound">b</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Cubical.Displayed.Base.html#2503" class="Bound">a&#39;</a> <a id="2506" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2508" href="Cubical.Displayed.Base.html#2508" class="Bound">b&#39;</a><a id="2510" class="Symbol">)</a> <a id="2512" class="Symbol">=</a>
    <a id="2518" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="2534" class="Symbol">(</a><a id="2535" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Cubical.Displayed.Base.html#814" class="Function">ua</a> <a id="2552" href="Cubical.Displayed.Base.html#2495" class="Bound">a</a> <a id="2554" href="Cubical.Displayed.Base.html#2503" class="Bound">a&#39;</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">(λ</a> <a id="2561" href="Cubical.Displayed.Base.html#2561" class="Bound">p</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="2569" href="Cubical.Displayed.Base.html#2499" class="Bound">b</a> <a id="2571" href="Cubical.Displayed.Base.html#2561" class="Bound">p</a> <a id="2573" href="Cubical.Displayed.Base.html#2508" class="Bound">b&#39;</a><a id="2575" class="Symbol">))</a>
      <a id="2584" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Constant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Constant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Functions building DUARels on constant families

-}</a>
<a id="59" class="Keyword">module</a> <a id="66" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a> <a id="93" class="Keyword">where</a>

<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="251" class="Keyword">private</a>
  <a id="261" class="Keyword">variable</a>
    <a id="274" href="Cubical.Displayed.Constant.html#274" class="Generalizable">ℓ</a> <a id="276" href="Cubical.Displayed.Constant.html#276" class="Generalizable">ℓA</a> <a id="279" href="Cubical.Displayed.Constant.html#279" class="Generalizable">ℓA&#39;</a> <a id="283" href="Cubical.Displayed.Constant.html#283" class="Generalizable">ℓP</a> <a id="286" href="Cubical.Displayed.Constant.html#286" class="Generalizable">ℓ≅A</a> <a id="290" href="Cubical.Displayed.Constant.html#290" class="Generalizable">ℓ≅A&#39;</a> <a id="295" href="Cubical.Displayed.Constant.html#295" class="Generalizable">ℓB</a> <a id="298" href="Cubical.Displayed.Constant.html#298" class="Generalizable">ℓB&#39;</a> <a id="302" href="Cubical.Displayed.Constant.html#302" class="Generalizable">ℓ≅B</a> <a id="306" href="Cubical.Displayed.Constant.html#306" class="Generalizable">ℓ≅B&#39;</a> <a id="311" href="Cubical.Displayed.Constant.html#311" class="Generalizable">ℓC</a> <a id="314" href="Cubical.Displayed.Constant.html#314" class="Generalizable">ℓ≅C</a> <a id="318" class="Symbol">:</a> <a id="320" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="327" class="Comment">-- constant DUARel</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Cubical.Displayed.Constant.html#354" class="Module">_</a> <a id="356" class="Symbol">{</a><a id="357" href="Cubical.Displayed.Constant.html#357" class="Bound">A</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="366" href="Cubical.Displayed.Constant.html#276" class="Generalizable">ℓA</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">(</a><a id="371" href="Cubical.Displayed.Constant.html#371" class="Bound">𝒮-A</a> <a id="375" class="Symbol">:</a> <a id="377" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="383" href="Cubical.Displayed.Constant.html#357" class="Bound">A</a> <a id="385" href="Cubical.Displayed.Constant.html#286" class="Generalizable">ℓ≅A</a><a id="388" class="Symbol">)</a>
  <a id="392" class="Symbol">{</a><a id="393" href="Cubical.Displayed.Constant.html#393" class="Bound">B</a> <a id="395" class="Symbol">:</a> <a id="397" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="402" href="Cubical.Displayed.Constant.html#295" class="Generalizable">ℓB</a><a id="404" class="Symbol">}</a> <a id="406" class="Symbol">(</a><a id="407" href="Cubical.Displayed.Constant.html#407" class="Bound">𝒮-B</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="419" href="Cubical.Displayed.Constant.html#393" class="Bound">B</a> <a id="421" href="Cubical.Displayed.Constant.html#302" class="Generalizable">ℓ≅B</a><a id="424" class="Symbol">)</a>  <a id="427" class="Keyword">where</a>

  <a id="436" class="Keyword">open</a> <a id="441" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="447" href="Cubical.Displayed.Constant.html#407" class="Bound">𝒮-B</a>
  <a id="453" class="Keyword">open</a> <a id="458" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a>

  <a id="468" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="477" class="Symbol">:</a> <a id="479" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="486" href="Cubical.Displayed.Constant.html#371" class="Bound">𝒮-A</a> <a id="490" class="Symbol">(λ</a> <a id="493" href="Cubical.Displayed.Constant.html#493" class="Symbol">_</a> <a id="495" class="Symbol">→</a> <a id="497" href="Cubical.Displayed.Constant.html#393" class="Bound">B</a><a id="498" class="Symbol">)</a> <a id="500" href="Cubical.Displayed.Constant.html#421" class="Bound">ℓ≅B</a>
  <a id="506" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="515" class="Symbol">.</a><a id="516" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="524" href="Cubical.Displayed.Constant.html#524" class="Bound">b</a> <a id="526" class="Symbol">_</a> <a id="528" href="Cubical.Displayed.Constant.html#528" class="Bound">b&#39;</a> <a id="531" class="Symbol">=</a> <a id="533" href="Cubical.Displayed.Constant.html#524" class="Bound">b</a> <a id="535" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="537" href="Cubical.Displayed.Constant.html#528" class="Bound">b&#39;</a>
  <a id="542" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="551" class="Symbol">.</a><a id="552" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="556" href="Cubical.Displayed.Constant.html#556" class="Bound">b</a> <a id="558" href="Cubical.Displayed.Constant.html#558" class="Bound">p</a> <a id="560" href="Cubical.Displayed.Constant.html#560" class="Bound">b&#39;</a> <a id="563" class="Symbol">=</a> <a id="565" href="Cubical.Displayed.Base.html#814" class="Field">ua</a> <a id="568" href="Cubical.Displayed.Constant.html#556" class="Bound">b</a> <a id="570" href="Cubical.Displayed.Constant.html#560" class="Bound">b&#39;</a>

<a id="574" class="Comment">-- SubstRel for an arbitrary constant family</a>

<a id="620" class="Keyword">module</a> <a id="627" href="Cubical.Displayed.Constant.html#627" class="Module">_</a> <a id="629" class="Symbol">{</a><a id="630" href="Cubical.Displayed.Constant.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="639" href="Cubical.Displayed.Constant.html#276" class="Generalizable">ℓA</a><a id="641" class="Symbol">}</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Displayed.Constant.html#644" class="Bound">𝒮-A</a> <a id="648" class="Symbol">:</a> <a id="650" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="656" href="Cubical.Displayed.Constant.html#630" class="Bound">A</a> <a id="658" href="Cubical.Displayed.Constant.html#286" class="Generalizable">ℓ≅A</a><a id="661" class="Symbol">)</a> <a id="663" class="Symbol">(</a><a id="664" href="Cubical.Displayed.Constant.html#664" class="Bound">B</a> <a id="666" class="Symbol">:</a> <a id="668" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="673" href="Cubical.Displayed.Constant.html#295" class="Generalizable">ℓB</a><a id="675" class="Symbol">)</a> <a id="677" class="Keyword">where</a>

  <a id="686" class="Keyword">open</a> <a id="691" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>

  <a id="703" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="712" class="Symbol">:</a> <a id="714" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="723" href="Cubical.Displayed.Constant.html#644" class="Bound">𝒮-A</a> <a id="727" class="Symbol">(λ</a> <a id="730" href="Cubical.Displayed.Constant.html#730" class="Symbol">_</a> <a id="732" class="Symbol">→</a> <a id="734" href="Cubical.Displayed.Constant.html#664" class="Bound">B</a><a id="735" class="Symbol">)</a>
  <a id="739" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="748" class="Symbol">.</a><a id="749" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="762" class="Symbol">_</a> <a id="764" class="Symbol">=</a> <a id="766" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="774" href="Cubical.Displayed.Constant.html#664" class="Bound">B</a>
  <a id="778" href="Cubical.Displayed.Constant.html#703" class="Function">𝒮ˢ-const</a> <a id="787" class="Symbol">.</a><a id="788" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="801" href="Cubical.Displayed.Constant.html#801" class="Bound">p</a> <a id="803" href="Cubical.Displayed.Constant.html#803" class="Bound">b</a> <a id="805" class="Symbol">=</a> <a id="807" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="821" href="Cubical.Displayed.Constant.html#803" class="Bound">b</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Functions building UARels and DUARels on function types

-}</a>
<a id="67" class="Symbol">{-#</a> <a id="71" class="Keyword">OPTIONS</a> <a id="79" class="Pragma">--no-exact-split</a> <a id="96" class="Symbol">#-}</a>
<a id="100" class="Keyword">module</a> <a id="107" href="Cubical.Displayed.Function.html" class="Module">Cubical.Displayed.Function</a> <a id="134" class="Keyword">where</a>

<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="219" class="Keyword">open</a> <a id="224" class="Keyword">import</a> <a id="231" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Functions.Implicit.html" class="Module">Cubical.Functions.Implicit</a>

<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">variable</a>
    <a id="633" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a> <a id="636" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a> <a id="640" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a> <a id="643" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a> <a id="647" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a> <a id="650" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a> <a id="654" class="Symbol">:</a> <a id="656" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="663" class="Comment">-- UARel on dependent function type</a>
<a id="699" class="Comment">-- from UARel on domain and DUARel on codomain</a>

<a id="747" class="Keyword">module</a> <a id="754" href="Cubical.Displayed.Function.html#754" class="Module">_</a> <a id="756" class="Symbol">{</a><a id="757" href="Cubical.Displayed.Function.html#757" class="Bound">A</a> <a id="759" class="Symbol">:</a> <a id="761" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="766" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="768" class="Symbol">}</a> <a id="770" class="Symbol">(</a><a id="771" href="Cubical.Displayed.Function.html#771" class="Bound">𝒮-A</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="783" href="Cubical.Displayed.Function.html#757" class="Bound">A</a> <a id="785" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">{</a><a id="791" href="Cubical.Displayed.Function.html#791" class="Bound">B</a> <a id="793" class="Symbol">:</a> <a id="795" href="Cubical.Displayed.Function.html#757" class="Bound">A</a> <a id="797" class="Symbol">→</a> <a id="799" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="804" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">(</a><a id="809" href="Cubical.Displayed.Function.html#809" class="Bound">𝒮ᴰ-B</a> <a id="814" class="Symbol">:</a> <a id="816" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="823" href="Cubical.Displayed.Function.html#771" class="Bound">𝒮-A</a> <a id="827" href="Cubical.Displayed.Function.html#791" class="Bound">B</a> <a id="829" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="832" class="Symbol">)</a> <a id="834" class="Keyword">where</a>

  <a id="843" class="Keyword">open</a> <a id="848" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="854" href="Cubical.Displayed.Function.html#771" class="Bound">𝒮-A</a>
  <a id="860" class="Keyword">open</a> <a id="865" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="872" href="Cubical.Displayed.Function.html#809" class="Bound">𝒮ᴰ-B</a>

  <a id="880" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="884" class="Symbol">:</a> <a id="886" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="892" class="Symbol">((</a><a id="894" href="Cubical.Displayed.Function.html#894" class="Bound">a</a> <a id="896" class="Symbol">:</a> <a id="898" href="Cubical.Displayed.Function.html#757" class="Bound">A</a><a id="899" class="Symbol">)</a> <a id="901" class="Symbol">→</a> <a id="903" href="Cubical.Displayed.Function.html#791" class="Bound">B</a> <a id="905" href="Cubical.Displayed.Function.html#894" class="Bound">a</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">(</a><a id="909" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="915" href="Cubical.Displayed.Function.html#766" class="Bound">ℓA</a> <a id="918" href="Cubical.Displayed.Function.html#829" class="Bound">ℓ≅B</a><a id="921" class="Symbol">)</a>
  <a id="925" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="935" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="939" href="Cubical.Displayed.Function.html#939" class="Bound">f</a> <a id="941" href="Cubical.Displayed.Function.html#941" class="Bound">f&#39;</a> <a id="944" class="Symbol">=</a> <a id="946" class="Symbol">∀</a> <a id="948" href="Cubical.Displayed.Function.html#948" class="Bound">a</a> <a id="950" class="Symbol">→</a> <a id="952" href="Cubical.Displayed.Function.html#939" class="Bound">f</a> <a id="954" href="Cubical.Displayed.Function.html#948" class="Bound">a</a> <a id="956" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="960" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="962" href="Cubical.Displayed.Function.html#948" class="Bound">a</a> <a id="964" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="966" href="Cubical.Displayed.Function.html#941" class="Bound">f&#39;</a> <a id="969" href="Cubical.Displayed.Function.html#948" class="Bound">a</a>
  <a id="973" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="982" href="Cubical.Displayed.Function.html#880" class="Function">𝒮-Π</a> <a id="986" href="Cubical.Displayed.Function.html#986" class="Bound">f</a> <a id="988" href="Cubical.Displayed.Function.html#988" class="Bound">f&#39;</a> <a id="991" class="Symbol">=</a>
    <a id="997" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="1013" class="Symbol">(</a><a id="1014" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="1024" class="Symbol">λ</a> <a id="1026" href="Cubical.Displayed.Function.html#1026" class="Bound">a</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Cubical.Displayed.Function.html#986" class="Bound">f</a> <a id="1038" href="Cubical.Displayed.Function.html#1026" class="Bound">a</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Cubical.Displayed.Function.html#988" class="Bound">f&#39;</a> <a id="1045" href="Cubical.Displayed.Function.html#1026" class="Bound">a</a><a id="1046" class="Symbol">))</a>
      <a id="1055" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

<a id="1068" class="Comment">-- Parameterize UARel by type</a>

<a id="_→𝒮_"></a><a id="1099" href="Cubical.Displayed.Function.html#1099" class="Function Operator">_→𝒮_</a> <a id="1104" class="Symbol">:</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Cubical.Displayed.Function.html#1107" class="Bound">A</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1116" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="1118" class="Symbol">)</a> <a id="1120" class="Symbol">{</a><a id="1121" href="Cubical.Displayed.Function.html#1121" class="Bound">B</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1130" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Displayed.Function.html#1135" class="Bound">𝒮-B</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1147" href="Cubical.Displayed.Function.html#1121" class="Bound">B</a> <a id="1149" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Cubical.Displayed.Function.html#1107" class="Bound">A</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Cubical.Displayed.Function.html#1121" class="Bound">B</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1177" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a> <a id="1180" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1183" class="Symbol">)</a>
<a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Displayed.Function.html#1186" class="Bound">A</a> <a id="1188" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1191" href="Cubical.Displayed.Function.html#1191" class="Bound">𝒮-B</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">.</a><a id="1197" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1207" href="Cubical.Displayed.Function.html#1207" class="Bound">f</a> <a id="1209" href="Cubical.Displayed.Function.html#1209" class="Bound">f&#39;</a> <a id="1212" class="Symbol">=</a> <a id="1214" class="Symbol">∀</a> <a id="1216" href="Cubical.Displayed.Function.html#1216" class="Bound">a</a> <a id="1218" class="Symbol">→</a> <a id="1220" href="Cubical.Displayed.Function.html#1191" class="Bound">𝒮-B</a> <a id="1224" class="Symbol">.</a><a id="1225" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Displayed.Function.html#1207" class="Bound">f</a> <a id="1238" href="Cubical.Displayed.Function.html#1216" class="Bound">a</a><a id="1239" class="Symbol">)</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Displayed.Function.html#1209" class="Bound">f&#39;</a> <a id="1245" href="Cubical.Displayed.Function.html#1216" class="Bound">a</a><a id="1246" class="Symbol">)</a>
<a id="1248" class="Symbol">(</a><a id="1249" href="Cubical.Displayed.Function.html#1249" class="Bound">A</a> <a id="1251" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1254" href="Cubical.Displayed.Function.html#1254" class="Bound">𝒮-B</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">.</a><a id="1260" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1269" href="Cubical.Displayed.Function.html#1269" class="Bound">f</a> <a id="1271" href="Cubical.Displayed.Function.html#1271" class="Bound">f&#39;</a> <a id="1274" class="Symbol">=</a>
  <a id="1278" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
    <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="1303" class="Symbol">λ</a> <a id="1305" href="Cubical.Displayed.Function.html#1305" class="Bound">a</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Cubical.Displayed.Function.html#1254" class="Bound">𝒮-B</a> <a id="1313" class="Symbol">.</a><a id="1314" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Cubical.Displayed.Function.html#1269" class="Bound">f</a> <a id="1326" href="Cubical.Displayed.Function.html#1305" class="Bound">a</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Displayed.Function.html#1271" class="Bound">f&#39;</a> <a id="1333" href="Cubical.Displayed.Function.html#1305" class="Bound">a</a><a id="1334" class="Symbol">))</a>
    <a id="1341" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

<a id="𝒮-app"></a><a id="1354" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">{</a><a id="1363" href="Cubical.Displayed.Function.html#1363" class="Bound">A</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1372" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="1374" class="Symbol">}</a> <a id="1376" class="Symbol">{</a><a id="1377" href="Cubical.Displayed.Function.html#1377" class="Bound">B</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1386" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="1388" class="Symbol">}</a> <a id="1390" class="Symbol">{</a><a id="1391" href="Cubical.Displayed.Function.html#1391" class="Bound">𝒮-B</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1403" href="Cubical.Displayed.Function.html#1377" class="Bound">B</a> <a id="1405" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1408" class="Symbol">}</a>
  <a id="1412" class="Symbol">→</a> <a id="1414" href="Cubical.Displayed.Function.html#1363" class="Bound">A</a> <a id="1416" class="Symbol">→</a> <a id="1418" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.Displayed.Function.html#1363" class="Bound">A</a> <a id="1430" href="Cubical.Displayed.Function.html#1099" class="Function Operator">→𝒮</a> <a id="1433" href="Cubical.Displayed.Function.html#1391" class="Bound">𝒮-B</a><a id="1436" class="Symbol">)</a> <a id="1438" href="Cubical.Displayed.Function.html#1391" class="Bound">𝒮-B</a>
<a id="1442" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1448" href="Cubical.Displayed.Function.html#1448" class="Bound">a</a> <a id="1450" class="Symbol">.</a><a id="1451" href="Cubical.Displayed.Morphism.html#777" class="Field">UARelHom.fun</a> <a id="1464" href="Cubical.Displayed.Function.html#1464" class="Bound">f</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="Cubical.Displayed.Function.html#1464" class="Bound">f</a> <a id="1470" href="Cubical.Displayed.Function.html#1448" class="Bound">a</a>
<a id="1472" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1478" href="Cubical.Displayed.Function.html#1478" class="Bound">a</a> <a id="1480" class="Symbol">.</a><a id="1481" href="Cubical.Displayed.Morphism.html#793" class="Field">UARelHom.rel</a> <a id="1494" href="Cubical.Displayed.Function.html#1494" class="Bound">h</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Displayed.Function.html#1494" class="Bound">h</a> <a id="1500" href="Cubical.Displayed.Function.html#1478" class="Bound">a</a>
<a id="1502" href="Cubical.Displayed.Function.html#1354" class="Function">𝒮-app</a> <a id="1508" href="Cubical.Displayed.Function.html#1508" class="Bound">a</a> <a id="1510" class="Symbol">.</a><a id="1511" href="Cubical.Displayed.Morphism.html#866" class="Field">UARelHom.ua</a> <a id="1523" href="Cubical.Displayed.Function.html#1523" class="Bound">h</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1533" class="Comment">-- DUARel on dependent function type</a>
<a id="1570" class="Comment">-- from DUARels on domain and codomain</a>

<a id="1610" class="Keyword">module</a> <a id="1617" href="Cubical.Displayed.Function.html#1617" class="Module">_</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1629" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1646" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a> <a id="1648" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="1651" class="Symbol">}</a>
  <a id="1655" class="Symbol">{</a><a id="1656" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a> <a id="1662" class="Symbol">→</a> <a id="1664" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1669" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Displayed.Function.html#1674" class="Bound">𝒮ᴰ-B</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1688" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a> <a id="1692" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1694" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="1697" class="Symbol">)</a>
  <a id="1701" class="Symbol">{</a><a id="1702" href="Cubical.Displayed.Function.html#1702" class="Bound">C</a> <a id="1704" class="Symbol">:</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Displayed.Function.html#1707" class="Bound">a</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Cubical.Displayed.Function.html#1620" class="Bound">A</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1718" href="Cubical.Displayed.Function.html#1707" class="Bound">a</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1727" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.Displayed.Function.html#1732" class="Bound">𝒮ᴰ-C</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1749" href="Cubical.Displayed.Function.html#1674" class="Bound">𝒮ᴰ-B</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="1764" href="Cubical.Displayed.Function.html#1702" class="Bound">C</a><a id="1765" class="Symbol">)</a> <a id="1767" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="1770" class="Symbol">)</a>
  <a id="1774" class="Keyword">where</a>

  <a id="1783" class="Keyword">open</a> <a id="1788" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1794" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a>
  <a id="1800" class="Keyword">private</a>
    <a id="1812" class="Keyword">module</a> <a id="1819" href="Cubical.Displayed.Function.html#1819" class="Module">B</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1830" href="Cubical.Displayed.Function.html#1674" class="Bound">𝒮ᴰ-B</a>
    <a id="1839" class="Keyword">module</a> <a id="1846" href="Cubical.Displayed.Function.html#1846" class="Module">C</a> <a id="1848" class="Symbol">=</a> <a id="1850" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1857" href="Cubical.Displayed.Function.html#1732" class="Bound">𝒮ᴰ-C</a>

  <a id="1865" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1879" href="Cubical.Displayed.Function.html#1634" class="Bound">𝒮-A</a> <a id="1883" class="Symbol">(λ</a> <a id="1886" href="Cubical.Displayed.Function.html#1886" class="Bound">a</a> <a id="1888" class="Symbol">→</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Displayed.Function.html#1891" class="Bound">b</a> <a id="1893" class="Symbol">:</a> <a id="1895" href="Cubical.Displayed.Function.html#1656" class="Bound">B</a> <a id="1897" href="Cubical.Displayed.Function.html#1886" class="Bound">a</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Cubical.Displayed.Function.html#1702" class="Bound">C</a> <a id="1904" href="Cubical.Displayed.Function.html#1886" class="Bound">a</a> <a id="1906" href="Cubical.Displayed.Function.html#1891" class="Bound">b</a><a id="1907" class="Symbol">)</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1923" href="Cubical.Displayed.Function.html#1669" class="Bound">ℓB</a> <a id="1926" href="Cubical.Displayed.Function.html#1694" class="Bound">ℓ≅B</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Cubical.Displayed.Function.html#1767" class="Bound">ℓ≅C</a><a id="1934" class="Symbol">)</a>
  <a id="1938" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1953" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="1958" href="Cubical.Displayed.Function.html#1958" class="Bound">f</a> <a id="1960" href="Cubical.Displayed.Function.html#1960" class="Bound">p</a> <a id="1962" href="Cubical.Displayed.Function.html#1962" class="Bound">f&#39;</a> <a id="1965" class="Symbol">=</a>
    <a id="1971" class="Symbol">∀</a> <a id="1973" class="Symbol">{</a><a id="1974" href="Cubical.Displayed.Function.html#1974" class="Bound">b</a> <a id="1976" href="Cubical.Displayed.Function.html#1976" class="Bound">b&#39;</a><a id="1978" class="Symbol">}</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Cubical.Displayed.Function.html#1981" class="Bound">q</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Cubical.Displayed.Function.html#1974" class="Bound">b</a> <a id="1987" href="Cubical.Displayed.Base.html#1691" class="Function Operator">B.≅ᴰ⟨</a> <a id="1993" href="Cubical.Displayed.Function.html#1960" class="Bound">p</a> <a id="1995" href="Cubical.Displayed.Base.html#1691" class="Function Operator">⟩</a> <a id="1997" href="Cubical.Displayed.Function.html#1976" class="Bound">b&#39;</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Cubical.Displayed.Function.html#1958" class="Bound">f</a> <a id="2005" href="Cubical.Displayed.Function.html#1974" class="Bound">b</a> <a id="2007" href="Cubical.Displayed.Base.html#1691" class="Field Operator">C.≅ᴰ⟨</a> <a id="2013" href="Cubical.Displayed.Function.html#1960" class="Bound">p</a> <a id="2015" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2017" href="Cubical.Displayed.Function.html#1981" class="Bound">q</a> <a id="2019" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2021" href="Cubical.Displayed.Function.html#1962" class="Bound">f&#39;</a> <a id="2024" href="Cubical.Displayed.Function.html#1976" class="Bound">b&#39;</a>
  <a id="2029" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2040" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="2045" href="Cubical.Displayed.Function.html#2045" class="Bound">f</a> <a id="2047" href="Cubical.Displayed.Function.html#2047" class="Bound">p</a> <a id="2049" href="Cubical.Displayed.Function.html#2049" class="Bound">f&#39;</a> <a id="2052" class="Symbol">=</a>
    <a id="2058" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="2074" class="Symbol">(</a><a id="2075" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="2093" class="Symbol">λ</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Cubical.Displayed.Function.html#2096" class="Bound">b</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">→</a>
        <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="2128" class="Symbol">λ</a> <a id="2130" class="Symbol">{</a><a id="2131" href="Cubical.Displayed.Function.html#2131" class="Bound">b&#39;</a><a id="2133" class="Symbol">}</a> <a id="2135" class="Symbol">→</a>
          <a id="2147" class="Symbol">(</a><a id="2148" href="Cubical.Foundations.Equiv.html#9668" class="Function">equivΠ</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Displayed.Base.html#1749" class="Function">B.uaᴰ</a> <a id="2162" href="Cubical.Displayed.Function.html#2096" class="Bound">b</a> <a id="2164" href="Cubical.Displayed.Function.html#2047" class="Bound">p</a> <a id="2166" href="Cubical.Displayed.Function.html#2131" class="Bound">b&#39;</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">(λ</a> <a id="2173" href="Cubical.Displayed.Function.html#2173" class="Bound">q</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.Displayed.Base.html#1749" class="Field">C.uaᴰ</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Cubical.Displayed.Function.html#2045" class="Bound">f</a> <a id="2186" href="Cubical.Displayed.Function.html#2096" class="Bound">b</a><a id="2187" class="Symbol">)</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Displayed.Function.html#2047" class="Bound">p</a> <a id="2192" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2194" href="Cubical.Displayed.Function.html#2173" class="Bound">q</a><a id="2195" class="Symbol">)</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Cubical.Displayed.Function.html#2049" class="Bound">f&#39;</a> <a id="2201" href="Cubical.Displayed.Function.html#2131" class="Bound">b&#39;</a><a id="2203" class="Symbol">)))))</a>
      <a id="2215" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a>

<a id="_→𝒮ᴰ_"></a><a id="2231" href="Cubical.Displayed.Function.html#2231" class="Function Operator">_→𝒮ᴰ_</a> <a id="2237" class="Symbol">:</a> <a id="2239" class="Symbol">{</a><a id="2240" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2249" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">{</a><a id="2254" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2258" class="Symbol">:</a> <a id="2260" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2266" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2268" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="2271" class="Symbol">}</a>
  <a id="2275" class="Symbol">{</a><a id="2276" href="Cubical.Displayed.Function.html#2276" class="Bound">B</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2289" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="2291" class="Symbol">}</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Displayed.Function.html#2294" class="Bound">𝒮ᴰ-B</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2308" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2312" href="Cubical.Displayed.Function.html#2276" class="Bound">B</a> <a id="2314" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="2317" class="Symbol">)</a>
  <a id="2321" class="Symbol">{</a><a id="2322" href="Cubical.Displayed.Function.html#2322" class="Bound">C</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="Cubical.Displayed.Function.html#2240" class="Bound">A</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2335" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="2337" class="Symbol">}</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Cubical.Displayed.Function.html#2340" class="Bound">𝒮ᴰ-C</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2354" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2358" href="Cubical.Displayed.Function.html#2322" class="Bound">C</a> <a id="2360" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="2363" class="Symbol">)</a>
  <a id="2367" class="Symbol">→</a> <a id="2369" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2376" href="Cubical.Displayed.Function.html#2254" class="Bound">𝒮-A</a> <a id="2380" class="Symbol">(λ</a> <a id="2383" href="Cubical.Displayed.Function.html#2383" class="Bound">a</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Displayed.Function.html#2276" class="Bound">B</a> <a id="2389" href="Cubical.Displayed.Function.html#2383" class="Bound">a</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="Cubical.Displayed.Function.html#2322" class="Bound">C</a> <a id="2395" href="Cubical.Displayed.Function.html#2383" class="Bound">a</a><a id="2396" class="Symbol">)</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2412" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a> <a id="2415" href="Cubical.Displayed.Function.html#643" class="Generalizable">ℓ≅B</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="2423" class="Symbol">)</a>
<a id="2425" href="Cubical.Displayed.Function.html#2425" class="Bound">𝒮ᴰ-B</a> <a id="2430" href="Cubical.Displayed.Function.html#2231" class="Function Operator">→𝒮ᴰ</a> <a id="2434" href="Cubical.Displayed.Function.html#2434" class="Bound">𝒮ᴰ-C</a> <a id="2439" class="Symbol">=</a>
  <a id="2443" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="2448" href="Cubical.Displayed.Function.html#2425" class="Bound">𝒮ᴰ-B</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="2462" class="Symbol">_</a> <a id="2464" href="Cubical.Displayed.Function.html#2434" class="Bound">𝒮ᴰ-C</a> <a id="2469" href="Cubical.Displayed.Function.html#2425" class="Bound">𝒮ᴰ-B</a><a id="2473" class="Symbol">)</a>

<a id="2476" class="Comment">-- DUARel on dependent function type</a>
<a id="2513" class="Comment">-- from a SubstRel on the domain and DUARel on the codomain</a>

<a id="2574" class="Keyword">module</a> <a id="2581" href="Cubical.Displayed.Function.html#2581" class="Module">_</a> <a id="2583" class="Symbol">{</a><a id="2584" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a> <a id="2586" class="Symbol">:</a> <a id="2588" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2593" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="2595" class="Symbol">}</a> <a id="2597" class="Symbol">{</a><a id="2598" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2610" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a> <a id="2612" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="2615" class="Symbol">}</a>
  <a id="2619" class="Symbol">{</a><a id="2620" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2622" class="Symbol">:</a> <a id="2624" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a> <a id="2626" class="Symbol">→</a> <a id="2628" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2633" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="2635" class="Symbol">}</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a> <a id="2643" class="Symbol">:</a> <a id="2645" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2654" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a> <a id="2658" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a><a id="2659" class="Symbol">)</a>
  <a id="2663" class="Symbol">{</a><a id="2664" href="Cubical.Displayed.Function.html#2664" class="Bound">C</a> <a id="2666" class="Symbol">:</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.Displayed.Function.html#2669" class="Bound">a</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Cubical.Displayed.Function.html#2584" class="Bound">A</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2680" href="Cubical.Displayed.Function.html#2669" class="Bound">a</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2689" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="2691" class="Symbol">}</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Cubical.Displayed.Function.html#2694" class="Bound">𝒮ᴰ-C</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="2712" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a><a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2727" href="Cubical.Displayed.Function.html#2664" class="Bound">C</a><a id="2728" class="Symbol">)</a> <a id="2730" href="Cubical.Displayed.Function.html#650" class="Generalizable">ℓ≅C</a><a id="2733" class="Symbol">)</a>
  <a id="2737" class="Keyword">where</a>

  <a id="2746" class="Keyword">open</a> <a id="2751" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="2757" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a>
  <a id="2763" class="Keyword">open</a> <a id="2768" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="2777" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a>
  <a id="2784" class="Keyword">open</a> <a id="2789" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="2796" href="Cubical.Displayed.Function.html#2694" class="Bound">𝒮ᴰ-C</a>

  <a id="2804" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2819" href="Cubical.Displayed.Function.html#2598" class="Bound">𝒮-A</a> <a id="2823" class="Symbol">(λ</a> <a id="2826" href="Cubical.Displayed.Function.html#2826" class="Bound">a</a> <a id="2828" class="Symbol">→</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Displayed.Function.html#2831" class="Bound">b</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2837" href="Cubical.Displayed.Function.html#2826" class="Bound">a</a><a id="2838" class="Symbol">)</a> <a id="2840" class="Symbol">→</a> <a id="2842" href="Cubical.Displayed.Function.html#2664" class="Bound">C</a> <a id="2844" href="Cubical.Displayed.Function.html#2826" class="Bound">a</a> <a id="2846" href="Cubical.Displayed.Function.html#2831" class="Bound">b</a><a id="2847" class="Symbol">)</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2856" href="Cubical.Displayed.Function.html#2633" class="Bound">ℓB</a> <a id="2859" href="Cubical.Displayed.Function.html#2730" class="Bound">ℓ≅C</a><a id="2862" class="Symbol">)</a>
  <a id="2866" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="2881" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="2887" href="Cubical.Displayed.Function.html#2887" class="Bound">f</a> <a id="2889" href="Cubical.Displayed.Function.html#2889" class="Bound">p</a> <a id="2891" href="Cubical.Displayed.Function.html#2891" class="Bound">f&#39;</a> <a id="2894" class="Symbol">=</a>
    <a id="2900" class="Symbol">(</a><a id="2901" href="Cubical.Displayed.Function.html#2901" class="Bound">b</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Cubical.Displayed.Function.html#2620" class="Bound">B</a> <a id="2907" class="Symbol">_)</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Cubical.Displayed.Function.html#2887" class="Bound">f</a> <a id="2914" href="Cubical.Displayed.Function.html#2901" class="Bound">b</a> <a id="2916" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="2920" href="Cubical.Displayed.Function.html#2889" class="Bound">p</a> <a id="2922" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2924" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2929" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="2931" href="Cubical.Displayed.Function.html#2891" class="Bound">f&#39;</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Displayed.Subst.html#849" class="Function">act</a> <a id="2939" href="Cubical.Displayed.Function.html#2889" class="Bound">p</a> <a id="2941" class="Symbol">.</a><a id="2942" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2946" href="Cubical.Displayed.Function.html#2901" class="Bound">b</a><a id="2947" class="Symbol">)</a>
  <a id="2951" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2962" href="Cubical.Displayed.Function.html#2804" class="Function">𝒮ᴰ-Πˢ</a> <a id="2968" href="Cubical.Displayed.Function.html#2968" class="Bound">f</a> <a id="2970" href="Cubical.Displayed.Function.html#2970" class="Bound">p</a> <a id="2972" href="Cubical.Displayed.Function.html#2972" class="Bound">f&#39;</a> <a id="2975" class="Symbol">=</a>
    <a id="2981" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="2997" class="Symbol">(</a><a id="2998" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
        <a id="3016" class="Symbol">(</a><a id="3017" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="3027" class="Symbol">λ</a> <a id="3029" href="Cubical.Displayed.Function.html#3029" class="Bound">b</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Cubical.Foundations.Path.html#11653" class="Function">Jequiv</a> <a id="3040" class="Symbol">(λ</a> <a id="3043" href="Cubical.Displayed.Function.html#3043" class="Bound">b&#39;</a> <a id="3046" href="Cubical.Displayed.Function.html#3046" class="Bound">q</a> <a id="3048" class="Symbol">→</a> <a id="3050" href="Cubical.Displayed.Function.html#2968" class="Bound">f</a> <a id="3052" href="Cubical.Displayed.Function.html#3029" class="Bound">b</a> <a id="3054" href="Cubical.Displayed.Base.html#1691" class="Field Operator">≅ᴰ⟨</a> <a id="3058" href="Cubical.Displayed.Function.html#2970" class="Bound">p</a> <a id="3060" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3062" href="Cubical.Displayed.Function.html#3046" class="Bound">q</a> <a id="3064" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="3066" href="Cubical.Displayed.Function.html#2972" class="Bound">f&#39;</a> <a id="3069" href="Cubical.Displayed.Function.html#3043" class="Bound">b&#39;</a><a id="3071" class="Symbol">))</a>
        <a id="3082" class="Symbol">(</a><a id="3083" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3092" href="Cubical.Functions.Implicit.html#165" class="Function">implicit≃Explicit</a><a id="3109" class="Symbol">))</a>
      <a id="3118" class="Symbol">(</a><a id="3119" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="3147" href="Cubical.Displayed.Function.html#2638" class="Bound">𝒮ˢ-B</a><a id="3151" class="Symbol">)</a> <a id="3153" href="Cubical.Displayed.Function.html#2694" class="Bound">𝒮ᴰ-C</a><a id="3157" class="Symbol">)</a> <a id="3159" href="Cubical.Displayed.Function.html#2968" class="Bound">f</a> <a id="3161" href="Cubical.Displayed.Function.html#2970" class="Bound">p</a> <a id="3163" href="Cubical.Displayed.Function.html#2972" class="Bound">f&#39;</a><a id="3165" class="Symbol">)</a>

<a id="3168" class="Comment">-- SubstRel on a dependent function type</a>
<a id="3209" class="Comment">-- from a SubstRel on the domain and SubstRel on the codomain</a>

<a id="3272" class="Keyword">module</a> <a id="3279" href="Cubical.Displayed.Function.html#3279" class="Module">_</a> <a id="3281" class="Symbol">{</a><a id="3282" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3291" href="Cubical.Displayed.Function.html#633" class="Generalizable">ℓA</a><a id="3293" class="Symbol">}</a> <a id="3295" class="Symbol">{</a><a id="3296" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a> <a id="3300" class="Symbol">:</a> <a id="3302" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3308" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3310" href="Cubical.Displayed.Function.html#636" class="Generalizable">ℓ≅A</a><a id="3313" class="Symbol">}</a>
  <a id="3317" class="Symbol">{</a><a id="3318" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3331" href="Cubical.Displayed.Function.html#640" class="Generalizable">ℓB</a><a id="3333" class="Symbol">}</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3352" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a> <a id="3356" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a><a id="3357" class="Symbol">)</a>
  <a id="3361" class="Symbol">{</a><a id="3362" href="Cubical.Displayed.Function.html#3362" class="Bound">C</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3368" href="Cubical.Displayed.Function.html#3282" class="Bound">A</a> <a id="3370" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3379" href="Cubical.Displayed.Function.html#647" class="Generalizable">ℓC</a><a id="3381" class="Symbol">}</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Displayed.Function.html#3384" class="Bound">𝒮ˢ-C</a> <a id="3389" class="Symbol">:</a> <a id="3391" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="3404" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a><a id="3408" class="Symbol">)</a> <a id="3410" href="Cubical.Displayed.Function.html#3362" class="Bound">C</a><a id="3411" class="Symbol">)</a>
  <a id="3415" class="Keyword">where</a>

  <a id="3424" class="Keyword">open</a> <a id="3429" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="3435" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a>
  <a id="3441" class="Keyword">open</a> <a id="3446" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>
  <a id="3457" class="Keyword">private</a>
    <a id="3469" class="Keyword">module</a> <a id="3476" href="Cubical.Displayed.Function.html#3476" class="Module">B</a> <a id="3478" class="Symbol">=</a> <a id="3480" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3489" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a>
    <a id="3498" class="Keyword">module</a> <a id="3505" href="Cubical.Displayed.Function.html#3505" class="Module">C</a> <a id="3507" class="Symbol">=</a> <a id="3509" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3518" href="Cubical.Displayed.Function.html#3384" class="Bound">𝒮ˢ-C</a>

  <a id="3526" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3542" href="Cubical.Displayed.Function.html#3296" class="Bound">𝒮-A</a> <a id="3546" class="Symbol">(λ</a> <a id="3549" href="Cubical.Displayed.Function.html#3549" class="Bound">a</a> <a id="3551" class="Symbol">→</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Cubical.Displayed.Function.html#3554" class="Bound">b</a> <a id="3556" class="Symbol">:</a> <a id="3558" href="Cubical.Displayed.Function.html#3318" class="Bound">B</a> <a id="3560" href="Cubical.Displayed.Function.html#3549" class="Bound">a</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Cubical.Displayed.Function.html#3362" class="Bound">C</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Displayed.Function.html#3549" class="Bound">a</a> <a id="3570" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3572" href="Cubical.Displayed.Function.html#3554" class="Bound">b</a><a id="3573" class="Symbol">))</a>
  <a id="3578" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3583" class="Symbol">.</a><a id="3584" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3588" href="Cubical.Displayed.Function.html#3588" class="Bound">p</a> <a id="3590" class="Symbol">=</a> <a id="3592" href="Cubical.Foundations.Equiv.html#8746" class="Function">equivΠ&#39;</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Cubical.Displayed.Subst.html#849" class="Function">B.act</a> <a id="3607" href="Cubical.Displayed.Function.html#3588" class="Bound">p</a><a id="3608" class="Symbol">)</a> <a id="3610" class="Symbol">(λ</a> <a id="3613" href="Cubical.Displayed.Function.html#3613" class="Bound">q</a> <a id="3615" class="Symbol">→</a> <a id="3617" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Cubical.Displayed.Function.html#3588" class="Bound">p</a> <a id="3626" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3628" href="Cubical.Displayed.Function.html#3613" class="Bound">q</a><a id="3629" class="Symbol">))</a>
  <a id="3634" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3639" class="Symbol">.</a><a id="3640" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="3644" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3646" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3648" class="Symbol">=</a>
    <a id="3654" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
      <a id="3670" class="Symbol">(</a><a id="3671" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Cubical.Displayed.Function.html#1865" class="Function">𝒮ᴰ-Π</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="3699" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a><a id="3703" class="Symbol">)</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="3716" href="Cubical.Displayed.Function.html#3384" class="Bound">𝒮ˢ-C</a><a id="3720" class="Symbol">))</a> <a id="3723" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3725" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Cubical.Displayed.Function.html#3526" class="Function">𝒮ˢ-Π</a> <a id="3743" class="Symbol">.</a><a id="3744" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3748" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a><a id="3749" class="Symbol">)</a> <a id="3751" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a><a id="3752" class="Symbol">)</a> <a id="3754" class="Symbol">.</a><a id="3755" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
        <a id="3767" class="Symbol">(λ</a> <a id="3770" class="Symbol">{</a><a id="3771" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a><a id="3772" class="Symbol">}</a> <a id="3774" class="Symbol">→</a>
          <a id="3786" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3788" class="Symbol">(λ</a> <a id="3791" href="Cubical.Displayed.Function.html#3791" class="Bound">b&#39;</a> <a id="3794" href="Cubical.Displayed.Function.html#3794" class="Bound">q</a> <a id="3796" class="Symbol">→</a>
                <a id="3814" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3833" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3835" href="Cubical.Displayed.Function.html#3794" class="Bound">q</a><a id="3836" class="Symbol">))</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3842" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a><a id="3843" class="Symbol">)</a>
                <a id="3861" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3863" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.Foundations.Equiv.html#8746" class="Function">equivΠ&#39;</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="3887" class="Symbol">.</a><a id="3888" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3892" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.Displayed.Function.html#3898" class="Bound">q</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3911" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3913" href="Cubical.Displayed.Function.html#3898" class="Bound">q</a><a id="3914" class="Symbol">)))</a> <a id="3918" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="3920" href="Cubical.Displayed.Function.html#3791" class="Bound">b&#39;</a><a id="3922" class="Symbol">)</a>
            <a id="3936" class="Symbol">(λ</a> <a id="3939" href="Cubical.Displayed.Function.html#3939" class="Bound">i</a> <a id="3941" class="Symbol">→</a>
              <a id="3957" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3966" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3968" class="Symbol">λ</a> <a id="3970" href="Cubical.Displayed.Function.html#3970" class="Bound">j</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="3991" class="Symbol">.</a><a id="3992" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3996" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a> <a id="3998" class="Symbol">.</a><a id="3999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4002" class="Symbol">)</a> <a id="4004" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a> <a id="4006" class="Symbol">(</a><a id="4007" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4009" href="Cubical.Displayed.Function.html#3939" class="Bound">i</a><a id="4010" class="Symbol">)</a> <a id="4012" href="Cubical.Displayed.Function.html#3970" class="Bound">j</a><a id="4013" class="Symbol">)</a> <a id="4015" class="Symbol">.</a><a id="4016" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
                <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Displayed.Function.html#3646" class="Bound">f</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Cubical.Displayed.Function.html#3336" class="Bound">𝒮ˢ-B</a> <a id="4052" class="Symbol">.</a><a id="4053" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="4057" href="Cubical.Displayed.Function.html#3644" class="Bound">p</a><a id="4058" class="Symbol">)</a> <a id="4060" href="Cubical.Displayed.Function.html#3771" class="Bound">b</a> <a id="4062" class="Symbol">(</a><a id="4063" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4065" href="Cubical.Displayed.Function.html#3939" class="Bound">i</a><a id="4066" class="Symbol">))))))</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Generic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Generic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Generic UARel, DUARel, and SubstRel: the path relation is always univalent

-}</a>
<a id="86" class="Keyword">module</a> <a id="93" href="Cubical.Displayed.Generic.html" class="Module">Cubical.Displayed.Generic</a> <a id="119" class="Keyword">where</a>

<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Cubical.Displayed.Generic.html#342" class="Generalizable">ℓ</a> <a id="344" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a> <a id="347" href="Cubical.Displayed.Generic.html#347" class="Generalizable">ℓA&#39;</a> <a id="351" href="Cubical.Displayed.Generic.html#351" class="Generalizable">ℓP</a> <a id="354" href="Cubical.Displayed.Generic.html#354" class="Generalizable">ℓ≅A</a> <a id="358" href="Cubical.Displayed.Generic.html#358" class="Generalizable">ℓ≅A&#39;</a> <a id="363" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a> <a id="366" href="Cubical.Displayed.Generic.html#366" class="Generalizable">ℓB&#39;</a> <a id="370" href="Cubical.Displayed.Generic.html#370" class="Generalizable">ℓ≅B</a> <a id="374" href="Cubical.Displayed.Generic.html#374" class="Generalizable">ℓ≅B&#39;</a> <a id="379" href="Cubical.Displayed.Generic.html#379" class="Generalizable">ℓC</a> <a id="382" href="Cubical.Displayed.Generic.html#382" class="Generalizable">ℓ≅C</a> <a id="386" class="Symbol">:</a> <a id="388" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="395" class="Comment">-- UARel for an arbitrary type</a>

<a id="𝒮-generic"></a><a id="427" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="437" class="Symbol">:</a> <a id="439" class="Symbol">(</a><a id="440" href="Cubical.Displayed.Generic.html#440" class="Bound">A</a> <a id="442" class="Symbol">:</a> <a id="444" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="449" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a><a id="451" class="Symbol">)</a> <a id="453" class="Symbol">→</a> <a id="455" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="461" href="Cubical.Displayed.Generic.html#440" class="Bound">A</a> <a id="463" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a>
<a id="466" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="476" class="Symbol">(</a><a id="477" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="487" href="Cubical.Displayed.Generic.html#487" class="Bound">A</a><a id="488" class="Symbol">)</a> <a id="490" class="Symbol">=</a> <a id="492" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡_</a>
<a id="496" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="505" class="Symbol">(</a><a id="506" href="Cubical.Displayed.Generic.html#427" class="Function">𝒮-generic</a> <a id="516" href="Cubical.Displayed.Generic.html#516" class="Bound">A</a><a id="517" class="Symbol">)</a> <a id="519" href="Cubical.Displayed.Generic.html#519" class="Bound">a</a> <a id="521" href="Cubical.Displayed.Generic.html#521" class="Bound">a&#39;</a> <a id="524" class="Symbol">=</a> <a id="526" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="534" class="Symbol">(</a><a id="535" href="Cubical.Displayed.Generic.html#519" class="Bound">a</a> <a id="537" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="539" href="Cubical.Displayed.Generic.html#521" class="Bound">a&#39;</a><a id="541" class="Symbol">)</a>

<a id="544" class="Comment">-- DUARel for an arbitrary family</a>

<a id="𝒮ᴰ-generic"></a><a id="579" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="590" class="Symbol">:</a> <a id="592" class="Symbol">{</a><a id="593" href="Cubical.Displayed.Generic.html#593" class="Bound">A</a> <a id="595" class="Symbol">:</a> <a id="597" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="602" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a><a id="604" class="Symbol">}</a> <a id="606" class="Symbol">(</a><a id="607" href="Cubical.Displayed.Generic.html#607" class="Bound">𝒮-A</a> <a id="611" class="Symbol">:</a> <a id="613" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="619" href="Cubical.Displayed.Generic.html#593" class="Bound">A</a> <a id="621" href="Cubical.Displayed.Generic.html#354" class="Generalizable">ℓ≅A</a><a id="624" class="Symbol">)</a> <a id="626" class="Symbol">(</a><a id="627" href="Cubical.Displayed.Generic.html#627" class="Bound">B</a> <a id="629" class="Symbol">:</a> <a id="631" href="Cubical.Displayed.Generic.html#593" class="Bound">A</a> <a id="633" class="Symbol">→</a> <a id="635" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="640" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a><a id="642" class="Symbol">)</a> <a id="644" class="Symbol">→</a> <a id="646" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="653" href="Cubical.Displayed.Generic.html#607" class="Bound">𝒮-A</a> <a id="657" href="Cubical.Displayed.Generic.html#627" class="Bound">B</a> <a id="659" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a>
<a id="662" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="673" href="Cubical.Displayed.Generic.html#673" class="Bound">𝒮-A</a> <a id="677" href="Cubical.Displayed.Generic.html#677" class="Bound">B</a> <a id="679" class="Symbol">.</a><a id="680" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="695" href="Cubical.Displayed.Generic.html#695" class="Bound">b</a> <a id="697" href="Cubical.Displayed.Generic.html#697" class="Bound">p</a> <a id="699" href="Cubical.Displayed.Generic.html#699" class="Bound">b&#39;</a> <a id="702" class="Symbol">=</a> <a id="704" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="710" class="Symbol">(λ</a> <a id="713" href="Cubical.Displayed.Generic.html#713" class="Bound">i</a> <a id="715" class="Symbol">→</a> <a id="717" href="Cubical.Displayed.Generic.html#677" class="Bound">B</a> <a id="719" class="Symbol">(</a><a id="720" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="730" href="Cubical.Displayed.Generic.html#673" class="Bound">𝒮-A</a> <a id="734" href="Cubical.Displayed.Generic.html#697" class="Bound">p</a> <a id="736" href="Cubical.Displayed.Generic.html#713" class="Bound">i</a><a id="737" class="Symbol">))</a> <a id="740" href="Cubical.Displayed.Generic.html#695" class="Bound">b</a> <a id="742" href="Cubical.Displayed.Generic.html#699" class="Bound">b&#39;</a>
<a id="745" href="Cubical.Displayed.Generic.html#579" class="Function">𝒮ᴰ-generic</a> <a id="756" href="Cubical.Displayed.Generic.html#756" class="Bound">𝒮-A</a> <a id="760" href="Cubical.Displayed.Generic.html#760" class="Bound">B</a> <a id="762" class="Symbol">.</a><a id="763" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="774" href="Cubical.Displayed.Generic.html#774" class="Bound">b</a> <a id="776" href="Cubical.Displayed.Generic.html#776" class="Bound">p</a> <a id="778" href="Cubical.Displayed.Generic.html#778" class="Bound">b&#39;</a> <a id="781" class="Symbol">=</a> <a id="783" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="791" class="Symbol">_</a>

<a id="794" class="Comment">-- SubstRel for an arbitrary family</a>

<a id="𝒮ˢ-generic"></a><a id="831" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="842" class="Symbol">:</a> <a id="844" class="Symbol">{</a><a id="845" href="Cubical.Displayed.Generic.html#845" class="Bound">A</a> <a id="847" class="Symbol">:</a> <a id="849" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="854" href="Cubical.Displayed.Generic.html#344" class="Generalizable">ℓA</a><a id="856" class="Symbol">}</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.Displayed.Generic.html#859" class="Bound">𝒮-A</a> <a id="863" class="Symbol">:</a> <a id="865" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="871" href="Cubical.Displayed.Generic.html#845" class="Bound">A</a> <a id="873" href="Cubical.Displayed.Generic.html#354" class="Generalizable">ℓ≅A</a><a id="876" class="Symbol">)</a> <a id="878" class="Symbol">(</a><a id="879" href="Cubical.Displayed.Generic.html#879" class="Bound">B</a> <a id="881" class="Symbol">:</a> <a id="883" href="Cubical.Displayed.Generic.html#845" class="Bound">A</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="892" href="Cubical.Displayed.Generic.html#363" class="Generalizable">ℓB</a><a id="894" class="Symbol">)</a> <a id="896" class="Symbol">→</a> <a id="898" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="907" href="Cubical.Displayed.Generic.html#859" class="Bound">𝒮-A</a> <a id="911" href="Cubical.Displayed.Generic.html#879" class="Bound">B</a>
<a id="913" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="924" href="Cubical.Displayed.Generic.html#924" class="Bound">𝒮-A</a> <a id="928" href="Cubical.Displayed.Generic.html#928" class="Bound">B</a> <a id="930" class="Symbol">.</a><a id="931" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="944" href="Cubical.Displayed.Generic.html#944" class="Bound">p</a> <a id="946" class="Symbol">=</a> <a id="948" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="959" href="Cubical.Displayed.Generic.html#928" class="Bound">B</a> <a id="961" class="Symbol">(</a><a id="962" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="972" href="Cubical.Displayed.Generic.html#924" class="Bound">𝒮-A</a> <a id="976" href="Cubical.Displayed.Generic.html#944" class="Bound">p</a><a id="977" class="Symbol">)</a>
<a id="979" href="Cubical.Displayed.Generic.html#831" class="Function">𝒮ˢ-generic</a> <a id="990" href="Cubical.Displayed.Generic.html#990" class="Bound">𝒮-A</a> <a id="994" href="Cubical.Displayed.Generic.html#994" class="Bound">B</a> <a id="996" class="Symbol">.</a><a id="997" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="1010" href="Cubical.Displayed.Generic.html#1010" class="Bound">p</a> <a id="1012" href="Cubical.Displayed.Generic.html#1012" class="Bound">b</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  A morphism of UARels is a function between the structures with an action on the relations that
  commutes with the equivalence to PathP.

  We can reindex a DUARel or SubstRel along one of these.
-}</a>
<a id="205" class="Keyword">module</a> <a id="212" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a> <a id="239" class="Keyword">where</a>

<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="524" class="Keyword">private</a>
  <a id="534" class="Keyword">variable</a>
    <a id="547" href="Cubical.Displayed.Morphism.html#547" class="Generalizable">ℓ</a> <a id="549" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a> <a id="552" href="Cubical.Displayed.Morphism.html#552" class="Generalizable">ℓA&#39;</a> <a id="556" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a> <a id="560" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a> <a id="563" href="Cubical.Displayed.Morphism.html#563" class="Generalizable">ℓB&#39;</a> <a id="567" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a> <a id="571" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a> <a id="574" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a> <a id="578" class="Symbol">:</a> <a id="580" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="587" class="Keyword">record</a> <a id="UARelHom"></a><a id="594" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="603" class="Symbol">{</a><a id="604" href="Cubical.Displayed.Morphism.html#604" class="Bound">A</a> <a id="606" class="Symbol">:</a> <a id="608" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="613" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="615" class="Symbol">}</a> <a id="617" class="Symbol">{</a><a id="618" href="Cubical.Displayed.Morphism.html#618" class="Bound">B</a> <a id="620" class="Symbol">:</a> <a id="622" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="627" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="629" class="Symbol">}</a> <a id="631" class="Symbol">(</a><a id="632" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="636" class="Symbol">:</a> <a id="638" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="644" href="Cubical.Displayed.Morphism.html#604" class="Bound">A</a> <a id="646" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Displayed.Morphism.html#652" class="Bound">𝒮-B</a> <a id="656" class="Symbol">:</a> <a id="658" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="664" href="Cubical.Displayed.Morphism.html#618" class="Bound">B</a> <a id="666" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="669" class="Symbol">)</a>
  <a id="673" class="Symbol">:</a> <a id="675" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="680" class="Symbol">(</a><a id="681" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="687" class="Symbol">(</a><a id="688" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="694" href="Cubical.Displayed.Morphism.html#613" class="Bound">ℓA</a> <a id="697" href="Cubical.Displayed.Morphism.html#646" class="Bound">ℓ≅A</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">(</a><a id="703" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="709" href="Cubical.Displayed.Morphism.html#627" class="Bound">ℓB</a> <a id="712" href="Cubical.Displayed.Morphism.html#666" class="Bound">ℓ≅B</a><a id="715" class="Symbol">))</a> <a id="718" class="Keyword">where</a>
  <a id="726" class="Keyword">no-eta-equality</a>
  <a id="744" class="Keyword">constructor</a> <a id="uarelhom"></a><a id="756" href="Cubical.Displayed.Morphism.html#756" class="InductiveConstructor">uarelhom</a>
  <a id="767" class="Keyword">field</a>
    <a id="UARelHom.fun"></a><a id="777" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="781" class="Symbol">:</a> <a id="783" href="Cubical.Displayed.Morphism.html#604" class="Bound">A</a> <a id="785" class="Symbol">→</a> <a id="787" href="Cubical.Displayed.Morphism.html#618" class="Bound">B</a>
    <a id="UARelHom.rel"></a><a id="793" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="797" class="Symbol">:</a> <a id="799" class="Symbol">∀</a> <a id="801" class="Symbol">{</a><a id="802" href="Cubical.Displayed.Morphism.html#802" class="Bound">a</a> <a id="804" href="Cubical.Displayed.Morphism.html#804" class="Bound">a&#39;</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">→</a> <a id="810" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="820" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="824" href="Cubical.Displayed.Morphism.html#802" class="Bound">a</a> <a id="826" href="Cubical.Displayed.Morphism.html#804" class="Bound">a&#39;</a> <a id="829" class="Symbol">→</a> <a id="831" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="841" href="Cubical.Displayed.Morphism.html#652" class="Bound">𝒮-B</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="850" href="Cubical.Displayed.Morphism.html#802" class="Bound">a</a><a id="851" class="Symbol">)</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="858" href="Cubical.Displayed.Morphism.html#804" class="Bound">a&#39;</a><a id="860" class="Symbol">)</a>
    <a id="UARelHom.ua"></a><a id="866" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="869" class="Symbol">:</a> <a id="871" class="Symbol">∀</a> <a id="873" class="Symbol">{</a><a id="874" href="Cubical.Displayed.Morphism.html#874" class="Bound">a</a> <a id="876" href="Cubical.Displayed.Morphism.html#876" class="Bound">a&#39;</a><a id="878" class="Symbol">}</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.Displayed.Morphism.html#881" class="Bound">p</a> <a id="883" class="Symbol">:</a> <a id="885" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="895" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="899" href="Cubical.Displayed.Morphism.html#874" class="Bound">a</a> <a id="901" href="Cubical.Displayed.Morphism.html#876" class="Bound">a&#39;</a><a id="903" class="Symbol">)</a>
      <a id="911" class="Symbol">→</a> <a id="913" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="918" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="933" href="Cubical.Displayed.Morphism.html#632" class="Bound">𝒮-A</a> <a id="937" href="Cubical.Displayed.Morphism.html#881" class="Bound">p</a><a id="938" class="Symbol">)</a> <a id="940" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="942" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="952" href="Cubical.Displayed.Morphism.html#652" class="Bound">𝒮-B</a> <a id="956" class="Symbol">(</a><a id="957" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="961" href="Cubical.Displayed.Morphism.html#881" class="Bound">p</a><a id="962" class="Symbol">)</a>

<a id="965" class="Keyword">open</a> <a id="970" href="Cubical.Displayed.Morphism.html#594" class="Module">UARelHom</a>

<a id="𝒮-id"></a><a id="980" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="985" class="Symbol">:</a> <a id="987" class="Symbol">{</a><a id="988" href="Cubical.Displayed.Morphism.html#988" class="Bound">A</a> <a id="990" class="Symbol">:</a> <a id="992" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="997" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Displayed.Morphism.html#1002" class="Bound">𝒮-A</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1014" href="Cubical.Displayed.Morphism.html#988" class="Bound">A</a> <a id="1016" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1032" href="Cubical.Displayed.Morphism.html#1002" class="Bound">𝒮-A</a> <a id="1036" href="Cubical.Displayed.Morphism.html#1002" class="Bound">𝒮-A</a>
<a id="1040" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="1045" href="Cubical.Displayed.Morphism.html#1045" class="Bound">𝒮-A</a> <a id="1049" class="Symbol">.</a><a id="1050" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1062" class="Symbol">_</a>
<a id="1064" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="1069" href="Cubical.Displayed.Morphism.html#1069" class="Bound">𝒮-A</a> <a id="1073" class="Symbol">.</a><a id="1074" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1086" class="Symbol">_</a>
<a id="1088" href="Cubical.Displayed.Morphism.html#980" class="Function">𝒮-id</a> <a id="1093" href="Cubical.Displayed.Morphism.html#1093" class="Bound">𝒮-A</a> <a id="1097" class="Symbol">.</a><a id="1098" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1101" class="Symbol">_</a> <a id="1103" class="Symbol">=</a> <a id="1105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="𝒮-∘"></a><a id="1111" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1115" class="Symbol">:</a> <a id="1117" class="Symbol">{</a><a id="1118" href="Cubical.Displayed.Morphism.html#1118" class="Bound">A</a> <a id="1120" class="Symbol">:</a> <a id="1122" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1127" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="1129" class="Symbol">}</a> <a id="1131" class="Symbol">{</a><a id="1132" href="Cubical.Displayed.Morphism.html#1132" class="Bound">𝒮-A</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1144" href="Cubical.Displayed.Morphism.html#1118" class="Bound">A</a> <a id="1146" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1149" class="Symbol">}</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Cubical.Displayed.Morphism.html#1152" class="Bound">B</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1161" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Cubical.Displayed.Morphism.html#1166" class="Bound">𝒮-B</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1178" href="Cubical.Displayed.Morphism.html#1152" class="Bound">B</a> <a id="1180" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="1183" class="Symbol">}</a>
  <a id="1187" class="Symbol">{</a><a id="1188" href="Cubical.Displayed.Morphism.html#1188" class="Bound">C</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1197" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a><a id="1199" class="Symbol">}</a> <a id="1201" class="Symbol">{</a><a id="1202" href="Cubical.Displayed.Morphism.html#1202" class="Bound">𝒮-C</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1214" href="Cubical.Displayed.Morphism.html#1188" class="Bound">C</a> <a id="1216" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a><a id="1219" class="Symbol">}</a>
  <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1234" href="Cubical.Displayed.Morphism.html#1166" class="Bound">𝒮-B</a> <a id="1238" href="Cubical.Displayed.Morphism.html#1202" class="Bound">𝒮-C</a>
  <a id="1244" class="Symbol">→</a> <a id="1246" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1255" href="Cubical.Displayed.Morphism.html#1132" class="Bound">𝒮-A</a> <a id="1259" href="Cubical.Displayed.Morphism.html#1166" class="Bound">𝒮-B</a>
  <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1276" href="Cubical.Displayed.Morphism.html#1132" class="Bound">𝒮-A</a> <a id="1280" href="Cubical.Displayed.Morphism.html#1202" class="Bound">𝒮-C</a>
<a id="1284" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1288" href="Cubical.Displayed.Morphism.html#1288" class="Bound">g</a> <a id="1290" href="Cubical.Displayed.Morphism.html#1290" class="Bound">f</a> <a id="1292" class="Symbol">.</a><a id="1293" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Cubical.Displayed.Morphism.html#1288" class="Bound">g</a> <a id="1301" class="Symbol">.</a><a id="1302" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1306" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1308" href="Cubical.Displayed.Morphism.html#1290" class="Bound">f</a> <a id="1310" class="Symbol">.</a><a id="1311" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a>
<a id="1315" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1319" href="Cubical.Displayed.Morphism.html#1319" class="Bound">g</a> <a id="1321" href="Cubical.Displayed.Morphism.html#1321" class="Bound">f</a> <a id="1323" class="Symbol">.</a><a id="1324" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1328" class="Symbol">=</a> <a id="1330" href="Cubical.Displayed.Morphism.html#1319" class="Bound">g</a> <a id="1332" class="Symbol">.</a><a id="1333" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1337" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1339" href="Cubical.Displayed.Morphism.html#1321" class="Bound">f</a> <a id="1341" class="Symbol">.</a><a id="1342" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a>
<a id="1346" href="Cubical.Displayed.Morphism.html#1111" class="Function">𝒮-∘</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">𝒮-A</a> <a id="1355" class="Symbol">=</a> <a id="1357" href="Cubical.Displayed.Morphism.html#1357" class="Bound">𝒮-A</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">{</a><a id="1363" class="Argument">𝒮-B</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Cubical.Displayed.Morphism.html#1369" class="Bound">𝒮-B</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">{</a><a id="1375" class="Argument">𝒮-C</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Cubical.Displayed.Morphism.html#1381" class="Bound">𝒮-C</a><a id="1384" class="Symbol">}</a> <a id="1386" href="Cubical.Displayed.Morphism.html#1386" class="Bound">g</a> <a id="1388" href="Cubical.Displayed.Morphism.html#1388" class="Bound">f</a> <a id="1390" class="Symbol">.</a><a id="1391" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1394" href="Cubical.Displayed.Morphism.html#1394" class="Bound">p</a> <a id="1396" class="Symbol">=</a>
  <a id="1400" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Cubical.Displayed.Morphism.html#1386" class="Bound">g</a> <a id="1414" class="Symbol">.</a><a id="1415" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a><a id="1418" class="Symbol">))</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Cubical.Displayed.Morphism.html#1388" class="Bound">f</a> <a id="1424" class="Symbol">.</a><a id="1425" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1428" href="Cubical.Displayed.Morphism.html#1394" class="Bound">p</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1433" href="Cubical.Displayed.Morphism.html#1386" class="Bound">g</a> <a id="1435" class="Symbol">.</a><a id="1436" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Cubical.Displayed.Morphism.html#1388" class="Bound">f</a> <a id="1442" class="Symbol">.</a><a id="1443" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1447" href="Cubical.Displayed.Morphism.html#1394" class="Bound">p</a><a id="1448" class="Symbol">)</a>

<a id="𝒮ᴰ-reindex"></a><a id="1451" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1462" class="Symbol">:</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Cubical.Displayed.Morphism.html#1465" class="Bound">A</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1474" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">{</a><a id="1479" href="Cubical.Displayed.Morphism.html#1479" class="Bound">𝒮-A</a> <a id="1483" class="Symbol">:</a> <a id="1485" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1491" href="Cubical.Displayed.Morphism.html#1465" class="Bound">A</a> <a id="1493" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">{</a><a id="1499" href="Cubical.Displayed.Morphism.html#1499" class="Bound">B</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1508" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="1510" class="Symbol">}</a> <a id="1512" class="Symbol">{</a><a id="1513" href="Cubical.Displayed.Morphism.html#1513" class="Bound">𝒮-B</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1525" href="Cubical.Displayed.Morphism.html#1499" class="Bound">B</a> <a id="1527" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="1530" class="Symbol">}</a> <a id="1532" class="Symbol">{</a><a id="1533" href="Cubical.Displayed.Morphism.html#1533" class="Bound">C</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Cubical.Displayed.Morphism.html#1499" class="Bound">B</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1546" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a><a id="1548" class="Symbol">}</a>
  <a id="1552" class="Symbol">(</a><a id="1553" href="Cubical.Displayed.Morphism.html#1553" class="Bound">f</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1566" href="Cubical.Displayed.Morphism.html#1479" class="Bound">𝒮-A</a> <a id="1570" href="Cubical.Displayed.Morphism.html#1513" class="Bound">𝒮-B</a><a id="1573" class="Symbol">)</a>
  <a id="1577" class="Symbol">→</a> <a id="1579" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1586" href="Cubical.Displayed.Morphism.html#1513" class="Bound">𝒮-B</a> <a id="1590" href="Cubical.Displayed.Morphism.html#1533" class="Bound">C</a> <a id="1592" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a>
  <a id="1598" class="Symbol">→</a> <a id="1600" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1607" href="Cubical.Displayed.Morphism.html#1479" class="Bound">𝒮-A</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Displayed.Morphism.html#1533" class="Bound">C</a> <a id="1614" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1616" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="1620" href="Cubical.Displayed.Morphism.html#1553" class="Bound">f</a><a id="1621" class="Symbol">)</a> <a id="1623" href="Cubical.Displayed.Morphism.html#574" class="Generalizable">ℓ≅C</a>
<a id="1627" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1638" href="Cubical.Displayed.Morphism.html#1638" class="Bound">f</a> <a id="1640" href="Cubical.Displayed.Morphism.html#1640" class="Bound">𝒮ᴰ-C</a> <a id="1645" class="Symbol">.</a><a id="1646" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1661" href="Cubical.Displayed.Morphism.html#1661" class="Bound">c</a> <a id="1663" href="Cubical.Displayed.Morphism.html#1663" class="Bound">p</a> <a id="1665" href="Cubical.Displayed.Morphism.html#1665" class="Bound">c&#39;</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Cubical.Displayed.Morphism.html#1640" class="Bound">𝒮ᴰ-C</a> <a id="1675" class="Symbol">.</a><a id="1676" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1691" href="Cubical.Displayed.Morphism.html#1661" class="Bound">c</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Displayed.Morphism.html#1638" class="Bound">f</a> <a id="1696" class="Symbol">.</a><a id="1697" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1701" href="Cubical.Displayed.Morphism.html#1663" class="Bound">p</a><a id="1702" class="Symbol">)</a> <a id="1704" href="Cubical.Displayed.Morphism.html#1665" class="Bound">c&#39;</a>
<a id="1707" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1718" class="Symbol">{</a><a id="1719" class="Argument">C</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="Cubical.Displayed.Morphism.html#1723" class="Bound">C</a><a id="1724" class="Symbol">}</a> <a id="1726" href="Cubical.Displayed.Morphism.html#1726" class="Bound">f</a> <a id="1728" href="Cubical.Displayed.Morphism.html#1728" class="Bound">𝒮ᴰ-C</a> <a id="1733" class="Symbol">.</a><a id="1734" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1745" href="Cubical.Displayed.Morphism.html#1745" class="Bound">c</a> <a id="1747" href="Cubical.Displayed.Morphism.html#1747" class="Bound">p</a> <a id="1749" href="Cubical.Displayed.Morphism.html#1749" class="Bound">c&#39;</a> <a id="1752" class="Symbol">=</a>
  <a id="1756" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
    <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Displayed.Morphism.html#1728" class="Bound">𝒮ᴰ-C</a> <a id="1776" class="Symbol">.</a><a id="1777" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1788" href="Cubical.Displayed.Morphism.html#1745" class="Bound">c</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Displayed.Morphism.html#1726" class="Bound">f</a> <a id="1793" class="Symbol">.</a><a id="1794" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="1798" href="Cubical.Displayed.Morphism.html#1747" class="Bound">p</a><a id="1799" class="Symbol">)</a> <a id="1801" href="Cubical.Displayed.Morphism.html#1749" class="Bound">c&#39;</a><a id="1803" class="Symbol">)</a>
    <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="1821" class="Symbol">(λ</a> <a id="1824" href="Cubical.Displayed.Morphism.html#1824" class="Bound">q</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1834" class="Symbol">(λ</a> <a id="1837" href="Cubical.Displayed.Morphism.html#1837" class="Bound">i</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Cubical.Displayed.Morphism.html#1723" class="Bound">C</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Displayed.Morphism.html#1824" class="Bound">q</a> <a id="1846" href="Cubical.Displayed.Morphism.html#1837" class="Bound">i</a><a id="1847" class="Symbol">))</a> <a id="1850" href="Cubical.Displayed.Morphism.html#1745" class="Bound">c</a> <a id="1852" href="Cubical.Displayed.Morphism.html#1749" class="Bound">c&#39;</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Displayed.Morphism.html#1726" class="Bound">f</a> <a id="1864" class="Symbol">.</a><a id="1865" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="1868" href="Cubical.Displayed.Morphism.html#1747" class="Bound">p</a><a id="1869" class="Symbol">)))</a>

<a id="𝒮ˢ-reindex"></a><a id="1874" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="1885" class="Symbol">:</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Cubical.Displayed.Morphism.html#1888" class="Bound">A</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1897" href="Cubical.Displayed.Morphism.html#549" class="Generalizable">ℓA</a><a id="1899" class="Symbol">}</a> <a id="1901" class="Symbol">{</a><a id="1902" href="Cubical.Displayed.Morphism.html#1902" class="Bound">𝒮-A</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1914" href="Cubical.Displayed.Morphism.html#1888" class="Bound">A</a> <a id="1916" href="Cubical.Displayed.Morphism.html#556" class="Generalizable">ℓ≅A</a><a id="1919" class="Symbol">}</a> <a id="1921" class="Symbol">{</a><a id="1922" href="Cubical.Displayed.Morphism.html#1922" class="Bound">B</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1931" href="Cubical.Displayed.Morphism.html#560" class="Generalizable">ℓB</a><a id="1933" class="Symbol">}</a> <a id="1935" class="Symbol">{</a><a id="1936" href="Cubical.Displayed.Morphism.html#1936" class="Bound">𝒮-B</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1948" href="Cubical.Displayed.Morphism.html#1922" class="Bound">B</a> <a id="1950" href="Cubical.Displayed.Morphism.html#567" class="Generalizable">ℓ≅B</a><a id="1953" class="Symbol">}</a> <a id="1955" class="Symbol">{</a><a id="1956" href="Cubical.Displayed.Morphism.html#1956" class="Bound">C</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Cubical.Displayed.Morphism.html#1922" class="Bound">B</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1969" href="Cubical.Displayed.Morphism.html#571" class="Generalizable">ℓC</a><a id="1971" class="Symbol">}</a>
  <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Displayed.Morphism.html#1976" class="Bound">f</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1989" href="Cubical.Displayed.Morphism.html#1902" class="Bound">𝒮-A</a> <a id="1993" href="Cubical.Displayed.Morphism.html#1936" class="Bound">𝒮-B</a><a id="1996" class="Symbol">)</a>
  <a id="2000" class="Symbol">→</a> <a id="2002" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2011" href="Cubical.Displayed.Morphism.html#1936" class="Bound">𝒮-B</a> <a id="2015" href="Cubical.Displayed.Morphism.html#1956" class="Bound">C</a>
  <a id="2019" class="Symbol">→</a> <a id="2021" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2030" href="Cubical.Displayed.Morphism.html#1902" class="Bound">𝒮-A</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Cubical.Displayed.Morphism.html#1956" class="Bound">C</a> <a id="2037" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2039" href="Cubical.Displayed.Morphism.html#777" class="Field">fun</a> <a id="2043" href="Cubical.Displayed.Morphism.html#1976" class="Bound">f</a><a id="2044" class="Symbol">)</a>
<a id="2046" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="2057" href="Cubical.Displayed.Morphism.html#2057" class="Bound">f</a> <a id="2059" href="Cubical.Displayed.Morphism.html#2059" class="Bound">𝒮ˢ-C</a> <a id="2064" class="Symbol">.</a><a id="2065" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="2078" href="Cubical.Displayed.Morphism.html#2078" class="Bound">p</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Cubical.Displayed.Morphism.html#2059" class="Bound">𝒮ˢ-C</a> <a id="2087" class="Symbol">.</a><a id="2088" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Cubical.Displayed.Morphism.html#2057" class="Bound">f</a> <a id="2104" class="Symbol">.</a><a id="2105" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="2109" href="Cubical.Displayed.Morphism.html#2078" class="Bound">p</a><a id="2110" class="Symbol">)</a>
<a id="2112" href="Cubical.Displayed.Morphism.html#1874" class="Function">𝒮ˢ-reindex</a> <a id="2123" class="Symbol">{</a><a id="2124" class="Argument">C</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Displayed.Morphism.html#2128" class="Bound">C</a><a id="2129" class="Symbol">}</a> <a id="2131" href="Cubical.Displayed.Morphism.html#2131" class="Bound">f</a> <a id="2133" href="Cubical.Displayed.Morphism.html#2133" class="Bound">𝒮ˢ-C</a> <a id="2138" class="Symbol">.</a><a id="2139" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="2152" href="Cubical.Displayed.Morphism.html#2152" class="Bound">p</a> <a id="2154" href="Cubical.Displayed.Morphism.html#2154" class="Bound">c</a> <a id="2156" class="Symbol">=</a>
  <a id="2160" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2165" class="Symbol">(λ</a> <a id="2168" href="Cubical.Displayed.Morphism.html#2168" class="Bound">q</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2178" href="Cubical.Displayed.Morphism.html#2128" class="Bound">C</a> <a id="2180" href="Cubical.Displayed.Morphism.html#2168" class="Bound">q</a> <a id="2182" href="Cubical.Displayed.Morphism.html#2154" class="Bound">c</a><a id="2183" class="Symbol">)</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Cubical.Displayed.Morphism.html#2131" class="Bound">f</a> <a id="2188" class="Symbol">.</a><a id="2189" href="Cubical.Displayed.Morphism.html#866" class="Field">ua</a> <a id="2192" href="Cubical.Displayed.Morphism.html#2152" class="Bound">p</a><a id="2193" class="Symbol">)</a>
  <a id="2197" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2199" href="Cubical.Displayed.Morphism.html#2133" class="Bound">𝒮ˢ-C</a> <a id="2204" class="Symbol">.</a><a id="2205" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Cubical.Displayed.Morphism.html#2131" class="Bound">f</a> <a id="2221" class="Symbol">.</a><a id="2222" href="Cubical.Displayed.Morphism.html#793" class="Field">rel</a> <a id="2226" href="Cubical.Displayed.Morphism.html#2152" class="Bound">p</a><a id="2227" class="Symbol">)</a> <a id="2229" href="Cubical.Displayed.Morphism.html#2154" class="Bound">c</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Prop.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Prop</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Functions building UARels and DUARels on propositions / propositional families

-}</a>
<a id="90" class="Symbol">{-#</a> <a id="94" class="Keyword">OPTIONS</a> <a id="102" class="Pragma">--no-exact-split</a> <a id="119" class="Symbol">#-}</a>
<a id="123" class="Keyword">module</a> <a id="130" href="Cubical.Displayed.Prop.html" class="Module">Cubical.Displayed.Prop</a> <a id="153" class="Keyword">where</a>

<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="238" class="Keyword">open</a> <a id="243" class="Keyword">import</a> <a id="250" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>

<a id="418" class="Keyword">private</a>
  <a id="428" class="Keyword">variable</a>
    <a id="441" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a> <a id="444" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a> <a id="448" href="Cubical.Displayed.Prop.html#448" class="Generalizable">ℓB</a> <a id="451" href="Cubical.Displayed.Prop.html#451" class="Generalizable">ℓ≅B</a> <a id="455" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a> <a id="458" class="Symbol">:</a> <a id="460" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="𝒮-prop"></a><a id="467" href="Cubical.Displayed.Prop.html#467" class="Function">𝒮-prop</a> <a id="474" class="Symbol">:</a> <a id="476" class="Symbol">(</a><a id="477" href="Cubical.Displayed.Prop.html#477" class="Bound">P</a> <a id="479" class="Symbol">:</a> <a id="481" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="487" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="489" class="Symbol">)</a> <a id="491" class="Symbol">→</a> <a id="493" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="499" class="Symbol">(</a><a id="500" href="Cubical.Displayed.Prop.html#477" class="Bound">P</a> <a id="502" class="Symbol">.</a><a id="503" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="506" class="Symbol">)</a> <a id="508" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="515" href="Cubical.Displayed.Prop.html#467" class="Function">𝒮-prop</a> <a id="522" href="Cubical.Displayed.Prop.html#522" class="Bound">P</a> <a id="524" class="Symbol">.</a><a id="525" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="535" class="Symbol">_</a> <a id="537" class="Symbol">_</a> <a id="539" class="Symbol">=</a> <a id="541" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="546" href="Cubical.Displayed.Prop.html#467" class="Function">𝒮-prop</a> <a id="553" href="Cubical.Displayed.Prop.html#553" class="Bound">P</a> <a id="555" class="Symbol">.</a><a id="556" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="565" class="Symbol">_</a> <a id="567" class="Symbol">_</a> <a id="569" class="Symbol">=</a>
  <a id="573" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="597" class="Symbol">(</a><a id="598" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="614" class="Number">0</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Displayed.Prop.html#553" class="Bound">P</a> <a id="619" class="Symbol">.</a><a id="620" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="623" class="Symbol">)</a> <a id="625" class="Symbol">_</a> <a id="627" class="Symbol">_))</a>

<a id="𝒮ᴰ-prop"></a><a id="632" href="Cubical.Displayed.Prop.html#632" class="Function">𝒮ᴰ-prop</a> <a id="640" class="Symbol">:</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Displayed.Prop.html#643" class="Bound">A</a> <a id="645" class="Symbol">:</a> <a id="647" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="652" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a><a id="654" class="Symbol">}</a> <a id="656" class="Symbol">(</a><a id="657" href="Cubical.Displayed.Prop.html#657" class="Bound">𝒮-A</a> <a id="661" class="Symbol">:</a> <a id="663" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="669" href="Cubical.Displayed.Prop.html#643" class="Bound">A</a> <a id="671" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">(</a><a id="677" href="Cubical.Displayed.Prop.html#677" class="Bound">P</a> <a id="679" class="Symbol">:</a> <a id="681" href="Cubical.Displayed.Prop.html#643" class="Bound">A</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="691" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="693" class="Symbol">)</a>
  <a id="697" class="Symbol">→</a> <a id="699" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="706" href="Cubical.Displayed.Prop.html#657" class="Bound">𝒮-A</a> <a id="710" class="Symbol">(λ</a> <a id="713" href="Cubical.Displayed.Prop.html#713" class="Bound">a</a> <a id="715" class="Symbol">→</a> <a id="717" href="Cubical.Displayed.Prop.html#677" class="Bound">P</a> <a id="719" href="Cubical.Displayed.Prop.html#713" class="Bound">a</a> <a id="721" class="Symbol">.</a><a id="722" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="725" class="Symbol">)</a> <a id="727" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="734" href="Cubical.Displayed.Prop.html#632" class="Function">𝒮ᴰ-prop</a> <a id="742" href="Cubical.Displayed.Prop.html#742" class="Bound">𝒮-A</a> <a id="746" href="Cubical.Displayed.Prop.html#746" class="Bound">P</a> <a id="748" class="Symbol">.</a><a id="749" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="764" class="Symbol">_</a> <a id="766" class="Symbol">_</a> <a id="768" class="Symbol">_</a> <a id="770" class="Symbol">=</a> <a id="772" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="777" href="Cubical.Displayed.Prop.html#632" class="Function">𝒮ᴰ-prop</a> <a id="785" href="Cubical.Displayed.Prop.html#785" class="Bound">𝒮-A</a> <a id="789" href="Cubical.Displayed.Prop.html#789" class="Bound">P</a> <a id="791" class="Symbol">.</a><a id="792" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="803" class="Symbol">_</a> <a id="805" class="Symbol">_</a> <a id="807" class="Symbol">_</a> <a id="809" class="Symbol">=</a>
  <a id="813" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="822" class="Symbol">(</a><a id="823" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="855" class="Number">0</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Displayed.Prop.html#789" class="Bound">P</a> <a id="860" class="Symbol">_</a> <a id="862" class="Symbol">.</a><a id="863" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="866" class="Symbol">)</a> <a id="868" class="Symbol">_</a> <a id="870" class="Symbol">_))</a>

<a id="𝒮-subtype"></a><a id="875" href="Cubical.Displayed.Prop.html#875" class="Function">𝒮-subtype</a> <a id="885" class="Symbol">:</a> <a id="887" class="Symbol">{</a><a id="888" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="890" class="Symbol">:</a> <a id="892" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="897" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Displayed.Prop.html#902" class="Bound">𝒮-A</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="914" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="916" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a><a id="919" class="Symbol">)</a> <a id="921" class="Symbol">{</a><a id="922" href="Cubical.Displayed.Prop.html#922" class="Bound">P</a> <a id="924" class="Symbol">:</a> <a id="926" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="928" class="Symbol">→</a> <a id="930" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="935" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="937" class="Symbol">}</a>
  <a id="941" class="Symbol">→</a> <a id="943" class="Symbol">(∀</a> <a id="946" href="Cubical.Displayed.Prop.html#946" class="Bound">a</a> <a id="948" class="Symbol">→</a> <a id="950" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.Displayed.Prop.html#922" class="Bound">P</a> <a id="960" href="Cubical.Displayed.Prop.html#946" class="Bound">a</a><a id="961" class="Symbol">))</a>
  <a id="966" class="Symbol">→</a> <a id="968" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="974" class="Symbol">(</a><a id="975" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="977" href="Cubical.Displayed.Prop.html#888" class="Bound">A</a> <a id="979" href="Cubical.Displayed.Prop.html#922" class="Bound">P</a><a id="980" class="Symbol">)</a> <a id="982" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a>
<a id="986" href="Cubical.Displayed.Prop.html#875" class="Function">𝒮-subtype</a> <a id="996" href="Cubical.Displayed.Prop.html#996" class="Bound">𝒮-A</a> <a id="1000" href="Cubical.Displayed.Prop.html#1000" class="Bound">propP</a> <a id="1006" class="Symbol">.</a><a id="1007" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Displayed.Prop.html#1018" class="Bound">a</a> <a id="1020" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1022" class="Symbol">_)</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Cubical.Displayed.Prop.html#1026" class="Bound">a&#39;</a> <a id="1029" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1031" class="Symbol">_)</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Cubical.Displayed.Prop.html#996" class="Bound">𝒮-A</a> <a id="1040" class="Symbol">.</a><a id="1041" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1051" href="Cubical.Displayed.Prop.html#1018" class="Bound">a</a> <a id="1053" href="Cubical.Displayed.Prop.html#1026" class="Bound">a&#39;</a>
<a id="1056" href="Cubical.Displayed.Prop.html#875" class="Function">𝒮-subtype</a> <a id="1066" href="Cubical.Displayed.Prop.html#1066" class="Bound">𝒮-A</a> <a id="1070" href="Cubical.Displayed.Prop.html#1070" class="Bound">propP</a> <a id="1076" class="Symbol">.</a><a id="1077" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Cubical.Displayed.Prop.html#1087" class="Bound">a</a> <a id="1089" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1091" class="Symbol">_)</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Displayed.Prop.html#1095" class="Bound">a&#39;</a> <a id="1098" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1100" class="Symbol">_)</a> <a id="1103" class="Symbol">=</a>
  <a id="1107" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Displayed.Prop.html#1066" class="Bound">𝒮-A</a> <a id="1122" class="Symbol">.</a><a id="1123" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="1132" href="Cubical.Displayed.Prop.html#1087" class="Bound">a</a> <a id="1134" href="Cubical.Displayed.Prop.html#1095" class="Bound">a&#39;</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="1151" href="Cubical.Displayed.Prop.html#1070" class="Bound">propP</a><a id="1156" class="Symbol">)</a>

<a id="𝒮ᴰ-subtype"></a><a id="1159" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="1170" class="Symbol">:</a> <a id="1172" class="Symbol">{</a><a id="1173" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1182" href="Cubical.Displayed.Prop.html#441" class="Generalizable">ℓA</a><a id="1184" class="Symbol">}</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Cubical.Displayed.Prop.html#1187" class="Bound">𝒮-A</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1199" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a> <a id="1201" href="Cubical.Displayed.Prop.html#444" class="Generalizable">ℓ≅A</a><a id="1204" class="Symbol">}</a>
  <a id="1208" class="Symbol">{</a><a id="1209" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1222" href="Cubical.Displayed.Prop.html#448" class="Generalizable">ℓB</a><a id="1224" class="Symbol">}</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Cubical.Displayed.Prop.html#1227" class="Bound">𝒮ᴰ-B</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1241" href="Cubical.Displayed.Prop.html#1187" class="Bound">𝒮-A</a> <a id="1245" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1247" href="Cubical.Displayed.Prop.html#451" class="Generalizable">ℓ≅B</a><a id="1250" class="Symbol">)</a>
  <a id="1254" class="Symbol">{</a><a id="1255" href="Cubical.Displayed.Prop.html#1255" class="Bound">P</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.Displayed.Prop.html#1260" class="Bound">a</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Cubical.Displayed.Prop.html#1173" class="Bound">A</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1271" href="Cubical.Displayed.Prop.html#1260" class="Bound">a</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1280" href="Cubical.Displayed.Prop.html#455" class="Generalizable">ℓP</a><a id="1282" class="Symbol">}</a>
  <a id="1286" class="Symbol">→</a> <a id="1288" class="Symbol">(∀</a> <a id="1291" href="Cubical.Displayed.Prop.html#1291" class="Bound">a</a> <a id="1293" href="Cubical.Displayed.Prop.html#1293" class="Bound">b</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Cubical.Displayed.Prop.html#1255" class="Bound">P</a> <a id="1307" href="Cubical.Displayed.Prop.html#1291" class="Bound">a</a> <a id="1309" href="Cubical.Displayed.Prop.html#1293" class="Bound">b</a><a id="1310" class="Symbol">))</a>
  <a id="1315" class="Symbol">→</a> <a id="1317" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1324" href="Cubical.Displayed.Prop.html#1187" class="Bound">𝒮-A</a> <a id="1328" class="Symbol">(λ</a> <a id="1331" href="Cubical.Displayed.Prop.html#1331" class="Bound">a</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1338" href="Cubical.Displayed.Prop.html#1338" class="Bound">b</a> <a id="1340" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1342" href="Cubical.Displayed.Prop.html#1209" class="Bound">B</a> <a id="1344" href="Cubical.Displayed.Prop.html#1331" class="Bound">a</a> <a id="1346" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Displayed.Prop.html#1255" class="Bound">P</a> <a id="1351" href="Cubical.Displayed.Prop.html#1331" class="Bound">a</a> <a id="1353" href="Cubical.Displayed.Prop.html#1338" class="Bound">b</a><a id="1354" class="Symbol">))</a> <a id="1357" href="Cubical.Displayed.Prop.html#451" class="Generalizable">ℓ≅B</a>
<a id="1361" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="1372" href="Cubical.Displayed.Prop.html#1372" class="Bound">𝒮ᴰ-B</a> <a id="1377" href="Cubical.Displayed.Prop.html#1377" class="Bound">propP</a> <a id="1383" class="Symbol">.</a><a id="1384" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Cubical.Displayed.Prop.html#1400" class="Bound">b</a> <a id="1402" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1404" class="Symbol">_)</a> <a id="1407" href="Cubical.Displayed.Prop.html#1407" class="Bound">p</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Displayed.Prop.html#1410" class="Bound">b&#39;</a> <a id="1413" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1415" class="Symbol">_)</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="Cubical.Displayed.Prop.html#1372" class="Bound">𝒮ᴰ-B</a> <a id="1425" class="Symbol">.</a><a id="1426" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1441" href="Cubical.Displayed.Prop.html#1400" class="Bound">b</a> <a id="1443" href="Cubical.Displayed.Prop.html#1407" class="Bound">p</a> <a id="1445" href="Cubical.Displayed.Prop.html#1410" class="Bound">b&#39;</a>
<a id="1448" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="1459" href="Cubical.Displayed.Prop.html#1459" class="Bound">𝒮ᴰ-B</a> <a id="1464" href="Cubical.Displayed.Prop.html#1464" class="Bound">propP</a> <a id="1470" class="Symbol">.</a><a id="1471" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Cubical.Displayed.Prop.html#1483" class="Bound">b</a> <a id="1485" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1487" class="Symbol">_)</a> <a id="1490" href="Cubical.Displayed.Prop.html#1490" class="Bound">p</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Displayed.Prop.html#1493" class="Bound">b&#39;</a> <a id="1496" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1498" class="Symbol">_)</a> <a id="1501" class="Symbol">=</a>
  <a id="1505" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
    <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Displayed.Prop.html#1459" class="Bound">𝒮ᴰ-B</a> <a id="1525" class="Symbol">.</a><a id="1526" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1537" href="Cubical.Displayed.Prop.html#1483" class="Bound">b</a> <a id="1539" href="Cubical.Displayed.Prop.html#1490" class="Bound">p</a> <a id="1541" href="Cubical.Displayed.Prop.html#1493" class="Bound">b&#39;</a><a id="1543" class="Symbol">)</a>
    <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="1566" class="Symbol">(</a><a id="1567" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Data.Sigma.Properties.html#12477" class="Function">Σ-contractSnd</a> <a id="1591" class="Symbol">λ</a> <a id="1593" href="Cubical.Displayed.Prop.html#1593" class="Bound">_</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="1614" class="Number">0</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Displayed.Prop.html#1464" class="Bound">propP</a> <a id="1623" class="Symbol">_</a> <a id="1625" href="Cubical.Displayed.Prop.html#1493" class="Bound">b&#39;</a><a id="1627" class="Symbol">)</a> <a id="1629" class="Symbol">_</a> <a id="1631" class="Symbol">_))</a>
      <a id="1641" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a><a id="1652" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Displayed.Properties.html" class="Module">Cubical.Displayed.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="290" class="Keyword">using</a> <a id="296" class="Symbol">(</a><a id="297" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a><a id="308" class="Symbol">;</a> <a id="310" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a><a id="320" class="Symbol">;</a> <a id="322" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a><a id="341" class="Symbol">)</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a>
<a id="442" class="Keyword">open</a> <a id="447" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>

<a id="499" class="Keyword">private</a>
  <a id="509" class="Keyword">variable</a>
    <a id="522" href="Cubical.Displayed.Properties.html#522" class="Generalizable">ℓ</a> <a id="524" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a> <a id="527" href="Cubical.Displayed.Properties.html#527" class="Generalizable">ℓA&#39;</a> <a id="531" href="Cubical.Displayed.Properties.html#531" class="Generalizable">ℓP</a> <a id="534" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a> <a id="538" href="Cubical.Displayed.Properties.html#538" class="Generalizable">ℓ≅A&#39;</a> <a id="543" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a> <a id="546" href="Cubical.Displayed.Properties.html#546" class="Generalizable">ℓB&#39;</a> <a id="550" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a> <a id="554" href="Cubical.Displayed.Properties.html#554" class="Generalizable">ℓ≅B&#39;</a> <a id="559" href="Cubical.Displayed.Properties.html#559" class="Generalizable">ℓC</a> <a id="562" href="Cubical.Displayed.Properties.html#562" class="Generalizable">ℓ≅C</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="575" class="Comment">-- induction principles</a>

<a id="600" class="Keyword">module</a> <a id="607" href="Cubical.Displayed.Properties.html#607" class="Module">_</a> <a id="609" class="Symbol">{</a><a id="610" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a> <a id="612" class="Symbol">:</a> <a id="614" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="619" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="621" class="Symbol">}</a> <a id="623" class="Symbol">(</a><a id="624" href="Cubical.Displayed.Properties.html#624" class="Bound">𝒮-A</a> <a id="628" class="Symbol">:</a> <a id="630" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="636" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a> <a id="638" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="641" class="Symbol">)</a> <a id="643" class="Keyword">where</a>
  <a id="651" class="Keyword">open</a> <a id="656" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="662" href="Cubical.Displayed.Properties.html#624" class="Bound">𝒮-A</a>

  <a id="669" class="Comment">-- Contractibility of ≅-singletons</a>

  <a id="707" href="Cubical.Displayed.Properties.html#707" class="Function">𝒮-isContrSingl</a> <a id="722" class="Symbol">:</a> <a id="724" class="Symbol">(</a><a id="725" href="Cubical.Displayed.Properties.html#725" class="Bound">a</a> <a id="727" class="Symbol">:</a> <a id="729" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">→</a> <a id="734" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="742" class="Symbol">(</a><a id="743" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="746" href="Cubical.Displayed.Properties.html#746" class="Bound">a&#39;</a> <a id="749" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="751" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a> <a id="753" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Displayed.Properties.html#725" class="Bound">a</a> <a id="758" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="760" href="Cubical.Displayed.Properties.html#746" class="Bound">a&#39;</a><a id="762" class="Symbol">))</a>
  <a id="767" href="Cubical.Displayed.Properties.html#707" class="Function">𝒮-isContrSingl</a> <a id="782" href="Cubical.Displayed.Properties.html#782" class="Bound">a</a> <a id="784" class="Symbol">=</a>
    <a id="790" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="815" class="Number">0</a>
      <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="839" class="Symbol">λ</a> <a id="841" href="Cubical.Displayed.Properties.html#841" class="Bound">_</a> <a id="843" class="Symbol">→</a> <a id="845" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="851" class="Symbol">_</a> <a id="853" class="Symbol">_)</a>
      <a id="862" class="Symbol">(</a><a id="863" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="876" href="Cubical.Displayed.Properties.html#782" class="Bound">a</a><a id="877" class="Symbol">)</a>

  <a id="882" class="Comment">-- Sometimes we have a hard-coded a ≅ a we want to use as the reflexivity</a>

  <a id="959" href="Cubical.Displayed.Properties.html#959" class="Function">𝒮-J-customRefl≅</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">{</a><a id="978" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="980" class="Symbol">:</a> <a id="982" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">{</a><a id="986" href="Cubical.Displayed.Properties.html#986" class="Bound">myRefl</a> <a id="993" class="Symbol">:</a> <a id="995" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="997" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="999" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a><a id="1000" class="Symbol">}</a>
    <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Displayed.Properties.html#1007" class="Bound">P</a> <a id="1009" class="Symbol">:</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Displayed.Properties.html#1012" class="Bound">a&#39;</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">→</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Displayed.Properties.html#1023" class="Bound">p</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="1029" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1031" href="Cubical.Displayed.Properties.html#1012" class="Bound">a&#39;</a><a id="1033" class="Symbol">)</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1042" href="Cubical.Displayed.Properties.html#522" class="Generalizable">ℓ</a><a id="1043" class="Symbol">)</a>
    <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Displayed.Properties.html#1050" class="Bound">d</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Cubical.Displayed.Properties.html#1007" class="Bound">P</a> <a id="1056" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="1058" href="Cubical.Displayed.Properties.html#986" class="Bound">myRefl</a><a id="1064" class="Symbol">)</a>
    <a id="1070" class="Symbol">{</a><a id="1071" href="Cubical.Displayed.Properties.html#1071" class="Bound">a&#39;</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1077" class="Symbol">}</a>
    <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Displayed.Properties.html#1084" class="Bound">p</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Cubical.Displayed.Properties.html#978" class="Bound">a</a> <a id="1090" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1092" href="Cubical.Displayed.Properties.html#1071" class="Bound">a&#39;</a><a id="1094" class="Symbol">)</a>
    <a id="1100" class="Symbol">→</a> <a id="1102" href="Cubical.Displayed.Properties.html#1007" class="Bound">P</a> <a id="1104" href="Cubical.Displayed.Properties.html#1071" class="Bound">a&#39;</a> <a id="1107" href="Cubical.Displayed.Properties.html#1084" class="Bound">p</a>
  <a id="1111" href="Cubical.Displayed.Properties.html#959" class="Function">𝒮-J-customRefl≅</a> <a id="1127" href="Cubical.Displayed.Properties.html#1127" class="Bound">P</a> <a id="1129" href="Cubical.Displayed.Properties.html#1129" class="Bound">d</a> <a id="1131" href="Cubical.Displayed.Properties.html#1131" class="Bound">p</a> <a id="1133" class="Symbol">=</a>
    <a id="1139" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="1154" href="Cubical.Displayed.Properties.html#1127" class="Bound">P</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Cubical.Displayed.Properties.html#707" class="Function">𝒮-isContrSingl</a> <a id="1189" class="Symbol">_)</a> <a id="1192" class="Symbol">_</a> <a id="1194" class="Symbol">_)</a> <a id="1197" href="Cubical.Displayed.Properties.html#1129" class="Bound">d</a>

  <a id="1202" href="Cubical.Displayed.Properties.html#1202" class="Function">𝒮-J-≅</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1216" class="Symbol">}</a>
    <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Displayed.Properties.html#1223" class="Bound">P</a> <a id="1225" class="Symbol">:</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Cubical.Displayed.Properties.html#1228" class="Bound">a&#39;</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1234" class="Symbol">)</a> <a id="1236" class="Symbol">→</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Displayed.Properties.html#1239" class="Bound">p</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1245" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1247" href="Cubical.Displayed.Properties.html#1228" class="Bound">a&#39;</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1258" href="Cubical.Displayed.Properties.html#522" class="Generalizable">ℓ</a><a id="1259" class="Symbol">)</a>
    <a id="1265" class="Symbol">(</a><a id="1266" href="Cubical.Displayed.Properties.html#1266" class="Bound">d</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Cubical.Displayed.Properties.html#1223" class="Bound">P</a> <a id="1272" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1277" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a><a id="1278" class="Symbol">))</a>
    <a id="1285" class="Symbol">{</a><a id="1286" href="Cubical.Displayed.Properties.html#1286" class="Bound">a&#39;</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Cubical.Displayed.Properties.html#610" class="Bound">A</a><a id="1292" class="Symbol">}</a>
    <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.Displayed.Properties.html#1299" class="Bound">p</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Cubical.Displayed.Properties.html#1211" class="Bound">a</a> <a id="1305" href="Cubical.Displayed.Base.html#787" class="Field Operator">≅</a> <a id="1307" href="Cubical.Displayed.Properties.html#1286" class="Bound">a&#39;</a><a id="1309" class="Symbol">)</a>
     <a id="1316" class="Symbol">→</a> <a id="1318" href="Cubical.Displayed.Properties.html#1223" class="Bound">P</a> <a id="1320" href="Cubical.Displayed.Properties.html#1286" class="Bound">a&#39;</a> <a id="1323" href="Cubical.Displayed.Properties.html#1299" class="Bound">p</a>
  <a id="1327" href="Cubical.Displayed.Properties.html#1202" class="Function">𝒮-J-≅</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Cubical.Displayed.Properties.html#959" class="Function">𝒮-J-customRefl≅</a>

<a id="1352" class="Comment">-- constructors</a>

<a id="1369" class="Keyword">module</a> <a id="1376" href="Cubical.Displayed.Properties.html#1376" class="Module">_</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a> <a id="1381" class="Symbol">:</a> <a id="1383" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1388" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="1390" class="Symbol">}</a> <a id="1392" class="Symbol">{</a><a id="1393" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1405" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a> <a id="1407" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="1410" class="Symbol">}</a>
  <a id="1414" class="Symbol">{</a><a id="1415" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1428" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a><a id="1430" class="Symbol">}</a>
  <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨_⟩_</a> <a id="1443" class="Symbol">:</a> <a id="1445" class="Symbol">{</a><a id="1446" href="Cubical.Displayed.Properties.html#1446" class="Bound">a</a> <a id="1448" href="Cubical.Displayed.Properties.html#1448" class="Bound">a&#39;</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1460" href="Cubical.Displayed.Properties.html#1446" class="Bound">a</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="1474" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="1478" href="Cubical.Displayed.Properties.html#1446" class="Bound">a</a> <a id="1480" href="Cubical.Displayed.Properties.html#1448" class="Bound">a&#39;</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1487" href="Cubical.Displayed.Properties.html#1448" class="Bound">a&#39;</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1497" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a><a id="1500" class="Symbol">)</a>
  <a id="1504" class="Keyword">where</a>

    <a id="1515" class="Keyword">open</a> <a id="1520" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1526" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a>

    <a id="1535" class="Comment">-- constructor that reduces ua to the case where p = ρ a by induction on p</a>
    <a id="1614" class="Keyword">private</a>
      <a id="1628" href="Cubical.Displayed.Properties.html#1628" class="Function">𝒮ᴰ-make-aux</a> <a id="1640" class="Symbol">:</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Cubical.Displayed.Properties.html#1643" class="Bound">uni</a> <a id="1647" class="Symbol">:</a> <a id="1649" class="Symbol">{</a><a id="1650" href="Cubical.Displayed.Properties.html#1650" class="Bound">a</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="1655" class="Symbol">}</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Cubical.Displayed.Properties.html#1658" class="Bound">b</a> <a id="1660" href="Cubical.Displayed.Properties.html#1660" class="Bound">b&#39;</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1667" href="Cubical.Displayed.Properties.html#1650" class="Bound">a</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Cubical.Displayed.Properties.html#1658" class="Bound">b</a> <a id="1674" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="1678" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="1680" href="Cubical.Displayed.Properties.html#1650" class="Bound">a</a> <a id="1682" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="1684" href="Cubical.Displayed.Properties.html#1660" class="Bound">b&#39;</a> <a id="1687" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Cubical.Displayed.Properties.html#1658" class="Bound">b</a> <a id="1692" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1694" href="Cubical.Displayed.Properties.html#1660" class="Bound">b&#39;</a><a id="1696" class="Symbol">))</a>
                    <a id="1719" class="Symbol">→</a> <a id="1721" class="Symbol">({</a><a id="1723" href="Cubical.Displayed.Properties.html#1723" class="Bound">a</a> <a id="1725" href="Cubical.Displayed.Properties.html#1725" class="Bound">a&#39;</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="1731" class="Symbol">}</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Cubical.Displayed.Properties.html#1734" class="Bound">b</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1740" href="Cubical.Displayed.Properties.html#1723" class="Bound">a</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Displayed.Properties.html#1744" class="Bound">p</a> <a id="1746" class="Symbol">:</a> <a id="1748" href="Cubical.Displayed.Properties.html#1723" class="Bound">a</a> <a id="1750" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1752" href="Cubical.Displayed.Properties.html#1725" class="Bound">a&#39;</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.Displayed.Properties.html#1757" class="Bound">b&#39;</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1764" href="Cubical.Displayed.Properties.html#1725" class="Bound">a&#39;</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">→</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Displayed.Properties.html#1734" class="Bound">b</a> <a id="1773" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="1777" href="Cubical.Displayed.Properties.html#1744" class="Bound">p</a> <a id="1779" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="1781" href="Cubical.Displayed.Properties.html#1757" class="Bound">b&#39;</a><a id="1783" class="Symbol">)</a> <a id="1785" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1787" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1793" class="Symbol">(λ</a> <a id="1796" href="Cubical.Displayed.Properties.html#1796" class="Bound">i</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1807" href="Cubical.Displayed.Properties.html#1744" class="Bound">p</a> <a id="1809" href="Cubical.Displayed.Properties.html#1796" class="Bound">i</a><a id="1810" class="Symbol">))</a> <a id="1813" href="Cubical.Displayed.Properties.html#1734" class="Bound">b</a> <a id="1815" href="Cubical.Displayed.Properties.html#1757" class="Bound">b&#39;</a><a id="1817" class="Symbol">)</a>
      <a id="1825" href="Cubical.Displayed.Properties.html#1628" class="Function">𝒮ᴰ-make-aux</a> <a id="1837" href="Cubical.Displayed.Properties.html#1837" class="Bound">uni</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="1843" class="Symbol">}</a> <a id="1845" class="Symbol">{</a><a id="1846" href="Cubical.Displayed.Properties.html#1846" class="Bound">a&#39;</a><a id="1848" class="Symbol">}</a> <a id="1850" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="1852" href="Cubical.Displayed.Properties.html#1852" class="Bound">p</a>
        <a id="1862" class="Symbol">=</a> <a id="1864" href="Cubical.Displayed.Properties.html#1202" class="Function">𝒮-J-≅</a> <a id="1870" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a>
                    <a id="1894" class="Symbol">(λ</a> <a id="1897" href="Cubical.Displayed.Properties.html#1897" class="Bound">y</a> <a id="1899" href="Cubical.Displayed.Properties.html#1899" class="Bound">q</a> <a id="1901" class="Symbol">→</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Displayed.Properties.html#1904" class="Bound">b&#39;</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1911" href="Cubical.Displayed.Properties.html#1897" class="Bound">y</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">→</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="1919" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="1923" href="Cubical.Displayed.Properties.html#1899" class="Bound">q</a> <a id="1925" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="1927" href="Cubical.Displayed.Properties.html#1904" class="Bound">b&#39;</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1933" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1939" class="Symbol">(λ</a> <a id="1942" href="Cubical.Displayed.Properties.html#1942" class="Bound">i</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1953" href="Cubical.Displayed.Properties.html#1899" class="Bound">q</a> <a id="1955" href="Cubical.Displayed.Properties.html#1942" class="Bound">i</a><a id="1956" class="Symbol">))</a> <a id="1959" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="1961" href="Cubical.Displayed.Properties.html#1904" class="Bound">b&#39;</a><a id="1963" class="Symbol">)</a>
                    <a id="1985" class="Symbol">(λ</a> <a id="1988" href="Cubical.Displayed.Properties.html#1988" class="Bound">b&#39;</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Cubical.Displayed.Properties.html#2274" class="Function">uni&#39;</a> <a id="1998" href="Cubical.Displayed.Properties.html#1988" class="Bound">b&#39;</a><a id="2000" class="Symbol">)</a>
                    <a id="2022" href="Cubical.Displayed.Properties.html#1852" class="Bound">p</a>
        <a id="2032" class="Keyword">where</a>
          <a id="2048" href="Cubical.Displayed.Properties.html#2048" class="Function">g</a> <a id="2050" class="Symbol">:</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Cubical.Displayed.Properties.html#2053" class="Bound">b&#39;</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2060" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2068" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2070" href="Cubical.Displayed.Properties.html#2053" class="Bound">b&#39;</a><a id="2072" class="Symbol">)</a> <a id="2074" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2076" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2082" class="Symbol">(λ</a> <a id="2085" href="Cubical.Displayed.Properties.html#2085" class="Bound">i</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2099" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2100" class="Symbol">)</a> <a id="2102" href="Cubical.Displayed.Properties.html#2085" class="Bound">i</a><a id="2103" class="Symbol">))</a> <a id="2106" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2108" href="Cubical.Displayed.Properties.html#2053" class="Bound">b&#39;</a>
          <a id="2121" href="Cubical.Displayed.Properties.html#2048" class="Function">g</a> <a id="2123" href="Cubical.Displayed.Properties.html#2123" class="Bound">b&#39;</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2134" class="Symbol">(λ</a> <a id="2137" href="Cubical.Displayed.Properties.html#2137" class="Bound">r</a> <a id="2139" class="Symbol">→</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2144" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2146" href="Cubical.Displayed.Properties.html#2123" class="Bound">b&#39;</a><a id="2148" class="Symbol">)</a> <a id="2150" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2152" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2158" class="Symbol">(λ</a> <a id="2161" href="Cubical.Displayed.Properties.html#2161" class="Bound">i</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Displayed.Properties.html#2137" class="Bound">r</a> <a id="2170" href="Cubical.Displayed.Properties.html#2161" class="Bound">i</a><a id="2171" class="Symbol">))</a> <a id="2174" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2176" href="Cubical.Displayed.Properties.html#2123" class="Bound">b&#39;</a><a id="2178" class="Symbol">)</a>
                       <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Displayed.Base.html#855" class="Function">uaIso</a> <a id="2224" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a> <a id="2226" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2227" class="Symbol">)</a> <a id="2229" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2233" class="Symbol">))</a>
                       <a id="2259" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="2274" href="Cubical.Displayed.Properties.html#2274" class="Function">uni&#39;</a> <a id="2279" class="Symbol">:</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Displayed.Properties.html#2282" class="Bound">b&#39;</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2289" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">→</a> <a id="2294" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2296" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="2300" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2302" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a> <a id="2304" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="2306" href="Cubical.Displayed.Properties.html#2282" class="Bound">b&#39;</a> <a id="2309" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2311" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2317" class="Symbol">(λ</a> <a id="2320" href="Cubical.Displayed.Properties.html#2320" class="Bound">i</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2334" href="Cubical.Displayed.Properties.html#1842" class="Bound">a</a><a id="2335" class="Symbol">)</a> <a id="2337" href="Cubical.Displayed.Properties.html#2320" class="Bound">i</a><a id="2338" class="Symbol">))</a> <a id="2341" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2343" href="Cubical.Displayed.Properties.html#2282" class="Bound">b&#39;</a>
          <a id="2356" href="Cubical.Displayed.Properties.html#2274" class="Function">uni&#39;</a> <a id="2361" href="Cubical.Displayed.Properties.html#2361" class="Bound">b&#39;</a> <a id="2364" class="Symbol">=</a> <a id="2366" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Cubical.Displayed.Properties.html#1837" class="Bound">uni</a> <a id="2381" href="Cubical.Displayed.Properties.html#1850" class="Bound">b</a> <a id="2383" href="Cubical.Displayed.Properties.html#2361" class="Bound">b&#39;</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Cubical.Displayed.Properties.html#2048" class="Function">g</a> <a id="2403" href="Cubical.Displayed.Properties.html#2361" class="Bound">b&#39;</a><a id="2405" class="Symbol">))</a>

    <a id="2413" href="Cubical.Displayed.Properties.html#2413" class="Function">𝒮ᴰ-make-1</a> <a id="2423" class="Symbol">:</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Cubical.Displayed.Properties.html#2426" class="Bound">uni</a> <a id="2430" class="Symbol">:</a> <a id="2432" class="Symbol">{</a><a id="2433" href="Cubical.Displayed.Properties.html#2433" class="Bound">a</a> <a id="2435" class="Symbol">:</a> <a id="2437" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="2438" class="Symbol">}</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Cubical.Displayed.Properties.html#2441" class="Bound">b</a> <a id="2443" href="Cubical.Displayed.Properties.html#2443" class="Bound">b&#39;</a> <a id="2446" class="Symbol">:</a> <a id="2448" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2450" href="Cubical.Displayed.Properties.html#2433" class="Bound">a</a><a id="2451" class="Symbol">)</a> <a id="2453" class="Symbol">→</a> <a id="2455" href="Cubical.Displayed.Properties.html#2441" class="Bound">b</a> <a id="2457" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">≅ᴰ⟨</a> <a id="2461" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2463" href="Cubical.Displayed.Properties.html#2433" class="Bound">a</a> <a id="2465" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩</a> <a id="2467" href="Cubical.Displayed.Properties.html#2443" class="Bound">b&#39;</a> <a id="2470" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Cubical.Displayed.Properties.html#2441" class="Bound">b</a> <a id="2475" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2477" href="Cubical.Displayed.Properties.html#2443" class="Bound">b&#39;</a><a id="2479" class="Symbol">))</a>
                <a id="2498" class="Symbol">→</a> <a id="2500" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2507" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="2511" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2513" href="Cubical.Displayed.Properties.html#1497" class="Bound">ℓ≅B</a>
    <a id="2521" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Cubical.Displayed.Properties.html#2413" class="Function">𝒮ᴰ-make-1</a> <a id="2547" href="Cubical.Displayed.Properties.html#2547" class="Bound">uni</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨_⟩_</a>
    <a id="2566" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Cubical.Displayed.Properties.html#2413" class="Function">𝒮ᴰ-make-1</a> <a id="2588" href="Cubical.Displayed.Properties.html#2588" class="Bound">uni</a><a id="2591" class="Symbol">)</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Cubical.Displayed.Properties.html#1628" class="Function">𝒮ᴰ-make-aux</a> <a id="2607" href="Cubical.Displayed.Properties.html#2588" class="Bound">uni</a>

    <a id="2616" class="Comment">-- constructor that reduces univalence further to contractibility of relational singletons</a>

    <a id="2712" href="Cubical.Displayed.Properties.html#2712" class="Function">𝒮ᴰ-make-2</a> <a id="2722" class="Symbol">:</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Cubical.Displayed.Properties.html#2725" class="Bound">ρᴰ</a> <a id="2728" class="Symbol">:</a> <a id="2730" class="Symbol">{</a><a id="2731" href="Cubical.Displayed.Properties.html#2731" class="Bound">a</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="2736" class="Symbol">}</a> <a id="2738" class="Symbol">→</a> <a id="2740" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="2747" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨</a> <a id="2752" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2754" href="Cubical.Displayed.Properties.html#2731" class="Bound">a</a> <a id="2756" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩_</a><a id="2758" class="Symbol">)</a>
                <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Displayed.Properties.html#2777" class="Bound">contrTotal</a> <a id="2788" class="Symbol">:</a> <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Displayed.Properties.html#2791" class="Bound">a</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Cubical.Displayed.Properties.html#1379" class="Bound">A</a><a id="2796" class="Symbol">)</a> <a id="2798" class="Symbol">→</a> <a id="2800" href="Cubical.Relation.Binary.Base.html#5048" class="Function">contrRelSingl</a> <a id="2814" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">_≅ᴰ⟨</a> <a id="2819" href="Cubical.Displayed.Base.html#1096" class="Function">ρ</a> <a id="2821" href="Cubical.Displayed.Properties.html#2791" class="Bound">a</a> <a id="2823" href="Cubical.Displayed.Properties.html#1435" class="Bound Operator">⟩_</a><a id="2825" class="Symbol">)</a>
                <a id="2843" class="Symbol">→</a> <a id="2845" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2852" href="Cubical.Displayed.Properties.html#1393" class="Bound">𝒮-A</a> <a id="2856" href="Cubical.Displayed.Properties.html#1415" class="Bound">B</a> <a id="2858" href="Cubical.Displayed.Properties.html#1497" class="Bound">ℓ≅B</a>
    <a id="2866" href="Cubical.Displayed.Properties.html#2712" class="Function">𝒮ᴰ-make-2</a> <a id="2876" href="Cubical.Displayed.Properties.html#2876" class="Bound">ρᴰ</a> <a id="2879" href="Cubical.Displayed.Properties.html#2879" class="Bound">contrTotal</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Cubical.Displayed.Properties.html#2413" class="Function">𝒮ᴰ-make-1</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Relation.Binary.Base.html#5220" class="Function">contrRelSingl→isUnivalent</a> <a id="2929" class="Symbol">_</a> <a id="2931" href="Cubical.Displayed.Properties.html#2876" class="Bound">ρᴰ</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Displayed.Properties.html#2879" class="Bound">contrTotal</a> <a id="2946" class="Symbol">_))</a>

<a id="2951" class="Comment">-- relational isomorphisms</a>

<a id="𝒮-iso→iso"></a><a id="2979" href="Cubical.Displayed.Properties.html#2979" class="Function">𝒮-iso→iso</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">{</a><a id="2992" href="Cubical.Displayed.Properties.html#2992" class="Bound">A</a> <a id="2994" class="Symbol">:</a> <a id="2996" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3001" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="3003" class="Symbol">}</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Displayed.Properties.html#3006" class="Bound">𝒮-A</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3018" href="Cubical.Displayed.Properties.html#2992" class="Bound">A</a> <a id="3020" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="3023" class="Symbol">)</a>
               <a id="3040" class="Symbol">{</a><a id="3041" href="Cubical.Displayed.Properties.html#3041" class="Bound">B</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3050" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Cubical.Displayed.Properties.html#3055" class="Bound">𝒮-B</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3067" href="Cubical.Displayed.Properties.html#3041" class="Bound">B</a> <a id="3069" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a><a id="3072" class="Symbol">)</a>
               <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.Displayed.Properties.html#3090" class="Bound">F</a> <a id="3092" class="Symbol">:</a> <a id="3094" href="Cubical.Relation.Binary.Base.html#6778" class="Record">RelIso</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3112" href="Cubical.Displayed.Properties.html#3006" class="Bound">𝒮-A</a><a id="3115" class="Symbol">)</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3128" href="Cubical.Displayed.Properties.html#3055" class="Bound">𝒮-B</a><a id="3131" class="Symbol">))</a>
               <a id="3149" class="Symbol">→</a> <a id="3151" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3155" href="Cubical.Displayed.Properties.html#2992" class="Bound">A</a> <a id="3157" href="Cubical.Displayed.Properties.html#3041" class="Bound">B</a>
<a id="3159" href="Cubical.Displayed.Properties.html#2979" class="Function">𝒮-iso→iso</a> <a id="3169" href="Cubical.Displayed.Properties.html#3169" class="Bound">𝒮-A</a> <a id="3173" href="Cubical.Displayed.Properties.html#3173" class="Bound">𝒮-B</a> <a id="3177" href="Cubical.Displayed.Properties.html#3177" class="Bound">F</a>
  <a id="3181" class="Symbol">=</a> <a id="3183" href="Cubical.Relation.Binary.Base.html#7088" class="Function">RelIso→Iso</a> <a id="3194" class="Symbol">(</a><a id="3195" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3205" href="Cubical.Displayed.Properties.html#3169" class="Bound">𝒮-A</a><a id="3208" class="Symbol">)</a>
               <a id="3225" class="Symbol">(</a><a id="3226" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="3236" href="Cubical.Displayed.Properties.html#3173" class="Bound">𝒮-B</a><a id="3239" class="Symbol">)</a>
               <a id="3256" class="Symbol">(</a><a id="3257" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="3267" href="Cubical.Displayed.Properties.html#3169" class="Bound">𝒮-A</a><a id="3270" class="Symbol">)</a>
               <a id="3287" class="Symbol">(</a><a id="3288" href="Cubical.Displayed.Base.html#937" class="Function">UARel.≅→≡</a> <a id="3298" href="Cubical.Displayed.Properties.html#3173" class="Bound">𝒮-B</a><a id="3301" class="Symbol">)</a>
               <a id="3318" href="Cubical.Displayed.Properties.html#3177" class="Bound">F</a>

<a id="3321" class="Comment">-- fiberwise relational isomorphisms</a>

<a id="3359" class="Keyword">module</a> <a id="3366" href="Cubical.Displayed.Properties.html#3366" class="Module">_</a> <a id="3368" class="Symbol">{</a><a id="3369" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3378" href="Cubical.Displayed.Properties.html#524" class="Generalizable">ℓA</a><a id="3380" class="Symbol">}</a> <a id="3382" class="Symbol">{</a><a id="3383" href="Cubical.Displayed.Properties.html#3383" class="Bound">𝒮-A</a> <a id="3387" class="Symbol">:</a> <a id="3389" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3395" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a> <a id="3397" href="Cubical.Displayed.Properties.html#534" class="Generalizable">ℓ≅A</a><a id="3400" class="Symbol">}</a>
  <a id="3404" class="Symbol">{</a><a id="3405" href="Cubical.Displayed.Properties.html#3405" class="Bound">A&#39;</a> <a id="3408" class="Symbol">:</a> <a id="3410" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3415" href="Cubical.Displayed.Properties.html#527" class="Generalizable">ℓA&#39;</a><a id="3418" class="Symbol">}</a> <a id="3420" class="Symbol">{</a><a id="3421" href="Cubical.Displayed.Properties.html#3421" class="Bound">𝒮-A&#39;</a> <a id="3426" class="Symbol">:</a> <a id="3428" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="3434" href="Cubical.Displayed.Properties.html#3405" class="Bound">A&#39;</a> <a id="3437" href="Cubical.Displayed.Properties.html#538" class="Generalizable">ℓ≅A&#39;</a><a id="3441" class="Symbol">}</a>
  <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Displayed.Properties.html#3446" class="Bound">F</a> <a id="3448" class="Symbol">:</a> <a id="3450" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3454" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a> <a id="3456" href="Cubical.Displayed.Properties.html#3405" class="Bound">A&#39;</a><a id="3458" class="Symbol">)</a>
  <a id="3462" class="Symbol">{</a><a id="3463" href="Cubical.Displayed.Properties.html#3463" class="Bound">B</a> <a id="3465" class="Symbol">:</a> <a id="3467" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3476" href="Cubical.Displayed.Properties.html#543" class="Generalizable">ℓB</a><a id="3478" class="Symbol">}</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Cubical.Displayed.Properties.html#3481" class="Bound">𝒮ᴰ-B</a> <a id="3486" class="Symbol">:</a> <a id="3488" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3495" href="Cubical.Displayed.Properties.html#3383" class="Bound">𝒮-A</a> <a id="3499" href="Cubical.Displayed.Properties.html#3463" class="Bound">B</a> <a id="3501" href="Cubical.Displayed.Properties.html#550" class="Generalizable">ℓ≅B</a><a id="3504" class="Symbol">)</a>
  <a id="3508" class="Symbol">{</a><a id="3509" href="Cubical.Displayed.Properties.html#3509" class="Bound">B&#39;</a> <a id="3512" class="Symbol">:</a> <a id="3514" href="Cubical.Displayed.Properties.html#3405" class="Bound">A&#39;</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3524" href="Cubical.Displayed.Properties.html#546" class="Generalizable">ℓB&#39;</a><a id="3527" class="Symbol">}</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Cubical.Displayed.Properties.html#3530" class="Bound">𝒮ᴰ-B&#39;</a> <a id="3536" class="Symbol">:</a> <a id="3538" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3545" href="Cubical.Displayed.Properties.html#3421" class="Bound">𝒮-A&#39;</a> <a id="3550" href="Cubical.Displayed.Properties.html#3509" class="Bound">B&#39;</a> <a id="3553" href="Cubical.Displayed.Properties.html#554" class="Generalizable">ℓ≅B&#39;</a><a id="3557" class="Symbol">)</a> <a id="3559" class="Keyword">where</a>

  <a id="3568" class="Keyword">open</a> <a id="3573" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="3579" href="Cubical.Displayed.Properties.html#3383" class="Bound">𝒮-A</a>
  <a id="3585" class="Keyword">open</a> <a id="3590" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="3597" href="Cubical.Displayed.Properties.html#3481" class="Bound">𝒮ᴰ-B</a> <a id="3602" class="Keyword">renaming</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="3620" class="Symbol">to</a> <a id="3623" class="Field Operator">_≅B⟨_⟩_</a>
                            <a id="3659" class="Symbol">;</a> <a id="3661" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="3665" class="Symbol">to</a> <a id="3668" class="Field">uaB</a>
                            <a id="3700" class="Symbol">;</a> <a id="3702" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="3711" class="Symbol">to</a> <a id="3714" class="Function">fiberRelB</a>
                            <a id="3752" class="Symbol">;</a> <a id="3754" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="3759" class="Symbol">to</a> <a id="3762" class="Function">uaᴰρB</a><a id="3767" class="Symbol">)</a>
  <a id="3771" class="Keyword">open</a> <a id="3776" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="3783" href="Cubical.Displayed.Properties.html#3530" class="Bound">𝒮ᴰ-B&#39;</a> <a id="3789" class="Keyword">renaming</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Cubical.Displayed.Base.html#1691" class="Field Operator">_≅ᴰ⟨_⟩_</a> <a id="3807" class="Symbol">to</a> <a id="3810" class="Field Operator">_≅B&#39;⟨_⟩_</a>
                             <a id="3848" class="Symbol">;</a> <a id="3850" href="Cubical.Displayed.Base.html#1749" class="Field">uaᴰ</a> <a id="3854" class="Symbol">to</a> <a id="3857" class="Field">uaB&#39;</a>
                             <a id="3891" class="Symbol">;</a> <a id="3893" href="Cubical.Displayed.Base.html#1854" class="Function">fiberRel</a> <a id="3902" class="Symbol">to</a> <a id="3905" class="Function">fiberRelB&#39;</a>
                             <a id="3945" class="Symbol">;</a> <a id="3947" href="Cubical.Displayed.Base.html#1925" class="Function">uaᴰρ</a> <a id="3952" class="Symbol">to</a> <a id="3955" class="Function">uaᴰρB&#39;</a><a id="3961" class="Symbol">)</a>

  <a id="3966" class="Keyword">private</a>
    <a id="3978" href="Cubical.Displayed.Properties.html#3978" class="Function">f</a> <a id="3980" class="Symbol">=</a> <a id="3982" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3990" href="Cubical.Displayed.Properties.html#3446" class="Bound">F</a>

    <a id="3997" class="Comment">-- the following can of course be done slightly more generally</a>
    <a id="4064" class="Comment">-- for fiberwise binary relations</a>

    <a id="4103" href="Cubical.Displayed.Properties.html#4103" class="Function">F*fiberRelB&#39;</a> <a id="4116" class="Symbol">:</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Displayed.Properties.html#4119" class="Bound">a</a> <a id="4121" class="Symbol">:</a> <a id="4123" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">→</a> <a id="4128" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Cubical.Displayed.Properties.html#3509" class="Bound">B&#39;</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Cubical.Displayed.Properties.html#3978" class="Function">f</a> <a id="4139" href="Cubical.Displayed.Properties.html#4119" class="Bound">a</a><a id="4140" class="Symbol">))</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Cubical.Displayed.Properties.html#3509" class="Bound">B&#39;</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.Displayed.Properties.html#3978" class="Function">f</a> <a id="4150" href="Cubical.Displayed.Properties.html#4119" class="Bound">a</a><a id="4151" class="Symbol">))</a> <a id="4154" href="Cubical.Displayed.Properties.html#3553" class="Bound">ℓ≅B&#39;</a>
    <a id="4163" href="Cubical.Displayed.Properties.html#4103" class="Function">F*fiberRelB&#39;</a> <a id="4176" href="Cubical.Displayed.Properties.html#4176" class="Bound">a</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="Cubical.Displayed.Properties.html#3905" class="Function">fiberRelB&#39;</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Cubical.Displayed.Properties.html#3978" class="Function">f</a> <a id="4194" href="Cubical.Displayed.Properties.html#4176" class="Bound">a</a><a id="4195" class="Symbol">)</a>

  <a id="4200" class="Keyword">module</a> <a id="4207" href="Cubical.Displayed.Properties.html#4207" class="Module">_</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Cubical.Displayed.Properties.html#4210" class="Bound">G</a> <a id="4212" class="Symbol">:</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Cubical.Displayed.Properties.html#4215" class="Bound">a</a> <a id="4217" class="Symbol">:</a> <a id="4219" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="Cubical.Relation.Binary.Base.html#6778" class="Record">RelIso</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Cubical.Displayed.Properties.html#3714" class="Function">fiberRelB</a> <a id="4242" href="Cubical.Displayed.Properties.html#4215" class="Bound">a</a><a id="4243" class="Symbol">)</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Displayed.Properties.html#4103" class="Function">F*fiberRelB&#39;</a> <a id="4259" href="Cubical.Displayed.Properties.html#4215" class="Bound">a</a><a id="4260" class="Symbol">))</a> <a id="4263" class="Keyword">where</a>
    <a id="4273" class="Keyword">private</a>
      <a id="4287" href="Cubical.Displayed.Properties.html#4287" class="Function">fiberIsoOver</a> <a id="4300" class="Symbol">:</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Displayed.Properties.html#4303" class="Bound">a</a> <a id="4305" class="Symbol">:</a> <a id="4307" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a><a id="4308" class="Symbol">)</a> <a id="4310" class="Symbol">→</a> <a id="4312" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4316" class="Symbol">(</a><a id="4317" href="Cubical.Displayed.Properties.html#3463" class="Bound">B</a> <a id="4319" href="Cubical.Displayed.Properties.html#4303" class="Bound">a</a><a id="4320" class="Symbol">)</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Displayed.Properties.html#3509" class="Bound">B&#39;</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Cubical.Displayed.Properties.html#3978" class="Function">f</a> <a id="4329" href="Cubical.Displayed.Properties.html#4303" class="Bound">a</a><a id="4330" class="Symbol">))</a>
      <a id="4339" href="Cubical.Displayed.Properties.html#4287" class="Function">fiberIsoOver</a> <a id="4352" href="Cubical.Displayed.Properties.html#4352" class="Bound">a</a>
        <a id="4362" class="Symbol">=</a> <a id="4364" href="Cubical.Relation.Binary.Base.html#7088" class="Function">RelIso→Iso</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Displayed.Properties.html#3714" class="Function">fiberRelB</a> <a id="4386" href="Cubical.Displayed.Properties.html#4352" class="Bound">a</a><a id="4387" class="Symbol">)</a>
                     <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Displayed.Properties.html#4103" class="Function">F*fiberRelB&#39;</a> <a id="4424" href="Cubical.Displayed.Properties.html#4352" class="Bound">a</a><a id="4425" class="Symbol">)</a>
                     <a id="4448" class="Symbol">(</a><a id="4449" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Displayed.Properties.html#3762" class="Function">uaᴰρB</a> <a id="4465" class="Symbol">_</a> <a id="4467" class="Symbol">_))</a>
                     <a id="4492" class="Symbol">(</a><a id="4493" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="4502" class="Symbol">(</a><a id="4503" href="Cubical.Displayed.Properties.html#3955" class="Function">uaᴰρB&#39;</a> <a id="4510" class="Symbol">_</a> <a id="4512" class="Symbol">_))</a>
                     <a id="4537" class="Symbol">(</a><a id="4538" href="Cubical.Displayed.Properties.html#4210" class="Bound">G</a> <a id="4540" href="Cubical.Displayed.Properties.html#4352" class="Bound">a</a><a id="4541" class="Symbol">)</a>

    <a id="4548" class="Comment">-- DUARelFiberIsoOver→TotalIso produces an isomorphism of total spaces</a>
    <a id="4623" class="Comment">-- from a relational isomorphism between B a and (F * B) a</a>
    <a id="4686" href="Cubical.Displayed.Properties.html#4686" class="Function">𝒮ᴰ-fiberIsoOver→totalIso</a> <a id="4711" class="Symbol">:</a> <a id="4713" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4717" class="Symbol">(</a><a id="4718" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4720" href="Cubical.Displayed.Properties.html#3369" class="Bound">A</a> <a id="4722" href="Cubical.Displayed.Properties.html#3463" class="Bound">B</a><a id="4723" class="Symbol">)</a> <a id="4725" class="Symbol">(</a><a id="4726" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4728" href="Cubical.Displayed.Properties.html#3405" class="Bound">A&#39;</a> <a id="4731" href="Cubical.Displayed.Properties.html#3509" class="Bound">B&#39;</a><a id="4733" class="Symbol">)</a>
    <a id="4739" href="Cubical.Displayed.Properties.html#4686" class="Function">𝒮ᴰ-fiberIsoOver→totalIso</a> <a id="4764" class="Symbol">=</a> <a id="4766" href="Cubical.Data.Sigma.Properties.html#9918" class="Function">Σ-cong-iso</a> <a id="4777" href="Cubical.Displayed.Properties.html#3446" class="Bound">F</a> <a id="4779" href="Cubical.Displayed.Properties.html#4287" class="Function">fiberIsoOver</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Record.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Record</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Generate univalent reflexive graph characterizations for record types from
characterizations of the field types using reflection.

See end of file for an example.

-}</a>
<a id="172" class="Symbol">{-#</a> <a id="176" class="Keyword">OPTIONS</a> <a id="184" class="Pragma">--no-exact-split</a> <a id="201" class="Symbol">#-}</a>
<a id="205" class="Keyword">module</a> <a id="212" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a> <a id="237" class="Keyword">where</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a> <a id="505" class="Symbol">as</a> <a id="508" class="Module">List</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a> <a id="604" class="Symbol">as</a> <a id="607" class="Module">Maybe</a>

<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Cubical.Displayed.Properties.html" class="Module">Cubical.Displayed.Properties</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Cubical.Displayed.Prop.html" class="Module">Cubical.Displayed.Prop</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Cubical.Displayed.Unit.html" class="Module">Cubical.Displayed.Unit</a>
<a id="796" class="Keyword">open</a> <a id="801" class="Keyword">import</a> <a id="808" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>

<a id="871" class="Keyword">import</a> <a id="878" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="902" class="Symbol">as</a> <a id="905" class="Module">R</a>
<a id="907" class="Keyword">open</a> <a id="912" class="Keyword">import</a> <a id="919" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>
<a id="943" class="Keyword">import</a> <a id="950" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a> <a id="981" class="Symbol">as</a> <a id="984" class="Module">RE</a>

<a id="988" class="Comment">{-
  `DUAFields`
  A collection of DURG characterizations for fields of a record is described by an element of this inductive
  family. If you just want to see how to use it, have a look at the end of the file first.

  An element of `DUAFields 𝒮-A R _≅R⟨_⟩_ πS 𝒮ᴰ-S πS≅` describes a mapping
  - from a structure `R : A → Type _` and notion of structured equivalence `_≅R⟨_⟩_`,
    which are meant to be defined as parameterized record types,
  - to a DURG `𝒮ᴰ-S`,
    the underlying structure of which will be an iterated Σ-type,
  - via projections `πS` and `πS≅`.

  `𝒮-A`, `R`, and `_≅R⟨_⟩_` are parameters, while `πS`, `𝒮ᴰ-S`, and `πS≅` are indices;
  the user builds up the Σ-type representation of the record using the DUAFields constructors.

  A DUAFields representation is _total_ when the projections `πS` and `πS≅` are equivalences, in which case we
  obtain a DURG on `R` with `_≅R⟨_⟩_` as the notion of structured equivalence---see `𝒮ᴰ-Fields` below.

  When `R`, and `_≅R⟨_⟩_` are defined by record types, we can use reflection to automatically generate proofs
  `πS` and `πS≅` are equivalences---see `𝒮ᴰ-Record` below.

-}</a>
<a id="2127" class="Keyword">data</a> <a id="DUAFields"></a><a id="2132" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Cubical.Displayed.Record.html#2143" class="Bound">ℓA</a> <a id="2146" href="Cubical.Displayed.Record.html#2146" class="Bound">ℓ≅A</a> <a id="2150" href="Cubical.Displayed.Record.html#2150" class="Bound">ℓR</a> <a id="2153" href="Cubical.Displayed.Record.html#2153" class="Bound">ℓ≅R</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">{</a><a id="2159" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2168" href="Cubical.Displayed.Record.html#2143" class="Bound">ℓA</a><a id="2170" class="Symbol">}</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2185" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2187" href="Cubical.Displayed.Record.html#2146" class="Bound">ℓ≅A</a><a id="2190" class="Symbol">)</a>
  <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2208" href="Cubical.Displayed.Record.html#2150" class="Bound">ℓR</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">{</a><a id="2224" href="Cubical.Displayed.Record.html#2224" class="Bound">a</a> <a id="2226" href="Cubical.Displayed.Record.html#2226" class="Bound">a&#39;</a> <a id="2229" class="Symbol">:</a> <a id="2231" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2238" href="Cubical.Displayed.Record.html#2224" class="Bound">a</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="2252" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2256" href="Cubical.Displayed.Record.html#2224" class="Bound">a</a> <a id="2258" href="Cubical.Displayed.Record.html#2226" class="Bound">a&#39;</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2265" href="Cubical.Displayed.Record.html#2226" class="Bound">a&#39;</a> <a id="2268" class="Symbol">→</a> <a id="2270" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2275" href="Cubical.Displayed.Record.html#2153" class="Bound">ℓ≅R</a><a id="2278" class="Symbol">)</a>
  <a id="2282" class="Symbol">:</a> <a id="2284" class="Symbol">∀</a> <a id="2286" class="Symbol">{</a><a id="2287" href="Cubical.Displayed.Record.html#2287" class="Bound">ℓS</a> <a id="2290" href="Cubical.Displayed.Record.html#2290" class="Bound">ℓ≅S</a><a id="2293" class="Symbol">}</a> <a id="2295" class="Symbol">{</a><a id="2296" href="Cubical.Displayed.Record.html#2296" class="Bound">S</a> <a id="2298" class="Symbol">:</a> <a id="2300" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2309" href="Cubical.Displayed.Record.html#2287" class="Bound">ℓS</a><a id="2311" class="Symbol">}</a>
    <a id="2317" class="Symbol">(</a><a id="2318" href="Cubical.Displayed.Record.html#2318" class="Bound">πS</a> <a id="2321" class="Symbol">:</a> <a id="2323" class="Symbol">∀</a> <a id="2325" class="Symbol">{</a><a id="2326" href="Cubical.Displayed.Record.html#2326" class="Bound">a</a><a id="2327" class="Symbol">}</a> <a id="2329" class="Symbol">→</a> <a id="2331" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2333" href="Cubical.Displayed.Record.html#2326" class="Bound">a</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Cubical.Displayed.Record.html#2296" class="Bound">S</a> <a id="2339" href="Cubical.Displayed.Record.html#2326" class="Bound">a</a><a id="2340" class="Symbol">)</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Displayed.Record.html#2343" class="Bound">𝒮ᴰ-S</a> <a id="2348" class="Symbol">:</a> <a id="2350" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2357" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2361" href="Cubical.Displayed.Record.html#2296" class="Bound">S</a> <a id="2363" href="Cubical.Displayed.Record.html#2290" class="Bound">ℓ≅S</a><a id="2366" class="Symbol">)</a>
    <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Displayed.Record.html#2373" class="Bound">πS≅</a> <a id="2377" class="Symbol">:</a> <a id="2379" class="Symbol">∀</a> <a id="2381" class="Symbol">{</a><a id="2382" href="Cubical.Displayed.Record.html#2382" class="Bound">a</a><a id="2383" class="Symbol">}</a> <a id="2385" class="Symbol">{</a><a id="2386" href="Cubical.Displayed.Record.html#2386" class="Bound">r</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2392" href="Cubical.Displayed.Record.html#2382" class="Bound">a</a><a id="2393" class="Symbol">}</a> <a id="2395" class="Symbol">{</a><a id="2396" href="Cubical.Displayed.Record.html#2396" class="Bound">e</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Cubical.Displayed.Record.html#2400" class="Bound">r&#39;</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2407" href="Cubical.Displayed.Record.html#2382" class="Bound">a</a><a id="2408" class="Symbol">}</a> <a id="2410" class="Symbol">→</a> <a id="2412" href="Cubical.Displayed.Record.html#2386" class="Bound">r</a> <a id="2414" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="2418" href="Cubical.Displayed.Record.html#2396" class="Bound">e</a> <a id="2420" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="2422" href="Cubical.Displayed.Record.html#2400" class="Bound">r&#39;</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="2442" href="Cubical.Displayed.Record.html#2343" class="Bound">𝒮ᴰ-S</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Cubical.Displayed.Record.html#2318" class="Bound">πS</a> <a id="2451" href="Cubical.Displayed.Record.html#2386" class="Bound">r</a><a id="2452" class="Symbol">)</a> <a id="2454" href="Cubical.Displayed.Record.html#2396" class="Bound">e</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Displayed.Record.html#2318" class="Bound">πS</a> <a id="2460" href="Cubical.Displayed.Record.html#2400" class="Bound">r&#39;</a><a id="2462" class="Symbol">))</a>
    <a id="2469" class="Symbol">→</a> <a id="2471" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a>
  <a id="2479" class="Keyword">where</a>

  <a id="2488" class="Comment">-- `fields:`</a>
  <a id="2503" class="Comment">-- Base case, no fields yet recorded in `𝒮ᴰ-S`.</a>
  <a id="DUAFields.fields:"></a><a id="2553" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="2573" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="2577" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="2579" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="2587" class="Symbol">(λ</a> <a id="2590" href="Cubical.Displayed.Record.html#2590" class="Bound">_</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2596" class="Symbol">)</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Cubical.Displayed.Unit.html#522" class="Function">𝒮ᴰ-Unit</a> <a id="2607" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">(λ</a> <a id="2615" href="Cubical.Displayed.Record.html#2615" class="Bound">_</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2621" class="Symbol">)</a>

  <a id="2626" class="Comment">-- `… data[ πF ∣ 𝒮ᴰ-F ∣ πF≅ ]`</a>
  <a id="2659" class="Comment">-- Add a new field with a DURG. `πF` should be the name of the field in the structure record `R` and `πF≅`</a>
  <a id="2768" class="Comment">-- the name of the corresponding field in the equivalence record `_≅R⟨_⟩_`, while `𝒮ᴰ-F` is a DURG for the</a>
  <a id="2877" class="Comment">-- field&#39;s type over `𝒮-A`. Data fields that depend on previous fields of the record are not currently</a>
  <a id="2982" class="Comment">-- supported.</a>
  <a id="DUAFields._data[_∣_∣_]"></a><a id="2998" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">_data[_∣_∣_]</a> <a id="3011" class="Symbol">:</a> <a id="3013" class="Symbol">∀</a> <a id="3015" class="Symbol">{</a><a id="3016" href="Cubical.Displayed.Record.html#3016" class="Bound">ℓS</a> <a id="3019" href="Cubical.Displayed.Record.html#3019" class="Bound">ℓ≅S</a><a id="3022" class="Symbol">}</a> <a id="3024" class="Symbol">{</a><a id="3025" href="Cubical.Displayed.Record.html#3025" class="Bound">S</a> <a id="3027" class="Symbol">:</a> <a id="3029" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3038" href="Cubical.Displayed.Record.html#3016" class="Bound">ℓS</a><a id="3040" class="Symbol">}</a>
    <a id="3046" class="Symbol">{</a><a id="3047" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3050" class="Symbol">:</a> <a id="3052" class="Symbol">∀</a> <a id="3054" class="Symbol">{</a><a id="3055" href="Cubical.Displayed.Record.html#3055" class="Bound">a</a><a id="3056" class="Symbol">}</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3062" href="Cubical.Displayed.Record.html#3055" class="Bound">a</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Cubical.Displayed.Record.html#3025" class="Bound">S</a> <a id="3068" href="Cubical.Displayed.Record.html#3055" class="Bound">a</a><a id="3069" class="Symbol">}</a> <a id="3071" class="Symbol">{</a><a id="3072" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3086" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3090" href="Cubical.Displayed.Record.html#3025" class="Bound">S</a> <a id="3092" href="Cubical.Displayed.Record.html#3019" class="Bound">ℓ≅S</a><a id="3095" class="Symbol">}</a>
    <a id="3101" class="Symbol">{</a><a id="3102" href="Cubical.Displayed.Record.html#3102" class="Bound">πS≅</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">∀</a> <a id="3110" class="Symbol">{</a><a id="3111" href="Cubical.Displayed.Record.html#3111" class="Bound">a</a><a id="3112" class="Symbol">}</a> <a id="3114" class="Symbol">{</a><a id="3115" href="Cubical.Displayed.Record.html#3115" class="Bound">r</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3121" href="Cubical.Displayed.Record.html#3111" class="Bound">a</a><a id="3122" class="Symbol">}</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Cubical.Displayed.Record.html#3125" class="Bound">e</a><a id="3126" class="Symbol">}</a> <a id="3128" class="Symbol">{</a><a id="3129" href="Cubical.Displayed.Record.html#3129" class="Bound">r&#39;</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3136" href="Cubical.Displayed.Record.html#3111" class="Bound">a</a><a id="3137" class="Symbol">}</a> <a id="3139" class="Symbol">→</a> <a id="3141" href="Cubical.Displayed.Record.html#3115" class="Bound">r</a> <a id="3143" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="3147" href="Cubical.Displayed.Record.html#3125" class="Bound">e</a> <a id="3149" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="3151" href="Cubical.Displayed.Record.html#3129" class="Bound">r&#39;</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="3171" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3180" href="Cubical.Displayed.Record.html#3115" class="Bound">r</a><a id="3181" class="Symbol">)</a> <a id="3183" href="Cubical.Displayed.Record.html#3125" class="Bound">e</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3189" href="Cubical.Displayed.Record.html#3129" class="Bound">r&#39;</a><a id="3191" class="Symbol">)}</a>
    <a id="3198" class="Symbol">→</a> <a id="3200" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="3210" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3214" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3216" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="3224" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3227" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3232" href="Cubical.Displayed.Record.html#3102" class="Bound">πS≅</a>
    <a id="3240" class="Symbol">→</a> <a id="3242" class="Symbol">∀</a> <a id="3244" class="Symbol">{</a><a id="3245" href="Cubical.Displayed.Record.html#3245" class="Bound">ℓF</a> <a id="3248" href="Cubical.Displayed.Record.html#3248" class="Bound">ℓ≅F</a><a id="3251" class="Symbol">}</a> <a id="3253" class="Symbol">{</a><a id="3254" href="Cubical.Displayed.Record.html#3254" class="Bound">F</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3267" href="Cubical.Displayed.Record.html#3245" class="Bound">ℓF</a><a id="3269" class="Symbol">}</a>
    <a id="3275" class="Symbol">(</a><a id="3276" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3279" class="Symbol">:</a> <a id="3281" class="Symbol">∀</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Cubical.Displayed.Record.html#3284" class="Bound">a</a><a id="3285" class="Symbol">}</a> <a id="3287" class="Symbol">→</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Displayed.Record.html#3290" class="Bound">r</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3296" href="Cubical.Displayed.Record.html#3284" class="Bound">a</a><a id="3297" class="Symbol">)</a> <a id="3299" class="Symbol">→</a> <a id="3301" href="Cubical.Displayed.Record.html#3254" class="Bound">F</a> <a id="3303" href="Cubical.Displayed.Record.html#3284" class="Bound">a</a><a id="3304" class="Symbol">)</a>
    <a id="3310" class="Symbol">(</a><a id="3311" href="Cubical.Displayed.Record.html#3311" class="Bound">𝒮ᴰ-F</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3325" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3329" href="Cubical.Displayed.Record.html#3254" class="Bound">F</a> <a id="3331" href="Cubical.Displayed.Record.html#3248" class="Bound">ℓ≅F</a><a id="3334" class="Symbol">)</a>
    <a id="3340" class="Symbol">(</a><a id="3341" href="Cubical.Displayed.Record.html#3341" class="Bound">πF≅</a> <a id="3345" class="Symbol">:</a> <a id="3347" class="Symbol">∀</a> <a id="3349" class="Symbol">{</a><a id="3350" href="Cubical.Displayed.Record.html#3350" class="Bound">a</a><a id="3351" class="Symbol">}</a> <a id="3353" class="Symbol">{</a><a id="3354" href="Cubical.Displayed.Record.html#3354" class="Bound">r</a> <a id="3356" class="Symbol">:</a> <a id="3358" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3360" href="Cubical.Displayed.Record.html#3350" class="Bound">a</a><a id="3361" class="Symbol">}</a> <a id="3363" class="Symbol">{</a><a id="3364" href="Cubical.Displayed.Record.html#3364" class="Bound">e</a><a id="3365" class="Symbol">}</a> <a id="3367" class="Symbol">{</a><a id="3368" href="Cubical.Displayed.Record.html#3368" class="Bound">r&#39;</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3375" href="Cubical.Displayed.Record.html#3350" class="Bound">a</a><a id="3376" class="Symbol">}</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Cubical.Displayed.Record.html#3379" class="Bound">p</a> <a id="3381" class="Symbol">:</a> <a id="3383" href="Cubical.Displayed.Record.html#3354" class="Bound">r</a> <a id="3385" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="3389" href="Cubical.Displayed.Record.html#3364" class="Bound">e</a> <a id="3391" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="3393" href="Cubical.Displayed.Record.html#3368" class="Bound">r&#39;</a><a id="3395" class="Symbol">)</a> <a id="3397" class="Symbol">→</a> <a id="3399" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="3414" href="Cubical.Displayed.Record.html#3311" class="Bound">𝒮ᴰ-F</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3423" href="Cubical.Displayed.Record.html#3354" class="Bound">r</a><a id="3424" class="Symbol">)</a> <a id="3426" href="Cubical.Displayed.Record.html#3364" class="Bound">e</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3432" href="Cubical.Displayed.Record.html#3368" class="Bound">r&#39;</a><a id="3434" class="Symbol">))</a>
    <a id="3441" class="Symbol">→</a> <a id="3443" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="3453" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3457" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3459" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="3467" class="Symbol">(λ</a> <a id="3470" href="Cubical.Displayed.Record.html#3470" class="Bound">r</a> <a id="3472" class="Symbol">→</a> <a id="3474" href="Cubical.Displayed.Record.html#3047" class="Bound">πS</a> <a id="3477" href="Cubical.Displayed.Record.html#3470" class="Bound">r</a> <a id="3479" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3481" href="Cubical.Displayed.Record.html#3276" class="Bound">πF</a> <a id="3484" href="Cubical.Displayed.Record.html#3470" class="Bound">r</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Cubical.Displayed.Record.html#3072" class="Bound">𝒮ᴰ-S</a> <a id="3493" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">×𝒮ᴰ</a> <a id="3497" href="Cubical.Displayed.Record.html#3311" class="Bound">𝒮ᴰ-F</a><a id="3501" class="Symbol">)</a> <a id="3503" class="Symbol">(λ</a> <a id="3506" href="Cubical.Displayed.Record.html#3506" class="Bound">p</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Cubical.Displayed.Record.html#3102" class="Bound">πS≅</a> <a id="3514" href="Cubical.Displayed.Record.html#3506" class="Bound">p</a> <a id="3516" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3518" href="Cubical.Displayed.Record.html#3341" class="Bound">πF≅</a> <a id="3522" href="Cubical.Displayed.Record.html#3506" class="Bound">p</a><a id="3523" class="Symbol">)</a>

  <a id="3528" class="Comment">-- `… prop[ πF ∣ propF ]`</a>
  <a id="3556" class="Comment">-- Add a new propositional field. `πF` should be the name of the field in the structure record `R`, while</a>
  <a id="3664" class="Comment">-- propF is a proof that this field is a proposition.</a>
  <a id="DUAFields._prop[_∣_]"></a><a id="3720" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">_prop[_∣_]</a> <a id="3731" class="Symbol">:</a> <a id="3733" class="Symbol">∀</a> <a id="3735" class="Symbol">{</a><a id="3736" href="Cubical.Displayed.Record.html#3736" class="Bound">ℓS</a> <a id="3739" href="Cubical.Displayed.Record.html#3739" class="Bound">ℓ≅S</a><a id="3742" class="Symbol">}</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a> <a id="3751" class="Symbol">→</a> <a id="3753" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3758" href="Cubical.Displayed.Record.html#3736" class="Bound">ℓS</a><a id="3760" class="Symbol">}</a>
    <a id="3766" class="Symbol">{</a><a id="3767" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3770" class="Symbol">:</a> <a id="3772" class="Symbol">∀</a> <a id="3774" class="Symbol">{</a><a id="3775" href="Cubical.Displayed.Record.html#3775" class="Bound">a</a><a id="3776" class="Symbol">}</a> <a id="3778" class="Symbol">→</a> <a id="3780" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3782" href="Cubical.Displayed.Record.html#3775" class="Bound">a</a> <a id="3784" class="Symbol">→</a> <a id="3786" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3788" href="Cubical.Displayed.Record.html#3775" class="Bound">a</a><a id="3789" class="Symbol">}</a> <a id="3791" class="Symbol">{</a><a id="3792" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="3797" class="Symbol">:</a> <a id="3799" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3806" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3810" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3812" href="Cubical.Displayed.Record.html#3739" class="Bound">ℓ≅S</a><a id="3815" class="Symbol">}</a>
    <a id="3821" class="Symbol">{</a><a id="3822" href="Cubical.Displayed.Record.html#3822" class="Bound">πS≅</a> <a id="3826" class="Symbol">:</a> <a id="3828" class="Symbol">∀</a> <a id="3830" class="Symbol">{</a><a id="3831" href="Cubical.Displayed.Record.html#3831" class="Bound">a</a><a id="3832" class="Symbol">}</a> <a id="3834" class="Symbol">{</a><a id="3835" href="Cubical.Displayed.Record.html#3835" class="Bound">r</a> <a id="3837" class="Symbol">:</a> <a id="3839" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3841" href="Cubical.Displayed.Record.html#3831" class="Bound">a</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">{</a><a id="3845" href="Cubical.Displayed.Record.html#3845" class="Bound">e</a><a id="3846" class="Symbol">}</a> <a id="3848" class="Symbol">{</a><a id="3849" href="Cubical.Displayed.Record.html#3849" class="Bound">r&#39;</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3856" href="Cubical.Displayed.Record.html#3831" class="Bound">a</a><a id="3857" class="Symbol">}</a> <a id="3859" class="Symbol">→</a> <a id="3861" href="Cubical.Displayed.Record.html#3835" class="Bound">r</a> <a id="3863" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">≅R⟨</a> <a id="3867" href="Cubical.Displayed.Record.html#3845" class="Bound">e</a> <a id="3869" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">⟩</a> <a id="3871" href="Cubical.Displayed.Record.html#3849" class="Bound">r&#39;</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="3891" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3900" href="Cubical.Displayed.Record.html#3835" class="Bound">r</a><a id="3901" class="Symbol">)</a> <a id="3903" href="Cubical.Displayed.Record.html#3845" class="Bound">e</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3909" href="Cubical.Displayed.Record.html#3849" class="Bound">r&#39;</a><a id="3911" class="Symbol">)}</a>
    <a id="3918" class="Symbol">→</a> <a id="3920" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="3930" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="3934" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="3936" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="3944" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="3947" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="3952" href="Cubical.Displayed.Record.html#3822" class="Bound">πS≅</a>
    <a id="3960" class="Symbol">→</a> <a id="3962" class="Symbol">∀</a> <a id="3964" class="Symbol">{</a><a id="3965" href="Cubical.Displayed.Record.html#3965" class="Bound">ℓF</a><a id="3967" class="Symbol">}</a> <a id="3969" class="Symbol">{</a><a id="3970" href="Cubical.Displayed.Record.html#3970" class="Bound">F</a> <a id="3972" class="Symbol">:</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Cubical.Displayed.Record.html#3975" class="Bound">a</a> <a id="3977" class="Symbol">:</a> <a id="3979" href="Cubical.Displayed.Record.html#2159" class="Bound">A</a><a id="3980" class="Symbol">)</a> <a id="3982" class="Symbol">→</a> <a id="3984" href="Cubical.Displayed.Record.html#3745" class="Bound">S</a> <a id="3986" href="Cubical.Displayed.Record.html#3975" class="Bound">a</a> <a id="3988" class="Symbol">→</a> <a id="3990" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3995" href="Cubical.Displayed.Record.html#3965" class="Bound">ℓF</a><a id="3997" class="Symbol">}</a>
    <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Displayed.Record.html#4004" class="Bound">πF</a> <a id="4007" class="Symbol">:</a> <a id="4009" class="Symbol">∀</a> <a id="4011" class="Symbol">{</a><a id="4012" href="Cubical.Displayed.Record.html#4012" class="Bound">a</a><a id="4013" class="Symbol">}</a> <a id="4015" class="Symbol">→</a> <a id="4017" class="Symbol">(</a><a id="4018" href="Cubical.Displayed.Record.html#4018" class="Bound">r</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="4024" href="Cubical.Displayed.Record.html#4012" class="Bound">a</a><a id="4025" class="Symbol">)</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="Cubical.Displayed.Record.html#3970" class="Bound">F</a> <a id="4031" href="Cubical.Displayed.Record.html#4012" class="Bound">a</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="4037" href="Cubical.Displayed.Record.html#4018" class="Bound">r</a><a id="4038" class="Symbol">))</a>
    <a id="4045" class="Symbol">(</a><a id="4046" href="Cubical.Displayed.Record.html#4046" class="Bound">propF</a> <a id="4052" class="Symbol">:</a> <a id="4054" class="Symbol">∀</a> <a id="4056" href="Cubical.Displayed.Record.html#4056" class="Bound">a</a> <a id="4058" href="Cubical.Displayed.Record.html#4058" class="Bound">s</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Cubical.Displayed.Record.html#3970" class="Bound">F</a> <a id="4072" href="Cubical.Displayed.Record.html#4056" class="Bound">a</a> <a id="4074" href="Cubical.Displayed.Record.html#4058" class="Bound">s</a><a id="4075" class="Symbol">))</a>
    <a id="4082" class="Symbol">→</a> <a id="4084" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="4094" href="Cubical.Displayed.Record.html#2173" class="Bound">𝒮-A</a> <a id="4098" href="Cubical.Displayed.Record.html#2195" class="Bound">R</a> <a id="4100" href="Cubical.Displayed.Record.html#2213" class="Bound Operator">_≅R⟨_⟩_</a> <a id="4108" class="Symbol">(λ</a> <a id="4111" href="Cubical.Displayed.Record.html#4111" class="Bound">r</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Displayed.Record.html#3767" class="Bound">πS</a> <a id="4118" href="Cubical.Displayed.Record.html#4111" class="Bound">r</a> <a id="4120" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4122" href="Cubical.Displayed.Record.html#4004" class="Bound">πF</a> <a id="4125" href="Cubical.Displayed.Record.html#4111" class="Bound">r</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Cubical.Displayed.Prop.html#1159" class="Function">𝒮ᴰ-subtype</a> <a id="4140" href="Cubical.Displayed.Record.html#3792" class="Bound">𝒮ᴰ-S</a> <a id="4145" href="Cubical.Displayed.Record.html#4046" class="Bound">propF</a><a id="4150" class="Symbol">)</a> <a id="4152" class="Symbol">(λ</a> <a id="4155" href="Cubical.Displayed.Record.html#4155" class="Bound">p</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Cubical.Displayed.Record.html#3822" class="Bound">πS≅</a> <a id="4163" href="Cubical.Displayed.Record.html#4155" class="Bound">p</a><a id="4164" class="Symbol">)</a>

<a id="4167" class="Keyword">module</a> <a id="4174" href="Cubical.Displayed.Record.html#4174" class="Module">_</a> <a id="4176" class="Symbol">{</a><a id="4177" href="Cubical.Displayed.Record.html#4177" class="Bound">ℓA</a> <a id="4180" href="Cubical.Displayed.Record.html#4180" class="Bound">ℓ≅A</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">{</a><a id="4186" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4195" href="Cubical.Displayed.Record.html#4177" class="Bound">ℓA</a><a id="4197" class="Symbol">}</a> <a id="4199" class="Symbol">{</a><a id="4200" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4204" class="Symbol">:</a> <a id="4206" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="4212" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4214" href="Cubical.Displayed.Record.html#4180" class="Bound">ℓ≅A</a><a id="4217" class="Symbol">}</a>
  <a id="4221" class="Symbol">{</a><a id="4222" href="Cubical.Displayed.Record.html#4222" class="Bound">ℓR</a> <a id="4225" href="Cubical.Displayed.Record.html#4225" class="Bound">ℓ≅R</a><a id="4228" class="Symbol">}</a> <a id="4230" class="Symbol">{</a><a id="4231" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4244" href="Cubical.Displayed.Record.html#4222" class="Bound">ℓR</a><a id="4246" class="Symbol">}</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">_≅R⟨_⟩_</a> <a id="4257" class="Symbol">:</a> <a id="4259" class="Symbol">{</a><a id="4260" href="Cubical.Displayed.Record.html#4260" class="Bound">a</a> <a id="4262" href="Cubical.Displayed.Record.html#4262" class="Bound">a&#39;</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a><a id="4268" class="Symbol">}</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4274" href="Cubical.Displayed.Record.html#4260" class="Bound">a</a> <a id="4276" class="Symbol">→</a> <a id="4278" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="4288" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4292" href="Cubical.Displayed.Record.html#4260" class="Bound">a</a> <a id="4294" href="Cubical.Displayed.Record.html#4262" class="Bound">a&#39;</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4301" href="Cubical.Displayed.Record.html#4262" class="Bound">a&#39;</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4311" href="Cubical.Displayed.Record.html#4225" class="Bound">ℓ≅R</a><a id="4314" class="Symbol">)</a>
  <a id="4318" class="Symbol">{</a><a id="4319" href="Cubical.Displayed.Record.html#4319" class="Bound">ℓS</a> <a id="4322" href="Cubical.Displayed.Record.html#4322" class="Bound">ℓ≅S</a><a id="4325" class="Symbol">}</a> <a id="4327" class="Symbol">{</a><a id="4328" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Cubical.Displayed.Record.html#4186" class="Bound">A</a> <a id="4334" class="Symbol">→</a> <a id="4336" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4341" href="Cubical.Displayed.Record.html#4319" class="Bound">ℓS</a><a id="4343" class="Symbol">}</a>
  <a id="4347" class="Symbol">{</a><a id="4348" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4351" class="Symbol">:</a> <a id="4353" class="Symbol">∀</a> <a id="4355" class="Symbol">{</a><a id="4356" href="Cubical.Displayed.Record.html#4356" class="Bound">a</a><a id="4357" class="Symbol">}</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4363" href="Cubical.Displayed.Record.html#4356" class="Bound">a</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4369" href="Cubical.Displayed.Record.html#4356" class="Bound">a</a><a id="4370" class="Symbol">}</a> <a id="4372" class="Symbol">{</a><a id="4373" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a> <a id="4378" class="Symbol">:</a> <a id="4380" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="4387" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4391" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4393" href="Cubical.Displayed.Record.html#4322" class="Bound">ℓ≅S</a><a id="4396" class="Symbol">}</a>
  <a id="4400" class="Symbol">{</a><a id="4401" href="Cubical.Displayed.Record.html#4401" class="Bound">πS≅</a> <a id="4405" class="Symbol">:</a> <a id="4407" class="Symbol">∀</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Cubical.Displayed.Record.html#4410" class="Bound">a</a><a id="4411" class="Symbol">}</a> <a id="4413" class="Symbol">{</a><a id="4414" href="Cubical.Displayed.Record.html#4414" class="Bound">r</a> <a id="4416" class="Symbol">:</a> <a id="4418" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4420" href="Cubical.Displayed.Record.html#4410" class="Bound">a</a><a id="4421" class="Symbol">}</a> <a id="4423" class="Symbol">{</a><a id="4424" href="Cubical.Displayed.Record.html#4424" class="Bound">e</a><a id="4425" class="Symbol">}</a> <a id="4427" class="Symbol">{</a><a id="4428" href="Cubical.Displayed.Record.html#4428" class="Bound">r&#39;</a> <a id="4431" class="Symbol">:</a> <a id="4433" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4435" href="Cubical.Displayed.Record.html#4410" class="Bound">a</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">→</a> <a id="4440" href="Cubical.Displayed.Record.html#4414" class="Bound">r</a> <a id="4442" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">≅R⟨</a> <a id="4446" href="Cubical.Displayed.Record.html#4424" class="Bound">e</a> <a id="4448" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">⟩</a> <a id="4450" href="Cubical.Displayed.Record.html#4428" class="Bound">r&#39;</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="4470" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4479" href="Cubical.Displayed.Record.html#4414" class="Bound">r</a><a id="4480" class="Symbol">)</a> <a id="4482" href="Cubical.Displayed.Record.html#4424" class="Bound">e</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4488" href="Cubical.Displayed.Record.html#4428" class="Bound">r&#39;</a><a id="4490" class="Symbol">)}</a>
  <a id="4495" class="Symbol">(</a><a id="4496" href="Cubical.Displayed.Record.html#4496" class="Bound">fs</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="4511" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4515" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4517" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">_≅R⟨_⟩_</a> <a id="4525" href="Cubical.Displayed.Record.html#4348" class="Bound">πS</a> <a id="4528" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a> <a id="4533" href="Cubical.Displayed.Record.html#4401" class="Bound">πS≅</a><a id="4536" class="Symbol">)</a>
  <a id="4540" class="Keyword">where</a>

  <a id="4549" class="Keyword">open</a> <a id="4554" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="4560" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a>
  <a id="4566" class="Keyword">open</a> <a id="4571" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="4578" href="Cubical.Displayed.Record.html#4373" class="Bound">𝒮ᴰ-S</a>

  <a id="4586" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a> <a id="4596" class="Symbol">:</a>
    <a id="4602" class="Symbol">(</a><a id="4603" href="Cubical.Displayed.Record.html#4603" class="Bound">e</a> <a id="4605" class="Symbol">:</a> <a id="4607" class="Symbol">∀</a> <a id="4609" href="Cubical.Displayed.Record.html#4609" class="Bound">a</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4620" href="Cubical.Displayed.Record.html#4609" class="Bound">a</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Cubical.Displayed.Record.html#4328" class="Bound">S</a> <a id="4626" href="Cubical.Displayed.Record.html#4609" class="Bound">a</a><a id="4627" class="Symbol">))</a>
    <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Displayed.Record.html#4635" class="Bound">e≅</a> <a id="4638" class="Symbol">:</a> <a id="4640" class="Symbol">∀</a> <a id="4642" href="Cubical.Displayed.Record.html#4642" class="Bound">a</a> <a id="4644" href="Cubical.Displayed.Record.html#4644" class="Bound">a&#39;</a> <a id="4647" class="Symbol">(</a><a id="4648" href="Cubical.Displayed.Record.html#4648" class="Bound">r</a> <a id="4650" class="Symbol">:</a> <a id="4652" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4654" href="Cubical.Displayed.Record.html#4642" class="Bound">a</a><a id="4655" class="Symbol">)</a> <a id="4657" href="Cubical.Displayed.Record.html#4657" class="Bound">p</a> <a id="4659" class="Symbol">(</a><a id="4660" href="Cubical.Displayed.Record.html#4660" class="Bound">r&#39;</a> <a id="4663" class="Symbol">:</a> <a id="4665" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4667" href="Cubical.Displayed.Record.html#4644" class="Bound">a&#39;</a><a id="4669" class="Symbol">)</a> <a id="4671" class="Symbol">→</a> <a id="4673" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Cubical.Displayed.Record.html#4648" class="Bound">r</a> <a id="4680" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">≅R⟨</a> <a id="4684" href="Cubical.Displayed.Record.html#4657" class="Bound">p</a> <a id="4686" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">⟩</a> <a id="4688" href="Cubical.Displayed.Record.html#4660" class="Bound">r&#39;</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">((</a><a id="4694" href="Cubical.Displayed.Record.html#4603" class="Bound">e</a> <a id="4696" href="Cubical.Displayed.Record.html#4642" class="Bound">a</a> <a id="4698" class="Symbol">.</a><a id="4699" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4707" href="Cubical.Displayed.Record.html#4648" class="Bound">r</a> <a id="4709" href="Cubical.Displayed.Base.html#1691" class="Function Operator">≅ᴰ⟨</a> <a id="4713" href="Cubical.Displayed.Record.html#4657" class="Bound">p</a> <a id="4715" href="Cubical.Displayed.Base.html#1691" class="Function Operator">⟩</a> <a id="4717" href="Cubical.Displayed.Record.html#4603" class="Bound">e</a> <a id="4719" href="Cubical.Displayed.Record.html#4644" class="Bound">a&#39;</a> <a id="4722" class="Symbol">.</a><a id="4723" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4731" href="Cubical.Displayed.Record.html#4660" class="Bound">r&#39;</a><a id="4733" class="Symbol">)))</a>
    <a id="4741" class="Symbol">→</a> <a id="4743" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="4750" href="Cubical.Displayed.Record.html#4200" class="Bound">𝒮-A</a> <a id="4754" href="Cubical.Displayed.Record.html#4231" class="Bound">R</a> <a id="4756" href="Cubical.Displayed.Record.html#4225" class="Bound">ℓ≅R</a>
  <a id="4762" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="4777" class="Symbol">(</a><a id="4778" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a> <a id="4788" href="Cubical.Displayed.Record.html#4788" class="Bound">e</a> <a id="4790" href="Cubical.Displayed.Record.html#4790" class="Bound">e≅</a><a id="4792" class="Symbol">)</a> <a id="4794" href="Cubical.Displayed.Record.html#4794" class="Bound">r</a> <a id="4796" href="Cubical.Displayed.Record.html#4796" class="Bound">p</a> <a id="4798" href="Cubical.Displayed.Record.html#4798" class="Bound">r&#39;</a> <a id="4801" class="Symbol">=</a> <a id="4803" href="Cubical.Displayed.Record.html#4794" class="Bound">r</a> <a id="4805" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">≅R⟨</a> <a id="4809" href="Cubical.Displayed.Record.html#4796" class="Bound">p</a> <a id="4811" href="Cubical.Displayed.Record.html#4249" class="Bound Operator">⟩</a> <a id="4813" href="Cubical.Displayed.Record.html#4798" class="Bound">r&#39;</a>
  <a id="4818" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a> <a id="4840" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="4842" href="Cubical.Displayed.Record.html#4842" class="Bound">e≅</a><a id="4844" class="Symbol">)</a> <a id="4846" href="Cubical.Displayed.Record.html#4846" class="Bound">r</a> <a id="4848" href="Cubical.Displayed.Record.html#4848" class="Bound">p</a> <a id="4850" href="Cubical.Displayed.Record.html#4850" class="Bound">r&#39;</a> <a id="4853" class="Symbol">=</a>
    <a id="4859" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
      <a id="4876" class="Symbol">(</a><a id="4877" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
        <a id="4893" class="Symbol">(</a><a id="4894" href="Cubical.Displayed.Record.html#4842" class="Bound">e≅</a> <a id="4897" class="Symbol">_</a> <a id="4899" class="Symbol">_</a> <a id="4901" href="Cubical.Displayed.Record.html#4846" class="Bound">r</a> <a id="4903" href="Cubical.Displayed.Record.html#4848" class="Bound">p</a> <a id="4905" href="Cubical.Displayed.Record.html#4850" class="Bound">r&#39;</a><a id="4907" class="Symbol">)</a>
        <a id="4917" class="Symbol">(</a><a id="4918" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
          <a id="4936" class="Symbol">(</a><a id="4937" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.Displayed.Base.html#1749" class="Function">uaᴰ</a> <a id="4953" class="Symbol">(</a><a id="4954" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="4956" class="Symbol">_</a> <a id="4958" class="Symbol">.</a><a id="4959" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4967" href="Cubical.Displayed.Record.html#4846" class="Bound">r</a><a id="4968" class="Symbol">)</a> <a id="4970" href="Cubical.Displayed.Record.html#4848" class="Bound">p</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="4975" class="Symbol">_</a> <a id="4977" class="Symbol">.</a><a id="4978" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4986" href="Cubical.Displayed.Record.html#4850" class="Bound">r&#39;</a><a id="4988" class="Symbol">)))</a>
          <a id="5002" class="Symbol">(</a><a id="5003" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="5023" class="Symbol">λ</a> <a id="5025" href="Cubical.Displayed.Record.html#5025" class="Bound">i</a> <a id="5027" class="Symbol">→</a> <a id="5029" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5040" class="Symbol">(</a><a id="5041" href="Cubical.Displayed.Record.html#4840" class="Bound">e</a> <a id="5043" class="Symbol">_)))))</a>

<a id="5051" class="Keyword">module</a> <a id="DisplayedRecordMacro"></a><a id="5058" href="Cubical.Displayed.Record.html#5058" class="Module">DisplayedRecordMacro</a> <a id="5079" class="Keyword">where</a>

  <a id="5088" class="Comment">-- Extract a name from a term</a>
  <a id="DisplayedRecordMacro.findName"></a><a id="5120" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="5129" class="Symbol">:</a> <a id="5131" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="5145" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a>
  <a id="5154" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="5163" href="Cubical.Displayed.Record.html#5163" class="Bound">t</a> <a id="5165" class="Symbol">=</a>
    <a id="5171" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a>
      <a id="5187" class="Symbol">(</a><a id="5188" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="5210" class="String">&quot;Not a name: &quot;</a> <a id="5225" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5227" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">R.termErr</a> <a id="5237" href="Cubical.Displayed.Record.html#5163" class="Bound">t</a> <a id="5239" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5241" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5243" class="Symbol">))</a>
      <a id="5252" class="Symbol">(λ</a> <a id="5255" href="Cubical.Displayed.Record.html#5255" class="Bound">s</a> <a id="5257" class="Symbol">→</a> <a id="5259" href="Cubical.Displayed.Record.html#5255" class="Bound">s</a><a id="5260" class="Symbol">)</a>
      <a id="5268" class="Symbol">(</a><a id="5269" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5272" href="Cubical.Displayed.Record.html#5163" class="Bound">t</a><a id="5273" class="Symbol">)</a>
    <a id="5279" class="Keyword">where</a>
    <a id="5289" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5301" class="Symbol">→</a> <a id="5303" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="5315" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a><a id="5321" class="Symbol">)</a>
    <a id="5327" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Agda.Builtin.Reflection.html#5561" class="InductiveConstructor">R.meta</a> <a id="5338" href="Cubical.Displayed.Record.html#5338" class="Bound">x</a> <a id="5340" class="Symbol">_)</a> <a id="5343" class="Symbol">=</a> <a id="5345" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Agda.Builtin.Reflection.html#20051" class="Function">R.blockOnMeta</a> <a id="5365" href="Cubical.Displayed.Record.html#5338" class="Bound">x</a><a id="5366" class="Symbol">)</a>
    <a id="5372" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="5382" href="Cubical.Displayed.Record.html#5382" class="Bound">name</a> <a id="5387" class="Symbol">_)</a> <a id="5390" class="Symbol">=</a> <a id="5392" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="5409" href="Cubical.Displayed.Record.html#5382" class="Bound">name</a><a id="5413" class="Symbol">)</a>
    <a id="5419" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Agda.Builtin.Reflection.html#5325" class="InductiveConstructor">R.lam</a> <a id="5429" class="Symbol">_</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">R.abs</a> <a id="5438" class="Symbol">_</a> <a id="5440" href="Cubical.Displayed.Record.html#5440" class="Bound">t</a><a id="5441" class="Symbol">))</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="Cubical.Displayed.Record.html#5289" class="Function">go</a> <a id="5449" href="Cubical.Displayed.Record.html#5440" class="Bound">t</a>
    <a id="5455" href="Cubical.Displayed.Record.html#5289" class="CatchallClause Function">go</a><a id="5457" class="CatchallClause"> </a><a id="5458" href="Cubical.Displayed.Record.html#5458" class="CatchallClause Bound">t</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

  <a id="5473" class="Comment">-- ℓA ℓ≅A ℓR ℓ≅R A 𝒮-A R _≅R⟨_⟩_</a>
  <a id="5508" class="Keyword">pattern</a> <a id="DisplayedRecordMacro.family∷"></a><a id="5516" href="Cubical.Displayed.Record.html#5516" class="InductiveConstructor">family∷</a> <a id="5524" href="Cubical.Displayed.Record.html#5571" class="Bound">hole</a> <a id="5529" class="Symbol">=</a> <a id="5531" class="Symbol">_</a> <a id="5533" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5536" class="Symbol">_</a> <a id="5538" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5541" class="Symbol">_</a> <a id="5543" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5546" class="Symbol">_</a> <a id="5548" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5551" class="Symbol">_</a> <a id="5553" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5556" class="Symbol">_</a> <a id="5558" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5561" class="Symbol">_</a> <a id="5563" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5566" class="Symbol">_</a> <a id="5568" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5571" href="Cubical.Displayed.Record.html#5571" class="Bound">hole</a>

  <a id="5579" class="Comment">-- ℓS ℓ≅S S πS 𝒮ᴰ-S πS≅</a>
  <a id="5605" class="Keyword">pattern</a> <a id="DisplayedRecordMacro.indices∷"></a><a id="5613" href="Cubical.Displayed.Record.html#5613" class="InductiveConstructor">indices∷</a> <a id="5622" href="Cubical.Displayed.Record.html#5659" class="Bound">hole</a> <a id="5627" class="Symbol">=</a> <a id="5629" class="Symbol">_</a> <a id="5631" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5634" class="Symbol">_</a> <a id="5636" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5639" class="Symbol">_</a> <a id="5641" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5644" class="Symbol">_</a> <a id="5646" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5649" class="Symbol">_</a> <a id="5651" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5654" class="Symbol">_</a> <a id="5656" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="5659" href="Cubical.Displayed.Record.html#5659" class="Bound">hole</a>

  <a id="5667" class="Comment">{-
    Takes a reflected DUAFields term as input and collects lists of structure field names and equivalence
    field names. (These are returned in reverse order.
  -}</a>
  <a id="DisplayedRecordMacro.parseFields"></a><a id="5838" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="5850" class="Symbol">:</a> <a id="5852" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5872" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="5879" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5881" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5886" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a><a id="5892" class="Symbol">)</a>
  <a id="5896" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="5915" class="Symbol">(</a><a id="5916" class="Keyword">quote</a> <a id="5922" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">_)</a> <a id="5934" class="Symbol">=</a> <a id="5936" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5951" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5953" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5955" class="Symbol">)</a>
  <a id="5959" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="5971" class="Symbol">(</a><a id="5972" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="5978" class="Symbol">(</a><a id="5979" class="Keyword">quote</a> <a id="5985" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">_data[_∣_∣_]</a><a id="5997" class="Symbol">)</a> <a id="5999" class="Symbol">(</a><a id="6000" href="Cubical.Displayed.Record.html#5516" class="InductiveConstructor">family∷</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Displayed.Record.html#5613" class="InductiveConstructor">indices∷</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Cubical.Displayed.Record.html#6019" class="Bound">fs</a> <a id="6022" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6025" href="Cubical.Displayed.Record.html#6025" class="Bound">ℓF</a> <a id="6028" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6031" href="Cubical.Displayed.Record.html#6031" class="Bound">ℓ≅F</a> <a id="6035" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6038" href="Cubical.Displayed.Record.html#6038" class="Bound">F</a> <a id="6040" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6043" href="Cubical.Displayed.Record.html#6043" class="Bound">πF</a> <a id="6046" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6049" href="Cubical.Displayed.Record.html#6049" class="Bound">𝒮ᴰ-F</a> <a id="6054" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6057" href="Cubical.Displayed.Record.html#6057" class="Bound">πF≅</a> <a id="6061" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6064" class="Symbol">_))))</a> <a id="6070" class="Symbol">=</a>
    <a id="6076" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6088" href="Cubical.Displayed.Record.html#6019" class="Bound">fs</a> <a id="6091" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6095" class="Symbol">λ</a> <a id="6097" class="Symbol">(</a><a id="6098" href="Cubical.Displayed.Record.html#6098" class="Bound">fs</a> <a id="6101" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6103" href="Cubical.Displayed.Record.html#6103" class="Bound">f≅s</a><a id="6106" class="Symbol">)</a> <a id="6108" class="Symbol">→</a>
    <a id="6114" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="6123" href="Cubical.Displayed.Record.html#6043" class="Bound">πF</a> <a id="6126" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6130" class="Symbol">λ</a> <a id="6132" href="Cubical.Displayed.Record.html#6132" class="Bound">f</a> <a id="6134" class="Symbol">→</a>
    <a id="6140" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="6149" href="Cubical.Displayed.Record.html#6057" class="Bound">πF≅</a> <a id="6153" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6157" class="Symbol">λ</a> <a id="6159" href="Cubical.Displayed.Record.html#6159" class="Bound">f≅</a> <a id="6162" class="Symbol">→</a>
    <a id="6168" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="6179" class="Symbol">(</a><a id="6180" href="Cubical.Displayed.Record.html#6132" class="Bound">f</a> <a id="6182" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6184" href="Cubical.Displayed.Record.html#6098" class="Bound">fs</a> <a id="6187" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6189" href="Cubical.Displayed.Record.html#6159" class="Bound">f≅</a> <a id="6192" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6194" href="Cubical.Displayed.Record.html#6103" class="Bound">f≅s</a><a id="6197" class="Symbol">)</a>
  <a id="6201" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="6220" class="Symbol">(</a><a id="6221" class="Keyword">quote</a> <a id="6227" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">_prop[_∣_]</a><a id="6237" class="Symbol">)</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Cubical.Displayed.Record.html#5516" class="InductiveConstructor">family∷</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Displayed.Record.html#5613" class="InductiveConstructor">indices∷</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Cubical.Displayed.Record.html#6259" class="Bound">fs</a> <a id="6262" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6265" href="Cubical.Displayed.Record.html#6265" class="Bound">ℓF</a> <a id="6268" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6271" href="Cubical.Displayed.Record.html#6271" class="Bound">F</a> <a id="6273" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">h∷</a> <a id="6276" href="Cubical.Displayed.Record.html#6276" class="Bound">πF</a> <a id="6279" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6282" class="Symbol">_))))</a> <a id="6288" class="Symbol">=</a>
    <a id="6294" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6306" href="Cubical.Displayed.Record.html#6259" class="Bound">fs</a> <a id="6309" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6313" class="Symbol">λ</a> <a id="6315" class="Symbol">(</a><a id="6316" href="Cubical.Displayed.Record.html#6316" class="Bound">fs</a> <a id="6319" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6321" href="Cubical.Displayed.Record.html#6321" class="Bound">f≅s</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">→</a>
    <a id="6332" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="6341" href="Cubical.Displayed.Record.html#6276" class="Bound">πF</a> <a id="6344" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6348" class="Symbol">λ</a> <a id="6350" href="Cubical.Displayed.Record.html#6350" class="Bound">f</a> <a id="6352" class="Symbol">→</a>
    <a id="6358" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="6369" class="Symbol">(</a><a id="6370" href="Cubical.Displayed.Record.html#6350" class="Bound">f</a> <a id="6372" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6374" href="Cubical.Displayed.Record.html#6316" class="Bound">fs</a> <a id="6377" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6379" href="Cubical.Displayed.Record.html#6321" class="Bound">f≅s</a><a id="6382" class="Symbol">)</a>
  <a id="6386" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Agda.Builtin.Reflection.html#5561" class="InductiveConstructor">R.meta</a> <a id="6406" href="Cubical.Displayed.Record.html#6406" class="Bound">x</a> <a id="6408" class="Symbol">_)</a> <a id="6411" class="Symbol">=</a> <a id="6413" href="Agda.Builtin.Reflection.html#20051" class="Function">R.blockOnMeta</a> <a id="6427" href="Cubical.Displayed.Record.html#6406" class="Bound">x</a>
  <a id="6431" href="Cubical.Displayed.Record.html#5838" class="CatchallClause Function">parseFields</a><a id="6442" class="CatchallClause"> </a><a id="6443" href="Cubical.Displayed.Record.html#6443" class="CatchallClause Bound">t</a> <a id="6445" class="Symbol">=</a> <a id="6447" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="6469" class="String">&quot;Malformed specification: &quot;</a> <a id="6497" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6499" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">R.termErr</a> <a id="6509" href="Cubical.Displayed.Record.html#6443" class="Bound">t</a> <a id="6511" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6513" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6515" class="Symbol">)</a>

  <a id="6520" class="Comment">{-
    Given a list of record field names (in reverse order), generates a ΣFormat (in the sense of
    Cubical.Reflection.RecordEquiv) associating the record fields with the fields of a left-associated
    iterated Σ-type
  -}</a>
  <a id="DisplayedRecordMacro.List→LeftAssoc"></a><a id="6749" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6764" class="Symbol">:</a> <a id="6766" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6771" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">RE.ΣFormat</a>
  <a id="6793" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6808" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6811" class="Symbol">=</a> <a id="6813" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">RE.unit</a>
  <a id="6823" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Cubical.Displayed.Record.html#6839" class="Bound">x</a> <a id="6841" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6843" href="Cubical.Displayed.Record.html#6843" class="Bound">xs</a><a id="6845" class="Symbol">)</a> <a id="6847" class="Symbol">=</a> <a id="6849" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="6864" href="Cubical.Displayed.Record.html#6843" class="Bound">xs</a> <a id="6867" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">RE.,</a> <a id="6872" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">RE.leaf</a> <a id="6880" href="Cubical.Displayed.Record.html#6839" class="Bound">x</a>

  <a id="6885" class="Keyword">module</a> <a id="6892" href="Cubical.Displayed.Record.html#6892" class="Module">_</a> <a id="6894" class="Symbol">{</a><a id="6895" href="Cubical.Displayed.Record.html#6895" class="Bound">ℓA</a> <a id="6898" href="Cubical.Displayed.Record.html#6898" class="Bound">ℓ≅A</a><a id="6901" class="Symbol">}</a> <a id="6903" class="Symbol">{</a><a id="6904" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="6906" class="Symbol">:</a> <a id="6908" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6913" href="Cubical.Displayed.Record.html#6895" class="Bound">ℓA</a><a id="6915" class="Symbol">}</a> <a id="6917" class="Symbol">(</a><a id="6918" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="6922" class="Symbol">:</a> <a id="6924" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="6930" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="6932" href="Cubical.Displayed.Record.html#6898" class="Bound">ℓ≅A</a><a id="6935" class="Symbol">)</a>
    <a id="6941" class="Symbol">{</a><a id="6942" href="Cubical.Displayed.Record.html#6942" class="Bound">ℓR</a> <a id="6945" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="6948" class="Symbol">}</a> <a id="6950" class="Symbol">{</a><a id="6951" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="6953" class="Symbol">:</a> <a id="6955" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="6957" class="Symbol">→</a> <a id="6959" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6964" href="Cubical.Displayed.Record.html#6942" class="Bound">ℓR</a><a id="6966" class="Symbol">}</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="6972" class="Symbol">:</a> <a id="6974" class="Symbol">{</a><a id="6975" href="Cubical.Displayed.Record.html#6975" class="Bound">a</a> <a id="6977" href="Cubical.Displayed.Record.html#6977" class="Bound">a&#39;</a> <a id="6980" class="Symbol">:</a> <a id="6982" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a><a id="6983" class="Symbol">}</a> <a id="6985" class="Symbol">→</a> <a id="6987" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="6989" href="Cubical.Displayed.Record.html#6975" class="Bound">a</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="7003" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7007" href="Cubical.Displayed.Record.html#6975" class="Bound">a</a> <a id="7009" href="Cubical.Displayed.Record.html#6977" class="Bound">a&#39;</a> <a id="7012" class="Symbol">→</a> <a id="7014" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7016" href="Cubical.Displayed.Record.html#6977" class="Bound">a&#39;</a> <a id="7019" class="Symbol">→</a> <a id="7021" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7026" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="7029" class="Symbol">)</a>
    <a id="7035" class="Symbol">{</a><a id="7036" href="Cubical.Displayed.Record.html#7036" class="Bound">ℓS</a> <a id="7039" href="Cubical.Displayed.Record.html#7039" class="Bound">ℓ≅S</a><a id="7042" class="Symbol">}</a> <a id="7044" class="Symbol">{</a><a id="7045" href="Cubical.Displayed.Record.html#7045" class="Bound">S</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a> <a id="7051" class="Symbol">→</a> <a id="7053" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7058" href="Cubical.Displayed.Record.html#7036" class="Bound">ℓS</a><a id="7060" class="Symbol">}</a>
    <a id="7066" class="Symbol">{</a><a id="7067" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7070" class="Symbol">:</a> <a id="7072" class="Symbol">∀</a> <a id="7074" class="Symbol">{</a><a id="7075" href="Cubical.Displayed.Record.html#7075" class="Bound">a</a><a id="7076" class="Symbol">}</a> <a id="7078" class="Symbol">→</a> <a id="7080" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7082" href="Cubical.Displayed.Record.html#7075" class="Bound">a</a> <a id="7084" class="Symbol">→</a> <a id="7086" href="Cubical.Displayed.Record.html#7045" class="Bound">S</a> <a id="7088" href="Cubical.Displayed.Record.html#7075" class="Bound">a</a><a id="7089" class="Symbol">}</a> <a id="7091" class="Symbol">{</a><a id="7092" href="Cubical.Displayed.Record.html#7092" class="Bound">𝒮ᴰ-S</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="7106" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7110" href="Cubical.Displayed.Record.html#7045" class="Bound">S</a> <a id="7112" href="Cubical.Displayed.Record.html#7039" class="Bound">ℓ≅S</a><a id="7115" class="Symbol">}</a>
    <a id="7121" class="Symbol">{</a><a id="7122" href="Cubical.Displayed.Record.html#7122" class="Bound">πS≅</a> <a id="7126" class="Symbol">:</a> <a id="7128" class="Symbol">∀</a> <a id="7130" class="Symbol">{</a><a id="7131" href="Cubical.Displayed.Record.html#7131" class="Bound">a</a><a id="7132" class="Symbol">}</a> <a id="7134" class="Symbol">{</a><a id="7135" href="Cubical.Displayed.Record.html#7135" class="Bound">r</a> <a id="7137" class="Symbol">:</a> <a id="7139" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7141" href="Cubical.Displayed.Record.html#7131" class="Bound">a</a><a id="7142" class="Symbol">}</a> <a id="7144" class="Symbol">{</a><a id="7145" href="Cubical.Displayed.Record.html#7145" class="Bound">e</a><a id="7146" class="Symbol">}</a> <a id="7148" class="Symbol">{</a><a id="7149" href="Cubical.Displayed.Record.html#7149" class="Bound">r&#39;</a> <a id="7152" class="Symbol">:</a> <a id="7154" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7156" href="Cubical.Displayed.Record.html#7131" class="Bound">a</a><a id="7157" class="Symbol">}</a> <a id="7159" class="Symbol">→</a> <a id="7161" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="7164" href="Cubical.Displayed.Record.html#7135" class="Bound">r</a> <a id="7166" href="Cubical.Displayed.Record.html#7145" class="Bound">e</a> <a id="7168" href="Cubical.Displayed.Record.html#7149" class="Bound">r&#39;</a> <a id="7171" class="Symbol">→</a> <a id="7173" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="7188" href="Cubical.Displayed.Record.html#7092" class="Bound">𝒮ᴰ-S</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7197" href="Cubical.Displayed.Record.html#7135" class="Bound">r</a><a id="7198" class="Symbol">)</a> <a id="7200" href="Cubical.Displayed.Record.html#7145" class="Bound">e</a> <a id="7202" class="Symbol">(</a><a id="7203" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7206" href="Cubical.Displayed.Record.html#7149" class="Bound">r&#39;</a><a id="7208" class="Symbol">)}</a>
    <a id="7215" class="Keyword">where</a>

    <a id="7226" class="Comment">{-
      &quot;𝒮ᴰ-Record ... : DUARel 𝒮-A R ℓ≅R&quot;
      Requires that `R` and `_≅R⟨_⟩_` are defined by records and `πS` and `πS≅` are equivalences.
      The proofs of equivalence are generated using Cubical.Reflection.RecordEquiv and then
      `𝒮ᴰ-Fields` is applied.
    -}</a>
    <a id="7501" href="Cubical.Displayed.Record.html#7501" class="Function">𝒮ᴰ-Record</a> <a id="7511" class="Symbol">:</a> <a id="7513" href="Cubical.Displayed.Record.html#2132" class="Datatype">DUAFields</a> <a id="7523" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7527" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7529" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="7532" href="Cubical.Displayed.Record.html#7067" class="Bound">πS</a> <a id="7535" href="Cubical.Displayed.Record.html#7092" class="Bound">𝒮ᴰ-S</a> <a id="7540" href="Cubical.Displayed.Record.html#7122" class="Bound">πS≅</a> <a id="7544" class="Symbol">→</a> <a id="7546" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7553" class="Symbol">→</a> <a id="7555" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7560" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="7569" href="Cubical.Displayed.Record.html#7501" class="Function">𝒮ᴰ-Record</a> <a id="7579" href="Cubical.Displayed.Record.html#7579" class="Bound">fs</a> <a id="7582" href="Cubical.Displayed.Record.html#7582" class="Bound">hole</a> <a id="7587" class="Symbol">=</a>
      <a id="7595" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="7605" class="Symbol">(</a><a id="7606" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="7613" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7617" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7619" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="7622" class="Symbol">)</a> <a id="7624" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7628" href="Agda.Builtin.Reflection.html#8946" class="Postulate">R.checkType</a> <a id="7640" href="Cubical.Displayed.Record.html#7582" class="Bound">hole</a> <a id="7645" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7649" class="Symbol">λ</a> <a id="7651" href="Cubical.Displayed.Record.html#7651" class="Bound">hole</a> <a id="7656" class="Symbol">→</a>
      <a id="7664" href="Agda.Builtin.Reflection.html#9227" class="Postulate">R.quoteωTC</a> <a id="7675" href="Cubical.Displayed.Record.html#7579" class="Bound">fs</a> <a id="7678" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7682" class="Symbol">λ</a> <a id="7684" href="Cubical.Displayed.Record.html#7684" class="Bound">`fs`</a> <a id="7689" class="Symbol">→</a>
      <a id="7697" href="Cubical.Displayed.Record.html#5838" class="Function">parseFields</a> <a id="7709" href="Cubical.Displayed.Record.html#7684" class="Bound">`fs`</a> <a id="7714" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7718" class="Symbol">λ</a> <a id="7720" class="Symbol">(</a><a id="7721" href="Cubical.Displayed.Record.html#7721" class="Bound">fields</a> <a id="7728" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7730" href="Cubical.Displayed.Record.html#7730" class="Bound">≅fields</a><a id="7737" class="Symbol">)</a> <a id="7739" class="Symbol">→</a>
      <a id="7747" href="Agda.Builtin.Reflection.html#9447" class="Postulate">R.freshName</a> <a id="7759" class="String">&quot;fieldsIso&quot;</a> <a id="7771" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7775" class="Symbol">λ</a> <a id="7777" href="Cubical.Displayed.Record.html#7777" class="Bound">fieldsIso</a> <a id="7787" class="Symbol">→</a>
      <a id="7795" href="Agda.Builtin.Reflection.html#9447" class="Postulate">R.freshName</a> <a id="7807" class="String">&quot;≅fieldsIso&quot;</a> <a id="7820" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7824" class="Symbol">λ</a> <a id="7826" href="Cubical.Displayed.Record.html#7826" class="Bound">≅fieldsIso</a> <a id="7837" class="Symbol">→</a>
      <a id="7845" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="7855" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7857" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7861" href="Agda.Builtin.Reflection.html#8989" class="Postulate">R.normalise</a> <a id="7873" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7877" class="Symbol">λ</a> <a id="7879" href="Cubical.Displayed.Record.html#7879" class="Bound">`R`</a> <a id="7883" class="Symbol">→</a>
      <a id="7891" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="7901" class="Symbol">{</a><a id="7902" class="Argument">A</a> <a id="7904" class="Symbol">=</a> <a id="7906" class="Symbol">{</a><a id="7907" href="Cubical.Displayed.Record.html#7907" class="Bound">a</a> <a id="7909" href="Cubical.Displayed.Record.html#7909" class="Bound">a&#39;</a> <a id="7912" class="Symbol">:</a> <a id="7914" href="Cubical.Displayed.Record.html#6904" class="Bound">A</a><a id="7915" class="Symbol">}</a> <a id="7917" class="Symbol">→</a> <a id="7919" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7921" href="Cubical.Displayed.Record.html#7907" class="Bound">a</a> <a id="7923" class="Symbol">→</a> <a id="7925" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="7935" href="Cubical.Displayed.Record.html#6918" class="Bound">𝒮-A</a> <a id="7939" href="Cubical.Displayed.Record.html#7907" class="Bound">a</a> <a id="7941" href="Cubical.Displayed.Record.html#7909" class="Bound">a&#39;</a> <a id="7944" class="Symbol">→</a> <a id="7946" href="Cubical.Displayed.Record.html#6951" class="Bound">R</a> <a id="7948" href="Cubical.Displayed.Record.html#7909" class="Bound">a&#39;</a> <a id="7951" class="Symbol">→</a> <a id="7953" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7958" href="Cubical.Displayed.Record.html#6945" class="Bound">ℓ≅R</a><a id="7961" class="Symbol">}</a> <a id="7963" href="Cubical.Displayed.Record.html#6969" class="Bound">≅R</a> <a id="7966" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7970" href="Agda.Builtin.Reflection.html#8989" class="Postulate">R.normalise</a> <a id="7982" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7986" class="Symbol">λ</a> <a id="7988" href="Cubical.Displayed.Record.html#7988" class="Bound">`≅R`</a> <a id="7993" class="Symbol">→</a>
      <a id="8001" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="8010" href="Cubical.Displayed.Record.html#7879" class="Bound">`R`</a> <a id="8014" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8018" href="Cubical.Reflection.RecordEquiv.html#9240" class="Function">RE.declareRecordIsoΣ&#39;</a> <a id="8040" href="Cubical.Displayed.Record.html#7777" class="Bound">fieldsIso</a> <a id="8050" class="Symbol">(</a><a id="8051" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="8066" href="Cubical.Displayed.Record.html#7721" class="Bound">fields</a><a id="8072" class="Symbol">)</a> <a id="8074" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8083" href="Cubical.Displayed.Record.html#5120" class="Function">findName</a> <a id="8092" href="Cubical.Displayed.Record.html#7988" class="Bound">`≅R`</a> <a id="8097" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8101" href="Cubical.Reflection.RecordEquiv.html#9240" class="Function">RE.declareRecordIsoΣ&#39;</a> <a id="8123" href="Cubical.Displayed.Record.html#7826" class="Bound">≅fieldsIso</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Cubical.Displayed.Record.html#6749" class="Function">List→LeftAssoc</a> <a id="8150" href="Cubical.Displayed.Record.html#7730" class="Bound">≅fields</a><a id="8157" class="Symbol">)</a> <a id="8159" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="8168" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8176" href="Cubical.Displayed.Record.html#7651" class="Bound">hole</a>
        <a id="8189" class="Symbol">(</a><a id="8190" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="8196" class="Symbol">(</a><a id="8197" class="Keyword">quote</a> <a id="8203" href="Cubical.Displayed.Record.html#4586" class="Function">𝒮ᴰ-Fields</a><a id="8212" class="Symbol">)</a>
          <a id="8224" class="Symbol">(</a><a id="8225" href="Cubical.Displayed.Record.html#7988" class="Bound">`≅R`</a> <a id="8230" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8233" href="Cubical.Displayed.Record.html#7684" class="Bound">`fs`</a> <a id="8238" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
            <a id="8253" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8258" class="String">&quot;_&quot;</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="8269" href="Cubical.Displayed.Record.html#7777" class="Bound">fieldsIso</a> <a id="8279" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8281" class="Symbol">)</a> <a id="8283" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
            <a id="8298" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8303" class="String">&quot;a&quot;</a> <a id="8307" class="Symbol">(</a><a id="8308" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8313" class="String">&quot;a&#39;&quot;</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8324" class="String">&quot;r&quot;</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8334" class="String">&quot;p&quot;</a> <a id="8338" class="Symbol">(</a><a id="8339" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="8344" class="String">&quot;r&#39;&quot;</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="8356" href="Cubical.Displayed.Record.html#7826" class="Bound">≅fieldsIso</a> <a id="8367" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8369" class="Symbol">)))))</a> <a id="8375" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a>
            <a id="8390" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8392" class="Symbol">))</a>

<a id="8396" class="Keyword">macro</a>
  <a id="𝒮ᴰ-Record"></a><a id="8404" href="Cubical.Displayed.Record.html#8404" class="Function">𝒮ᴰ-Record</a> <a id="8414" class="Symbol">=</a> <a id="8416" href="Cubical.Displayed.Record.html#7501" class="Function">DisplayedRecordMacro.𝒮ᴰ-Record</a>

<a id="8448" class="Comment">-- Example</a>

<a id="8460" class="Keyword">private</a>
  <a id="8470" class="Keyword">module</a> <a id="Example"></a><a id="8477" href="Cubical.Displayed.Record.html#8477" class="Module">Example</a> <a id="8485" class="Keyword">where</a>

    <a id="8496" class="Keyword">record</a> <a id="Example.Example"></a><a id="8503" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="8511" class="Symbol">(</a><a id="8512" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8514" class="Symbol">:</a> <a id="8516" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="8520" class="Symbol">)</a> <a id="8522" class="Symbol">:</a> <a id="8524" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8529" class="Keyword">where</a>
      <a id="8541" class="Keyword">no-eta-equality</a> <a id="8557" class="Comment">-- works with or without eta equality</a>
      <a id="8601" class="Keyword">field</a>
        <a id="Example.Example.dog"></a><a id="8615" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="8619" class="Symbol">:</a> <a id="8621" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8623" class="Symbol">→</a> <a id="8625" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a>
        <a id="Example.Example.cat"></a><a id="8639" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="8643" class="Symbol">:</a> <a id="8645" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8647" class="Symbol">→</a> <a id="8649" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a> <a id="8651" class="Symbol">→</a> <a id="8653" href="Cubical.Displayed.Record.html#8512" class="Bound">A</a>
        <a id="Example.Example.mouse"></a><a id="8663" href="Cubical.Displayed.Record.html#8663" class="Field">mouse</a> <a id="8669" class="Symbol">:</a> <a id="8671" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>

    <a id="8681" class="Keyword">open</a> <a id="8686" href="Cubical.Displayed.Record.html#8503" class="Module">Example</a>

    <a id="8699" class="Keyword">record</a> <a id="Example.ExampleEquiv"></a><a id="8706" href="Cubical.Displayed.Record.html#8706" class="Record">ExampleEquiv</a> <a id="8719" class="Symbol">{</a><a id="8720" href="Cubical.Displayed.Record.html#8720" class="Bound">A</a> <a id="8722" href="Cubical.Displayed.Record.html#8722" class="Bound">B</a> <a id="8724" class="Symbol">:</a> <a id="8726" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="8730" class="Symbol">}</a> <a id="8732" class="Symbol">(</a><a id="8733" href="Cubical.Displayed.Record.html#8733" class="Bound">x</a> <a id="8735" class="Symbol">:</a> <a id="8737" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="8745" href="Cubical.Displayed.Record.html#8720" class="Bound">A</a><a id="8746" class="Symbol">)</a> <a id="8748" class="Symbol">(</a><a id="8749" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8751" class="Symbol">:</a> <a id="8753" href="Cubical.Displayed.Record.html#8720" class="Bound">A</a> <a id="8755" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8757" href="Cubical.Displayed.Record.html#8722" class="Bound">B</a><a id="8758" class="Symbol">)</a> <a id="8760" class="Symbol">(</a><a id="8761" href="Cubical.Displayed.Record.html#8761" class="Bound">y</a> <a id="8763" class="Symbol">:</a> <a id="8765" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="8773" href="Cubical.Displayed.Record.html#8722" class="Bound">B</a><a id="8774" class="Symbol">)</a> <a id="8776" class="Symbol">:</a> <a id="8778" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8783" class="Keyword">where</a>
      <a id="8795" class="Keyword">no-eta-equality</a> <a id="8811" class="Comment">-- works with or without eta equality</a>
      <a id="8855" class="Keyword">field</a>
        <a id="Example.ExampleEquiv.dogEq"></a><a id="8869" href="Cubical.Displayed.Record.html#8869" class="Field">dogEq</a> <a id="8875" class="Symbol">:</a> <a id="8877" class="Symbol">∀</a> <a id="8879" href="Cubical.Displayed.Record.html#8879" class="Bound">a</a> <a id="8881" href="Cubical.Displayed.Record.html#8881" class="Bound">a&#39;</a> <a id="8884" class="Symbol">→</a> <a id="8886" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8888" class="Symbol">.</a><a id="8889" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Cubical.Displayed.Record.html#8733" class="Bound">x</a> <a id="8896" class="Symbol">.</a><a id="8897" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="8901" href="Cubical.Displayed.Record.html#8879" class="Bound">a</a> <a id="8903" href="Cubical.Displayed.Record.html#8881" class="Bound">a&#39;</a><a id="8905" class="Symbol">)</a> <a id="8907" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8909" href="Cubical.Displayed.Record.html#8761" class="Bound">y</a> <a id="8911" class="Symbol">.</a><a id="8912" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="8916" class="Symbol">(</a><a id="8917" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8919" class="Symbol">.</a><a id="8920" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8924" href="Cubical.Displayed.Record.html#8879" class="Bound">a</a><a id="8925" class="Symbol">)</a> <a id="8927" class="Symbol">(</a><a id="8928" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8930" class="Symbol">.</a><a id="8931" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8935" href="Cubical.Displayed.Record.html#8881" class="Bound">a&#39;</a><a id="8937" class="Symbol">)</a>
        <a id="Example.ExampleEquiv.catEq"></a><a id="8947" href="Cubical.Displayed.Record.html#8947" class="Field">catEq</a> <a id="8953" class="Symbol">:</a> <a id="8955" class="Symbol">∀</a> <a id="8957" href="Cubical.Displayed.Record.html#8957" class="Bound">a</a> <a id="8959" href="Cubical.Displayed.Record.html#8959" class="Bound">a&#39;</a> <a id="8962" class="Symbol">→</a> <a id="8964" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8966" class="Symbol">.</a><a id="8967" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8971" class="Symbol">(</a><a id="8972" href="Cubical.Displayed.Record.html#8733" class="Bound">x</a> <a id="8974" class="Symbol">.</a><a id="8975" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="8979" href="Cubical.Displayed.Record.html#8957" class="Bound">a</a> <a id="8981" href="Cubical.Displayed.Record.html#8959" class="Bound">a&#39;</a><a id="8983" class="Symbol">)</a> <a id="8985" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8987" href="Cubical.Displayed.Record.html#8761" class="Bound">y</a> <a id="8989" class="Symbol">.</a><a id="8990" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="8994" class="Symbol">(</a><a id="8995" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="8997" class="Symbol">.</a><a id="8998" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9002" href="Cubical.Displayed.Record.html#8957" class="Bound">a</a><a id="9003" class="Symbol">)</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Cubical.Displayed.Record.html#8749" class="Bound">e</a> <a id="9008" class="Symbol">.</a><a id="9009" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9013" href="Cubical.Displayed.Record.html#8959" class="Bound">a&#39;</a><a id="9015" class="Symbol">)</a>

    <a id="9022" class="Keyword">open</a> <a id="9027" href="Cubical.Displayed.Record.html#8706" class="Module">ExampleEquiv</a>

    <a id="Example.example"></a><a id="9045" href="Cubical.Displayed.Record.html#9045" class="Function">example</a> <a id="9053" class="Symbol">:</a> <a id="9055" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="9062" class="Symbol">(</a><a id="9063" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="9070" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a><a id="9076" class="Symbol">)</a> <a id="9078" href="Cubical.Displayed.Record.html#8503" class="Record">Example</a> <a id="9086" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
    <a id="9097" href="Cubical.Displayed.Record.html#9045" class="Function">example</a> <a id="9105" class="Symbol">=</a>
      <a id="9113" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="9123" class="Symbol">(</a><a id="9124" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="9131" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a><a id="9137" class="Symbol">)</a> <a id="9139" href="Cubical.Displayed.Record.html#8706" class="Record">ExampleEquiv</a>
        <a id="9160" class="Symbol">(</a><a id="9161" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
          <a id="9179" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="9185" href="Cubical.Displayed.Record.html#8615" class="Field">dog</a> <a id="9189" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9191" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="9202" class="Symbol">_</a> <a id="9204" class="Symbol">_</a> <a id="9206" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9208" href="Cubical.Displayed.Record.html#8869" class="Field">dogEq</a> <a id="9214" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
          <a id="9226" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="9232" href="Cubical.Displayed.Record.html#8639" class="Field">cat</a> <a id="9236" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9238" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="9249" class="Symbol">_</a> <a id="9251" class="Symbol">_</a> <a id="9253" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="9255" href="Cubical.Displayed.Record.html#8947" class="Field">catEq</a> <a id="9261" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
          <a id="9273" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="9279" href="Cubical.Displayed.Record.html#8663" class="Field">mouse</a> <a id="9285" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="9287" class="Symbol">(λ</a> <a id="9290" href="Cubical.Displayed.Record.html#9290" class="Bound">_</a> <a id="9292" href="Cubical.Displayed.Record.html#9292" class="Bound">_</a> <a id="9294" class="Symbol">→</a> <a id="9296" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a><a id="9306" class="Symbol">)</a> <a id="9308" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="9309" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Functions building UARels and DUARels on Σ-types

-}</a>
<a id="60" class="Keyword">module</a> <a id="67" href="Cubical.Displayed.Sigma.html" class="Module">Cubical.Displayed.Sigma</a> <a id="91" class="Keyword">where</a>

<a id="98" class="Keyword">open</a> <a id="103" class="Keyword">import</a> <a id="110" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Displayed.Morphism.html" class="Module">Cubical.Displayed.Morphism</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>

<a id="359" class="Keyword">private</a>
  <a id="369" class="Keyword">variable</a>
    <a id="382" href="Cubical.Displayed.Sigma.html#382" class="Generalizable">ℓ</a> <a id="384" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a> <a id="387" href="Cubical.Displayed.Sigma.html#387" class="Generalizable">ℓA&#39;</a> <a id="391" href="Cubical.Displayed.Sigma.html#391" class="Generalizable">ℓP</a> <a id="394" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a> <a id="398" href="Cubical.Displayed.Sigma.html#398" class="Generalizable">ℓ≅A&#39;</a> <a id="403" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a> <a id="406" href="Cubical.Displayed.Sigma.html#406" class="Generalizable">ℓB&#39;</a> <a id="410" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a> <a id="414" href="Cubical.Displayed.Sigma.html#414" class="Generalizable">ℓ≅B&#39;</a> <a id="419" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a> <a id="422" href="Cubical.Displayed.Sigma.html#422" class="Generalizable">ℓ≅C</a> <a id="426" class="Symbol">:</a> <a id="428" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="435" class="Comment">-- UARel on a Σ-type</a>

<a id="∫ˢ"></a><a id="457" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="460" class="Symbol">:</a> <a id="462" class="Symbol">{</a><a id="463" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="465" class="Symbol">:</a> <a id="467" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="472" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">{</a><a id="477" href="Cubical.Displayed.Sigma.html#477" class="Bound">𝒮-A</a> <a id="481" class="Symbol">:</a> <a id="483" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="489" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="491" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">{</a><a id="497" href="Cubical.Displayed.Sigma.html#497" class="Bound">B</a> <a id="499" class="Symbol">:</a> <a id="501" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="503" class="Symbol">→</a> <a id="505" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="510" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="512" class="Symbol">}</a> <a id="514" class="Symbol">(</a><a id="515" href="Cubical.Displayed.Sigma.html#515" class="Bound">𝒮ˢ-B</a> <a id="520" class="Symbol">:</a> <a id="522" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="531" href="Cubical.Displayed.Sigma.html#477" class="Bound">𝒮-A</a> <a id="535" href="Cubical.Displayed.Sigma.html#497" class="Bound">B</a><a id="536" class="Symbol">)</a>
  <a id="540" class="Symbol">→</a> <a id="542" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="548" class="Symbol">(</a><a id="549" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="551" href="Cubical.Displayed.Sigma.html#463" class="Bound">A</a> <a id="553" href="Cubical.Displayed.Sigma.html#497" class="Bound">B</a><a id="554" class="Symbol">)</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="563" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a> <a id="567" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="569" class="Symbol">)</a>
<a id="571" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="574" href="Cubical.Displayed.Sigma.html#574" class="Bound">𝒮ˢ-B</a> <a id="579" class="Symbol">=</a> <a id="581" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="583" class="Symbol">(</a><a id="584" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="594" href="Cubical.Displayed.Sigma.html#574" class="Bound">𝒮ˢ-B</a><a id="598" class="Symbol">)</a>

<a id="_×𝒮_"></a><a id="601" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">_×𝒮_</a> <a id="606" class="Symbol">:</a> <a id="608" class="Symbol">{</a><a id="609" href="Cubical.Displayed.Sigma.html#609" class="Bound">A</a> <a id="611" class="Symbol">:</a> <a id="613" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="618" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">(</a><a id="623" href="Cubical.Displayed.Sigma.html#623" class="Bound">𝒮-A</a> <a id="627" class="Symbol">:</a> <a id="629" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="635" href="Cubical.Displayed.Sigma.html#609" class="Bound">A</a> <a id="637" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="640" class="Symbol">)</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Displayed.Sigma.html#643" class="Bound">B</a> <a id="645" class="Symbol">:</a> <a id="647" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="652" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="654" class="Symbol">}</a> <a id="656" class="Symbol">(</a><a id="657" href="Cubical.Displayed.Sigma.html#657" class="Bound">𝒮-B</a> <a id="661" class="Symbol">:</a> <a id="663" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="669" href="Cubical.Displayed.Sigma.html#643" class="Bound">B</a> <a id="671" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="674" class="Symbol">)</a>
  <a id="678" class="Symbol">→</a> <a id="680" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="686" class="Symbol">(</a><a id="687" href="Cubical.Displayed.Sigma.html#609" class="Bound">A</a> <a id="689" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="691" href="Cubical.Displayed.Sigma.html#643" class="Bound">B</a><a id="692" class="Symbol">)</a> <a id="694" class="Symbol">(</a><a id="695" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="701" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a> <a id="705" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="708" class="Symbol">)</a>
<a id="710" href="Cubical.Displayed.Sigma.html#710" class="Bound">𝒮-A</a> <a id="714" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">×𝒮</a> <a id="717" href="Cubical.Displayed.Sigma.html#717" class="Bound">𝒮-B</a> <a id="721" class="Symbol">=</a> <a id="723" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="725" class="Symbol">(</a><a id="726" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="735" href="Cubical.Displayed.Sigma.html#710" class="Bound">𝒮-A</a> <a id="739" href="Cubical.Displayed.Sigma.html#717" class="Bound">𝒮-B</a><a id="742" class="Symbol">)</a>

<a id="745" class="Comment">-- Projection UARel morphisms</a>

<a id="𝒮-fst"></a><a id="776" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="782" class="Symbol">:</a> <a id="784" class="Symbol">{</a><a id="785" href="Cubical.Displayed.Sigma.html#785" class="Bound">A</a> <a id="787" class="Symbol">:</a> <a id="789" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="794" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="796" class="Symbol">}</a> <a id="798" class="Symbol">{</a><a id="799" href="Cubical.Displayed.Sigma.html#799" class="Bound">𝒮-A</a> <a id="803" class="Symbol">:</a> <a id="805" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="811" href="Cubical.Displayed.Sigma.html#785" class="Bound">A</a> <a id="813" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="816" class="Symbol">}</a> <a id="818" class="Symbol">{</a><a id="819" href="Cubical.Displayed.Sigma.html#819" class="Bound">B</a> <a id="821" class="Symbol">:</a> <a id="823" href="Cubical.Displayed.Sigma.html#785" class="Bound">A</a> <a id="825" class="Symbol">→</a> <a id="827" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="832" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="834" class="Symbol">}</a> <a id="836" class="Symbol">{</a><a id="837" href="Cubical.Displayed.Sigma.html#837" class="Bound">𝒮ᴰ-B</a> <a id="842" class="Symbol">:</a> <a id="844" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="851" href="Cubical.Displayed.Sigma.html#799" class="Bound">𝒮-A</a> <a id="855" href="Cubical.Displayed.Sigma.html#819" class="Bound">B</a> <a id="857" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="860" class="Symbol">}</a>
  <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="878" href="Cubical.Displayed.Sigma.html#837" class="Bound">𝒮ᴰ-B</a><a id="882" class="Symbol">)</a> <a id="884" href="Cubical.Displayed.Sigma.html#799" class="Bound">𝒮-A</a>
<a id="888" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="894" class="Symbol">.</a><a id="895" href="Cubical.Displayed.Morphism.html#777" class="Field">UARelHom.fun</a> <a id="908" class="Symbol">=</a> <a id="910" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="914" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="920" class="Symbol">.</a><a id="921" href="Cubical.Displayed.Morphism.html#793" class="Field">UARelHom.rel</a> <a id="934" class="Symbol">=</a> <a id="936" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="940" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="946" class="Symbol">.</a><a id="947" href="Cubical.Displayed.Morphism.html#866" class="Field">UARelHom.ua</a> <a id="959" href="Cubical.Displayed.Sigma.html#959" class="Bound">p</a> <a id="961" class="Symbol">=</a> <a id="963" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="𝒮-snd"></a><a id="969" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">{</a><a id="978" href="Cubical.Displayed.Sigma.html#978" class="Bound">A</a> <a id="980" class="Symbol">:</a> <a id="982" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="987" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">{</a><a id="992" href="Cubical.Displayed.Sigma.html#992" class="Bound">𝒮-A</a> <a id="996" class="Symbol">:</a> <a id="998" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1004" href="Cubical.Displayed.Sigma.html#978" class="Bound">A</a> <a id="1006" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="1009" class="Symbol">}</a> <a id="1011" class="Symbol">{</a><a id="1012" href="Cubical.Displayed.Sigma.html#1012" class="Bound">B</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1021" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">{</a><a id="1026" href="Cubical.Displayed.Sigma.html#1026" class="Bound">𝒮-B</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1038" href="Cubical.Displayed.Sigma.html#1012" class="Bound">B</a> <a id="1040" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="1043" class="Symbol">}</a>
  <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.Displayed.Morphism.html#594" class="Record">UARelHom</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Cubical.Displayed.Sigma.html#992" class="Bound">𝒮-A</a> <a id="1063" href="Cubical.Displayed.Sigma.html#601" class="Function Operator">×𝒮</a> <a id="1066" href="Cubical.Displayed.Sigma.html#1026" class="Bound">𝒮-B</a><a id="1069" class="Symbol">)</a> <a id="1071" href="Cubical.Displayed.Sigma.html#1026" class="Bound">𝒮-B</a>
<a id="1075" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="1081" class="Symbol">.</a><a id="1082" href="Cubical.Displayed.Morphism.html#777" class="Field">UARelHom.fun</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="1101" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="1107" class="Symbol">.</a><a id="1108" href="Cubical.Displayed.Morphism.html#793" class="Field">UARelHom.rel</a> <a id="1121" class="Symbol">=</a> <a id="1123" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="1127" href="Cubical.Displayed.Sigma.html#969" class="Function">𝒮-snd</a> <a id="1133" class="Symbol">.</a><a id="1134" href="Cubical.Displayed.Morphism.html#866" class="Field">UARelHom.ua</a> <a id="1146" href="Cubical.Displayed.Sigma.html#1146" class="Bound">p</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1156" class="Comment">-- Lift a DUARel to live over a Σ-type</a>

<a id="𝒮ᴰ-Lift"></a><a id="1196" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="1204" class="Symbol">:</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1216" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Cubical.Displayed.Sigma.html#1221" class="Bound">𝒮-A</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1233" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1235" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="1238" class="Symbol">)</a> <a id="1240" class="Symbol">{</a><a id="1241" href="Cubical.Displayed.Sigma.html#1241" class="Bound">B</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1254" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Displayed.Sigma.html#1259" class="Bound">𝒮ᴰ-B</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1273" href="Cubical.Displayed.Sigma.html#1221" class="Bound">𝒮-A</a> <a id="1277" href="Cubical.Displayed.Sigma.html#1241" class="Bound">B</a> <a id="1279" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a><a id="1282" class="Symbol">)</a>
  <a id="1286" class="Symbol">{</a><a id="1287" href="Cubical.Displayed.Sigma.html#1287" class="Bound">C</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Cubical.Displayed.Sigma.html#1207" class="Bound">A</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1300" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="1302" class="Symbol">}</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Cubical.Displayed.Sigma.html#1305" class="Bound">𝒮ᴰ-C</a> <a id="1310" class="Symbol">:</a> <a id="1312" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1319" href="Cubical.Displayed.Sigma.html#1221" class="Bound">𝒮-A</a> <a id="1323" href="Cubical.Displayed.Sigma.html#1287" class="Bound">C</a> <a id="1325" href="Cubical.Displayed.Sigma.html#422" class="Generalizable">ℓ≅C</a><a id="1328" class="Symbol">)</a>
  <a id="1332" class="Symbol">→</a> <a id="1334" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1344" href="Cubical.Displayed.Sigma.html#1305" class="Bound">𝒮ᴰ-C</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">(λ</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Displayed.Sigma.html#1354" class="Bound">a</a> <a id="1356" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1358" class="Symbol">_)</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Cubical.Displayed.Sigma.html#1241" class="Bound">B</a> <a id="1365" href="Cubical.Displayed.Sigma.html#1354" class="Bound">a</a><a id="1366" class="Symbol">)</a> <a id="1368" href="Cubical.Displayed.Sigma.html#410" class="Generalizable">ℓ≅B</a>
<a id="1372" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="1380" class="Symbol">_</a>  <a id="1383" href="Cubical.Displayed.Sigma.html#1383" class="Bound">𝒮ᴰ-B</a> <a id="1388" class="Symbol">_</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Displayed.Morphism.html#1451" class="Function">𝒮ᴰ-reindex</a> <a id="1403" href="Cubical.Displayed.Sigma.html#776" class="Function">𝒮-fst</a> <a id="1409" href="Cubical.Displayed.Sigma.html#1383" class="Bound">𝒮ᴰ-B</a>

<a id="1415" class="Comment">-- DUARel on a Σ-type</a>

<a id="1438" class="Keyword">module</a> <a id="1445" href="Cubical.Displayed.Sigma.html#1445" class="Module">_</a> <a id="1447" class="Symbol">{</a><a id="1448" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1457" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1474" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1476" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="1479" class="Symbol">}</a>
  <a id="1483" class="Symbol">{</a><a id="1484" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1497" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Cubical.Displayed.Sigma.html#1502" class="Bound">ℓ≅B</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1513" class="Symbol">}</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Cubical.Displayed.Sigma.html#1516" class="Bound">𝒮ᴰ-B</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1530" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a> <a id="1534" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1536" href="Cubical.Displayed.Sigma.html#1502" class="Bound">ℓ≅B</a><a id="1539" class="Symbol">)</a>
  <a id="1543" class="Symbol">{</a><a id="1544" href="Cubical.Displayed.Sigma.html#1544" class="Bound">C</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1550" href="Cubical.Displayed.Sigma.html#1448" class="Bound">A</a> <a id="1552" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1561" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="1563" class="Symbol">}</a> <a id="1565" class="Symbol">{</a><a id="1566" href="Cubical.Displayed.Sigma.html#1566" class="Bound">ℓ≅C</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.Displayed.Sigma.html#1580" class="Bound">𝒮ᴰ-C</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="1597" href="Cubical.Displayed.Sigma.html#1516" class="Bound">𝒮ᴰ-B</a><a id="1601" class="Symbol">)</a> <a id="1603" href="Cubical.Displayed.Sigma.html#1544" class="Bound">C</a> <a id="1605" href="Cubical.Displayed.Sigma.html#1566" class="Bound">ℓ≅C</a><a id="1608" class="Symbol">)</a>
  <a id="1612" class="Keyword">where</a>

  <a id="1621" class="Keyword">open</a> <a id="1626" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1632" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a>
  <a id="1638" class="Keyword">private</a>
    <a id="1650" class="Keyword">module</a> <a id="1657" href="Cubical.Displayed.Sigma.html#1657" class="Module">B</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1668" href="Cubical.Displayed.Sigma.html#1516" class="Bound">𝒮ᴰ-B</a>
    <a id="1677" class="Keyword">module</a> <a id="1684" href="Cubical.Displayed.Sigma.html#1684" class="Module">C</a> <a id="1686" class="Symbol">=</a> <a id="1688" href="Cubical.Displayed.Base.html#1476" class="Module">DUARel</a> <a id="1695" href="Cubical.Displayed.Sigma.html#1580" class="Bound">𝒮ᴰ-C</a>

  <a id="1703" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1717" href="Cubical.Displayed.Sigma.html#1462" class="Bound">𝒮-A</a> <a id="1721" class="Symbol">(λ</a> <a id="1724" href="Cubical.Displayed.Sigma.html#1724" class="Bound">a</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1731" href="Cubical.Displayed.Sigma.html#1731" class="Bound">b</a> <a id="1733" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1735" href="Cubical.Displayed.Sigma.html#1484" class="Bound">B</a> <a id="1737" href="Cubical.Displayed.Sigma.html#1724" class="Bound">a</a> <a id="1739" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1741" href="Cubical.Displayed.Sigma.html#1544" class="Bound">C</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Cubical.Displayed.Sigma.html#1724" class="Bound">a</a> <a id="1746" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1748" href="Cubical.Displayed.Sigma.html#1731" class="Bound">b</a><a id="1749" class="Symbol">))</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1759" href="Cubical.Displayed.Sigma.html#1502" class="Bound">ℓ≅B</a> <a id="1763" href="Cubical.Displayed.Sigma.html#1566" class="Bound">ℓ≅C</a><a id="1766" class="Symbol">)</a>
  <a id="1770" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1785" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Displayed.Sigma.html#1791" class="Bound">b</a> <a id="1793" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1795" href="Cubical.Displayed.Sigma.html#1795" class="Bound">c</a><a id="1796" class="Symbol">)</a> <a id="1798" href="Cubical.Displayed.Sigma.html#1798" class="Bound">p</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Cubical.Displayed.Sigma.html#1801" class="Bound">b&#39;</a> <a id="1804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1806" href="Cubical.Displayed.Sigma.html#1806" class="Bound">c&#39;</a><a id="1808" class="Symbol">)</a> <a id="1810" class="Symbol">=</a>
    <a id="1816" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1819" href="Cubical.Displayed.Sigma.html#1819" class="Bound">q</a> <a id="1821" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1823" href="Cubical.Displayed.Sigma.html#1791" class="Bound">b</a> <a id="1825" href="Cubical.Displayed.Base.html#1691" class="Function Operator">B.≅ᴰ⟨</a> <a id="1831" href="Cubical.Displayed.Sigma.html#1798" class="Bound">p</a> <a id="1833" href="Cubical.Displayed.Base.html#1691" class="Function Operator">⟩</a> <a id="1835" href="Cubical.Displayed.Sigma.html#1801" class="Bound">b&#39;</a> <a id="1838" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>  <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.Displayed.Sigma.html#1795" class="Bound">c</a> <a id="1844" href="Cubical.Displayed.Base.html#1691" class="Field Operator">C.≅ᴰ⟨</a> <a id="1850" href="Cubical.Displayed.Sigma.html#1798" class="Bound">p</a> <a id="1852" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1854" href="Cubical.Displayed.Sigma.html#1819" class="Bound">q</a> <a id="1856" href="Cubical.Displayed.Base.html#1691" class="Field Operator">⟩</a> <a id="1858" href="Cubical.Displayed.Sigma.html#1806" class="Bound">c&#39;</a><a id="1860" class="Symbol">)</a>
  <a id="1864" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1875" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Cubical.Displayed.Sigma.html#1881" class="Bound">b</a> <a id="1883" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>  <a id="1886" href="Cubical.Displayed.Sigma.html#1886" class="Bound">c</a><a id="1887" class="Symbol">)</a> <a id="1889" href="Cubical.Displayed.Sigma.html#1889" class="Bound">p</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Cubical.Displayed.Sigma.html#1892" class="Bound">b&#39;</a> <a id="1895" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1897" href="Cubical.Displayed.Sigma.html#1897" class="Bound">c&#39;</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">=</a>
    <a id="1907" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="1923" class="Symbol">(</a><a id="1924" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Cubical.Displayed.Base.html#1749" class="Function">B.uaᴰ</a> <a id="1944" href="Cubical.Displayed.Sigma.html#1881" class="Bound">b</a> <a id="1946" href="Cubical.Displayed.Sigma.html#1889" class="Bound">p</a> <a id="1948" href="Cubical.Displayed.Sigma.html#1892" class="Bound">b&#39;</a><a id="1950" class="Symbol">)</a> <a id="1952" class="Symbol">(λ</a> <a id="1955" href="Cubical.Displayed.Sigma.html#1955" class="Bound">q</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Displayed.Base.html#1749" class="Field">C.uaᴰ</a> <a id="1965" href="Cubical.Displayed.Sigma.html#1886" class="Bound">c</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.Displayed.Sigma.html#1889" class="Bound">p</a> <a id="1970" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1972" href="Cubical.Displayed.Sigma.html#1955" class="Bound">q</a><a id="1973" class="Symbol">)</a> <a id="1975" href="Cubical.Displayed.Sigma.html#1897" class="Bound">c&#39;</a><a id="1977" class="Symbol">))</a>
      <a id="1986" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a>

<a id="1999" class="Comment">-- DUARel on a non-dependent Σ-type</a>

<a id="2036" class="Keyword">module</a> <a id="2043" href="Cubical.Displayed.Sigma.html#2043" class="Module">_</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2055" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="2057" class="Symbol">}</a> <a id="2059" class="Symbol">{</a><a id="2060" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2072" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2074" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="2077" class="Symbol">}</a>
  <a id="2081" class="Symbol">{</a><a id="2082" href="Cubical.Displayed.Sigma.html#2082" class="Bound">B</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2095" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Cubical.Displayed.Sigma.html#2100" class="Bound">ℓ≅B</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2111" class="Symbol">}</a> <a id="2113" class="Symbol">(</a><a id="2114" href="Cubical.Displayed.Sigma.html#2114" class="Bound">𝒮ᴰ-B</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2128" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2132" href="Cubical.Displayed.Sigma.html#2082" class="Bound">B</a> <a id="2134" href="Cubical.Displayed.Sigma.html#2100" class="Bound">ℓ≅B</a><a id="2137" class="Symbol">)</a>
  <a id="2141" class="Symbol">{</a><a id="2142" href="Cubical.Displayed.Sigma.html#2142" class="Bound">C</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Cubical.Displayed.Sigma.html#2046" class="Bound">A</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2155" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">{</a><a id="2160" href="Cubical.Displayed.Sigma.html#2160" class="Bound">ℓ≅C</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2171" class="Symbol">}</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Cubical.Displayed.Sigma.html#2174" class="Bound">𝒮ᴰ-C</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2188" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2192" href="Cubical.Displayed.Sigma.html#2142" class="Bound">C</a> <a id="2194" href="Cubical.Displayed.Sigma.html#2160" class="Bound">ℓ≅C</a><a id="2197" class="Symbol">)</a>
  <a id="2201" class="Keyword">where</a>

  <a id="2210" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">_×𝒮ᴰ_</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2225" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2229" class="Symbol">(λ</a> <a id="2232" href="Cubical.Displayed.Sigma.html#2232" class="Bound">a</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Cubical.Displayed.Sigma.html#2082" class="Bound">B</a> <a id="2238" href="Cubical.Displayed.Sigma.html#2232" class="Bound">a</a> <a id="2240" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2242" href="Cubical.Displayed.Sigma.html#2142" class="Bound">C</a> <a id="2244" href="Cubical.Displayed.Sigma.html#2232" class="Bound">a</a><a id="2245" class="Symbol">)</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2254" href="Cubical.Displayed.Sigma.html#2100" class="Bound">ℓ≅B</a> <a id="2258" href="Cubical.Displayed.Sigma.html#2160" class="Bound">ℓ≅C</a><a id="2261" class="Symbol">)</a>
  <a id="2265" href="Cubical.Displayed.Sigma.html#2210" class="Function Operator">_×𝒮ᴰ_</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="2278" href="Cubical.Displayed.Sigma.html#2114" class="Bound">𝒮ᴰ-B</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Displayed.Sigma.html#1196" class="Function">𝒮ᴰ-Lift</a> <a id="2292" href="Cubical.Displayed.Sigma.html#2060" class="Bound">𝒮-A</a> <a id="2296" href="Cubical.Displayed.Sigma.html#2174" class="Bound">𝒮ᴰ-C</a> <a id="2301" href="Cubical.Displayed.Sigma.html#2114" class="Bound">𝒮ᴰ-B</a><a id="2305" class="Symbol">)</a>

<a id="2308" class="Comment">-- SubstRel on a Σ-type</a>

<a id="2333" class="Keyword">module</a> <a id="2340" href="Cubical.Displayed.Sigma.html#2340" class="Module">_</a> <a id="2342" class="Symbol">{</a><a id="2343" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2352" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">{</a><a id="2357" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2369" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2371" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="2374" class="Symbol">}</a>
  <a id="2378" class="Symbol">{</a><a id="2379" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2392" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="2394" class="Symbol">}</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2413" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a> <a id="2417" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a><a id="2418" class="Symbol">)</a>
  <a id="2422" class="Symbol">{</a><a id="2423" href="Cubical.Displayed.Sigma.html#2423" class="Bound">C</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2429" href="Cubical.Displayed.Sigma.html#2343" class="Bound">A</a> <a id="2431" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a> <a id="2433" class="Symbol">→</a> <a id="2435" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2440" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="2442" class="Symbol">}</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Cubical.Displayed.Sigma.html#2445" class="Bound">𝒮ˢ-C</a> <a id="2450" class="Symbol">:</a> <a id="2452" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Cubical.Displayed.Sigma.html#457" class="Function">∫ˢ</a> <a id="2465" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a><a id="2469" class="Symbol">)</a> <a id="2471" href="Cubical.Displayed.Sigma.html#2423" class="Bound">C</a><a id="2472" class="Symbol">)</a>
  <a id="2476" class="Keyword">where</a>

  <a id="2485" class="Keyword">open</a> <a id="2490" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="2496" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a>
  <a id="2502" class="Keyword">open</a> <a id="2507" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>
  <a id="2518" class="Keyword">private</a>
    <a id="2530" class="Keyword">module</a> <a id="2537" href="Cubical.Displayed.Sigma.html#2537" class="Module">B</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="2550" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a>
    <a id="2559" class="Keyword">module</a> <a id="2566" href="Cubical.Displayed.Sigma.html#2566" class="Module">C</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="2579" href="Cubical.Displayed.Sigma.html#2445" class="Bound">𝒮ˢ-C</a>

  <a id="2587" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2603" href="Cubical.Displayed.Sigma.html#2357" class="Bound">𝒮-A</a> <a id="2607" class="Symbol">(λ</a> <a id="2610" href="Cubical.Displayed.Sigma.html#2610" class="Bound">a</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2617" href="Cubical.Displayed.Sigma.html#2617" class="Bound">b</a> <a id="2619" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2621" href="Cubical.Displayed.Sigma.html#2379" class="Bound">B</a> <a id="2623" href="Cubical.Displayed.Sigma.html#2610" class="Bound">a</a> <a id="2625" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2627" href="Cubical.Displayed.Sigma.html#2423" class="Bound">C</a> <a id="2629" class="Symbol">(</a><a id="2630" href="Cubical.Displayed.Sigma.html#2610" class="Bound">a</a> <a id="2632" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2634" href="Cubical.Displayed.Sigma.html#2617" class="Bound">b</a><a id="2635" class="Symbol">))</a>
  <a id="2640" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="2645" class="Symbol">.</a><a id="2646" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="2650" href="Cubical.Displayed.Sigma.html#2650" class="Bound">p</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Displayed.Subst.html#849" class="Function">B.act</a> <a id="2674" href="Cubical.Displayed.Sigma.html#2650" class="Bound">p</a><a id="2675" class="Symbol">)</a> <a id="2677" class="Symbol">(λ</a> <a id="2680" href="Cubical.Displayed.Sigma.html#2680" class="Bound">b</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Cubical.Displayed.Sigma.html#2650" class="Bound">p</a> <a id="2693" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2695" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2699" class="Symbol">))</a>
  <a id="2704" href="Cubical.Displayed.Sigma.html#2587" class="Function">𝒮ˢ-Σ</a> <a id="2709" class="Symbol">.</a><a id="2710" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="2714" href="Cubical.Displayed.Sigma.html#2714" class="Bound">p</a> <a id="2716" class="Symbol">_</a> <a id="2718" class="Symbol">=</a>
    <a id="2724" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
      <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Displayed.Sigma.html#1703" class="Function">𝒮ᴰ-Σ</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="2769" href="Cubical.Displayed.Sigma.html#2397" class="Bound">𝒮ˢ-B</a><a id="2773" class="Symbol">)</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="2786" href="Cubical.Displayed.Sigma.html#2445" class="Bound">𝒮ˢ-C</a><a id="2790" class="Symbol">))</a>  <a id="2794" class="Symbol">_</a> <a id="2796" href="Cubical.Displayed.Sigma.html#2714" class="Bound">p</a> <a id="2798" class="Symbol">_</a> <a id="2800" class="Symbol">.</a><a id="2801" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2811" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2813" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2817" class="Symbol">))</a>

<a id="2821" class="Comment">-- SubstRel on a non-dependent product</a>

<a id="2861" class="Keyword">module</a> <a id="2868" href="Cubical.Displayed.Sigma.html#2868" class="Module">_</a> <a id="2870" class="Symbol">{</a><a id="2871" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2873" class="Symbol">:</a> <a id="2875" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2880" href="Cubical.Displayed.Sigma.html#384" class="Generalizable">ℓA</a><a id="2882" class="Symbol">}</a> <a id="2884" class="Symbol">{</a><a id="2885" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="2897" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2899" href="Cubical.Displayed.Sigma.html#394" class="Generalizable">ℓ≅A</a><a id="2902" class="Symbol">}</a>
  <a id="2906" class="Symbol">{</a><a id="2907" href="Cubical.Displayed.Sigma.html#2907" class="Bound">B</a> <a id="2909" class="Symbol">:</a> <a id="2911" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2920" href="Cubical.Displayed.Sigma.html#403" class="Generalizable">ℓB</a><a id="2922" class="Symbol">}</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Cubical.Displayed.Sigma.html#2925" class="Bound">𝒮ˢ-B</a> <a id="2930" class="Symbol">:</a> <a id="2932" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2941" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="2945" href="Cubical.Displayed.Sigma.html#2907" class="Bound">B</a><a id="2946" class="Symbol">)</a>
  <a id="2950" class="Symbol">{</a><a id="2951" href="Cubical.Displayed.Sigma.html#2951" class="Bound">C</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Cubical.Displayed.Sigma.html#2871" class="Bound">A</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2964" href="Cubical.Displayed.Sigma.html#419" class="Generalizable">ℓC</a><a id="2966" class="Symbol">}</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Displayed.Sigma.html#2969" class="Bound">𝒮ˢ-C</a> <a id="2974" class="Symbol">:</a> <a id="2976" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="2985" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="2989" href="Cubical.Displayed.Sigma.html#2951" class="Bound">C</a><a id="2990" class="Symbol">)</a>
  <a id="2994" class="Keyword">where</a>

  <a id="3003" class="Keyword">open</a> <a id="3008" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="3014" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a>
  <a id="3020" class="Keyword">open</a> <a id="3025" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a>
  <a id="3036" class="Keyword">private</a>
    <a id="3048" class="Keyword">module</a> <a id="3055" href="Cubical.Displayed.Sigma.html#3055" class="Module">B</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3068" href="Cubical.Displayed.Sigma.html#2925" class="Bound">𝒮ˢ-B</a>
    <a id="3077" class="Keyword">module</a> <a id="3084" href="Cubical.Displayed.Sigma.html#3084" class="Module">C</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Cubical.Displayed.Subst.html#659" class="Module">SubstRel</a> <a id="3097" href="Cubical.Displayed.Sigma.html#2969" class="Bound">𝒮ˢ-C</a>

  <a id="3105" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">_×𝒮ˢ_</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="3122" href="Cubical.Displayed.Sigma.html#2885" class="Bound">𝒮-A</a> <a id="3126" class="Symbol">(λ</a> <a id="3129" href="Cubical.Displayed.Sigma.html#3129" class="Bound">a</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.Displayed.Sigma.html#2907" class="Bound">B</a> <a id="3135" href="Cubical.Displayed.Sigma.html#3129" class="Bound">a</a> <a id="3137" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3139" href="Cubical.Displayed.Sigma.html#2951" class="Bound">C</a> <a id="3141" href="Cubical.Displayed.Sigma.html#3129" class="Bound">a</a><a id="3142" class="Symbol">)</a>
  <a id="3146" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">_×𝒮ˢ_</a> <a id="3152" class="Symbol">.</a><a id="3153" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="3157" href="Cubical.Displayed.Sigma.html#3157" class="Bound">p</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Cubical.Displayed.Subst.html#849" class="Function">B.act</a> <a id="3172" href="Cubical.Displayed.Sigma.html#3157" class="Bound">p</a><a id="3173" class="Symbol">)</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Cubical.Displayed.Subst.html#849" class="Field">C.act</a> <a id="3182" href="Cubical.Displayed.Sigma.html#3157" class="Bound">p</a><a id="3183" class="Symbol">)</a>
  <a id="3187" href="Cubical.Displayed.Sigma.html#3105" class="Function Operator">_×𝒮ˢ_</a> <a id="3193" class="Symbol">.</a><a id="3194" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="3198" href="Cubical.Displayed.Sigma.html#3198" class="Bound">p</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Cubical.Displayed.Sigma.html#3201" class="Bound">b</a> <a id="3203" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3205" href="Cubical.Displayed.Sigma.html#3205" class="Bound">c</a><a id="3206" class="Symbol">)</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Cubical.Displayed.Subst.html#892" class="Function">B.uaˢ</a> <a id="3224" href="Cubical.Displayed.Sigma.html#3198" class="Bound">p</a> <a id="3226" href="Cubical.Displayed.Sigma.html#3201" class="Bound">b</a> <a id="3228" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3230" href="Cubical.Displayed.Subst.html#892" class="Field">C.uaˢ</a> <a id="3236" href="Cubical.Displayed.Sigma.html#3198" class="Bound">p</a> <a id="3238" href="Cubical.Displayed.Sigma.html#3205" class="Bound">c</a><a id="3239" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Subst.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Subst</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  Given a type A with a UARel and a family B over A,
  a SubstRel on B is a family of functions a ≅ a&#39; → B a ≃ B a&#39; path-equal to transport in that family.

  Any SubstRel gives rise to a DUARel in which b and b&#39; are related over p when the transport of b along p is
  equial to b&#39;.
-}</a>

<a id="291" class="Keyword">module</a> <a id="298" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a> <a id="322" class="Keyword">where</a>

<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">variable</a>
    <a id="633" href="Cubical.Displayed.Subst.html#633" class="Generalizable">ℓA</a> <a id="636" href="Cubical.Displayed.Subst.html#636" class="Generalizable">ℓ≅A</a> <a id="640" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a> <a id="643" class="Symbol">:</a> <a id="645" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="652" class="Keyword">record</a> <a id="SubstRel"></a><a id="659" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="668" class="Symbol">{</a><a id="669" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a> <a id="671" class="Symbol">:</a> <a id="673" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="678" href="Cubical.Displayed.Subst.html#633" class="Generalizable">ℓA</a><a id="680" class="Symbol">}</a> <a id="682" class="Symbol">{</a><a id="683" href="Cubical.Displayed.Subst.html#683" class="Bound">ℓ≅A</a> <a id="687" class="Symbol">:</a> <a id="689" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="694" class="Symbol">}</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Displayed.Subst.html#697" class="Bound">𝒮-A</a> <a id="701" class="Symbol">:</a> <a id="703" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="709" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a> <a id="711" href="Cubical.Displayed.Subst.html#683" class="Bound">ℓ≅A</a><a id="714" class="Symbol">)</a> <a id="716" class="Symbol">(</a><a id="717" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="719" class="Symbol">:</a> <a id="721" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a> <a id="723" class="Symbol">→</a> <a id="725" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="730" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a><a id="732" class="Symbol">)</a>
  <a id="736" class="Symbol">:</a> <a id="738" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="750" class="Symbol">(</a><a id="751" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="757" href="Cubical.Displayed.Subst.html#678" class="Bound">ℓA</a> <a id="760" href="Cubical.Displayed.Subst.html#730" class="Bound">ℓB</a><a id="762" class="Symbol">)</a> <a id="764" href="Cubical.Displayed.Subst.html#683" class="Bound">ℓ≅A</a><a id="767" class="Symbol">)</a>
  <a id="771" class="Keyword">where</a>

  <a id="780" class="Keyword">no-eta-equality</a>
  <a id="798" class="Keyword">constructor</a> <a id="substrel"></a><a id="810" href="Cubical.Displayed.Subst.html#810" class="InductiveConstructor">substrel</a>
  <a id="821" class="Keyword">open</a> <a id="826" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="832" href="Cubical.Displayed.Subst.html#697" class="Bound">𝒮-A</a>

  <a id="839" class="Keyword">field</a>
    <a id="SubstRel.act"></a><a id="849" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="853" class="Symbol">:</a> <a id="855" class="Symbol">{</a><a id="856" href="Cubical.Displayed.Subst.html#856" class="Bound">a</a> <a id="858" href="Cubical.Displayed.Subst.html#858" class="Bound">a&#39;</a> <a id="861" class="Symbol">:</a> <a id="863" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a><a id="864" class="Symbol">}</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Displayed.Subst.html#856" class="Bound">a</a> <a id="870" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="872" href="Cubical.Displayed.Subst.html#858" class="Bound">a&#39;</a> <a id="875" class="Symbol">→</a> <a id="877" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="879" href="Cubical.Displayed.Subst.html#856" class="Bound">a</a> <a id="881" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="883" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="885" href="Cubical.Displayed.Subst.html#858" class="Bound">a&#39;</a>
    <a id="SubstRel.uaˢ"></a><a id="892" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="896" class="Symbol">:</a> <a id="898" class="Symbol">{</a><a id="899" href="Cubical.Displayed.Subst.html#899" class="Bound">a</a> <a id="901" href="Cubical.Displayed.Subst.html#901" class="Bound">a&#39;</a> <a id="904" class="Symbol">:</a> <a id="906" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a><a id="907" class="Symbol">}</a> <a id="909" class="Symbol">(</a><a id="910" href="Cubical.Displayed.Subst.html#910" class="Bound">p</a> <a id="912" class="Symbol">:</a> <a id="914" href="Cubical.Displayed.Subst.html#899" class="Bound">a</a> <a id="916" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="918" href="Cubical.Displayed.Subst.html#901" class="Bound">a&#39;</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Displayed.Subst.html#923" class="Bound">b</a> <a id="925" class="Symbol">:</a> <a id="927" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="929" href="Cubical.Displayed.Subst.html#899" class="Bound">a</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">→</a> <a id="934" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="940" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="947" href="Cubical.Displayed.Subst.html#910" class="Bound">p</a><a id="948" class="Symbol">)</a> <a id="950" href="Cubical.Displayed.Subst.html#923" class="Bound">b</a> <a id="952" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="954" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="963" class="Symbol">(</a><a id="964" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="968" href="Cubical.Displayed.Subst.html#910" class="Bound">p</a><a id="969" class="Symbol">)</a> <a id="971" href="Cubical.Displayed.Subst.html#923" class="Bound">b</a>

  <a id="SubstRel.uaˢ⁻"></a><a id="976" href="Cubical.Displayed.Subst.html#976" class="Function">uaˢ⁻</a> <a id="981" class="Symbol">:</a> <a id="983" class="Symbol">{</a><a id="984" href="Cubical.Displayed.Subst.html#984" class="Bound">a</a> <a id="986" href="Cubical.Displayed.Subst.html#986" class="Bound">a&#39;</a> <a id="989" class="Symbol">:</a> <a id="991" href="Cubical.Displayed.Subst.html#669" class="Bound">A</a><a id="992" class="Symbol">}</a> <a id="994" class="Symbol">(</a><a id="995" href="Cubical.Displayed.Subst.html#995" class="Bound">p</a> <a id="997" class="Symbol">:</a> <a id="999" href="Cubical.Displayed.Subst.html#984" class="Bound">a</a> <a id="1001" href="Cubical.Displayed.Base.html#787" class="Function Operator">≅</a> <a id="1003" href="Cubical.Displayed.Subst.html#986" class="Bound">a&#39;</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Cubical.Displayed.Subst.html#1008" class="Bound">b</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1014" href="Cubical.Displayed.Subst.html#986" class="Bound">a&#39;</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1026" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1038" href="Cubical.Displayed.Subst.html#995" class="Bound">p</a><a id="1039" class="Symbol">))</a> <a id="1042" href="Cubical.Displayed.Subst.html#1008" class="Bound">b</a> <a id="1044" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1046" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1057" href="Cubical.Displayed.Subst.html#995" class="Bound">p</a><a id="1058" class="Symbol">)</a> <a id="1060" href="Cubical.Displayed.Subst.html#1008" class="Bound">b</a>
  <a id="1064" href="Cubical.Displayed.Subst.html#976" class="Function">uaˢ⁻</a> <a id="1069" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a> <a id="1071" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a> <a id="1073" class="Symbol">=</a>
    <a id="1079" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1085" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1097" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1098" class="Symbol">))</a> <a id="1101" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a>
      <a id="1109" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1112" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1124" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1136" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1137" class="Symbol">)))</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1158" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1162" class="Symbol">))</a> <a id="1165" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1171" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1177" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1189" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1190" class="Symbol">))</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1208" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1223" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1227" class="Symbol">))</a>
      <a id="1236" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1239" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1251" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1263" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1264" class="Symbol">)))</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.Displayed.Subst.html#892" class="Field">uaˢ</a> <a id="1278" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1292" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1293" class="Symbol">)</a> <a id="1295" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1296" class="Symbol">)))</a> <a id="1300" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1306" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1312" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1324" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1325" class="Symbol">))</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1335" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1337" class="Symbol">(</a><a id="1338" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1342" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1343" class="Symbol">)</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1352" class="Symbol">(</a><a id="1353" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1357" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1358" class="Symbol">)</a> <a id="1360" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1361" class="Symbol">))</a>
      <a id="1370" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1373" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1389" href="Cubical.Displayed.Subst.html#717" class="Bound">B</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1396" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1397" class="Symbol">))</a> <a id="1400" class="Symbol">.</a><a id="1401" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1421" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1422" class="Symbol">)</a> <a id="1424" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a><a id="1425" class="Symbol">)</a> <a id="1427" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="1433" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Cubical.Displayed.Subst.html#849" class="Field">act</a> <a id="1444" href="Cubical.Displayed.Subst.html#1069" class="Bound">p</a><a id="1445" class="Symbol">)</a> <a id="1447" href="Cubical.Displayed.Subst.html#1071" class="Bound">b</a>
    <a id="1453" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="Subst→DUA"></a><a id="1456" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="1466" class="Symbol">:</a> <a id="1468" class="Symbol">{</a><a id="1469" href="Cubical.Displayed.Subst.html#1469" class="Bound">A</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1478" href="Cubical.Displayed.Subst.html#633" class="Generalizable">ℓA</a><a id="1480" class="Symbol">}</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Cubical.Displayed.Subst.html#1483" class="Bound">ℓ≅A</a> <a id="1487" class="Symbol">:</a> <a id="1489" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Cubical.Displayed.Subst.html#1497" class="Bound">𝒮-A</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="1509" href="Cubical.Displayed.Subst.html#1469" class="Bound">A</a> <a id="1511" href="Cubical.Displayed.Subst.html#1483" class="Bound">ℓ≅A</a><a id="1514" class="Symbol">}</a> <a id="1516" class="Symbol">{</a><a id="1517" href="Cubical.Displayed.Subst.html#1517" class="Bound">B</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Cubical.Displayed.Subst.html#1469" class="Bound">A</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1530" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a><a id="1532" class="Symbol">}</a>
  <a id="1536" class="Symbol">→</a> <a id="1538" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="1547" href="Cubical.Displayed.Subst.html#1497" class="Bound">𝒮-A</a> <a id="1551" href="Cubical.Displayed.Subst.html#1517" class="Bound">B</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="1562" href="Cubical.Displayed.Subst.html#1497" class="Bound">𝒮-A</a> <a id="1566" href="Cubical.Displayed.Subst.html#1517" class="Bound">B</a> <a id="1568" href="Cubical.Displayed.Subst.html#640" class="Generalizable">ℓB</a>
<a id="1571" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="1597" href="Cubical.Displayed.Subst.html#1597" class="Bound">𝒮ˢ-B</a><a id="1601" class="Symbol">)</a> <a id="1603" href="Cubical.Displayed.Subst.html#1603" class="Bound">b</a> <a id="1605" href="Cubical.Displayed.Subst.html#1605" class="Bound">p</a> <a id="1607" href="Cubical.Displayed.Subst.html#1607" class="Bound">b&#39;</a> <a id="1610" class="Symbol">=</a>
  <a id="1614" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="1637" href="Cubical.Displayed.Subst.html#1597" class="Bound">𝒮ˢ-B</a> <a id="1642" href="Cubical.Displayed.Subst.html#1605" class="Bound">p</a><a id="1643" class="Symbol">)</a> <a id="1645" href="Cubical.Displayed.Subst.html#1603" class="Bound">b</a> <a id="1647" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1649" href="Cubical.Displayed.Subst.html#1607" class="Bound">b&#39;</a>
<a id="1652" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Cubical.Displayed.Subst.html#1456" class="Function">Subst→DUA</a> <a id="1674" class="Symbol">{</a><a id="1675" class="Argument">𝒮-A</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Displayed.Subst.html#1681" class="Bound">𝒮-A</a><a id="1684" class="Symbol">}</a> <a id="1686" class="Symbol">{</a><a id="1687" class="Argument">B</a> <a id="1689" class="Symbol">=</a> <a id="1691" href="Cubical.Displayed.Subst.html#1691" class="Bound">B</a><a id="1692" class="Symbol">}</a> <a id="1694" href="Cubical.Displayed.Subst.html#1694" class="Bound">𝒮ˢ-B</a><a id="1698" class="Symbol">)</a> <a id="1700" href="Cubical.Displayed.Subst.html#1700" class="Bound">b</a> <a id="1702" href="Cubical.Displayed.Subst.html#1702" class="Bound">p</a> <a id="1704" href="Cubical.Displayed.Subst.html#1704" class="Bound">b&#39;</a> <a id="1707" class="Symbol">=</a>
  <a id="1711" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="1734" href="Cubical.Displayed.Subst.html#1694" class="Bound">𝒮ˢ-B</a> <a id="1739" href="Cubical.Displayed.Subst.html#1702" class="Bound">p</a><a id="1740" class="Symbol">)</a> <a id="1742" href="Cubical.Displayed.Subst.html#1700" class="Bound">b</a> <a id="1744" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1746" href="Cubical.Displayed.Subst.html#1704" class="Bound">b&#39;</a>
    <a id="1753" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1756" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="1800" href="Cubical.Displayed.Subst.html#1694" class="Bound">𝒮ˢ-B</a> <a id="1805" href="Cubical.Displayed.Subst.html#1702" class="Bound">p</a> <a id="1807" href="Cubical.Displayed.Subst.html#1700" class="Bound">b</a><a id="1808" class="Symbol">)))</a> <a id="1812" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="1816" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1822" href="Cubical.Displayed.Subst.html#1691" class="Bound">B</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1829" href="Cubical.Displayed.Subst.html#1702" class="Bound">p</a><a id="1830" class="Symbol">)</a> <a id="1832" href="Cubical.Displayed.Subst.html#1700" class="Bound">b</a> <a id="1834" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1836" href="Cubical.Displayed.Subst.html#1704" class="Bound">b&#39;</a>
    <a id="1843" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1846" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="1867" class="Symbol">(λ</a> <a id="1870" href="Cubical.Displayed.Subst.html#1870" class="Bound">i</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Cubical.Displayed.Subst.html#1691" class="Bound">B</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1881" href="Cubical.Displayed.Subst.html#1702" class="Bound">p</a> <a id="1883" href="Cubical.Displayed.Subst.html#1870" class="Bound">i</a><a id="1884" class="Symbol">))</a> <a id="1887" href="Cubical.Displayed.Subst.html#1700" class="Bound">b</a> <a id="1889" href="Cubical.Displayed.Subst.html#1704" class="Bound">b&#39;</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="1897" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1903" class="Symbol">(λ</a> <a id="1906" href="Cubical.Displayed.Subst.html#1906" class="Bound">i</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Cubical.Displayed.Subst.html#1691" class="Bound">B</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Displayed.Base.html#937" class="Function">≅→≡</a> <a id="1917" href="Cubical.Displayed.Subst.html#1702" class="Bound">p</a> <a id="1919" href="Cubical.Displayed.Subst.html#1906" class="Bound">i</a><a id="1920" class="Symbol">))</a> <a id="1923" href="Cubical.Displayed.Subst.html#1700" class="Bound">b</a> <a id="1925" href="Cubical.Displayed.Subst.html#1704" class="Bound">b&#39;</a>
  <a id="1930" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
  <a id="1934" class="Keyword">where</a>
  <a id="1942" class="Keyword">open</a> <a id="1947" href="Cubical.Displayed.Base.html#667" class="Module">UARel</a> <a id="1953" href="Cubical.Displayed.Subst.html#1681" class="Bound">𝒮-A</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  DUARel for the constant unit family

-}</a>
<a id="47" class="Symbol">{-#</a> <a id="51" class="Keyword">OPTIONS</a> <a id="59" class="Pragma">--no-exact-split</a> <a id="76" class="Symbol">#-}</a>
<a id="80" class="Keyword">module</a> <a id="87" href="Cubical.Displayed.Unit.html" class="Module">Cubical.Displayed.Unit</a> <a id="110" class="Keyword">where</a>

<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Displayed.Constant.html" class="Module">Cubical.Displayed.Constant</a>

<a id="342" class="Keyword">private</a>
  <a id="352" class="Keyword">variable</a>
    <a id="365" href="Cubical.Displayed.Unit.html#365" class="Generalizable">ℓA</a> <a id="368" href="Cubical.Displayed.Unit.html#368" class="Generalizable">ℓ≅A</a> <a id="372" class="Symbol">:</a> <a id="374" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="𝒮-Unit"></a><a id="381" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a> <a id="388" class="Symbol">:</a> <a id="390" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="396" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="401" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="408" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a> <a id="415" class="Symbol">.</a><a id="416" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="426" class="Symbol">_</a> <a id="428" class="Symbol">_</a> <a id="430" class="Symbol">=</a> <a id="432" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="437" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a> <a id="444" class="Symbol">.</a><a id="445" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="454" class="Symbol">_</a> <a id="456" class="Symbol">_</a> <a id="458" class="Symbol">=</a> <a id="460" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="469" class="Symbol">(</a><a id="470" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a> <a id="484" class="Symbol">(</a><a id="485" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="504" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a> <a id="515" class="Symbol">_</a> <a id="517" class="Symbol">_))</a>

<a id="𝒮ᴰ-Unit"></a><a id="522" href="Cubical.Displayed.Unit.html#522" class="Function">𝒮ᴰ-Unit</a> <a id="530" class="Symbol">:</a> <a id="532" class="Symbol">{</a><a id="533" href="Cubical.Displayed.Unit.html#533" class="Bound">A</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="542" href="Cubical.Displayed.Unit.html#365" class="Generalizable">ℓA</a><a id="544" class="Symbol">}</a> <a id="546" class="Symbol">(</a><a id="547" href="Cubical.Displayed.Unit.html#547" class="Bound">𝒮-A</a> <a id="551" class="Symbol">:</a> <a id="553" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="559" href="Cubical.Displayed.Unit.html#533" class="Bound">A</a> <a id="561" href="Cubical.Displayed.Unit.html#368" class="Generalizable">ℓ≅A</a><a id="564" class="Symbol">)</a> <a id="566" class="Symbol">→</a> <a id="568" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="575" href="Cubical.Displayed.Unit.html#547" class="Bound">𝒮-A</a> <a id="579" class="Symbol">(λ</a> <a id="582" href="Cubical.Displayed.Unit.html#582" class="Bound">_</a> <a id="584" class="Symbol">→</a> <a id="586" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="590" class="Symbol">)</a> <a id="592" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="599" href="Cubical.Displayed.Unit.html#522" class="Function">𝒮ᴰ-Unit</a> <a id="607" href="Cubical.Displayed.Unit.html#607" class="Bound">𝒮-A</a> <a id="611" class="Symbol">=</a> <a id="613" href="Cubical.Displayed.Constant.html#468" class="Function">𝒮ᴰ-const</a> <a id="622" href="Cubical.Displayed.Unit.html#607" class="Bound">𝒮-A</a> <a id="626" href="Cubical.Displayed.Unit.html#381" class="Function">𝒮-Unit</a>
</pre></body></html>

==> anc/html/Cubical.Displayed.Universe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Displayed.Universe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  - UARel given by a universe and equivalences
  - SubstRel and DUARel for the element family over the universe

-}</a>
<a id="121" class="Symbol">{-#</a> <a id="125" class="Keyword">OPTIONS</a> <a id="133" class="Pragma">--no-exact-split</a> <a id="150" class="Symbol">#-}</a>
<a id="154" class="Keyword">module</a> <a id="161" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a> <a id="188" class="Keyword">where</a>

<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Cubical.Displayed.Subst.html" class="Module">Cubical.Displayed.Subst</a>

<a id="433" class="Keyword">private</a>
  <a id="443" class="Keyword">variable</a>
    <a id="456" href="Cubical.Displayed.Universe.html#456" class="Generalizable">ℓA</a> <a id="459" href="Cubical.Displayed.Universe.html#459" class="Generalizable">ℓ≅A</a> <a id="463" href="Cubical.Displayed.Universe.html#463" class="Generalizable">ℓB</a> <a id="466" href="Cubical.Displayed.Universe.html#466" class="Generalizable">ℓ≅B</a> <a id="470" href="Cubical.Displayed.Universe.html#470" class="Generalizable">ℓP</a> <a id="473" class="Symbol">:</a> <a id="475" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="𝒮-Univ"></a><a id="482" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="489" class="Symbol">:</a> <a id="491" class="Symbol">∀</a> <a id="493" href="Cubical.Displayed.Universe.html#493" class="Bound">ℓ</a> <a id="495" class="Symbol">→</a> <a id="497" href="Cubical.Displayed.Base.html#667" class="Record">UARel</a> <a id="503" class="Symbol">(</a><a id="504" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="509" href="Cubical.Displayed.Universe.html#493" class="Bound">ℓ</a><a id="510" class="Symbol">)</a> <a id="512" href="Cubical.Displayed.Universe.html#493" class="Bound">ℓ</a>
<a id="514" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="521" href="Cubical.Displayed.Universe.html#521" class="Bound">ℓ</a> <a id="523" class="Symbol">.</a><a id="524" href="Cubical.Displayed.Base.html#787" class="Field Operator">UARel._≅_</a> <a id="534" class="Symbol">=</a> <a id="536" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">_≃_</a>
<a id="540" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="547" href="Cubical.Displayed.Universe.html#547" class="Bound">ℓ</a> <a id="549" class="Symbol">.</a><a id="550" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a> <a id="559" class="Symbol">_</a> <a id="561" class="Symbol">_</a> <a id="563" class="Symbol">=</a> <a id="565" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="576" class="Symbol">(</a><a id="577" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="584" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="597" class="Symbol">)</a>

<a id="𝒮ˢ-El"></a><a id="600" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="606" class="Symbol">:</a> <a id="608" class="Symbol">∀</a> <a id="610" href="Cubical.Displayed.Universe.html#610" class="Bound">ℓ</a> <a id="612" class="Symbol">→</a> <a id="614" href="Cubical.Displayed.Subst.html#659" class="Record">SubstRel</a> <a id="623" class="Symbol">(</a><a id="624" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="631" href="Cubical.Displayed.Universe.html#610" class="Bound">ℓ</a><a id="632" class="Symbol">)</a> <a id="634" class="Symbol">(λ</a> <a id="637" href="Cubical.Displayed.Universe.html#637" class="Bound">X</a> <a id="639" class="Symbol">→</a> <a id="641" href="Cubical.Displayed.Universe.html#637" class="Bound">X</a><a id="642" class="Symbol">)</a>
<a id="644" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="650" href="Cubical.Displayed.Universe.html#650" class="Bound">ℓ</a> <a id="652" class="Symbol">.</a><a id="653" href="Cubical.Displayed.Subst.html#849" class="Field">SubstRel.act</a> <a id="666" href="Cubical.Displayed.Universe.html#666" class="Bound">e</a> <a id="668" class="Symbol">=</a> <a id="670" href="Cubical.Displayed.Universe.html#666" class="Bound">e</a>
<a id="672" href="Cubical.Displayed.Universe.html#600" class="Function">𝒮ˢ-El</a> <a id="678" href="Cubical.Displayed.Universe.html#678" class="Bound">ℓ</a> <a id="680" class="Symbol">.</a><a id="681" href="Cubical.Displayed.Subst.html#892" class="Field">SubstRel.uaˢ</a> <a id="694" href="Cubical.Displayed.Universe.html#694" class="Bound">e</a> <a id="696" href="Cubical.Displayed.Universe.html#696" class="Bound">a</a> <a id="698" class="Symbol">=</a> <a id="700" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="704" href="Cubical.Displayed.Universe.html#694" class="Bound">e</a> <a id="706" href="Cubical.Displayed.Universe.html#696" class="Bound">a</a>

<a id="𝒮ᴰ-El"></a><a id="709" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="715" class="Symbol">:</a> <a id="717" class="Symbol">∀</a> <a id="719" href="Cubical.Displayed.Universe.html#719" class="Bound">ℓ</a> <a id="721" class="Symbol">→</a> <a id="723" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="730" class="Symbol">(</a><a id="731" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="738" href="Cubical.Displayed.Universe.html#719" class="Bound">ℓ</a><a id="739" class="Symbol">)</a> <a id="741" class="Symbol">(λ</a> <a id="744" href="Cubical.Displayed.Universe.html#744" class="Bound">X</a> <a id="746" class="Symbol">→</a> <a id="748" href="Cubical.Displayed.Universe.html#744" class="Bound">X</a><a id="749" class="Symbol">)</a> <a id="751" href="Cubical.Displayed.Universe.html#719" class="Bound">ℓ</a>
<a id="753" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="759" href="Cubical.Displayed.Universe.html#759" class="Bound">ℓ</a> <a id="761" class="Symbol">.</a><a id="762" href="Cubical.Displayed.Base.html#1691" class="Field Operator">DUARel._≅ᴰ⟨_⟩_</a>  <a id="778" href="Cubical.Displayed.Universe.html#778" class="Bound">a</a> <a id="780" href="Cubical.Displayed.Universe.html#780" class="Bound">e</a> <a id="782" href="Cubical.Displayed.Universe.html#782" class="Bound">a&#39;</a> <a id="785" class="Symbol">=</a> <a id="787" href="Cubical.Displayed.Universe.html#780" class="Bound">e</a> <a id="789" class="Symbol">.</a><a id="790" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="794" href="Cubical.Displayed.Universe.html#778" class="Bound">a</a> <a id="796" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="798" href="Cubical.Displayed.Universe.html#782" class="Bound">a&#39;</a>
<a id="801" href="Cubical.Displayed.Universe.html#709" class="Function">𝒮ᴰ-El</a> <a id="807" href="Cubical.Displayed.Universe.html#807" class="Bound">ℓ</a> <a id="809" class="Symbol">.</a><a id="810" href="Cubical.Displayed.Base.html#1749" class="Field">DUARel.uaᴰ</a> <a id="821" href="Cubical.Displayed.Universe.html#821" class="Bound">a</a> <a id="823" href="Cubical.Displayed.Universe.html#823" class="Bound">e</a> <a id="825" href="Cubical.Displayed.Universe.html#825" class="Bound">a&#39;</a> <a id="828" class="Symbol">=</a> <a id="830" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="860" href="Cubical.Displayed.Universe.html#823" class="Bound">e</a><a id="861" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.CartesianKanOps.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.CartesianKanOps</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- This file derives some of the Cartesian Kan operations using transp</a>
<a id="72" class="Keyword">module</a> <a id="79" href="Cubical.Foundations.CartesianKanOps.html" class="Module">Cubical.Foundations.CartesianKanOps</a> <a id="115" class="Keyword">where</a>

<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Interpolate.html" class="Module">Cubical.Foundations.Interpolate</a>

<a id="coe0→1"></a><a id="294" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="301" class="Symbol">:</a> <a id="303" class="Symbol">∀</a> <a id="305" class="Symbol">{</a><a id="306" href="Cubical.Foundations.CartesianKanOps.html#306" class="Bound">ℓ</a><a id="307" class="Symbol">}</a> <a id="309" class="Symbol">(</a><a id="310" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="312" class="Symbol">:</a> <a id="314" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="316" class="Symbol">→</a> <a id="318" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="323" href="Cubical.Foundations.CartesianKanOps.html#306" class="Bound">ℓ</a><a id="324" class="Symbol">)</a> <a id="326" class="Symbol">→</a> <a id="328" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="330" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="333" class="Symbol">→</a> <a id="335" href="Cubical.Foundations.CartesianKanOps.html#310" class="Bound">A</a> <a id="337" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
<a id="340" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="347" href="Cubical.Foundations.CartesianKanOps.html#347" class="Bound">A</a> <a id="349" href="Cubical.Foundations.CartesianKanOps.html#349" class="Bound">a</a> <a id="351" class="Symbol">=</a> <a id="353" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="360" class="Symbol">(\</a> <a id="363" href="Cubical.Foundations.CartesianKanOps.html#363" class="Bound">i</a> <a id="365" class="Symbol">→</a> <a id="367" href="Cubical.Foundations.CartesianKanOps.html#347" class="Bound">A</a> <a id="369" href="Cubical.Foundations.CartesianKanOps.html#363" class="Bound">i</a><a id="370" class="Symbol">)</a> <a id="372" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="375" href="Cubical.Foundations.CartesianKanOps.html#349" class="Bound">a</a>

<a id="378" class="Comment">-- &quot;coe filler&quot;</a>
<a id="coe0→i"></a><a id="394" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="401" class="Symbol">:</a> <a id="403" class="Symbol">∀</a> <a id="405" class="Symbol">{</a><a id="406" href="Cubical.Foundations.CartesianKanOps.html#406" class="Bound">ℓ</a><a id="407" class="Symbol">}</a> <a id="409" class="Symbol">(</a><a id="410" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="412" class="Symbol">:</a> <a id="414" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="416" class="Symbol">→</a> <a id="418" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="423" href="Cubical.Foundations.CartesianKanOps.html#406" class="Bound">ℓ</a><a id="424" class="Symbol">)</a> <a id="426" class="Symbol">(</a><a id="427" href="Cubical.Foundations.CartesianKanOps.html#427" class="Bound">i</a> <a id="429" class="Symbol">:</a> <a id="431" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="432" class="Symbol">)</a> <a id="434" class="Symbol">→</a> <a id="436" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="438" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="441" class="Symbol">→</a> <a id="443" href="Cubical.Foundations.CartesianKanOps.html#410" class="Bound">A</a> <a id="445" href="Cubical.Foundations.CartesianKanOps.html#427" class="Bound">i</a>
<a id="447" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="454" href="Cubical.Foundations.CartesianKanOps.html#454" class="Bound">A</a> <a id="456" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a> <a id="458" href="Cubical.Foundations.CartesianKanOps.html#458" class="Bound">a</a> <a id="460" class="Symbol">=</a> <a id="462" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="469" class="Symbol">(λ</a> <a id="472" href="Cubical.Foundations.CartesianKanOps.html#472" class="Bound">j</a> <a id="474" class="Symbol">→</a> <a id="476" href="Cubical.Foundations.CartesianKanOps.html#454" class="Bound">A</a> <a id="478" class="Symbol">(</a><a id="479" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a> <a id="481" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="483" href="Cubical.Foundations.CartesianKanOps.html#472" class="Bound">j</a><a id="484" class="Symbol">))</a> <a id="487" class="Symbol">(</a><a id="488" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="490" href="Cubical.Foundations.CartesianKanOps.html#456" class="Bound">i</a><a id="491" class="Symbol">)</a> <a id="493" href="Cubical.Foundations.CartesianKanOps.html#458" class="Bound">a</a>

<a id="496" class="Comment">-- Check the equations for the coe filler</a>
<a id="coe0→i1"></a><a id="538" href="Cubical.Foundations.CartesianKanOps.html#538" class="Function">coe0→i1</a> <a id="546" class="Symbol">:</a> <a id="548" class="Symbol">∀</a> <a id="550" class="Symbol">{</a><a id="551" href="Cubical.Foundations.CartesianKanOps.html#551" class="Bound">ℓ</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="561" class="Symbol">→</a> <a id="563" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="568" href="Cubical.Foundations.CartesianKanOps.html#551" class="Bound">ℓ</a><a id="569" class="Symbol">)</a> <a id="571" class="Symbol">(</a><a id="572" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a> <a id="574" class="Symbol">:</a> <a id="576" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="578" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="580" class="Symbol">)</a> <a id="582" class="Symbol">→</a> <a id="584" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="591" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="593" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="596" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a> <a id="598" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="600" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="607" href="Cubical.Foundations.CartesianKanOps.html#555" class="Bound">A</a> <a id="609" href="Cubical.Foundations.CartesianKanOps.html#572" class="Bound">a</a>
<a id="611" href="Cubical.Foundations.CartesianKanOps.html#538" class="Function">coe0→i1</a> <a id="619" href="Cubical.Foundations.CartesianKanOps.html#619" class="Bound">A</a> <a id="621" href="Cubical.Foundations.CartesianKanOps.html#621" class="Bound">a</a> <a id="623" class="Symbol">=</a> <a id="625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe0→i0"></a><a id="631" href="Cubical.Foundations.CartesianKanOps.html#631" class="Function">coe0→i0</a> <a id="639" class="Symbol">:</a> <a id="641" class="Symbol">∀</a> <a id="643" class="Symbol">{</a><a id="644" href="Cubical.Foundations.CartesianKanOps.html#644" class="Bound">ℓ</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="654" class="Symbol">→</a> <a id="656" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="661" href="Cubical.Foundations.CartesianKanOps.html#644" class="Bound">ℓ</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a> <a id="667" class="Symbol">:</a> <a id="669" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="671" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="673" class="Symbol">)</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="684" href="Cubical.Foundations.CartesianKanOps.html#648" class="Bound">A</a> <a id="686" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="689" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a> <a id="691" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="693" href="Cubical.Foundations.CartesianKanOps.html#665" class="Bound">a</a>
<a id="695" href="Cubical.Foundations.CartesianKanOps.html#631" class="Function">coe0→i0</a> <a id="703" href="Cubical.Foundations.CartesianKanOps.html#703" class="Bound">A</a> <a id="705" href="Cubical.Foundations.CartesianKanOps.html#705" class="Bound">a</a> <a id="707" class="Symbol">=</a> <a id="709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="715" class="Comment">-- coe backwards</a>
<a id="coe1→0"></a><a id="732" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="739" class="Symbol">:</a> <a id="741" class="Symbol">∀</a> <a id="743" class="Symbol">{</a><a id="744" href="Cubical.Foundations.CartesianKanOps.html#744" class="Bound">ℓ</a><a id="745" class="Symbol">}</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="754" class="Symbol">→</a> <a id="756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="761" href="Cubical.Foundations.CartesianKanOps.html#744" class="Bound">ℓ</a><a id="762" class="Symbol">)</a> <a id="764" class="Symbol">→</a> <a id="766" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="768" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.Foundations.CartesianKanOps.html#748" class="Bound">A</a> <a id="775" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
<a id="778" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="785" href="Cubical.Foundations.CartesianKanOps.html#785" class="Bound">A</a> <a id="787" href="Cubical.Foundations.CartesianKanOps.html#787" class="Bound">a</a> <a id="789" class="Symbol">=</a> <a id="791" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="798" class="Symbol">(λ</a> <a id="801" href="Cubical.Foundations.CartesianKanOps.html#801" class="Bound">i</a> <a id="803" class="Symbol">→</a> <a id="805" href="Cubical.Foundations.CartesianKanOps.html#785" class="Bound">A</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="810" href="Cubical.Foundations.CartesianKanOps.html#801" class="Bound">i</a><a id="811" class="Symbol">))</a> <a id="814" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="817" href="Cubical.Foundations.CartesianKanOps.html#787" class="Bound">a</a>

<a id="820" class="Comment">-- coe backwards filler</a>
<a id="coe1→i"></a><a id="844" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="851" class="Symbol">:</a> <a id="853" class="Symbol">∀</a> <a id="855" class="Symbol">{</a><a id="856" href="Cubical.Foundations.CartesianKanOps.html#856" class="Bound">ℓ</a><a id="857" class="Symbol">}</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="873" href="Cubical.Foundations.CartesianKanOps.html#856" class="Bound">ℓ</a><a id="874" class="Symbol">)</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Foundations.CartesianKanOps.html#877" class="Bound">i</a> <a id="879" class="Symbol">:</a> <a id="881" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="888" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="891" class="Symbol">→</a> <a id="893" href="Cubical.Foundations.CartesianKanOps.html#860" class="Bound">A</a> <a id="895" href="Cubical.Foundations.CartesianKanOps.html#877" class="Bound">i</a>
<a id="897" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="904" href="Cubical.Foundations.CartesianKanOps.html#904" class="Bound">A</a> <a id="906" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="908" href="Cubical.Foundations.CartesianKanOps.html#908" class="Bound">a</a> <a id="910" class="Symbol">=</a> <a id="912" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="919" class="Symbol">(λ</a> <a id="922" href="Cubical.Foundations.CartesianKanOps.html#922" class="Bound">j</a> <a id="924" class="Symbol">→</a> <a id="926" href="Cubical.Foundations.CartesianKanOps.html#904" class="Bound">A</a> <a id="928" class="Symbol">(</a><a id="929" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="931" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="933" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="935" href="Cubical.Foundations.CartesianKanOps.html#922" class="Bound">j</a><a id="936" class="Symbol">))</a> <a id="939" href="Cubical.Foundations.CartesianKanOps.html#906" class="Bound">i</a> <a id="941" href="Cubical.Foundations.CartesianKanOps.html#908" class="Bound">a</a>

<a id="944" class="Comment">-- Check the equations for the coe backwards filler</a>
<a id="coe1→i0"></a><a id="996" href="Cubical.Foundations.CartesianKanOps.html#996" class="Function">coe1→i0</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">∀</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Cubical.Foundations.CartesianKanOps.html#1009" class="Bound">ℓ</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1026" href="Cubical.Foundations.CartesianKanOps.html#1009" class="Bound">ℓ</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1036" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1038" class="Symbol">)</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="1049" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1051" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1054" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a> <a id="1056" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1058" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="1065" href="Cubical.Foundations.CartesianKanOps.html#1013" class="Bound">A</a> <a id="1067" href="Cubical.Foundations.CartesianKanOps.html#1030" class="Bound">a</a>
<a id="1069" href="Cubical.Foundations.CartesianKanOps.html#996" class="Function">coe1→i0</a> <a id="1077" href="Cubical.Foundations.CartesianKanOps.html#1077" class="Bound">A</a> <a id="1079" href="Cubical.Foundations.CartesianKanOps.html#1079" class="Bound">a</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe1→i1"></a><a id="1089" href="Cubical.Foundations.CartesianKanOps.html#1089" class="Function">coe1→i1</a> <a id="1097" class="Symbol">:</a> <a id="1099" class="Symbol">∀</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Cubical.Foundations.CartesianKanOps.html#1102" class="Bound">ℓ</a><a id="1103" class="Symbol">}</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1119" href="Cubical.Foundations.CartesianKanOps.html#1102" class="Bound">ℓ</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1129" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1131" class="Symbol">)</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="1142" href="Cubical.Foundations.CartesianKanOps.html#1106" class="Bound">A</a> <a id="1144" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1147" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a> <a id="1149" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1151" href="Cubical.Foundations.CartesianKanOps.html#1123" class="Bound">a</a>
<a id="1153" href="Cubical.Foundations.CartesianKanOps.html#1089" class="Function">coe1→i1</a> <a id="1161" href="Cubical.Foundations.CartesianKanOps.html#1161" class="Bound">A</a> <a id="1163" href="Cubical.Foundations.CartesianKanOps.html#1163" class="Bound">a</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1173" class="Comment">-- &quot;squeezeNeg&quot;</a>
<a id="coei→0"></a><a id="1189" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1196" class="Symbol">:</a> <a id="1198" class="Symbol">∀</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Cubical.Foundations.CartesianKanOps.html#1201" class="Bound">ℓ</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1218" href="Cubical.Foundations.CartesianKanOps.html#1201" class="Bound">ℓ</a><a id="1219" class="Symbol">)</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Cubical.Foundations.CartesianKanOps.html#1222" class="Bound">i</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a> <a id="1231" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1233" href="Cubical.Foundations.CartesianKanOps.html#1222" class="Bound">i</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Cubical.Foundations.CartesianKanOps.html#1205" class="Bound">A</a> <a id="1239" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
<a id="1242" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1249" href="Cubical.Foundations.CartesianKanOps.html#1249" class="Bound">A</a> <a id="1251" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a> <a id="1253" href="Cubical.Foundations.CartesianKanOps.html#1253" class="Bound">a</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1264" class="Symbol">(λ</a> <a id="1267" href="Cubical.Foundations.CartesianKanOps.html#1267" class="Bound">j</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Cubical.Foundations.CartesianKanOps.html#1249" class="Bound">A</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a> <a id="1276" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1278" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1280" href="Cubical.Foundations.CartesianKanOps.html#1267" class="Bound">j</a><a id="1281" class="Symbol">))</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1287" href="Cubical.Foundations.CartesianKanOps.html#1251" class="Bound">i</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Cubical.Foundations.CartesianKanOps.html#1253" class="Bound">a</a>

<a id="coei0→0"></a><a id="1293" href="Cubical.Foundations.CartesianKanOps.html#1293" class="Function">coei0→0</a> <a id="1301" class="Symbol">:</a> <a id="1303" class="Symbol">∀</a> <a id="1305" class="Symbol">{</a><a id="1306" href="Cubical.Foundations.CartesianKanOps.html#1306" class="Bound">ℓ</a><a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1323" href="Cubical.Foundations.CartesianKanOps.html#1306" class="Bound">ℓ</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1333" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1346" href="Cubical.Foundations.CartesianKanOps.html#1310" class="Bound">A</a> <a id="1348" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1351" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a> <a id="1353" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1355" href="Cubical.Foundations.CartesianKanOps.html#1327" class="Bound">a</a>
<a id="1357" href="Cubical.Foundations.CartesianKanOps.html#1293" class="Function">coei0→0</a> <a id="1365" href="Cubical.Foundations.CartesianKanOps.html#1365" class="Bound">A</a> <a id="1367" href="Cubical.Foundations.CartesianKanOps.html#1367" class="Bound">a</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→0"></a><a id="1377" href="Cubical.Foundations.CartesianKanOps.html#1377" class="Function">coei1→0</a> <a id="1385" class="Symbol">:</a> <a id="1387" class="Symbol">∀</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Cubical.Foundations.CartesianKanOps.html#1390" class="Bound">ℓ</a><a id="1391" class="Symbol">}</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1407" href="Cubical.Foundations.CartesianKanOps.html#1390" class="Bound">ℓ</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1417" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="1430" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1432" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1435" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a> <a id="1437" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1439" href="Cubical.Foundations.CartesianKanOps.html#732" class="Function">coe1→0</a> <a id="1446" href="Cubical.Foundations.CartesianKanOps.html#1394" class="Bound">A</a> <a id="1448" href="Cubical.Foundations.CartesianKanOps.html#1411" class="Bound">a</a>
<a id="1450" href="Cubical.Foundations.CartesianKanOps.html#1377" class="Function">coei1→0</a> <a id="1458" href="Cubical.Foundations.CartesianKanOps.html#1458" class="Bound">A</a> <a id="1460" href="Cubical.Foundations.CartesianKanOps.html#1460" class="Bound">a</a> <a id="1462" class="Symbol">=</a> <a id="1464" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1470" class="Comment">-- &quot;Equality&quot; on the interval, chosen for the next definition:</a>
<a id="1533" class="Comment">-- interpolateI k i j is constant in k on eqI i j. Note that eqI i i</a>
<a id="1602" class="Comment">-- is not i1 but i ∨ ~ i.</a>
<a id="1628" class="Keyword">private</a>
  <a id="eqI"></a><a id="1638" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>
  <a id="1656" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1660" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1662" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a> <a id="1664" class="Symbol">=</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1669" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1671" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a><a id="1672" class="Symbol">)</a> <a id="1674" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1679" href="Cubical.Foundations.CartesianKanOps.html#1660" class="Bound">i</a> <a id="1681" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1683" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1685" href="Cubical.Foundations.CartesianKanOps.html#1662" class="Bound">j</a><a id="1686" class="Symbol">)</a>

<a id="1689" class="Comment">-- &quot;master coe&quot;</a>
<a id="1705" class="Comment">-- unlike in cartesian cubes, we don&#39;t get coei→i = id definitionally</a>
<a id="coei→j"></a><a id="1775" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">∀</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Cubical.Foundations.CartesianKanOps.html#1787" class="Bound">ℓ</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1804" href="Cubical.Foundations.CartesianKanOps.html#1787" class="Bound">ℓ</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Foundations.CartesianKanOps.html#1808" class="Bound">i</a> <a id="1810" href="Cubical.Foundations.CartesianKanOps.html#1810" class="Bound">j</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1821" href="Cubical.Foundations.CartesianKanOps.html#1808" class="Bound">i</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Cubical.Foundations.CartesianKanOps.html#1791" class="Bound">A</a> <a id="1827" href="Cubical.Foundations.CartesianKanOps.html#1810" class="Bound">j</a>
<a id="1829" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="1836" href="Cubical.Foundations.CartesianKanOps.html#1836" class="Bound">A</a> <a id="1838" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1840" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a> <a id="1842" href="Cubical.Foundations.CartesianKanOps.html#1842" class="Bound">a</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1853" class="Symbol">(λ</a> <a id="1856" href="Cubical.Foundations.CartesianKanOps.html#1856" class="Bound">k</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Cubical.Foundations.CartesianKanOps.html#1836" class="Bound">A</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1876" href="Cubical.Foundations.CartesianKanOps.html#1856" class="Bound">k</a> <a id="1878" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1880" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a><a id="1881" class="Symbol">))</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="1889" href="Cubical.Foundations.CartesianKanOps.html#1838" class="Bound">i</a> <a id="1891" href="Cubical.Foundations.CartesianKanOps.html#1840" class="Bound">j</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Cubical.Foundations.CartesianKanOps.html#1842" class="Bound">a</a>

<a id="1897" class="Comment">-- &quot;squeeze&quot;</a>
<a id="1910" class="Comment">-- this is just defined as the face of the master coe</a>
<a id="coei→1"></a><a id="1964" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">∀</a> <a id="1975" class="Symbol">{</a><a id="1976" href="Cubical.Foundations.CartesianKanOps.html#1976" class="Bound">ℓ</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1993" href="Cubical.Foundations.CartesianKanOps.html#1976" class="Bound">ℓ</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Foundations.CartesianKanOps.html#1997" class="Bound">i</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="2008" href="Cubical.Foundations.CartesianKanOps.html#1997" class="Bound">i</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Foundations.CartesianKanOps.html#1980" class="Bound">A</a> <a id="2014" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
<a id="2017" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2024" href="Cubical.Foundations.CartesianKanOps.html#2024" class="Bound">A</a> <a id="2026" href="Cubical.Foundations.CartesianKanOps.html#2026" class="Bound">i</a> <a id="2028" href="Cubical.Foundations.CartesianKanOps.html#2028" class="Bound">a</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2039" href="Cubical.Foundations.CartesianKanOps.html#2024" class="Bound">A</a> <a id="2041" href="Cubical.Foundations.CartesianKanOps.html#2026" class="Bound">i</a> <a id="2043" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2046" href="Cubical.Foundations.CartesianKanOps.html#2028" class="Bound">a</a>

<a id="coei0→1"></a><a id="2049" href="Cubical.Foundations.CartesianKanOps.html#2049" class="Function">coei0→1</a> <a id="2057" class="Symbol">:</a> <a id="2059" class="Symbol">∀</a> <a id="2061" class="Symbol">{</a><a id="2062" href="Cubical.Foundations.CartesianKanOps.html#2062" class="Bound">ℓ</a><a id="2063" class="Symbol">}</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2079" href="Cubical.Foundations.CartesianKanOps.html#2062" class="Bound">ℓ</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2089" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2091" class="Symbol">)</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2102" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2104" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2107" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a> <a id="2109" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2111" href="Cubical.Foundations.CartesianKanOps.html#294" class="Function">coe0→1</a> <a id="2118" href="Cubical.Foundations.CartesianKanOps.html#2066" class="Bound">A</a> <a id="2120" href="Cubical.Foundations.CartesianKanOps.html#2083" class="Bound">a</a>
<a id="2122" href="Cubical.Foundations.CartesianKanOps.html#2049" class="Function">coei0→1</a> <a id="2130" href="Cubical.Foundations.CartesianKanOps.html#2130" class="Bound">A</a> <a id="2132" href="Cubical.Foundations.CartesianKanOps.html#2132" class="Bound">a</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→1"></a><a id="2142" href="Cubical.Foundations.CartesianKanOps.html#2142" class="Function">coei1→1</a> <a id="2150" class="Symbol">:</a> <a id="2152" class="Symbol">∀</a> <a id="2154" class="Symbol">{</a><a id="2155" href="Cubical.Foundations.CartesianKanOps.html#2155" class="Bound">ℓ</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2172" href="Cubical.Foundations.CartesianKanOps.html#2155" class="Bound">ℓ</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2182" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2195" href="Cubical.Foundations.CartesianKanOps.html#2159" class="Bound">A</a> <a id="2197" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2200" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a> <a id="2202" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2204" href="Cubical.Foundations.CartesianKanOps.html#2176" class="Bound">a</a>
<a id="2206" href="Cubical.Foundations.CartesianKanOps.html#2142" class="Function">coei1→1</a> <a id="2214" href="Cubical.Foundations.CartesianKanOps.html#2214" class="Bound">A</a> <a id="2216" href="Cubical.Foundations.CartesianKanOps.html#2216" class="Bound">a</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2226" class="Comment">-- equations for &quot;master coe&quot;</a>
<a id="coei→i0"></a><a id="2256" href="Cubical.Foundations.CartesianKanOps.html#2256" class="Function">coei→i0</a> <a id="2264" class="Symbol">:</a> <a id="2266" class="Symbol">∀</a> <a id="2268" class="Symbol">{</a><a id="2269" href="Cubical.Foundations.CartesianKanOps.html#2269" class="Bound">ℓ</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2286" href="Cubical.Foundations.CartesianKanOps.html#2269" class="Bound">ℓ</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2304" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2316" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2318" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2320" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2323" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a> <a id="2325" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2327" href="Cubical.Foundations.CartesianKanOps.html#1189" class="Function">coei→0</a> <a id="2334" href="Cubical.Foundations.CartesianKanOps.html#2273" class="Bound">A</a> <a id="2336" href="Cubical.Foundations.CartesianKanOps.html#2290" class="Bound">i</a> <a id="2338" href="Cubical.Foundations.CartesianKanOps.html#2298" class="Bound">a</a>
<a id="2340" href="Cubical.Foundations.CartesianKanOps.html#2256" class="Function">coei→i0</a> <a id="2348" href="Cubical.Foundations.CartesianKanOps.html#2348" class="Bound">A</a> <a id="2350" href="Cubical.Foundations.CartesianKanOps.html#2350" class="Bound">i</a> <a id="2352" href="Cubical.Foundations.CartesianKanOps.html#2352" class="Bound">a</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei0→i"></a><a id="2362" href="Cubical.Foundations.CartesianKanOps.html#2362" class="Function">coei0→i</a> <a id="2370" class="Symbol">:</a> <a id="2372" class="Symbol">∀</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Cubical.Foundations.CartesianKanOps.html#2375" class="Bound">ℓ</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2392" href="Cubical.Foundations.CartesianKanOps.html#2375" class="Bound">ℓ</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2410" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2423" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2425" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2428" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2430" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a> <a id="2432" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2434" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="2441" href="Cubical.Foundations.CartesianKanOps.html#2379" class="Bound">A</a> <a id="2443" href="Cubical.Foundations.CartesianKanOps.html#2396" class="Bound">i</a> <a id="2445" href="Cubical.Foundations.CartesianKanOps.html#2404" class="Bound">a</a>
<a id="2447" href="Cubical.Foundations.CartesianKanOps.html#2362" class="Function">coei0→i</a> <a id="2455" href="Cubical.Foundations.CartesianKanOps.html#2455" class="Bound">A</a> <a id="2457" href="Cubical.Foundations.CartesianKanOps.html#2457" class="Bound">i</a> <a id="2459" href="Cubical.Foundations.CartesianKanOps.html#2459" class="Bound">a</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei→i1"></a><a id="2469" href="Cubical.Foundations.CartesianKanOps.html#2469" class="Function">coei→i1</a> <a id="2477" class="Symbol">:</a> <a id="2479" class="Symbol">∀</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Cubical.Foundations.CartesianKanOps.html#2482" class="Bound">ℓ</a><a id="2483" class="Symbol">}</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2492" class="Symbol">→</a> <a id="2494" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2499" href="Cubical.Foundations.CartesianKanOps.html#2482" class="Bound">ℓ</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2517" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2529" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2531" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2533" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2536" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a> <a id="2538" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2540" href="Cubical.Foundations.CartesianKanOps.html#1964" class="Function">coei→1</a> <a id="2547" href="Cubical.Foundations.CartesianKanOps.html#2486" class="Bound">A</a> <a id="2549" href="Cubical.Foundations.CartesianKanOps.html#2503" class="Bound">i</a> <a id="2551" href="Cubical.Foundations.CartesianKanOps.html#2511" class="Bound">a</a>
<a id="2553" href="Cubical.Foundations.CartesianKanOps.html#2469" class="Function">coei→i1</a> <a id="2561" href="Cubical.Foundations.CartesianKanOps.html#2561" class="Bound">A</a> <a id="2563" href="Cubical.Foundations.CartesianKanOps.html#2563" class="Bound">i</a> <a id="2565" href="Cubical.Foundations.CartesianKanOps.html#2565" class="Bound">a</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coei1→i"></a><a id="2575" href="Cubical.Foundations.CartesianKanOps.html#2575" class="Function">coei1→i</a> <a id="2583" class="Symbol">:</a> <a id="2585" class="Symbol">∀</a> <a id="2587" class="Symbol">{</a><a id="2588" href="Cubical.Foundations.CartesianKanOps.html#2588" class="Bound">ℓ</a><a id="2589" class="Symbol">}</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2605" href="Cubical.Foundations.CartesianKanOps.html#2588" class="Bound">ℓ</a><a id="2606" class="Symbol">)</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2623" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">→</a> <a id="2629" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2636" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2638" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2641" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2643" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a> <a id="2645" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2647" href="Cubical.Foundations.CartesianKanOps.html#844" class="Function">coe1→i</a> <a id="2654" href="Cubical.Foundations.CartesianKanOps.html#2592" class="Bound">A</a> <a id="2656" href="Cubical.Foundations.CartesianKanOps.html#2609" class="Bound">i</a> <a id="2658" href="Cubical.Foundations.CartesianKanOps.html#2617" class="Bound">a</a>
<a id="2660" href="Cubical.Foundations.CartesianKanOps.html#2575" class="Function">coei1→i</a> <a id="2668" href="Cubical.Foundations.CartesianKanOps.html#2668" class="Bound">A</a> <a id="2670" href="Cubical.Foundations.CartesianKanOps.html#2670" class="Bound">i</a> <a id="2672" href="Cubical.Foundations.CartesianKanOps.html#2672" class="Bound">a</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2682" class="Comment">-- only non-definitional equation, but definitional at the ends</a>
<a id="coei→i"></a><a id="2746" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="2753" class="Symbol">:</a> <a id="2755" class="Symbol">∀</a> <a id="2757" class="Symbol">{</a><a id="2758" href="Cubical.Foundations.CartesianKanOps.html#2758" class="Bound">ℓ</a><a id="2759" class="Symbol">}</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2775" href="Cubical.Foundations.CartesianKanOps.html#2758" class="Bound">ℓ</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2784" class="Symbol">)</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2793" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">→</a> <a id="2798" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="2805" href="Cubical.Foundations.CartesianKanOps.html#2762" class="Bound">A</a> <a id="2807" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2809" href="Cubical.Foundations.CartesianKanOps.html#2779" class="Bound">i</a> <a id="2811" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a> <a id="2813" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2815" href="Cubical.Foundations.CartesianKanOps.html#2787" class="Bound">a</a>
<a id="2817" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="2824" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="2826" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a> <a id="2828" href="Cubical.Foundations.CartesianKanOps.html#2828" class="Bound">a</a> <a id="2830" href="Cubical.Foundations.CartesianKanOps.html#2830" class="Bound">j</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2841" class="Symbol">(λ</a> <a id="2844" href="Cubical.Foundations.CartesianKanOps.html#2844" class="Bound">_</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="2850" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="2867" href="Cubical.Foundations.CartesianKanOps.html#2830" class="Bound">j</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a> <a id="2872" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2874" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2876" href="Cubical.Foundations.CartesianKanOps.html#2826" class="Bound">i</a><a id="2877" class="Symbol">)</a> <a id="2879" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Cubical.Foundations.CartesianKanOps.html#2828" class="Bound">a</a>
  <a id="2887" class="Keyword">where</a>
  <a id="2895" class="Comment">-- note: coei→i is almost just transportRefl (but the φ for the</a>
  <a id="2961" class="Comment">-- transp is i ∨ ~ i, not i0)</a>
  <a id="2993" href="Cubical.Foundations.CartesianKanOps.html#2993" class="Function">_</a> <a id="2995" class="Symbol">:</a> <a id="2997" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3009" class="Symbol">(λ</a> <a id="3012" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3018" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3024" href="Cubical.Foundations.CartesianKanOps.html#3012" class="Bound">i</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">(λ</a> <a id="3030" href="Cubical.Foundations.CartesianKanOps.html#3030" class="Bound">a</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Cubical.Foundations.CartesianKanOps.html#3030" class="Bound">a</a><a id="3035" class="Symbol">)</a> <a id="3037" class="Symbol">(λ</a> <a id="3040" href="Cubical.Foundations.CartesianKanOps.html#3040" class="Bound">a</a> <a id="3042" class="Symbol">→</a> <a id="3044" href="Cubical.Foundations.CartesianKanOps.html#3040" class="Bound">a</a><a id="3045" class="Symbol">))</a>
           <a id="3059" class="Symbol">(λ</a> <a id="3062" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3064" href="Cubical.Foundations.CartesianKanOps.html#3064" class="Bound">a</a> <a id="3066" class="Symbol">→</a> <a id="3068" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="3075" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3077" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3079" href="Cubical.Foundations.CartesianKanOps.html#3062" class="Bound">i</a> <a id="3081" href="Cubical.Foundations.CartesianKanOps.html#3064" class="Bound">a</a><a id="3082" class="Symbol">)</a>
           <a id="3095" class="Symbol">(λ</a> <a id="3098" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a> <a id="3100" href="Cubical.Foundations.CartesianKanOps.html#3100" class="Bound">a</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="3111" class="Symbol">(λ</a> <a id="3114" href="Cubical.Foundations.CartesianKanOps.html#3114" class="Bound">_</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Cubical.Foundations.CartesianKanOps.html#2824" class="Bound">A</a> <a id="3120" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a> <a id="3126" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3128" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3130" href="Cubical.Foundations.CartesianKanOps.html#3098" class="Bound">i</a><a id="3131" class="Symbol">)</a> <a id="3133" href="Cubical.Foundations.CartesianKanOps.html#3100" class="Bound">a</a><a id="3134" class="Symbol">)</a>
  <a id="3138" class="Symbol">_</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe0→0"></a><a id="3148" href="Cubical.Foundations.CartesianKanOps.html#3148" class="Function">coe0→0</a> <a id="3155" class="Symbol">:</a> <a id="3157" class="Symbol">∀</a> <a id="3159" class="Symbol">{</a><a id="3160" href="Cubical.Foundations.CartesianKanOps.html#3160" class="Bound">ℓ</a><a id="3161" class="Symbol">}</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3177" href="Cubical.Foundations.CartesianKanOps.html#3160" class="Bound">ℓ</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Foundations.CartesianKanOps.html#3181" class="Bound">a</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3187" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">→</a> <a id="3193" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="3200" href="Cubical.Foundations.CartesianKanOps.html#3164" class="Bound">A</a> <a id="3202" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="3205" href="Cubical.Foundations.CartesianKanOps.html#3181" class="Bound">a</a> <a id="3207" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3209" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3214" href="Cubical.Foundations.CartesianKanOps.html#3148" class="Function">coe0→0</a> <a id="3221" href="Cubical.Foundations.CartesianKanOps.html#3221" class="Bound">A</a> <a id="3223" href="Cubical.Foundations.CartesianKanOps.html#3223" class="Bound">a</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coe1→1"></a><a id="3233" href="Cubical.Foundations.CartesianKanOps.html#3233" class="Function">coe1→1</a> <a id="3240" class="Symbol">:</a> <a id="3242" class="Symbol">∀</a> <a id="3244" class="Symbol">{</a><a id="3245" href="Cubical.Foundations.CartesianKanOps.html#3245" class="Bound">ℓ</a><a id="3246" class="Symbol">}</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3262" href="Cubical.Foundations.CartesianKanOps.html#3245" class="Bound">ℓ</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Foundations.CartesianKanOps.html#3266" class="Bound">a</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3272" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="3285" href="Cubical.Foundations.CartesianKanOps.html#3249" class="Bound">A</a> <a id="3287" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="3290" href="Cubical.Foundations.CartesianKanOps.html#3266" class="Bound">a</a> <a id="3292" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3299" href="Cubical.Foundations.CartesianKanOps.html#3233" class="Function">coe1→1</a> <a id="3306" href="Cubical.Foundations.CartesianKanOps.html#3306" class="Bound">A</a> <a id="3308" href="Cubical.Foundations.CartesianKanOps.html#3308" class="Bound">a</a> <a id="3310" class="Symbol">=</a> <a id="3312" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3318" class="Comment">-- coercion when there already exists a path</a>
<a id="coePath"></a><a id="3363" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3371" class="Symbol">:</a> <a id="3373" class="Symbol">∀</a> <a id="3375" class="Symbol">{</a><a id="3376" href="Cubical.Foundations.CartesianKanOps.html#3376" class="Bound">ℓ</a><a id="3377" class="Symbol">}</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3393" href="Cubical.Foundations.CartesianKanOps.html#3376" class="Bound">ℓ</a><a id="3394" class="Symbol">)</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3399" class="Symbol">:</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Cubical.Foundations.CartesianKanOps.html#3402" class="Bound">i</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3407" class="Symbol">)</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3413" href="Cubical.Foundations.CartesianKanOps.html#3402" class="Bound">i</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a> <a id="3421" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a> <a id="3423" class="Symbol">:</a> <a id="3425" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">→</a> <a id="3430" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="3437" href="Cubical.Foundations.CartesianKanOps.html#3380" class="Bound">A</a> <a id="3439" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a> <a id="3441" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a> <a id="3443" class="Symbol">(</a><a id="3444" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3446" href="Cubical.Foundations.CartesianKanOps.html#3419" class="Bound">i</a><a id="3447" class="Symbol">)</a> <a id="3449" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3451" href="Cubical.Foundations.CartesianKanOps.html#3397" class="Bound">p</a> <a id="3453" href="Cubical.Foundations.CartesianKanOps.html#3421" class="Bound">j</a>
<a id="3455" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3463" href="Cubical.Foundations.CartesianKanOps.html#3463" class="Bound">A</a> <a id="3465" href="Cubical.Foundations.CartesianKanOps.html#3465" class="Bound">p</a> <a id="3467" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3469" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a> <a id="3471" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3473" class="Symbol">=</a>
  <a id="3477" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="3484" class="Symbol">(λ</a> <a id="3487" href="Cubical.Foundations.CartesianKanOps.html#3487" class="Bound">l</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="Cubical.Foundations.CartesianKanOps.html#3463" class="Bound">A</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3507" href="Cubical.Foundations.CartesianKanOps.html#3487" class="Bound">l</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3523" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3525" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3527" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3528" class="Symbol">)</a> <a id="3530" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3531" class="Symbol">))</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3548" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Cubical.Foundations.CartesianKanOps.html#1638" class="Function">eqI</a> <a id="3555" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3557" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3558" class="Symbol">)</a> <a id="3560" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Cubical.Foundations.CartesianKanOps.html#3465" class="Bound">p</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="3581" href="Cubical.Foundations.CartesianKanOps.html#3471" class="Bound">k</a> <a id="3583" href="Cubical.Foundations.CartesianKanOps.html#3467" class="Bound">i</a> <a id="3585" href="Cubical.Foundations.CartesianKanOps.html#3469" class="Bound">j</a><a id="3586" class="Symbol">))</a>

<a id="coePathi0"></a><a id="3590" href="Cubical.Foundations.CartesianKanOps.html#3590" class="Function">coePathi0</a> <a id="3600" class="Symbol">:</a> <a id="3602" class="Symbol">∀</a> <a id="3604" class="Symbol">{</a><a id="3605" href="Cubical.Foundations.CartesianKanOps.html#3605" class="Bound">ℓ</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3615" class="Symbol">→</a> <a id="3617" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3622" href="Cubical.Foundations.CartesianKanOps.html#3605" class="Bound">ℓ</a><a id="3623" class="Symbol">)</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Cubical.Foundations.CartesianKanOps.html#3626" class="Bound">p</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Cubical.Foundations.CartesianKanOps.html#3631" class="Bound">i</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">→</a> <a id="3640" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3642" href="Cubical.Foundations.CartesianKanOps.html#3631" class="Bound">i</a><a id="3643" class="Symbol">)</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3655" href="Cubical.Foundations.CartesianKanOps.html#3609" class="Bound">A</a> <a id="3657" href="Cubical.Foundations.CartesianKanOps.html#3626" class="Bound">p</a> <a id="3659" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="3662" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="3665" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3672" href="Cubical.Foundations.CartesianKanOps.html#3590" class="Function">coePathi0</a> <a id="3682" href="Cubical.Foundations.CartesianKanOps.html#3682" class="Bound">A</a> <a id="3684" href="Cubical.Foundations.CartesianKanOps.html#3684" class="Bound">p</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="coePathi1"></a><a id="3694" href="Cubical.Foundations.CartesianKanOps.html#3694" class="Function">coePathi1</a> <a id="3704" class="Symbol">:</a> <a id="3706" class="Symbol">∀</a> <a id="3708" class="Symbol">{</a><a id="3709" href="Cubical.Foundations.CartesianKanOps.html#3709" class="Bound">ℓ</a><a id="3710" class="Symbol">}</a> <a id="3712" class="Symbol">(</a><a id="3713" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3715" class="Symbol">:</a> <a id="3717" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3726" href="Cubical.Foundations.CartesianKanOps.html#3709" class="Bound">ℓ</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Foundations.CartesianKanOps.html#3730" class="Bound">p</a> <a id="3732" class="Symbol">:</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Foundations.CartesianKanOps.html#3735" class="Bound">i</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3746" href="Cubical.Foundations.CartesianKanOps.html#3735" class="Bound">i</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="3759" href="Cubical.Foundations.CartesianKanOps.html#3713" class="Bound">A</a> <a id="3761" href="Cubical.Foundations.CartesianKanOps.html#3730" class="Bound">p</a> <a id="3763" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="3766" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="3769" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3771" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3776" href="Cubical.Foundations.CartesianKanOps.html#3694" class="Function">coePathi1</a> <a id="3786" href="Cubical.Foundations.CartesianKanOps.html#3786" class="Bound">A</a> <a id="3788" href="Cubical.Foundations.CartesianKanOps.html#3788" class="Bound">p</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3798" class="Comment">-- do the same for fill</a>

<a id="fill1→i"></a><a id="3823" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="3831" class="Symbol">:</a> <a id="3833" class="Symbol">∀</a> <a id="3835" class="Symbol">{</a><a id="3836" href="Cubical.Foundations.CartesianKanOps.html#3836" class="Bound">ℓ</a><a id="3837" class="Symbol">}</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3842" class="Symbol">:</a> <a id="3844" class="Symbol">∀</a> <a id="3846" href="Cubical.Foundations.CartesianKanOps.html#3846" class="Bound">i</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3855" href="Cubical.Foundations.CartesianKanOps.html#3836" class="Bound">ℓ</a><a id="3856" class="Symbol">)</a>
       <a id="3865" class="Symbol">{</a><a id="3866" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3871" class="Symbol">}</a>
       <a id="3880" class="Symbol">(</a><a id="3881" href="Cubical.Foundations.CartesianKanOps.html#3881" class="Bound">u</a> <a id="3883" class="Symbol">:</a> <a id="3885" class="Symbol">∀</a> <a id="3887" href="Cubical.Foundations.CartesianKanOps.html#3887" class="Bound">i</a> <a id="3889" class="Symbol">→</a> <a id="3891" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3899" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3904" href="Cubical.Foundations.CartesianKanOps.html#3887" class="Bound">i</a><a id="3905" class="Symbol">))</a>
       <a id="3915" class="Symbol">(</a><a id="3916" href="Cubical.Foundations.CartesianKanOps.html#3916" class="Bound">u1</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3923" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="3926" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3928" href="Cubical.Foundations.CartesianKanOps.html#3866" class="Bound">φ</a> <a id="3930" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3932" href="Cubical.Foundations.CartesianKanOps.html#3881" class="Bound">u</a> <a id="3934" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="3937" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="3938" class="Symbol">)</a>
       <a id="3947" class="Comment">---------------------------</a>
       <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Foundations.CartesianKanOps.html#3983" class="Bound">i</a> <a id="3985" class="Symbol">:</a> <a id="3987" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">→</a> <a id="3992" href="Cubical.Foundations.CartesianKanOps.html#3840" class="Bound">A</a> <a id="3994" href="Cubical.Foundations.CartesianKanOps.html#3983" class="Bound">i</a>
<a id="3996" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="4004" href="Cubical.Foundations.CartesianKanOps.html#4004" class="Bound">A</a> <a id="4006" class="Symbol">{</a><a id="4007" class="Argument">φ</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="Cubical.Foundations.CartesianKanOps.html#4011" class="Bound">φ</a><a id="4012" class="Symbol">}</a> <a id="4014" href="Cubical.Foundations.CartesianKanOps.html#4014" class="Bound">u</a> <a id="4016" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a> <a id="4019" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4021" class="Symbol">=</a>
  <a id="4025" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="4030" class="Symbol">(λ</a> <a id="4033" href="Cubical.Foundations.CartesianKanOps.html#4033" class="Bound">j</a> <a id="4035" class="Symbol">→</a> <a id="4037" href="Cubical.Foundations.CartesianKanOps.html#4004" class="Bound">A</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4042" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4044" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4046" href="Cubical.Foundations.CartesianKanOps.html#4033" class="Bound">j</a><a id="4047" class="Symbol">))</a>
       <a id="4057" class="Symbol">(λ</a> <a id="4060" href="Cubical.Foundations.CartesianKanOps.html#4060" class="Bound">j</a> <a id="4062" class="Symbol">→</a> <a id="4064" class="Symbol">λ</a> <a id="4066" class="Symbol">{</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Foundations.CartesianKanOps.html#4011" class="Bound">φ</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4075" class="Symbol">)</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Cubical.Foundations.CartesianKanOps.html#4014" class="Bound">u</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4084" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4086" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4088" href="Cubical.Foundations.CartesianKanOps.html#4060" class="Bound">j</a><a id="4089" class="Symbol">)</a> <a id="4091" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                <a id="4111" class="Symbol">;</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Cubical.Foundations.CartesianKanOps.html#4019" class="Bound">i</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">→</a> <a id="4124" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4129" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a> <a id="4132" class="Symbol">})</a>
       <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4148" href="Cubical.Foundations.CartesianKanOps.html#4016" class="Bound">u1</a><a id="4150" class="Symbol">)</a>

<a id="filli→0"></a><a id="4153" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4161" class="Symbol">:</a> <a id="4163" class="Symbol">∀</a> <a id="4165" class="Symbol">{</a><a id="4166" href="Cubical.Foundations.CartesianKanOps.html#4166" class="Bound">ℓ</a><a id="4167" class="Symbol">}</a> <a id="4169" class="Symbol">(</a><a id="4170" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">∀</a> <a id="4176" href="Cubical.Foundations.CartesianKanOps.html#4176" class="Bound">i</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4185" href="Cubical.Foundations.CartesianKanOps.html#4166" class="Bound">ℓ</a><a id="4186" class="Symbol">)</a>
       <a id="4195" class="Symbol">{</a><a id="4196" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4201" class="Symbol">}</a>
       <a id="4210" class="Symbol">(</a><a id="4211" href="Cubical.Foundations.CartesianKanOps.html#4211" class="Bound">u</a> <a id="4213" class="Symbol">:</a> <a id="4215" class="Symbol">∀</a> <a id="4217" href="Cubical.Foundations.CartesianKanOps.html#4217" class="Bound">i</a> <a id="4219" class="Symbol">→</a> <a id="4221" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="4229" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4234" href="Cubical.Foundations.CartesianKanOps.html#4217" class="Bound">i</a><a id="4235" class="Symbol">))</a>
       <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4251" class="Symbol">)</a>
       <a id="4260" class="Symbol">(</a><a id="4261" href="Cubical.Foundations.CartesianKanOps.html#4261" class="Bound">ui</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4268" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4270" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="4272" href="Cubical.Foundations.CartesianKanOps.html#4196" class="Bound">φ</a> <a id="4274" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="4276" href="Cubical.Foundations.CartesianKanOps.html#4211" class="Bound">u</a> <a id="4278" href="Cubical.Foundations.CartesianKanOps.html#4246" class="Bound">i</a> <a id="4280" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="4281" class="Symbol">)</a>
       <a id="4290" class="Comment">---------------------------</a>
       <a id="4325" class="Symbol">→</a> <a id="4327" href="Cubical.Foundations.CartesianKanOps.html#4170" class="Bound">A</a> <a id="4329" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
<a id="4332" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4340" href="Cubical.Foundations.CartesianKanOps.html#4340" class="Bound">A</a> <a id="4342" class="Symbol">{</a><a id="4343" class="Argument">φ</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="Cubical.Foundations.CartesianKanOps.html#4347" class="Bound">φ</a><a id="4348" class="Symbol">}</a> <a id="4350" href="Cubical.Foundations.CartesianKanOps.html#4350" class="Bound">u</a> <a id="4352" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4354" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a> <a id="4357" class="Symbol">=</a>
  <a id="4361" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="4366" class="Symbol">(λ</a> <a id="4369" href="Cubical.Foundations.CartesianKanOps.html#4369" class="Bound">j</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Cubical.Foundations.CartesianKanOps.html#4340" class="Bound">A</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4378" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4380" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4382" href="Cubical.Foundations.CartesianKanOps.html#4369" class="Bound">j</a><a id="4383" class="Symbol">))</a>
       <a id="4393" class="Symbol">(λ</a> <a id="4396" href="Cubical.Foundations.CartesianKanOps.html#4396" class="Bound">j</a> <a id="4398" class="Symbol">→</a> <a id="4400" class="Symbol">λ</a> <a id="4402" class="Symbol">{</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Cubical.Foundations.CartesianKanOps.html#4347" class="Bound">φ</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4411" class="Symbol">)</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Cubical.Foundations.CartesianKanOps.html#4350" class="Bound">u</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4420" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4422" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4424" href="Cubical.Foundations.CartesianKanOps.html#4396" class="Bound">j</a><a id="4425" class="Symbol">)</a> <a id="4427" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                <a id="4447" class="Symbol">;</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Foundations.CartesianKanOps.html#4352" class="Bound">i</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">→</a> <a id="4460" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4465" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a> <a id="4468" class="Symbol">})</a>
       <a id="4478" class="Symbol">(</a><a id="4479" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4484" href="Cubical.Foundations.CartesianKanOps.html#4354" class="Bound">ui</a><a id="4486" class="Symbol">)</a>

<a id="filli→j"></a><a id="4489" href="Cubical.Foundations.CartesianKanOps.html#4489" class="Function">filli→j</a> <a id="4497" class="Symbol">:</a> <a id="4499" class="Symbol">∀</a> <a id="4501" class="Symbol">{</a><a id="4502" href="Cubical.Foundations.CartesianKanOps.html#4502" class="Bound">ℓ</a><a id="4503" class="Symbol">}</a> <a id="4505" class="Symbol">(</a><a id="4506" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4508" class="Symbol">:</a> <a id="4510" class="Symbol">∀</a> <a id="4512" href="Cubical.Foundations.CartesianKanOps.html#4512" class="Bound">i</a> <a id="4514" class="Symbol">→</a> <a id="4516" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4521" href="Cubical.Foundations.CartesianKanOps.html#4502" class="Bound">ℓ</a><a id="4522" class="Symbol">)</a>
       <a id="4531" class="Symbol">{</a><a id="4532" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4537" class="Symbol">}</a>
       <a id="4546" class="Symbol">(</a><a id="4547" href="Cubical.Foundations.CartesianKanOps.html#4547" class="Bound">u</a> <a id="4549" class="Symbol">:</a> <a id="4551" class="Symbol">∀</a> <a id="4553" href="Cubical.Foundations.CartesianKanOps.html#4553" class="Bound">i</a> <a id="4555" class="Symbol">→</a> <a id="4557" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="4565" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4567" class="Symbol">(</a><a id="4568" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4570" href="Cubical.Foundations.CartesianKanOps.html#4553" class="Bound">i</a><a id="4571" class="Symbol">))</a>
       <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4587" class="Symbol">)</a>
       <a id="4596" class="Symbol">(</a><a id="4597" href="Cubical.Foundations.CartesianKanOps.html#4597" class="Bound">ui</a> <a id="4600" class="Symbol">:</a> <a id="4602" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4604" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4606" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="4608" href="Cubical.Foundations.CartesianKanOps.html#4532" class="Bound">φ</a> <a id="4610" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="4612" href="Cubical.Foundations.CartesianKanOps.html#4547" class="Bound">u</a> <a id="4614" href="Cubical.Foundations.CartesianKanOps.html#4582" class="Bound">i</a> <a id="4616" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="4617" class="Symbol">)</a>
       <a id="4626" class="Comment">---------------------------</a>
       <a id="4661" class="Symbol">(</a><a id="4662" href="Cubical.Foundations.CartesianKanOps.html#4662" class="Bound">j</a> <a id="4664" class="Symbol">:</a> <a id="4666" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4667" class="Symbol">)</a> <a id="4669" class="Symbol">→</a> <a id="4671" href="Cubical.Foundations.CartesianKanOps.html#4506" class="Bound">A</a> <a id="4673" href="Cubical.Foundations.CartesianKanOps.html#4662" class="Bound">j</a>
<a id="4675" href="Cubical.Foundations.CartesianKanOps.html#4489" class="Function">filli→j</a> <a id="4683" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4685" class="Symbol">{</a><a id="4686" class="Argument">φ</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Cubical.Foundations.CartesianKanOps.html#4690" class="Bound">φ</a><a id="4691" class="Symbol">}</a> <a id="4693" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4695" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4697" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4700" href="Cubical.Foundations.CartesianKanOps.html#4700" class="Bound">j</a> <a id="4702" class="Symbol">=</a>
  <a id="4706" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="4711" class="Symbol">(\</a> <a id="4714" href="Cubical.Foundations.CartesianKanOps.html#4714" class="Bound">i</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4720" href="Cubical.Foundations.CartesianKanOps.html#4714" class="Bound">i</a><a id="4721" class="Symbol">)</a>
    <a id="4727" class="Symbol">(λ</a> <a id="4730" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a> <a id="4732" class="Symbol">→</a> <a id="4734" class="Symbol">λ</a> <a id="4736" class="Symbol">{</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.Foundations.CartesianKanOps.html#4690" class="Bound">φ</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4745" class="Symbol">)</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4751" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a> <a id="4753" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
             <a id="4770" class="Symbol">;</a> <a id="4772" class="Symbol">(</a><a id="4773" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4775" class="Symbol">=</a> <a id="4777" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4779" class="Symbol">)</a> <a id="4781" class="Symbol">→</a> <a id="4783" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="4788" class="Symbol">(\</a> <a id="4791" href="Cubical.Foundations.CartesianKanOps.html#4791" class="Bound">i</a> <a id="4793" class="Symbol">→</a> <a id="4795" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4797" href="Cubical.Foundations.CartesianKanOps.html#4791" class="Bound">i</a><a id="4798" class="Symbol">)</a> <a id="4800" class="Symbol">(\</a> <a id="4803" href="Cubical.Foundations.CartesianKanOps.html#4803" class="Bound">i</a> <a id="4805" class="Symbol">→</a> <a id="4807" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4809" href="Cubical.Foundations.CartesianKanOps.html#4803" class="Bound">i</a><a id="4810" class="Symbol">)</a> <a id="4812" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4815" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a>
             <a id="4830" class="Symbol">;</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4839" class="Symbol">)</a> <a id="4841" class="Symbol">→</a> <a id="4843" href="Cubical.Foundations.CartesianKanOps.html#3823" class="Function">fill1→i</a> <a id="4851" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4853" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4855" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a> <a id="4858" href="Cubical.Foundations.CartesianKanOps.html#4730" class="Bound">j</a>
             <a id="4873" class="Symbol">})</a>
    <a id="4880" class="Symbol">(</a><a id="4881" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Cubical.Foundations.CartesianKanOps.html#4153" class="Function">filli→0</a> <a id="4894" href="Cubical.Foundations.CartesianKanOps.html#4683" class="Bound">A</a> <a id="4896" href="Cubical.Foundations.CartesianKanOps.html#4693" class="Bound">u</a> <a id="4898" href="Cubical.Foundations.CartesianKanOps.html#4695" class="Bound">i</a> <a id="4900" href="Cubical.Foundations.CartesianKanOps.html#4697" class="Bound">ui</a><a id="4902" class="Symbol">))</a>
    <a id="4909" href="Cubical.Foundations.CartesianKanOps.html#4700" class="Bound">j</a>

<a id="4912" class="Comment">-- We can reconstruct fill from hfill, coei→j, and the path coei→i ≡ id.</a>
<a id="4985" class="Comment">-- The definition does not rely on the computational content of the coei→i path.</a>
<a id="fill&#39;"></a><a id="5066" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5072" class="Symbol">:</a> <a id="5074" class="Symbol">∀</a> <a id="5076" class="Symbol">{</a><a id="5077" href="Cubical.Foundations.CartesianKanOps.html#5077" class="Bound">ℓ</a><a id="5078" class="Symbol">}</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5087" class="Symbol">→</a> <a id="5089" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5094" href="Cubical.Foundations.CartesianKanOps.html#5077" class="Bound">ℓ</a><a id="5095" class="Symbol">)</a>
       <a id="5104" class="Symbol">{</a><a id="5105" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5107" class="Symbol">:</a> <a id="5109" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5110" class="Symbol">}</a>
       <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">∀</a> <a id="5126" href="Cubical.Foundations.CartesianKanOps.html#5126" class="Bound">i</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="5138" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5143" href="Cubical.Foundations.CartesianKanOps.html#5126" class="Bound">i</a><a id="5144" class="Symbol">))</a>
       <a id="5154" class="Symbol">(</a><a id="5155" href="Cubical.Foundations.CartesianKanOps.html#5155" class="Bound">u0</a> <a id="5158" class="Symbol">:</a> <a id="5160" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5162" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5165" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="5167" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5169" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="5171" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5173" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5176" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="5177" class="Symbol">)</a>
       <a id="5186" class="Comment">---------------------------</a>
       <a id="5221" class="Symbol">(</a><a id="5222" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5227" class="Symbol">)</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Cubical.Foundations.CartesianKanOps.html#5081" class="Bound">A</a> <a id="5233" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5235" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="5237" href="Cubical.Foundations.CartesianKanOps.html#5105" class="Bound">φ</a> <a id="5239" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="5241" href="Cubical.Foundations.CartesianKanOps.html#5120" class="Bound">u</a> <a id="5243" href="Cubical.Foundations.CartesianKanOps.html#5222" class="Bound">i</a> <a id="5245" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="5247" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5253" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5255" class="Symbol">{</a><a id="5256" class="Argument">φ</a> <a id="5258" class="Symbol">=</a> <a id="5260" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a><a id="5261" class="Symbol">}</a> <a id="5263" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5265" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a> <a id="5268" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5270" class="Symbol">=</a>
  <a id="5274" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5285" class="Symbol">(λ</a> <a id="5288" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a> <a id="5290" class="Symbol">→</a> <a id="5292" class="Symbol">λ</a> <a id="5294" class="Symbol">{(</a><a id="5296" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">→</a> <a id="5306" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5313" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5315" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5320" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5322" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="5325" class="Symbol">)</a> <a id="5327" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a><a id="5328" class="Symbol">;</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5333" class="Symbol">=</a> <a id="5335" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5337" class="Symbol">)</a> <a id="5339" class="Symbol">→</a> <a id="5341" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5348" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5350" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5352" class="Symbol">(</a><a id="5353" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5358" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a><a id="5360" class="Symbol">)</a> <a id="5362" href="Cubical.Foundations.CartesianKanOps.html#5288" class="Bound">j</a><a id="5363" class="Symbol">})</a> <a id="5366" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a><a id="5367" class="Symbol">)</a>
  <a id="5371" class="Keyword">where</a>
  <a id="5379" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a> <a id="5381" class="Symbol">:</a> <a id="5383" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5385" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a>
  <a id="5389" href="Cubical.Foundations.CartesianKanOps.html#5379" class="Function">t</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5399" class="Symbol">{</a><a id="5400" class="Argument">φ</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="Cubical.Foundations.CartesianKanOps.html#5260" class="Bound">φ</a><a id="5405" class="Symbol">}</a> <a id="5407" class="Symbol">(λ</a> <a id="5410" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5412" href="Cubical.Foundations.CartesianKanOps.html#5412" class="Bound">v</a> <a id="5414" class="Symbol">→</a> <a id="5416" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="5423" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5425" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5427" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Cubical.Foundations.CartesianKanOps.html#5263" class="Bound">u</a> <a id="5432" href="Cubical.Foundations.CartesianKanOps.html#5410" class="Bound">j</a> <a id="5434" href="Cubical.Foundations.CartesianKanOps.html#5412" class="Bound">v</a><a id="5435" class="Symbol">))</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Cubical.Foundations.CartesianKanOps.html#394" class="Function">coe0→i</a> <a id="5451" href="Cubical.Foundations.CartesianKanOps.html#5253" class="Bound">A</a> <a id="5453" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a> <a id="5455" class="Symbol">(</a><a id="5456" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5461" href="Cubical.Foundations.CartesianKanOps.html#5265" class="Bound">u0</a><a id="5463" class="Symbol">)))</a> <a id="5467" href="Cubical.Foundations.CartesianKanOps.html#5268" class="Bound">i</a>

<a id="fill&#39;-cap"></a><a id="5470" href="Cubical.Foundations.CartesianKanOps.html#5470" class="Function">fill&#39;-cap</a> <a id="5480" class="Symbol">:</a>  <a id="5483" class="Symbol">∀</a> <a id="5485" class="Symbol">{</a><a id="5486" href="Cubical.Foundations.CartesianKanOps.html#5486" class="Bound">ℓ</a><a id="5487" class="Symbol">}</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5496" class="Symbol">→</a> <a id="5498" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5503" href="Cubical.Foundations.CartesianKanOps.html#5486" class="Bound">ℓ</a><a id="5504" class="Symbol">)</a>
             <a id="5519" class="Symbol">{</a><a id="5520" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5522" class="Symbol">:</a> <a id="5524" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5525" class="Symbol">}</a>
             <a id="5540" class="Symbol">(</a><a id="5541" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5543" class="Symbol">:</a> <a id="5545" class="Symbol">∀</a> <a id="5547" href="Cubical.Foundations.CartesianKanOps.html#5547" class="Bound">i</a> <a id="5549" class="Symbol">→</a> <a id="5551" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="5559" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5564" href="Cubical.Foundations.CartesianKanOps.html#5547" class="Bound">i</a><a id="5565" class="Symbol">))</a>
             <a id="5581" class="Symbol">(</a><a id="5582" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a> <a id="5585" class="Symbol">:</a> <a id="5587" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5589" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5592" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="5594" href="Cubical.Foundations.CartesianKanOps.html#5520" class="Bound">φ</a> <a id="5596" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="5598" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5600" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5603" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="5604" class="Symbol">)</a>
             <a id="5619" class="Comment">---------------------------</a>
             <a id="5660" class="Symbol">→</a> <a id="5662" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Foundations.CartesianKanOps.html#5066" class="Function">fill&#39;</a> <a id="5674" href="Cubical.Foundations.CartesianKanOps.html#5490" class="Bound">A</a> <a id="5676" href="Cubical.Foundations.CartesianKanOps.html#5541" class="Bound">u</a> <a id="5678" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a> <a id="5681" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5683" class="Symbol">)</a> <a id="5685" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5687" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Cubical.Foundations.CartesianKanOps.html#5582" class="Bound">u0</a><a id="5695" class="Symbol">)</a>
<a id="5697" href="Cubical.Foundations.CartesianKanOps.html#5470" class="Function">fill&#39;-cap</a> <a id="5707" href="Cubical.Foundations.CartesianKanOps.html#5707" class="Bound">A</a> <a id="5709" href="Cubical.Foundations.CartesianKanOps.html#5709" class="Bound">u</a> <a id="5711" href="Cubical.Foundations.CartesianKanOps.html#5711" class="Bound">u0</a> <a id="5714" class="Symbol">=</a> <a id="5716" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="158" class="Keyword">public</a>
  <a id="167" class="Keyword">using</a> <a id="173" class="Symbol">(</a> <a id="175" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="183" class="Symbol">;</a> <a id="185" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="197" class="Symbol">;</a> <a id="199" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">_≃_</a> <a id="203" class="Symbol">;</a> <a id="205" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="214" class="Symbol">;</a> <a id="216" href="Agda.Builtin.Cubical.Equiv.html#1540" class="Function">equivProof</a> <a id="227" class="Symbol">)</a>

<a id="fiber"></a><a id="230" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="236" class="Symbol">:</a> <a id="238" class="Symbol">∀</a> <a id="240" class="Symbol">{</a><a id="241" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a> <a id="243" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="245" class="Symbol">}</a> <a id="247" class="Symbol">{</a><a id="248" href="Cubical.Foundations.Equiv.Base.html#248" class="Bound">A</a> <a id="250" class="Symbol">:</a> <a id="252" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="257" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a><a id="258" class="Symbol">}</a> <a id="260" class="Symbol">{</a><a id="261" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a> <a id="263" class="Symbol">:</a> <a id="265" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="270" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="272" class="Symbol">}</a> <a id="274" class="Symbol">(</a><a id="275" href="Cubical.Foundations.Equiv.Base.html#275" class="Bound">f</a> <a id="277" class="Symbol">:</a> <a id="279" href="Cubical.Foundations.Equiv.Base.html#248" class="Bound">A</a> <a id="281" class="Symbol">→</a> <a id="283" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a><a id="284" class="Symbol">)</a> <a id="286" class="Symbol">(</a><a id="287" href="Cubical.Foundations.Equiv.Base.html#287" class="Bound">y</a> <a id="289" class="Symbol">:</a> <a id="291" href="Cubical.Foundations.Equiv.Base.html#261" class="Bound">B</a><a id="292" class="Symbol">)</a> <a id="294" class="Symbol">→</a> <a id="296" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="301" class="Symbol">(</a><a id="302" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="308" href="Cubical.Foundations.Equiv.Base.html#241" class="Bound">ℓ</a> <a id="310" href="Cubical.Foundations.Equiv.Base.html#243" class="Bound">ℓ&#39;</a><a id="312" class="Symbol">)</a>
<a id="314" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="320" class="Symbol">{</a><a id="321" class="Argument">A</a> <a id="323" class="Symbol">=</a> <a id="325" href="Cubical.Foundations.Equiv.Base.html#325" class="Bound">A</a><a id="326" class="Symbol">}</a> <a id="328" href="Cubical.Foundations.Equiv.Base.html#328" class="Bound">f</a> <a id="330" href="Cubical.Foundations.Equiv.Base.html#330" class="Bound">y</a> <a id="332" class="Symbol">=</a> <a id="334" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="337" href="Cubical.Foundations.Equiv.Base.html#337" class="Bound">x</a> <a id="339" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="341" href="Cubical.Foundations.Equiv.Base.html#325" class="Bound">A</a> <a id="343" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="345" href="Cubical.Foundations.Equiv.Base.html#328" class="Bound">f</a> <a id="347" href="Cubical.Foundations.Equiv.Base.html#337" class="Bound">x</a> <a id="349" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="351" href="Cubical.Foundations.Equiv.Base.html#330" class="Bound">y</a>

<a id="354" class="Comment">-- Helper function for constructing equivalences from pairs (f,g) that cancel each other up to definitional</a>
<a id="462" class="Comment">-- equality. For such (f,g), the result type simplifies to isContr (fiber f b).</a>
<a id="strictContrFibers"></a><a id="542" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="560" class="Symbol">:</a> <a id="562" class="Symbol">∀</a> <a id="564" class="Symbol">{</a><a id="565" href="Cubical.Foundations.Equiv.Base.html#565" class="Bound">ℓ</a> <a id="567" href="Cubical.Foundations.Equiv.Base.html#567" class="Bound">ℓ&#39;</a><a id="569" class="Symbol">}</a> <a id="571" class="Symbol">{</a><a id="572" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a> <a id="574" class="Symbol">:</a> <a id="576" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="581" href="Cubical.Foundations.Equiv.Base.html#565" class="Bound">ℓ</a><a id="582" class="Symbol">}</a> <a id="584" class="Symbol">{</a><a id="585" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a> <a id="587" class="Symbol">:</a> <a id="589" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="594" href="Cubical.Foundations.Equiv.Base.html#567" class="Bound">ℓ&#39;</a><a id="596" class="Symbol">}</a> <a id="598" class="Symbol">{</a><a id="599" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="601" class="Symbol">:</a> <a id="603" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a><a id="608" class="Symbol">}</a> <a id="610" class="Symbol">(</a><a id="611" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="613" class="Symbol">:</a> <a id="615" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a> <a id="617" class="Symbol">→</a> <a id="619" href="Cubical.Foundations.Equiv.Base.html#572" class="Bound">A</a><a id="620" class="Symbol">)</a> <a id="622" class="Symbol">(</a><a id="623" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a> <a id="625" class="Symbol">:</a> <a id="627" href="Cubical.Foundations.Equiv.Base.html#585" class="Bound">B</a><a id="628" class="Symbol">)</a>
  <a id="632" class="Symbol">→</a> <a id="634" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="637" href="Cubical.Foundations.Equiv.Base.html#637" class="Bound">t</a> <a id="639" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="641" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="647" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="655" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="656" class="Symbol">))</a> <a id="659" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
    <a id="665" class="Symbol">((</a><a id="667" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="678" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="680" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="681" class="Symbol">)</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="690" class="Symbol">(</a><a id="691" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="697" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="702" class="Symbol">(</a><a id="703" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="705" href="Cubical.Foundations.Equiv.Base.html#623" class="Bound">b</a><a id="706" class="Symbol">)))</a> <a id="710" href="Cubical.Foundations.Equiv.Base.html#637" class="Bound">t</a> <a id="712" class="Symbol">(</a><a id="713" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a> <a id="715" class="Symbol">(</a><a id="716" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="718" class="Symbol">(</a><a id="719" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="722" class="Symbol">.</a><a id="723" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="726" class="Symbol">))</a> <a id="729" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.Foundations.Equiv.Base.html#599" class="Bound">f</a> <a id="739" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="741" href="Cubical.Foundations.Equiv.Base.html#611" class="Bound">g</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">(</a><a id="745" href="Cubical.Foundations.Equiv.Base.html#667" class="Bound">t&#39;</a> <a id="748" class="Symbol">.</a><a id="749" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="752" class="Symbol">)))</a>
<a id="756" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="774" class="Symbol">{</a><a id="775" class="Argument">f</a> <a id="777" class="Symbol">=</a> <a id="779" href="Cubical.Foundations.Equiv.Base.html#779" class="Bound">f</a><a id="780" class="Symbol">}</a> <a id="782" href="Cubical.Foundations.Equiv.Base.html#782" class="Bound">g</a> <a id="784" href="Cubical.Foundations.Equiv.Base.html#784" class="Bound">b</a> <a id="786" class="Symbol">.</a><a id="787" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="791" class="Symbol">=</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.Foundations.Equiv.Base.html#782" class="Bound">g</a> <a id="796" href="Cubical.Foundations.Equiv.Base.html#784" class="Bound">b</a> <a id="798" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="800" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="804" class="Symbol">)</a>
<a id="806" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="824" class="Symbol">{</a><a id="825" class="Argument">f</a> <a id="827" class="Symbol">=</a> <a id="829" href="Cubical.Foundations.Equiv.Base.html#829" class="Bound">f</a><a id="830" class="Symbol">}</a> <a id="832" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="834" href="Cubical.Foundations.Equiv.Base.html#834" class="Bound">b</a> <a id="836" class="Symbol">.</a><a id="837" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.Foundations.Equiv.Base.html#842" class="Bound">a</a> <a id="844" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="846" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a><a id="847" class="Symbol">)</a> <a id="849" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a> <a id="851" class="Symbol">=</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="856" class="Symbol">(</a><a id="857" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="862" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a><a id="863" class="Symbol">))</a> <a id="866" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="868" class="Symbol">λ</a> <a id="870" href="Cubical.Foundations.Equiv.Base.html#870" class="Bound">j</a> <a id="872" class="Symbol">→</a> <a id="874" href="Cubical.Foundations.Equiv.Base.html#829" class="Bound">f</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Foundations.Equiv.Base.html#832" class="Bound">g</a> <a id="879" class="Symbol">(</a><a id="880" href="Cubical.Foundations.Equiv.Base.html#846" class="Bound">p</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="885" href="Cubical.Foundations.Equiv.Base.html#849" class="Bound">i</a> <a id="887" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="889" href="Cubical.Foundations.Equiv.Base.html#870" class="Bound">j</a><a id="890" class="Symbol">))))</a>

<a id="896" class="Comment">-- The identity equivalence</a>
<a id="idIsEquiv"></a><a id="924" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="934" class="Symbol">:</a> <a id="936" class="Symbol">∀</a> <a id="938" class="Symbol">{</a><a id="939" href="Cubical.Foundations.Equiv.Base.html#939" class="Bound">ℓ</a><a id="940" class="Symbol">}</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Foundations.Equiv.Base.html#943" class="Bound">A</a> <a id="945" class="Symbol">:</a> <a id="947" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="952" href="Cubical.Foundations.Equiv.Base.html#939" class="Bound">ℓ</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">→</a> <a id="957" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="965" class="Symbol">(</a><a id="966" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="972" href="Cubical.Foundations.Equiv.Base.html#943" class="Bound">A</a><a id="973" class="Symbol">)</a>
<a id="975" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="985" href="Cubical.Foundations.Equiv.Base.html#985" class="Bound">A</a> <a id="987" class="Symbol">.</a><a id="988" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1027" href="Cubical.Foundations.Equiv.Base.html#985" class="Bound">A</a><a id="1028" class="Symbol">)</a>

<a id="idEquiv"></a><a id="1031" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1039" class="Symbol">:</a> <a id="1041" class="Symbol">∀</a> <a id="1043" class="Symbol">{</a><a id="1044" href="Cubical.Foundations.Equiv.Base.html#1044" class="Bound">ℓ</a><a id="1045" class="Symbol">}</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1057" href="Cubical.Foundations.Equiv.Base.html#1044" class="Bound">ℓ</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a> <a id="1064" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1066" href="Cubical.Foundations.Equiv.Base.html#1048" class="Bound">A</a>
<a id="1068" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1076" href="Cubical.Foundations.Equiv.Base.html#1076" class="Bound">A</a> <a id="1078" class="Symbol">.</a><a id="1079" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1091" href="Cubical.Foundations.Equiv.Base.html#1076" class="Bound">A</a>
<a id="1093" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1101" href="Cubical.Foundations.Equiv.Base.html#1101" class="Bound">A</a> <a id="1103" class="Symbol">.</a><a id="1104" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="1120" href="Cubical.Foundations.Equiv.Base.html#1101" class="Bound">A</a>

<a id="1123" class="Comment">-- the definition using Π-type</a>
<a id="isEquiv&#39;"></a><a id="1154" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a><a id="1169" class="Symbol">}{</a><a id="1171" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1173" class="Symbol">}{</a><a id="1175" href="Cubical.Foundations.Equiv.Base.html#1175" class="Bound">A</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1184" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a><a id="1185" class="Symbol">}{</a><a id="1187" href="Cubical.Foundations.Equiv.Base.html#1187" class="Bound">B</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1196" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1198" class="Symbol">}</a> <a id="1200" class="Symbol">→</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.Foundations.Equiv.Base.html#1175" class="Bound">A</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Cubical.Foundations.Equiv.Base.html#1187" class="Bound">B</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1224" href="Cubical.Foundations.Equiv.Base.html#1168" class="Bound">ℓ</a> <a id="1226" href="Cubical.Foundations.Equiv.Base.html#1171" class="Bound">ℓ&#39;</a><a id="1228" class="Symbol">)</a>
<a id="1230" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="1239" class="Symbol">{</a><a id="1240" class="Argument">B</a> <a id="1242" class="Symbol">=</a> <a id="1244" href="Cubical.Foundations.Equiv.Base.html#1244" class="Bound">B</a><a id="1245" class="Symbol">}</a> <a id="1247" href="Cubical.Foundations.Equiv.Base.html#1247" class="Bound">f</a> <a id="1249" class="Symbol">=</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.Foundations.Equiv.Base.html#1252" class="Bound">y</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Cubical.Foundations.Equiv.Base.html#1244" class="Bound">B</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1276" href="Cubical.Foundations.Equiv.Base.html#1247" class="Bound">f</a> <a id="1278" href="Cubical.Foundations.Equiv.Base.html#1252" class="Bound">y</a><a id="1279" class="Symbol">)</a>

<a id="1282" class="Comment">-- Transport along a line of types A, constant on some extent φ, is an equivalence.</a>
<a id="isEquivTransp"></a><a id="1366" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Cubical.Foundations.Equiv.Base.html#1385" class="Bound">ℓ</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Foundations.Equiv.Base.html#1401" class="Bound">A</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Cubical.Foundations.Equiv.Base.html#1406" class="Bound">i</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Foundations.Equiv.Base.html#1385" class="Bound">ℓ</a> <a id="1423" href="Cubical.Foundations.Equiv.Base.html#1406" class="Bound">i</a><a id="1424" class="Symbol">))</a> <a id="1427" class="Symbol">→</a> <a id="1429" class="Symbol">∀</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1457" class="Symbol">(λ</a> <a id="1460" href="Cubical.Foundations.Equiv.Base.html#1460" class="Bound">j</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Cubical.Foundations.Equiv.Base.html#1401" class="Bound">A</a> <a id="1466" class="Symbol">(</a><a id="1467" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a> <a id="1469" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1471" href="Cubical.Foundations.Equiv.Base.html#1460" class="Bound">j</a><a id="1472" class="Symbol">))</a> <a id="1475" href="Cubical.Foundations.Equiv.Base.html#1432" class="Bound">φ</a><a id="1476" class="Symbol">)</a>
<a id="1478" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="1492" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1494" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="1501" class="Keyword">where</a>
  <a id="1509" class="Comment">-- NB: The transport in question is the `coei→1` or `squeeze` operation mentioned</a>
  <a id="1593" class="Comment">-- at `Cubical.Foundations.CartesianKanOps` and</a>
  <a id="1643" class="Comment">-- https://1lab.dev/1Lab.Path.html#coei%E2%86%921</a>
  <a id="1695" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1706" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1712" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="1717" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a> <a id="1724" class="Symbol">=</a> <a id="1726" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1733" class="Symbol">(λ</a> <a id="1736" href="Cubical.Foundations.Equiv.Base.html#1736" class="Bound">j</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1745" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1747" href="Cubical.Foundations.Equiv.Base.html#1736" class="Bound">j</a><a id="1748" class="Symbol">))</a> <a id="1751" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a>

  <a id="1756" class="Comment">-- A line of types, interpolating between propositions:</a>
  <a id="1814" class="Comment">-- (k = i0): the identity function is an equivalence</a>
  <a id="1869" class="Comment">-- (k = i1): transport along A is an equivalence</a>
  <a id="1920" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="1922" class="Symbol">:</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Cubical.Foundations.Equiv.Base.html#1925" class="Bound">k</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1939" class="Symbol">_</a>
  <a id="1943" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="1945" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a> <a id="1947" class="Symbol">=</a> <a id="1949" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1965" class="Symbol">(λ</a> <a id="1968" href="Cubical.Foundations.Equiv.Base.html#1968" class="Bound">j</a> <a id="1970" class="Symbol">→</a> <a id="1972" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1977" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Foundations.Equiv.Base.html#1968" class="Bound">j</a> <a id="1982" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1984" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a><a id="1985" class="Symbol">)))</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="1992" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1994" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1996" href="Cubical.Foundations.Equiv.Base.html#1945" class="Bound">k</a><a id="1997" class="Symbol">))</a>

  <a id="2003" href="Cubical.Foundations.Equiv.Base.html#2003" class="Function">_</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2009" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2012" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2014" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="2032" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a><a id="2033" class="Symbol">))</a>
  <a id="2038" class="Symbol">_</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2050" href="Cubical.Foundations.Equiv.Base.html#2050" class="Function">_</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2056" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2059" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2061" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2069" href="Cubical.Foundations.Equiv.Base.html#1695" class="Function">coei→1</a>
  <a id="2078" class="Symbol">_</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="2090" class="Comment">-- We have proof that the identity function *is* an equivalence,</a>
  <a id="2157" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a> <a id="2160" class="Symbol">:</a> <a id="2162" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2164" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
  <a id="2169" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Foundations.Equiv.Base.html#1492" class="Bound">A</a> <a id="2187" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a><a id="2188" class="Symbol">)</a>

  <a id="2193" class="Comment">-- and by transporting that evidence along γ, we prove that</a>
  <a id="2255" class="Comment">-- transporting along A is an equivalence, too.</a>
  <a id="2305" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2312" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="2317" href="Cubical.Foundations.Equiv.Base.html#2305" class="Function">u₁</a> <a id="2320" class="Symbol">=</a> <a id="2322" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2329" href="Cubical.Foundations.Equiv.Base.html#1920" class="Function">γ</a> <a id="2331" href="Cubical.Foundations.Equiv.Base.html#1494" class="Bound">φ</a> <a id="2333" href="Cubical.Foundations.Equiv.Base.html#2157" class="Function">u₀</a>

<a id="transpEquiv"></a><a id="2337" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2349" class="Symbol">:</a> <a id="2351" class="Symbol">∀</a> <a id="2353" class="Symbol">{</a><a id="2354" href="Cubical.Foundations.Equiv.Base.html#2354" class="Bound">ℓ</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2360" class="Symbol">→</a> <a id="2362" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2367" class="Symbol">}</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2372" class="Symbol">:</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Cubical.Foundations.Equiv.Base.html#2375" class="Bound">i</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2380" class="Symbol">)</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Cubical.Foundations.Equiv.Base.html#2354" class="Bound">ℓ</a> <a id="2392" href="Cubical.Foundations.Equiv.Base.html#2375" class="Bound">i</a><a id="2393" class="Symbol">))</a> <a id="2396" class="Symbol">→</a> <a id="2398" class="Symbol">∀</a> <a id="2400" href="Cubical.Foundations.Equiv.Base.html#2400" class="Bound">φ</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2406" href="Cubical.Foundations.Equiv.Base.html#2400" class="Bound">φ</a> <a id="2408" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2410" href="Cubical.Foundations.Equiv.Base.html#2370" class="Bound">A</a> <a id="2412" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
<a id="2415" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2427" href="Cubical.Foundations.Equiv.Base.html#2427" class="Bound">A</a> <a id="2429" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a> <a id="2431" class="Symbol">.</a><a id="2432" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2445" class="Symbol">(λ</a> <a id="2448" href="Cubical.Foundations.Equiv.Base.html#2448" class="Bound">j</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Cubical.Foundations.Equiv.Base.html#2427" class="Bound">A</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a> <a id="2457" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2459" href="Cubical.Foundations.Equiv.Base.html#2448" class="Bound">j</a><a id="2460" class="Symbol">))</a> <a id="2463" href="Cubical.Foundations.Equiv.Base.html#2429" class="Bound">φ</a>
<a id="2465" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="2477" href="Cubical.Foundations.Equiv.Base.html#2477" class="Bound">A</a> <a id="2479" href="Cubical.Foundations.Equiv.Base.html#2479" class="Bound">φ</a> <a id="2481" class="Symbol">.</a><a id="2482" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="2502" href="Cubical.Foundations.Equiv.Base.html#2477" class="Bound">A</a> <a id="2504" href="Cubical.Foundations.Equiv.Base.html#2479" class="Bound">φ</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.Fiberwise.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Fiberwise</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="295" class="Keyword">private</a>
  <a id="305" class="Keyword">variable</a>
    <a id="318" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a> <a id="320" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a> <a id="323" href="Cubical.Foundations.Equiv.Fiberwise.html#323" class="Generalizable">ℓ&#39;&#39;</a> <a id="327" class="Symbol">:</a> <a id="329" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Cubical.Foundations.Equiv.Fiberwise.html#343" class="Module">_</a> <a id="345" class="Symbol">{</a><a id="346" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="348" class="Symbol">:</a> <a id="350" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="355" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="356" class="Symbol">}</a> <a id="358" class="Symbol">(</a><a id="359" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a> <a id="361" class="Symbol">:</a> <a id="363" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="365" class="Symbol">→</a> <a id="367" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="372" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="374" class="Symbol">)</a> <a id="376" class="Symbol">(</a><a id="377" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a> <a id="379" class="Symbol">:</a> <a id="381" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="383" class="Symbol">→</a> <a id="385" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="390" href="Cubical.Foundations.Equiv.Fiberwise.html#323" class="Generalizable">ℓ&#39;&#39;</a><a id="393" class="Symbol">)</a>
         <a id="404" class="Symbol">(</a><a id="405" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="407" class="Symbol">:</a> <a id="409" class="Symbol">∀</a> <a id="411" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a> <a id="413" class="Symbol">→</a> <a id="415" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a> <a id="417" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a> <a id="419" class="Symbol">→</a> <a id="421" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a> <a id="423" href="Cubical.Foundations.Equiv.Fiberwise.html#411" class="Bound">x</a><a id="424" class="Symbol">)</a>
         <a id="435" class="Keyword">where</a>
  <a id="443" class="Keyword">private</a>
    <a id="455" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="461" class="Symbol">:</a> <a id="463" class="Symbol">(</a><a id="464" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="466" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="468" href="Cubical.Foundations.Equiv.Fiberwise.html#359" class="Bound">P</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="476" href="Cubical.Foundations.Equiv.Fiberwise.html#346" class="Bound">A</a> <a id="478" href="Cubical.Foundations.Equiv.Fiberwise.html#377" class="Bound">Q</a><a id="479" class="Symbol">)</a>
    <a id="485" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="491" class="Symbol">=</a> <a id="493" class="Symbol">(\</a> <a id="496" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="498" class="Symbol">→</a> <a id="500" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="502" class="Symbol">.</a><a id="503" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="507" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="509" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="511" class="Symbol">(</a><a id="512" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="514" class="Symbol">.</a><a id="515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="518" class="Symbol">)</a> <a id="520" class="Symbol">(</a><a id="521" href="Cubical.Foundations.Equiv.Fiberwise.html#496" class="Bound">p</a> <a id="523" class="Symbol">.</a><a id="524" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="527" class="Symbol">))</a>

  <a id="533" class="Comment">-- Thm 4.7.6</a>
  <a id="548" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="561" class="Symbol">:</a> <a id="563" class="Symbol">∀</a> <a id="565" class="Symbol">{</a><a id="566" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a><a id="568" class="Symbol">}</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="576" class="Symbol">(</a><a id="577" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="583" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="589" class="Symbol">(</a><a id="590" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a><a id="592" class="Symbol">))</a> <a id="595" class="Symbol">(</a><a id="596" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="605" class="Symbol">(</a><a id="606" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a> <a id="609" class="Symbol">.</a><a id="610" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="613" class="Symbol">))</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.Foundations.Equiv.Fiberwise.html#566" class="Bound">xv</a> <a id="620" class="Symbol">.</a><a id="621" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="624" class="Symbol">))</a>
  <a id="629" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Foundations.Equiv.Fiberwise.html#643" class="Bound">xv</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">=</a> <a id="649" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="653" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="655" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="657" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="661" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a>
   <a id="668" class="Keyword">where</a>
    <a id="678" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">∀</a> <a id="684" class="Symbol">{</a><a id="685" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">→</a> <a id="691" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="697" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="703" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="714" class="Symbol">(</a><a id="715" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="717" class="Symbol">(</a><a id="718" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="721" class="Symbol">.</a><a id="722" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="725" class="Symbol">))</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.Foundations.Equiv.Fiberwise.html#685" class="Bound">xv</a> <a id="732" class="Symbol">.</a><a id="733" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="736" class="Symbol">)</a>
    <a id="742" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="744" class="Symbol">{</a><a id="745" href="Cubical.Foundations.Equiv.Fiberwise.html#745" class="Bound">xv</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">(</a><a id="750" href="Cubical.Foundations.Equiv.Fiberwise.html#750" class="Bound">p</a> <a id="752" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="754" href="Cubical.Foundations.Equiv.Fiberwise.html#754" class="Bound">eq</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">=</a> <a id="760" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="762" class="Symbol">(\</a> <a id="765" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="768" href="Cubical.Foundations.Equiv.Fiberwise.html#768" class="Bound">eq</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="779" class="Symbol">(</a><a id="780" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="786" class="Symbol">.</a><a id="787" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="790" class="Symbol">))</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.Foundations.Equiv.Fiberwise.html#765" class="Bound">xv</a> <a id="797" class="Symbol">.</a><a id="798" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="801" class="Symbol">))</a> <a id="804" class="Symbol">((</a><a id="806" href="Cubical.Foundations.Equiv.Fiberwise.html#750" class="Bound">p</a> <a id="808" class="Symbol">.</a><a id="809" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="812" class="Symbol">)</a> <a id="814" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="820" class="Symbol">)</a> <a id="822" href="Cubical.Foundations.Equiv.Fiberwise.html#754" class="Bound">eq</a>
    <a id="829" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">∀</a> <a id="835" class="Symbol">{</a><a id="836" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a> <a id="855" class="Symbol">.</a><a id="856" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="859" class="Symbol">))</a> <a id="862" class="Symbol">(</a><a id="863" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a> <a id="866" class="Symbol">.</a><a id="867" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="870" class="Symbol">)</a> <a id="872" class="Symbol">→</a> <a id="874" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="880" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a> <a id="886" href="Cubical.Foundations.Equiv.Fiberwise.html#836" class="Bound">xv</a>
    <a id="893" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="895" class="Symbol">{</a><a id="896" href="Cubical.Foundations.Equiv.Fiberwise.html#896" class="Bound">xv</a><a id="898" class="Symbol">}</a> <a id="900" class="Symbol">(</a><a id="901" href="Cubical.Foundations.Equiv.Fiberwise.html#901" class="Bound">p</a> <a id="903" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="905" href="Cubical.Foundations.Equiv.Fiberwise.html#905" class="Bound">eq</a><a id="907" class="Symbol">)</a> <a id="909" class="Symbol">=</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Equiv.Fiberwise.html#896" class="Bound">xv</a> <a id="915" class="Symbol">.</a><a id="916" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="920" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="922" href="Cubical.Foundations.Equiv.Fiberwise.html#901" class="Bound">p</a><a id="923" class="Symbol">)</a> <a id="925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="927" class="Symbol">(\</a> <a id="930" href="Cubical.Foundations.Equiv.Fiberwise.html#930" class="Bound">i</a> <a id="932" class="Symbol">→</a> <a id="934" class="Symbol">_</a> <a id="936" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="938" href="Cubical.Foundations.Equiv.Fiberwise.html#905" class="Bound">eq</a> <a id="941" href="Cubical.Foundations.Equiv.Fiberwise.html#930" class="Bound">i</a><a id="942" class="Symbol">)</a>
    <a id="948" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="952" class="Symbol">:</a> <a id="954" class="Symbol">∀</a> <a id="956" class="Symbol">{</a><a id="957" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="959" class="Symbol">}</a> <a id="961" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a> <a id="963" class="Symbol">→</a> <a id="965" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="967" class="Symbol">{</a><a id="968" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">(</a><a id="973" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="975" class="Symbol">{</a><a id="976" href="Cubical.Foundations.Equiv.Fiberwise.html#957" class="Bound">xv</a><a id="978" class="Symbol">}</a> <a id="980" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a><a id="981" class="Symbol">)</a> <a id="983" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="985" href="Cubical.Foundations.Equiv.Fiberwise.html#961" class="Bound">y</a>
    <a id="991" href="Cubical.Foundations.Equiv.Fiberwise.html#948" class="Function">h-g</a> <a id="995" class="Symbol">{</a><a id="996" href="Cubical.Foundations.Equiv.Fiberwise.html#996" class="Bound">x</a> <a id="998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1000" href="Cubical.Foundations.Equiv.Fiberwise.html#1000" class="Bound">v</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1006" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1008" href="Cubical.Foundations.Equiv.Fiberwise.html#1008" class="Bound">eq</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1016" class="Symbol">(λ</a> <a id="1019" href="Cubical.Foundations.Equiv.Fiberwise.html#1019" class="Bound">_</a> <a id="1021" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1035" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1037" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a><a id="1040" class="Symbol">))</a> <a id="1043" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1048" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1050" href="Cubical.Foundations.Equiv.Fiberwise.html#1021" class="Bound">eq₁</a><a id="1053" class="Symbol">))</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1063" class="Symbol">(λ</a> <a id="1066" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1070" href="Cubical.Foundations.Equiv.Fiberwise.html#1070" class="Bound">eq₁</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1090" class="Symbol">.</a><a id="1091" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1094" class="Symbol">))</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Foundations.Equiv.Fiberwise.html#1066" class="Bound">xv₁</a> <a id="1102" class="Symbol">.</a><a id="1103" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1106" class="Symbol">))</a> <a id="1109" class="Symbol">((</a><a id="1111" href="Cubical.Foundations.Equiv.Fiberwise.html#1004" class="Bound">p</a> <a id="1113" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1115" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1119" class="Symbol">)))</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Foundations.Equiv.Fiberwise.html#1008" class="Bound">eq</a><a id="1126" class="Symbol">)</a>
    <a id="1132" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">∀</a> <a id="1140" class="Symbol">{</a><a id="1141" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1143" class="Symbol">}</a> <a id="1145" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1154" class="Symbol">}</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Cubical.Foundations.Equiv.Fiberwise.html#1141" class="Bound">xv</a><a id="1162" class="Symbol">}</a> <a id="1164" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a><a id="1165" class="Symbol">)</a> <a id="1167" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1169" href="Cubical.Foundations.Equiv.Fiberwise.html#1145" class="Bound">y</a>
    <a id="1175" href="Cubical.Foundations.Equiv.Fiberwise.html#1132" class="Function">g-h</a> <a id="1179" class="Symbol">{</a><a id="1180" href="Cubical.Foundations.Equiv.Fiberwise.html#1180" class="Bound">xv</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">((</a><a id="1186" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1188" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1190" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1191" class="Symbol">)</a> <a id="1193" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1195" href="Cubical.Foundations.Equiv.Fiberwise.html#1195" class="Bound">eq</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1203" class="Symbol">(λ</a> <a id="1206" href="Cubical.Foundations.Equiv.Fiberwise.html#1206" class="Bound">_</a> <a id="1208" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Foundations.Equiv.Fiberwise.html#678" class="Function">h</a> <a id="1219" class="Symbol">((</a><a id="1221" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1223" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1225" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1226" class="Symbol">)</a> <a id="1228" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1230" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a><a id="1233" class="Symbol">))</a> <a id="1236" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1238" class="Symbol">((</a><a id="1240" href="Cubical.Foundations.Equiv.Fiberwise.html#1186" class="Bound">a</a> <a id="1242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1244" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a><a id="1245" class="Symbol">)</a> <a id="1247" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1249" href="Cubical.Foundations.Equiv.Fiberwise.html#1208" class="Bound">eq₁</a><a id="1252" class="Symbol">))</a>
                                <a id="1287" class="Symbol">(</a><a id="1288" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1293" href="Cubical.Foundations.Equiv.Fiberwise.html#829" class="Function">g</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="1302" class="Symbol">(λ</a> <a id="1305" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1309" href="Cubical.Foundations.Equiv.Fiberwise.html#1309" class="Bound">eq₁</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1329" class="Symbol">.</a><a id="1330" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1333" class="Symbol">))</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Cubical.Foundations.Equiv.Fiberwise.html#1305" class="Bound">xv₁</a> <a id="1341" class="Symbol">.</a><a id="1342" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1345" class="Symbol">))</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.Foundations.Equiv.Fiberwise.html#1190" class="Bound">p</a> <a id="1351" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1357" class="Symbol">)))</a>
                                <a id="1393" href="Cubical.Foundations.Equiv.Fiberwise.html#1195" class="Bound">eq</a>
  <a id="1398" class="Comment">-- Thm 4.7.7 (fiberwise equivalences)</a>
  <a id="1438" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="1449" class="Symbol">:</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Foundations.Equiv.Fiberwise.html#1452" class="Bound">[tf]</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1467" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a><a id="1472" class="Symbol">)</a>
               <a id="1489" class="Symbol">→</a> <a id="1491" class="Symbol">∀</a> <a id="1493" href="Cubical.Foundations.Equiv.Fiberwise.html#1493" class="Bound">x</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1508" href="Cubical.Foundations.Equiv.Fiberwise.html#1493" class="Bound">x</a><a id="1509" class="Symbol">)</a>
  <a id="1513" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="1524" href="Cubical.Foundations.Equiv.Fiberwise.html#1524" class="Bound">[tf]</a> <a id="1529" href="Cubical.Foundations.Equiv.Fiberwise.html#1529" class="Bound">x</a> <a id="1531" class="Symbol">.</a><a id="1532" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1544" href="Cubical.Foundations.Equiv.Fiberwise.html#1544" class="Bound">y</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Cubical.Foundations.HLevels.html#6605" class="Function">isContrRetract</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1577" class="Symbol">.</a><a id="1578" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1601" class="Symbol">.</a><a id="1602" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1625" class="Symbol">.</a><a id="1626" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a><a id="1633" class="Symbol">)</a>
                                                    <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Foundations.Equiv.Fiberwise.html#1524" class="Bound">[tf]</a> <a id="1693" class="Symbol">.</a><a id="1694" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Foundations.Equiv.Fiberwise.html#1529" class="Bound">x</a> <a id="1709" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1711" href="Cubical.Foundations.Equiv.Fiberwise.html#1544" class="Bound">y</a><a id="1712" class="Symbol">))</a>

  <a id="1718" href="Cubical.Foundations.Equiv.Fiberwise.html#1718" class="Function">totalEquiv</a> <a id="1729" class="Symbol">:</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.Foundations.Equiv.Fiberwise.html#1732" class="Bound">fx-equiv</a> <a id="1741" class="Symbol">:</a> <a id="1743" class="Symbol">∀</a> <a id="1745" href="Cubical.Foundations.Equiv.Fiberwise.html#1745" class="Bound">x</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Foundations.Equiv.Fiberwise.html#405" class="Bound">f</a> <a id="1760" href="Cubical.Foundations.Equiv.Fiberwise.html#1745" class="Bound">x</a><a id="1761" class="Symbol">))</a>
               <a id="1779" class="Symbol">→</a> <a id="1781" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1789" href="Cubical.Foundations.Equiv.Fiberwise.html#455" class="Function">total</a>
  <a id="1797" href="Cubical.Foundations.Equiv.Fiberwise.html#1718" class="Function">totalEquiv</a> <a id="1808" href="Cubical.Foundations.Equiv.Fiberwise.html#1808" class="Bound">fx-equiv</a> <a id="1817" class="Symbol">.</a><a id="1818" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Equiv.Fiberwise.html#1831" class="Bound">x</a> <a id="1833" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1835" href="Cubical.Foundations.Equiv.Fiberwise.html#1835" class="Bound">v</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="Cubical.Foundations.HLevels.html#6605" class="Function">isContrRetract</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1869" class="Symbol">.</a><a id="1870" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1893" class="Symbol">.</a><a id="1894" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="1901" class="Symbol">)</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Foundations.Equiv.Fiberwise.html#548" class="Function">fibers-total</a> <a id="1917" class="Symbol">.</a><a id="1918" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a><a id="1925" class="Symbol">)</a>
                                                            <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.Foundations.Equiv.Fiberwise.html#1808" class="Bound">fx-equiv</a> <a id="1997" href="Cubical.Foundations.Equiv.Fiberwise.html#1831" class="Bound">x</a> <a id="1999" class="Symbol">.</a><a id="2000" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2012" href="Cubical.Foundations.Equiv.Fiberwise.html#1835" class="Bound">v</a><a id="2013" class="Symbol">)</a>

<a id="2016" class="Keyword">module</a> <a id="2023" href="Cubical.Foundations.Equiv.Fiberwise.html#2023" class="Module">_</a> <a id="2025" class="Keyword">where</a>

<a id="2032" class="Keyword">private</a>
  <a id="fiberwiseEquiv"></a><a id="2042" href="Cubical.Foundations.Equiv.Fiberwise.html#2042" class="Function">fiberwiseEquiv</a> <a id="2057" class="Symbol">:</a> <a id="2059" class="Symbol">{</a><a id="2060" href="Cubical.Foundations.Equiv.Fiberwise.html#2060" class="Bound">A</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2069" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">{</a><a id="2073" href="Cubical.Foundations.Equiv.Fiberwise.html#2073" class="Bound">B</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="Cubical.Foundations.Equiv.Fiberwise.html#2060" class="Bound">A</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2086" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="2088" class="Symbol">}</a> <a id="2090" class="Symbol">{</a><a id="2091" href="Cubical.Foundations.Equiv.Fiberwise.html#2091" class="Bound">C</a> <a id="2093" class="Symbol">:</a> <a id="2095" href="Cubical.Foundations.Equiv.Fiberwise.html#2060" class="Bound">A</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2104" href="Cubical.Foundations.Equiv.Fiberwise.html#323" class="Generalizable">ℓ&#39;&#39;</a><a id="2107" class="Symbol">}</a>
                                <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Foundations.Equiv.Fiberwise.html#2142" class="Bound">E</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2148" href="Cubical.Foundations.Equiv.Fiberwise.html#2060" class="Bound">A</a> <a id="2150" href="Cubical.Foundations.Equiv.Fiberwise.html#2073" class="Bound">B</a> <a id="2152" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2154" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2156" href="Cubical.Foundations.Equiv.Fiberwise.html#2060" class="Bound">A</a> <a id="2158" href="Cubical.Foundations.Equiv.Fiberwise.html#2091" class="Bound">C</a><a id="2159" class="Symbol">)</a>
                                <a id="2193" class="Symbol">→</a> <a id="2195" class="Symbol">((</a><a id="2197" href="Cubical.Foundations.Equiv.Fiberwise.html#2197" class="Bound">S</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2203" href="Cubical.Foundations.Equiv.Fiberwise.html#2060" class="Bound">A</a> <a id="2205" href="Cubical.Foundations.Equiv.Fiberwise.html#2073" class="Bound">B</a><a id="2206" class="Symbol">)</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Cubical.Foundations.Equiv.Fiberwise.html#2142" class="Bound">E</a> <a id="2212" class="Symbol">.</a><a id="2213" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2217" href="Cubical.Foundations.Equiv.Fiberwise.html#2197" class="Bound">S</a> <a id="2219" class="Symbol">.</a><a id="2220" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2224" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2226" href="Cubical.Foundations.Equiv.Fiberwise.html#2197" class="Bound">S</a> <a id="2228" class="Symbol">.</a><a id="2229" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2232" class="Symbol">)</a>
                                <a id="2266" class="Symbol">→</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Foundations.Equiv.Fiberwise.html#2269" class="Bound">a</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Cubical.Foundations.Equiv.Fiberwise.html#2060" class="Bound">A</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Cubical.Foundations.Equiv.Fiberwise.html#2073" class="Bound">B</a> <a id="2280" href="Cubical.Foundations.Equiv.Fiberwise.html#2269" class="Bound">a</a> <a id="2282" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2284" href="Cubical.Foundations.Equiv.Fiberwise.html#2091" class="Bound">C</a> <a id="2286" href="Cubical.Foundations.Equiv.Fiberwise.html#2269" class="Bound">a</a>
  <a id="2290" href="Cubical.Foundations.Equiv.Fiberwise.html#2042" class="Function">fiberwiseEquiv</a> <a id="2305" class="Symbol">{</a><a id="2306" class="Argument">A</a> <a id="2308" class="Symbol">=</a> <a id="2310" href="Cubical.Foundations.Equiv.Fiberwise.html#2310" class="Bound">A</a><a id="2311" class="Symbol">}</a> <a id="2313" class="Symbol">{</a><a id="2314" class="Argument">B</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Cubical.Foundations.Equiv.Fiberwise.html#2318" class="Bound">B</a><a id="2319" class="Symbol">}</a> <a id="2321" class="Symbol">{</a><a id="2322" class="Argument">C</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a><a id="2327" class="Symbol">}</a> <a id="2329" href="Cubical.Foundations.Equiv.Fiberwise.html#2329" class="Bound">E</a> <a id="2331" href="Cubical.Foundations.Equiv.Fiberwise.html#2331" class="Bound">p</a> <a id="2333" href="Cubical.Foundations.Equiv.Fiberwise.html#2333" class="Bound">a</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Function">goal</a>
    <a id="2346" class="Keyword">where</a>
       <a id="2359" href="Cubical.Foundations.Equiv.Fiberwise.html#2359" class="Function">fiberwise</a> <a id="2369" class="Symbol">:</a> <a id="2371" class="Symbol">(</a><a id="2372" href="Cubical.Foundations.Equiv.Fiberwise.html#2372" class="Bound">a</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="Cubical.Foundations.Equiv.Fiberwise.html#2310" class="Bound">A</a><a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Cubical.Foundations.Equiv.Fiberwise.html#2318" class="Bound">B</a> <a id="2383" href="Cubical.Foundations.Equiv.Fiberwise.html#2372" class="Bound">a</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a> <a id="2389" href="Cubical.Foundations.Equiv.Fiberwise.html#2372" class="Bound">a</a>
       <a id="2398" href="Cubical.Foundations.Equiv.Fiberwise.html#2359" class="Function">fiberwise</a> <a id="2408" href="Cubical.Foundations.Equiv.Fiberwise.html#2408" class="Bound">a</a> <a id="2410" href="Cubical.Foundations.Equiv.Fiberwise.html#2410" class="Bound">b</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2420" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a> <a id="2422" class="Symbol">(</a><a id="2423" href="Cubical.Foundations.Equiv.Fiberwise.html#2331" class="Bound">p</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Cubical.Foundations.Equiv.Fiberwise.html#2408" class="Bound">a</a> <a id="2428" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2430" href="Cubical.Foundations.Equiv.Fiberwise.html#2410" class="Bound">b</a><a id="2431" class="Symbol">))</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Cubical.Foundations.Equiv.Fiberwise.html#2329" class="Bound">E</a> <a id="2437" class="Symbol">.</a><a id="2438" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Cubical.Foundations.Equiv.Fiberwise.html#2408" class="Bound">a</a> <a id="2445" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2447" href="Cubical.Foundations.Equiv.Fiberwise.html#2410" class="Bound">b</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">.</a><a id="2451" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2454" class="Symbol">)</a>

       <a id="2464" href="Cubical.Foundations.Equiv.Fiberwise.html#2464" class="Function">total</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2474" href="Cubical.Foundations.Equiv.Fiberwise.html#2310" class="Bound">A</a> <a id="2476" href="Cubical.Foundations.Equiv.Fiberwise.html#2318" class="Bound">B</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2482" href="Cubical.Foundations.Equiv.Fiberwise.html#2310" class="Bound">A</a> <a id="2484" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a>
       <a id="2493" href="Cubical.Foundations.Equiv.Fiberwise.html#2464" class="Function">total</a> <a id="2499" href="Cubical.Foundations.Equiv.Fiberwise.html#2499" class="Bound">S</a> <a id="2501" class="Symbol">.</a><a id="2502" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Cubical.Foundations.Equiv.Fiberwise.html#2499" class="Bound">S</a> <a id="2510" class="Symbol">.</a><a id="2511" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
       <a id="2522" href="Cubical.Foundations.Equiv.Fiberwise.html#2464" class="Function">total</a> <a id="2528" href="Cubical.Foundations.Equiv.Fiberwise.html#2528" class="Bound">S</a> <a id="2530" class="Symbol">.</a><a id="2531" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2535" class="Symbol">=</a> <a id="2537" href="Cubical.Foundations.Equiv.Fiberwise.html#2359" class="Function">fiberwise</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Cubical.Foundations.Equiv.Fiberwise.html#2528" class="Bound">S</a> <a id="2550" class="Symbol">.</a><a id="2551" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2554" class="Symbol">)</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Cubical.Foundations.Equiv.Fiberwise.html#2528" class="Bound">S</a> <a id="2559" class="Symbol">.</a><a id="2560" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2563" class="Symbol">)</a>

       <a id="2573" href="Cubical.Foundations.Equiv.Fiberwise.html#2573" class="Function">EΣ≡total</a> <a id="2582" class="Symbol">:</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Cubical.Foundations.Equiv.Fiberwise.html#2585" class="Bound">S</a> <a id="2587" class="Symbol">:</a> <a id="2589" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2591" href="Cubical.Foundations.Equiv.Fiberwise.html#2310" class="Bound">A</a> <a id="2593" href="Cubical.Foundations.Equiv.Fiberwise.html#2318" class="Bound">B</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2601" href="Cubical.Foundations.Equiv.Fiberwise.html#2601" class="Bound">q</a> <a id="2603" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2605" href="Cubical.Foundations.Equiv.Fiberwise.html#2329" class="Bound">E</a> <a id="2607" class="Symbol">.</a><a id="2608" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2612" href="Cubical.Foundations.Equiv.Fiberwise.html#2585" class="Bound">S</a> <a id="2614" class="Symbol">.</a><a id="2615" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2619" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2621" href="Cubical.Foundations.Equiv.Fiberwise.html#2464" class="Function">total</a> <a id="2627" href="Cubical.Foundations.Equiv.Fiberwise.html#2585" class="Bound">S</a> <a id="2629" class="Symbol">.</a><a id="2630" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2634" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                                  <a id="2670" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2676" class="Symbol">(λ</a> <a id="2679" href="Cubical.Foundations.Equiv.Fiberwise.html#2679" class="Bound">i</a> <a id="2681" class="Symbol">→</a> <a id="2683" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Cubical.Foundations.Equiv.Fiberwise.html#2601" class="Bound">q</a> <a id="2688" href="Cubical.Foundations.Equiv.Fiberwise.html#2679" class="Bound">i</a><a id="2689" class="Symbol">))</a> <a id="2692" class="Symbol">(</a><a id="2693" href="Cubical.Foundations.Equiv.Fiberwise.html#2329" class="Bound">E</a> <a id="2695" class="Symbol">.</a><a id="2696" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2700" href="Cubical.Foundations.Equiv.Fiberwise.html#2585" class="Bound">S</a> <a id="2702" class="Symbol">.</a><a id="2703" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Foundations.Equiv.Fiberwise.html#2464" class="Function">total</a> <a id="2715" href="Cubical.Foundations.Equiv.Fiberwise.html#2585" class="Bound">S</a> <a id="2717" class="Symbol">.</a><a id="2718" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2721" class="Symbol">)</a>
       <a id="2730" href="Cubical.Foundations.Equiv.Fiberwise.html#2573" class="Function">EΣ≡total</a> <a id="2739" href="Cubical.Foundations.Equiv.Fiberwise.html#2739" class="Bound">S</a> <a id="2741" class="Symbol">.</a><a id="2742" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2746" class="Symbol">=</a> <a id="2748" href="Cubical.Foundations.Equiv.Fiberwise.html#2331" class="Bound">p</a> <a id="2750" href="Cubical.Foundations.Equiv.Fiberwise.html#2739" class="Bound">S</a>
       <a id="2759" href="Cubical.Foundations.Equiv.Fiberwise.html#2573" class="Function">EΣ≡total</a> <a id="2768" href="Cubical.Foundations.Equiv.Fiberwise.html#2768" class="Bound">S</a> <a id="2770" class="Symbol">.</a><a id="2771" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2775" class="Symbol">=</a> <a id="2777" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="2790" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Foundations.Equiv.Fiberwise.html#2331" class="Bound">p</a> <a id="2795" href="Cubical.Foundations.Equiv.Fiberwise.html#2768" class="Bound">S</a><a id="2796" class="Symbol">)</a> <a id="2798" class="Symbol">(</a><a id="2799" href="Cubical.Foundations.Equiv.Fiberwise.html#2329" class="Bound">E</a> <a id="2801" class="Symbol">.</a><a id="2802" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2806" href="Cubical.Foundations.Equiv.Fiberwise.html#2768" class="Bound">S</a> <a id="2808" class="Symbol">.</a><a id="2809" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2812" class="Symbol">)</a>

       <a id="2822" href="Cubical.Foundations.Equiv.Fiberwise.html#2822" class="Function">E≡total</a> <a id="2830" class="Symbol">:</a> <a id="2832" href="Cubical.Foundations.Equiv.Fiberwise.html#2329" class="Bound">E</a> <a id="2834" class="Symbol">.</a><a id="2835" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2839" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2841" href="Cubical.Foundations.Equiv.Fiberwise.html#2464" class="Function">total</a>
       <a id="2854" href="Cubical.Foundations.Equiv.Fiberwise.html#2822" class="Function">E≡total</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2871" class="Symbol">(λ</a> <a id="2874" href="Cubical.Foundations.Equiv.Fiberwise.html#2874" class="Bound">S</a> <a id="2876" class="Symbol">→</a> <a id="2878" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.Foundations.Equiv.Fiberwise.html#2573" class="Function">EΣ≡total</a> <a id="2895" href="Cubical.Foundations.Equiv.Fiberwise.html#2874" class="Bound">S</a><a id="2896" class="Symbol">))</a>

       <a id="2907" href="Cubical.Foundations.Equiv.Fiberwise.html#2907" class="Function">eqTotal</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2925" href="Cubical.Foundations.Equiv.Fiberwise.html#2464" class="Function">total</a>
       <a id="2938" href="Cubical.Foundations.Equiv.Fiberwise.html#2907" class="Function">eqTotal</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2954" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2962" href="Cubical.Foundations.Equiv.Fiberwise.html#2822" class="Function">E≡total</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Cubical.Foundations.Equiv.Fiberwise.html#2329" class="Bound">E</a> <a id="2973" class="Symbol">.</a><a id="2974" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2977" class="Symbol">)</a>

       <a id="2987" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Function">goal</a> <a id="2992" class="Symbol">:</a> <a id="2994" href="Cubical.Foundations.Equiv.Fiberwise.html#2318" class="Bound">B</a> <a id="2996" href="Cubical.Foundations.Equiv.Fiberwise.html#2333" class="Bound">a</a> <a id="2998" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3000" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a> <a id="3002" href="Cubical.Foundations.Equiv.Fiberwise.html#2333" class="Bound">a</a>
       <a id="3011" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Function">goal</a> <a id="3016" class="Symbol">.</a><a id="3017" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3021" class="Symbol">=</a> <a id="3023" href="Cubical.Foundations.Equiv.Fiberwise.html#2359" class="Function">fiberwise</a> <a id="3033" href="Cubical.Foundations.Equiv.Fiberwise.html#2333" class="Bound">a</a>
       <a id="3042" href="Cubical.Foundations.Equiv.Fiberwise.html#2987" class="Function">goal</a> <a id="3047" class="Symbol">.</a><a id="3048" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="3065" href="Cubical.Foundations.Equiv.Fiberwise.html#2318" class="Bound">B</a> <a id="3067" href="Cubical.Foundations.Equiv.Fiberwise.html#2326" class="Bound">C</a> <a id="3069" href="Cubical.Foundations.Equiv.Fiberwise.html#2359" class="Function">fiberwise</a> <a id="3079" href="Cubical.Foundations.Equiv.Fiberwise.html#2907" class="Function">eqTotal</a> <a id="3087" href="Cubical.Foundations.Equiv.Fiberwise.html#2333" class="Bound">a</a>

<a id="3090" class="Keyword">module</a> <a id="3097" href="Cubical.Foundations.Equiv.Fiberwise.html#3097" class="Module">_</a> <a id="3099" class="Symbol">{</a><a id="3100" href="Cubical.Foundations.Equiv.Fiberwise.html#3100" class="Bound">U</a> <a id="3102" class="Symbol">:</a> <a id="3104" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3109" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="3110" class="Symbol">}</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.Foundations.Equiv.Fiberwise.html#3113" class="Bound Operator">_~_</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Cubical.Foundations.Equiv.Fiberwise.html#3100" class="Bound">U</a> <a id="3121" class="Symbol">→</a> <a id="3123" href="Cubical.Foundations.Equiv.Fiberwise.html#3100" class="Bound">U</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3132" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="3134" class="Symbol">)</a>
         <a id="3145" class="Symbol">(</a><a id="3146" href="Cubical.Foundations.Equiv.Fiberwise.html#3146" class="Bound">idTo~</a> <a id="3152" class="Symbol">:</a> <a id="3154" class="Symbol">∀</a> <a id="3156" class="Symbol">{</a><a id="3157" href="Cubical.Foundations.Equiv.Fiberwise.html#3157" class="Bound">A</a> <a id="3159" href="Cubical.Foundations.Equiv.Fiberwise.html#3159" class="Bound">B</a><a id="3160" class="Symbol">}</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Cubical.Foundations.Equiv.Fiberwise.html#3157" class="Bound">A</a> <a id="3166" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3168" href="Cubical.Foundations.Equiv.Fiberwise.html#3159" class="Bound">B</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Cubical.Foundations.Equiv.Fiberwise.html#3157" class="Bound">A</a> <a id="3174" href="Cubical.Foundations.Equiv.Fiberwise.html#3113" class="Bound Operator">~</a> <a id="3176" href="Cubical.Foundations.Equiv.Fiberwise.html#3159" class="Bound">B</a><a id="3177" class="Symbol">)</a>
         <a id="3188" class="Symbol">(</a><a id="3189" href="Cubical.Foundations.Equiv.Fiberwise.html#3189" class="Bound">c</a> <a id="3191" class="Symbol">:</a> <a id="3193" class="Symbol">∀</a> <a id="3195" href="Cubical.Foundations.Equiv.Fiberwise.html#3195" class="Bound">A</a> <a id="3197" class="Symbol">→</a> <a id="3199" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="3203" href="Cubical.Foundations.Equiv.Fiberwise.html#3203" class="Bound">X</a> <a id="3205" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="3207" href="Cubical.Foundations.Equiv.Fiberwise.html#3100" class="Bound">U</a> <a id="3209" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Foundations.Equiv.Fiberwise.html#3195" class="Bound">A</a> <a id="3214" href="Cubical.Foundations.Equiv.Fiberwise.html#3113" class="Bound Operator">~</a> <a id="3216" href="Cubical.Foundations.Equiv.Fiberwise.html#3203" class="Bound">X</a><a id="3217" class="Symbol">))</a>
       <a id="3227" class="Keyword">where</a>

  <a id="3236" href="Cubical.Foundations.Equiv.Fiberwise.html#3236" class="Function">isContrToUniv</a> <a id="3250" class="Symbol">:</a> <a id="3252" class="Symbol">∀</a> <a id="3254" class="Symbol">{</a><a id="3255" href="Cubical.Foundations.Equiv.Fiberwise.html#3255" class="Bound">A</a> <a id="3257" href="Cubical.Foundations.Equiv.Fiberwise.html#3257" class="Bound">B</a><a id="3258" class="Symbol">}</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.Foundations.Equiv.Fiberwise.html#3146" class="Bound">idTo~</a> <a id="3277" class="Symbol">{</a><a id="3278" href="Cubical.Foundations.Equiv.Fiberwise.html#3255" class="Bound">A</a><a id="3279" class="Symbol">}</a> <a id="3281" class="Symbol">{</a><a id="3282" href="Cubical.Foundations.Equiv.Fiberwise.html#3257" class="Bound">B</a><a id="3283" class="Symbol">})</a>
  <a id="3288" href="Cubical.Foundations.Equiv.Fiberwise.html#3236" class="Function">isContrToUniv</a> <a id="3302" class="Symbol">{</a><a id="3303" href="Cubical.Foundations.Equiv.Fiberwise.html#3303" class="Bound">A</a><a id="3304" class="Symbol">}</a> <a id="3306" class="Symbol">{</a><a id="3307" href="Cubical.Foundations.Equiv.Fiberwise.html#3307" class="Bound">B</a><a id="3308" class="Symbol">}</a>
    <a id="3314" class="Symbol">=</a> <a id="3316" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="3327" class="Symbol">(λ</a> <a id="3330" href="Cubical.Foundations.Equiv.Fiberwise.html#3330" class="Bound">z</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Cubical.Foundations.Equiv.Fiberwise.html#3303" class="Bound">A</a> <a id="3336" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3338" href="Cubical.Foundations.Equiv.Fiberwise.html#3330" class="Bound">z</a><a id="3339" class="Symbol">)</a> <a id="3341" class="Symbol">(λ</a> <a id="3344" href="Cubical.Foundations.Equiv.Fiberwise.html#3344" class="Bound">z</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Cubical.Foundations.Equiv.Fiberwise.html#3303" class="Bound">A</a> <a id="3350" href="Cubical.Foundations.Equiv.Fiberwise.html#3113" class="Bound Operator">~</a> <a id="3352" href="Cubical.Foundations.Equiv.Fiberwise.html#3344" class="Bound">z</a><a id="3353" class="Symbol">)</a> <a id="3355" class="Symbol">(\</a> <a id="3358" href="Cubical.Foundations.Equiv.Fiberwise.html#3358" class="Bound">B</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="Cubical.Foundations.Equiv.Fiberwise.html#3146" class="Bound">idTo~</a> <a id="3368" class="Symbol">{</a><a id="3369" href="Cubical.Foundations.Equiv.Fiberwise.html#3303" class="Bound">A</a><a id="3370" class="Symbol">}</a> <a id="3372" class="Symbol">{</a><a id="3373" href="Cubical.Foundations.Equiv.Fiberwise.html#3358" class="Bound">B</a><a id="3374" class="Symbol">})</a>
                 <a id="3394" class="Symbol">(λ</a> <a id="3397" class="Symbol">{</a> <a id="3399" class="Symbol">.</a><a id="3400" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3412" href="Cubical.Foundations.Equiv.Fiberwise.html#3412" class="Bound">y</a>
                    <a id="3434" class="Symbol">→</a> <a id="3436" href="Cubical.Foundations.HLevels.html#13066" class="Function">isContrΣ</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="3459" class="Symbol">_)</a>
                                   <a id="3497" class="Symbol">\</a> <a id="3499" href="Cubical.Foundations.Equiv.Fiberwise.html#3499" class="Bound">a</a> <a id="3501" class="Symbol">→</a> <a id="3503" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Cubical.Foundations.Equiv.Fiberwise.html#3189" class="Bound">c</a> <a id="3526" href="Cubical.Foundations.Equiv.Fiberwise.html#3303" class="Bound">A</a><a id="3527" class="Symbol">)</a> <a id="3529" class="Symbol">_</a> <a id="3531" class="Symbol">_</a>
                    <a id="3553" class="Symbol">})</a>
                 <a id="3573" href="Cubical.Foundations.Equiv.Fiberwise.html#3307" class="Bound">B</a>


<a id="3577" class="Comment">{-
  The following is called fundamental theorem of identity types in Egbert Rijke&#39;s
  introduction to homotopy type theory.
-}</a>
<a id="recognizeId"></a><a id="3705" href="Cubical.Foundations.Equiv.Fiberwise.html#3705" class="Function">recognizeId</a> <a id="3717" class="Symbol">:</a> <a id="3719" class="Symbol">{</a><a id="3720" href="Cubical.Foundations.Equiv.Fiberwise.html#3720" class="Bound">A</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3729" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="3730" class="Symbol">}</a> <a id="3732" class="Symbol">{</a><a id="3733" href="Cubical.Foundations.Equiv.Fiberwise.html#3733" class="Bound">a</a> <a id="3735" class="Symbol">:</a> <a id="3737" href="Cubical.Foundations.Equiv.Fiberwise.html#3720" class="Bound">A</a><a id="3738" class="Symbol">}</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Cubical.Foundations.Equiv.Fiberwise.html#3741" class="Bound">Eq</a> <a id="3744" class="Symbol">:</a> <a id="3746" href="Cubical.Foundations.Equiv.Fiberwise.html#3720" class="Bound">A</a> <a id="3748" class="Symbol">→</a> <a id="3750" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3755" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="3757" class="Symbol">)</a>
  <a id="3761" class="Symbol">→</a> <a id="3763" href="Cubical.Foundations.Equiv.Fiberwise.html#3741" class="Bound">Eq</a> <a id="3766" href="Cubical.Foundations.Equiv.Fiberwise.html#3733" class="Bound">a</a>
  <a id="3770" class="Symbol">→</a> <a id="3772" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3783" class="Symbol">_</a> <a id="3785" href="Cubical.Foundations.Equiv.Fiberwise.html#3741" class="Bound">Eq</a><a id="3787" class="Symbol">)</a>
  <a id="3791" class="Symbol">→</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Cubical.Foundations.Equiv.Fiberwise.html#3794" class="Bound">x</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Cubical.Foundations.Equiv.Fiberwise.html#3720" class="Bound">A</a><a id="3799" class="Symbol">)</a> <a id="3801" class="Symbol">→</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Foundations.Equiv.Fiberwise.html#3733" class="Bound">a</a> <a id="3806" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3808" href="Cubical.Foundations.Equiv.Fiberwise.html#3794" class="Bound">x</a><a id="3809" class="Symbol">)</a> <a id="3811" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Cubical.Foundations.Equiv.Fiberwise.html#3741" class="Bound">Eq</a> <a id="3817" href="Cubical.Foundations.Equiv.Fiberwise.html#3794" class="Bound">x</a><a id="3818" class="Symbol">)</a>
<a id="3820" href="Cubical.Foundations.Equiv.Fiberwise.html#3705" class="Function">recognizeId</a> <a id="3832" class="Symbol">{</a><a id="3833" class="Argument">A</a> <a id="3835" class="Symbol">=</a> <a id="3837" href="Cubical.Foundations.Equiv.Fiberwise.html#3837" class="Bound">A</a><a id="3838" class="Symbol">}</a> <a id="3840" class="Symbol">{</a><a id="3841" class="Argument">a</a> <a id="3843" class="Symbol">=</a> <a id="3845" href="Cubical.Foundations.Equiv.Fiberwise.html#3845" class="Bound">a</a><a id="3846" class="Symbol">}</a> <a id="3848" href="Cubical.Foundations.Equiv.Fiberwise.html#3848" class="Bound">Eq</a> <a id="3851" href="Cubical.Foundations.Equiv.Fiberwise.html#3851" class="Bound">eqRefl</a> <a id="3858" href="Cubical.Foundations.Equiv.Fiberwise.html#3858" class="Bound">eqContr</a> <a id="3866" href="Cubical.Foundations.Equiv.Fiberwise.html#3866" class="Bound">x</a> <a id="3868" class="Symbol">=</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.Foundations.Equiv.Fiberwise.html#3917" class="Function">fiberMap</a> <a id="3880" href="Cubical.Foundations.Equiv.Fiberwise.html#3866" class="Bound">x</a><a id="3881" class="Symbol">)</a> <a id="3883" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Cubical.Foundations.Equiv.Fiberwise.html#4230" class="Function">isEquivFiberMap</a> <a id="3902" href="Cubical.Foundations.Equiv.Fiberwise.html#3866" class="Bound">x</a><a id="3903" class="Symbol">)</a>
  <a id="3907" class="Keyword">where</a>
    <a id="3917" href="Cubical.Foundations.Equiv.Fiberwise.html#3917" class="Function">fiberMap</a> <a id="3926" class="Symbol">:</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Cubical.Foundations.Equiv.Fiberwise.html#3929" class="Bound">x</a> <a id="3931" class="Symbol">:</a> <a id="3933" href="Cubical.Foundations.Equiv.Fiberwise.html#3837" class="Bound">A</a><a id="3934" class="Symbol">)</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="Cubical.Foundations.Equiv.Fiberwise.html#3845" class="Bound">a</a> <a id="3940" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3942" href="Cubical.Foundations.Equiv.Fiberwise.html#3929" class="Bound">x</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Cubical.Foundations.Equiv.Fiberwise.html#3848" class="Bound">Eq</a> <a id="3949" href="Cubical.Foundations.Equiv.Fiberwise.html#3929" class="Bound">x</a>
    <a id="3955" href="Cubical.Foundations.Equiv.Fiberwise.html#3917" class="Function">fiberMap</a> <a id="3964" href="Cubical.Foundations.Equiv.Fiberwise.html#3964" class="Bound">x</a> <a id="3966" class="Symbol">=</a> <a id="3968" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3970" class="Symbol">(λ</a> <a id="3973" href="Cubical.Foundations.Equiv.Fiberwise.html#3973" class="Bound">x</a> <a id="3975" href="Cubical.Foundations.Equiv.Fiberwise.html#3975" class="Bound">p</a> <a id="3977" class="Symbol">→</a> <a id="3979" href="Cubical.Foundations.Equiv.Fiberwise.html#3848" class="Bound">Eq</a> <a id="3982" href="Cubical.Foundations.Equiv.Fiberwise.html#3973" class="Bound">x</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Cubical.Foundations.Equiv.Fiberwise.html#3851" class="Bound">eqRefl</a>

    <a id="3997" href="Cubical.Foundations.Equiv.Fiberwise.html#3997" class="Function">mapOnSigma</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4013" href="Cubical.Foundations.Equiv.Fiberwise.html#4013" class="Bound">x</a> <a id="4015" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4017" href="Cubical.Foundations.Equiv.Fiberwise.html#3837" class="Bound">A</a> <a id="4019" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4021" href="Cubical.Foundations.Equiv.Fiberwise.html#3845" class="Bound">a</a> <a id="4023" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4025" href="Cubical.Foundations.Equiv.Fiberwise.html#4013" class="Bound">x</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4031" class="Symbol">_</a> <a id="4033" href="Cubical.Foundations.Equiv.Fiberwise.html#3848" class="Bound">Eq</a>
    <a id="4040" href="Cubical.Foundations.Equiv.Fiberwise.html#3997" class="Function">mapOnSigma</a> <a id="4051" href="Cubical.Foundations.Equiv.Fiberwise.html#4051" class="Bound">pair</a> <a id="4056" class="Symbol">=</a> <a id="4058" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4062" href="Cubical.Foundations.Equiv.Fiberwise.html#4051" class="Bound">pair</a> <a id="4067" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4069" href="Cubical.Foundations.Equiv.Fiberwise.html#3917" class="Function">fiberMap</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4083" href="Cubical.Foundations.Equiv.Fiberwise.html#4051" class="Bound">pair</a><a id="4087" class="Symbol">)</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4094" href="Cubical.Foundations.Equiv.Fiberwise.html#4051" class="Bound">pair</a><a id="4098" class="Symbol">)</a>

    <a id="4105" href="Cubical.Foundations.Equiv.Fiberwise.html#4105" class="Function">equivOnSigma</a> <a id="4118" class="Symbol">:</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Cubical.Foundations.Equiv.Fiberwise.html#4121" class="Bound">x</a> <a id="4123" class="Symbol">:</a> <a id="4125" href="Cubical.Foundations.Equiv.Fiberwise.html#3837" class="Bound">A</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4138" href="Cubical.Foundations.Equiv.Fiberwise.html#3997" class="Function">mapOnSigma</a>
    <a id="4153" href="Cubical.Foundations.Equiv.Fiberwise.html#4105" class="Function">equivOnSigma</a> <a id="4166" href="Cubical.Foundations.Equiv.Fiberwise.html#4166" class="Bound">x</a> <a id="4168" class="Symbol">=</a> <a id="4170" href="Cubical.Foundations.Equiv.Properties.html#9150" class="Function">isEquivFromIsContr</a> <a id="4189" href="Cubical.Foundations.Equiv.Fiberwise.html#3997" class="Function">mapOnSigma</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="4214" href="Cubical.Foundations.Equiv.Fiberwise.html#3845" class="Bound">a</a><a id="4215" class="Symbol">)</a> <a id="4217" href="Cubical.Foundations.Equiv.Fiberwise.html#3858" class="Bound">eqContr</a>

    <a id="4230" href="Cubical.Foundations.Equiv.Fiberwise.html#4230" class="Function">isEquivFiberMap</a> <a id="4246" class="Symbol">:</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Cubical.Foundations.Equiv.Fiberwise.html#4249" class="Bound">x</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Foundations.Equiv.Fiberwise.html#3837" class="Bound">A</a><a id="4254" class="Symbol">)</a> <a id="4256" class="Symbol">→</a> <a id="4258" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4266" class="Symbol">(</a><a id="4267" href="Cubical.Foundations.Equiv.Fiberwise.html#3917" class="Function">fiberMap</a> <a id="4276" href="Cubical.Foundations.Equiv.Fiberwise.html#4249" class="Bound">x</a><a id="4277" class="Symbol">)</a>
    <a id="4283" href="Cubical.Foundations.Equiv.Fiberwise.html#4230" class="Function">isEquivFiberMap</a> <a id="4299" class="Symbol">=</a> <a id="4301" href="Cubical.Foundations.Equiv.Fiberwise.html#1438" class="Function">fiberEquiv</a> <a id="4312" class="Symbol">(λ</a> <a id="4315" href="Cubical.Foundations.Equiv.Fiberwise.html#4315" class="Bound">x</a> <a id="4317" class="Symbol">→</a> <a id="4319" href="Cubical.Foundations.Equiv.Fiberwise.html#3845" class="Bound">a</a> <a id="4321" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4323" href="Cubical.Foundations.Equiv.Fiberwise.html#4315" class="Bound">x</a><a id="4324" class="Symbol">)</a> <a id="4326" href="Cubical.Foundations.Equiv.Fiberwise.html#3848" class="Bound">Eq</a> <a id="4329" href="Cubical.Foundations.Equiv.Fiberwise.html#3917" class="Function">fiberMap</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Foundations.Equiv.Fiberwise.html#4105" class="Function">equivOnSigma</a> <a id="4352" href="Cubical.Foundations.Equiv.Fiberwise.html#3866" class="Bound">x</a><a id="4353" class="Symbol">)</a>

<a id="fundamentalTheoremOfId"></a><a id="4356" href="Cubical.Foundations.Equiv.Fiberwise.html#4356" class="Function">fundamentalTheoremOfId</a> <a id="4379" class="Symbol">:</a> <a id="4381" class="Symbol">{</a><a id="4382" href="Cubical.Foundations.Equiv.Fiberwise.html#4382" class="Bound">A</a> <a id="4384" class="Symbol">:</a> <a id="4386" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4391" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="4392" class="Symbol">}</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Cubical.Foundations.Equiv.Fiberwise.html#4395" class="Bound">Eq</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="Cubical.Foundations.Equiv.Fiberwise.html#4382" class="Bound">A</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="Cubical.Foundations.Equiv.Fiberwise.html#4382" class="Bound">A</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4413" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="4415" class="Symbol">)</a>
  <a id="4419" class="Symbol">→</a> <a id="4421" class="Symbol">((</a><a id="4423" href="Cubical.Foundations.Equiv.Fiberwise.html#4423" class="Bound">x</a> <a id="4425" class="Symbol">:</a> <a id="4427" href="Cubical.Foundations.Equiv.Fiberwise.html#4382" class="Bound">A</a><a id="4428" class="Symbol">)</a> <a id="4430" class="Symbol">→</a> <a id="4432" href="Cubical.Foundations.Equiv.Fiberwise.html#4395" class="Bound">Eq</a> <a id="4435" href="Cubical.Foundations.Equiv.Fiberwise.html#4423" class="Bound">x</a> <a id="4437" href="Cubical.Foundations.Equiv.Fiberwise.html#4423" class="Bound">x</a><a id="4438" class="Symbol">)</a>
  <a id="4442" class="Symbol">→</a> <a id="4444" class="Symbol">((</a><a id="4446" href="Cubical.Foundations.Equiv.Fiberwise.html#4446" class="Bound">x</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Cubical.Foundations.Equiv.Fiberwise.html#4382" class="Bound">A</a><a id="4451" class="Symbol">)</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4467" href="Cubical.Foundations.Equiv.Fiberwise.html#4467" class="Bound">y</a> <a id="4469" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4471" href="Cubical.Foundations.Equiv.Fiberwise.html#4382" class="Bound">A</a> <a id="4473" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4475" href="Cubical.Foundations.Equiv.Fiberwise.html#4395" class="Bound">Eq</a> <a id="4478" href="Cubical.Foundations.Equiv.Fiberwise.html#4446" class="Bound">x</a> <a id="4480" href="Cubical.Foundations.Equiv.Fiberwise.html#4467" class="Bound">y</a><a id="4481" class="Symbol">))</a>
  <a id="4486" class="Symbol">→</a> <a id="4488" class="Symbol">(</a><a id="4489" href="Cubical.Foundations.Equiv.Fiberwise.html#4489" class="Bound">x</a> <a id="4491" href="Cubical.Foundations.Equiv.Fiberwise.html#4491" class="Bound">y</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Cubical.Foundations.Equiv.Fiberwise.html#4382" class="Bound">A</a><a id="4496" class="Symbol">)</a> <a id="4498" class="Symbol">→</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Foundations.Equiv.Fiberwise.html#4489" class="Bound">x</a> <a id="4503" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4505" href="Cubical.Foundations.Equiv.Fiberwise.html#4491" class="Bound">y</a><a id="4506" class="Symbol">)</a> <a id="4508" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Cubical.Foundations.Equiv.Fiberwise.html#4395" class="Bound">Eq</a> <a id="4514" href="Cubical.Foundations.Equiv.Fiberwise.html#4489" class="Bound">x</a> <a id="4516" href="Cubical.Foundations.Equiv.Fiberwise.html#4491" class="Bound">y</a><a id="4517" class="Symbol">)</a>
<a id="4519" href="Cubical.Foundations.Equiv.Fiberwise.html#4356" class="Function">fundamentalTheoremOfId</a> <a id="4542" href="Cubical.Foundations.Equiv.Fiberwise.html#4542" class="Bound">Eq</a> <a id="4545" href="Cubical.Foundations.Equiv.Fiberwise.html#4545" class="Bound">eqRefl</a> <a id="4552" href="Cubical.Foundations.Equiv.Fiberwise.html#4552" class="Bound">eqContr</a> <a id="4560" href="Cubical.Foundations.Equiv.Fiberwise.html#4560" class="Bound">x</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Cubical.Foundations.Equiv.Fiberwise.html#3705" class="Function">recognizeId</a> <a id="4576" class="Symbol">(</a><a id="4577" href="Cubical.Foundations.Equiv.Fiberwise.html#4542" class="Bound">Eq</a> <a id="4580" href="Cubical.Foundations.Equiv.Fiberwise.html#4560" class="Bound">x</a><a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Cubical.Foundations.Equiv.Fiberwise.html#4545" class="Bound">eqRefl</a> <a id="4591" href="Cubical.Foundations.Equiv.Fiberwise.html#4560" class="Bound">x</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">(</a><a id="4595" href="Cubical.Foundations.Equiv.Fiberwise.html#4552" class="Bound">eqContr</a> <a id="4603" href="Cubical.Foundations.Equiv.Fiberwise.html#4560" class="Bound">x</a><a id="4604" class="Symbol">)</a>

<a id="fundamentalTheoremOfIdβ"></a><a id="4607" href="Cubical.Foundations.Equiv.Fiberwise.html#4607" class="Function">fundamentalTheoremOfIdβ</a> <a id="4631" class="Symbol">:</a>
  <a id="4635" class="Symbol">{</a><a id="4636" href="Cubical.Foundations.Equiv.Fiberwise.html#4636" class="Bound">A</a> <a id="4638" class="Symbol">:</a> <a id="4640" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4645" href="Cubical.Foundations.Equiv.Fiberwise.html#318" class="Generalizable">ℓ</a><a id="4646" class="Symbol">}</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Cubical.Foundations.Equiv.Fiberwise.html#4649" class="Bound">Eq</a> <a id="4652" class="Symbol">:</a> <a id="4654" href="Cubical.Foundations.Equiv.Fiberwise.html#4636" class="Bound">A</a> <a id="4656" class="Symbol">→</a> <a id="4658" href="Cubical.Foundations.Equiv.Fiberwise.html#4636" class="Bound">A</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4667" href="Cubical.Foundations.Equiv.Fiberwise.html#320" class="Generalizable">ℓ&#39;</a><a id="4669" class="Symbol">)</a>
  <a id="4673" class="Symbol">→</a> <a id="4675" class="Symbol">(</a><a id="4676" href="Cubical.Foundations.Equiv.Fiberwise.html#4676" class="Bound">eqRefl</a> <a id="4683" class="Symbol">:</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Cubical.Foundations.Equiv.Fiberwise.html#4686" class="Bound">x</a> <a id="4688" class="Symbol">:</a> <a id="4690" href="Cubical.Foundations.Equiv.Fiberwise.html#4636" class="Bound">A</a><a id="4691" class="Symbol">)</a> <a id="4693" class="Symbol">→</a> <a id="4695" href="Cubical.Foundations.Equiv.Fiberwise.html#4649" class="Bound">Eq</a> <a id="4698" href="Cubical.Foundations.Equiv.Fiberwise.html#4686" class="Bound">x</a> <a id="4700" href="Cubical.Foundations.Equiv.Fiberwise.html#4686" class="Bound">x</a><a id="4701" class="Symbol">)</a>
  <a id="4705" class="Symbol">→</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Cubical.Foundations.Equiv.Fiberwise.html#4708" class="Bound">eqContr</a> <a id="4716" class="Symbol">:</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Cubical.Foundations.Equiv.Fiberwise.html#4719" class="Bound">x</a> <a id="4721" class="Symbol">:</a> <a id="4723" href="Cubical.Foundations.Equiv.Fiberwise.html#4636" class="Bound">A</a><a id="4724" class="Symbol">)</a> <a id="4726" class="Symbol">→</a> <a id="4728" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4740" href="Cubical.Foundations.Equiv.Fiberwise.html#4740" class="Bound">y</a> <a id="4742" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4744" href="Cubical.Foundations.Equiv.Fiberwise.html#4636" class="Bound">A</a> <a id="4746" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4748" href="Cubical.Foundations.Equiv.Fiberwise.html#4649" class="Bound">Eq</a> <a id="4751" href="Cubical.Foundations.Equiv.Fiberwise.html#4719" class="Bound">x</a> <a id="4753" href="Cubical.Foundations.Equiv.Fiberwise.html#4740" class="Bound">y</a><a id="4754" class="Symbol">))</a>
  <a id="4759" class="Symbol">→</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Cubical.Foundations.Equiv.Fiberwise.html#4762" class="Bound">x</a> <a id="4764" class="Symbol">:</a> <a id="4766" href="Cubical.Foundations.Equiv.Fiberwise.html#4636" class="Bound">A</a><a id="4767" class="Symbol">)</a>
  <a id="4771" class="Symbol">→</a> <a id="4773" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4777" class="Symbol">(</a><a id="4778" href="Cubical.Foundations.Equiv.Fiberwise.html#4356" class="Function">fundamentalTheoremOfId</a> <a id="4801" href="Cubical.Foundations.Equiv.Fiberwise.html#4649" class="Bound">Eq</a> <a id="4804" href="Cubical.Foundations.Equiv.Fiberwise.html#4676" class="Bound">eqRefl</a> <a id="4811" href="Cubical.Foundations.Equiv.Fiberwise.html#4708" class="Bound">eqContr</a> <a id="4819" href="Cubical.Foundations.Equiv.Fiberwise.html#4762" class="Bound">x</a> <a id="4821" href="Cubical.Foundations.Equiv.Fiberwise.html#4762" class="Bound">x</a><a id="4822" class="Symbol">)</a> <a id="4824" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4829" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4831" href="Cubical.Foundations.Equiv.Fiberwise.html#4676" class="Bound">eqRefl</a> <a id="4838" href="Cubical.Foundations.Equiv.Fiberwise.html#4762" class="Bound">x</a>
<a id="4840" href="Cubical.Foundations.Equiv.Fiberwise.html#4607" class="Function">fundamentalTheoremOfIdβ</a> <a id="4864" href="Cubical.Foundations.Equiv.Fiberwise.html#4864" class="Bound">Eq</a> <a id="4867" href="Cubical.Foundations.Equiv.Fiberwise.html#4867" class="Bound">eqRefl</a> <a id="4874" href="Cubical.Foundations.Equiv.Fiberwise.html#4874" class="Bound">eqContr</a> <a id="4882" href="Cubical.Foundations.Equiv.Fiberwise.html#4882" class="Bound">x</a> <a id="4884" class="Symbol">=</a> <a id="4886" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="4892" class="Symbol">(λ</a> <a id="4895" href="Cubical.Foundations.Equiv.Fiberwise.html#4895" class="Bound">y</a> <a id="4897" href="Cubical.Foundations.Equiv.Fiberwise.html#4897" class="Bound">p</a> <a id="4899" class="Symbol">→</a> <a id="4901" href="Cubical.Foundations.Equiv.Fiberwise.html#4864" class="Bound">Eq</a> <a id="4904" href="Cubical.Foundations.Equiv.Fiberwise.html#4882" class="Bound">x</a> <a id="4906" href="Cubical.Foundations.Equiv.Fiberwise.html#4895" class="Bound">y</a><a id="4907" class="Symbol">)</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Foundations.Equiv.Fiberwise.html#4867" class="Bound">eqRefl</a> <a id="4917" href="Cubical.Foundations.Equiv.Fiberwise.html#4882" class="Bound">x</a><a id="4918" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.HalfAdjoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.HalfAdjoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Half adjoint equivalences ([HAEquiv])

- Iso to HAEquiv ([iso→HAEquiv])
- Equiv to HAEquiv ([equiv→HAEquiv])
- Cong is an equivalence ([congEquiv])

-}</a>
<a id="157" class="Keyword">module</a> <a id="164" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a> <a id="202" class="Keyword">where</a>

<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="377" class="Keyword">private</a>
  <a id="387" class="Keyword">variable</a>
    <a id="400" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a> <a id="402" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="417" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="419" class="Symbol">:</a> <a id="421" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="426" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a>
    <a id="432" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="434" class="Symbol">:</a> <a id="436" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="441" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a>

<a id="445" class="Keyword">record</a> <a id="isHAEquiv"></a><a id="452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="462" class="Symbol">{</a><a id="463" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a> <a id="465" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">{</a><a id="470" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="472" class="Symbol">:</a> <a id="474" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="479" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a><a id="480" class="Symbol">}</a> <a id="482" class="Symbol">{</a><a id="483" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a> <a id="485" class="Symbol">:</a> <a id="487" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="492" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">(</a><a id="497" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="499" class="Symbol">:</a> <a id="501" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="503" class="Symbol">→</a> <a id="505" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a><a id="506" class="Symbol">)</a> <a id="508" class="Symbol">:</a> <a id="510" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="515" class="Symbol">(</a><a id="516" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#463" class="Bound">ℓ</a> <a id="524" href="Cubical.Foundations.Equiv.HalfAdjoint.html#465" class="Bound">ℓ&#39;</a><a id="526" class="Symbol">)</a> <a id="528" class="Keyword">where</a>
  <a id="536" class="Keyword">field</a>
    <a id="isHAEquiv.g"></a><a id="546" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="548" class="Symbol">:</a> <a id="550" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a> <a id="552" class="Symbol">→</a> <a id="554" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a>
    <a id="isHAEquiv.linv"></a><a id="560" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="565" class="Symbol">:</a> <a id="567" class="Symbol">∀</a> <a id="569" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a> <a id="571" class="Symbol">→</a> <a id="573" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="575" class="Symbol">(</a><a id="576" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="578" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a><a id="579" class="Symbol">)</a> <a id="581" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="583" href="Cubical.Foundations.Equiv.HalfAdjoint.html#569" class="Bound">a</a>
    <a id="isHAEquiv.rinv"></a><a id="589" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="594" class="Symbol">:</a> <a id="596" class="Symbol">∀</a> <a id="598" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a> <a id="600" class="Symbol">→</a> <a id="602" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="607" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a><a id="608" class="Symbol">)</a> <a id="610" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="612" href="Cubical.Foundations.Equiv.HalfAdjoint.html#598" class="Bound">b</a>
    <a id="isHAEquiv.com"></a><a id="618" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="622" class="Symbol">:</a> <a id="624" class="Symbol">∀</a> <a id="626" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="635" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="637" class="Symbol">(</a><a id="638" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="643" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a><a id="644" class="Symbol">)</a> <a id="646" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="648" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="653" class="Symbol">(</a><a id="654" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="656" href="Cubical.Foundations.Equiv.HalfAdjoint.html#626" class="Bound">a</a><a id="657" class="Symbol">)</a>

  <a id="isHAEquiv.com-op"></a><a id="662" href="Cubical.Foundations.Equiv.HalfAdjoint.html#662" class="Function">com-op</a> <a id="669" class="Symbol">:</a> <a id="671" class="Symbol">∀</a> <a id="673" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="682" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="684" class="Symbol">(</a><a id="685" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="690" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a><a id="691" class="Symbol">)</a> <a id="693" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="695" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="700" class="Symbol">(</a><a id="701" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="703" href="Cubical.Foundations.Equiv.HalfAdjoint.html#673" class="Bound">b</a><a id="704" class="Symbol">)</a>
  <a id="708" href="Cubical.Foundations.Equiv.HalfAdjoint.html#662" class="Function">com-op</a> <a id="715" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a> <a id="717" class="Symbol">=</a> <a id="719" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="725" class="Symbol">(λ</a> <a id="728" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a> <a id="730" class="Symbol">→</a> <a id="732" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="737" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="739" class="Symbol">(</a><a id="740" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="745" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a><a id="746" class="Symbol">)</a> <a id="748" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="750" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="758" href="Cubical.Foundations.Equiv.HalfAdjoint.html#728" class="Bound">b</a><a id="759" class="Symbol">))</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="768" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a><a id="769" class="Symbol">)</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="779" class="Symbol">(</a><a id="780" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="782" href="Cubical.Foundations.Equiv.HalfAdjoint.html#715" class="Bound">b</a><a id="783" class="Symbol">))</a>
    <a id="790" class="Keyword">where</a>
    <a id="800" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="807" class="Symbol">:</a> <a id="809" class="Symbol">∀</a> <a id="811" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="820" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="822" class="Symbol">(</a><a id="823" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="831" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a><a id="832" class="Symbol">))</a> <a id="835" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="837" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="848" href="Cubical.Foundations.Equiv.HalfAdjoint.html#811" class="Bound">a</a><a id="849" class="Symbol">))</a>
    <a id="856" href="Cubical.Foundations.Equiv.HalfAdjoint.html#800" class="Function">helper</a> <a id="863" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="865" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="867" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="869" class="Symbol">=</a> <a id="871" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="877" class="Symbol">(λ</a> <a id="880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a> <a id="882" class="Symbol">→</a> <a id="884" class="Symbol">λ</a> <a id="886" class="Symbol">{</a> <a id="888" class="Symbol">(</a><a id="889" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="891" class="Symbol">=</a> <a id="893" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">→</a> <a id="899" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="907" class="Symbol">(</a><a id="908" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="910" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="916" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="918" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="920" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="921" class="Symbol">))</a>
                                  <a id="958" class="Symbol">;</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="963" class="Symbol">=</a> <a id="965" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="982" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="984" class="Symbol">(</a><a id="985" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="987" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="988" class="Symbol">))</a> <a id="991" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a>
                                  <a id="1027" class="Symbol">;</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="1032" class="Symbol">=</a> <a id="1034" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="1047" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1052" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1058" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="1059" class="Symbol">))</a>
                                  <a id="1096" class="Symbol">;</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1114" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="1119" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1121" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1123" href="Cubical.Foundations.Equiv.HalfAdjoint.html#880" class="Bound">k</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">})</a>
                         <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1160" href="Cubical.Foundations.Equiv.HalfAdjoint.html#863" class="Bound">a</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#865" class="Bound">i</a> <a id="1165" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1167" href="Cubical.Foundations.Equiv.HalfAdjoint.html#867" class="Bound">j</a><a id="1168" class="Symbol">))</a>

  <a id="isHAEquiv.isHAEquiv→Iso"></a><a id="1174" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1194" href="Cubical.Foundations.Equiv.HalfAdjoint.html#470" class="Bound">A</a> <a id="1196" href="Cubical.Foundations.Equiv.HalfAdjoint.html#483" class="Bound">B</a>
  <a id="1200" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1208" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a>
  <a id="1228" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1236" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a>
  <a id="1256" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1264" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a>
  <a id="1287" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1295" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a>

  <a id="isHAEquiv.isHAEquiv→isEquiv"></a><a id="1319" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1347" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a>
  <a id="1351" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a> <a id="1369" class="Symbol">.</a><a id="1370" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1382" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1384" class="Symbol">=</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1389" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1393" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1398" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a><a id="1399" class="Symbol">)</a> <a id="1401" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1403" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1422" class="Function">isCenter</a> <a id="1412" class="Keyword">where</a>
    <a id="1422" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1422" class="Function">isCenter</a> <a id="1431" class="Symbol">:</a> <a id="1433" class="Symbol">∀</a> <a id="1435" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1435" class="Bound">xp</a> <a id="1438" class="Symbol">→</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1443" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1445" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1447" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a><a id="1453" class="Symbol">)</a> <a id="1455" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1457" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1435" class="Bound">xp</a>
    <a id="1464" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1422" class="Function">isCenter</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a> <a id="1476" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1478" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a><a id="1479" class="Symbol">)</a> <a id="1481" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1481" class="Bound">i</a> <a id="1483" class="Symbol">=</a> <a id="1485" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a> <a id="1490" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1481" class="Bound">i</a> <a id="1492" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1494" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1709" class="Function">ry≡p</a> <a id="1499" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1481" class="Bound">i</a> <a id="1501" class="Keyword">where</a>
      <a id="1513" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a> <a id="1524" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1526" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a>
      <a id="1534" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1551" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1553" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1559" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1564" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1567" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1572" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a>

      <a id="1581" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1581" class="Function">lem0</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1601" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1609" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1610" class="Symbol">))</a> <a id="1613" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1621" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1629" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1630" class="Symbol">))</a> <a id="1633" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a>
      <a id="1641" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1581" class="Function">lem0</a> <a id="1646" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1646" class="Bound">i</a> <a id="1648" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1648" class="Bound">j</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="1668" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1681" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1689" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1690" class="Symbol">)))</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1697" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1646" class="Bound">i</a><a id="1698" class="Symbol">)</a> <a id="1700" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1648" class="Bound">j</a>

      <a id="1709" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1709" class="Function">ry≡p</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1729" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1382" class="Bound">y</a><a id="1730" class="Symbol">)</a> <a id="1732" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1740" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1742" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1513" class="Function">gy≡x</a><a id="1746" class="Symbol">)</a> <a id="1748" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="1759" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1709" class="Function">ry≡p</a> <a id="1764" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a> <a id="1766" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="1776" class="Symbol">(λ</a> <a id="1779" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1781" class="Symbol">→</a> <a id="1783" class="Symbol">λ</a> <a id="1785" class="Symbol">{</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a> <a id="1790" class="Symbol">=</a> <a id="1792" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1794" class="Symbol">)</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1803" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="1808" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="1810" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1812" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a>
                                <a id="1846" class="Symbol">;</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1581" class="Function">lem0</a> <a id="1864" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1866" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a>
                                <a id="1900" class="Symbol">;</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Cubical.Foundations.Equiv.HalfAdjoint.html#497" class="Bound">f</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1949" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="1951" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a><a id="1952" class="Symbol">))</a> <a id="1955" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="1966" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a><a id="1967" class="Symbol">)</a> <a id="1969" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="1971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a><a id="1972" class="Symbol">)</a>
                                <a id="2006" class="Symbol">;</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2015" class="Symbol">)</a> <a id="2017" class="Symbol">→</a> <a id="2019" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1478" class="Bound">p</a> <a id="2021" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1779" class="Bound">k</a> <a id="2023" class="Symbol">})</a>
                       <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="2054" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1474" class="Bound">x</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2059" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1764" class="Bound">i</a><a id="2060" class="Symbol">)</a> <a id="2062" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1766" class="Bound">j</a><a id="2063" class="Symbol">)</a>

<a id="2066" class="Keyword">open</a> <a id="2071" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a> <a id="2081" class="Keyword">using</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1174" class="Function">isHAEquiv→Iso</a><a id="2101" class="Symbol">;</a> <a id="2103" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a><a id="2120" class="Symbol">)</a> <a id="2122" class="Keyword">public</a>

<a id="HAEquiv"></a><a id="2130" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="2138" class="Symbol">:</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2141" class="Bound">A</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2150" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a><a id="2151" class="Symbol">)</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2154" class="Bound">B</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2181" href="Cubical.Foundations.Equiv.HalfAdjoint.html#400" class="Generalizable">ℓ</a> <a id="2183" href="Cubical.Foundations.Equiv.HalfAdjoint.html#402" class="Generalizable">ℓ&#39;</a><a id="2185" class="Symbol">)</a>
<a id="2187" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="2195" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2195" class="Bound">A</a> <a id="2197" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2197" class="Bound">B</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2204" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2204" class="Bound">f</a> <a id="2206" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2195" class="Bound">A</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2197" class="Bound">B</a><a id="2214" class="Symbol">)</a> <a id="2216" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2218" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="2228" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2204" class="Bound">f</a>

<a id="2231" class="Comment">-- vogt&#39;s lemma (https://ncatlab.org/nlab/show/homotopy+equivalence#vogts_lemma)</a>
<a id="iso→HAEquiv"></a><a id="2312" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2330" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2332" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="2344" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2346" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a>
<a id="2348" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="2360" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2366" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2368" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a>
  <a id="2381" class="Keyword">where</a>
    <a id="2391" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2403" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>
    <a id="2409" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2421" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>
    <a id="2427" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="2429" class="Symbol">=</a> <a id="2431" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2439" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>
    <a id="2445" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="2447" class="Symbol">=</a> <a id="2449" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2457" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2360" class="Bound">e</a>

    <a id="2464" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2464" class="Function">Hfa≡fHa</a> <a id="2472" class="Symbol">:</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="2484" class="Symbol">)</a> <a id="2486" class="Symbol">→</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2489" class="Bound">H</a> <a id="2491" class="Symbol">:</a> <a id="2493" class="Symbol">∀</a> <a id="2495" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2495" class="Bound">a</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2501" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2495" class="Bound">a</a> <a id="2503" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2505" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2495" class="Bound">a</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">→</a> <a id="2510" class="Symbol">∀</a> <a id="2512" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2512" class="Bound">a</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2489" class="Bound">H</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2521" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2512" class="Bound">a</a><a id="2522" class="Symbol">)</a> <a id="2524" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2526" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2531" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2475" class="Bound">f</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2489" class="Bound">H</a> <a id="2536" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2512" class="Bound">a</a><a id="2537" class="Symbol">)</a>
    <a id="2543" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2464" class="Function">Hfa≡fHa</a> <a id="2551" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2551" class="Bound">f</a> <a id="2553" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2553" class="Bound">H</a> <a id="2555" class="Symbol">=</a> <a id="2557" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2559" class="Symbol">(λ</a> <a id="2562" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2562" class="Bound">f</a> <a id="2564" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2564" class="Bound">p</a> <a id="2566" class="Symbol">→</a> <a id="2568" class="Symbol">∀</a> <a id="2570" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2570" class="Bound">a</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2587" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2564" class="Bound">p</a><a id="2588" class="Symbol">)</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2562" class="Bound">f</a> <a id="2593" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2570" class="Bound">a</a><a id="2594" class="Symbol">)</a> <a id="2596" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2598" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2603" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2562" class="Bound">f</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2619" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2564" class="Bound">p</a><a id="2620" class="Symbol">)</a> <a id="2622" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2570" class="Bound">a</a><a id="2623" class="Symbol">))</a>
                    <a id="2646" class="Symbol">(λ</a> <a id="2649" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2649" class="Bound">a</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2657" class="Symbol">)</a>
                    <a id="2679" class="Symbol">(</a><a id="2680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2692" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2553" class="Bound">H</a><a id="2693" class="Symbol">))</a>

    <a id="2701" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="2724" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a>
    <a id="2730" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">isHAEquiv.g</a> <a id="2742" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a>         <a id="2761" class="Symbol">=</a> <a id="2763" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a>
    <a id="2769" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="2784" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a>       <a id="2801" class="Symbol">=</a> <a id="2803" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a>
    <a id="2809" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="2824" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a> <a id="2835" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a> <a id="2837" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a>   <a id="2841" class="Symbol">=</a>
      <a id="2849" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2855" class="Symbol">(λ</a> <a id="2858" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2858" class="Bound">j</a> <a id="2860" class="Symbol">→</a> <a id="2862" class="Symbol">λ</a> <a id="2864" class="Symbol">{</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a> <a id="2869" class="Symbol">=</a> <a id="2871" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2873" class="Symbol">)</a> <a id="2875" class="Symbol">→</a> <a id="2877" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="2885" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a><a id="2886" class="Symbol">))</a> <a id="2889" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2858" class="Bound">j</a>
                     <a id="2912" class="Symbol">;</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2921" class="Symbol">)</a> <a id="2923" class="Symbol">→</a> <a id="2925" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="2927" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a> <a id="2929" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2858" class="Bound">j</a> <a id="2931" class="Symbol">})</a>
            <a id="2946" class="Symbol">(</a><a id="2947" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="2955" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2835" class="Bound">b</a><a id="2956" class="Symbol">)</a> <a id="2958" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2837" class="Bound">i</a><a id="2959" class="Symbol">))</a>
    <a id="2966" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="2980" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2701" class="Function">isHAEquivf</a> <a id="2991" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a> <a id="2993" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2993" class="Bound">i</a> <a id="2995" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a> <a id="2997" class="Symbol">=</a>
      <a id="3005" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3011" class="Symbol">(λ</a> <a id="3014" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a> <a id="3016" class="Symbol">→</a> <a id="3018" class="Symbol">λ</a> <a id="3020" class="Symbol">{</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2993" class="Bound">i</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="3041" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a> <a id="3043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a><a id="3044" class="Symbol">))</a> <a id="3047" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a>
                     <a id="3070" class="Symbol">;</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3094" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a><a id="3095" class="Symbol">)))</a> <a id="3099" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a>
                     <a id="3122" class="Symbol">;</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3131" class="Symbol">)</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2427" class="Function">ε</a> <a id="3137" class="Symbol">(</a><a id="3138" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3140" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a><a id="3141" class="Symbol">)</a> <a id="3143" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3014" class="Bound">k</a><a id="3144" class="Symbol">})</a>
            <a id="3159" class="Symbol">(</a><a id="3160" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2464" class="Function">Hfa≡fHa</a> <a id="3171" class="Symbol">(λ</a> <a id="3174" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3174" class="Bound">x</a> <a id="3176" class="Symbol">→</a> <a id="3178" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2409" class="Function">g</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2391" class="Function">f</a> <a id="3183" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3174" class="Bound">x</a><a id="3184" class="Symbol">))</a> <a id="3187" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2445" class="Function">η</a> <a id="3189" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2991" class="Bound">a</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3194" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2993" class="Bound">i</a><a id="3195" class="Symbol">)</a> <a id="3197" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2995" class="Bound">j</a><a id="3198" class="Symbol">))</a>

<a id="equiv→HAEquiv"></a><a id="3202" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3220" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3222" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a> <a id="3224" class="Symbol">→</a> <a id="3226" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2130" class="Function">HAEquiv</a> <a id="3234" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3236" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a>
<a id="3238" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="3252" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a> <a id="3258" class="Symbol">.</a><a id="3259" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3263" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3265" class="Symbol">λ</a> <a id="3267" class="Keyword">where</a>
  <a id="3275" class="Symbol">.</a><a id="3276" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">isHAEquiv.g</a> <a id="3288" class="Symbol">→</a> <a id="3290" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3303" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3304" class="Symbol">)</a>
  <a id="3308" class="Symbol">.</a><a id="3309" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3339" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3340" class="Symbol">)</a>
  <a id="3344" class="Symbol">.</a><a id="3345" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3375" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3376" class="Symbol">)</a>
  <a id="3380" class="Symbol">.</a><a id="3381" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="3395" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3395" class="Bound">a</a> <a id="3397" class="Symbol">→</a> <a id="3399" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3422" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3252" class="Bound">e</a><a id="3423" class="Symbol">)</a> <a id="3425" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3395" class="Bound">a</a><a id="3426" class="Symbol">)</a>

<a id="congIso"></a><a id="3429" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="3437" class="Symbol">:</a> <a id="3439" class="Symbol">{</a><a id="3440" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3440" class="Bound">x</a> <a id="3442" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3442" class="Bound">y</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="3447" class="Symbol">}</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3450" class="Bound">e</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3458" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="3460" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3440" class="Bound">x</a> <a id="3472" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3474" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3442" class="Bound">y</a><a id="3475" class="Symbol">)</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3486" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3450" class="Bound">e</a> <a id="3488" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3440" class="Bound">x</a> <a id="3490" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3492" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3500" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3450" class="Bound">e</a> <a id="3502" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3442" class="Bound">y</a><a id="3503" class="Symbol">)</a>
<a id="3505" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="3513" class="Symbol">{</a><a id="3514" class="Argument">x</a> <a id="3516" class="Symbol">=</a> <a id="3518" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a><a id="3519" class="Symbol">}</a> <a id="3521" class="Symbol">{</a><a id="3522" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3523" class="Symbol">}</a> <a id="3525" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3527" class="Symbol">=</a> <a id="3529" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a>
  <a id="3536" class="Keyword">where</a>
  <a id="3544" class="Keyword">open</a> <a id="3549" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="3572" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3574" class="Symbol">.</a><a id="3575" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3578" class="Symbol">)</a>
  <a id="3582" class="Keyword">open</a> <a id="3587" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="3594" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="3599" class="Symbol">:</a> <a id="3601" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="3608" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3610" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3611" class="Symbol">)</a> <a id="3613" class="Symbol">(</a><a id="3614" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3622" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3624" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="3626" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3628" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3636" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3638" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3639" class="Symbol">)</a>
  <a id="3643" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3647" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a>   <a id="3654" class="Symbol">=</a> <a id="3656" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3661" class="Symbol">(</a><a id="3662" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="3674" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3676" class="Symbol">.</a><a id="3677" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3680" class="Symbol">)</a>
  <a id="3684" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3688" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="3693" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3693" class="Bound">p</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3707" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a><a id="3708" class="Symbol">)</a> <a id="3710" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3713" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3718" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="3720" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3693" class="Bound">p</a> <a id="3722" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3725" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3730" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a>
  <a id="3734" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3738" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="3743" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a> <a id="3745" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3747" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a> <a id="3749" class="Symbol">=</a>
    <a id="3755" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3761" class="Symbol">(λ</a> <a id="3764" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a> <a id="3766" class="Symbol">→</a> <a id="3768" class="Symbol">λ</a> <a id="3770" class="Symbol">{</a> <a id="3772" class="Symbol">(</a><a id="3773" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="3795" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="3797" class="Symbol">.</a><a id="3798" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
                                  <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3870" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a><a id="3871" class="Symbol">))</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3880" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="3882" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a><a id="3883" class="Symbol">)</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Function">linv</a> <a id="3891" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a><a id="3892" class="Symbol">)</a> <a id="3894" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a> <a id="3896" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a><a id="3897" class="Symbol">)</a>
                   <a id="3918" class="Symbol">;</a> <a id="3920" class="Symbol">(</a><a id="3921" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3923" class="Symbol">=</a> <a id="3925" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Symbol">→</a> <a id="3931" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Function">rinv</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a> <a id="3939" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a><a id="3940" class="Symbol">)</a> <a id="3942" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a>
                   <a id="3963" class="Symbol">;</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a> <a id="3968" class="Symbol">=</a> <a id="3970" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3972" class="Symbol">)</a> <a id="3974" class="Symbol">→</a> <a id="3976" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Function">com</a> <a id="3980" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="3982" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="3984" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a>
                   <a id="4005" class="Symbol">;</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a> <a id="4010" class="Symbol">=</a> <a id="4012" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4014" class="Symbol">)</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Function">com</a> <a id="4022" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a> <a id="4024" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3745" class="Bound">i</a> <a id="4026" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3764" class="Bound">k</a> <a id="4028" class="Symbol">})</a>
          <a id="4041" class="Symbol">(</a><a id="4042" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="4054" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4056" class="Symbol">.</a><a id="4057" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4061" class="Symbol">(</a><a id="4062" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Function">g</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3743" class="Bound">p</a> <a id="4067" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3747" class="Bound">j</a><a id="4068" class="Symbol">)))</a>
  <a id="4074" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4078" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3594" class="Function">goal</a> <a id="4083" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4083" class="Bound">p</a> <a id="4085" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4087" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a> <a id="4089" class="Symbol">=</a>
    <a id="4095" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4101" class="Symbol">(λ</a> <a id="4104" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4104" class="Bound">k</a> <a id="4106" class="Symbol">→</a> <a id="4108" class="Symbol">λ</a> <a id="4110" class="Symbol">{</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4115" class="Symbol">=</a> <a id="4117" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4119" class="Symbol">)</a> <a id="4121" class="Symbol">→</a> <a id="4123" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4083" class="Bound">p</a> <a id="4125" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a>
                   <a id="4146" class="Symbol">;</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a> <a id="4151" class="Symbol">=</a> <a id="4153" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4155" class="Symbol">)</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4167" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4169" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3518" class="Bound">x</a> <a id="4171" class="Symbol">(</a><a id="4172" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4174" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4176" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4104" class="Bound">k</a><a id="4177" class="Symbol">)</a>
                   <a id="4198" class="Symbol">;</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4207" class="Symbol">)</a> <a id="4209" class="Symbol">→</a> <a id="4211" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4219" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4221" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3522" class="Bound">y</a> <a id="4223" class="Symbol">(</a><a id="4224" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a> <a id="4226" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4228" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4104" class="Bound">k</a><a id="4229" class="Symbol">)</a> <a id="4231" class="Symbol">})</a>
          <a id="4244" class="Symbol">(</a><a id="4245" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4253" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3525" class="Bound">e</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4083" class="Bound">p</a> <a id="4258" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4087" class="Bound">j</a><a id="4259" class="Symbol">)</a> <a id="4261" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4085" class="Bound">i</a><a id="4262" class="Symbol">)</a>

<a id="invCongFunct"></a><a id="4265" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4265" class="Function">invCongFunct</a> <a id="4278" class="Symbol">:</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a> <a id="4283" class="Symbol">:</a> <a id="4285" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4286" class="Symbol">}</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4297" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4299" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4300" class="Symbol">)</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4303" class="Bound">p</a> <a id="4305" class="Symbol">:</a> <a id="4307" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4315" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4317" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a> <a id="4319" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4321" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4329" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4331" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4335" class="Bound">q</a> <a id="4337" class="Symbol">:</a> <a id="4339" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4347" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4349" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a> <a id="4351" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4353" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4361" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a> <a id="4363" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4281" class="Bound">x</a><a id="4364" class="Symbol">)</a>
             <a id="4379" class="Symbol">→</a> <a id="4381" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4398" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4303" class="Bound">p</a> <a id="4404" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4406" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4335" class="Bound">q</a><a id="4407" class="Symbol">)</a> <a id="4409" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4411" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4419" class="Symbol">(</a><a id="4420" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4428" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a><a id="4429" class="Symbol">)</a> <a id="4431" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4303" class="Bound">p</a> <a id="4433" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4435" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4452" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4289" class="Bound">e</a><a id="4453" class="Symbol">)</a> <a id="4455" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4335" class="Bound">q</a>
<a id="4457" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4265" class="Function">invCongFunct</a> <a id="4470" class="Symbol">{</a><a id="4471" class="Argument">x</a> <a id="4473" class="Symbol">=</a> <a id="4475" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4475" class="Bound">x</a><a id="4476" class="Symbol">}</a> <a id="4478" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4478" class="Bound">e</a> <a id="4480" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4480" class="Bound">p</a> <a id="4482" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4482" class="Bound">q</a> <a id="4484" class="Symbol">=</a> <a id="4486" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4521" class="Function">helper</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4502" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4478" class="Bound">e</a><a id="4503" class="Symbol">)</a> <a id="4505" class="Symbol">_</a> <a id="4507" class="Symbol">_</a> <a id="4509" class="Symbol">_</a>
  <a id="4513" class="Keyword">where</a>
  <a id="4521" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4521" class="Function">helper</a> <a id="4528" class="Symbol">:</a> <a id="4530" class="Symbol">{</a><a id="4531" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4536" class="Symbol">}</a> <a id="4538" class="Symbol">{</a><a id="4539" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4539" class="Bound">y</a> <a id="4541" class="Symbol">:</a> <a id="4543" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4544" class="Symbol">}</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4549" class="Symbol">:</a> <a id="4551" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4553" class="Symbol">→</a> <a id="4555" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4556" class="Symbol">)</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4565" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a> <a id="4567" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4569" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4539" class="Bound">y</a><a id="4570" class="Symbol">)</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4573" class="Bound">p</a> <a id="4575" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4575" class="Bound">q</a> <a id="4577" class="Symbol">:</a> <a id="4579" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a> <a id="4581" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4583" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4531" class="Bound">x</a><a id="4584" class="Symbol">)</a>
         <a id="4595" class="Symbol">→</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4602" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4604" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4607" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4612" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4573" class="Bound">p</a> <a id="4617" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4619" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4575" class="Bound">q</a><a id="4620" class="Symbol">)</a> <a id="4622" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4625" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a><a id="4626" class="Symbol">)</a> <a id="4628" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4635" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4637" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4640" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4645" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4647" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4573" class="Bound">p</a> <a id="4649" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4652" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a><a id="4653" class="Symbol">)</a> <a id="4655" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4657" class="Symbol">(</a><a id="4658" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4662" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a> <a id="4664" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4667" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4672" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4547" class="Bound">f</a> <a id="4674" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4575" class="Bound">q</a> <a id="4676" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4679" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4559" class="Bound">r</a><a id="4680" class="Symbol">)</a>
  <a id="4684" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4521" class="Function">helper</a> <a id="4691" class="Symbol">{</a><a id="4692" class="Argument">x</a> <a id="4694" class="Symbol">=</a> <a id="4696" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4696" class="Bound">x</a><a id="4697" class="Symbol">}</a> <a id="4699" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4701" class="Symbol">=</a>
    <a id="4707" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4709" class="Symbol">(λ</a> <a id="4712" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4712" class="Bound">y</a> <a id="4714" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4716" class="Symbol">→</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4719" class="Bound">p</a> <a id="4721" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4721" class="Bound">q</a> <a id="4723" class="Symbol">:</a> <a id="4725" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4696" class="Bound">x</a> <a id="4727" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4729" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4696" class="Bound">x</a><a id="4730" class="Symbol">)</a>
    <a id="4736" class="Symbol">→</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4743" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4745" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4748" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4753" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4755" class="Symbol">(</a><a id="4756" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4719" class="Bound">p</a> <a id="4758" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4760" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4721" class="Bound">q</a><a id="4761" class="Symbol">)</a> <a id="4763" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4766" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a><a id="4767" class="Symbol">)</a> <a id="4769" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4776" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4778" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4781" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4786" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4788" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4719" class="Bound">p</a> <a id="4790" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4793" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a><a id="4794" class="Symbol">)</a> <a id="4796" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4803" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a> <a id="4805" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4808" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4813" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4815" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4721" class="Bound">q</a> <a id="4817" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4820" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4714" class="Bound">r</a><a id="4821" class="Symbol">))</a>
      <a id="4830" class="Symbol">λ</a> <a id="4832" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4832" class="Bound">p</a> <a id="4834" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4834" class="Bound">q</a> <a id="4836" class="Symbol">→</a> <a id="4838" class="Symbol">(λ</a> <a id="4841" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4841" class="Bound">i</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="4862" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4864" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4832" class="Bound">p</a> <a id="4866" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4834" class="Bound">q</a> <a id="4868" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4841" class="Bound">i</a><a id="4869" class="Symbol">)</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4874" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4841" class="Bound">i</a><a id="4875" class="Symbol">))</a>
             <a id="4891" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4893" class="Symbol">λ</a> <a id="4895" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4895" class="Bound">i</a> <a id="4897" class="Symbol">→</a> <a id="4899" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4905" class="Symbol">(</a><a id="4906" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4911" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4913" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4832" class="Bound">p</a><a id="4914" class="Symbol">)</a> <a id="4916" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4895" class="Bound">i</a> <a id="4918" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4920" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4932" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4699" class="Bound">f</a> <a id="4934" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4834" class="Bound">q</a><a id="4935" class="Symbol">)</a> <a id="4937" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4895" class="Bound">i</a>

<a id="invCongRefl"></a><a id="4940" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4940" class="Function">invCongRefl</a> <a id="4952" class="Symbol">:</a> <a id="4954" class="Symbol">{</a><a id="4955" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4955" class="Bound">x</a> <a id="4957" class="Symbol">:</a> <a id="4959" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a><a id="4960" class="Symbol">}</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4963" class="Bound">e</a> <a id="4965" class="Symbol">:</a> <a id="4967" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4971" href="Cubical.Foundations.Equiv.HalfAdjoint.html#417" class="Generalizable">A</a> <a id="4973" href="Cubical.Foundations.Equiv.HalfAdjoint.html#432" class="Generalizable">B</a><a id="4974" class="Symbol">)</a> <a id="4976" class="Symbol">→</a> <a id="4978" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="4995" class="Symbol">{</a><a id="4996" class="Argument">x</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4955" class="Bound">x</a><a id="5001" class="Symbol">}</a> <a id="5003" class="Symbol">{</a><a id="5004" class="Argument">y</a> <a id="5006" class="Symbol">=</a> <a id="5008" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4955" class="Bound">x</a><a id="5009" class="Symbol">}</a> <a id="5011" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4963" class="Bound">e</a><a id="5012" class="Symbol">)</a> <a id="5014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5019" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5021" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5026" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4940" class="Function">invCongRefl</a> <a id="5038" class="Symbol">{</a><a id="5039" class="Argument">x</a> <a id="5041" class="Symbol">=</a> <a id="5043" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5043" class="Bound">x</a><a id="5044" class="Symbol">}</a> <a id="5046" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5046" class="Bound">e</a> <a id="5048" class="Symbol">=</a> <a id="5050" class="Symbol">(λ</a> <a id="5053" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5053" class="Bound">i</a> <a id="5055" class="Symbol">→</a> <a id="5057" class="Symbol">(λ</a> <a id="5060" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5060" class="Bound">j</a> <a id="5062" class="Symbol">→</a> <a id="5064" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5072" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5046" class="Bound">e</a> <a id="5074" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5043" class="Bound">x</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5053" class="Bound">i</a> <a id="5079" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5081" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5083" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5060" class="Bound">j</a><a id="5084" class="Symbol">))</a> <a id="5087" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5090" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5095" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5098" class="Symbol">(λ</a> <a id="5101" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5101" class="Bound">j</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5113" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5046" class="Bound">e</a> <a id="5115" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5043" class="Bound">x</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5053" class="Bound">i</a> <a id="5120" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5122" href="Cubical.Foundations.Equiv.HalfAdjoint.html#5101" class="Bound">j</a><a id="5123" class="Symbol">)))</a> <a id="5127" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5129" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5133" class="Symbol">(</a><a id="5134" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5144" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.PathSplit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.PathSplit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Theory about path split equivalences.
They are convenient to construct localization HITs as in
(the &quot;modalities paper&quot;)
https://arxiv.org/abs/1706.07526

- there are construction from and to equivalences ([pathSplitToEquiv] , [equivToPathSplit])
- the structure of a path split equivalence is actually a proposition ([isPropIsPathSplitEquiv])

The module starts with a couple of general facts about equivalences:

- if f is an equivalence then (cong f) is an equivalence ([equivCong])
- if f is an equivalence then pre- and postcomposition with f are equivalences ([preCompEquiv], [postCompEquiv])

(those are not in &#39;Equiv.agda&#39; because they need Univalence.agda (which imports Equiv.agda))
-}</a>
<a id="700" class="Keyword">module</a> <a id="707" href="Cubical.Foundations.Equiv.PathSplit.html" class="Module">Cubical.Foundations.Equiv.PathSplit</a> <a id="743" class="Keyword">where</a>

<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="790" class="Keyword">open</a> <a id="795" class="Keyword">import</a> <a id="802" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="831" class="Keyword">open</a> <a id="836" class="Keyword">import</a> <a id="843" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>

<a id="1007" class="Keyword">open</a> <a id="1012" class="Keyword">import</a> <a id="1019" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="1039" class="Keyword">record</a> <a id="isPathSplitEquiv"></a><a id="1046" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="1063" class="Symbol">{</a><a id="1064" href="Cubical.Foundations.Equiv.PathSplit.html#1064" class="Bound">ℓ</a> <a id="1066" href="Cubical.Foundations.Equiv.PathSplit.html#1066" class="Bound">ℓ&#39;</a><a id="1068" class="Symbol">}</a> <a id="1070" class="Symbol">{</a><a id="1071" href="Cubical.Foundations.Equiv.PathSplit.html#1071" class="Bound">A</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>  <a id="1081" href="Cubical.Foundations.Equiv.PathSplit.html#1064" class="Bound">ℓ</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Cubical.Foundations.Equiv.PathSplit.html#1085" class="Bound">B</a> <a id="1087" class="Symbol">:</a> <a id="1089" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1094" href="Cubical.Foundations.Equiv.PathSplit.html#1066" class="Bound">ℓ&#39;</a><a id="1096" class="Symbol">}</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Cubical.Foundations.Equiv.PathSplit.html#1099" class="Bound">f</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Cubical.Foundations.Equiv.PathSplit.html#1071" class="Bound">A</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Cubical.Foundations.Equiv.PathSplit.html#1085" class="Bound">B</a><a id="1108" class="Symbol">)</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1124" href="Cubical.Foundations.Equiv.PathSplit.html#1064" class="Bound">ℓ</a> <a id="1126" href="Cubical.Foundations.Equiv.PathSplit.html#1066" class="Bound">ℓ&#39;</a><a id="1128" class="Symbol">)</a> <a id="1130" class="Keyword">where</a>
  <a id="1138" class="Keyword">field</a>
    <a id="isPathSplitEquiv.sec"></a><a id="1148" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="1165" href="Cubical.Foundations.Equiv.PathSplit.html#1099" class="Bound">f</a>
    <a id="isPathSplitEquiv.secCong"></a><a id="1171" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="1179" class="Symbol">:</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Cubical.Foundations.Equiv.PathSplit.html#1182" class="Bound">x</a> <a id="1184" href="Cubical.Foundations.Equiv.PathSplit.html#1184" class="Bound">y</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Cubical.Foundations.Equiv.PathSplit.html#1071" class="Bound">A</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="1204" class="Symbol">(λ</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Cubical.Foundations.Equiv.PathSplit.html#1208" class="Bound">p</a> <a id="1210" class="Symbol">:</a> <a id="1212" href="Cubical.Foundations.Equiv.PathSplit.html#1182" class="Bound">x</a> <a id="1214" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1216" href="Cubical.Foundations.Equiv.PathSplit.html#1184" class="Bound">y</a><a id="1217" class="Symbol">)</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1226" href="Cubical.Foundations.Equiv.PathSplit.html#1099" class="Bound">f</a> <a id="1228" href="Cubical.Foundations.Equiv.PathSplit.html#1208" class="Bound">p</a><a id="1229" class="Symbol">)</a>

<a id="PathSplitEquiv"></a><a id="1232" href="Cubical.Foundations.Equiv.PathSplit.html#1232" class="Function">PathSplitEquiv</a> <a id="1247" class="Symbol">:</a> <a id="1249" class="Symbol">∀</a> <a id="1251" class="Symbol">{</a><a id="1252" href="Cubical.Foundations.Equiv.PathSplit.html#1252" class="Bound">ℓ</a> <a id="1254" href="Cubical.Foundations.Equiv.PathSplit.html#1254" class="Bound">ℓ&#39;</a><a id="1256" class="Symbol">}</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Foundations.Equiv.PathSplit.html#1259" class="Bound">A</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>  <a id="1269" href="Cubical.Foundations.Equiv.PathSplit.html#1252" class="Bound">ℓ</a><a id="1270" class="Symbol">)</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Cubical.Foundations.Equiv.PathSplit.html#1273" class="Bound">B</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1282" href="Cubical.Foundations.Equiv.PathSplit.html#1254" class="Bound">ℓ&#39;</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1300" href="Cubical.Foundations.Equiv.PathSplit.html#1252" class="Bound">ℓ</a> <a id="1302" href="Cubical.Foundations.Equiv.PathSplit.html#1254" class="Bound">ℓ&#39;</a><a id="1304" class="Symbol">)</a>
<a id="1306" href="Cubical.Foundations.Equiv.PathSplit.html#1232" class="Function">PathSplitEquiv</a> <a id="1321" href="Cubical.Foundations.Equiv.PathSplit.html#1321" class="Bound">A</a> <a id="1323" href="Cubical.Foundations.Equiv.PathSplit.html#1323" class="Bound">B</a> <a id="1325" class="Symbol">=</a> <a id="1327" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1330" href="Cubical.Foundations.Equiv.PathSplit.html#1330" class="Bound">f</a> <a id="1332" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Cubical.Foundations.Equiv.PathSplit.html#1321" class="Bound">A</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.Foundations.Equiv.PathSplit.html#1323" class="Bound">B</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1344" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="1361" href="Cubical.Foundations.Equiv.PathSplit.html#1330" class="Bound">f</a>

<a id="1364" class="Keyword">open</a> <a id="1369" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Module">isPathSplitEquiv</a>

<a id="idIsPathSplitEquiv"></a><a id="1387" href="Cubical.Foundations.Equiv.PathSplit.html#1387" class="Function">idIsPathSplitEquiv</a> <a id="1406" class="Symbol">:</a> <a id="1408" class="Symbol">∀</a> <a id="1410" class="Symbol">{</a><a id="1411" href="Cubical.Foundations.Equiv.PathSplit.html#1411" class="Bound">ℓ</a><a id="1412" class="Symbol">}</a> <a id="1414" class="Symbol">{</a><a id="1415" href="Cubical.Foundations.Equiv.PathSplit.html#1415" class="Bound">A</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1424" href="Cubical.Foundations.Equiv.PathSplit.html#1411" class="Bound">ℓ</a><a id="1425" class="Symbol">}</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="1446" class="Symbol">(λ</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Foundations.Equiv.PathSplit.html#1450" class="Bound">x</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Cubical.Foundations.Equiv.PathSplit.html#1415" class="Bound">A</a><a id="1455" class="Symbol">)</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Cubical.Foundations.Equiv.PathSplit.html#1450" class="Bound">x</a><a id="1460" class="Symbol">)</a>
<a id="1462" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1466" href="Cubical.Foundations.Equiv.PathSplit.html#1387" class="Function">idIsPathSplitEquiv</a>     <a id="1489" class="Symbol">=</a> <a id="1491" class="Symbol">(λ</a> <a id="1494" href="Cubical.Foundations.Equiv.PathSplit.html#1494" class="Bound">x</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Cubical.Foundations.Equiv.PathSplit.html#1494" class="Bound">x</a><a id="1499" class="Symbol">)</a> <a id="1501" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1503" class="Symbol">(λ</a> <a id="1506" href="Cubical.Foundations.Equiv.PathSplit.html#1506" class="Bound">_</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1514" class="Symbol">)</a>
<a id="1516" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="1524" href="Cubical.Foundations.Equiv.PathSplit.html#1387" class="Function">idIsPathSplitEquiv</a> <a id="1543" class="Symbol">=</a> <a id="1545" class="Symbol">λ</a> <a id="1547" href="Cubical.Foundations.Equiv.PathSplit.html#1547" class="Bound">_</a> <a id="1549" href="Cubical.Foundations.Equiv.PathSplit.html#1549" class="Bound">_</a> <a id="1551" class="Symbol">→</a> <a id="1553" class="Symbol">(λ</a> <a id="1556" href="Cubical.Foundations.Equiv.PathSplit.html#1556" class="Bound">p</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="Cubical.Foundations.Equiv.PathSplit.html#1556" class="Bound">p</a><a id="1561" class="Symbol">)</a> <a id="1563" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1565" class="Symbol">λ</a> <a id="1567" href="Cubical.Foundations.Equiv.PathSplit.html#1567" class="Bound">p</a> <a id="1569" href="Cubical.Foundations.Equiv.PathSplit.html#1569" class="Bound">_</a> <a id="1571" class="Symbol">→</a> <a id="1573" href="Cubical.Foundations.Equiv.PathSplit.html#1567" class="Bound">p</a>

<a id="1576" class="Keyword">module</a> <a id="1583" href="Cubical.Foundations.Equiv.PathSplit.html#1583" class="Module">_</a> <a id="1585" class="Symbol">{</a><a id="1586" href="Cubical.Foundations.Equiv.PathSplit.html#1586" class="Bound">ℓ</a> <a id="1588" href="Cubical.Foundations.Equiv.PathSplit.html#1588" class="Bound">ℓ&#39;</a><a id="1590" class="Symbol">}</a> <a id="1592" class="Symbol">{</a><a id="1593" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1602" href="Cubical.Foundations.Equiv.PathSplit.html#1586" class="Bound">ℓ</a><a id="1603" class="Symbol">}</a> <a id="1605" class="Symbol">{</a><a id="1606" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1615" href="Cubical.Foundations.Equiv.PathSplit.html#1588" class="Bound">ℓ&#39;</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Keyword">where</a>

  <a id="1628" class="Keyword">open</a> <a id="1633" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="1640" href="Cubical.Foundations.Equiv.PathSplit.html#1640" class="Function">toIso</a> <a id="1646" class="Symbol">:</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Cubical.Foundations.Equiv.PathSplit.html#1649" class="Bound">f</a> <a id="1651" class="Symbol">:</a> <a id="1653" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="1679" href="Cubical.Foundations.Equiv.PathSplit.html#1649" class="Bound">f</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1687" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a> <a id="1689" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a>
  <a id="1693" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Cubical.Foundations.Equiv.PathSplit.html#1640" class="Function">toIso</a> <a id="1704" href="Cubical.Foundations.Equiv.PathSplit.html#1704" class="Bound">f</a> <a id="1706" class="Symbol">_)</a> <a id="1709" class="Symbol">=</a> <a id="1711" href="Cubical.Foundations.Equiv.PathSplit.html#1704" class="Bound">f</a>
  <a id="1715" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Foundations.Equiv.PathSplit.html#1640" class="Function">toIso</a> <a id="1726" class="Symbol">_</a> <a id="1728" href="Cubical.Foundations.Equiv.PathSplit.html#1728" class="Bound">p</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Cubical.Foundations.Equiv.PathSplit.html#1728" class="Bound">p</a> <a id="1735" class="Symbol">.</a><a id="1736" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1740" class="Symbol">.</a><a id="1741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="1747" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Foundations.Equiv.PathSplit.html#1640" class="Function">toIso</a> <a id="1758" class="Symbol">_</a> <a id="1760" href="Cubical.Foundations.Equiv.PathSplit.html#1760" class="Bound">p</a><a id="1761" class="Symbol">)</a>  <a id="1764" class="Symbol">=</a> <a id="1766" href="Cubical.Foundations.Equiv.PathSplit.html#1760" class="Bound">p</a> <a id="1768" class="Symbol">.</a><a id="1769" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1773" class="Symbol">.</a><a id="1774" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
  <a id="1780" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1784" class="Symbol">(</a><a id="1785" href="Cubical.Foundations.Equiv.PathSplit.html#1640" class="Function">toIso</a> <a id="1791" href="Cubical.Foundations.Equiv.PathSplit.html#1791" class="Bound">f</a> <a id="1793" href="Cubical.Foundations.Equiv.PathSplit.html#1793" class="Bound">p</a><a id="1794" class="Symbol">)</a> <a id="1796" href="Cubical.Foundations.Equiv.PathSplit.html#1796" class="Bound">x</a> <a id="1798" class="Symbol">=</a> <a id="1800" href="Cubical.Foundations.Equiv.PathSplit.html#1793" class="Bound">p</a> <a id="1802" class="Symbol">.</a><a id="1803" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Cubical.Foundations.Equiv.PathSplit.html#1793" class="Bound">p</a> <a id="1814" class="Symbol">.</a><a id="1815" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1819" class="Symbol">.</a><a id="1820" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Cubical.Foundations.Equiv.PathSplit.html#1791" class="Bound">f</a> <a id="1827" href="Cubical.Foundations.Equiv.PathSplit.html#1796" class="Bound">x</a><a id="1828" class="Symbol">))</a> <a id="1831" href="Cubical.Foundations.Equiv.PathSplit.html#1796" class="Bound">x</a> <a id="1833" class="Symbol">.</a><a id="1834" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Cubical.Foundations.Equiv.PathSplit.html#1793" class="Bound">p</a> <a id="1841" class="Symbol">.</a><a id="1842" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1846" class="Symbol">.</a><a id="1847" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Equiv.PathSplit.html#1791" class="Bound">f</a> <a id="1854" href="Cubical.Foundations.Equiv.PathSplit.html#1796" class="Bound">x</a><a id="1855" class="Symbol">))</a>

  <a id="1861" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="1871" class="Symbol">:</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Cubical.Foundations.Equiv.PathSplit.html#1874" class="Bound">f</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="1904" href="Cubical.Foundations.Equiv.PathSplit.html#1874" class="Bound">f</a> <a id="1906" class="Symbol">→</a> <a id="1908" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1916" href="Cubical.Foundations.Equiv.PathSplit.html#1874" class="Bound">f</a>
  <a id="1920" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="1930" href="Cubical.Foundations.Equiv.PathSplit.html#1930" class="Bound">f</a> <a id="1932" href="Cubical.Foundations.Equiv.PathSplit.html#1932" class="Bound">p</a> <a id="1934" class="Symbol">=</a> <a id="1936" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Cubical.Foundations.Equiv.PathSplit.html#1640" class="Function">toIso</a> <a id="1956" href="Cubical.Foundations.Equiv.PathSplit.html#1930" class="Bound">f</a> <a id="1958" href="Cubical.Foundations.Equiv.PathSplit.html#1932" class="Bound">p</a><a id="1959" class="Symbol">)</a>

  <a id="1964" href="Cubical.Foundations.Equiv.PathSplit.html#1964" class="Function">sectionOfEquiv&#39;</a> <a id="1980" class="Symbol">:</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Cubical.Foundations.Equiv.PathSplit.html#1983" class="Bound">f</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">→</a> <a id="1996" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2004" href="Cubical.Foundations.Equiv.PathSplit.html#1983" class="Bound">f</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a>
  <a id="2016" href="Cubical.Foundations.Equiv.PathSplit.html#1964" class="Function">sectionOfEquiv&#39;</a> <a id="2032" href="Cubical.Foundations.Equiv.PathSplit.html#2032" class="Bound">f</a> <a id="2034" href="Cubical.Foundations.Equiv.PathSplit.html#2034" class="Bound">isEqv</a> <a id="2040" href="Cubical.Foundations.Equiv.PathSplit.html#2040" class="Bound">x</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Cubical.Foundations.Equiv.PathSplit.html#2034" class="Bound">isEqv</a> <a id="2050" class="Symbol">.</a><a id="2051" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2063" href="Cubical.Foundations.Equiv.PathSplit.html#2040" class="Bound">x</a> <a id="2065" class="Symbol">.</a><a id="2066" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2070" class="Symbol">.</a><a id="2071" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="2078" href="Cubical.Foundations.Equiv.PathSplit.html#2078" class="Function">isSec</a> <a id="2084" class="Symbol">:</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Cubical.Foundations.Equiv.PathSplit.html#2087" class="Bound">f</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a><a id="2096" class="Symbol">)</a> <a id="2098" class="Symbol">→</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Cubical.Foundations.Equiv.PathSplit.html#2101" class="Bound">pf</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2114" href="Cubical.Foundations.Equiv.PathSplit.html#2087" class="Bound">f</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2127" href="Cubical.Foundations.Equiv.PathSplit.html#2087" class="Bound">f</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Cubical.Foundations.Equiv.PathSplit.html#1964" class="Function">sectionOfEquiv&#39;</a> <a id="2146" href="Cubical.Foundations.Equiv.PathSplit.html#2087" class="Bound">f</a> <a id="2148" href="Cubical.Foundations.Equiv.PathSplit.html#2101" class="Bound">pf</a><a id="2150" class="Symbol">)</a>
  <a id="2154" href="Cubical.Foundations.Equiv.PathSplit.html#2078" class="Function">isSec</a> <a id="2160" href="Cubical.Foundations.Equiv.PathSplit.html#2160" class="Bound">f</a> <a id="2162" href="Cubical.Foundations.Equiv.PathSplit.html#2162" class="Bound">isEqv</a> <a id="2168" href="Cubical.Foundations.Equiv.PathSplit.html#2168" class="Bound">x</a> <a id="2170" class="Symbol">=</a> <a id="2172" href="Cubical.Foundations.Equiv.PathSplit.html#2162" class="Bound">isEqv</a> <a id="2178" class="Symbol">.</a><a id="2179" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2191" href="Cubical.Foundations.Equiv.PathSplit.html#2168" class="Bound">x</a> <a id="2193" class="Symbol">.</a><a id="2194" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2198" class="Symbol">.</a><a id="2199" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="2206" href="Cubical.Foundations.Equiv.PathSplit.html#2206" class="Function">sectionOfEquiv</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Cubical.Foundations.Equiv.PathSplit.html#2224" class="Bound">f</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="Cubical.Foundations.Equiv.PathSplit.html#1593" class="Bound">A</a> <a id="2230" class="Symbol">→</a> <a id="2232" href="Cubical.Foundations.Equiv.PathSplit.html#1606" class="Bound">B</a><a id="2233" class="Symbol">)</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2245" href="Cubical.Foundations.Equiv.PathSplit.html#2224" class="Bound">f</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="2260" href="Cubical.Foundations.Equiv.PathSplit.html#2224" class="Bound">f</a>
  <a id="2264" href="Cubical.Foundations.Equiv.PathSplit.html#2206" class="Function">sectionOfEquiv</a> <a id="2279" href="Cubical.Foundations.Equiv.PathSplit.html#2279" class="Bound">f</a> <a id="2281" href="Cubical.Foundations.Equiv.PathSplit.html#2281" class="Bound">e</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Cubical.Foundations.Equiv.PathSplit.html#1964" class="Function">sectionOfEquiv&#39;</a> <a id="2301" href="Cubical.Foundations.Equiv.PathSplit.html#2279" class="Bound">f</a> <a id="2303" href="Cubical.Foundations.Equiv.PathSplit.html#2281" class="Bound">e</a> <a id="2305" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2307" href="Cubical.Foundations.Equiv.PathSplit.html#2078" class="Function">isSec</a> <a id="2313" href="Cubical.Foundations.Equiv.PathSplit.html#2279" class="Bound">f</a> <a id="2315" href="Cubical.Foundations.Equiv.PathSplit.html#2281" class="Bound">e</a>

<a id="2318" class="Keyword">module</a> <a id="2325" href="Cubical.Foundations.Equiv.PathSplit.html#2325" class="Module">_</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Cubical.Foundations.Equiv.PathSplit.html#2328" class="Bound">ℓ</a> <a id="2330" href="Cubical.Foundations.Equiv.PathSplit.html#2330" class="Bound">ℓ&#39;</a><a id="2332" class="Symbol">}</a> <a id="2334" class="Symbol">{</a><a id="2335" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a> <a id="2337" class="Symbol">:</a> <a id="2339" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2344" href="Cubical.Foundations.Equiv.PathSplit.html#2328" class="Bound">ℓ</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">{</a><a id="2348" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2357" href="Cubical.Foundations.Equiv.PathSplit.html#2330" class="Bound">ℓ&#39;</a><a id="2359" class="Symbol">}</a> <a id="2361" class="Keyword">where</a>

  <a id="2370" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="2382" class="Symbol">:</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Cubical.Foundations.Equiv.PathSplit.html#2385" class="Bound">f</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a><a id="2394" class="Symbol">)</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2406" href="Cubical.Foundations.Equiv.PathSplit.html#2385" class="Bound">f</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="2427" href="Cubical.Foundations.Equiv.PathSplit.html#2385" class="Bound">f</a>
  <a id="2431" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="2448" href="Cubical.Foundations.Equiv.PathSplit.html#2448" class="Bound">f</a> <a id="2450" href="Cubical.Foundations.Equiv.PathSplit.html#2450" class="Bound">pf</a><a id="2452" class="Symbol">)</a> <a id="2454" class="Symbol">=</a> <a id="2456" href="Cubical.Foundations.Equiv.PathSplit.html#1964" class="Function">sectionOfEquiv&#39;</a> <a id="2472" href="Cubical.Foundations.Equiv.PathSplit.html#2448" class="Bound">f</a> <a id="2474" href="Cubical.Foundations.Equiv.PathSplit.html#2450" class="Bound">pf</a> <a id="2477" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2479" href="Cubical.Foundations.Equiv.PathSplit.html#2078" class="Function">isSec</a> <a id="2485" href="Cubical.Foundations.Equiv.PathSplit.html#2448" class="Bound">f</a> <a id="2487" href="Cubical.Foundations.Equiv.PathSplit.html#2450" class="Bound">pf</a>
  <a id="2492" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="2513" href="Cubical.Foundations.Equiv.PathSplit.html#2513" class="Bound">f</a> <a id="2515" href="Cubical.Foundations.Equiv.PathSplit.html#2515" class="Bound">pf</a><a id="2517" class="Symbol">)</a> <a id="2519" href="Cubical.Foundations.Equiv.PathSplit.html#2519" class="Bound">x</a> <a id="2521" href="Cubical.Foundations.Equiv.PathSplit.html#2521" class="Bound">y</a> <a id="2523" class="Symbol">=</a> <a id="2525" href="Cubical.Foundations.Equiv.PathSplit.html#2206" class="Function">sectionOfEquiv</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2546" href="Cubical.Foundations.Equiv.PathSplit.html#2513" class="Bound">f</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.Foundations.Equiv.Properties.html#1439" class="Function">isEquivCong</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Cubical.Foundations.Equiv.PathSplit.html#2513" class="Bound">f</a> <a id="2565" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2567" href="Cubical.Foundations.Equiv.PathSplit.html#2515" class="Bound">pf</a><a id="2569" class="Symbol">))</a>

  <a id="2575" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Cubical.Foundations.Equiv.PathSplit.html#1232" class="Function">PathSplitEquiv</a> <a id="2609" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a> <a id="2611" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a> <a id="2617" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2619" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a>
  <a id="2623" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Cubical.Foundations.Equiv.PathSplit.html#2646" class="Bound">f</a> <a id="2648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2650" class="Symbol">_))</a> <a id="2654" class="Symbol">=</a> <a id="2656" href="Cubical.Foundations.Equiv.PathSplit.html#2646" class="Bound">f</a>
  <a id="2660" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="2682" class="Symbol">(_</a> <a id="2685" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2687" href="Cubical.Foundations.Equiv.PathSplit.html#2687" class="Bound">e</a><a id="2688" class="Symbol">))</a> <a id="2691" class="Symbol">=</a> <a id="2693" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="2703" class="Symbol">_</a> <a id="2705" href="Cubical.Foundations.Equiv.PathSplit.html#2687" class="Bound">e</a>

  <a id="2710" href="Cubical.Foundations.Equiv.PathSplit.html#2710" class="Function">equivToPathSplit</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a> <a id="2731" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2733" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Cubical.Foundations.Equiv.PathSplit.html#1232" class="Function">PathSplitEquiv</a> <a id="2752" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a> <a id="2754" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a>
  <a id="2758" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Cubical.Foundations.Equiv.PathSplit.html#2710" class="Function">equivToPathSplit</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Cubical.Foundations.Equiv.PathSplit.html#2781" class="Bound">f</a> <a id="2783" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2785" class="Symbol">_))</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Cubical.Foundations.Equiv.PathSplit.html#2781" class="Bound">f</a>
  <a id="2795" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Cubical.Foundations.Equiv.PathSplit.html#2710" class="Function">equivToPathSplit</a> <a id="2817" class="Symbol">(_</a> <a id="2820" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2822" href="Cubical.Foundations.Equiv.PathSplit.html#2822" class="Bound">e</a><a id="2823" class="Symbol">))</a> <a id="2826" class="Symbol">=</a> <a id="2828" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="2840" class="Symbol">_</a> <a id="2842" href="Cubical.Foundations.Equiv.PathSplit.html#2822" class="Bound">e</a>

  <a id="2847" href="Cubical.Foundations.Equiv.PathSplit.html#2847" class="Function">equivHasUniqueSection</a> <a id="2869" class="Symbol">:</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Cubical.Foundations.Equiv.PathSplit.html#2872" class="Bound">f</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a> <a id="2878" class="Symbol">→</a> <a id="2880" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a><a id="2881" class="Symbol">)</a> <a id="2883" class="Symbol">→</a> <a id="2885" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2893" href="Cubical.Foundations.Equiv.PathSplit.html#2872" class="Bound">f</a> <a id="2895" class="Symbol">→</a> <a id="2897" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="2901" href="Cubical.Foundations.Equiv.PathSplit.html#2901" class="Bound">g</a> <a id="2903" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a> <a id="2908" class="Symbol">→</a> <a id="2910" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a><a id="2911" class="Symbol">)</a> <a id="2913" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="2915" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2923" href="Cubical.Foundations.Equiv.PathSplit.html#2872" class="Bound">f</a> <a id="2925" href="Cubical.Foundations.Equiv.PathSplit.html#2901" class="Bound">g</a>
  <a id="2929" href="Cubical.Foundations.Equiv.PathSplit.html#2847" class="Function">equivHasUniqueSection</a> <a id="2951" href="Cubical.Foundations.Equiv.PathSplit.html#2951" class="Bound">f</a> <a id="2953" href="Cubical.Foundations.Equiv.PathSplit.html#2953" class="Bound">eq</a> <a id="2956" class="Symbol">=</a> <a id="2958" href="Cubical.Foundations.Equiv.PathSplit.html#3112" class="Function">helper&#39;</a>
    <a id="2970" class="Keyword">where</a>
    <a id="2980" href="Cubical.Foundations.Equiv.PathSplit.html#2980" class="Function">helper</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3004" class="Symbol">(λ</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Foundations.Equiv.PathSplit.html#3008" class="Bound">φ</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a><a id="3017" class="Symbol">)</a> <a id="3019" class="Symbol">→</a> <a id="3021" href="Cubical.Foundations.Equiv.PathSplit.html#2951" class="Bound">f</a> <a id="3023" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3025" href="Cubical.Foundations.Equiv.PathSplit.html#3008" class="Bound">φ</a><a id="3026" class="Symbol">)</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="3035" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a><a id="3036" class="Symbol">))</a>
    <a id="3043" href="Cubical.Foundations.Equiv.PathSplit.html#2980" class="Function">helper</a> <a id="3050" class="Symbol">=</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3070" class="Symbol">(</a><a id="3071" href="Cubical.Foundations.Equiv.Properties.html#2345" class="Function">postCompEquiv</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Equiv.PathSplit.html#2951" class="Bound">f</a> <a id="3088" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3090" href="Cubical.Foundations.Equiv.PathSplit.html#2953" class="Bound">eq</a><a id="3092" class="Symbol">))))</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="3104" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a><a id="3105" class="Symbol">)</a>

    <a id="3112" href="Cubical.Foundations.Equiv.PathSplit.html#3112" class="Function">helper&#39;</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="3126" href="Cubical.Foundations.Equiv.PathSplit.html#3126" class="Bound">φ</a> <a id="3128" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Cubical.Foundations.Equiv.PathSplit.html#2335" class="Bound">A</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="3140" class="Symbol">((</a><a id="3142" href="Cubical.Foundations.Equiv.PathSplit.html#3142" class="Bound">x</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Cubical.Foundations.Equiv.PathSplit.html#2348" class="Bound">B</a><a id="3147" class="Symbol">)</a> <a id="3149" class="Symbol">→</a> <a id="3151" href="Cubical.Foundations.Equiv.PathSplit.html#2951" class="Bound">f</a> <a id="3153" class="Symbol">(</a><a id="3154" href="Cubical.Foundations.Equiv.PathSplit.html#3126" class="Bound">φ</a> <a id="3156" href="Cubical.Foundations.Equiv.PathSplit.html#3142" class="Bound">x</a><a id="3157" class="Symbol">)</a> <a id="3159" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3161" href="Cubical.Foundations.Equiv.PathSplit.html#3142" class="Bound">x</a><a id="3162" class="Symbol">)</a>
    <a id="3168" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3172" href="Cubical.Foundations.Equiv.PathSplit.html#3112" class="Function">helper&#39;</a> <a id="3180" class="Symbol">=</a> <a id="3182" class="Symbol">(</a><a id="3183" href="Cubical.Foundations.Equiv.PathSplit.html#2980" class="Function">helper</a> <a id="3190" class="Symbol">.</a><a id="3191" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3195" class="Symbol">.</a><a id="3196" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3200" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3202" class="Symbol">λ</a> <a id="3204" href="Cubical.Foundations.Equiv.PathSplit.html#3204" class="Bound">x</a> <a id="3206" href="Cubical.Foundations.Equiv.PathSplit.html#3206" class="Bound">i</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="Cubical.Foundations.Equiv.PathSplit.html#2980" class="Function">helper</a> <a id="3217" class="Symbol">.</a><a id="3218" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3222" class="Symbol">.</a><a id="3223" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3227" href="Cubical.Foundations.Equiv.PathSplit.html#3206" class="Bound">i</a> <a id="3229" href="Cubical.Foundations.Equiv.PathSplit.html#3204" class="Bound">x</a><a id="3230" class="Symbol">)</a>
    <a id="3236" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3240" href="Cubical.Foundations.Equiv.PathSplit.html#3112" class="Function">helper&#39;</a> <a id="3248" href="Cubical.Foundations.Equiv.PathSplit.html#3248" class="Bound">y</a> <a id="3250" href="Cubical.Foundations.Equiv.PathSplit.html#3250" class="Bound">i</a> <a id="3252" class="Symbol">=</a> <a id="3254" class="Symbol">(</a><a id="3255" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Cubical.Foundations.Equiv.PathSplit.html#3302" class="Function">η</a> <a id="3262" href="Cubical.Foundations.Equiv.PathSplit.html#3250" class="Bound">i</a><a id="3263" class="Symbol">)</a> <a id="3265" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3267" class="Symbol">λ</a> <a id="3269" href="Cubical.Foundations.Equiv.PathSplit.html#3269" class="Bound">b</a> <a id="3271" href="Cubical.Foundations.Equiv.PathSplit.html#3271" class="Bound">j</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3279" class="Symbol">(</a><a id="3280" href="Cubical.Foundations.Equiv.PathSplit.html#3302" class="Function">η</a> <a id="3282" href="Cubical.Foundations.Equiv.PathSplit.html#3250" class="Bound">i</a><a id="3283" class="Symbol">)</a> <a id="3285" href="Cubical.Foundations.Equiv.PathSplit.html#3271" class="Bound">j</a> <a id="3287" href="Cubical.Foundations.Equiv.PathSplit.html#3269" class="Bound">b</a><a id="3288" class="Symbol">)</a>
      <a id="3296" class="Keyword">where</a> <a id="3302" href="Cubical.Foundations.Equiv.PathSplit.html#3302" class="Function">η</a> <a id="3304" class="Symbol">=</a> <a id="3306" href="Cubical.Foundations.Equiv.PathSplit.html#2980" class="Function">helper</a> <a id="3313" class="Symbol">.</a><a id="3314" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3323" href="Cubical.Foundations.Equiv.PathSplit.html#3248" class="Bound">y</a> <a id="3325" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3327" class="Symbol">λ</a> <a id="3329" href="Cubical.Foundations.Equiv.PathSplit.html#3329" class="Bound">i</a> <a id="3331" href="Cubical.Foundations.Equiv.PathSplit.html#3331" class="Bound">b</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3339" href="Cubical.Foundations.Equiv.PathSplit.html#3248" class="Bound">y</a> <a id="3341" href="Cubical.Foundations.Equiv.PathSplit.html#3331" class="Bound">b</a> <a id="3343" href="Cubical.Foundations.Equiv.PathSplit.html#3329" class="Bound">i</a><a id="3344" class="Symbol">)</a>

<a id="3347" class="Comment">{-
  PathSplitEquiv is a proposition and the type
  of path split equivs is equivalent to the type of equivalences
-}</a>
<a id="isPropIsPathSplitEquiv"></a><a id="3465" href="Cubical.Foundations.Equiv.PathSplit.html#3465" class="Function">isPropIsPathSplitEquiv</a> <a id="3488" class="Symbol">:</a> <a id="3490" class="Symbol">∀</a> <a id="3492" class="Symbol">{</a><a id="3493" href="Cubical.Foundations.Equiv.PathSplit.html#3493" class="Bound">ℓ</a><a id="3494" class="Symbol">}</a> <a id="3496" class="Symbol">{</a><a id="3497" href="Cubical.Foundations.Equiv.PathSplit.html#3497" class="Bound">ℓ&#39;</a><a id="3499" class="Symbol">}</a> <a id="3501" class="Symbol">{</a><a id="3502" href="Cubical.Foundations.Equiv.PathSplit.html#3502" class="Bound">A</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3511" href="Cubical.Foundations.Equiv.PathSplit.html#3493" class="Bound">ℓ</a><a id="3512" class="Symbol">}</a> <a id="3514" class="Symbol">{</a><a id="3515" href="Cubical.Foundations.Equiv.PathSplit.html#3515" class="Bound">B</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3524" href="Cubical.Foundations.Equiv.PathSplit.html#3497" class="Bound">ℓ&#39;</a><a id="3526" class="Symbol">}</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Cubical.Foundations.Equiv.PathSplit.html#3529" class="Bound">f</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Cubical.Foundations.Equiv.PathSplit.html#3502" class="Bound">A</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Cubical.Foundations.Equiv.PathSplit.html#3515" class="Bound">B</a><a id="3538" class="Symbol">)</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="3567" href="Cubical.Foundations.Equiv.PathSplit.html#3529" class="Bound">f</a><a id="3568" class="Symbol">)</a>
<a id="3570" href="Cubical.Foundations.Equiv.PathSplit.html#3465" class="Function">isPropIsPathSplitEquiv</a> <a id="3593" class="Symbol">{</a><a id="3594" class="Argument">A</a> <a id="3596" class="Symbol">=</a> <a id="3598" href="Cubical.Foundations.Equiv.PathSplit.html#3598" class="Bound">A</a><a id="3599" class="Symbol">}</a> <a id="3601" class="Symbol">{</a><a id="3602" class="Argument">B</a> <a id="3604" class="Symbol">=</a> <a id="3606" href="Cubical.Foundations.Equiv.PathSplit.html#3606" class="Bound">B</a><a id="3607" class="Symbol">}</a> <a id="3609" href="Cubical.Foundations.Equiv.PathSplit.html#3609" class="Bound">f</a>
  <a id="3613" class="Keyword">record</a> <a id="3620" class="Symbol">{</a> <a id="3622" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Cubical.Foundations.Equiv.PathSplit.html#3628" class="Bound">sec-φ</a> <a id="3634" class="Symbol">;</a> <a id="3636" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="3644" class="Symbol">=</a> <a id="3646" href="Cubical.Foundations.Equiv.PathSplit.html#3646" class="Bound">secCong-φ</a> <a id="3656" class="Symbol">}</a>
  <a id="3660" class="Keyword">record</a> <a id="3667" class="Symbol">{</a> <a id="3669" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3673" class="Symbol">=</a> <a id="3675" href="Cubical.Foundations.Equiv.PathSplit.html#3675" class="Bound">sec-ψ</a> <a id="3681" class="Symbol">;</a> <a id="3683" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="3691" class="Symbol">=</a> <a id="3693" href="Cubical.Foundations.Equiv.PathSplit.html#3693" class="Bound">secCong-ψ</a> <a id="3703" class="Symbol">}</a> <a id="3705" href="Cubical.Foundations.Equiv.PathSplit.html#3705" class="Bound">i</a>
  <a id="3709" class="Symbol">=</a>
  <a id="3713" class="Keyword">record</a> <a id="3720" class="Symbol">{</a>
    <a id="3726" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3730" class="Symbol">=</a> <a id="3732" href="Cubical.Foundations.Equiv.PathSplit.html#3958" class="Function">sectionsAreEqual</a> <a id="3749" href="Cubical.Foundations.Equiv.PathSplit.html#3705" class="Bound">i</a> <a id="3751" class="Symbol">;</a>
    <a id="3757" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="3765" class="Symbol">=</a> <a id="3767" class="Symbol">λ</a> <a id="3769" href="Cubical.Foundations.Equiv.PathSplit.html#3769" class="Bound">x</a> <a id="3771" href="Cubical.Foundations.Equiv.PathSplit.html#3771" class="Bound">y</a> <a id="3773" class="Symbol">→</a> <a id="3775" href="Cubical.Foundations.Equiv.PathSplit.html#4140" class="Function">congSectionsAreEqual</a> <a id="3796" href="Cubical.Foundations.Equiv.PathSplit.html#3769" class="Bound">x</a> <a id="3798" href="Cubical.Foundations.Equiv.PathSplit.html#3771" class="Bound">y</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Cubical.Foundations.Equiv.PathSplit.html#3646" class="Bound">secCong-φ</a> <a id="3811" href="Cubical.Foundations.Equiv.PathSplit.html#3769" class="Bound">x</a> <a id="3813" href="Cubical.Foundations.Equiv.PathSplit.html#3771" class="Bound">y</a><a id="3814" class="Symbol">)</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Cubical.Foundations.Equiv.PathSplit.html#3693" class="Bound">secCong-ψ</a> <a id="3827" href="Cubical.Foundations.Equiv.PathSplit.html#3769" class="Bound">x</a> <a id="3829" href="Cubical.Foundations.Equiv.PathSplit.html#3771" class="Bound">y</a><a id="3830" class="Symbol">)</a> <a id="3832" href="Cubical.Foundations.Equiv.PathSplit.html#3705" class="Bound">i</a>
  <a id="3836" class="Symbol">}</a>
  <a id="3840" class="Keyword">where</a>
    <a id="3850" href="Cubical.Foundations.Equiv.PathSplit.html#3850" class="Function">φ&#39;</a> <a id="3853" class="Symbol">=</a> <a id="3855" class="Keyword">record</a> <a id="3862" class="Symbol">{</a> <a id="3864" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Cubical.Foundations.Equiv.PathSplit.html#3628" class="Bound">sec-φ</a> <a id="3876" class="Symbol">;</a> <a id="3878" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="3886" class="Symbol">=</a> <a id="3888" href="Cubical.Foundations.Equiv.PathSplit.html#3646" class="Bound">secCong-φ</a> <a id="3898" class="Symbol">}</a>
    <a id="3904" href="Cubical.Foundations.Equiv.PathSplit.html#3904" class="Function">ψ&#39;</a> <a id="3907" class="Symbol">=</a> <a id="3909" class="Keyword">record</a> <a id="3916" class="Symbol">{</a> <a id="3918" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3922" class="Symbol">=</a> <a id="3924" href="Cubical.Foundations.Equiv.PathSplit.html#3675" class="Bound">sec-ψ</a> <a id="3930" class="Symbol">;</a> <a id="3932" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="3940" class="Symbol">=</a> <a id="3942" href="Cubical.Foundations.Equiv.PathSplit.html#3693" class="Bound">secCong-ψ</a> <a id="3952" class="Symbol">}</a>
    <a id="3958" href="Cubical.Foundations.Equiv.PathSplit.html#3958" class="Function">sectionsAreEqual</a> <a id="3975" class="Symbol">:</a> <a id="3977" href="Cubical.Foundations.Equiv.PathSplit.html#3628" class="Bound">sec-φ</a> <a id="3983" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3985" href="Cubical.Foundations.Equiv.PathSplit.html#3675" class="Bound">sec-ψ</a>
    <a id="3995" href="Cubical.Foundations.Equiv.PathSplit.html#3958" class="Function">sectionsAreEqual</a> <a id="4012" class="Symbol">=</a> <a id="4014" class="Symbol">(</a><a id="4015" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Cubical.Foundations.Equiv.PathSplit.html#4075" class="Function">contraction</a> <a id="4032" href="Cubical.Foundations.Equiv.PathSplit.html#3628" class="Bound">sec-φ</a><a id="4037" class="Symbol">))</a> <a id="4040" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Cubical.Foundations.Equiv.PathSplit.html#4075" class="Function">contraction</a>  <a id="4056" href="Cubical.Foundations.Equiv.PathSplit.html#3675" class="Bound">sec-ψ</a><a id="4061" class="Symbol">)</a>
      <a id="4069" class="Keyword">where</a> <a id="4075" href="Cubical.Foundations.Equiv.PathSplit.html#4075" class="Function">contraction</a> <a id="4087" class="Symbol">=</a> <a id="4089" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4093" class="Symbol">(</a><a id="4094" href="Cubical.Foundations.Equiv.PathSplit.html#2847" class="Function">equivHasUniqueSection</a> <a id="4116" href="Cubical.Foundations.Equiv.PathSplit.html#3609" class="Bound">f</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="4129" href="Cubical.Foundations.Equiv.PathSplit.html#3609" class="Bound">f</a> <a id="4131" href="Cubical.Foundations.Equiv.PathSplit.html#3850" class="Function">φ&#39;</a><a id="4133" class="Symbol">))</a>
    <a id="4140" href="Cubical.Foundations.Equiv.PathSplit.html#4140" class="Function">congSectionsAreEqual</a> <a id="4161" class="Symbol">:</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Cubical.Foundations.Equiv.PathSplit.html#4164" class="Bound">x</a> <a id="4166" href="Cubical.Foundations.Equiv.PathSplit.html#4166" class="Bound">y</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="Cubical.Foundations.Equiv.PathSplit.html#3598" class="Bound">A</a><a id="4171" class="Symbol">)</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Cubical.Foundations.Equiv.PathSplit.html#4174" class="Bound">l</a> <a id="4176" href="Cubical.Foundations.Equiv.PathSplit.html#4176" class="Bound">u</a> <a id="4178" class="Symbol">:</a> <a id="4180" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="4191" class="Symbol">(λ</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Cubical.Foundations.Equiv.PathSplit.html#4195" class="Bound">p</a> <a id="4197" class="Symbol">:</a> <a id="4199" href="Cubical.Foundations.Equiv.PathSplit.html#4164" class="Bound">x</a> <a id="4201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4203" href="Cubical.Foundations.Equiv.PathSplit.html#4166" class="Bound">y</a><a id="4204" class="Symbol">)</a> <a id="4206" class="Symbol">→</a> <a id="4208" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4213" href="Cubical.Foundations.Equiv.PathSplit.html#3609" class="Bound">f</a> <a id="4215" href="Cubical.Foundations.Equiv.PathSplit.html#4195" class="Bound">p</a><a id="4216" class="Symbol">))</a> <a id="4219" class="Symbol">→</a> <a id="4221" href="Cubical.Foundations.Equiv.PathSplit.html#4174" class="Bound">l</a> <a id="4223" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4225" href="Cubical.Foundations.Equiv.PathSplit.html#4176" class="Bound">u</a>
    <a id="4231" href="Cubical.Foundations.Equiv.PathSplit.html#4140" class="Function">congSectionsAreEqual</a> <a id="4252" href="Cubical.Foundations.Equiv.PathSplit.html#4252" class="Bound">x</a> <a id="4254" href="Cubical.Foundations.Equiv.PathSplit.html#4254" class="Bound">y</a> <a id="4256" href="Cubical.Foundations.Equiv.PathSplit.html#4256" class="Bound">l</a> <a id="4258" href="Cubical.Foundations.Equiv.PathSplit.html#4258" class="Bound">u</a> <a id="4260" class="Symbol">=</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Foundations.Equiv.PathSplit.html#4314" class="Function">contraction</a> <a id="4280" href="Cubical.Foundations.Equiv.PathSplit.html#4256" class="Bound">l</a><a id="4281" class="Symbol">))</a> <a id="4284" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Cubical.Foundations.Equiv.PathSplit.html#4314" class="Function">contraction</a> <a id="4299" href="Cubical.Foundations.Equiv.PathSplit.html#4258" class="Bound">u</a><a id="4300" class="Symbol">)</a>
      <a id="4308" class="Keyword">where</a> <a id="4314" href="Cubical.Foundations.Equiv.PathSplit.html#4314" class="Function">contraction</a> <a id="4326" class="Symbol">=</a> <a id="4328" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Cubical.Foundations.Equiv.PathSplit.html#2847" class="Function">equivHasUniqueSection</a>
                                 <a id="4388" class="Symbol">(λ</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Cubical.Foundations.Equiv.PathSplit.html#4392" class="Bound">p</a> <a id="4394" class="Symbol">:</a> <a id="4396" href="Cubical.Foundations.Equiv.PathSplit.html#4252" class="Bound">x</a> <a id="4398" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4400" href="Cubical.Foundations.Equiv.PathSplit.html#4254" class="Bound">y</a><a id="4401" class="Symbol">)</a> <a id="4403" class="Symbol">→</a> <a id="4405" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4410" href="Cubical.Foundations.Equiv.PathSplit.html#3609" class="Bound">f</a> <a id="4412" href="Cubical.Foundations.Equiv.PathSplit.html#4392" class="Bound">p</a><a id="4413" class="Symbol">)</a>
                                 <a id="4448" class="Symbol">(</a><a id="4449" href="Cubical.Foundations.Equiv.Properties.html#1439" class="Function">isEquivCong</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Cubical.Foundations.Equiv.PathSplit.html#3609" class="Bound">f</a> <a id="4482" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4484" href="Cubical.Foundations.Equiv.PathSplit.html#3850" class="Function">φ&#39;</a><a id="4486" class="Symbol">))))</a>

<a id="4492" class="Keyword">module</a> <a id="4499" href="Cubical.Foundations.Equiv.PathSplit.html#4499" class="Module">_</a> <a id="4501" class="Symbol">{</a><a id="4502" href="Cubical.Foundations.Equiv.PathSplit.html#4502" class="Bound">ℓ</a><a id="4503" class="Symbol">}</a> <a id="4505" class="Symbol">{</a><a id="4506" href="Cubical.Foundations.Equiv.PathSplit.html#4506" class="Bound">A</a> <a id="4508" href="Cubical.Foundations.Equiv.PathSplit.html#4508" class="Bound">B</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4517" href="Cubical.Foundations.Equiv.PathSplit.html#4502" class="Bound">ℓ</a><a id="4518" class="Symbol">}</a> <a id="4520" class="Keyword">where</a>
  <a id="4528" href="Cubical.Foundations.Equiv.PathSplit.html#4528" class="Function">isEquivIsPathSplitToIsEquiv</a> <a id="4556" class="Symbol">:</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.Foundations.Equiv.PathSplit.html#4559" class="Bound">f</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Cubical.Foundations.Equiv.PathSplit.html#4506" class="Bound">A</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.Foundations.Equiv.PathSplit.html#4508" class="Bound">B</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">→</a> <a id="4572" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="4593" href="Cubical.Foundations.Equiv.PathSplit.html#4559" class="Bound">f</a><a id="4594" class="Symbol">)</a>
  <a id="4598" href="Cubical.Foundations.Equiv.PathSplit.html#4528" class="Function">isEquivIsPathSplitToIsEquiv</a> <a id="4626" href="Cubical.Foundations.Equiv.PathSplit.html#4626" class="Bound">f</a> <a id="4628" class="Symbol">=</a>
    <a id="4634" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a>
      <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4658" class="Symbol">(</a><a id="4659" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="4671" href="Cubical.Foundations.Equiv.PathSplit.html#4626" class="Bound">f</a><a id="4672" class="Symbol">)</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="4685" href="Cubical.Foundations.Equiv.PathSplit.html#4626" class="Bound">f</a><a id="4686" class="Symbol">)</a> <a id="4688" class="Symbol">(λ</a> <a id="4691" href="Cubical.Foundations.Equiv.PathSplit.html#4691" class="Bound">b</a> <a id="4693" class="Symbol">→</a> <a id="4695" href="Cubical.Foundations.Equiv.PathSplit.html#3465" class="Function">isPropIsPathSplitEquiv</a> <a id="4718" href="Cubical.Foundations.Equiv.PathSplit.html#4626" class="Bound">f</a> <a id="4720" class="Symbol">_</a> <a id="4722" class="Symbol">_)</a> <a id="4725" class="Symbol">(λ</a> <a id="4728" href="Cubical.Foundations.Equiv.PathSplit.html#4728" class="Bound">a</a> <a id="4730" class="Symbol">→</a> <a id="4732" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="4746" href="Cubical.Foundations.Equiv.PathSplit.html#4626" class="Bound">f</a> <a id="4748" class="Symbol">_</a> <a id="4750" class="Symbol">_</a> <a id="4752" class="Symbol">))</a>

  <a id="4758" href="Cubical.Foundations.Equiv.PathSplit.html#4758" class="Function">isEquivPathSplitToEquiv</a> <a id="4782" class="Symbol">:</a> <a id="4784" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="4810" class="Symbol">{</a><a id="4811" class="Argument">A</a> <a id="4813" class="Symbol">=</a> <a id="4815" href="Cubical.Foundations.Equiv.PathSplit.html#4506" class="Bound">A</a><a id="4816" class="Symbol">}</a> <a id="4818" class="Symbol">{</a><a id="4819" class="Argument">B</a> <a id="4821" class="Symbol">=</a> <a id="4823" href="Cubical.Foundations.Equiv.PathSplit.html#4508" class="Bound">B</a><a id="4824" class="Symbol">})</a>
  <a id="4829" href="Cubical.Foundations.Equiv.PathSplit.html#4758" class="Function">isEquivPathSplitToEquiv</a> <a id="4853" class="Symbol">=</a>
    <a id="4859" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a>
      <a id="4878" class="Symbol">(</a><a id="4879" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4883" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="4900" href="Cubical.Foundations.Equiv.PathSplit.html#2710" class="Function">equivToPathSplit</a>
        <a id="4925" class="Symbol">(λ</a> <a id="4928" class="Symbol">{(</a><a id="4930" href="Cubical.Foundations.Equiv.PathSplit.html#4930" class="Bound">f</a> <a id="4932" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4934" href="Cubical.Foundations.Equiv.PathSplit.html#4934" class="Bound">e</a><a id="4935" class="Symbol">)</a> <a id="4937" href="Cubical.Foundations.Equiv.PathSplit.html#4937" class="Bound">i</a> <a id="4939" class="Symbol">→</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Cubical.Foundations.Equiv.PathSplit.html#4930" class="Bound">f</a> <a id="4944" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4946" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="4960" href="Cubical.Foundations.Equiv.PathSplit.html#4930" class="Bound">f</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="4973" href="Cubical.Foundations.Equiv.PathSplit.html#4930" class="Bound">f</a> <a id="4975" class="Symbol">(</a><a id="4976" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="4988" href="Cubical.Foundations.Equiv.PathSplit.html#4930" class="Bound">f</a> <a id="4990" href="Cubical.Foundations.Equiv.PathSplit.html#4934" class="Bound">e</a><a id="4991" class="Symbol">))</a> <a id="4994" href="Cubical.Foundations.Equiv.PathSplit.html#4934" class="Bound">e</a> <a id="4996" href="Cubical.Foundations.Equiv.PathSplit.html#4937" class="Bound">i</a><a id="4997" class="Symbol">)})</a>
        <a id="5009" class="Symbol">(λ</a> <a id="5012" class="Symbol">{(</a><a id="5014" href="Cubical.Foundations.Equiv.PathSplit.html#5014" class="Bound">f</a> <a id="5016" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5018" href="Cubical.Foundations.Equiv.PathSplit.html#5018" class="Bound">e</a><a id="5019" class="Symbol">)</a> <a id="5021" href="Cubical.Foundations.Equiv.PathSplit.html#5021" class="Bound">i</a> <a id="5023" class="Symbol">→</a> <a id="5025" class="Symbol">(</a><a id="5026" href="Cubical.Foundations.Equiv.PathSplit.html#5014" class="Bound">f</a> <a id="5028" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5030" href="Cubical.Foundations.Equiv.PathSplit.html#3465" class="Function">isPropIsPathSplitEquiv</a> <a id="5053" href="Cubical.Foundations.Equiv.PathSplit.html#5014" class="Bound">f</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="5068" href="Cubical.Foundations.Equiv.PathSplit.html#5014" class="Bound">f</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="5081" href="Cubical.Foundations.Equiv.PathSplit.html#5014" class="Bound">f</a> <a id="5083" href="Cubical.Foundations.Equiv.PathSplit.html#5018" class="Bound">e</a><a id="5084" class="Symbol">))</a> <a id="5087" href="Cubical.Foundations.Equiv.PathSplit.html#5018" class="Bound">e</a> <a id="5089" href="Cubical.Foundations.Equiv.PathSplit.html#5021" class="Bound">i</a><a id="5090" class="Symbol">)}))</a>

  <a id="5098" href="Cubical.Foundations.Equiv.PathSplit.html#5098" class="Function">equivPathSplitToEquiv</a> <a id="5120" class="Symbol">:</a> <a id="5122" class="Symbol">(</a><a id="5123" href="Cubical.Foundations.Equiv.PathSplit.html#1232" class="Function">PathSplitEquiv</a> <a id="5138" href="Cubical.Foundations.Equiv.PathSplit.html#4506" class="Bound">A</a> <a id="5140" href="Cubical.Foundations.Equiv.PathSplit.html#4508" class="Bound">B</a><a id="5141" class="Symbol">)</a> <a id="5143" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5145" class="Symbol">(</a><a id="5146" href="Cubical.Foundations.Equiv.PathSplit.html#4506" class="Bound">A</a> <a id="5148" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5150" href="Cubical.Foundations.Equiv.PathSplit.html#4508" class="Bound">B</a><a id="5151" class="Symbol">)</a>
  <a id="5155" href="Cubical.Foundations.Equiv.PathSplit.html#5098" class="Function">equivPathSplitToEquiv</a> <a id="5177" class="Symbol">=</a> <a id="5179" class="Symbol">(</a><a id="5180" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="5197" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5199" href="Cubical.Foundations.Equiv.PathSplit.html#4758" class="Function">isEquivPathSplitToEquiv</a><a id="5222" class="Symbol">)</a>


<a id="secCongDep"></a><a id="5226" href="Cubical.Foundations.Equiv.PathSplit.html#5226" class="Function">secCongDep</a> <a id="5237" class="Symbol">:</a> <a id="5239" class="Symbol">∀</a> <a id="5241" class="Symbol">{</a><a id="5242" href="Cubical.Foundations.Equiv.PathSplit.html#5242" class="Bound">ℓ</a> <a id="5244" href="Cubical.Foundations.Equiv.PathSplit.html#5244" class="Bound">ℓ&#39;</a> <a id="5247" href="Cubical.Foundations.Equiv.PathSplit.html#5247" class="Bound">ℓ&#39;&#39;</a><a id="5250" class="Symbol">}</a> <a id="5252" class="Symbol">{</a><a id="5253" href="Cubical.Foundations.Equiv.PathSplit.html#5253" class="Bound">A</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5262" href="Cubical.Foundations.Equiv.PathSplit.html#5242" class="Bound">ℓ</a><a id="5263" class="Symbol">}</a> <a id="5265" class="Symbol">{</a><a id="5266" href="Cubical.Foundations.Equiv.PathSplit.html#5266" class="Bound">B</a> <a id="5268" class="Symbol">:</a> <a id="5270" href="Cubical.Foundations.Equiv.PathSplit.html#5253" class="Bound">A</a> <a id="5272" class="Symbol">→</a> <a id="5274" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5279" href="Cubical.Foundations.Equiv.PathSplit.html#5244" class="Bound">ℓ&#39;</a><a id="5281" class="Symbol">}</a> <a id="5283" class="Symbol">{</a><a id="5284" href="Cubical.Foundations.Equiv.PathSplit.html#5284" class="Bound">C</a> <a id="5286" class="Symbol">:</a> <a id="5288" href="Cubical.Foundations.Equiv.PathSplit.html#5253" class="Bound">A</a> <a id="5290" class="Symbol">→</a> <a id="5292" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5297" href="Cubical.Foundations.Equiv.PathSplit.html#5247" class="Bound">ℓ&#39;&#39;</a><a id="5300" class="Symbol">}</a>
             <a id="5315" class="Symbol">→</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Cubical.Foundations.Equiv.PathSplit.html#5318" class="Bound">f</a> <a id="5320" class="Symbol">:</a> <a id="5322" class="Symbol">∀</a> <a id="5324" href="Cubical.Foundations.Equiv.PathSplit.html#5324" class="Bound">a</a> <a id="5326" class="Symbol">→</a> <a id="5328" href="Cubical.Foundations.Equiv.PathSplit.html#5266" class="Bound">B</a> <a id="5330" href="Cubical.Foundations.Equiv.PathSplit.html#5324" class="Bound">a</a> <a id="5332" class="Symbol">→</a> <a id="5334" href="Cubical.Foundations.Equiv.PathSplit.html#5284" class="Bound">C</a> <a id="5336" href="Cubical.Foundations.Equiv.PathSplit.html#5324" class="Bound">a</a><a id="5337" class="Symbol">)</a> <a id="5339" class="Symbol">{</a><a id="5340" href="Cubical.Foundations.Equiv.PathSplit.html#5340" class="Bound">a</a> <a id="5342" href="Cubical.Foundations.Equiv.PathSplit.html#5342" class="Bound">a&#39;</a> <a id="5345" class="Symbol">:</a> <a id="5347" href="Cubical.Foundations.Equiv.PathSplit.html#5253" class="Bound">A</a><a id="5348" class="Symbol">}</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Cubical.Foundations.Equiv.PathSplit.html#5351" class="Bound">q</a> <a id="5353" class="Symbol">:</a> <a id="5355" href="Cubical.Foundations.Equiv.PathSplit.html#5340" class="Bound">a</a> <a id="5357" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5359" href="Cubical.Foundations.Equiv.PathSplit.html#5342" class="Bound">a&#39;</a><a id="5361" class="Symbol">)</a>
             <a id="5376" class="Symbol">→</a> <a id="5378" class="Symbol">(∀</a> <a id="5381" href="Cubical.Foundations.Equiv.PathSplit.html#5381" class="Bound">a</a> <a id="5383" class="Symbol">(</a><a id="5384" href="Cubical.Foundations.Equiv.PathSplit.html#5384" class="Bound">x</a> <a id="5386" href="Cubical.Foundations.Equiv.PathSplit.html#5386" class="Bound">y</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="Cubical.Foundations.Equiv.PathSplit.html#5266" class="Bound">B</a> <a id="5392" href="Cubical.Foundations.Equiv.PathSplit.html#5381" class="Bound">a</a><a id="5393" class="Symbol">)</a> <a id="5395" class="Symbol">→</a> <a id="5397" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="5408" class="Symbol">(λ</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Cubical.Foundations.Equiv.PathSplit.html#5412" class="Bound">p</a> <a id="5414" class="Symbol">:</a> <a id="5416" href="Cubical.Foundations.Equiv.PathSplit.html#5384" class="Bound">x</a> <a id="5418" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5420" href="Cubical.Foundations.Equiv.PathSplit.html#5386" class="Bound">y</a><a id="5421" class="Symbol">)</a> <a id="5423" class="Symbol">→</a> <a id="5425" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Cubical.Foundations.Equiv.PathSplit.html#5318" class="Bound">f</a> <a id="5433" href="Cubical.Foundations.Equiv.PathSplit.html#5381" class="Bound">a</a><a id="5434" class="Symbol">)</a> <a id="5436" href="Cubical.Foundations.Equiv.PathSplit.html#5412" class="Bound">p</a><a id="5437" class="Symbol">))</a>
             <a id="5453" class="Symbol">→</a> <a id="5455" class="Symbol">(∀</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Cubical.Foundations.Equiv.PathSplit.html#5459" class="Bound">x</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="Cubical.Foundations.Equiv.PathSplit.html#5266" class="Bound">B</a> <a id="5465" href="Cubical.Foundations.Equiv.PathSplit.html#5340" class="Bound">a</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Foundations.Equiv.PathSplit.html#5469" class="Bound">y</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Cubical.Foundations.Equiv.PathSplit.html#5266" class="Bound">B</a> <a id="5475" href="Cubical.Foundations.Equiv.PathSplit.html#5342" class="Bound">a&#39;</a><a id="5477" class="Symbol">)</a> <a id="5479" class="Symbol">→</a> <a id="5481" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="5492" class="Symbol">(λ</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Cubical.Foundations.Equiv.PathSplit.html#5496" class="Bound">p</a> <a id="5498" class="Symbol">:</a> <a id="5500" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5506" class="Symbol">(λ</a> <a id="5509" href="Cubical.Foundations.Equiv.PathSplit.html#5509" class="Bound">i</a> <a id="5511" class="Symbol">→</a> <a id="5513" href="Cubical.Foundations.Equiv.PathSplit.html#5266" class="Bound">B</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Cubical.Foundations.Equiv.PathSplit.html#5351" class="Bound">q</a> <a id="5518" href="Cubical.Foundations.Equiv.PathSplit.html#5509" class="Bound">i</a><a id="5519" class="Symbol">))</a> <a id="5522" href="Cubical.Foundations.Equiv.PathSplit.html#5459" class="Bound">x</a> <a id="5524" href="Cubical.Foundations.Equiv.PathSplit.html#5469" class="Bound">y</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">→</a> <a id="5529" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5535" href="Cubical.Foundations.Equiv.PathSplit.html#5318" class="Bound">f</a> <a id="5537" href="Cubical.Foundations.Equiv.PathSplit.html#5351" class="Bound">q</a> <a id="5539" href="Cubical.Foundations.Equiv.PathSplit.html#5496" class="Bound">p</a><a id="5540" class="Symbol">))</a>
<a id="5543" href="Cubical.Foundations.Equiv.PathSplit.html#5226" class="Function">secCongDep</a> <a id="5554" class="Symbol">{</a><a id="5555" class="Argument">B</a> <a id="5557" class="Symbol">=</a> <a id="5559" href="Cubical.Foundations.Equiv.PathSplit.html#5559" class="Bound">B</a><a id="5560" class="Symbol">}</a> <a id="5562" href="Cubical.Foundations.Equiv.PathSplit.html#5562" class="Bound">f</a> <a id="5564" class="Symbol">{</a><a id="5565" href="Cubical.Foundations.Equiv.PathSplit.html#5565" class="Bound">a</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Cubical.Foundations.Equiv.PathSplit.html#5568" class="Bound">p</a> <a id="5570" href="Cubical.Foundations.Equiv.PathSplit.html#5570" class="Bound">secCong</a>
  <a id="5580" class="Symbol">=</a> <a id="5582" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5584" class="Symbol">(λ</a> <a id="5587" href="Cubical.Foundations.Equiv.PathSplit.html#5587" class="Bound">a&#39;</a> <a id="5590" href="Cubical.Foundations.Equiv.PathSplit.html#5590" class="Bound">q</a> <a id="5592" class="Symbol">→</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Foundations.Equiv.PathSplit.html#5595" class="Bound">x</a> <a id="5597" class="Symbol">:</a> <a id="5599" href="Cubical.Foundations.Equiv.PathSplit.html#5559" class="Bound">B</a> <a id="5601" href="Cubical.Foundations.Equiv.PathSplit.html#5565" class="Bound">a</a><a id="5602" class="Symbol">)</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Cubical.Foundations.Equiv.PathSplit.html#5605" class="Bound">y</a> <a id="5607" class="Symbol">:</a> <a id="5609" href="Cubical.Foundations.Equiv.PathSplit.html#5559" class="Bound">B</a> <a id="5611" href="Cubical.Foundations.Equiv.PathSplit.html#5587" class="Bound">a&#39;</a><a id="5613" class="Symbol">)</a> <a id="5615" class="Symbol">→</a> <a id="5617" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="5628" class="Symbol">(λ</a> <a id="5631" class="Symbol">(</a><a id="5632" href="Cubical.Foundations.Equiv.PathSplit.html#5632" class="Bound">p</a> <a id="5634" class="Symbol">:</a> <a id="5636" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5642" class="Symbol">(λ</a> <a id="5645" href="Cubical.Foundations.Equiv.PathSplit.html#5645" class="Bound">i</a> <a id="5647" class="Symbol">→</a> <a id="5649" href="Cubical.Foundations.Equiv.PathSplit.html#5559" class="Bound">B</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Cubical.Foundations.Equiv.PathSplit.html#5590" class="Bound">q</a> <a id="5654" href="Cubical.Foundations.Equiv.PathSplit.html#5645" class="Bound">i</a><a id="5655" class="Symbol">))</a> <a id="5658" href="Cubical.Foundations.Equiv.PathSplit.html#5595" class="Bound">x</a> <a id="5660" href="Cubical.Foundations.Equiv.PathSplit.html#5605" class="Bound">y</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5671" href="Cubical.Foundations.Equiv.PathSplit.html#5562" class="Bound">f</a> <a id="5673" href="Cubical.Foundations.Equiv.PathSplit.html#5590" class="Bound">q</a> <a id="5675" href="Cubical.Foundations.Equiv.PathSplit.html#5632" class="Bound">p</a><a id="5676" class="Symbol">))</a>
      <a id="5685" class="Symbol">(</a><a id="5686" href="Cubical.Foundations.Equiv.PathSplit.html#5570" class="Bound">secCong</a> <a id="5694" href="Cubical.Foundations.Equiv.PathSplit.html#5565" class="Bound">a</a><a id="5695" class="Symbol">)</a> <a id="5697" href="Cubical.Foundations.Equiv.PathSplit.html#5568" class="Bound">p</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

A couple of general facts about equivalences:

- if f is an equivalence then (cong f) is an equivalence ([equivCong])
- if f is an equivalence then pre- and postcomposition with f are equivalences ([preCompEquiv], [postCompEquiv])
- if f is an equivalence then (Σ[ g ] section f g) and (Σ[ g ] retract f g) are contractible ([isContr-section], [isContr-retract])

- isHAEquiv is a proposition [isPropIsHAEquiv]
(these are not in &#39;Equiv.agda&#39; because they need Univalence.agda (which imports Equiv.agda))
-}</a>
<a id="512" class="Keyword">module</a> <a id="519" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a> <a id="556" class="Keyword">where</a>

<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="775" class="Keyword">open</a> <a id="780" class="Keyword">import</a> <a id="787" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="819" class="Keyword">open</a> <a id="824" class="Keyword">import</a> <a id="831" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="934" class="Keyword">open</a> <a id="939" class="Keyword">import</a> <a id="946" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="977" class="Keyword">open</a> <a id="982" class="Keyword">import</a> <a id="989" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="1008" class="Keyword">renaming</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Cubical.Data.Empty.Base.html#252" class="Function">elim</a> <a id="1023" class="Symbol">to</a> <a id="1026" class="Function">⊥-elim</a><a id="1032" class="Symbol">)</a>
<a id="1034" class="Keyword">open</a> <a id="1039" class="Keyword">import</a> <a id="1046" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="1066" class="Keyword">private</a>
  <a id="1076" class="Keyword">variable</a>
    <a id="1089" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a> <a id="1091" href="Cubical.Foundations.Equiv.Properties.html#1091" class="Generalizable">ℓ&#39;</a> <a id="1094" href="Cubical.Foundations.Equiv.Properties.html#1094" class="Generalizable">ℓ&#39;&#39;</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1110" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1112" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="1114" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1123" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a>

<a id="isEquivInvEquiv"></a><a id="1126" href="Cubical.Foundations.Equiv.Properties.html#1126" class="Function">isEquivInvEquiv</a> <a id="1142" class="Symbol">:</a> <a id="1144" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1152" class="Symbol">(λ</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Cubical.Foundations.Equiv.Properties.html#1156" class="Bound">e</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1162" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1164" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="1165" class="Symbol">)</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1178" href="Cubical.Foundations.Equiv.Properties.html#1156" class="Bound">e</a><a id="1179" class="Symbol">)</a>
<a id="1181" href="Cubical.Foundations.Equiv.Properties.html#1126" class="Function">isEquivInvEquiv</a> <a id="1197" class="Symbol">=</a> <a id="1199" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="1212" href="Cubical.Foundations.Equiv.Properties.html#1236" class="Function">goal</a> <a id="1217" class="Keyword">where</a>
  <a id="1225" class="Keyword">open</a> <a id="1230" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="1236" href="Cubical.Foundations.Equiv.Properties.html#1236" class="Function">goal</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1250" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1252" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="1258" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1260" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="1261" class="Symbol">)</a>
  <a id="1265" href="Cubical.Foundations.Equiv.Properties.html#1236" class="Function">goal</a> <a id="1270" class="Symbol">.</a><a id="1271" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1275" class="Symbol">=</a> <a id="1277" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a>
  <a id="1288" href="Cubical.Foundations.Equiv.Properties.html#1236" class="Function">goal</a> <a id="1293" class="Symbol">.</a><a id="1294" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1298" class="Symbol">=</a> <a id="1300" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a>
  <a id="1311" href="Cubical.Foundations.Equiv.Properties.html#1236" class="Function">goal</a> <a id="1316" class="Symbol">.</a><a id="1317" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1321" href="Cubical.Foundations.Equiv.Properties.html#1321" class="Bound">g</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="1333" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1340" href="Cubical.Foundations.Equiv.Properties.html#1236" class="Function">goal</a> <a id="1345" class="Symbol">.</a><a id="1346" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1350" href="Cubical.Foundations.Equiv.Properties.html#1350" class="Bound">f</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="1362" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invEquivEquiv"></a><a id="1368" href="Cubical.Foundations.Equiv.Properties.html#1368" class="Function">invEquivEquiv</a> <a id="1382" class="Symbol">:</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1387" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1389" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="1390" class="Symbol">)</a> <a id="1392" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="1397" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1399" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="1400" class="Symbol">)</a>
<a id="1402" href="Cubical.Foundations.Equiv.Properties.html#1368" class="Function">invEquivEquiv</a> <a id="1416" class="Symbol">=</a> <a id="1418" class="Symbol">_</a> <a id="1420" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1422" href="Cubical.Foundations.Equiv.Properties.html#1126" class="Function">isEquivInvEquiv</a>

<a id="isEquivCong"></a><a id="1439" href="Cubical.Foundations.Equiv.Properties.html#1439" class="Function">isEquivCong</a> <a id="1451" class="Symbol">:</a> <a id="1453" class="Symbol">{</a><a id="1454" href="Cubical.Foundations.Equiv.Properties.html#1454" class="Bound">x</a> <a id="1456" href="Cubical.Foundations.Equiv.Properties.html#1456" class="Bound">y</a> <a id="1458" class="Symbol">:</a> <a id="1460" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="1461" class="Symbol">}</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Cubical.Foundations.Equiv.Properties.html#1464" class="Bound">e</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1470" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1472" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="1473" class="Symbol">)</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1485" class="Symbol">(λ</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Cubical.Foundations.Equiv.Properties.html#1489" class="Bound">p</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Cubical.Foundations.Equiv.Properties.html#1454" class="Bound">x</a> <a id="1495" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1497" href="Cubical.Foundations.Equiv.Properties.html#1456" class="Bound">y</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1517" href="Cubical.Foundations.Equiv.Properties.html#1464" class="Bound">e</a><a id="1518" class="Symbol">)</a> <a id="1520" href="Cubical.Foundations.Equiv.Properties.html#1489" class="Bound">p</a><a id="1521" class="Symbol">)</a>
<a id="1523" href="Cubical.Foundations.Equiv.Properties.html#1439" class="Function">isEquivCong</a> <a id="1535" href="Cubical.Foundations.Equiv.Properties.html#1535" class="Bound">e</a> <a id="1537" class="Symbol">=</a> <a id="1539" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1573" href="Cubical.Foundations.Equiv.Properties.html#1535" class="Bound">e</a><a id="1574" class="Symbol">))</a>

<a id="congEquiv"></a><a id="1578" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="1588" class="Symbol">:</a> <a id="1590" class="Symbol">{</a><a id="1591" href="Cubical.Foundations.Equiv.Properties.html#1591" class="Bound">x</a> <a id="1593" href="Cubical.Foundations.Equiv.Properties.html#1593" class="Bound">y</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Foundations.Equiv.Properties.html#1601" class="Bound">e</a> <a id="1603" class="Symbol">:</a> <a id="1605" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1607" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1609" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Equiv.Properties.html#1591" class="Bound">x</a> <a id="1617" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1619" href="Cubical.Foundations.Equiv.Properties.html#1593" class="Bound">y</a><a id="1620" class="Symbol">)</a> <a id="1622" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1634" href="Cubical.Foundations.Equiv.Properties.html#1601" class="Bound">e</a> <a id="1636" href="Cubical.Foundations.Equiv.Properties.html#1591" class="Bound">x</a> <a id="1638" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1640" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1649" href="Cubical.Foundations.Equiv.Properties.html#1601" class="Bound">e</a> <a id="1651" href="Cubical.Foundations.Equiv.Properties.html#1593" class="Bound">y</a><a id="1652" class="Symbol">)</a>
<a id="1654" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="1664" href="Cubical.Foundations.Equiv.Properties.html#1664" class="Bound">e</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1700" href="Cubical.Foundations.Equiv.Properties.html#1664" class="Bound">e</a><a id="1701" class="Symbol">))</a>

<a id="equivAdjointEquiv"></a><a id="1705" href="Cubical.Foundations.Equiv.Properties.html#1705" class="Function">equivAdjointEquiv</a> <a id="1723" class="Symbol">:</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Foundations.Equiv.Properties.html#1726" class="Bound">e</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1732" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1734" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="1735" class="Symbol">)</a> <a id="1737" class="Symbol">→</a> <a id="1739" class="Symbol">∀</a> <a id="1741" class="Symbol">{</a><a id="1742" href="Cubical.Foundations.Equiv.Properties.html#1742" class="Bound">a</a> <a id="1744" href="Cubical.Foundations.Equiv.Properties.html#1744" class="Bound">b</a><a id="1745" class="Symbol">}</a> <a id="1747" class="Symbol">→</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Cubical.Foundations.Equiv.Properties.html#1742" class="Bound">a</a> <a id="1752" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1754" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1760" href="Cubical.Foundations.Equiv.Properties.html#1726" class="Bound">e</a> <a id="1762" href="Cubical.Foundations.Equiv.Properties.html#1744" class="Bound">b</a><a id="1763" class="Symbol">)</a> <a id="1765" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1777" href="Cubical.Foundations.Equiv.Properties.html#1726" class="Bound">e</a> <a id="1779" href="Cubical.Foundations.Equiv.Properties.html#1742" class="Bound">a</a> <a id="1781" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1783" href="Cubical.Foundations.Equiv.Properties.html#1744" class="Bound">b</a><a id="1784" class="Symbol">)</a>
<a id="1786" href="Cubical.Foundations.Equiv.Properties.html#1705" class="Function">equivAdjointEquiv</a> <a id="1804" href="Cubical.Foundations.Equiv.Properties.html#1804" class="Bound">e</a> <a id="1806" class="Symbol">=</a> <a id="1808" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="1829" href="Cubical.Foundations.Equiv.Properties.html#1804" class="Bound">e</a><a id="1830" class="Symbol">)</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="1855" href="Cubical.Foundations.Equiv.Properties.html#1804" class="Bound">e</a> <a id="1857" class="Symbol">_))</a>

<a id="invEq≡→equivFun≡"></a><a id="1862" href="Cubical.Foundations.Equiv.Properties.html#1862" class="Function">invEq≡→equivFun≡</a> <a id="1879" class="Symbol">:</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Cubical.Foundations.Equiv.Properties.html#1882" class="Bound">e</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="1888" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1890" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="1891" class="Symbol">)</a> <a id="1893" class="Symbol">→</a> <a id="1895" class="Symbol">∀</a> <a id="1897" class="Symbol">{</a><a id="1898" href="Cubical.Foundations.Equiv.Properties.html#1898" class="Bound">a</a> <a id="1900" href="Cubical.Foundations.Equiv.Properties.html#1900" class="Bound">b</a><a id="1901" class="Symbol">}</a> <a id="1903" class="Symbol">→</a> <a id="1905" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1911" href="Cubical.Foundations.Equiv.Properties.html#1882" class="Bound">e</a> <a id="1913" href="Cubical.Foundations.Equiv.Properties.html#1900" class="Bound">b</a> <a id="1915" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1917" href="Cubical.Foundations.Equiv.Properties.html#1898" class="Bound">a</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1930" href="Cubical.Foundations.Equiv.Properties.html#1882" class="Bound">e</a> <a id="1932" href="Cubical.Foundations.Equiv.Properties.html#1898" class="Bound">a</a> <a id="1934" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1936" href="Cubical.Foundations.Equiv.Properties.html#1900" class="Bound">b</a>
<a id="1938" href="Cubical.Foundations.Equiv.Properties.html#1862" class="Function">invEq≡→equivFun≡</a> <a id="1955" href="Cubical.Foundations.Equiv.Properties.html#1955" class="Bound">e</a> <a id="1957" class="Symbol">=</a> <a id="1959" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Foundations.Equiv.Properties.html#1705" class="Function">equivAdjointEquiv</a> <a id="1987" href="Cubical.Foundations.Equiv.Properties.html#1955" class="Bound">e</a><a id="1988" class="Symbol">)</a> <a id="1990" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1992" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a>

<a id="isEquivPreComp"></a><a id="1997" href="Cubical.Foundations.Equiv.Properties.html#1997" class="Function">isEquivPreComp</a> <a id="2012" class="Symbol">:</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Cubical.Foundations.Equiv.Properties.html#2015" class="Bound">e</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2021" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2023" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2036" class="Symbol">(λ</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.Foundations.Equiv.Properties.html#2040" class="Bound">φ</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a><a id="2049" class="Symbol">)</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Cubical.Foundations.Equiv.Properties.html#2040" class="Bound">φ</a> <a id="2055" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2057" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2066" href="Cubical.Foundations.Equiv.Properties.html#2015" class="Bound">e</a><a id="2067" class="Symbol">)</a>
<a id="2069" href="Cubical.Foundations.Equiv.Properties.html#1997" class="Function">isEquivPreComp</a> <a id="2084" href="Cubical.Foundations.Equiv.Properties.html#2084" class="Bound">e</a> <a id="2086" class="Symbol">=</a> <a id="2088" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Foundations.Equiv.html#8657" class="Function">equiv→</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="2110" href="Cubical.Foundations.Equiv.Properties.html#2084" class="Bound">e</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">(</a><a id="2114" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2122" class="Symbol">_))</a>

<a id="preCompEquiv"></a><a id="2127" href="Cubical.Foundations.Equiv.Properties.html#2127" class="Function">preCompEquiv</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Foundations.Equiv.Properties.html#2143" class="Bound">e</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2149" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2151" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">→</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a><a id="2162" class="Symbol">)</a> <a id="2164" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a><a id="2172" class="Symbol">)</a>
<a id="2174" href="Cubical.Foundations.Equiv.Properties.html#2127" class="Function">preCompEquiv</a> <a id="2187" href="Cubical.Foundations.Equiv.Properties.html#2187" class="Bound">e</a> <a id="2189" class="Symbol">=</a> <a id="2191" class="Symbol">(λ</a> <a id="2194" href="Cubical.Foundations.Equiv.Properties.html#2194" class="Bound">φ</a> <a id="2196" class="Symbol">→</a> <a id="2198" href="Cubical.Foundations.Equiv.Properties.html#2194" class="Bound">φ</a> <a id="2200" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2202" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2206" href="Cubical.Foundations.Equiv.Properties.html#2187" class="Bound">e</a><a id="2207" class="Symbol">)</a> <a id="2209" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2211" href="Cubical.Foundations.Equiv.Properties.html#1997" class="Function">isEquivPreComp</a> <a id="2226" href="Cubical.Foundations.Equiv.Properties.html#2187" class="Bound">e</a>

<a id="isEquivPostComp"></a><a id="2229" href="Cubical.Foundations.Equiv.Properties.html#2229" class="Function">isEquivPostComp</a> <a id="2245" class="Symbol">:</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.Foundations.Equiv.Properties.html#2248" class="Bound">e</a> <a id="2250" class="Symbol">:</a> <a id="2252" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2254" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2256" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2269" class="Symbol">(λ</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Foundations.Equiv.Properties.html#2273" class="Bound">φ</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="2282" class="Symbol">)</a> <a id="2284" class="Symbol">→</a> <a id="2286" href="Cubical.Foundations.Equiv.Properties.html#2248" class="Bound">e</a> <a id="2288" class="Symbol">.</a><a id="2289" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2293" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2295" href="Cubical.Foundations.Equiv.Properties.html#2273" class="Bound">φ</a><a id="2296" class="Symbol">)</a>
<a id="2298" href="Cubical.Foundations.Equiv.Properties.html#2229" class="Function">isEquivPostComp</a> <a id="2314" href="Cubical.Foundations.Equiv.Properties.html#2314" class="Bound">e</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="2333" class="Symbol">(λ</a> <a id="2336" href="Cubical.Foundations.Equiv.Properties.html#2336" class="Bound">_</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Cubical.Foundations.Equiv.Properties.html#2314" class="Bound">e</a><a id="2341" class="Symbol">))</a>

<a id="postCompEquiv"></a><a id="2345" href="Cubical.Foundations.Equiv.Properties.html#2345" class="Function">postCompEquiv</a> <a id="2359" class="Symbol">:</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Cubical.Foundations.Equiv.Properties.html#2362" class="Bound">e</a> <a id="2364" class="Symbol">:</a> <a id="2366" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2368" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2370" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2371" class="Symbol">)</a> <a id="2373" class="Symbol">→</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a> <a id="2378" class="Symbol">→</a> <a id="2380" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="2381" class="Symbol">)</a> <a id="2383" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2391" class="Symbol">)</a>
<a id="2393" href="Cubical.Foundations.Equiv.Properties.html#2345" class="Function">postCompEquiv</a> <a id="2407" href="Cubical.Foundations.Equiv.Properties.html#2407" class="Bound">e</a> <a id="2409" class="Symbol">=</a> <a id="2411" class="Symbol">_</a> <a id="2413" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2415" href="Cubical.Foundations.Equiv.Properties.html#2229" class="Function">isEquivPostComp</a> <a id="2431" href="Cubical.Foundations.Equiv.Properties.html#2407" class="Bound">e</a>

<a id="2434" class="Comment">-- see also: equivΠCod for a dependent version of postCompEquiv</a>

<a id="hasSection"></a><a id="2499" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="2510" class="Symbol">:</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2527" class="Symbol">_</a>
<a id="2529" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="2540" class="Symbol">{</a><a id="2541" class="Argument">A</a> <a id="2543" class="Symbol">=</a> <a id="2545" href="Cubical.Foundations.Equiv.Properties.html#2545" class="Bound">A</a><a id="2546" class="Symbol">}</a> <a id="2548" class="Symbol">{</a><a id="2549" class="Argument">B</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Cubical.Foundations.Equiv.Properties.html#2553" class="Bound">B</a><a id="2554" class="Symbol">}</a> <a id="2556" href="Cubical.Foundations.Equiv.Properties.html#2556" class="Bound">f</a> <a id="2558" class="Symbol">=</a> <a id="2560" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2563" href="Cubical.Foundations.Equiv.Properties.html#2563" class="Bound">g</a> <a id="2565" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Cubical.Foundations.Equiv.Properties.html#2553" class="Bound">B</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="Cubical.Foundations.Equiv.Properties.html#2545" class="Bound">A</a><a id="2573" class="Symbol">)</a> <a id="2575" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2577" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2585" href="Cubical.Foundations.Equiv.Properties.html#2556" class="Bound">f</a> <a id="2587" href="Cubical.Foundations.Equiv.Properties.html#2563" class="Bound">g</a>

<a id="hasRetract"></a><a id="2590" href="Cubical.Foundations.Equiv.Properties.html#2590" class="Function">hasRetract</a> <a id="2601" class="Symbol">:</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2618" class="Symbol">_</a>
<a id="2620" href="Cubical.Foundations.Equiv.Properties.html#2590" class="Function">hasRetract</a> <a id="2631" class="Symbol">{</a><a id="2632" class="Argument">A</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Cubical.Foundations.Equiv.Properties.html#2636" class="Bound">A</a><a id="2637" class="Symbol">}</a> <a id="2639" class="Symbol">{</a><a id="2640" class="Argument">B</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Cubical.Foundations.Equiv.Properties.html#2644" class="Bound">B</a><a id="2645" class="Symbol">}</a> <a id="2647" href="Cubical.Foundations.Equiv.Properties.html#2647" class="Bound">f</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2654" href="Cubical.Foundations.Equiv.Properties.html#2654" class="Bound">g</a> <a id="2656" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Cubical.Foundations.Equiv.Properties.html#2644" class="Bound">B</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Cubical.Foundations.Equiv.Properties.html#2636" class="Bound">A</a><a id="2664" class="Symbol">)</a> <a id="2666" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2668" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2676" href="Cubical.Foundations.Equiv.Properties.html#2647" class="Bound">f</a> <a id="2678" href="Cubical.Foundations.Equiv.Properties.html#2654" class="Bound">g</a>

<a id="isEquiv→isContrHasSection"></a><a id="2681" href="Cubical.Foundations.Equiv.Properties.html#2681" class="Function">isEquiv→isContrHasSection</a> <a id="2707" class="Symbol">:</a> <a id="2709" class="Symbol">{</a><a id="2710" href="Cubical.Foundations.Equiv.Properties.html#2710" class="Bound">f</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="2719" class="Symbol">}</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2731" href="Cubical.Foundations.Equiv.Properties.html#2710" class="Bound">f</a> <a id="2733" class="Symbol">→</a> <a id="2735" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="2755" href="Cubical.Foundations.Equiv.Properties.html#2710" class="Bound">f</a><a id="2756" class="Symbol">)</a>
<a id="2758" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Cubical.Foundations.Equiv.Properties.html#2681" class="Function">isEquiv→isContrHasSection</a> <a id="2789" href="Cubical.Foundations.Equiv.Properties.html#2789" class="Bound">isEq</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">=</a> <a id="2797" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2805" href="Cubical.Foundations.Equiv.Properties.html#2789" class="Bound">isEq</a> <a id="2810" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2812" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2820" href="Cubical.Foundations.Equiv.Properties.html#2789" class="Bound">isEq</a>
<a id="2825" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Cubical.Foundations.Equiv.Properties.html#2681" class="Function">isEquiv→isContrHasSection</a> <a id="2856" href="Cubical.Foundations.Equiv.Properties.html#2856" class="Bound">isEq</a><a id="2860" class="Symbol">)</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Cubical.Foundations.Equiv.Properties.html#2863" class="Bound">f</a> <a id="2865" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2867" href="Cubical.Foundations.Equiv.Properties.html#2867" class="Bound">ε</a><a id="2868" class="Symbol">)</a> <a id="2870" href="Cubical.Foundations.Equiv.Properties.html#2870" class="Bound">i</a> <a id="2872" class="Symbol">=</a> <a id="2874" class="Symbol">(λ</a> <a id="2877" href="Cubical.Foundations.Equiv.Properties.html#2877" class="Bound">b</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.Foundations.Equiv.Properties.html#2924" class="Function">p</a> <a id="2888" href="Cubical.Foundations.Equiv.Properties.html#2877" class="Bound">b</a> <a id="2890" href="Cubical.Foundations.Equiv.Properties.html#2870" class="Bound">i</a><a id="2891" class="Symbol">))</a> <a id="2894" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2896" class="Symbol">(λ</a> <a id="2899" href="Cubical.Foundations.Equiv.Properties.html#2899" class="Bound">b</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2907" class="Symbol">(</a><a id="2908" href="Cubical.Foundations.Equiv.Properties.html#2924" class="Function">p</a> <a id="2910" href="Cubical.Foundations.Equiv.Properties.html#2899" class="Bound">b</a> <a id="2912" href="Cubical.Foundations.Equiv.Properties.html#2870" class="Bound">i</a><a id="2913" class="Symbol">))</a>
  <a id="2918" class="Keyword">where</a> <a id="2924" href="Cubical.Foundations.Equiv.Properties.html#2924" class="Function">p</a> <a id="2926" class="Symbol">:</a> <a id="2928" class="Symbol">∀</a> <a id="2930" href="Cubical.Foundations.Equiv.Properties.html#2930" class="Bound">b</a> <a id="2932" class="Symbol">→</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2943" href="Cubical.Foundations.Equiv.Properties.html#2856" class="Bound">isEq</a> <a id="2948" href="Cubical.Foundations.Equiv.Properties.html#2930" class="Bound">b</a> <a id="2950" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2952" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2960" href="Cubical.Foundations.Equiv.Properties.html#2856" class="Bound">isEq</a> <a id="2965" href="Cubical.Foundations.Equiv.Properties.html#2930" class="Bound">b</a><a id="2966" class="Symbol">)</a> <a id="2968" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Cubical.Foundations.Equiv.Properties.html#2863" class="Bound">f</a> <a id="2973" href="Cubical.Foundations.Equiv.Properties.html#2930" class="Bound">b</a> <a id="2975" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2977" href="Cubical.Foundations.Equiv.Properties.html#2867" class="Bound">ε</a> <a id="2979" href="Cubical.Foundations.Equiv.Properties.html#2930" class="Bound">b</a><a id="2980" class="Symbol">)</a>
        <a id="2990" href="Cubical.Foundations.Equiv.Properties.html#2924" class="Function">p</a> <a id="2992" href="Cubical.Foundations.Equiv.Properties.html#2992" class="Bound">b</a> <a id="2994" class="Symbol">=</a> <a id="2996" href="Cubical.Foundations.Equiv.Properties.html#2856" class="Bound">isEq</a> <a id="3001" class="Symbol">.</a><a id="3002" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3014" href="Cubical.Foundations.Equiv.Properties.html#2992" class="Bound">b</a> <a id="3016" class="Symbol">.</a><a id="3017" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Cubical.Foundations.Equiv.Properties.html#2863" class="Bound">f</a> <a id="3024" href="Cubical.Foundations.Equiv.Properties.html#2992" class="Bound">b</a> <a id="3026" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3028" href="Cubical.Foundations.Equiv.Properties.html#2867" class="Bound">ε</a> <a id="3030" href="Cubical.Foundations.Equiv.Properties.html#2992" class="Bound">b</a><a id="3031" class="Symbol">)</a>

<a id="isEquiv→hasSection"></a><a id="3034" href="Cubical.Foundations.Equiv.Properties.html#3034" class="Function">isEquiv→hasSection</a> <a id="3053" class="Symbol">:</a> <a id="3055" class="Symbol">{</a><a id="3056" href="Cubical.Foundations.Equiv.Properties.html#3056" class="Bound">f</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="3065" class="Symbol">}</a> <a id="3067" class="Symbol">→</a> <a id="3069" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3077" href="Cubical.Foundations.Equiv.Properties.html#3056" class="Bound">f</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="3092" href="Cubical.Foundations.Equiv.Properties.html#3056" class="Bound">f</a>
<a id="3094" href="Cubical.Foundations.Equiv.Properties.html#3034" class="Function">isEquiv→hasSection</a> <a id="3113" class="Symbol">=</a> <a id="3115" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3119" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3121" href="Cubical.Foundations.Equiv.Properties.html#2681" class="Function">isEquiv→isContrHasSection</a>

<a id="isContr-hasSection"></a><a id="3148" href="Cubical.Foundations.Equiv.Properties.html#3148" class="Function">isContr-hasSection</a> <a id="3167" class="Symbol">:</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Cubical.Foundations.Equiv.Properties.html#3170" class="Bound">e</a> <a id="3172" class="Symbol">:</a> <a id="3174" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="3176" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3178" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="3179" class="Symbol">)</a> <a id="3181" class="Symbol">→</a> <a id="3183" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3208" href="Cubical.Foundations.Equiv.Properties.html#3170" class="Bound">e</a><a id="3209" class="Symbol">))</a>
<a id="3212" href="Cubical.Foundations.Equiv.Properties.html#3148" class="Function">isContr-hasSection</a> <a id="3231" href="Cubical.Foundations.Equiv.Properties.html#3231" class="Bound">e</a> <a id="3233" class="Symbol">=</a> <a id="3235" href="Cubical.Foundations.Equiv.Properties.html#2681" class="Function">isEquiv→isContrHasSection</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3266" href="Cubical.Foundations.Equiv.Properties.html#3231" class="Bound">e</a><a id="3267" class="Symbol">)</a>

<a id="isEquiv→isContrHasRetract"></a><a id="3270" href="Cubical.Foundations.Equiv.Properties.html#3270" class="Function">isEquiv→isContrHasRetract</a> <a id="3296" class="Symbol">:</a> <a id="3298" class="Symbol">{</a><a id="3299" href="Cubical.Foundations.Equiv.Properties.html#3299" class="Bound">f</a> <a id="3301" class="Symbol">:</a> <a id="3303" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="3305" class="Symbol">→</a> <a id="3307" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="3308" class="Symbol">}</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3320" href="Cubical.Foundations.Equiv.Properties.html#3299" class="Bound">f</a> <a id="3322" class="Symbol">→</a> <a id="3324" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3332" class="Symbol">(</a><a id="3333" href="Cubical.Foundations.Equiv.Properties.html#2590" class="Function">hasRetract</a> <a id="3344" href="Cubical.Foundations.Equiv.Properties.html#3299" class="Bound">f</a><a id="3345" class="Symbol">)</a>
<a id="3347" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Foundations.Equiv.Properties.html#3270" class="Function">isEquiv→isContrHasRetract</a> <a id="3378" href="Cubical.Foundations.Equiv.Properties.html#3378" class="Bound">isEq</a><a id="3382" class="Symbol">)</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3394" href="Cubical.Foundations.Equiv.Properties.html#3378" class="Bound">isEq</a> <a id="3399" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3401" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3409" href="Cubical.Foundations.Equiv.Properties.html#3378" class="Bound">isEq</a>
<a id="3414" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.Foundations.Equiv.Properties.html#3270" class="Function">isEquiv→isContrHasRetract</a> <a id="3445" class="Symbol">{</a><a id="3446" class="Argument">f</a> <a id="3448" class="Symbol">=</a> <a id="3450" href="Cubical.Foundations.Equiv.Properties.html#3450" class="Bound">f</a><a id="3451" class="Symbol">}</a> <a id="3453" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a><a id="3457" class="Symbol">)</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="3462" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3464" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a><a id="3465" class="Symbol">)</a> <a id="3467" class="Symbol">=</a>
    <a id="3473" class="Symbol">λ</a> <a id="3475" href="Cubical.Foundations.Equiv.Properties.html#3475" class="Bound">i</a> <a id="3477" class="Symbol">→</a> <a id="3479" class="Symbol">(λ</a> <a id="3482" href="Cubical.Foundations.Equiv.Properties.html#3482" class="Bound">b</a> <a id="3484" class="Symbol">→</a> <a id="3486" href="Cubical.Foundations.Equiv.Properties.html#3518" class="Function">p</a> <a id="3488" href="Cubical.Foundations.Equiv.Properties.html#3482" class="Bound">b</a> <a id="3490" href="Cubical.Foundations.Equiv.Properties.html#3475" class="Bound">i</a><a id="3491" class="Symbol">)</a> <a id="3493" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3495" class="Symbol">(λ</a> <a id="3498" href="Cubical.Foundations.Equiv.Properties.html#3498" class="Bound">a</a> <a id="3500" class="Symbol">→</a>  <a id="3503" href="Cubical.Foundations.Equiv.Properties.html#4483" class="Function">q</a> <a id="3505" href="Cubical.Foundations.Equiv.Properties.html#3498" class="Bound">a</a> <a id="3507" href="Cubical.Foundations.Equiv.Properties.html#3475" class="Bound">i</a><a id="3508" class="Symbol">)</a>
  <a id="3512" class="Keyword">where</a> <a id="3518" href="Cubical.Foundations.Equiv.Properties.html#3518" class="Function">p</a> <a id="3520" class="Symbol">:</a> <a id="3522" class="Symbol">∀</a> <a id="3524" href="Cubical.Foundations.Equiv.Properties.html#3524" class="Bound">b</a> <a id="3526" class="Symbol">→</a> <a id="3528" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3536" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="3541" href="Cubical.Foundations.Equiv.Properties.html#3524" class="Bound">b</a> <a id="3543" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3545" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="3547" href="Cubical.Foundations.Equiv.Properties.html#3524" class="Bound">b</a>
        <a id="3557" href="Cubical.Foundations.Equiv.Properties.html#3518" class="Function">p</a> <a id="3559" href="Cubical.Foundations.Equiv.Properties.html#3559" class="Bound">b</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3579" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="3584" href="Cubical.Foundations.Equiv.Properties.html#3559" class="Bound">b</a><a id="3585" class="Symbol">))</a> <a id="3588" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="3591" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3596" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3607" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="3612" href="Cubical.Foundations.Equiv.Properties.html#3559" class="Bound">b</a><a id="3613" class="Symbol">)</a>
        <a id="3623" class="Comment">-- one square from the definition of invIsEq</a>
        <a id="3676" href="Cubical.Foundations.Equiv.Properties.html#3676" class="Function">ieSq</a> <a id="3681" class="Symbol">:</a> <a id="3683" class="Symbol">∀</a> <a id="3685" href="Cubical.Foundations.Equiv.Properties.html#3685" class="Bound">a</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3702" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3713" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Foundations.Equiv.Properties.html#3450" class="Bound">f</a> <a id="3721" href="Cubical.Foundations.Equiv.Properties.html#3685" class="Bound">a</a><a id="3722" class="Symbol">)))</a>
                            <a id="3754" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                            <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="3796" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3798" href="Cubical.Foundations.Equiv.Properties.html#3450" class="Bound">f</a><a id="3799" class="Symbol">)</a> <a id="3801" class="Symbol">(</a><a id="3802" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3810" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="3815" href="Cubical.Foundations.Equiv.Properties.html#3685" class="Bound">a</a><a id="3816" class="Symbol">))</a>
                            <a id="3847" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="3860" href="Cubical.Foundations.Equiv.Properties.html#3676" class="Function">ieSq</a> <a id="3865" href="Cubical.Foundations.Equiv.Properties.html#3865" class="Bound">a</a> <a id="3867" href="Cubical.Foundations.Equiv.Properties.html#3867" class="Bound">k</a> <a id="3869" href="Cubical.Foundations.Equiv.Properties.html#3869" class="Bound">j</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3887" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="3892" href="Cubical.Foundations.Equiv.Properties.html#3865" class="Bound">a</a> <a id="3894" href="Cubical.Foundations.Equiv.Properties.html#3867" class="Bound">k</a> <a id="3896" href="Cubical.Foundations.Equiv.Properties.html#3869" class="Bound">j</a><a id="3897" class="Symbol">)</a>
        <a id="3907" class="Comment">-- one square from η</a>
        <a id="3936" href="Cubical.Foundations.Equiv.Properties.html#3936" class="Function">ηSq</a> <a id="3940" class="Symbol">:</a> <a id="3942" class="Symbol">∀</a> <a id="3944" href="Cubical.Foundations.Equiv.Properties.html#3944" class="Bound">a</a> <a id="3946" class="Symbol">→</a> <a id="3948" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3967" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="3972" class="Symbol">(</a><a id="3973" href="Cubical.Foundations.Equiv.Properties.html#3450" class="Bound">f</a> <a id="3975" href="Cubical.Foundations.Equiv.Properties.html#3944" class="Bound">a</a><a id="3976" class="Symbol">)))</a>
                           <a id="4007" class="Symbol">(</a><a id="4008" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="4010" href="Cubical.Foundations.Equiv.Properties.html#3944" class="Bound">a</a><a id="4011" class="Symbol">)</a>
                           <a id="4040" class="Symbol">(</a><a id="4041" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="4049" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4051" href="Cubical.Foundations.Equiv.Properties.html#3450" class="Bound">f</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4063" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4068" href="Cubical.Foundations.Equiv.Properties.html#3944" class="Bound">a</a><a id="4069" class="Symbol">))</a>
                           <a id="4099" class="Symbol">(</a><a id="4100" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4108" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4113" href="Cubical.Foundations.Equiv.Properties.html#3944" class="Bound">a</a><a id="4114" class="Symbol">)</a>
        <a id="4124" href="Cubical.Foundations.Equiv.Properties.html#3936" class="Function">ηSq</a> <a id="4128" href="Cubical.Foundations.Equiv.Properties.html#4128" class="Bound">a</a> <a id="4130" href="Cubical.Foundations.Equiv.Properties.html#4130" class="Bound">i</a> <a id="4132" href="Cubical.Foundations.Equiv.Properties.html#4132" class="Bound">j</a> <a id="4134" class="Symbol">=</a> <a id="4136" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4147" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4152" href="Cubical.Foundations.Equiv.Properties.html#4128" class="Bound">a</a> <a id="4154" href="Cubical.Foundations.Equiv.Properties.html#4130" class="Bound">i</a><a id="4155" class="Symbol">)</a> <a id="4157" href="Cubical.Foundations.Equiv.Properties.html#4132" class="Bound">j</a>
        <a id="4167" class="Comment">-- and one last square from the definition of p</a>
        <a id="4223" href="Cubical.Foundations.Equiv.Properties.html#4223" class="Function">pSq</a> <a id="4227" class="Symbol">:</a> <a id="4229" class="Symbol">∀</a> <a id="4231" href="Cubical.Foundations.Equiv.Properties.html#4231" class="Bound">b</a> <a id="4233" class="Symbol">→</a> <a id="4235" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4254" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4259" href="Cubical.Foundations.Equiv.Properties.html#4231" class="Bound">b</a><a id="4260" class="Symbol">))</a>
                           <a id="4290" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                           <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4328" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="4339" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4344" href="Cubical.Foundations.Equiv.Properties.html#4231" class="Bound">b</a><a id="4345" class="Symbol">))</a>
                           <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Foundations.Equiv.Properties.html#3518" class="Function">p</a> <a id="4378" href="Cubical.Foundations.Equiv.Properties.html#4231" class="Bound">b</a><a id="4379" class="Symbol">)</a>
        <a id="4389" href="Cubical.Foundations.Equiv.Properties.html#4223" class="Function">pSq</a> <a id="4393" href="Cubical.Foundations.Equiv.Properties.html#4393" class="Bound">b</a> <a id="4395" href="Cubical.Foundations.Equiv.Properties.html#4395" class="Bound">i</a> <a id="4397" href="Cubical.Foundations.Equiv.Properties.html#4397" class="Bound">j</a> <a id="4399" class="Symbol">=</a> <a id="4401" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="4435" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4440" href="Cubical.Foundations.Equiv.Properties.html#4393" class="Bound">b</a><a id="4441" class="Symbol">)))</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4451" href="Cubical.Foundations.Equiv.Properties.html#3460" class="Bound">g</a> <a id="4453" class="Symbol">(</a><a id="4454" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="4462" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4467" href="Cubical.Foundations.Equiv.Properties.html#4393" class="Bound">b</a><a id="4468" class="Symbol">))</a> <a id="4471" href="Cubical.Foundations.Equiv.Properties.html#4397" class="Bound">j</a> <a id="4473" href="Cubical.Foundations.Equiv.Properties.html#4395" class="Bound">i</a>
        <a id="4483" href="Cubical.Foundations.Equiv.Properties.html#4483" class="Function">q</a> <a id="4485" class="Symbol">:</a> <a id="4487" class="Symbol">∀</a> <a id="4489" href="Cubical.Foundations.Equiv.Properties.html#4489" class="Bound">a</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="4509" href="Cubical.Foundations.Equiv.Properties.html#3453" class="Bound">isEq</a> <a id="4514" href="Cubical.Foundations.Equiv.Properties.html#4489" class="Bound">a</a><a id="4515" class="Symbol">)</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="4520" href="Cubical.Foundations.Equiv.Properties.html#4489" class="Bound">a</a><a id="4521" class="Symbol">)</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Cubical.Foundations.Equiv.Properties.html#3518" class="Function">p</a> <a id="4526" class="Symbol">(</a><a id="4527" href="Cubical.Foundations.Equiv.Properties.html#3450" class="Bound">f</a> <a id="4529" href="Cubical.Foundations.Equiv.Properties.html#4489" class="Bound">a</a><a id="4530" class="Symbol">))</a> <a id="4533" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="4546" href="Cubical.Foundations.Equiv.Properties.html#4483" class="Function">q</a> <a id="4548" href="Cubical.Foundations.Equiv.Properties.html#4548" class="Bound">a</a> <a id="4550" href="Cubical.Foundations.Equiv.Properties.html#4550" class="Bound">i</a> <a id="4552" href="Cubical.Foundations.Equiv.Properties.html#4552" class="Bound">j</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4562" class="Symbol">(λ</a> <a id="4565" href="Cubical.Foundations.Equiv.Properties.html#4565" class="Bound">k</a> <a id="4567" class="Symbol">→</a> <a id="4569" class="Symbol">λ</a> <a id="4571" class="Symbol">{</a> <a id="4573" class="Symbol">(</a><a id="4574" href="Cubical.Foundations.Equiv.Properties.html#4550" class="Bound">i</a> <a id="4576" class="Symbol">=</a> <a id="4578" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4580" class="Symbol">)</a> <a id="4582" class="Symbol">→</a> <a id="4584" href="Cubical.Foundations.Equiv.Properties.html#3936" class="Function">ηSq</a> <a id="4588" href="Cubical.Foundations.Equiv.Properties.html#4548" class="Bound">a</a> <a id="4590" href="Cubical.Foundations.Equiv.Properties.html#4552" class="Bound">j</a> <a id="4592" href="Cubical.Foundations.Equiv.Properties.html#4565" class="Bound">k</a>
                                 <a id="4627" class="Symbol">;</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Foundations.Equiv.Properties.html#4550" class="Bound">i</a> <a id="4632" class="Symbol">=</a> <a id="4634" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4636" class="Symbol">)</a> <a id="4638" class="Symbol">→</a> <a id="4640" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="4642" href="Cubical.Foundations.Equiv.Properties.html#4548" class="Bound">a</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Cubical.Foundations.Equiv.Properties.html#4552" class="Bound">j</a> <a id="4647" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4649" href="Cubical.Foundations.Equiv.Properties.html#4565" class="Bound">k</a><a id="4650" class="Symbol">)</a>
                                 <a id="4685" class="Symbol">;</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Foundations.Equiv.Properties.html#4552" class="Bound">j</a> <a id="4690" class="Symbol">=</a> <a id="4692" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4694" class="Symbol">)</a> <a id="4696" class="Symbol">→</a> <a id="4698" href="Cubical.Foundations.Equiv.Properties.html#4223" class="Function">pSq</a> <a id="4702" class="Symbol">(</a><a id="4703" href="Cubical.Foundations.Equiv.Properties.html#3450" class="Bound">f</a> <a id="4705" href="Cubical.Foundations.Equiv.Properties.html#4548" class="Bound">a</a><a id="4706" class="Symbol">)</a> <a id="4708" href="Cubical.Foundations.Equiv.Properties.html#4550" class="Bound">i</a> <a id="4710" href="Cubical.Foundations.Equiv.Properties.html#4565" class="Bound">k</a>
                                 <a id="4745" class="Symbol">;</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Cubical.Foundations.Equiv.Properties.html#4552" class="Bound">j</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Cubical.Foundations.Equiv.Properties.html#3464" class="Bound">η</a> <a id="4760" href="Cubical.Foundations.Equiv.Properties.html#4548" class="Bound">a</a> <a id="4762" href="Cubical.Foundations.Equiv.Properties.html#4565" class="Bound">k</a>
                                 <a id="4797" class="Symbol">})</a>
                        <a id="4824" class="Symbol">(</a><a id="4825" href="Cubical.Foundations.Equiv.Properties.html#3676" class="Function">ieSq</a> <a id="4830" href="Cubical.Foundations.Equiv.Properties.html#4548" class="Bound">a</a> <a id="4832" href="Cubical.Foundations.Equiv.Properties.html#4552" class="Bound">j</a> <a id="4834" href="Cubical.Foundations.Equiv.Properties.html#4550" class="Bound">i</a><a id="4835" class="Symbol">)</a>

<a id="isEquiv→hasRetract"></a><a id="4838" href="Cubical.Foundations.Equiv.Properties.html#4838" class="Function">isEquiv→hasRetract</a> <a id="4857" class="Symbol">:</a> <a id="4859" class="Symbol">{</a><a id="4860" href="Cubical.Foundations.Equiv.Properties.html#4860" class="Bound">f</a> <a id="4862" class="Symbol">:</a> <a id="4864" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="4866" class="Symbol">→</a> <a id="4868" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="4869" class="Symbol">}</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4881" href="Cubical.Foundations.Equiv.Properties.html#4860" class="Bound">f</a> <a id="4883" class="Symbol">→</a> <a id="4885" href="Cubical.Foundations.Equiv.Properties.html#2590" class="Function">hasRetract</a> <a id="4896" href="Cubical.Foundations.Equiv.Properties.html#4860" class="Bound">f</a>
<a id="4898" href="Cubical.Foundations.Equiv.Properties.html#4838" class="Function">isEquiv→hasRetract</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4923" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4925" href="Cubical.Foundations.Equiv.Properties.html#3270" class="Function">isEquiv→isContrHasRetract</a>

<a id="isContr-hasRetract"></a><a id="4952" href="Cubical.Foundations.Equiv.Properties.html#4952" class="Function">isContr-hasRetract</a> <a id="4971" class="Symbol">:</a> <a id="4973" class="Symbol">(</a><a id="4974" href="Cubical.Foundations.Equiv.Properties.html#4974" class="Bound">e</a> <a id="4976" class="Symbol">:</a> <a id="4978" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="4980" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4982" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="4983" class="Symbol">)</a> <a id="4985" class="Symbol">→</a> <a id="4987" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4995" class="Symbol">(</a><a id="4996" href="Cubical.Foundations.Equiv.Properties.html#2590" class="Function">hasRetract</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5012" href="Cubical.Foundations.Equiv.Properties.html#4974" class="Bound">e</a><a id="5013" class="Symbol">))</a>
<a id="5016" href="Cubical.Foundations.Equiv.Properties.html#4952" class="Function">isContr-hasRetract</a> <a id="5035" href="Cubical.Foundations.Equiv.Properties.html#5035" class="Bound">e</a> <a id="5037" class="Symbol">=</a> <a id="5039" href="Cubical.Foundations.Equiv.Properties.html#3270" class="Function">isEquiv→isContrHasRetract</a> <a id="5065" class="Symbol">(</a><a id="5066" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5070" href="Cubical.Foundations.Equiv.Properties.html#5035" class="Bound">e</a><a id="5071" class="Symbol">)</a>

<a id="isEquiv→retractIsEquiv"></a><a id="5074" href="Cubical.Foundations.Equiv.Properties.html#5074" class="Function">isEquiv→retractIsEquiv</a> <a id="5097" class="Symbol">:</a> <a id="5099" class="Symbol">{</a><a id="5100" href="Cubical.Foundations.Equiv.Properties.html#5100" class="Bound">f</a> <a id="5102" class="Symbol">:</a> <a id="5104" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="5106" class="Symbol">→</a> <a id="5108" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="5109" class="Symbol">}</a> <a id="5111" class="Symbol">{</a><a id="5112" href="Cubical.Foundations.Equiv.Properties.html#5112" class="Bound">g</a> <a id="5114" class="Symbol">:</a> <a id="5116" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="5118" class="Symbol">→</a> <a id="5120" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="5121" class="Symbol">}</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5133" href="Cubical.Foundations.Equiv.Properties.html#5100" class="Bound">f</a> <a id="5135" class="Symbol">→</a> <a id="5137" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5145" href="Cubical.Foundations.Equiv.Properties.html#5100" class="Bound">f</a> <a id="5147" href="Cubical.Foundations.Equiv.Properties.html#5112" class="Bound">g</a> <a id="5149" class="Symbol">→</a> <a id="5151" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5159" href="Cubical.Foundations.Equiv.Properties.html#5112" class="Bound">g</a>
<a id="5161" href="Cubical.Foundations.Equiv.Properties.html#5074" class="Function">isEquiv→retractIsEquiv</a> <a id="5184" class="Symbol">{</a><a id="5185" class="Argument">f</a> <a id="5187" class="Symbol">=</a> <a id="5189" href="Cubical.Foundations.Equiv.Properties.html#5189" class="Bound">f</a><a id="5190" class="Symbol">}</a> <a id="5192" class="Symbol">{</a><a id="5193" class="Argument">g</a> <a id="5195" class="Symbol">=</a> <a id="5197" href="Cubical.Foundations.Equiv.Properties.html#5197" class="Bound">g</a><a id="5198" class="Symbol">}</a> <a id="5200" href="Cubical.Foundations.Equiv.Properties.html#5200" class="Bound">isEquiv-f</a> <a id="5210" href="Cubical.Foundations.Equiv.Properties.html#5210" class="Bound">retract-g</a> <a id="5220" class="Symbol">=</a> <a id="5222" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5228" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5236" href="Cubical.Foundations.Equiv.Properties.html#5400" class="Function">f⁻¹≡g</a> <a id="5242" class="Symbol">(</a><a id="5243" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5247" href="Cubical.Foundations.Equiv.Properties.html#5260" class="Function">f⁻¹</a><a id="5250" class="Symbol">)</a>
  <a id="5254" class="Keyword">where</a> <a id="5260" href="Cubical.Foundations.Equiv.Properties.html#5260" class="Function">f⁻¹</a> <a id="5264" class="Symbol">=</a> <a id="5266" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Cubical.Foundations.Equiv.Properties.html#5189" class="Bound">f</a> <a id="5278" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5280" href="Cubical.Foundations.Equiv.Properties.html#5200" class="Bound">isEquiv-f</a><a id="5289" class="Symbol">)</a>

        <a id="5300" href="Cubical.Foundations.Equiv.Properties.html#5300" class="Function">retract-f⁻¹</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5322" href="Cubical.Foundations.Equiv.Properties.html#5189" class="Bound">f</a> <a id="5324" class="Symbol">(</a><a id="5325" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5329" href="Cubical.Foundations.Equiv.Properties.html#5260" class="Function">f⁻¹</a><a id="5332" class="Symbol">)</a>
        <a id="5342" href="Cubical.Foundations.Equiv.Properties.html#5300" class="Function">retract-f⁻¹</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Cubical.Foundations.Equiv.Properties.html#4838" class="Function">isEquiv→hasRetract</a> <a id="5380" href="Cubical.Foundations.Equiv.Properties.html#5200" class="Bound">isEquiv-f</a><a id="5389" class="Symbol">)</a>

        <a id="5400" href="Cubical.Foundations.Equiv.Properties.html#5400" class="Function">f⁻¹≡g</a> <a id="5406" class="Symbol">:</a> <a id="5408" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5412" href="Cubical.Foundations.Equiv.Properties.html#5260" class="Function">f⁻¹</a> <a id="5416" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5418" href="Cubical.Foundations.Equiv.Properties.html#5197" class="Bound">g</a>
        <a id="5428" href="Cubical.Foundations.Equiv.Properties.html#5400" class="Function">f⁻¹≡g</a> <a id="5434" class="Symbol">=</a>
          <a id="5446" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5451" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
               <a id="5470" class="Symbol">(</a><a id="5471" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5486" class="Symbol">(</a><a id="5487" href="Cubical.Foundations.Equiv.Properties.html#3270" class="Function">isEquiv→isContrHasRetract</a> <a id="5513" href="Cubical.Foundations.Equiv.Properties.html#5200" class="Bound">isEquiv-f</a><a id="5522" class="Symbol">)</a>
                               <a id="5555" class="Symbol">(</a><a id="5556" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5560" href="Cubical.Foundations.Equiv.Properties.html#5260" class="Function">f⁻¹</a> <a id="5564" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5566" href="Cubical.Foundations.Equiv.Properties.html#5300" class="Function">retract-f⁻¹</a><a id="5577" class="Symbol">)</a>
                               <a id="5610" class="Symbol">(</a><a id="5611" href="Cubical.Foundations.Equiv.Properties.html#5197" class="Bound">g</a> <a id="5613" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5615" href="Cubical.Foundations.Equiv.Properties.html#5210" class="Bound">retract-g</a><a id="5624" class="Symbol">))</a>


<a id="isEquiv→sectionIsEquiv"></a><a id="5629" href="Cubical.Foundations.Equiv.Properties.html#5629" class="Function">isEquiv→sectionIsEquiv</a> <a id="5652" class="Symbol">:</a> <a id="5654" class="Symbol">{</a><a id="5655" href="Cubical.Foundations.Equiv.Properties.html#5655" class="Bound">f</a> <a id="5657" class="Symbol">:</a> <a id="5659" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="5661" class="Symbol">→</a> <a id="5663" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="5664" class="Symbol">}</a> <a id="5666" class="Symbol">{</a><a id="5667" href="Cubical.Foundations.Equiv.Properties.html#5667" class="Bound">g</a> <a id="5669" class="Symbol">:</a> <a id="5671" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="5673" class="Symbol">→</a> <a id="5675" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a><a id="5676" class="Symbol">}</a> <a id="5678" class="Symbol">→</a> <a id="5680" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5688" href="Cubical.Foundations.Equiv.Properties.html#5655" class="Bound">f</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="5700" href="Cubical.Foundations.Equiv.Properties.html#5655" class="Bound">f</a> <a id="5702" href="Cubical.Foundations.Equiv.Properties.html#5667" class="Bound">g</a> <a id="5704" class="Symbol">→</a> <a id="5706" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5714" href="Cubical.Foundations.Equiv.Properties.html#5667" class="Bound">g</a>
<a id="5716" href="Cubical.Foundations.Equiv.Properties.html#5629" class="Function">isEquiv→sectionIsEquiv</a> <a id="5739" class="Symbol">{</a><a id="5740" class="Argument">f</a> <a id="5742" class="Symbol">=</a> <a id="5744" href="Cubical.Foundations.Equiv.Properties.html#5744" class="Bound">f</a><a id="5745" class="Symbol">}</a> <a id="5747" class="Symbol">{</a><a id="5748" class="Argument">g</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Cubical.Foundations.Equiv.Properties.html#5752" class="Bound">g</a><a id="5753" class="Symbol">}</a> <a id="5755" href="Cubical.Foundations.Equiv.Properties.html#5755" class="Bound">isEquiv-f</a> <a id="5765" href="Cubical.Foundations.Equiv.Properties.html#5765" class="Bound">section-g</a> <a id="5775" class="Symbol">=</a> <a id="5777" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5783" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5791" href="Cubical.Foundations.Equiv.Properties.html#5955" class="Function">f⁻¹≡g</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5802" href="Cubical.Foundations.Equiv.Properties.html#5815" class="Function">f⁻¹</a><a id="5805" class="Symbol">)</a>
  <a id="5809" class="Keyword">where</a> <a id="5815" href="Cubical.Foundations.Equiv.Properties.html#5815" class="Function">f⁻¹</a> <a id="5819" class="Symbol">=</a> <a id="5821" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.Foundations.Equiv.Properties.html#5744" class="Bound">f</a> <a id="5833" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5835" href="Cubical.Foundations.Equiv.Properties.html#5755" class="Bound">isEquiv-f</a><a id="5844" class="Symbol">)</a>

        <a id="5855" href="Cubical.Foundations.Equiv.Properties.html#5855" class="Function">section-f⁻¹</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="5877" href="Cubical.Foundations.Equiv.Properties.html#5744" class="Bound">f</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5884" href="Cubical.Foundations.Equiv.Properties.html#5815" class="Function">f⁻¹</a><a id="5887" class="Symbol">)</a>
        <a id="5897" href="Cubical.Foundations.Equiv.Properties.html#5855" class="Function">section-f⁻¹</a> <a id="5909" class="Symbol">=</a> <a id="5911" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5915" class="Symbol">(</a><a id="5916" href="Cubical.Foundations.Equiv.Properties.html#3034" class="Function">isEquiv→hasSection</a> <a id="5935" href="Cubical.Foundations.Equiv.Properties.html#5755" class="Bound">isEquiv-f</a><a id="5944" class="Symbol">)</a>

        <a id="5955" href="Cubical.Foundations.Equiv.Properties.html#5955" class="Function">f⁻¹≡g</a> <a id="5961" class="Symbol">:</a> <a id="5963" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5967" href="Cubical.Foundations.Equiv.Properties.html#5815" class="Function">f⁻¹</a> <a id="5971" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5973" href="Cubical.Foundations.Equiv.Properties.html#5752" class="Bound">g</a>
        <a id="5983" href="Cubical.Foundations.Equiv.Properties.html#5955" class="Function">f⁻¹≡g</a> <a id="5989" class="Symbol">=</a>
          <a id="6001" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6006" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
               <a id="6025" class="Symbol">(</a><a id="6026" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="6041" class="Symbol">(</a><a id="6042" href="Cubical.Foundations.Equiv.Properties.html#2681" class="Function">isEquiv→isContrHasSection</a> <a id="6068" href="Cubical.Foundations.Equiv.Properties.html#5755" class="Bound">isEquiv-f</a><a id="6077" class="Symbol">)</a>
                               <a id="6110" class="Symbol">(</a><a id="6111" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6115" href="Cubical.Foundations.Equiv.Properties.html#5815" class="Function">f⁻¹</a> <a id="6119" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6121" href="Cubical.Foundations.Equiv.Properties.html#5855" class="Function">section-f⁻¹</a><a id="6132" class="Symbol">)</a>
                               <a id="6165" class="Symbol">(</a><a id="6166" href="Cubical.Foundations.Equiv.Properties.html#5752" class="Bound">g</a> <a id="6168" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6170" href="Cubical.Foundations.Equiv.Properties.html#5765" class="Bound">section-g</a><a id="6179" class="Symbol">))</a>

<a id="cong≃"></a><a id="6183" href="Cubical.Foundations.Equiv.Properties.html#6183" class="Function">cong≃</a> <a id="6189" class="Symbol">:</a> <a id="6191" class="Symbol">(</a><a id="6192" href="Cubical.Foundations.Equiv.Properties.html#6192" class="Bound">F</a> <a id="6194" class="Symbol">:</a> <a id="6196" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6201" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a> <a id="6203" class="Symbol">→</a> <a id="6205" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6210" href="Cubical.Foundations.Equiv.Properties.html#1091" class="Generalizable">ℓ&#39;</a><a id="6212" class="Symbol">)</a> <a id="6214" class="Symbol">→</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="6219" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6221" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="6222" class="Symbol">)</a> <a id="6224" class="Symbol">→</a> <a id="6226" href="Cubical.Foundations.Equiv.Properties.html#6192" class="Bound">F</a> <a id="6228" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="6230" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6232" href="Cubical.Foundations.Equiv.Properties.html#6192" class="Bound">F</a> <a id="6234" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a>
<a id="6236" href="Cubical.Foundations.Equiv.Properties.html#6183" class="Function">cong≃</a> <a id="6242" href="Cubical.Foundations.Equiv.Properties.html#6242" class="Bound">F</a> <a id="6244" href="Cubical.Foundations.Equiv.Properties.html#6244" class="Bound">e</a> <a id="6246" class="Symbol">=</a> <a id="6248" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6260" class="Symbol">(</a><a id="6261" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6266" href="Cubical.Foundations.Equiv.Properties.html#6242" class="Bound">F</a> <a id="6268" class="Symbol">(</a><a id="6269" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6272" href="Cubical.Foundations.Equiv.Properties.html#6244" class="Bound">e</a><a id="6273" class="Symbol">))</a>

<a id="cong≃-char"></a><a id="6277" href="Cubical.Foundations.Equiv.Properties.html#6277" class="Function">cong≃-char</a> <a id="6288" class="Symbol">:</a> <a id="6290" class="Symbol">(</a><a id="6291" href="Cubical.Foundations.Equiv.Properties.html#6291" class="Bound">F</a> <a id="6293" class="Symbol">:</a> <a id="6295" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6300" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a> <a id="6302" class="Symbol">→</a> <a id="6304" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6309" href="Cubical.Foundations.Equiv.Properties.html#1091" class="Generalizable">ℓ&#39;</a><a id="6311" class="Symbol">)</a> <a id="6313" class="Symbol">{</a><a id="6314" href="Cubical.Foundations.Equiv.Properties.html#6314" class="Bound">A</a> <a id="6316" href="Cubical.Foundations.Equiv.Properties.html#6316" class="Bound">B</a> <a id="6318" class="Symbol">:</a> <a id="6320" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6325" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="6326" class="Symbol">}</a> <a id="6328" class="Symbol">(</a><a id="6329" href="Cubical.Foundations.Equiv.Properties.html#6329" class="Bound">e</a> <a id="6331" class="Symbol">:</a> <a id="6333" href="Cubical.Foundations.Equiv.Properties.html#6314" class="Bound">A</a> <a id="6335" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6337" href="Cubical.Foundations.Equiv.Properties.html#6316" class="Bound">B</a><a id="6338" class="Symbol">)</a> <a id="6340" class="Symbol">→</a> <a id="6342" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Cubical.Foundations.Equiv.Properties.html#6183" class="Function">cong≃</a> <a id="6352" href="Cubical.Foundations.Equiv.Properties.html#6291" class="Bound">F</a> <a id="6354" href="Cubical.Foundations.Equiv.Properties.html#6329" class="Bound">e</a><a id="6355" class="Symbol">)</a> <a id="6357" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6359" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6364" href="Cubical.Foundations.Equiv.Properties.html#6291" class="Bound">F</a> <a id="6366" class="Symbol">(</a><a id="6367" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6370" href="Cubical.Foundations.Equiv.Properties.html#6329" class="Bound">e</a><a id="6371" class="Symbol">)</a>
<a id="6373" href="Cubical.Foundations.Equiv.Properties.html#6277" class="Function">cong≃-char</a> <a id="6384" href="Cubical.Foundations.Equiv.Properties.html#6384" class="Bound">F</a> <a id="6386" href="Cubical.Foundations.Equiv.Properties.html#6386" class="Bound">e</a> <a id="6388" class="Symbol">=</a> <a id="6390" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="6405" class="Symbol">(</a><a id="6406" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6411" href="Cubical.Foundations.Equiv.Properties.html#6384" class="Bound">F</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6417" href="Cubical.Foundations.Equiv.Properties.html#6386" class="Bound">e</a><a id="6418" class="Symbol">))</a>

<a id="cong≃-idEquiv"></a><a id="6422" href="Cubical.Foundations.Equiv.Properties.html#6422" class="Function">cong≃-idEquiv</a> <a id="6436" class="Symbol">:</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Cubical.Foundations.Equiv.Properties.html#6439" class="Bound">F</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6448" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6457" href="Cubical.Foundations.Equiv.Properties.html#1091" class="Generalizable">ℓ&#39;</a><a id="6459" class="Symbol">)</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Cubical.Foundations.Equiv.Properties.html#6462" class="Bound">A</a> <a id="6464" class="Symbol">:</a> <a id="6466" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6471" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="6472" class="Symbol">)</a> <a id="6474" class="Symbol">→</a> <a id="6476" href="Cubical.Foundations.Equiv.Properties.html#6183" class="Function">cong≃</a> <a id="6482" href="Cubical.Foundations.Equiv.Properties.html#6439" class="Bound">F</a> <a id="6484" class="Symbol">(</a><a id="6485" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6493" href="Cubical.Foundations.Equiv.Properties.html#6462" class="Bound">A</a><a id="6494" class="Symbol">)</a> <a id="6496" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6498" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6506" class="Symbol">(</a><a id="6507" href="Cubical.Foundations.Equiv.Properties.html#6439" class="Bound">F</a> <a id="6509" href="Cubical.Foundations.Equiv.Properties.html#6462" class="Bound">A</a><a id="6510" class="Symbol">)</a>
<a id="6512" href="Cubical.Foundations.Equiv.Properties.html#6422" class="Function">cong≃-idEquiv</a> <a id="6526" href="Cubical.Foundations.Equiv.Properties.html#6526" class="Bound">F</a> <a id="6528" href="Cubical.Foundations.Equiv.Properties.html#6528" class="Bound">A</a> <a id="6530" class="Symbol">=</a> <a id="6532" href="Cubical.Foundations.Equiv.Properties.html#6183" class="Function">cong≃</a> <a id="6538" href="Cubical.Foundations.Equiv.Properties.html#6526" class="Bound">F</a> <a id="6540" class="Symbol">(</a><a id="6541" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6549" href="Cubical.Foundations.Equiv.Properties.html#6528" class="Bound">A</a><a id="6550" class="Symbol">)</a> <a id="6552" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6555" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6560" class="Symbol">(λ</a> <a id="6563" href="Cubical.Foundations.Equiv.Properties.html#6563" class="Bound">p</a> <a id="6565" class="Symbol">→</a> <a id="6567" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6585" href="Cubical.Foundations.Equiv.Properties.html#6526" class="Bound">F</a> <a id="6587" href="Cubical.Foundations.Equiv.Properties.html#6563" class="Bound">p</a><a id="6588" class="Symbol">))</a> <a id="6591" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>  <a id="6602" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="6624" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="6636" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>    <a id="6644" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="6647" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="6663" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                    <a id="6685" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Cubical.Foundations.Equiv.Properties.html#6526" class="Bound">F</a> <a id="6696" href="Cubical.Foundations.Equiv.Properties.html#6528" class="Bound">A</a><a id="6697" class="Symbol">)</a>       <a id="6705" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="isPropIsHAEquiv"></a><a id="6708" href="Cubical.Foundations.Equiv.Properties.html#6708" class="Function">isPropIsHAEquiv</a> <a id="6724" class="Symbol">:</a> <a id="6726" class="Symbol">{</a><a id="6727" href="Cubical.Foundations.Equiv.Properties.html#6727" class="Bound">f</a> <a id="6729" class="Symbol">:</a> <a id="6731" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="6733" class="Symbol">→</a> <a id="6735" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="6736" class="Symbol">}</a> <a id="6738" class="Symbol">→</a> <a id="6740" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6747" class="Symbol">(</a><a id="6748" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="6758" href="Cubical.Foundations.Equiv.Properties.html#6727" class="Bound">f</a><a id="6759" class="Symbol">)</a>
<a id="6761" href="Cubical.Foundations.Equiv.Properties.html#6708" class="Function">isPropIsHAEquiv</a> <a id="6777" class="Symbol">{</a><a id="6778" class="Argument">f</a> <a id="6780" class="Symbol">=</a> <a id="6782" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a><a id="6783" class="Symbol">}</a> <a id="6785" href="Cubical.Foundations.Equiv.Properties.html#6785" class="Bound">ishaef</a> <a id="6792" class="Symbol">=</a> <a id="6794" href="Cubical.Foundations.Equiv.Properties.html#8251" class="Function">goal</a> <a id="6799" href="Cubical.Foundations.Equiv.Properties.html#6785" class="Bound">ishaef</a> <a id="6806" class="Keyword">where</a>
  <a id="6814" href="Cubical.Foundations.Equiv.Properties.html#6814" class="Function">equivF</a> <a id="6821" class="Symbol">:</a> <a id="6823" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6831" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a>
  <a id="6835" href="Cubical.Foundations.Equiv.Properties.html#6814" class="Function">equivF</a> <a id="6842" class="Symbol">=</a> <a id="6844" href="Cubical.Foundations.Equiv.HalfAdjoint.html#1319" class="Function">isHAEquiv→isEquiv</a> <a id="6862" href="Cubical.Foundations.Equiv.Properties.html#6785" class="Bound">ishaef</a>

  <a id="6872" href="Cubical.Foundations.Equiv.Properties.html#6872" class="Function">rCoh1</a> <a id="6878" class="Symbol">:</a> <a id="6880" class="Symbol">(</a><a id="6881" href="Cubical.Foundations.Equiv.Properties.html#6881" class="Bound">sec</a> <a id="6885" class="Symbol">:</a> <a id="6887" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="6898" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a><a id="6899" class="Symbol">)</a> <a id="6901" class="Symbol">→</a> <a id="6903" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6908" class="Symbol">_</a>
  <a id="6912" href="Cubical.Foundations.Equiv.Properties.html#6872" class="Function">rCoh1</a> <a id="6918" class="Symbol">(</a><a id="6919" href="Cubical.Foundations.Equiv.Properties.html#6919" class="Bound">g</a> <a id="6921" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6923" href="Cubical.Foundations.Equiv.Properties.html#6923" class="Bound">ε</a><a id="6924" class="Symbol">)</a> <a id="6926" class="Symbol">=</a> <a id="6928" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6931" href="Cubical.Foundations.Equiv.Properties.html#6931" class="Bound">η</a> <a id="6933" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6935" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="6943" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="6945" href="Cubical.Foundations.Equiv.Properties.html#6919" class="Bound">g</a> <a id="6947" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6949" class="Symbol">∀</a> <a id="6951" href="Cubical.Foundations.Equiv.Properties.html#6951" class="Bound">x</a> <a id="6953" class="Symbol">→</a> <a id="6955" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6960" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Cubical.Foundations.Equiv.Properties.html#6931" class="Bound">η</a> <a id="6965" href="Cubical.Foundations.Equiv.Properties.html#6951" class="Bound">x</a><a id="6966" class="Symbol">)</a> <a id="6968" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6970" href="Cubical.Foundations.Equiv.Properties.html#6923" class="Bound">ε</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="6975" href="Cubical.Foundations.Equiv.Properties.html#6951" class="Bound">x</a><a id="6976" class="Symbol">)</a>

  <a id="6981" href="Cubical.Foundations.Equiv.Properties.html#6981" class="Function">rCoh2</a> <a id="6987" class="Symbol">:</a> <a id="6989" class="Symbol">(</a><a id="6990" href="Cubical.Foundations.Equiv.Properties.html#6990" class="Bound">sec</a> <a id="6994" class="Symbol">:</a> <a id="6996" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="7007" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a><a id="7008" class="Symbol">)</a> <a id="7010" class="Symbol">→</a> <a id="7012" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7017" class="Symbol">_</a>
  <a id="7021" href="Cubical.Foundations.Equiv.Properties.html#6981" class="Function">rCoh2</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Cubical.Foundations.Equiv.Properties.html#7028" class="Bound">g</a> <a id="7030" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7032" href="Cubical.Foundations.Equiv.Properties.html#7032" class="Bound">ε</a><a id="7033" class="Symbol">)</a> <a id="7035" class="Symbol">=</a> <a id="7037" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7040" href="Cubical.Foundations.Equiv.Properties.html#7040" class="Bound">η</a> <a id="7042" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7044" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="7052" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7054" href="Cubical.Foundations.Equiv.Properties.html#7028" class="Bound">g</a> <a id="7056" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7058" class="Symbol">∀</a> <a id="7060" href="Cubical.Foundations.Equiv.Properties.html#7060" class="Bound">x</a> <a id="7062" class="Symbol">→</a> <a id="7064" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7071" class="Symbol">(</a><a id="7072" href="Cubical.Foundations.Equiv.Properties.html#7032" class="Bound">ε</a> <a id="7074" class="Symbol">(</a><a id="7075" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7077" href="Cubical.Foundations.Equiv.Properties.html#7060" class="Bound">x</a><a id="7078" class="Symbol">))</a> <a id="7081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7086" class="Symbol">(</a><a id="7087" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7092" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7094" class="Symbol">(</a><a id="7095" href="Cubical.Foundations.Equiv.Properties.html#7040" class="Bound">η</a> <a id="7097" href="Cubical.Foundations.Equiv.Properties.html#7060" class="Bound">x</a><a id="7098" class="Symbol">))</a> <a id="7101" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="7109" href="Cubical.Foundations.Equiv.Properties.html#7109" class="Function">rCoh3</a> <a id="7115" class="Symbol">:</a> <a id="7117" class="Symbol">(</a><a id="7118" href="Cubical.Foundations.Equiv.Properties.html#7118" class="Bound">sec</a> <a id="7122" class="Symbol">:</a> <a id="7124" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="7135" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a><a id="7136" class="Symbol">)</a> <a id="7138" class="Symbol">→</a> <a id="7140" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7145" class="Symbol">_</a>
  <a id="7149" href="Cubical.Foundations.Equiv.Properties.html#7109" class="Function">rCoh3</a> <a id="7155" class="Symbol">(</a><a id="7156" href="Cubical.Foundations.Equiv.Properties.html#7156" class="Bound">g</a> <a id="7158" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7160" href="Cubical.Foundations.Equiv.Properties.html#7160" class="Bound">ε</a><a id="7161" class="Symbol">)</a> <a id="7163" class="Symbol">=</a> <a id="7165" class="Symbol">∀</a> <a id="7167" href="Cubical.Foundations.Equiv.Properties.html#7167" class="Bound">x</a> <a id="7169" class="Symbol">→</a> <a id="7171" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7174" href="Cubical.Foundations.Equiv.Properties.html#7174" class="Bound">ηx</a> <a id="7177" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7179" href="Cubical.Foundations.Equiv.Properties.html#7156" class="Bound">g</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7184" href="Cubical.Foundations.Equiv.Properties.html#7167" class="Bound">x</a><a id="7185" class="Symbol">)</a> <a id="7187" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7189" href="Cubical.Foundations.Equiv.Properties.html#7167" class="Bound">x</a> <a id="7191" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7193" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7200" class="Symbol">(</a><a id="7201" href="Cubical.Foundations.Equiv.Properties.html#7160" class="Bound">ε</a> <a id="7203" class="Symbol">(</a><a id="7204" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7206" href="Cubical.Foundations.Equiv.Properties.html#7167" class="Bound">x</a><a id="7207" class="Symbol">))</a> <a id="7210" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7221" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7223" href="Cubical.Foundations.Equiv.Properties.html#7174" class="Bound">ηx</a><a id="7225" class="Symbol">)</a> <a id="7227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="7235" href="Cubical.Foundations.Equiv.Properties.html#7235" class="Function">rCoh4</a> <a id="7241" class="Symbol">:</a> <a id="7243" class="Symbol">(</a><a id="7244" href="Cubical.Foundations.Equiv.Properties.html#7244" class="Bound">sec</a> <a id="7248" class="Symbol">:</a> <a id="7250" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="7261" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a><a id="7262" class="Symbol">)</a> <a id="7264" class="Symbol">→</a> <a id="7266" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7271" class="Symbol">_</a>
  <a id="7275" href="Cubical.Foundations.Equiv.Properties.html#7235" class="Function">rCoh4</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Cubical.Foundations.Equiv.Properties.html#7282" class="Bound">g</a> <a id="7284" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7286" href="Cubical.Foundations.Equiv.Properties.html#7286" class="Bound">ε</a><a id="7287" class="Symbol">)</a> <a id="7289" class="Symbol">=</a> <a id="7291" class="Symbol">∀</a> <a id="7293" href="Cubical.Foundations.Equiv.Properties.html#7293" class="Bound">x</a> <a id="7295" class="Symbol">→</a> <a id="7297" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="7302" class="Symbol">(</a><a id="7303" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7309" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7311" class="Symbol">(</a><a id="7312" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7314" href="Cubical.Foundations.Equiv.Properties.html#7293" class="Bound">x</a><a id="7315" class="Symbol">))</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Cubical.Foundations.Equiv.Properties.html#7282" class="Bound">g</a> <a id="7321" class="Symbol">(</a><a id="7322" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7324" href="Cubical.Foundations.Equiv.Properties.html#7293" class="Bound">x</a><a id="7325" class="Symbol">)</a> <a id="7327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7329" href="Cubical.Foundations.Equiv.Properties.html#7286" class="Bound">ε</a> <a id="7331" class="Symbol">(</a><a id="7332" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7334" href="Cubical.Foundations.Equiv.Properties.html#7293" class="Bound">x</a><a id="7335" class="Symbol">))</a> <a id="7338" class="Symbol">(</a><a id="7339" href="Cubical.Foundations.Equiv.Properties.html#7293" class="Bound">x</a> <a id="7341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7343" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7347" class="Symbol">)</a>

  <a id="7352" href="Cubical.Foundations.Equiv.Properties.html#7352" class="Function">characterization</a> <a id="7369" class="Symbol">:</a> <a id="7371" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="7381" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="7383" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7385" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="7387" class="Symbol">_</a> <a id="7389" href="Cubical.Foundations.Equiv.Properties.html#7235" class="Function">rCoh4</a>
  <a id="7397" href="Cubical.Foundations.Equiv.Properties.html#7352" class="Function">characterization</a> <a id="7414" class="Symbol">=</a>
    <a id="7420" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="7430" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a>
      <a id="7438" class="Comment">-- first convert between Σ and record</a>
      <a id="7482" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="7485" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7496" class="Symbol">(</a><a id="7497" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7501" class="Symbol">(λ</a> <a id="7504" href="Cubical.Foundations.Equiv.Properties.html#7504" class="Bound">e</a> <a id="7506" class="Symbol">→</a> <a id="7508" class="Symbol">(</a><a id="7509" href="Cubical.Foundations.Equiv.Properties.html#7504" class="Bound">e</a> <a id="7511" class="Symbol">.</a><a id="7512" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="7514" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7516" href="Cubical.Foundations.Equiv.Properties.html#7504" class="Bound">e</a> <a id="7518" class="Symbol">.</a><a id="7519" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a><a id="7523" class="Symbol">)</a> <a id="7525" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7527" class="Symbol">(</a><a id="7528" href="Cubical.Foundations.Equiv.Properties.html#7504" class="Bound">e</a> <a id="7530" class="Symbol">.</a><a id="7531" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="7536" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7538" href="Cubical.Foundations.Equiv.Properties.html#7504" class="Bound">e</a> <a id="7540" class="Symbol">.</a><a id="7541" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a><a id="7544" class="Symbol">))</a>
                         <a id="7572" class="Symbol">(λ</a> <a id="7575" href="Cubical.Foundations.Equiv.Properties.html#7575" class="Bound">e</a> <a id="7577" class="Symbol">→</a> <a id="7579" class="Keyword">record</a> <a id="7586" class="Symbol">{</a> <a id="7588" href="Cubical.Foundations.Equiv.HalfAdjoint.html#546" class="Field">g</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Cubical.Foundations.Equiv.Properties.html#7575" class="Bound">e</a> <a id="7594" class="Symbol">.</a><a id="7595" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7599" class="Symbol">.</a><a id="7600" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7604" class="Symbol">;</a> <a id="7606" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">rinv</a> <a id="7611" class="Symbol">=</a> <a id="7613" href="Cubical.Foundations.Equiv.Properties.html#7575" class="Bound">e</a> <a id="7615" class="Symbol">.</a><a id="7616" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7620" class="Symbol">.</a><a id="7621" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                                       <a id="7664" class="Symbol">;</a> <a id="7666" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">linv</a> <a id="7671" class="Symbol">=</a> <a id="7673" href="Cubical.Foundations.Equiv.Properties.html#7575" class="Bound">e</a> <a id="7675" class="Symbol">.</a><a id="7676" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7680" class="Symbol">.</a><a id="7681" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7685" class="Symbol">;</a> <a id="7687" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">com</a> <a id="7691" class="Symbol">=</a> <a id="7693" href="Cubical.Foundations.Equiv.Properties.html#7575" class="Bound">e</a> <a id="7695" class="Symbol">.</a><a id="7696" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7700" class="Symbol">.</a><a id="7701" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7705" class="Symbol">})</a>
                         <a id="7733" class="Symbol">(λ</a> <a id="7736" href="Cubical.Foundations.Equiv.Properties.html#7736" class="Bound">_</a> <a id="7738" class="Symbol">→</a> <a id="7740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7744" class="Symbol">)</a> <a id="7746" class="Symbol">λ</a> <a id="7748" href="Cubical.Foundations.Equiv.Properties.html#7748" class="Bound">_</a> <a id="7750" class="Symbol">→</a> <a id="7752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7756" class="Symbol">)</a> <a id="7758" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="7764" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="7766" class="Symbol">_</a> <a id="7768" href="Cubical.Foundations.Equiv.Properties.html#6872" class="Function">rCoh1</a>
      <a id="7780" class="Comment">-- secondly, convert the path into a dependent path for later convenience</a>
      <a id="7860" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a>  <a id="7864" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="7881" class="Symbol">(λ</a> <a id="7884" href="Cubical.Foundations.Equiv.Properties.html#7884" class="Bound">s</a> <a id="7886" class="Symbol">→</a> <a id="7888" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a>
                             <a id="7934" class="Symbol">λ</a> <a id="7936" href="Cubical.Foundations.Equiv.Properties.html#7936" class="Bound">η</a> <a id="7938" class="Symbol">→</a> <a id="7940" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a>
                               <a id="7981" class="Symbol">λ</a> <a id="7983" href="Cubical.Foundations.Equiv.Properties.html#7983" class="Bound">x</a> <a id="7985" class="Symbol">→</a> <a id="7987" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="7997" class="Symbol">(</a><a id="7998" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="8014" class="Symbol">{</a><a id="8015" class="Argument">a₀₀</a> <a id="8019" class="Symbol">=</a> <a id="8021" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="8023" href="Cubical.Foundations.Equiv.Properties.html#7983" class="Bound">x</a><a id="8024" class="Symbol">})</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="8037" href="Cubical.Foundations.Path.html#7377" class="Function">slideSquareEquiv</a><a id="8053" class="Symbol">))</a> <a id="8056" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="8062" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8064" class="Symbol">_</a> <a id="8066" href="Cubical.Foundations.Equiv.Properties.html#6981" class="Function">rCoh2</a>
      <a id="8078" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="8081" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="8098" class="Symbol">(λ</a> <a id="8101" href="Cubical.Foundations.Equiv.Properties.html#8101" class="Bound">s</a> <a id="8103" class="Symbol">→</a> <a id="8105" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="8114" href="Cubical.Data.Sigma.Properties.html#6198" class="Function">Σ-Π-≃</a><a id="8119" class="Symbol">)</a> <a id="8121" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="8127" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8129" class="Symbol">_</a> <a id="8131" href="Cubical.Foundations.Equiv.Properties.html#7109" class="Function">rCoh3</a>
      <a id="8143" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="8146" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="8163" class="Symbol">(λ</a> <a id="8166" href="Cubical.Foundations.Equiv.Properties.html#8166" class="Bound">s</a> <a id="8168" class="Symbol">→</a> <a id="8170" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="8180" class="Symbol">λ</a> <a id="8182" href="Cubical.Foundations.Equiv.Properties.html#8182" class="Bound">x</a> <a id="8184" class="Symbol">→</a> <a id="8186" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a><a id="8197" class="Symbol">)</a> <a id="8199" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="8205" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8207" class="Symbol">_</a> <a id="8209" href="Cubical.Foundations.Equiv.Properties.html#7235" class="Function">rCoh4</a>
      <a id="8221" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
    <a id="8227" class="Keyword">where</a> <a id="8233" class="Keyword">open</a> <a id="8238" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Module">isHAEquiv</a>

  <a id="8251" href="Cubical.Foundations.Equiv.Properties.html#8251" class="Function">goal</a> <a id="8256" class="Symbol">:</a> <a id="8258" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Cubical.Foundations.Equiv.HalfAdjoint.html#452" class="Record">isHAEquiv</a> <a id="8276" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a><a id="8277" class="Symbol">)</a>
  <a id="8281" href="Cubical.Foundations.Equiv.Properties.html#8251" class="Function">goal</a> <a id="8286" class="Symbol">=</a> <a id="8288" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8294" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="8301" class="Symbol">(</a><a id="8302" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8306" class="Symbol">(</a><a id="8307" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8310" href="Cubical.Foundations.Equiv.Properties.html#7352" class="Function">characterization</a><a id="8326" class="Symbol">))</a>
    <a id="8333" class="Symbol">(</a><a id="8334" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="8342" class="Symbol">(</a><a id="8343" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="8358" class="Symbol">(</a><a id="8359" href="Cubical.Foundations.Equiv.Properties.html#2681" class="Function">isEquiv→isContrHasSection</a> <a id="8385" href="Cubical.Foundations.Equiv.Properties.html#6814" class="Function">equivF</a><a id="8391" class="Symbol">))</a>
             <a id="8407" class="Symbol">λ</a> <a id="8409" href="Cubical.Foundations.Equiv.Properties.html#8409" class="Bound">s</a> <a id="8411" class="Symbol">→</a> <a id="8413" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="8421" class="Symbol">λ</a> <a id="8423" href="Cubical.Foundations.Equiv.Properties.html#8423" class="Bound">x</a> <a id="8425" class="Symbol">→</a> <a id="8427" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="8440" class="Symbol">(</a><a id="8441" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="8456" class="Symbol">(</a><a id="8457" href="Cubical.Foundations.Equiv.Properties.html#6814" class="Function">equivF</a> <a id="8464" class="Symbol">.</a><a id="8465" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.Equiv.Properties.html#6782" class="Bound">f</a> <a id="8480" href="Cubical.Foundations.Equiv.Properties.html#8423" class="Bound">x</a><a id="8481" class="Symbol">)))</a> <a id="8485" class="Symbol">_</a> <a id="8487" class="Symbol">_)</a>

<a id="8491" class="Comment">-- loop spaces connected by a path are equivalent</a>
<a id="conjugatePathEquiv"></a><a id="8541" href="Cubical.Foundations.Equiv.Properties.html#8541" class="Function">conjugatePathEquiv</a> <a id="8560" class="Symbol">:</a> <a id="8562" class="Symbol">{</a><a id="8563" href="Cubical.Foundations.Equiv.Properties.html#8563" class="Bound">A</a> <a id="8565" class="Symbol">:</a> <a id="8567" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8572" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="8573" class="Symbol">}</a> <a id="8575" class="Symbol">{</a><a id="8576" href="Cubical.Foundations.Equiv.Properties.html#8576" class="Bound">a</a> <a id="8578" href="Cubical.Foundations.Equiv.Properties.html#8578" class="Bound">b</a> <a id="8580" class="Symbol">:</a> <a id="8582" href="Cubical.Foundations.Equiv.Properties.html#8563" class="Bound">A</a><a id="8583" class="Symbol">}</a> <a id="8585" class="Symbol">(</a><a id="8586" href="Cubical.Foundations.Equiv.Properties.html#8586" class="Bound">p</a> <a id="8588" class="Symbol">:</a> <a id="8590" href="Cubical.Foundations.Equiv.Properties.html#8576" class="Bound">a</a> <a id="8592" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8594" href="Cubical.Foundations.Equiv.Properties.html#8578" class="Bound">b</a><a id="8595" class="Symbol">)</a> <a id="8597" class="Symbol">→</a> <a id="8599" class="Symbol">(</a><a id="8600" href="Cubical.Foundations.Equiv.Properties.html#8576" class="Bound">a</a> <a id="8602" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8604" href="Cubical.Foundations.Equiv.Properties.html#8576" class="Bound">a</a><a id="8605" class="Symbol">)</a> <a id="8607" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8609" class="Symbol">(</a><a id="8610" href="Cubical.Foundations.Equiv.Properties.html#8578" class="Bound">b</a> <a id="8612" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8614" href="Cubical.Foundations.Equiv.Properties.html#8578" class="Bound">b</a><a id="8615" class="Symbol">)</a>
<a id="8617" href="Cubical.Foundations.Equiv.Properties.html#8541" class="Function">conjugatePathEquiv</a> <a id="8636" href="Cubical.Foundations.Equiv.Properties.html#8636" class="Bound">p</a> <a id="8638" class="Symbol">=</a> <a id="8640" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="8666" href="Cubical.Foundations.Equiv.Properties.html#8636" class="Bound">p</a><a id="8667" class="Symbol">)</a> <a id="8669" class="Symbol">(</a><a id="8670" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8690" href="Cubical.Foundations.Equiv.Properties.html#8636" class="Bound">p</a><a id="8691" class="Symbol">))</a>

<a id="8695" class="Comment">-- composition on the right induces an equivalence of path types</a>
<a id="compr≡Equiv"></a><a id="8760" href="Cubical.Foundations.Equiv.Properties.html#8760" class="Function">compr≡Equiv</a> <a id="8772" class="Symbol">:</a> <a id="8774" class="Symbol">{</a><a id="8775" href="Cubical.Foundations.Equiv.Properties.html#8775" class="Bound">A</a> <a id="8777" class="Symbol">:</a> <a id="8779" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8784" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="8785" class="Symbol">}</a> <a id="8787" class="Symbol">{</a><a id="8788" href="Cubical.Foundations.Equiv.Properties.html#8788" class="Bound">a</a> <a id="8790" href="Cubical.Foundations.Equiv.Properties.html#8790" class="Bound">b</a> <a id="8792" href="Cubical.Foundations.Equiv.Properties.html#8792" class="Bound">c</a> <a id="8794" class="Symbol">:</a> <a id="8796" href="Cubical.Foundations.Equiv.Properties.html#8775" class="Bound">A</a><a id="8797" class="Symbol">}</a> <a id="8799" class="Symbol">(</a><a id="8800" href="Cubical.Foundations.Equiv.Properties.html#8800" class="Bound">p</a> <a id="8802" href="Cubical.Foundations.Equiv.Properties.html#8802" class="Bound">q</a> <a id="8804" class="Symbol">:</a> <a id="8806" href="Cubical.Foundations.Equiv.Properties.html#8788" class="Bound">a</a> <a id="8808" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8810" href="Cubical.Foundations.Equiv.Properties.html#8790" class="Bound">b</a><a id="8811" class="Symbol">)</a> <a id="8813" class="Symbol">(</a><a id="8814" href="Cubical.Foundations.Equiv.Properties.html#8814" class="Bound">r</a> <a id="8816" class="Symbol">:</a> <a id="8818" href="Cubical.Foundations.Equiv.Properties.html#8790" class="Bound">b</a> <a id="8820" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8822" href="Cubical.Foundations.Equiv.Properties.html#8792" class="Bound">c</a><a id="8823" class="Symbol">)</a> <a id="8825" class="Symbol">→</a> <a id="8827" class="Symbol">(</a><a id="8828" href="Cubical.Foundations.Equiv.Properties.html#8800" class="Bound">p</a> <a id="8830" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8832" href="Cubical.Foundations.Equiv.Properties.html#8802" class="Bound">q</a><a id="8833" class="Symbol">)</a> <a id="8835" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8837" class="Symbol">(</a><a id="8838" href="Cubical.Foundations.Equiv.Properties.html#8800" class="Bound">p</a> <a id="8840" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8842" href="Cubical.Foundations.Equiv.Properties.html#8814" class="Bound">r</a> <a id="8844" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8846" href="Cubical.Foundations.Equiv.Properties.html#8802" class="Bound">q</a> <a id="8848" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8850" href="Cubical.Foundations.Equiv.Properties.html#8814" class="Bound">r</a><a id="8851" class="Symbol">)</a>
<a id="8853" href="Cubical.Foundations.Equiv.Properties.html#8760" class="Function">compr≡Equiv</a> <a id="8865" href="Cubical.Foundations.Equiv.Properties.html#8865" class="Bound">p</a> <a id="8867" href="Cubical.Foundations.Equiv.Properties.html#8867" class="Bound">q</a> <a id="8869" href="Cubical.Foundations.Equiv.Properties.html#8869" class="Bound">r</a> <a id="8871" class="Symbol">=</a> <a id="8873" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="8883" class="Symbol">((λ</a> <a id="8887" href="Cubical.Foundations.Equiv.Properties.html#8887" class="Bound">s</a> <a id="8889" class="Symbol">→</a> <a id="8891" href="Cubical.Foundations.Equiv.Properties.html#8887" class="Bound">s</a> <a id="8893" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8895" href="Cubical.Foundations.Equiv.Properties.html#8869" class="Bound">r</a><a id="8896" class="Symbol">)</a> <a id="8898" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8900" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="8918" href="Cubical.Foundations.Equiv.Properties.html#8869" class="Bound">r</a><a id="8919" class="Symbol">)</a>

<a id="8922" class="Comment">-- composition on the left induces an equivalence of path types</a>
<a id="compl≡Equiv"></a><a id="8986" href="Cubical.Foundations.Equiv.Properties.html#8986" class="Function">compl≡Equiv</a> <a id="8998" class="Symbol">:</a> <a id="9000" class="Symbol">{</a><a id="9001" href="Cubical.Foundations.Equiv.Properties.html#9001" class="Bound">A</a> <a id="9003" class="Symbol">:</a> <a id="9005" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9010" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="9011" class="Symbol">}</a> <a id="9013" class="Symbol">{</a><a id="9014" href="Cubical.Foundations.Equiv.Properties.html#9014" class="Bound">a</a> <a id="9016" href="Cubical.Foundations.Equiv.Properties.html#9016" class="Bound">b</a> <a id="9018" href="Cubical.Foundations.Equiv.Properties.html#9018" class="Bound">c</a> <a id="9020" class="Symbol">:</a> <a id="9022" href="Cubical.Foundations.Equiv.Properties.html#9001" class="Bound">A</a><a id="9023" class="Symbol">}</a> <a id="9025" class="Symbol">(</a><a id="9026" href="Cubical.Foundations.Equiv.Properties.html#9026" class="Bound">p</a> <a id="9028" class="Symbol">:</a> <a id="9030" href="Cubical.Foundations.Equiv.Properties.html#9014" class="Bound">a</a> <a id="9032" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9034" href="Cubical.Foundations.Equiv.Properties.html#9016" class="Bound">b</a><a id="9035" class="Symbol">)</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Cubical.Foundations.Equiv.Properties.html#9038" class="Bound">q</a> <a id="9040" href="Cubical.Foundations.Equiv.Properties.html#9040" class="Bound">r</a> <a id="9042" class="Symbol">:</a> <a id="9044" href="Cubical.Foundations.Equiv.Properties.html#9016" class="Bound">b</a> <a id="9046" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9048" href="Cubical.Foundations.Equiv.Properties.html#9018" class="Bound">c</a><a id="9049" class="Symbol">)</a> <a id="9051" class="Symbol">→</a> <a id="9053" class="Symbol">(</a><a id="9054" href="Cubical.Foundations.Equiv.Properties.html#9038" class="Bound">q</a> <a id="9056" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9058" href="Cubical.Foundations.Equiv.Properties.html#9040" class="Bound">r</a><a id="9059" class="Symbol">)</a> <a id="9061" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9063" class="Symbol">(</a><a id="9064" href="Cubical.Foundations.Equiv.Properties.html#9026" class="Bound">p</a> <a id="9066" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9068" href="Cubical.Foundations.Equiv.Properties.html#9038" class="Bound">q</a> <a id="9070" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9072" href="Cubical.Foundations.Equiv.Properties.html#9026" class="Bound">p</a> <a id="9074" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9076" href="Cubical.Foundations.Equiv.Properties.html#9040" class="Bound">r</a><a id="9077" class="Symbol">)</a>
<a id="9079" href="Cubical.Foundations.Equiv.Properties.html#8986" class="Function">compl≡Equiv</a> <a id="9091" href="Cubical.Foundations.Equiv.Properties.html#9091" class="Bound">p</a> <a id="9093" href="Cubical.Foundations.Equiv.Properties.html#9093" class="Bound">q</a> <a id="9095" href="Cubical.Foundations.Equiv.Properties.html#9095" class="Bound">r</a> <a id="9097" class="Symbol">=</a> <a id="9099" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="9109" class="Symbol">((λ</a> <a id="9113" href="Cubical.Foundations.Equiv.Properties.html#9113" class="Bound">s</a> <a id="9115" class="Symbol">→</a> <a id="9117" href="Cubical.Foundations.Equiv.Properties.html#9091" class="Bound">p</a> <a id="9119" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9121" href="Cubical.Foundations.Equiv.Properties.html#9113" class="Bound">s</a><a id="9122" class="Symbol">)</a> <a id="9124" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9126" class="Symbol">(</a><a id="9127" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="9145" href="Cubical.Foundations.Equiv.Properties.html#9091" class="Bound">p</a><a id="9146" class="Symbol">))</a>

<a id="isEquivFromIsContr"></a><a id="9150" href="Cubical.Foundations.Equiv.Properties.html#9150" class="Function">isEquivFromIsContr</a> <a id="9169" class="Symbol">:</a> <a id="9171" class="Symbol">{</a><a id="9172" href="Cubical.Foundations.Equiv.Properties.html#9172" class="Bound">A</a> <a id="9174" class="Symbol">:</a> <a id="9176" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9181" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="9182" class="Symbol">}</a> <a id="9184" class="Symbol">{</a><a id="9185" href="Cubical.Foundations.Equiv.Properties.html#9185" class="Bound">B</a> <a id="9187" class="Symbol">:</a> <a id="9189" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9194" href="Cubical.Foundations.Equiv.Properties.html#1091" class="Generalizable">ℓ&#39;</a><a id="9196" class="Symbol">}</a>
                   <a id="9217" class="Symbol">→</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Cubical.Foundations.Equiv.Properties.html#9220" class="Bound">f</a> <a id="9222" class="Symbol">:</a> <a id="9224" href="Cubical.Foundations.Equiv.Properties.html#9172" class="Bound">A</a> <a id="9226" class="Symbol">→</a> <a id="9228" href="Cubical.Foundations.Equiv.Properties.html#9185" class="Bound">B</a><a id="9229" class="Symbol">)</a> <a id="9231" class="Symbol">→</a> <a id="9233" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9241" href="Cubical.Foundations.Equiv.Properties.html#9172" class="Bound">A</a> <a id="9243" class="Symbol">→</a> <a id="9245" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9253" href="Cubical.Foundations.Equiv.Properties.html#9185" class="Bound">B</a>
                   <a id="9274" class="Symbol">→</a> <a id="9276" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9284" href="Cubical.Foundations.Equiv.Properties.html#9220" class="Bound">f</a>
<a id="9286" href="Cubical.Foundations.Equiv.Properties.html#9150" class="Function">isEquivFromIsContr</a> <a id="9305" href="Cubical.Foundations.Equiv.Properties.html#9305" class="Bound">f</a> <a id="9307" href="Cubical.Foundations.Equiv.Properties.html#9307" class="Bound">isContrA</a> <a id="9316" href="Cubical.Foundations.Equiv.Properties.html#9316" class="Bound">isContrB</a> <a id="9325" class="Symbol">=</a>
  <a id="9329" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9335" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9343" class="Symbol">(λ</a> <a id="9346" href="Cubical.Foundations.Equiv.Properties.html#9346" class="Bound">i</a> <a id="9348" href="Cubical.Foundations.Equiv.Properties.html#9348" class="Bound">x</a> <a id="9350" class="Symbol">→</a> <a id="9352" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="9367" href="Cubical.Foundations.Equiv.Properties.html#9316" class="Bound">isContrB</a> <a id="9376" class="Symbol">(</a><a id="9377" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9381" href="Cubical.Foundations.Equiv.Properties.html#9415" class="Function">B≃A</a> <a id="9385" href="Cubical.Foundations.Equiv.Properties.html#9348" class="Bound">x</a><a id="9386" class="Symbol">)</a> <a id="9388" class="Symbol">(</a><a id="9389" href="Cubical.Foundations.Equiv.Properties.html#9305" class="Bound">f</a> <a id="9391" href="Cubical.Foundations.Equiv.Properties.html#9348" class="Bound">x</a><a id="9392" class="Symbol">)</a> <a id="9394" href="Cubical.Foundations.Equiv.Properties.html#9346" class="Bound">i</a><a id="9395" class="Symbol">)</a> <a id="9397" class="Symbol">(</a><a id="9398" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9402" href="Cubical.Foundations.Equiv.Properties.html#9415" class="Function">B≃A</a><a id="9405" class="Symbol">)</a>
  <a id="9409" class="Keyword">where</a> <a id="9415" href="Cubical.Foundations.Equiv.Properties.html#9415" class="Function">B≃A</a> <a id="9419" class="Symbol">=</a> <a id="9421" href="Cubical.Foundations.Equiv.html#6114" class="Function">isContr→Equiv</a> <a id="9435" href="Cubical.Foundations.Equiv.Properties.html#9307" class="Bound">isContrA</a> <a id="9444" href="Cubical.Foundations.Equiv.Properties.html#9316" class="Bound">isContrB</a>

<a id="isEquiv[f∘equivFunA≃B]→isEquiv[f]"></a><a id="9454" href="Cubical.Foundations.Equiv.Properties.html#9454" class="Function">isEquiv[f∘equivFunA≃B]→isEquiv[f]</a> <a id="9488" class="Symbol">:</a> <a id="9490" class="Symbol">{</a><a id="9491" href="Cubical.Foundations.Equiv.Properties.html#9491" class="Bound">A</a> <a id="9493" class="Symbol">:</a> <a id="9495" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9500" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="9501" class="Symbol">}</a> <a id="9503" class="Symbol">{</a><a id="9504" href="Cubical.Foundations.Equiv.Properties.html#9504" class="Bound">B</a> <a id="9506" class="Symbol">:</a> <a id="9508" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9513" href="Cubical.Foundations.Equiv.Properties.html#1091" class="Generalizable">ℓ&#39;</a><a id="9515" class="Symbol">}</a> <a id="9517" class="Symbol">{</a><a id="9518" href="Cubical.Foundations.Equiv.Properties.html#9518" class="Bound">C</a> <a id="9520" class="Symbol">:</a> <a id="9522" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9527" href="Cubical.Foundations.Equiv.Properties.html#1094" class="Generalizable">ℓ&#39;&#39;</a><a id="9530" class="Symbol">}</a>
                 <a id="9549" class="Symbol">→</a> <a id="9551" class="Symbol">(</a><a id="9552" href="Cubical.Foundations.Equiv.Properties.html#9552" class="Bound">f</a> <a id="9554" class="Symbol">:</a> <a id="9556" href="Cubical.Foundations.Equiv.Properties.html#9504" class="Bound">B</a> <a id="9558" class="Symbol">→</a> <a id="9560" href="Cubical.Foundations.Equiv.Properties.html#9518" class="Bound">C</a><a id="9561" class="Symbol">)</a> <a id="9563" class="Symbol">(</a><a id="9564" href="Cubical.Foundations.Equiv.Properties.html#9564" class="Bound">A≃B</a> <a id="9568" class="Symbol">:</a> <a id="9570" href="Cubical.Foundations.Equiv.Properties.html#9491" class="Bound">A</a> <a id="9572" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9574" href="Cubical.Foundations.Equiv.Properties.html#9504" class="Bound">B</a><a id="9575" class="Symbol">)</a>
                 <a id="9594" class="Symbol">→</a> <a id="9596" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9604" class="Symbol">(</a><a id="9605" href="Cubical.Foundations.Equiv.Properties.html#9552" class="Bound">f</a> <a id="9607" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9609" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="9618" href="Cubical.Foundations.Equiv.Properties.html#9564" class="Bound">A≃B</a><a id="9621" class="Symbol">)</a>
                 <a id="9640" class="Symbol">→</a> <a id="9642" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9650" href="Cubical.Foundations.Equiv.Properties.html#9552" class="Bound">f</a>
<a id="9652" href="Cubical.Foundations.Equiv.Properties.html#9454" class="Function">isEquiv[f∘equivFunA≃B]→isEquiv[f]</a> <a id="9686" href="Cubical.Foundations.Equiv.Properties.html#9686" class="Bound">f</a> <a id="9688" class="Symbol">(</a><a id="9689" href="Cubical.Foundations.Equiv.Properties.html#9689" class="Bound">g</a> <a id="9691" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9693" href="Cubical.Foundations.Equiv.Properties.html#9693" class="Bound">gIsEquiv</a><a id="9701" class="Symbol">)</a> <a id="9703" href="Cubical.Foundations.Equiv.Properties.html#9703" class="Bound">f∘gIsEquiv</a>  <a id="9715" class="Symbol">=</a>
  <a id="9719" href="Cubical.Foundations.Equiv.html#11495" class="Function">precomposesToId→Equiv</a> <a id="9741" href="Cubical.Foundations.Equiv.Properties.html#9686" class="Bound">f</a> <a id="9743" class="Symbol">_</a> <a id="9745" href="Cubical.Foundations.Equiv.Properties.html#9766" class="Function">w</a> <a id="9747" href="Cubical.Foundations.Equiv.Properties.html#9889" class="Function">w&#39;</a>
    <a id="9754" class="Keyword">where</a>
      <a id="9766" href="Cubical.Foundations.Equiv.Properties.html#9766" class="Function">w</a> <a id="9768" class="Symbol">:</a> <a id="9770" href="Cubical.Foundations.Equiv.Properties.html#9686" class="Bound">f</a> <a id="9772" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9774" href="Cubical.Foundations.Equiv.Properties.html#9689" class="Bound">g</a> <a id="9776" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9778" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="9787" class="Symbol">(</a><a id="9788" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9797" class="Symbol">(_</a> <a id="9800" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9802" href="Cubical.Foundations.Equiv.Properties.html#9703" class="Bound">f∘gIsEquiv</a><a id="9812" class="Symbol">))</a> <a id="9815" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9817" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="9823" class="Symbol">_</a>
      <a id="9831" href="Cubical.Foundations.Equiv.Properties.html#9766" class="Function">w</a> <a id="9833" class="Symbol">=</a> <a id="9835" class="Symbol">(</a><a id="9836" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9841" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="9863" class="Symbol">(_</a> <a id="9866" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9868" href="Cubical.Foundations.Equiv.Properties.html#9703" class="Bound">f∘gIsEquiv</a><a id="9878" class="Symbol">)))</a>

      <a id="9889" href="Cubical.Foundations.Equiv.Properties.html#9889" class="Function">w&#39;</a> <a id="9892" class="Symbol">:</a> <a id="9894" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9902" class="Symbol">(</a><a id="9903" href="Cubical.Foundations.Equiv.Properties.html#9689" class="Bound">g</a> <a id="9905" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9907" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="9916" class="Symbol">(</a><a id="9917" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9926" class="Symbol">(_</a> <a id="9929" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9931" href="Cubical.Foundations.Equiv.Properties.html#9703" class="Bound">f∘gIsEquiv</a><a id="9941" class="Symbol">)))</a>
      <a id="9951" href="Cubical.Foundations.Equiv.Properties.html#9889" class="Function">w&#39;</a> <a id="9954" class="Symbol">=</a> <a id="9956" class="Symbol">(</a><a id="9957" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9961" class="Symbol">(</a><a id="9962" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="9972" class="Symbol">(</a><a id="9973" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="9982" class="Symbol">(_</a> <a id="9985" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9987" href="Cubical.Foundations.Equiv.Properties.html#9703" class="Bound">f∘gIsEquiv</a><a id="9997" class="Symbol">)</a> <a id="9999" class="Symbol">)</a> <a id="10001" class="Symbol">(_</a> <a id="10004" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10006" href="Cubical.Foundations.Equiv.Properties.html#9693" class="Bound">gIsEquiv</a><a id="10014" class="Symbol">)))</a>

<a id="isEquiv[equivFunA≃B∘f]→isEquiv[f]"></a><a id="10019" href="Cubical.Foundations.Equiv.Properties.html#10019" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="10053" class="Symbol">:</a> <a id="10055" class="Symbol">{</a><a id="10056" href="Cubical.Foundations.Equiv.Properties.html#10056" class="Bound">A</a> <a id="10058" class="Symbol">:</a> <a id="10060" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10065" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="10066" class="Symbol">}</a> <a id="10068" class="Symbol">{</a><a id="10069" href="Cubical.Foundations.Equiv.Properties.html#10069" class="Bound">B</a> <a id="10071" class="Symbol">:</a> <a id="10073" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10078" href="Cubical.Foundations.Equiv.Properties.html#1091" class="Generalizable">ℓ&#39;</a><a id="10080" class="Symbol">}</a> <a id="10082" class="Symbol">{</a><a id="10083" href="Cubical.Foundations.Equiv.Properties.html#10083" class="Bound">C</a> <a id="10085" class="Symbol">:</a> <a id="10087" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10092" href="Cubical.Foundations.Equiv.Properties.html#1094" class="Generalizable">ℓ&#39;&#39;</a><a id="10095" class="Symbol">}</a>
                 <a id="10114" class="Symbol">→</a> <a id="10116" class="Symbol">(</a><a id="10117" href="Cubical.Foundations.Equiv.Properties.html#10117" class="Bound">f</a> <a id="10119" class="Symbol">:</a> <a id="10121" href="Cubical.Foundations.Equiv.Properties.html#10083" class="Bound">C</a> <a id="10123" class="Symbol">→</a> <a id="10125" href="Cubical.Foundations.Equiv.Properties.html#10056" class="Bound">A</a><a id="10126" class="Symbol">)</a> <a id="10128" class="Symbol">(</a><a id="10129" href="Cubical.Foundations.Equiv.Properties.html#10129" class="Bound">A≃B</a> <a id="10133" class="Symbol">:</a> <a id="10135" href="Cubical.Foundations.Equiv.Properties.html#10056" class="Bound">A</a> <a id="10137" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10139" href="Cubical.Foundations.Equiv.Properties.html#10069" class="Bound">B</a><a id="10140" class="Symbol">)</a>
                 <a id="10159" class="Symbol">→</a> <a id="10161" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10169" class="Symbol">(</a><a id="10170" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10179" href="Cubical.Foundations.Equiv.Properties.html#10129" class="Bound">A≃B</a> <a id="10183" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10185" href="Cubical.Foundations.Equiv.Properties.html#10117" class="Bound">f</a><a id="10186" class="Symbol">)</a>
                 <a id="10205" class="Symbol">→</a> <a id="10207" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10215" href="Cubical.Foundations.Equiv.Properties.html#10117" class="Bound">f</a>
<a id="10217" href="Cubical.Foundations.Equiv.Properties.html#10019" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="10251" href="Cubical.Foundations.Equiv.Properties.html#10251" class="Bound">f</a> <a id="10253" class="Symbol">(</a><a id="10254" href="Cubical.Foundations.Equiv.Properties.html#10254" class="Bound">g</a> <a id="10256" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10258" href="Cubical.Foundations.Equiv.Properties.html#10258" class="Bound">gIsEquiv</a><a id="10266" class="Symbol">)</a> <a id="10268" href="Cubical.Foundations.Equiv.Properties.html#10268" class="Bound">g∘fIsEquiv</a>  <a id="10280" class="Symbol">=</a>
  <a id="10284" href="Cubical.Foundations.Equiv.html#11078" class="Function">composesToId→Equiv</a> <a id="10303" class="Symbol">_</a> <a id="10305" href="Cubical.Foundations.Equiv.Properties.html#10251" class="Bound">f</a> <a id="10307" href="Cubical.Foundations.Equiv.Properties.html#10328" class="Function">w</a> <a id="10309" href="Cubical.Foundations.Equiv.Properties.html#10451" class="Function">w&#39;</a>
    <a id="10316" class="Keyword">where</a>
      <a id="10328" href="Cubical.Foundations.Equiv.Properties.html#10328" class="Function">w</a> <a id="10330" class="Symbol">:</a> <a id="10332" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10341" class="Symbol">(</a><a id="10342" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10351" class="Symbol">(_</a> <a id="10354" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10356" href="Cubical.Foundations.Equiv.Properties.html#10268" class="Bound">g∘fIsEquiv</a><a id="10366" class="Symbol">))</a> <a id="10369" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10371" href="Cubical.Foundations.Equiv.Properties.html#10254" class="Bound">g</a> <a id="10373" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10375" href="Cubical.Foundations.Equiv.Properties.html#10251" class="Bound">f</a> <a id="10377" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10379" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="10385" class="Symbol">_</a>
      <a id="10393" href="Cubical.Foundations.Equiv.Properties.html#10328" class="Function">w</a> <a id="10395" class="Symbol">=</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10403" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10407" class="Symbol">(</a><a id="10408" href="Cubical.Foundations.Equiv.html#5067" class="Function">invEquiv-is-rinv</a> <a id="10425" class="Symbol">(_</a> <a id="10428" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10430" href="Cubical.Foundations.Equiv.Properties.html#10268" class="Bound">g∘fIsEquiv</a><a id="10440" class="Symbol">)))</a>

      <a id="10451" href="Cubical.Foundations.Equiv.Properties.html#10451" class="Function">w&#39;</a> <a id="10454" class="Symbol">:</a> <a id="10456" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10464" class="Symbol">(</a><a id="10465" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10474" class="Symbol">(</a><a id="10475" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10484" class="Symbol">(_</a> <a id="10487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10489" href="Cubical.Foundations.Equiv.Properties.html#10268" class="Bound">g∘fIsEquiv</a><a id="10499" class="Symbol">))</a> <a id="10502" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10504" href="Cubical.Foundations.Equiv.Properties.html#10254" class="Bound">g</a><a id="10505" class="Symbol">)</a>
      <a id="10513" href="Cubical.Foundations.Equiv.Properties.html#10451" class="Function">w&#39;</a> <a id="10516" class="Symbol">=</a> <a id="10518" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10533" class="Symbol">(_</a> <a id="10536" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10538" href="Cubical.Foundations.Equiv.Properties.html#10258" class="Bound">gIsEquiv</a><a id="10546" class="Symbol">)</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10558" class="Symbol">(_</a> <a id="10561" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10563" href="Cubical.Foundations.Equiv.Properties.html#10268" class="Bound">g∘fIsEquiv</a><a id="10573" class="Symbol">)))</a>

<a id="isPointedTarget→isEquiv→isEquiv"></a><a id="10578" href="Cubical.Foundations.Equiv.Properties.html#10578" class="Function">isPointedTarget→isEquiv→isEquiv</a> <a id="10610" class="Symbol">:</a> <a id="10612" class="Symbol">{</a><a id="10613" href="Cubical.Foundations.Equiv.Properties.html#10613" class="Bound">A</a> <a id="10615" href="Cubical.Foundations.Equiv.Properties.html#10615" class="Bound">B</a> <a id="10617" class="Symbol">:</a> <a id="10619" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10624" href="Cubical.Foundations.Equiv.Properties.html#1089" class="Generalizable">ℓ</a><a id="10625" class="Symbol">}</a> <a id="10627" class="Symbol">(</a><a id="10628" href="Cubical.Foundations.Equiv.Properties.html#10628" class="Bound">f</a> <a id="10630" class="Symbol">:</a> <a id="10632" href="Cubical.Foundations.Equiv.Properties.html#10613" class="Bound">A</a> <a id="10634" class="Symbol">→</a> <a id="10636" href="Cubical.Foundations.Equiv.Properties.html#10615" class="Bound">B</a><a id="10637" class="Symbol">)</a>
    <a id="10643" class="Symbol">→</a> <a id="10645" class="Symbol">(</a><a id="10646" href="Cubical.Foundations.Equiv.Properties.html#10615" class="Bound">B</a> <a id="10648" class="Symbol">→</a> <a id="10650" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10658" href="Cubical.Foundations.Equiv.Properties.html#10628" class="Bound">f</a><a id="10659" class="Symbol">)</a> <a id="10661" class="Symbol">→</a> <a id="10663" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10671" href="Cubical.Foundations.Equiv.Properties.html#10628" class="Bound">f</a>
<a id="10673" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="10685" class="Symbol">(</a><a id="10686" href="Cubical.Foundations.Equiv.Properties.html#10578" class="Function">isPointedTarget→isEquiv→isEquiv</a> <a id="10718" href="Cubical.Foundations.Equiv.Properties.html#10718" class="Bound">f</a> <a id="10720" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">hf</a><a id="10722" class="Symbol">)</a> <a id="10724" class="Symbol">=</a>
  <a id="10728" class="Symbol">λ</a> <a id="10730" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">y</a> <a id="10732" class="Symbol">→</a> <a id="10734" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="10746" class="Symbol">(</a><a id="10747" href="Cubical.Foundations.Equiv.Properties.html#10720" class="Bound">hf</a> <a id="10750" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">y</a><a id="10751" class="Symbol">)</a> <a id="10753" href="Cubical.Foundations.Equiv.Properties.html#10730" class="Bound">y</a>

<a id="10756" class="Keyword">module</a> <a id="10763" href="Cubical.Foundations.Equiv.Properties.html#10763" class="Module">_</a> <a id="10765" class="Symbol">{</a><a id="10766" href="Cubical.Foundations.Equiv.Properties.html#10766" class="Bound">ℓ</a> <a id="10768" href="Cubical.Foundations.Equiv.Properties.html#10768" class="Bound">ℓ&#39;</a> <a id="10771" href="Cubical.Foundations.Equiv.Properties.html#10771" class="Bound">ℓ&#39;&#39;</a><a id="10774" class="Symbol">}</a> <a id="10776" class="Symbol">{</a><a id="10777" href="Cubical.Foundations.Equiv.Properties.html#10777" class="Bound">A</a> <a id="10779" class="Symbol">:</a> <a id="10781" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10786" href="Cubical.Foundations.Equiv.Properties.html#10766" class="Bound">ℓ</a><a id="10787" class="Symbol">}</a> <a id="10789" class="Symbol">{</a><a id="10790" href="Cubical.Foundations.Equiv.Properties.html#10790" class="Bound">A&#39;</a> <a id="10793" class="Symbol">:</a> <a id="10795" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10800" href="Cubical.Foundations.Equiv.Properties.html#10768" class="Bound">ℓ&#39;</a><a id="10802" class="Symbol">}</a> <a id="10804" class="Symbol">{</a><a id="10805" href="Cubical.Foundations.Equiv.Properties.html#10805" class="Bound">C</a> <a id="10807" class="Symbol">:</a> <a id="10809" href="Cubical.Foundations.Equiv.Properties.html#10777" class="Bound">A</a> <a id="10811" class="Symbol">→</a> <a id="10813" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10818" href="Cubical.Foundations.Equiv.Properties.html#10771" class="Bound">ℓ&#39;&#39;</a><a id="10821" class="Symbol">}</a> <a id="10823" class="Symbol">(</a><a id="10824" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="10827" class="Symbol">:</a> <a id="10829" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10833" href="Cubical.Foundations.Equiv.Properties.html#10790" class="Bound">A&#39;</a> <a id="10836" href="Cubical.Foundations.Equiv.Properties.html#10777" class="Bound">A</a><a id="10837" class="Symbol">)</a> <a id="10839" class="Keyword">where</a>
  <a id="10847" class="Keyword">private</a>
    <a id="10859" href="Cubical.Foundations.Equiv.Properties.html#10859" class="Function">is*</a> <a id="10863" class="Symbol">=</a> <a id="10865" href="Cubical.Foundations.Equiv.HalfAdjoint.html#2312" class="Function">iso→HAEquiv</a> <a id="10877" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="10880" class="Symbol">.</a><a id="10881" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="10888" href="Cubical.Foundations.Equiv.Properties.html#10888" class="Function">domIsoDep</a> <a id="10898" class="Symbol">:</a> <a id="10900" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10904" class="Symbol">((</a><a id="10906" href="Cubical.Foundations.Equiv.Properties.html#10906" class="Bound">a</a> <a id="10908" class="Symbol">:</a> <a id="10910" href="Cubical.Foundations.Equiv.Properties.html#10777" class="Bound">A</a><a id="10911" class="Symbol">)</a> <a id="10913" class="Symbol">→</a> <a id="10915" href="Cubical.Foundations.Equiv.Properties.html#10805" class="Bound">C</a> <a id="10917" href="Cubical.Foundations.Equiv.Properties.html#10906" class="Bound">a</a><a id="10918" class="Symbol">)</a> <a id="10920" class="Symbol">((</a><a id="10922" href="Cubical.Foundations.Equiv.Properties.html#10922" class="Bound">a</a> <a id="10924" class="Symbol">:</a> <a id="10926" href="Cubical.Foundations.Equiv.Properties.html#10790" class="Bound">A&#39;</a><a id="10928" class="Symbol">)</a> <a id="10930" class="Symbol">→</a> <a id="10932" href="Cubical.Foundations.Equiv.Properties.html#10805" class="Bound">C</a> <a id="10934" class="Symbol">(</a><a id="10935" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10943" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="10946" href="Cubical.Foundations.Equiv.Properties.html#10922" class="Bound">a</a><a id="10947" class="Symbol">))</a>
  <a id="10952" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10960" href="Cubical.Foundations.Equiv.Properties.html#10888" class="Function">domIsoDep</a> <a id="10970" href="Cubical.Foundations.Equiv.Properties.html#10970" class="Bound">f</a> <a id="10972" href="Cubical.Foundations.Equiv.Properties.html#10972" class="Bound">x</a> <a id="10974" class="Symbol">=</a> <a id="10976" href="Cubical.Foundations.Equiv.Properties.html#10970" class="Bound">f</a> <a id="10978" class="Symbol">(</a><a id="10979" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10987" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="10990" href="Cubical.Foundations.Equiv.Properties.html#10972" class="Bound">x</a><a id="10991" class="Symbol">)</a>
  <a id="10995" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11003" href="Cubical.Foundations.Equiv.Properties.html#10888" class="Function">domIsoDep</a> <a id="11013" href="Cubical.Foundations.Equiv.Properties.html#11013" class="Bound">f</a> <a id="11015" href="Cubical.Foundations.Equiv.Properties.html#11015" class="Bound">x</a> <a id="11017" class="Symbol">=</a> <a id="11019" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11025" href="Cubical.Foundations.Equiv.Properties.html#10805" class="Bound">C</a> <a id="11027" class="Symbol">(</a><a id="11028" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="11043" href="Cubical.Foundations.Equiv.Properties.html#10859" class="Function">is*</a> <a id="11047" href="Cubical.Foundations.Equiv.Properties.html#11015" class="Bound">x</a><a id="11048" class="Symbol">)</a> <a id="11050" class="Symbol">(</a><a id="11051" href="Cubical.Foundations.Equiv.Properties.html#11013" class="Bound">f</a> <a id="11053" class="Symbol">(</a><a id="11054" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11062" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="11065" href="Cubical.Foundations.Equiv.Properties.html#11015" class="Bound">x</a><a id="11066" class="Symbol">))</a>
  <a id="11071" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="11079" href="Cubical.Foundations.Equiv.Properties.html#10888" class="Function">domIsoDep</a> <a id="11089" href="Cubical.Foundations.Equiv.Properties.html#11089" class="Bound">f</a> <a id="11091" class="Symbol">=</a>
    <a id="11097" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11104" class="Symbol">λ</a> <a id="11106" href="Cubical.Foundations.Equiv.Properties.html#11106" class="Bound">x</a> <a id="11108" class="Symbol">→</a> <a id="11110" class="Symbol">(λ</a> <a id="11113" href="Cubical.Foundations.Equiv.Properties.html#11113" class="Bound">j</a> <a id="11115" class="Symbol">→</a> <a id="11117" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11123" href="Cubical.Foundations.Equiv.Properties.html#10805" class="Bound">C</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="11140" href="Cubical.Foundations.Equiv.Properties.html#10859" class="Function">is*</a> <a id="11144" href="Cubical.Foundations.Equiv.Properties.html#11106" class="Bound">x</a> <a id="11146" class="Symbol">(</a><a id="11147" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11149" href="Cubical.Foundations.Equiv.Properties.html#11113" class="Bound">j</a><a id="11150" class="Symbol">))</a>
      <a id="11159" class="Symbol">(</a><a id="11160" href="Cubical.Foundations.Equiv.Properties.html#11089" class="Bound">f</a> <a id="11162" class="Symbol">(</a><a id="11163" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11171" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11183" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="11186" href="Cubical.Foundations.Equiv.Properties.html#11106" class="Bound">x</a><a id="11187" class="Symbol">))))</a>
      <a id="11198" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11200" class="Symbol">λ</a> <a id="11202" href="Cubical.Foundations.Equiv.Properties.html#11202" class="Bound">j</a> <a id="11204" class="Symbol">→</a> <a id="11206" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="11213" class="Symbol">(λ</a> <a id="11216" href="Cubical.Foundations.Equiv.Properties.html#11216" class="Bound">i</a> <a id="11218" class="Symbol">→</a> <a id="11220" href="Cubical.Foundations.Equiv.Properties.html#10805" class="Bound">C</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11231" href="Cubical.Foundations.Equiv.Properties.html#10824" class="Bound">is</a> <a id="11234" class="Symbol">(</a><a id="11235" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="11250" href="Cubical.Foundations.Equiv.Properties.html#10859" class="Function">is*</a> <a id="11254" href="Cubical.Foundations.Equiv.Properties.html#11106" class="Bound">x</a> <a id="11256" class="Symbol">(</a><a id="11257" href="Cubical.Foundations.Equiv.Properties.html#11216" class="Bound">i</a> <a id="11259" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11261" href="Cubical.Foundations.Equiv.Properties.html#11202" class="Bound">j</a><a id="11262" class="Symbol">))))</a> <a id="11267" href="Cubical.Foundations.Equiv.Properties.html#11202" class="Bound">j</a>
          <a id="11279" class="Symbol">(</a><a id="11280" href="Cubical.Foundations.Equiv.Properties.html#11089" class="Bound">f</a> <a id="11282" class="Symbol">(</a><a id="11283" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="11298" href="Cubical.Foundations.Equiv.Properties.html#10859" class="Function">is*</a> <a id="11302" href="Cubical.Foundations.Equiv.Properties.html#11106" class="Bound">x</a> <a id="11304" href="Cubical.Foundations.Equiv.Properties.html#11202" class="Bound">j</a><a id="11305" class="Symbol">))</a>
  <a id="11310" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11318" href="Cubical.Foundations.Equiv.Properties.html#10888" class="Function">domIsoDep</a> <a id="11328" href="Cubical.Foundations.Equiv.Properties.html#11328" class="Bound">f</a> <a id="11330" href="Cubical.Foundations.Equiv.Properties.html#11330" class="Bound">j</a> <a id="11332" href="Cubical.Foundations.Equiv.Properties.html#11332" class="Bound">x</a> <a id="11334" class="Symbol">=</a>
    <a id="11340" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="11347" class="Symbol">(λ</a> <a id="11350" href="Cubical.Foundations.Equiv.Properties.html#11350" class="Bound">i</a> <a id="11352" class="Symbol">→</a> <a id="11354" href="Cubical.Foundations.Equiv.Properties.html#10805" class="Bound">C</a> <a id="11356" class="Symbol">(</a><a id="11357" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="11372" href="Cubical.Foundations.Equiv.Properties.html#10859" class="Function">is*</a> <a id="11376" href="Cubical.Foundations.Equiv.Properties.html#11332" class="Bound">x</a> <a id="11378" class="Symbol">(</a><a id="11379" href="Cubical.Foundations.Equiv.Properties.html#11350" class="Bound">i</a> <a id="11381" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11383" href="Cubical.Foundations.Equiv.Properties.html#11330" class="Bound">j</a><a id="11384" class="Symbol">)))</a> <a id="11388" href="Cubical.Foundations.Equiv.Properties.html#11330" class="Bound">j</a> <a id="11390" class="Symbol">(</a><a id="11391" href="Cubical.Foundations.Equiv.Properties.html#11328" class="Bound">f</a> <a id="11393" class="Symbol">(</a><a id="11394" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="11409" href="Cubical.Foundations.Equiv.Properties.html#10859" class="Function">is*</a> <a id="11413" href="Cubical.Foundations.Equiv.Properties.html#11332" class="Bound">x</a> <a id="11415" href="Cubical.Foundations.Equiv.Properties.html#11330" class="Bound">j</a><a id="11416" class="Symbol">))</a>

<a id="uninhabIsEquiv"></a><a id="11420" href="Cubical.Foundations.Equiv.Properties.html#11420" class="Function">uninhabIsEquiv</a> <a id="11435" class="Symbol">:</a> <a id="11437" class="Symbol">(</a><a id="11438" href="Cubical.Foundations.Equiv.Properties.html#11438" class="Bound">f</a> <a id="11440" class="Symbol">:</a> <a id="11442" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="11444" class="Symbol">→</a> <a id="11446" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="11447" class="Symbol">)</a> <a id="11449" class="Symbol">→</a> <a id="11451" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11453" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="11455" class="Symbol">→</a> <a id="11457" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11459" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="11461" class="Symbol">→</a> <a id="11463" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11471" href="Cubical.Foundations.Equiv.Properties.html#11438" class="Bound">f</a>
<a id="11473" href="Cubical.Foundations.Equiv.Properties.html#11420" class="Function">uninhabIsEquiv</a> <a id="11488" class="Symbol">{</a><a id="11489" class="Argument">A</a> <a id="11491" class="Symbol">=</a> <a id="11493" href="Cubical.Foundations.Equiv.Properties.html#11493" class="Bound">A</a><a id="11494" class="Symbol">}</a> <a id="11496" class="Symbol">{</a><a id="11497" class="Argument">B</a> <a id="11499" class="Symbol">=</a> <a id="11501" href="Cubical.Foundations.Equiv.Properties.html#11501" class="Bound">B</a><a id="11502" class="Symbol">}</a> <a id="11504" href="Cubical.Foundations.Equiv.Properties.html#11504" class="Bound">f</a> <a id="11506" href="Cubical.Foundations.Equiv.Properties.html#11506" class="Bound">¬A</a> <a id="11509" href="Cubical.Foundations.Equiv.Properties.html#11509" class="Bound">¬B</a> <a id="11512" class="Symbol">=</a> <a id="11514" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="11527" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a>
    <a id="11536" class="Keyword">where</a>
        <a id="11550" class="Keyword">open</a> <a id="11555" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
        <a id="11567" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a> <a id="11572" class="Symbol">:</a> <a id="11574" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11578" href="Cubical.Foundations.Equiv.Properties.html#11493" class="Bound">A</a> <a id="11580" href="Cubical.Foundations.Equiv.Properties.html#11501" class="Bound">B</a>
        <a id="11590" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a> <a id="11595" class="Symbol">.</a><a id="11596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11600" class="Symbol">=</a> <a id="11602" href="Cubical.Foundations.Equiv.Properties.html#11504" class="Bound">f</a>
        <a id="11612" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a> <a id="11617" class="Symbol">.</a><a id="11618" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11622" class="Symbol">=</a> <a id="11624" href="Cubical.Foundations.Equiv.Properties.html#1026" class="Function">⊥-elim</a> <a id="11631" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11633" href="Cubical.Foundations.Equiv.Properties.html#11509" class="Bound">¬B</a>
        <a id="11644" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a> <a id="11649" class="Symbol">.</a><a id="11650" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="11654" href="Cubical.Foundations.Equiv.Properties.html#11654" class="Bound">a</a> <a id="11656" class="Symbol">=</a> <a id="11658" href="Cubical.Foundations.Equiv.Properties.html#1026" class="Function">⊥-elim</a> <a id="11665" class="Symbol">{</a><a id="11666" class="Argument">A</a> <a id="11668" class="Symbol">=</a> <a id="11670" class="Symbol">λ</a> <a id="11672" href="Cubical.Foundations.Equiv.Properties.html#11672" class="Bound">_</a> <a id="11674" class="Symbol">→</a> <a id="11676" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a> <a id="11681" class="Symbol">.</a><a id="11682" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11686" class="Symbol">(</a><a id="11687" href="Cubical.Foundations.Equiv.Properties.html#11504" class="Bound">f</a> <a id="11689" href="Cubical.Foundations.Equiv.Properties.html#11654" class="Bound">a</a><a id="11690" class="Symbol">)</a> <a id="11692" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11694" href="Cubical.Foundations.Equiv.Properties.html#11654" class="Bound">a</a><a id="11695" class="Symbol">}</a> <a id="11697" class="Symbol">(</a><a id="11698" href="Cubical.Foundations.Equiv.Properties.html#11506" class="Bound">¬A</a> <a id="11701" href="Cubical.Foundations.Equiv.Properties.html#11654" class="Bound">a</a><a id="11702" class="Symbol">)</a>
        <a id="11712" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a> <a id="11717" class="Symbol">.</a><a id="11718" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="11722" href="Cubical.Foundations.Equiv.Properties.html#11722" class="Bound">b</a> <a id="11724" class="Symbol">=</a> <a id="11726" href="Cubical.Foundations.Equiv.Properties.html#1026" class="Function">⊥-elim</a> <a id="11733" class="Symbol">{</a><a id="11734" class="Argument">A</a> <a id="11736" class="Symbol">=</a> <a id="11738" class="Symbol">λ</a> <a id="11740" href="Cubical.Foundations.Equiv.Properties.html#11740" class="Bound">_</a> <a id="11742" class="Symbol">→</a> <a id="11744" href="Cubical.Foundations.Equiv.Properties.html#11504" class="Bound">f</a> <a id="11746" class="Symbol">(</a><a id="11747" href="Cubical.Foundations.Equiv.Properties.html#11567" class="Function">isom</a> <a id="11752" class="Symbol">.</a><a id="11753" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="11757" href="Cubical.Foundations.Equiv.Properties.html#11722" class="Bound">b</a><a id="11758" class="Symbol">)</a> <a id="11760" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11762" href="Cubical.Foundations.Equiv.Properties.html#11722" class="Bound">b</a><a id="11763" class="Symbol">}</a> <a id="11765" class="Symbol">(</a><a id="11766" href="Cubical.Foundations.Equiv.Properties.html#11509" class="Bound">¬B</a> <a id="11769" href="Cubical.Foundations.Equiv.Properties.html#11722" class="Bound">b</a><a id="11770" class="Symbol">)</a>

<a id="second-in-isEquiv-comp→isEquiv"></a><a id="11773" href="Cubical.Foundations.Equiv.Properties.html#11773" class="Function">second-in-isEquiv-comp→isEquiv</a> <a id="11804" class="Symbol">:</a> <a id="11806" class="Symbol">(</a><a id="11807" href="Cubical.Foundations.Equiv.Properties.html#11807" class="Bound">f</a> <a id="11809" class="Symbol">:</a> <a id="11811" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="11813" class="Symbol">→</a> <a id="11815" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a><a id="11816" class="Symbol">)</a> <a id="11818" class="Symbol">(</a><a id="11819" href="Cubical.Foundations.Equiv.Properties.html#11819" class="Bound">g</a> <a id="11821" class="Symbol">:</a> <a id="11823" href="Cubical.Foundations.Equiv.Properties.html#1112" class="Generalizable">B</a> <a id="11825" class="Symbol">→</a> <a id="11827" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a><a id="11828" class="Symbol">)</a> <a id="11830" class="Symbol">(</a><a id="11831" href="Cubical.Foundations.Equiv.Properties.html#11831" class="Bound">h</a> <a id="11833" class="Symbol">:</a> <a id="11835" href="Cubical.Foundations.Equiv.Properties.html#1110" class="Generalizable">A</a> <a id="11837" class="Symbol">→</a> <a id="11839" href="Cubical.Foundations.Equiv.Properties.html#1114" class="Generalizable">C</a><a id="11840" class="Symbol">)</a>
                                   <a id="11877" class="Symbol">→</a> <a id="11879" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11887" href="Cubical.Foundations.Equiv.Properties.html#11807" class="Bound">f</a> <a id="11889" class="Symbol">→</a> <a id="11891" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11899" href="Cubical.Foundations.Equiv.Properties.html#11831" class="Bound">h</a> <a id="11901" class="Symbol">→</a> <a id="11903" href="Cubical.Foundations.Equiv.Properties.html#11831" class="Bound">h</a> <a id="11905" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11907" href="Cubical.Foundations.Equiv.Properties.html#11819" class="Bound">g</a> <a id="11909" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11911" href="Cubical.Foundations.Equiv.Properties.html#11807" class="Bound">f</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11923" href="Cubical.Foundations.Equiv.Properties.html#11819" class="Bound">g</a>
<a id="11925" href="Cubical.Foundations.Equiv.Properties.html#11773" class="Function">second-in-isEquiv-comp→isEquiv</a> <a id="11956" class="Symbol">{</a><a id="11957" class="Argument">B</a> <a id="11959" class="Symbol">=</a> <a id="11961" href="Cubical.Foundations.Equiv.Properties.html#11961" class="Bound">B</a><a id="11962" class="Symbol">}</a> <a id="11964" class="Symbol">{</a><a id="11965" class="Argument">C</a> <a id="11967" class="Symbol">=</a> <a id="11969" href="Cubical.Foundations.Equiv.Properties.html#11969" class="Bound">C</a><a id="11970" class="Symbol">}</a> <a id="11972" href="Cubical.Foundations.Equiv.Properties.html#11972" class="Bound">f</a> <a id="11974" href="Cubical.Foundations.Equiv.Properties.html#11974" class="Bound">g</a> <a id="11976" href="Cubical.Foundations.Equiv.Properties.html#11976" class="Bound">h</a> <a id="11978" href="Cubical.Foundations.Equiv.Properties.html#11978" class="Bound">equivf</a> <a id="11985" href="Cubical.Foundations.Equiv.Properties.html#11985" class="Bound">equivh</a> <a id="11992" href="Cubical.Foundations.Equiv.Properties.html#11992" class="Bound">h≡g∘f</a> <a id="11998" class="Symbol">=</a> <a id="12000" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12010" class="Symbol">(</a><a id="12011" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12016" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="12024" href="Cubical.Foundations.Equiv.Properties.html#12235" class="Function">g&#39;≡g</a><a id="12028" class="Symbol">)</a> <a id="12030" href="Cubical.Foundations.Equiv.Properties.html#12178" class="Function">equivg&#39;</a>
  <a id="12040" class="Keyword">where</a>
        <a id="12054" href="Cubical.Foundations.Equiv.Properties.html#12054" class="Function">B≃C</a> <a id="12058" class="Symbol">:</a> <a id="12060" href="Cubical.Foundations.Equiv.Properties.html#11961" class="Bound">B</a> <a id="12062" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12064" href="Cubical.Foundations.Equiv.Properties.html#11969" class="Bound">C</a>
        <a id="12074" href="Cubical.Foundations.Equiv.Properties.html#12054" class="Function">B≃C</a> <a id="12078" class="Symbol">=</a> <a id="12080" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="12090" class="Symbol">(</a><a id="12091" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="12100" class="Symbol">(</a><a id="12101" href="Cubical.Foundations.Equiv.Properties.html#11972" class="Bound">f</a> <a id="12103" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12105" href="Cubical.Foundations.Equiv.Properties.html#11978" class="Bound">equivf</a><a id="12111" class="Symbol">))</a> <a id="12114" class="Symbol">(</a><a id="12115" href="Cubical.Foundations.Equiv.Properties.html#11976" class="Bound">h</a> <a id="12117" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12119" href="Cubical.Foundations.Equiv.Properties.html#11985" class="Bound">equivh</a><a id="12125" class="Symbol">)</a>

        <a id="12136" href="Cubical.Foundations.Equiv.Properties.html#12136" class="Function">g&#39;</a> <a id="12139" class="Symbol">:</a> <a id="12141" href="Cubical.Foundations.Equiv.Properties.html#11961" class="Bound">B</a> <a id="12143" class="Symbol">→</a> <a id="12145" href="Cubical.Foundations.Equiv.Properties.html#11969" class="Bound">C</a>
        <a id="12155" href="Cubical.Foundations.Equiv.Properties.html#12136" class="Function">g&#39;</a> <a id="12158" class="Symbol">=</a> <a id="12160" href="Cubical.Foundations.Equiv.Properties.html#12054" class="Function">B≃C</a> <a id="12164" class="Symbol">.</a><a id="12165" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

        <a id="12178" href="Cubical.Foundations.Equiv.Properties.html#12178" class="Function">equivg&#39;</a> <a id="12186" class="Symbol">:</a> <a id="12188" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="12196" href="Cubical.Foundations.Equiv.Properties.html#12136" class="Function">g&#39;</a>
        <a id="12207" href="Cubical.Foundations.Equiv.Properties.html#12178" class="Function">equivg&#39;</a> <a id="12215" class="Symbol">=</a> <a id="12217" href="Cubical.Foundations.Equiv.Properties.html#12054" class="Function">B≃C</a> <a id="12221" class="Symbol">.</a><a id="12222" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

        <a id="12235" href="Cubical.Foundations.Equiv.Properties.html#12235" class="Function">g&#39;≡g</a> <a id="12240" class="Symbol">:</a> <a id="12242" href="Cubical.Foundations.Equiv.Properties.html#12136" class="Function">g&#39;</a> <a id="12245" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12247" href="Cubical.Foundations.Equiv.Properties.html#11974" class="Bound">g</a>
        <a id="12257" href="Cubical.Foundations.Equiv.Properties.html#12235" class="Function">g&#39;≡g</a> <a id="12262" class="Symbol">=</a> <a id="12264" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="12271" class="Symbol">λ</a> <a id="12273" href="Cubical.Foundations.Equiv.Properties.html#12273" class="Bound">b</a> <a id="12275" class="Symbol">→</a> <a id="12277" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="12285" href="Cubical.Foundations.Equiv.Properties.html#11992" class="Bound">h≡g∘f</a> <a id="12291" class="Symbol">_</a> <a id="12293" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12295" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12300" href="Cubical.Foundations.Equiv.Properties.html#11974" class="Bound">g</a> <a id="12302" class="Symbol">(</a><a id="12303" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="12311" href="Cubical.Foundations.Equiv.Properties.html#11978" class="Bound">equivf</a> <a id="12318" href="Cubical.Foundations.Equiv.Properties.html#12273" class="Bound">b</a><a id="12319" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Equiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Equiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Theory about equivalences

Definitions are in Core/Glue.agda but re-exported by this module

- isEquiv is a proposition ([isPropIsEquiv])
- Any isomorphism is an equivalence ([isoToEquiv])

There are more statements about equivalences in Equiv/Properties.agda:

- if f is an equivalence then (cong f) is an equivalence
- if f is an equivalence then precomposition with f is an equivalence
- if f is an equivalence then postcomposition with f is an equivalence

-}</a>
<a id="469" class="Keyword">module</a> <a id="476" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a> <a id="502" class="Keyword">where</a>

<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a> <a id="678" class="Keyword">public</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="722" class="Keyword">private</a>
  <a id="732" class="Keyword">variable</a>
    <a id="745" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a> <a id="747" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a> <a id="750" href="Cubical.Foundations.Equiv.html#750" class="Generalizable">ℓ&#39;&#39;</a>  <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="767" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="769" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="771" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="773" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="782" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a>

<a id="785" class="Keyword">infixr</a> <a id="792" class="Number">30</a> <a id="795" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">_∙ₑ_</a>

<a id="equivIsEquiv"></a><a id="801" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">(</a><a id="817" href="Cubical.Foundations.Equiv.html#817" class="Bound">e</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="823" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="825" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="826" class="Symbol">)</a> <a id="828" class="Symbol">→</a> <a id="830" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="838" class="Symbol">(</a><a id="839" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="848" href="Cubical.Foundations.Equiv.html#817" class="Bound">e</a><a id="849" class="Symbol">)</a>
<a id="851" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="864" href="Cubical.Foundations.Equiv.html#864" class="Bound">e</a> <a id="866" class="Symbol">=</a> <a id="868" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="872" href="Cubical.Foundations.Equiv.html#864" class="Bound">e</a>

<a id="equivCtr"></a><a id="875" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="884" class="Symbol">:</a> <a id="886" class="Symbol">(</a><a id="887" href="Cubical.Foundations.Equiv.html#887" class="Bound">e</a> <a id="889" class="Symbol">:</a> <a id="891" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="893" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="895" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">(</a><a id="899" href="Cubical.Foundations.Equiv.html#899" class="Bound">y</a> <a id="901" class="Symbol">:</a> <a id="903" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="914" class="Symbol">(</a><a id="915" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="924" href="Cubical.Foundations.Equiv.html#887" class="Bound">e</a><a id="925" class="Symbol">)</a> <a id="927" href="Cubical.Foundations.Equiv.html#899" class="Bound">y</a>
<a id="929" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="938" href="Cubical.Foundations.Equiv.html#938" class="Bound">e</a> <a id="940" href="Cubical.Foundations.Equiv.html#940" class="Bound">y</a> <a id="942" class="Symbol">=</a> <a id="944" href="Cubical.Foundations.Equiv.html#938" class="Bound">e</a> <a id="946" class="Symbol">.</a><a id="947" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="951" class="Symbol">.</a><a id="952" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="964" href="Cubical.Foundations.Equiv.html#940" class="Bound">y</a> <a id="966" class="Symbol">.</a><a id="967" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="equivCtrPath"></a><a id="972" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="985" class="Symbol">:</a> <a id="987" class="Symbol">(</a><a id="988" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a> <a id="990" class="Symbol">:</a> <a id="992" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="994" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="996" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">(</a><a id="1000" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a>
  <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Foundations.Equiv.html#1012" class="Bound">v</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1032" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a><a id="1033" class="Symbol">)</a> <a id="1035" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1045" class="Symbol">_</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="1057" href="Cubical.Foundations.Equiv.html#988" class="Bound">e</a> <a id="1059" href="Cubical.Foundations.Equiv.html#1000" class="Bound">y</a><a id="1060" class="Symbol">)</a> <a id="1062" href="Cubical.Foundations.Equiv.html#1012" class="Bound">v</a>
<a id="1064" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="1077" href="Cubical.Foundations.Equiv.html#1077" class="Bound">e</a> <a id="1079" href="Cubical.Foundations.Equiv.html#1079" class="Bound">y</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Equiv.html#1077" class="Bound">e</a> <a id="1085" class="Symbol">.</a><a id="1086" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1090" class="Symbol">.</a><a id="1091" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1103" href="Cubical.Foundations.Equiv.html#1079" class="Bound">y</a> <a id="1105" class="Symbol">.</a><a id="1106" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>


<a id="1112" class="Comment">-- Proof using isPropIsContr. This is slow and the direct proof below is better</a>

<a id="isPropIsEquiv&#39;"></a><a id="1193" href="Cubical.Foundations.Equiv.html#1193" class="Function">isPropIsEquiv&#39;</a> <a id="1208" class="Symbol">:</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Cubical.Foundations.Equiv.html#1211" class="Bound">f</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1240" href="Cubical.Foundations.Equiv.html#1211" class="Bound">f</a><a id="1241" class="Symbol">)</a>
<a id="1243" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Cubical.Foundations.Equiv.html#1193" class="Function">isPropIsEquiv&#39;</a> <a id="1271" href="Cubical.Foundations.Equiv.html#1271" class="Bound">f</a> <a id="1273" href="Cubical.Foundations.Equiv.html#1273" class="Bound">u0</a> <a id="1276" href="Cubical.Foundations.Equiv.html#1276" class="Bound">u1</a> <a id="1279" href="Cubical.Foundations.Equiv.html#1279" class="Bound">i</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a> <a id="1284" class="Symbol">=</a>
  <a id="1288" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Cubical.Foundations.Equiv.html#1273" class="Bound">u0</a> <a id="1306" class="Symbol">.</a><a id="1307" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1319" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a><a id="1320" class="Symbol">)</a> <a id="1322" class="Symbol">(</a><a id="1323" href="Cubical.Foundations.Equiv.html#1276" class="Bound">u1</a> <a id="1326" class="Symbol">.</a><a id="1327" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1339" href="Cubical.Foundations.Equiv.html#1282" class="Bound">y</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.Foundations.Equiv.html#1279" class="Bound">i</a>

<a id="1345" class="Comment">-- Direct proof that computes quite ok (can be optimized further if</a>
<a id="1413" class="Comment">-- necessary, see:</a>
<a id="1432" class="Comment">-- https://github.com/mortberg/cubicaltt/blob/pi4s3_dimclosures/examples/brunerie2.ctt#L562</a>

<a id="isPropIsEquiv"></a><a id="1525" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Foundations.Equiv.html#1542" class="Bound">f</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1571" href="Cubical.Foundations.Equiv.html#1542" class="Bound">f</a><a id="1572" class="Symbol">)</a>
<a id="1574" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1601" href="Cubical.Foundations.Equiv.html#1601" class="Bound">f</a> <a id="1603" href="Cubical.Foundations.Equiv.html#1603" class="Bound">p</a> <a id="1605" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1607" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">=</a>
  <a id="1616" class="Keyword">let</a> <a id="1620" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Cubical.Foundations.Equiv.html#1603" class="Bound">p</a> <a id="1627" class="Symbol">.</a><a id="1628" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1640" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1642" class="Symbol">.</a><a id="1643" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
      <a id="1653" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1660" class="Symbol">.</a><a id="1661" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1673" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1675" class="Symbol">.</a><a id="1676" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
  <a id="1682" class="Keyword">in</a> <a id="1685" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Foundations.Equiv.html#1605" class="Bound">q</a> <a id="1691" class="Symbol">.</a><a id="1692" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1704" href="Cubical.Foundations.Equiv.html#1610" class="Bound">y</a> <a id="1706" class="Symbol">.</a><a id="1707" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a>
   <a id="1717" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1719" class="Symbol">λ</a> <a id="1721" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1723" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="1733" class="Symbol">(λ</a> <a id="1736" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a> <a id="1738" class="Symbol">→</a> <a id="1740" class="Symbol">λ</a> <a id="1742" class="Symbol">{</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1758" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1760" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a>
                            <a id="1790" class="Symbol">;</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1806" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1811" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1813" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1815" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a><a id="1816" class="Symbol">)</a>
                            <a id="1846" class="Symbol">;</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Equiv.html#1653" class="Bound">q2</a> <a id="1866" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1871" href="Cubical.Foundations.Equiv.html#1736" class="Bound">k</a><a id="1872" class="Symbol">))</a> <a id="1875" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a>
                            <a id="1905" class="Symbol">;</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1914" class="Symbol">)</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1920" class="Symbol">})</a>
                   <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Foundations.Equiv.html#1620" class="Bound">p2</a> <a id="1946" href="Cubical.Foundations.Equiv.html#1721" class="Bound">w</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Cubical.Foundations.Equiv.html#1607" class="Bound">i</a> <a id="1951" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1953" href="Cubical.Foundations.Equiv.html#1723" class="Bound">j</a><a id="1954" class="Symbol">))</a>

<a id="equivPathP"></a><a id="1958" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a> <a id="1969" class="Symbol">:</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1985" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2002" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">{</a><a id="2007" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2013" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2016" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2018" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2020" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2022" class="Symbol">}</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2031" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2034" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2036" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2038" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2040" class="Symbol">}</a>
                 <a id="2059" class="Symbol">→</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Cubical.Foundations.Equiv.html#2062" class="Bound">h</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2072" class="Symbol">(λ</a> <a id="2075" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2081" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2087" href="Cubical.Foundations.Equiv.html#2075" class="Bound">i</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2093" class="Symbol">.</a><a id="2094" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a> <a id="2102" class="Symbol">.</a><a id="2103" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2106" class="Symbol">))</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2117" class="Symbol">(λ</a> <a id="2120" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Cubical.Foundations.Equiv.html#1972" class="Bound">A</a> <a id="2126" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a> <a id="2128" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2130" href="Cubical.Foundations.Equiv.html#1989" class="Bound">B</a> <a id="2132" href="Cubical.Foundations.Equiv.html#2120" class="Bound">i</a><a id="2133" class="Symbol">)</a> <a id="2135" href="Cubical.Foundations.Equiv.html#2007" class="Bound">e</a> <a id="2137" href="Cubical.Foundations.Equiv.html#2025" class="Bound">f</a>
<a id="2139" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a> <a id="2150" class="Symbol">{</a><a id="2151" class="Argument">e</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Cubical.Foundations.Equiv.html#2155" class="Bound">e</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">{</a><a id="2159" class="Argument">f</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="Cubical.Foundations.Equiv.html#2163" class="Bound">f</a><a id="2164" class="Symbol">}</a> <a id="2166" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2168" class="Symbol">=</a>
  <a id="2172" class="Symbol">λ</a> <a id="2174" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a> <a id="2176" class="Symbol">→</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2181" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a><a id="2182" class="Symbol">)</a> <a id="2184" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2186" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="2199" class="Symbol">(λ</a> <a id="2202" href="Cubical.Foundations.Equiv.html#2202" class="Bound">i</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Cubical.Foundations.Equiv.html#2166" class="Bound">h</a> <a id="2223" href="Cubical.Foundations.Equiv.html#2202" class="Bound">i</a><a id="2224" class="Symbol">))</a> <a id="2227" class="Symbol">(</a><a id="2228" href="Cubical.Foundations.Equiv.html#2155" class="Bound">e</a> <a id="2230" class="Symbol">.</a><a id="2231" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.Foundations.Equiv.html#2163" class="Bound">f</a> <a id="2239" class="Symbol">.</a><a id="2240" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Cubical.Foundations.Equiv.html#2174" class="Bound">i</a>

<a id="equivEq"></a><a id="2248" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="2256" class="Symbol">:</a> <a id="2258" class="Symbol">{</a><a id="2259" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2261" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a> <a id="2263" class="Symbol">:</a> <a id="2265" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="2267" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2269" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">→</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Cubical.Foundations.Equiv.html#2275" class="Bound">h</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2281" class="Symbol">.</a><a id="2282" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2288" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a> <a id="2290" class="Symbol">.</a><a id="2291" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Cubical.Foundations.Equiv.html#2259" class="Bound">e</a> <a id="2300" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2302" href="Cubical.Foundations.Equiv.html#2261" class="Bound">f</a>
<a id="2304" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Cubical.Foundations.Equiv.html#1958" class="Function">equivPathP</a>

<a id="2326" class="Keyword">module</a> <a id="2333" href="Cubical.Foundations.Equiv.html#2333" class="Module">_</a> <a id="2335" class="Symbol">{</a><a id="2336" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2365" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Keyword">where</a>
  <a id="2376" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Cubical.Foundations.Equiv.html#2340" class="Bound">A</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Cubical.Foundations.Equiv.html#2344" class="Bound">B</a>
  <a id="2394" href="Cubical.Foundations.Equiv.html#2376" class="Function">funIsEq</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a>

  <a id="2409" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Cubical.Foundations.Equiv.html#2344" class="Bound">B</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Cubical.Foundations.Equiv.html#2340" class="Bound">A</a>
  <a id="2427" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="2435" href="Cubical.Foundations.Equiv.html#2435" class="Bound">y</a> <a id="2437" class="Symbol">=</a> <a id="2439" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2446" class="Symbol">.</a><a id="2447" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2459" href="Cubical.Foundations.Equiv.html#2435" class="Bound">y</a> <a id="2461" class="Symbol">.</a><a id="2462" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2466" class="Symbol">.</a><a id="2467" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="2474" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2492" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2494" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a>
  <a id="2504" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2512" href="Cubical.Foundations.Equiv.html#2512" class="Bound">y</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2523" class="Symbol">.</a><a id="2524" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2536" href="Cubical.Foundations.Equiv.html#2512" class="Bound">y</a> <a id="2538" class="Symbol">.</a><a id="2539" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2543" class="Symbol">.</a><a id="2544" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="2551" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2569" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2571" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a>
  <a id="2581" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2589" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a> <a id="2591" href="Cubical.Foundations.Equiv.html#2591" class="Bound">i</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2602" class="Symbol">.</a><a id="2603" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2618" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">.</a><a id="2622" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Foundations.Equiv.html#2589" class="Bound">a</a> <a id="2629" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2631" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2635" class="Symbol">)</a> <a id="2637" href="Cubical.Foundations.Equiv.html#2591" class="Bound">i</a> <a id="2639" class="Symbol">.</a><a id="2640" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="2647" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="2658" class="Symbol">:</a> <a id="2660" class="Symbol">∀</a> <a id="2662" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2685" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a><a id="2686" class="Symbol">))</a> <a id="2689" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2700" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2711" href="Cubical.Foundations.Equiv.html#2662" class="Bound">a</a><a id="2712" class="Symbol">))</a> <a id="2715" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2722" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="2733" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a> <a id="2735" href="Cubical.Foundations.Equiv.html#2735" class="Bound">i</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Cubical.Foundations.Equiv.html#2348" class="Bound">equivF</a> <a id="2746" class="Symbol">.</a><a id="2747" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2762" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">.</a><a id="2766" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.Foundations.Equiv.html#2733" class="Bound">a</a> <a id="2773" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2779" class="Symbol">)</a> <a id="2781" href="Cubical.Foundations.Equiv.html#2735" class="Bound">i</a> <a id="2783" class="Symbol">.</a><a id="2784" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="2791" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="2804" class="Symbol">:</a> <a id="2806" class="Symbol">∀</a> <a id="2808" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2823" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a><a id="2824" class="Symbol">)</a> <a id="2826" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2828" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2833" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2844" href="Cubical.Foundations.Equiv.html#2808" class="Bound">a</a><a id="2845" class="Symbol">)</a>
  <a id="2849" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="2862" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="2864" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2866" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2868" class="Symbol">=</a>
    <a id="2874" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="2886" class="Symbol">(λ</a> <a id="2889" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a> <a id="2891" class="Symbol">→</a> <a id="2893" class="Symbol">λ</a>
        <a id="2903" class="Symbol">{</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2912" class="Symbol">)</a> <a id="2914" class="Symbol">→</a> <a id="2916" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2927" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a>
        <a id="2940" class="Symbol">;</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="2964" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2969" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2971" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2973" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a><a id="2974" class="Symbol">))</a>
        <a id="2985" class="Symbol">;</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="2990" class="Symbol">=</a> <a id="2992" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3009" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="3014" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3016" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3018" href="Cubical.Foundations.Equiv.html#2889" class="Bound">k</a><a id="3019" class="Symbol">))</a>
        <a id="3030" class="Symbol">;</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3039" class="Symbol">)</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Cubical.Foundations.Equiv.html#2336" class="Bound">f</a> <a id="3045" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a>
        <a id="3055" class="Symbol">})</a>
      <a id="3064" class="Symbol">(</a><a id="3065" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="3076" href="Cubical.Foundations.Equiv.html#2862" class="Bound">a</a> <a id="3078" href="Cubical.Foundations.Equiv.html#2864" class="Bound">i</a> <a id="3080" href="Cubical.Foundations.Equiv.html#2866" class="Bound">j</a><a id="3081" class="Symbol">)</a>

<a id="3084" class="Keyword">module</a> <a id="3091" href="Cubical.Foundations.Equiv.html#3091" class="Module">_</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3100" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3102" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Keyword">where</a>
  <a id="3113" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Cubical.Foundations.Equiv.html#3102" class="Bound">B</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Cubical.Foundations.Equiv.html#3098" class="Bound">A</a>
  <a id="3129" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="3145" class="Symbol">(</a><a id="3146" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3150" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3151" class="Symbol">)</a>

  <a id="3156" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3175" class="Symbol">.</a><a id="3176" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3179" class="Symbol">)</a> <a id="3181" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a>
  <a id="3189" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3210" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3211" class="Symbol">)</a>

  <a id="3216" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a> <a id="3235" class="Symbol">.</a><a id="3236" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3239" class="Symbol">)</a> <a id="3241" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a>
  <a id="3249" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3270" href="Cubical.Foundations.Equiv.html#3094" class="Bound">w</a><a id="3271" class="Symbol">)</a>

<a id="3274" class="Keyword">open</a> <a id="3279" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="equivToIso"></a><a id="3284" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">∀</a> <a id="3299" class="Symbol">{</a><a id="3300" href="Cubical.Foundations.Equiv.html#3300" class="Bound">ℓ</a> <a id="3302" href="Cubical.Foundations.Equiv.html#3302" class="Bound">ℓ&#39;</a><a id="3304" class="Symbol">}</a> <a id="3306" class="Symbol">{</a><a id="3307" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3309" class="Symbol">:</a> <a id="3311" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3316" href="Cubical.Foundations.Equiv.html#3300" class="Bound">ℓ</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">{</a><a id="3320" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3329" href="Cubical.Foundations.Equiv.html#3302" class="Bound">ℓ&#39;</a><a id="3331" class="Symbol">}</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3337" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3339" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a> <a id="3341" class="Symbol">→</a> <a id="3343" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3347" href="Cubical.Foundations.Equiv.html#3307" class="Bound">A</a> <a id="3349" href="Cubical.Foundations.Equiv.html#3320" class="Bound">B</a>
<a id="3351" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3367" href="Cubical.Foundations.Equiv.html#3367" class="Bound">e</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Cubical.Foundations.Equiv.html#3367" class="Bound">e</a> <a id="3374" class="Symbol">.</a><a id="3375" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="3379" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3395" href="Cubical.Foundations.Equiv.html#3395" class="Bound">e</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3406" href="Cubical.Foundations.Equiv.html#3395" class="Bound">e</a>
<a id="3408" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3424" href="Cubical.Foundations.Equiv.html#3424" class="Bound">e</a><a id="3425" class="Symbol">)</a> <a id="3427" class="Symbol">=</a> <a id="3429" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="3435" href="Cubical.Foundations.Equiv.html#3424" class="Bound">e</a>
<a id="3437" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3453" href="Cubical.Foundations.Equiv.html#3453" class="Bound">e</a><a id="3454" class="Symbol">)</a>  <a id="3457" class="Symbol">=</a> <a id="3459" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3465" href="Cubical.Foundations.Equiv.html#3453" class="Bound">e</a>

<a id="3468" class="Comment">-- TODO: there should be a direct proof of this that doesn&#39;t use equivToIso</a>
<a id="invEquiv"></a><a id="3544" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3553" class="Symbol">:</a> <a id="3555" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3557" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3559" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3561" class="Symbol">→</a> <a id="3563" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3565" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3567" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="3569" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3578" href="Cubical.Foundations.Equiv.html#3578" class="Bound">e</a> <a id="3580" class="Symbol">=</a> <a id="3582" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3593" class="Symbol">(</a><a id="3594" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3613" href="Cubical.Foundations.Equiv.html#3578" class="Bound">e</a><a id="3614" class="Symbol">))</a>

<a id="invEquivIdEquiv"></a><a id="3618" href="Cubical.Foundations.Equiv.html#3618" class="Function">invEquivIdEquiv</a> <a id="3634" class="Symbol">:</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Cubical.Foundations.Equiv.html#3637" class="Bound">A</a> <a id="3639" class="Symbol">:</a> <a id="3641" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3646" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="3647" class="Symbol">)</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3660" class="Symbol">(</a><a id="3661" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3669" href="Cubical.Foundations.Equiv.html#3637" class="Bound">A</a><a id="3670" class="Symbol">)</a> <a id="3672" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3674" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3682" href="Cubical.Foundations.Equiv.html#3637" class="Bound">A</a>
<a id="3684" href="Cubical.Foundations.Equiv.html#3618" class="Function">invEquivIdEquiv</a> <a id="3700" class="Symbol">_</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="3712" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compEquiv"></a><a id="3718" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3732" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3734" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3736" class="Symbol">→</a> <a id="3738" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="3740" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3742" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="3744" class="Symbol">→</a> <a id="3746" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="3748" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3750" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a>
<a id="3752" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3762" href="Cubical.Foundations.Equiv.html#3762" class="Bound">f</a> <a id="3764" href="Cubical.Foundations.Equiv.html#3764" class="Bound">g</a> <a id="3766" class="Symbol">.</a><a id="3767" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Cubical.Foundations.Equiv.html#3764" class="Bound">g</a> <a id="3775" class="Symbol">.</a><a id="3776" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3780" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3782" href="Cubical.Foundations.Equiv.html#3762" class="Bound">f</a> <a id="3784" class="Symbol">.</a><a id="3785" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="3789" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3799" class="Symbol">{</a><a id="3800" class="Argument">A</a> <a id="3802" class="Symbol">=</a> <a id="3804" href="Cubical.Foundations.Equiv.html#3804" class="Bound">A</a><a id="3805" class="Symbol">}</a> <a id="3807" class="Symbol">{</a><a id="3808" class="Argument">C</a> <a id="3810" class="Symbol">=</a> <a id="3812" href="Cubical.Foundations.Equiv.html#3812" class="Bound">C</a><a id="3813" class="Symbol">}</a> <a id="3815" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="3817" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="3819" class="Symbol">.</a><a id="3820" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3824" class="Symbol">.</a><a id="3825" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3837" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a> <a id="3839" class="Symbol">=</a> <a id="3841" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a>
  <a id="3849" class="Keyword">where</a>
  <a id="3857" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="3871" class="Symbol">.</a><a id="3872" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3876" class="Symbol">.</a><a id="3877" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3889" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a> <a id="3891" class="Symbol">.</a><a id="3892" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="3899" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="3909" class="Symbol">:</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Cubical.Foundations.Equiv.html#3912" class="Bound">a</a> <a id="3914" class="Symbol">:</a> <a id="3916" href="Cubical.Foundations.Equiv.html#3804" class="Bound">A</a><a id="3917" class="Symbol">)</a> <a id="3919" class="Symbol">(</a><a id="3920" href="Cubical.Foundations.Equiv.html#3920" class="Bound">p</a> <a id="3922" class="Symbol">:</a> <a id="3924" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="3934" class="Symbol">.</a><a id="3935" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3939" href="Cubical.Foundations.Equiv.html#3912" class="Bound">a</a><a id="3940" class="Symbol">)</a> <a id="3942" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3944" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">→</a> <a id="3949" class="Symbol">_</a> <a id="3951" class="Comment">{- square in A -}</a>
  <a id="3971" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="3981" href="Cubical.Foundations.Equiv.html#3981" class="Bound">a</a> <a id="3983" href="Cubical.Foundations.Equiv.html#3983" class="Bound">p</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4016" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4018" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4020" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4023" class="Symbol">)</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="4036" class="Symbol">(_</a> <a id="4039" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4041" href="Cubical.Foundations.Equiv.html#3983" class="Bound">p</a><a id="4042" class="Symbol">)))</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4053" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4055" href="Cubical.Foundations.Equiv.html#3981" class="Bound">a</a><a id="4056" class="Symbol">)</a>

  <a id="4061" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4067" class="Symbol">:</a> <a id="4069" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4087" class="Symbol">.</a><a id="4088" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4092" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4094" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4096" class="Symbol">.</a><a id="4097" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4100" class="Symbol">)</a> <a id="4102" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="4103" class="Symbol">)</a>
  <a id="4107" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4113" class="Symbol">.</a><a id="4114" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4118" class="Symbol">.</a><a id="4119" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4123" class="Symbol">=</a> <a id="4125" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4131" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4140" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4142" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="4143" class="Symbol">)</a>
  <a id="4147" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4153" class="Symbol">.</a><a id="4154" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4158" class="Symbol">.</a><a id="4159" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4163" class="Symbol">=</a> <a id="4165" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4173" class="Symbol">.</a><a id="4174" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4177" class="Symbol">)</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4186" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4195" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4197" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a><a id="4198" class="Symbol">))</a> <a id="4201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4203" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4209" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4211" href="Cubical.Foundations.Equiv.html#3837" class="Bound">c</a>
  <a id="4215" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4221" class="Symbol">.</a><a id="4222" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Cubical.Foundations.Equiv.html#4227" class="Bound">a</a> <a id="4229" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4231" href="Cubical.Foundations.Equiv.html#4231" class="Bound">p</a><a id="4232" class="Symbol">)</a> <a id="4234" href="Cubical.Foundations.Equiv.html#4234" class="Bound">i</a> <a id="4236" class="Symbol">.</a><a id="4237" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4241" class="Symbol">=</a> <a id="4243" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="4253" href="Cubical.Foundations.Equiv.html#4227" class="Bound">a</a> <a id="4255" href="Cubical.Foundations.Equiv.html#4231" class="Bound">p</a> <a id="4257" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="4260" href="Cubical.Foundations.Equiv.html#4234" class="Bound">i</a>
  <a id="4264" href="Cubical.Foundations.Equiv.html#4061" class="Function">contr</a> <a id="4270" class="Symbol">.</a><a id="4271" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4278" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4280" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a><a id="4281" class="Symbol">)</a> <a id="4283" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4285" class="Symbol">.</a><a id="4286" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4290" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4292" class="Symbol">=</a>
    <a id="4298" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="4310" class="Symbol">(λ</a> <a id="4313" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a> <a id="4315" class="Symbol">→</a> <a id="4317" class="Symbol">λ</a>
        <a id="4327" class="Symbol">{</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4336" class="Symbol">)</a> <a id="4338" class="Symbol">→</a> <a id="4340" href="Cubical.Foundations.Equiv.html#4535" class="Function">fSquare</a> <a id="4348" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a>
        <a id="4358" class="Symbol">;</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4367" class="Symbol">)</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4373" class="Symbol">.</a><a id="4374" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4381" class="Symbol">.</a><a id="4382" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Cubical.Foundations.Equiv.html#3899" class="Function">secFiller</a> <a id="4397" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4399" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a> <a id="4401" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a> <a id="4403" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a><a id="4404" class="Symbol">))</a>
        <a id="4415" class="Symbol">;</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">→</a> <a id="4428" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="4438" class="Symbol">(_</a>  <a id="4442" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4444" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a><a id="4445" class="Symbol">)</a> <a id="4447" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4449" class="Symbol">.</a><a id="4450" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4454" href="Cubical.Foundations.Equiv.html#4313" class="Bound">k</a>
        <a id="4464" class="Symbol">})</a>
      <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4476" class="Symbol">.</a><a id="4477" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4488" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Cubical.Foundations.Equiv.html#3857" class="Function">contractG</a> <a id="4501" class="Symbol">(_</a> <a id="4504" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4506" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a><a id="4507" class="Symbol">)</a> <a id="4509" href="Cubical.Foundations.Equiv.html#4283" class="Bound">i</a> <a id="4511" class="Symbol">.</a><a id="4512" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4515" class="Symbol">)</a> <a id="4517" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a><a id="4518" class="Symbol">))</a>
    <a id="4525" class="Keyword">where</a>
    <a id="4535" href="Cubical.Foundations.Equiv.html#4535" class="Function">fSquare</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4547" class="Symbol">→</a> <a id="4549" href="Cubical.Foundations.Equiv.html#3812" class="Bound">C</a>
    <a id="4555" href="Cubical.Foundations.Equiv.html#4535" class="Function">fSquare</a> <a id="4563" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4565" class="Symbol">=</a>
      <a id="4573" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
        <a id="4587" class="Symbol">(λ</a> <a id="4590" href="Cubical.Foundations.Equiv.html#4590" class="Bound">l</a> <a id="4592" class="Symbol">→</a> <a id="4594" class="Symbol">λ</a>
          <a id="4606" class="Symbol">{</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4611" class="Symbol">=</a> <a id="4613" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4615" class="Symbol">)</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4621" class="Symbol">.</a><a id="4622" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4626" class="Symbol">(</a><a id="4627" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4629" class="Symbol">.</a><a id="4630" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4641" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4643" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4645" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a><a id="4646" class="Symbol">))</a>
          <a id="4659" class="Symbol">;</a> <a id="4661" class="Symbol">(</a><a id="4662" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4664" class="Symbol">=</a> <a id="4666" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">→</a> <a id="4672" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4677" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4679" href="Cubical.Foundations.Equiv.html#4590" class="Bound">l</a><a id="4680" class="Symbol">)</a>
          <a id="4692" class="Symbol">;</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4697" class="Symbol">=</a> <a id="4699" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4701" class="Symbol">)</a> <a id="4703" class="Symbol">→</a> <a id="4705" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4707" class="Symbol">.</a><a id="4708" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4712" class="Symbol">(</a><a id="4713" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4719" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4721" class="Symbol">(</a><a id="4722" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4724" class="Symbol">.</a><a id="4725" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4729" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a><a id="4730" class="Symbol">)</a> <a id="4732" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a><a id="4733" class="Symbol">)</a>
          <a id="4745" class="Symbol">;</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Cubical.Foundations.Equiv.html#4280" class="Bound">p</a> <a id="4760" class="Symbol">(</a><a id="4761" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a> <a id="4763" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4765" href="Cubical.Foundations.Equiv.html#4590" class="Bound">l</a><a id="4766" class="Symbol">)</a>
          <a id="4778" class="Symbol">})</a>
        <a id="4789" class="Symbol">(</a><a id="4790" href="Cubical.Foundations.Equiv.html#3817" class="Bound">g</a> <a id="4792" class="Symbol">.</a><a id="4793" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4800" class="Symbol">.</a><a id="4801" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4805" class="Symbol">.</a><a id="4806" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Foundations.Equiv.html#3815" class="Bound">f</a> <a id="4821" class="Symbol">.</a><a id="4822" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4826" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a><a id="4827" class="Symbol">)</a> <a id="4829" class="Symbol">.</a><a id="4830" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Cubical.Foundations.Equiv.html#4276" class="Bound">a</a> <a id="4837" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4839" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4843" class="Symbol">)</a> <a id="4845" href="Cubical.Foundations.Equiv.html#4563" class="Bound">k</a> <a id="4847" class="Symbol">.</a><a id="4848" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4852" href="Cubical.Foundations.Equiv.html#4290" class="Bound">j</a><a id="4853" class="Symbol">))</a>

<a id="_∙ₑ_"></a><a id="4857" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">_∙ₑ_</a> <a id="4862" class="Symbol">=</a> <a id="4864" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>

<a id="compEquivIdEquiv"></a><a id="4875" href="Cubical.Foundations.Equiv.html#4875" class="Function">compEquivIdEquiv</a> <a id="4892" class="Symbol">:</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Cubical.Foundations.Equiv.html#4895" class="Bound">e</a> <a id="4897" class="Symbol">:</a> <a id="4899" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="4901" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4903" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="4904" class="Symbol">)</a> <a id="4906" class="Symbol">→</a> <a id="4908" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="4927" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="4928" class="Symbol">)</a> <a id="4930" href="Cubical.Foundations.Equiv.html#4895" class="Bound">e</a> <a id="4932" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4934" href="Cubical.Foundations.Equiv.html#4895" class="Bound">e</a>
<a id="4936" href="Cubical.Foundations.Equiv.html#4875" class="Function">compEquivIdEquiv</a> <a id="4953" href="Cubical.Foundations.Equiv.html#4953" class="Bound">e</a> <a id="4955" class="Symbol">=</a> <a id="4957" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="4965" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compEquivEquivId"></a><a id="4971" href="Cubical.Foundations.Equiv.html#4971" class="Function">compEquivEquivId</a> <a id="4988" class="Symbol">:</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Cubical.Foundations.Equiv.html#4991" class="Bound">e</a> <a id="4993" class="Symbol">:</a> <a id="4995" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="4997" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4999" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5000" class="Symbol">)</a> <a id="5002" class="Symbol">→</a> <a id="5004" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5014" href="Cubical.Foundations.Equiv.html#4991" class="Bound">e</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5025" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5026" class="Symbol">)</a> <a id="5028" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5030" href="Cubical.Foundations.Equiv.html#4991" class="Bound">e</a>
<a id="5032" href="Cubical.Foundations.Equiv.html#4971" class="Function">compEquivEquivId</a> <a id="5049" href="Cubical.Foundations.Equiv.html#5049" class="Bound">e</a> <a id="5051" class="Symbol">=</a> <a id="5053" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5061" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invEquiv-is-rinv"></a><a id="5067" href="Cubical.Foundations.Equiv.html#5067" class="Function">invEquiv-is-rinv</a> <a id="5084" class="Symbol">:</a> <a id="5086" class="Symbol">(</a><a id="5087" href="Cubical.Foundations.Equiv.html#5087" class="Bound">e</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5093" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5095" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5096" class="Symbol">)</a> <a id="5098" class="Symbol">→</a> <a id="5100" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5110" href="Cubical.Foundations.Equiv.html#5087" class="Bound">e</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5122" href="Cubical.Foundations.Equiv.html#5087" class="Bound">e</a><a id="5123" class="Symbol">)</a> <a id="5125" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5127" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5135" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="5137" href="Cubical.Foundations.Equiv.html#5067" class="Function">invEquiv-is-rinv</a> <a id="5154" href="Cubical.Foundations.Equiv.html#5154" class="Bound">e</a> <a id="5156" class="Symbol">=</a> <a id="5158" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="5181" href="Cubical.Foundations.Equiv.html#5154" class="Bound">e</a><a id="5182" class="Symbol">))</a>

<a id="invEquiv-is-linv"></a><a id="5186" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="5203" class="Symbol">:</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Foundations.Equiv.html#5206" class="Bound">e</a> <a id="5208" class="Symbol">:</a> <a id="5210" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5212" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5214" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">→</a> <a id="5219" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5239" href="Cubical.Foundations.Equiv.html#5206" class="Bound">e</a><a id="5240" class="Symbol">)</a> <a id="5242" href="Cubical.Foundations.Equiv.html#5206" class="Bound">e</a> <a id="5244" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5246" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5254" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="5256" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="5273" href="Cubical.Foundations.Equiv.html#5273" class="Bound">e</a> <a id="5275" class="Symbol">=</a> <a id="5277" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="5300" href="Cubical.Foundations.Equiv.html#5273" class="Bound">e</a><a id="5301" class="Symbol">))</a>

<a id="compEquiv-assoc"></a><a id="5305" href="Cubical.Foundations.Equiv.html#5305" class="Function">compEquiv-assoc</a> <a id="5321" class="Symbol">:</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Cubical.Foundations.Equiv.html#5324" class="Bound">f</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5330" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5332" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5333" class="Symbol">)</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Cubical.Foundations.Equiv.html#5336" class="Bound">g</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="5342" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5344" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="5345" class="Symbol">)</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Cubical.Foundations.Equiv.html#5348" class="Bound">h</a> <a id="5350" class="Symbol">:</a> <a id="5352" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="5354" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5356" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="5357" class="Symbol">)</a>
                <a id="5375" class="Symbol">→</a> <a id="5377" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5387" href="Cubical.Foundations.Equiv.html#5324" class="Bound">f</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5400" href="Cubical.Foundations.Equiv.html#5336" class="Bound">g</a> <a id="5402" href="Cubical.Foundations.Equiv.html#5348" class="Bound">h</a><a id="5403" class="Symbol">)</a> <a id="5405" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5407" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5428" href="Cubical.Foundations.Equiv.html#5324" class="Bound">f</a> <a id="5430" href="Cubical.Foundations.Equiv.html#5336" class="Bound">g</a><a id="5431" class="Symbol">)</a> <a id="5433" href="Cubical.Foundations.Equiv.html#5348" class="Bound">h</a>
<a id="5435" href="Cubical.Foundations.Equiv.html#5305" class="Function">compEquiv-assoc</a> <a id="5451" href="Cubical.Foundations.Equiv.html#5451" class="Bound">f</a> <a id="5453" href="Cubical.Foundations.Equiv.html#5453" class="Bound">g</a> <a id="5455" href="Cubical.Foundations.Equiv.html#5455" class="Bound">h</a> <a id="5457" class="Symbol">=</a> <a id="5459" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="5467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="LiftEquiv"></a><a id="5473" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="5483" class="Symbol">:</a> <a id="5485" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5487" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5489" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5494" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a> <a id="5497" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a>
<a id="5499" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="5509" class="Symbol">.</a><a id="5510" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5514" href="Cubical.Foundations.Equiv.html#5514" class="Bound">a</a> <a id="5516" class="Symbol">.</a><a id="5517" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5523" class="Symbol">=</a> <a id="5525" href="Cubical.Foundations.Equiv.html#5514" class="Bound">a</a>
<a id="5527" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="5537" class="Symbol">.</a><a id="5538" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5542" class="Symbol">.</a><a id="5543" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5555" class="Symbol">=</a> <a id="5557" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a> <a id="5575" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a>

<a id="Lift≃Lift"></a><a id="5582" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="5592" class="Symbol">:</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Foundations.Equiv.html#5595" class="Bound">e</a> <a id="5597" class="Symbol">:</a> <a id="5599" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5601" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5603" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="5604" class="Symbol">)</a> <a id="5606" class="Symbol">→</a> <a id="5608" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5613" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a> <a id="5616" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="5618" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5620" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5625" href="Cubical.Foundations.Equiv.html#750" class="Generalizable">ℓ&#39;&#39;</a> <a id="5629" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="5631" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="5641" href="Cubical.Foundations.Equiv.html#5641" class="Bound">e</a> <a id="5643" class="Symbol">.</a><a id="5644" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5648" href="Cubical.Foundations.Equiv.html#5648" class="Bound">a</a> <a id="5650" class="Symbol">.</a><a id="5651" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5657" class="Symbol">=</a> <a id="5659" href="Cubical.Foundations.Equiv.html#5641" class="Bound">e</a> <a id="5661" class="Symbol">.</a><a id="5662" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Cubical.Foundations.Equiv.html#5648" class="Bound">a</a> <a id="5669" class="Symbol">.</a><a id="5670" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="5675" class="Symbol">)</a>
<a id="5677" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="5687" href="Cubical.Foundations.Equiv.html#5687" class="Bound">e</a> <a id="5689" class="Symbol">.</a><a id="5690" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5694" class="Symbol">.</a><a id="5695" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5707" href="Cubical.Foundations.Equiv.html#5707" class="Bound">b</a> <a id="5709" class="Symbol">.</a><a id="5710" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5714" class="Symbol">.</a><a id="5715" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5719" class="Symbol">.</a><a id="5720" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5726" class="Symbol">=</a> <a id="5728" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5734" href="Cubical.Foundations.Equiv.html#5687" class="Bound">e</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.Equiv.html#5707" class="Bound">b</a> <a id="5739" class="Symbol">.</a><a id="5740" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="5745" class="Symbol">)</a>
<a id="5747" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="5757" href="Cubical.Foundations.Equiv.html#5757" class="Bound">e</a> <a id="5759" class="Symbol">.</a><a id="5760" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5764" class="Symbol">.</a><a id="5765" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5777" href="Cubical.Foundations.Equiv.html#5777" class="Bound">b</a> <a id="5779" class="Symbol">.</a><a id="5780" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5784" class="Symbol">.</a><a id="5785" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5789" href="Cubical.Foundations.Equiv.html#5789" class="Bound">i</a> <a id="5791" class="Symbol">.</a><a id="5792" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5798" class="Symbol">=</a>
  <a id="5802" href="Cubical.Foundations.Equiv.html#5757" class="Bound">e</a> <a id="5804" class="Symbol">.</a><a id="5805" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5809" class="Symbol">.</a><a id="5810" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Cubical.Foundations.Equiv.html#5777" class="Bound">b</a> <a id="5825" class="Symbol">.</a><a id="5826" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="5831" class="Symbol">)</a> <a id="5833" class="Symbol">.</a><a id="5834" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5838" class="Symbol">.</a><a id="5839" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5843" href="Cubical.Foundations.Equiv.html#5789" class="Bound">i</a>
<a id="5845" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="5855" href="Cubical.Foundations.Equiv.html#5855" class="Bound">e</a> <a id="5857" class="Symbol">.</a><a id="5858" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5862" class="Symbol">.</a><a id="5863" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5875" href="Cubical.Foundations.Equiv.html#5875" class="Bound">b</a> <a id="5877" class="Symbol">.</a><a id="5878" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5882" class="Symbol">(</a><a id="5883" href="Cubical.Foundations.Equiv.html#5883" class="Bound">a</a> <a id="5885" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5887" href="Cubical.Foundations.Equiv.html#5887" class="Bound">p</a><a id="5888" class="Symbol">)</a> <a id="5890" href="Cubical.Foundations.Equiv.html#5890" class="Bound">i</a> <a id="5892" class="Symbol">.</a><a id="5893" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5897" class="Symbol">.</a><a id="5898" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5904" class="Symbol">=</a>
  <a id="5908" href="Cubical.Foundations.Equiv.html#5855" class="Bound">e</a> <a id="5910" class="Symbol">.</a><a id="5911" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5915" class="Symbol">.</a><a id="5916" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5928" class="Symbol">(</a><a id="5929" href="Cubical.Foundations.Equiv.html#5875" class="Bound">b</a> <a id="5931" class="Symbol">.</a><a id="5932" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="5937" class="Symbol">)</a> <a id="5939" class="Symbol">.</a><a id="5940" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5944" class="Symbol">(</a><a id="5945" href="Cubical.Foundations.Equiv.html#5883" class="Bound">a</a> <a id="5947" class="Symbol">.</a><a id="5948" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5954" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5956" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5961" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="5967" href="Cubical.Foundations.Equiv.html#5887" class="Bound">p</a><a id="5968" class="Symbol">)</a> <a id="5970" href="Cubical.Foundations.Equiv.html#5890" class="Bound">i</a> <a id="5972" class="Symbol">.</a><a id="5973" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="5977" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="5987" href="Cubical.Foundations.Equiv.html#5987" class="Bound">e</a> <a id="5989" class="Symbol">.</a><a id="5990" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5994" class="Symbol">.</a><a id="5995" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="6007" href="Cubical.Foundations.Equiv.html#6007" class="Bound">b</a> <a id="6009" class="Symbol">.</a><a id="6010" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Cubical.Foundations.Equiv.html#6015" class="Bound">a</a> <a id="6017" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6019" href="Cubical.Foundations.Equiv.html#6019" class="Bound">p</a><a id="6020" class="Symbol">)</a> <a id="6022" href="Cubical.Foundations.Equiv.html#6022" class="Bound">i</a> <a id="6024" class="Symbol">.</a><a id="6025" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6029" href="Cubical.Foundations.Equiv.html#6029" class="Bound">j</a> <a id="6031" class="Symbol">.</a><a id="6032" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="6038" class="Symbol">=</a>
  <a id="6042" href="Cubical.Foundations.Equiv.html#5987" class="Bound">e</a> <a id="6044" class="Symbol">.</a><a id="6045" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6049" class="Symbol">.</a><a id="6050" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Cubical.Foundations.Equiv.html#6007" class="Bound">b</a> <a id="6065" class="Symbol">.</a><a id="6066" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="6071" class="Symbol">)</a> <a id="6073" class="Symbol">.</a><a id="6074" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6078" class="Symbol">(</a><a id="6079" href="Cubical.Foundations.Equiv.html#6015" class="Bound">a</a> <a id="6081" class="Symbol">.</a><a id="6082" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="6088" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6090" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6095" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="6101" href="Cubical.Foundations.Equiv.html#6019" class="Bound">p</a><a id="6102" class="Symbol">)</a> <a id="6104" href="Cubical.Foundations.Equiv.html#6022" class="Bound">i</a> <a id="6106" class="Symbol">.</a><a id="6107" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6111" href="Cubical.Foundations.Equiv.html#6029" class="Bound">j</a>

<a id="isContr→Equiv"></a><a id="6114" href="Cubical.Foundations.Equiv.html#6114" class="Function">isContr→Equiv</a> <a id="6128" class="Symbol">:</a> <a id="6130" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6138" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6140" class="Symbol">→</a> <a id="6142" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6150" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6152" class="Symbol">→</a> <a id="6154" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6156" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6158" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="6160" href="Cubical.Foundations.Equiv.html#6114" class="Function">isContr→Equiv</a> <a id="6174" href="Cubical.Foundations.Equiv.html#6174" class="Bound">Actr</a> <a id="6179" href="Cubical.Foundations.Equiv.html#6179" class="Bound">Bctr</a> <a id="6184" class="Symbol">=</a> <a id="6186" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6197" class="Symbol">(</a><a id="6198" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="6210" href="Cubical.Foundations.Equiv.html#6174" class="Bound">Actr</a> <a id="6215" href="Cubical.Foundations.Equiv.html#6179" class="Bound">Bctr</a><a id="6219" class="Symbol">)</a>

<a id="propBiimpl→isEquiv"></a><a id="6222" href="Cubical.Foundations.Equiv.html#6222" class="Function">propBiimpl→isEquiv</a>
  <a id="6243" class="Symbol">:</a> <a id="6245" class="Symbol">(</a><a id="6246" href="Cubical.Foundations.Equiv.html#6246" class="Bound">Aprop</a> <a id="6252" class="Symbol">:</a> <a id="6254" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6261" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6262" class="Symbol">)</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.Equiv.html#6265" class="Bound">Bprop</a> <a id="6271" class="Symbol">:</a> <a id="6273" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6280" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6281" class="Symbol">)</a> <a id="6283" class="Symbol">{</a><a id="6284" href="Cubical.Foundations.Equiv.html#6284" class="Bound">f</a> <a id="6286" class="Symbol">:</a> <a id="6288" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6290" class="Symbol">→</a> <a id="6292" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6293" class="Symbol">}</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Cubical.Foundations.Equiv.html#6296" class="Bound">g</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6302" class="Symbol">→</a> <a id="6304" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6305" class="Symbol">)</a> <a id="6307" class="Symbol">→</a> <a id="6309" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6317" href="Cubical.Foundations.Equiv.html#6284" class="Bound">f</a>
<a id="6319" href="Cubical.Foundations.Equiv.html#6222" class="Function">propBiimpl→isEquiv</a> <a id="6338" href="Cubical.Foundations.Equiv.html#6338" class="Bound">Aprop</a> <a id="6344" href="Cubical.Foundations.Equiv.html#6344" class="Bound">Bprop</a> <a id="6350" class="Symbol">{</a><a id="6351" href="Cubical.Foundations.Equiv.html#6351" class="Bound">f</a><a id="6352" class="Symbol">}</a> <a id="6354" href="Cubical.Foundations.Equiv.html#6354" class="Bound">g</a> <a id="6356" class="Symbol">.</a><a id="6357" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="6369" href="Cubical.Foundations.Equiv.html#6369" class="Bound">y</a> <a id="6371" class="Symbol">.</a><a id="6372" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6376" class="Symbol">=</a>
  <a id="6380" class="Symbol">(</a><a id="6381" href="Cubical.Foundations.Equiv.html#6354" class="Bound">g</a> <a id="6383" href="Cubical.Foundations.Equiv.html#6369" class="Bound">y</a> <a id="6385" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6387" href="Cubical.Foundations.Equiv.html#6344" class="Bound">Bprop</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Cubical.Foundations.Equiv.html#6351" class="Bound">f</a> <a id="6396" class="Symbol">(</a><a id="6397" href="Cubical.Foundations.Equiv.html#6354" class="Bound">g</a> <a id="6399" href="Cubical.Foundations.Equiv.html#6369" class="Bound">y</a><a id="6400" class="Symbol">))</a> <a id="6403" href="Cubical.Foundations.Equiv.html#6369" class="Bound">y</a><a id="6404" class="Symbol">)</a>
<a id="6406" href="Cubical.Foundations.Equiv.html#6222" class="Function">propBiimpl→isEquiv</a> <a id="6425" href="Cubical.Foundations.Equiv.html#6425" class="Bound">Aprop</a> <a id="6431" href="Cubical.Foundations.Equiv.html#6431" class="Bound">Bprop</a> <a id="6437" class="Symbol">{</a><a id="6438" href="Cubical.Foundations.Equiv.html#6438" class="Bound">f</a><a id="6439" class="Symbol">}</a> <a id="6441" href="Cubical.Foundations.Equiv.html#6441" class="Bound">g</a> <a id="6443" class="Symbol">.</a><a id="6444" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="6456" href="Cubical.Foundations.Equiv.html#6456" class="Bound">y</a> <a id="6458" class="Symbol">.</a><a id="6459" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6463" href="Cubical.Foundations.Equiv.html#6463" class="Bound">h</a> <a id="6465" href="Cubical.Foundations.Equiv.html#6465" class="Bound">i</a> <a id="6467" class="Symbol">.</a><a id="6468" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6472" class="Symbol">=</a>
  <a id="6476" href="Cubical.Foundations.Equiv.html#6425" class="Bound">Aprop</a> <a id="6482" class="Symbol">(</a><a id="6483" href="Cubical.Foundations.Equiv.html#6441" class="Bound">g</a> <a id="6485" href="Cubical.Foundations.Equiv.html#6456" class="Bound">y</a><a id="6486" class="Symbol">)</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Cubical.Foundations.Equiv.html#6463" class="Bound">h</a> <a id="6491" class="Symbol">.</a><a id="6492" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6495" class="Symbol">)</a> <a id="6497" href="Cubical.Foundations.Equiv.html#6465" class="Bound">i</a>
<a id="6499" href="Cubical.Foundations.Equiv.html#6222" class="Function">propBiimpl→isEquiv</a> <a id="6518" href="Cubical.Foundations.Equiv.html#6518" class="Bound">Aprop</a> <a id="6524" href="Cubical.Foundations.Equiv.html#6524" class="Bound">Bprop</a> <a id="6530" class="Symbol">{</a><a id="6531" href="Cubical.Foundations.Equiv.html#6531" class="Bound">f</a><a id="6532" class="Symbol">}</a> <a id="6534" href="Cubical.Foundations.Equiv.html#6534" class="Bound">g</a> <a id="6536" class="Symbol">.</a><a id="6537" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="6549" href="Cubical.Foundations.Equiv.html#6549" class="Bound">y</a> <a id="6551" class="Symbol">.</a><a id="6552" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6556" href="Cubical.Foundations.Equiv.html#6556" class="Bound">h</a> <a id="6558" href="Cubical.Foundations.Equiv.html#6558" class="Bound">i</a> <a id="6560" class="Symbol">.</a><a id="6561" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6565" class="Symbol">=</a>
  <a id="6569" href="Cubical.Foundations.Prelude.html#20061" class="Function">isProp→isSet&#39;</a> <a id="6583" href="Cubical.Foundations.Equiv.html#6524" class="Bound">Bprop</a> <a id="6589" class="Symbol">(</a><a id="6590" href="Cubical.Foundations.Equiv.html#6524" class="Bound">Bprop</a> <a id="6596" class="Symbol">(</a><a id="6597" href="Cubical.Foundations.Equiv.html#6531" class="Bound">f</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Cubical.Foundations.Equiv.html#6534" class="Bound">g</a> <a id="6602" href="Cubical.Foundations.Equiv.html#6549" class="Bound">y</a><a id="6603" class="Symbol">))</a> <a id="6606" href="Cubical.Foundations.Equiv.html#6549" class="Bound">y</a><a id="6607" class="Symbol">)</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Cubical.Foundations.Equiv.html#6556" class="Bound">h</a> <a id="6612" class="Symbol">.</a><a id="6613" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="6616" class="Symbol">)</a>
                <a id="6634" class="Symbol">(</a><a id="6635" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6640" href="Cubical.Foundations.Equiv.html#6531" class="Bound">f</a> <a id="6642" class="Symbol">(</a><a id="6643" href="Cubical.Foundations.Equiv.html#6518" class="Bound">Aprop</a> <a id="6649" class="Symbol">(</a><a id="6650" href="Cubical.Foundations.Equiv.html#6534" class="Bound">g</a> <a id="6652" href="Cubical.Foundations.Equiv.html#6549" class="Bound">y</a><a id="6653" class="Symbol">)</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Cubical.Foundations.Equiv.html#6556" class="Bound">h</a> <a id="6658" class="Symbol">.</a><a id="6659" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6662" class="Symbol">)))</a> <a id="6666" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6671" href="Cubical.Foundations.Equiv.html#6558" class="Bound">i</a>

<a id="propBiimpl→Equiv"></a><a id="6674" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="6691" class="Symbol">:</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Cubical.Foundations.Equiv.html#6694" class="Bound">Aprop</a> <a id="6700" class="Symbol">:</a> <a id="6702" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6709" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Cubical.Foundations.Equiv.html#6713" class="Bound">Bprop</a> <a id="6719" class="Symbol">:</a> <a id="6721" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6728" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6729" class="Symbol">)</a> <a id="6731" class="Symbol">(</a><a id="6732" href="Cubical.Foundations.Equiv.html#6732" class="Bound">f</a> <a id="6734" class="Symbol">:</a> <a id="6736" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6738" class="Symbol">→</a> <a id="6740" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6741" class="Symbol">)</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Cubical.Foundations.Equiv.html#6744" class="Bound">g</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6750" class="Symbol">→</a> <a id="6752" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6753" class="Symbol">)</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6759" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6761" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
<a id="6763" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="6780" href="Cubical.Foundations.Equiv.html#6780" class="Bound">Aprop</a> <a id="6786" href="Cubical.Foundations.Equiv.html#6786" class="Bound">Bprop</a> <a id="6792" href="Cubical.Foundations.Equiv.html#6792" class="Bound">f</a> <a id="6794" href="Cubical.Foundations.Equiv.html#6794" class="Bound">g</a> <a id="6796" class="Symbol">=</a> <a id="6798" href="Cubical.Foundations.Equiv.html#6792" class="Bound">f</a> <a id="6800" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6802" href="Cubical.Foundations.Equiv.html#6222" class="Function">propBiimpl→isEquiv</a> <a id="6821" href="Cubical.Foundations.Equiv.html#6780" class="Bound">Aprop</a> <a id="6827" href="Cubical.Foundations.Equiv.html#6786" class="Bound">Bprop</a> <a id="6833" href="Cubical.Foundations.Equiv.html#6794" class="Bound">g</a>

<a id="isEquivPropBiimpl→Equiv"></a><a id="6836" href="Cubical.Foundations.Equiv.html#6836" class="Function">isEquivPropBiimpl→Equiv</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6869" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6871" class="Symbol">→</a> <a id="6873" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6880" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a>
                        <a id="6906" class="Symbol">→</a> <a id="6908" class="Symbol">((</a><a id="6910" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6912" class="Symbol">→</a> <a id="6914" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6915" class="Symbol">)</a> <a id="6917" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="6922" class="Symbol">→</a> <a id="6924" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="6925" class="Symbol">))</a> <a id="6928" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6930" class="Symbol">(</a><a id="6931" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="6933" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6935" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="6936" class="Symbol">)</a>
<a id="6938" href="Cubical.Foundations.Equiv.html#6836" class="Function">isEquivPropBiimpl→Equiv</a> <a id="6962" class="Symbol">{</a><a id="6963" class="Argument">A</a> <a id="6965" class="Symbol">=</a> <a id="6967" href="Cubical.Foundations.Equiv.html#6967" class="Bound">A</a><a id="6968" class="Symbol">}</a> <a id="6970" class="Symbol">{</a><a id="6971" class="Argument">B</a> <a id="6973" class="Symbol">=</a> <a id="6975" href="Cubical.Foundations.Equiv.html#6975" class="Bound">B</a><a id="6976" class="Symbol">}</a> <a id="6978" href="Cubical.Foundations.Equiv.html#6978" class="Bound">Aprop</a> <a id="6984" href="Cubical.Foundations.Equiv.html#6984" class="Bound">Bprop</a> <a id="6990" class="Symbol">=</a> <a id="6992" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7003" href="Cubical.Foundations.Equiv.html#7016" class="Function">isom</a> <a id="7008" class="Keyword">where</a>
  <a id="7016" href="Cubical.Foundations.Equiv.html#7016" class="Function">isom</a> <a id="7021" class="Symbol">:</a> <a id="7023" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="7030" class="Symbol">(</a><a id="7031" href="Cubical.Foundations.Equiv.html#6967" class="Bound">A</a> <a id="7033" class="Symbol">→</a> <a id="7035" href="Cubical.Foundations.Equiv.html#6975" class="Bound">B</a><a id="7036" class="Symbol">)</a> <a id="7038" class="Symbol">(λ</a> <a id="7041" href="Cubical.Foundations.Equiv.html#7041" class="Bound">_</a> <a id="7043" class="Symbol">→</a> <a id="7045" href="Cubical.Foundations.Equiv.html#6975" class="Bound">B</a> <a id="7047" class="Symbol">→</a> <a id="7049" href="Cubical.Foundations.Equiv.html#6967" class="Bound">A</a><a id="7050" class="Symbol">))</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Cubical.Foundations.Equiv.html#6967" class="Bound">A</a> <a id="7056" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7058" href="Cubical.Foundations.Equiv.html#6975" class="Bound">B</a><a id="7059" class="Symbol">)</a>
  <a id="7063" href="Cubical.Foundations.Equiv.html#7016" class="Function">isom</a> <a id="7068" class="Symbol">.</a><a id="7069" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7073" class="Symbol">(</a><a id="7074" href="Cubical.Foundations.Equiv.html#7074" class="Bound">f</a> <a id="7076" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7078" href="Cubical.Foundations.Equiv.html#7078" class="Bound">g</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Symbol">=</a> <a id="7083" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="7100" href="Cubical.Foundations.Equiv.html#6978" class="Bound">Aprop</a> <a id="7106" href="Cubical.Foundations.Equiv.html#6984" class="Bound">Bprop</a> <a id="7112" href="Cubical.Foundations.Equiv.html#7074" class="Bound">f</a> <a id="7114" href="Cubical.Foundations.Equiv.html#7078" class="Bound">g</a>
  <a id="7118" href="Cubical.Foundations.Equiv.html#7016" class="Function">isom</a> <a id="7123" class="Symbol">.</a><a id="7124" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7128" href="Cubical.Foundations.Equiv.html#7128" class="Bound">e</a> <a id="7130" class="Symbol">=</a> <a id="7132" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="7141" href="Cubical.Foundations.Equiv.html#7128" class="Bound">e</a> <a id="7143" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7145" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7151" href="Cubical.Foundations.Equiv.html#7128" class="Bound">e</a>
  <a id="7155" href="Cubical.Foundations.Equiv.html#7016" class="Function">isom</a> <a id="7160" class="Symbol">.</a><a id="7161" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7165" href="Cubical.Foundations.Equiv.html#7165" class="Bound">e</a> <a id="7167" class="Symbol">=</a> <a id="7169" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="7177" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7184" href="Cubical.Foundations.Equiv.html#7016" class="Function">isom</a> <a id="7189" class="Symbol">.</a><a id="7190" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7194" class="Symbol">_</a> <a id="7196" class="Symbol">=</a> <a id="7198" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="equivΠCod"></a><a id="7204" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="7214" class="Symbol">:</a> <a id="7216" class="Symbol">∀</a> <a id="7218" class="Symbol">{</a><a id="7219" href="Cubical.Foundations.Equiv.html#7219" class="Bound">F</a> <a id="7221" class="Symbol">:</a> <a id="7223" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7232" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="7233" class="Symbol">}</a> <a id="7235" class="Symbol">{</a><a id="7236" href="Cubical.Foundations.Equiv.html#7236" class="Bound">G</a> <a id="7238" class="Symbol">:</a> <a id="7240" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7242" class="Symbol">→</a> <a id="7244" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7249" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="7251" class="Symbol">}</a>
        <a id="7261" class="Symbol">→</a> <a id="7263" class="Symbol">((</a><a id="7265" href="Cubical.Foundations.Equiv.html#7265" class="Bound">x</a> <a id="7267" class="Symbol">:</a> <a id="7269" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7270" class="Symbol">)</a> <a id="7272" class="Symbol">→</a> <a id="7274" href="Cubical.Foundations.Equiv.html#7219" class="Bound">F</a> <a id="7276" href="Cubical.Foundations.Equiv.html#7265" class="Bound">x</a> <a id="7278" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7280" href="Cubical.Foundations.Equiv.html#7236" class="Bound">G</a> <a id="7282" href="Cubical.Foundations.Equiv.html#7265" class="Bound">x</a><a id="7283" class="Symbol">)</a> <a id="7285" class="Symbol">→</a> <a id="7287" class="Symbol">((</a><a id="7289" href="Cubical.Foundations.Equiv.html#7289" class="Bound">x</a> <a id="7291" class="Symbol">:</a> <a id="7293" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7294" class="Symbol">)</a> <a id="7296" class="Symbol">→</a> <a id="7298" href="Cubical.Foundations.Equiv.html#7219" class="Bound">F</a> <a id="7300" href="Cubical.Foundations.Equiv.html#7289" class="Bound">x</a><a id="7301" class="Symbol">)</a> <a id="7303" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7305" class="Symbol">((</a><a id="7307" href="Cubical.Foundations.Equiv.html#7307" class="Bound">x</a> <a id="7309" class="Symbol">:</a> <a id="7311" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">→</a> <a id="7316" href="Cubical.Foundations.Equiv.html#7236" class="Bound">G</a> <a id="7318" href="Cubical.Foundations.Equiv.html#7307" class="Bound">x</a><a id="7319" class="Symbol">)</a>
<a id="7321" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="7331" href="Cubical.Foundations.Equiv.html#7331" class="Bound">k</a> <a id="7333" class="Symbol">.</a><a id="7334" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7338" href="Cubical.Foundations.Equiv.html#7338" class="Bound">f</a> <a id="7340" href="Cubical.Foundations.Equiv.html#7340" class="Bound">x</a> <a id="7342" class="Symbol">=</a> <a id="7344" href="Cubical.Foundations.Equiv.html#7331" class="Bound">k</a> <a id="7346" href="Cubical.Foundations.Equiv.html#7340" class="Bound">x</a> <a id="7348" class="Symbol">.</a><a id="7349" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Foundations.Equiv.html#7338" class="Bound">f</a> <a id="7356" href="Cubical.Foundations.Equiv.html#7340" class="Bound">x</a><a id="7357" class="Symbol">)</a>
<a id="7359" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="7369" href="Cubical.Foundations.Equiv.html#7369" class="Bound">k</a> <a id="7371" class="Symbol">.</a><a id="7372" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7376" class="Symbol">.</a><a id="7377" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="7389" href="Cubical.Foundations.Equiv.html#7389" class="Bound">f</a> <a id="7391" class="Symbol">.</a><a id="7392" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7396" class="Symbol">.</a><a id="7397" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7401" href="Cubical.Foundations.Equiv.html#7401" class="Bound">x</a>   <a id="7405" class="Symbol">=</a> <a id="7407" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Foundations.Equiv.html#7369" class="Bound">k</a> <a id="7419" href="Cubical.Foundations.Equiv.html#7401" class="Bound">x</a><a id="7420" class="Symbol">)</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Cubical.Foundations.Equiv.html#7389" class="Bound">f</a> <a id="7425" href="Cubical.Foundations.Equiv.html#7401" class="Bound">x</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">.</a><a id="7429" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="7433" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="7443" href="Cubical.Foundations.Equiv.html#7443" class="Bound">k</a> <a id="7445" class="Symbol">.</a><a id="7446" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7450" class="Symbol">.</a><a id="7451" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="7463" href="Cubical.Foundations.Equiv.html#7463" class="Bound">f</a> <a id="7465" class="Symbol">.</a><a id="7466" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7470" class="Symbol">.</a><a id="7471" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7475" href="Cubical.Foundations.Equiv.html#7475" class="Bound">i</a> <a id="7477" href="Cubical.Foundations.Equiv.html#7477" class="Bound">x</a> <a id="7479" class="Symbol">=</a> <a id="7481" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Cubical.Foundations.Equiv.html#7443" class="Bound">k</a> <a id="7493" href="Cubical.Foundations.Equiv.html#7477" class="Bound">x</a><a id="7494" class="Symbol">)</a> <a id="7496" class="Symbol">(</a><a id="7497" href="Cubical.Foundations.Equiv.html#7463" class="Bound">f</a> <a id="7499" href="Cubical.Foundations.Equiv.html#7477" class="Bound">x</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">.</a><a id="7503" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7507" href="Cubical.Foundations.Equiv.html#7475" class="Bound">i</a>
<a id="7509" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="7519" href="Cubical.Foundations.Equiv.html#7519" class="Bound">k</a> <a id="7521" class="Symbol">.</a><a id="7522" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7526" class="Symbol">.</a><a id="7527" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="7539" href="Cubical.Foundations.Equiv.html#7539" class="Bound">f</a> <a id="7541" class="Symbol">.</a><a id="7542" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7546" class="Symbol">(</a><a id="7547" href="Cubical.Foundations.Equiv.html#7547" class="Bound">g</a> <a id="7549" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7551" href="Cubical.Foundations.Equiv.html#7551" class="Bound">p</a><a id="7552" class="Symbol">)</a> <a id="7554" href="Cubical.Foundations.Equiv.html#7554" class="Bound">i</a> <a id="7556" class="Symbol">.</a><a id="7557" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7561" href="Cubical.Foundations.Equiv.html#7561" class="Bound">x</a> <a id="7563" class="Symbol">=</a>
  <a id="7567" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.Foundations.Equiv.html#7519" class="Bound">k</a> <a id="7583" href="Cubical.Foundations.Equiv.html#7561" class="Bound">x</a><a id="7584" class="Symbol">)</a> <a id="7586" class="Symbol">(</a><a id="7587" href="Cubical.Foundations.Equiv.html#7539" class="Bound">f</a> <a id="7589" href="Cubical.Foundations.Equiv.html#7561" class="Bound">x</a><a id="7590" class="Symbol">)</a> <a id="7592" class="Symbol">(</a><a id="7593" href="Cubical.Foundations.Equiv.html#7547" class="Bound">g</a> <a id="7595" href="Cubical.Foundations.Equiv.html#7561" class="Bound">x</a> <a id="7597" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7599" class="Symbol">λ</a> <a id="7601" href="Cubical.Foundations.Equiv.html#7601" class="Bound">j</a> <a id="7603" class="Symbol">→</a> <a id="7605" href="Cubical.Foundations.Equiv.html#7551" class="Bound">p</a> <a id="7607" href="Cubical.Foundations.Equiv.html#7601" class="Bound">j</a> <a id="7609" href="Cubical.Foundations.Equiv.html#7561" class="Bound">x</a><a id="7610" class="Symbol">)</a> <a id="7612" href="Cubical.Foundations.Equiv.html#7554" class="Bound">i</a> <a id="7614" class="Symbol">.</a><a id="7615" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="7619" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="7629" href="Cubical.Foundations.Equiv.html#7629" class="Bound">k</a> <a id="7631" class="Symbol">.</a><a id="7632" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7636" class="Symbol">.</a><a id="7637" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="7649" href="Cubical.Foundations.Equiv.html#7649" class="Bound">f</a> <a id="7651" class="Symbol">.</a><a id="7652" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.Equiv.html#7657" class="Bound">g</a> <a id="7659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7661" href="Cubical.Foundations.Equiv.html#7661" class="Bound">p</a><a id="7662" class="Symbol">)</a> <a id="7664" href="Cubical.Foundations.Equiv.html#7664" class="Bound">i</a> <a id="7666" class="Symbol">.</a><a id="7667" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7671" href="Cubical.Foundations.Equiv.html#7671" class="Bound">j</a> <a id="7673" href="Cubical.Foundations.Equiv.html#7673" class="Bound">x</a> <a id="7675" class="Symbol">=</a>
  <a id="7679" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="7692" class="Symbol">(</a><a id="7693" href="Cubical.Foundations.Equiv.html#7629" class="Bound">k</a> <a id="7695" href="Cubical.Foundations.Equiv.html#7673" class="Bound">x</a><a id="7696" class="Symbol">)</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Cubical.Foundations.Equiv.html#7649" class="Bound">f</a> <a id="7701" href="Cubical.Foundations.Equiv.html#7673" class="Bound">x</a><a id="7702" class="Symbol">)</a> <a id="7704" class="Symbol">(</a><a id="7705" href="Cubical.Foundations.Equiv.html#7657" class="Bound">g</a> <a id="7707" href="Cubical.Foundations.Equiv.html#7673" class="Bound">x</a> <a id="7709" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7711" class="Symbol">λ</a> <a id="7713" href="Cubical.Foundations.Equiv.html#7713" class="Bound">k</a> <a id="7715" class="Symbol">→</a> <a id="7717" href="Cubical.Foundations.Equiv.html#7661" class="Bound">p</a> <a id="7719" href="Cubical.Foundations.Equiv.html#7713" class="Bound">k</a> <a id="7721" href="Cubical.Foundations.Equiv.html#7673" class="Bound">x</a><a id="7722" class="Symbol">)</a> <a id="7724" href="Cubical.Foundations.Equiv.html#7664" class="Bound">i</a> <a id="7726" class="Symbol">.</a><a id="7727" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7731" href="Cubical.Foundations.Equiv.html#7671" class="Bound">j</a>

<a id="equivImplicitΠCod"></a><a id="7734" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="7752" class="Symbol">:</a> <a id="7754" class="Symbol">∀</a> <a id="7756" class="Symbol">{</a><a id="7757" href="Cubical.Foundations.Equiv.html#7757" class="Bound">F</a> <a id="7759" class="Symbol">:</a> <a id="7761" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7763" class="Symbol">→</a> <a id="7765" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7770" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="7771" class="Symbol">}</a> <a id="7773" class="Symbol">{</a><a id="7774" href="Cubical.Foundations.Equiv.html#7774" class="Bound">G</a> <a id="7776" class="Symbol">:</a> <a id="7778" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="7780" class="Symbol">→</a> <a id="7782" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7787" href="Cubical.Foundations.Equiv.html#747" class="Generalizable">ℓ&#39;</a><a id="7789" class="Symbol">}</a>
        <a id="7799" class="Symbol">→</a> <a id="7801" class="Symbol">({</a><a id="7803" href="Cubical.Foundations.Equiv.html#7803" class="Bound">x</a> <a id="7805" class="Symbol">:</a> <a id="7807" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7808" class="Symbol">}</a> <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.Foundations.Equiv.html#7757" class="Bound">F</a> <a id="7814" href="Cubical.Foundations.Equiv.html#7803" class="Bound">x</a> <a id="7816" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7818" href="Cubical.Foundations.Equiv.html#7774" class="Bound">G</a> <a id="7820" href="Cubical.Foundations.Equiv.html#7803" class="Bound">x</a><a id="7821" class="Symbol">)</a> <a id="7823" class="Symbol">→</a> <a id="7825" class="Symbol">({</a><a id="7827" href="Cubical.Foundations.Equiv.html#7827" class="Bound">x</a> <a id="7829" class="Symbol">:</a> <a id="7831" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7832" class="Symbol">}</a> <a id="7834" class="Symbol">→</a> <a id="7836" href="Cubical.Foundations.Equiv.html#7757" class="Bound">F</a> <a id="7838" href="Cubical.Foundations.Equiv.html#7827" class="Bound">x</a><a id="7839" class="Symbol">)</a> <a id="7841" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7843" class="Symbol">({</a><a id="7845" href="Cubical.Foundations.Equiv.html#7845" class="Bound">x</a> <a id="7847" class="Symbol">:</a> <a id="7849" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="7850" class="Symbol">}</a> <a id="7852" class="Symbol">→</a> <a id="7854" href="Cubical.Foundations.Equiv.html#7774" class="Bound">G</a> <a id="7856" href="Cubical.Foundations.Equiv.html#7845" class="Bound">x</a><a id="7857" class="Symbol">)</a>
<a id="7859" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="7877" href="Cubical.Foundations.Equiv.html#7877" class="Bound">k</a> <a id="7879" class="Symbol">.</a><a id="7880" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7884" href="Cubical.Foundations.Equiv.html#7884" class="Bound">f</a> <a id="7886" class="Symbol">{</a><a id="7887" href="Cubical.Foundations.Equiv.html#7887" class="Bound">x</a><a id="7888" class="Symbol">}</a> <a id="7890" class="Symbol">=</a> <a id="7892" href="Cubical.Foundations.Equiv.html#7877" class="Bound">k</a> <a id="7894" class="Symbol">{</a><a id="7895" href="Cubical.Foundations.Equiv.html#7887" class="Bound">x</a><a id="7896" class="Symbol">}</a> <a id="7898" class="Symbol">.</a><a id="7899" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Cubical.Foundations.Equiv.html#7884" class="Bound">f</a> <a id="7906" class="Symbol">{</a><a id="7907" href="Cubical.Foundations.Equiv.html#7887" class="Bound">x</a><a id="7908" class="Symbol">})</a>
<a id="7911" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="7929" href="Cubical.Foundations.Equiv.html#7929" class="Bound">k</a> <a id="7931" class="Symbol">.</a><a id="7932" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7936" class="Symbol">.</a><a id="7937" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="7949" href="Cubical.Foundations.Equiv.html#7949" class="Bound">f</a> <a id="7951" class="Symbol">.</a><a id="7952" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7956" class="Symbol">.</a><a id="7957" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7961" class="Symbol">{</a><a id="7962" href="Cubical.Foundations.Equiv.html#7962" class="Bound">x</a><a id="7963" class="Symbol">}</a>   <a id="7967" class="Symbol">=</a> <a id="7969" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="7978" class="Symbol">(</a><a id="7979" href="Cubical.Foundations.Equiv.html#7929" class="Bound">k</a> <a id="7981" class="Symbol">{</a><a id="7982" href="Cubical.Foundations.Equiv.html#7962" class="Bound">x</a><a id="7983" class="Symbol">})</a> <a id="7986" class="Symbol">(</a><a id="7987" href="Cubical.Foundations.Equiv.html#7949" class="Bound">f</a> <a id="7989" class="Symbol">{</a><a id="7990" href="Cubical.Foundations.Equiv.html#7962" class="Bound">x</a><a id="7991" class="Symbol">})</a> <a id="7994" class="Symbol">.</a><a id="7995" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="7999" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="8017" href="Cubical.Foundations.Equiv.html#8017" class="Bound">k</a> <a id="8019" class="Symbol">.</a><a id="8020" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8024" class="Symbol">.</a><a id="8025" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="8037" href="Cubical.Foundations.Equiv.html#8037" class="Bound">f</a> <a id="8039" class="Symbol">.</a><a id="8040" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8044" class="Symbol">.</a><a id="8045" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8049" href="Cubical.Foundations.Equiv.html#8049" class="Bound">i</a> <a id="8051" class="Symbol">{</a><a id="8052" href="Cubical.Foundations.Equiv.html#8052" class="Bound">x</a><a id="8053" class="Symbol">}</a> <a id="8055" class="Symbol">=</a> <a id="8057" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Cubical.Foundations.Equiv.html#8017" class="Bound">k</a> <a id="8069" class="Symbol">{</a><a id="8070" href="Cubical.Foundations.Equiv.html#8052" class="Bound">x</a><a id="8071" class="Symbol">})</a> <a id="8074" class="Symbol">(</a><a id="8075" href="Cubical.Foundations.Equiv.html#8037" class="Bound">f</a> <a id="8077" class="Symbol">{</a><a id="8078" href="Cubical.Foundations.Equiv.html#8052" class="Bound">x</a><a id="8079" class="Symbol">})</a> <a id="8082" class="Symbol">.</a><a id="8083" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8087" href="Cubical.Foundations.Equiv.html#8049" class="Bound">i</a>
<a id="8089" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="8107" href="Cubical.Foundations.Equiv.html#8107" class="Bound">k</a> <a id="8109" class="Symbol">.</a><a id="8110" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8114" class="Symbol">.</a><a id="8115" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="8127" href="Cubical.Foundations.Equiv.html#8127" class="Bound">f</a> <a id="8129" class="Symbol">.</a><a id="8130" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Cubical.Foundations.Equiv.html#8135" class="Bound">g</a> <a id="8137" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8139" href="Cubical.Foundations.Equiv.html#8139" class="Bound">p</a><a id="8140" class="Symbol">)</a> <a id="8142" href="Cubical.Foundations.Equiv.html#8142" class="Bound">i</a> <a id="8144" class="Symbol">.</a><a id="8145" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8149" class="Symbol">{</a><a id="8150" href="Cubical.Foundations.Equiv.html#8150" class="Bound">x</a><a id="8151" class="Symbol">}</a> <a id="8153" class="Symbol">=</a>
  <a id="8157" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Cubical.Foundations.Equiv.html#8107" class="Bound">k</a> <a id="8173" class="Symbol">{</a><a id="8174" href="Cubical.Foundations.Equiv.html#8150" class="Bound">x</a><a id="8175" class="Symbol">})</a> <a id="8178" class="Symbol">(</a><a id="8179" href="Cubical.Foundations.Equiv.html#8127" class="Bound">f</a> <a id="8181" class="Symbol">{</a><a id="8182" href="Cubical.Foundations.Equiv.html#8150" class="Bound">x</a><a id="8183" class="Symbol">})</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Cubical.Foundations.Equiv.html#8135" class="Bound">g</a> <a id="8189" class="Symbol">{</a><a id="8190" href="Cubical.Foundations.Equiv.html#8150" class="Bound">x</a><a id="8191" class="Symbol">}</a> <a id="8193" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8195" class="Symbol">λ</a> <a id="8197" href="Cubical.Foundations.Equiv.html#8197" class="Bound">j</a> <a id="8199" class="Symbol">→</a> <a id="8201" href="Cubical.Foundations.Equiv.html#8139" class="Bound">p</a> <a id="8203" href="Cubical.Foundations.Equiv.html#8197" class="Bound">j</a> <a id="8205" class="Symbol">{</a><a id="8206" href="Cubical.Foundations.Equiv.html#8150" class="Bound">x</a><a id="8207" class="Symbol">})</a> <a id="8210" href="Cubical.Foundations.Equiv.html#8142" class="Bound">i</a> <a id="8212" class="Symbol">.</a><a id="8213" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="8217" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="8235" href="Cubical.Foundations.Equiv.html#8235" class="Bound">k</a> <a id="8237" class="Symbol">.</a><a id="8238" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8242" class="Symbol">.</a><a id="8243" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="8255" href="Cubical.Foundations.Equiv.html#8255" class="Bound">f</a> <a id="8257" class="Symbol">.</a><a id="8258" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Cubical.Foundations.Equiv.html#8263" class="Bound">g</a> <a id="8265" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8267" href="Cubical.Foundations.Equiv.html#8267" class="Bound">p</a><a id="8268" class="Symbol">)</a> <a id="8270" href="Cubical.Foundations.Equiv.html#8270" class="Bound">i</a> <a id="8272" class="Symbol">.</a><a id="8273" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8277" href="Cubical.Foundations.Equiv.html#8277" class="Bound">j</a> <a id="8279" class="Symbol">{</a><a id="8280" href="Cubical.Foundations.Equiv.html#8280" class="Bound">x</a><a id="8281" class="Symbol">}</a> <a id="8283" class="Symbol">=</a>
  <a id="8287" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="8300" class="Symbol">(</a><a id="8301" href="Cubical.Foundations.Equiv.html#8235" class="Bound">k</a> <a id="8303" class="Symbol">{</a><a id="8304" href="Cubical.Foundations.Equiv.html#8280" class="Bound">x</a><a id="8305" class="Symbol">})</a> <a id="8308" class="Symbol">(</a><a id="8309" href="Cubical.Foundations.Equiv.html#8255" class="Bound">f</a> <a id="8311" class="Symbol">{</a><a id="8312" href="Cubical.Foundations.Equiv.html#8280" class="Bound">x</a><a id="8313" class="Symbol">})</a> <a id="8316" class="Symbol">(</a><a id="8317" href="Cubical.Foundations.Equiv.html#8263" class="Bound">g</a> <a id="8319" class="Symbol">{</a><a id="8320" href="Cubical.Foundations.Equiv.html#8280" class="Bound">x</a><a id="8321" class="Symbol">}</a> <a id="8323" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8325" class="Symbol">λ</a> <a id="8327" href="Cubical.Foundations.Equiv.html#8327" class="Bound">k</a> <a id="8329" class="Symbol">→</a> <a id="8331" href="Cubical.Foundations.Equiv.html#8267" class="Bound">p</a> <a id="8333" href="Cubical.Foundations.Equiv.html#8327" class="Bound">k</a> <a id="8335" class="Symbol">{</a><a id="8336" href="Cubical.Foundations.Equiv.html#8280" class="Bound">x</a><a id="8337" class="Symbol">})</a> <a id="8340" href="Cubical.Foundations.Equiv.html#8270" class="Bound">i</a> <a id="8342" class="Symbol">.</a><a id="8343" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8347" href="Cubical.Foundations.Equiv.html#8277" class="Bound">j</a>

<a id="equiv→Iso"></a><a id="8350" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="8360" class="Symbol">:</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8365" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8367" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Symbol">→</a> <a id="8372" class="Symbol">(</a><a id="8373" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="8375" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8377" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8378" class="Symbol">)</a> <a id="8380" class="Symbol">→</a> <a id="8382" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8389" class="Symbol">→</a> <a id="8391" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="8392" class="Symbol">)</a> <a id="8394" class="Symbol">(</a><a id="8395" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="8397" class="Symbol">→</a> <a id="8399" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8400" class="Symbol">)</a>
<a id="8402" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="8412" href="Cubical.Foundations.Equiv.html#8412" class="Bound">h</a> <a id="8414" href="Cubical.Foundations.Equiv.html#8414" class="Bound">k</a> <a id="8416" class="Symbol">.</a><a id="8417" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8425" href="Cubical.Foundations.Equiv.html#8425" class="Bound">f</a> <a id="8427" href="Cubical.Foundations.Equiv.html#8427" class="Bound">b</a> <a id="8429" class="Symbol">=</a> <a id="8431" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8440" href="Cubical.Foundations.Equiv.html#8414" class="Bound">k</a> <a id="8442" class="Symbol">(</a><a id="8443" href="Cubical.Foundations.Equiv.html#8425" class="Bound">f</a> <a id="8445" class="Symbol">(</a><a id="8446" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8452" href="Cubical.Foundations.Equiv.html#8412" class="Bound">h</a> <a id="8454" href="Cubical.Foundations.Equiv.html#8427" class="Bound">b</a><a id="8455" class="Symbol">))</a>
<a id="8458" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="8468" href="Cubical.Foundations.Equiv.html#8468" class="Bound">h</a> <a id="8470" href="Cubical.Foundations.Equiv.html#8470" class="Bound">k</a> <a id="8472" class="Symbol">.</a><a id="8473" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8481" href="Cubical.Foundations.Equiv.html#8481" class="Bound">g</a> <a id="8483" href="Cubical.Foundations.Equiv.html#8483" class="Bound">a</a> <a id="8485" class="Symbol">=</a> <a id="8487" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8493" href="Cubical.Foundations.Equiv.html#8470" class="Bound">k</a> <a id="8495" class="Symbol">(</a><a id="8496" href="Cubical.Foundations.Equiv.html#8481" class="Bound">g</a> <a id="8498" class="Symbol">(</a><a id="8499" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8508" href="Cubical.Foundations.Equiv.html#8468" class="Bound">h</a> <a id="8510" href="Cubical.Foundations.Equiv.html#8483" class="Bound">a</a><a id="8511" class="Symbol">))</a>
<a id="8514" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="8524" href="Cubical.Foundations.Equiv.html#8524" class="Bound">h</a> <a id="8526" href="Cubical.Foundations.Equiv.html#8526" class="Bound">k</a> <a id="8528" class="Symbol">.</a><a id="8529" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="8537" href="Cubical.Foundations.Equiv.html#8537" class="Bound">g</a> <a id="8539" class="Symbol">=</a> <a id="8541" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8548" class="Symbol">λ</a> <a id="8550" href="Cubical.Foundations.Equiv.html#8550" class="Bound">b</a> <a id="8552" class="Symbol">→</a> <a id="8554" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8560" href="Cubical.Foundations.Equiv.html#8526" class="Bound">k</a> <a id="8562" class="Symbol">_</a> <a id="8564" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8566" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8571" href="Cubical.Foundations.Equiv.html#8537" class="Bound">g</a> <a id="8573" class="Symbol">(</a><a id="8574" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="8580" href="Cubical.Foundations.Equiv.html#8524" class="Bound">h</a> <a id="8582" href="Cubical.Foundations.Equiv.html#8550" class="Bound">b</a><a id="8583" class="Symbol">)</a>
<a id="8585" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="8595" href="Cubical.Foundations.Equiv.html#8595" class="Bound">h</a> <a id="8597" href="Cubical.Foundations.Equiv.html#8597" class="Bound">k</a> <a id="8599" class="Symbol">.</a><a id="8600" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="8608" href="Cubical.Foundations.Equiv.html#8608" class="Bound">f</a> <a id="8610" class="Symbol">=</a> <a id="8612" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8619" class="Symbol">λ</a> <a id="8621" href="Cubical.Foundations.Equiv.html#8621" class="Bound">a</a> <a id="8623" class="Symbol">→</a> <a id="8625" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8631" href="Cubical.Foundations.Equiv.html#8597" class="Bound">k</a> <a id="8633" class="Symbol">_</a> <a id="8635" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8637" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8642" href="Cubical.Foundations.Equiv.html#8608" class="Bound">f</a> <a id="8644" class="Symbol">(</a><a id="8645" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8651" href="Cubical.Foundations.Equiv.html#8595" class="Bound">h</a> <a id="8653" href="Cubical.Foundations.Equiv.html#8621" class="Bound">a</a><a id="8654" class="Symbol">)</a>

<a id="equiv→"></a><a id="8657" href="Cubical.Foundations.Equiv.html#8657" class="Function">equiv→</a> <a id="8664" class="Symbol">:</a> <a id="8666" class="Symbol">(</a><a id="8667" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8669" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8671" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="8672" class="Symbol">)</a> <a id="8674" class="Symbol">→</a> <a id="8676" class="Symbol">(</a><a id="8677" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="8679" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8681" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8682" class="Symbol">)</a> <a id="8684" class="Symbol">→</a> <a id="8686" class="Symbol">(</a><a id="8687" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="8689" class="Symbol">→</a> <a id="8691" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="8692" class="Symbol">)</a> <a id="8694" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8696" class="Symbol">(</a><a id="8697" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="8699" class="Symbol">→</a> <a id="8701" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="8702" class="Symbol">)</a>
<a id="8704" href="Cubical.Foundations.Equiv.html#8657" class="Function">equiv→</a> <a id="8711" href="Cubical.Foundations.Equiv.html#8711" class="Bound">h</a> <a id="8713" href="Cubical.Foundations.Equiv.html#8713" class="Bound">k</a> <a id="8715" class="Symbol">=</a> <a id="8717" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8728" class="Symbol">(</a><a id="8729" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="8739" href="Cubical.Foundations.Equiv.html#8711" class="Bound">h</a> <a id="8741" href="Cubical.Foundations.Equiv.html#8713" class="Bound">k</a><a id="8742" class="Symbol">)</a>


<a id="equivΠ&#39;"></a><a id="8746" href="Cubical.Foundations.Equiv.html#8746" class="Function">equivΠ&#39;</a> <a id="8754" class="Symbol">:</a> <a id="8756" class="Symbol">∀</a> <a id="8758" class="Symbol">{</a><a id="8759" href="Cubical.Foundations.Equiv.html#8759" class="Bound">ℓA</a> <a id="8762" href="Cubical.Foundations.Equiv.html#8762" class="Bound">ℓA&#39;</a> <a id="8766" href="Cubical.Foundations.Equiv.html#8766" class="Bound">ℓB</a> <a id="8769" href="Cubical.Foundations.Equiv.html#8769" class="Bound">ℓB&#39;</a><a id="8772" class="Symbol">}</a> <a id="8774" class="Symbol">{</a><a id="8775" href="Cubical.Foundations.Equiv.html#8775" class="Bound">A</a> <a id="8777" class="Symbol">:</a> <a id="8779" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8784" href="Cubical.Foundations.Equiv.html#8759" class="Bound">ℓA</a><a id="8786" class="Symbol">}</a> <a id="8788" class="Symbol">{</a><a id="8789" href="Cubical.Foundations.Equiv.html#8789" class="Bound">A&#39;</a> <a id="8792" class="Symbol">:</a> <a id="8794" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8799" href="Cubical.Foundations.Equiv.html#8762" class="Bound">ℓA&#39;</a><a id="8802" class="Symbol">}</a>
  <a id="8806" class="Symbol">{</a><a id="8807" href="Cubical.Foundations.Equiv.html#8807" class="Bound">B</a> <a id="8809" class="Symbol">:</a> <a id="8811" href="Cubical.Foundations.Equiv.html#8775" class="Bound">A</a> <a id="8813" class="Symbol">→</a> <a id="8815" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8820" href="Cubical.Foundations.Equiv.html#8766" class="Bound">ℓB</a><a id="8822" class="Symbol">}</a> <a id="8824" class="Symbol">{</a><a id="8825" href="Cubical.Foundations.Equiv.html#8825" class="Bound">B&#39;</a> <a id="8828" class="Symbol">:</a> <a id="8830" href="Cubical.Foundations.Equiv.html#8789" class="Bound">A&#39;</a> <a id="8833" class="Symbol">→</a> <a id="8835" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8840" href="Cubical.Foundations.Equiv.html#8769" class="Bound">ℓB&#39;</a><a id="8843" class="Symbol">}</a>
  <a id="8847" class="Symbol">(</a><a id="8848" href="Cubical.Foundations.Equiv.html#8848" class="Bound">eA</a> <a id="8851" class="Symbol">:</a> <a id="8853" href="Cubical.Foundations.Equiv.html#8775" class="Bound">A</a> <a id="8855" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8857" href="Cubical.Foundations.Equiv.html#8789" class="Bound">A&#39;</a><a id="8859" class="Symbol">)</a>
  <a id="8863" class="Symbol">(</a><a id="8864" href="Cubical.Foundations.Equiv.html#8864" class="Bound">eB</a> <a id="8867" class="Symbol">:</a> <a id="8869" class="Symbol">{</a><a id="8870" href="Cubical.Foundations.Equiv.html#8870" class="Bound">a</a> <a id="8872" class="Symbol">:</a> <a id="8874" href="Cubical.Foundations.Equiv.html#8775" class="Bound">A</a><a id="8875" class="Symbol">}</a> <a id="8877" class="Symbol">{</a><a id="8878" href="Cubical.Foundations.Equiv.html#8878" class="Bound">a&#39;</a> <a id="8881" class="Symbol">:</a> <a id="8883" href="Cubical.Foundations.Equiv.html#8789" class="Bound">A&#39;</a><a id="8885" class="Symbol">}</a> <a id="8887" class="Symbol">→</a> <a id="8889" href="Cubical.Foundations.Equiv.html#8848" class="Bound">eA</a> <a id="8892" class="Symbol">.</a><a id="8893" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8897" href="Cubical.Foundations.Equiv.html#8870" class="Bound">a</a> <a id="8899" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8901" href="Cubical.Foundations.Equiv.html#8878" class="Bound">a&#39;</a> <a id="8904" class="Symbol">→</a> <a id="8906" href="Cubical.Foundations.Equiv.html#8807" class="Bound">B</a> <a id="8908" href="Cubical.Foundations.Equiv.html#8870" class="Bound">a</a> <a id="8910" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8912" href="Cubical.Foundations.Equiv.html#8825" class="Bound">B&#39;</a> <a id="8915" href="Cubical.Foundations.Equiv.html#8878" class="Bound">a&#39;</a><a id="8917" class="Symbol">)</a>
  <a id="8921" class="Symbol">→</a> <a id="8923" class="Symbol">((</a><a id="8925" href="Cubical.Foundations.Equiv.html#8925" class="Bound">a</a> <a id="8927" class="Symbol">:</a> <a id="8929" href="Cubical.Foundations.Equiv.html#8775" class="Bound">A</a><a id="8930" class="Symbol">)</a> <a id="8932" class="Symbol">→</a> <a id="8934" href="Cubical.Foundations.Equiv.html#8807" class="Bound">B</a> <a id="8936" href="Cubical.Foundations.Equiv.html#8925" class="Bound">a</a><a id="8937" class="Symbol">)</a> <a id="8939" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8941" class="Symbol">((</a><a id="8943" href="Cubical.Foundations.Equiv.html#8943" class="Bound">a&#39;</a> <a id="8946" class="Symbol">:</a> <a id="8948" href="Cubical.Foundations.Equiv.html#8789" class="Bound">A&#39;</a><a id="8950" class="Symbol">)</a> <a id="8952" class="Symbol">→</a> <a id="8954" href="Cubical.Foundations.Equiv.html#8825" class="Bound">B&#39;</a> <a id="8957" href="Cubical.Foundations.Equiv.html#8943" class="Bound">a&#39;</a><a id="8959" class="Symbol">)</a>
<a id="8961" href="Cubical.Foundations.Equiv.html#8746" class="Function">equivΠ&#39;</a> <a id="8969" class="Symbol">{</a><a id="8970" class="Argument">B&#39;</a> <a id="8973" class="Symbol">=</a> <a id="8975" href="Cubical.Foundations.Equiv.html#8975" class="Bound">B&#39;</a><a id="8977" class="Symbol">}</a> <a id="8979" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="8982" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="8985" class="Symbol">=</a> <a id="8987" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8998" href="Cubical.Foundations.Equiv.html#9025" class="Function">isom</a>
  <a id="9005" class="Keyword">where</a>
  <a id="9013" class="Keyword">open</a> <a id="9018" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="9025" href="Cubical.Foundations.Equiv.html#9025" class="Function">isom</a> <a id="9030" class="Symbol">:</a> <a id="9032" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9036" class="Symbol">_</a> <a id="9038" class="Symbol">_</a>
  <a id="9042" href="Cubical.Foundations.Equiv.html#9025" class="Function">isom</a> <a id="9047" class="Symbol">.</a><a id="9048" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9052" href="Cubical.Foundations.Equiv.html#9052" class="Bound">f</a> <a id="9054" href="Cubical.Foundations.Equiv.html#9054" class="Bound">a&#39;</a> <a id="9057" class="Symbol">=</a>
    <a id="9063" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9066" class="Symbol">(</a><a id="9067" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9073" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9076" href="Cubical.Foundations.Equiv.html#9054" class="Bound">a&#39;</a><a id="9078" class="Symbol">)</a> <a id="9080" class="Symbol">.</a><a id="9081" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Cubical.Foundations.Equiv.html#9052" class="Bound">f</a> <a id="9088" class="Symbol">(</a><a id="9089" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9095" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9098" href="Cubical.Foundations.Equiv.html#9054" class="Bound">a&#39;</a><a id="9100" class="Symbol">))</a>
  <a id="9105" href="Cubical.Foundations.Equiv.html#9025" class="Function">isom</a> <a id="9110" class="Symbol">.</a><a id="9111" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9115" href="Cubical.Foundations.Equiv.html#9115" class="Bound">f&#39;</a> <a id="9118" href="Cubical.Foundations.Equiv.html#9118" class="Bound">a</a> <a id="9120" class="Symbol">=</a>
    <a id="9126" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9132" class="Symbol">(</a><a id="9133" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9136" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9140" class="Symbol">)</a> <a id="9142" class="Symbol">(</a><a id="9143" href="Cubical.Foundations.Equiv.html#9115" class="Bound">f&#39;</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9150" class="Symbol">.</a><a id="9151" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9155" href="Cubical.Foundations.Equiv.html#9118" class="Bound">a</a><a id="9156" class="Symbol">))</a>
  <a id="9161" href="Cubical.Foundations.Equiv.html#9025" class="Function">isom</a> <a id="9166" class="Symbol">.</a><a id="9167" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="9171" href="Cubical.Foundations.Equiv.html#9171" class="Bound">f&#39;</a> <a id="9174" class="Symbol">=</a>
    <a id="9180" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9187" class="Symbol">λ</a> <a id="9189" href="Cubical.Foundations.Equiv.html#9189" class="Bound">a&#39;</a> <a id="9192" class="Symbol">→</a>
    <a id="9198" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9200" class="Symbol">(λ</a> <a id="9203" href="Cubical.Foundations.Equiv.html#9203" class="Bound">a&#39;&#39;</a> <a id="9207" href="Cubical.Foundations.Equiv.html#9207" class="Bound">p</a> <a id="9209" class="Symbol">→</a> <a id="9211" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9214" href="Cubical.Foundations.Equiv.html#9207" class="Bound">p</a> <a id="9216" class="Symbol">.</a><a id="9217" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9228" class="Symbol">(</a><a id="9229" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9232" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9236" class="Symbol">)</a> <a id="9238" class="Symbol">(</a><a id="9239" href="Cubical.Foundations.Equiv.html#9171" class="Bound">f&#39;</a> <a id="9242" class="Symbol">(</a><a id="9243" href="Cubical.Foundations.Equiv.html#9207" class="Bound">p</a> <a id="9245" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9247" class="Symbol">)))</a> <a id="9251" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9253" href="Cubical.Foundations.Equiv.html#9171" class="Bound">f&#39;</a> <a id="9256" href="Cubical.Foundations.Equiv.html#9203" class="Bound">a&#39;&#39;</a><a id="9259" class="Symbol">)</a>
      <a id="9267" class="Symbol">(</a><a id="9268" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9274" class="Symbol">(</a><a id="9275" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9278" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9282" class="Symbol">)</a> <a id="9284" class="Symbol">(</a><a id="9285" href="Cubical.Foundations.Equiv.html#9171" class="Bound">f&#39;</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9292" class="Symbol">.</a><a id="9293" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9297" class="Symbol">(</a><a id="9298" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9304" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9307" href="Cubical.Foundations.Equiv.html#9189" class="Bound">a&#39;</a><a id="9309" class="Symbol">))))</a>
      <a id="9320" class="Symbol">(</a><a id="9321" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="9327" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9330" href="Cubical.Foundations.Equiv.html#9189" class="Bound">a&#39;</a><a id="9332" class="Symbol">)</a>
  <a id="9336" href="Cubical.Foundations.Equiv.html#9025" class="Function">isom</a> <a id="9341" class="Symbol">.</a><a id="9342" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="9346" href="Cubical.Foundations.Equiv.html#9346" class="Bound">f</a> <a id="9348" class="Symbol">=</a>
    <a id="9354" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9361" class="Symbol">λ</a> <a id="9363" href="Cubical.Foundations.Equiv.html#9363" class="Bound">a</a> <a id="9365" class="Symbol">→</a>
    <a id="9371" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
      <a id="9383" class="Symbol">(λ</a> <a id="9386" href="Cubical.Foundations.Equiv.html#9386" class="Bound">p</a> <a id="9388" class="Symbol">→</a> <a id="9390" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9396" class="Symbol">(</a><a id="9397" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9400" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9404" class="Symbol">)</a> <a id="9406" class="Symbol">(</a><a id="9407" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9410" href="Cubical.Foundations.Equiv.html#9386" class="Bound">p</a> <a id="9412" class="Symbol">.</a><a id="9413" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Cubical.Foundations.Equiv.html#9346" class="Bound">f</a> <a id="9420" class="Symbol">(</a><a id="9421" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9427" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9434" class="Symbol">.</a><a id="9435" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9439" href="Cubical.Foundations.Equiv.html#9363" class="Bound">a</a><a id="9440" class="Symbol">))))</a> <a id="9445" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9447" href="Cubical.Foundations.Equiv.html#9346" class="Bound">f</a> <a id="9449" href="Cubical.Foundations.Equiv.html#9363" class="Bound">a</a><a id="9450" class="Symbol">)</a>
      <a id="9458" class="Symbol">(</a><a id="9459" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9463" class="Symbol">(</a><a id="9464" href="Cubical.Foundations.Equiv.html#2791" class="Function">commPathIsEq</a> <a id="9477" class="Symbol">(</a><a id="9478" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9481" class="Symbol">.</a><a id="9482" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9485" class="Symbol">)</a> <a id="9487" href="Cubical.Foundations.Equiv.html#9363" class="Bound">a</a><a id="9488" class="Symbol">))</a>
      <a id="9497" class="Symbol">(</a><a id="9498" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9500" class="Symbol">(λ</a> <a id="9503" href="Cubical.Foundations.Equiv.html#9503" class="Bound">a&#39;&#39;</a> <a id="9507" href="Cubical.Foundations.Equiv.html#9507" class="Bound">p</a> <a id="9509" class="Symbol">→</a> <a id="9511" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9517" class="Symbol">(</a><a id="9518" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9521" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9525" class="Symbol">)</a> <a id="9527" class="Symbol">(</a><a id="9528" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9531" class="Symbol">(</a><a id="9532" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9537" class="Symbol">(</a><a id="9538" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9541" class="Symbol">.</a><a id="9542" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9545" class="Symbol">)</a> <a id="9547" href="Cubical.Foundations.Equiv.html#9507" class="Bound">p</a><a id="9548" class="Symbol">)</a> <a id="9550" class="Symbol">.</a><a id="9551" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9555" class="Symbol">(</a><a id="9556" href="Cubical.Foundations.Equiv.html#9346" class="Bound">f</a> <a id="9558" class="Symbol">(</a><a id="9559" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9565" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9568" class="Symbol">(</a><a id="9569" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9572" class="Symbol">.</a><a id="9573" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9577" href="Cubical.Foundations.Equiv.html#9363" class="Bound">a</a><a id="9578" class="Symbol">))))</a> <a id="9583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9585" href="Cubical.Foundations.Equiv.html#9346" class="Bound">f</a> <a id="9587" href="Cubical.Foundations.Equiv.html#9503" class="Bound">a&#39;&#39;</a><a id="9590" class="Symbol">)</a>
        <a id="9600" class="Symbol">(</a><a id="9601" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="9607" class="Symbol">(</a><a id="9608" href="Cubical.Foundations.Equiv.html#8982" class="Bound">eB</a> <a id="9611" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9615" class="Symbol">)</a> <a id="9617" class="Symbol">(</a><a id="9618" href="Cubical.Foundations.Equiv.html#9346" class="Bound">f</a> <a id="9620" class="Symbol">(</a><a id="9621" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="9627" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9630" class="Symbol">(</a><a id="9631" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9634" class="Symbol">.</a><a id="9635" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9639" href="Cubical.Foundations.Equiv.html#9363" class="Bound">a</a><a id="9640" class="Symbol">))))</a>
        <a id="9653" class="Symbol">(</a><a id="9654" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="9660" href="Cubical.Foundations.Equiv.html#8979" class="Bound">eA</a> <a id="9663" href="Cubical.Foundations.Equiv.html#9363" class="Bound">a</a><a id="9664" class="Symbol">))</a>

<a id="equivΠ"></a><a id="9668" href="Cubical.Foundations.Equiv.html#9668" class="Function">equivΠ</a> <a id="9675" class="Symbol">:</a> <a id="9677" class="Symbol">∀</a> <a id="9679" class="Symbol">{</a><a id="9680" href="Cubical.Foundations.Equiv.html#9680" class="Bound">ℓA</a> <a id="9683" href="Cubical.Foundations.Equiv.html#9683" class="Bound">ℓA&#39;</a> <a id="9687" href="Cubical.Foundations.Equiv.html#9687" class="Bound">ℓB</a> <a id="9690" href="Cubical.Foundations.Equiv.html#9690" class="Bound">ℓB&#39;</a><a id="9693" class="Symbol">}</a> <a id="9695" class="Symbol">{</a><a id="9696" href="Cubical.Foundations.Equiv.html#9696" class="Bound">A</a> <a id="9698" class="Symbol">:</a> <a id="9700" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9705" href="Cubical.Foundations.Equiv.html#9680" class="Bound">ℓA</a><a id="9707" class="Symbol">}</a> <a id="9709" class="Symbol">{</a><a id="9710" href="Cubical.Foundations.Equiv.html#9710" class="Bound">A&#39;</a> <a id="9713" class="Symbol">:</a> <a id="9715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9720" href="Cubical.Foundations.Equiv.html#9683" class="Bound">ℓA&#39;</a><a id="9723" class="Symbol">}</a>
  <a id="9727" class="Symbol">{</a><a id="9728" href="Cubical.Foundations.Equiv.html#9728" class="Bound">B</a> <a id="9730" class="Symbol">:</a> <a id="9732" href="Cubical.Foundations.Equiv.html#9696" class="Bound">A</a> <a id="9734" class="Symbol">→</a> <a id="9736" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9741" href="Cubical.Foundations.Equiv.html#9687" class="Bound">ℓB</a><a id="9743" class="Symbol">}</a> <a id="9745" class="Symbol">{</a><a id="9746" href="Cubical.Foundations.Equiv.html#9746" class="Bound">B&#39;</a> <a id="9749" class="Symbol">:</a> <a id="9751" href="Cubical.Foundations.Equiv.html#9710" class="Bound">A&#39;</a> <a id="9754" class="Symbol">→</a> <a id="9756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9761" href="Cubical.Foundations.Equiv.html#9690" class="Bound">ℓB&#39;</a><a id="9764" class="Symbol">}</a>
  <a id="9768" class="Symbol">(</a><a id="9769" href="Cubical.Foundations.Equiv.html#9769" class="Bound">eA</a> <a id="9772" class="Symbol">:</a> <a id="9774" href="Cubical.Foundations.Equiv.html#9696" class="Bound">A</a> <a id="9776" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9778" href="Cubical.Foundations.Equiv.html#9710" class="Bound">A&#39;</a><a id="9780" class="Symbol">)</a>
  <a id="9784" class="Symbol">(</a><a id="9785" href="Cubical.Foundations.Equiv.html#9785" class="Bound">eB</a> <a id="9788" class="Symbol">:</a> <a id="9790" class="Symbol">(</a><a id="9791" href="Cubical.Foundations.Equiv.html#9791" class="Bound">a</a> <a id="9793" class="Symbol">:</a> <a id="9795" href="Cubical.Foundations.Equiv.html#9696" class="Bound">A</a><a id="9796" class="Symbol">)</a> <a id="9798" class="Symbol">→</a> <a id="9800" href="Cubical.Foundations.Equiv.html#9728" class="Bound">B</a> <a id="9802" href="Cubical.Foundations.Equiv.html#9791" class="Bound">a</a> <a id="9804" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9806" href="Cubical.Foundations.Equiv.html#9746" class="Bound">B&#39;</a> <a id="9809" class="Symbol">(</a><a id="9810" href="Cubical.Foundations.Equiv.html#9769" class="Bound">eA</a> <a id="9813" class="Symbol">.</a><a id="9814" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9818" href="Cubical.Foundations.Equiv.html#9791" class="Bound">a</a><a id="9819" class="Symbol">))</a>
  <a id="9824" class="Symbol">→</a> <a id="9826" class="Symbol">((</a><a id="9828" href="Cubical.Foundations.Equiv.html#9828" class="Bound">a</a> <a id="9830" class="Symbol">:</a> <a id="9832" href="Cubical.Foundations.Equiv.html#9696" class="Bound">A</a><a id="9833" class="Symbol">)</a> <a id="9835" class="Symbol">→</a> <a id="9837" href="Cubical.Foundations.Equiv.html#9728" class="Bound">B</a> <a id="9839" href="Cubical.Foundations.Equiv.html#9828" class="Bound">a</a><a id="9840" class="Symbol">)</a> <a id="9842" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9844" class="Symbol">((</a><a id="9846" href="Cubical.Foundations.Equiv.html#9846" class="Bound">a&#39;</a> <a id="9849" class="Symbol">:</a> <a id="9851" href="Cubical.Foundations.Equiv.html#9710" class="Bound">A&#39;</a><a id="9853" class="Symbol">)</a> <a id="9855" class="Symbol">→</a> <a id="9857" href="Cubical.Foundations.Equiv.html#9746" class="Bound">B&#39;</a> <a id="9860" href="Cubical.Foundations.Equiv.html#9846" class="Bound">a&#39;</a><a id="9862" class="Symbol">)</a>
<a id="9864" href="Cubical.Foundations.Equiv.html#9668" class="Function">equivΠ</a> <a id="9871" class="Symbol">{</a><a id="9872" class="Argument">B</a> <a id="9874" class="Symbol">=</a> <a id="9876" href="Cubical.Foundations.Equiv.html#9876" class="Bound">B</a><a id="9877" class="Symbol">}</a> <a id="9879" class="Symbol">{</a><a id="9880" class="Argument">B&#39;</a> <a id="9883" class="Symbol">=</a> <a id="9885" href="Cubical.Foundations.Equiv.html#9885" class="Bound">B&#39;</a><a id="9887" class="Symbol">}</a> <a id="9889" href="Cubical.Foundations.Equiv.html#9889" class="Bound">eA</a> <a id="9892" href="Cubical.Foundations.Equiv.html#9892" class="Bound">eB</a> <a id="9895" class="Symbol">=</a> <a id="9897" href="Cubical.Foundations.Equiv.html#8746" class="Function">equivΠ&#39;</a> <a id="9905" href="Cubical.Foundations.Equiv.html#9889" class="Bound">eA</a> <a id="9908" class="Symbol">(λ</a> <a id="9911" class="Symbol">{</a><a id="9912" class="Argument">a</a> <a id="9914" class="Symbol">=</a> <a id="9916" href="Cubical.Foundations.Equiv.html#9916" class="Bound">a</a><a id="9917" class="Symbol">}</a> <a id="9919" href="Cubical.Foundations.Equiv.html#9919" class="Bound">p</a> <a id="9921" class="Symbol">→</a> <a id="9923" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9925" class="Symbol">(λ</a> <a id="9928" href="Cubical.Foundations.Equiv.html#9928" class="Bound">a&#39;</a> <a id="9931" href="Cubical.Foundations.Equiv.html#9931" class="Bound">p</a> <a id="9933" class="Symbol">→</a> <a id="9935" href="Cubical.Foundations.Equiv.html#9876" class="Bound">B</a> <a id="9937" href="Cubical.Foundations.Equiv.html#9916" class="Bound">a</a> <a id="9939" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9941" href="Cubical.Foundations.Equiv.html#9885" class="Bound">B&#39;</a> <a id="9944" href="Cubical.Foundations.Equiv.html#9928" class="Bound">a&#39;</a><a id="9946" class="Symbol">)</a> <a id="9948" class="Symbol">(</a><a id="9949" href="Cubical.Foundations.Equiv.html#9892" class="Bound">eB</a> <a id="9952" href="Cubical.Foundations.Equiv.html#9916" class="Bound">a</a><a id="9953" class="Symbol">)</a> <a id="9955" href="Cubical.Foundations.Equiv.html#9919" class="Bound">p</a><a id="9956" class="Symbol">)</a>


<a id="equivCompIso"></a><a id="9960" href="Cubical.Foundations.Equiv.html#9960" class="Function">equivCompIso</a> <a id="9973" class="Symbol">:</a> <a id="9975" class="Symbol">(</a><a id="9976" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="9978" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9980" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="9981" class="Symbol">)</a> <a id="9983" class="Symbol">→</a> <a id="9985" class="Symbol">(</a><a id="9986" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="9988" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9990" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="9991" class="Symbol">)</a> <a id="9993" class="Symbol">→</a> <a id="9995" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9999" class="Symbol">(</a><a id="10000" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10002" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10004" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10005" class="Symbol">)</a> <a id="10007" class="Symbol">(</a><a id="10008" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10010" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10012" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="10013" class="Symbol">)</a>
<a id="10015" href="Cubical.Foundations.Equiv.html#9960" class="Function">equivCompIso</a> <a id="10028" href="Cubical.Foundations.Equiv.html#10028" class="Bound">h</a> <a id="10030" href="Cubical.Foundations.Equiv.html#10030" class="Bound">k</a> <a id="10032" class="Symbol">.</a><a id="10033" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10041" href="Cubical.Foundations.Equiv.html#10041" class="Bound">f</a> <a id="10043" class="Symbol">=</a> <a id="10045" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10055" class="Symbol">(</a><a id="10056" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10066" class="Symbol">(</a><a id="10067" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10076" href="Cubical.Foundations.Equiv.html#10028" class="Bound">h</a><a id="10077" class="Symbol">)</a> <a id="10079" href="Cubical.Foundations.Equiv.html#10041" class="Bound">f</a><a id="10080" class="Symbol">)</a> <a id="10082" href="Cubical.Foundations.Equiv.html#10030" class="Bound">k</a>
<a id="10084" href="Cubical.Foundations.Equiv.html#9960" class="Function">equivCompIso</a> <a id="10097" href="Cubical.Foundations.Equiv.html#10097" class="Bound">h</a> <a id="10099" href="Cubical.Foundations.Equiv.html#10099" class="Bound">k</a> <a id="10101" class="Symbol">.</a><a id="10102" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10110" href="Cubical.Foundations.Equiv.html#10110" class="Bound">g</a> <a id="10112" class="Symbol">=</a> <a id="10114" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10124" class="Symbol">(</a><a id="10125" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10135" href="Cubical.Foundations.Equiv.html#10097" class="Bound">h</a> <a id="10137" href="Cubical.Foundations.Equiv.html#10110" class="Bound">g</a><a id="10138" class="Symbol">)</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10150" href="Cubical.Foundations.Equiv.html#10099" class="Bound">k</a><a id="10151" class="Symbol">)</a>
<a id="10153" href="Cubical.Foundations.Equiv.html#9960" class="Function">equivCompIso</a> <a id="10166" href="Cubical.Foundations.Equiv.html#10166" class="Bound">h</a> <a id="10168" href="Cubical.Foundations.Equiv.html#10168" class="Bound">k</a> <a id="10170" class="Symbol">.</a><a id="10171" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10179" href="Cubical.Foundations.Equiv.html#10179" class="Bound">g</a> <a id="10181" class="Symbol">=</a> <a id="10183" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="10191" class="Symbol">(</a><a id="10192" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="10202" href="Cubical.Foundations.Equiv.html#10166" class="Bound">h</a> <a id="10204" href="Cubical.Foundations.Equiv.html#10168" class="Bound">k</a> <a id="10206" class="Symbol">.</a><a id="10207" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10215" class="Symbol">(</a><a id="10216" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10225" href="Cubical.Foundations.Equiv.html#10179" class="Bound">g</a><a id="10226" class="Symbol">))</a>
<a id="10229" href="Cubical.Foundations.Equiv.html#9960" class="Function">equivCompIso</a> <a id="10242" href="Cubical.Foundations.Equiv.html#10242" class="Bound">h</a> <a id="10244" href="Cubical.Foundations.Equiv.html#10244" class="Bound">k</a> <a id="10246" class="Symbol">.</a><a id="10247" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10255" href="Cubical.Foundations.Equiv.html#10255" class="Bound">f</a> <a id="10257" class="Symbol">=</a> <a id="10259" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="10267" class="Symbol">(</a><a id="10268" href="Cubical.Foundations.Equiv.html#8350" class="Function">equiv→Iso</a> <a id="10278" href="Cubical.Foundations.Equiv.html#10242" class="Bound">h</a> <a id="10280" href="Cubical.Foundations.Equiv.html#10244" class="Bound">k</a> <a id="10282" class="Symbol">.</a><a id="10283" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10291" class="Symbol">(</a><a id="10292" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="10301" href="Cubical.Foundations.Equiv.html#10255" class="Bound">f</a><a id="10302" class="Symbol">))</a>

<a id="equivComp"></a><a id="10306" href="Cubical.Foundations.Equiv.html#10306" class="Function">equivComp</a> <a id="10316" class="Symbol">:</a> <a id="10318" class="Symbol">(</a><a id="10319" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10321" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10323" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10324" class="Symbol">)</a> <a id="10326" class="Symbol">→</a> <a id="10328" class="Symbol">(</a><a id="10329" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a> <a id="10331" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10333" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="10334" class="Symbol">)</a> <a id="10336" class="Symbol">→</a> <a id="10338" class="Symbol">(</a><a id="10339" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10341" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10343" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10344" class="Symbol">)</a> <a id="10346" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10348" class="Symbol">(</a><a id="10349" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10351" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10353" href="Cubical.Foundations.Equiv.html#773" class="Generalizable">D</a><a id="10354" class="Symbol">)</a>
<a id="10356" href="Cubical.Foundations.Equiv.html#10306" class="Function">equivComp</a> <a id="10366" href="Cubical.Foundations.Equiv.html#10366" class="Bound">h</a> <a id="10368" href="Cubical.Foundations.Equiv.html#10368" class="Bound">k</a> <a id="10370" class="Symbol">=</a> <a id="10372" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10383" class="Symbol">(</a><a id="10384" href="Cubical.Foundations.Equiv.html#9960" class="Function">equivCompIso</a> <a id="10397" href="Cubical.Foundations.Equiv.html#10366" class="Bound">h</a> <a id="10399" href="Cubical.Foundations.Equiv.html#10368" class="Bound">k</a><a id="10400" class="Symbol">)</a>

<a id="10403" class="Comment">-- Some helpful notation:</a>
<a id="_≃⟨_⟩_"></a><a id="10429" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">_≃⟨_⟩_</a> <a id="10436" class="Symbol">:</a> <a id="10438" class="Symbol">(</a><a id="10439" href="Cubical.Foundations.Equiv.html#10439" class="Bound">X</a> <a id="10441" class="Symbol">:</a> <a id="10443" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10448" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="10449" class="Symbol">)</a> <a id="10451" class="Symbol">→</a> <a id="10453" class="Symbol">(</a><a id="10454" href="Cubical.Foundations.Equiv.html#10439" class="Bound">X</a> <a id="10456" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10458" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10459" class="Symbol">)</a> <a id="10461" class="Symbol">→</a> <a id="10463" class="Symbol">(</a><a id="10464" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10466" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10468" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10469" class="Symbol">)</a> <a id="10471" class="Symbol">→</a> <a id="10473" class="Symbol">(</a><a id="10474" href="Cubical.Foundations.Equiv.html#10439" class="Bound">X</a> <a id="10476" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10478" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10479" class="Symbol">)</a>
<a id="10481" class="Symbol">_</a> <a id="10483" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="10486" href="Cubical.Foundations.Equiv.html#10486" class="Bound">f</a> <a id="10488" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a> <a id="10490" href="Cubical.Foundations.Equiv.html#10490" class="Bound">g</a> <a id="10492" class="Symbol">=</a> <a id="10494" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10504" href="Cubical.Foundations.Equiv.html#10486" class="Bound">f</a> <a id="10506" href="Cubical.Foundations.Equiv.html#10490" class="Bound">g</a>

<a id="_■"></a><a id="10509" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">_■</a> <a id="10512" class="Symbol">:</a> <a id="10514" class="Symbol">(</a><a id="10515" href="Cubical.Foundations.Equiv.html#10515" class="Bound">X</a> <a id="10517" class="Symbol">:</a> <a id="10519" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10524" href="Cubical.Foundations.Equiv.html#745" class="Generalizable">ℓ</a><a id="10525" class="Symbol">)</a> <a id="10527" class="Symbol">→</a> <a id="10529" class="Symbol">(</a><a id="10530" href="Cubical.Foundations.Equiv.html#10515" class="Bound">X</a> <a id="10532" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10534" href="Cubical.Foundations.Equiv.html#10515" class="Bound">X</a><a id="10535" class="Symbol">)</a>
<a id="10537" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">_■</a> <a id="10540" class="Symbol">=</a> <a id="10542" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a>

<a id="10551" class="Keyword">infixr</a>  <a id="10559" class="Number">0</a> <a id="10561" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">_≃⟨_⟩_</a>
<a id="10568" class="Keyword">infix</a>   <a id="10576" class="Number">1</a> <a id="10578" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">_■</a>

<a id="10582" class="Comment">-- 2-out-of-3 properties</a>

<a id="rCancelIsEquiv"></a><a id="10608" href="Cubical.Foundations.Equiv.html#10608" class="Function">rCancelIsEquiv</a> <a id="10623" class="Symbol">:</a> <a id="10625" class="Symbol">(</a><a id="10626" href="Cubical.Foundations.Equiv.html#10626" class="Bound">g</a> <a id="10628" class="Symbol">:</a> <a id="10630" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10632" class="Symbol">→</a> <a id="10634" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10635" class="Symbol">)</a> <a id="10637" class="Symbol">(</a><a id="10638" href="Cubical.Foundations.Equiv.html#10638" class="Bound">f</a> <a id="10640" class="Symbol">:</a> <a id="10642" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10644" class="Symbol">→</a> <a id="10646" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10647" class="Symbol">)</a>
  <a id="10651" class="Symbol">→</a> <a id="10653" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10661" class="Symbol">(</a><a id="10662" href="Cubical.Foundations.Equiv.html#10626" class="Bound">g</a> <a id="10664" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10666" href="Cubical.Foundations.Equiv.html#10638" class="Bound">f</a><a id="10667" class="Symbol">)</a> <a id="10669" class="Symbol">→</a> <a id="10671" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10679" href="Cubical.Foundations.Equiv.html#10638" class="Bound">f</a> <a id="10681" class="Symbol">→</a> <a id="10683" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10691" href="Cubical.Foundations.Equiv.html#10626" class="Bound">g</a>
<a id="10693" href="Cubical.Foundations.Equiv.html#10608" class="Function">rCancelIsEquiv</a> <a id="10708" href="Cubical.Foundations.Equiv.html#10708" class="Bound">g</a> <a id="10710" href="Cubical.Foundations.Equiv.html#10710" class="Bound">f</a> <a id="10712" href="Cubical.Foundations.Equiv.html#10712" class="Bound">iseGF</a> <a id="10718" href="Cubical.Foundations.Equiv.html#10718" class="Bound">iseF</a> <a id="10723" class="Symbol">=</a>
  <a id="10727" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
    <a id="10737" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a>
    <a id="10749" class="Symbol">(</a><a id="10750" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10755" class="Symbol">(</a><a id="10756" href="Cubical.Foundations.Equiv.html#10708" class="Bound">g</a> <a id="10758" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘_</a><a id="10760" class="Symbol">)</a> <a id="10762" class="Symbol">(</a><a id="10763" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10770" class="Symbol">(</a><a id="10771" href="Cubical.Foundations.Equiv.html#2474" class="Function">secIsEq</a> <a id="10779" href="Cubical.Foundations.Equiv.html#10718" class="Bound">iseF</a><a id="10783" class="Symbol">)))</a>
    <a id="10791" class="Symbol">(</a><a id="10792" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10802" class="Symbol">(</a><a id="10803" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="10812" class="Symbol">(</a><a id="10813" href="Cubical.Foundations.Equiv.html#10710" class="Bound">f</a> <a id="10815" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10817" href="Cubical.Foundations.Equiv.html#10718" class="Bound">iseF</a><a id="10821" class="Symbol">))</a> <a id="10824" class="Symbol">(_</a> <a id="10827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10829" href="Cubical.Foundations.Equiv.html#10712" class="Bound">iseGF</a><a id="10834" class="Symbol">)</a> <a id="10836" class="Symbol">.</a><a id="10837" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10840" class="Symbol">)</a>

<a id="lCancelIsEquiv"></a><a id="10843" href="Cubical.Foundations.Equiv.html#10843" class="Function">lCancelIsEquiv</a> <a id="10858" class="Symbol">:</a> <a id="10860" class="Symbol">(</a><a id="10861" href="Cubical.Foundations.Equiv.html#10861" class="Bound">g</a> <a id="10863" class="Symbol">:</a> <a id="10865" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="10867" class="Symbol">→</a> <a id="10869" href="Cubical.Foundations.Equiv.html#771" class="Generalizable">C</a><a id="10870" class="Symbol">)</a> <a id="10872" class="Symbol">(</a><a id="10873" href="Cubical.Foundations.Equiv.html#10873" class="Bound">f</a> <a id="10875" class="Symbol">:</a> <a id="10877" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="10879" class="Symbol">→</a> <a id="10881" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="10882" class="Symbol">)</a>
  <a id="10886" class="Symbol">→</a> <a id="10888" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Cubical.Foundations.Equiv.html#10861" class="Bound">g</a> <a id="10899" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10901" href="Cubical.Foundations.Equiv.html#10873" class="Bound">f</a><a id="10902" class="Symbol">)</a> <a id="10904" class="Symbol">→</a> <a id="10906" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10914" href="Cubical.Foundations.Equiv.html#10861" class="Bound">g</a> <a id="10916" class="Symbol">→</a> <a id="10918" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10926" href="Cubical.Foundations.Equiv.html#10873" class="Bound">f</a>
<a id="10928" href="Cubical.Foundations.Equiv.html#10843" class="Function">lCancelIsEquiv</a> <a id="10943" href="Cubical.Foundations.Equiv.html#10943" class="Bound">g</a> <a id="10945" href="Cubical.Foundations.Equiv.html#10945" class="Bound">f</a> <a id="10947" href="Cubical.Foundations.Equiv.html#10947" class="Bound">iseGF</a> <a id="10953" href="Cubical.Foundations.Equiv.html#10953" class="Bound">iseG</a> <a id="10958" class="Symbol">=</a>
  <a id="10962" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
    <a id="10972" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a>
    <a id="10984" class="Symbol">(</a><a id="10985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10990" class="Symbol">(</a><a id="10991" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="10994" href="Cubical.Foundations.Equiv.html#10945" class="Bound">f</a><a id="10995" class="Symbol">)</a> <a id="10997" class="Symbol">(</a><a id="10998" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11005" class="Symbol">(</a><a id="11006" href="Cubical.Foundations.Equiv.html#2551" class="Function">retIsEq</a> <a id="11014" href="Cubical.Foundations.Equiv.html#10953" class="Bound">iseG</a><a id="11018" class="Symbol">)))</a>
    <a id="11026" class="Symbol">(</a><a id="11027" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="11037" class="Symbol">(_</a> <a id="11040" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11042" href="Cubical.Foundations.Equiv.html#10947" class="Bound">iseGF</a><a id="11047" class="Symbol">)</a> <a id="11049" class="Symbol">(</a><a id="11050" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Cubical.Foundations.Equiv.html#10943" class="Bound">g</a> <a id="11062" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11064" href="Cubical.Foundations.Equiv.html#10953" class="Bound">iseG</a><a id="11068" class="Symbol">))</a> <a id="11071" class="Symbol">.</a><a id="11072" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11075" class="Symbol">)</a>

<a id="composesToId→Equiv"></a><a id="11078" href="Cubical.Foundations.Equiv.html#11078" class="Function">composesToId→Equiv</a> <a id="11097" class="Symbol">:</a> <a id="11099" class="Symbol">(</a><a id="11100" href="Cubical.Foundations.Equiv.html#11100" class="Bound">f</a> <a id="11102" class="Symbol">:</a> <a id="11104" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="11106" class="Symbol">→</a> <a id="11108" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="11109" class="Symbol">)</a> <a id="11111" class="Symbol">(</a><a id="11112" href="Cubical.Foundations.Equiv.html#11112" class="Bound">g</a> <a id="11114" class="Symbol">:</a> <a id="11116" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="11118" class="Symbol">→</a> <a id="11120" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="11121" class="Symbol">)</a> <a id="11123" class="Symbol">→</a> <a id="11125" href="Cubical.Foundations.Equiv.html#11100" class="Bound">f</a> <a id="11127" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11129" href="Cubical.Foundations.Equiv.html#11112" class="Bound">g</a> <a id="11131" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11133" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="11139" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="11141" class="Symbol">→</a> <a id="11143" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11151" href="Cubical.Foundations.Equiv.html#11100" class="Bound">f</a> <a id="11153" class="Symbol">→</a> <a id="11155" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11163" href="Cubical.Foundations.Equiv.html#11112" class="Bound">g</a>
<a id="11165" href="Cubical.Foundations.Equiv.html#11078" class="Function">composesToId→Equiv</a> <a id="11184" href="Cubical.Foundations.Equiv.html#11184" class="Bound">f</a> <a id="11186" href="Cubical.Foundations.Equiv.html#11186" class="Bound">g</a> <a id="11188" href="Cubical.Foundations.Equiv.html#11188" class="Bound">id</a> <a id="11191" href="Cubical.Foundations.Equiv.html#11191" class="Bound">iseqf</a> <a id="11197" class="Symbol">=</a>
  <a id="11201" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a>
    <a id="11218" class="Symbol">(</a><a id="11219" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="11223" href="Cubical.Foundations.Equiv.html#11186" class="Bound">g</a> <a id="11225" href="Cubical.Foundations.Equiv.html#11184" class="Bound">f</a>
         <a id="11236" class="Symbol">(λ</a> <a id="11239" href="Cubical.Foundations.Equiv.html#11239" class="Bound">b</a> <a id="11241" class="Symbol">→</a> <a id="11243" class="Symbol">(λ</a> <a id="11246" href="Cubical.Foundations.Equiv.html#11246" class="Bound">i</a> <a id="11248" class="Symbol">→</a> <a id="11250" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="11262" href="Cubical.Foundations.Equiv.html#11191" class="Bound">iseqf</a> <a id="11268" class="Symbol">(</a><a id="11269" href="Cubical.Foundations.Equiv.html#11184" class="Bound">f</a> <a id="11271" href="Cubical.Foundations.Equiv.html#11239" class="Bound">b</a><a id="11272" class="Symbol">)</a> <a id="11274" class="Symbol">.</a><a id="11275" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11279" class="Symbol">(</a><a id="11280" href="Cubical.Foundations.Equiv.html#11186" class="Bound">g</a> <a id="11282" class="Symbol">(</a><a id="11283" href="Cubical.Foundations.Equiv.html#11184" class="Bound">f</a> <a id="11285" href="Cubical.Foundations.Equiv.html#11239" class="Bound">b</a><a id="11286" class="Symbol">)</a> <a id="11288" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11290" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11295" class="Symbol">(λ</a> <a id="11298" href="Cubical.Foundations.Equiv.html#11298" class="Bound">h</a> <a id="11300" class="Symbol">→</a> <a id="11302" href="Cubical.Foundations.Equiv.html#11298" class="Bound">h</a> <a id="11304" class="Symbol">(</a><a id="11305" href="Cubical.Foundations.Equiv.html#11184" class="Bound">f</a> <a id="11307" href="Cubical.Foundations.Equiv.html#11239" class="Bound">b</a><a id="11308" class="Symbol">))</a> <a id="11311" href="Cubical.Foundations.Equiv.html#11188" class="Bound">id</a><a id="11313" class="Symbol">)</a> <a id="11315" class="Symbol">(</a><a id="11316" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11318" href="Cubical.Foundations.Equiv.html#11246" class="Bound">i</a><a id="11319" class="Symbol">)</a> <a id="11321" class="Symbol">.</a><a id="11322" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="11325" class="Symbol">)</a>
                <a id="11343" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11346" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11351" class="Symbol">(λ</a> <a id="11354" href="Cubical.Foundations.Equiv.html#11354" class="Bound">x</a> <a id="11356" class="Symbol">→</a> <a id="11358" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="11370" href="Cubical.Foundations.Equiv.html#11191" class="Bound">iseqf</a> <a id="11376" class="Symbol">(</a><a id="11377" href="Cubical.Foundations.Equiv.html#11184" class="Bound">f</a> <a id="11379" href="Cubical.Foundations.Equiv.html#11239" class="Bound">b</a><a id="11380" class="Symbol">)</a> <a id="11382" class="Symbol">.</a><a id="11383" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11387" class="Symbol">.</a><a id="11388" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="11391" class="Symbol">)</a> <a id="11393" href="Cubical.Foundations.Equiv.html#11188" class="Bound">id</a>
                <a id="11412" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11415" class="Symbol">λ</a> <a id="11417" href="Cubical.Foundations.Equiv.html#11417" class="Bound">i</a> <a id="11419" class="Symbol">→</a> <a id="11421" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="11433" href="Cubical.Foundations.Equiv.html#11191" class="Bound">iseqf</a> <a id="11439" class="Symbol">(</a><a id="11440" href="Cubical.Foundations.Equiv.html#11184" class="Bound">f</a> <a id="11442" href="Cubical.Foundations.Equiv.html#11239" class="Bound">b</a><a id="11443" class="Symbol">)</a> <a id="11445" class="Symbol">.</a><a id="11446" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11450" class="Symbol">(</a><a id="11451" href="Cubical.Foundations.Equiv.html#11239" class="Bound">b</a> <a id="11453" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11455" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11459" class="Symbol">)</a> <a id="11461" href="Cubical.Foundations.Equiv.html#11417" class="Bound">i</a> <a id="11463" class="Symbol">.</a><a id="11464" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="11467" class="Symbol">)</a>
         <a id="11478" class="Symbol">λ</a> <a id="11480" href="Cubical.Foundations.Equiv.html#11480" class="Bound">a</a> <a id="11482" href="Cubical.Foundations.Equiv.html#11482" class="Bound">i</a> <a id="11484" class="Symbol">→</a> <a id="11486" href="Cubical.Foundations.Equiv.html#11188" class="Bound">id</a> <a id="11489" href="Cubical.Foundations.Equiv.html#11482" class="Bound">i</a> <a id="11491" href="Cubical.Foundations.Equiv.html#11480" class="Bound">a</a><a id="11492" class="Symbol">)</a>

<a id="precomposesToId→Equiv"></a><a id="11495" href="Cubical.Foundations.Equiv.html#11495" class="Function">precomposesToId→Equiv</a> <a id="11517" class="Symbol">:</a> <a id="11519" class="Symbol">(</a><a id="11520" href="Cubical.Foundations.Equiv.html#11520" class="Bound">f</a> <a id="11522" class="Symbol">:</a> <a id="11524" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="11526" class="Symbol">→</a> <a id="11528" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="11529" class="Symbol">)</a> <a id="11531" class="Symbol">(</a><a id="11532" href="Cubical.Foundations.Equiv.html#11532" class="Bound">g</a> <a id="11534" class="Symbol">:</a> <a id="11536" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="11538" class="Symbol">→</a> <a id="11540" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a><a id="11541" class="Symbol">)</a> <a id="11543" class="Symbol">→</a> <a id="11545" href="Cubical.Foundations.Equiv.html#11520" class="Bound">f</a> <a id="11547" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11549" href="Cubical.Foundations.Equiv.html#11532" class="Bound">g</a> <a id="11551" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11553" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="11559" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a> <a id="11561" class="Symbol">→</a> <a id="11563" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11571" href="Cubical.Foundations.Equiv.html#11532" class="Bound">g</a> <a id="11573" class="Symbol">→</a> <a id="11575" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11583" href="Cubical.Foundations.Equiv.html#11520" class="Bound">f</a>
<a id="11585" href="Cubical.Foundations.Equiv.html#11495" class="Function">precomposesToId→Equiv</a> <a id="11607" href="Cubical.Foundations.Equiv.html#11607" class="Bound">f</a> <a id="11609" href="Cubical.Foundations.Equiv.html#11609" class="Bound">g</a> <a id="11611" href="Cubical.Foundations.Equiv.html#11611" class="Bound">id</a> <a id="11614" href="Cubical.Foundations.Equiv.html#11614" class="Bound">iseqg</a> <a id="11620" class="Symbol">=</a>  <a id="11623" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11629" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11637" class="Symbol">(</a><a id="11638" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11642" href="Cubical.Foundations.Equiv.html#11721" class="Function">f-≡-g⁻</a><a id="11648" class="Symbol">)</a> <a id="11650" class="Symbol">(</a><a id="11651" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11655" class="Symbol">(</a><a id="11656" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11665" class="Symbol">(_</a> <a id="11668" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11670" href="Cubical.Foundations.Equiv.html#11614" class="Bound">iseqg</a><a id="11675" class="Symbol">)))</a>
  <a id="11681" class="Keyword">where</a>
     <a id="11692" href="Cubical.Foundations.Equiv.html#11692" class="Function">g⁻</a> <a id="11695" class="Symbol">=</a> <a id="11697" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Cubical.Foundations.Equiv.html#11609" class="Bound">g</a> <a id="11706" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11708" href="Cubical.Foundations.Equiv.html#11614" class="Bound">iseqg</a><a id="11713" class="Symbol">)</a>

     <a id="11721" href="Cubical.Foundations.Equiv.html#11721" class="Function">f-≡-g⁻</a> <a id="11728" class="Symbol">:</a> <a id="11730" class="Symbol">_</a>
     <a id="11737" href="Cubical.Foundations.Equiv.html#11721" class="Function">f-≡-g⁻</a> <a id="11744" class="Symbol">=</a> <a id="11746" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11751" class="Symbol">(</a><a id="11752" href="Cubical.Foundations.Equiv.html#11607" class="Bound">f</a> <a id="11754" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘_</a> <a id="11757" class="Symbol">)</a> <a id="11759" class="Symbol">(</a><a id="11760" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11765" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11769" class="Symbol">(</a><a id="11770" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11774" class="Symbol">(</a><a id="11775" href="Cubical.Foundations.Equiv.html#5186" class="Function">invEquiv-is-linv</a> <a id="11792" class="Symbol">(</a><a id="11793" href="Cubical.Foundations.Equiv.html#11609" class="Bound">g</a> <a id="11795" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11797" href="Cubical.Foundations.Equiv.html#11614" class="Bound">iseqg</a><a id="11802" class="Symbol">))))</a> <a id="11807" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11809" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11814" class="Symbol">(</a><a id="11815" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="11818" href="Cubical.Foundations.Equiv.html#11692" class="Function">g⁻</a><a id="11820" class="Symbol">)</a> <a id="11822" href="Cubical.Foundations.Equiv.html#11611" class="Bound">id</a>

<a id="11826" class="Comment">-- equivalence between isEquiv and isEquiv&#39;</a>

<a id="isEquiv-isEquiv&#39;-Iso"></a><a id="11871" href="Cubical.Foundations.Equiv.html#11871" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11892" class="Symbol">:</a> <a id="11894" class="Symbol">(</a><a id="11895" href="Cubical.Foundations.Equiv.html#11895" class="Bound">f</a> <a id="11897" class="Symbol">:</a> <a id="11899" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="11901" class="Symbol">→</a> <a id="11903" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="11904" class="Symbol">)</a> <a id="11906" class="Symbol">→</a> <a id="11908" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11912" class="Symbol">(</a><a id="11913" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="11921" href="Cubical.Foundations.Equiv.html#11895" class="Bound">f</a><a id="11922" class="Symbol">)</a> <a id="11924" class="Symbol">(</a><a id="11925" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="11934" href="Cubical.Foundations.Equiv.html#11895" class="Bound">f</a><a id="11935" class="Symbol">)</a>
<a id="11937" href="Cubical.Foundations.Equiv.html#11871" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="11958" href="Cubical.Foundations.Equiv.html#11958" class="Bound">f</a> <a id="11960" class="Symbol">.</a><a id="11961" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="11965" href="Cubical.Foundations.Equiv.html#11965" class="Bound">p</a> <a id="11967" class="Symbol">=</a> <a id="11969" href="Cubical.Foundations.Equiv.html#11965" class="Bound">p</a> <a id="11971" class="Symbol">.</a><a id="11972" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a>
<a id="11984" href="Cubical.Foundations.Equiv.html#11871" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="12005" href="Cubical.Foundations.Equiv.html#12005" class="Bound">f</a> <a id="12007" class="Symbol">.</a><a id="12008" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="12012" href="Cubical.Foundations.Equiv.html#12012" class="Bound">q</a> <a id="12014" class="Symbol">.</a><a id="12015" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="12027" class="Symbol">=</a> <a id="12029" href="Cubical.Foundations.Equiv.html#12012" class="Bound">q</a>
<a id="12031" href="Cubical.Foundations.Equiv.html#11871" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="12052" href="Cubical.Foundations.Equiv.html#12052" class="Bound">f</a> <a id="12054" class="Symbol">.</a><a id="12055" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="12059" href="Cubical.Foundations.Equiv.html#12059" class="Bound">q</a> <a id="12061" class="Symbol">=</a> <a id="12063" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12068" href="Cubical.Foundations.Equiv.html#11871" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="12089" href="Cubical.Foundations.Equiv.html#12089" class="Bound">f</a> <a id="12091" class="Symbol">.</a><a id="12092" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="12096" href="Cubical.Foundations.Equiv.html#12096" class="Bound">p</a> <a id="12098" href="Cubical.Foundations.Equiv.html#12098" class="Bound">i</a> <a id="12100" class="Symbol">.</a><a id="12101" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="12113" class="Symbol">=</a> <a id="12115" href="Cubical.Foundations.Equiv.html#12096" class="Bound">p</a> <a id="12117" class="Symbol">.</a><a id="12118" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a>

<a id="isEquiv≃isEquiv&#39;"></a><a id="12131" href="Cubical.Foundations.Equiv.html#12131" class="Function">isEquiv≃isEquiv&#39;</a> <a id="12148" class="Symbol">:</a> <a id="12150" class="Symbol">(</a><a id="12151" href="Cubical.Foundations.Equiv.html#12151" class="Bound">f</a> <a id="12153" class="Symbol">:</a> <a id="12155" href="Cubical.Foundations.Equiv.html#767" class="Generalizable">A</a> <a id="12157" class="Symbol">→</a> <a id="12159" href="Cubical.Foundations.Equiv.html#769" class="Generalizable">B</a><a id="12160" class="Symbol">)</a> <a id="12162" class="Symbol">→</a> <a id="12164" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="12172" href="Cubical.Foundations.Equiv.html#12151" class="Bound">f</a> <a id="12174" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12176" href="Cubical.Foundations.Equiv.Base.html#1154" class="Function">isEquiv&#39;</a> <a id="12185" href="Cubical.Foundations.Equiv.html#12151" class="Bound">f</a>
<a id="12187" href="Cubical.Foundations.Equiv.html#12131" class="Function">isEquiv≃isEquiv&#39;</a> <a id="12204" href="Cubical.Foundations.Equiv.html#12204" class="Bound">f</a> <a id="12206" class="Symbol">=</a> <a id="12208" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12219" class="Symbol">(</a><a id="12220" href="Cubical.Foundations.Equiv.html#11871" class="Function">isEquiv-isEquiv&#39;-Iso</a> <a id="12241" href="Cubical.Foundations.Equiv.html#12204" class="Bound">f</a><a id="12242" class="Symbol">)</a>

<a id="12245" class="Comment">-- The fact that funExt is an equivalence can be found in Cubical.Functions.FunExtEquiv</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  Definitions for functions
-}</a>
<a id="35" class="Keyword">module</a> <a id="42" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="119" class="Keyword">private</a>
  <a id="129" class="Keyword">variable</a>
    <a id="142" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a> <a id="144" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a> <a id="147" href="Cubical.Foundations.Function.html#147" class="Generalizable">ℓ&#39;&#39;</a> <a id="151" class="Symbol">:</a> <a id="153" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="163" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="165" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a> <a id="168" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a> <a id="172" class="Symbol">:</a> <a id="174" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="179" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="185" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="187" class="Symbol">:</a> <a id="189" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="191" class="Symbol">→</a> <a id="193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="198" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="204" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="206" class="Symbol">:</a> <a id="208" class="Symbol">(</a><a id="209" href="Cubical.Foundations.Function.html#209" class="Bound">a</a> <a id="211" class="Symbol">:</a> <a id="213" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="214" class="Symbol">)</a> <a id="216" class="Symbol">→</a> <a id="218" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="220" href="Cubical.Foundations.Function.html#209" class="Bound">a</a> <a id="222" class="Symbol">→</a> <a id="224" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="229" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="235" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="237" class="Symbol">:</a> <a id="239" class="Symbol">(</a><a id="240" href="Cubical.Foundations.Function.html#240" class="Bound">a</a> <a id="242" class="Symbol">:</a> <a id="244" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="245" class="Symbol">)</a> <a id="247" class="Symbol">(</a><a id="248" href="Cubical.Foundations.Function.html#248" class="Bound">b</a> <a id="250" class="Symbol">:</a> <a id="252" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="254" href="Cubical.Foundations.Function.html#240" class="Bound">a</a><a id="255" class="Symbol">)</a> <a id="257" class="Symbol">→</a> <a id="259" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="261" href="Cubical.Foundations.Function.html#240" class="Bound">a</a> <a id="263" href="Cubical.Foundations.Function.html#248" class="Bound">b</a> <a id="265" class="Symbol">→</a> <a id="267" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="272" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="278" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="280" class="Symbol">:</a> <a id="282" class="Symbol">(</a><a id="283" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="285" class="Symbol">:</a> <a id="287" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="288" class="Symbol">)</a> <a id="290" class="Symbol">→</a> <a id="292" class="Symbol">(</a><a id="293" href="Cubical.Foundations.Function.html#293" class="Bound">y</a> <a id="295" class="Symbol">:</a> <a id="297" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="299" href="Cubical.Foundations.Function.html#283" class="Bound">x</a><a id="300" class="Symbol">)</a> <a id="302" class="Symbol">→</a> <a id="304" class="Symbol">(</a><a id="305" href="Cubical.Foundations.Function.html#305" class="Bound">z</a> <a id="307" class="Symbol">:</a> <a id="309" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="311" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="313" href="Cubical.Foundations.Function.html#293" class="Bound">y</a><a id="314" class="Symbol">)</a> <a id="316" class="Symbol">→</a> <a id="318" class="Symbol">(</a><a id="319" href="Cubical.Foundations.Function.html#319" class="Bound">w</a> <a id="321" class="Symbol">:</a> <a id="323" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="325" href="Cubical.Foundations.Function.html#283" class="Bound">x</a> <a id="327" href="Cubical.Foundations.Function.html#293" class="Bound">y</a> <a id="329" href="Cubical.Foundations.Function.html#305" class="Bound">z</a><a id="330" class="Symbol">)</a> <a id="332" class="Symbol">→</a> <a id="334" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="339" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>
    <a id="345" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="347" class="Symbol">:</a> <a id="349" class="Symbol">(</a><a id="350" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="352" class="Symbol">:</a> <a id="354" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="355" class="Symbol">)</a> <a id="357" class="Symbol">→</a> <a id="359" class="Symbol">(</a><a id="360" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="362" class="Symbol">:</a> <a id="364" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="366" href="Cubical.Foundations.Function.html#350" class="Bound">x</a><a id="367" class="Symbol">)</a> <a id="369" class="Symbol">→</a> <a id="371" class="Symbol">(</a><a id="372" href="Cubical.Foundations.Function.html#372" class="Bound">z</a> <a id="374" class="Symbol">:</a> <a id="376" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="378" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="380" href="Cubical.Foundations.Function.html#360" class="Bound">y</a><a id="381" class="Symbol">)</a> <a id="383" class="Symbol">→</a> <a id="385" class="Symbol">(</a><a id="386" href="Cubical.Foundations.Function.html#386" class="Bound">w</a> <a id="388" class="Symbol">:</a> <a id="390" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="392" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="394" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="396" href="Cubical.Foundations.Function.html#372" class="Bound">z</a><a id="397" class="Symbol">)</a> <a id="399" class="Symbol">→</a> <a id="401" class="Symbol">(</a><a id="402" href="Cubical.Foundations.Function.html#402" class="Bound">u</a> <a id="404" class="Symbol">:</a> <a id="406" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="408" href="Cubical.Foundations.Function.html#350" class="Bound">x</a> <a id="410" href="Cubical.Foundations.Function.html#360" class="Bound">y</a> <a id="412" href="Cubical.Foundations.Function.html#372" class="Bound">z</a> <a id="414" href="Cubical.Foundations.Function.html#386" class="Bound">w</a><a id="415" class="Symbol">)</a> <a id="417" class="Symbol">→</a> <a id="419" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="424" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a>

<a id="427" class="Comment">-- The identity function</a>
<a id="idfun"></a><a id="452" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="458" class="Symbol">:</a> <a id="460" class="Symbol">(</a><a id="461" href="Cubical.Foundations.Function.html#461" class="Bound">A</a> <a id="463" class="Symbol">:</a> <a id="465" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="470" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="471" class="Symbol">)</a> <a id="473" class="Symbol">→</a> <a id="475" href="Cubical.Foundations.Function.html#461" class="Bound">A</a> <a id="477" class="Symbol">→</a> <a id="479" href="Cubical.Foundations.Function.html#461" class="Bound">A</a>
<a id="481" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="487" class="Symbol">_</a> <a id="489" href="Cubical.Foundations.Function.html#489" class="Bound">x</a> <a id="491" class="Symbol">=</a> <a id="493" href="Cubical.Foundations.Function.html#489" class="Bound">x</a>

<a id="496" class="Comment">-- The membership relation (used to clarify the type of a term to Agda when inside a definition, like :: in Haskell)</a>
<a id="613" class="Comment">-- We introduce the syntax &quot;x :&gt; A&quot; below.</a>
<a id="hasType"></a><a id="656" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="664" class="Symbol">:</a> <a id="666" class="Symbol">(</a><a id="667" href="Cubical.Foundations.Function.html#667" class="Bound">A</a> <a id="669" class="Symbol">:</a> <a id="671" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="676" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="677" class="Symbol">)</a> <a id="679" class="Symbol">→</a> <a id="681" href="Cubical.Foundations.Function.html#667" class="Bound">A</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Foundations.Function.html#667" class="Bound">A</a>
<a id="687" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a> <a id="695" class="Symbol">_</a> <a id="697" href="Cubical.Foundations.Function.html#697" class="Bound">x</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Foundations.Function.html#697" class="Bound">x</a>

<a id="704" class="Keyword">infixr</a> <a id="711" class="Number">-8</a> <a id="714" href="Cubical.Foundations.Function.html#656" class="Function">hasType</a>

<a id="723" class="Keyword">syntax</a> hasType <a id="738" class="Bound">A</a> <a id="740" class="Bound">x</a> <a id="742" class="Symbol">=</a> <a id="744" class="Bound">x</a> <a id="746" class="Function">:&gt;</a> <a id="749" class="Bound">A</a>

<a id="752" class="Keyword">infixr</a> <a id="759" class="Number">-1</a> <a id="762" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a>

<a id="_$_"></a><a id="767" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a> <a id="771" class="Symbol">:</a> <a id="773" class="Symbol">∀</a> <a id="775" class="Symbol">{</a><a id="776" href="Cubical.Foundations.Function.html#776" class="Bound">ℓ</a> <a id="778" href="Cubical.Foundations.Function.html#778" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">}</a> <a id="782" class="Symbol">{</a><a id="783" href="Cubical.Foundations.Function.html#783" class="Bound">A</a> <a id="785" class="Symbol">:</a> <a id="787" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="792" href="Cubical.Foundations.Function.html#776" class="Bound">ℓ</a><a id="793" class="Symbol">}</a> <a id="795" class="Symbol">{</a><a id="796" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="798" class="Symbol">:</a> <a id="800" href="Cubical.Foundations.Function.html#783" class="Bound">A</a> <a id="802" class="Symbol">→</a> <a id="804" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="809" href="Cubical.Foundations.Function.html#778" class="Bound">ℓ&#39;</a><a id="811" class="Symbol">}</a> <a id="813" class="Symbol">→</a> <a id="815" class="Symbol">((</a><a id="817" href="Cubical.Foundations.Function.html#817" class="Bound">a</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Function.html#783" class="Bound">A</a><a id="822" class="Symbol">)</a> <a id="824" class="Symbol">→</a> <a id="826" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="828" href="Cubical.Foundations.Function.html#817" class="Bound">a</a><a id="829" class="Symbol">)</a> <a id="831" class="Symbol">→</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Foundations.Function.html#834" class="Bound">a</a> <a id="836" class="Symbol">:</a> <a id="838" href="Cubical.Foundations.Function.html#783" class="Bound">A</a><a id="839" class="Symbol">)</a> <a id="841" class="Symbol">→</a> <a id="843" href="Cubical.Foundations.Function.html#796" class="Bound">B</a> <a id="845" href="Cubical.Foundations.Function.html#834" class="Bound">a</a>
<a id="847" href="Cubical.Foundations.Function.html#847" class="Bound">f</a> <a id="849" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="851" href="Cubical.Foundations.Function.html#851" class="Bound">a</a> <a id="853" class="Symbol">=</a> <a id="855" href="Cubical.Foundations.Function.html#847" class="Bound">f</a> <a id="857" href="Cubical.Foundations.Function.html#851" class="Bound">a</a>
<a id="859" class="Symbol">{-#</a> <a id="863" class="Keyword">INLINE</a> <a id="870" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$_</a> <a id="874" class="Symbol">#-}</a>

<a id="879" class="Keyword">infixr</a> <a id="886" class="Number">9</a> <a id="888" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="892" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a>

<a id="_∘_"></a><a id="898" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="902" class="Symbol">:</a> <a id="904" class="Symbol">(</a><a id="905" href="Cubical.Foundations.Function.html#905" class="Bound">g</a> <a id="907" class="Symbol">:</a> <a id="909" class="Symbol">{</a><a id="910" href="Cubical.Foundations.Function.html#910" class="Bound">a</a> <a id="912" class="Symbol">:</a> <a id="914" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">→</a> <a id="919" class="Symbol">(</a><a id="920" href="Cubical.Foundations.Function.html#920" class="Bound">b</a> <a id="922" class="Symbol">:</a> <a id="924" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="926" href="Cubical.Foundations.Function.html#910" class="Bound">a</a><a id="927" class="Symbol">)</a> <a id="929" class="Symbol">→</a> <a id="931" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="933" href="Cubical.Foundations.Function.html#910" class="Bound">a</a> <a id="935" href="Cubical.Foundations.Function.html#920" class="Bound">b</a><a id="936" class="Symbol">)</a> <a id="938" class="Symbol">→</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Foundations.Function.html#941" class="Bound">f</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Foundations.Function.html#946" class="Bound">a</a> <a id="948" class="Symbol">:</a> <a id="950" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="957" href="Cubical.Foundations.Function.html#946" class="Bound">a</a><a id="958" class="Symbol">)</a> <a id="960" class="Symbol">→</a> <a id="962" class="Symbol">(</a><a id="963" href="Cubical.Foundations.Function.html#963" class="Bound">a</a> <a id="965" class="Symbol">:</a> <a id="967" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">→</a> <a id="972" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="974" href="Cubical.Foundations.Function.html#963" class="Bound">a</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Function.html#941" class="Bound">f</a> <a id="979" href="Cubical.Foundations.Function.html#963" class="Bound">a</a><a id="980" class="Symbol">)</a>
<a id="982" href="Cubical.Foundations.Function.html#982" class="Bound">g</a> <a id="984" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="986" href="Cubical.Foundations.Function.html#986" class="Bound">f</a> <a id="988" class="Symbol">=</a> <a id="990" class="Symbol">λ</a> <a id="992" href="Cubical.Foundations.Function.html#992" class="Bound">x</a> <a id="994" class="Symbol">→</a> <a id="996" href="Cubical.Foundations.Function.html#982" class="Bound">g</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Foundations.Function.html#986" class="Bound">f</a> <a id="1001" href="Cubical.Foundations.Function.html#992" class="Bound">x</a><a id="1002" class="Symbol">)</a>
<a id="1004" class="Symbol">{-#</a> <a id="1008" class="Keyword">INLINE</a> <a id="1015" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a> <a id="1019" class="Symbol">#-}</a>

<a id="_∘S_"></a><a id="1024" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a> <a id="1029" class="Symbol">:</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a><a id="1040" class="Symbol">)</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.Foundations.Function.html#165" class="Generalizable">A&#39;</a><a id="1051" class="Symbol">)</a> <a id="1053" class="Symbol">→</a> <a id="1055" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Cubical.Foundations.Function.html#168" class="Generalizable">A&#39;&#39;</a>
<a id="1063" href="Cubical.Foundations.Function.html#1063" class="Bound">g</a> <a id="1065" href="Cubical.Foundations.Function.html#1024" class="Function Operator">∘S</a> <a id="1068" href="Cubical.Foundations.Function.html#1068" class="Bound">f</a> <a id="1070" class="Symbol">=</a> <a id="1072" class="Symbol">λ</a> <a id="1074" href="Cubical.Foundations.Function.html#1074" class="Bound">x</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="Cubical.Foundations.Function.html#1063" class="Bound">g</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Cubical.Foundations.Function.html#1068" class="Bound">f</a> <a id="1083" href="Cubical.Foundations.Function.html#1074" class="Bound">x</a><a id="1084" class="Symbol">)</a>
<a id="1086" class="Symbol">{-#</a> <a id="1090" class="Keyword">INLINE</a> <a id="1097" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a> <a id="1102" class="Symbol">#-}</a>

<a id="∘-assoc"></a><a id="1107" href="Cubical.Foundations.Function.html#1107" class="Function">∘-assoc</a> <a id="1115" class="Symbol">:</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1120" class="Symbol">:</a> <a id="1122" class="Symbol">{</a><a id="1123" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1128" class="Symbol">}</a> <a id="1130" class="Symbol">{</a><a id="1131" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1137" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a><a id="1138" class="Symbol">}</a> <a id="1140" class="Symbol">→</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Cubical.Foundations.Function.html#1143" class="Bound">c</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1149" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1151" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="1158" href="Cubical.Foundations.Function.html#1123" class="Bound">a</a> <a id="1160" href="Cubical.Foundations.Function.html#1131" class="Bound">b</a> <a id="1162" href="Cubical.Foundations.Function.html#1143" class="Bound">c</a><a id="1163" class="Symbol">)</a>
          <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.Foundations.Function.html#1191" class="Bound">b</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1197" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="1204" href="Cubical.Foundations.Function.html#1181" class="Bound">a</a> <a id="1206" href="Cubical.Foundations.Function.html#1191" class="Bound">b</a><a id="1207" class="Symbol">)</a>
          <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a> <a id="1222" class="Symbol">:</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Cubical.Foundations.Function.html#1225" class="Bound">a</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">→</a> <a id="1234" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1236" href="Cubical.Foundations.Function.html#1225" class="Bound">a</a><a id="1237" class="Symbol">)</a>
        <a id="1247" class="Symbol">→</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1252" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1254" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a><a id="1255" class="Symbol">)</a> <a id="1257" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1259" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a> <a id="1261" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1263" href="Cubical.Foundations.Function.html#1118" class="Bound">h</a> <a id="1265" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Function.html#1176" class="Bound">g</a> <a id="1270" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1272" href="Cubical.Foundations.Function.html#1220" class="Bound">f</a><a id="1273" class="Symbol">)</a>
<a id="1275" href="Cubical.Foundations.Function.html#1107" class="Function">∘-assoc</a> <a id="1283" href="Cubical.Foundations.Function.html#1283" class="Bound">h</a> <a id="1285" href="Cubical.Foundations.Function.html#1285" class="Bound">g</a> <a id="1287" href="Cubical.Foundations.Function.html#1287" class="Bound">f</a> <a id="1289" href="Cubical.Foundations.Function.html#1289" class="Bound">i</a> <a id="1291" href="Cubical.Foundations.Function.html#1291" class="Bound">x</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Cubical.Foundations.Function.html#1283" class="Bound">h</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Foundations.Function.html#1285" class="Bound">g</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.Foundations.Function.html#1287" class="Bound">f</a> <a id="1303" href="Cubical.Foundations.Function.html#1291" class="Bound">x</a><a id="1304" class="Symbol">))</a>

<a id="∘-idˡ"></a><a id="1308" href="Cubical.Foundations.Function.html#1308" class="Function">∘-idˡ</a> <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a> <a id="1319" class="Symbol">:</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Function.html#1322" class="Bound">a</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1333" href="Cubical.Foundations.Function.html#1322" class="Bound">a</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a> <a id="1340" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1342" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1348" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1350" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1352" href="Cubical.Foundations.Function.html#1317" class="Bound">f</a>
<a id="1354" href="Cubical.Foundations.Function.html#1308" class="Function">∘-idˡ</a> <a id="1360" href="Cubical.Foundations.Function.html#1360" class="Bound">f</a> <a id="1362" href="Cubical.Foundations.Function.html#1362" class="Bound">i</a> <a id="1364" href="Cubical.Foundations.Function.html#1364" class="Bound">x</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Cubical.Foundations.Function.html#1360" class="Bound">f</a> <a id="1370" href="Cubical.Foundations.Function.html#1364" class="Bound">x</a>

<a id="∘-idʳ"></a><a id="1373" href="Cubical.Foundations.Function.html#1373" class="Function">∘-idʳ</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a> <a id="1384" class="Symbol">:</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Cubical.Foundations.Function.html#1387" class="Bound">a</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1392" class="Symbol">)</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1398" href="Cubical.Foundations.Function.html#1387" class="Bound">a</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">→</a> <a id="1403" class="Symbol">(λ</a> <a id="1406" class="Symbol">{</a><a id="1407" href="Cubical.Foundations.Function.html#1407" class="Bound">a</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="1421" href="Cubical.Foundations.Function.html#1407" class="Bound">a</a><a id="1422" class="Symbol">))</a> <a id="1425" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1427" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a> <a id="1429" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1431" href="Cubical.Foundations.Function.html#1382" class="Bound">f</a>
<a id="1433" href="Cubical.Foundations.Function.html#1373" class="Function">∘-idʳ</a> <a id="1439" href="Cubical.Foundations.Function.html#1439" class="Bound">f</a> <a id="1441" href="Cubical.Foundations.Function.html#1441" class="Bound">i</a> <a id="1443" href="Cubical.Foundations.Function.html#1443" class="Bound">x</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="Cubical.Foundations.Function.html#1439" class="Bound">f</a> <a id="1449" href="Cubical.Foundations.Function.html#1443" class="Bound">x</a>

<a id="flip"></a><a id="1452" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1457" class="Symbol">:</a> <a id="1459" class="Symbol">{</a><a id="1460" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1469" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">{</a><a id="1474" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1476" class="Symbol">:</a> <a id="1478" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1491" href="Cubical.Foundations.Function.html#147" class="Generalizable">ℓ&#39;&#39;</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">→</a>
       <a id="1505" class="Symbol">((</a><a id="1507" href="Cubical.Foundations.Function.html#1507" class="Bound">x</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Cubical.Foundations.Function.html#1515" class="Bound">y</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1526" href="Cubical.Foundations.Function.html#1507" class="Bound">x</a> <a id="1528" href="Cubical.Foundations.Function.html#1515" class="Bound">y</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">→</a> <a id="1533" class="Symbol">((</a><a id="1535" href="Cubical.Foundations.Function.html#1535" class="Bound">y</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Cubical.Foundations.Function.html#1460" class="Bound">B</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Cubical.Foundations.Function.html#1543" class="Bound">x</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="1548" class="Symbol">)</a> <a id="1550" class="Symbol">→</a> <a id="1552" href="Cubical.Foundations.Function.html#1474" class="Bound">C</a> <a id="1554" href="Cubical.Foundations.Function.html#1543" class="Bound">x</a> <a id="1556" href="Cubical.Foundations.Function.html#1535" class="Bound">y</a><a id="1557" class="Symbol">)</a>
<a id="1559" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1564" href="Cubical.Foundations.Function.html#1564" class="Bound">f</a> <a id="1566" href="Cubical.Foundations.Function.html#1566" class="Bound">y</a> <a id="1568" href="Cubical.Foundations.Function.html#1568" class="Bound">x</a> <a id="1570" class="Symbol">=</a> <a id="1572" href="Cubical.Foundations.Function.html#1564" class="Bound">f</a> <a id="1574" href="Cubical.Foundations.Function.html#1568" class="Bound">x</a> <a id="1576" href="Cubical.Foundations.Function.html#1566" class="Bound">y</a>
<a id="1578" class="Symbol">{-#</a> <a id="1582" class="Keyword">INLINE</a> <a id="1589" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1594" class="Symbol">#-}</a>

<a id="const"></a><a id="1599" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1605" class="Symbol">:</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Cubical.Foundations.Function.html#1608" class="Bound">B</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1617" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="1618" class="Symbol">}</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Foundations.Function.html#1608" class="Bound">B</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a>
<a id="1632" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1638" href="Cubical.Foundations.Function.html#1638" class="Bound">x</a> <a id="1640" class="Symbol">=</a> <a id="1642" class="Symbol">λ</a> <a id="1644" href="Cubical.Foundations.Function.html#1644" class="Bound">_</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Cubical.Foundations.Function.html#1638" class="Bound">x</a>
<a id="1650" class="Symbol">{-#</a> <a id="1654" class="Keyword">INLINE</a> <a id="1661" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1667" class="Symbol">#-}</a>

<a id="converse"></a><a id="1672" href="Cubical.Foundations.Function.html#1672" class="Function">converse</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">{</a><a id="1684" href="Cubical.Foundations.Function.html#1684" class="Bound">A</a> <a id="1686" class="Symbol">:</a> <a id="1688" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1693" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="1694" class="Symbol">}</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Cubical.Foundations.Function.html#1697" class="Bound">B</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1706" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Cubical.Foundations.Function.html#1711" class="Bound">C</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1720" href="Cubical.Foundations.Function.html#147" class="Generalizable">ℓ&#39;&#39;</a><a id="1723" class="Symbol">}</a> <a id="1725" class="Symbol">→</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Foundations.Function.html#1684" class="Bound">A</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="Cubical.Foundations.Function.html#1697" class="Bound">B</a><a id="1733" class="Symbol">)</a> <a id="1735" class="Symbol">→</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Cubical.Foundations.Function.html#1697" class="Bound">B</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Cubical.Foundations.Function.html#1711" class="Bound">C</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">→</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Cubical.Foundations.Function.html#1684" class="Bound">A</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Cubical.Foundations.Function.html#1711" class="Bound">C</a><a id="1753" class="Symbol">)</a>
<a id="1755" href="Cubical.Foundations.Function.html#1672" class="Function">converse</a> <a id="1764" class="Symbol">=</a> <a id="1766" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1771" href="Cubical.Foundations.Function.html#1024" class="Function Operator">_∘S_</a>

<a id="case_of_"></a><a id="1777" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case_of_</a> <a id="1786" class="Symbol">:</a> <a id="1788" class="Symbol">∀</a> <a id="1790" class="Symbol">{</a><a id="1791" href="Cubical.Foundations.Function.html#1791" class="Bound">ℓ</a> <a id="1793" href="Cubical.Foundations.Function.html#1793" class="Bound">ℓ&#39;</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">{</a><a id="1798" href="Cubical.Foundations.Function.html#1798" class="Bound">A</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1807" href="Cubical.Foundations.Function.html#1791" class="Bound">ℓ</a><a id="1808" class="Symbol">}</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Cubical.Foundations.Function.html#1811" class="Bound">B</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Cubical.Foundations.Function.html#1798" class="Bound">A</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1824" href="Cubical.Foundations.Function.html#1793" class="Bound">ℓ&#39;</a><a id="1826" class="Symbol">}</a> <a id="1828" class="Symbol">→</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Function.html#1831" class="Bound">x</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.Foundations.Function.html#1798" class="Bound">A</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Symbol">→</a> <a id="1840" class="Symbol">(∀</a> <a id="1843" href="Cubical.Foundations.Function.html#1843" class="Bound">x</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Cubical.Foundations.Function.html#1811" class="Bound">B</a> <a id="1849" href="Cubical.Foundations.Function.html#1843" class="Bound">x</a><a id="1850" class="Symbol">)</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Cubical.Foundations.Function.html#1811" class="Bound">B</a> <a id="1856" href="Cubical.Foundations.Function.html#1831" class="Bound">x</a>
<a id="1858" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case</a> <a id="1863" href="Cubical.Foundations.Function.html#1863" class="Bound">x</a> <a id="1865" href="Cubical.Foundations.Function.html#1777" class="Function Operator">of</a> <a id="1868" href="Cubical.Foundations.Function.html#1868" class="Bound">f</a> <a id="1870" class="Symbol">=</a> <a id="1872" href="Cubical.Foundations.Function.html#1868" class="Bound">f</a> <a id="1874" href="Cubical.Foundations.Function.html#1863" class="Bound">x</a>
<a id="1876" class="Symbol">{-#</a> <a id="1880" class="Keyword">INLINE</a> <a id="1887" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case_of_</a> <a id="1896" class="Symbol">#-}</a>

<a id="case_return_of_"></a><a id="1901" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case_return_of_</a> <a id="1917" class="Symbol">:</a> <a id="1919" class="Symbol">∀</a> <a id="1921" class="Symbol">{</a><a id="1922" href="Cubical.Foundations.Function.html#1922" class="Bound">ℓ</a> <a id="1924" href="Cubical.Foundations.Function.html#1924" class="Bound">ℓ&#39;</a><a id="1926" class="Symbol">}</a> <a id="1928" class="Symbol">{</a><a id="1929" href="Cubical.Foundations.Function.html#1929" class="Bound">A</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1938" href="Cubical.Foundations.Function.html#1922" class="Bound">ℓ</a><a id="1939" class="Symbol">}</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Cubical.Foundations.Function.html#1942" class="Bound">x</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Cubical.Foundations.Function.html#1929" class="Bound">A</a><a id="1947" class="Symbol">)</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Cubical.Foundations.Function.html#1950" class="Bound">B</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="Cubical.Foundations.Function.html#1929" class="Bound">A</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1963" href="Cubical.Foundations.Function.html#1924" class="Bound">ℓ&#39;</a><a id="1965" class="Symbol">)</a> <a id="1967" class="Symbol">→</a> <a id="1969" class="Symbol">(∀</a> <a id="1972" href="Cubical.Foundations.Function.html#1972" class="Bound">x</a> <a id="1974" class="Symbol">→</a> <a id="1976" href="Cubical.Foundations.Function.html#1950" class="Bound">B</a> <a id="1978" href="Cubical.Foundations.Function.html#1972" class="Bound">x</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Symbol">→</a> <a id="1983" href="Cubical.Foundations.Function.html#1950" class="Bound">B</a> <a id="1985" href="Cubical.Foundations.Function.html#1942" class="Bound">x</a>
<a id="1987" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case</a> <a id="1992" href="Cubical.Foundations.Function.html#1992" class="Bound">x</a> <a id="1994" href="Cubical.Foundations.Function.html#1901" class="Function Operator">return</a> <a id="2001" href="Cubical.Foundations.Function.html#2001" class="Bound">P</a> <a id="2003" href="Cubical.Foundations.Function.html#1901" class="Function Operator">of</a> <a id="2006" href="Cubical.Foundations.Function.html#2006" class="Bound">f</a> <a id="2008" class="Symbol">=</a> <a id="2010" href="Cubical.Foundations.Function.html#2006" class="Bound">f</a> <a id="2012" href="Cubical.Foundations.Function.html#1992" class="Bound">x</a>
<a id="2014" class="Symbol">{-#</a> <a id="2018" class="Keyword">INLINE</a> <a id="2025" href="Cubical.Foundations.Function.html#1901" class="Function Operator">case_return_of_</a> <a id="2041" class="Symbol">#-}</a>

<a id="uncurry"></a><a id="2046" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2054" class="Symbol">:</a> <a id="2056" class="Symbol">((</a><a id="2058" href="Cubical.Foundations.Function.html#2058" class="Bound">x</a> <a id="2060" class="Symbol">:</a> <a id="2062" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2063" class="Symbol">)</a> <a id="2065" class="Symbol">→</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Cubical.Foundations.Function.html#2068" class="Bound">y</a> <a id="2070" class="Symbol">:</a> <a id="2072" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2074" href="Cubical.Foundations.Function.html#2058" class="Bound">x</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2081" href="Cubical.Foundations.Function.html#2058" class="Bound">x</a> <a id="2083" href="Cubical.Foundations.Function.html#2068" class="Bound">y</a><a id="2084" class="Symbol">)</a> <a id="2086" class="Symbol">→</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Cubical.Foundations.Function.html#2089" class="Bound">p</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2095" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2097" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">→</a> <a id="2102" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2109" href="Cubical.Foundations.Function.html#2089" class="Bound">p</a><a id="2110" class="Symbol">)</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2117" href="Cubical.Foundations.Function.html#2089" class="Bound">p</a><a id="2118" class="Symbol">)</a>
<a id="2120" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2128" href="Cubical.Foundations.Function.html#2128" class="Bound">f</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Cubical.Foundations.Function.html#2131" class="Bound">x</a> <a id="2133" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2135" href="Cubical.Foundations.Function.html#2135" class="Bound">y</a><a id="2136" class="Symbol">)</a> <a id="2138" class="Symbol">=</a> <a id="2140" href="Cubical.Foundations.Function.html#2128" class="Bound">f</a> <a id="2142" href="Cubical.Foundations.Function.html#2131" class="Bound">x</a> <a id="2144" href="Cubical.Foundations.Function.html#2135" class="Bound">y</a>

<a id="uncurry2"></a><a id="2147" href="Cubical.Foundations.Function.html#2147" class="Function">uncurry2</a> <a id="2156" class="Symbol">:</a> <a id="2158" class="Symbol">((</a><a id="2160" href="Cubical.Foundations.Function.html#2160" class="Bound">x</a> <a id="2162" class="Symbol">:</a> <a id="2164" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">→</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Cubical.Foundations.Function.html#2170" class="Bound">y</a> <a id="2172" class="Symbol">:</a> <a id="2174" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2176" href="Cubical.Foundations.Function.html#2160" class="Bound">x</a><a id="2177" class="Symbol">)</a> <a id="2179" class="Symbol">→</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Cubical.Foundations.Function.html#2182" class="Bound">z</a> <a id="2184" class="Symbol">:</a> <a id="2186" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2188" href="Cubical.Foundations.Function.html#2160" class="Bound">x</a> <a id="2190" href="Cubical.Foundations.Function.html#2170" class="Bound">y</a><a id="2191" class="Symbol">)</a> <a id="2193" class="Symbol">→</a> <a id="2195" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2197" href="Cubical.Foundations.Function.html#2160" class="Bound">x</a> <a id="2199" href="Cubical.Foundations.Function.html#2170" class="Bound">y</a> <a id="2201" href="Cubical.Foundations.Function.html#2182" class="Bound">z</a><a id="2202" class="Symbol">)</a>
         <a id="2213" class="Symbol">→</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Cubical.Foundations.Function.html#2216" class="Bound">p</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2222" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2224" class="Symbol">(λ</a> <a id="2227" href="Cubical.Foundations.Function.html#2227" class="Bound">x</a> <a id="2229" class="Symbol">→</a> <a id="2231" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2236" href="Cubical.Foundations.Function.html#2227" class="Bound">x</a><a id="2237" class="Symbol">)</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2242" href="Cubical.Foundations.Function.html#2227" class="Bound">x</a><a id="2243" class="Symbol">)))</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Foundations.Function.html#2216" class="Bound">p</a> <a id="2254" class="Symbol">.</a><a id="2255" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Cubical.Foundations.Function.html#2216" class="Bound">p</a> <a id="2263" class="Symbol">.</a><a id="2264" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2268" class="Symbol">.</a><a id="2269" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2272" class="Symbol">)</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Cubical.Foundations.Function.html#2216" class="Bound">p</a> <a id="2277" class="Symbol">.</a><a id="2278" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2282" class="Symbol">.</a><a id="2283" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2286" class="Symbol">)</a>
<a id="2288" href="Cubical.Foundations.Function.html#2147" class="Function">uncurry2</a> <a id="2297" href="Cubical.Foundations.Function.html#2297" class="Bound">f</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Foundations.Function.html#2300" class="Bound">x</a> <a id="2302" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2304" href="Cubical.Foundations.Function.html#2304" class="Bound">y</a> <a id="2306" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2308" href="Cubical.Foundations.Function.html#2308" class="Bound">z</a><a id="2309" class="Symbol">)</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="Cubical.Foundations.Function.html#2297" class="Bound">f</a> <a id="2315" href="Cubical.Foundations.Function.html#2300" class="Bound">x</a> <a id="2317" href="Cubical.Foundations.Function.html#2304" class="Bound">y</a> <a id="2319" href="Cubical.Foundations.Function.html#2308" class="Bound">z</a>

<a id="uncurry3"></a><a id="2322" href="Cubical.Foundations.Function.html#2322" class="Function">uncurry3</a> <a id="2331" class="Symbol">:</a> <a id="2333" class="Symbol">((</a><a id="2335" href="Cubical.Foundations.Function.html#2335" class="Bound">x</a> <a id="2337" class="Symbol">:</a> <a id="2339" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2340" class="Symbol">)</a> <a id="2342" class="Symbol">→</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Foundations.Function.html#2345" class="Bound">y</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2351" href="Cubical.Foundations.Function.html#2335" class="Bound">x</a><a id="2352" class="Symbol">)</a> <a id="2354" class="Symbol">→</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Cubical.Foundations.Function.html#2357" class="Bound">z</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2363" href="Cubical.Foundations.Function.html#2335" class="Bound">x</a> <a id="2365" href="Cubical.Foundations.Function.html#2345" class="Bound">y</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Foundations.Function.html#2371" class="Bound">w</a> <a id="2373" class="Symbol">:</a> <a id="2375" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2377" href="Cubical.Foundations.Function.html#2335" class="Bound">x</a> <a id="2379" href="Cubical.Foundations.Function.html#2345" class="Bound">y</a> <a id="2381" href="Cubical.Foundations.Function.html#2357" class="Bound">z</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2388" href="Cubical.Foundations.Function.html#2335" class="Bound">x</a> <a id="2390" href="Cubical.Foundations.Function.html#2345" class="Bound">y</a> <a id="2392" href="Cubical.Foundations.Function.html#2357" class="Bound">z</a> <a id="2394" href="Cubical.Foundations.Function.html#2371" class="Bound">w</a><a id="2395" class="Symbol">)</a>
         <a id="2406" class="Symbol">→</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Foundations.Function.html#2409" class="Bound">p</a> <a id="2411" class="Symbol">:</a> <a id="2413" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2415" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2417" class="Symbol">(λ</a> <a id="2420" href="Cubical.Foundations.Function.html#2420" class="Bound">x</a> <a id="2422" class="Symbol">→</a> <a id="2424" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2429" href="Cubical.Foundations.Function.html#2420" class="Bound">x</a><a id="2430" class="Symbol">)</a> <a id="2432" class="Symbol">(λ</a> <a id="2435" href="Cubical.Foundations.Function.html#2435" class="Bound">y</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2444" href="Cubical.Foundations.Function.html#2420" class="Bound">x</a> <a id="2446" href="Cubical.Foundations.Function.html#2435" class="Bound">y</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2452" href="Cubical.Foundations.Function.html#2420" class="Bound">x</a> <a id="2454" href="Cubical.Foundations.Function.html#2435" class="Bound">y</a><a id="2455" class="Symbol">))))</a>
         <a id="2469" class="Symbol">→</a> <a id="2471" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Cubical.Foundations.Function.html#2409" class="Bound">p</a> <a id="2476" class="Symbol">.</a><a id="2477" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2480" class="Symbol">)</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Cubical.Foundations.Function.html#2409" class="Bound">p</a> <a id="2485" class="Symbol">.</a><a id="2486" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2490" class="Symbol">.</a><a id="2491" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2494" class="Symbol">)</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Cubical.Foundations.Function.html#2409" class="Bound">p</a> <a id="2499" class="Symbol">.</a><a id="2500" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2504" class="Symbol">.</a><a id="2505" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2509" class="Symbol">.</a><a id="2510" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Cubical.Foundations.Function.html#2409" class="Bound">p</a> <a id="2518" class="Symbol">.</a><a id="2519" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2523" class="Symbol">.</a><a id="2524" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2528" class="Symbol">.</a><a id="2529" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2532" class="Symbol">)</a>
<a id="2534" href="Cubical.Foundations.Function.html#2322" class="Function">uncurry3</a> <a id="2543" href="Cubical.Foundations.Function.html#2543" class="Bound">f</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Cubical.Foundations.Function.html#2546" class="Bound">x</a> <a id="2548" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2550" href="Cubical.Foundations.Function.html#2550" class="Bound">y</a> <a id="2552" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2554" href="Cubical.Foundations.Function.html#2554" class="Bound">z</a> <a id="2556" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2558" href="Cubical.Foundations.Function.html#2558" class="Bound">w</a><a id="2559" class="Symbol">)</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Cubical.Foundations.Function.html#2543" class="Bound">f</a> <a id="2565" href="Cubical.Foundations.Function.html#2546" class="Bound">x</a> <a id="2567" href="Cubical.Foundations.Function.html#2550" class="Bound">y</a> <a id="2569" href="Cubical.Foundations.Function.html#2554" class="Bound">z</a> <a id="2571" href="Cubical.Foundations.Function.html#2558" class="Bound">w</a>

<a id="uncurry4"></a><a id="2574" href="Cubical.Foundations.Function.html#2574" class="Function">uncurry4</a> <a id="2583" class="Symbol">:</a> <a id="2585" class="Symbol">((</a><a id="2587" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">→</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.Foundations.Function.html#2597" class="Bound">y</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2603" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">→</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.Function.html#2609" class="Bound">z</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2615" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2617" href="Cubical.Foundations.Function.html#2597" class="Bound">y</a><a id="2618" class="Symbol">)</a> <a id="2620" class="Symbol">→</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Cubical.Foundations.Function.html#2623" class="Bound">w</a> <a id="2625" class="Symbol">:</a> <a id="2627" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2629" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2631" href="Cubical.Foundations.Function.html#2597" class="Bound">y</a> <a id="2633" href="Cubical.Foundations.Function.html#2609" class="Bound">z</a><a id="2634" class="Symbol">)</a> <a id="2636" class="Symbol">→</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Cubical.Foundations.Function.html#2639" class="Bound">u</a> <a id="2641" class="Symbol">:</a> <a id="2643" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2645" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2647" href="Cubical.Foundations.Function.html#2597" class="Bound">y</a> <a id="2649" href="Cubical.Foundations.Function.html#2609" class="Bound">z</a> <a id="2651" href="Cubical.Foundations.Function.html#2623" class="Bound">w</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="2658" href="Cubical.Foundations.Function.html#2587" class="Bound">x</a> <a id="2660" href="Cubical.Foundations.Function.html#2597" class="Bound">y</a> <a id="2662" href="Cubical.Foundations.Function.html#2609" class="Bound">z</a> <a id="2664" href="Cubical.Foundations.Function.html#2623" class="Bound">w</a> <a id="2666" href="Cubical.Foundations.Function.html#2639" class="Bound">u</a><a id="2667" class="Symbol">)</a>
         <a id="2678" class="Symbol">→</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Cubical.Foundations.Function.html#2681" class="Bound">p</a> <a id="2683" class="Symbol">:</a> <a id="2685" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2687" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2689" class="Symbol">(λ</a> <a id="2692" href="Cubical.Foundations.Function.html#2692" class="Bound">x</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2701" href="Cubical.Foundations.Function.html#2692" class="Bound">x</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Symbol">(λ</a> <a id="2707" href="Cubical.Foundations.Function.html#2707" class="Bound">y</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2716" href="Cubical.Foundations.Function.html#2692" class="Bound">x</a> <a id="2718" href="Cubical.Foundations.Function.html#2707" class="Bound">y</a><a id="2719" class="Symbol">)</a> <a id="2721" class="Symbol">(λ</a> <a id="2724" href="Cubical.Foundations.Function.html#2724" class="Bound">z</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Cubical.Foundations.Function.html#235" class="Generalizable">D</a> <a id="2733" href="Cubical.Foundations.Function.html#2692" class="Bound">x</a> <a id="2735" href="Cubical.Foundations.Function.html#2707" class="Bound">y</a> <a id="2737" href="Cubical.Foundations.Function.html#2724" class="Bound">z</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Foundations.Function.html#278" class="Generalizable">E</a> <a id="2743" href="Cubical.Foundations.Function.html#2692" class="Bound">x</a> <a id="2745" href="Cubical.Foundations.Function.html#2707" class="Bound">y</a> <a id="2747" href="Cubical.Foundations.Function.html#2724" class="Bound">z</a><a id="2748" class="Symbol">)))))</a>
         <a id="2763" class="Symbol">→</a> <a id="2765" href="Cubical.Foundations.Function.html#345" class="Generalizable">F</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Cubical.Foundations.Function.html#2681" class="Bound">p</a> <a id="2770" class="Symbol">.</a><a id="2771" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2774" class="Symbol">)</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Foundations.Function.html#2681" class="Bound">p</a> <a id="2779" class="Symbol">.</a><a id="2780" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2784" class="Symbol">.</a><a id="2785" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2788" class="Symbol">)</a> <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Foundations.Function.html#2681" class="Bound">p</a> <a id="2793" class="Symbol">.</a><a id="2794" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2798" class="Symbol">.</a><a id="2799" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2803" class="Symbol">.</a><a id="2804" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Cubical.Foundations.Function.html#2681" class="Bound">p</a> <a id="2812" class="Symbol">.</a><a id="2813" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2817" class="Symbol">.</a><a id="2818" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2822" class="Symbol">.</a><a id="2823" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2827" class="Symbol">.</a><a id="2828" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2831" class="Symbol">)</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Foundations.Function.html#2681" class="Bound">p</a> <a id="2836" class="Symbol">.</a><a id="2837" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2841" class="Symbol">.</a><a id="2842" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2846" class="Symbol">.</a><a id="2847" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2851" class="Symbol">.</a><a id="2852" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2855" class="Symbol">)</a>
<a id="2857" href="Cubical.Foundations.Function.html#2574" class="Function">uncurry4</a> <a id="2866" href="Cubical.Foundations.Function.html#2866" class="Bound">f</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Cubical.Foundations.Function.html#2869" class="Bound">x</a> <a id="2871" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2873" href="Cubical.Foundations.Function.html#2873" class="Bound">y</a> <a id="2875" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2877" href="Cubical.Foundations.Function.html#2877" class="Bound">z</a> <a id="2879" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2881" href="Cubical.Foundations.Function.html#2881" class="Bound">w</a> <a id="2883" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2885" href="Cubical.Foundations.Function.html#2885" class="Bound">u</a><a id="2886" class="Symbol">)</a> <a id="2888" class="Symbol">=</a> <a id="2890" href="Cubical.Foundations.Function.html#2866" class="Bound">f</a> <a id="2892" href="Cubical.Foundations.Function.html#2869" class="Bound">x</a> <a id="2894" href="Cubical.Foundations.Function.html#2873" class="Bound">y</a> <a id="2896" href="Cubical.Foundations.Function.html#2877" class="Bound">z</a> <a id="2898" href="Cubical.Foundations.Function.html#2881" class="Bound">w</a> <a id="2900" href="Cubical.Foundations.Function.html#2885" class="Bound">u</a>


<a id="curry"></a><a id="2904" href="Cubical.Foundations.Function.html#2904" class="Function">curry</a> <a id="2910" class="Symbol">:</a> <a id="2912" class="Symbol">((</a><a id="2914" href="Cubical.Foundations.Function.html#2914" class="Bound">p</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2920" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="2922" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">→</a> <a id="2927" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2934" href="Cubical.Foundations.Function.html#2914" class="Bound">p</a><a id="2935" class="Symbol">)</a> <a id="2937" class="Symbol">(</a><a id="2938" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2942" href="Cubical.Foundations.Function.html#2914" class="Bound">p</a><a id="2943" class="Symbol">))</a> <a id="2946" class="Symbol">→</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Cubical.Foundations.Function.html#2949" class="Bound">x</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="2954" class="Symbol">)</a> <a id="2956" class="Symbol">→</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Cubical.Foundations.Function.html#2959" class="Bound">y</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="Cubical.Foundations.Function.html#185" class="Generalizable">B</a> <a id="2965" href="Cubical.Foundations.Function.html#2949" class="Bound">x</a><a id="2966" class="Symbol">)</a> <a id="2968" class="Symbol">→</a> <a id="2970" href="Cubical.Foundations.Function.html#204" class="Generalizable">C</a> <a id="2972" href="Cubical.Foundations.Function.html#2949" class="Bound">x</a> <a id="2974" href="Cubical.Foundations.Function.html#2959" class="Bound">y</a>
<a id="2976" href="Cubical.Foundations.Function.html#2904" class="Function">curry</a> <a id="2982" href="Cubical.Foundations.Function.html#2982" class="Bound">f</a> <a id="2984" href="Cubical.Foundations.Function.html#2984" class="Bound">x</a> <a id="2986" href="Cubical.Foundations.Function.html#2986" class="Bound">y</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Cubical.Foundations.Function.html#2982" class="Bound">f</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Foundations.Function.html#2984" class="Bound">x</a> <a id="2995" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2997" href="Cubical.Foundations.Function.html#2986" class="Bound">y</a><a id="2998" class="Symbol">)</a>

<a id="∘diag"></a><a id="3001" href="Cubical.Foundations.Function.html#3001" class="Function">∘diag</a> <a id="3007" class="Symbol">:</a> <a id="3009" class="Symbol">{</a><a id="3010" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a> <a id="3012" class="Symbol">:</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Foundations.Function.html#3015" class="Bound">x</a> <a id="3017" href="Cubical.Foundations.Function.html#3017" class="Bound">y</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="3022" class="Symbol">)</a> <a id="3024" class="Symbol">→</a> <a id="3026" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3031" href="Cubical.Foundations.Function.html#142" class="Generalizable">ℓ</a><a id="3032" class="Symbol">}</a> <a id="3034" class="Symbol">→</a> <a id="3036" class="Symbol">(∀</a> <a id="3039" href="Cubical.Foundations.Function.html#3039" class="Bound">x</a> <a id="3041" href="Cubical.Foundations.Function.html#3041" class="Bound">y</a> <a id="3043" class="Symbol">→</a> <a id="3045" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a> <a id="3047" href="Cubical.Foundations.Function.html#3039" class="Bound">x</a> <a id="3049" href="Cubical.Foundations.Function.html#3041" class="Bound">y</a><a id="3050" class="Symbol">)</a> <a id="3052" class="Symbol">→</a> <a id="3054" class="Symbol">∀</a> <a id="3056" href="Cubical.Foundations.Function.html#3056" class="Bound">x</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Cubical.Foundations.Function.html#3010" class="Bound">B</a> <a id="3062" href="Cubical.Foundations.Function.html#3056" class="Bound">x</a> <a id="3064" href="Cubical.Foundations.Function.html#3056" class="Bound">x</a>
<a id="3066" href="Cubical.Foundations.Function.html#3001" class="Function">∘diag</a> <a id="3072" href="Cubical.Foundations.Function.html#3072" class="Bound">f</a> <a id="3074" href="Cubical.Foundations.Function.html#3074" class="Bound">x</a> <a id="3076" class="Symbol">=</a> <a id="3078" href="Cubical.Foundations.Function.html#3072" class="Bound">f</a> <a id="3080" href="Cubical.Foundations.Function.html#3074" class="Bound">x</a> <a id="3082" href="Cubical.Foundations.Function.html#3074" class="Bound">x</a>

<a id="3085" class="Keyword">module</a> <a id="3092" href="Cubical.Foundations.Function.html#3092" class="Module">_</a> <a id="3094" class="Symbol">{</a><a id="3095" href="Cubical.Foundations.Function.html#3095" class="Bound">ℓ</a> <a id="3097" href="Cubical.Foundations.Function.html#3097" class="Bound">ℓ&#39;</a><a id="3099" class="Symbol">}</a> <a id="3101" class="Symbol">{</a><a id="3102" href="Cubical.Foundations.Function.html#3102" class="Bound">A</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3111" href="Cubical.Foundations.Function.html#3095" class="Bound">ℓ</a><a id="3112" class="Symbol">}</a> <a id="3114" class="Symbol">{</a><a id="3115" href="Cubical.Foundations.Function.html#3115" class="Bound">B</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3124" href="Cubical.Foundations.Function.html#3097" class="Bound">ℓ&#39;</a><a id="3126" class="Symbol">}</a> <a id="3128" class="Keyword">where</a>
  <a id="3136" class="Comment">-- Notions of &#39;coherently constant&#39; functions for low dimensions.</a>
  <a id="3204" class="Comment">-- These are the properties of functions necessary to e.g. eliminate</a>
  <a id="3275" class="Comment">-- from the propositional truncation.</a>

  <a id="3316" class="Comment">-- 2-Constant functions are coherently constant if B is a set.</a>
  <a id="3381" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="3392" class="Symbol">:</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Foundations.Function.html#3102" class="Bound">A</a> <a id="3397" class="Symbol">→</a> <a id="3399" href="Cubical.Foundations.Function.html#3115" class="Bound">B</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3409" class="Symbol">_</a>
  <a id="3413" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="3424" href="Cubical.Foundations.Function.html#3424" class="Bound">f</a> <a id="3426" class="Symbol">=</a> <a id="3428" class="Symbol">∀</a> <a id="3430" href="Cubical.Foundations.Function.html#3430" class="Bound">x</a> <a id="3432" href="Cubical.Foundations.Function.html#3432" class="Bound">y</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Cubical.Foundations.Function.html#3424" class="Bound">f</a> <a id="3438" href="Cubical.Foundations.Function.html#3430" class="Bound">x</a> <a id="3440" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3442" href="Cubical.Foundations.Function.html#3424" class="Bound">f</a> <a id="3444" href="Cubical.Foundations.Function.html#3432" class="Bound">y</a>

  <a id="3449" href="Cubical.Foundations.Function.html#3449" class="Function">2-Constant-isProp</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3475" href="Cubical.Foundations.Function.html#3115" class="Bound">B</a> <a id="3477" class="Symbol">→</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Cubical.Foundations.Function.html#3480" class="Bound">f</a> <a id="3482" class="Symbol">:</a> <a id="3484" href="Cubical.Foundations.Function.html#3102" class="Bound">A</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="Cubical.Foundations.Function.html#3115" class="Bound">B</a><a id="3489" class="Symbol">)</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="3512" href="Cubical.Foundations.Function.html#3480" class="Bound">f</a><a id="3513" class="Symbol">)</a>
  <a id="3517" href="Cubical.Foundations.Function.html#3449" class="Function">2-Constant-isProp</a> <a id="3535" href="Cubical.Foundations.Function.html#3535" class="Bound">Bset</a> <a id="3540" href="Cubical.Foundations.Function.html#3540" class="Bound">f</a> <a id="3542" href="Cubical.Foundations.Function.html#3542" class="Bound">link1</a> <a id="3548" href="Cubical.Foundations.Function.html#3548" class="Bound">link2</a> <a id="3554" href="Cubical.Foundations.Function.html#3554" class="Bound">i</a> <a id="3556" href="Cubical.Foundations.Function.html#3556" class="Bound">x</a> <a id="3558" href="Cubical.Foundations.Function.html#3558" class="Bound">y</a> <a id="3560" href="Cubical.Foundations.Function.html#3560" class="Bound">j</a>
    <a id="3566" class="Symbol">=</a> <a id="3568" href="Cubical.Foundations.Function.html#3535" class="Bound">Bset</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Cubical.Foundations.Function.html#3540" class="Bound">f</a> <a id="3576" href="Cubical.Foundations.Function.html#3556" class="Bound">x</a><a id="3577" class="Symbol">)</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Cubical.Foundations.Function.html#3540" class="Bound">f</a> <a id="3582" href="Cubical.Foundations.Function.html#3558" class="Bound">y</a><a id="3583" class="Symbol">)</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Cubical.Foundations.Function.html#3542" class="Bound">link1</a> <a id="3592" href="Cubical.Foundations.Function.html#3556" class="Bound">x</a> <a id="3594" href="Cubical.Foundations.Function.html#3558" class="Bound">y</a><a id="3595" class="Symbol">)</a> <a id="3597" class="Symbol">(</a><a id="3598" href="Cubical.Foundations.Function.html#3548" class="Bound">link2</a> <a id="3604" href="Cubical.Foundations.Function.html#3556" class="Bound">x</a> <a id="3606" href="Cubical.Foundations.Function.html#3558" class="Bound">y</a><a id="3607" class="Symbol">)</a> <a id="3609" href="Cubical.Foundations.Function.html#3554" class="Bound">i</a> <a id="3611" href="Cubical.Foundations.Function.html#3560" class="Bound">j</a>

  <a id="3616" class="Comment">-- 3-Constant functions are coherently constant if B is a groupoid.</a>
  <a id="3686" class="Keyword">record</a> <a id="3693" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Foundations.Function.html#3705" class="Bound">f</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Cubical.Foundations.Function.html#3102" class="Bound">A</a> <a id="3711" class="Symbol">→</a> <a id="3713" href="Cubical.Foundations.Function.html#3115" class="Bound">B</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3730" href="Cubical.Foundations.Function.html#3095" class="Bound">ℓ</a> <a id="3732" href="Cubical.Foundations.Function.html#3097" class="Bound">ℓ&#39;</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Keyword">where</a>
    <a id="3746" class="Keyword">field</a>
      <a id="3758" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="3776" href="Cubical.Foundations.Function.html#3705" class="Bound">f</a>
      <a id="3784" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="3789" class="Symbol">:</a> <a id="3791" class="Symbol">∀</a> <a id="3793" href="Cubical.Foundations.Function.html#3793" class="Bound">x</a> <a id="3795" href="Cubical.Foundations.Function.html#3795" class="Bound">y</a> <a id="3797" href="Cubical.Foundations.Function.html#3797" class="Bound">z</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3814" href="Cubical.Foundations.Function.html#3793" class="Bound">x</a> <a id="3816" href="Cubical.Foundations.Function.html#3795" class="Bound">y</a><a id="3817" class="Symbol">)</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3825" href="Cubical.Foundations.Function.html#3793" class="Bound">x</a> <a id="3827" href="Cubical.Foundations.Function.html#3797" class="Bound">z</a><a id="3828" class="Symbol">)</a> <a id="3830" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3841" href="Cubical.Foundations.Function.html#3795" class="Bound">y</a> <a id="3843" href="Cubical.Foundations.Function.html#3797" class="Bound">z</a><a id="3844" class="Symbol">)</a>

    <a id="3851" href="Cubical.Foundations.Function.html#3851" class="Function">coh₂</a> <a id="3856" class="Symbol">:</a> <a id="3858" class="Symbol">∀</a> <a id="3860" href="Cubical.Foundations.Function.html#3860" class="Bound">x</a> <a id="3862" href="Cubical.Foundations.Function.html#3862" class="Bound">y</a> <a id="3864" href="Cubical.Foundations.Function.html#3864" class="Bound">z</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3881" href="Cubical.Foundations.Function.html#3860" class="Bound">x</a> <a id="3883" href="Cubical.Foundations.Function.html#3864" class="Bound">z</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3892" href="Cubical.Foundations.Function.html#3862" class="Bound">y</a> <a id="3894" href="Cubical.Foundations.Function.html#3864" class="Bound">z</a><a id="3895" class="Symbol">)</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3903" href="Cubical.Foundations.Function.html#3860" class="Bound">x</a> <a id="3905" href="Cubical.Foundations.Function.html#3862" class="Bound">y</a><a id="3906" class="Symbol">)</a> <a id="3908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3917" href="Cubical.Foundations.Function.html#3851" class="Function">coh₂</a> <a id="3922" href="Cubical.Foundations.Function.html#3922" class="Bound">x</a> <a id="3924" href="Cubical.Foundations.Function.html#3924" class="Bound">y</a> <a id="3926" href="Cubical.Foundations.Function.html#3926" class="Bound">z</a> <a id="3928" href="Cubical.Foundations.Function.html#3928" class="Bound">i</a> <a id="3930" href="Cubical.Foundations.Function.html#3930" class="Bound">j</a>
      <a id="3938" class="Symbol">=</a> <a id="3940" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3946" class="Symbol">(λ</a> <a id="3949" href="Cubical.Foundations.Function.html#3949" class="Bound">k</a> <a id="3951" class="Symbol">→</a> <a id="3953" class="Symbol">λ</a>
              <a id="3969" class="Symbol">{</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Cubical.Foundations.Function.html#3930" class="Bound">j</a> <a id="3974" class="Symbol">=</a> <a id="3976" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3978" class="Symbol">)</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="3987" href="Cubical.Foundations.Function.html#3922" class="Bound">x</a> <a id="3989" href="Cubical.Foundations.Function.html#3924" class="Bound">y</a> <a id="3991" href="Cubical.Foundations.Function.html#3928" class="Bound">i</a>
              <a id="4007" class="Symbol">;</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Cubical.Foundations.Function.html#3928" class="Bound">i</a> <a id="4012" class="Symbol">=</a> <a id="4014" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4016" class="Symbol">)</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4025" href="Cubical.Foundations.Function.html#3922" class="Bound">x</a> <a id="4027" href="Cubical.Foundations.Function.html#3926" class="Bound">z</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Cubical.Foundations.Function.html#3930" class="Bound">j</a> <a id="4032" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4034" href="Cubical.Foundations.Function.html#3949" class="Bound">k</a><a id="4035" class="Symbol">)</a>
              <a id="4051" class="Symbol">;</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Cubical.Foundations.Function.html#3930" class="Bound">j</a> <a id="4056" class="Symbol">=</a> <a id="4058" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4060" class="Symbol">)</a> <a id="4062" class="Symbol">→</a> <a id="4064" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4069" href="Cubical.Foundations.Function.html#3922" class="Bound">x</a> <a id="4071" href="Cubical.Foundations.Function.html#3926" class="Bound">z</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.Foundations.Function.html#3928" class="Bound">i</a> <a id="4076" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4078" href="Cubical.Foundations.Function.html#3949" class="Bound">k</a><a id="4079" class="Symbol">)</a>
              <a id="4095" class="Symbol">;</a> <a id="4097" class="Symbol">(</a><a id="4098" href="Cubical.Foundations.Function.html#3928" class="Bound">i</a> <a id="4100" class="Symbol">=</a> <a id="4102" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4104" class="Symbol">)</a> <a id="4106" class="Symbol">→</a> <a id="4108" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4113" href="Cubical.Foundations.Function.html#3924" class="Bound">y</a> <a id="4115" href="Cubical.Foundations.Function.html#3926" class="Bound">z</a> <a id="4117" href="Cubical.Foundations.Function.html#3930" class="Bound">j</a>
              <a id="4133" class="Symbol">})</a>
          <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="4152" href="Cubical.Foundations.Function.html#3922" class="Bound">x</a> <a id="4154" href="Cubical.Foundations.Function.html#3924" class="Bound">y</a> <a id="4156" href="Cubical.Foundations.Function.html#3926" class="Bound">z</a> <a id="4158" href="Cubical.Foundations.Function.html#3930" class="Bound">j</a> <a id="4160" href="Cubical.Foundations.Function.html#3928" class="Bound">i</a><a id="4161" class="Symbol">)</a>

    <a id="4168" href="Cubical.Foundations.Function.html#4168" class="Function">link≡refl</a> <a id="4178" class="Symbol">:</a> <a id="4180" class="Symbol">∀</a> <a id="4182" href="Cubical.Foundations.Function.html#4182" class="Bound">x</a> <a id="4184" class="Symbol">→</a> <a id="4186" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4191" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4193" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4198" href="Cubical.Foundations.Function.html#4182" class="Bound">x</a> <a id="4200" href="Cubical.Foundations.Function.html#4182" class="Bound">x</a>
    <a id="4206" href="Cubical.Foundations.Function.html#4168" class="Function">link≡refl</a> <a id="4216" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4218" href="Cubical.Foundations.Function.html#4218" class="Bound">i</a> <a id="4220" href="Cubical.Foundations.Function.html#4220" class="Bound">j</a>
      <a id="4228" class="Symbol">=</a> <a id="4230" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4236" class="Symbol">(λ</a> <a id="4239" href="Cubical.Foundations.Function.html#4239" class="Bound">k</a> <a id="4241" class="Symbol">→</a> <a id="4243" class="Symbol">λ</a>
              <a id="4259" class="Symbol">{</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Cubical.Foundations.Function.html#4218" class="Bound">i</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4268" class="Symbol">)</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4277" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4279" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Cubical.Foundations.Function.html#4220" class="Bound">j</a> <a id="4284" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4286" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4288" href="Cubical.Foundations.Function.html#4239" class="Bound">k</a><a id="4289" class="Symbol">)</a>
              <a id="4305" class="Symbol">;</a> <a id="4307" class="Symbol">(</a><a id="4308" href="Cubical.Foundations.Function.html#4218" class="Bound">i</a> <a id="4310" class="Symbol">=</a> <a id="4312" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4314" class="Symbol">)</a> <a id="4316" class="Symbol">→</a> <a id="4318" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4323" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4325" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4327" href="Cubical.Foundations.Function.html#4220" class="Bound">j</a>
              <a id="4343" class="Symbol">;</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Cubical.Foundations.Function.html#4220" class="Bound">j</a> <a id="4348" class="Symbol">=</a> <a id="4350" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4352" class="Symbol">)</a> <a id="4354" class="Symbol">→</a> <a id="4356" href="Cubical.Foundations.Function.html#3705" class="Bound">f</a> <a id="4358" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a>
              <a id="4374" class="Symbol">;</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Cubical.Foundations.Function.html#4220" class="Bound">j</a> <a id="4379" class="Symbol">=</a> <a id="4381" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4383" class="Symbol">)</a> <a id="4385" class="Symbol">→</a> <a id="4387" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4392" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4394" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4399" href="Cubical.Foundations.Function.html#4218" class="Bound">i</a> <a id="4401" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4403" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4405" href="Cubical.Foundations.Function.html#4239" class="Bound">k</a><a id="4406" class="Symbol">)</a>
              <a id="4422" class="Symbol">})</a>
          <a id="4435" class="Symbol">(</a><a id="4436" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="4441" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4443" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4445" href="Cubical.Foundations.Function.html#4216" class="Bound">x</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4450" href="Cubical.Foundations.Function.html#4218" class="Bound">i</a><a id="4451" class="Symbol">)</a> <a id="4453" href="Cubical.Foundations.Function.html#4220" class="Bound">j</a><a id="4454" class="Symbol">)</a>

    <a id="4461" href="Cubical.Foundations.Function.html#4461" class="Function">downleft</a> <a id="4470" class="Symbol">:</a> <a id="4472" class="Symbol">∀</a> <a id="4474" href="Cubical.Foundations.Function.html#4474" class="Bound">x</a> <a id="4476" href="Cubical.Foundations.Function.html#4476" class="Bound">y</a> <a id="4478" class="Symbol">→</a> <a id="4480" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4493" href="Cubical.Foundations.Function.html#4474" class="Bound">x</a> <a id="4495" href="Cubical.Foundations.Function.html#4476" class="Bound">y</a><a id="4496" class="Symbol">)</a> <a id="4498" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4503" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4514" href="Cubical.Foundations.Function.html#4476" class="Bound">y</a> <a id="4516" href="Cubical.Foundations.Function.html#4474" class="Bound">x</a><a id="4517" class="Symbol">)</a>
    <a id="4523" href="Cubical.Foundations.Function.html#4461" class="Function">downleft</a> <a id="4532" href="Cubical.Foundations.Function.html#4532" class="Bound">x</a> <a id="4534" href="Cubical.Foundations.Function.html#4534" class="Bound">y</a> <a id="4536" href="Cubical.Foundations.Function.html#4536" class="Bound">i</a> <a id="4538" href="Cubical.Foundations.Function.html#4538" class="Bound">j</a>
      <a id="4546" class="Symbol">=</a> <a id="4548" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4554" class="Symbol">(λ</a> <a id="4557" href="Cubical.Foundations.Function.html#4557" class="Bound">k</a> <a id="4559" class="Symbol">→</a> <a id="4561" class="Symbol">λ</a>
              <a id="4577" class="Symbol">{</a> <a id="4579" class="Symbol">(</a><a id="4580" href="Cubical.Foundations.Function.html#4536" class="Bound">i</a> <a id="4582" class="Symbol">=</a> <a id="4584" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4586" class="Symbol">)</a> <a id="4588" class="Symbol">→</a> <a id="4590" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4595" href="Cubical.Foundations.Function.html#4532" class="Bound">x</a> <a id="4597" href="Cubical.Foundations.Function.html#4534" class="Bound">y</a> <a id="4599" href="Cubical.Foundations.Function.html#4538" class="Bound">j</a>
              <a id="4615" class="Symbol">;</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.Foundations.Function.html#4536" class="Bound">i</a> <a id="4620" class="Symbol">=</a> <a id="4622" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4624" class="Symbol">)</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Cubical.Foundations.Function.html#4168" class="Function">link≡refl</a> <a id="4638" href="Cubical.Foundations.Function.html#4532" class="Bound">x</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4643" href="Cubical.Foundations.Function.html#4557" class="Bound">k</a><a id="4644" class="Symbol">)</a> <a id="4646" href="Cubical.Foundations.Function.html#4538" class="Bound">j</a>
              <a id="4662" class="Symbol">;</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Cubical.Foundations.Function.html#4538" class="Bound">j</a> <a id="4667" class="Symbol">=</a> <a id="4669" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4671" class="Symbol">)</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Cubical.Foundations.Function.html#3705" class="Bound">f</a> <a id="4677" href="Cubical.Foundations.Function.html#4532" class="Bound">x</a>
              <a id="4693" class="Symbol">;</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Foundations.Function.html#4538" class="Bound">j</a> <a id="4698" class="Symbol">=</a> <a id="4700" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4702" class="Symbol">)</a> <a id="4704" class="Symbol">→</a> <a id="4706" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4711" href="Cubical.Foundations.Function.html#4534" class="Bound">y</a> <a id="4713" href="Cubical.Foundations.Function.html#4532" class="Bound">x</a> <a id="4715" href="Cubical.Foundations.Function.html#4536" class="Bound">i</a>
              <a id="4731" class="Symbol">})</a>
          <a id="4744" class="Symbol">(</a><a id="4745" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="4750" href="Cubical.Foundations.Function.html#4532" class="Bound">x</a> <a id="4752" href="Cubical.Foundations.Function.html#4534" class="Bound">y</a> <a id="4754" href="Cubical.Foundations.Function.html#4532" class="Bound">x</a> <a id="4756" href="Cubical.Foundations.Function.html#4536" class="Bound">i</a> <a id="4758" href="Cubical.Foundations.Function.html#4538" class="Bound">j</a><a id="4759" class="Symbol">)</a>

    <a id="4766" href="Cubical.Foundations.Function.html#4766" class="Function">link≡symlink</a> <a id="4779" class="Symbol">:</a> <a id="4781" class="Symbol">∀</a> <a id="4783" href="Cubical.Foundations.Function.html#4783" class="Bound">x</a> <a id="4785" href="Cubical.Foundations.Function.html#4785" class="Bound">y</a> <a id="4787" class="Symbol">→</a> <a id="4789" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4794" href="Cubical.Foundations.Function.html#4783" class="Bound">x</a> <a id="4796" href="Cubical.Foundations.Function.html#4785" class="Bound">y</a> <a id="4798" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4800" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4810" href="Cubical.Foundations.Function.html#4785" class="Bound">y</a> <a id="4812" href="Cubical.Foundations.Function.html#4783" class="Bound">x</a><a id="4813" class="Symbol">)</a>
    <a id="4819" href="Cubical.Foundations.Function.html#4766" class="Function">link≡symlink</a> <a id="4832" href="Cubical.Foundations.Function.html#4832" class="Bound">x</a> <a id="4834" href="Cubical.Foundations.Function.html#4834" class="Bound">y</a> <a id="4836" href="Cubical.Foundations.Function.html#4836" class="Bound">i</a> <a id="4838" href="Cubical.Foundations.Function.html#4838" class="Bound">j</a>
      <a id="4846" class="Symbol">=</a> <a id="4848" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4854" class="Symbol">(λ</a> <a id="4857" href="Cubical.Foundations.Function.html#4857" class="Bound">k</a> <a id="4859" class="Symbol">→</a> <a id="4861" class="Symbol">λ</a>
              <a id="4877" class="Symbol">{</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.Foundations.Function.html#4836" class="Bound">i</a> <a id="4882" class="Symbol">=</a> <a id="4884" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">→</a> <a id="4890" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4895" href="Cubical.Foundations.Function.html#4832" class="Bound">x</a> <a id="4897" href="Cubical.Foundations.Function.html#4834" class="Bound">y</a> <a id="4899" href="Cubical.Foundations.Function.html#4838" class="Bound">j</a>
              <a id="4915" class="Symbol">;</a> <a id="4917" class="Symbol">(</a><a id="4918" href="Cubical.Foundations.Function.html#4836" class="Bound">i</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">→</a> <a id="4928" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="4933" href="Cubical.Foundations.Function.html#4834" class="Bound">y</a> <a id="4935" href="Cubical.Foundations.Function.html#4832" class="Bound">x</a> <a id="4937" class="Symbol">(</a><a id="4938" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4940" href="Cubical.Foundations.Function.html#4838" class="Bound">j</a> <a id="4942" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4944" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4946" href="Cubical.Foundations.Function.html#4857" class="Bound">k</a><a id="4947" class="Symbol">)</a>
              <a id="4963" class="Symbol">;</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Cubical.Foundations.Function.html#4838" class="Bound">j</a> <a id="4968" class="Symbol">=</a> <a id="4970" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4972" class="Symbol">)</a> <a id="4974" class="Symbol">→</a> <a id="4976" href="Cubical.Foundations.Function.html#3705" class="Bound">f</a> <a id="4978" href="Cubical.Foundations.Function.html#4832" class="Bound">x</a>
              <a id="4994" class="Symbol">;</a> <a id="4996" class="Symbol">(</a><a id="4997" href="Cubical.Foundations.Function.html#4838" class="Bound">j</a> <a id="4999" class="Symbol">=</a> <a id="5001" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5003" class="Symbol">)</a> <a id="5005" class="Symbol">→</a> <a id="5007" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="5012" href="Cubical.Foundations.Function.html#4834" class="Bound">y</a> <a id="5014" href="Cubical.Foundations.Function.html#4832" class="Bound">x</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Cubical.Foundations.Function.html#4836" class="Bound">i</a> <a id="5019" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5021" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5023" href="Cubical.Foundations.Function.html#4857" class="Bound">k</a><a id="5024" class="Symbol">)</a>
              <a id="5040" class="Symbol">})</a>
          <a id="5053" class="Symbol">(</a><a id="5054" href="Cubical.Foundations.Function.html#4461" class="Function">downleft</a> <a id="5063" href="Cubical.Foundations.Function.html#4832" class="Bound">x</a> <a id="5065" href="Cubical.Foundations.Function.html#4834" class="Bound">y</a> <a id="5067" href="Cubical.Foundations.Function.html#4836" class="Bound">i</a> <a id="5069" href="Cubical.Foundations.Function.html#4838" class="Bound">j</a><a id="5070" class="Symbol">)</a>

<a id="homotopyNatural"></a><a id="5073" href="Cubical.Foundations.Function.html#5073" class="Function">homotopyNatural</a> <a id="5089" class="Symbol">:</a> <a id="5091" class="Symbol">{</a><a id="5092" href="Cubical.Foundations.Function.html#5092" class="Bound">B</a> <a id="5094" class="Symbol">:</a> <a id="5096" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5101" href="Cubical.Foundations.Function.html#144" class="Generalizable">ℓ&#39;</a><a id="5103" class="Symbol">}</a> <a id="5105" class="Symbol">{</a><a id="5106" href="Cubical.Foundations.Function.html#5106" class="Bound">f</a> <a id="5108" href="Cubical.Foundations.Function.html#5108" class="Bound">g</a> <a id="5110" class="Symbol">:</a> <a id="5112" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Cubical.Foundations.Function.html#5092" class="Bound">B</a><a id="5117" class="Symbol">}</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Foundations.Function.html#5120" class="Bound">H</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">∀</a> <a id="5126" href="Cubical.Foundations.Function.html#5126" class="Bound">a</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Cubical.Foundations.Function.html#5106" class="Bound">f</a> <a id="5132" href="Cubical.Foundations.Function.html#5126" class="Bound">a</a> <a id="5134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5136" href="Cubical.Foundations.Function.html#5108" class="Bound">g</a> <a id="5138" href="Cubical.Foundations.Function.html#5126" class="Bound">a</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">{</a><a id="5142" href="Cubical.Foundations.Function.html#5142" class="Bound">x</a> <a id="5144" href="Cubical.Foundations.Function.html#5144" class="Bound">y</a> <a id="5146" class="Symbol">:</a> <a id="5148" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5149" class="Symbol">}</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5154" class="Symbol">:</a> <a id="5156" href="Cubical.Foundations.Function.html#5142" class="Bound">x</a> <a id="5158" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5160" href="Cubical.Foundations.Function.html#5144" class="Bound">y</a><a id="5161" class="Symbol">)</a> <a id="5163" class="Symbol">→</a>
                  <a id="5183" href="Cubical.Foundations.Function.html#5120" class="Bound">H</a> <a id="5185" href="Cubical.Foundations.Function.html#5142" class="Bound">x</a> <a id="5187" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5189" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5194" href="Cubical.Foundations.Function.html#5108" class="Bound">g</a> <a id="5196" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5198" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5200" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5205" href="Cubical.Foundations.Function.html#5106" class="Bound">f</a> <a id="5207" href="Cubical.Foundations.Function.html#5152" class="Bound">p</a> <a id="5209" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5211" href="Cubical.Foundations.Function.html#5120" class="Bound">H</a> <a id="5213" href="Cubical.Foundations.Function.html#5144" class="Bound">y</a>
<a id="5215" href="Cubical.Foundations.Function.html#5073" class="Function">homotopyNatural</a> <a id="5231" class="Symbol">{</a><a id="5232" class="Argument">f</a> <a id="5234" class="Symbol">=</a> <a id="5236" href="Cubical.Foundations.Function.html#5236" class="Bound">f</a><a id="5237" class="Symbol">}</a> <a id="5239" class="Symbol">{</a><a id="5240" class="Argument">g</a> <a id="5242" class="Symbol">=</a> <a id="5244" href="Cubical.Foundations.Function.html#5244" class="Bound">g</a><a id="5245" class="Symbol">}</a> <a id="5247" href="Cubical.Foundations.Function.html#5247" class="Bound">H</a> <a id="5249" class="Symbol">{</a><a id="5250" href="Cubical.Foundations.Function.html#5250" class="Bound">x</a><a id="5251" class="Symbol">}</a> <a id="5253" class="Symbol">{</a><a id="5254" href="Cubical.Foundations.Function.html#5254" class="Bound">y</a><a id="5255" class="Symbol">}</a> <a id="5257" href="Cubical.Foundations.Function.html#5257" class="Bound">p</a> <a id="5259" href="Cubical.Foundations.Function.html#5259" class="Bound">i</a> <a id="5261" href="Cubical.Foundations.Function.html#5261" class="Bound">j</a> <a id="5263" class="Symbol">=</a>
    <a id="5269" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5275" class="Symbol">(λ</a> <a id="5278" href="Cubical.Foundations.Function.html#5278" class="Bound">k</a> <a id="5280" class="Symbol">→</a> <a id="5282" class="Symbol">λ</a> <a id="5284" class="Symbol">{</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Cubical.Foundations.Function.html#5259" class="Bound">i</a> <a id="5289" class="Symbol">=</a> <a id="5291" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5293" class="Symbol">)</a> <a id="5295" class="Symbol">→</a> <a id="5297" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5313" class="Symbol">(</a><a id="5314" href="Cubical.Foundations.Function.html#5247" class="Bound">H</a> <a id="5316" href="Cubical.Foundations.Function.html#5250" class="Bound">x</a><a id="5317" class="Symbol">)</a> <a id="5319" class="Symbol">(</a><a id="5320" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5325" href="Cubical.Foundations.Function.html#5244" class="Bound">g</a> <a id="5327" href="Cubical.Foundations.Function.html#5257" class="Bound">p</a><a id="5328" class="Symbol">)</a> <a id="5330" href="Cubical.Foundations.Function.html#5278" class="Bound">k</a> <a id="5332" href="Cubical.Foundations.Function.html#5261" class="Bound">j</a>
                   <a id="5353" class="Symbol">;</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Cubical.Foundations.Function.html#5259" class="Bound">i</a> <a id="5358" class="Symbol">=</a> <a id="5360" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5362" class="Symbol">)</a> <a id="5364" class="Symbol">→</a> <a id="5366" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5383" class="Symbol">(</a><a id="5384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5389" href="Cubical.Foundations.Function.html#5236" class="Bound">f</a> <a id="5391" href="Cubical.Foundations.Function.html#5257" class="Bound">p</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Cubical.Foundations.Function.html#5247" class="Bound">H</a> <a id="5397" href="Cubical.Foundations.Function.html#5254" class="Bound">y</a><a id="5398" class="Symbol">)</a> <a id="5400" href="Cubical.Foundations.Function.html#5278" class="Bound">k</a> <a id="5402" href="Cubical.Foundations.Function.html#5261" class="Bound">j</a>
                   <a id="5423" class="Symbol">;</a> <a id="5425" class="Symbol">(</a><a id="5426" href="Cubical.Foundations.Function.html#5261" class="Bound">j</a> <a id="5428" class="Symbol">=</a> <a id="5430" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">→</a> <a id="5436" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5441" href="Cubical.Foundations.Function.html#5236" class="Bound">f</a> <a id="5443" href="Cubical.Foundations.Function.html#5257" class="Bound">p</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Cubical.Foundations.Function.html#5259" class="Bound">i</a> <a id="5448" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5450" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5452" href="Cubical.Foundations.Function.html#5278" class="Bound">k</a><a id="5453" class="Symbol">)</a>
                   <a id="5474" class="Symbol">;</a> <a id="5476" class="Symbol">(</a><a id="5477" href="Cubical.Foundations.Function.html#5261" class="Bound">j</a> <a id="5479" class="Symbol">=</a> <a id="5481" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5483" class="Symbol">)</a> <a id="5485" class="Symbol">→</a> <a id="5487" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5492" href="Cubical.Foundations.Function.html#5244" class="Bound">g</a> <a id="5494" href="Cubical.Foundations.Function.html#5257" class="Bound">p</a> <a id="5496" class="Symbol">(</a><a id="5497" href="Cubical.Foundations.Function.html#5259" class="Bound">i</a> <a id="5499" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5501" href="Cubical.Foundations.Function.html#5278" class="Bound">k</a><a id="5502" class="Symbol">)</a> <a id="5504" class="Symbol">})</a>
          <a id="5517" class="Symbol">(</a><a id="5518" href="Cubical.Foundations.Function.html#5247" class="Bound">H</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Cubical.Foundations.Function.html#5257" class="Bound">p</a> <a id="5523" href="Cubical.Foundations.Function.html#5259" class="Bound">i</a><a id="5524" class="Symbol">)</a> <a id="5526" href="Cubical.Foundations.Function.html#5261" class="Bound">j</a><a id="5527" class="Symbol">)</a>

<a id="homotopySymInv"></a><a id="5530" href="Cubical.Foundations.Function.html#5530" class="Function">homotopySymInv</a> <a id="5545" class="Symbol">:</a> <a id="5547" class="Symbol">{</a><a id="5548" href="Cubical.Foundations.Function.html#5548" class="Bound">f</a> <a id="5550" class="Symbol">:</a> <a id="5552" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a> <a id="5554" class="Symbol">→</a> <a id="5556" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5557" class="Symbol">}</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Cubical.Foundations.Function.html#5560" class="Bound">H</a> <a id="5562" class="Symbol">:</a> <a id="5564" class="Symbol">∀</a> <a id="5566" href="Cubical.Foundations.Function.html#5566" class="Bound">a</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="Cubical.Foundations.Function.html#5548" class="Bound">f</a> <a id="5572" href="Cubical.Foundations.Function.html#5566" class="Bound">a</a> <a id="5574" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5576" href="Cubical.Foundations.Function.html#5566" class="Bound">a</a><a id="5577" class="Symbol">)</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Cubical.Foundations.Function.html#5580" class="Bound">a</a> <a id="5582" class="Symbol">:</a> <a id="5584" href="Cubical.Foundations.Function.html#163" class="Generalizable">A</a><a id="5585" class="Symbol">)</a>
               <a id="5602" class="Symbol">→</a> <a id="5604" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="5609" class="Symbol">(</a><a id="5610" href="Cubical.Foundations.Function.html#5548" class="Bound">f</a> <a id="5612" href="Cubical.Foundations.Function.html#5580" class="Bound">a</a> <a id="5614" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5616" href="Cubical.Foundations.Function.html#5548" class="Bound">f</a> <a id="5618" href="Cubical.Foundations.Function.html#5580" class="Bound">a</a><a id="5619" class="Symbol">)</a> <a id="5621" class="Symbol">(λ</a> <a id="5624" href="Cubical.Foundations.Function.html#5624" class="Bound">i</a> <a id="5626" class="Symbol">→</a> <a id="5628" href="Cubical.Foundations.Function.html#5560" class="Bound">H</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Cubical.Foundations.Function.html#5560" class="Bound">H</a> <a id="5633" href="Cubical.Foundations.Function.html#5580" class="Bound">a</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5638" href="Cubical.Foundations.Function.html#5624" class="Bound">i</a><a id="5639" class="Symbol">))</a> <a id="5642" href="Cubical.Foundations.Function.html#5624" class="Bound">i</a><a id="5643" class="Symbol">)</a> <a id="5645" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5650" href="Cubical.Foundations.Function.html#5530" class="Function">homotopySymInv</a> <a id="5665" class="Symbol">{</a><a id="5666" class="Argument">f</a> <a id="5668" class="Symbol">=</a> <a id="5670" href="Cubical.Foundations.Function.html#5670" class="Bound">f</a><a id="5671" class="Symbol">}</a> <a id="5673" href="Cubical.Foundations.Function.html#5673" class="Bound">H</a> <a id="5675" href="Cubical.Foundations.Function.html#5675" class="Bound">a</a> <a id="5677" href="Cubical.Foundations.Function.html#5677" class="Bound">j</a> <a id="5679" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a> <a id="5681" class="Symbol">=</a>
  <a id="5685" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5691" class="Symbol">(λ</a> <a id="5694" href="Cubical.Foundations.Function.html#5694" class="Bound">k</a> <a id="5696" class="Symbol">→</a> <a id="5698" class="Symbol">λ</a> <a id="5700" class="Symbol">{</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a> <a id="5705" class="Symbol">=</a> <a id="5707" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5709" class="Symbol">)</a> <a id="5711" class="Symbol">→</a> <a id="5713" href="Cubical.Foundations.Function.html#5670" class="Bound">f</a> <a id="5715" href="Cubical.Foundations.Function.html#5675" class="Bound">a</a>
                 <a id="5734" class="Symbol">;</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a> <a id="5739" class="Symbol">=</a> <a id="5741" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5743" class="Symbol">)</a> <a id="5745" class="Symbol">→</a> <a id="5747" href="Cubical.Foundations.Function.html#5673" class="Bound">H</a> <a id="5749" href="Cubical.Foundations.Function.html#5675" class="Bound">a</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Cubical.Foundations.Function.html#5677" class="Bound">j</a> <a id="5754" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5756" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5758" href="Cubical.Foundations.Function.html#5694" class="Bound">k</a><a id="5759" class="Symbol">)</a>
                 <a id="5778" class="Symbol">;</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Cubical.Foundations.Function.html#5677" class="Bound">j</a> <a id="5783" class="Symbol">=</a> <a id="5785" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5787" class="Symbol">)</a> <a id="5789" class="Symbol">→</a> <a id="5791" href="Cubical.Foundations.Function.html#5673" class="Bound">H</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Cubical.Foundations.Function.html#5673" class="Bound">H</a> <a id="5796" href="Cubical.Foundations.Function.html#5675" class="Bound">a</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5801" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a><a id="5802" class="Symbol">))</a> <a id="5805" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a>
                 <a id="5824" class="Symbol">;</a> <a id="5826" class="Symbol">(</a><a id="5827" href="Cubical.Foundations.Function.html#5677" class="Bound">j</a> <a id="5829" class="Symbol">=</a> <a id="5831" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5833" class="Symbol">)</a> <a id="5835" class="Symbol">→</a> <a id="5837" href="Cubical.Foundations.Function.html#5673" class="Bound">H</a> <a id="5839" href="Cubical.Foundations.Function.html#5675" class="Bound">a</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a> <a id="5844" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5846" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5848" href="Cubical.Foundations.Function.html#5694" class="Bound">k</a><a id="5849" class="Symbol">)})</a>
        <a id="5861" class="Symbol">(</a><a id="5862" href="Cubical.Foundations.Function.html#5673" class="Bound">H</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Cubical.Foundations.Function.html#5673" class="Bound">H</a> <a id="5867" href="Cubical.Foundations.Function.html#5675" class="Bound">a</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5872" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a> <a id="5874" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5876" href="Cubical.Foundations.Function.html#5677" class="Bound">j</a><a id="5877" class="Symbol">))</a> <a id="5880" href="Cubical.Foundations.Function.html#5679" class="Bound">i</a><a id="5881" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.GroupoidLaws.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.GroupoidLaws</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file proves the higher groupoid structure of types
for homogeneous and heterogeneous paths

-}</a>
<a id="105" class="Keyword">module</a> <a id="112" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a> <a id="145" class="Keyword">where</a>

<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="193" class="Keyword">private</a>
  <a id="203" class="Keyword">variable</a>
    <a id="216" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="230" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="232" class="Symbol">:</a> <a id="234" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="239" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a>
    <a id="245" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="247" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="249" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="251" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="253" href="Cubical.Foundations.GroupoidLaws.html#253" class="Generalizable">v</a> <a id="255" class="Symbol">:</a> <a id="257" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>

<a id="_⁻¹"></a><a id="260" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">_⁻¹</a> <a id="264" class="Symbol">:</a> <a id="266" class="Symbol">(</a><a id="267" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="269" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="271" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="272" class="Symbol">)</a> <a id="274" class="Symbol">→</a> <a id="276" class="Symbol">(</a><a id="277" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="279" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="281" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="282" class="Symbol">)</a>
<a id="284" href="Cubical.Foundations.GroupoidLaws.html#284" class="Bound">x≡y</a> <a id="288" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="291" class="Symbol">=</a> <a id="293" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="297" href="Cubical.Foundations.GroupoidLaws.html#284" class="Bound">x≡y</a>

<a id="302" class="Keyword">infix</a> <a id="308" class="Number">40</a> <a id="311" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">_⁻¹</a>

<a id="316" class="Comment">-- homogeneous groupoid laws</a>

<a id="symInvo"></a><a id="346" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="354" class="Symbol">:</a> <a id="356" class="Symbol">(</a><a id="357" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="363" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="365" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="366" class="Symbol">)</a> <a id="368" class="Symbol">→</a> <a id="370" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="374" href="Cubical.Foundations.GroupoidLaws.html#357" class="Bound">p</a> <a id="376" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="379" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
<a id="382" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="390" href="Cubical.Foundations.GroupoidLaws.html#390" class="Bound">p</a> <a id="392" class="Symbol">=</a> <a id="394" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnit"></a><a id="400" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="406" class="Symbol">:</a> <a id="408" class="Symbol">(</a><a id="409" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="415" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="417" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="418" class="Symbol">)</a> <a id="420" class="Symbol">→</a> <a id="422" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="424" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="426" href="Cubical.Foundations.GroupoidLaws.html#409" class="Bound">p</a> <a id="428" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="435" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="441" href="Cubical.Foundations.GroupoidLaws.html#441" class="Bound">p</a> <a id="443" href="Cubical.Foundations.GroupoidLaws.html#443" class="Bound">j</a> <a id="445" href="Cubical.Foundations.GroupoidLaws.html#445" class="Bound">i</a> <a id="447" class="Symbol">=</a> <a id="449" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="465" href="Cubical.Foundations.GroupoidLaws.html#441" class="Bound">p</a> <a id="467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="472" href="Cubical.Foundations.GroupoidLaws.html#443" class="Bound">j</a> <a id="474" href="Cubical.Foundations.GroupoidLaws.html#445" class="Bound">i</a>

<a id="477" class="Comment">-- The filler of left unit: lUnit-filler p =</a>
<a id="522" class="Comment">-- PathP (λ i → PathP (λ j → PathP (λ k → A) x (p (~ j ∨ i)))</a>
<a id="584" class="Comment">-- (refl i) (λ j → compPath-filler refl p i j)) (λ k i → (p (~ k ∧ i ))) (lUnit p)</a>

<a id="lUnit-filler"></a><a id="668" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="681" class="Symbol">:</a> <a id="683" class="Symbol">{</a><a id="684" href="Cubical.Foundations.GroupoidLaws.html#684" class="Bound">x</a> <a id="686" href="Cubical.Foundations.GroupoidLaws.html#686" class="Bound">y</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="691" class="Symbol">}</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Foundations.GroupoidLaws.html#694" class="Bound">p</a> <a id="696" class="Symbol">:</a> <a id="698" href="Cubical.Foundations.GroupoidLaws.html#684" class="Bound">x</a> <a id="700" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="702" href="Cubical.Foundations.GroupoidLaws.html#686" class="Bound">y</a><a id="703" class="Symbol">)</a> <a id="705" class="Symbol">→</a> <a id="707" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="709" class="Symbol">→</a> <a id="711" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="713" class="Symbol">→</a> <a id="715" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="717" class="Symbol">→</a> <a id="719" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="721" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="734" class="Symbol">{</a><a id="735" class="Argument">x</a> <a id="737" class="Symbol">=</a> <a id="739" href="Cubical.Foundations.GroupoidLaws.html#739" class="Bound">x</a><a id="740" class="Symbol">}</a> <a id="742" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="744" href="Cubical.Foundations.GroupoidLaws.html#744" class="Bound">j</a> <a id="746" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="748" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="750" class="Symbol">=</a>
  <a id="754" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="760" class="Symbol">(λ</a> <a id="763" href="Cubical.Foundations.GroupoidLaws.html#763" class="Bound">j</a> <a id="765" class="Symbol">→</a> <a id="767" class="Symbol">λ</a> <a id="769" class="Symbol">{</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="774" class="Symbol">=</a> <a id="776" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">→</a> <a id="782" href="Cubical.Foundations.GroupoidLaws.html#739" class="Bound">x</a>
                  <a id="802" class="Symbol">;</a> <a id="804" class="Symbol">(</a><a id="805" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="807" class="Symbol">=</a> <a id="809" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="817" class="Symbol">(</a><a id="818" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="820" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="822" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="824" href="Cubical.Foundations.GroupoidLaws.html#763" class="Bound">j</a> <a id="826" class="Symbol">)</a>
                  <a id="846" class="Symbol">;</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="851" class="Symbol">=</a> <a id="853" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="855" class="Symbol">)</a> <a id="857" class="Symbol">→</a> <a id="859" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="861" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a>
               <a id="878" class="Comment">-- ; (k = i1) → compPath-filler refl p j i</a>
                  <a id="939" class="Symbol">})</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="947" class="Symbol">(</a><a id="948" href="Cubical.Foundations.GroupoidLaws.html#742" class="Bound">p</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="953" href="Cubical.Foundations.GroupoidLaws.html#746" class="Bound">k</a> <a id="955" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="957" href="Cubical.Foundations.GroupoidLaws.html#748" class="Bound">i</a> <a id="959" class="Symbol">)))</a> <a id="963" href="Cubical.Foundations.GroupoidLaws.html#744" class="Bound">j</a>

<a id="lUnit"></a><a id="966" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="972" class="Symbol">:</a> <a id="974" class="Symbol">(</a><a id="975" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a> <a id="977" class="Symbol">:</a> <a id="979" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="981" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="983" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">→</a> <a id="988" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a> <a id="990" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="992" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="997" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="999" href="Cubical.Foundations.GroupoidLaws.html#975" class="Bound">p</a>
<a id="1001" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="1007" href="Cubical.Foundations.GroupoidLaws.html#1007" class="Bound">p</a> <a id="1009" href="Cubical.Foundations.GroupoidLaws.html#1009" class="Bound">j</a> <a id="1011" href="Cubical.Foundations.GroupoidLaws.html#1011" class="Bound">i</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="1028" href="Cubical.Foundations.GroupoidLaws.html#1007" class="Bound">p</a> <a id="1030" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1033" href="Cubical.Foundations.GroupoidLaws.html#1009" class="Bound">j</a> <a id="1035" href="Cubical.Foundations.GroupoidLaws.html#1011" class="Bound">i</a>

<a id="symRefl"></a><a id="1038" href="Cubical.Foundations.GroupoidLaws.html#1038" class="Function">symRefl</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1053" class="Symbol">{</a><a id="1054" class="Argument">x</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="1059" class="Symbol">}</a> <a id="1061" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1063" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1068" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
<a id="1071" href="Cubical.Foundations.GroupoidLaws.html#1038" class="Function">symRefl</a> <a id="1079" href="Cubical.Foundations.GroupoidLaws.html#1079" class="Bound">i</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathRefl"></a><a id="1089" href="Cubical.Foundations.GroupoidLaws.html#1089" class="Function">compPathRefl</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1109" class="Symbol">{</a><a id="1110" class="Argument">x</a> <a id="1112" class="Symbol">=</a> <a id="1114" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="1115" class="Symbol">}</a> <a id="1117" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1119" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1124" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1126" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1131" href="Cubical.Foundations.GroupoidLaws.html#1089" class="Function">compPathRefl</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1152" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1158" class="Comment">-- The filler of right cancellation: rCancel-filler p =</a>
<a id="1214" class="Comment">-- PathP (λ i → PathP (λ j → PathP (λ k → A) x (p (~ j ∧ ~ i)))</a>
<a id="1278" class="Comment">-- (λ j → compPath-filler p (p ⁻¹) i j) (refl i)) (λ j i → (p (i ∧ ~ j))) (rCancel p)</a>

<a id="rCancel-filler"></a><a id="1365" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Cubical.Foundations.GroupoidLaws.html#1385" class="Bound">x</a> <a id="1387" href="Cubical.Foundations.GroupoidLaws.html#1387" class="Bound">y</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="1392" class="Symbol">}</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Cubical.Foundations.GroupoidLaws.html#1395" class="Bound">p</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Cubical.Foundations.GroupoidLaws.html#1385" class="Bound">x</a> <a id="1401" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1403" href="Cubical.Foundations.GroupoidLaws.html#1387" class="Bound">y</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">→</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.Foundations.GroupoidLaws.html#1409" class="Bound">k</a> <a id="1411" href="Cubical.Foundations.GroupoidLaws.html#1411" class="Bound">j</a> <a id="1413" href="Cubical.Foundations.GroupoidLaws.html#1413" class="Bound">i</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="1424" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1439" class="Symbol">{</a><a id="1440" class="Argument">x</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a><a id="1445" class="Symbol">}</a> <a id="1447" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1449" href="Cubical.Foundations.GroupoidLaws.html#1449" class="Bound">k</a> <a id="1451" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a> <a id="1453" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1455" class="Symbol">=</a>
  <a id="1459" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="1465" class="Symbol">(λ</a> <a id="1468" href="Cubical.Foundations.GroupoidLaws.html#1468" class="Bound">k</a> <a id="1470" class="Symbol">→</a> <a id="1472" class="Symbol">λ</a> <a id="1474" class="Symbol">{</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1483" class="Symbol">)</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a>
                  <a id="1507" class="Symbol">;</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1525" href="Cubical.Foundations.GroupoidLaws.html#1468" class="Bound">k</a> <a id="1527" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1529" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1531" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a><a id="1532" class="Symbol">)</a>
               <a id="1549" class="Comment">-- ; (j = i0) → compPath-filler p (p ⁻¹) k i</a>
                  <a id="1612" class="Symbol">;</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Cubical.Foundations.GroupoidLaws.html#1444" class="Bound">x</a>
                  <a id="1645" class="Symbol">})</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Foundations.GroupoidLaws.html#1447" class="Bound">p</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.Foundations.GroupoidLaws.html#1453" class="Bound">i</a> <a id="1659" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1661" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.GroupoidLaws.html#1451" class="Bound">j</a><a id="1664" class="Symbol">)))</a> <a id="1668" href="Cubical.Foundations.GroupoidLaws.html#1449" class="Bound">k</a>

<a id="rCancel"></a><a id="1671" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="1679" class="Symbol">:</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="1688" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1690" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1697" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1699" href="Cubical.Foundations.GroupoidLaws.html#1682" class="Bound">p</a> <a id="1701" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1704" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1706" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1711" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="1719" class="Symbol">{</a><a id="1720" class="Argument">x</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Cubical.Foundations.GroupoidLaws.html#1724" class="Bound">x</a><a id="1725" class="Symbol">}</a> <a id="1727" href="Cubical.Foundations.GroupoidLaws.html#1727" class="Bound">p</a> <a id="1729" href="Cubical.Foundations.GroupoidLaws.html#1729" class="Bound">j</a> <a id="1731" href="Cubical.Foundations.GroupoidLaws.html#1731" class="Bound">i</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="1750" href="Cubical.Foundations.GroupoidLaws.html#1727" class="Bound">p</a> <a id="1752" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1755" href="Cubical.Foundations.GroupoidLaws.html#1729" class="Bound">j</a> <a id="1757" href="Cubical.Foundations.GroupoidLaws.html#1731" class="Bound">i</a>

<a id="rCancel-filler&#39;"></a><a id="1760" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="1776" class="Symbol">:</a> <a id="1778" class="Symbol">∀</a> <a id="1780" class="Symbol">{</a><a id="1781" href="Cubical.Foundations.GroupoidLaws.html#1781" class="Bound">ℓ</a><a id="1782" class="Symbol">}</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1794" href="Cubical.Foundations.GroupoidLaws.html#1781" class="Bound">ℓ</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">{</a><a id="1798" href="Cubical.Foundations.GroupoidLaws.html#1798" class="Bound">x</a> <a id="1800" href="Cubical.Foundations.GroupoidLaws.html#1800" class="Bound">y</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Foundations.GroupoidLaws.html#1808" class="Bound">p</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Cubical.Foundations.GroupoidLaws.html#1798" class="Bound">x</a> <a id="1814" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1816" href="Cubical.Foundations.GroupoidLaws.html#1800" class="Bound">y</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">→</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Cubical.Foundations.GroupoidLaws.html#1822" class="Bound">i</a> <a id="1824" href="Cubical.Foundations.GroupoidLaws.html#1824" class="Bound">j</a> <a id="1826" href="Cubical.Foundations.GroupoidLaws.html#1826" class="Bound">k</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Cubical.Foundations.GroupoidLaws.html#1785" class="Bound">A</a>
<a id="1837" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="1853" class="Symbol">{</a><a id="1854" class="Argument">x</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Cubical.Foundations.GroupoidLaws.html#1858" class="Bound">x</a><a id="1859" class="Symbol">}</a> <a id="1861" class="Symbol">{</a><a id="1862" href="Cubical.Foundations.GroupoidLaws.html#1862" class="Bound">y</a><a id="1863" class="Symbol">}</a> <a id="1865" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1867" href="Cubical.Foundations.GroupoidLaws.html#1867" class="Bound">i</a> <a id="1869" href="Cubical.Foundations.GroupoidLaws.html#1869" class="Bound">j</a> <a id="1871" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1873" class="Symbol">=</a>
  <a id="1877" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>
    <a id="1887" class="Symbol">(λ</a> <a id="1890" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a> <a id="1892" class="Symbol">→</a> <a id="1894" class="Symbol">λ</a>
      <a id="1902" class="Symbol">{</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Foundations.GroupoidLaws.html#1869" class="Bound">j</a> <a id="1907" class="Symbol">=</a> <a id="1909" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1911" class="Symbol">)</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1920" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a> <a id="1922" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1924" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a><a id="1925" class="Symbol">)</a>
      <a id="1933" class="Symbol">;</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1938" class="Symbol">=</a> <a id="1940" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1942" class="Symbol">)</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Cubical.Foundations.GroupoidLaws.html#1858" class="Bound">x</a>
      <a id="1954" class="Symbol">;</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a> <a id="1959" class="Symbol">=</a> <a id="1961" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1972" href="Cubical.Foundations.GroupoidLaws.html#1890" class="Bound">i</a><a id="1973" class="Symbol">)</a>
      <a id="1981" class="Symbol">})</a>
    <a id="1988" class="Symbol">(</a><a id="1989" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Cubical.Foundations.GroupoidLaws.html#1865" class="Bound">p</a> <a id="1996" href="Cubical.Foundations.GroupoidLaws.html#1871" class="Bound">k</a><a id="1997" class="Symbol">))</a>
    <a id="2004" class="Symbol">(</a><a id="2005" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2007" href="Cubical.Foundations.GroupoidLaws.html#1867" class="Bound">i</a><a id="2008" class="Symbol">)</a>

<a id="rCancel&#39;"></a><a id="2011" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="2020" class="Symbol">:</a> <a id="2022" class="Symbol">∀</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Cubical.Foundations.GroupoidLaws.html#2025" class="Bound">ℓ</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Cubical.Foundations.GroupoidLaws.html#2029" class="Bound">A</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2038" href="Cubical.Foundations.GroupoidLaws.html#2025" class="Bound">ℓ</a><a id="2039" class="Symbol">}</a> <a id="2041" class="Symbol">{</a><a id="2042" href="Cubical.Foundations.GroupoidLaws.html#2042" class="Bound">x</a> <a id="2044" href="Cubical.Foundations.GroupoidLaws.html#2044" class="Bound">y</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Cubical.Foundations.GroupoidLaws.html#2029" class="Bound">A</a><a id="2049" class="Symbol">}</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Cubical.Foundations.GroupoidLaws.html#2042" class="Bound">x</a> <a id="2058" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2060" href="Cubical.Foundations.GroupoidLaws.html#2044" class="Bound">y</a><a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2067" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2069" href="Cubical.Foundations.GroupoidLaws.html#2052" class="Bound">p</a> <a id="2071" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2074" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2076" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2081" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="2090" href="Cubical.Foundations.GroupoidLaws.html#2090" class="Bound">p</a> <a id="2092" href="Cubical.Foundations.GroupoidLaws.html#2092" class="Bound">j</a> <a id="2094" href="Cubical.Foundations.GroupoidLaws.html#2094" class="Bound">k</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a> <a id="2114" href="Cubical.Foundations.GroupoidLaws.html#2090" class="Bound">p</a> <a id="2116" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2119" href="Cubical.Foundations.GroupoidLaws.html#2092" class="Bound">j</a> <a id="2121" href="Cubical.Foundations.GroupoidLaws.html#2094" class="Bound">k</a>

<a id="lCancel"></a><a id="2124" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="2141" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2143" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2150" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2155" href="Cubical.Foundations.GroupoidLaws.html#2135" class="Bound">p</a> <a id="2157" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2159" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2164" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2172" href="Cubical.Foundations.GroupoidLaws.html#2172" class="Bound">p</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Foundations.GroupoidLaws.html#2172" class="Bound">p</a> <a id="2187" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2189" class="Symbol">)</a>

<a id="assoc"></a><a id="2192" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2198" class="Symbol">:</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="2207" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2209" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="2210" class="Symbol">)</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="2219" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2221" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="2231" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2233" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">→</a>
  <a id="2240" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2242" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2244" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a> <a id="2246" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2248" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a> <a id="2250" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Cubical.Foundations.GroupoidLaws.html#2201" class="Bound">p</a> <a id="2255" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2257" href="Cubical.Foundations.GroupoidLaws.html#2213" class="Bound">q</a><a id="2258" class="Symbol">)</a> <a id="2260" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2262" href="Cubical.Foundations.GroupoidLaws.html#2225" class="Bound">r</a>
<a id="2264" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2270" href="Cubical.Foundations.GroupoidLaws.html#2270" class="Bound">p</a> <a id="2272" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2274" href="Cubical.Foundations.GroupoidLaws.html#2274" class="Bound">r</a> <a id="2276" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a> <a id="2278" class="Symbol">=</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="2297" href="Cubical.Foundations.GroupoidLaws.html#2270" class="Bound">p</a> <a id="2299" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2301" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a><a id="2302" class="Symbol">)</a> <a id="2304" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2306" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="2323" href="Cubical.Foundations.GroupoidLaws.html#2272" class="Bound">q</a> <a id="2325" href="Cubical.Foundations.GroupoidLaws.html#2274" class="Bound">r</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2330" href="Cubical.Foundations.GroupoidLaws.html#2276" class="Bound">k</a><a id="2331" class="Symbol">)</a>


<a id="2335" class="Comment">-- heterogeneous groupoid laws</a>

<a id="symInvoP"></a><a id="2367" href="Cubical.Foundations.GroupoidLaws.html#2367" class="Function">symInvoP</a> <a id="2376" class="Symbol">:</a> <a id="2378" class="Symbol">{</a><a id="2379" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2392" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2393" class="Symbol">}</a> <a id="2395" class="Symbol">→</a> <a id="2397" class="Symbol">{</a><a id="2398" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2404" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2406" class="Symbol">}</a> <a id="2408" class="Symbol">→</a> <a id="2410" class="Symbol">{</a><a id="2411" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2417" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2419" class="Symbol">}</a> <a id="2421" class="Symbol">→</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2434" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2436" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2438" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a><a id="2439" class="Symbol">)</a> <a id="2441" class="Symbol">→</a>
     <a id="2448" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2454" class="Symbol">(λ</a> <a id="2457" href="Cubical.Foundations.GroupoidLaws.html#2457" class="Bound">j</a> <a id="2459" class="Symbol">→</a> <a id="2461" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2467" class="Symbol">(λ</a> <a id="2470" href="Cubical.Foundations.GroupoidLaws.html#2470" class="Bound">i</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Cubical.Foundations.GroupoidLaws.html#346" class="Function">symInvo</a> <a id="2482" class="Symbol">(λ</a> <a id="2485" href="Cubical.Foundations.GroupoidLaws.html#2485" class="Bound">i</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Cubical.Foundations.GroupoidLaws.html#2379" class="Bound">A</a> <a id="2491" href="Cubical.Foundations.GroupoidLaws.html#2485" class="Bound">i</a><a id="2492" class="Symbol">)</a> <a id="2494" href="Cubical.Foundations.GroupoidLaws.html#2457" class="Bound">j</a> <a id="2496" href="Cubical.Foundations.GroupoidLaws.html#2470" class="Bound">i</a><a id="2497" class="Symbol">)</a> <a id="2499" href="Cubical.Foundations.GroupoidLaws.html#2398" class="Bound">x</a> <a id="2501" href="Cubical.Foundations.GroupoidLaws.html#2411" class="Bound">y</a><a id="2502" class="Symbol">)</a> <a id="2504" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2518" href="Cubical.Foundations.GroupoidLaws.html#2424" class="Bound">p</a><a id="2519" class="Symbol">))</a>
<a id="2522" href="Cubical.Foundations.GroupoidLaws.html#2367" class="Function">symInvoP</a> <a id="2531" href="Cubical.Foundations.GroupoidLaws.html#2531" class="Bound">p</a> <a id="2533" class="Symbol">=</a> <a id="2535" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="rUnitP"></a><a id="2541" href="Cubical.Foundations.GroupoidLaws.html#2541" class="Function">rUnitP</a> <a id="2548" class="Symbol">:</a> <a id="2550" class="Symbol">{</a><a id="2551" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2557" class="Symbol">→</a> <a id="2559" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2564" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">→</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2576" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2578" class="Symbol">}</a> <a id="2580" class="Symbol">→</a> <a id="2582" class="Symbol">{</a><a id="2583" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2589" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2591" class="Symbol">}</a> <a id="2593" class="Symbol">→</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2606" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2608" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2610" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a>
  <a id="2617" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2623" class="Symbol">(λ</a> <a id="2626" href="Cubical.Foundations.GroupoidLaws.html#2626" class="Bound">j</a> <a id="2628" class="Symbol">→</a> <a id="2630" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2636" class="Symbol">(λ</a> <a id="2639" href="Cubical.Foundations.GroupoidLaws.html#2639" class="Bound">i</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2649" class="Symbol">(λ</a> <a id="2652" href="Cubical.Foundations.GroupoidLaws.html#2652" class="Bound">i</a> <a id="2654" class="Symbol">→</a> <a id="2656" href="Cubical.Foundations.GroupoidLaws.html#2551" class="Bound">A</a> <a id="2658" href="Cubical.Foundations.GroupoidLaws.html#2652" class="Bound">i</a><a id="2659" class="Symbol">)</a> <a id="2661" href="Cubical.Foundations.GroupoidLaws.html#2626" class="Bound">j</a> <a id="2663" href="Cubical.Foundations.GroupoidLaws.html#2639" class="Bound">i</a><a id="2664" class="Symbol">)</a> <a id="2666" href="Cubical.Foundations.GroupoidLaws.html#2570" class="Bound">x</a> <a id="2668" href="Cubical.Foundations.GroupoidLaws.html#2583" class="Bound">y</a><a id="2669" class="Symbol">)</a> <a id="2671" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="2684" href="Cubical.Foundations.GroupoidLaws.html#2596" class="Bound">p</a> <a id="2686" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2690" class="Symbol">)</a>
<a id="2692" href="Cubical.Foundations.GroupoidLaws.html#2541" class="Function">rUnitP</a> <a id="2699" href="Cubical.Foundations.GroupoidLaws.html#2699" class="Bound">p</a> <a id="2701" href="Cubical.Foundations.GroupoidLaws.html#2701" class="Bound">j</a> <a id="2703" href="Cubical.Foundations.GroupoidLaws.html#2703" class="Bound">i</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="2724" href="Cubical.Foundations.GroupoidLaws.html#2699" class="Bound">p</a> <a id="2726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2731" href="Cubical.Foundations.GroupoidLaws.html#2701" class="Bound">j</a> <a id="2733" href="Cubical.Foundations.GroupoidLaws.html#2703" class="Bound">i</a>

<a id="rUnitP&#39;"></a><a id="2736" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">∀</a> <a id="2748" class="Symbol">{</a><a id="2749" href="Cubical.Foundations.GroupoidLaws.html#2749" class="Bound">ℓ&#39;</a><a id="2751" class="Symbol">}</a> <a id="2753" class="Symbol">{</a><a id="2754" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2763" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="2764" class="Symbol">}</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2780" href="Cubical.Foundations.GroupoidLaws.html#2749" class="Bound">ℓ&#39;</a><a id="2782" class="Symbol">)</a>
  <a id="2786" class="Symbol">{</a><a id="2787" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a> <a id="2789" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a> <a id="2791" class="Symbol">:</a> <a id="2793" href="Cubical.Foundations.GroupoidLaws.html#2754" class="Bound">A</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">{</a><a id="2797" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a> <a id="2803" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2805" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a><a id="2806" class="Symbol">}</a> <a id="2808" class="Symbol">{</a><a id="2809" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2815" href="Cubical.Foundations.GroupoidLaws.html#2787" class="Bound">x</a><a id="2816" class="Symbol">}</a> <a id="2818" class="Symbol">{</a><a id="2819" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2825" href="Cubical.Foundations.GroupoidLaws.html#2789" class="Bound">y</a><a id="2826" class="Symbol">}</a>
  <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2841" class="Symbol">(λ</a> <a id="2844" href="Cubical.Foundations.GroupoidLaws.html#2844" class="Bound">i</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2853" href="Cubical.Foundations.GroupoidLaws.html#2844" class="Bound">i</a><a id="2854" class="Symbol">))</a> <a id="2857" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2859" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a><a id="2860" class="Symbol">)</a>
  <a id="2864" class="Symbol">→</a> <a id="2866" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2872" class="Symbol">(λ</a> <a id="2875" href="Cubical.Foundations.GroupoidLaws.html#2875" class="Bound">j</a> <a id="2877" class="Symbol">→</a> <a id="2879" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2885" class="Symbol">(λ</a> <a id="2888" href="Cubical.Foundations.GroupoidLaws.html#2888" class="Bound">i</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2901" href="Cubical.Foundations.GroupoidLaws.html#2797" class="Bound">p</a> <a id="2903" href="Cubical.Foundations.GroupoidLaws.html#2875" class="Bound">j</a> <a id="2905" href="Cubical.Foundations.GroupoidLaws.html#2888" class="Bound">i</a><a id="2906" class="Symbol">))</a> <a id="2909" href="Cubical.Foundations.GroupoidLaws.html#2809" class="Bound">z</a> <a id="2911" href="Cubical.Foundations.GroupoidLaws.html#2819" class="Bound">w</a><a id="2912" class="Symbol">)</a> <a id="2914" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="2928" class="Symbol">{</a><a id="2929" class="Argument">B</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.GroupoidLaws.html#2767" class="Bound">B</a><a id="2934" class="Symbol">}</a> <a id="2936" href="Cubical.Foundations.GroupoidLaws.html#2831" class="Bound">q</a> <a id="2938" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2942" class="Symbol">)</a>
<a id="2944" href="Cubical.Foundations.GroupoidLaws.html#2736" class="Function">rUnitP&#39;</a> <a id="2952" href="Cubical.Foundations.GroupoidLaws.html#2952" class="Bound">B</a> <a id="2954" class="Symbol">{</a><a id="2955" class="Argument">w</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Cubical.Foundations.GroupoidLaws.html#2959" class="Bound">w</a><a id="2960" class="Symbol">}</a> <a id="2962" href="Cubical.Foundations.GroupoidLaws.html#2962" class="Bound">q</a> <a id="2964" href="Cubical.Foundations.GroupoidLaws.html#2964" class="Bound">j</a> <a id="2966" href="Cubical.Foundations.GroupoidLaws.html#2966" class="Bound">i</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="2988" class="Symbol">{</a><a id="2989" class="Argument">B</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Cubical.Foundations.GroupoidLaws.html#2952" class="Bound">B</a><a id="2994" class="Symbol">}</a> <a id="2996" href="Cubical.Foundations.GroupoidLaws.html#2962" class="Bound">q</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3004" class="Symbol">{</a><a id="3005" class="Argument">x</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Cubical.Foundations.GroupoidLaws.html#2959" class="Bound">w</a><a id="3010" class="Symbol">})</a> <a id="3013" href="Cubical.Foundations.GroupoidLaws.html#2964" class="Bound">j</a> <a id="3015" href="Cubical.Foundations.GroupoidLaws.html#2966" class="Bound">i</a>

<a id="lUnitP"></a><a id="3018" href="Cubical.Foundations.GroupoidLaws.html#3018" class="Function">lUnitP</a> <a id="3025" class="Symbol">:</a> <a id="3027" class="Symbol">{</a><a id="3028" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3030" class="Symbol">:</a> <a id="3032" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3041" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3042" class="Symbol">}</a> <a id="3044" class="Symbol">→</a> <a id="3046" class="Symbol">{</a><a id="3047" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3049" class="Symbol">:</a> <a id="3051" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3053" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3055" class="Symbol">}</a> <a id="3057" class="Symbol">→</a> <a id="3059" class="Symbol">{</a><a id="3060" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3066" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3068" class="Symbol">}</a> <a id="3070" class="Symbol">→</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a> <a id="3075" class="Symbol">:</a> <a id="3077" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3083" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3085" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3087" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a><a id="3088" class="Symbol">)</a> <a id="3090" class="Symbol">→</a>
  <a id="3094" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3100" class="Symbol">(λ</a> <a id="3103" href="Cubical.Foundations.GroupoidLaws.html#3103" class="Bound">j</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3113" class="Symbol">(λ</a> <a id="3116" href="Cubical.Foundations.GroupoidLaws.html#3116" class="Bound">i</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3126" class="Symbol">(λ</a> <a id="3129" href="Cubical.Foundations.GroupoidLaws.html#3129" class="Bound">i</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.Foundations.GroupoidLaws.html#3028" class="Bound">A</a> <a id="3135" href="Cubical.Foundations.GroupoidLaws.html#3129" class="Bound">i</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Cubical.Foundations.GroupoidLaws.html#3103" class="Bound">j</a> <a id="3140" href="Cubical.Foundations.GroupoidLaws.html#3116" class="Bound">i</a><a id="3141" class="Symbol">)</a> <a id="3143" href="Cubical.Foundations.GroupoidLaws.html#3047" class="Bound">x</a> <a id="3145" href="Cubical.Foundations.GroupoidLaws.html#3060" class="Bound">y</a><a id="3146" class="Symbol">)</a> <a id="3148" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="3161" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3166" href="Cubical.Foundations.GroupoidLaws.html#3073" class="Bound">p</a><a id="3167" class="Symbol">)</a>
<a id="3169" href="Cubical.Foundations.GroupoidLaws.html#3018" class="Function">lUnitP</a> <a id="3176" class="Symbol">{</a><a id="3177" class="Argument">A</a> <a id="3179" class="Symbol">=</a> <a id="3181" href="Cubical.Foundations.GroupoidLaws.html#3181" class="Bound">A</a><a id="3182" class="Symbol">}</a> <a id="3184" class="Symbol">{</a><a id="3185" class="Argument">x</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Cubical.Foundations.GroupoidLaws.html#3189" class="Bound">x</a><a id="3190" class="Symbol">}</a> <a id="3192" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3194" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3196" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3198" class="Symbol">=</a>
  <a id="3202" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="3207" class="Symbol">(λ</a> <a id="3210" href="Cubical.Foundations.GroupoidLaws.html#3210" class="Bound">j</a> <a id="3212" class="Symbol">→</a> <a id="3214" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="3227" class="Symbol">(λ</a> <a id="3230" href="Cubical.Foundations.GroupoidLaws.html#3230" class="Bound">i</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Cubical.Foundations.GroupoidLaws.html#3181" class="Bound">A</a> <a id="3236" href="Cubical.Foundations.GroupoidLaws.html#3230" class="Bound">i</a><a id="3237" class="Symbol">)</a> <a id="3239" href="Cubical.Foundations.GroupoidLaws.html#3210" class="Bound">j</a> <a id="3241" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3243" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a><a id="3244" class="Symbol">)</a>
       <a id="3253" class="Symbol">(λ</a> <a id="3256" href="Cubical.Foundations.GroupoidLaws.html#3256" class="Bound">j</a> <a id="3258" class="Symbol">→</a> <a id="3260" class="Symbol">λ</a> <a id="3262" class="Symbol">{</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3271" class="Symbol">)</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Cubical.Foundations.GroupoidLaws.html#3189" class="Bound">x</a>
                <a id="3293" class="Symbol">;</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3311" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3313" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3315" href="Cubical.Foundations.GroupoidLaws.html#3256" class="Bound">j</a> <a id="3317" class="Symbol">)</a>
                <a id="3335" class="Symbol">;</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3350" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a>
                <a id="3368" class="Symbol">})</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Cubical.Foundations.GroupoidLaws.html#3192" class="Bound">p</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3377" href="Cubical.Foundations.GroupoidLaws.html#3194" class="Bound">k</a> <a id="3379" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3381" href="Cubical.Foundations.GroupoidLaws.html#3196" class="Bound">i</a> <a id="3383" class="Symbol">))</a>

<a id="lUnitP&#39;"></a><a id="3387" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="3395" class="Symbol">:</a> <a id="3397" class="Symbol">∀</a> <a id="3399" class="Symbol">{</a><a id="3400" href="Cubical.Foundations.GroupoidLaws.html#3400" class="Bound">ℓ&#39;</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">{</a><a id="3405" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3414" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3415" class="Symbol">}</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a> <a id="3424" class="Symbol">→</a> <a id="3426" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3431" href="Cubical.Foundations.GroupoidLaws.html#3400" class="Bound">ℓ&#39;</a><a id="3433" class="Symbol">)</a>
  <a id="3437" class="Symbol">{</a><a id="3438" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a> <a id="3440" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Cubical.Foundations.GroupoidLaws.html#3405" class="Bound">A</a><a id="3445" class="Symbol">}</a> <a id="3447" class="Symbol">{</a><a id="3448" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a> <a id="3454" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3456" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a><a id="3457" class="Symbol">}</a> <a id="3459" class="Symbol">{</a><a id="3460" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3462" class="Symbol">:</a> <a id="3464" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3466" href="Cubical.Foundations.GroupoidLaws.html#3438" class="Bound">x</a><a id="3467" class="Symbol">}</a> <a id="3469" class="Symbol">{</a><a id="3470" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3476" href="Cubical.Foundations.GroupoidLaws.html#3440" class="Bound">y</a><a id="3477" class="Symbol">}</a>
  <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3492" class="Symbol">(λ</a> <a id="3495" href="Cubical.Foundations.GroupoidLaws.html#3495" class="Bound">i</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3504" href="Cubical.Foundations.GroupoidLaws.html#3495" class="Bound">i</a><a id="3505" class="Symbol">))</a> <a id="3508" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3510" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a><a id="3511" class="Symbol">)</a>
  <a id="3515" class="Symbol">→</a> <a id="3517" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3523" class="Symbol">(λ</a> <a id="3526" href="Cubical.Foundations.GroupoidLaws.html#3526" class="Bound">j</a> <a id="3528" class="Symbol">→</a> <a id="3530" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3536" class="Symbol">(λ</a> <a id="3539" href="Cubical.Foundations.GroupoidLaws.html#3539" class="Bound">i</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3552" href="Cubical.Foundations.GroupoidLaws.html#3448" class="Bound">p</a> <a id="3554" href="Cubical.Foundations.GroupoidLaws.html#3526" class="Bound">j</a> <a id="3556" href="Cubical.Foundations.GroupoidLaws.html#3539" class="Bound">i</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Foundations.GroupoidLaws.html#3460" class="Bound">z</a> <a id="3562" href="Cubical.Foundations.GroupoidLaws.html#3470" class="Bound">w</a><a id="3563" class="Symbol">)</a> <a id="3565" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="3579" class="Symbol">{</a><a id="3580" class="Argument">B</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Cubical.Foundations.GroupoidLaws.html#3418" class="Bound">B</a><a id="3585" class="Symbol">}</a> <a id="3587" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3592" href="Cubical.Foundations.GroupoidLaws.html#3482" class="Bound">q</a><a id="3593" class="Symbol">)</a>
<a id="3595" href="Cubical.Foundations.GroupoidLaws.html#3387" class="Function">lUnitP&#39;</a> <a id="3603" href="Cubical.Foundations.GroupoidLaws.html#3603" class="Bound">B</a> <a id="3605" class="Symbol">{</a><a id="3606" class="Argument">p</a> <a id="3608" class="Symbol">=</a> <a id="3610" href="Cubical.Foundations.GroupoidLaws.html#3610" class="Bound">p</a><a id="3611" class="Symbol">}</a> <a id="3613" class="Symbol">{</a><a id="3614" class="Argument">z</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Cubical.Foundations.GroupoidLaws.html#3618" class="Bound">z</a><a id="3619" class="Symbol">}</a> <a id="3621" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3623" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3625" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3627" class="Symbol">=</a>
  <a id="3631" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="3636" class="Symbol">(λ</a> <a id="3639" href="Cubical.Foundations.GroupoidLaws.html#3639" class="Bound">j</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="Cubical.Foundations.GroupoidLaws.html#3603" class="Bound">B</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.Foundations.GroupoidLaws.html#668" class="Function">lUnit-filler</a> <a id="3659" href="Cubical.Foundations.GroupoidLaws.html#3610" class="Bound">p</a> <a id="3661" href="Cubical.Foundations.GroupoidLaws.html#3639" class="Bound">j</a> <a id="3663" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3665" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a><a id="3666" class="Symbol">))</a>
       <a id="3676" class="Symbol">(λ</a> <a id="3679" href="Cubical.Foundations.GroupoidLaws.html#3679" class="Bound">j</a> <a id="3681" class="Symbol">→</a> <a id="3683" class="Symbol">λ</a> <a id="3685" class="Symbol">{</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3694" class="Symbol">)</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Cubical.Foundations.GroupoidLaws.html#3618" class="Bound">z</a>
                <a id="3716" class="Symbol">;</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3725" class="Symbol">)</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3731" class="Symbol">(</a><a id="3732" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3734" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3736" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3738" href="Cubical.Foundations.GroupoidLaws.html#3679" class="Bound">j</a> <a id="3740" class="Symbol">)</a>
                <a id="3758" class="Symbol">;</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3763" class="Symbol">=</a> <a id="3765" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3767" class="Symbol">)</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3773" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a>
                <a id="3791" class="Symbol">})</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Cubical.Foundations.GroupoidLaws.html#3621" class="Bound">q</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3800" href="Cubical.Foundations.GroupoidLaws.html#3623" class="Bound">k</a> <a id="3802" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3804" href="Cubical.Foundations.GroupoidLaws.html#3625" class="Bound">i</a> <a id="3806" class="Symbol">))</a>

<a id="rCancelP"></a><a id="3810" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="3819" class="Symbol">:</a> <a id="3821" class="Symbol">{</a><a id="3822" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3824" class="Symbol">:</a> <a id="3826" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3835" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="3836" class="Symbol">}</a> <a id="3838" class="Symbol">→</a> <a id="3840" class="Symbol">{</a><a id="3841" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3847" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3849" class="Symbol">}</a> <a id="3851" class="Symbol">→</a> <a id="3853" class="Symbol">{</a><a id="3854" href="Cubical.Foundations.GroupoidLaws.html#3854" class="Bound">y</a> <a id="3856" class="Symbol">:</a> <a id="3858" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3860" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Symbol">→</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a> <a id="3869" class="Symbol">:</a> <a id="3871" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3877" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3879" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3881" href="Cubical.Foundations.GroupoidLaws.html#3854" class="Bound">y</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">→</a>
   <a id="3889" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.Foundations.GroupoidLaws.html#3898" class="Bound">j</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3908" class="Symbol">(λ</a> <a id="3911" href="Cubical.Foundations.GroupoidLaws.html#3911" class="Bound">i</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="3923" class="Symbol">(λ</a> <a id="3926" href="Cubical.Foundations.GroupoidLaws.html#3926" class="Bound">i</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Cubical.Foundations.GroupoidLaws.html#3822" class="Bound">A</a> <a id="3932" href="Cubical.Foundations.GroupoidLaws.html#3926" class="Bound">i</a><a id="3933" class="Symbol">)</a> <a id="3935" href="Cubical.Foundations.GroupoidLaws.html#3898" class="Bound">j</a> <a id="3937" href="Cubical.Foundations.GroupoidLaws.html#3911" class="Bound">i</a><a id="3938" class="Symbol">)</a> <a id="3940" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a> <a id="3942" href="Cubical.Foundations.GroupoidLaws.html#3841" class="Bound">x</a><a id="3943" class="Symbol">)</a> <a id="3945" class="Symbol">(</a><a id="3946" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="3956" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="3964" href="Cubical.Foundations.GroupoidLaws.html#3867" class="Bound">p</a><a id="3965" class="Symbol">))</a> <a id="3968" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3973" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="3982" class="Symbol">{</a><a id="3983" class="Argument">A</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Cubical.Foundations.GroupoidLaws.html#3987" class="Bound">A</a><a id="3988" class="Symbol">}</a> <a id="3990" class="Symbol">{</a><a id="3991" class="Argument">x</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a><a id="3996" class="Symbol">}</a> <a id="3998" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4000" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4002" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4004" class="Symbol">=</a>
  <a id="4008" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="4013" class="Symbol">(λ</a> <a id="4016" href="Cubical.Foundations.GroupoidLaws.html#4016" class="Bound">k</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Cubical.Foundations.GroupoidLaws.html#1365" class="Function">rCancel-filler</a> <a id="4035" class="Symbol">(λ</a> <a id="4038" href="Cubical.Foundations.GroupoidLaws.html#4038" class="Bound">i</a> <a id="4040" class="Symbol">→</a> <a id="4042" href="Cubical.Foundations.GroupoidLaws.html#3987" class="Bound">A</a> <a id="4044" href="Cubical.Foundations.GroupoidLaws.html#4038" class="Bound">i</a><a id="4045" class="Symbol">)</a> <a id="4047" href="Cubical.Foundations.GroupoidLaws.html#4016" class="Bound">k</a> <a id="4049" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4051" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a><a id="4052" class="Symbol">)</a>
       <a id="4061" class="Symbol">(λ</a> <a id="4064" href="Cubical.Foundations.GroupoidLaws.html#4064" class="Bound">k</a> <a id="4066" class="Symbol">→</a> <a id="4068" class="Symbol">λ</a> <a id="4070" class="Symbol">{</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4075" class="Symbol">=</a> <a id="4077" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a>
                <a id="4101" class="Symbol">;</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4110" class="Symbol">)</a> <a id="4112" class="Symbol">→</a> <a id="4114" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4119" href="Cubical.Foundations.GroupoidLaws.html#4064" class="Bound">k</a> <a id="4121" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4123" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4125" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a><a id="4126" class="Symbol">)</a>
                <a id="4144" class="Symbol">;</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Cubical.Foundations.GroupoidLaws.html#3995" class="Bound">x</a>
                <a id="4175" class="Symbol">})</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Cubical.Foundations.GroupoidLaws.html#3998" class="Bound">p</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Foundations.GroupoidLaws.html#4002" class="Bound">i</a> <a id="4184" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4186" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4188" href="Cubical.Foundations.GroupoidLaws.html#4000" class="Bound">j</a><a id="4189" class="Symbol">))</a>

<a id="lCancelP"></a><a id="4193" href="Cubical.Foundations.GroupoidLaws.html#4193" class="Function">lCancelP</a> <a id="4202" class="Symbol">:</a> <a id="4204" class="Symbol">{</a><a id="4205" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4218" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4219" class="Symbol">}</a> <a id="4221" class="Symbol">→</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Cubical.Foundations.GroupoidLaws.html#4224" class="Bound">x</a> <a id="4226" class="Symbol">:</a> <a id="4228" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4230" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4232" class="Symbol">}</a> <a id="4234" class="Symbol">→</a> <a id="4236" class="Symbol">{</a><a id="4237" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a> <a id="4239" class="Symbol">:</a> <a id="4241" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4243" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4245" class="Symbol">}</a> <a id="4247" class="Symbol">→</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4260" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4262" href="Cubical.Foundations.GroupoidLaws.html#4224" class="Bound">x</a> <a id="4264" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">→</a>
   <a id="4272" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4278" class="Symbol">(λ</a> <a id="4281" href="Cubical.Foundations.GroupoidLaws.html#4281" class="Bound">j</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4291" class="Symbol">(λ</a> <a id="4294" href="Cubical.Foundations.GroupoidLaws.html#4294" class="Bound">i</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="4306" class="Symbol">(λ</a> <a id="4309" href="Cubical.Foundations.GroupoidLaws.html#4309" class="Bound">i</a> <a id="4311" class="Symbol">→</a> <a id="4313" href="Cubical.Foundations.GroupoidLaws.html#4205" class="Bound">A</a> <a id="4315" href="Cubical.Foundations.GroupoidLaws.html#4309" class="Bound">i</a><a id="4316" class="Symbol">)</a> <a id="4318" href="Cubical.Foundations.GroupoidLaws.html#4281" class="Bound">j</a> <a id="4320" href="Cubical.Foundations.GroupoidLaws.html#4294" class="Bound">i</a><a id="4321" class="Symbol">)</a> <a id="4323" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a> <a id="4325" href="Cubical.Foundations.GroupoidLaws.html#4237" class="Bound">y</a><a id="4326" class="Symbol">)</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4345" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a><a id="4346" class="Symbol">)</a> <a id="4348" href="Cubical.Foundations.GroupoidLaws.html#4250" class="Bound">p</a><a id="4349" class="Symbol">)</a> <a id="4351" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4356" href="Cubical.Foundations.GroupoidLaws.html#4193" class="Function">lCancelP</a> <a id="4365" href="Cubical.Foundations.GroupoidLaws.html#4365" class="Bound">p</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Cubical.Foundations.GroupoidLaws.html#3810" class="Function">rCancelP</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="4384" href="Cubical.Foundations.GroupoidLaws.html#4365" class="Bound">p</a><a id="4385" class="Symbol">)</a>



<a id="assocP"></a><a id="4390" href="Cubical.Foundations.GroupoidLaws.html#4390" class="Function">assocP</a> <a id="4397" class="Symbol">:</a> <a id="4399" class="Symbol">{</a><a id="4400" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4413" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4414" class="Symbol">}</a> <a id="4416" class="Symbol">{</a><a id="4417" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4423" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4425" class="Symbol">}</a> <a id="4427" class="Symbol">{</a><a id="4428" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4434" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Cubical.Foundations.GroupoidLaws.html#4439" class="Bound Operator">B_i1</a> <a id="4444" class="Symbol">:</a> <a id="4446" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4451" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4452" class="Symbol">}</a> <a id="4454" class="Symbol">{</a><a id="4455" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4457" class="Symbol">:</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4462" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4464" class="Symbol">)</a> <a id="4466" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4468" href="Cubical.Foundations.GroupoidLaws.html#4439" class="Bound Operator">B_i1</a><a id="4472" class="Symbol">}</a> <a id="4474" class="Symbol">{</a><a id="4475" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4481" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4483" class="Symbol">}</a>
  <a id="4487" class="Symbol">{</a><a id="4488" href="Cubical.Foundations.GroupoidLaws.html#4488" class="Bound Operator">C_i1</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4500" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="4501" class="Symbol">}</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4506" class="Symbol">:</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4511" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4513" class="Symbol">)</a> <a id="4515" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4517" href="Cubical.Foundations.GroupoidLaws.html#4488" class="Bound Operator">C_i1</a><a id="4521" class="Symbol">}</a> <a id="4523" class="Symbol">{</a><a id="4524" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4530" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4545" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4547" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4549" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4563" class="Symbol">(λ</a> <a id="4566" href="Cubical.Foundations.GroupoidLaws.html#4566" class="Bound">i</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4572" href="Cubical.Foundations.GroupoidLaws.html#4566" class="Bound">i</a><a id="4573" class="Symbol">)</a> <a id="4575" href="Cubical.Foundations.GroupoidLaws.html#4428" class="Bound">y</a> <a id="4577" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a><a id="4578" class="Symbol">)</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4591" class="Symbol">(λ</a> <a id="4594" href="Cubical.Foundations.GroupoidLaws.html#4594" class="Bound">i</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4600" href="Cubical.Foundations.GroupoidLaws.html#4594" class="Bound">i</a><a id="4601" class="Symbol">)</a> <a id="4603" href="Cubical.Foundations.GroupoidLaws.html#4475" class="Bound">z</a> <a id="4605" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a><a id="4606" class="Symbol">)</a> <a id="4608" class="Symbol">→</a>
  <a id="4612" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4618" class="Symbol">(λ</a> <a id="4621" href="Cubical.Foundations.GroupoidLaws.html#4621" class="Bound">j</a> <a id="4623" class="Symbol">→</a> <a id="4625" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4631" class="Symbol">(λ</a> <a id="4634" href="Cubical.Foundations.GroupoidLaws.html#4634" class="Bound">i</a> <a id="4636" class="Symbol">→</a> <a id="4638" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4644" class="Symbol">(λ</a> <a id="4647" href="Cubical.Foundations.GroupoidLaws.html#4647" class="Bound">i</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Cubical.Foundations.GroupoidLaws.html#4400" class="Bound">A</a> <a id="4653" href="Cubical.Foundations.GroupoidLaws.html#4647" class="Bound">i</a><a id="4654" class="Symbol">)</a> <a id="4656" href="Cubical.Foundations.GroupoidLaws.html#4455" class="Bound">B</a> <a id="4658" href="Cubical.Foundations.GroupoidLaws.html#4504" class="Bound">C</a> <a id="4660" href="Cubical.Foundations.GroupoidLaws.html#4621" class="Bound">j</a> <a id="4662" href="Cubical.Foundations.GroupoidLaws.html#4634" class="Bound">i</a><a id="4663" class="Symbol">)</a> <a id="4665" href="Cubical.Foundations.GroupoidLaws.html#4417" class="Bound">x</a> <a id="4667" href="Cubical.Foundations.GroupoidLaws.html#4524" class="Bound">w</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4681" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4694" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a> <a id="4696" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a><a id="4697" class="Symbol">))</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4711" class="Symbol">(</a><a id="4712" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="4722" href="Cubical.Foundations.GroupoidLaws.html#4535" class="Bound">p</a> <a id="4724" href="Cubical.Foundations.GroupoidLaws.html#4553" class="Bound">q</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Cubical.Foundations.GroupoidLaws.html#4581" class="Bound">r</a><a id="4728" class="Symbol">)</a>
<a id="4730" href="Cubical.Foundations.GroupoidLaws.html#4390" class="Function">assocP</a> <a id="4737" class="Symbol">{</a><a id="4738" class="Argument">A</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a><a id="4743" class="Symbol">}</a> <a id="4745" class="Symbol">{</a><a id="4746" class="Argument">B</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a><a id="4751" class="Symbol">}</a> <a id="4753" class="Symbol">{</a><a id="4754" class="Argument">C</a> <a id="4756" class="Symbol">=</a> <a id="4758" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a><a id="4759" class="Symbol">}</a> <a id="4761" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="4763" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="4765" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="4767" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="4769" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4771" class="Symbol">=</a>
    <a id="4777" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="4782" class="Symbol">(\</a> <a id="4785" href="Cubical.Foundations.GroupoidLaws.html#4785" class="Bound">j&#39;</a> <a id="4788" class="Symbol">→</a> <a id="4790" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>  <a id="4797" class="Symbol">(λ</a> <a id="4800" href="Cubical.Foundations.GroupoidLaws.html#4800" class="Bound">j</a> <a id="4802" class="Symbol">→</a> <a id="4804" class="Symbol">λ</a> <a id="4806" class="Symbol">{</a>
                     <a id="4829" class="Symbol">(</a><a id="4830" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4836" class="Symbol">)</a> <a id="4838" class="Symbol">→</a> <a id="4840" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a> <a id="4842" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
                   <a id="4864" class="Symbol">;</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="4869" class="Symbol">=</a> <a id="4871" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="4894" class="Symbol">(λ</a> <a id="4897" href="Cubical.Foundations.GroupoidLaws.html#4897" class="Bound">i₁</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="4904" href="Cubical.Foundations.GroupoidLaws.html#4897" class="Bound">i₁</a><a id="4906" class="Symbol">)</a> <a id="4908" class="Symbol">(λ</a> <a id="4911" href="Cubical.Foundations.GroupoidLaws.html#4911" class="Bound">i₁</a> <a id="4914" class="Symbol">→</a> <a id="4916" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="4918" href="Cubical.Foundations.GroupoidLaws.html#4911" class="Bound">i₁</a><a id="4920" class="Symbol">)</a> <a id="4922" class="Symbol">(</a><a id="4923" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4925" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="4926" class="Symbol">)</a> <a id="4928" href="Cubical.Foundations.GroupoidLaws.html#4800" class="Bound">j</a> <a id="4930" class="Symbol">})</a>
                     <a id="4954" class="Symbol">(</a><a id="4955" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="4976" class="Symbol">(λ</a> <a id="4979" href="Cubical.Foundations.GroupoidLaws.html#4979" class="Bound">i₁</a> <a id="4982" class="Symbol">→</a> <a id="4984" href="Cubical.Foundations.GroupoidLaws.html#4742" class="Bound">A</a> <a id="4986" href="Cubical.Foundations.GroupoidLaws.html#4979" class="Bound">i₁</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">(λ</a> <a id="4993" href="Cubical.Foundations.GroupoidLaws.html#4993" class="Bound">i₁</a> <a id="4996" class="Symbol">→</a> <a id="4998" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5000" href="Cubical.Foundations.GroupoidLaws.html#4993" class="Bound">i₁</a><a id="5002" class="Symbol">)</a> <a id="5004" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5006" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a><a id="5007" class="Symbol">))</a> <a id="5010" href="Cubical.Foundations.GroupoidLaws.html#4785" class="Bound">j&#39;</a><a id="5012" class="Symbol">)</a>
     <a id="5019" class="Symbol">(λ</a> <a id="5022" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5024" class="Symbol">→</a> <a id="5026" class="Symbol">λ</a>
      <a id="5034" class="Symbol">{</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="5039" class="Symbol">=</a> <a id="5041" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5043" class="Symbol">)</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="5049" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
      <a id="5058" class="Symbol">;</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5067" class="Symbol">)</a> <a id="5069" class="Symbol">→</a>
        <a id="5079" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="5084" class="Symbol">(\</a> <a id="5087" href="Cubical.Foundations.GroupoidLaws.html#5087" class="Bound">j&#39;</a> <a id="5090" class="Symbol">→</a> <a id="5092" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5098" class="Symbol">((λ</a> <a id="5102" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a> <a id="5104" class="Symbol">→</a> <a id="5106" class="Symbol">λ</a>
            <a id="5120" class="Symbol">{</a> <a id="5122" class="Symbol">(</a><a id="5123" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5125" class="Symbol">=</a> <a id="5127" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5129" class="Symbol">)</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5135" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a>
            <a id="5149" class="Symbol">;</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5154" class="Symbol">=</a> <a id="5156" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">→</a> <a id="5162" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="5164" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a>
            <a id="5178" class="Symbol">;</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5183" class="Symbol">=</a> <a id="5185" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5187" class="Symbol">)</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="Cubical.Foundations.GroupoidLaws.html#4758" class="Bound">C</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5196" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5198" href="Cubical.Foundations.GroupoidLaws.html#5102" class="Bound">l</a><a id="5199" class="Symbol">)</a>
            <a id="5213" class="Symbol">}))</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5222" class="Symbol">(</a><a id="5223" href="Cubical.Foundations.GroupoidLaws.html#4750" class="Bound">B</a> <a id="5225" class="Symbol">(</a> <a id="5227" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5229" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5231" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="5232" class="Symbol">))</a> <a id="5235" class="Symbol">)</a> <a id="5237" href="Cubical.Foundations.GroupoidLaws.html#5087" class="Bound">j&#39;</a><a id="5239" class="Symbol">)</a>
          <a id="5251" class="Symbol">(λ</a> <a id="5254" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a> <a id="5256" class="Symbol">→</a> <a id="5258" class="Symbol">λ</a>
            <a id="5272" class="Symbol">{</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5281" class="Symbol">)</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5287" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a>
            <a id="5301" class="Symbol">;</a> <a id="5303" class="Symbol">(</a><a id="5304" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5306" class="Symbol">=</a> <a id="5308" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">→</a> <a id="5314" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="5316" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a>
            <a id="5330" class="Symbol">;</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5335" class="Symbol">=</a> <a id="5337" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5339" class="Symbol">)</a> <a id="5341" class="Symbol">→</a> <a id="5343" href="Cubical.Foundations.GroupoidLaws.html#4765" class="Bound">r</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5348" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5350" href="Cubical.Foundations.GroupoidLaws.html#5254" class="Bound">l</a><a id="5351" class="Symbol">)</a>
            <a id="5365" class="Symbol">})</a>
          <a id="5378" class="Symbol">(</a><a id="5379" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Cubical.Foundations.GroupoidLaws.html#5022" class="Bound">j</a> <a id="5384" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5386" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a><a id="5387" class="Symbol">))</a>
      <a id="5396" class="Symbol">})</a>
    <a id="5403" class="Symbol">(</a><a id="5404" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="5421" href="Cubical.Foundations.GroupoidLaws.html#4761" class="Bound">p</a> <a id="5423" href="Cubical.Foundations.GroupoidLaws.html#4763" class="Bound">q</a> <a id="5425" href="Cubical.Foundations.GroupoidLaws.html#4767" class="Bound">k</a> <a id="5427" href="Cubical.Foundations.GroupoidLaws.html#4769" class="Bound">i</a><a id="5428" class="Symbol">)</a>



<a id="5433" class="Comment">-- Loic&#39;s code below</a>

<a id="5455" class="Comment">-- some exchange law for doubleCompPath and refl</a>

<a id="invSides-filler"></a><a id="5505" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="5521" class="Symbol">:</a> <a id="5523" class="Symbol">{</a><a id="5524" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5526" href="Cubical.Foundations.GroupoidLaws.html#5526" class="Bound">y</a> <a id="5528" href="Cubical.Foundations.GroupoidLaws.html#5528" class="Bound">z</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="5533" class="Symbol">}</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5542" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5544" href="Cubical.Foundations.GroupoidLaws.html#5526" class="Bound">y</a><a id="5545" class="Symbol">)</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a> <a id="5550" class="Symbol">:</a> <a id="5552" href="Cubical.Foundations.GroupoidLaws.html#5524" class="Bound">x</a> <a id="5554" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5556" href="Cubical.Foundations.GroupoidLaws.html#5528" class="Bound">z</a><a id="5557" class="Symbol">)</a> <a id="5559" class="Symbol">→</a> <a id="5561" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="5568" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5575" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a><a id="5576" class="Symbol">)</a> <a id="5578" href="Cubical.Foundations.GroupoidLaws.html#5548" class="Bound">q</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5585" href="Cubical.Foundations.GroupoidLaws.html#5536" class="Bound">p</a><a id="5586" class="Symbol">)</a>
<a id="5588" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="5604" class="Symbol">{</a><a id="5605" class="Argument">x</a> <a id="5607" class="Symbol">=</a> <a id="5609" href="Cubical.Foundations.GroupoidLaws.html#5609" class="Bound">x</a><a id="5610" class="Symbol">}</a> <a id="5612" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5614" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5616" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5618" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5620" class="Symbol">=</a>
  <a id="5624" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5630" class="Symbol">(λ</a> <a id="5633" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a> <a id="5635" class="Symbol">→</a> <a id="5637" class="Symbol">λ</a> <a id="5639" class="Symbol">{</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a> <a id="5657" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5659" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a><a id="5660" class="Symbol">)</a>
                 <a id="5679" class="Symbol">;</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5684" class="Symbol">=</a> <a id="5686" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5688" class="Symbol">)</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5697" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5699" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5701" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5702" class="Symbol">)</a>
                 <a id="5721" class="Symbol">;</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5726" class="Symbol">=</a> <a id="5728" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">→</a> <a id="5734" href="Cubical.Foundations.GroupoidLaws.html#5614" class="Bound">q</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5739" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5741" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5742" class="Symbol">)</a>
                 <a id="5761" class="Symbol">;</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Cubical.Foundations.GroupoidLaws.html#5618" class="Bound">j</a> <a id="5766" class="Symbol">=</a> <a id="5768" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5770" class="Symbol">)</a> <a id="5772" class="Symbol">→</a> <a id="5774" href="Cubical.Foundations.GroupoidLaws.html#5612" class="Bound">p</a> <a id="5776" class="Symbol">(</a><a id="5777" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5779" href="Cubical.Foundations.GroupoidLaws.html#5616" class="Bound">i</a> <a id="5781" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5783" href="Cubical.Foundations.GroupoidLaws.html#5633" class="Bound">k</a><a id="5784" class="Symbol">)})</a>
        <a id="5796" href="Cubical.Foundations.GroupoidLaws.html#5609" class="Bound">x</a>

<a id="leftright"></a><a id="5799" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="5809" class="Symbol">:</a> <a id="5811" class="Symbol">{</a><a id="5812" href="Cubical.Foundations.GroupoidLaws.html#5812" class="Bound">ℓ</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5821" class="Symbol">}</a> <a id="5823" class="Symbol">{</a><a id="5824" href="Cubical.Foundations.GroupoidLaws.html#5824" class="Bound">A</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5833" href="Cubical.Foundations.GroupoidLaws.html#5812" class="Bound">ℓ</a><a id="5834" class="Symbol">}</a> <a id="5836" class="Symbol">{</a><a id="5837" href="Cubical.Foundations.GroupoidLaws.html#5837" class="Bound">x</a> <a id="5839" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a> <a id="5841" href="Cubical.Foundations.GroupoidLaws.html#5841" class="Bound">z</a> <a id="5843" class="Symbol">:</a> <a id="5845" href="Cubical.Foundations.GroupoidLaws.html#5824" class="Bound">A</a><a id="5846" class="Symbol">}</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5851" class="Symbol">:</a> <a id="5853" href="Cubical.Foundations.GroupoidLaws.html#5837" class="Bound">x</a> <a id="5855" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5857" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a><a id="5858" class="Symbol">)</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a> <a id="5863" class="Symbol">:</a> <a id="5865" href="Cubical.Foundations.GroupoidLaws.html#5839" class="Bound">y</a> <a id="5867" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5869" href="Cubical.Foundations.GroupoidLaws.html#5841" class="Bound">z</a><a id="5870" class="Symbol">)</a> <a id="5872" class="Symbol">→</a>
            <a id="5886" class="Symbol">(</a><a id="5887" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5892" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5895" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5897" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5900" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a><a id="5901" class="Symbol">)</a> <a id="5903" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Cubical.Foundations.GroupoidLaws.html#5849" class="Bound">p</a> <a id="5908" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5911" href="Cubical.Foundations.GroupoidLaws.html#5861" class="Bound">q</a> <a id="5913" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5916" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5920" class="Symbol">)</a>
<a id="5922" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="5932" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a> <a id="5934" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="5936" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a> <a id="5938" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="5940" class="Symbol">=</a>
  <a id="5944" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5950" class="Symbol">(λ</a> <a id="5953" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a> <a id="5955" class="Symbol">→</a> <a id="5957" class="Symbol">λ</a> <a id="5959" class="Symbol">{</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="5964" class="Symbol">=</a> <a id="5966" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5968" class="Symbol">)</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a> <a id="5974" class="Symbol">(</a><a id="5975" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a> <a id="5977" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5982" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a><a id="5983" class="Symbol">))</a>
                 <a id="6003" class="Symbol">;</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a> <a id="6008" class="Symbol">=</a> <a id="6010" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Cubical.Foundations.GroupoidLaws.html#5953" class="Bound">t</a> <a id="6021" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6023" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Symbol">})</a>
        <a id="6037" class="Symbol">(</a><a id="6038" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="6054" href="Cubical.Foundations.GroupoidLaws.html#5934" class="Bound">q</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6061" href="Cubical.Foundations.GroupoidLaws.html#5932" class="Bound">p</a><a id="6062" class="Symbol">)</a> <a id="6064" class="Symbol">(</a><a id="6065" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6067" href="Cubical.Foundations.GroupoidLaws.html#5936" class="Bound">i</a><a id="6068" class="Symbol">)</a> <a id="6070" href="Cubical.Foundations.GroupoidLaws.html#5938" class="Bound">j</a><a id="6071" class="Symbol">)</a>

<a id="6074" class="Comment">-- equating doubleCompPath and a succession of two compPath</a>

<a id="split-leftright"></a><a id="6135" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6151" class="Symbol">:</a> <a id="6153" class="Symbol">{</a><a id="6154" href="Cubical.Foundations.GroupoidLaws.html#6154" class="Bound">ℓ</a> <a id="6156" class="Symbol">:</a> <a id="6158" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6163" class="Symbol">}</a> <a id="6165" class="Symbol">{</a><a id="6166" href="Cubical.Foundations.GroupoidLaws.html#6166" class="Bound">A</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6175" href="Cubical.Foundations.GroupoidLaws.html#6154" class="Bound">ℓ</a><a id="6176" class="Symbol">}</a> <a id="6178" class="Symbol">{</a><a id="6179" href="Cubical.Foundations.GroupoidLaws.html#6179" class="Bound">w</a> <a id="6181" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a> <a id="6183" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a> <a id="6185" href="Cubical.Foundations.GroupoidLaws.html#6185" class="Bound">z</a> <a id="6187" class="Symbol">:</a> <a id="6189" href="Cubical.Foundations.GroupoidLaws.html#6166" class="Bound">A</a><a id="6190" class="Symbol">}</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6195" class="Symbol">:</a> <a id="6197" href="Cubical.Foundations.GroupoidLaws.html#6179" class="Bound">w</a> <a id="6199" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6201" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a><a id="6202" class="Symbol">)</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Cubical.Foundations.GroupoidLaws.html#6181" class="Bound">x</a> <a id="6211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6213" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a><a id="6214" class="Symbol">)</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a> <a id="6219" class="Symbol">:</a> <a id="6221" href="Cubical.Foundations.GroupoidLaws.html#6183" class="Bound">y</a> <a id="6223" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6225" href="Cubical.Foundations.GroupoidLaws.html#6185" class="Bound">z</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">→</a>
                  <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6251" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6254" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6256" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6259" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a><a id="6260" class="Symbol">)</a> <a id="6262" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6270" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6273" class="Symbol">(</a><a id="6274" href="Cubical.Foundations.GroupoidLaws.html#6193" class="Bound">p</a> <a id="6276" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6279" href="Cubical.Foundations.GroupoidLaws.html#6205" class="Bound">q</a> <a id="6281" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6284" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6288" class="Symbol">)</a> <a id="6290" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6293" href="Cubical.Foundations.GroupoidLaws.html#6217" class="Bound">r</a><a id="6294" class="Symbol">)</a>
<a id="6296" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6312" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6314" href="Cubical.Foundations.GroupoidLaws.html#6314" class="Bound">q</a> <a id="6316" href="Cubical.Foundations.GroupoidLaws.html#6316" class="Bound">r</a> <a id="6318" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6320" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6322" class="Symbol">=</a>
  <a id="6326" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="6332" class="Symbol">(λ</a> <a id="6335" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a> <a id="6337" class="Symbol">→</a> <a id="6339" class="Symbol">λ</a> <a id="6341" class="Symbol">{</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6350" class="Symbol">)</a> <a id="6352" class="Symbol">→</a> <a id="6354" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6356" class="Symbol">(</a><a id="6357" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6359" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6361" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6363" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6365" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a><a id="6366" class="Symbol">)</a>
                 <a id="6385" class="Symbol">;</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a> <a id="6390" class="Symbol">=</a> <a id="6392" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6394" class="Symbol">)</a> <a id="6396" class="Symbol">→</a> <a id="6398" href="Cubical.Foundations.GroupoidLaws.html#6316" class="Bound">r</a> <a id="6400" href="Cubical.Foundations.GroupoidLaws.html#6335" class="Bound">t</a> <a id="6402" class="Symbol">})</a>
        <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="6436" href="Cubical.Foundations.GroupoidLaws.html#6312" class="Bound">p</a> <a id="6438" href="Cubical.Foundations.GroupoidLaws.html#6314" class="Bound">q</a> <a id="6440" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6445" href="Cubical.Foundations.GroupoidLaws.html#6318" class="Bound">j</a> <a id="6447" href="Cubical.Foundations.GroupoidLaws.html#6320" class="Bound">i</a><a id="6448" class="Symbol">)</a>

<a id="split-leftright&#39;"></a><a id="6451" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="6468" class="Symbol">:</a> <a id="6470" class="Symbol">{</a><a id="6471" href="Cubical.Foundations.GroupoidLaws.html#6471" class="Bound">ℓ</a> <a id="6473" class="Symbol">:</a> <a id="6475" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">{</a><a id="6483" href="Cubical.Foundations.GroupoidLaws.html#6483" class="Bound">A</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6492" href="Cubical.Foundations.GroupoidLaws.html#6471" class="Bound">ℓ</a><a id="6493" class="Symbol">}</a> <a id="6495" class="Symbol">{</a><a id="6496" href="Cubical.Foundations.GroupoidLaws.html#6496" class="Bound">w</a> <a id="6498" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a> <a id="6500" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a> <a id="6502" href="Cubical.Foundations.GroupoidLaws.html#6502" class="Bound">z</a> <a id="6504" class="Symbol">:</a> <a id="6506" href="Cubical.Foundations.GroupoidLaws.html#6483" class="Bound">A</a><a id="6507" class="Symbol">}</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6512" class="Symbol">:</a> <a id="6514" href="Cubical.Foundations.GroupoidLaws.html#6496" class="Bound">w</a> <a id="6516" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6518" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a><a id="6519" class="Symbol">)</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6524" class="Symbol">:</a> <a id="6526" href="Cubical.Foundations.GroupoidLaws.html#6498" class="Bound">x</a> <a id="6528" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6530" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a><a id="6531" class="Symbol">)</a> <a id="6533" class="Symbol">(</a><a id="6534" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a> <a id="6536" class="Symbol">:</a> <a id="6538" href="Cubical.Foundations.GroupoidLaws.html#6500" class="Bound">y</a> <a id="6540" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6542" href="Cubical.Foundations.GroupoidLaws.html#6502" class="Bound">z</a><a id="6543" class="Symbol">)</a> <a id="6545" class="Symbol">→</a>
                  <a id="6565" class="Symbol">(</a><a id="6566" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6568" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6571" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6573" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6576" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a><a id="6577" class="Symbol">)</a> <a id="6579" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Cubical.Foundations.GroupoidLaws.html#6510" class="Bound">p</a> <a id="6584" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6593" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6596" href="Cubical.Foundations.GroupoidLaws.html#6522" class="Bound">q</a> <a id="6598" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6601" href="Cubical.Foundations.GroupoidLaws.html#6534" class="Bound">r</a><a id="6602" class="Symbol">)</a> <a id="6604" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6607" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6611" class="Symbol">)</a>
<a id="6613" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="6630" href="Cubical.Foundations.GroupoidLaws.html#6630" class="Bound">p</a> <a id="6632" href="Cubical.Foundations.GroupoidLaws.html#6632" class="Bound">q</a> <a id="6634" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6636" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6638" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6640" class="Symbol">=</a>
  <a id="6644" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="6650" class="Symbol">(λ</a> <a id="6653" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a> <a id="6655" class="Symbol">→</a> <a id="6657" class="Symbol">λ</a> <a id="6659" class="Symbol">{</a> <a id="6661" class="Symbol">(</a><a id="6662" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6664" class="Symbol">=</a> <a id="6666" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Symbol">→</a> <a id="6672" href="Cubical.Foundations.GroupoidLaws.html#6630" class="Bound">p</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6677" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a><a id="6678" class="Symbol">)</a>
                 <a id="6697" class="Symbol">;</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6706" class="Symbol">)</a> <a id="6708" class="Symbol">→</a> <a id="6710" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6715" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6717" href="Cubical.Foundations.GroupoidLaws.html#6653" class="Bound">t</a><a id="6718" class="Symbol">)</a> <a id="6720" class="Symbol">})</a>
        <a id="6731" class="Symbol">(</a><a id="6732" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="6754" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6759" href="Cubical.Foundations.GroupoidLaws.html#6632" class="Bound">q</a> <a id="6761" href="Cubical.Foundations.GroupoidLaws.html#6634" class="Bound">r</a> <a id="6763" href="Cubical.Foundations.GroupoidLaws.html#6636" class="Bound">j</a> <a id="6765" href="Cubical.Foundations.GroupoidLaws.html#6638" class="Bound">i</a><a id="6766" class="Symbol">)</a>

<a id="doubleCompPath-elim"></a><a id="6769" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="6789" class="Symbol">:</a> <a id="6791" class="Symbol">{</a><a id="6792" href="Cubical.Foundations.GroupoidLaws.html#6792" class="Bound">ℓ</a> <a id="6794" class="Symbol">:</a> <a id="6796" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6801" class="Symbol">}</a> <a id="6803" class="Symbol">{</a><a id="6804" href="Cubical.Foundations.GroupoidLaws.html#6804" class="Bound">A</a> <a id="6806" class="Symbol">:</a> <a id="6808" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6813" href="Cubical.Foundations.GroupoidLaws.html#6792" class="Bound">ℓ</a><a id="6814" class="Symbol">}</a> <a id="6816" class="Symbol">{</a><a id="6817" href="Cubical.Foundations.GroupoidLaws.html#6817" class="Bound">w</a> <a id="6819" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a> <a id="6821" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a> <a id="6823" href="Cubical.Foundations.GroupoidLaws.html#6823" class="Bound">z</a> <a id="6825" class="Symbol">:</a> <a id="6827" href="Cubical.Foundations.GroupoidLaws.html#6804" class="Bound">A</a><a id="6828" class="Symbol">}</a> <a id="6830" class="Symbol">(</a><a id="6831" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="Cubical.Foundations.GroupoidLaws.html#6817" class="Bound">w</a> <a id="6837" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6839" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a><a id="6840" class="Symbol">)</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a> <a id="6845" class="Symbol">:</a> <a id="6847" href="Cubical.Foundations.GroupoidLaws.html#6819" class="Bound">x</a> <a id="6849" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6851" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a><a id="6852" class="Symbol">)</a>
                      <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a> <a id="6879" class="Symbol">:</a> <a id="6881" href="Cubical.Foundations.GroupoidLaws.html#6821" class="Bound">y</a> <a id="6883" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6885" href="Cubical.Foundations.GroupoidLaws.html#6823" class="Bound">z</a><a id="6886" class="Symbol">)</a> <a id="6888" class="Symbol">→</a> <a id="6890" class="Symbol">(</a><a id="6891" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6893" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6896" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a> <a id="6898" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6901" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a><a id="6902" class="Symbol">)</a> <a id="6904" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Cubical.Foundations.GroupoidLaws.html#6831" class="Bound">p</a> <a id="6909" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6911" href="Cubical.Foundations.GroupoidLaws.html#6843" class="Bound">q</a><a id="6912" class="Symbol">)</a> <a id="6914" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6916" href="Cubical.Foundations.GroupoidLaws.html#6877" class="Bound">r</a>
<a id="6918" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="6938" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6940" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6942" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a> <a id="6944" class="Symbol">=</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Cubical.Foundations.GroupoidLaws.html#6135" class="Function">split-leftright</a> <a id="6963" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6965" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6967" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a><a id="6968" class="Symbol">)</a> <a id="6970" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6972" class="Symbol">(λ</a> <a id="6975" href="Cubical.Foundations.GroupoidLaws.html#6975" class="Bound">i</a> <a id="6977" class="Symbol">→</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="6990" href="Cubical.Foundations.GroupoidLaws.html#6938" class="Bound">p</a> <a id="6992" href="Cubical.Foundations.GroupoidLaws.html#6940" class="Bound">q</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6997" href="Cubical.Foundations.GroupoidLaws.html#6975" class="Bound">i</a><a id="6998" class="Symbol">))</a> <a id="7001" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7003" href="Cubical.Foundations.GroupoidLaws.html#6942" class="Bound">r</a><a id="7004" class="Symbol">)</a>

<a id="doubleCompPath-elim&#39;"></a><a id="7007" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="7028" class="Symbol">:</a> <a id="7030" class="Symbol">{</a><a id="7031" href="Cubical.Foundations.GroupoidLaws.html#7031" class="Bound">ℓ</a> <a id="7033" class="Symbol">:</a> <a id="7035" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="7040" class="Symbol">}</a> <a id="7042" class="Symbol">{</a><a id="7043" href="Cubical.Foundations.GroupoidLaws.html#7043" class="Bound">A</a> <a id="7045" class="Symbol">:</a> <a id="7047" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7052" href="Cubical.Foundations.GroupoidLaws.html#7031" class="Bound">ℓ</a><a id="7053" class="Symbol">}</a> <a id="7055" class="Symbol">{</a><a id="7056" href="Cubical.Foundations.GroupoidLaws.html#7056" class="Bound">w</a> <a id="7058" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a> <a id="7060" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a> <a id="7062" href="Cubical.Foundations.GroupoidLaws.html#7062" class="Bound">z</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Cubical.Foundations.GroupoidLaws.html#7043" class="Bound">A</a><a id="7067" class="Symbol">}</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7072" class="Symbol">:</a> <a id="7074" href="Cubical.Foundations.GroupoidLaws.html#7056" class="Bound">w</a> <a id="7076" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7078" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7084" class="Symbol">:</a> <a id="7086" href="Cubical.Foundations.GroupoidLaws.html#7058" class="Bound">x</a> <a id="7088" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7090" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a><a id="7091" class="Symbol">)</a>
                       <a id="7116" class="Symbol">(</a><a id="7117" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a> <a id="7119" class="Symbol">:</a> <a id="7121" href="Cubical.Foundations.GroupoidLaws.html#7060" class="Bound">y</a> <a id="7123" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7125" href="Cubical.Foundations.GroupoidLaws.html#7062" class="Bound">z</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">→</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7133" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7136" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7138" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7141" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7146" href="Cubical.Foundations.GroupoidLaws.html#7070" class="Bound">p</a> <a id="7148" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Cubical.Foundations.GroupoidLaws.html#7082" class="Bound">q</a> <a id="7153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7155" href="Cubical.Foundations.GroupoidLaws.html#7117" class="Bound">r</a><a id="7156" class="Symbol">)</a>
<a id="7158" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="7179" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7181" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7183" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a> <a id="7185" class="Symbol">=</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.GroupoidLaws.html#6451" class="Function">split-leftright&#39;</a> <a id="7205" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7207" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7209" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a><a id="7210" class="Symbol">)</a> <a id="7212" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7219" class="Symbol">(</a><a id="7220" href="Cubical.Foundations.GroupoidLaws.html#5799" class="Function">leftright</a> <a id="7230" href="Cubical.Foundations.GroupoidLaws.html#7179" class="Bound">p</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Cubical.Foundations.GroupoidLaws.html#7181" class="Bound">q</a> <a id="7235" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7237" href="Cubical.Foundations.GroupoidLaws.html#7183" class="Bound">r</a><a id="7238" class="Symbol">)))</a>

<a id="cong-∙∙-filler"></a><a id="7243" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7258" class="Symbol">:</a> <a id="7260" class="Symbol">∀</a> <a id="7262" class="Symbol">{</a><a id="7263" href="Cubical.Foundations.GroupoidLaws.html#7263" class="Bound">ℓ</a> <a id="7265" href="Cubical.Foundations.GroupoidLaws.html#7265" class="Bound">ℓ&#39;</a><a id="7267" class="Symbol">}</a> <a id="7269" class="Symbol">{</a><a id="7270" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a> <a id="7272" class="Symbol">:</a> <a id="7274" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7279" href="Cubical.Foundations.GroupoidLaws.html#7263" class="Bound">ℓ</a><a id="7280" class="Symbol">}</a> <a id="7282" class="Symbol">{</a><a id="7283" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a> <a id="7285" class="Symbol">:</a> <a id="7287" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7292" href="Cubical.Foundations.GroupoidLaws.html#7265" class="Bound">ℓ&#39;</a><a id="7294" class="Symbol">}</a> <a id="7296" class="Symbol">{</a><a id="7297" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a> <a id="7299" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a> <a id="7301" href="Cubical.Foundations.GroupoidLaws.html#7301" class="Bound">z</a> <a id="7303" href="Cubical.Foundations.GroupoidLaws.html#7303" class="Bound">w</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a><a id="7308" class="Symbol">}</a>
     <a id="7315" class="Symbol">(</a><a id="7316" href="Cubical.Foundations.GroupoidLaws.html#7316" class="Bound">f</a> <a id="7318" class="Symbol">:</a> <a id="7320" href="Cubical.Foundations.GroupoidLaws.html#7270" class="Bound">A</a> <a id="7322" class="Symbol">→</a> <a id="7324" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a><a id="7325" class="Symbol">)</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.Foundations.GroupoidLaws.html#7328" class="Bound">p</a> <a id="7330" class="Symbol">:</a> <a id="7332" href="Cubical.Foundations.GroupoidLaws.html#7303" class="Bound">w</a> <a id="7334" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7336" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a><a id="7337" class="Symbol">)</a> <a id="7339" class="Symbol">(</a><a id="7340" href="Cubical.Foundations.GroupoidLaws.html#7340" class="Bound">q</a> <a id="7342" class="Symbol">:</a> <a id="7344" href="Cubical.Foundations.GroupoidLaws.html#7297" class="Bound">x</a> <a id="7346" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7348" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a><a id="7349" class="Symbol">)</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Cubical.Foundations.GroupoidLaws.html#7352" class="Bound">r</a> <a id="7354" class="Symbol">:</a> <a id="7356" href="Cubical.Foundations.GroupoidLaws.html#7299" class="Bound">y</a> <a id="7358" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7360" href="Cubical.Foundations.GroupoidLaws.html#7301" class="Bound">z</a><a id="7361" class="Symbol">)</a>
  <a id="7365" class="Symbol">→</a> <a id="7367" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7369" class="Symbol">→</a> <a id="7371" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7377" class="Symbol">→</a> <a id="7379" href="Cubical.Foundations.GroupoidLaws.html#7283" class="Bound">B</a>
<a id="7381" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7396" class="Symbol">{</a><a id="7397" class="Argument">A</a> <a id="7399" class="Symbol">=</a> <a id="7401" href="Cubical.Foundations.GroupoidLaws.html#7401" class="Bound">A</a><a id="7402" class="Symbol">}</a> <a id="7404" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7406" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7408" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7410" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7412" href="Cubical.Foundations.GroupoidLaws.html#7412" class="Bound">k</a> <a id="7414" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7416" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7418" class="Symbol">=</a>
  <a id="7422" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="7428" class="Symbol">((λ</a> <a id="7432" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7434" class="Symbol">→</a> <a id="7436" class="Symbol">λ</a> <a id="7438" class="Symbol">{</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7443" class="Symbol">=</a> <a id="7445" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7447" class="Symbol">)</a> <a id="7449" class="Symbol">→</a> <a id="7451" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7473" class="Symbol">(</a><a id="7474" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7479" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7481" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a><a id="7482" class="Symbol">)</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7490" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7492" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a><a id="7493" class="Symbol">)</a> <a id="7495" class="Symbol">(</a><a id="7496" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7501" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7503" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a><a id="7504" class="Symbol">)</a> <a id="7506" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7508" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a>
                   <a id="7529" class="Symbol">;</a> <a id="7531" class="Symbol">(</a><a id="7532" href="Cubical.Foundations.GroupoidLaws.html#7414" class="Bound">j</a> <a id="7534" class="Symbol">=</a> <a id="7536" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7538" class="Symbol">)</a> <a id="7540" class="Symbol">→</a> <a id="7542" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7567" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7569" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7571" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7573" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a> <a id="7575" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a><a id="7576" class="Symbol">)</a>
                   <a id="7597" class="Symbol">;</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7602" class="Symbol">=</a> <a id="7604" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7606" class="Symbol">)</a> <a id="7608" class="Symbol">→</a> <a id="7610" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7612" class="Symbol">(</a><a id="7613" href="Cubical.Foundations.GroupoidLaws.html#7406" class="Bound">p</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7618" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a><a id="7619" class="Symbol">))</a>
                   <a id="7641" class="Symbol">;</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a> <a id="7646" class="Symbol">=</a> <a id="7648" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7650" class="Symbol">)</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.GroupoidLaws.html#7410" class="Bound">r</a> <a id="7659" href="Cubical.Foundations.GroupoidLaws.html#7432" class="Bound">k</a><a id="7660" class="Symbol">)</a> <a id="7662" class="Symbol">}))</a>
    <a id="7670" class="Symbol">(</a><a id="7671" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.Foundations.GroupoidLaws.html#7404" class="Bound">f</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Cubical.Foundations.GroupoidLaws.html#7408" class="Bound">q</a> <a id="7681" href="Cubical.Foundations.GroupoidLaws.html#7416" class="Bound">i</a><a id="7682" class="Symbol">)))</a>
    <a id="7690" href="Cubical.Foundations.GroupoidLaws.html#7412" class="Bound">k</a>

<a id="cong-∙∙"></a><a id="7693" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="7701" class="Symbol">:</a> <a id="7703" class="Symbol">∀</a> <a id="7705" class="Symbol">{</a><a id="7706" href="Cubical.Foundations.GroupoidLaws.html#7706" class="Bound">B</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7715" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="7716" class="Symbol">}</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7721" class="Symbol">:</a> <a id="7723" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="7725" class="Symbol">→</a> <a id="7727" href="Cubical.Foundations.GroupoidLaws.html#7706" class="Bound">B</a><a id="7728" class="Symbol">)</a> <a id="7730" class="Symbol">(</a><a id="7731" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a> <a id="7733" class="Symbol">:</a> <a id="7735" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="7737" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7739" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a><a id="7740" class="Symbol">)</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a> <a id="7745" class="Symbol">:</a> <a id="7747" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="7749" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7751" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="7752" class="Symbol">)</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="7761" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7763" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="7764" class="Symbol">)</a>
          <a id="7776" class="Symbol">→</a> <a id="7778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7783" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a> <a id="7788" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7791" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a> <a id="7793" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7796" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a><a id="7797" class="Symbol">)</a> <a id="7799" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7807" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7809" href="Cubical.Foundations.GroupoidLaws.html#7731" class="Bound">p</a><a id="7810" class="Symbol">)</a> <a id="7812" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7815" class="Symbol">(</a><a id="7816" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7821" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7823" href="Cubical.Foundations.GroupoidLaws.html#7743" class="Bound">q</a><a id="7824" class="Symbol">)</a> <a id="7826" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7829" class="Symbol">(</a><a id="7830" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7835" href="Cubical.Foundations.GroupoidLaws.html#7719" class="Bound">f</a> <a id="7837" href="Cubical.Foundations.GroupoidLaws.html#7755" class="Bound">r</a><a id="7838" class="Symbol">)</a>
<a id="7840" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="7848" href="Cubical.Foundations.GroupoidLaws.html#7848" class="Bound">f</a> <a id="7850" href="Cubical.Foundations.GroupoidLaws.html#7850" class="Bound">p</a> <a id="7852" href="Cubical.Foundations.GroupoidLaws.html#7852" class="Bound">q</a> <a id="7854" href="Cubical.Foundations.GroupoidLaws.html#7854" class="Bound">r</a> <a id="7856" href="Cubical.Foundations.GroupoidLaws.html#7856" class="Bound">j</a> <a id="7858" href="Cubical.Foundations.GroupoidLaws.html#7858" class="Bound">i</a> <a id="7860" class="Symbol">=</a> <a id="7862" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="7877" href="Cubical.Foundations.GroupoidLaws.html#7848" class="Bound">f</a> <a id="7879" href="Cubical.Foundations.GroupoidLaws.html#7850" class="Bound">p</a> <a id="7881" href="Cubical.Foundations.GroupoidLaws.html#7852" class="Bound">q</a> <a id="7883" href="Cubical.Foundations.GroupoidLaws.html#7854" class="Bound">r</a> <a id="7885" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="7888" href="Cubical.Foundations.GroupoidLaws.html#7856" class="Bound">j</a> <a id="7890" href="Cubical.Foundations.GroupoidLaws.html#7858" class="Bound">i</a>

<a id="cong-∙"></a><a id="7893" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="7900" class="Symbol">:</a> <a id="7902" class="Symbol">∀</a> <a id="7904" class="Symbol">{</a><a id="7905" href="Cubical.Foundations.GroupoidLaws.html#7905" class="Bound">B</a> <a id="7907" class="Symbol">:</a> <a id="7909" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7914" href="Cubical.Foundations.GroupoidLaws.html#216" class="Generalizable">ℓ</a><a id="7915" class="Symbol">}</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7920" class="Symbol">:</a> <a id="7922" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.Foundations.GroupoidLaws.html#7905" class="Bound">B</a><a id="7927" class="Symbol">)</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a> <a id="7932" class="Symbol">:</a> <a id="7934" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="7936" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7938" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="7939" class="Symbol">)</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a> <a id="7944" class="Symbol">:</a> <a id="7946" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="7948" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7950" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="7951" class="Symbol">)</a>
         <a id="7962" class="Symbol">→</a> <a id="7964" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7969" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a> <a id="7974" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7976" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a><a id="7977" class="Symbol">)</a> <a id="7979" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7981" class="Symbol">(</a><a id="7982" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7987" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="7989" href="Cubical.Foundations.GroupoidLaws.html#7930" class="Bound">p</a><a id="7990" class="Symbol">)</a> <a id="7992" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8000" href="Cubical.Foundations.GroupoidLaws.html#7918" class="Bound">f</a> <a id="8002" href="Cubical.Foundations.GroupoidLaws.html#7942" class="Bound">q</a><a id="8003" class="Symbol">)</a>
<a id="8005" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="8012" href="Cubical.Foundations.GroupoidLaws.html#8012" class="Bound">f</a> <a id="8014" href="Cubical.Foundations.GroupoidLaws.html#8014" class="Bound">p</a> <a id="8016" href="Cubical.Foundations.GroupoidLaws.html#8016" class="Bound">q</a> <a id="8018" class="Symbol">=</a> <a id="8020" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="8028" href="Cubical.Foundations.GroupoidLaws.html#8012" class="Bound">f</a> <a id="8030" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8035" href="Cubical.Foundations.GroupoidLaws.html#8014" class="Bound">p</a> <a id="8037" href="Cubical.Foundations.GroupoidLaws.html#8016" class="Bound">q</a>

<a id="hcomp-unique"></a><a id="8040" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a> <a id="8053" class="Symbol">:</a> <a id="8055" class="Symbol">∀</a> <a id="8057" class="Symbol">{</a><a id="8058" href="Cubical.Foundations.GroupoidLaws.html#8058" class="Bound">ℓ</a><a id="8059" class="Symbol">}</a> <a id="8061" class="Symbol">{</a><a id="8062" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8064" class="Symbol">:</a> <a id="8066" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8071" href="Cubical.Foundations.GroupoidLaws.html#8058" class="Bound">ℓ</a><a id="8072" class="Symbol">}</a> <a id="8074" class="Symbol">{</a><a id="8075" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a><a id="8076" class="Symbol">}</a>
             <a id="8091" class="Symbol">→</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8096" class="Symbol">:</a> <a id="8098" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="8100" class="Symbol">→</a> <a id="8102" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="8110" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8112" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a><a id="8113" class="Symbol">)</a> <a id="8115" class="Symbol">→</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a> <a id="8121" class="Symbol">:</a> <a id="8123" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8125" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="8127" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8129" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="8131" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8133" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="8136" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="8137" class="Symbol">)</a>
             <a id="8152" class="Symbol">→</a> <a id="8154" class="Symbol">(</a><a id="8155" href="Cubical.Foundations.GroupoidLaws.html#8155" class="Bound">h2</a> <a id="8158" class="Symbol">:</a> <a id="8160" class="Symbol">∀</a> <a id="8162" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8164" class="Symbol">→</a> <a id="8166" href="Cubical.Foundations.GroupoidLaws.html#8062" class="Bound">A</a> <a id="8168" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8173" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8175" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8177" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a><a id="8178" class="Symbol">)</a> <a id="8180" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="8182" class="Symbol">(\</a> <a id="8185" class="Symbol">{</a> <a id="8187" class="Symbol">(</a><a id="8188" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8190" class="Symbol">=</a> <a id="8192" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8194" class="Symbol">)</a> <a id="8196" class="Symbol">→</a> <a id="8198" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8200" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8202" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="8205" class="Symbol">;</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Cubical.Foundations.GroupoidLaws.html#8162" class="Bound">i</a> <a id="8210" class="Symbol">=</a> <a id="8212" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8214" class="Symbol">)</a> <a id="8216" class="Symbol">→</a> <a id="8218" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8223" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a><a id="8225" class="Symbol">})</a> <a id="8228" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="8229" class="Symbol">)</a>
             <a id="8244" class="Symbol">→</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8253" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8261" href="Cubical.Foundations.GroupoidLaws.html#8118" class="Bound">u0</a><a id="8263" class="Symbol">)</a> <a id="8265" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8267" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8272" class="Symbol">(</a><a id="8273" href="Cubical.Foundations.GroupoidLaws.html#8155" class="Bound">h2</a> <a id="8276" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8278" class="Symbol">))</a> <a id="8281" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="8283" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8285" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="8287" class="Symbol">(\</a> <a id="8290" class="Symbol">{</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Cubical.Foundations.GroupoidLaws.html#8075" class="Bound">φ</a> <a id="8295" class="Symbol">=</a> <a id="8297" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8299" class="Symbol">)</a> <a id="8301" class="Symbol">→</a> <a id="8303" class="Symbol">(\</a> <a id="8306" href="Cubical.Foundations.GroupoidLaws.html#8306" class="Bound">i</a> <a id="8308" class="Symbol">→</a> <a id="8310" href="Cubical.Foundations.GroupoidLaws.html#8094" class="Bound">u</a> <a id="8312" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="8315" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="8318" class="Symbol">)})</a> <a id="8322" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="8324" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a> <a id="8337" class="Symbol">{</a><a id="8338" class="Argument">φ</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="Cubical.Foundations.GroupoidLaws.html#8342" class="Bound">φ</a><a id="8343" class="Symbol">}</a> <a id="8345" href="Cubical.Foundations.GroupoidLaws.html#8345" class="Bound">u</a> <a id="8347" href="Cubical.Foundations.GroupoidLaws.html#8347" class="Bound">u0</a> <a id="8350" href="Cubical.Foundations.GroupoidLaws.html#8350" class="Bound">h2</a> <a id="8353" class="Symbol">=</a> <a id="8355" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="8359" class="Symbol">(\</a> <a id="8362" href="Cubical.Foundations.GroupoidLaws.html#8362" class="Bound">i</a> <a id="8364" class="Symbol">→</a> <a id="8366" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8372" class="Symbol">(\</a> <a id="8375" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a> <a id="8377" class="Symbol">→</a> <a id="8379" class="Symbol">\</a> <a id="8381" class="Symbol">{</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.Foundations.GroupoidLaws.html#8342" class="Bound">φ</a> <a id="8386" class="Symbol">=</a> <a id="8388" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8390" class="Symbol">)</a> <a id="8392" class="Symbol">→</a> <a id="8394" href="Cubical.Foundations.GroupoidLaws.html#8345" class="Bound">u</a> <a id="8396" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a> <a id="8398" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                                                         <a id="8459" class="Symbol">;</a> <a id="8461" class="Symbol">(</a><a id="8462" href="Cubical.Foundations.GroupoidLaws.html#8362" class="Bound">i</a> <a id="8464" class="Symbol">=</a> <a id="8466" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8468" class="Symbol">)</a> <a id="8470" class="Symbol">→</a> <a id="8472" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.GroupoidLaws.html#8350" class="Bound">h2</a> <a id="8481" href="Cubical.Foundations.GroupoidLaws.html#8375" class="Bound">k</a><a id="8482" class="Symbol">)</a> <a id="8484" class="Symbol">})</a>
                                                <a id="8535" class="Symbol">(</a><a id="8536" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8541" href="Cubical.Foundations.GroupoidLaws.html#8347" class="Bound">u0</a><a id="8543" class="Symbol">))</a>


<a id="hlid-unique"></a><a id="8548" href="Cubical.Foundations.GroupoidLaws.html#8548" class="Function">hlid-unique</a> <a id="8560" class="Symbol">:</a> <a id="8562" class="Symbol">∀</a> <a id="8564" class="Symbol">{</a><a id="8565" href="Cubical.Foundations.GroupoidLaws.html#8565" class="Bound">ℓ</a><a id="8566" class="Symbol">}</a> <a id="8568" class="Symbol">{</a><a id="8569" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8578" href="Cubical.Foundations.GroupoidLaws.html#8565" class="Bound">ℓ</a><a id="8579" class="Symbol">}</a> <a id="8581" class="Symbol">{</a><a id="8582" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a><a id="8583" class="Symbol">}</a>
            <a id="8597" class="Symbol">→</a> <a id="8599" class="Symbol">(</a><a id="8600" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8602" class="Symbol">:</a> <a id="8604" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="8606" class="Symbol">→</a> <a id="8608" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="8616" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8618" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a><a id="8619" class="Symbol">)</a> <a id="8621" class="Symbol">→</a> <a id="8623" class="Symbol">(</a><a id="8624" href="Cubical.Foundations.GroupoidLaws.html#8624" class="Bound">u0</a> <a id="8627" class="Symbol">:</a> <a id="8629" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8631" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="8633" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8635" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="8637" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8639" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="8642" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="8643" class="Symbol">)</a>
            <a id="8657" class="Symbol">→</a> <a id="8659" class="Symbol">(</a><a id="8660" href="Cubical.Foundations.GroupoidLaws.html#8660" class="Bound">h1</a> <a id="8663" href="Cubical.Foundations.GroupoidLaws.html#8663" class="Bound">h2</a> <a id="8666" class="Symbol">:</a> <a id="8668" class="Symbol">∀</a> <a id="8670" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8672" class="Symbol">→</a> <a id="8674" href="Cubical.Foundations.GroupoidLaws.html#8569" class="Bound">A</a> <a id="8676" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8681" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8683" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8685" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a><a id="8686" class="Symbol">)</a> <a id="8688" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="8690" class="Symbol">(\</a> <a id="8693" class="Symbol">{</a> <a id="8695" class="Symbol">(</a><a id="8696" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8698" class="Symbol">=</a> <a id="8700" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8702" class="Symbol">)</a> <a id="8704" class="Symbol">→</a> <a id="8706" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8708" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8710" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="8713" class="Symbol">;</a> <a id="8715" class="Symbol">(</a><a id="8716" href="Cubical.Foundations.GroupoidLaws.html#8670" class="Bound">i</a> <a id="8718" class="Symbol">=</a> <a id="8720" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">→</a> <a id="8726" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8731" href="Cubical.Foundations.GroupoidLaws.html#8624" class="Bound">u0</a><a id="8733" class="Symbol">})</a> <a id="8736" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="8737" class="Symbol">)</a>
            <a id="8751" class="Symbol">→</a> <a id="8753" class="Symbol">(</a><a id="8754" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8759" class="Symbol">(</a><a id="8760" href="Cubical.Foundations.GroupoidLaws.html#8660" class="Bound">h1</a> <a id="8763" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8765" class="Symbol">)</a> <a id="8767" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8769" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8774" class="Symbol">(</a><a id="8775" href="Cubical.Foundations.GroupoidLaws.html#8663" class="Bound">h2</a> <a id="8778" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8780" class="Symbol">))</a> <a id="8783" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="8785" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8787" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="8789" class="Symbol">(\</a> <a id="8792" class="Symbol">{</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Cubical.Foundations.GroupoidLaws.html#8582" class="Bound">φ</a> <a id="8797" class="Symbol">=</a> <a id="8799" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8801" class="Symbol">)</a> <a id="8803" class="Symbol">→</a> <a id="8805" class="Symbol">(\</a> <a id="8808" href="Cubical.Foundations.GroupoidLaws.html#8808" class="Bound">i</a> <a id="8810" class="Symbol">→</a> <a id="8812" href="Cubical.Foundations.GroupoidLaws.html#8600" class="Bound">u</a> <a id="8814" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="8817" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="8820" class="Symbol">)})</a> <a id="8824" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="8826" href="Cubical.Foundations.GroupoidLaws.html#8548" class="Function">hlid-unique</a> <a id="8838" class="Symbol">{</a><a id="8839" class="Argument">φ</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Cubical.Foundations.GroupoidLaws.html#8843" class="Bound">φ</a><a id="8844" class="Symbol">}</a> <a id="8846" href="Cubical.Foundations.GroupoidLaws.html#8846" class="Bound">u</a> <a id="8848" href="Cubical.Foundations.GroupoidLaws.html#8848" class="Bound">u0</a> <a id="8851" href="Cubical.Foundations.GroupoidLaws.html#8851" class="Bound">h1</a> <a id="8854" href="Cubical.Foundations.GroupoidLaws.html#8854" class="Bound">h2</a> <a id="8857" class="Symbol">=</a> <a id="8859" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="8863" class="Symbol">(\</a> <a id="8866" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="8868" class="Symbol">→</a> <a id="8870" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8876" class="Symbol">(\</a> <a id="8879" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a> <a id="8881" class="Symbol">→</a> <a id="8883" class="Symbol">\</a> <a id="8885" class="Symbol">{</a> <a id="8887" class="Symbol">(</a><a id="8888" href="Cubical.Foundations.GroupoidLaws.html#8843" class="Bound">φ</a> <a id="8890" class="Symbol">=</a> <a id="8892" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8894" class="Symbol">)</a> <a id="8896" class="Symbol">→</a> <a id="8898" href="Cubical.Foundations.GroupoidLaws.html#8846" class="Bound">u</a> <a id="8900" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a> <a id="8902" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                                                           <a id="8965" class="Symbol">;</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="8970" class="Symbol">=</a> <a id="8972" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8974" class="Symbol">)</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="8983" class="Symbol">(</a><a id="8984" href="Cubical.Foundations.GroupoidLaws.html#8851" class="Bound">h1</a> <a id="8987" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a><a id="8988" class="Symbol">)</a>
                                                           <a id="9049" class="Symbol">;</a> <a id="9051" class="Symbol">(</a><a id="9052" href="Cubical.Foundations.GroupoidLaws.html#8866" class="Bound">i</a> <a id="9054" class="Symbol">=</a> <a id="9056" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9058" class="Symbol">)</a> <a id="9060" class="Symbol">→</a> <a id="9062" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9067" class="Symbol">(</a><a id="9068" href="Cubical.Foundations.GroupoidLaws.html#8854" class="Bound">h2</a> <a id="9071" href="Cubical.Foundations.GroupoidLaws.html#8879" class="Bound">k</a><a id="9072" class="Symbol">)</a> <a id="9074" class="Symbol">})</a>
                                                  <a id="9127" class="Symbol">(</a><a id="9128" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9133" href="Cubical.Foundations.GroupoidLaws.html#8848" class="Bound">u0</a><a id="9135" class="Symbol">))</a>

<a id="comp-unique"></a><a id="9139" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="9151" class="Symbol">:</a> <a id="9153" class="Symbol">∀</a> <a id="9155" class="Symbol">{</a><a id="9156" href="Cubical.Foundations.GroupoidLaws.html#9156" class="Bound">ℓ</a><a id="9157" class="Symbol">}</a> <a id="9159" class="Symbol">{</a><a id="9160" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9162" class="Symbol">:</a> <a id="9164" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9166" class="Symbol">→</a> <a id="9168" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9173" href="Cubical.Foundations.GroupoidLaws.html#9156" class="Bound">ℓ</a><a id="9174" class="Symbol">}</a> <a id="9176" class="Symbol">{</a><a id="9177" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a><a id="9178" class="Symbol">}</a>
            <a id="9192" class="Symbol">→</a> <a id="9194" class="Symbol">(</a><a id="9195" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9197" class="Symbol">:</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Cubical.Foundations.GroupoidLaws.html#9200" class="Bound">i</a> <a id="9202" class="Symbol">:</a> <a id="9204" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="9205" class="Symbol">)</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="9217" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9222" href="Cubical.Foundations.GroupoidLaws.html#9200" class="Bound">i</a><a id="9223" class="Symbol">))</a> <a id="9226" class="Symbol">→</a> <a id="9228" class="Symbol">(</a><a id="9229" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a> <a id="9232" class="Symbol">:</a> <a id="9234" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9236" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="9239" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="9241" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9243" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="9245" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9247" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="9250" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="9251" class="Symbol">)</a>
            <a id="9265" class="Symbol">→</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Cubical.Foundations.GroupoidLaws.html#9268" class="Bound">h2</a> <a id="9271" class="Symbol">:</a> <a id="9273" class="Symbol">∀</a> <a id="9275" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9277" class="Symbol">→</a> <a id="9279" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9281" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9283" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="9285" class="Symbol">(</a><a id="9286" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9288" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9290" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9292" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="9297" class="Symbol">(\</a> <a id="9300" class="Symbol">{</a> <a id="9302" class="Symbol">(</a><a id="9303" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9309" class="Symbol">)</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9315" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9317" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="9320" class="Symbol">;</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Cubical.Foundations.GroupoidLaws.html#9275" class="Bound">i</a> <a id="9325" class="Symbol">=</a> <a id="9327" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9329" class="Symbol">)</a> <a id="9331" class="Symbol">→</a> <a id="9333" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9338" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a><a id="9340" class="Symbol">})</a> <a id="9343" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="9344" class="Symbol">)</a>
            <a id="9358" class="Symbol">→</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="9366" href="Cubical.Foundations.GroupoidLaws.html#9160" class="Bound">A</a> <a id="9368" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9370" class="Symbol">(</a><a id="9371" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9376" href="Cubical.Foundations.GroupoidLaws.html#9229" class="Bound">u0</a><a id="9378" class="Symbol">)</a> <a id="9380" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9382" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Cubical.Foundations.GroupoidLaws.html#9268" class="Bound">h2</a> <a id="9391" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9393" class="Symbol">))</a> <a id="9396" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="9398" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9400" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="9402" class="Symbol">(\</a> <a id="9405" class="Symbol">{</a> <a id="9407" class="Symbol">(</a><a id="9408" href="Cubical.Foundations.GroupoidLaws.html#9177" class="Bound">φ</a> <a id="9410" class="Symbol">=</a> <a id="9412" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9414" class="Symbol">)</a> <a id="9416" class="Symbol">→</a> <a id="9418" class="Symbol">(\</a> <a id="9421" href="Cubical.Foundations.GroupoidLaws.html#9421" class="Bound">i</a> <a id="9423" class="Symbol">→</a> <a id="9425" href="Cubical.Foundations.GroupoidLaws.html#9195" class="Bound">u</a> <a id="9427" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="9430" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="9433" class="Symbol">)})</a> <a id="9437" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="9439" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="9451" class="Symbol">{</a><a id="9452" class="Argument">A</a> <a id="9454" class="Symbol">=</a> <a id="9456" href="Cubical.Foundations.GroupoidLaws.html#9456" class="Bound">A</a><a id="9457" class="Symbol">}</a> <a id="9459" class="Symbol">{</a><a id="9460" class="Argument">φ</a> <a id="9462" class="Symbol">=</a> <a id="9464" href="Cubical.Foundations.GroupoidLaws.html#9464" class="Bound">φ</a><a id="9465" class="Symbol">}</a> <a id="9467" href="Cubical.Foundations.GroupoidLaws.html#9467" class="Bound">u</a> <a id="9469" href="Cubical.Foundations.GroupoidLaws.html#9469" class="Bound">u0</a> <a id="9472" href="Cubical.Foundations.GroupoidLaws.html#9472" class="Bound">h2</a> <a id="9475" class="Symbol">=</a> <a id="9477" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="9481" class="Symbol">(\</a> <a id="9484" href="Cubical.Foundations.GroupoidLaws.html#9484" class="Bound">i</a> <a id="9486" class="Symbol">→</a> <a id="9488" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="9493" href="Cubical.Foundations.GroupoidLaws.html#9456" class="Bound">A</a> <a id="9495" class="Symbol">(\</a> <a id="9498" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a> <a id="9500" class="Symbol">→</a> <a id="9502" class="Symbol">\</a> <a id="9504" class="Symbol">{</a> <a id="9506" class="Symbol">(</a><a id="9507" href="Cubical.Foundations.GroupoidLaws.html#9464" class="Bound">φ</a> <a id="9509" class="Symbol">=</a> <a id="9511" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9513" class="Symbol">)</a> <a id="9515" class="Symbol">→</a> <a id="9517" href="Cubical.Foundations.GroupoidLaws.html#9467" class="Bound">u</a> <a id="9519" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a> <a id="9521" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                                                                 <a id="9590" class="Symbol">;</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Cubical.Foundations.GroupoidLaws.html#9484" class="Bound">i</a> <a id="9595" class="Symbol">=</a> <a id="9597" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9599" class="Symbol">)</a> <a id="9601" class="Symbol">→</a> <a id="9603" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9608" class="Symbol">(</a><a id="9609" href="Cubical.Foundations.GroupoidLaws.html#9472" class="Bound">h2</a> <a id="9612" href="Cubical.Foundations.GroupoidLaws.html#9498" class="Bound">k</a><a id="9613" class="Symbol">)</a> <a id="9615" class="Symbol">})</a>
                                                        <a id="9674" class="Symbol">(</a><a id="9675" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9680" href="Cubical.Foundations.GroupoidLaws.html#9469" class="Bound">u0</a><a id="9682" class="Symbol">))</a>

<a id="lid-unique"></a><a id="9686" href="Cubical.Foundations.GroupoidLaws.html#9686" class="Function">lid-unique</a> <a id="9697" class="Symbol">:</a> <a id="9699" class="Symbol">∀</a> <a id="9701" class="Symbol">{</a><a id="9702" href="Cubical.Foundations.GroupoidLaws.html#9702" class="Bound">ℓ</a><a id="9703" class="Symbol">}</a> <a id="9705" class="Symbol">{</a><a id="9706" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9708" class="Symbol">:</a> <a id="9710" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9712" class="Symbol">→</a> <a id="9714" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9719" href="Cubical.Foundations.GroupoidLaws.html#9702" class="Bound">ℓ</a><a id="9720" class="Symbol">}</a> <a id="9722" class="Symbol">{</a><a id="9723" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a><a id="9724" class="Symbol">}</a>
           <a id="9737" class="Symbol">→</a> <a id="9739" class="Symbol">(</a><a id="9740" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9742" class="Symbol">:</a> <a id="9744" class="Symbol">(</a><a id="9745" href="Cubical.Foundations.GroupoidLaws.html#9745" class="Bound">i</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="9750" class="Symbol">)</a> <a id="9752" class="Symbol">→</a> <a id="9754" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="9762" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9764" class="Symbol">(</a><a id="9765" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9767" href="Cubical.Foundations.GroupoidLaws.html#9745" class="Bound">i</a><a id="9768" class="Symbol">))</a> <a id="9771" class="Symbol">→</a> <a id="9773" class="Symbol">(</a><a id="9774" href="Cubical.Foundations.GroupoidLaws.html#9774" class="Bound">u0</a> <a id="9777" class="Symbol">:</a> <a id="9779" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9781" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="9784" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="9786" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9788" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="9790" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9792" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="9795" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="9796" class="Symbol">)</a>
           <a id="9809" class="Symbol">→</a> <a id="9811" class="Symbol">(</a><a id="9812" href="Cubical.Foundations.GroupoidLaws.html#9812" class="Bound">h1</a> <a id="9815" href="Cubical.Foundations.GroupoidLaws.html#9815" class="Bound">h2</a> <a id="9818" class="Symbol">:</a> <a id="9820" class="Symbol">∀</a> <a id="9822" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9824" class="Symbol">→</a> <a id="9826" href="Cubical.Foundations.GroupoidLaws.html#9706" class="Bound">A</a> <a id="9828" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9830" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="9832" class="Symbol">(</a><a id="9833" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9835" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9837" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9839" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a><a id="9840" class="Symbol">)</a> <a id="9842" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="9844" class="Symbol">(\</a> <a id="9847" class="Symbol">{</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9852" class="Symbol">=</a> <a id="9854" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9856" class="Symbol">)</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9862" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9864" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="9867" class="Symbol">;</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Cubical.Foundations.GroupoidLaws.html#9822" class="Bound">i</a> <a id="9872" class="Symbol">=</a> <a id="9874" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Symbol">→</a> <a id="9880" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9885" href="Cubical.Foundations.GroupoidLaws.html#9774" class="Bound">u0</a><a id="9887" class="Symbol">})</a> <a id="9890" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="9891" class="Symbol">)</a>
           <a id="9904" class="Symbol">→</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Cubical.Foundations.GroupoidLaws.html#9812" class="Bound">h1</a> <a id="9916" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9918" class="Symbol">)</a> <a id="9920" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9922" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Cubical.Foundations.GroupoidLaws.html#9815" class="Bound">h2</a> <a id="9931" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9933" class="Symbol">))</a> <a id="9936" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="9938" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9940" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="9942" class="Symbol">(\</a> <a id="9945" class="Symbol">{</a> <a id="9947" class="Symbol">(</a><a id="9948" href="Cubical.Foundations.GroupoidLaws.html#9723" class="Bound">φ</a> <a id="9950" class="Symbol">=</a> <a id="9952" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9954" class="Symbol">)</a> <a id="9956" class="Symbol">→</a> <a id="9958" class="Symbol">(\</a> <a id="9961" href="Cubical.Foundations.GroupoidLaws.html#9961" class="Bound">i</a> <a id="9963" class="Symbol">→</a> <a id="9965" href="Cubical.Foundations.GroupoidLaws.html#9740" class="Bound">u</a> <a id="9967" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="9970" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="9973" class="Symbol">)})</a> <a id="9977" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="9979" href="Cubical.Foundations.GroupoidLaws.html#9686" class="Function">lid-unique</a> <a id="9990" class="Symbol">{</a><a id="9991" class="Argument">A</a> <a id="9993" class="Symbol">=</a> <a id="9995" href="Cubical.Foundations.GroupoidLaws.html#9995" class="Bound">A</a><a id="9996" class="Symbol">}</a> <a id="9998" class="Symbol">{</a><a id="9999" class="Argument">φ</a> <a id="10001" class="Symbol">=</a> <a id="10003" href="Cubical.Foundations.GroupoidLaws.html#10003" class="Bound">φ</a><a id="10004" class="Symbol">}</a> <a id="10006" href="Cubical.Foundations.GroupoidLaws.html#10006" class="Bound">u</a> <a id="10008" href="Cubical.Foundations.GroupoidLaws.html#10008" class="Bound">u0</a> <a id="10011" href="Cubical.Foundations.GroupoidLaws.html#10011" class="Bound">h1</a> <a id="10014" href="Cubical.Foundations.GroupoidLaws.html#10014" class="Bound">h2</a> <a id="10017" class="Symbol">=</a> <a id="10019" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="10023" class="Symbol">(\</a> <a id="10026" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10028" class="Symbol">→</a> <a id="10030" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="10035" href="Cubical.Foundations.GroupoidLaws.html#9995" class="Bound">A</a> <a id="10037" class="Symbol">(\</a> <a id="10040" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a> <a id="10042" class="Symbol">→</a> <a id="10044" class="Symbol">\</a> <a id="10046" class="Symbol">{</a> <a id="10048" class="Symbol">(</a><a id="10049" href="Cubical.Foundations.GroupoidLaws.html#10003" class="Bound">φ</a> <a id="10051" class="Symbol">=</a> <a id="10053" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10055" class="Symbol">)</a> <a id="10057" class="Symbol">→</a> <a id="10059" href="Cubical.Foundations.GroupoidLaws.html#10006" class="Bound">u</a> <a id="10061" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a> <a id="10063" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a>
                                                                   <a id="10134" class="Symbol">;</a> <a id="10136" class="Symbol">(</a><a id="10137" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10139" class="Symbol">=</a> <a id="10141" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10143" class="Symbol">)</a> <a id="10145" class="Symbol">→</a> <a id="10147" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10152" class="Symbol">(</a><a id="10153" href="Cubical.Foundations.GroupoidLaws.html#10011" class="Bound">h1</a> <a id="10156" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a><a id="10157" class="Symbol">)</a>
                                                                   <a id="10226" class="Symbol">;</a> <a id="10228" class="Symbol">(</a><a id="10229" href="Cubical.Foundations.GroupoidLaws.html#10026" class="Bound">i</a> <a id="10231" class="Symbol">=</a> <a id="10233" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10235" class="Symbol">)</a> <a id="10237" class="Symbol">→</a> <a id="10239" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10244" class="Symbol">(</a><a id="10245" href="Cubical.Foundations.GroupoidLaws.html#10014" class="Bound">h2</a> <a id="10248" href="Cubical.Foundations.GroupoidLaws.html#10040" class="Bound">k</a><a id="10249" class="Symbol">)</a> <a id="10251" class="Symbol">})</a>
                                                          <a id="10312" class="Symbol">(</a><a id="10313" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10318" href="Cubical.Foundations.GroupoidLaws.html#10008" class="Bound">u0</a><a id="10320" class="Symbol">))</a>

<a id="transp-hcomp"></a><a id="10324" href="Cubical.Foundations.GroupoidLaws.html#10324" class="Function">transp-hcomp</a> <a id="10337" class="Symbol">:</a> <a id="10339" class="Symbol">∀</a> <a id="10341" class="Symbol">{</a><a id="10342" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a><a id="10343" class="Symbol">}</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10348" class="Symbol">:</a> <a id="10350" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="10351" class="Symbol">)</a> <a id="10353" class="Symbol">{</a><a id="10354" href="Cubical.Foundations.GroupoidLaws.html#10354" class="Bound">A&#39;</a> <a id="10357" class="Symbol">:</a> <a id="10359" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10364" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a><a id="10365" class="Symbol">}</a>
                     <a id="10388" class="Symbol">(</a><a id="10389" href="Cubical.Foundations.GroupoidLaws.html#10389" class="Bound">A</a> <a id="10391" class="Symbol">:</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Cubical.Foundations.GroupoidLaws.html#10394" class="Bound">i</a> <a id="10396" class="Symbol">:</a> <a id="10398" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="10399" class="Symbol">)</a> <a id="10401" class="Symbol">→</a> <a id="10403" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10408" href="Cubical.Foundations.GroupoidLaws.html#10342" class="Bound">ℓ</a> <a id="10410" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="10412" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10414" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="10416" class="Symbol">(λ</a> <a id="10419" href="Cubical.Foundations.GroupoidLaws.html#10419" class="Bound">_</a> <a id="10421" class="Symbol">→</a> <a id="10423" href="Cubical.Foundations.GroupoidLaws.html#10354" class="Bound">A&#39;</a><a id="10425" class="Symbol">)</a> <a id="10427" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="10428" class="Symbol">)</a> <a id="10430" class="Symbol">(</a><a id="10431" class="Keyword">let</a> <a id="10435" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10437" class="Symbol">=</a> <a id="10439" class="Symbol">\</a> <a id="10441" class="Symbol">(</a><a id="10442" href="Cubical.Foundations.GroupoidLaws.html#10442" class="Bound">i</a> <a id="10444" class="Symbol">:</a> <a id="10446" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="10447" class="Symbol">)</a> <a id="10449" class="Symbol">→</a> <a id="10451" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10456" class="Symbol">(</a><a id="10457" href="Cubical.Foundations.GroupoidLaws.html#10389" class="Bound">A</a> <a id="10459" href="Cubical.Foundations.GroupoidLaws.html#10442" class="Bound">i</a><a id="10460" class="Symbol">))</a>
                 <a id="10480" class="Symbol">→</a> <a id="10482" class="Symbol">∀</a> <a id="10484" class="Symbol">{</a><a id="10485" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a><a id="10486" class="Symbol">}</a> <a id="10488" class="Symbol">(</a><a id="10489" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10491" class="Symbol">:</a> <a id="10493" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10495" class="Symbol">→</a> <a id="10497" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="10505" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10510" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10512" class="Symbol">))</a> <a id="10515" class="Symbol">→</a> <a id="10517" class="Symbol">(</a><a id="10518" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a> <a id="10521" class="Symbol">:</a> <a id="10523" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10525" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="10528" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="10530" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10532" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="10534" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10536" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="10539" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="10540" class="Symbol">)</a> <a id="10542" class="Symbol">→</a>
                 <a id="10561" class="Symbol">(</a><a id="10562" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10569" class="Symbol">(\</a> <a id="10572" href="Cubical.Foundations.GroupoidLaws.html#10572" class="Bound">i</a> <a id="10574" class="Symbol">→</a> <a id="10576" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10578" href="Cubical.Foundations.GroupoidLaws.html#10572" class="Bound">i</a><a id="10579" class="Symbol">)</a> <a id="10581" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10583" class="Symbol">(</a><a id="10584" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10590" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10592" class="Symbol">(</a><a id="10593" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10598" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a><a id="10600" class="Symbol">))</a> <a id="10603" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10605" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10611" class="Symbol">(\</a> <a id="10614" href="Cubical.Foundations.GroupoidLaws.html#10614" class="Bound">i</a> <a id="10616" href="Cubical.Foundations.GroupoidLaws.html#10616" class="Bound">o</a> <a id="10618" class="Symbol">→</a> <a id="10620" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10627" class="Symbol">(\</a> <a id="10630" href="Cubical.Foundations.GroupoidLaws.html#10630" class="Bound">i</a> <a id="10632" class="Symbol">→</a> <a id="10634" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10636" href="Cubical.Foundations.GroupoidLaws.html#10630" class="Bound">i</a><a id="10637" class="Symbol">)</a> <a id="10639" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10644" href="Cubical.Foundations.GroupoidLaws.html#10614" class="Bound">i</a> <a id="10646" href="Cubical.Foundations.GroupoidLaws.html#10616" class="Bound">o</a><a id="10647" class="Symbol">))</a> <a id="10650" class="Symbol">(</a><a id="10651" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10658" class="Symbol">(\</a> <a id="10661" href="Cubical.Foundations.GroupoidLaws.html#10661" class="Bound">i</a> <a id="10663" class="Symbol">→</a> <a id="10665" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10667" href="Cubical.Foundations.GroupoidLaws.html#10661" class="Bound">i</a><a id="10668" class="Symbol">)</a> <a id="10670" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10672" class="Symbol">(</a><a id="10673" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10678" href="Cubical.Foundations.GroupoidLaws.html#10518" class="Bound">u0</a><a id="10680" class="Symbol">)))</a>
                   <a id="10703" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="10705" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10707" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="10709" class="Symbol">(\</a> <a id="10712" class="Symbol">{</a> <a id="10714" class="Symbol">(</a><a id="10715" href="Cubical.Foundations.GroupoidLaws.html#10485" class="Bound">ψ</a> <a id="10717" class="Symbol">=</a> <a id="10719" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10721" class="Symbol">)</a> <a id="10723" class="Symbol">→</a> <a id="10725" class="Symbol">(\</a> <a id="10728" href="Cubical.Foundations.GroupoidLaws.html#10728" class="Bound">i</a> <a id="10730" class="Symbol">→</a> <a id="10732" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10739" class="Symbol">(\</a> <a id="10742" href="Cubical.Foundations.GroupoidLaws.html#10742" class="Bound">i</a> <a id="10744" class="Symbol">→</a> <a id="10746" href="Cubical.Foundations.GroupoidLaws.html#10435" class="Bound">B</a> <a id="10748" href="Cubical.Foundations.GroupoidLaws.html#10742" class="Bound">i</a><a id="10749" class="Symbol">)</a> <a id="10751" href="Cubical.Foundations.GroupoidLaws.html#10346" class="Bound">φ</a> <a id="10753" class="Symbol">(</a><a id="10754" href="Cubical.Foundations.GroupoidLaws.html#10489" class="Bound">u</a> <a id="10756" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="10759" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="10762" class="Symbol">))})</a> <a id="10767" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="10769" href="Cubical.Foundations.GroupoidLaws.html#10324" class="Function">transp-hcomp</a> <a id="10782" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10784" href="Cubical.Foundations.GroupoidLaws.html#10784" class="Bound">A</a> <a id="10786" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10788" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a> <a id="10791" class="Symbol">=</a> <a id="10793" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="10797" class="Symbol">(</a><a id="10798" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10802" class="Symbol">(</a><a id="10803" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10808" class="Symbol">(</a><a id="10809" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a>
               <a id="10837" class="Symbol">((\</a> <a id="10841" href="Cubical.Foundations.GroupoidLaws.html#10841" class="Bound">i</a> <a id="10843" href="Cubical.Foundations.GroupoidLaws.html#10843" class="Bound">o</a> <a id="10845" class="Symbol">→</a> <a id="10847" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10854" class="Symbol">(\</a> <a id="10857" href="Cubical.Foundations.GroupoidLaws.html#10857" class="Bound">i</a> <a id="10859" class="Symbol">→</a> <a id="10861" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10863" href="Cubical.Foundations.GroupoidLaws.html#10857" class="Bound">i</a><a id="10864" class="Symbol">)</a> <a id="10866" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10871" href="Cubical.Foundations.GroupoidLaws.html#10841" class="Bound">i</a> <a id="10873" href="Cubical.Foundations.GroupoidLaws.html#10843" class="Bound">o</a><a id="10874" class="Symbol">)))</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10891" class="Symbol">(\</a> <a id="10894" href="Cubical.Foundations.GroupoidLaws.html#10894" class="Bound">i</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10900" href="Cubical.Foundations.GroupoidLaws.html#10894" class="Bound">i</a><a id="10901" class="Symbol">)</a> <a id="10903" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10905" class="Symbol">(</a><a id="10906" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="10911" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a><a id="10913" class="Symbol">)))</a>
                 <a id="10934" class="Symbol">\</a> <a id="10936" href="Cubical.Foundations.GroupoidLaws.html#10936" class="Bound">i</a> <a id="10938" class="Symbol">→</a> <a id="10940" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="10944" class="Symbol">(</a><a id="10945" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10952" class="Symbol">(\</a> <a id="10955" href="Cubical.Foundations.GroupoidLaws.html#10955" class="Bound">i</a> <a id="10957" class="Symbol">→</a> <a id="10959" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10961" href="Cubical.Foundations.GroupoidLaws.html#10955" class="Bound">i</a><a id="10962" class="Symbol">)</a> <a id="10964" href="Cubical.Foundations.GroupoidLaws.html#10782" class="Bound">φ</a> <a id="10966" class="Symbol">(</a><a id="10967" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="10973" href="Cubical.Foundations.GroupoidLaws.html#10786" class="Bound">u</a> <a id="10975" href="Cubical.Foundations.GroupoidLaws.html#10788" class="Bound">u0</a> <a id="10978" href="Cubical.Foundations.GroupoidLaws.html#10936" class="Bound">i</a><a id="10979" class="Symbol">)))))</a>
  <a id="10987" class="Keyword">where</a>
    <a id="10997" href="Cubical.Foundations.GroupoidLaws.html#10997" class="Function">B</a> <a id="10999" class="Symbol">=</a> <a id="11001" class="Symbol">\</a> <a id="11003" class="Symbol">(</a><a id="11004" href="Cubical.Foundations.GroupoidLaws.html#11004" class="Bound">i</a> <a id="11006" class="Symbol">:</a> <a id="11008" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="11009" class="Symbol">)</a> <a id="11011" class="Symbol">→</a> <a id="11013" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Cubical.Foundations.GroupoidLaws.html#10784" class="Bound">A</a> <a id="11021" href="Cubical.Foundations.GroupoidLaws.html#11004" class="Bound">i</a><a id="11022" class="Symbol">)</a>


<a id="hcomp-cong"></a><a id="11026" href="Cubical.Foundations.GroupoidLaws.html#11026" class="Function">hcomp-cong</a> <a id="11037" class="Symbol">:</a> <a id="11039" class="Symbol">∀</a> <a id="11041" class="Symbol">{</a><a id="11042" href="Cubical.Foundations.GroupoidLaws.html#11042" class="Bound">ℓ</a><a id="11043" class="Symbol">}</a> <a id="11045" class="Symbol">{</a><a id="11046" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11048" class="Symbol">:</a> <a id="11050" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11055" href="Cubical.Foundations.GroupoidLaws.html#11042" class="Bound">ℓ</a><a id="11056" class="Symbol">}</a> <a id="11058" class="Symbol">{</a><a id="11059" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a><a id="11060" class="Symbol">}</a> <a id="11062" class="Symbol">→</a> <a id="11064" class="Symbol">(</a><a id="11065" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11067" class="Symbol">:</a> <a id="11069" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11071" class="Symbol">→</a> <a id="11073" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="11081" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11083" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a><a id="11084" class="Symbol">)</a> <a id="11086" class="Symbol">→</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a> <a id="11092" class="Symbol">:</a> <a id="11094" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11096" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="11098" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11100" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="11102" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11104" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11107" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="11108" class="Symbol">)</a> <a id="11110" class="Symbol">→</a>
                                     <a id="11149" class="Symbol">(</a><a id="11150" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11153" class="Symbol">:</a> <a id="11155" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11157" class="Symbol">→</a> <a id="11159" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="11167" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11169" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a><a id="11170" class="Symbol">)</a> <a id="11172" class="Symbol">→</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a> <a id="11179" class="Symbol">:</a> <a id="11181" href="Cubical.Foundations.GroupoidLaws.html#11046" class="Bound">A</a> <a id="11183" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="11185" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11187" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="11189" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11192" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11195" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="11196" class="Symbol">)</a> <a id="11198" class="Symbol">→</a>
             <a id="11213" class="Symbol">(</a><a id="11214" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11218" class="Symbol">:</a> <a id="11220" class="Symbol">∀</a> <a id="11222" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11224" class="Symbol">→</a> <a id="11226" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="11235" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11237" class="Symbol">(\</a> <a id="11240" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a> <a id="11242" class="Symbol">→</a> <a id="11244" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11246" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11248" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a> <a id="11250" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11252" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11255" href="Cubical.Foundations.GroupoidLaws.html#11222" class="Bound">i</a> <a id="11257" href="Cubical.Foundations.GroupoidLaws.html#11240" class="Bound">o</a><a id="11258" class="Symbol">))</a> <a id="11261" class="Symbol">→</a> <a id="11263" class="Symbol">(</a><a id="11264" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="11269" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a> <a id="11272" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11274" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="11279" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a><a id="11282" class="Symbol">)</a> <a id="11284" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="11286" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11288" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="11290" class="Symbol">(\</a> <a id="11293" class="Symbol">{</a> <a id="11295" class="Symbol">(</a><a id="11296" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11298" class="Symbol">=</a> <a id="11300" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11302" class="Symbol">)</a> <a id="11304" class="Symbol">→</a> <a id="11306" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11310" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11313" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="11316" class="Symbol">})</a> <a id="11319" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
             <a id="11334" class="Symbol">→</a> <a id="11336" class="Symbol">(</a><a id="11337" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11343" href="Cubical.Foundations.GroupoidLaws.html#11065" class="Bound">u</a> <a id="11345" class="Symbol">(</a><a id="11346" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="11351" href="Cubical.Foundations.GroupoidLaws.html#11089" class="Bound">u0</a><a id="11353" class="Symbol">)</a> <a id="11355" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11357" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11363" href="Cubical.Foundations.GroupoidLaws.html#11150" class="Bound">u&#39;</a> <a id="11366" class="Symbol">(</a><a id="11367" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="11372" href="Cubical.Foundations.GroupoidLaws.html#11175" class="Bound">u0&#39;</a><a id="11375" class="Symbol">))</a> <a id="11378" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="11380" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11382" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="11384" class="Symbol">(\</a> <a id="11387" class="Symbol">{</a> <a id="11389" class="Symbol">(</a><a id="11390" href="Cubical.Foundations.GroupoidLaws.html#11059" class="Bound">φ</a> <a id="11392" class="Symbol">=</a> <a id="11394" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11396" class="Symbol">)</a> <a id="11398" class="Symbol">→</a> <a id="11400" href="Cubical.Foundations.GroupoidLaws.html#11214" class="Bound">ueq</a> <a id="11404" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="11407" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="11411" class="Symbol">})</a> <a id="11414" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="11416" href="Cubical.Foundations.GroupoidLaws.html#11026" class="Function">hcomp-cong</a> <a id="11427" href="Cubical.Foundations.GroupoidLaws.html#11427" class="Bound">u</a> <a id="11429" href="Cubical.Foundations.GroupoidLaws.html#11429" class="Bound">u0</a> <a id="11432" href="Cubical.Foundations.GroupoidLaws.html#11432" class="Bound">u&#39;</a> <a id="11435" href="Cubical.Foundations.GroupoidLaws.html#11435" class="Bound">u0&#39;</a> <a id="11439" href="Cubical.Foundations.GroupoidLaws.html#11439" class="Bound">ueq</a> <a id="11443" href="Cubical.Foundations.GroupoidLaws.html#11443" class="Bound">0eq</a> <a id="11447" class="Symbol">=</a> <a id="11449" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="11453" class="Symbol">(\</a> <a id="11456" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a> <a id="11458" class="Symbol">→</a> <a id="11460" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11466" class="Symbol">(\</a> <a id="11469" href="Cubical.Foundations.GroupoidLaws.html#11469" class="Bound">i</a> <a id="11471" href="Cubical.Foundations.GroupoidLaws.html#11471" class="Bound">o</a> <a id="11473" class="Symbol">→</a> <a id="11475" href="Cubical.Foundations.GroupoidLaws.html#11439" class="Bound">ueq</a> <a id="11479" href="Cubical.Foundations.GroupoidLaws.html#11469" class="Bound">i</a> <a id="11481" href="Cubical.Foundations.GroupoidLaws.html#11471" class="Bound">o</a> <a id="11483" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a><a id="11484" class="Symbol">)</a> <a id="11486" class="Symbol">(</a><a id="11487" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="11492" href="Cubical.Foundations.GroupoidLaws.html#11443" class="Bound">0eq</a> <a id="11496" href="Cubical.Foundations.GroupoidLaws.html#11456" class="Bound">j</a><a id="11497" class="Symbol">))</a>


<a id="congFunct-filler"></a><a id="11502" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11519" class="Symbol">:</a> <a id="11521" class="Symbol">∀</a> <a id="11523" class="Symbol">{</a><a id="11524" href="Cubical.Foundations.GroupoidLaws.html#11524" class="Bound">ℓ</a> <a id="11526" href="Cubical.Foundations.GroupoidLaws.html#11526" class="Bound">ℓ&#39;</a><a id="11528" class="Symbol">}</a> <a id="11530" class="Symbol">{</a><a id="11531" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a> <a id="11533" class="Symbol">:</a> <a id="11535" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11540" href="Cubical.Foundations.GroupoidLaws.html#11524" class="Bound">ℓ</a><a id="11541" class="Symbol">}</a> <a id="11543" class="Symbol">{</a><a id="11544" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a> <a id="11546" class="Symbol">:</a> <a id="11548" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11553" href="Cubical.Foundations.GroupoidLaws.html#11526" class="Bound">ℓ&#39;</a><a id="11555" class="Symbol">}</a> <a id="11557" class="Symbol">{</a><a id="11558" href="Cubical.Foundations.GroupoidLaws.html#11558" class="Bound">x</a> <a id="11560" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a> <a id="11562" href="Cubical.Foundations.GroupoidLaws.html#11562" class="Bound">z</a> <a id="11564" class="Symbol">:</a> <a id="11566" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a><a id="11567" class="Symbol">}</a> <a id="11569" class="Symbol">(</a><a id="11570" href="Cubical.Foundations.GroupoidLaws.html#11570" class="Bound">f</a> <a id="11572" class="Symbol">:</a> <a id="11574" href="Cubical.Foundations.GroupoidLaws.html#11531" class="Bound">A</a> <a id="11576" class="Symbol">→</a> <a id="11578" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a><a id="11579" class="Symbol">)</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.Foundations.GroupoidLaws.html#11582" class="Bound">p</a> <a id="11584" class="Symbol">:</a> <a id="11586" href="Cubical.Foundations.GroupoidLaws.html#11558" class="Bound">x</a> <a id="11588" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11590" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a><a id="11591" class="Symbol">)</a> <a id="11593" class="Symbol">(</a><a id="11594" href="Cubical.Foundations.GroupoidLaws.html#11594" class="Bound">q</a> <a id="11596" class="Symbol">:</a> <a id="11598" href="Cubical.Foundations.GroupoidLaws.html#11560" class="Bound">y</a> <a id="11600" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11602" href="Cubical.Foundations.GroupoidLaws.html#11562" class="Bound">z</a><a id="11603" class="Symbol">)</a>
                <a id="11621" class="Symbol">→</a> <a id="11623" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11625" class="Symbol">→</a> <a id="11627" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11629" class="Symbol">→</a> <a id="11631" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11633" class="Symbol">→</a> <a id="11635" href="Cubical.Foundations.GroupoidLaws.html#11544" class="Bound">B</a>
<a id="11637" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11654" class="Symbol">{</a><a id="11655" class="Argument">x</a> <a id="11657" class="Symbol">=</a> <a id="11659" href="Cubical.Foundations.GroupoidLaws.html#11659" class="Bound">x</a><a id="11660" class="Symbol">}</a> <a id="11662" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11664" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11666" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11668" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11670" href="Cubical.Foundations.GroupoidLaws.html#11670" class="Bound">j</a> <a id="11672" href="Cubical.Foundations.GroupoidLaws.html#11672" class="Bound">z</a> <a id="11674" class="Symbol">=</a>
  <a id="11678" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="11684" class="Symbol">(λ</a> <a id="11687" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a> <a id="11689" class="Symbol">→</a> <a id="11691" class="Symbol">λ</a> <a id="11693" class="Symbol">{</a> <a id="11695" class="Symbol">(</a><a id="11696" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11698" class="Symbol">=</a> <a id="11700" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11702" class="Symbol">)</a> <a id="11704" class="Symbol">→</a> <a id="11706" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11708" href="Cubical.Foundations.GroupoidLaws.html#11659" class="Bound">x</a>
                 <a id="11727" class="Symbol">;</a> <a id="11729" class="Symbol">(</a><a id="11730" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a> <a id="11732" class="Symbol">=</a> <a id="11734" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11736" class="Symbol">)</a> <a id="11738" class="Symbol">→</a> <a id="11740" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11745" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a><a id="11746" class="Symbol">)</a>
                 <a id="11765" class="Symbol">;</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Cubical.Foundations.GroupoidLaws.html#11670" class="Bound">j</a> <a id="11770" class="Symbol">=</a> <a id="11772" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11774" class="Symbol">)</a> <a id="11776" class="Symbol">→</a> <a id="11778" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11780" class="Symbol">(</a><a id="11781" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11797" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11799" href="Cubical.Foundations.GroupoidLaws.html#11666" class="Bound">q</a> <a id="11801" href="Cubical.Foundations.GroupoidLaws.html#11687" class="Bound">k</a> <a id="11803" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a><a id="11804" class="Symbol">)})</a>
       <a id="11815" class="Symbol">(</a><a id="11816" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="11820" class="Symbol">(</a><a id="11821" href="Cubical.Foundations.GroupoidLaws.html#11662" class="Bound">f</a> <a id="11823" class="Symbol">(</a><a id="11824" href="Cubical.Foundations.GroupoidLaws.html#11664" class="Bound">p</a> <a id="11826" href="Cubical.Foundations.GroupoidLaws.html#11668" class="Bound">i</a><a id="11827" class="Symbol">)))</a>
       <a id="11838" href="Cubical.Foundations.GroupoidLaws.html#11672" class="Bound">z</a>

<a id="congFunct"></a><a id="11841" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="11851" class="Symbol">:</a> <a id="11853" class="Symbol">∀</a> <a id="11855" class="Symbol">{</a><a id="11856" href="Cubical.Foundations.GroupoidLaws.html#11856" class="Bound">ℓ</a><a id="11857" class="Symbol">}</a> <a id="11859" class="Symbol">{</a><a id="11860" href="Cubical.Foundations.GroupoidLaws.html#11860" class="Bound">B</a> <a id="11862" class="Symbol">:</a> <a id="11864" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11869" href="Cubical.Foundations.GroupoidLaws.html#11856" class="Bound">ℓ</a><a id="11870" class="Symbol">}</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11875" class="Symbol">:</a> <a id="11877" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="11879" class="Symbol">→</a> <a id="11881" href="Cubical.Foundations.GroupoidLaws.html#11860" class="Bound">B</a><a id="11882" class="Symbol">)</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="11891" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11893" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="11894" class="Symbol">)</a> <a id="11896" class="Symbol">(</a><a id="11897" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a> <a id="11899" class="Symbol">:</a> <a id="11901" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="11903" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11905" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="11906" class="Symbol">)</a> <a id="11908" class="Symbol">→</a> <a id="11910" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11915" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11917" class="Symbol">(</a><a id="11918" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11920" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11922" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a><a id="11923" class="Symbol">)</a> <a id="11925" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11927" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11932" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11934" href="Cubical.Foundations.GroupoidLaws.html#11885" class="Bound">p</a> <a id="11936" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11938" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11943" href="Cubical.Foundations.GroupoidLaws.html#11873" class="Bound">f</a> <a id="11945" href="Cubical.Foundations.GroupoidLaws.html#11897" class="Bound">q</a>
<a id="11947" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="11957" href="Cubical.Foundations.GroupoidLaws.html#11957" class="Bound">f</a> <a id="11959" href="Cubical.Foundations.GroupoidLaws.html#11959" class="Bound">p</a> <a id="11961" href="Cubical.Foundations.GroupoidLaws.html#11961" class="Bound">q</a> <a id="11963" href="Cubical.Foundations.GroupoidLaws.html#11963" class="Bound">j</a> <a id="11965" href="Cubical.Foundations.GroupoidLaws.html#11965" class="Bound">i</a> <a id="11967" class="Symbol">=</a> <a id="11969" href="Cubical.Foundations.GroupoidLaws.html#11502" class="Function">congFunct-filler</a> <a id="11986" href="Cubical.Foundations.GroupoidLaws.html#11957" class="Bound">f</a> <a id="11988" href="Cubical.Foundations.GroupoidLaws.html#11959" class="Bound">p</a> <a id="11990" href="Cubical.Foundations.GroupoidLaws.html#11961" class="Bound">q</a> <a id="11992" href="Cubical.Foundations.GroupoidLaws.html#11965" class="Bound">i</a> <a id="11994" href="Cubical.Foundations.GroupoidLaws.html#11963" class="Bound">j</a> <a id="11996" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>


<a id="12001" class="Comment">-- congFunct for dependent types</a>
<a id="congFunct-dep"></a><a id="12034" href="Cubical.Foundations.GroupoidLaws.html#12034" class="Function">congFunct-dep</a> <a id="12048" class="Symbol">:</a> <a id="12050" class="Symbol">∀</a> <a id="12052" class="Symbol">{</a><a id="12053" href="Cubical.Foundations.GroupoidLaws.html#12053" class="Bound">ℓ</a> <a id="12055" href="Cubical.Foundations.GroupoidLaws.html#12055" class="Bound">ℓ&#39;</a><a id="12057" class="Symbol">}</a> <a id="12059" class="Symbol">{</a><a id="12060" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a> <a id="12062" class="Symbol">:</a> <a id="12064" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12069" href="Cubical.Foundations.GroupoidLaws.html#12053" class="Bound">ℓ</a><a id="12070" class="Symbol">}</a> <a id="12072" class="Symbol">{</a><a id="12073" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12075" class="Symbol">:</a> <a id="12077" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a> <a id="12079" class="Symbol">→</a> <a id="12081" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12086" href="Cubical.Foundations.GroupoidLaws.html#12055" class="Bound">ℓ&#39;</a><a id="12088" class="Symbol">}</a> <a id="12090" class="Symbol">{</a><a id="12091" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a> <a id="12093" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a> <a id="12095" href="Cubical.Foundations.GroupoidLaws.html#12095" class="Bound">z</a> <a id="12097" class="Symbol">:</a> <a id="12099" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a><a id="12100" class="Symbol">}</a> <a id="12102" class="Symbol">(</a><a id="12103" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12105" class="Symbol">:</a> <a id="12107" class="Symbol">(</a><a id="12108" href="Cubical.Foundations.GroupoidLaws.html#12108" class="Bound">a</a> <a id="12110" class="Symbol">:</a> <a id="12112" href="Cubical.Foundations.GroupoidLaws.html#12060" class="Bound">A</a><a id="12113" class="Symbol">)</a> <a id="12115" class="Symbol">→</a> <a id="12117" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12119" href="Cubical.Foundations.GroupoidLaws.html#12108" class="Bound">a</a><a id="12120" class="Symbol">)</a> <a id="12122" class="Symbol">(</a><a id="12123" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12125" class="Symbol">:</a> <a id="12127" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a> <a id="12129" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12131" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a><a id="12132" class="Symbol">)</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12137" class="Symbol">:</a> <a id="12139" href="Cubical.Foundations.GroupoidLaws.html#12093" class="Bound">y</a> <a id="12141" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12143" href="Cubical.Foundations.GroupoidLaws.html#12095" class="Bound">z</a><a id="12144" class="Symbol">)</a>
         <a id="12155" class="Symbol">→</a> <a id="12157" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12163" class="Symbol">(λ</a> <a id="12166" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a> <a id="12168" class="Symbol">→</a> <a id="12170" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12176" class="Symbol">(λ</a> <a id="12179" href="Cubical.Foundations.GroupoidLaws.html#12179" class="Bound">j</a> <a id="12181" class="Symbol">→</a> <a id="12183" href="Cubical.Foundations.GroupoidLaws.html#12073" class="Bound">B</a> <a id="12185" class="Symbol">(</a><a id="12186" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12202" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12204" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12206" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a> <a id="12208" href="Cubical.Foundations.GroupoidLaws.html#12179" class="Bound">j</a><a id="12209" class="Symbol">))</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12215" href="Cubical.Foundations.GroupoidLaws.html#12091" class="Bound">x</a><a id="12216" class="Symbol">)</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a> <a id="12224" href="Cubical.Foundations.GroupoidLaws.html#12166" class="Bound">i</a><a id="12225" class="Symbol">)))</a> <a id="12229" class="Symbol">(</a><a id="12230" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12235" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12237" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a><a id="12238" class="Symbol">)</a> <a id="12240" class="Symbol">(</a><a id="12241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12246" href="Cubical.Foundations.GroupoidLaws.html#12103" class="Bound">f</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Cubical.Foundations.GroupoidLaws.html#12123" class="Bound">p</a> <a id="12251" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12253" href="Cubical.Foundations.GroupoidLaws.html#12135" class="Bound">q</a><a id="12254" class="Symbol">))</a>
<a id="12257" href="Cubical.Foundations.GroupoidLaws.html#12034" class="Function">congFunct-dep</a> <a id="12271" class="Symbol">{</a><a id="12272" class="Argument">B</a> <a id="12274" class="Symbol">=</a> <a id="12276" href="Cubical.Foundations.GroupoidLaws.html#12276" class="Bound">B</a><a id="12277" class="Symbol">}</a> <a id="12279" class="Symbol">{</a><a id="12280" class="Argument">x</a> <a id="12282" class="Symbol">=</a> <a id="12284" href="Cubical.Foundations.GroupoidLaws.html#12284" class="Bound">x</a><a id="12285" class="Symbol">}</a> <a id="12287" href="Cubical.Foundations.GroupoidLaws.html#12287" class="Bound">f</a> <a id="12289" href="Cubical.Foundations.GroupoidLaws.html#12289" class="Bound">p</a> <a id="12291" href="Cubical.Foundations.GroupoidLaws.html#12291" class="Bound">q</a> <a id="12293" href="Cubical.Foundations.GroupoidLaws.html#12293" class="Bound">i</a> <a id="12295" href="Cubical.Foundations.GroupoidLaws.html#12295" class="Bound">j</a> <a id="12297" class="Symbol">=</a> <a id="12299" href="Cubical.Foundations.GroupoidLaws.html#12287" class="Bound">f</a> <a id="12301" class="Symbol">(</a><a id="12302" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12318" href="Cubical.Foundations.GroupoidLaws.html#12289" class="Bound">p</a> <a id="12320" href="Cubical.Foundations.GroupoidLaws.html#12291" class="Bound">q</a> <a id="12322" href="Cubical.Foundations.GroupoidLaws.html#12293" class="Bound">i</a> <a id="12324" href="Cubical.Foundations.GroupoidLaws.html#12295" class="Bound">j</a><a id="12325" class="Symbol">)</a>

<a id="cong₂Funct"></a><a id="12328" href="Cubical.Foundations.GroupoidLaws.html#12328" class="Function">cong₂Funct</a> <a id="12339" class="Symbol">:</a> <a id="12341" class="Symbol">∀</a> <a id="12343" class="Symbol">{</a><a id="12344" href="Cubical.Foundations.GroupoidLaws.html#12344" class="Bound">ℓ</a> <a id="12346" href="Cubical.Foundations.GroupoidLaws.html#12346" class="Bound">ℓ&#39;</a><a id="12348" class="Symbol">}</a> <a id="12350" class="Symbol">{</a><a id="12351" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12353" class="Symbol">:</a> <a id="12355" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12360" href="Cubical.Foundations.GroupoidLaws.html#12344" class="Bound">ℓ</a><a id="12361" class="Symbol">}</a> <a id="12363" class="Symbol">{</a><a id="12364" href="Cubical.Foundations.GroupoidLaws.html#12364" class="Bound">x</a> <a id="12366" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a> <a id="12368" class="Symbol">:</a> <a id="12370" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a><a id="12371" class="Symbol">}</a> <a id="12373" class="Symbol">{</a><a id="12374" href="Cubical.Foundations.GroupoidLaws.html#12374" class="Bound">B</a> <a id="12376" class="Symbol">:</a> <a id="12378" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12383" href="Cubical.Foundations.GroupoidLaws.html#12346" class="Bound">ℓ&#39;</a><a id="12385" class="Symbol">}</a> <a id="12387" class="Symbol">(</a><a id="12388" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12390" class="Symbol">:</a> <a id="12392" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12394" class="Symbol">→</a> <a id="12396" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a> <a id="12398" class="Symbol">→</a> <a id="12400" href="Cubical.Foundations.GroupoidLaws.html#12374" class="Bound">B</a><a id="12401" class="Symbol">)</a> <a id="12403" class="Symbol">→</a>
        <a id="12413" class="Symbol">(</a><a id="12414" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12416" class="Symbol">:</a> <a id="12418" href="Cubical.Foundations.GroupoidLaws.html#12364" class="Bound">x</a> <a id="12420" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12422" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a><a id="12423" class="Symbol">)</a> <a id="12425" class="Symbol">→</a>
        <a id="12435" class="Symbol">{</a><a id="12436" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a> <a id="12438" href="Cubical.Foundations.GroupoidLaws.html#12438" class="Bound">v</a> <a id="12440" class="Symbol">:</a> <a id="12442" href="Cubical.Foundations.GroupoidLaws.html#12351" class="Bound">A</a><a id="12443" class="Symbol">}</a> <a id="12445" class="Symbol">(</a><a id="12446" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a> <a id="12448" class="Symbol">:</a> <a id="12450" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a> <a id="12452" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12454" href="Cubical.Foundations.GroupoidLaws.html#12438" class="Bound">v</a><a id="12455" class="Symbol">)</a> <a id="12457" class="Symbol">→</a>
        <a id="12467" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="12473" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12475" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12477" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a> <a id="12479" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12486" class="Symbol">(λ</a> <a id="12489" href="Cubical.Foundations.GroupoidLaws.html#12489" class="Bound">x</a> <a id="12491" class="Symbol">→</a> <a id="12493" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12495" href="Cubical.Foundations.GroupoidLaws.html#12489" class="Bound">x</a> <a id="12497" href="Cubical.Foundations.GroupoidLaws.html#12436" class="Bound">u</a><a id="12498" class="Symbol">)</a> <a id="12500" href="Cubical.Foundations.GroupoidLaws.html#12414" class="Bound">p</a> <a id="12502" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12504" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12509" class="Symbol">(</a><a id="12510" href="Cubical.Foundations.GroupoidLaws.html#12388" class="Bound">f</a> <a id="12512" href="Cubical.Foundations.GroupoidLaws.html#12366" class="Bound">y</a><a id="12513" class="Symbol">)</a> <a id="12515" href="Cubical.Foundations.GroupoidLaws.html#12446" class="Bound">q</a>
<a id="12517" href="Cubical.Foundations.GroupoidLaws.html#12328" class="Function">cong₂Funct</a> <a id="12528" class="Symbol">{</a><a id="12529" class="Argument">x</a> <a id="12531" class="Symbol">=</a> <a id="12533" href="Cubical.Foundations.GroupoidLaws.html#12533" class="Bound">x</a><a id="12534" class="Symbol">}</a> <a id="12536" class="Symbol">{</a><a id="12537" class="Argument">y</a> <a id="12539" class="Symbol">=</a> <a id="12541" href="Cubical.Foundations.GroupoidLaws.html#12541" class="Bound">y</a><a id="12542" class="Symbol">}</a> <a id="12544" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12546" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12548" class="Symbol">{</a><a id="12549" class="Argument">u</a> <a id="12551" class="Symbol">=</a> <a id="12553" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a><a id="12554" class="Symbol">}</a> <a id="12556" class="Symbol">{</a><a id="12557" class="Argument">v</a> <a id="12559" class="Symbol">=</a> <a id="12561" href="Cubical.Foundations.GroupoidLaws.html#12561" class="Bound">v</a><a id="12562" class="Symbol">}</a> <a id="12564" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12566" href="Cubical.Foundations.GroupoidLaws.html#12566" class="Bound">j</a> <a id="12568" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12570" class="Symbol">=</a>
  <a id="12574" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="12580" class="Symbol">(λ</a> <a id="12583" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a> <a id="12585" class="Symbol">→</a> <a id="12587" class="Symbol">λ</a> <a id="12589" class="Symbol">{</a> <a id="12591" class="Symbol">(</a><a id="12592" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12594" class="Symbol">=</a> <a id="12596" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12598" class="Symbol">)</a> <a id="12600" class="Symbol">→</a> <a id="12602" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12604" href="Cubical.Foundations.GroupoidLaws.html#12533" class="Bound">x</a> <a id="12606" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a>
                  <a id="12626" class="Symbol">;</a> <a id="12628" class="Symbol">(</a><a id="12629" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12631" class="Symbol">=</a> <a id="12633" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12635" class="Symbol">)</a> <a id="12637" class="Symbol">→</a> <a id="12639" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12641" href="Cubical.Foundations.GroupoidLaws.html#12541" class="Bound">y</a> <a id="12643" class="Symbol">(</a><a id="12644" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12646" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a><a id="12647" class="Symbol">)</a>
                  <a id="12667" class="Symbol">;</a> <a id="12669" class="Symbol">(</a><a id="12670" href="Cubical.Foundations.GroupoidLaws.html#12566" class="Bound">j</a> <a id="12672" class="Symbol">=</a> <a id="12674" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12676" class="Symbol">)</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12682" class="Symbol">(</a><a id="12683" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12685" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a><a id="12686" class="Symbol">)</a> <a id="12688" class="Symbol">(</a><a id="12689" href="Cubical.Foundations.GroupoidLaws.html#12564" class="Bound">q</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a> <a id="12694" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12696" href="Cubical.Foundations.GroupoidLaws.html#12583" class="Bound">k</a><a id="12697" class="Symbol">))})</a>
       <a id="12709" class="Symbol">(</a><a id="12710" href="Cubical.Foundations.GroupoidLaws.html#12544" class="Bound">f</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Cubical.Foundations.GroupoidLaws.html#12546" class="Bound">p</a> <a id="12715" href="Cubical.Foundations.GroupoidLaws.html#12568" class="Bound">i</a><a id="12716" class="Symbol">)</a> <a id="12718" href="Cubical.Foundations.GroupoidLaws.html#12553" class="Bound">u</a><a id="12719" class="Symbol">)</a>

<a id="symDistr-filler"></a><a id="12722" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="12738" class="Symbol">:</a> <a id="12740" class="Symbol">∀</a> <a id="12742" class="Symbol">{</a><a id="12743" href="Cubical.Foundations.GroupoidLaws.html#12743" class="Bound">ℓ</a><a id="12744" class="Symbol">}</a> <a id="12746" class="Symbol">{</a><a id="12747" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a> <a id="12749" class="Symbol">:</a> <a id="12751" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12756" href="Cubical.Foundations.GroupoidLaws.html#12743" class="Bound">ℓ</a><a id="12757" class="Symbol">}</a> <a id="12759" class="Symbol">{</a><a id="12760" href="Cubical.Foundations.GroupoidLaws.html#12760" class="Bound">x</a> <a id="12762" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a> <a id="12764" href="Cubical.Foundations.GroupoidLaws.html#12764" class="Bound">z</a> <a id="12766" class="Symbol">:</a> <a id="12768" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a><a id="12769" class="Symbol">}</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Cubical.Foundations.GroupoidLaws.html#12772" class="Bound">p</a> <a id="12774" class="Symbol">:</a> <a id="12776" href="Cubical.Foundations.GroupoidLaws.html#12760" class="Bound">x</a> <a id="12778" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12780" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a><a id="12781" class="Symbol">)</a> <a id="12783" class="Symbol">(</a><a id="12784" href="Cubical.Foundations.GroupoidLaws.html#12784" class="Bound">q</a> <a id="12786" class="Symbol">:</a> <a id="12788" href="Cubical.Foundations.GroupoidLaws.html#12762" class="Bound">y</a> <a id="12790" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12792" href="Cubical.Foundations.GroupoidLaws.html#12764" class="Bound">z</a><a id="12793" class="Symbol">)</a> <a id="12795" class="Symbol">→</a> <a id="12797" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="12799" class="Symbol">→</a> <a id="12801" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="12803" class="Symbol">→</a> <a id="12805" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="12807" class="Symbol">→</a> <a id="12809" href="Cubical.Foundations.GroupoidLaws.html#12747" class="Bound">A</a>
<a id="12811" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="12827" class="Symbol">{</a><a id="12828" class="Argument">A</a> <a id="12830" class="Symbol">=</a> <a id="12832" href="Cubical.Foundations.GroupoidLaws.html#12832" class="Bound">A</a><a id="12833" class="Symbol">}</a> <a id="12835" class="Symbol">{</a><a id="12836" class="Argument">z</a> <a id="12838" class="Symbol">=</a> <a id="12840" href="Cubical.Foundations.GroupoidLaws.html#12840" class="Bound">z</a><a id="12841" class="Symbol">}</a> <a id="12843" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a> <a id="12845" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12847" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12849" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a> <a id="12851" href="Cubical.Foundations.GroupoidLaws.html#12851" class="Bound">k</a> <a id="12853" class="Symbol">=</a>
  <a id="12857" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="12863" class="Symbol">(λ</a> <a id="12866" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12868" class="Symbol">→</a> <a id="12870" class="Symbol">λ</a> <a id="12872" class="Symbol">{</a> <a id="12874" class="Symbol">(</a><a id="12875" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12877" class="Symbol">=</a> <a id="12879" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12881" class="Symbol">)</a> <a id="12883" class="Symbol">→</a> <a id="12885" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12890" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12892" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12893" class="Symbol">)</a>
                 <a id="12912" class="Symbol">;</a> <a id="12914" class="Symbol">(</a><a id="12915" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12917" class="Symbol">=</a> <a id="12919" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">→</a> <a id="12925" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a> <a id="12927" class="Symbol">(</a><a id="12928" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12930" href="Cubical.Foundations.GroupoidLaws.html#12866" class="Bound">k</a> <a id="12932" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12934" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12935" class="Symbol">)</a> <a id="12937" class="Symbol">})</a>
       <a id="12947" class="Symbol">(</a><a id="12948" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="12952" class="Symbol">(</a><a id="12953" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="12969" href="Cubical.Foundations.GroupoidLaws.html#12845" class="Bound">q</a> <a id="12971" class="Symbol">(</a><a id="12972" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12976" href="Cubical.Foundations.GroupoidLaws.html#12843" class="Bound">p</a><a id="12977" class="Symbol">)</a> <a id="12979" href="Cubical.Foundations.GroupoidLaws.html#12847" class="Bound">i</a> <a id="12981" href="Cubical.Foundations.GroupoidLaws.html#12849" class="Bound">j</a><a id="12982" class="Symbol">))</a>
       <a id="12992" href="Cubical.Foundations.GroupoidLaws.html#12851" class="Bound">k</a>

<a id="symDistr"></a><a id="12995" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="13004" class="Symbol">:</a> <a id="13006" class="Symbol">∀</a> <a id="13008" class="Symbol">{</a><a id="13009" href="Cubical.Foundations.GroupoidLaws.html#13009" class="Bound">ℓ</a><a id="13010" class="Symbol">}</a> <a id="13012" class="Symbol">{</a><a id="13013" href="Cubical.Foundations.GroupoidLaws.html#13013" class="Bound">A</a> <a id="13015" class="Symbol">:</a> <a id="13017" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13022" href="Cubical.Foundations.GroupoidLaws.html#13009" class="Bound">ℓ</a><a id="13023" class="Symbol">}</a> <a id="13025" class="Symbol">{</a><a id="13026" href="Cubical.Foundations.GroupoidLaws.html#13026" class="Bound">x</a> <a id="13028" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a> <a id="13030" href="Cubical.Foundations.GroupoidLaws.html#13030" class="Bound">z</a> <a id="13032" class="Symbol">:</a> <a id="13034" href="Cubical.Foundations.GroupoidLaws.html#13013" class="Bound">A</a><a id="13035" class="Symbol">}</a> <a id="13037" class="Symbol">(</a><a id="13038" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a> <a id="13040" class="Symbol">:</a> <a id="13042" href="Cubical.Foundations.GroupoidLaws.html#13026" class="Bound">x</a> <a id="13044" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13046" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a><a id="13047" class="Symbol">)</a> <a id="13049" class="Symbol">(</a><a id="13050" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a> <a id="13052" class="Symbol">:</a> <a id="13054" href="Cubical.Foundations.GroupoidLaws.html#13028" class="Bound">y</a> <a id="13056" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13058" href="Cubical.Foundations.GroupoidLaws.html#13030" class="Bound">z</a><a id="13059" class="Symbol">)</a> <a id="13061" class="Symbol">→</a> <a id="13063" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13067" class="Symbol">(</a><a id="13068" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a> <a id="13070" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13072" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a><a id="13073" class="Symbol">)</a> <a id="13075" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13077" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13081" href="Cubical.Foundations.GroupoidLaws.html#13050" class="Bound">q</a> <a id="13083" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13085" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13089" href="Cubical.Foundations.GroupoidLaws.html#13038" class="Bound">p</a>
<a id="13091" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="13100" href="Cubical.Foundations.GroupoidLaws.html#13100" class="Bound">p</a> <a id="13102" href="Cubical.Foundations.GroupoidLaws.html#13102" class="Bound">q</a> <a id="13104" href="Cubical.Foundations.GroupoidLaws.html#13104" class="Bound">i</a> <a id="13106" href="Cubical.Foundations.GroupoidLaws.html#13106" class="Bound">j</a> <a id="13108" class="Symbol">=</a> <a id="13110" href="Cubical.Foundations.GroupoidLaws.html#12722" class="Function">symDistr-filler</a> <a id="13126" href="Cubical.Foundations.GroupoidLaws.html#13100" class="Bound">p</a> <a id="13128" href="Cubical.Foundations.GroupoidLaws.html#13102" class="Bound">q</a> <a id="13130" href="Cubical.Foundations.GroupoidLaws.html#13106" class="Bound">j</a> <a id="13132" href="Cubical.Foundations.GroupoidLaws.html#13104" class="Bound">i</a> <a id="13134" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="13138" class="Comment">-- we can not write hcomp-isEquiv : {ϕ : I} → (p : I → Partial ϕ A) → isEquiv (λ (a : A [ ϕ ↦ p i0 ]) → hcomp p a)</a>
<a id="13253" class="Comment">-- due to size issues. But what we can write (compare to hfill) is:</a>
<a id="hcomp-equivFillerSub"></a><a id="13321" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="13342" class="Symbol">:</a> <a id="13344" class="Symbol">{</a><a id="13345" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13347" class="Symbol">:</a> <a id="13349" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="13350" class="Symbol">}</a> <a id="13352" class="Symbol">→</a> <a id="13354" class="Symbol">(</a><a id="13355" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13357" class="Symbol">:</a> <a id="13359" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13361" class="Symbol">→</a> <a id="13363" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="13371" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13373" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="13374" class="Symbol">)</a> <a id="13376" class="Symbol">→</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a> <a id="13381" class="Symbol">:</a> <a id="13383" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13385" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="13387" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13389" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="13391" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13393" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="13396" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="13397" class="Symbol">)</a>
                     <a id="13420" class="Symbol">→</a> <a id="13422" class="Symbol">(</a><a id="13423" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13425" class="Symbol">:</a> <a id="13427" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="13428" class="Symbol">)</a>
                     <a id="13451" class="Symbol">→</a> <a id="13453" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13455" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="13457" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13459" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13461" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13463" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13465" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13467" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13469" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="13471" class="Symbol">(λ</a> <a id="13474" class="Symbol">{</a> <a id="13476" class="Symbol">(</a><a id="13477" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13479" class="Symbol">=</a> <a id="13481" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13483" class="Symbol">)</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="13492" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a>
                                            <a id="13538" class="Symbol">;</a> <a id="13540" class="Symbol">(</a><a id="13541" href="Cubical.Foundations.GroupoidLaws.html#13423" class="Bound">i</a> <a id="13543" class="Symbol">=</a> <a id="13545" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13547" class="Symbol">)</a> <a id="13549" class="Symbol">→</a> <a id="13551" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13557" class="Symbol">(λ</a> <a id="13560" href="Cubical.Foundations.GroupoidLaws.html#13560" class="Bound">i</a> <a id="13562" class="Symbol">→</a> <a id="13564" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13566" class="Symbol">(</a><a id="13567" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13569" href="Cubical.Foundations.GroupoidLaws.html#13560" class="Bound">i</a><a id="13570" class="Symbol">))</a> <a id="13573" class="Symbol">(</a><a id="13574" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13580" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13582" class="Symbol">(</a><a id="13583" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="13588" href="Cubical.Foundations.GroupoidLaws.html#13379" class="Bound">a</a><a id="13589" class="Symbol">))</a>
                                            <a id="13636" class="Symbol">;</a> <a id="13638" class="Symbol">(</a><a id="13639" href="Cubical.Foundations.GroupoidLaws.html#13345" class="Bound">ϕ</a> <a id="13641" class="Symbol">=</a> <a id="13643" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13645" class="Symbol">)</a> <a id="13647" class="Symbol">→</a> <a id="13649" href="Cubical.Foundations.GroupoidLaws.html#13355" class="Bound">p</a> <a id="13651" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="13654" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="13658" class="Symbol">})</a> <a id="13661" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="13663" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="13684" class="Symbol">{</a><a id="13685" class="Argument">ϕ</a> <a id="13687" class="Symbol">=</a> <a id="13689" href="Cubical.Foundations.GroupoidLaws.html#13689" class="Bound">ϕ</a><a id="13690" class="Symbol">}</a> <a id="13692" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13694" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a> <a id="13696" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13698" class="Symbol">=</a>
  <a id="13702" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="13706" class="Symbol">(</a><a id="13707" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13713" class="Symbol">(λ</a> <a id="13716" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a> <a id="13718" class="Symbol">→</a> <a id="13720" class="Symbol">λ</a> <a id="13722" class="Symbol">{</a> <a id="13724" class="Symbol">(</a><a id="13725" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13727" class="Symbol">=</a> <a id="13729" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13731" class="Symbol">)</a> <a id="13733" class="Symbol">→</a> <a id="13735" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="13741" class="Symbol">(λ</a> <a id="13744" href="Cubical.Foundations.GroupoidLaws.html#13744" class="Bound">j</a> <a id="13746" class="Symbol">→</a> <a id="13748" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13750" class="Symbol">(</a><a id="13751" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13753" href="Cubical.Foundations.GroupoidLaws.html#13744" class="Bound">j</a><a id="13754" class="Symbol">))</a> <a id="13757" class="Symbol">(</a><a id="13758" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13769" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13771" class="Symbol">(</a><a id="13772" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="13777" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a><a id="13778" class="Symbol">)))</a> <a id="13782" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a>
                      <a id="13806" class="Symbol">;</a> <a id="13808" class="Symbol">(</a><a id="13809" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13815" class="Symbol">)</a> <a id="13817" class="Symbol">→</a> <a id="13819" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="13824" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a>
                      <a id="13848" class="Symbol">;</a> <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.Foundations.GroupoidLaws.html#13689" class="Bound">ϕ</a> <a id="13853" class="Symbol">=</a> <a id="13855" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13857" class="Symbol">)</a> <a id="13859" class="Symbol">→</a> <a id="13861" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13863" class="Symbol">(</a><a id="13864" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13866" href="Cubical.Foundations.GroupoidLaws.html#13716" class="Bound">k</a> <a id="13868" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13870" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a><a id="13871" class="Symbol">)</a> <a id="13873" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="13877" class="Symbol">})</a>
             <a id="13893" class="Symbol">(</a><a id="13894" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="13900" href="Cubical.Foundations.GroupoidLaws.html#13692" class="Bound">p</a> <a id="13902" href="Cubical.Foundations.GroupoidLaws.html#13694" class="Bound">a</a> <a id="13904" href="Cubical.Foundations.GroupoidLaws.html#13696" class="Bound">i</a><a id="13905" class="Symbol">))</a>

<a id="hcomp-equivFiller"></a><a id="13909" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="13927" class="Symbol">:</a> <a id="13929" class="Symbol">{</a><a id="13930" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13932" class="Symbol">:</a> <a id="13934" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="13935" class="Symbol">}</a> <a id="13937" class="Symbol">→</a> <a id="13939" class="Symbol">(</a><a id="13940" href="Cubical.Foundations.GroupoidLaws.html#13940" class="Bound">p</a> <a id="13942" class="Symbol">:</a> <a id="13944" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13946" class="Symbol">→</a> <a id="13948" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="13956" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13958" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="13959" class="Symbol">)</a> <a id="13961" class="Symbol">→</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Cubical.Foundations.GroupoidLaws.html#13964" class="Bound">a</a> <a id="13966" class="Symbol">:</a> <a id="13968" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a> <a id="13970" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="13972" href="Cubical.Foundations.GroupoidLaws.html#13930" class="Bound">ϕ</a> <a id="13974" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="13976" href="Cubical.Foundations.GroupoidLaws.html#13940" class="Bound">p</a> <a id="13978" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="13981" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="13982" class="Symbol">)</a>
                  <a id="14002" class="Symbol">→</a> <a id="14004" class="Symbol">(</a><a id="14005" href="Cubical.Foundations.GroupoidLaws.html#14005" class="Bound">i</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="14010" class="Symbol">)</a> <a id="14012" class="Symbol">→</a> <a id="14014" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a>
<a id="14016" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="14034" href="Cubical.Foundations.GroupoidLaws.html#14034" class="Bound">p</a> <a id="14036" href="Cubical.Foundations.GroupoidLaws.html#14036" class="Bound">a</a> <a id="14038" href="Cubical.Foundations.GroupoidLaws.html#14038" class="Bound">i</a> <a id="14040" class="Symbol">=</a> <a id="14042" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="14047" class="Symbol">(</a><a id="14048" href="Cubical.Foundations.GroupoidLaws.html#13321" class="Function">hcomp-equivFillerSub</a> <a id="14069" href="Cubical.Foundations.GroupoidLaws.html#14034" class="Bound">p</a> <a id="14071" href="Cubical.Foundations.GroupoidLaws.html#14036" class="Bound">a</a> <a id="14073" href="Cubical.Foundations.GroupoidLaws.html#14038" class="Bound">i</a><a id="14074" class="Symbol">)</a>


<a id="pentagonIdentity"></a><a id="14078" href="Cubical.Foundations.GroupoidLaws.html#14078" class="Function">pentagonIdentity</a> <a id="14095" class="Symbol">:</a> <a id="14097" class="Symbol">(</a><a id="14098" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14100" class="Symbol">:</a> <a id="14102" href="Cubical.Foundations.GroupoidLaws.html#245" class="Generalizable">x</a> <a id="14104" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14106" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a><a id="14107" class="Symbol">)</a> <a id="14109" class="Symbol">→</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14114" class="Symbol">:</a> <a id="14116" href="Cubical.Foundations.GroupoidLaws.html#247" class="Generalizable">y</a> <a id="14118" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14120" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="14121" class="Symbol">)</a> <a id="14123" class="Symbol">→</a> <a id="14125" class="Symbol">(</a><a id="14126" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14128" class="Symbol">:</a> <a id="14130" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a> <a id="14132" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14134" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a><a id="14135" class="Symbol">)</a> <a id="14137" class="Symbol">→</a> <a id="14139" class="Symbol">(</a><a id="14140" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a> <a id="14142" class="Symbol">:</a> <a id="14144" href="Cubical.Foundations.GroupoidLaws.html#251" class="Generalizable">w</a> <a id="14146" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14148" href="Cubical.Foundations.GroupoidLaws.html#253" class="Generalizable">v</a><a id="14149" class="Symbol">)</a>
                      <a id="14173" class="Symbol">→</a>
            <a id="14187" class="Symbol">(</a><a id="14188" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14194" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14196" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14198" class="Symbol">(</a><a id="14199" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14203" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14204" class="Symbol">)</a> <a id="14206" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14208" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14214" class="Symbol">(</a><a id="14215" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14217" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14219" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a><a id="14220" class="Symbol">)</a> <a id="14222" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14224" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14225" class="Symbol">)</a>
                              <a id="14257" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
   <a id="14262" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14267" class="Symbol">(</a><a id="14268" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14270" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="14272" class="Symbol">)</a> <a id="14274" class="Symbol">(</a><a id="14275" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14281" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14283" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a> <a id="14285" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14286" class="Symbol">)</a> <a id="14288" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14291" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14297" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14299" class="Symbol">(</a><a id="14300" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14302" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14304" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a><a id="14305" class="Symbol">)</a> <a id="14307" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a> <a id="14309" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14317" class="Symbol">(</a><a id="14318" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="14321" href="Cubical.Foundations.GroupoidLaws.html#14140" class="Bound">s</a><a id="14322" class="Symbol">)</a> <a id="14324" class="Symbol">(</a><a id="14325" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14331" href="Cubical.Foundations.GroupoidLaws.html#14098" class="Bound">p</a> <a id="14333" href="Cubical.Foundations.GroupoidLaws.html#14112" class="Bound">q</a> <a id="14335" href="Cubical.Foundations.GroupoidLaws.html#14126" class="Bound">r</a><a id="14336" class="Symbol">)</a>

<a id="14339" href="Cubical.Foundations.GroupoidLaws.html#14078" class="Function">pentagonIdentity</a> <a id="14356" class="Symbol">{</a><a id="14357" class="Argument">x</a> <a id="14359" class="Symbol">=</a> <a id="14361" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="14362" class="Symbol">}</a> <a id="14364" class="Symbol">{</a><a id="14365" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a><a id="14366" class="Symbol">}</a> <a id="14368" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14370" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14372" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14374" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="14376" class="Symbol">=</a>
        <a id="14386" class="Symbol">(λ</a> <a id="14389" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14391" class="Symbol">→</a>
              <a id="14407" class="Symbol">(λ</a> <a id="14410" href="Cubical.Foundations.GroupoidLaws.html#14410" class="Bound">j</a> <a id="14412" class="Symbol">→</a> <a id="14414" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14422" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="14424" class="Symbol">)</a> <a id="14426" class="Symbol">(</a><a id="14427" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="14433" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14435" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14437" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a><a id="14438" class="Symbol">)</a> <a id="14440" class="Symbol">(</a><a id="14441" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14443" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14445" href="Cubical.Foundations.GroupoidLaws.html#14410" class="Bound">j</a><a id="14446" class="Symbol">))</a>
           <a id="14460" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14463" class="Symbol">(λ</a> <a id="14466" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a> <a id="14468" class="Symbol">→</a> <a id="14470" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14478" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14480" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a> <a id="14482" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14484" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="14492" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14494" href="Cubical.Foundations.GroupoidLaws.html#14466" class="Bound">j</a><a id="14495" class="Symbol">)</a>
           <a id="14508" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14511" class="Symbol">(λ</a> <a id="14514" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a> <a id="14516" class="Symbol">→</a> <a id="14518" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="14526" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14528" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a> <a id="14530" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14532" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="14540" href="Cubical.Foundations.GroupoidLaws.html#14389" class="Bound">i</a> <a id="14542" href="Cubical.Foundations.GroupoidLaws.html#14514" class="Bound">j</a><a id="14543" class="Symbol">)</a>
        <a id="14553" class="Symbol">)</a>
   <a id="14558" class="Keyword">where</a>


    <a id="14570" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14578" class="Symbol">:</a> <a id="14580" class="Symbol">(</a> <a id="14582" href="Cubical.Foundations.GroupoidLaws.html#14582" class="Bound">i</a> <a id="14584" href="Cubical.Foundations.GroupoidLaws.html#14584" class="Bound">j</a> <a id="14586" class="Symbol">:</a> <a id="14588" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="14589" class="Symbol">)</a> <a id="14591" class="Symbol">→</a> <a id="14593" class="Symbol">_</a> <a id="14595" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14597" class="Symbol">_</a>
    <a id="14603" href="Cubical.Foundations.GroupoidLaws.html#14570" class="Function">lemma₀₀</a> <a id="14611" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a> <a id="14613" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14615" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14618" class="Symbol">=</a>
         <a id="14629" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
        <a id="14643" class="Symbol">(λ</a> <a id="14646" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14648" class="Symbol">→</a> <a id="14650" class="Symbol">λ</a> <a id="14652" class="Symbol">{</a> <a id="14654" class="Symbol">(</a><a id="14655" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14657" class="Symbol">=</a> <a id="14659" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14661" class="Symbol">)</a> <a id="14663" class="Symbol">→</a> <a id="14665" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="14667" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a>
                 <a id="14687" class="Symbol">;</a> <a id="14689" class="Symbol">(</a><a id="14690" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14693" class="Symbol">=</a> <a id="14695" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14697" class="Symbol">)</a> <a id="14699" class="Symbol">→</a> <a id="14701" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                 <a id="14720" class="Symbol">;</a> <a id="14722" class="Symbol">(</a><a id="14723" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a> <a id="14726" class="Symbol">=</a> <a id="14728" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14730" class="Symbol">)</a> <a id="14732" class="Symbol">→</a> <a id="14734" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                                 <a id="14773" class="Symbol">(λ</a> <a id="14776" href="Cubical.Foundations.GroupoidLaws.html#14776" class="Bound">k₁</a> <a id="14779" class="Symbol">→</a> <a id="14781" class="Symbol">λ</a> <a id="14783" class="Symbol">{</a> <a id="14785" class="Symbol">(</a><a id="14786" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a> <a id="14788" class="Symbol">=</a> <a id="14790" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14792" class="Symbol">)</a> <a id="14794" class="Symbol">→</a> <a id="14796" class="Symbol">(</a><a id="14797" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="14799" class="Symbol">(</a><a id="14800" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14802" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14804" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a><a id="14805" class="Symbol">))</a>
                                           <a id="14851" class="Symbol">;</a> <a id="14853" class="Symbol">(</a><a id="14854" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14856" class="Symbol">=</a> <a id="14858" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14860" class="Symbol">)</a> <a id="14862" class="Symbol">→</a> <a id="14864" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                                           <a id="14909" class="Symbol">;</a> <a id="14911" class="Symbol">(</a><a id="14912" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14914" class="Symbol">=</a> <a id="14916" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14918" class="Symbol">)</a> <a id="14920" class="Symbol">→</a> <a id="14922" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                                           <a id="14967" class="Symbol">;</a> <a id="14969" class="Symbol">(</a><a id="14970" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="14972" class="Symbol">=</a> <a id="14974" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14976" class="Symbol">)(</a><a id="14978" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a> <a id="14980" class="Symbol">=</a> <a id="14982" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14984" class="Symbol">)</a> <a id="14986" class="Symbol">→</a> <a id="14988" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="14990" class="Symbol">(</a><a id="14991" href="Cubical.Foundations.GroupoidLaws.html#14776" class="Bound">k₁</a> <a id="14994" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14996" href="Cubical.Foundations.GroupoidLaws.html#14611" class="Bound">i</a><a id="14997" class="Symbol">)})</a>
                                 <a id="15034" class="Symbol">(</a><a id="15035" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15037" class="Symbol">(</a><a id="15038" href="Cubical.Foundations.GroupoidLaws.html#14613" class="Bound">j</a> <a id="15040" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15042" href="Cubical.Foundations.GroupoidLaws.html#14646" class="Bound">k</a><a id="15043" class="Symbol">))</a>
        <a id="15054" class="Symbol">})</a> <a id="15057" class="Symbol">(</a><a id="15058" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="15060" href="Cubical.Foundations.GroupoidLaws.html#14615" class="Bound">i₁</a><a id="15062" class="Symbol">)</a>

    <a id="15069" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="15077" class="Symbol">:</a> <a id="15079" class="Symbol">(</a> <a id="15081" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a> <a id="15083" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15085" class="Symbol">:</a> <a id="15087" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="15088" class="Symbol">)</a> <a id="15090" class="Symbol">→</a> <a id="15092" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                       <a id="15121" class="Symbol">(λ</a> <a id="15124" href="Cubical.Foundations.GroupoidLaws.html#15124" class="Bound">k</a> <a id="15126" class="Symbol">→</a> <a id="15128" class="Symbol">λ</a> <a id="15130" class="Symbol">{(</a><a id="15132" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a> <a id="15134" class="Symbol">=</a> <a id="15136" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15138" class="Symbol">)</a> <a id="15140" class="Symbol">→</a> <a id="15142" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15144" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a>
                               <a id="15177" class="Symbol">;</a> <a id="15179" class="Symbol">(</a><a id="15180" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15182" class="Symbol">=</a> <a id="15184" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15186" class="Symbol">)</a> <a id="15188" class="Symbol">→</a> <a id="15190" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a>
                               <a id="15223" class="Symbol">;</a> <a id="15225" class="Symbol">(</a><a id="15226" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a> <a id="15228" class="Symbol">=</a> <a id="15230" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15232" class="Symbol">)</a> <a id="15234" class="Symbol">→</a> <a id="15236" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15238" class="Symbol">(</a><a id="15239" href="Cubical.Foundations.GroupoidLaws.html#15124" class="Bound">k</a> <a id="15241" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15243" href="Cubical.Foundations.GroupoidLaws.html#15081" class="Bound">i</a><a id="15244" class="Symbol">)</a>
                          <a id="15272" class="Symbol">})</a>
                       <a id="15298" class="Symbol">(</a><a id="15299" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15301" href="Cubical.Foundations.GroupoidLaws.html#15083" class="Bound">j</a><a id="15302" class="Symbol">)</a> <a id="15304" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15306" class="Symbol">_</a>
    <a id="15312" href="Cubical.Foundations.GroupoidLaws.html#15069" class="Function">lemma₀₁</a> <a id="15320" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15322" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="15324" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15327" class="Symbol">=</a> <a id="15329" class="Symbol">(</a><a id="15330" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                        <a id="15360" class="Symbol">(λ</a> <a id="15363" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15365" class="Symbol">→</a> <a id="15367" class="Symbol">λ</a> <a id="15369" class="Symbol">{</a> <a id="15371" class="Symbol">(</a><a id="15372" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="15374" class="Symbol">=</a> <a id="15376" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15378" class="Symbol">)</a> <a id="15380" class="Symbol">→</a> <a id="15382" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                                                <a id="15436" class="Symbol">(λ</a> <a id="15439" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15442" class="Symbol">→</a> <a id="15444" class="Symbol">λ</a> <a id="15446" class="Symbol">{</a> <a id="15448" class="Symbol">(</a><a id="15449" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15452" class="Symbol">=</a> <a id="15454" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15456" class="Symbol">)</a> <a id="15458" class="Symbol">→</a> <a id="15460" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15462" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                          <a id="15522" class="Symbol">;</a> <a id="15524" class="Symbol">(</a><a id="15525" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15527" class="Symbol">=</a> <a id="15529" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15531" class="Symbol">)</a> <a id="15533" class="Symbol">→</a> <a id="15535" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15537" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                          <a id="15597" class="Symbol">;</a> <a id="15599" class="Symbol">(</a><a id="15600" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15602" class="Symbol">=</a> <a id="15604" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15606" class="Symbol">)</a> <a id="15608" class="Symbol">→</a> <a id="15610" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="15612" class="Symbol">(</a><a id="15613" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15616" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a>  <a id="15619" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15621" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a>  <a id="15624" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a><a id="15626" class="Symbol">)</a>
                                                          <a id="15686" class="Symbol">;</a> <a id="15688" class="Symbol">(</a><a id="15689" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15692" class="Symbol">=</a> <a id="15694" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15696" class="Symbol">)(</a><a id="15698" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15700" class="Symbol">=</a> <a id="15702" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15704" class="Symbol">)</a> <a id="15706" class="Symbol">→</a> <a id="15708" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="15710" href="Cubical.Foundations.GroupoidLaws.html#15439" class="Bound">k₁</a> <a id="15713" class="Symbol">})</a>
                                                <a id="15764" class="Symbol">(</a><a id="15765" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15767" class="Symbol">((</a><a id="15769" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15772" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15774" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a><a id="15775" class="Symbol">)</a> <a id="15777" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15779" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a><a id="15780" class="Symbol">))</a>
                                  <a id="15817" class="Symbol">;</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15823" class="Symbol">=</a> <a id="15825" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15827" class="Symbol">)</a> <a id="15829" class="Symbol">→</a> <a id="15831" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="15847" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="15849" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15851" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="15853" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a>
                                  <a id="15889" class="Symbol">;</a> <a id="15891" class="Symbol">(</a><a id="15892" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="15895" class="Symbol">=</a> <a id="15897" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15899" class="Symbol">)</a> <a id="15901" class="Symbol">→</a> <a id="15903" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                                                  <a id="15959" class="Symbol">(λ</a> <a id="15962" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a> <a id="15965" class="Symbol">→</a> <a id="15967" class="Symbol">λ</a> <a id="15969" class="Symbol">{</a> <a id="15971" class="Symbol">(</a><a id="15972" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="15974" class="Symbol">=</a> <a id="15976" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15978" class="Symbol">)</a> <a id="15980" class="Symbol">→</a> <a id="15982" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="15984" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a>
                                                            <a id="16046" class="Symbol">;</a> <a id="16048" class="Symbol">(</a><a id="16049" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="16051" class="Symbol">=</a> <a id="16053" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16055" class="Symbol">)</a> <a id="16057" class="Symbol">→</a> <a id="16059" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16061" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a>
                                                            <a id="16124" class="Symbol">;</a> <a id="16126" class="Symbol">(</a><a id="16127" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="16129" class="Symbol">=</a> <a id="16131" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16133" class="Symbol">)</a> <a id="16135" class="Symbol">→</a> <a id="16137" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16139" class="Symbol">(</a><a id="16140" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a> <a id="16142" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16144" href="Cubical.Foundations.GroupoidLaws.html#15962" class="Bound">k₁</a><a id="16146" class="Symbol">)})</a>
                                                  <a id="16200" class="Symbol">(</a><a id="16201" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16203" class="Symbol">(</a><a id="16204" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a> <a id="16206" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16208" href="Cubical.Foundations.GroupoidLaws.html#15363" class="Bound">k</a><a id="16209" class="Symbol">))})</a>
                         <a id="16239" class="Symbol">(</a><a id="16240" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>
                             <a id="16275" class="Symbol">(λ</a> <a id="16278" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a> <a id="16280" class="Symbol">→</a> <a id="16282" class="Symbol">λ</a> <a id="16284" class="Symbol">{</a> <a id="16286" class="Symbol">(</a><a id="16287" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="16289" class="Symbol">=</a> <a id="16291" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16293" class="Symbol">)</a> <a id="16295" class="Symbol">→</a> <a id="16297" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16299" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a>
                                      <a id="16339" class="Symbol">;</a> <a id="16341" class="Symbol">(</a><a id="16342" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16345" class="Symbol">=</a> <a id="16347" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16349" class="Symbol">)</a> <a id="16351" class="Symbol">→</a> <a id="16353" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16355" href="Cubical.Foundations.GroupoidLaws.html#16278" class="Bound">k</a>
                                      <a id="16395" class="Symbol">;</a> <a id="16397" class="Symbol">(</a><a id="16398" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16401" class="Symbol">=</a> <a id="16403" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16405" class="Symbol">)(</a><a id="16407" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a> <a id="16409" class="Symbol">=</a> <a id="16411" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16413" class="Symbol">)</a> <a id="16415" class="Symbol">→</a> <a id="16417" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a> <a id="16419" class="Symbol">})</a>
                             <a id="16451" class="Symbol">(</a><a id="16452" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="16456" class="Symbol">(</a><a id="16457" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="16459" class="Symbol">(</a><a id="16460" href="Cubical.Foundations.GroupoidLaws.html#15324" class="Bound">i₁</a> <a id="16463" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16465" href="Cubical.Foundations.GroupoidLaws.html#15322" class="Bound">j</a><a id="16466" class="Symbol">)))</a> <a id="16470" href="Cubical.Foundations.GroupoidLaws.html#15320" class="Bound">i</a><a id="16471" class="Symbol">))</a>

    <a id="16479" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="16487" class="Symbol">:</a> <a id="16489" class="Symbol">(</a> <a id="16491" href="Cubical.Foundations.GroupoidLaws.html#16491" class="Bound">i</a> <a id="16493" href="Cubical.Foundations.GroupoidLaws.html#16493" class="Bound">j</a> <a id="16495" class="Symbol">:</a> <a id="16497" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="16498" class="Symbol">)</a> <a id="16500" class="Symbol">→</a> <a id="16502" class="Symbol">(</a><a id="16503" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16505" class="Symbol">(</a><a id="16506" href="Cubical.Foundations.GroupoidLaws.html#16491" class="Bound">i</a> <a id="16508" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16510" href="Cubical.Foundations.GroupoidLaws.html#16493" class="Bound">j</a><a id="16511" class="Symbol">))</a> <a id="16514" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16516" class="Symbol">_</a>
    <a id="16522" href="Cubical.Foundations.GroupoidLaws.html#16479" class="Function">lemma₁₁</a> <a id="16530" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16532" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16534" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16537" class="Symbol">=</a>
           <a id="16550" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
             <a id="16569" class="Symbol">(λ</a> <a id="16572" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a> <a id="16574" class="Symbol">→</a> <a id="16576" class="Symbol">λ</a> <a id="16578" class="Symbol">{</a> <a id="16580" class="Symbol">(</a><a id="16581" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16583" class="Symbol">=</a> <a id="16585" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16587" class="Symbol">)</a> <a id="16589" class="Symbol">→</a> <a id="16591" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16593" class="Symbol">(</a><a id="16594" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16597" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16599" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a><a id="16600" class="Symbol">)</a>
                      <a id="16624" class="Symbol">;</a> <a id="16626" class="Symbol">(</a><a id="16627" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16629" class="Symbol">=</a> <a id="16631" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16633" class="Symbol">)</a> <a id="16635" class="Symbol">→</a> <a id="16637" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16639" class="Symbol">(</a><a id="16640" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16643" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16645" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a><a id="16646" class="Symbol">)</a>
                      <a id="16670" class="Symbol">;</a> <a id="16672" class="Symbol">(</a><a id="16673" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16676" class="Symbol">=</a> <a id="16678" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16680" class="Symbol">)</a> <a id="16682" class="Symbol">→</a> <a id="16684" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16686" class="Symbol">(</a><a id="16687" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16689" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16691" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a><a id="16692" class="Symbol">)</a>
                      <a id="16716" class="Symbol">;</a> <a id="16718" class="Symbol">(</a><a id="16719" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a> <a id="16722" class="Symbol">=</a> <a id="16724" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16726" class="Symbol">)</a> <a id="16728" class="Symbol">→</a> <a id="16730" href="Cubical.Foundations.GroupoidLaws.html#14374" class="Bound">s</a> <a id="16732" href="Cubical.Foundations.GroupoidLaws.html#16572" class="Bound">k</a>
              <a id="16748" class="Symbol">})</a> <a id="16751" class="Symbol">(</a><a id="16752" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="16754" class="Symbol">(</a><a id="16755" href="Cubical.Foundations.GroupoidLaws.html#16530" class="Bound">i</a> <a id="16757" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16759" href="Cubical.Foundations.GroupoidLaws.html#16532" class="Bound">j</a> <a id="16761" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16763" href="Cubical.Foundations.GroupoidLaws.html#16534" class="Bound">i₁</a><a id="16765" class="Symbol">))</a>


    <a id="16774" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a> <a id="16787" class="Symbol">:</a>  <a id="16790" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16792" class="Symbol">→</a> <a id="16794" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16796" class="Symbol">→</a> <a id="16798" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16800" class="Symbol">→</a> <a id="16802" class="Symbol">_</a>
    <a id="16808" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a> <a id="16821" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="16823" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="16825" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16828" class="Symbol">=</a>
        <a id="16838" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
         <a id="16853" class="Symbol">(λ</a> <a id="16856" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="16858" class="Symbol">→</a> <a id="16860" class="Symbol">λ</a> <a id="16862" class="Symbol">{</a>
           <a id="16875" class="Symbol">(</a><a id="16876" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16879" class="Symbol">=</a> <a id="16881" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16883" class="Symbol">)</a> <a id="16885" class="Symbol">→</a> <a id="16887" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
         <a id="16898" class="Symbol">;</a> <a id="16900" class="Symbol">(</a><a id="16901" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="16904" class="Symbol">=</a> <a id="16906" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16908" class="Symbol">)</a> <a id="16910" class="Symbol">→</a> <a id="16912" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                         <a id="16943" class="Symbol">(λ</a> <a id="16946" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="16949" class="Symbol">→</a> <a id="16951" class="Symbol">λ</a> <a id="16953" class="Symbol">{</a> <a id="16955" class="Symbol">(</a><a id="16956" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="16958" class="Symbol">=</a> <a id="16960" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16962" class="Symbol">)</a> <a id="16964" class="Symbol">→</a> <a id="16966" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="16968" class="Symbol">(</a><a id="16969" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="16971" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16973" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16975" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="16976" class="Symbol">)</a>
                                   <a id="17013" class="Symbol">;</a> <a id="17015" class="Symbol">(</a><a id="17016" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17018" class="Symbol">=</a> <a id="17020" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17022" class="Symbol">)</a> <a id="17024" class="Symbol">→</a> <a id="17026" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17028" class="Symbol">(</a><a id="17029" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="17032" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17034" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a><a id="17035" class="Symbol">)</a>
                                   <a id="17072" class="Symbol">;</a> <a id="17074" class="Symbol">(</a><a id="17075" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17077" class="Symbol">=</a> <a id="17079" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17081" class="Symbol">)</a> <a id="17083" class="Symbol">→</a> <a id="17085" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17087" class="Symbol">(</a><a id="17088" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17090" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17092" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17094" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="17095" class="Symbol">)</a>
                                   <a id="17132" class="Symbol">;</a> <a id="17134" class="Symbol">(</a><a id="17135" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17137" class="Symbol">=</a> <a id="17139" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17141" class="Symbol">)</a> <a id="17143" class="Symbol">→</a> <a id="17145" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17147" class="Symbol">(</a><a id="17148" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a> <a id="17151" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17153" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a><a id="17154" class="Symbol">)</a>
                                   <a id="17191" class="Symbol">;</a> <a id="17193" class="Symbol">(</a><a id="17194" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17196" class="Symbol">=</a> <a id="17198" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17200" class="Symbol">)</a> <a id="17202" class="Symbol">→</a> <a id="17204" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17206" class="Symbol">(</a><a id="17207" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17209" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17211" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17213" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17215" href="Cubical.Foundations.GroupoidLaws.html#16946" class="Bound">k₁</a><a id="17217" class="Symbol">)</a>
                         <a id="17244" class="Symbol">})</a>
                         <a id="17272" class="Symbol">(</a><a id="17273" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17275" class="Symbol">(</a><a id="17276" href="Cubical.Foundations.GroupoidLaws.html#16856" class="Bound">k</a> <a id="17278" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17280" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17282" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17284" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17286" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a><a id="17287" class="Symbol">))</a>
         <a id="17299" class="Symbol">;</a> <a id="17301" class="Symbol">(</a><a id="17302" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17304" class="Symbol">=</a> <a id="17306" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17308" class="Symbol">)(</a><a id="17310" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17312" class="Symbol">=</a> <a id="17314" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17316" class="Symbol">)</a> <a id="17318" class="Symbol">→</a> <a id="17320" class="Symbol">(</a><a id="17321" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17323" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17325" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a><a id="17326" class="Symbol">)</a> <a id="17328" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a>
         <a id="17340" class="Symbol">})</a>
        <a id="17351" class="Symbol">(</a><a id="17352" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
           <a id="17369" class="Symbol">(λ</a> <a id="17372" href="Cubical.Foundations.GroupoidLaws.html#17372" class="Bound">k</a> <a id="17374" class="Symbol">→</a> <a id="17376" class="Symbol">λ</a> <a id="17378" class="Symbol">{</a> <a id="17380" class="Symbol">(</a><a id="17381" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="17384" class="Symbol">=</a> <a id="17386" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17388" class="Symbol">)</a> <a id="17390" class="Symbol">→</a> <a id="17392" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                    <a id="17414" class="Symbol">;</a> <a id="17416" class="Symbol">(</a><a id="17417" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a> <a id="17420" class="Symbol">=</a> <a id="17422" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17424" class="Symbol">)</a> <a id="17426" class="Symbol">→</a> <a id="17428" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17430" class="Symbol">((</a><a id="17432" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17434" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17436" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17438" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17440" class="Symbol">)</a> <a id="17442" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17444" href="Cubical.Foundations.GroupoidLaws.html#17372" class="Bound">k</a><a id="17445" class="Symbol">)</a>
                    <a id="17467" class="Symbol">;</a> <a id="17469" class="Symbol">(</a><a id="17470" href="Cubical.Foundations.GroupoidLaws.html#16823" class="Bound">j</a> <a id="17472" class="Symbol">=</a> <a id="17474" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17476" class="Symbol">)(</a><a id="17478" href="Cubical.Foundations.GroupoidLaws.html#16821" class="Bound">i</a> <a id="17480" class="Symbol">=</a> <a id="17482" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17484" class="Symbol">)</a> <a id="17486" class="Symbol">→</a> <a id="17488" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17490" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a>
            <a id="17505" class="Symbol">})</a>
            <a id="17520" class="Symbol">(</a><a id="17521" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17523" href="Cubical.Foundations.GroupoidLaws.html#16825" class="Bound">i₁</a><a id="17525" class="Symbol">))</a>


    <a id="17534" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="17548" class="Symbol">:</a> <a id="17550" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17552" class="Symbol">→</a> <a id="17554" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17556" class="Symbol">→</a> <a id="17558" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17560" class="Symbol">→</a> <a id="17562" class="Symbol">_</a>
    <a id="17568" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="17582" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a> <a id="17584" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17586" href="Cubical.Foundations.GroupoidLaws.html#17586" class="Bound">i₁</a> <a id="17589" class="Symbol">=</a>
       <a id="17598" class="Symbol">(((λ</a> <a id="17603" href="Cubical.Foundations.GroupoidLaws.html#17603" class="Bound">_</a> <a id="17605" class="Symbol">→</a> <a id="17607" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="17608" class="Symbol">)</a> <a id="17610" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17613" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="17629" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="17631" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17633" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17635" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a>
         <a id="17647" class="Symbol">(λ</a> <a id="17650" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17653" class="Symbol">→</a>
             <a id="17668" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                <a id="17690" class="Symbol">(λ</a> <a id="17693" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a> <a id="17695" class="Symbol">→</a> <a id="17697" class="Symbol">λ</a> <a id="17699" class="Symbol">{</a> <a id="17701" class="Symbol">(</a><a id="17702" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17705" class="Symbol">=</a> <a id="17707" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17709" class="Symbol">)</a> <a id="17711" class="Symbol">→</a> <a id="17713" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17715" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a>
                         <a id="17742" class="Symbol">;</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17748" class="Symbol">=</a> <a id="17750" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17752" class="Symbol">)</a> <a id="17754" class="Symbol">→</a> <a id="17756" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17758" class="Symbol">(</a><a id="17759" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a> <a id="17761" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17763" class="Symbol">(</a><a id="17764" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17766" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17768" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a><a id="17769" class="Symbol">))</a>
                         <a id="17797" class="Symbol">;</a> <a id="17799" class="Symbol">(</a><a id="17800" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17802" class="Symbol">=</a> <a id="17804" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17806" class="Symbol">)(</a><a id="17808" href="Cubical.Foundations.GroupoidLaws.html#17582" class="Bound">i</a> <a id="17810" class="Symbol">=</a> <a id="17812" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17814" class="Symbol">)</a> <a id="17816" class="Symbol">→</a> <a id="17818" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17820" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a>
                         <a id="17848" class="Symbol">;</a> <a id="17850" class="Symbol">(</a><a id="17851" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17853" class="Symbol">=</a> <a id="17855" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17857" class="Symbol">)</a> <a id="17859" class="Symbol">→</a> <a id="17861" href="Cubical.Foundations.GroupoidLaws.html#14372" class="Bound">r</a> <a id="17863" class="Symbol">(</a><a id="17864" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a> <a id="17867" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17869" href="Cubical.Foundations.GroupoidLaws.html#17693" class="Bound">k</a><a id="17870" class="Symbol">)</a>
               <a id="17887" class="Symbol">})</a>
            <a id="17902" class="Symbol">(</a><a id="17903" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a> <a id="17905" class="Symbol">(</a><a id="17906" href="Cubical.Foundations.GroupoidLaws.html#17584" class="Bound">j</a> <a id="17908" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17910" href="Cubical.Foundations.GroupoidLaws.html#17650" class="Bound">i₁</a><a id="17912" class="Symbol">))</a>
         <a id="17924" class="Symbol">))</a> <a id="17927" href="Cubical.Foundations.GroupoidLaws.html#17586" class="Bound">i₁</a><a id="17929" class="Symbol">)</a>

    <a id="17936" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="17962" class="Symbol">:</a>
                <a id="17980" class="Symbol">(</a><a id="17981" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="17983" class="Symbol">:</a> <a id="17985" class="Symbol">_</a> <a id="17987" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17989" href="Cubical.Foundations.GroupoidLaws.html#14365" class="Bound">y</a><a id="17990" class="Symbol">)</a> <a id="17992" class="Symbol">→</a> <a id="17994" class="Symbol">(</a><a id="17995" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="17997" class="Symbol">:</a> <a id="17999" class="Symbol">_</a> <a id="18001" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18003" class="Symbol">_</a> <a id="18005" class="Symbol">)</a>
              <a id="18021" class="Symbol">→</a> <a id="18023" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡_</a> <a id="18027" class="Symbol">{</a><a id="18028" class="Argument">A</a> <a id="18030" class="Symbol">=</a> <a id="18032" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18039" class="Symbol">(</a><a id="18040" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18044" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18045" class="Symbol">)</a> <a id="18047" class="Symbol">(</a><a id="18048" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18050" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18052" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18053" class="Symbol">)</a> <a id="18055" class="Symbol">(λ</a> <a id="18058" href="Cubical.Foundations.GroupoidLaws.html#18058" class="Bound">_</a> <a id="18060" class="Symbol">→</a> <a id="18062" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a><a id="18063" class="Symbol">)</a> <a id="18065" class="Symbol">(λ</a> <a id="18068" href="Cubical.Foundations.GroupoidLaws.html#18068" class="Bound">_</a> <a id="18070" class="Symbol">→</a> <a id="18072" href="Cubical.Foundations.GroupoidLaws.html#249" class="Generalizable">z</a><a id="18073" class="Symbol">)}</a>
               <a id="18091" class="Symbol">(λ</a> <a id="18094" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a> <a id="18096" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18098" class="Symbol">→</a> <a id="18100" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                          <a id="18132" class="Symbol">(λ</a> <a id="18135" href="Cubical.Foundations.GroupoidLaws.html#18135" class="Bound">i₂</a> <a id="18138" class="Symbol">→</a>
                           <a id="18167" class="Symbol">λ</a> <a id="18169" class="Symbol">{</a> <a id="18171" class="Symbol">(</a><a id="18172" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18174" class="Symbol">=</a> <a id="18176" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18178" class="Symbol">)</a> <a id="18180" class="Symbol">→</a> <a id="18182" href="Cubical.Foundations.GroupoidLaws.html#14361" class="Bound">x</a>
                             <a id="18213" class="Symbol">;</a> <a id="18215" class="Symbol">(</a><a id="18216" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a> <a id="18218" class="Symbol">=</a> <a id="18220" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18222" class="Symbol">)</a> <a id="18224" class="Symbol">→</a> <a id="18226" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="18228" class="Symbol">(</a><a id="18229" href="Cubical.Foundations.GroupoidLaws.html#18135" class="Bound">i₂</a> <a id="18232" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18234" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18236" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a><a id="18237" class="Symbol">)</a>
                             <a id="18268" class="Symbol">;</a> <a id="18270" class="Symbol">(</a><a id="18271" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a> <a id="18273" class="Symbol">=</a> <a id="18275" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18277" class="Symbol">)</a> <a id="18279" class="Symbol">→</a> <a id="18281" class="Symbol">(</a><a id="18282" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18284" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18286" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18287" class="Symbol">)</a> <a id="18289" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a>
                            <a id="18319" class="Symbol">})</a>
                          <a id="18348" class="Symbol">(</a><a id="18349" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="18365" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18367" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a> <a id="18369" class="Symbol">(</a><a id="18370" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18372" href="Cubical.Foundations.GroupoidLaws.html#18094" class="Bound">i</a><a id="18373" class="Symbol">)</a> <a id="18375" href="Cubical.Foundations.GroupoidLaws.html#18096" class="Bound">j</a><a id="18376" class="Symbol">))</a>
               <a id="18394" class="Symbol">(λ</a> <a id="18397" href="Cubical.Foundations.GroupoidLaws.html#18397" class="Bound">_</a> <a id="18399" class="Symbol">→</a> <a id="18401" href="Cubical.Foundations.GroupoidLaws.html#17981" class="Bound">p</a> <a id="18403" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18405" href="Cubical.Foundations.GroupoidLaws.html#17995" class="Bound">q</a><a id="18406" class="Symbol">)</a>
    <a id="18412" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="18438" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18440" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18442" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18444" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18446" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18448" class="Symbol">=</a>
       <a id="18457" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
         <a id="18472" class="Symbol">(λ</a> <a id="18475" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18477" class="Symbol">→</a> <a id="18479" class="Symbol">λ</a> <a id="18481" class="Symbol">{</a>
            <a id="18495" class="Symbol">(</a><a id="18496" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18498" class="Symbol">=</a> <a id="18500" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18502" class="Symbol">)</a> <a id="18504" class="Symbol">→</a> <a id="18506" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18508" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
          <a id="18521" class="Symbol">;</a> <a id="18523" class="Symbol">(</a><a id="18524" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18526" class="Symbol">=</a> <a id="18528" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18530" class="Symbol">)</a> <a id="18532" class="Symbol">→</a> <a id="18534" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18536" class="Symbol">(</a><a id="18537" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18539" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18541" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18543" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18545" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18547" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18549" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="18550" class="Symbol">)</a>
          <a id="18562" class="Symbol">;</a> <a id="18564" class="Symbol">(</a><a id="18565" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18567" class="Symbol">=</a> <a id="18569" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18571" class="Symbol">)</a> <a id="18573" class="Symbol">→</a> <a id="18575" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                       <a id="18604" class="Symbol">(λ</a> <a id="18607" href="Cubical.Foundations.GroupoidLaws.html#18607" class="Bound">i₂</a> <a id="18610" class="Symbol">→</a> <a id="18612" class="Symbol">λ</a> <a id="18614" class="Symbol">{</a>
                         <a id="18641" class="Symbol">(</a><a id="18642" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18644" class="Symbol">=</a> <a id="18646" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18648" class="Symbol">)</a> <a id="18650" class="Symbol">→</a> <a id="18652" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18654" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
                        <a id="18681" class="Symbol">;(</a><a id="18683" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18685" class="Symbol">=</a> <a id="18687" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18689" class="Symbol">)</a> <a id="18691" class="Symbol">→</a> <a id="18693" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18695" class="Symbol">((</a><a id="18697" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18699" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a>  <a id="18702" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18704" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="18705" class="Symbol">)</a> <a id="18707" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18709" href="Cubical.Foundations.GroupoidLaws.html#18607" class="Bound">i₂</a><a id="18711" class="Symbol">)</a>
                        <a id="18737" class="Symbol">;(</a><a id="18739" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18741" class="Symbol">=</a> <a id="18743" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18745" class="Symbol">)</a> <a id="18747" class="Symbol">(</a><a id="18748" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18750" class="Symbol">=</a> <a id="18752" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18754" class="Symbol">)</a> <a id="18756" class="Symbol">→</a> <a id="18758" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18760" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
                       <a id="18785" class="Symbol">})</a>
                      <a id="18810" class="Symbol">(</a><a id="18811" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18813" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="18814" class="Symbol">)</a>
          <a id="18826" class="Symbol">;</a> <a id="18828" class="Symbol">(</a><a id="18829" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="18831" class="Symbol">=</a> <a id="18833" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18835" class="Symbol">)</a> <a id="18837" class="Symbol">→</a>  <a id="18840" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="18856" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18858" class="Symbol">(λ</a> <a id="18861" href="Cubical.Foundations.GroupoidLaws.html#18861" class="Bound">i₁</a> <a id="18864" class="Symbol">→</a> <a id="18866" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="18868" class="Symbol">(</a><a id="18869" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18871" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18873" href="Cubical.Foundations.GroupoidLaws.html#18861" class="Bound">i₁</a><a id="18875" class="Symbol">))</a> <a id="18878" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="18880" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
          <a id="18892" class="Symbol">;</a> <a id="18894" class="Symbol">(</a><a id="18895" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="18897" class="Symbol">=</a> <a id="18899" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18901" class="Symbol">)</a> <a id="18903" class="Symbol">→</a> <a id="18905" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>
                         <a id="18936" class="Symbol">((λ</a> <a id="18940" href="Cubical.Foundations.GroupoidLaws.html#18940" class="Bound">i₂</a> <a id="18943" class="Symbol">→</a> <a id="18945" class="Symbol">λ</a> <a id="18947" class="Symbol">{</a> <a id="18949" class="Symbol">(</a><a id="18950" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18952" class="Symbol">=</a> <a id="18954" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18956" class="Symbol">)</a> <a id="18958" class="Symbol">→</a> <a id="18960" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="18962" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
                             <a id="18994" class="Symbol">;</a> <a id="18996" class="Symbol">(</a><a id="18997" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a> <a id="18999" class="Symbol">=</a> <a id="19001" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19003" class="Symbol">)</a> <a id="19005" class="Symbol">→</a> <a id="19007" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19009" class="Symbol">(</a><a id="19010" href="Cubical.Foundations.GroupoidLaws.html#18940" class="Bound">i₂</a> <a id="19013" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="19015" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19017" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a><a id="19018" class="Symbol">)</a>
                             <a id="19049" class="Symbol">;</a> <a id="19051" class="Symbol">(</a><a id="19052" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19058" class="Symbol">)</a> <a id="19060" class="Symbol">→</a> <a id="19062" class="Symbol">(</a><a id="19063" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19065" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19067" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a><a id="19068" class="Symbol">)</a> <a id="19070" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
                            <a id="19100" class="Symbol">}))</a>
                         <a id="19129" class="Symbol">(</a><a id="19130" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="19134" class="Symbol">((</a><a id="19136" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19152" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19154" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19156" class="Symbol">(</a><a id="19157" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19159" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a><a id="19160" class="Symbol">)</a> <a id="19162" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="19163" class="Symbol">)))</a> <a id="19167" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a>
          <a id="19179" class="Symbol">;</a> <a id="19181" class="Symbol">(</a><a id="19182" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a> <a id="19184" class="Symbol">=</a> <a id="19186" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19188" class="Symbol">)</a> <a id="19190" class="Symbol">→</a> <a id="19192" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19208" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19210" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19212" href="Cubical.Foundations.GroupoidLaws.html#18475" class="Bound">k</a> <a id="19214" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a>
         <a id="19225" class="Symbol">})</a>
         <a id="19237" class="Symbol">(</a><a id="19238" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="19254" href="Cubical.Foundations.GroupoidLaws.html#18438" class="Bound">p</a> <a id="19256" href="Cubical.Foundations.GroupoidLaws.html#18440" class="Bound">q</a> <a id="19258" class="Symbol">(</a><a id="19259" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19261" href="Cubical.Foundations.GroupoidLaws.html#18444" class="Bound">i</a> <a id="19263" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="19265" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19267" href="Cubical.Foundations.GroupoidLaws.html#18442" class="Bound">z</a><a id="19268" class="Symbol">)</a> <a id="19270" href="Cubical.Foundations.GroupoidLaws.html#18446" class="Bound">j</a><a id="19271" class="Symbol">)</a>


    <a id="19279" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="19292" class="Symbol">:</a>
        <a id="19302" class="Symbol">(</a><a id="19303" href="Cubical.Foundations.GroupoidLaws.html#19303" class="Bound">c</a> <a id="19305" class="Symbol">:</a> <a id="19307" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19309" class="Symbol">→</a> <a id="19311" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19313" class="Symbol">→</a> <a id="19315" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19317" class="Symbol">→</a> <a id="19319" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19320" class="Symbol">)</a>
      <a id="19328" class="Symbol">→</a> <a id="19330" class="Symbol">{</a><a id="19331" href="Cubical.Foundations.GroupoidLaws.html#19331" class="Bound">a&#39;</a> <a id="19334" class="Symbol">:</a> <a id="19336" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19343" class="Symbol">_</a> <a id="19345" class="Symbol">_</a> <a id="19347" class="Symbol">_</a> <a id="19349" class="Symbol">_}</a>
      <a id="19358" class="Symbol">→</a> <a id="19360" class="Symbol">(λ</a> <a id="19363" href="Cubical.Foundations.GroupoidLaws.html#19363" class="Bound">i</a> <a id="19365" href="Cubical.Foundations.GroupoidLaws.html#19365" class="Bound">i₁</a> <a id="19368" class="Symbol">→</a> <a id="19370" href="Cubical.Foundations.GroupoidLaws.html#19303" class="Bound">c</a> <a id="19372" href="Cubical.Foundations.GroupoidLaws.html#19363" class="Bound">i</a> <a id="19374" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="19377" href="Cubical.Foundations.GroupoidLaws.html#19365" class="Bound">i₁</a><a id="19379" class="Symbol">)</a> <a id="19381" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19383" href="Cubical.Foundations.GroupoidLaws.html#19331" class="Bound">a&#39;</a>
      <a id="19392" class="Symbol">→</a> <a id="19394" class="Symbol">(</a><a id="19395" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19397" class="Symbol">→</a> <a id="19399" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19401" class="Symbol">→</a> <a id="19403" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19405" class="Symbol">→</a> <a id="19407" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19408" class="Symbol">)</a>
    <a id="19414" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="19427" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19429" href="Cubical.Foundations.GroupoidLaws.html#19429" class="Bound">p</a> <a id="19431" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19433" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19435" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19437" class="Symbol">=</a>
       <a id="19446" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
         <a id="19461" class="Symbol">(λ</a> <a id="19464" href="Cubical.Foundations.GroupoidLaws.html#19464" class="Bound">l</a> <a id="19466" class="Symbol">→</a> <a id="19468" class="Symbol">λ</a> <a id="19470" class="Symbol">{</a>
            <a id="19484" class="Symbol">(</a><a id="19485" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19487" class="Symbol">=</a> <a id="19489" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19491" class="Symbol">)</a> <a id="19493" class="Symbol">→</a> <a id="19495" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19497" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="19500" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19502" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19515" class="Symbol">;(</a><a id="19517" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19519" class="Symbol">=</a> <a id="19521" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19523" class="Symbol">)</a> <a id="19525" class="Symbol">→</a> <a id="19527" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19529" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="19532" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19534" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19547" class="Symbol">;(</a><a id="19549" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19551" class="Symbol">=</a> <a id="19553" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19555" class="Symbol">)</a> <a id="19557" class="Symbol">→</a> <a id="19559" href="Cubical.Foundations.GroupoidLaws.html#19429" class="Bound">p</a> <a id="19561" href="Cubical.Foundations.GroupoidLaws.html#19464" class="Bound">l</a> <a id="19563" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19565" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19578" class="Symbol">;(</a><a id="19580" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19582" class="Symbol">=</a> <a id="19584" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19586" class="Symbol">)</a> <a id="19588" class="Symbol">→</a> <a id="19590" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19592" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19594" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="19597" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a>
           <a id="19610" class="Symbol">;(</a><a id="19612" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19614" class="Symbol">=</a> <a id="19616" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19618" class="Symbol">)</a> <a id="19620" class="Symbol">→</a> <a id="19622" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19624" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19626" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19628" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
           <a id="19642" class="Symbol">;(</a><a id="19644" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a> <a id="19646" class="Symbol">=</a> <a id="19648" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19650" class="Symbol">)</a> <a id="19652" class="Symbol">→</a> <a id="19654" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19656" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19658" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19660" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
          <a id="19673" class="Symbol">})</a>
        <a id="19684" class="Symbol">(</a><a id="19685" href="Cubical.Foundations.GroupoidLaws.html#19427" class="Bound">c</a> <a id="19687" href="Cubical.Foundations.GroupoidLaws.html#19431" class="Bound">i</a> <a id="19689" href="Cubical.Foundations.GroupoidLaws.html#19433" class="Bound">j</a> <a id="19691" href="Cubical.Foundations.GroupoidLaws.html#19435" class="Bound">k</a><a id="19692" class="Symbol">)</a>

    <a id="19699" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="19712" class="Symbol">:</a>
        <a id="19722" class="Symbol">(</a><a id="19723" href="Cubical.Foundations.GroupoidLaws.html#19723" class="Bound">c</a> <a id="19725" class="Symbol">:</a> <a id="19727" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19729" class="Symbol">→</a> <a id="19731" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19733" class="Symbol">→</a> <a id="19735" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19737" class="Symbol">→</a> <a id="19739" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19740" class="Symbol">)</a>
      <a id="19748" class="Symbol">→</a> <a id="19750" class="Symbol">{</a><a id="19751" href="Cubical.Foundations.GroupoidLaws.html#19751" class="Bound">a&#39;</a> <a id="19754" class="Symbol">:</a> <a id="19756" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19763" class="Symbol">_</a> <a id="19765" class="Symbol">_</a> <a id="19767" class="Symbol">_</a> <a id="19769" class="Symbol">_}</a>
      <a id="19778" class="Symbol">→</a> <a id="19780" class="Symbol">(λ</a> <a id="19783" href="Cubical.Foundations.GroupoidLaws.html#19783" class="Bound">i</a> <a id="19785" href="Cubical.Foundations.GroupoidLaws.html#19785" class="Bound">i₁</a> <a id="19788" class="Symbol">→</a> <a id="19790" href="Cubical.Foundations.GroupoidLaws.html#19723" class="Bound">c</a> <a id="19792" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="19795" href="Cubical.Foundations.GroupoidLaws.html#19783" class="Bound">i</a> <a id="19797" href="Cubical.Foundations.GroupoidLaws.html#19785" class="Bound">i₁</a><a id="19799" class="Symbol">)</a> <a id="19801" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19803" href="Cubical.Foundations.GroupoidLaws.html#19751" class="Bound">a&#39;</a>
      <a id="19812" class="Symbol">→</a> <a id="19814" class="Symbol">(</a><a id="19815" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19817" class="Symbol">→</a> <a id="19819" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19821" class="Symbol">→</a> <a id="19823" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19825" class="Symbol">→</a> <a id="19827" href="Cubical.Foundations.GroupoidLaws.html#230" class="Generalizable">A</a><a id="19828" class="Symbol">)</a>
    <a id="19834" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="19847" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19849" href="Cubical.Foundations.GroupoidLaws.html#19849" class="Bound">p</a> <a id="19851" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19853" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19855" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="19857" class="Symbol">=</a>
       <a id="19866" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
         <a id="19881" class="Symbol">(λ</a> <a id="19884" href="Cubical.Foundations.GroupoidLaws.html#19884" class="Bound">l</a> <a id="19886" class="Symbol">→</a> <a id="19888" class="Symbol">λ</a> <a id="19890" class="Symbol">{</a>
            <a id="19904" class="Symbol">(</a><a id="19905" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19907" class="Symbol">=</a> <a id="19909" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19911" class="Symbol">)</a> <a id="19913" class="Symbol">→</a> <a id="19915" href="Cubical.Foundations.GroupoidLaws.html#19849" class="Bound">p</a> <a id="19917" href="Cubical.Foundations.GroupoidLaws.html#19884" class="Bound">l</a> <a id="19919" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19921" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19934" class="Symbol">;(</a><a id="19936" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19938" class="Symbol">=</a> <a id="19940" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19942" class="Symbol">)</a> <a id="19944" class="Symbol">→</a> <a id="19946" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19948" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="19951" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19953" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19966" class="Symbol">;(</a><a id="19968" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="19970" class="Symbol">=</a> <a id="19972" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19974" class="Symbol">)</a> <a id="19976" class="Symbol">→</a> <a id="19978" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="19980" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="19982" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="19985" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="19998" class="Symbol">;(</a><a id="20000" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20002" class="Symbol">=</a> <a id="20004" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20006" class="Symbol">)</a> <a id="20008" class="Symbol">→</a> <a id="20010" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20012" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20014" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="20017" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a>
           <a id="20030" class="Symbol">;(</a><a id="20032" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="20034" class="Symbol">=</a> <a id="20036" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20038" class="Symbol">)</a> <a id="20040" class="Symbol">→</a> <a id="20042" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20044" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20046" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20048" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
           <a id="20062" class="Symbol">;(</a><a id="20064" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a> <a id="20066" class="Symbol">=</a> <a id="20068" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20070" class="Symbol">)</a> <a id="20072" class="Symbol">→</a> <a id="20074" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20076" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20078" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20080" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
          <a id="20093" class="Symbol">})</a>
        <a id="20104" class="Symbol">(</a><a id="20105" href="Cubical.Foundations.GroupoidLaws.html#19847" class="Bound">c</a> <a id="20107" href="Cubical.Foundations.GroupoidLaws.html#19851" class="Bound">i</a> <a id="20109" href="Cubical.Foundations.GroupoidLaws.html#19853" class="Bound">j</a> <a id="20111" href="Cubical.Foundations.GroupoidLaws.html#19855" class="Bound">k</a><a id="20112" class="Symbol">)</a>



    <a id="20121" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a> <a id="20135" class="Symbol">:</a> <a id="20137" class="Symbol">_</a>
    <a id="20143" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a> <a id="20157" href="Cubical.Foundations.GroupoidLaws.html#20157" class="Bound">k</a> <a id="20159" href="Cubical.Foundations.GroupoidLaws.html#20159" class="Bound">j</a> <a id="20161" href="Cubical.Foundations.GroupoidLaws.html#20161" class="Bound">i₁</a> <a id="20164" class="Symbol">=</a>
       <a id="20173" class="Symbol">(</a><a id="20174" href="Cubical.Foundations.GroupoidLaws.html#19279" class="Function">cube-comp₋₀₋</a> <a id="20187" class="Symbol">(</a><a id="20188" href="Cubical.Foundations.GroupoidLaws.html#16774" class="Function">lemma₁₀-back</a><a id="20200" class="Symbol">)</a>
         <a id="20211" class="Symbol">(</a><a id="20212" href="Cubical.Foundations.GroupoidLaws.html#17936" class="Function">compPath-filler-in-filler</a> <a id="20238" href="Cubical.Foundations.GroupoidLaws.html#14368" class="Bound">p</a> <a id="20240" href="Cubical.Foundations.GroupoidLaws.html#14370" class="Bound">q</a><a id="20241" class="Symbol">))</a> <a id="20244" href="Cubical.Foundations.GroupoidLaws.html#20157" class="Bound">k</a> <a id="20246" href="Cubical.Foundations.GroupoidLaws.html#20159" class="Bound">j</a> <a id="20248" href="Cubical.Foundations.GroupoidLaws.html#20161" class="Bound">i₁</a>


    <a id="20257" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="20265" class="Symbol">:</a> <a id="20267" class="Symbol">(</a> <a id="20269" href="Cubical.Foundations.GroupoidLaws.html#20269" class="Bound">i</a> <a id="20271" href="Cubical.Foundations.GroupoidLaws.html#20271" class="Bound">j</a> <a id="20273" class="Symbol">:</a> <a id="20275" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="20276" class="Symbol">)</a> <a id="20278" class="Symbol">→</a> <a id="20280" class="Symbol">_</a> <a id="20282" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20284" class="Symbol">_</a>
    <a id="20290" href="Cubical.Foundations.GroupoidLaws.html#20257" class="Function">lemma₁₀</a> <a id="20298" href="Cubical.Foundations.GroupoidLaws.html#20298" class="Bound">i</a> <a id="20300" href="Cubical.Foundations.GroupoidLaws.html#20300" class="Bound">j</a> <a id="20302" href="Cubical.Foundations.GroupoidLaws.html#20302" class="Bound">i₁</a> <a id="20305" class="Symbol">=</a>
        <a id="20315" class="Symbol">(</a><a id="20316" href="Cubical.Foundations.GroupoidLaws.html#19699" class="Function">cube-comp₀₋₋</a> <a id="20329" href="Cubical.Foundations.GroupoidLaws.html#17534" class="Function">lemma₁₀-front</a> <a id="20343" class="Symbol">(</a><a id="20344" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20348" href="Cubical.Foundations.GroupoidLaws.html#20121" class="Function">lemma₁₀-back&#39;</a><a id="20361" class="Symbol">))</a> <a id="20364" href="Cubical.Foundations.GroupoidLaws.html#20298" class="Bound">i</a> <a id="20366" href="Cubical.Foundations.GroupoidLaws.html#20300" class="Bound">j</a> <a id="20368" href="Cubical.Foundations.GroupoidLaws.html#20302" class="Bound">i₁</a>

<a id="20372" class="Comment">-- misc.</a>
<a id="∙∙lCancel-fill"></a><a id="20381" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20396" class="Symbol">:</a> <a id="20398" class="Symbol">∀</a> <a id="20400" class="Symbol">{</a><a id="20401" href="Cubical.Foundations.GroupoidLaws.html#20401" class="Bound">ℓ</a><a id="20402" class="Symbol">}</a> <a id="20404" class="Symbol">{</a><a id="20405" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a> <a id="20407" class="Symbol">:</a> <a id="20409" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20414" href="Cubical.Foundations.GroupoidLaws.html#20401" class="Bound">ℓ</a><a id="20415" class="Symbol">}</a> <a id="20417" class="Symbol">{</a><a id="20418" href="Cubical.Foundations.GroupoidLaws.html#20418" class="Bound">x</a> <a id="20420" href="Cubical.Foundations.GroupoidLaws.html#20420" class="Bound">y</a> <a id="20422" class="Symbol">:</a> <a id="20424" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a><a id="20425" class="Symbol">}</a>
         <a id="20436" class="Symbol">→</a> <a id="20438" class="Symbol">(</a><a id="20439" href="Cubical.Foundations.GroupoidLaws.html#20439" class="Bound">p</a> <a id="20441" class="Symbol">:</a> <a id="20443" href="Cubical.Foundations.GroupoidLaws.html#20418" class="Bound">x</a> <a id="20445" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20447" href="Cubical.Foundations.GroupoidLaws.html#20420" class="Bound">y</a><a id="20448" class="Symbol">)</a>
         <a id="20459" class="Symbol">→</a> <a id="20461" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="20463" class="Symbol">→</a> <a id="20465" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="20467" class="Symbol">→</a> <a id="20469" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="20471" class="Symbol">→</a> <a id="20473" href="Cubical.Foundations.GroupoidLaws.html#20405" class="Bound">A</a>
<a id="20475" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20490" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20492" href="Cubical.Foundations.GroupoidLaws.html#20492" class="Bound">i</a> <a id="20494" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20496" href="Cubical.Foundations.GroupoidLaws.html#20496" class="Bound">k</a> <a id="20498" class="Symbol">=</a>
  <a id="20502" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="20508" class="Symbol">(λ</a> <a id="20511" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a> <a id="20513" class="Symbol">→</a> <a id="20515" class="Symbol">λ</a> <a id="20517" class="Symbol">{</a> <a id="20519" class="Symbol">(</a><a id="20520" href="Cubical.Foundations.GroupoidLaws.html#20492" class="Bound">i</a> <a id="20522" class="Symbol">=</a> <a id="20524" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20526" class="Symbol">)</a> <a id="20528" class="Symbol">→</a> <a id="20530" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20532" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a>
                  <a id="20552" class="Symbol">;</a> <a id="20554" class="Symbol">(</a><a id="20555" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20557" class="Symbol">=</a> <a id="20559" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20561" class="Symbol">)</a> <a id="20563" class="Symbol">→</a> <a id="20565" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20567" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a>
                  <a id="20587" class="Symbol">;</a> <a id="20589" class="Symbol">(</a><a id="20590" href="Cubical.Foundations.GroupoidLaws.html#20494" class="Bound">j</a> <a id="20592" class="Symbol">=</a> <a id="20594" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20596" class="Symbol">)</a> <a id="20598" class="Symbol">→</a> <a id="20600" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20602" href="Cubical.Foundations.GroupoidLaws.html#20511" class="Bound">k</a><a id="20603" class="Symbol">})</a>
        <a id="20614" class="Symbol">(</a><a id="20615" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="20619" class="Symbol">(</a><a id="20620" href="Cubical.Foundations.GroupoidLaws.html#20490" class="Bound">p</a> <a id="20622" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20624" class="Symbol">))</a> <a id="20627" href="Cubical.Foundations.GroupoidLaws.html#20496" class="Bound">k</a>

<a id="∙∙lCancel"></a><a id="20630" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="20640" class="Symbol">:</a> <a id="20642" class="Symbol">∀</a> <a id="20644" class="Symbol">{</a><a id="20645" href="Cubical.Foundations.GroupoidLaws.html#20645" class="Bound">ℓ</a><a id="20646" class="Symbol">}</a> <a id="20648" class="Symbol">{</a><a id="20649" href="Cubical.Foundations.GroupoidLaws.html#20649" class="Bound">A</a> <a id="20651" class="Symbol">:</a> <a id="20653" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20658" href="Cubical.Foundations.GroupoidLaws.html#20645" class="Bound">ℓ</a><a id="20659" class="Symbol">}</a> <a id="20661" class="Symbol">{</a><a id="20662" href="Cubical.Foundations.GroupoidLaws.html#20662" class="Bound">x</a> <a id="20664" href="Cubical.Foundations.GroupoidLaws.html#20664" class="Bound">y</a> <a id="20666" class="Symbol">:</a> <a id="20668" href="Cubical.Foundations.GroupoidLaws.html#20649" class="Bound">A</a><a id="20669" class="Symbol">}</a>
         <a id="20680" class="Symbol">→</a> <a id="20682" class="Symbol">(</a><a id="20683" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20685" class="Symbol">:</a> <a id="20687" href="Cubical.Foundations.GroupoidLaws.html#20662" class="Bound">x</a> <a id="20689" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20691" href="Cubical.Foundations.GroupoidLaws.html#20664" class="Bound">y</a><a id="20692" class="Symbol">)</a>
         <a id="20703" class="Symbol">→</a> <a id="20705" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20709" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20711" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="20714" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20719" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="20722" href="Cubical.Foundations.GroupoidLaws.html#20683" class="Bound">p</a> <a id="20724" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20726" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="20731" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="20741" href="Cubical.Foundations.GroupoidLaws.html#20741" class="Bound">p</a> <a id="20743" href="Cubical.Foundations.GroupoidLaws.html#20743" class="Bound">i</a> <a id="20745" href="Cubical.Foundations.GroupoidLaws.html#20745" class="Bound">j</a> <a id="20747" class="Symbol">=</a> <a id="20749" href="Cubical.Foundations.GroupoidLaws.html#20381" class="Function">∙∙lCancel-fill</a> <a id="20764" href="Cubical.Foundations.GroupoidLaws.html#20741" class="Bound">p</a> <a id="20766" href="Cubical.Foundations.GroupoidLaws.html#20743" class="Bound">i</a> <a id="20768" href="Cubical.Foundations.GroupoidLaws.html#20745" class="Bound">j</a> <a id="20770" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.HLevels.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.HLevels</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Basic theory about h-levels/n-types:

- Basic properties of isContr, isProp and isSet (definitions are in Prelude)

- Hedberg&#39;s theorem can be found in Cubical/Relation/Nullary/Properties

-}</a>
<a id="197" class="Keyword">module</a> <a id="204" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a> <a id="232" class="Keyword">where</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="708" class="Symbol">;</a> <a id="710" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="723" class="Symbol">)</a>

<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>   <a id="788" class="Keyword">using</a> <a id="794" class="Symbol">(</a><a id="795" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="796" class="Symbol">;</a> <a id="798" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="802" class="Symbol">;</a> <a id="804" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="807" class="Symbol">;</a> <a id="809" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a><a id="812" class="Symbol">;</a> <a id="814" href="Cubical.Data.Nat.Properties.html#5030" class="Function">+-zero</a><a id="820" class="Symbol">;</a> <a id="822" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a><a id="828" class="Symbol">)</a>

<a id="831" class="Keyword">open</a> <a id="836" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="HLevel"></a><a id="841" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="848" class="Symbol">:</a> <a id="850" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="856" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="863" class="Symbol">=</a> <a id="865" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>

<a id="868" class="Keyword">private</a>
  <a id="878" class="Keyword">variable</a>
    <a id="891" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="893" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a> <a id="896" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a> <a id="900" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="905" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a> <a id="911" href="Cubical.Foundations.HLevels.html#911" class="Generalizable">ℓ&#39;&#39;&#39;&#39;&#39;</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="930" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="932" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a> <a id="935" class="Symbol">:</a> <a id="937" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="942" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="948" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="950" class="Symbol">:</a> <a id="952" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="954" class="Symbol">→</a> <a id="956" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="961" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="967" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="969" class="Symbol">:</a> <a id="971" class="Symbol">(</a><a id="972" href="Cubical.Foundations.HLevels.html#972" class="Bound">x</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="977" class="Symbol">)</a> <a id="979" class="Symbol">→</a> <a id="981" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="983" href="Cubical.Foundations.HLevels.html#972" class="Bound">x</a> <a id="985" class="Symbol">→</a> <a id="987" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="992" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="998" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1000" class="Symbol">:</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Foundations.HLevels.html#1011" class="Bound">y</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1017" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1024" href="Cubical.Foundations.HLevels.html#1003" class="Bound">x</a> <a id="1026" href="Cubical.Foundations.HLevels.html#1011" class="Bound">y</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1035" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1041" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1043" class="Symbol">:</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1051" class="Symbol">)</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1060" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">→</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Cubical.Foundations.HLevels.html#1066" class="Bound">z</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1072" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1074" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1081" href="Cubical.Foundations.HLevels.html#1046" class="Bound">x</a> <a id="1083" href="Cubical.Foundations.HLevels.html#1054" class="Bound">y</a> <a id="1085" href="Cubical.Foundations.HLevels.html#1066" class="Bound">z</a> <a id="1087" class="Symbol">→</a> <a id="1089" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1094" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1100" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="1102" class="Symbol">:</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1119" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1129" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1131" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.Foundations.HLevels.html#1135" class="Bound">w</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1141" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1143" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1145" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.Foundations.HLevels.html#1149" class="Bound">v</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1155" href="Cubical.Foundations.HLevels.html#1105" class="Bound">x</a> <a id="1157" href="Cubical.Foundations.HLevels.html#1113" class="Bound">y</a> <a id="1159" href="Cubical.Foundations.HLevels.html#1123" class="Bound">z</a> <a id="1161" href="Cubical.Foundations.HLevels.html#1135" class="Bound">w</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1171" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1177" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="1179" class="Symbol">:</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="1196" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="1206" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1208" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="1218" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1220" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1222" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a><a id="1223" class="Symbol">)</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Cubical.Foundations.HLevels.html#1226" class="Bound">v</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="1232" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1234" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1236" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1238" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a><a id="1239" class="Symbol">)</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Foundations.HLevels.html#1242" class="Bound">u</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="1248" href="Cubical.Foundations.HLevels.html#1182" class="Bound">x</a> <a id="1250" href="Cubical.Foundations.HLevels.html#1190" class="Bound">y</a> <a id="1252" href="Cubical.Foundations.HLevels.html#1200" class="Bound">z</a> <a id="1254" href="Cubical.Foundations.HLevels.html#1212" class="Bound">w</a> <a id="1256" href="Cubical.Foundations.HLevels.html#1226" class="Bound">v</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1266" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
    <a id="1272" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="1274" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a> <a id="1276" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a> <a id="1278" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
    <a id="1288" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a>

<a id="isOfHLevel"></a><a id="1300" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1327" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1336" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a>
<a id="1338" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1349" class="Number">0</a> <a id="1351" href="Cubical.Foundations.HLevels.html#1351" class="Bound">A</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1363" href="Cubical.Foundations.HLevels.html#1351" class="Bound">A</a>
<a id="1365" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1376" class="Number">1</a> <a id="1378" href="Cubical.Foundations.HLevels.html#1378" class="Bound">A</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1389" href="Cubical.Foundations.HLevels.html#1378" class="Bound">A</a>
<a id="1391" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1412" href="Cubical.Foundations.HLevels.html#1412" class="Bound">n</a><a id="1413" class="Symbol">))</a> <a id="1416" href="Cubical.Foundations.HLevels.html#1416" class="Bound">A</a> <a id="1418" class="Symbol">=</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Foundations.HLevels.html#1421" class="Bound">x</a> <a id="1423" href="Cubical.Foundations.HLevels.html#1423" class="Bound">y</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Cubical.Foundations.HLevels.html#1416" class="Bound">A</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1448" href="Cubical.Foundations.HLevels.html#1412" class="Bound">n</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Cubical.Foundations.HLevels.html#1421" class="Bound">x</a> <a id="1454" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1456" href="Cubical.Foundations.HLevels.html#1423" class="Bound">y</a><a id="1457" class="Symbol">)</a>

<a id="isOfHLevelFun"></a><a id="1460" href="Cubical.Foundations.HLevels.html#1460" class="Function">isOfHLevelFun</a> <a id="1474" class="Symbol">:</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.HLevels.html#1477" class="Bound">n</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Foundations.HLevels.html#1490" class="Bound">A</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1499" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="1500" class="Symbol">}</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Cubical.Foundations.HLevels.html#1503" class="Bound">B</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1512" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="1514" class="Symbol">}</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Cubical.Foundations.HLevels.html#1517" class="Bound">f</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Cubical.Foundations.HLevels.html#1490" class="Bound">A</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.Foundations.HLevels.html#1503" class="Bound">B</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1542" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="1544" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="1546" class="Symbol">)</a>
<a id="1548" href="Cubical.Foundations.HLevels.html#1460" class="Function">isOfHLevelFun</a> <a id="1562" href="Cubical.Foundations.HLevels.html#1562" class="Bound">n</a> <a id="1564" href="Cubical.Foundations.HLevels.html#1564" class="Bound">f</a> <a id="1566" class="Symbol">=</a> <a id="1568" class="Symbol">∀</a> <a id="1570" href="Cubical.Foundations.HLevels.html#1570" class="Bound">b</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1585" href="Cubical.Foundations.HLevels.html#1562" class="Bound">n</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1594" href="Cubical.Foundations.HLevels.html#1564" class="Bound">f</a> <a id="1596" href="Cubical.Foundations.HLevels.html#1570" class="Bound">b</a><a id="1597" class="Symbol">)</a>

<a id="isOfHLevelΩ→isOfHLevel"></a><a id="1600" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1623" class="Symbol">:</a>
  <a id="1627" class="Symbol">∀</a> <a id="1629" class="Symbol">{</a><a id="1630" href="Cubical.Foundations.HLevels.html#1630" class="Bound">ℓ</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1643" href="Cubical.Foundations.HLevels.html#1630" class="Bound">ℓ</a><a id="1644" class="Symbol">}</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1652" class="Symbol">)</a>
  <a id="1656" class="Symbol">→</a> <a id="1658" class="Symbol">((</a><a id="1660" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1685" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a> <a id="1691" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1693" href="Cubical.Foundations.HLevels.html#1660" class="Bound">x</a><a id="1694" class="Symbol">))</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1710" class="Symbol">(</a><a id="1711" class="Number">2</a> <a id="1713" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1715" href="Cubical.Foundations.HLevels.html#1647" class="Bound">n</a><a id="1716" class="Symbol">)</a> <a id="1718" href="Cubical.Foundations.HLevels.html#1634" class="Bound">A</a>
<a id="1720" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1743" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1748" href="Cubical.Foundations.HLevels.html#1748" class="Bound">hΩ</a> <a id="1751" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1753" href="Cubical.Foundations.HLevels.html#1753" class="Bound">y</a> <a id="1755" class="Symbol">=</a>
  <a id="1759" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1761" class="Symbol">(λ</a> <a id="1764" href="Cubical.Foundations.HLevels.html#1764" class="Bound">y</a> <a id="1766" href="Cubical.Foundations.HLevels.html#1766" class="Bound">p</a> <a id="1768" class="Symbol">→</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Foundations.HLevels.html#1771" class="Bound">q</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1777" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1779" href="Cubical.Foundations.HLevels.html#1764" class="Bound">y</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Cubical.Foundations.HLevels.html#1766" class="Bound">p</a> <a id="1786" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1788" href="Cubical.Foundations.HLevels.html#1771" class="Bound">q</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Cubical.Foundations.HLevels.html#1748" class="Bound">hΩ</a> <a id="1795" href="Cubical.Foundations.HLevels.html#1751" class="Bound">x</a> <a id="1797" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1801" class="Symbol">)</a>
<a id="1803" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1831" href="Cubical.Foundations.HLevels.html#1831" class="Bound">n</a><a id="1832" class="Symbol">)</a> <a id="1834" href="Cubical.Foundations.HLevels.html#1834" class="Bound">hΩ</a> <a id="1837" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1839" href="Cubical.Foundations.HLevels.html#1839" class="Bound">y</a> <a id="1841" class="Symbol">=</a>
  <a id="1845" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1847" class="Symbol">(λ</a> <a id="1850" href="Cubical.Foundations.HLevels.html#1850" class="Bound">y</a> <a id="1852" href="Cubical.Foundations.HLevels.html#1852" class="Bound">p</a> <a id="1854" class="Symbol">→</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Cubical.Foundations.HLevels.html#1857" class="Bound">q</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1863" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1865" href="Cubical.Foundations.HLevels.html#1850" class="Bound">y</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">→</a> <a id="1870" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1886" href="Cubical.Foundations.HLevels.html#1831" class="Bound">n</a><a id="1887" class="Symbol">)</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Foundations.HLevels.html#1852" class="Bound">p</a> <a id="1892" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1894" href="Cubical.Foundations.HLevels.html#1857" class="Bound">q</a><a id="1895" class="Symbol">))</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.Foundations.HLevels.html#1834" class="Bound">hΩ</a> <a id="1902" href="Cubical.Foundations.HLevels.html#1837" class="Bound">x</a> <a id="1904" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1908" class="Symbol">)</a>

<a id="TypeOfHLevel"></a><a id="1911" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" href="Cubical.Foundations.HLevels.html#1928" class="Bound">ℓ</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1939" class="Symbol">→</a> <a id="1941" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1953" href="Cubical.Foundations.HLevels.html#1928" class="Bound">ℓ</a><a id="1954" class="Symbol">)</a>
<a id="1956" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="1969" href="Cubical.Foundations.HLevels.html#1969" class="Bound">ℓ</a> <a id="1971" href="Cubical.Foundations.HLevels.html#1971" class="Bound">n</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1987" href="Cubical.Foundations.HLevels.html#1969" class="Bound">ℓ</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2001" href="Cubical.Foundations.HLevels.html#1971" class="Bound">n</a><a id="2002" class="Symbol">)</a>

<a id="hProp"></a><a id="2005" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="hSet"></a><a id="2011" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="hGroupoid"></a><a id="2016" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a> <a id="h2Groupoid"></a><a id="2026" href="Cubical.Foundations.HLevels.html#2026" class="Function">h2Groupoid</a> <a id="2037" class="Symbol">:</a> <a id="2039" class="Symbol">∀</a> <a id="2041" href="Cubical.Foundations.HLevels.html#2041" class="Bound">ℓ</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="2057" href="Cubical.Foundations.HLevels.html#2041" class="Bound">ℓ</a><a id="2058" class="Symbol">)</a>
<a id="2060" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a>      <a id="2071" href="Cubical.Foundations.HLevels.html#2071" class="Bound">ℓ</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2088" href="Cubical.Foundations.HLevels.html#2071" class="Bound">ℓ</a> <a id="2090" class="Number">1</a>
<a id="2092" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a>       <a id="2103" href="Cubical.Foundations.HLevels.html#2103" class="Bound">ℓ</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2120" href="Cubical.Foundations.HLevels.html#2103" class="Bound">ℓ</a> <a id="2122" class="Number">2</a>
<a id="2124" href="Cubical.Foundations.HLevels.html#2016" class="Function">hGroupoid</a>  <a id="2135" href="Cubical.Foundations.HLevels.html#2135" class="Bound">ℓ</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2152" href="Cubical.Foundations.HLevels.html#2135" class="Bound">ℓ</a> <a id="2154" class="Number">3</a>
<a id="2156" href="Cubical.Foundations.HLevels.html#2026" class="Function">h2Groupoid</a> <a id="2167" href="Cubical.Foundations.HLevels.html#2167" class="Bound">ℓ</a> <a id="2169" class="Symbol">=</a> <a id="2171" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="2184" href="Cubical.Foundations.HLevels.html#2167" class="Bound">ℓ</a> <a id="2186" class="Number">4</a>

<a id="2189" class="Comment">-- lower h-levels imply higher h-levels</a>

<a id="isOfHLevelSuc"></a><a id="2230" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2272" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a> <a id="2274" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2294" href="Cubical.Foundations.HLevels.html#2247" class="Bound">n</a><a id="2295" class="Symbol">)</a> <a id="2297" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2299" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2313" class="Number">0</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a>
<a id="2332" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2346" class="Number">1</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a>
<a id="2363" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2387" href="Cubical.Foundations.HLevels.html#2387" class="Bound">n</a><a id="2388" class="Symbol">))</a> <a id="2391" href="Cubical.Foundations.HLevels.html#2391" class="Bound">h</a> <a id="2393" href="Cubical.Foundations.HLevels.html#2393" class="Bound">a</a> <a id="2395" href="Cubical.Foundations.HLevels.html#2395" class="Bound">b</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2418" href="Cubical.Foundations.HLevels.html#2387" class="Bound">n</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Foundations.HLevels.html#2391" class="Bound">h</a> <a id="2424" href="Cubical.Foundations.HLevels.html#2393" class="Bound">a</a> <a id="2426" href="Cubical.Foundations.HLevels.html#2395" class="Bound">b</a><a id="2427" class="Symbol">)</a>

<a id="isSet→isGroupoid"></a><a id="2430" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2455" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="2470" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2472" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2505" class="Number">2</a>

<a id="isGroupoid→is2Groupoid"></a><a id="2508" href="Cubical.Foundations.HLevels.html#2508" class="Function">isGroupoid→is2Groupoid</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="2544" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2546" class="Symbol">→</a> <a id="2548" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="2560" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2562" href="Cubical.Foundations.HLevels.html#2508" class="Function">isGroupoid→is2Groupoid</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2601" class="Number">3</a>

<a id="isOfHLevelPlus"></a><a id="2604" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2619" class="Symbol">:</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.HLevels.html#2622" class="Bound">m</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2647" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a> <a id="2649" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Cubical.Foundations.HLevels.html#2622" class="Bound">m</a> <a id="2667" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2669" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a><a id="2670" class="Symbol">)</a> <a id="2672" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2674" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2689" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2694" href="Cubical.Foundations.HLevels.html#2694" class="Bound">hA</a> <a id="2697" class="Symbol">=</a> <a id="2699" href="Cubical.Foundations.HLevels.html#2694" class="Bound">hA</a>
<a id="2702" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2722" href="Cubical.Foundations.HLevels.html#2722" class="Bound">m</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Cubical.Foundations.HLevels.html#2725" class="Bound">hA</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2744" class="Symbol">_</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="2762" href="Cubical.Foundations.HLevels.html#2722" class="Bound">m</a> <a id="2764" href="Cubical.Foundations.HLevels.html#2725" class="Bound">hA</a><a id="2766" class="Symbol">)</a>

<a id="isContr→isOfHLevel"></a><a id="2769" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2788" class="Symbol">:</a> <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Foundations.HLevels.html#2791" class="Bound">n</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2813" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2828" href="Cubical.Foundations.HLevels.html#2791" class="Bound">n</a> <a id="2830" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="2832" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2851" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2856" href="Cubical.Foundations.HLevels.html#2856" class="Bound">cA</a> <a id="2859" class="Symbol">=</a> <a id="2861" href="Cubical.Foundations.HLevels.html#2856" class="Bound">cA</a>
<a id="2864" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2888" href="Cubical.Foundations.HLevels.html#2888" class="Bound">n</a><a id="2889" class="Symbol">)</a> <a id="2891" href="Cubical.Foundations.HLevels.html#2891" class="Bound">cA</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="2910" class="Symbol">_</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="2932" href="Cubical.Foundations.HLevels.html#2888" class="Bound">n</a> <a id="2934" href="Cubical.Foundations.HLevels.html#2891" class="Bound">cA</a><a id="2936" class="Symbol">)</a>

<a id="isProp→isOfHLevelSuc"></a><a id="2939" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="2960" class="Symbol">:</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Cubical.Foundations.HLevels.html#2963" class="Bound">n</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2973" class="Symbol">)</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2984" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="2986" class="Symbol">→</a> <a id="2988" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3004" href="Cubical.Foundations.HLevels.html#2963" class="Bound">n</a><a id="3005" class="Symbol">)</a> <a id="3007" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3009" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3030" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3035" href="Cubical.Foundations.HLevels.html#3035" class="Bound">pA</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Cubical.Foundations.HLevels.html#3035" class="Bound">pA</a>
<a id="3043" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3069" href="Cubical.Foundations.HLevels.html#3069" class="Bound">n</a><a id="3070" class="Symbol">)</a> <a id="3072" href="Cubical.Foundations.HLevels.html#3072" class="Bound">pA</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="3091" class="Symbol">_</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3115" href="Cubical.Foundations.HLevels.html#3069" class="Bound">n</a> <a id="3117" href="Cubical.Foundations.HLevels.html#3072" class="Bound">pA</a><a id="3119" class="Symbol">)</a>

<a id="isOfHLevelPlus&#39;"></a><a id="3122" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3138" class="Symbol">:</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3166" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3168" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Cubical.Foundations.HLevels.html#3141" class="Bound">m</a> <a id="3186" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3188" href="Cubical.Foundations.HLevels.html#1288" class="Generalizable">n</a><a id="3189" class="Symbol">)</a> <a id="3191" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3193" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3209" class="Symbol">{</a><a id="3210" class="Argument">n</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Cubical.Foundations.HLevels.html#3214" class="Bound">n</a><a id="3215" class="Symbol">}</a> <a id="3217" class="Number">0</a> <a id="3219" class="Symbol">=</a> <a id="3221" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="3240" href="Cubical.Foundations.HLevels.html#3214" class="Bound">n</a>
<a id="3242" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3258" class="Symbol">{</a><a id="3259" class="Argument">n</a> <a id="3261" class="Symbol">=</a> <a id="3263" href="Cubical.Foundations.HLevels.html#3263" class="Bound">n</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Number">1</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="3291" href="Cubical.Foundations.HLevels.html#3263" class="Bound">n</a>
<a id="3293" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3309" class="Symbol">{</a><a id="3310" class="Argument">n</a> <a id="3312" class="Symbol">=</a> <a id="3314" href="Cubical.Foundations.HLevels.html#3314" class="Bound">n</a><a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3327" href="Cubical.Foundations.HLevels.html#3327" class="Bound">m</a><a id="3328" class="Symbol">))</a> <a id="3331" href="Cubical.Foundations.HLevels.html#3331" class="Bound">hA</a> <a id="3334" href="Cubical.Foundations.HLevels.html#3334" class="Bound">a₀</a> <a id="3337" href="Cubical.Foundations.HLevels.html#3337" class="Bound">a₁</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3363" href="Cubical.Foundations.HLevels.html#3327" class="Bound">m</a><a id="3364" class="Symbol">)</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Cubical.Foundations.HLevels.html#3331" class="Bound">hA</a> <a id="3370" href="Cubical.Foundations.HLevels.html#3334" class="Bound">a₀</a> <a id="3373" href="Cubical.Foundations.HLevels.html#3337" class="Bound">a₁</a><a id="3375" class="Symbol">)</a>

<a id="3378" class="Comment">-- When proving a type has h-level n+1, we can assume it is inhabited.</a>
<a id="3449" class="Comment">-- To prove a type is a proposition, it suffices to prove it is contractible if inhabited</a>

<a id="isOfHLevelSucIfInhabited→isOfHLevelSuc"></a><a id="3540" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3579" class="Symbol">:</a> <a id="3581" class="Symbol">∀</a> <a id="3583" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a>
  <a id="3587" class="Symbol">→</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3610" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a><a id="3611" class="Symbol">)</a> <a id="3613" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3614" class="Symbol">)</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3634" href="Cubical.Foundations.HLevels.html#3583" class="Bound">n</a><a id="3635" class="Symbol">)</a> <a id="3637" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3639" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3678" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3683" href="Cubical.Foundations.HLevels.html#3683" class="Bound">hA</a> <a id="3686" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Cubical.Foundations.HLevels.html#3683" class="Bound">hA</a> <a id="3693" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a> <a id="3695" href="Cubical.Foundations.HLevels.html#3686" class="Bound">a</a>
<a id="3697" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3741" href="Cubical.Foundations.HLevels.html#3741" class="Bound">n</a><a id="3742" class="Symbol">)</a> <a id="3744" href="Cubical.Foundations.HLevels.html#3744" class="Bound">hA</a> <a id="3747" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a> <a id="3749" class="Symbol">=</a> <a id="3751" href="Cubical.Foundations.HLevels.html#3744" class="Bound">hA</a> <a id="3754" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a> <a id="3756" href="Cubical.Foundations.HLevels.html#3747" class="Bound">a</a>

<a id="isContrIfInhabited→isProp"></a><a id="3759" href="Cubical.Foundations.HLevels.html#3759" class="Function">isContrIfInhabited→isProp</a> <a id="3785" class="Symbol">:</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3800" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3812" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="3814" href="Cubical.Foundations.HLevels.html#3759" class="Function">isContrIfInhabited→isProp</a> <a id="3840" href="Cubical.Foundations.HLevels.html#3840" class="Bound">hA</a> <a id="3843" class="Symbol">=</a>
  <a id="3847" href="Cubical.Foundations.HLevels.html#3540" class="Function">isOfHLevelSucIfInhabited→isOfHLevelSuc</a> <a id="3886" class="Number">0</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="3904" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3906" href="Cubical.Foundations.HLevels.html#3840" class="Bound">hA</a><a id="3908" class="Symbol">)</a>

<a id="3911" class="Comment">-- hlevel of path types</a>

<a id="isProp→isContrPath"></a><a id="3936" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="3955" class="Symbol">:</a> <a id="3957" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3964" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="3966" class="Symbol">→</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.HLevels.html#3969" class="Bound">x</a> <a id="3971" href="Cubical.Foundations.HLevels.html#3971" class="Bound">y</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="3976" class="Symbol">)</a> <a id="3978" class="Symbol">→</a> <a id="3980" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Cubical.Foundations.HLevels.html#3969" class="Bound">x</a> <a id="3991" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3993" href="Cubical.Foundations.HLevels.html#3971" class="Bound">y</a><a id="3994" class="Symbol">)</a>
<a id="3996" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="4015" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4017" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4019" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4025" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4027" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4029" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4031" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="4044" href="Cubical.Foundations.HLevels.html#4015" class="Bound">h</a> <a id="4046" href="Cubical.Foundations.HLevels.html#4017" class="Bound">x</a> <a id="4048" href="Cubical.Foundations.HLevels.html#4019" class="Bound">y</a> <a id="4050" class="Symbol">_</a>

<a id="isContr→isContrPath"></a><a id="4053" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4073" class="Symbol">:</a> <a id="4075" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4083" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4085" class="Symbol">→</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Cubical.Foundations.HLevels.html#4088" class="Bound">x</a> <a id="4090" href="Cubical.Foundations.HLevels.html#4090" class="Bound">y</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Foundations.HLevels.html#4088" class="Bound">x</a> <a id="4110" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4112" href="Cubical.Foundations.HLevels.html#4090" class="Bound">y</a><a id="4113" class="Symbol">)</a>
<a id="4115" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4135" href="Cubical.Foundations.HLevels.html#4135" class="Bound">cA</a> <a id="4138" class="Symbol">=</a> <a id="4140" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="4175" href="Cubical.Foundations.HLevels.html#4135" class="Bound">cA</a><a id="4177" class="Symbol">)</a>

<a id="isOfHLevelPath&#39;"></a><a id="4180" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4196" class="Symbol">:</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4229" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a><a id="4230" class="Symbol">)</a> <a id="4232" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4234" class="Symbol">→</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.Foundations.HLevels.html#4237" class="Bound">x</a> <a id="4239" href="Cubical.Foundations.HLevels.html#4239" class="Bound">y</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4244" class="Symbol">)</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4259" href="Cubical.Foundations.HLevels.html#4199" class="Bound">n</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Cubical.Foundations.HLevels.html#4237" class="Bound">x</a> <a id="4264" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4266" href="Cubical.Foundations.HLevels.html#4239" class="Bound">y</a><a id="4267" class="Symbol">)</a>
<a id="4269" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4285" class="Number">0</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Cubical.Foundations.HLevels.html#3936" class="Function">isProp→isContrPath</a>
<a id="4308" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4324" class="Symbol">(</a><a id="4325" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4329" href="Cubical.Foundations.HLevels.html#4329" class="Bound">n</a><a id="4330" class="Symbol">)</a> <a id="4332" href="Cubical.Foundations.HLevels.html#4332" class="Bound">h</a> <a id="4334" href="Cubical.Foundations.HLevels.html#4334" class="Bound">x</a> <a id="4336" href="Cubical.Foundations.HLevels.html#4336" class="Bound">y</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Cubical.Foundations.HLevels.html#4332" class="Bound">h</a> <a id="4342" href="Cubical.Foundations.HLevels.html#4334" class="Bound">x</a> <a id="4344" href="Cubical.Foundations.HLevels.html#4336" class="Bound">y</a>

<a id="isOfHLevelPath&#39;⁻"></a><a id="4347" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4364" class="Symbol">:</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4377" class="Symbol">)</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">((</a><a id="4383" href="Cubical.Foundations.HLevels.html#4383" class="Bound">x</a> <a id="4385" href="Cubical.Foundations.HLevels.html#4385" class="Bound">y</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4390" class="Symbol">)</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4405" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a> <a id="4407" class="Symbol">(</a><a id="4408" href="Cubical.Foundations.HLevels.html#4383" class="Bound">x</a> <a id="4410" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4412" href="Cubical.Foundations.HLevels.html#4385" class="Bound">y</a><a id="4413" class="Symbol">))</a> <a id="4416" class="Symbol">→</a> <a id="4418" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4434" href="Cubical.Foundations.HLevels.html#4367" class="Bound">n</a><a id="4435" class="Symbol">)</a> <a id="4437" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="4439" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4456" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4461" href="Cubical.Foundations.HLevels.html#4461" class="Bound">h</a> <a id="4463" href="Cubical.Foundations.HLevels.html#4463" class="Bound">x</a> <a id="4465" href="Cubical.Foundations.HLevels.html#4465" class="Bound">y</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Foundations.HLevels.html#4461" class="Bound">h</a> <a id="4471" href="Cubical.Foundations.HLevels.html#4463" class="Bound">x</a> <a id="4473" href="Cubical.Foundations.HLevels.html#4465" class="Bound">y</a> <a id="4475" class="Symbol">.</a><a id="4476" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="4480" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4502" href="Cubical.Foundations.HLevels.html#4502" class="Bound">n</a><a id="4503" class="Symbol">)</a> <a id="4505" href="Cubical.Foundations.HLevels.html#4505" class="Bound">h</a> <a id="4507" class="Symbol">=</a> <a id="4509" href="Cubical.Foundations.HLevels.html#4505" class="Bound">h</a>

<a id="isOfHLevelPath"></a><a id="4512" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4540" class="Symbol">)</a> <a id="4542" class="Symbol">→</a> <a id="4544" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4555" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4557" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="4559" class="Symbol">→</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Cubical.Foundations.HLevels.html#4562" class="Bound">x</a> <a id="4564" href="Cubical.Foundations.HLevels.html#4564" class="Bound">y</a> <a id="4566" class="Symbol">:</a> <a id="4568" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">→</a> <a id="4573" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4584" href="Cubical.Foundations.HLevels.html#4530" class="Bound">n</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.HLevels.html#4562" class="Bound">x</a> <a id="4589" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4591" href="Cubical.Foundations.HLevels.html#4564" class="Bound">y</a><a id="4592" class="Symbol">)</a>
<a id="4594" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4609" class="Number">0</a> <a id="4611" href="Cubical.Foundations.HLevels.html#4611" class="Bound">h</a> <a id="4613" href="Cubical.Foundations.HLevels.html#4613" class="Bound">x</a> <a id="4615" href="Cubical.Foundations.HLevels.html#4615" class="Bound">y</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="4639" href="Cubical.Foundations.HLevels.html#4611" class="Bound">h</a> <a id="4641" href="Cubical.Foundations.HLevels.html#4613" class="Bound">x</a> <a id="4643" href="Cubical.Foundations.HLevels.html#4615" class="Bound">y</a>
<a id="4645" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4665" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a><a id="4666" class="Symbol">)</a> <a id="4668" href="Cubical.Foundations.HLevels.html#4668" class="Bound">h</a> <a id="4670" href="Cubical.Foundations.HLevels.html#4670" class="Bound">x</a> <a id="4672" href="Cubical.Foundations.HLevels.html#4672" class="Bound">y</a> <a id="4674" class="Symbol">=</a> <a id="4676" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="4690" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a> <a id="4692" class="Symbol">(</a><a id="4693" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="4709" href="Cubical.Foundations.HLevels.html#4665" class="Bound">n</a> <a id="4711" href="Cubical.Foundations.HLevels.html#4668" class="Bound">h</a> <a id="4713" href="Cubical.Foundations.HLevels.html#4670" class="Bound">x</a> <a id="4715" href="Cubical.Foundations.HLevels.html#4672" class="Bound">y</a><a id="4716" class="Symbol">)</a>

<a id="4719" class="Comment">-- h-level of isOfHLevel</a>

<a id="isPropIsOfHLevel"></a><a id="4745" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4762" class="Symbol">:</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Cubical.Foundations.HLevels.html#4765" class="Bound">n</a> <a id="4767" class="Symbol">:</a> <a id="4769" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4775" class="Symbol">)</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4798" href="Cubical.Foundations.HLevels.html#4765" class="Bound">n</a> <a id="4800" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4801" class="Symbol">)</a>
<a id="4803" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4820" class="Number">0</a> <a id="4822" class="Symbol">=</a> <a id="4824" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>
<a id="4838" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4855" class="Number">1</a> <a id="4857" class="Symbol">=</a> <a id="4859" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a>
<a id="4872" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4899" href="Cubical.Foundations.HLevels.html#4899" class="Bound">n</a><a id="4900" class="Symbol">))</a> <a id="4903" href="Cubical.Foundations.HLevels.html#4903" class="Bound">f</a> <a id="4905" href="Cubical.Foundations.HLevels.html#4905" class="Bound">g</a> <a id="4907" href="Cubical.Foundations.HLevels.html#4907" class="Bound">i</a> <a id="4909" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4911" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a> <a id="4913" class="Symbol">=</a>
  <a id="4917" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4939" href="Cubical.Foundations.HLevels.html#4899" class="Bound">n</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Cubical.Foundations.HLevels.html#4903" class="Bound">f</a> <a id="4945" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4947" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a><a id="4948" class="Symbol">)</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Cubical.Foundations.HLevels.html#4905" class="Bound">g</a> <a id="4953" href="Cubical.Foundations.HLevels.html#4909" class="Bound">a</a> <a id="4955" href="Cubical.Foundations.HLevels.html#4911" class="Bound">b</a><a id="4956" class="Symbol">)</a> <a id="4958" href="Cubical.Foundations.HLevels.html#4907" class="Bound">i</a>

<a id="isPropIsSet"></a><a id="4961" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4989" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="4990" class="Symbol">)</a>
<a id="4992" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a> <a id="5004" class="Symbol">=</a> <a id="5006" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5023" class="Number">2</a>

<a id="isPropIsGroupoid"></a><a id="5026" href="Cubical.Foundations.HLevels.html#5026" class="Function">isPropIsGroupoid</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="5064" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5065" class="Symbol">)</a>
<a id="5067" href="Cubical.Foundations.HLevels.html#5026" class="Function">isPropIsGroupoid</a> <a id="5084" class="Symbol">=</a> <a id="5086" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5103" class="Number">3</a>

<a id="isPropIs2Groupoid"></a><a id="5106" href="Cubical.Foundations.HLevels.html#5106" class="Function">isPropIs2Groupoid</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5133" class="Symbol">(</a><a id="5134" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="5146" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="5147" class="Symbol">)</a>
<a id="5149" href="Cubical.Foundations.HLevels.html#5106" class="Function">isPropIs2Groupoid</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5186" class="Number">4</a>

<a id="TypeOfHLevel≡"></a><a id="5189" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="5203" class="Symbol">:</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Foundations.HLevels.html#5206" class="Bound">n</a> <a id="5208" class="Symbol">:</a> <a id="5210" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">{</a><a id="5219" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5221" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="5238" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="5240" href="Cubical.Foundations.HLevels.html#5206" class="Bound">n</a><a id="5241" class="Symbol">}</a> <a id="5243" class="Symbol">→</a> <a id="5245" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5247" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5249" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5251" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5253" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5255" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a> <a id="5257" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5259" class="Symbol">→</a> <a id="5261" href="Cubical.Foundations.HLevels.html#5219" class="Bound">X</a> <a id="5263" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5265" href="Cubical.Foundations.HLevels.html#5221" class="Bound">Y</a>
<a id="5267" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="5281" href="Cubical.Foundations.HLevels.html#5281" class="Bound">n</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="5292" class="Symbol">(λ</a> <a id="5295" href="Cubical.Foundations.HLevels.html#5295" class="Bound">_</a> <a id="5297" class="Symbol">→</a> <a id="5299" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5316" href="Cubical.Foundations.HLevels.html#5281" class="Bound">n</a><a id="5317" class="Symbol">)</a>

<a id="5320" class="Comment">-- hlevels are preserved by equalities</a>

<a id="≡-from-isOfHLevel→isOfHLevel"></a><a id="5360" href="Cubical.Foundations.HLevels.html#5360" class="Function">≡-from-isOfHLevel→isOfHLevel</a> <a id="5389" class="Symbol">:</a> <a id="5391" class="Symbol">{</a><a id="5392" href="Cubical.Foundations.HLevels.html#5392" class="Bound">ℓ</a> <a id="5394" class="Symbol">:</a> <a id="5396" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5401" class="Symbol">}</a> <a id="5403" class="Symbol">{</a><a id="5404" href="Cubical.Foundations.HLevels.html#5404" class="Bound">A</a> <a id="5406" href="Cubical.Foundations.HLevels.html#5406" class="Bound">B</a> <a id="5408" class="Symbol">:</a> <a id="5410" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5415" href="Cubical.Foundations.HLevels.html#5392" class="Bound">ℓ</a><a id="5416" class="Symbol">}</a> <a id="5418" class="Symbol">{</a><a id="5419" href="Cubical.Foundations.HLevels.html#5419" class="Bound">n</a> <a id="5421" class="Symbol">:</a> <a id="5423" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5429" class="Symbol">}</a> <a id="5431" class="Symbol">→</a> <a id="5433" href="Cubical.Foundations.HLevels.html#5404" class="Bound">A</a> <a id="5435" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5437" href="Cubical.Foundations.HLevels.html#5406" class="Bound">B</a> <a id="5439" class="Symbol">→</a> <a id="5441" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5452" href="Cubical.Foundations.HLevels.html#5419" class="Bound">n</a> <a id="5454" href="Cubical.Foundations.HLevels.html#5404" class="Bound">A</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5469" href="Cubical.Foundations.HLevels.html#5419" class="Bound">n</a> <a id="5471" href="Cubical.Foundations.HLevels.html#5406" class="Bound">B</a>
<a id="5473" href="Cubical.Foundations.HLevels.html#5360" class="Function">≡-from-isOfHLevel→isOfHLevel</a> <a id="5502" class="Symbol">{</a><a id="5503" class="Argument">n</a> <a id="5505" class="Symbol">=</a> <a id="5507" href="Cubical.Foundations.HLevels.html#5507" class="Bound">n</a><a id="5508" class="Symbol">}</a> <a id="5510" class="Symbol">=</a> <a id="5512" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5530" href="Cubical.Foundations.HLevels.html#5507" class="Bound">n</a><a id="5531" class="Symbol">)</a>

<a id="≡-to-isOfHLevel→isOfHLevel"></a><a id="5534" href="Cubical.Foundations.HLevels.html#5534" class="Function">≡-to-isOfHLevel→isOfHLevel</a> <a id="5561" class="Symbol">:</a> <a id="5563" class="Symbol">{</a><a id="5564" href="Cubical.Foundations.HLevels.html#5564" class="Bound">ℓ</a> <a id="5566" class="Symbol">:</a> <a id="5568" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5573" class="Symbol">}</a> <a id="5575" class="Symbol">{</a><a id="5576" href="Cubical.Foundations.HLevels.html#5576" class="Bound">A</a> <a id="5578" href="Cubical.Foundations.HLevels.html#5578" class="Bound">B</a> <a id="5580" class="Symbol">:</a> <a id="5582" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5587" href="Cubical.Foundations.HLevels.html#5564" class="Bound">ℓ</a><a id="5588" class="Symbol">}</a> <a id="5590" class="Symbol">{</a><a id="5591" href="Cubical.Foundations.HLevels.html#5591" class="Bound">n</a> <a id="5593" class="Symbol">:</a> <a id="5595" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5601" class="Symbol">}</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Cubical.Foundations.HLevels.html#5576" class="Bound">A</a> <a id="5607" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5609" href="Cubical.Foundations.HLevels.html#5578" class="Bound">B</a> <a id="5611" class="Symbol">→</a> <a id="5613" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5624" href="Cubical.Foundations.HLevels.html#5591" class="Bound">n</a> <a id="5626" href="Cubical.Foundations.HLevels.html#5578" class="Bound">B</a> <a id="5628" class="Symbol">→</a> <a id="5630" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5641" href="Cubical.Foundations.HLevels.html#5591" class="Bound">n</a> <a id="5643" href="Cubical.Foundations.HLevels.html#5576" class="Bound">A</a>
<a id="5645" href="Cubical.Foundations.HLevels.html#5534" class="Function">≡-to-isOfHLevel→isOfHLevel</a> <a id="5672" class="Symbol">{</a><a id="5673" class="Argument">n</a> <a id="5675" class="Symbol">=</a> <a id="5677" href="Cubical.Foundations.HLevels.html#5677" class="Bound">n</a><a id="5678" class="Symbol">}</a> <a id="5680" class="Symbol">=</a> <a id="5682" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5701" href="Cubical.Foundations.HLevels.html#5677" class="Bound">n</a><a id="5702" class="Symbol">)</a>

<a id="≡-to-isContr→isContr"></a><a id="5705" href="Cubical.Foundations.HLevels.html#5705" class="Function">≡-to-isContr→isContr</a> <a id="5726" class="Symbol">:</a> <a id="5728" class="Symbol">{</a><a id="5729" href="Cubical.Foundations.HLevels.html#5729" class="Bound">ℓ</a> <a id="5731" class="Symbol">:</a> <a id="5733" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5738" class="Symbol">}</a> <a id="5740" class="Symbol">{</a><a id="5741" href="Cubical.Foundations.HLevels.html#5741" class="Bound">A</a> <a id="5743" href="Cubical.Foundations.HLevels.html#5743" class="Bound">B</a> <a id="5745" class="Symbol">:</a> <a id="5747" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5752" href="Cubical.Foundations.HLevels.html#5729" class="Bound">ℓ</a><a id="5753" class="Symbol">}</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="Cubical.Foundations.HLevels.html#5741" class="Bound">A</a> <a id="5759" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5761" href="Cubical.Foundations.HLevels.html#5743" class="Bound">B</a> <a id="5763" class="Symbol">→</a> <a id="5765" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5773" href="Cubical.Foundations.HLevels.html#5743" class="Bound">B</a> <a id="5775" class="Symbol">→</a> <a id="5777" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5785" href="Cubical.Foundations.HLevels.html#5741" class="Bound">A</a>
<a id="5787" href="Cubical.Foundations.HLevels.html#5705" class="Function">≡-to-isContr→isContr</a> <a id="5808" class="Symbol">=</a> <a id="5810" href="Cubical.Foundations.HLevels.html#5534" class="Function">≡-to-isOfHLevel→isOfHLevel</a> <a id="5837" class="Symbol">{</a><a id="5838" class="Argument">n</a> <a id="5840" class="Symbol">=</a> <a id="5842" class="Number">0</a><a id="5843" class="Symbol">}</a>

<a id="≡-from-isContr→isContr"></a><a id="5846" href="Cubical.Foundations.HLevels.html#5846" class="Function">≡-from-isContr→isContr</a> <a id="5869" class="Symbol">:</a> <a id="5871" class="Symbol">{</a><a id="5872" href="Cubical.Foundations.HLevels.html#5872" class="Bound">ℓ</a> <a id="5874" class="Symbol">:</a> <a id="5876" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5881" class="Symbol">}</a> <a id="5883" class="Symbol">{</a><a id="5884" href="Cubical.Foundations.HLevels.html#5884" class="Bound">A</a> <a id="5886" href="Cubical.Foundations.HLevels.html#5886" class="Bound">B</a> <a id="5888" class="Symbol">:</a> <a id="5890" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5895" href="Cubical.Foundations.HLevels.html#5872" class="Bound">ℓ</a><a id="5896" class="Symbol">}</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Cubical.Foundations.HLevels.html#5884" class="Bound">A</a> <a id="5902" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5904" href="Cubical.Foundations.HLevels.html#5886" class="Bound">B</a> <a id="5906" class="Symbol">→</a> <a id="5908" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5916" href="Cubical.Foundations.HLevels.html#5884" class="Bound">A</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5928" href="Cubical.Foundations.HLevels.html#5886" class="Bound">B</a>
<a id="5930" href="Cubical.Foundations.HLevels.html#5846" class="Function">≡-from-isContr→isContr</a> <a id="5953" class="Symbol">=</a> <a id="5955" href="Cubical.Foundations.HLevels.html#5360" class="Function">≡-from-isOfHLevel→isOfHLevel</a> <a id="5984" class="Symbol">{</a><a id="5985" class="Argument">n</a> <a id="5987" class="Symbol">=</a> <a id="5989" class="Number">0</a><a id="5990" class="Symbol">}</a>

<a id="≡-to-isProp→isProp"></a><a id="5993" href="Cubical.Foundations.HLevels.html#5993" class="Function">≡-to-isProp→isProp</a> <a id="6012" class="Symbol">:</a> <a id="6014" class="Symbol">{</a><a id="6015" href="Cubical.Foundations.HLevels.html#6015" class="Bound">ℓ</a> <a id="6017" class="Symbol">:</a> <a id="6019" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6024" class="Symbol">}</a> <a id="6026" class="Symbol">{</a><a id="6027" href="Cubical.Foundations.HLevels.html#6027" class="Bound">A</a> <a id="6029" href="Cubical.Foundations.HLevels.html#6029" class="Bound">B</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6038" href="Cubical.Foundations.HLevels.html#6015" class="Bound">ℓ</a><a id="6039" class="Symbol">}</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="Cubical.Foundations.HLevels.html#6027" class="Bound">A</a> <a id="6045" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6047" href="Cubical.Foundations.HLevels.html#6029" class="Bound">B</a> <a id="6049" class="Symbol">→</a> <a id="6051" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6058" href="Cubical.Foundations.HLevels.html#6029" class="Bound">B</a> <a id="6060" class="Symbol">→</a> <a id="6062" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6069" href="Cubical.Foundations.HLevels.html#6027" class="Bound">A</a>
<a id="6071" href="Cubical.Foundations.HLevels.html#5993" class="Function">≡-to-isProp→isProp</a> <a id="6090" class="Symbol">=</a> <a id="6092" href="Cubical.Foundations.HLevels.html#5534" class="Function">≡-to-isOfHLevel→isOfHLevel</a> <a id="6119" class="Symbol">{</a><a id="6120" class="Argument">n</a> <a id="6122" class="Symbol">=</a> <a id="6124" class="Number">1</a><a id="6125" class="Symbol">}</a>

<a id="≡-from-isProp→isProp"></a><a id="6128" href="Cubical.Foundations.HLevels.html#6128" class="Function">≡-from-isProp→isProp</a> <a id="6149" class="Symbol">:</a> <a id="6151" class="Symbol">{</a><a id="6152" href="Cubical.Foundations.HLevels.html#6152" class="Bound">ℓ</a> <a id="6154" class="Symbol">:</a> <a id="6156" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6161" class="Symbol">}</a> <a id="6163" class="Symbol">{</a><a id="6164" href="Cubical.Foundations.HLevels.html#6164" class="Bound">A</a> <a id="6166" href="Cubical.Foundations.HLevels.html#6166" class="Bound">B</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6175" href="Cubical.Foundations.HLevels.html#6152" class="Bound">ℓ</a><a id="6176" class="Symbol">}</a> <a id="6178" class="Symbol">→</a> <a id="6180" href="Cubical.Foundations.HLevels.html#6164" class="Bound">A</a> <a id="6182" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6184" href="Cubical.Foundations.HLevels.html#6166" class="Bound">B</a> <a id="6186" class="Symbol">→</a> <a id="6188" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6195" href="Cubical.Foundations.HLevels.html#6164" class="Bound">A</a> <a id="6197" class="Symbol">→</a> <a id="6199" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6206" href="Cubical.Foundations.HLevels.html#6166" class="Bound">B</a>
<a id="6208" href="Cubical.Foundations.HLevels.html#6128" class="Function">≡-from-isProp→isProp</a> <a id="6229" class="Symbol">=</a> <a id="6231" href="Cubical.Foundations.HLevels.html#5360" class="Function">≡-from-isOfHLevel→isOfHLevel</a> <a id="6260" class="Symbol">{</a><a id="6261" class="Argument">n</a> <a id="6263" class="Symbol">=</a> <a id="6265" class="Number">1</a><a id="6266" class="Symbol">}</a>

<a id="≡-to-isSet→isSet"></a><a id="6269" href="Cubical.Foundations.HLevels.html#6269" class="Function">≡-to-isSet→isSet</a> <a id="6286" class="Symbol">:</a> <a id="6288" class="Symbol">{</a><a id="6289" href="Cubical.Foundations.HLevels.html#6289" class="Bound">ℓ</a> <a id="6291" class="Symbol">:</a> <a id="6293" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6298" class="Symbol">}</a> <a id="6300" class="Symbol">{</a><a id="6301" href="Cubical.Foundations.HLevels.html#6301" class="Bound">A</a> <a id="6303" href="Cubical.Foundations.HLevels.html#6303" class="Bound">B</a> <a id="6305" class="Symbol">:</a> <a id="6307" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6312" href="Cubical.Foundations.HLevels.html#6289" class="Bound">ℓ</a><a id="6313" class="Symbol">}</a> <a id="6315" class="Symbol">→</a> <a id="6317" href="Cubical.Foundations.HLevels.html#6301" class="Bound">A</a> <a id="6319" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6321" href="Cubical.Foundations.HLevels.html#6303" class="Bound">B</a> <a id="6323" class="Symbol">→</a> <a id="6325" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6331" href="Cubical.Foundations.HLevels.html#6303" class="Bound">B</a> <a id="6333" class="Symbol">→</a> <a id="6335" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6341" href="Cubical.Foundations.HLevels.html#6301" class="Bound">A</a>
<a id="6343" href="Cubical.Foundations.HLevels.html#6269" class="Function">≡-to-isSet→isSet</a> <a id="6360" class="Symbol">=</a> <a id="6362" href="Cubical.Foundations.HLevels.html#5534" class="Function">≡-to-isOfHLevel→isOfHLevel</a> <a id="6389" class="Symbol">{</a><a id="6390" class="Argument">n</a> <a id="6392" class="Symbol">=</a> <a id="6394" class="Number">2</a><a id="6395" class="Symbol">}</a>

<a id="≡-from-isSet→isSet"></a><a id="6398" href="Cubical.Foundations.HLevels.html#6398" class="Function">≡-from-isSet→isSet</a> <a id="6417" class="Symbol">:</a> <a id="6419" class="Symbol">{</a><a id="6420" href="Cubical.Foundations.HLevels.html#6420" class="Bound">ℓ</a> <a id="6422" class="Symbol">:</a> <a id="6424" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6429" class="Symbol">}</a> <a id="6431" class="Symbol">{</a><a id="6432" href="Cubical.Foundations.HLevels.html#6432" class="Bound">A</a> <a id="6434" href="Cubical.Foundations.HLevels.html#6434" class="Bound">B</a> <a id="6436" class="Symbol">:</a> <a id="6438" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6443" href="Cubical.Foundations.HLevels.html#6420" class="Bound">ℓ</a><a id="6444" class="Symbol">}</a> <a id="6446" class="Symbol">→</a> <a id="6448" href="Cubical.Foundations.HLevels.html#6432" class="Bound">A</a> <a id="6450" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6452" href="Cubical.Foundations.HLevels.html#6434" class="Bound">B</a> <a id="6454" class="Symbol">→</a> <a id="6456" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6462" href="Cubical.Foundations.HLevels.html#6432" class="Bound">A</a> <a id="6464" class="Symbol">→</a> <a id="6466" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6472" href="Cubical.Foundations.HLevels.html#6434" class="Bound">B</a>
<a id="6474" href="Cubical.Foundations.HLevels.html#6398" class="Function">≡-from-isSet→isSet</a> <a id="6493" class="Symbol">=</a> <a id="6495" href="Cubical.Foundations.HLevels.html#5360" class="Function">≡-from-isOfHLevel→isOfHLevel</a> <a id="6524" class="Symbol">{</a><a id="6525" class="Argument">n</a> <a id="6527" class="Symbol">=</a> <a id="6529" class="Number">2</a><a id="6530" class="Symbol">}</a>



<a id="6535" class="Comment">-- hlevels are preserved by retracts (and consequently equivalences)</a>

<a id="isContrRetract"></a><a id="6605" href="Cubical.Foundations.HLevels.html#6605" class="Function">isContrRetract</a>
  <a id="6622" class="Symbol">:</a> <a id="6624" class="Symbol">∀</a> <a id="6626" class="Symbol">{</a><a id="6627" href="Cubical.Foundations.HLevels.html#6627" class="Bound">B</a> <a id="6629" class="Symbol">:</a> <a id="6631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6636" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="6637" class="Symbol">}</a>
  <a id="6641" class="Symbol">→</a> <a id="6643" class="Symbol">(</a><a id="6644" href="Cubical.Foundations.HLevels.html#6644" class="Bound">f</a> <a id="6646" class="Symbol">:</a> <a id="6648" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="Cubical.Foundations.HLevels.html#6627" class="Bound">B</a><a id="6653" class="Symbol">)</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Cubical.Foundations.HLevels.html#6656" class="Bound">g</a> <a id="6658" class="Symbol">:</a> <a id="6660" href="Cubical.Foundations.HLevels.html#6627" class="Bound">B</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6665" class="Symbol">)</a>
  <a id="6669" class="Symbol">→</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Cubical.Foundations.HLevels.html#6672" class="Bound">h</a> <a id="6674" class="Symbol">:</a> <a id="6676" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="6684" href="Cubical.Foundations.HLevels.html#6644" class="Bound">f</a> <a id="6686" href="Cubical.Foundations.HLevels.html#6656" class="Bound">g</a><a id="6687" class="Symbol">)</a>
  <a id="6691" class="Symbol">→</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Cubical.Foundations.HLevels.html#6694" class="Bound">v</a> <a id="6696" class="Symbol">:</a> <a id="6698" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6706" href="Cubical.Foundations.HLevels.html#6627" class="Bound">B</a><a id="6707" class="Symbol">)</a> <a id="6709" class="Symbol">→</a> <a id="6711" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6719" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="6721" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6725" class="Symbol">(</a><a id="6726" href="Cubical.Foundations.HLevels.html#6605" class="Function">isContrRetract</a> <a id="6741" href="Cubical.Foundations.HLevels.html#6741" class="Bound">f</a> <a id="6743" href="Cubical.Foundations.HLevels.html#6743" class="Bound">g</a> <a id="6745" href="Cubical.Foundations.HLevels.html#6745" class="Bound">h</a> <a id="6747" class="Symbol">(</a><a id="6748" href="Cubical.Foundations.HLevels.html#6748" class="Bound">b</a> <a id="6750" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6752" href="Cubical.Foundations.HLevels.html#6752" class="Bound">p</a><a id="6753" class="Symbol">))</a> <a id="6756" class="Symbol">=</a> <a id="6758" href="Cubical.Foundations.HLevels.html#6743" class="Bound">g</a> <a id="6760" href="Cubical.Foundations.HLevels.html#6748" class="Bound">b</a>
<a id="6762" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Foundations.HLevels.html#6605" class="Function">isContrRetract</a> <a id="6782" href="Cubical.Foundations.HLevels.html#6782" class="Bound">f</a> <a id="6784" href="Cubical.Foundations.HLevels.html#6784" class="Bound">g</a> <a id="6786" href="Cubical.Foundations.HLevels.html#6786" class="Bound">h</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Cubical.Foundations.HLevels.html#6789" class="Bound">b</a> <a id="6791" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6793" href="Cubical.Foundations.HLevels.html#6793" class="Bound">p</a><a id="6794" class="Symbol">))</a> <a id="6797" href="Cubical.Foundations.HLevels.html#6797" class="Bound">x</a> <a id="6799" class="Symbol">=</a> <a id="6801" class="Symbol">(</a><a id="6802" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6807" href="Cubical.Foundations.HLevels.html#6784" class="Bound">g</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Cubical.Foundations.HLevels.html#6793" class="Bound">p</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Cubical.Foundations.HLevels.html#6782" class="Bound">f</a> <a id="6815" href="Cubical.Foundations.HLevels.html#6797" class="Bound">x</a><a id="6816" class="Symbol">)))</a> <a id="6820" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Cubical.Foundations.HLevels.html#6786" class="Bound">h</a> <a id="6825" href="Cubical.Foundations.HLevels.html#6797" class="Bound">x</a><a id="6826" class="Symbol">)</a>

<a id="isPropRetract"></a><a id="6829" href="Cubical.Foundations.HLevels.html#6829" class="Function">isPropRetract</a>
  <a id="6845" class="Symbol">:</a> <a id="6847" class="Symbol">{</a><a id="6848" href="Cubical.Foundations.HLevels.html#6848" class="Bound">B</a> <a id="6850" class="Symbol">:</a> <a id="6852" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6857" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="6858" class="Symbol">}</a>
  <a id="6862" class="Symbol">(</a><a id="6863" href="Cubical.Foundations.HLevels.html#6863" class="Bound">f</a> <a id="6865" class="Symbol">:</a> <a id="6867" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="6869" class="Symbol">→</a> <a id="6871" href="Cubical.Foundations.HLevels.html#6848" class="Bound">B</a><a id="6872" class="Symbol">)</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Cubical.Foundations.HLevels.html#6875" class="Bound">g</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Cubical.Foundations.HLevels.html#6848" class="Bound">B</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6884" class="Symbol">)</a>
  <a id="6888" class="Symbol">(</a><a id="6889" href="Cubical.Foundations.HLevels.html#6889" class="Bound">h</a> <a id="6891" class="Symbol">:</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Cubical.Foundations.HLevels.html#6894" class="Bound">x</a> <a id="6896" class="Symbol">:</a> <a id="6898" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="6899" class="Symbol">)</a> <a id="6901" class="Symbol">→</a> <a id="6903" href="Cubical.Foundations.HLevels.html#6875" class="Bound">g</a> <a id="6905" class="Symbol">(</a><a id="6906" href="Cubical.Foundations.HLevels.html#6863" class="Bound">f</a> <a id="6908" href="Cubical.Foundations.HLevels.html#6894" class="Bound">x</a><a id="6909" class="Symbol">)</a> <a id="6911" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6913" href="Cubical.Foundations.HLevels.html#6894" class="Bound">x</a><a id="6914" class="Symbol">)</a>
  <a id="6918" class="Symbol">→</a> <a id="6920" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6927" href="Cubical.Foundations.HLevels.html#6848" class="Bound">B</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6938" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="6940" href="Cubical.Foundations.HLevels.html#6829" class="Function">isPropRetract</a> <a id="6954" href="Cubical.Foundations.HLevels.html#6954" class="Bound">f</a> <a id="6956" href="Cubical.Foundations.HLevels.html#6956" class="Bound">g</a> <a id="6958" href="Cubical.Foundations.HLevels.html#6958" class="Bound">h</a> <a id="6960" href="Cubical.Foundations.HLevels.html#6960" class="Bound">p</a> <a id="6962" href="Cubical.Foundations.HLevels.html#6962" class="Bound">x</a> <a id="6964" href="Cubical.Foundations.HLevels.html#6964" class="Bound">y</a> <a id="6966" href="Cubical.Foundations.HLevels.html#6966" class="Bound">i</a> <a id="6968" class="Symbol">=</a>
  <a id="6972" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="6982" class="Symbol">(λ</a> <a id="6985" href="Cubical.Foundations.HLevels.html#6985" class="Bound">j</a> <a id="6987" class="Symbol">→</a> <a id="6989" class="Symbol">λ</a>
      <a id="6997" class="Symbol">{</a> <a id="6999" class="Symbol">(</a><a id="7000" href="Cubical.Foundations.HLevels.html#6966" class="Bound">i</a> <a id="7002" class="Symbol">=</a> <a id="7004" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7006" class="Symbol">)</a> <a id="7008" class="Symbol">→</a> <a id="7010" href="Cubical.Foundations.HLevels.html#6958" class="Bound">h</a> <a id="7012" href="Cubical.Foundations.HLevels.html#6962" class="Bound">x</a> <a id="7014" href="Cubical.Foundations.HLevels.html#6985" class="Bound">j</a>
      <a id="7022" class="Symbol">;</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Cubical.Foundations.HLevels.html#6966" class="Bound">i</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7031" class="Symbol">)</a> <a id="7033" class="Symbol">→</a> <a id="7035" href="Cubical.Foundations.HLevels.html#6958" class="Bound">h</a> <a id="7037" href="Cubical.Foundations.HLevels.html#6964" class="Bound">y</a> <a id="7039" href="Cubical.Foundations.HLevels.html#6985" class="Bound">j</a><a id="7040" class="Symbol">})</a>
    <a id="7047" class="Symbol">(</a><a id="7048" href="Cubical.Foundations.HLevels.html#6956" class="Bound">g</a> <a id="7050" class="Symbol">(</a><a id="7051" href="Cubical.Foundations.HLevels.html#6960" class="Bound">p</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Cubical.Foundations.HLevels.html#6954" class="Bound">f</a> <a id="7056" href="Cubical.Foundations.HLevels.html#6962" class="Bound">x</a><a id="7057" class="Symbol">)</a> <a id="7059" class="Symbol">(</a><a id="7060" href="Cubical.Foundations.HLevels.html#6954" class="Bound">f</a> <a id="7062" href="Cubical.Foundations.HLevels.html#6964" class="Bound">y</a><a id="7063" class="Symbol">)</a> <a id="7065" href="Cubical.Foundations.HLevels.html#6966" class="Bound">i</a><a id="7066" class="Symbol">))</a>

<a id="isSetRetract"></a><a id="7070" href="Cubical.Foundations.HLevels.html#7070" class="Function">isSetRetract</a>
  <a id="7085" class="Symbol">:</a> <a id="7087" class="Symbol">{</a><a id="7088" href="Cubical.Foundations.HLevels.html#7088" class="Bound">B</a> <a id="7090" class="Symbol">:</a> <a id="7092" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7097" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="7098" class="Symbol">}</a>
  <a id="7102" class="Symbol">(</a><a id="7103" href="Cubical.Foundations.HLevels.html#7103" class="Bound">f</a> <a id="7105" class="Symbol">:</a> <a id="7107" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="7109" class="Symbol">→</a> <a id="7111" href="Cubical.Foundations.HLevels.html#7088" class="Bound">B</a><a id="7112" class="Symbol">)</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Cubical.Foundations.HLevels.html#7115" class="Bound">g</a> <a id="7117" class="Symbol">:</a> <a id="7119" href="Cubical.Foundations.HLevels.html#7088" class="Bound">B</a> <a id="7121" class="Symbol">→</a> <a id="7123" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7124" class="Symbol">)</a>
  <a id="7128" class="Symbol">(</a><a id="7129" href="Cubical.Foundations.HLevels.html#7129" class="Bound">h</a> <a id="7131" class="Symbol">:</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Cubical.Foundations.HLevels.html#7134" class="Bound">x</a> <a id="7136" class="Symbol">:</a> <a id="7138" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7139" class="Symbol">)</a> <a id="7141" class="Symbol">→</a> <a id="7143" href="Cubical.Foundations.HLevels.html#7115" class="Bound">g</a> <a id="7145" class="Symbol">(</a><a id="7146" href="Cubical.Foundations.HLevels.html#7103" class="Bound">f</a> <a id="7148" href="Cubical.Foundations.HLevels.html#7134" class="Bound">x</a><a id="7149" class="Symbol">)</a> <a id="7151" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7153" href="Cubical.Foundations.HLevels.html#7134" class="Bound">x</a><a id="7154" class="Symbol">)</a>
  <a id="7158" class="Symbol">→</a> <a id="7160" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7166" href="Cubical.Foundations.HLevels.html#7088" class="Bound">B</a> <a id="7168" class="Symbol">→</a> <a id="7170" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7176" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="7178" href="Cubical.Foundations.HLevels.html#7070" class="Function">isSetRetract</a> <a id="7191" href="Cubical.Foundations.HLevels.html#7191" class="Bound">f</a> <a id="7193" href="Cubical.Foundations.HLevels.html#7193" class="Bound">g</a> <a id="7195" href="Cubical.Foundations.HLevels.html#7195" class="Bound">h</a> <a id="7197" href="Cubical.Foundations.HLevels.html#7197" class="Bound">set</a> <a id="7201" href="Cubical.Foundations.HLevels.html#7201" class="Bound">x</a> <a id="7203" href="Cubical.Foundations.HLevels.html#7203" class="Bound">y</a> <a id="7205" href="Cubical.Foundations.HLevels.html#7205" class="Bound">p</a> <a id="7207" href="Cubical.Foundations.HLevels.html#7207" class="Bound">q</a> <a id="7209" href="Cubical.Foundations.HLevels.html#7209" class="Bound">i</a> <a id="7211" href="Cubical.Foundations.HLevels.html#7211" class="Bound">j</a> <a id="7213" class="Symbol">=</a>
  <a id="7217" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="7223" class="Symbol">(λ</a> <a id="7226" href="Cubical.Foundations.HLevels.html#7226" class="Bound">k</a> <a id="7228" class="Symbol">→</a> <a id="7230" class="Symbol">λ</a> <a id="7232" class="Symbol">{</a> <a id="7234" class="Symbol">(</a><a id="7235" href="Cubical.Foundations.HLevels.html#7209" class="Bound">i</a> <a id="7237" class="Symbol">=</a> <a id="7239" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7241" class="Symbol">)</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Cubical.Foundations.HLevels.html#7195" class="Bound">h</a> <a id="7247" class="Symbol">(</a><a id="7248" href="Cubical.Foundations.HLevels.html#7205" class="Bound">p</a> <a id="7250" href="Cubical.Foundations.HLevels.html#7211" class="Bound">j</a><a id="7251" class="Symbol">)</a> <a id="7253" href="Cubical.Foundations.HLevels.html#7226" class="Bound">k</a>
                 <a id="7272" class="Symbol">;</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Cubical.Foundations.HLevels.html#7209" class="Bound">i</a> <a id="7277" class="Symbol">=</a> <a id="7279" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7281" class="Symbol">)</a> <a id="7283" class="Symbol">→</a> <a id="7285" href="Cubical.Foundations.HLevels.html#7195" class="Bound">h</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Cubical.Foundations.HLevels.html#7207" class="Bound">q</a> <a id="7290" href="Cubical.Foundations.HLevels.html#7211" class="Bound">j</a><a id="7291" class="Symbol">)</a> <a id="7293" href="Cubical.Foundations.HLevels.html#7226" class="Bound">k</a>
                 <a id="7312" class="Symbol">;</a> <a id="7314" class="Symbol">(</a><a id="7315" href="Cubical.Foundations.HLevels.html#7211" class="Bound">j</a> <a id="7317" class="Symbol">=</a> <a id="7319" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7321" class="Symbol">)</a> <a id="7323" class="Symbol">→</a> <a id="7325" href="Cubical.Foundations.HLevels.html#7195" class="Bound">h</a> <a id="7327" href="Cubical.Foundations.HLevels.html#7201" class="Bound">x</a> <a id="7329" href="Cubical.Foundations.HLevels.html#7226" class="Bound">k</a>
                 <a id="7348" class="Symbol">;</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Cubical.Foundations.HLevels.html#7211" class="Bound">j</a> <a id="7353" class="Symbol">=</a> <a id="7355" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7357" class="Symbol">)</a> <a id="7359" class="Symbol">→</a> <a id="7361" href="Cubical.Foundations.HLevels.html#7195" class="Bound">h</a> <a id="7363" href="Cubical.Foundations.HLevels.html#7203" class="Bound">y</a> <a id="7365" href="Cubical.Foundations.HLevels.html#7226" class="Bound">k</a><a id="7366" class="Symbol">})</a>
        <a id="7377" class="Symbol">(</a><a id="7378" href="Cubical.Foundations.HLevels.html#7193" class="Bound">g</a> <a id="7380" class="Symbol">(</a><a id="7381" href="Cubical.Foundations.HLevels.html#7197" class="Bound">set</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Cubical.Foundations.HLevels.html#7191" class="Bound">f</a> <a id="7388" href="Cubical.Foundations.HLevels.html#7201" class="Bound">x</a><a id="7389" class="Symbol">)</a> <a id="7391" class="Symbol">(</a><a id="7392" href="Cubical.Foundations.HLevels.html#7191" class="Bound">f</a> <a id="7394" href="Cubical.Foundations.HLevels.html#7203" class="Bound">y</a><a id="7395" class="Symbol">)</a>
                <a id="7413" class="Symbol">(</a><a id="7414" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7419" href="Cubical.Foundations.HLevels.html#7191" class="Bound">f</a> <a id="7421" href="Cubical.Foundations.HLevels.html#7205" class="Bound">p</a><a id="7422" class="Symbol">)</a> <a id="7424" class="Symbol">(</a><a id="7425" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7430" href="Cubical.Foundations.HLevels.html#7191" class="Bound">f</a> <a id="7432" href="Cubical.Foundations.HLevels.html#7207" class="Bound">q</a><a id="7433" class="Symbol">)</a> <a id="7435" href="Cubical.Foundations.HLevels.html#7209" class="Bound">i</a> <a id="7437" href="Cubical.Foundations.HLevels.html#7211" class="Bound">j</a><a id="7438" class="Symbol">))</a>

<a id="isGroupoidRetract"></a><a id="7442" href="Cubical.Foundations.HLevels.html#7442" class="Function">isGroupoidRetract</a>
  <a id="7462" class="Symbol">:</a> <a id="7464" class="Symbol">{</a><a id="7465" href="Cubical.Foundations.HLevels.html#7465" class="Bound">B</a> <a id="7467" class="Symbol">:</a> <a id="7469" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7474" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="7475" class="Symbol">}</a>
  <a id="7479" class="Symbol">(</a><a id="7480" href="Cubical.Foundations.HLevels.html#7480" class="Bound">f</a> <a id="7482" class="Symbol">:</a> <a id="7484" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="7486" class="Symbol">→</a> <a id="7488" href="Cubical.Foundations.HLevels.html#7465" class="Bound">B</a><a id="7489" class="Symbol">)</a> <a id="7491" class="Symbol">(</a><a id="7492" href="Cubical.Foundations.HLevels.html#7492" class="Bound">g</a> <a id="7494" class="Symbol">:</a> <a id="7496" href="Cubical.Foundations.HLevels.html#7465" class="Bound">B</a> <a id="7498" class="Symbol">→</a> <a id="7500" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7501" class="Symbol">)</a>
  <a id="7505" class="Symbol">(</a><a id="7506" href="Cubical.Foundations.HLevels.html#7506" class="Bound">h</a> <a id="7508" class="Symbol">:</a> <a id="7510" class="Symbol">(</a><a id="7511" href="Cubical.Foundations.HLevels.html#7511" class="Bound">x</a> <a id="7513" class="Symbol">:</a> <a id="7515" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="7516" class="Symbol">)</a> <a id="7518" class="Symbol">→</a> <a id="7520" href="Cubical.Foundations.HLevels.html#7492" class="Bound">g</a> <a id="7522" class="Symbol">(</a><a id="7523" href="Cubical.Foundations.HLevels.html#7480" class="Bound">f</a> <a id="7525" href="Cubical.Foundations.HLevels.html#7511" class="Bound">x</a><a id="7526" class="Symbol">)</a> <a id="7528" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7530" href="Cubical.Foundations.HLevels.html#7511" class="Bound">x</a><a id="7531" class="Symbol">)</a>
  <a id="7535" class="Symbol">→</a> <a id="7537" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="7548" href="Cubical.Foundations.HLevels.html#7465" class="Bound">B</a> <a id="7550" class="Symbol">→</a> <a id="7552" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="7563" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="7565" href="Cubical.Foundations.HLevels.html#7442" class="Function">isGroupoidRetract</a> <a id="7583" href="Cubical.Foundations.HLevels.html#7583" class="Bound">f</a> <a id="7585" href="Cubical.Foundations.HLevels.html#7585" class="Bound">g</a> <a id="7587" href="Cubical.Foundations.HLevels.html#7587" class="Bound">h</a> <a id="7589" href="Cubical.Foundations.HLevels.html#7589" class="Bound">grp</a> <a id="7593" href="Cubical.Foundations.HLevels.html#7593" class="Bound">x</a> <a id="7595" href="Cubical.Foundations.HLevels.html#7595" class="Bound">y</a> <a id="7597" href="Cubical.Foundations.HLevels.html#7597" class="Bound">p</a> <a id="7599" href="Cubical.Foundations.HLevels.html#7599" class="Bound">q</a> <a id="7601" href="Cubical.Foundations.HLevels.html#7601" class="Bound">P</a> <a id="7603" href="Cubical.Foundations.HLevels.html#7603" class="Bound">Q</a> <a id="7605" href="Cubical.Foundations.HLevels.html#7605" class="Bound">i</a> <a id="7607" href="Cubical.Foundations.HLevels.html#7607" class="Bound">j</a> <a id="7609" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a> <a id="7611" class="Symbol">=</a>
  <a id="7615" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="7621" class="Symbol">((λ</a> <a id="7625" href="Cubical.Foundations.HLevels.html#7625" class="Bound">l</a> <a id="7627" class="Symbol">→</a> <a id="7629" class="Symbol">λ</a> <a id="7631" class="Symbol">{</a> <a id="7633" class="Symbol">(</a><a id="7634" href="Cubical.Foundations.HLevels.html#7605" class="Bound">i</a> <a id="7636" class="Symbol">=</a> <a id="7638" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7640" class="Symbol">)</a> <a id="7642" class="Symbol">→</a> <a id="7644" href="Cubical.Foundations.HLevels.html#7587" class="Bound">h</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Cubical.Foundations.HLevels.html#7601" class="Bound">P</a> <a id="7649" href="Cubical.Foundations.HLevels.html#7607" class="Bound">j</a> <a id="7651" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a><a id="7652" class="Symbol">)</a> <a id="7654" href="Cubical.Foundations.HLevels.html#7625" class="Bound">l</a>
                  <a id="7674" class="Symbol">;</a> <a id="7676" class="Symbol">(</a><a id="7677" href="Cubical.Foundations.HLevels.html#7605" class="Bound">i</a> <a id="7679" class="Symbol">=</a> <a id="7681" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7683" class="Symbol">)</a> <a id="7685" class="Symbol">→</a> <a id="7687" href="Cubical.Foundations.HLevels.html#7587" class="Bound">h</a> <a id="7689" class="Symbol">(</a><a id="7690" href="Cubical.Foundations.HLevels.html#7603" class="Bound">Q</a> <a id="7692" href="Cubical.Foundations.HLevels.html#7607" class="Bound">j</a> <a id="7694" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a><a id="7695" class="Symbol">)</a> <a id="7697" href="Cubical.Foundations.HLevels.html#7625" class="Bound">l</a>
                  <a id="7717" class="Symbol">;</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Cubical.Foundations.HLevels.html#7607" class="Bound">j</a> <a id="7722" class="Symbol">=</a> <a id="7724" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7726" class="Symbol">)</a> <a id="7728" class="Symbol">→</a> <a id="7730" href="Cubical.Foundations.HLevels.html#7587" class="Bound">h</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Cubical.Foundations.HLevels.html#7597" class="Bound">p</a> <a id="7735" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a><a id="7736" class="Symbol">)</a> <a id="7738" href="Cubical.Foundations.HLevels.html#7625" class="Bound">l</a>
                  <a id="7758" class="Symbol">;</a> <a id="7760" class="Symbol">(</a><a id="7761" href="Cubical.Foundations.HLevels.html#7607" class="Bound">j</a> <a id="7763" class="Symbol">=</a> <a id="7765" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7767" class="Symbol">)</a> <a id="7769" class="Symbol">→</a> <a id="7771" href="Cubical.Foundations.HLevels.html#7587" class="Bound">h</a> <a id="7773" class="Symbol">(</a><a id="7774" href="Cubical.Foundations.HLevels.html#7599" class="Bound">q</a> <a id="7776" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a><a id="7777" class="Symbol">)</a> <a id="7779" href="Cubical.Foundations.HLevels.html#7625" class="Bound">l</a>
                  <a id="7799" class="Symbol">;</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a> <a id="7804" class="Symbol">=</a> <a id="7806" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7808" class="Symbol">)</a> <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.Foundations.HLevels.html#7587" class="Bound">h</a> <a id="7814" href="Cubical.Foundations.HLevels.html#7593" class="Bound">x</a> <a id="7816" href="Cubical.Foundations.HLevels.html#7625" class="Bound">l</a>
                  <a id="7836" class="Symbol">;</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7845" class="Symbol">)</a> <a id="7847" class="Symbol">→</a> <a id="7849" href="Cubical.Foundations.HLevels.html#7587" class="Bound">h</a> <a id="7851" href="Cubical.Foundations.HLevels.html#7595" class="Bound">y</a> <a id="7853" href="Cubical.Foundations.HLevels.html#7625" class="Bound">l</a><a id="7854" class="Symbol">}))</a>
       <a id="7865" class="Symbol">(</a><a id="7866" href="Cubical.Foundations.HLevels.html#7585" class="Bound">g</a> <a id="7868" class="Symbol">(</a><a id="7869" href="Cubical.Foundations.HLevels.html#7589" class="Bound">grp</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Cubical.Foundations.HLevels.html#7583" class="Bound">f</a> <a id="7876" href="Cubical.Foundations.HLevels.html#7593" class="Bound">x</a><a id="7877" class="Symbol">)</a> <a id="7879" class="Symbol">(</a><a id="7880" href="Cubical.Foundations.HLevels.html#7583" class="Bound">f</a> <a id="7882" href="Cubical.Foundations.HLevels.html#7595" class="Bound">y</a><a id="7883" class="Symbol">)</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7891" href="Cubical.Foundations.HLevels.html#7583" class="Bound">f</a> <a id="7893" href="Cubical.Foundations.HLevels.html#7597" class="Bound">p</a><a id="7894" class="Symbol">)</a> <a id="7896" class="Symbol">(</a><a id="7897" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7902" href="Cubical.Foundations.HLevels.html#7583" class="Bound">f</a> <a id="7904" href="Cubical.Foundations.HLevels.html#7599" class="Bound">q</a><a id="7905" class="Symbol">)</a>
                           <a id="7934" class="Symbol">(</a><a id="7935" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7946" href="Cubical.Foundations.HLevels.html#7583" class="Bound">f</a><a id="7947" class="Symbol">)</a> <a id="7949" href="Cubical.Foundations.HLevels.html#7601" class="Bound">P</a><a id="7950" class="Symbol">)</a> <a id="7952" class="Symbol">(</a><a id="7953" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7958" class="Symbol">(</a><a id="7959" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7964" href="Cubical.Foundations.HLevels.html#7583" class="Bound">f</a><a id="7965" class="Symbol">)</a> <a id="7967" href="Cubical.Foundations.HLevels.html#7603" class="Bound">Q</a><a id="7968" class="Symbol">)</a> <a id="7970" href="Cubical.Foundations.HLevels.html#7605" class="Bound">i</a> <a id="7972" href="Cubical.Foundations.HLevels.html#7607" class="Bound">j</a> <a id="7974" href="Cubical.Foundations.HLevels.html#7609" class="Bound">k</a><a id="7975" class="Symbol">))</a>

<a id="is2GroupoidRetract"></a><a id="7979" href="Cubical.Foundations.HLevels.html#7979" class="Function">is2GroupoidRetract</a>
  <a id="8000" class="Symbol">:</a> <a id="8002" class="Symbol">{</a><a id="8003" href="Cubical.Foundations.HLevels.html#8003" class="Bound">B</a> <a id="8005" class="Symbol">:</a> <a id="8007" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8012" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="8013" class="Symbol">}</a>
  <a id="8017" class="Symbol">(</a><a id="8018" href="Cubical.Foundations.HLevels.html#8018" class="Bound">f</a> <a id="8020" class="Symbol">:</a> <a id="8022" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="8024" class="Symbol">→</a> <a id="8026" href="Cubical.Foundations.HLevels.html#8003" class="Bound">B</a><a id="8027" class="Symbol">)</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Cubical.Foundations.HLevels.html#8030" class="Bound">g</a> <a id="8032" class="Symbol">:</a> <a id="8034" href="Cubical.Foundations.HLevels.html#8003" class="Bound">B</a> <a id="8036" class="Symbol">→</a> <a id="8038" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="8039" class="Symbol">)</a>
  <a id="8043" class="Symbol">(</a><a id="8044" href="Cubical.Foundations.HLevels.html#8044" class="Bound">h</a> <a id="8046" class="Symbol">:</a> <a id="8048" class="Symbol">(</a><a id="8049" href="Cubical.Foundations.HLevels.html#8049" class="Bound">x</a> <a id="8051" class="Symbol">:</a> <a id="8053" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="8054" class="Symbol">)</a> <a id="8056" class="Symbol">→</a> <a id="8058" href="Cubical.Foundations.HLevels.html#8030" class="Bound">g</a> <a id="8060" class="Symbol">(</a><a id="8061" href="Cubical.Foundations.HLevels.html#8018" class="Bound">f</a> <a id="8063" href="Cubical.Foundations.HLevels.html#8049" class="Bound">x</a><a id="8064" class="Symbol">)</a> <a id="8066" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8068" href="Cubical.Foundations.HLevels.html#8049" class="Bound">x</a><a id="8069" class="Symbol">)</a>
  <a id="8073" class="Symbol">→</a> <a id="8075" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="8087" href="Cubical.Foundations.HLevels.html#8003" class="Bound">B</a> <a id="8089" class="Symbol">→</a> <a id="8091" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="8103" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="8105" href="Cubical.Foundations.HLevels.html#7979" class="Function">is2GroupoidRetract</a> <a id="8124" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a> <a id="8126" href="Cubical.Foundations.HLevels.html#8126" class="Bound">g</a> <a id="8128" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8130" href="Cubical.Foundations.HLevels.html#8130" class="Bound">grp</a> <a id="8134" href="Cubical.Foundations.HLevels.html#8134" class="Bound">x</a> <a id="8136" href="Cubical.Foundations.HLevels.html#8136" class="Bound">y</a> <a id="8138" href="Cubical.Foundations.HLevels.html#8138" class="Bound">p</a> <a id="8140" href="Cubical.Foundations.HLevels.html#8140" class="Bound">q</a> <a id="8142" href="Cubical.Foundations.HLevels.html#8142" class="Bound">P</a> <a id="8144" href="Cubical.Foundations.HLevels.html#8144" class="Bound">Q</a> <a id="8146" href="Cubical.Foundations.HLevels.html#8146" class="Bound">R</a> <a id="8148" href="Cubical.Foundations.HLevels.html#8148" class="Bound">S</a> <a id="8150" href="Cubical.Foundations.HLevels.html#8150" class="Bound">i</a> <a id="8152" href="Cubical.Foundations.HLevels.html#8152" class="Bound">j</a> <a id="8154" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8156" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a> <a id="8158" class="Symbol">=</a>
  <a id="8162" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8168" class="Symbol">(λ</a> <a id="8171" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a> <a id="8173" class="Symbol">→</a> <a id="8175" class="Symbol">λ</a> <a id="8177" class="Symbol">{</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.HLevels.html#8150" class="Bound">i</a> <a id="8182" class="Symbol">=</a> <a id="8184" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8186" class="Symbol">)</a> <a id="8188" class="Symbol">→</a> <a id="8190" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8192" class="Symbol">(</a><a id="8193" href="Cubical.Foundations.HLevels.html#8146" class="Bound">R</a> <a id="8195" href="Cubical.Foundations.HLevels.html#8152" class="Bound">j</a> <a id="8197" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8199" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a><a id="8200" class="Symbol">)</a> <a id="8202" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a>
                 <a id="8221" class="Symbol">;</a> <a id="8223" class="Symbol">(</a><a id="8224" href="Cubical.Foundations.HLevels.html#8150" class="Bound">i</a> <a id="8226" class="Symbol">=</a> <a id="8228" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8230" class="Symbol">)</a> <a id="8232" class="Symbol">→</a> <a id="8234" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8236" class="Symbol">(</a><a id="8237" href="Cubical.Foundations.HLevels.html#8148" class="Bound">S</a> <a id="8239" href="Cubical.Foundations.HLevels.html#8152" class="Bound">j</a> <a id="8241" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8243" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a><a id="8244" class="Symbol">)</a> <a id="8246" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a>
                 <a id="8265" class="Symbol">;</a> <a id="8267" class="Symbol">(</a><a id="8268" href="Cubical.Foundations.HLevels.html#8152" class="Bound">j</a> <a id="8270" class="Symbol">=</a> <a id="8272" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8274" class="Symbol">)</a> <a id="8276" class="Symbol">→</a> <a id="8278" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8280" class="Symbol">(</a><a id="8281" href="Cubical.Foundations.HLevels.html#8142" class="Bound">P</a> <a id="8283" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8285" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a><a id="8286" class="Symbol">)</a> <a id="8288" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a>
                 <a id="8307" class="Symbol">;</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Cubical.Foundations.HLevels.html#8152" class="Bound">j</a> <a id="8312" class="Symbol">=</a> <a id="8314" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8316" class="Symbol">)</a> <a id="8318" class="Symbol">→</a> <a id="8320" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8322" class="Symbol">(</a><a id="8323" href="Cubical.Foundations.HLevels.html#8144" class="Bound">Q</a> <a id="8325" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8327" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a><a id="8328" class="Symbol">)</a> <a id="8330" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a>
                 <a id="8349" class="Symbol">;</a> <a id="8351" class="Symbol">(</a><a id="8352" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8358" class="Symbol">)</a> <a id="8360" class="Symbol">→</a> <a id="8362" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Cubical.Foundations.HLevels.html#8138" class="Bound">p</a> <a id="8367" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a><a id="8368" class="Symbol">)</a> <a id="8370" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a>
                 <a id="8389" class="Symbol">;</a> <a id="8391" class="Symbol">(</a><a id="8392" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8394" class="Symbol">=</a> <a id="8396" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8398" class="Symbol">)</a> <a id="8400" class="Symbol">→</a> <a id="8402" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8404" class="Symbol">(</a><a id="8405" href="Cubical.Foundations.HLevels.html#8140" class="Bound">q</a> <a id="8407" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a><a id="8408" class="Symbol">)</a> <a id="8410" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a>
                 <a id="8429" class="Symbol">;</a> <a id="8431" class="Symbol">(</a><a id="8432" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a> <a id="8434" class="Symbol">=</a> <a id="8436" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8438" class="Symbol">)</a> <a id="8440" class="Symbol">→</a> <a id="8442" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8444" href="Cubical.Foundations.HLevels.html#8134" class="Bound">x</a> <a id="8446" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a>
                 <a id="8465" class="Symbol">;</a> <a id="8467" class="Symbol">(</a><a id="8468" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a> <a id="8470" class="Symbol">=</a> <a id="8472" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8474" class="Symbol">)</a> <a id="8476" class="Symbol">→</a> <a id="8478" href="Cubical.Foundations.HLevels.html#8128" class="Bound">h</a> <a id="8480" href="Cubical.Foundations.HLevels.html#8136" class="Bound">y</a> <a id="8482" href="Cubical.Foundations.HLevels.html#8171" class="Bound">r</a><a id="8483" class="Symbol">})</a>
       <a id="8493" class="Symbol">(</a><a id="8494" href="Cubical.Foundations.HLevels.html#8126" class="Bound">g</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Cubical.Foundations.HLevels.html#8130" class="Bound">grp</a> <a id="8501" class="Symbol">(</a><a id="8502" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a> <a id="8504" href="Cubical.Foundations.HLevels.html#8134" class="Bound">x</a><a id="8505" class="Symbol">)</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a> <a id="8510" href="Cubical.Foundations.HLevels.html#8136" class="Bound">y</a><a id="8511" class="Symbol">)</a> <a id="8513" class="Symbol">(</a><a id="8514" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8519" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a> <a id="8521" href="Cubical.Foundations.HLevels.html#8138" class="Bound">p</a><a id="8522" class="Symbol">)</a> <a id="8524" class="Symbol">(</a><a id="8525" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8530" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a> <a id="8532" href="Cubical.Foundations.HLevels.html#8140" class="Bound">q</a><a id="8533" class="Symbol">)</a>
               <a id="8550" class="Symbol">(</a><a id="8551" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8556" class="Symbol">(</a><a id="8557" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8562" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a><a id="8563" class="Symbol">)</a> <a id="8565" href="Cubical.Foundations.HLevels.html#8142" class="Bound">P</a><a id="8566" class="Symbol">)</a> <a id="8568" class="Symbol">(</a><a id="8569" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8574" class="Symbol">(</a><a id="8575" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8580" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a><a id="8581" class="Symbol">)</a> <a id="8583" href="Cubical.Foundations.HLevels.html#8144" class="Bound">Q</a><a id="8584" class="Symbol">)</a>
               <a id="8601" class="Symbol">(</a><a id="8602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8607" class="Symbol">(</a><a id="8608" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8613" class="Symbol">(</a><a id="8614" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8619" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a><a id="8620" class="Symbol">))</a> <a id="8623" href="Cubical.Foundations.HLevels.html#8146" class="Bound">R</a><a id="8624" class="Symbol">)</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8632" class="Symbol">(</a><a id="8633" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8644" href="Cubical.Foundations.HLevels.html#8124" class="Bound">f</a><a id="8645" class="Symbol">))</a> <a id="8648" href="Cubical.Foundations.HLevels.html#8148" class="Bound">S</a><a id="8649" class="Symbol">)</a> <a id="8651" href="Cubical.Foundations.HLevels.html#8150" class="Bound">i</a> <a id="8653" href="Cubical.Foundations.HLevels.html#8152" class="Bound">j</a> <a id="8655" href="Cubical.Foundations.HLevels.html#8154" class="Bound">k</a> <a id="8657" href="Cubical.Foundations.HLevels.html#8156" class="Bound">l</a><a id="8658" class="Symbol">))</a>

<a id="isOfHLevelRetract"></a><a id="8662" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a>
  <a id="8682" class="Symbol">:</a> <a id="8684" class="Symbol">(</a><a id="8685" href="Cubical.Foundations.HLevels.html#8685" class="Bound">n</a> <a id="8687" class="Symbol">:</a> <a id="8689" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="8695" class="Symbol">)</a> <a id="8697" class="Symbol">{</a><a id="8698" href="Cubical.Foundations.HLevels.html#8698" class="Bound">B</a> <a id="8700" class="Symbol">:</a> <a id="8702" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8707" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="8708" class="Symbol">}</a>
  <a id="8712" class="Symbol">(</a><a id="8713" href="Cubical.Foundations.HLevels.html#8713" class="Bound">f</a> <a id="8715" class="Symbol">:</a> <a id="8717" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="8719" class="Symbol">→</a> <a id="8721" href="Cubical.Foundations.HLevels.html#8698" class="Bound">B</a><a id="8722" class="Symbol">)</a> <a id="8724" class="Symbol">(</a><a id="8725" href="Cubical.Foundations.HLevels.html#8725" class="Bound">g</a> <a id="8727" class="Symbol">:</a> <a id="8729" href="Cubical.Foundations.HLevels.html#8698" class="Bound">B</a> <a id="8731" class="Symbol">→</a> <a id="8733" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="8734" class="Symbol">)</a>
  <a id="8738" class="Symbol">(</a><a id="8739" href="Cubical.Foundations.HLevels.html#8739" class="Bound">h</a> <a id="8741" class="Symbol">:</a> <a id="8743" class="Symbol">(</a><a id="8744" href="Cubical.Foundations.HLevels.html#8744" class="Bound">x</a> <a id="8746" class="Symbol">:</a> <a id="8748" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="8749" class="Symbol">)</a> <a id="8751" class="Symbol">→</a> <a id="8753" href="Cubical.Foundations.HLevels.html#8725" class="Bound">g</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Cubical.Foundations.HLevels.html#8713" class="Bound">f</a> <a id="8758" href="Cubical.Foundations.HLevels.html#8744" class="Bound">x</a><a id="8759" class="Symbol">)</a> <a id="8761" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8763" href="Cubical.Foundations.HLevels.html#8744" class="Bound">x</a><a id="8764" class="Symbol">)</a>
  <a id="8768" class="Symbol">→</a> <a id="8770" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="8781" href="Cubical.Foundations.HLevels.html#8685" class="Bound">n</a> <a id="8783" href="Cubical.Foundations.HLevels.html#8698" class="Bound">B</a> <a id="8785" class="Symbol">→</a> <a id="8787" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="8798" href="Cubical.Foundations.HLevels.html#8685" class="Bound">n</a> <a id="8800" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="8802" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="8820" class="Number">0</a> <a id="8822" class="Symbol">=</a> <a id="8824" href="Cubical.Foundations.HLevels.html#6605" class="Function">isContrRetract</a>
<a id="8839" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="8857" class="Number">1</a> <a id="8859" class="Symbol">=</a> <a id="8861" href="Cubical.Foundations.HLevels.html#6829" class="Function">isPropRetract</a>
<a id="8875" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="8893" class="Number">2</a> <a id="8895" class="Symbol">=</a> <a id="8897" href="Cubical.Foundations.HLevels.html#7070" class="Function">isSetRetract</a>
<a id="8910" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="8928" class="Number">3</a> <a id="8930" class="Symbol">=</a> <a id="8932" href="Cubical.Foundations.HLevels.html#7442" class="Function">isGroupoidRetract</a>
<a id="8950" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="8968" class="Number">4</a> <a id="8970" class="Symbol">=</a> <a id="8972" href="Cubical.Foundations.HLevels.html#7979" class="Function">is2GroupoidRetract</a>
<a id="8991" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9014" class="Symbol">(</a><a id="9015" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9029" class="Symbol">(</a><a id="9030" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9034" href="Cubical.Foundations.HLevels.html#9034" class="Bound">n</a><a id="9035" class="Symbol">)))))</a> <a id="9041" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a> <a id="9043" href="Cubical.Foundations.HLevels.html#9043" class="Bound">g</a> <a id="9045" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9047" href="Cubical.Foundations.HLevels.html#9047" class="Bound">ofLevel</a> <a id="9055" href="Cubical.Foundations.HLevels.html#9055" class="Bound">x</a> <a id="9057" href="Cubical.Foundations.HLevels.html#9057" class="Bound">y</a> <a id="9059" href="Cubical.Foundations.HLevels.html#9059" class="Bound">p</a> <a id="9061" href="Cubical.Foundations.HLevels.html#9061" class="Bound">q</a> <a id="9063" href="Cubical.Foundations.HLevels.html#9063" class="Bound">P</a> <a id="9065" href="Cubical.Foundations.HLevels.html#9065" class="Bound">Q</a> <a id="9067" href="Cubical.Foundations.HLevels.html#9067" class="Bound">R</a> <a id="9069" href="Cubical.Foundations.HLevels.html#9069" class="Bound">S</a> <a id="9071" class="Symbol">=</a>
  <a id="9075" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="9093" class="Symbol">(</a><a id="9094" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9098" href="Cubical.Foundations.HLevels.html#9034" class="Bound">n</a><a id="9099" class="Symbol">)</a> <a id="9101" class="Symbol">(</a><a id="9102" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9125" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a><a id="9126" class="Symbol">))))</a>
                    <a id="9151" class="Symbol">(λ</a> <a id="9154" href="Cubical.Foundations.HLevels.html#9154" class="Bound">s</a> <a id="9156" href="Cubical.Foundations.HLevels.html#9156" class="Bound">i</a> <a id="9158" href="Cubical.Foundations.HLevels.html#9158" class="Bound">j</a> <a id="9160" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9162" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a> <a id="9164" class="Symbol">→</a>
                      <a id="9188" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="9194" class="Symbol">(λ</a> <a id="9197" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a> <a id="9199" class="Symbol">→</a> <a id="9201" class="Symbol">λ</a> <a id="9203" class="Symbol">{</a> <a id="9205" class="Symbol">(</a><a id="9206" href="Cubical.Foundations.HLevels.html#9156" class="Bound">i</a> <a id="9208" class="Symbol">=</a> <a id="9210" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9212" class="Symbol">)</a> <a id="9214" class="Symbol">→</a> <a id="9216" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9218" class="Symbol">(</a><a id="9219" href="Cubical.Foundations.HLevels.html#9067" class="Bound">R</a> <a id="9221" href="Cubical.Foundations.HLevels.html#9158" class="Bound">j</a> <a id="9223" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9225" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a><a id="9226" class="Symbol">)</a> <a id="9228" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a>
                                     <a id="9267" class="Symbol">;</a> <a id="9269" class="Symbol">(</a><a id="9270" href="Cubical.Foundations.HLevels.html#9156" class="Bound">i</a> <a id="9272" class="Symbol">=</a> <a id="9274" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9276" class="Symbol">)</a> <a id="9278" class="Symbol">→</a> <a id="9280" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Cubical.Foundations.HLevels.html#9069" class="Bound">S</a> <a id="9285" href="Cubical.Foundations.HLevels.html#9158" class="Bound">j</a> <a id="9287" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9289" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a><a id="9290" class="Symbol">)</a> <a id="9292" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a>
                                     <a id="9331" class="Symbol">;</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Cubical.Foundations.HLevels.html#9158" class="Bound">j</a> <a id="9336" class="Symbol">=</a> <a id="9338" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9340" class="Symbol">)</a> <a id="9342" class="Symbol">→</a> <a id="9344" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Cubical.Foundations.HLevels.html#9063" class="Bound">P</a> <a id="9349" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9351" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a><a id="9352" class="Symbol">)</a> <a id="9354" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a>
                                     <a id="9393" class="Symbol">;</a> <a id="9395" class="Symbol">(</a><a id="9396" href="Cubical.Foundations.HLevels.html#9158" class="Bound">j</a> <a id="9398" class="Symbol">=</a> <a id="9400" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9402" class="Symbol">)</a> <a id="9404" class="Symbol">→</a> <a id="9406" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9408" class="Symbol">(</a><a id="9409" href="Cubical.Foundations.HLevels.html#9065" class="Bound">Q</a> <a id="9411" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9413" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a><a id="9414" class="Symbol">)</a> <a id="9416" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a>
                                     <a id="9455" class="Symbol">;</a> <a id="9457" class="Symbol">(</a><a id="9458" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9460" class="Symbol">=</a> <a id="9462" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9464" class="Symbol">)</a> <a id="9466" class="Symbol">→</a> <a id="9468" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9470" class="Symbol">(</a><a id="9471" href="Cubical.Foundations.HLevels.html#9059" class="Bound">p</a> <a id="9473" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a><a id="9474" class="Symbol">)</a> <a id="9476" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a>
                                     <a id="9515" class="Symbol">;</a> <a id="9517" class="Symbol">(</a><a id="9518" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9520" class="Symbol">=</a> <a id="9522" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9524" class="Symbol">)</a> <a id="9526" class="Symbol">→</a> <a id="9528" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9530" class="Symbol">(</a><a id="9531" href="Cubical.Foundations.HLevels.html#9061" class="Bound">q</a> <a id="9533" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a><a id="9534" class="Symbol">)</a> <a id="9536" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a>
                                     <a id="9575" class="Symbol">;</a> <a id="9577" class="Symbol">(</a><a id="9578" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a> <a id="9580" class="Symbol">=</a> <a id="9582" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9584" class="Symbol">)</a> <a id="9586" class="Symbol">→</a> <a id="9588" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9590" href="Cubical.Foundations.HLevels.html#9055" class="Bound">x</a> <a id="9592" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a>
                                     <a id="9631" class="Symbol">;</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a> <a id="9636" class="Symbol">=</a> <a id="9638" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9640" class="Symbol">)</a> <a id="9642" class="Symbol">→</a> <a id="9644" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9646" href="Cubical.Foundations.HLevels.html#9057" class="Bound">y</a> <a id="9648" href="Cubical.Foundations.HLevels.html#9197" class="Bound">r</a><a id="9649" class="Symbol">})</a>
                            <a id="9680" class="Symbol">(</a><a id="9681" href="Cubical.Foundations.HLevels.html#9043" class="Bound">g</a> <a id="9683" class="Symbol">(</a><a id="9684" href="Cubical.Foundations.HLevels.html#9154" class="Bound">s</a> <a id="9686" href="Cubical.Foundations.HLevels.html#9156" class="Bound">i</a> <a id="9688" href="Cubical.Foundations.HLevels.html#9158" class="Bound">j</a> <a id="9690" href="Cubical.Foundations.HLevels.html#9160" class="Bound">k</a> <a id="9692" href="Cubical.Foundations.HLevels.html#9162" class="Bound">l</a><a id="9693" class="Symbol">)))</a>
                    <a id="9717" class="Symbol">(λ</a> <a id="9720" href="Cubical.Foundations.HLevels.html#9720" class="Bound">s</a> <a id="9722" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="9724" href="Cubical.Foundations.HLevels.html#9724" class="Bound">j</a> <a id="9726" href="Cubical.Foundations.HLevels.html#9726" class="Bound">k</a> <a id="9728" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="9730" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a> <a id="9732" class="Symbol">→</a>
                    <a id="9754" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="9760" class="Symbol">(λ</a> <a id="9763" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a> <a id="9765" class="Symbol">→</a> <a id="9767" class="Symbol">λ</a> <a id="9769" class="Symbol">{</a> <a id="9771" class="Symbol">(</a><a id="9772" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="9774" class="Symbol">=</a> <a id="9776" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9778" class="Symbol">)</a> <a id="9780" class="Symbol">→</a> <a id="9782" href="Cubical.Foundations.HLevels.html#9720" class="Bound">s</a> <a id="9784" href="Cubical.Foundations.HLevels.html#9724" class="Bound">j</a> <a id="9786" href="Cubical.Foundations.HLevels.html#9726" class="Bound">k</a> <a id="9788" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="9790" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a>
                                   <a id="9827" class="Symbol">;</a> <a id="9829" class="Symbol">(</a><a id="9830" href="Cubical.Foundations.HLevels.html#9724" class="Bound">j</a> <a id="9832" class="Symbol">=</a> <a id="9834" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9836" class="Symbol">)</a> <a id="9838" class="Symbol">→</a> <a id="9840" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9842" class="Symbol">(</a><a id="9843" href="Cubical.Foundations.HLevels.html#9067" class="Bound">R</a> <a id="9845" href="Cubical.Foundations.HLevels.html#9726" class="Bound">k</a> <a id="9847" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="9849" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a><a id="9850" class="Symbol">)</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="9855" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9857" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="9858" class="Symbol">)</a>
                                   <a id="9895" class="Symbol">;</a> <a id="9897" class="Symbol">(</a><a id="9898" href="Cubical.Foundations.HLevels.html#9724" class="Bound">j</a> <a id="9900" class="Symbol">=</a> <a id="9902" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9904" class="Symbol">)</a> <a id="9906" class="Symbol">→</a> <a id="9908" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9910" class="Symbol">(</a><a id="9911" href="Cubical.Foundations.HLevels.html#9069" class="Bound">S</a> <a id="9913" href="Cubical.Foundations.HLevels.html#9726" class="Bound">k</a> <a id="9915" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="9917" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a><a id="9918" class="Symbol">)</a> <a id="9920" class="Symbol">(</a><a id="9921" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="9923" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9925" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="9926" class="Symbol">)</a>
                                   <a id="9963" class="Symbol">;</a> <a id="9965" class="Symbol">(</a><a id="9966" href="Cubical.Foundations.HLevels.html#9726" class="Bound">k</a> <a id="9968" class="Symbol">=</a> <a id="9970" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9972" class="Symbol">)</a> <a id="9974" class="Symbol">→</a> <a id="9976" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="9978" class="Symbol">(</a><a id="9979" href="Cubical.Foundations.HLevels.html#9063" class="Bound">P</a> <a id="9981" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="9983" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a><a id="9984" class="Symbol">)</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="9989" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9991" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="9992" class="Symbol">)</a>
                                   <a id="10029" class="Symbol">;</a> <a id="10031" class="Symbol">(</a><a id="10032" href="Cubical.Foundations.HLevels.html#9726" class="Bound">k</a> <a id="10034" class="Symbol">=</a> <a id="10036" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10038" class="Symbol">)</a> <a id="10040" class="Symbol">→</a> <a id="10042" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Cubical.Foundations.HLevels.html#9065" class="Bound">Q</a> <a id="10047" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="10049" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a><a id="10050" class="Symbol">)</a> <a id="10052" class="Symbol">(</a><a id="10053" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="10055" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10057" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="10058" class="Symbol">)</a>
                                   <a id="10095" class="Symbol">;</a> <a id="10097" class="Symbol">(</a><a id="10098" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="10100" class="Symbol">=</a> <a id="10102" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10104" class="Symbol">)</a> <a id="10106" class="Symbol">→</a> <a id="10108" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="10110" class="Symbol">(</a><a id="10111" href="Cubical.Foundations.HLevels.html#9059" class="Bound">p</a> <a id="10113" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a><a id="10114" class="Symbol">)</a> <a id="10116" class="Symbol">(</a><a id="10117" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="10119" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10121" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="10122" class="Symbol">)</a>
                                   <a id="10159" class="Symbol">;</a> <a id="10161" class="Symbol">(</a><a id="10162" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="10164" class="Symbol">=</a> <a id="10166" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10168" class="Symbol">)</a> <a id="10170" class="Symbol">→</a> <a id="10172" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Cubical.Foundations.HLevels.html#9061" class="Bound">q</a> <a id="10177" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a><a id="10178" class="Symbol">)</a> <a id="10180" class="Symbol">(</a><a id="10181" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="10183" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10185" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="10186" class="Symbol">)</a>
                                   <a id="10223" class="Symbol">;</a> <a id="10225" class="Symbol">(</a><a id="10226" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a> <a id="10228" class="Symbol">=</a> <a id="10230" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10232" class="Symbol">)</a> <a id="10234" class="Symbol">→</a> <a id="10236" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="10238" href="Cubical.Foundations.HLevels.html#9055" class="Bound">x</a> <a id="10240" class="Symbol">(</a><a id="10241" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="10243" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10245" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="10246" class="Symbol">)</a>
                                   <a id="10283" class="Symbol">;</a> <a id="10285" class="Symbol">(</a><a id="10286" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a> <a id="10288" class="Symbol">=</a> <a id="10290" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10292" class="Symbol">)</a> <a id="10294" class="Symbol">→</a> <a id="10296" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="10298" href="Cubical.Foundations.HLevels.html#9057" class="Bound">y</a> <a id="10300" class="Symbol">(</a><a id="10301" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a> <a id="10303" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10305" href="Cubical.Foundations.HLevels.html#9763" class="Bound">n</a><a id="10306" class="Symbol">)</a> <a id="10308" class="Symbol">})</a>
                          <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Foundations.HLevels.html#9045" class="Bound">h</a> <a id="10340" class="Symbol">(</a><a id="10341" href="Cubical.Foundations.HLevels.html#9720" class="Bound">s</a> <a id="10343" href="Cubical.Foundations.HLevels.html#9724" class="Bound">j</a> <a id="10345" href="Cubical.Foundations.HLevels.html#9726" class="Bound">k</a> <a id="10347" href="Cubical.Foundations.HLevels.html#9728" class="Bound">l</a> <a id="10349" href="Cubical.Foundations.HLevels.html#9730" class="Bound">m</a><a id="10350" class="Symbol">)</a> <a id="10352" href="Cubical.Foundations.HLevels.html#9722" class="Bound">i</a><a id="10353" class="Symbol">))</a>
                    <a id="10376" class="Symbol">(</a><a id="10377" href="Cubical.Foundations.HLevels.html#9047" class="Bound">ofLevel</a> <a id="10385" class="Symbol">(</a><a id="10386" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a> <a id="10388" href="Cubical.Foundations.HLevels.html#9055" class="Bound">x</a><a id="10389" class="Symbol">)</a> <a id="10391" class="Symbol">(</a><a id="10392" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a> <a id="10394" href="Cubical.Foundations.HLevels.html#9057" class="Bound">y</a><a id="10395" class="Symbol">)</a>
                             <a id="10426" class="Symbol">(</a><a id="10427" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10432" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a> <a id="10434" href="Cubical.Foundations.HLevels.html#9059" class="Bound">p</a><a id="10435" class="Symbol">)</a> <a id="10437" class="Symbol">(</a><a id="10438" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10443" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a> <a id="10445" href="Cubical.Foundations.HLevels.html#9061" class="Bound">q</a><a id="10446" class="Symbol">)</a>
                             <a id="10477" class="Symbol">(</a><a id="10478" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10483" class="Symbol">(</a><a id="10484" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10489" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a><a id="10490" class="Symbol">)</a> <a id="10492" href="Cubical.Foundations.HLevels.html#9063" class="Bound">P</a><a id="10493" class="Symbol">)</a> <a id="10495" class="Symbol">(</a><a id="10496" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10501" class="Symbol">(</a><a id="10502" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10507" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a><a id="10508" class="Symbol">)</a> <a id="10510" href="Cubical.Foundations.HLevels.html#9065" class="Bound">Q</a><a id="10511" class="Symbol">)</a>
                             <a id="10542" class="Symbol">(</a><a id="10543" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10560" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a><a id="10561" class="Symbol">))</a> <a id="10564" href="Cubical.Foundations.HLevels.html#9067" class="Bound">R</a><a id="10565" class="Symbol">)</a> <a id="10567" class="Symbol">(</a><a id="10568" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10579" class="Symbol">(</a><a id="10580" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10585" href="Cubical.Foundations.HLevels.html#9041" class="Bound">f</a><a id="10586" class="Symbol">))</a> <a id="10589" href="Cubical.Foundations.HLevels.html#9069" class="Bound">S</a><a id="10590" class="Symbol">))</a>

<a id="isOfHLevelRetractFromIso"></a><a id="10594" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="10619" class="Symbol">:</a> <a id="10621" class="Symbol">{</a><a id="10622" href="Cubical.Foundations.HLevels.html#10622" class="Bound">A</a> <a id="10624" class="Symbol">:</a> <a id="10626" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10631" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10632" class="Symbol">}</a> <a id="10634" class="Symbol">{</a><a id="10635" href="Cubical.Foundations.HLevels.html#10635" class="Bound">B</a> <a id="10637" class="Symbol">:</a> <a id="10639" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10644" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="10646" class="Symbol">}</a> <a id="10648" class="Symbol">(</a><a id="10649" href="Cubical.Foundations.HLevels.html#10649" class="Bound">n</a> <a id="10651" class="Symbol">:</a> <a id="10653" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10659" class="Symbol">)</a> <a id="10661" class="Symbol">→</a> <a id="10663" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10667" href="Cubical.Foundations.HLevels.html#10622" class="Bound">A</a> <a id="10669" href="Cubical.Foundations.HLevels.html#10635" class="Bound">B</a> <a id="10671" class="Symbol">→</a> <a id="10673" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10684" href="Cubical.Foundations.HLevels.html#10649" class="Bound">n</a> <a id="10686" href="Cubical.Foundations.HLevels.html#10635" class="Bound">B</a> <a id="10688" class="Symbol">→</a> <a id="10690" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10701" href="Cubical.Foundations.HLevels.html#10649" class="Bound">n</a> <a id="10703" href="Cubical.Foundations.HLevels.html#10622" class="Bound">A</a>
<a id="10705" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="10730" href="Cubical.Foundations.HLevels.html#10730" class="Bound">n</a> <a id="10732" href="Cubical.Foundations.HLevels.html#10732" class="Bound">e</a> <a id="10734" href="Cubical.Foundations.HLevels.html#10734" class="Bound">hlev</a> <a id="10739" class="Symbol">=</a> <a id="10741" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="10759" href="Cubical.Foundations.HLevels.html#10730" class="Bound">n</a> <a id="10761" class="Symbol">(</a><a id="10762" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10770" href="Cubical.Foundations.HLevels.html#10732" class="Bound">e</a><a id="10771" class="Symbol">)</a> <a id="10773" class="Symbol">(</a><a id="10774" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10782" href="Cubical.Foundations.HLevels.html#10732" class="Bound">e</a><a id="10783" class="Symbol">)</a> <a id="10785" class="Symbol">(</a><a id="10786" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10794" href="Cubical.Foundations.HLevels.html#10732" class="Bound">e</a><a id="10795" class="Symbol">)</a> <a id="10797" href="Cubical.Foundations.HLevels.html#10734" class="Bound">hlev</a>

<a id="isOfHLevelRespectEquiv"></a><a id="10803" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="10826" class="Symbol">:</a> <a id="10828" class="Symbol">{</a><a id="10829" href="Cubical.Foundations.HLevels.html#10829" class="Bound">A</a> <a id="10831" class="Symbol">:</a> <a id="10833" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10838" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="10839" class="Symbol">}</a> <a id="10841" class="Symbol">{</a><a id="10842" href="Cubical.Foundations.HLevels.html#10842" class="Bound">B</a> <a id="10844" class="Symbol">:</a> <a id="10846" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10851" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="10853" class="Symbol">}</a> <a id="10855" class="Symbol">→</a> <a id="10857" class="Symbol">(</a><a id="10858" href="Cubical.Foundations.HLevels.html#10858" class="Bound">n</a> <a id="10860" class="Symbol">:</a> <a id="10862" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10868" class="Symbol">)</a> <a id="10870" class="Symbol">→</a> <a id="10872" href="Cubical.Foundations.HLevels.html#10829" class="Bound">A</a> <a id="10874" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10876" href="Cubical.Foundations.HLevels.html#10842" class="Bound">B</a> <a id="10878" class="Symbol">→</a> <a id="10880" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10891" href="Cubical.Foundations.HLevels.html#10858" class="Bound">n</a> <a id="10893" href="Cubical.Foundations.HLevels.html#10829" class="Bound">A</a> <a id="10895" class="Symbol">→</a> <a id="10897" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10908" href="Cubical.Foundations.HLevels.html#10858" class="Bound">n</a> <a id="10910" href="Cubical.Foundations.HLevels.html#10842" class="Bound">B</a>
<a id="10912" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="10935" href="Cubical.Foundations.HLevels.html#10935" class="Bound">n</a> <a id="10937" href="Cubical.Foundations.HLevels.html#10937" class="Bound">eq</a> <a id="10940" class="Symbol">=</a> <a id="10942" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="10960" href="Cubical.Foundations.HLevels.html#10935" class="Bound">n</a> <a id="10962" class="Symbol">(</a><a id="10963" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="10969" href="Cubical.Foundations.HLevels.html#10937" class="Bound">eq</a><a id="10971" class="Symbol">)</a> <a id="10973" class="Symbol">(</a><a id="10974" href="Cubical.Foundations.HLevels.html#10937" class="Bound">eq</a> <a id="10977" class="Symbol">.</a><a id="10978" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10981" class="Symbol">)</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="10990" href="Cubical.Foundations.HLevels.html#10937" class="Bound">eq</a><a id="10992" class="Symbol">)</a>

<a id="isContrRetractOfConstFun"></a><a id="10995" href="Cubical.Foundations.HLevels.html#10995" class="Function">isContrRetractOfConstFun</a> <a id="11020" class="Symbol">:</a> <a id="11022" class="Symbol">{</a><a id="11023" href="Cubical.Foundations.HLevels.html#11023" class="Bound">A</a> <a id="11025" class="Symbol">:</a> <a id="11027" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11032" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="11033" class="Symbol">}</a> <a id="11035" class="Symbol">{</a><a id="11036" href="Cubical.Foundations.HLevels.html#11036" class="Bound">B</a> <a id="11038" class="Symbol">:</a> <a id="11040" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11045" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="11047" class="Symbol">}</a> <a id="11049" class="Symbol">(</a><a id="11050" href="Cubical.Foundations.HLevels.html#11050" class="Bound">b₀</a> <a id="11053" class="Symbol">:</a> <a id="11055" href="Cubical.Foundations.HLevels.html#11036" class="Bound">B</a><a id="11056" class="Symbol">)</a>
   <a id="11061" class="Symbol">→</a> <a id="11063" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11066" href="Cubical.Foundations.HLevels.html#11066" class="Bound">f</a> <a id="11068" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11070" class="Symbol">(</a><a id="11071" href="Cubical.Foundations.HLevels.html#11036" class="Bound">B</a> <a id="11073" class="Symbol">→</a> <a id="11075" href="Cubical.Foundations.HLevels.html#11023" class="Bound">A</a><a id="11076" class="Symbol">)</a> <a id="11078" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11080" class="Symbol">((</a><a id="11082" href="Cubical.Foundations.HLevels.html#11082" class="Bound">x</a> <a id="11084" class="Symbol">:</a> <a id="11086" href="Cubical.Foundations.HLevels.html#11023" class="Bound">A</a><a id="11087" class="Symbol">)</a> <a id="11089" class="Symbol">→</a> <a id="11091" class="Symbol">(</a><a id="11092" href="Cubical.Foundations.HLevels.html#11066" class="Bound">f</a> <a id="11094" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11096" class="Symbol">(λ</a> <a id="11099" href="Cubical.Foundations.HLevels.html#11099" class="Bound">_</a> <a id="11101" class="Symbol">→</a> <a id="11103" href="Cubical.Foundations.HLevels.html#11050" class="Bound">b₀</a><a id="11105" class="Symbol">))</a> <a id="11108" href="Cubical.Foundations.HLevels.html#11082" class="Bound">x</a> <a id="11110" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11112" href="Cubical.Foundations.HLevels.html#11082" class="Bound">x</a><a id="11113" class="Symbol">)</a>
   <a id="11118" class="Symbol">→</a> <a id="11120" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11128" href="Cubical.Foundations.HLevels.html#11023" class="Bound">A</a>
<a id="11130" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11134" class="Symbol">(</a><a id="11135" href="Cubical.Foundations.HLevels.html#10995" class="Function">isContrRetractOfConstFun</a> <a id="11160" href="Cubical.Foundations.HLevels.html#11160" class="Bound">b₀</a> <a id="11163" href="Cubical.Foundations.HLevels.html#11163" class="Bound">ret</a><a id="11166" class="Symbol">)</a> <a id="11168" class="Symbol">=</a> <a id="11170" href="Cubical.Foundations.HLevels.html#11163" class="Bound">ret</a> <a id="11174" class="Symbol">.</a><a id="11175" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11179" href="Cubical.Foundations.HLevels.html#11160" class="Bound">b₀</a>
<a id="11182" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11186" class="Symbol">(</a><a id="11187" href="Cubical.Foundations.HLevels.html#10995" class="Function">isContrRetractOfConstFun</a> <a id="11212" href="Cubical.Foundations.HLevels.html#11212" class="Bound">b₀</a> <a id="11215" href="Cubical.Foundations.HLevels.html#11215" class="Bound">ret</a><a id="11218" class="Symbol">)</a> <a id="11220" href="Cubical.Foundations.HLevels.html#11220" class="Bound">y</a> <a id="11222" class="Symbol">=</a> <a id="11224" href="Cubical.Foundations.HLevels.html#11215" class="Bound">ret</a> <a id="11228" class="Symbol">.</a><a id="11229" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11233" href="Cubical.Foundations.HLevels.html#11220" class="Bound">y</a>

<a id="11236" class="Comment">-- h-level of dependent path types</a>

<a id="isOfHLevelPathP&#39;"></a><a id="11272" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="11289" class="Symbol">:</a> <a id="11291" class="Symbol">{</a><a id="11292" href="Cubical.Foundations.HLevels.html#11292" class="Bound">A</a> <a id="11294" class="Symbol">:</a> <a id="11296" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11298" class="Symbol">→</a> <a id="11300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11305" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="11306" class="Symbol">}</a> <a id="11308" class="Symbol">(</a><a id="11309" href="Cubical.Foundations.HLevels.html#11309" class="Bound">n</a> <a id="11311" class="Symbol">:</a> <a id="11313" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="11319" class="Symbol">)</a>
                   <a id="11340" class="Symbol">→</a> <a id="11342" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11353" class="Symbol">(</a><a id="11354" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11358" href="Cubical.Foundations.HLevels.html#11309" class="Bound">n</a><a id="11359" class="Symbol">)</a> <a id="11361" class="Symbol">(</a><a id="11362" href="Cubical.Foundations.HLevels.html#11292" class="Bound">A</a> <a id="11364" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11366" class="Symbol">)</a>
                   <a id="11387" class="Symbol">→</a> <a id="11389" class="Symbol">(</a><a id="11390" href="Cubical.Foundations.HLevels.html#11390" class="Bound">x</a> <a id="11392" class="Symbol">:</a> <a id="11394" href="Cubical.Foundations.HLevels.html#11292" class="Bound">A</a> <a id="11396" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11398" class="Symbol">)</a> <a id="11400" class="Symbol">(</a><a id="11401" href="Cubical.Foundations.HLevels.html#11401" class="Bound">y</a> <a id="11403" class="Symbol">:</a> <a id="11405" href="Cubical.Foundations.HLevels.html#11292" class="Bound">A</a> <a id="11407" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11409" class="Symbol">)</a> <a id="11411" class="Symbol">→</a> <a id="11413" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11424" href="Cubical.Foundations.HLevels.html#11309" class="Bound">n</a> <a id="11426" class="Symbol">(</a><a id="11427" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11433" href="Cubical.Foundations.HLevels.html#11292" class="Bound">A</a> <a id="11435" href="Cubical.Foundations.HLevels.html#11390" class="Bound">x</a> <a id="11437" href="Cubical.Foundations.HLevels.html#11401" class="Bound">y</a><a id="11438" class="Symbol">)</a>
<a id="11440" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="11457" class="Symbol">{</a><a id="11458" class="Argument">A</a> <a id="11460" class="Symbol">=</a> <a id="11462" href="Cubical.Foundations.HLevels.html#11462" class="Bound">A</a><a id="11463" class="Symbol">}</a> <a id="11465" href="Cubical.Foundations.HLevels.html#11465" class="Bound">n</a> <a id="11467" href="Cubical.Foundations.HLevels.html#11467" class="Bound">h</a> <a id="11469" href="Cubical.Foundations.HLevels.html#11469" class="Bound">x</a> <a id="11471" href="Cubical.Foundations.HLevels.html#11471" class="Bound">y</a> <a id="11473" class="Symbol">=</a>
  <a id="11477" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="11502" href="Cubical.Foundations.HLevels.html#11465" class="Bound">n</a> <a id="11504" class="Symbol">(</a><a id="11505" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11518" class="Symbol">_</a> <a id="11520" href="Cubical.Foundations.HLevels.html#11469" class="Bound">x</a> <a id="11522" href="Cubical.Foundations.HLevels.html#11471" class="Bound">y</a><a id="11523" class="Symbol">)</a> <a id="11525" class="Symbol">(</a><a id="11526" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="11542" href="Cubical.Foundations.HLevels.html#11465" class="Bound">n</a> <a id="11544" href="Cubical.Foundations.HLevels.html#11467" class="Bound">h</a> <a id="11546" class="Symbol">_</a> <a id="11548" class="Symbol">_)</a>

<a id="isOfHLevelPathP"></a><a id="11552" href="Cubical.Foundations.HLevels.html#11552" class="Function">isOfHLevelPathP</a> <a id="11568" class="Symbol">:</a> <a id="11570" class="Symbol">{</a><a id="11571" href="Cubical.Foundations.HLevels.html#11571" class="Bound">A</a> <a id="11573" class="Symbol">:</a> <a id="11575" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11577" class="Symbol">→</a> <a id="11579" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11584" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="11585" class="Symbol">}</a> <a id="11587" class="Symbol">(</a><a id="11588" href="Cubical.Foundations.HLevels.html#11588" class="Bound">n</a> <a id="11590" class="Symbol">:</a> <a id="11592" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="11598" class="Symbol">)</a>
                  <a id="11618" class="Symbol">→</a> <a id="11620" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11631" href="Cubical.Foundations.HLevels.html#11588" class="Bound">n</a> <a id="11633" class="Symbol">(</a><a id="11634" href="Cubical.Foundations.HLevels.html#11571" class="Bound">A</a> <a id="11636" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11638" class="Symbol">)</a>
                  <a id="11658" class="Symbol">→</a> <a id="11660" class="Symbol">(</a><a id="11661" href="Cubical.Foundations.HLevels.html#11661" class="Bound">x</a> <a id="11663" class="Symbol">:</a> <a id="11665" href="Cubical.Foundations.HLevels.html#11571" class="Bound">A</a> <a id="11667" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11669" class="Symbol">)</a> <a id="11671" class="Symbol">(</a><a id="11672" href="Cubical.Foundations.HLevels.html#11672" class="Bound">y</a> <a id="11674" class="Symbol">:</a> <a id="11676" href="Cubical.Foundations.HLevels.html#11571" class="Bound">A</a> <a id="11678" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11680" class="Symbol">)</a> <a id="11682" class="Symbol">→</a> <a id="11684" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11695" href="Cubical.Foundations.HLevels.html#11588" class="Bound">n</a> <a id="11697" class="Symbol">(</a><a id="11698" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11704" href="Cubical.Foundations.HLevels.html#11571" class="Bound">A</a> <a id="11706" href="Cubical.Foundations.HLevels.html#11661" class="Bound">x</a> <a id="11708" href="Cubical.Foundations.HLevels.html#11672" class="Bound">y</a><a id="11709" class="Symbol">)</a>
<a id="11711" href="Cubical.Foundations.HLevels.html#11552" class="Function">isOfHLevelPathP</a> <a id="11727" class="Symbol">{</a><a id="11728" class="Argument">A</a> <a id="11730" class="Symbol">=</a> <a id="11732" href="Cubical.Foundations.HLevels.html#11732" class="Bound">A</a><a id="11733" class="Symbol">}</a> <a id="11735" href="Cubical.Foundations.HLevels.html#11735" class="Bound">n</a> <a id="11737" href="Cubical.Foundations.HLevels.html#11737" class="Bound">h</a> <a id="11739" href="Cubical.Foundations.HLevels.html#11739" class="Bound">x</a> <a id="11741" href="Cubical.Foundations.HLevels.html#11741" class="Bound">y</a> <a id="11743" class="Symbol">=</a>
  <a id="11747" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="11772" href="Cubical.Foundations.HLevels.html#11735" class="Bound">n</a> <a id="11774" class="Symbol">(</a><a id="11775" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="11788" class="Symbol">_</a> <a id="11790" href="Cubical.Foundations.HLevels.html#11739" class="Bound">x</a> <a id="11792" href="Cubical.Foundations.HLevels.html#11741" class="Bound">y</a><a id="11793" class="Symbol">)</a> <a id="11795" class="Symbol">(</a><a id="11796" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="11811" href="Cubical.Foundations.HLevels.html#11735" class="Bound">n</a> <a id="11813" href="Cubical.Foundations.HLevels.html#11737" class="Bound">h</a> <a id="11815" class="Symbol">_</a> <a id="11817" class="Symbol">_)</a>

<a id="11821" class="Comment">-- Fillers for cubes from h-level</a>

<a id="isSet→SquareP"></a><a id="11856" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="11870" class="Symbol">:</a>
  <a id="11874" class="Symbol">{</a><a id="11875" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="11877" class="Symbol">:</a> <a id="11879" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11881" class="Symbol">→</a> <a id="11883" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11885" class="Symbol">→</a> <a id="11887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11892" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="11893" class="Symbol">}</a>
  <a id="11897" class="Symbol">(</a><a id="11898" href="Cubical.Foundations.HLevels.html#11898" class="Bound">isSet</a> <a id="11904" class="Symbol">:</a> <a id="11906" class="Symbol">(</a><a id="11907" href="Cubical.Foundations.HLevels.html#11907" class="Bound">i</a> <a id="11909" href="Cubical.Foundations.HLevels.html#11909" class="Bound">j</a> <a id="11911" class="Symbol">:</a> <a id="11913" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="11914" class="Symbol">)</a> <a id="11916" class="Symbol">→</a> <a id="11918" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11924" class="Symbol">(</a><a id="11925" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="11927" href="Cubical.Foundations.HLevels.html#11907" class="Bound">i</a> <a id="11929" href="Cubical.Foundations.HLevels.html#11909" class="Bound">j</a><a id="11930" class="Symbol">))</a>
  <a id="11935" class="Symbol">{</a><a id="11936" href="Cubical.Foundations.HLevels.html#11936" class="Bound">a₀₀</a> <a id="11940" class="Symbol">:</a> <a id="11942" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="11944" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11947" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11949" class="Symbol">}</a> <a id="11951" class="Symbol">{</a><a id="11952" href="Cubical.Foundations.HLevels.html#11952" class="Bound">a₀₁</a> <a id="11956" class="Symbol">:</a> <a id="11958" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="11960" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11963" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11965" class="Symbol">}</a> <a id="11967" class="Symbol">(</a><a id="11968" href="Cubical.Foundations.HLevels.html#11968" class="Bound">a₀₋</a> <a id="11972" class="Symbol">:</a> <a id="11974" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11980" class="Symbol">(λ</a> <a id="11983" href="Cubical.Foundations.HLevels.html#11983" class="Bound">j</a> <a id="11985" class="Symbol">→</a> <a id="11987" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="11989" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11992" href="Cubical.Foundations.HLevels.html#11983" class="Bound">j</a><a id="11993" class="Symbol">)</a> <a id="11995" href="Cubical.Foundations.HLevels.html#11936" class="Bound">a₀₀</a> <a id="11999" href="Cubical.Foundations.HLevels.html#11952" class="Bound">a₀₁</a><a id="12002" class="Symbol">)</a>
  <a id="12006" class="Symbol">{</a><a id="12007" href="Cubical.Foundations.HLevels.html#12007" class="Bound">a₁₀</a> <a id="12011" class="Symbol">:</a> <a id="12013" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="12015" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="12018" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12020" class="Symbol">}</a> <a id="12022" class="Symbol">{</a><a id="12023" href="Cubical.Foundations.HLevels.html#12023" class="Bound">a₁₁</a> <a id="12027" class="Symbol">:</a> <a id="12029" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="12031" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="12034" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12036" class="Symbol">}</a> <a id="12038" class="Symbol">(</a><a id="12039" href="Cubical.Foundations.HLevels.html#12039" class="Bound">a₁₋</a> <a id="12043" class="Symbol">:</a> <a id="12045" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12051" class="Symbol">(λ</a> <a id="12054" href="Cubical.Foundations.HLevels.html#12054" class="Bound">j</a> <a id="12056" class="Symbol">→</a> <a id="12058" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="12060" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="12063" href="Cubical.Foundations.HLevels.html#12054" class="Bound">j</a><a id="12064" class="Symbol">)</a> <a id="12066" href="Cubical.Foundations.HLevels.html#12007" class="Bound">a₁₀</a> <a id="12070" href="Cubical.Foundations.HLevels.html#12023" class="Bound">a₁₁</a><a id="12073" class="Symbol">)</a>
  <a id="12077" class="Symbol">(</a><a id="12078" href="Cubical.Foundations.HLevels.html#12078" class="Bound">a₋₀</a> <a id="12082" class="Symbol">:</a> <a id="12084" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12090" class="Symbol">(λ</a> <a id="12093" href="Cubical.Foundations.HLevels.html#12093" class="Bound">i</a> <a id="12095" class="Symbol">→</a> <a id="12097" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="12099" href="Cubical.Foundations.HLevels.html#12093" class="Bound">i</a> <a id="12101" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12103" class="Symbol">)</a> <a id="12105" href="Cubical.Foundations.HLevels.html#11936" class="Bound">a₀₀</a> <a id="12109" href="Cubical.Foundations.HLevels.html#12007" class="Bound">a₁₀</a><a id="12112" class="Symbol">)</a> <a id="12114" class="Symbol">(</a><a id="12115" href="Cubical.Foundations.HLevels.html#12115" class="Bound">a₋₁</a> <a id="12119" class="Symbol">:</a> <a id="12121" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12127" class="Symbol">(λ</a> <a id="12130" href="Cubical.Foundations.HLevels.html#12130" class="Bound">i</a> <a id="12132" class="Symbol">→</a> <a id="12134" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="12136" href="Cubical.Foundations.HLevels.html#12130" class="Bound">i</a> <a id="12138" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12140" class="Symbol">)</a> <a id="12142" href="Cubical.Foundations.HLevels.html#11952" class="Bound">a₀₁</a> <a id="12146" href="Cubical.Foundations.HLevels.html#12023" class="Bound">a₁₁</a><a id="12149" class="Symbol">)</a>
  <a id="12153" class="Symbol">→</a> <a id="12155" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="12163" href="Cubical.Foundations.HLevels.html#11875" class="Bound">A</a> <a id="12165" href="Cubical.Foundations.HLevels.html#11968" class="Bound">a₀₋</a> <a id="12169" href="Cubical.Foundations.HLevels.html#12039" class="Bound">a₁₋</a> <a id="12173" href="Cubical.Foundations.HLevels.html#12078" class="Bound">a₋₀</a> <a id="12177" href="Cubical.Foundations.HLevels.html#12115" class="Bound">a₋₁</a>
<a id="12181" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="12195" href="Cubical.Foundations.HLevels.html#12195" class="Bound">isset</a> <a id="12201" href="Cubical.Foundations.HLevels.html#12201" class="Bound">a₀₋</a> <a id="12205" href="Cubical.Foundations.HLevels.html#12205" class="Bound">a₁₋</a> <a id="12209" href="Cubical.Foundations.HLevels.html#12209" class="Bound">a₋₀</a> <a id="12213" href="Cubical.Foundations.HLevels.html#12213" class="Bound">a₋₁</a> <a id="12217" class="Symbol">=</a>
  <a id="12221" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="12234" class="Symbol">_</a> <a id="12236" class="Symbol">_</a> <a id="12238" class="Symbol">_</a> <a id="12240" class="Symbol">.</a><a id="12241" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12249" class="Symbol">(</a><a id="12250" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="12267" class="Number">1</a> <a id="12269" class="Symbol">(</a><a id="12270" href="Cubical.Foundations.HLevels.html#12195" class="Bound">isset</a> <a id="12276" class="Symbol">_</a> <a id="12278" class="Symbol">_)</a> <a id="12281" class="Symbol">_</a> <a id="12283" class="Symbol">_</a> <a id="12285" class="Symbol">_</a> <a id="12287" class="Symbol">_</a> <a id="12289" class="Symbol">)</a>

<a id="isGroupoid→isGroupoid&#39;"></a><a id="12292" href="Cubical.Foundations.HLevels.html#12292" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="12315" class="Symbol">:</a> <a id="12317" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="12328" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12330" class="Symbol">→</a> <a id="12332" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="12344" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="12346" href="Cubical.Foundations.HLevels.html#12292" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="12369" class="Symbol">{</a><a id="12370" class="Argument">A</a> <a id="12372" class="Symbol">=</a> <a id="12374" href="Cubical.Foundations.HLevels.html#12374" class="Bound">A</a><a id="12375" class="Symbol">}</a> <a id="12377" href="Cubical.Foundations.HLevels.html#12377" class="Bound">Agpd</a> <a id="12382" href="Cubical.Foundations.HLevels.html#12382" class="Bound">a₀₋₋</a> <a id="12387" href="Cubical.Foundations.HLevels.html#12387" class="Bound">a₁₋₋</a> <a id="12392" href="Cubical.Foundations.HLevels.html#12392" class="Bound">a₋₀₋</a> <a id="12397" href="Cubical.Foundations.HLevels.html#12397" class="Bound">a₋₁₋</a> <a id="12402" href="Cubical.Foundations.HLevels.html#12402" class="Bound">a₋₋₀</a> <a id="12407" href="Cubical.Foundations.HLevels.html#12407" class="Bound">a₋₋₁</a> <a id="12412" class="Symbol">=</a>
  <a id="12416" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="12429" class="Symbol">(λ</a> <a id="12432" href="Cubical.Foundations.HLevels.html#12432" class="Bound">i</a> <a id="12434" class="Symbol">→</a> <a id="12436" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="12443" class="Symbol">(</a><a id="12444" href="Cubical.Foundations.HLevels.html#12392" class="Bound">a₋₀₋</a> <a id="12449" href="Cubical.Foundations.HLevels.html#12432" class="Bound">i</a><a id="12450" class="Symbol">)</a> <a id="12452" class="Symbol">(</a><a id="12453" href="Cubical.Foundations.HLevels.html#12397" class="Bound">a₋₁₋</a> <a id="12458" href="Cubical.Foundations.HLevels.html#12432" class="Bound">i</a><a id="12459" class="Symbol">)</a> <a id="12461" class="Symbol">(</a><a id="12462" href="Cubical.Foundations.HLevels.html#12402" class="Bound">a₋₋₀</a> <a id="12467" href="Cubical.Foundations.HLevels.html#12432" class="Bound">i</a><a id="12468" class="Symbol">)</a> <a id="12470" class="Symbol">(</a><a id="12471" href="Cubical.Foundations.HLevels.html#12407" class="Bound">a₋₋₁</a> <a id="12476" href="Cubical.Foundations.HLevels.html#12432" class="Bound">i</a><a id="12477" class="Symbol">))</a> <a id="12480" href="Cubical.Foundations.HLevels.html#12382" class="Bound">a₀₋₋</a> <a id="12485" href="Cubical.Foundations.HLevels.html#12387" class="Bound">a₁₋₋</a> <a id="12490" class="Symbol">.</a><a id="12491" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
    <a id="12503" class="Symbol">(</a><a id="12504" href="Cubical.Foundations.HLevels.html#12551" class="Function">isGroupoid→isPropSquare</a> <a id="12528" class="Symbol">_</a> <a id="12530" class="Symbol">_</a> <a id="12532" class="Symbol">_</a> <a id="12534" class="Symbol">_</a> <a id="12536" class="Symbol">_</a> <a id="12538" class="Symbol">_)</a>
  <a id="12543" class="Keyword">where</a>
  <a id="12551" href="Cubical.Foundations.HLevels.html#12551" class="Function">isGroupoid→isPropSquare</a> <a id="12575" class="Symbol">:</a>
    <a id="12581" class="Symbol">{</a><a id="12582" href="Cubical.Foundations.HLevels.html#12582" class="Bound">a₀₀</a> <a id="12586" href="Cubical.Foundations.HLevels.html#12586" class="Bound">a₀₁</a> <a id="12590" class="Symbol">:</a> <a id="12592" href="Cubical.Foundations.HLevels.html#12374" class="Bound">A</a><a id="12593" class="Symbol">}</a> <a id="12595" class="Symbol">(</a><a id="12596" href="Cubical.Foundations.HLevels.html#12596" class="Bound">a₀₋</a> <a id="12600" class="Symbol">:</a> <a id="12602" href="Cubical.Foundations.HLevels.html#12582" class="Bound">a₀₀</a> <a id="12606" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12608" href="Cubical.Foundations.HLevels.html#12586" class="Bound">a₀₁</a><a id="12611" class="Symbol">)</a>
    <a id="12617" class="Symbol">{</a><a id="12618" href="Cubical.Foundations.HLevels.html#12618" class="Bound">a₁₀</a> <a id="12622" href="Cubical.Foundations.HLevels.html#12622" class="Bound">a₁₁</a> <a id="12626" class="Symbol">:</a> <a id="12628" href="Cubical.Foundations.HLevels.html#12374" class="Bound">A</a><a id="12629" class="Symbol">}</a> <a id="12631" class="Symbol">(</a><a id="12632" href="Cubical.Foundations.HLevels.html#12632" class="Bound">a₁₋</a> <a id="12636" class="Symbol">:</a> <a id="12638" href="Cubical.Foundations.HLevels.html#12618" class="Bound">a₁₀</a> <a id="12642" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12644" href="Cubical.Foundations.HLevels.html#12622" class="Bound">a₁₁</a><a id="12647" class="Symbol">)</a>
    <a id="12653" class="Symbol">(</a><a id="12654" href="Cubical.Foundations.HLevels.html#12654" class="Bound">a₋₀</a> <a id="12658" class="Symbol">:</a> <a id="12660" href="Cubical.Foundations.HLevels.html#12582" class="Bound">a₀₀</a> <a id="12664" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12666" href="Cubical.Foundations.HLevels.html#12618" class="Bound">a₁₀</a><a id="12669" class="Symbol">)</a> <a id="12671" class="Symbol">(</a><a id="12672" href="Cubical.Foundations.HLevels.html#12672" class="Bound">a₋₁</a> <a id="12676" class="Symbol">:</a> <a id="12678" href="Cubical.Foundations.HLevels.html#12586" class="Bound">a₀₁</a> <a id="12682" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12684" href="Cubical.Foundations.HLevels.html#12622" class="Bound">a₁₁</a><a id="12687" class="Symbol">)</a>
    <a id="12693" class="Symbol">→</a> <a id="12695" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="12710" href="Cubical.Foundations.HLevels.html#12596" class="Bound">a₀₋</a> <a id="12714" href="Cubical.Foundations.HLevels.html#12632" class="Bound">a₁₋</a> <a id="12718" href="Cubical.Foundations.HLevels.html#12654" class="Bound">a₋₀</a> <a id="12722" href="Cubical.Foundations.HLevels.html#12672" class="Bound">a₋₁</a><a id="12725" class="Symbol">)</a>
  <a id="12729" href="Cubical.Foundations.HLevels.html#12551" class="Function">isGroupoid→isPropSquare</a> <a id="12753" href="Cubical.Foundations.HLevels.html#12753" class="Bound">a₀₋</a> <a id="12757" href="Cubical.Foundations.HLevels.html#12757" class="Bound">a₁₋</a> <a id="12761" href="Cubical.Foundations.HLevels.html#12761" class="Bound">a₋₀</a> <a id="12765" href="Cubical.Foundations.HLevels.html#12765" class="Bound">a₋₁</a> <a id="12769" class="Symbol">=</a>
    <a id="12775" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="12800" class="Number">1</a> <a id="12802" class="Symbol">(</a><a id="12803" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="12816" class="Symbol">(λ</a> <a id="12819" href="Cubical.Foundations.HLevels.html#12819" class="Bound">i</a> <a id="12821" class="Symbol">→</a> <a id="12823" href="Cubical.Foundations.HLevels.html#12761" class="Bound">a₋₀</a> <a id="12827" href="Cubical.Foundations.HLevels.html#12819" class="Bound">i</a> <a id="12829" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12831" href="Cubical.Foundations.HLevels.html#12765" class="Bound">a₋₁</a> <a id="12835" href="Cubical.Foundations.HLevels.html#12819" class="Bound">i</a><a id="12836" class="Symbol">)</a> <a id="12838" href="Cubical.Foundations.HLevels.html#12753" class="Bound">a₀₋</a> <a id="12842" href="Cubical.Foundations.HLevels.html#12757" class="Bound">a₁₋</a><a id="12845" class="Symbol">)</a> <a id="12847" class="Symbol">(</a><a id="12848" href="Cubical.Foundations.HLevels.html#12377" class="Bound">Agpd</a> <a id="12853" class="Symbol">_</a> <a id="12855" class="Symbol">_</a> <a id="12857" class="Symbol">_</a> <a id="12859" class="Symbol">_)</a>

<a id="isGroupoid&#39;→isGroupoid"></a><a id="12863" href="Cubical.Foundations.HLevels.html#12863" class="Function">isGroupoid&#39;→isGroupoid</a> <a id="12886" class="Symbol">:</a> <a id="12888" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="12900" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="12902" class="Symbol">→</a> <a id="12904" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="12915" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="12917" href="Cubical.Foundations.HLevels.html#12863" class="Function">isGroupoid&#39;→isGroupoid</a> <a id="12940" href="Cubical.Foundations.HLevels.html#12940" class="Bound">Agpd&#39;</a> <a id="12946" href="Cubical.Foundations.HLevels.html#12946" class="Bound">x</a> <a id="12948" href="Cubical.Foundations.HLevels.html#12948" class="Bound">y</a> <a id="12950" href="Cubical.Foundations.HLevels.html#12950" class="Bound">p</a> <a id="12952" href="Cubical.Foundations.HLevels.html#12952" class="Bound">q</a> <a id="12954" href="Cubical.Foundations.HLevels.html#12954" class="Bound">r</a> <a id="12956" href="Cubical.Foundations.HLevels.html#12956" class="Bound">s</a> <a id="12958" class="Symbol">=</a> <a id="12960" href="Cubical.Foundations.HLevels.html#12940" class="Bound">Agpd&#39;</a> <a id="12966" href="Cubical.Foundations.HLevels.html#12954" class="Bound">r</a> <a id="12968" href="Cubical.Foundations.HLevels.html#12956" class="Bound">s</a> <a id="12970" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12975" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12980" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12985" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12990" class="Comment">-- h-level of Σ-types</a>

<a id="isProp∃!"></a><a id="13013" href="Cubical.Foundations.HLevels.html#13013" class="Function">isProp∃!</a> <a id="13022" class="Symbol">:</a> <a id="13024" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13031" class="Symbol">(</a><a id="13032" href="Cubical.Data.Sigma.Base.html#810" class="Function">∃!</a> <a id="13035" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13037" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13038" class="Symbol">)</a>
<a id="13040" href="Cubical.Foundations.HLevels.html#13013" class="Function">isProp∃!</a> <a id="13049" class="Symbol">=</a> <a id="13051" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>

<a id="isContrΣ"></a><a id="13066" href="Cubical.Foundations.HLevels.html#13066" class="Function">isContrΣ</a> <a id="13075" class="Symbol">:</a> <a id="13077" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="13085" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13087" class="Symbol">→</a> <a id="13089" class="Symbol">((</a><a id="13091" href="Cubical.Foundations.HLevels.html#13091" class="Bound">x</a> <a id="13093" class="Symbol">:</a> <a id="13095" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13096" class="Symbol">)</a> <a id="13098" class="Symbol">→</a> <a id="13100" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="13108" class="Symbol">(</a><a id="13109" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13111" href="Cubical.Foundations.HLevels.html#13091" class="Bound">x</a><a id="13112" class="Symbol">))</a> <a id="13115" class="Symbol">→</a> <a id="13117" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="13125" class="Symbol">(</a><a id="13126" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13128" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13130" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13131" class="Symbol">)</a>
<a id="13133" href="Cubical.Foundations.HLevels.html#13066" class="Function">isContrΣ</a> <a id="13142" class="Symbol">{</a><a id="13143" class="Argument">A</a> <a id="13145" class="Symbol">=</a> <a id="13147" href="Cubical.Foundations.HLevels.html#13147" class="Bound">A</a><a id="13148" class="Symbol">}</a> <a id="13150" class="Symbol">{</a><a id="13151" class="Argument">B</a> <a id="13153" class="Symbol">=</a> <a id="13155" href="Cubical.Foundations.HLevels.html#13155" class="Bound">B</a><a id="13156" class="Symbol">}</a> <a id="13158" class="Symbol">(</a><a id="13159" href="Cubical.Foundations.HLevels.html#13159" class="Bound">a</a> <a id="13161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13163" href="Cubical.Foundations.HLevels.html#13163" class="Bound">p</a><a id="13164" class="Symbol">)</a> <a id="13166" href="Cubical.Foundations.HLevels.html#13166" class="Bound">q</a> <a id="13168" class="Symbol">=</a>
  <a id="13172" class="Keyword">let</a> <a id="13176" href="Cubical.Foundations.HLevels.html#13176" class="Bound">h</a> <a id="13178" class="Symbol">:</a> <a id="13180" class="Symbol">(</a><a id="13181" href="Cubical.Foundations.HLevels.html#13181" class="Bound">x</a> <a id="13183" class="Symbol">:</a> <a id="13185" href="Cubical.Foundations.HLevels.html#13147" class="Bound">A</a><a id="13186" class="Symbol">)</a> <a id="13188" class="Symbol">(</a><a id="13189" href="Cubical.Foundations.HLevels.html#13189" class="Bound">y</a> <a id="13191" class="Symbol">:</a> <a id="13193" href="Cubical.Foundations.HLevels.html#13155" class="Bound">B</a> <a id="13195" href="Cubical.Foundations.HLevels.html#13181" class="Bound">x</a><a id="13196" class="Symbol">)</a> <a id="13198" class="Symbol">→</a> <a id="13200" class="Symbol">(</a><a id="13201" href="Cubical.Foundations.HLevels.html#13166" class="Bound">q</a> <a id="13203" href="Cubical.Foundations.HLevels.html#13181" class="Bound">x</a><a id="13204" class="Symbol">)</a> <a id="13206" class="Symbol">.</a><a id="13207" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13213" href="Cubical.Foundations.HLevels.html#13189" class="Bound">y</a>
      <a id="13221" href="Cubical.Foundations.HLevels.html#13176" class="Bound">h</a> <a id="13223" href="Cubical.Foundations.HLevels.html#13223" class="Bound">x</a> <a id="13225" href="Cubical.Foundations.HLevels.html#13225" class="Bound">y</a> <a id="13227" class="Symbol">=</a> <a id="13229" class="Symbol">(</a><a id="13230" href="Cubical.Foundations.HLevels.html#13166" class="Bound">q</a> <a id="13232" href="Cubical.Foundations.HLevels.html#13223" class="Bound">x</a><a id="13233" class="Symbol">)</a> <a id="13235" class="Symbol">.</a><a id="13236" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13240" href="Cubical.Foundations.HLevels.html#13225" class="Bound">y</a>
  <a id="13244" class="Keyword">in</a> <a id="13247" class="Symbol">((</a> <a id="13250" href="Cubical.Foundations.HLevels.html#13159" class="Bound">a</a> <a id="13252" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13254" href="Cubical.Foundations.HLevels.html#13166" class="Bound">q</a> <a id="13256" href="Cubical.Foundations.HLevels.html#13159" class="Bound">a</a> <a id="13258" class="Symbol">.</a><a id="13259" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13262" class="Symbol">)</a>
     <a id="13269" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13271" class="Symbol">(</a> <a id="13273" class="Symbol">λ</a> <a id="13275" href="Cubical.Foundations.HLevels.html#13275" class="Bound">x</a> <a id="13277" href="Cubical.Foundations.HLevels.html#13277" class="Bound">i</a> <a id="13279" class="Symbol">→</a> <a id="13281" href="Cubical.Foundations.HLevels.html#13163" class="Bound">p</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Cubical.Foundations.HLevels.html#13275" class="Bound">x</a> <a id="13286" class="Symbol">.</a><a id="13287" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13290" class="Symbol">)</a> <a id="13292" href="Cubical.Foundations.HLevels.html#13277" class="Bound">i</a>
       <a id="13301" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13303" href="Cubical.Foundations.HLevels.html#13176" class="Bound">h</a> <a id="13305" class="Symbol">(</a><a id="13306" href="Cubical.Foundations.HLevels.html#13163" class="Bound">p</a> <a id="13308" class="Symbol">(</a><a id="13309" href="Cubical.Foundations.HLevels.html#13275" class="Bound">x</a> <a id="13311" class="Symbol">.</a><a id="13312" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13315" class="Symbol">)</a> <a id="13317" href="Cubical.Foundations.HLevels.html#13277" class="Bound">i</a><a id="13318" class="Symbol">)</a> <a id="13320" class="Symbol">(</a><a id="13321" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="13328" class="Symbol">(λ</a> <a id="13331" href="Cubical.Foundations.HLevels.html#13331" class="Bound">j</a> <a id="13333" class="Symbol">→</a> <a id="13335" href="Cubical.Foundations.HLevels.html#13155" class="Bound">B</a> <a id="13337" class="Symbol">(</a><a id="13338" href="Cubical.Foundations.HLevels.html#13163" class="Bound">p</a> <a id="13340" class="Symbol">(</a><a id="13341" href="Cubical.Foundations.HLevels.html#13275" class="Bound">x</a> <a id="13343" class="Symbol">.</a><a id="13344" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13347" class="Symbol">)</a> <a id="13349" class="Symbol">(</a><a id="13350" href="Cubical.Foundations.HLevels.html#13277" class="Bound">i</a> <a id="13352" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13354" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13356" href="Cubical.Foundations.HLevels.html#13331" class="Bound">j</a><a id="13357" class="Symbol">)))</a> <a id="13361" href="Cubical.Foundations.HLevels.html#13277" class="Bound">i</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Cubical.Foundations.HLevels.html#13275" class="Bound">x</a> <a id="13366" class="Symbol">.</a><a id="13367" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13370" class="Symbol">))</a> <a id="13373" href="Cubical.Foundations.HLevels.html#13277" class="Bound">i</a><a id="13374" class="Symbol">))</a>

<a id="isContrΣ&#39;"></a><a id="13378" href="Cubical.Foundations.HLevels.html#13378" class="Function">isContrΣ&#39;</a> <a id="13388" class="Symbol">:</a> <a id="13390" class="Symbol">(</a><a id="13391" href="Cubical.Foundations.HLevels.html#13391" class="Bound">ca</a> <a id="13394" class="Symbol">:</a> <a id="13396" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="13404" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13405" class="Symbol">)</a> <a id="13407" class="Symbol">→</a> <a id="13409" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="13417" class="Symbol">(</a><a id="13418" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13420" class="Symbol">(</a><a id="13421" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13425" href="Cubical.Foundations.HLevels.html#13391" class="Bound">ca</a><a id="13427" class="Symbol">))</a> <a id="13430" class="Symbol">→</a> <a id="13432" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="13440" class="Symbol">(</a><a id="13441" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13443" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13445" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13446" class="Symbol">)</a>
<a id="13448" href="Cubical.Foundations.HLevels.html#13378" class="Function">isContrΣ&#39;</a> <a id="13458" href="Cubical.Foundations.HLevels.html#13458" class="Bound">ca</a> <a id="13461" href="Cubical.Foundations.HLevels.html#13461" class="Bound">cb</a> <a id="13464" class="Symbol">=</a> <a id="13466" href="Cubical.Foundations.HLevels.html#13066" class="Function">isContrΣ</a> <a id="13475" href="Cubical.Foundations.HLevels.html#13458" class="Bound">ca</a> <a id="13478" class="Symbol">(λ</a> <a id="13481" href="Cubical.Foundations.HLevels.html#13481" class="Bound">x</a> <a id="13483" class="Symbol">→</a> <a id="13485" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13491" class="Symbol">_</a> <a id="13493" class="Symbol">(</a><a id="13494" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13498" href="Cubical.Foundations.HLevels.html#13458" class="Bound">ca</a> <a id="13501" href="Cubical.Foundations.HLevels.html#13481" class="Bound">x</a><a id="13502" class="Symbol">)</a> <a id="13504" href="Cubical.Foundations.HLevels.html#13461" class="Bound">cb</a><a id="13506" class="Symbol">)</a>

<a id="section-Σ≡Prop"></a><a id="13509" href="Cubical.Foundations.HLevels.html#13509" class="Function">section-Σ≡Prop</a>
  <a id="13526" class="Symbol">:</a> <a id="13528" class="Symbol">(</a><a id="13529" href="Cubical.Foundations.HLevels.html#13529" class="Bound">pB</a> <a id="13532" class="Symbol">:</a> <a id="13534" class="Symbol">(</a><a id="13535" href="Cubical.Foundations.HLevels.html#13535" class="Bound">x</a> <a id="13537" class="Symbol">:</a> <a id="13539" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13540" class="Symbol">)</a> <a id="13542" class="Symbol">→</a> <a id="13544" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13551" class="Symbol">(</a><a id="13552" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13554" href="Cubical.Foundations.HLevels.html#13535" class="Bound">x</a><a id="13555" class="Symbol">))</a> <a id="13558" class="Symbol">{</a><a id="13559" href="Cubical.Foundations.HLevels.html#13559" class="Bound">u</a> <a id="13561" href="Cubical.Foundations.HLevels.html#13561" class="Bound">v</a> <a id="13563" class="Symbol">:</a> <a id="13565" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13567" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13569" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13570" class="Symbol">}</a>
  <a id="13574" class="Symbol">→</a> <a id="13576" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13584" class="Symbol">(</a><a id="13585" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="13592" href="Cubical.Foundations.HLevels.html#13529" class="Bound">pB</a> <a id="13595" class="Symbol">{</a><a id="13596" href="Cubical.Foundations.HLevels.html#13559" class="Bound">u</a><a id="13597" class="Symbol">}</a> <a id="13599" class="Symbol">{</a><a id="13600" href="Cubical.Foundations.HLevels.html#13561" class="Bound">v</a><a id="13601" class="Symbol">})</a> <a id="13604" class="Symbol">(</a><a id="13605" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13610" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13613" class="Symbol">)</a>
<a id="13615" href="Cubical.Foundations.HLevels.html#13509" class="Function">section-Σ≡Prop</a> <a id="13630" class="Symbol">{</a><a id="13631" class="Argument">A</a> <a id="13633" class="Symbol">=</a> <a id="13635" href="Cubical.Foundations.HLevels.html#13635" class="Bound">A</a><a id="13636" class="Symbol">}</a> <a id="13638" href="Cubical.Foundations.HLevels.html#13638" class="Bound">pB</a> <a id="13641" class="Symbol">{</a><a id="13642" href="Cubical.Foundations.HLevels.html#13642" class="Bound">u</a><a id="13643" class="Symbol">}</a> <a id="13645" class="Symbol">{</a><a id="13646" href="Cubical.Foundations.HLevels.html#13646" class="Bound">v</a><a id="13647" class="Symbol">}</a> <a id="13649" href="Cubical.Foundations.HLevels.html#13649" class="Bound">p</a> <a id="13651" href="Cubical.Foundations.HLevels.html#13651" class="Bound">j</a> <a id="13653" href="Cubical.Foundations.HLevels.html#13653" class="Bound">i</a> <a id="13655" class="Symbol">=</a>
  <a id="13659" class="Symbol">(</a><a id="13660" href="Cubical.Foundations.HLevels.html#13649" class="Bound">p</a> <a id="13662" href="Cubical.Foundations.HLevels.html#13653" class="Bound">i</a> <a id="13664" class="Symbol">.</a><a id="13665" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13668" class="Symbol">)</a> <a id="13670" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13672" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="13685" class="Symbol">(λ</a> <a id="13688" href="Cubical.Foundations.HLevels.html#13688" class="Bound">i</a> <a id="13690" class="Symbol">→</a> <a id="13692" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13707" class="Number">1</a> <a id="13709" class="Symbol">(</a><a id="13710" href="Cubical.Foundations.HLevels.html#13638" class="Bound">pB</a> <a id="13713" class="Symbol">(</a><a id="13714" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13718" class="Symbol">(</a><a id="13719" href="Cubical.Foundations.HLevels.html#13649" class="Bound">p</a> <a id="13721" href="Cubical.Foundations.HLevels.html#13688" class="Bound">i</a><a id="13722" class="Symbol">)))</a>
                                       <a id="13765" class="Symbol">(</a><a id="13766" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="13773" href="Cubical.Foundations.HLevels.html#13638" class="Bound">pB</a> <a id="13776" class="Symbol">{</a><a id="13777" href="Cubical.Foundations.HLevels.html#13642" class="Bound">u</a><a id="13778" class="Symbol">}</a> <a id="13780" class="Symbol">{</a><a id="13781" href="Cubical.Foundations.HLevels.html#13646" class="Bound">v</a><a id="13782" class="Symbol">}</a> <a id="13784" class="Symbol">(</a><a id="13785" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13790" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13794" href="Cubical.Foundations.HLevels.html#13649" class="Bound">p</a><a id="13795" class="Symbol">)</a> <a id="13797" href="Cubical.Foundations.HLevels.html#13688" class="Bound">i</a> <a id="13799" class="Symbol">.</a><a id="13800" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13803" class="Symbol">)</a>
                                       <a id="13844" class="Symbol">(</a><a id="13845" href="Cubical.Foundations.HLevels.html#13649" class="Bound">p</a> <a id="13847" href="Cubical.Foundations.HLevels.html#13688" class="Bound">i</a> <a id="13849" class="Symbol">.</a><a id="13850" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13853" class="Symbol">)</a> <a id="13855" class="Symbol">)</a>
                                       <a id="13896" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13901" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13906" href="Cubical.Foundations.HLevels.html#13653" class="Bound">i</a> <a id="13908" href="Cubical.Foundations.HLevels.html#13651" class="Bound">j</a>

<a id="isEquiv-Σ≡Prop"></a><a id="13911" href="Cubical.Foundations.HLevels.html#13911" class="Function">isEquiv-Σ≡Prop</a>
  <a id="13928" class="Symbol">:</a> <a id="13930" class="Symbol">(</a><a id="13931" href="Cubical.Foundations.HLevels.html#13931" class="Bound">pB</a> <a id="13934" class="Symbol">:</a> <a id="13936" class="Symbol">(</a><a id="13937" href="Cubical.Foundations.HLevels.html#13937" class="Bound">x</a> <a id="13939" class="Symbol">:</a> <a id="13941" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="13942" class="Symbol">)</a> <a id="13944" class="Symbol">→</a> <a id="13946" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="13953" class="Symbol">(</a><a id="13954" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="13956" href="Cubical.Foundations.HLevels.html#13937" class="Bound">x</a><a id="13957" class="Symbol">))</a> <a id="13960" class="Symbol">{</a><a id="13961" href="Cubical.Foundations.HLevels.html#13961" class="Bound">u</a> <a id="13963" href="Cubical.Foundations.HLevels.html#13963" class="Bound">v</a> <a id="13965" class="Symbol">:</a> <a id="13967" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13969" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="13971" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="13972" class="Symbol">}</a>
  <a id="13976" class="Symbol">→</a> <a id="13978" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="13986" class="Symbol">(</a><a id="13987" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="13994" href="Cubical.Foundations.HLevels.html#13931" class="Bound">pB</a> <a id="13997" class="Symbol">{</a><a id="13998" href="Cubical.Foundations.HLevels.html#13961" class="Bound">u</a><a id="13999" class="Symbol">}</a> <a id="14001" class="Symbol">{</a><a id="14002" href="Cubical.Foundations.HLevels.html#13963" class="Bound">v</a><a id="14003" class="Symbol">})</a>
<a id="14006" href="Cubical.Foundations.HLevels.html#13911" class="Function">isEquiv-Σ≡Prop</a> <a id="14021" class="Symbol">{</a><a id="14022" class="Argument">A</a> <a id="14024" class="Symbol">=</a> <a id="14026" href="Cubical.Foundations.HLevels.html#14026" class="Bound">A</a><a id="14027" class="Symbol">}</a> <a id="14029" href="Cubical.Foundations.HLevels.html#14029" class="Bound">pB</a> <a id="14032" class="Symbol">{</a><a id="14033" href="Cubical.Foundations.HLevels.html#14033" class="Bound">u</a><a id="14034" class="Symbol">}</a> <a id="14036" class="Symbol">{</a><a id="14037" href="Cubical.Foundations.HLevels.html#14037" class="Bound">v</a><a id="14038" class="Symbol">}</a> <a id="14040" class="Symbol">=</a> <a id="14042" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="14055" class="Symbol">(</a><a id="14056" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="14060" class="Symbol">(</a><a id="14061" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="14068" href="Cubical.Foundations.HLevels.html#14029" class="Bound">pB</a><a id="14070" class="Symbol">)</a> <a id="14072" class="Symbol">(</a><a id="14073" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14078" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14081" class="Symbol">)</a> <a id="14083" class="Symbol">(</a><a id="14084" href="Cubical.Foundations.HLevels.html#13509" class="Function">section-Σ≡Prop</a> <a id="14099" href="Cubical.Foundations.HLevels.html#14029" class="Bound">pB</a><a id="14101" class="Symbol">)</a> <a id="14103" class="Symbol">(λ</a> <a id="14106" href="Cubical.Foundations.HLevels.html#14106" class="Bound">_</a> <a id="14108" class="Symbol">→</a> <a id="14110" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14114" class="Symbol">))</a>

<a id="isPropΣ"></a><a id="14118" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="14126" class="Symbol">:</a> <a id="14128" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14135" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14137" class="Symbol">→</a> <a id="14139" class="Symbol">((</a><a id="14141" href="Cubical.Foundations.HLevels.html#14141" class="Bound">x</a> <a id="14143" class="Symbol">:</a> <a id="14145" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="14146" class="Symbol">)</a> <a id="14148" class="Symbol">→</a> <a id="14150" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14157" class="Symbol">(</a><a id="14158" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="14160" href="Cubical.Foundations.HLevels.html#14141" class="Bound">x</a><a id="14161" class="Symbol">))</a> <a id="14164" class="Symbol">→</a> <a id="14166" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14173" class="Symbol">(</a><a id="14174" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14176" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14178" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="14179" class="Symbol">)</a>
<a id="14181" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="14189" href="Cubical.Foundations.HLevels.html#14189" class="Bound">pA</a> <a id="14192" href="Cubical.Foundations.HLevels.html#14192" class="Bound">pB</a> <a id="14195" href="Cubical.Foundations.HLevels.html#14195" class="Bound">t</a> <a id="14197" href="Cubical.Foundations.HLevels.html#14197" class="Bound">u</a> <a id="14199" class="Symbol">=</a> <a id="14201" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="14208" href="Cubical.Foundations.HLevels.html#14192" class="Bound">pB</a> <a id="14211" class="Symbol">(</a><a id="14212" href="Cubical.Foundations.HLevels.html#14189" class="Bound">pA</a> <a id="14215" class="Symbol">(</a><a id="14216" href="Cubical.Foundations.HLevels.html#14195" class="Bound">t</a> <a id="14218" class="Symbol">.</a><a id="14219" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14222" class="Symbol">)</a> <a id="14224" class="Symbol">(</a><a id="14225" href="Cubical.Foundations.HLevels.html#14197" class="Bound">u</a> <a id="14227" class="Symbol">.</a><a id="14228" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14231" class="Symbol">))</a>

<a id="isOfHLevelΣ"></a><a id="14235" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="14247" class="Symbol">:</a> <a id="14249" class="Symbol">∀</a> <a id="14251" href="Cubical.Foundations.HLevels.html#14251" class="Bound">n</a> <a id="14253" class="Symbol">→</a> <a id="14255" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14266" href="Cubical.Foundations.HLevels.html#14251" class="Bound">n</a> <a id="14268" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14270" class="Symbol">→</a> <a id="14272" class="Symbol">((</a><a id="14274" href="Cubical.Foundations.HLevels.html#14274" class="Bound">x</a> <a id="14276" class="Symbol">:</a> <a id="14278" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="14279" class="Symbol">)</a> <a id="14281" class="Symbol">→</a> <a id="14283" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14294" href="Cubical.Foundations.HLevels.html#14251" class="Bound">n</a> <a id="14296" class="Symbol">(</a><a id="14297" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="14299" href="Cubical.Foundations.HLevels.html#14274" class="Bound">x</a><a id="14300" class="Symbol">))</a>
                  <a id="14321" class="Symbol">→</a> <a id="14323" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="14334" href="Cubical.Foundations.HLevels.html#14251" class="Bound">n</a> <a id="14336" class="Symbol">(</a><a id="14337" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14339" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14341" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="14342" class="Symbol">)</a>
<a id="14344" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="14356" class="Number">0</a> <a id="14358" class="Symbol">=</a> <a id="14360" href="Cubical.Foundations.HLevels.html#13066" class="Function">isContrΣ</a>
<a id="14369" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="14381" class="Number">1</a> <a id="14383" class="Symbol">=</a> <a id="14385" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a>
<a id="14393" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="14405" class="Symbol">{</a><a id="14406" class="Argument">B</a> <a id="14408" class="Symbol">=</a> <a id="14410" href="Cubical.Foundations.HLevels.html#14410" class="Bound">B</a><a id="14411" class="Symbol">}</a> <a id="14413" class="Symbol">(</a><a id="14414" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14418" class="Symbol">(</a><a id="14419" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14423" href="Cubical.Foundations.HLevels.html#14423" class="Bound">n</a><a id="14424" class="Symbol">))</a> <a id="14427" href="Cubical.Foundations.HLevels.html#14427" class="Bound">h1</a> <a id="14430" href="Cubical.Foundations.HLevels.html#14430" class="Bound">h2</a> <a id="14433" href="Cubical.Foundations.HLevels.html#14433" class="Bound">x</a> <a id="14435" href="Cubical.Foundations.HLevels.html#14435" class="Bound">y</a> <a id="14437" class="Symbol">=</a>
  <a id="14441" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="14466" class="Symbol">(</a><a id="14467" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14471" href="Cubical.Foundations.HLevels.html#14423" class="Bound">n</a><a id="14472" class="Symbol">)</a>
    <a id="14478" class="Symbol">(</a><a id="14479" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="14486" class="Symbol">(</a><a id="14487" href="Cubical.Data.Sigma.Properties.html#10989" class="Function">IsoΣPathTransportPathΣ</a> <a id="14510" class="Symbol">_</a> <a id="14512" class="Symbol">_))</a>
    <a id="14520" class="Symbol">(</a><a id="14521" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="14533" class="Symbol">(</a><a id="14534" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14538" href="Cubical.Foundations.HLevels.html#14423" class="Bound">n</a><a id="14539" class="Symbol">)</a> <a id="14541" class="Symbol">(</a><a id="14542" href="Cubical.Foundations.HLevels.html#14427" class="Bound">h1</a> <a id="14545" class="Symbol">(</a><a id="14546" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14550" href="Cubical.Foundations.HLevels.html#14433" class="Bound">x</a><a id="14551" class="Symbol">)</a> <a id="14553" class="Symbol">(</a><a id="14554" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14558" href="Cubical.Foundations.HLevels.html#14435" class="Bound">y</a><a id="14559" class="Symbol">))</a> <a id="14562" class="Symbol">λ</a> <a id="14564" href="Cubical.Foundations.HLevels.html#14564" class="Bound">x</a> <a id="14566" class="Symbol">→</a> <a id="14568" href="Cubical.Foundations.HLevels.html#14430" class="Bound">h2</a> <a id="14571" class="Symbol">_</a> <a id="14573" class="Symbol">_</a> <a id="14575" class="Symbol">_)</a>

<a id="isSetΣ"></a><a id="14579" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="14586" class="Symbol">:</a> <a id="14588" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="14594" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14596" class="Symbol">→</a> <a id="14598" class="Symbol">((</a><a id="14600" href="Cubical.Foundations.HLevels.html#14600" class="Bound">x</a> <a id="14602" class="Symbol">:</a> <a id="14604" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="14605" class="Symbol">)</a> <a id="14607" class="Symbol">→</a> <a id="14609" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="14615" class="Symbol">(</a><a id="14616" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="14618" href="Cubical.Foundations.HLevels.html#14600" class="Bound">x</a><a id="14619" class="Symbol">))</a> <a id="14622" class="Symbol">→</a> <a id="14624" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="14630" class="Symbol">(</a><a id="14631" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14633" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14635" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="14636" class="Symbol">)</a>
<a id="14638" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="14645" class="Symbol">=</a> <a id="14647" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="14659" class="Number">2</a>

<a id="14662" class="Comment">-- Useful consequence</a>
<a id="isSetΣSndProp"></a><a id="14684" href="Cubical.Foundations.HLevels.html#14684" class="Function">isSetΣSndProp</a> <a id="14698" class="Symbol">:</a> <a id="14700" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="14706" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14708" class="Symbol">→</a> <a id="14710" class="Symbol">((</a><a id="14712" href="Cubical.Foundations.HLevels.html#14712" class="Bound">x</a> <a id="14714" class="Symbol">:</a> <a id="14716" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="14717" class="Symbol">)</a> <a id="14719" class="Symbol">→</a> <a id="14721" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="14728" class="Symbol">(</a><a id="14729" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="14731" href="Cubical.Foundations.HLevels.html#14712" class="Bound">x</a><a id="14732" class="Symbol">))</a> <a id="14735" class="Symbol">→</a> <a id="14737" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="14743" class="Symbol">(</a><a id="14744" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14746" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14748" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="14749" class="Symbol">)</a>
<a id="14751" href="Cubical.Foundations.HLevels.html#14684" class="Function">isSetΣSndProp</a> <a id="14765" href="Cubical.Foundations.HLevels.html#14765" class="Bound">h</a> <a id="14767" href="Cubical.Foundations.HLevels.html#14767" class="Bound">p</a> <a id="14769" class="Symbol">=</a> <a id="14771" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="14778" href="Cubical.Foundations.HLevels.html#14765" class="Bound">h</a> <a id="14780" class="Symbol">(λ</a> <a id="14783" href="Cubical.Foundations.HLevels.html#14783" class="Bound">x</a> <a id="14785" class="Symbol">→</a> <a id="14787" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="14800" class="Symbol">(</a><a id="14801" href="Cubical.Foundations.HLevels.html#14767" class="Bound">p</a> <a id="14803" href="Cubical.Foundations.HLevels.html#14783" class="Bound">x</a><a id="14804" class="Symbol">))</a>

<a id="isGroupoidΣ"></a><a id="14808" href="Cubical.Foundations.HLevels.html#14808" class="Function">isGroupoidΣ</a> <a id="14820" class="Symbol">:</a> <a id="14822" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="14833" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14835" class="Symbol">→</a> <a id="14837" class="Symbol">((</a><a id="14839" href="Cubical.Foundations.HLevels.html#14839" class="Bound">x</a> <a id="14841" class="Symbol">:</a> <a id="14843" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="14844" class="Symbol">)</a> <a id="14846" class="Symbol">→</a> <a id="14848" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="14859" class="Symbol">(</a><a id="14860" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="14862" href="Cubical.Foundations.HLevels.html#14839" class="Bound">x</a><a id="14863" class="Symbol">))</a> <a id="14866" class="Symbol">→</a> <a id="14868" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="14879" class="Symbol">(</a><a id="14880" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14882" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14884" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="14885" class="Symbol">)</a>
<a id="14887" href="Cubical.Foundations.HLevels.html#14808" class="Function">isGroupoidΣ</a> <a id="14899" class="Symbol">=</a> <a id="14901" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="14913" class="Number">3</a>

<a id="is2GroupoidΣ"></a><a id="14916" href="Cubical.Foundations.HLevels.html#14916" class="Function">is2GroupoidΣ</a> <a id="14929" class="Symbol">:</a> <a id="14931" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="14943" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14945" class="Symbol">→</a> <a id="14947" class="Symbol">((</a><a id="14949" href="Cubical.Foundations.HLevels.html#14949" class="Bound">x</a> <a id="14951" class="Symbol">:</a> <a id="14953" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="14954" class="Symbol">)</a> <a id="14956" class="Symbol">→</a> <a id="14958" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="14970" class="Symbol">(</a><a id="14971" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="14973" href="Cubical.Foundations.HLevels.html#14949" class="Bound">x</a><a id="14974" class="Symbol">))</a> <a id="14977" class="Symbol">→</a> <a id="14979" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="14991" class="Symbol">(</a><a id="14992" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="14994" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="14996" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="14997" class="Symbol">)</a>
<a id="14999" href="Cubical.Foundations.HLevels.html#14916" class="Function">is2GroupoidΣ</a> <a id="15012" class="Symbol">=</a> <a id="15014" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="15026" class="Number">4</a>

<a id="15029" class="Comment">-- h-level of ×</a>

<a id="isProp×"></a><a id="15046" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15054" class="Symbol">:</a> <a id="15056" class="Symbol">{</a><a id="15057" href="Cubical.Foundations.HLevels.html#15057" class="Bound">A</a> <a id="15059" class="Symbol">:</a> <a id="15061" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15066" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15067" class="Symbol">}</a> <a id="15069" class="Symbol">{</a><a id="15070" href="Cubical.Foundations.HLevels.html#15070" class="Bound">B</a> <a id="15072" class="Symbol">:</a> <a id="15074" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15079" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15081" class="Symbol">}</a> <a id="15083" class="Symbol">→</a> <a id="15085" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15092" href="Cubical.Foundations.HLevels.html#15057" class="Bound">A</a> <a id="15094" class="Symbol">→</a> <a id="15096" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15103" href="Cubical.Foundations.HLevels.html#15070" class="Bound">B</a> <a id="15105" class="Symbol">→</a> <a id="15107" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15114" class="Symbol">(</a><a id="15115" href="Cubical.Foundations.HLevels.html#15057" class="Bound">A</a> <a id="15117" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15119" href="Cubical.Foundations.HLevels.html#15070" class="Bound">B</a><a id="15120" class="Symbol">)</a>
<a id="15122" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15130" href="Cubical.Foundations.HLevels.html#15130" class="Bound">pA</a> <a id="15133" href="Cubical.Foundations.HLevels.html#15133" class="Bound">pB</a> <a id="15136" class="Symbol">=</a> <a id="15138" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="15146" href="Cubical.Foundations.HLevels.html#15130" class="Bound">pA</a> <a id="15149" class="Symbol">(λ</a> <a id="15152" href="Cubical.Foundations.HLevels.html#15152" class="Bound">_</a> <a id="15154" class="Symbol">→</a> <a id="15156" href="Cubical.Foundations.HLevels.html#15133" class="Bound">pB</a><a id="15158" class="Symbol">)</a>

<a id="isProp×2"></a><a id="15161" href="Cubical.Foundations.HLevels.html#15161" class="Function">isProp×2</a> <a id="15170" class="Symbol">:</a> <a id="15172" class="Symbol">{</a><a id="15173" href="Cubical.Foundations.HLevels.html#15173" class="Bound">A</a> <a id="15175" class="Symbol">:</a> <a id="15177" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15182" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15183" class="Symbol">}</a> <a id="15185" class="Symbol">{</a><a id="15186" href="Cubical.Foundations.HLevels.html#15186" class="Bound">B</a> <a id="15188" class="Symbol">:</a> <a id="15190" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15195" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15197" class="Symbol">}</a> <a id="15199" class="Symbol">{</a><a id="15200" href="Cubical.Foundations.HLevels.html#15200" class="Bound">C</a> <a id="15202" class="Symbol">:</a> <a id="15204" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15209" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="15212" class="Symbol">}</a>
         <a id="15223" class="Symbol">→</a> <a id="15225" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15232" href="Cubical.Foundations.HLevels.html#15173" class="Bound">A</a> <a id="15234" class="Symbol">→</a> <a id="15236" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15243" href="Cubical.Foundations.HLevels.html#15186" class="Bound">B</a> <a id="15245" class="Symbol">→</a> <a id="15247" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15254" href="Cubical.Foundations.HLevels.html#15200" class="Bound">C</a> <a id="15256" class="Symbol">→</a> <a id="15258" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15265" class="Symbol">(</a><a id="15266" href="Cubical.Foundations.HLevels.html#15173" class="Bound">A</a> <a id="15268" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15270" href="Cubical.Foundations.HLevels.html#15186" class="Bound">B</a> <a id="15272" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15274" href="Cubical.Foundations.HLevels.html#15200" class="Bound">C</a><a id="15275" class="Symbol">)</a>
<a id="15277" href="Cubical.Foundations.HLevels.html#15161" class="Function">isProp×2</a> <a id="15286" href="Cubical.Foundations.HLevels.html#15286" class="Bound">pA</a> <a id="15289" href="Cubical.Foundations.HLevels.html#15289" class="Bound">pB</a> <a id="15292" href="Cubical.Foundations.HLevels.html#15292" class="Bound">pC</a> <a id="15295" class="Symbol">=</a> <a id="15297" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15305" href="Cubical.Foundations.HLevels.html#15286" class="Bound">pA</a> <a id="15308" class="Symbol">(</a><a id="15309" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15317" href="Cubical.Foundations.HLevels.html#15289" class="Bound">pB</a> <a id="15320" href="Cubical.Foundations.HLevels.html#15292" class="Bound">pC</a><a id="15322" class="Symbol">)</a>

<a id="isProp×3"></a><a id="15325" href="Cubical.Foundations.HLevels.html#15325" class="Function">isProp×3</a> <a id="15334" class="Symbol">:</a> <a id="15336" class="Symbol">{</a><a id="15337" href="Cubical.Foundations.HLevels.html#15337" class="Bound">A</a> <a id="15339" class="Symbol">:</a> <a id="15341" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15346" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15347" class="Symbol">}</a> <a id="15349" class="Symbol">{</a><a id="15350" href="Cubical.Foundations.HLevels.html#15350" class="Bound">B</a> <a id="15352" class="Symbol">:</a> <a id="15354" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15359" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15361" class="Symbol">}</a> <a id="15363" class="Symbol">{</a><a id="15364" href="Cubical.Foundations.HLevels.html#15364" class="Bound">C</a> <a id="15366" class="Symbol">:</a> <a id="15368" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15373" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="15376" class="Symbol">}</a> <a id="15378" class="Symbol">{</a><a id="15379" href="Cubical.Foundations.HLevels.html#15379" class="Bound">D</a> <a id="15381" class="Symbol">:</a> <a id="15383" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15388" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="15392" class="Symbol">}</a>
         <a id="15403" class="Symbol">→</a> <a id="15405" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15412" href="Cubical.Foundations.HLevels.html#15337" class="Bound">A</a> <a id="15414" class="Symbol">→</a> <a id="15416" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15423" href="Cubical.Foundations.HLevels.html#15350" class="Bound">B</a> <a id="15425" class="Symbol">→</a> <a id="15427" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15434" href="Cubical.Foundations.HLevels.html#15364" class="Bound">C</a> <a id="15436" class="Symbol">→</a> <a id="15438" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15445" href="Cubical.Foundations.HLevels.html#15379" class="Bound">D</a> <a id="15447" class="Symbol">→</a> <a id="15449" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15456" class="Symbol">(</a><a id="15457" href="Cubical.Foundations.HLevels.html#15337" class="Bound">A</a> <a id="15459" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15461" href="Cubical.Foundations.HLevels.html#15350" class="Bound">B</a> <a id="15463" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15465" href="Cubical.Foundations.HLevels.html#15364" class="Bound">C</a> <a id="15467" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15469" href="Cubical.Foundations.HLevels.html#15379" class="Bound">D</a><a id="15470" class="Symbol">)</a>
<a id="15472" href="Cubical.Foundations.HLevels.html#15325" class="Function">isProp×3</a> <a id="15481" href="Cubical.Foundations.HLevels.html#15481" class="Bound">pA</a> <a id="15484" href="Cubical.Foundations.HLevels.html#15484" class="Bound">pB</a> <a id="15487" href="Cubical.Foundations.HLevels.html#15487" class="Bound">pC</a> <a id="15490" href="Cubical.Foundations.HLevels.html#15490" class="Bound">pD</a> <a id="15493" class="Symbol">=</a> <a id="15495" href="Cubical.Foundations.HLevels.html#15161" class="Function">isProp×2</a> <a id="15504" href="Cubical.Foundations.HLevels.html#15481" class="Bound">pA</a> <a id="15507" href="Cubical.Foundations.HLevels.html#15484" class="Bound">pB</a> <a id="15510" class="Symbol">(</a><a id="15511" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15519" href="Cubical.Foundations.HLevels.html#15487" class="Bound">pC</a> <a id="15522" href="Cubical.Foundations.HLevels.html#15490" class="Bound">pD</a><a id="15524" class="Symbol">)</a>

<a id="isProp×4"></a><a id="15527" href="Cubical.Foundations.HLevels.html#15527" class="Function">isProp×4</a> <a id="15536" class="Symbol">:</a> <a id="15538" class="Symbol">{</a><a id="15539" href="Cubical.Foundations.HLevels.html#15539" class="Bound">A</a> <a id="15541" class="Symbol">:</a> <a id="15543" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15548" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15549" class="Symbol">}</a> <a id="15551" class="Symbol">{</a><a id="15552" href="Cubical.Foundations.HLevels.html#15552" class="Bound">B</a> <a id="15554" class="Symbol">:</a> <a id="15556" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15561" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15563" class="Symbol">}</a> <a id="15565" class="Symbol">{</a><a id="15566" href="Cubical.Foundations.HLevels.html#15566" class="Bound">C</a> <a id="15568" class="Symbol">:</a> <a id="15570" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15575" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="15578" class="Symbol">}</a> <a id="15580" class="Symbol">{</a><a id="15581" href="Cubical.Foundations.HLevels.html#15581" class="Bound">D</a> <a id="15583" class="Symbol">:</a> <a id="15585" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15590" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="15594" class="Symbol">}</a> <a id="15596" class="Symbol">{</a><a id="15597" href="Cubical.Foundations.HLevels.html#15597" class="Bound">E</a> <a id="15599" class="Symbol">:</a> <a id="15601" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15606" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a><a id="15611" class="Symbol">}</a>
         <a id="15622" class="Symbol">→</a> <a id="15624" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15631" href="Cubical.Foundations.HLevels.html#15539" class="Bound">A</a> <a id="15633" class="Symbol">→</a> <a id="15635" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15642" href="Cubical.Foundations.HLevels.html#15552" class="Bound">B</a> <a id="15644" class="Symbol">→</a> <a id="15646" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15653" href="Cubical.Foundations.HLevels.html#15566" class="Bound">C</a> <a id="15655" class="Symbol">→</a> <a id="15657" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15664" href="Cubical.Foundations.HLevels.html#15581" class="Bound">D</a> <a id="15666" class="Symbol">→</a> <a id="15668" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15675" href="Cubical.Foundations.HLevels.html#15597" class="Bound">E</a> <a id="15677" class="Symbol">→</a> <a id="15679" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15686" class="Symbol">(</a><a id="15687" href="Cubical.Foundations.HLevels.html#15539" class="Bound">A</a> <a id="15689" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15691" href="Cubical.Foundations.HLevels.html#15552" class="Bound">B</a> <a id="15693" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15695" href="Cubical.Foundations.HLevels.html#15566" class="Bound">C</a> <a id="15697" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15699" href="Cubical.Foundations.HLevels.html#15581" class="Bound">D</a> <a id="15701" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15703" href="Cubical.Foundations.HLevels.html#15597" class="Bound">E</a><a id="15704" class="Symbol">)</a>
<a id="15706" href="Cubical.Foundations.HLevels.html#15527" class="Function">isProp×4</a> <a id="15715" href="Cubical.Foundations.HLevels.html#15715" class="Bound">pA</a> <a id="15718" href="Cubical.Foundations.HLevels.html#15718" class="Bound">pB</a> <a id="15721" href="Cubical.Foundations.HLevels.html#15721" class="Bound">pC</a> <a id="15724" href="Cubical.Foundations.HLevels.html#15724" class="Bound">pD</a> <a id="15727" href="Cubical.Foundations.HLevels.html#15727" class="Bound">pE</a> <a id="15730" class="Symbol">=</a> <a id="15732" href="Cubical.Foundations.HLevels.html#15325" class="Function">isProp×3</a> <a id="15741" href="Cubical.Foundations.HLevels.html#15715" class="Bound">pA</a> <a id="15744" href="Cubical.Foundations.HLevels.html#15718" class="Bound">pB</a> <a id="15747" href="Cubical.Foundations.HLevels.html#15721" class="Bound">pC</a> <a id="15750" class="Symbol">(</a><a id="15751" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15759" href="Cubical.Foundations.HLevels.html#15724" class="Bound">pD</a> <a id="15762" href="Cubical.Foundations.HLevels.html#15727" class="Bound">pE</a><a id="15764" class="Symbol">)</a>

<a id="isProp×5"></a><a id="15767" href="Cubical.Foundations.HLevels.html#15767" class="Function">isProp×5</a> <a id="15776" class="Symbol">:</a> <a id="15778" class="Symbol">{</a><a id="15779" href="Cubical.Foundations.HLevels.html#15779" class="Bound">A</a> <a id="15781" class="Symbol">:</a> <a id="15783" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15788" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="15789" class="Symbol">}</a> <a id="15791" class="Symbol">{</a><a id="15792" href="Cubical.Foundations.HLevels.html#15792" class="Bound">B</a> <a id="15794" class="Symbol">:</a> <a id="15796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15801" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="15803" class="Symbol">}</a> <a id="15805" class="Symbol">{</a><a id="15806" href="Cubical.Foundations.HLevels.html#15806" class="Bound">C</a> <a id="15808" class="Symbol">:</a> <a id="15810" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15815" href="Cubical.Foundations.HLevels.html#896" class="Generalizable">ℓ&#39;&#39;</a><a id="15818" class="Symbol">}</a> <a id="15820" class="Symbol">{</a><a id="15821" href="Cubical.Foundations.HLevels.html#15821" class="Bound">D</a> <a id="15823" class="Symbol">:</a> <a id="15825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15830" href="Cubical.Foundations.HLevels.html#900" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="15834" class="Symbol">}</a> <a id="15836" class="Symbol">{</a><a id="15837" href="Cubical.Foundations.HLevels.html#15837" class="Bound">E</a> <a id="15839" class="Symbol">:</a> <a id="15841" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15846" href="Cubical.Foundations.HLevels.html#905" class="Generalizable">ℓ&#39;&#39;&#39;&#39;</a><a id="15851" class="Symbol">}</a> <a id="15853" class="Symbol">{</a><a id="15854" href="Cubical.Foundations.HLevels.html#15854" class="Bound">F</a> <a id="15856" class="Symbol">:</a> <a id="15858" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15863" href="Cubical.Foundations.HLevels.html#911" class="Generalizable">ℓ&#39;&#39;&#39;&#39;&#39;</a><a id="15869" class="Symbol">}</a>
         <a id="15880" class="Symbol">→</a> <a id="15882" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15889" href="Cubical.Foundations.HLevels.html#15779" class="Bound">A</a> <a id="15891" class="Symbol">→</a> <a id="15893" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15900" href="Cubical.Foundations.HLevels.html#15792" class="Bound">B</a> <a id="15902" class="Symbol">→</a> <a id="15904" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15911" href="Cubical.Foundations.HLevels.html#15806" class="Bound">C</a> <a id="15913" class="Symbol">→</a> <a id="15915" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15922" href="Cubical.Foundations.HLevels.html#15821" class="Bound">D</a> <a id="15924" class="Symbol">→</a> <a id="15926" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15933" href="Cubical.Foundations.HLevels.html#15837" class="Bound">E</a> <a id="15935" class="Symbol">→</a> <a id="15937" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15944" href="Cubical.Foundations.HLevels.html#15854" class="Bound">F</a>
         <a id="15955" class="Symbol">→</a> <a id="15957" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15964" class="Symbol">(</a><a id="15965" href="Cubical.Foundations.HLevels.html#15779" class="Bound">A</a> <a id="15967" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15969" href="Cubical.Foundations.HLevels.html#15792" class="Bound">B</a> <a id="15971" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15973" href="Cubical.Foundations.HLevels.html#15806" class="Bound">C</a> <a id="15975" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15977" href="Cubical.Foundations.HLevels.html#15821" class="Bound">D</a> <a id="15979" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15981" href="Cubical.Foundations.HLevels.html#15837" class="Bound">E</a> <a id="15983" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15985" href="Cubical.Foundations.HLevels.html#15854" class="Bound">F</a><a id="15986" class="Symbol">)</a>
<a id="15988" href="Cubical.Foundations.HLevels.html#15767" class="Function">isProp×5</a> <a id="15997" href="Cubical.Foundations.HLevels.html#15997" class="Bound">pA</a> <a id="16000" href="Cubical.Foundations.HLevels.html#16000" class="Bound">pB</a> <a id="16003" href="Cubical.Foundations.HLevels.html#16003" class="Bound">pC</a> <a id="16006" href="Cubical.Foundations.HLevels.html#16006" class="Bound">pD</a> <a id="16009" href="Cubical.Foundations.HLevels.html#16009" class="Bound">pE</a> <a id="16012" href="Cubical.Foundations.HLevels.html#16012" class="Bound">pF</a> <a id="16015" class="Symbol">=</a> <a id="16017" href="Cubical.Foundations.HLevels.html#15527" class="Function">isProp×4</a> <a id="16026" href="Cubical.Foundations.HLevels.html#15997" class="Bound">pA</a> <a id="16029" href="Cubical.Foundations.HLevels.html#16000" class="Bound">pB</a> <a id="16032" href="Cubical.Foundations.HLevels.html#16003" class="Bound">pC</a> <a id="16035" href="Cubical.Foundations.HLevels.html#16006" class="Bound">pD</a> <a id="16038" class="Symbol">(</a><a id="16039" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="16047" href="Cubical.Foundations.HLevels.html#16009" class="Bound">pE</a> <a id="16050" href="Cubical.Foundations.HLevels.html#16012" class="Bound">pF</a><a id="16052" class="Symbol">)</a>


<a id="isOfHLevel×"></a><a id="16056" href="Cubical.Foundations.HLevels.html#16056" class="Function">isOfHLevel×</a> <a id="16068" class="Symbol">:</a> <a id="16070" class="Symbol">∀</a> <a id="16072" class="Symbol">{</a><a id="16073" href="Cubical.Foundations.HLevels.html#16073" class="Bound">A</a> <a id="16075" class="Symbol">:</a> <a id="16077" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16082" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="16083" class="Symbol">}</a> <a id="16085" class="Symbol">{</a><a id="16086" href="Cubical.Foundations.HLevels.html#16086" class="Bound">B</a> <a id="16088" class="Symbol">:</a> <a id="16090" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16095" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="16097" class="Symbol">}</a> <a id="16099" href="Cubical.Foundations.HLevels.html#16099" class="Bound">n</a> <a id="16101" class="Symbol">→</a> <a id="16103" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16114" href="Cubical.Foundations.HLevels.html#16099" class="Bound">n</a> <a id="16116" href="Cubical.Foundations.HLevels.html#16073" class="Bound">A</a> <a id="16118" class="Symbol">→</a> <a id="16120" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16131" href="Cubical.Foundations.HLevels.html#16099" class="Bound">n</a> <a id="16133" href="Cubical.Foundations.HLevels.html#16086" class="Bound">B</a>
                                             <a id="16180" class="Symbol">→</a> <a id="16182" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16193" href="Cubical.Foundations.HLevels.html#16099" class="Bound">n</a> <a id="16195" class="Symbol">(</a><a id="16196" href="Cubical.Foundations.HLevels.html#16073" class="Bound">A</a> <a id="16198" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16200" href="Cubical.Foundations.HLevels.html#16086" class="Bound">B</a><a id="16201" class="Symbol">)</a>
<a id="16203" href="Cubical.Foundations.HLevels.html#16056" class="Function">isOfHLevel×</a> <a id="16215" href="Cubical.Foundations.HLevels.html#16215" class="Bound">n</a> <a id="16217" href="Cubical.Foundations.HLevels.html#16217" class="Bound">hA</a> <a id="16220" href="Cubical.Foundations.HLevels.html#16220" class="Bound">hB</a> <a id="16223" class="Symbol">=</a> <a id="16225" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="16237" href="Cubical.Foundations.HLevels.html#16215" class="Bound">n</a> <a id="16239" href="Cubical.Foundations.HLevels.html#16217" class="Bound">hA</a> <a id="16242" class="Symbol">(λ</a> <a id="16245" href="Cubical.Foundations.HLevels.html#16245" class="Bound">_</a> <a id="16247" class="Symbol">→</a> <a id="16249" href="Cubical.Foundations.HLevels.html#16220" class="Bound">hB</a><a id="16251" class="Symbol">)</a>

<a id="isSet×"></a><a id="16254" href="Cubical.Foundations.HLevels.html#16254" class="Function">isSet×</a> <a id="16261" class="Symbol">:</a> <a id="16263" class="Symbol">∀</a> <a id="16265" class="Symbol">{</a><a id="16266" href="Cubical.Foundations.HLevels.html#16266" class="Bound">A</a> <a id="16268" class="Symbol">:</a> <a id="16270" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16275" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="16276" class="Symbol">}</a> <a id="16278" class="Symbol">{</a><a id="16279" href="Cubical.Foundations.HLevels.html#16279" class="Bound">B</a> <a id="16281" class="Symbol">:</a> <a id="16283" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16288" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="16290" class="Symbol">}</a> <a id="16292" class="Symbol">→</a> <a id="16294" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="16300" href="Cubical.Foundations.HLevels.html#16266" class="Bound">A</a> <a id="16302" class="Symbol">→</a> <a id="16304" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="16310" href="Cubical.Foundations.HLevels.html#16279" class="Bound">B</a> <a id="16312" class="Symbol">→</a> <a id="16314" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="16320" class="Symbol">(</a><a id="16321" href="Cubical.Foundations.HLevels.html#16266" class="Bound">A</a> <a id="16323" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16325" href="Cubical.Foundations.HLevels.html#16279" class="Bound">B</a><a id="16326" class="Symbol">)</a>
<a id="16328" href="Cubical.Foundations.HLevels.html#16254" class="Function">isSet×</a> <a id="16335" class="Symbol">=</a> <a id="16337" href="Cubical.Foundations.HLevels.html#16056" class="Function">isOfHLevel×</a> <a id="16349" class="Number">2</a>

<a id="isGroupoid×"></a><a id="16352" href="Cubical.Foundations.HLevels.html#16352" class="Function">isGroupoid×</a> <a id="16364" class="Symbol">:</a> <a id="16366" class="Symbol">∀</a> <a id="16368" class="Symbol">{</a><a id="16369" href="Cubical.Foundations.HLevels.html#16369" class="Bound">A</a> <a id="16371" class="Symbol">:</a> <a id="16373" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16378" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="16379" class="Symbol">}</a> <a id="16381" class="Symbol">{</a><a id="16382" href="Cubical.Foundations.HLevels.html#16382" class="Bound">B</a> <a id="16384" class="Symbol">:</a> <a id="16386" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16391" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="16393" class="Symbol">}</a> <a id="16395" class="Symbol">→</a> <a id="16397" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="16408" href="Cubical.Foundations.HLevels.html#16369" class="Bound">A</a> <a id="16410" class="Symbol">→</a> <a id="16412" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="16423" href="Cubical.Foundations.HLevels.html#16382" class="Bound">B</a>
                                           <a id="16468" class="Symbol">→</a> <a id="16470" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="16481" class="Symbol">(</a><a id="16482" href="Cubical.Foundations.HLevels.html#16369" class="Bound">A</a> <a id="16484" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16486" href="Cubical.Foundations.HLevels.html#16382" class="Bound">B</a><a id="16487" class="Symbol">)</a>
<a id="16489" href="Cubical.Foundations.HLevels.html#16352" class="Function">isGroupoid×</a> <a id="16501" class="Symbol">=</a> <a id="16503" href="Cubical.Foundations.HLevels.html#16056" class="Function">isOfHLevel×</a> <a id="16515" class="Number">3</a>

<a id="is2Groupoid×"></a><a id="16518" href="Cubical.Foundations.HLevels.html#16518" class="Function">is2Groupoid×</a> <a id="16531" class="Symbol">:</a> <a id="16533" class="Symbol">∀</a> <a id="16535" class="Symbol">{</a><a id="16536" href="Cubical.Foundations.HLevels.html#16536" class="Bound">A</a> <a id="16538" class="Symbol">:</a> <a id="16540" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16545" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="16546" class="Symbol">}</a> <a id="16548" class="Symbol">{</a><a id="16549" href="Cubical.Foundations.HLevels.html#16549" class="Bound">B</a> <a id="16551" class="Symbol">:</a> <a id="16553" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16558" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="16560" class="Symbol">}</a> <a id="16562" class="Symbol">→</a> <a id="16564" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="16576" href="Cubical.Foundations.HLevels.html#16536" class="Bound">A</a> <a id="16578" class="Symbol">→</a> <a id="16580" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="16592" href="Cubical.Foundations.HLevels.html#16549" class="Bound">B</a>
                                            <a id="16638" class="Symbol">→</a> <a id="16640" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="16652" class="Symbol">(</a><a id="16653" href="Cubical.Foundations.HLevels.html#16536" class="Bound">A</a> <a id="16655" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16657" href="Cubical.Foundations.HLevels.html#16549" class="Bound">B</a><a id="16658" class="Symbol">)</a>
<a id="16660" href="Cubical.Foundations.HLevels.html#16518" class="Function">is2Groupoid×</a> <a id="16673" class="Symbol">=</a> <a id="16675" href="Cubical.Foundations.HLevels.html#16056" class="Function">isOfHLevel×</a> <a id="16687" class="Number">4</a>

<a id="16690" class="Comment">-- h-level of Π-types</a>

<a id="isOfHLevelΠ"></a><a id="16713" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="16725" class="Symbol">:</a> <a id="16727" class="Symbol">∀</a> <a id="16729" href="Cubical.Foundations.HLevels.html#16729" class="Bound">n</a> <a id="16731" class="Symbol">→</a> <a id="16733" class="Symbol">((</a><a id="16735" href="Cubical.Foundations.HLevels.html#16735" class="Bound">x</a> <a id="16737" class="Symbol">:</a> <a id="16739" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16740" class="Symbol">)</a> <a id="16742" class="Symbol">→</a> <a id="16744" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16755" href="Cubical.Foundations.HLevels.html#16729" class="Bound">n</a> <a id="16757" class="Symbol">(</a><a id="16758" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16760" href="Cubical.Foundations.HLevels.html#16735" class="Bound">x</a><a id="16761" class="Symbol">))</a>
                  <a id="16782" class="Symbol">→</a> <a id="16784" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="16795" href="Cubical.Foundations.HLevels.html#16729" class="Bound">n</a> <a id="16797" class="Symbol">((</a><a id="16799" href="Cubical.Foundations.HLevels.html#16799" class="Bound">x</a> <a id="16801" class="Symbol">:</a> <a id="16803" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="16804" class="Symbol">)</a> <a id="16806" class="Symbol">→</a> <a id="16808" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="16810" href="Cubical.Foundations.HLevels.html#16799" class="Bound">x</a><a id="16811" class="Symbol">)</a>
<a id="16813" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="16825" class="Number">0</a> <a id="16827" href="Cubical.Foundations.HLevels.html#16827" class="Bound">h</a> <a id="16829" class="Symbol">=</a> <a id="16831" class="Symbol">(λ</a> <a id="16834" href="Cubical.Foundations.HLevels.html#16834" class="Bound">x</a> <a id="16836" class="Symbol">→</a> <a id="16838" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16842" class="Symbol">(</a><a id="16843" href="Cubical.Foundations.HLevels.html#16827" class="Bound">h</a> <a id="16845" href="Cubical.Foundations.HLevels.html#16834" class="Bound">x</a><a id="16846" class="Symbol">))</a> <a id="16849" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16851" class="Symbol">λ</a> <a id="16853" href="Cubical.Foundations.HLevels.html#16853" class="Bound">f</a> <a id="16855" href="Cubical.Foundations.HLevels.html#16855" class="Bound">i</a> <a id="16857" href="Cubical.Foundations.HLevels.html#16857" class="Bound">y</a> <a id="16859" class="Symbol">→</a> <a id="16861" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16865" class="Symbol">(</a><a id="16866" href="Cubical.Foundations.HLevels.html#16827" class="Bound">h</a> <a id="16868" href="Cubical.Foundations.HLevels.html#16857" class="Bound">y</a><a id="16869" class="Symbol">)</a> <a id="16871" class="Symbol">(</a><a id="16872" href="Cubical.Foundations.HLevels.html#16853" class="Bound">f</a> <a id="16874" href="Cubical.Foundations.HLevels.html#16857" class="Bound">y</a><a id="16875" class="Symbol">)</a> <a id="16877" href="Cubical.Foundations.HLevels.html#16855" class="Bound">i</a>
<a id="16879" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="16891" class="Number">1</a> <a id="16893" href="Cubical.Foundations.HLevels.html#16893" class="Bound">h</a> <a id="16895" href="Cubical.Foundations.HLevels.html#16895" class="Bound">f</a> <a id="16897" href="Cubical.Foundations.HLevels.html#16897" class="Bound">g</a> <a id="16899" href="Cubical.Foundations.HLevels.html#16899" class="Bound">i</a> <a id="16901" href="Cubical.Foundations.HLevels.html#16901" class="Bound">x</a> <a id="16903" class="Symbol">=</a> <a id="16905" class="Symbol">(</a><a id="16906" href="Cubical.Foundations.HLevels.html#16893" class="Bound">h</a> <a id="16908" href="Cubical.Foundations.HLevels.html#16901" class="Bound">x</a><a id="16909" class="Symbol">)</a> <a id="16911" class="Symbol">(</a><a id="16912" href="Cubical.Foundations.HLevels.html#16895" class="Bound">f</a> <a id="16914" href="Cubical.Foundations.HLevels.html#16901" class="Bound">x</a><a id="16915" class="Symbol">)</a> <a id="16917" class="Symbol">(</a><a id="16918" href="Cubical.Foundations.HLevels.html#16897" class="Bound">g</a> <a id="16920" href="Cubical.Foundations.HLevels.html#16901" class="Bound">x</a><a id="16921" class="Symbol">)</a> <a id="16923" href="Cubical.Foundations.HLevels.html#16899" class="Bound">i</a>
<a id="16925" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="16937" class="Number">2</a> <a id="16939" href="Cubical.Foundations.HLevels.html#16939" class="Bound">h</a> <a id="16941" href="Cubical.Foundations.HLevels.html#16941" class="Bound">f</a> <a id="16943" href="Cubical.Foundations.HLevels.html#16943" class="Bound">g</a> <a id="16945" href="Cubical.Foundations.HLevels.html#16945" class="Bound">F</a> <a id="16947" href="Cubical.Foundations.HLevels.html#16947" class="Bound">G</a> <a id="16949" href="Cubical.Foundations.HLevels.html#16949" class="Bound">i</a> <a id="16951" href="Cubical.Foundations.HLevels.html#16951" class="Bound">j</a> <a id="16953" href="Cubical.Foundations.HLevels.html#16953" class="Bound">z</a> <a id="16955" class="Symbol">=</a> <a id="16957" href="Cubical.Foundations.HLevels.html#16939" class="Bound">h</a> <a id="16959" href="Cubical.Foundations.HLevels.html#16953" class="Bound">z</a> <a id="16961" class="Symbol">(</a><a id="16962" href="Cubical.Foundations.HLevels.html#16941" class="Bound">f</a> <a id="16964" href="Cubical.Foundations.HLevels.html#16953" class="Bound">z</a><a id="16965" class="Symbol">)</a> <a id="16967" class="Symbol">(</a><a id="16968" href="Cubical.Foundations.HLevels.html#16943" class="Bound">g</a> <a id="16970" href="Cubical.Foundations.HLevels.html#16953" class="Bound">z</a><a id="16971" class="Symbol">)</a> <a id="16973" class="Symbol">(</a><a id="16974" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16982" href="Cubical.Foundations.HLevels.html#16945" class="Bound">F</a> <a id="16984" href="Cubical.Foundations.HLevels.html#16953" class="Bound">z</a><a id="16985" class="Symbol">)</a> <a id="16987" class="Symbol">(</a><a id="16988" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="16996" href="Cubical.Foundations.HLevels.html#16947" class="Bound">G</a> <a id="16998" href="Cubical.Foundations.HLevels.html#16953" class="Bound">z</a><a id="16999" class="Symbol">)</a> <a id="17001" href="Cubical.Foundations.HLevels.html#16949" class="Bound">i</a> <a id="17003" href="Cubical.Foundations.HLevels.html#16951" class="Bound">j</a>
<a id="17005" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="17017" class="Number">3</a> <a id="17019" href="Cubical.Foundations.HLevels.html#17019" class="Bound">h</a> <a id="17021" href="Cubical.Foundations.HLevels.html#17021" class="Bound">f</a> <a id="17023" href="Cubical.Foundations.HLevels.html#17023" class="Bound">g</a> <a id="17025" href="Cubical.Foundations.HLevels.html#17025" class="Bound">p</a> <a id="17027" href="Cubical.Foundations.HLevels.html#17027" class="Bound">q</a> <a id="17029" href="Cubical.Foundations.HLevels.html#17029" class="Bound">P</a> <a id="17031" href="Cubical.Foundations.HLevels.html#17031" class="Bound">Q</a> <a id="17033" href="Cubical.Foundations.HLevels.html#17033" class="Bound">i</a> <a id="17035" href="Cubical.Foundations.HLevels.html#17035" class="Bound">j</a> <a id="17037" href="Cubical.Foundations.HLevels.html#17037" class="Bound">k</a> <a id="17039" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a> <a id="17041" class="Symbol">=</a>
  <a id="17045" href="Cubical.Foundations.HLevels.html#17019" class="Bound">h</a> <a id="17047" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a> <a id="17049" class="Symbol">(</a><a id="17050" href="Cubical.Foundations.HLevels.html#17021" class="Bound">f</a> <a id="17052" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a><a id="17053" class="Symbol">)</a> <a id="17055" class="Symbol">(</a><a id="17056" href="Cubical.Foundations.HLevels.html#17023" class="Bound">g</a> <a id="17058" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a><a id="17059" class="Symbol">)</a>
      <a id="17067" class="Symbol">(</a><a id="17068" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17076" href="Cubical.Foundations.HLevels.html#17025" class="Bound">p</a> <a id="17078" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a><a id="17079" class="Symbol">)</a> <a id="17081" class="Symbol">(</a><a id="17082" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17090" href="Cubical.Foundations.HLevels.html#17027" class="Bound">q</a> <a id="17092" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a><a id="17093" class="Symbol">)</a>
      <a id="17101" class="Symbol">(</a><a id="17102" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17107" class="Symbol">(λ</a> <a id="17110" href="Cubical.Foundations.HLevels.html#17110" class="Bound">f</a> <a id="17112" class="Symbol">→</a> <a id="17114" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17122" href="Cubical.Foundations.HLevels.html#17110" class="Bound">f</a> <a id="17124" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a><a id="17125" class="Symbol">)</a> <a id="17127" href="Cubical.Foundations.HLevels.html#17029" class="Bound">P</a><a id="17128" class="Symbol">)</a> <a id="17130" class="Symbol">(</a><a id="17131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17136" class="Symbol">(λ</a> <a id="17139" href="Cubical.Foundations.HLevels.html#17139" class="Bound">f</a> <a id="17141" class="Symbol">→</a> <a id="17143" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17151" href="Cubical.Foundations.HLevels.html#17139" class="Bound">f</a> <a id="17153" href="Cubical.Foundations.HLevels.html#17039" class="Bound">z</a><a id="17154" class="Symbol">)</a> <a id="17156" href="Cubical.Foundations.HLevels.html#17031" class="Bound">Q</a><a id="17157" class="Symbol">)</a> <a id="17159" href="Cubical.Foundations.HLevels.html#17033" class="Bound">i</a> <a id="17161" href="Cubical.Foundations.HLevels.html#17035" class="Bound">j</a> <a id="17163" href="Cubical.Foundations.HLevels.html#17037" class="Bound">k</a>
<a id="17165" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="17177" class="Number">4</a> <a id="17179" href="Cubical.Foundations.HLevels.html#17179" class="Bound">h</a> <a id="17181" href="Cubical.Foundations.HLevels.html#17181" class="Bound">f</a> <a id="17183" href="Cubical.Foundations.HLevels.html#17183" class="Bound">g</a> <a id="17185" href="Cubical.Foundations.HLevels.html#17185" class="Bound">p</a> <a id="17187" href="Cubical.Foundations.HLevels.html#17187" class="Bound">q</a> <a id="17189" href="Cubical.Foundations.HLevels.html#17189" class="Bound">P</a> <a id="17191" href="Cubical.Foundations.HLevels.html#17191" class="Bound">Q</a> <a id="17193" href="Cubical.Foundations.HLevels.html#17193" class="Bound">R</a> <a id="17195" href="Cubical.Foundations.HLevels.html#17195" class="Bound">S</a> <a id="17197" href="Cubical.Foundations.HLevels.html#17197" class="Bound">i</a> <a id="17199" href="Cubical.Foundations.HLevels.html#17199" class="Bound">j</a> <a id="17201" href="Cubical.Foundations.HLevels.html#17201" class="Bound">k</a> <a id="17203" href="Cubical.Foundations.HLevels.html#17203" class="Bound">l</a> <a id="17205" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a> <a id="17207" class="Symbol">=</a>
  <a id="17211" href="Cubical.Foundations.HLevels.html#17179" class="Bound">h</a> <a id="17213" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a> <a id="17215" class="Symbol">(</a><a id="17216" href="Cubical.Foundations.HLevels.html#17181" class="Bound">f</a> <a id="17218" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17219" class="Symbol">)</a> <a id="17221" class="Symbol">(</a><a id="17222" href="Cubical.Foundations.HLevels.html#17183" class="Bound">g</a> <a id="17224" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17225" class="Symbol">)</a>
      <a id="17233" class="Symbol">(</a><a id="17234" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17242" href="Cubical.Foundations.HLevels.html#17185" class="Bound">p</a> <a id="17244" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17245" class="Symbol">)</a> <a id="17247" class="Symbol">(</a><a id="17248" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17256" href="Cubical.Foundations.HLevels.html#17187" class="Bound">q</a> <a id="17258" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17259" class="Symbol">)</a>
      <a id="17267" class="Symbol">(</a><a id="17268" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17273" class="Symbol">(λ</a> <a id="17276" href="Cubical.Foundations.HLevels.html#17276" class="Bound">f</a> <a id="17278" class="Symbol">→</a> <a id="17280" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17288" href="Cubical.Foundations.HLevels.html#17276" class="Bound">f</a> <a id="17290" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17291" class="Symbol">)</a> <a id="17293" href="Cubical.Foundations.HLevels.html#17189" class="Bound">P</a><a id="17294" class="Symbol">)</a> <a id="17296" class="Symbol">(</a><a id="17297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17302" class="Symbol">(λ</a> <a id="17305" href="Cubical.Foundations.HLevels.html#17305" class="Bound">f</a> <a id="17307" class="Symbol">→</a> <a id="17309" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17317" href="Cubical.Foundations.HLevels.html#17305" class="Bound">f</a> <a id="17319" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17320" class="Symbol">)</a> <a id="17322" href="Cubical.Foundations.HLevels.html#17191" class="Bound">Q</a><a id="17323" class="Symbol">)</a>
      <a id="17331" class="Symbol">(</a><a id="17332" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17337" class="Symbol">(</a><a id="17338" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17343" class="Symbol">(λ</a> <a id="17346" href="Cubical.Foundations.HLevels.html#17346" class="Bound">f</a> <a id="17348" class="Symbol">→</a> <a id="17350" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17358" href="Cubical.Foundations.HLevels.html#17346" class="Bound">f</a> <a id="17360" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17361" class="Symbol">))</a> <a id="17364" href="Cubical.Foundations.HLevels.html#17193" class="Bound">R</a><a id="17365" class="Symbol">)</a> <a id="17367" class="Symbol">(</a><a id="17368" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17373" class="Symbol">(</a><a id="17374" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17379" class="Symbol">(λ</a> <a id="17382" href="Cubical.Foundations.HLevels.html#17382" class="Bound">f</a> <a id="17384" class="Symbol">→</a> <a id="17386" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17394" href="Cubical.Foundations.HLevels.html#17382" class="Bound">f</a> <a id="17396" href="Cubical.Foundations.HLevels.html#17205" class="Bound">z</a><a id="17397" class="Symbol">))</a> <a id="17400" href="Cubical.Foundations.HLevels.html#17195" class="Bound">S</a><a id="17401" class="Symbol">)</a> <a id="17403" href="Cubical.Foundations.HLevels.html#17197" class="Bound">i</a> <a id="17405" href="Cubical.Foundations.HLevels.html#17199" class="Bound">j</a> <a id="17407" href="Cubical.Foundations.HLevels.html#17201" class="Bound">k</a> <a id="17409" href="Cubical.Foundations.HLevels.html#17203" class="Bound">l</a>
<a id="17411" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="17423" class="Symbol">(</a><a id="17424" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17428" class="Symbol">(</a><a id="17429" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17433" class="Symbol">(</a><a id="17434" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17438" class="Symbol">(</a><a id="17439" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17443" class="Symbol">(</a><a id="17444" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17448" href="Cubical.Foundations.HLevels.html#17448" class="Bound">n</a><a id="17449" class="Symbol">)))))</a> <a id="17455" href="Cubical.Foundations.HLevels.html#17455" class="Bound">h</a> <a id="17457" href="Cubical.Foundations.HLevels.html#17457" class="Bound">f</a> <a id="17459" href="Cubical.Foundations.HLevels.html#17459" class="Bound">g</a> <a id="17461" href="Cubical.Foundations.HLevels.html#17461" class="Bound">p</a> <a id="17463" href="Cubical.Foundations.HLevels.html#17463" class="Bound">q</a> <a id="17465" href="Cubical.Foundations.HLevels.html#17465" class="Bound">P</a> <a id="17467" href="Cubical.Foundations.HLevels.html#17467" class="Bound">Q</a> <a id="17469" href="Cubical.Foundations.HLevels.html#17469" class="Bound">R</a> <a id="17471" href="Cubical.Foundations.HLevels.html#17471" class="Bound">S</a> <a id="17473" class="Symbol">=</a>
  <a id="17477" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="17495" class="Symbol">(</a><a id="17496" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17500" href="Cubical.Foundations.HLevels.html#17448" class="Bound">n</a><a id="17501" class="Symbol">)</a>
    <a id="17507" class="Symbol">(</a><a id="17508" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17513" class="Symbol">(</a><a id="17514" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17519" class="Symbol">(</a><a id="17520" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17525" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="17532" class="Symbol">)))</a> <a id="17536" class="Symbol">(</a><a id="17537" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17542" class="Symbol">(</a><a id="17543" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17548" class="Symbol">(</a><a id="17549" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17554" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a><a id="17560" class="Symbol">)))</a> <a id="17564" class="Symbol">(λ</a> <a id="17567" href="Cubical.Foundations.HLevels.html#17567" class="Bound">_</a> <a id="17569" class="Symbol">→</a> <a id="17571" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17575" class="Symbol">)</a>
    <a id="17581" class="Symbol">(</a><a id="17582" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="17594" class="Symbol">(</a><a id="17595" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17599" class="Symbol">(</a><a id="17600" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17604" class="Symbol">(</a><a id="17605" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17609" class="Symbol">(</a><a id="17610" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17614" href="Cubical.Foundations.HLevels.html#17448" class="Bound">n</a><a id="17615" class="Symbol">))))</a> <a id="17620" class="Symbol">(λ</a> <a id="17623" href="Cubical.Foundations.HLevels.html#17623" class="Bound">x</a> <a id="17625" class="Symbol">→</a> <a id="17627" href="Cubical.Foundations.HLevels.html#17455" class="Bound">h</a> <a id="17629" href="Cubical.Foundations.HLevels.html#17623" class="Bound">x</a> <a id="17631" class="Symbol">(</a><a id="17632" href="Cubical.Foundations.HLevels.html#17457" class="Bound">f</a> <a id="17634" href="Cubical.Foundations.HLevels.html#17623" class="Bound">x</a><a id="17635" class="Symbol">)</a> <a id="17637" class="Symbol">(</a><a id="17638" href="Cubical.Foundations.HLevels.html#17459" class="Bound">g</a> <a id="17640" href="Cubical.Foundations.HLevels.html#17623" class="Bound">x</a><a id="17641" class="Symbol">))</a>
                  <a id="17662" class="Symbol">(</a><a id="17663" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17671" href="Cubical.Foundations.HLevels.html#17461" class="Bound">p</a><a id="17672" class="Symbol">)</a> <a id="17674" class="Symbol">(</a><a id="17675" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17683" href="Cubical.Foundations.HLevels.html#17463" class="Bound">q</a><a id="17684" class="Symbol">)</a>
                  <a id="17704" class="Symbol">(</a><a id="17705" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17710" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17718" href="Cubical.Foundations.HLevels.html#17465" class="Bound">P</a><a id="17719" class="Symbol">)</a> <a id="17721" class="Symbol">(</a><a id="17722" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17727" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="17735" href="Cubical.Foundations.HLevels.html#17467" class="Bound">Q</a><a id="17736" class="Symbol">)</a>
                  <a id="17756" class="Symbol">(</a><a id="17757" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17762" class="Symbol">(</a><a id="17763" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17768" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="17775" class="Symbol">)</a> <a id="17777" href="Cubical.Foundations.HLevels.html#17469" class="Bound">R</a><a id="17778" class="Symbol">)</a> <a id="17780" class="Symbol">(</a><a id="17781" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17786" class="Symbol">(</a><a id="17787" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17792" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a><a id="17799" class="Symbol">)</a> <a id="17801" href="Cubical.Foundations.HLevels.html#17471" class="Bound">S</a><a id="17802" class="Symbol">))</a>

<a id="isOfHLevelΠ2"></a><a id="17806" href="Cubical.Foundations.HLevels.html#17806" class="Function">isOfHLevelΠ2</a> <a id="17819" class="Symbol">:</a> <a id="17821" class="Symbol">(</a><a id="17822" href="Cubical.Foundations.HLevels.html#17822" class="Bound">n</a> <a id="17824" class="Symbol">:</a> <a id="17826" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="17832" class="Symbol">)</a> <a id="17834" class="Symbol">→</a> <a id="17836" class="Symbol">((</a><a id="17838" href="Cubical.Foundations.HLevels.html#17838" class="Bound">x</a> <a id="17840" class="Symbol">:</a> <a id="17842" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17843" class="Symbol">)</a> <a id="17845" class="Symbol">→</a> <a id="17847" class="Symbol">(</a><a id="17848" href="Cubical.Foundations.HLevels.html#17848" class="Bound">y</a> <a id="17850" class="Symbol">:</a> <a id="17852" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17854" href="Cubical.Foundations.HLevels.html#17838" class="Bound">x</a><a id="17855" class="Symbol">)</a> <a id="17857" class="Symbol">→</a> <a id="17859" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="17870" href="Cubical.Foundations.HLevels.html#17822" class="Bound">n</a> <a id="17872" class="Symbol">(</a><a id="17873" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17875" href="Cubical.Foundations.HLevels.html#17838" class="Bound">x</a> <a id="17877" href="Cubical.Foundations.HLevels.html#17848" class="Bound">y</a><a id="17878" class="Symbol">))</a>
             <a id="17894" class="Symbol">→</a> <a id="17896" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="17907" href="Cubical.Foundations.HLevels.html#17822" class="Bound">n</a> <a id="17909" class="Symbol">((</a><a id="17911" href="Cubical.Foundations.HLevels.html#17911" class="Bound">x</a> <a id="17913" class="Symbol">:</a> <a id="17915" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="17916" class="Symbol">)</a> <a id="17918" class="Symbol">→</a> <a id="17920" class="Symbol">(</a><a id="17921" href="Cubical.Foundations.HLevels.html#17921" class="Bound">y</a> <a id="17923" class="Symbol">:</a> <a id="17925" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="17927" href="Cubical.Foundations.HLevels.html#17911" class="Bound">x</a><a id="17928" class="Symbol">)</a> <a id="17930" class="Symbol">→</a> <a id="17932" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="17934" href="Cubical.Foundations.HLevels.html#17911" class="Bound">x</a> <a id="17936" href="Cubical.Foundations.HLevels.html#17921" class="Bound">y</a><a id="17937" class="Symbol">)</a>
<a id="17939" href="Cubical.Foundations.HLevels.html#17806" class="Function">isOfHLevelΠ2</a> <a id="17952" href="Cubical.Foundations.HLevels.html#17952" class="Bound">n</a> <a id="17954" href="Cubical.Foundations.HLevels.html#17954" class="Bound">f</a> <a id="17956" class="Symbol">=</a> <a id="17958" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="17970" href="Cubical.Foundations.HLevels.html#17952" class="Bound">n</a> <a id="17972" class="Symbol">(λ</a> <a id="17975" href="Cubical.Foundations.HLevels.html#17975" class="Bound">x</a> <a id="17977" class="Symbol">→</a> <a id="17979" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="17991" href="Cubical.Foundations.HLevels.html#17952" class="Bound">n</a> <a id="17993" class="Symbol">(</a><a id="17994" href="Cubical.Foundations.HLevels.html#17954" class="Bound">f</a> <a id="17996" href="Cubical.Foundations.HLevels.html#17975" class="Bound">x</a><a id="17997" class="Symbol">))</a>

<a id="isContrΠ"></a><a id="18001" href="Cubical.Foundations.HLevels.html#18001" class="Function">isContrΠ</a> <a id="18010" class="Symbol">:</a> <a id="18012" class="Symbol">(</a><a id="18013" href="Cubical.Foundations.HLevels.html#18013" class="Bound">h</a> <a id="18015" class="Symbol">:</a> <a id="18017" class="Symbol">(</a><a id="18018" href="Cubical.Foundations.HLevels.html#18018" class="Bound">x</a> <a id="18020" class="Symbol">:</a> <a id="18022" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18023" class="Symbol">)</a> <a id="18025" class="Symbol">→</a> <a id="18027" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="18035" class="Symbol">(</a><a id="18036" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18038" href="Cubical.Foundations.HLevels.html#18018" class="Bound">x</a><a id="18039" class="Symbol">))</a> <a id="18042" class="Symbol">→</a> <a id="18044" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="18052" class="Symbol">((</a><a id="18054" href="Cubical.Foundations.HLevels.html#18054" class="Bound">x</a> <a id="18056" class="Symbol">:</a> <a id="18058" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18059" class="Symbol">)</a> <a id="18061" class="Symbol">→</a> <a id="18063" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18065" href="Cubical.Foundations.HLevels.html#18054" class="Bound">x</a><a id="18066" class="Symbol">)</a>
<a id="18068" href="Cubical.Foundations.HLevels.html#18001" class="Function">isContrΠ</a> <a id="18077" class="Symbol">=</a> <a id="18079" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="18091" class="Number">0</a>

<a id="isPropΠ"></a><a id="18094" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18102" class="Symbol">:</a> <a id="18104" class="Symbol">(</a><a id="18105" href="Cubical.Foundations.HLevels.html#18105" class="Bound">h</a> <a id="18107" class="Symbol">:</a> <a id="18109" class="Symbol">(</a><a id="18110" href="Cubical.Foundations.HLevels.html#18110" class="Bound">x</a> <a id="18112" class="Symbol">:</a> <a id="18114" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18115" class="Symbol">)</a> <a id="18117" class="Symbol">→</a> <a id="18119" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18126" class="Symbol">(</a><a id="18127" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18129" href="Cubical.Foundations.HLevels.html#18110" class="Bound">x</a><a id="18130" class="Symbol">))</a> <a id="18133" class="Symbol">→</a> <a id="18135" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18142" class="Symbol">((</a><a id="18144" href="Cubical.Foundations.HLevels.html#18144" class="Bound">x</a> <a id="18146" class="Symbol">:</a> <a id="18148" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18149" class="Symbol">)</a> <a id="18151" class="Symbol">→</a> <a id="18153" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18155" href="Cubical.Foundations.HLevels.html#18144" class="Bound">x</a><a id="18156" class="Symbol">)</a>
<a id="18158" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18166" class="Symbol">=</a> <a id="18168" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="18180" class="Number">1</a>

<a id="isPropΠ2"></a><a id="18183" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="18192" class="Symbol">:</a> <a id="18194" class="Symbol">(</a><a id="18195" href="Cubical.Foundations.HLevels.html#18195" class="Bound">h</a> <a id="18197" class="Symbol">:</a> <a id="18199" class="Symbol">(</a><a id="18200" href="Cubical.Foundations.HLevels.html#18200" class="Bound">x</a> <a id="18202" class="Symbol">:</a> <a id="18204" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18205" class="Symbol">)</a> <a id="18207" class="Symbol">(</a><a id="18208" href="Cubical.Foundations.HLevels.html#18208" class="Bound">y</a> <a id="18210" class="Symbol">:</a> <a id="18212" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18214" href="Cubical.Foundations.HLevels.html#18200" class="Bound">x</a><a id="18215" class="Symbol">)</a> <a id="18217" class="Symbol">→</a> <a id="18219" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18226" class="Symbol">(</a><a id="18227" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18229" href="Cubical.Foundations.HLevels.html#18200" class="Bound">x</a> <a id="18231" href="Cubical.Foundations.HLevels.html#18208" class="Bound">y</a><a id="18232" class="Symbol">))</a>
         <a id="18244" class="Symbol">→</a> <a id="18246" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18253" class="Symbol">((</a><a id="18255" href="Cubical.Foundations.HLevels.html#18255" class="Bound">x</a> <a id="18257" class="Symbol">:</a> <a id="18259" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18260" class="Symbol">)</a> <a id="18262" class="Symbol">(</a><a id="18263" href="Cubical.Foundations.HLevels.html#18263" class="Bound">y</a> <a id="18265" class="Symbol">:</a> <a id="18267" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18269" href="Cubical.Foundations.HLevels.html#18255" class="Bound">x</a><a id="18270" class="Symbol">)</a> <a id="18272" class="Symbol">→</a> <a id="18274" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18276" href="Cubical.Foundations.HLevels.html#18255" class="Bound">x</a> <a id="18278" href="Cubical.Foundations.HLevels.html#18263" class="Bound">y</a><a id="18279" class="Symbol">)</a>
<a id="18281" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="18290" href="Cubical.Foundations.HLevels.html#18290" class="Bound">h</a> <a id="18292" class="Symbol">=</a> <a id="18294" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18302" class="Symbol">λ</a> <a id="18304" href="Cubical.Foundations.HLevels.html#18304" class="Bound">x</a> <a id="18306" class="Symbol">→</a> <a id="18308" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18316" class="Symbol">λ</a> <a id="18318" href="Cubical.Foundations.HLevels.html#18318" class="Bound">y</a> <a id="18320" class="Symbol">→</a> <a id="18322" href="Cubical.Foundations.HLevels.html#18290" class="Bound">h</a> <a id="18324" href="Cubical.Foundations.HLevels.html#18304" class="Bound">x</a> <a id="18326" href="Cubical.Foundations.HLevels.html#18318" class="Bound">y</a>

<a id="isPropΠ3"></a><a id="18329" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="18338" class="Symbol">:</a> <a id="18340" class="Symbol">(</a><a id="18341" href="Cubical.Foundations.HLevels.html#18341" class="Bound">h</a> <a id="18343" class="Symbol">:</a> <a id="18345" class="Symbol">(</a><a id="18346" href="Cubical.Foundations.HLevels.html#18346" class="Bound">x</a> <a id="18348" class="Symbol">:</a> <a id="18350" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18351" class="Symbol">)</a> <a id="18353" class="Symbol">(</a><a id="18354" href="Cubical.Foundations.HLevels.html#18354" class="Bound">y</a> <a id="18356" class="Symbol">:</a> <a id="18358" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18360" href="Cubical.Foundations.HLevels.html#18346" class="Bound">x</a><a id="18361" class="Symbol">)</a> <a id="18363" class="Symbol">(</a><a id="18364" href="Cubical.Foundations.HLevels.html#18364" class="Bound">z</a> <a id="18366" class="Symbol">:</a> <a id="18368" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18370" href="Cubical.Foundations.HLevels.html#18346" class="Bound">x</a> <a id="18372" href="Cubical.Foundations.HLevels.html#18354" class="Bound">y</a><a id="18373" class="Symbol">)</a> <a id="18375" class="Symbol">→</a> <a id="18377" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18384" class="Symbol">(</a><a id="18385" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18387" href="Cubical.Foundations.HLevels.html#18346" class="Bound">x</a> <a id="18389" href="Cubical.Foundations.HLevels.html#18354" class="Bound">y</a> <a id="18391" href="Cubical.Foundations.HLevels.html#18364" class="Bound">z</a><a id="18392" class="Symbol">))</a>
         <a id="18404" class="Symbol">→</a> <a id="18406" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18413" class="Symbol">((</a><a id="18415" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a> <a id="18417" class="Symbol">:</a> <a id="18419" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18420" class="Symbol">)</a> <a id="18422" class="Symbol">(</a><a id="18423" href="Cubical.Foundations.HLevels.html#18423" class="Bound">y</a> <a id="18425" class="Symbol">:</a> <a id="18427" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18429" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a><a id="18430" class="Symbol">)</a> <a id="18432" class="Symbol">(</a><a id="18433" href="Cubical.Foundations.HLevels.html#18433" class="Bound">z</a> <a id="18435" class="Symbol">:</a> <a id="18437" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18439" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a> <a id="18441" href="Cubical.Foundations.HLevels.html#18423" class="Bound">y</a><a id="18442" class="Symbol">)</a> <a id="18444" class="Symbol">→</a> <a id="18446" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18448" href="Cubical.Foundations.HLevels.html#18415" class="Bound">x</a> <a id="18450" href="Cubical.Foundations.HLevels.html#18423" class="Bound">y</a> <a id="18452" href="Cubical.Foundations.HLevels.html#18433" class="Bound">z</a><a id="18453" class="Symbol">)</a>
<a id="18455" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="18464" href="Cubical.Foundations.HLevels.html#18464" class="Bound">h</a> <a id="18466" class="Symbol">=</a> <a id="18468" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18476" class="Symbol">λ</a> <a id="18478" href="Cubical.Foundations.HLevels.html#18478" class="Bound">x</a> <a id="18480" class="Symbol">→</a> <a id="18482" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18490" class="Symbol">λ</a> <a id="18492" href="Cubical.Foundations.HLevels.html#18492" class="Bound">y</a> <a id="18494" class="Symbol">→</a> <a id="18496" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18504" class="Symbol">λ</a> <a id="18506" href="Cubical.Foundations.HLevels.html#18506" class="Bound">z</a> <a id="18508" class="Symbol">→</a> <a id="18510" href="Cubical.Foundations.HLevels.html#18464" class="Bound">h</a> <a id="18512" href="Cubical.Foundations.HLevels.html#18478" class="Bound">x</a> <a id="18514" href="Cubical.Foundations.HLevels.html#18492" class="Bound">y</a> <a id="18516" href="Cubical.Foundations.HLevels.html#18506" class="Bound">z</a>

<a id="isPropΠ4"></a><a id="18519" href="Cubical.Foundations.HLevels.html#18519" class="Function">isPropΠ4</a> <a id="18528" class="Symbol">:</a> <a id="18530" class="Symbol">(</a><a id="18531" href="Cubical.Foundations.HLevels.html#18531" class="Bound">h</a> <a id="18533" class="Symbol">:</a> <a id="18535" class="Symbol">(</a><a id="18536" href="Cubical.Foundations.HLevels.html#18536" class="Bound">x</a> <a id="18538" class="Symbol">:</a> <a id="18540" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18541" class="Symbol">)</a> <a id="18543" class="Symbol">(</a><a id="18544" href="Cubical.Foundations.HLevels.html#18544" class="Bound">y</a> <a id="18546" class="Symbol">:</a> <a id="18548" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18550" href="Cubical.Foundations.HLevels.html#18536" class="Bound">x</a><a id="18551" class="Symbol">)</a> <a id="18553" class="Symbol">(</a><a id="18554" href="Cubical.Foundations.HLevels.html#18554" class="Bound">z</a> <a id="18556" class="Symbol">:</a> <a id="18558" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18560" href="Cubical.Foundations.HLevels.html#18536" class="Bound">x</a> <a id="18562" href="Cubical.Foundations.HLevels.html#18544" class="Bound">y</a><a id="18563" class="Symbol">)</a> <a id="18565" class="Symbol">(</a><a id="18566" href="Cubical.Foundations.HLevels.html#18566" class="Bound">w</a> <a id="18568" class="Symbol">:</a> <a id="18570" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18572" href="Cubical.Foundations.HLevels.html#18536" class="Bound">x</a> <a id="18574" href="Cubical.Foundations.HLevels.html#18544" class="Bound">y</a> <a id="18576" href="Cubical.Foundations.HLevels.html#18554" class="Bound">z</a><a id="18577" class="Symbol">)</a> <a id="18579" class="Symbol">→</a> <a id="18581" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18588" class="Symbol">(</a><a id="18589" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18591" href="Cubical.Foundations.HLevels.html#18536" class="Bound">x</a> <a id="18593" href="Cubical.Foundations.HLevels.html#18544" class="Bound">y</a> <a id="18595" href="Cubical.Foundations.HLevels.html#18554" class="Bound">z</a> <a id="18597" href="Cubical.Foundations.HLevels.html#18566" class="Bound">w</a><a id="18598" class="Symbol">))</a>
            <a id="18613" class="Symbol">→</a> <a id="18615" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18622" class="Symbol">((</a><a id="18624" href="Cubical.Foundations.HLevels.html#18624" class="Bound">x</a> <a id="18626" class="Symbol">:</a> <a id="18628" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18629" class="Symbol">)</a> <a id="18631" class="Symbol">(</a><a id="18632" href="Cubical.Foundations.HLevels.html#18632" class="Bound">y</a> <a id="18634" class="Symbol">:</a> <a id="18636" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18638" href="Cubical.Foundations.HLevels.html#18624" class="Bound">x</a><a id="18639" class="Symbol">)</a> <a id="18641" class="Symbol">(</a><a id="18642" href="Cubical.Foundations.HLevels.html#18642" class="Bound">z</a> <a id="18644" class="Symbol">:</a> <a id="18646" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18648" href="Cubical.Foundations.HLevels.html#18624" class="Bound">x</a> <a id="18650" href="Cubical.Foundations.HLevels.html#18632" class="Bound">y</a><a id="18651" class="Symbol">)</a> <a id="18653" class="Symbol">(</a><a id="18654" href="Cubical.Foundations.HLevels.html#18654" class="Bound">w</a> <a id="18656" class="Symbol">:</a> <a id="18658" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18660" href="Cubical.Foundations.HLevels.html#18624" class="Bound">x</a> <a id="18662" href="Cubical.Foundations.HLevels.html#18632" class="Bound">y</a> <a id="18664" href="Cubical.Foundations.HLevels.html#18642" class="Bound">z</a><a id="18665" class="Symbol">)</a> <a id="18667" class="Symbol">→</a> <a id="18669" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18671" href="Cubical.Foundations.HLevels.html#18624" class="Bound">x</a> <a id="18673" href="Cubical.Foundations.HLevels.html#18632" class="Bound">y</a> <a id="18675" href="Cubical.Foundations.HLevels.html#18642" class="Bound">z</a> <a id="18677" href="Cubical.Foundations.HLevels.html#18654" class="Bound">w</a><a id="18678" class="Symbol">)</a>
<a id="18680" href="Cubical.Foundations.HLevels.html#18519" class="Function">isPropΠ4</a> <a id="18689" href="Cubical.Foundations.HLevels.html#18689" class="Bound">h</a> <a id="18691" class="Symbol">=</a> <a id="18693" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18701" class="Symbol">λ</a> <a id="18703" href="Cubical.Foundations.HLevels.html#18703" class="Bound">_</a> <a id="18705" class="Symbol">→</a> <a id="18707" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="18716" class="Symbol">(</a><a id="18717" href="Cubical.Foundations.HLevels.html#18689" class="Bound">h</a> <a id="18719" class="Symbol">_)</a>

<a id="isPropΠ5"></a><a id="18723" href="Cubical.Foundations.HLevels.html#18723" class="Function">isPropΠ5</a> <a id="18732" class="Symbol">:</a> <a id="18734" class="Symbol">(</a><a id="18735" href="Cubical.Foundations.HLevels.html#18735" class="Bound">h</a> <a id="18737" class="Symbol">:</a> <a id="18739" class="Symbol">(</a><a id="18740" href="Cubical.Foundations.HLevels.html#18740" class="Bound">x</a> <a id="18742" class="Symbol">:</a> <a id="18744" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18745" class="Symbol">)</a> <a id="18747" class="Symbol">(</a><a id="18748" href="Cubical.Foundations.HLevels.html#18748" class="Bound">y</a> <a id="18750" class="Symbol">:</a> <a id="18752" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18754" href="Cubical.Foundations.HLevels.html#18740" class="Bound">x</a><a id="18755" class="Symbol">)</a> <a id="18757" class="Symbol">(</a><a id="18758" href="Cubical.Foundations.HLevels.html#18758" class="Bound">z</a> <a id="18760" class="Symbol">:</a> <a id="18762" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18764" href="Cubical.Foundations.HLevels.html#18740" class="Bound">x</a> <a id="18766" href="Cubical.Foundations.HLevels.html#18748" class="Bound">y</a><a id="18767" class="Symbol">)</a> <a id="18769" class="Symbol">(</a><a id="18770" href="Cubical.Foundations.HLevels.html#18770" class="Bound">w</a> <a id="18772" class="Symbol">:</a> <a id="18774" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18776" href="Cubical.Foundations.HLevels.html#18740" class="Bound">x</a> <a id="18778" href="Cubical.Foundations.HLevels.html#18748" class="Bound">y</a> <a id="18780" href="Cubical.Foundations.HLevels.html#18758" class="Bound">z</a><a id="18781" class="Symbol">)</a> <a id="18783" class="Symbol">(</a><a id="18784" href="Cubical.Foundations.HLevels.html#18784" class="Bound">v</a> <a id="18786" class="Symbol">:</a> <a id="18788" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18790" href="Cubical.Foundations.HLevels.html#18740" class="Bound">x</a> <a id="18792" href="Cubical.Foundations.HLevels.html#18748" class="Bound">y</a> <a id="18794" href="Cubical.Foundations.HLevels.html#18758" class="Bound">z</a> <a id="18796" href="Cubical.Foundations.HLevels.html#18770" class="Bound">w</a><a id="18797" class="Symbol">)</a> <a id="18799" class="Symbol">→</a> <a id="18801" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18808" class="Symbol">(</a><a id="18809" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="18811" href="Cubical.Foundations.HLevels.html#18740" class="Bound">x</a> <a id="18813" href="Cubical.Foundations.HLevels.html#18748" class="Bound">y</a> <a id="18815" href="Cubical.Foundations.HLevels.html#18758" class="Bound">z</a> <a id="18817" href="Cubical.Foundations.HLevels.html#18770" class="Bound">w</a> <a id="18819" href="Cubical.Foundations.HLevels.html#18784" class="Bound">v</a><a id="18820" class="Symbol">))</a>
            <a id="18835" class="Symbol">→</a> <a id="18837" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18844" class="Symbol">((</a><a id="18846" href="Cubical.Foundations.HLevels.html#18846" class="Bound">x</a> <a id="18848" class="Symbol">:</a> <a id="18850" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18851" class="Symbol">)</a> <a id="18853" class="Symbol">(</a><a id="18854" href="Cubical.Foundations.HLevels.html#18854" class="Bound">y</a> <a id="18856" class="Symbol">:</a> <a id="18858" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18860" href="Cubical.Foundations.HLevels.html#18846" class="Bound">x</a><a id="18861" class="Symbol">)</a> <a id="18863" class="Symbol">(</a><a id="18864" href="Cubical.Foundations.HLevels.html#18864" class="Bound">z</a> <a id="18866" class="Symbol">:</a> <a id="18868" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="18870" href="Cubical.Foundations.HLevels.html#18846" class="Bound">x</a> <a id="18872" href="Cubical.Foundations.HLevels.html#18854" class="Bound">y</a><a id="18873" class="Symbol">)</a> <a id="18875" class="Symbol">(</a><a id="18876" href="Cubical.Foundations.HLevels.html#18876" class="Bound">w</a> <a id="18878" class="Symbol">:</a> <a id="18880" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="18882" href="Cubical.Foundations.HLevels.html#18846" class="Bound">x</a> <a id="18884" href="Cubical.Foundations.HLevels.html#18854" class="Bound">y</a> <a id="18886" href="Cubical.Foundations.HLevels.html#18864" class="Bound">z</a><a id="18887" class="Symbol">)</a> <a id="18889" class="Symbol">(</a><a id="18890" href="Cubical.Foundations.HLevels.html#18890" class="Bound">v</a> <a id="18892" class="Symbol">:</a> <a id="18894" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="18896" href="Cubical.Foundations.HLevels.html#18846" class="Bound">x</a> <a id="18898" href="Cubical.Foundations.HLevels.html#18854" class="Bound">y</a> <a id="18900" href="Cubical.Foundations.HLevels.html#18864" class="Bound">z</a> <a id="18902" href="Cubical.Foundations.HLevels.html#18876" class="Bound">w</a><a id="18903" class="Symbol">)</a> <a id="18905" class="Symbol">→</a> <a id="18907" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="18909" href="Cubical.Foundations.HLevels.html#18846" class="Bound">x</a> <a id="18911" href="Cubical.Foundations.HLevels.html#18854" class="Bound">y</a> <a id="18913" href="Cubical.Foundations.HLevels.html#18864" class="Bound">z</a> <a id="18915" href="Cubical.Foundations.HLevels.html#18876" class="Bound">w</a> <a id="18917" href="Cubical.Foundations.HLevels.html#18890" class="Bound">v</a><a id="18918" class="Symbol">)</a>
<a id="18920" href="Cubical.Foundations.HLevels.html#18723" class="Function">isPropΠ5</a> <a id="18929" href="Cubical.Foundations.HLevels.html#18929" class="Bound">h</a> <a id="18931" class="Symbol">=</a> <a id="18933" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="18941" class="Symbol">λ</a> <a id="18943" href="Cubical.Foundations.HLevels.html#18943" class="Bound">_</a> <a id="18945" class="Symbol">→</a> <a id="18947" href="Cubical.Foundations.HLevels.html#18519" class="Function">isPropΠ4</a> <a id="18956" class="Symbol">(</a><a id="18957" href="Cubical.Foundations.HLevels.html#18929" class="Bound">h</a> <a id="18959" class="Symbol">_)</a>

<a id="isPropΠ6"></a><a id="18963" href="Cubical.Foundations.HLevels.html#18963" class="Function">isPropΠ6</a> <a id="18972" class="Symbol">:</a> <a id="18974" class="Symbol">(</a><a id="18975" href="Cubical.Foundations.HLevels.html#18975" class="Bound">h</a> <a id="18977" class="Symbol">:</a> <a id="18979" class="Symbol">(</a><a id="18980" href="Cubical.Foundations.HLevels.html#18980" class="Bound">x</a> <a id="18982" class="Symbol">:</a> <a id="18984" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="18985" class="Symbol">)</a> <a id="18987" class="Symbol">(</a><a id="18988" href="Cubical.Foundations.HLevels.html#18988" class="Bound">y</a> <a id="18990" class="Symbol">:</a> <a id="18992" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="18994" href="Cubical.Foundations.HLevels.html#18980" class="Bound">x</a><a id="18995" class="Symbol">)</a> <a id="18997" class="Symbol">(</a><a id="18998" href="Cubical.Foundations.HLevels.html#18998" class="Bound">z</a> <a id="19000" class="Symbol">:</a> <a id="19002" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19004" href="Cubical.Foundations.HLevels.html#18980" class="Bound">x</a> <a id="19006" href="Cubical.Foundations.HLevels.html#18988" class="Bound">y</a><a id="19007" class="Symbol">)</a> <a id="19009" class="Symbol">(</a><a id="19010" href="Cubical.Foundations.HLevels.html#19010" class="Bound">w</a> <a id="19012" class="Symbol">:</a> <a id="19014" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19016" href="Cubical.Foundations.HLevels.html#18980" class="Bound">x</a> <a id="19018" href="Cubical.Foundations.HLevels.html#18988" class="Bound">y</a> <a id="19020" href="Cubical.Foundations.HLevels.html#18998" class="Bound">z</a><a id="19021" class="Symbol">)</a> <a id="19023" class="Symbol">(</a><a id="19024" href="Cubical.Foundations.HLevels.html#19024" class="Bound">v</a> <a id="19026" class="Symbol">:</a> <a id="19028" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="19030" href="Cubical.Foundations.HLevels.html#18980" class="Bound">x</a> <a id="19032" href="Cubical.Foundations.HLevels.html#18988" class="Bound">y</a> <a id="19034" href="Cubical.Foundations.HLevels.html#18998" class="Bound">z</a> <a id="19036" href="Cubical.Foundations.HLevels.html#19010" class="Bound">w</a><a id="19037" class="Symbol">)</a> <a id="19039" class="Symbol">(</a><a id="19040" href="Cubical.Foundations.HLevels.html#19040" class="Bound">u</a> <a id="19042" class="Symbol">:</a> <a id="19044" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="19046" href="Cubical.Foundations.HLevels.html#18980" class="Bound">x</a> <a id="19048" href="Cubical.Foundations.HLevels.html#18988" class="Bound">y</a> <a id="19050" href="Cubical.Foundations.HLevels.html#18998" class="Bound">z</a> <a id="19052" href="Cubical.Foundations.HLevels.html#19010" class="Bound">w</a> <a id="19054" href="Cubical.Foundations.HLevels.html#19024" class="Bound">v</a><a id="19055" class="Symbol">)</a> <a id="19057" class="Symbol">→</a> <a id="19059" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19066" class="Symbol">(</a><a id="19067" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="19069" href="Cubical.Foundations.HLevels.html#18980" class="Bound">x</a> <a id="19071" href="Cubical.Foundations.HLevels.html#18988" class="Bound">y</a> <a id="19073" href="Cubical.Foundations.HLevels.html#18998" class="Bound">z</a> <a id="19075" href="Cubical.Foundations.HLevels.html#19010" class="Bound">w</a> <a id="19077" href="Cubical.Foundations.HLevels.html#19024" class="Bound">v</a> <a id="19079" href="Cubical.Foundations.HLevels.html#19040" class="Bound">u</a><a id="19080" class="Symbol">))</a>
            <a id="19095" class="Symbol">→</a> <a id="19097" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19104" class="Symbol">((</a><a id="19106" href="Cubical.Foundations.HLevels.html#19106" class="Bound">x</a> <a id="19108" class="Symbol">:</a> <a id="19110" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19111" class="Symbol">)</a> <a id="19113" class="Symbol">(</a><a id="19114" href="Cubical.Foundations.HLevels.html#19114" class="Bound">y</a> <a id="19116" class="Symbol">:</a> <a id="19118" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19120" href="Cubical.Foundations.HLevels.html#19106" class="Bound">x</a><a id="19121" class="Symbol">)</a> <a id="19123" class="Symbol">(</a><a id="19124" href="Cubical.Foundations.HLevels.html#19124" class="Bound">z</a> <a id="19126" class="Symbol">:</a> <a id="19128" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19130" href="Cubical.Foundations.HLevels.html#19106" class="Bound">x</a> <a id="19132" href="Cubical.Foundations.HLevels.html#19114" class="Bound">y</a><a id="19133" class="Symbol">)</a> <a id="19135" class="Symbol">(</a><a id="19136" href="Cubical.Foundations.HLevels.html#19136" class="Bound">w</a> <a id="19138" class="Symbol">:</a> <a id="19140" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19142" href="Cubical.Foundations.HLevels.html#19106" class="Bound">x</a> <a id="19144" href="Cubical.Foundations.HLevels.html#19114" class="Bound">y</a> <a id="19146" href="Cubical.Foundations.HLevels.html#19124" class="Bound">z</a><a id="19147" class="Symbol">)</a> <a id="19149" class="Symbol">(</a><a id="19150" href="Cubical.Foundations.HLevels.html#19150" class="Bound">v</a> <a id="19152" class="Symbol">:</a> <a id="19154" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="19156" href="Cubical.Foundations.HLevels.html#19106" class="Bound">x</a> <a id="19158" href="Cubical.Foundations.HLevels.html#19114" class="Bound">y</a> <a id="19160" href="Cubical.Foundations.HLevels.html#19124" class="Bound">z</a> <a id="19162" href="Cubical.Foundations.HLevels.html#19136" class="Bound">w</a><a id="19163" class="Symbol">)</a> <a id="19165" class="Symbol">(</a><a id="19166" href="Cubical.Foundations.HLevels.html#19166" class="Bound">u</a> <a id="19168" class="Symbol">:</a> <a id="19170" href="Cubical.Foundations.HLevels.html#1100" class="Generalizable">F</a> <a id="19172" href="Cubical.Foundations.HLevels.html#19106" class="Bound">x</a> <a id="19174" href="Cubical.Foundations.HLevels.html#19114" class="Bound">y</a> <a id="19176" href="Cubical.Foundations.HLevels.html#19124" class="Bound">z</a> <a id="19178" href="Cubical.Foundations.HLevels.html#19136" class="Bound">w</a> <a id="19180" href="Cubical.Foundations.HLevels.html#19150" class="Bound">v</a><a id="19181" class="Symbol">)</a> <a id="19183" class="Symbol">→</a> <a id="19185" href="Cubical.Foundations.HLevels.html#1177" class="Generalizable">G</a> <a id="19187" href="Cubical.Foundations.HLevels.html#19106" class="Bound">x</a> <a id="19189" href="Cubical.Foundations.HLevels.html#19114" class="Bound">y</a> <a id="19191" href="Cubical.Foundations.HLevels.html#19124" class="Bound">z</a> <a id="19193" href="Cubical.Foundations.HLevels.html#19136" class="Bound">w</a> <a id="19195" href="Cubical.Foundations.HLevels.html#19150" class="Bound">v</a> <a id="19197" href="Cubical.Foundations.HLevels.html#19166" class="Bound">u</a><a id="19198" class="Symbol">)</a>
<a id="19200" href="Cubical.Foundations.HLevels.html#18963" class="Function">isPropΠ6</a> <a id="19209" href="Cubical.Foundations.HLevels.html#19209" class="Bound">h</a> <a id="19211" class="Symbol">=</a> <a id="19213" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="19221" class="Symbol">λ</a> <a id="19223" href="Cubical.Foundations.HLevels.html#19223" class="Bound">_</a> <a id="19225" class="Symbol">→</a> <a id="19227" href="Cubical.Foundations.HLevels.html#18723" class="Function">isPropΠ5</a> <a id="19236" class="Symbol">(</a><a id="19237" href="Cubical.Foundations.HLevels.html#19209" class="Bound">h</a> <a id="19239" class="Symbol">_)</a>

<a id="isPropImplicitΠ"></a><a id="19243" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="19259" class="Symbol">:</a> <a id="19261" class="Symbol">(</a><a id="19262" href="Cubical.Foundations.HLevels.html#19262" class="Bound">h</a> <a id="19264" class="Symbol">:</a> <a id="19266" class="Symbol">(</a><a id="19267" href="Cubical.Foundations.HLevels.html#19267" class="Bound">x</a> <a id="19269" class="Symbol">:</a> <a id="19271" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19272" class="Symbol">)</a> <a id="19274" class="Symbol">→</a> <a id="19276" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19283" class="Symbol">(</a><a id="19284" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19286" href="Cubical.Foundations.HLevels.html#19267" class="Bound">x</a><a id="19287" class="Symbol">))</a> <a id="19290" class="Symbol">→</a> <a id="19292" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19299" class="Symbol">({</a><a id="19301" href="Cubical.Foundations.HLevels.html#19301" class="Bound">x</a> <a id="19303" class="Symbol">:</a> <a id="19305" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19306" class="Symbol">}</a> <a id="19308" class="Symbol">→</a> <a id="19310" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19312" href="Cubical.Foundations.HLevels.html#19301" class="Bound">x</a><a id="19313" class="Symbol">)</a>
<a id="19315" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="19331" href="Cubical.Foundations.HLevels.html#19331" class="Bound">h</a> <a id="19333" href="Cubical.Foundations.HLevels.html#19333" class="Bound">f</a> <a id="19335" href="Cubical.Foundations.HLevels.html#19335" class="Bound">g</a> <a id="19337" href="Cubical.Foundations.HLevels.html#19337" class="Bound">i</a> <a id="19339" class="Symbol">{</a><a id="19340" href="Cubical.Foundations.HLevels.html#19340" class="Bound">x</a><a id="19341" class="Symbol">}</a> <a id="19343" class="Symbol">=</a> <a id="19345" href="Cubical.Foundations.HLevels.html#19331" class="Bound">h</a> <a id="19347" href="Cubical.Foundations.HLevels.html#19340" class="Bound">x</a> <a id="19349" class="Symbol">(</a><a id="19350" href="Cubical.Foundations.HLevels.html#19333" class="Bound">f</a> <a id="19352" class="Symbol">{</a><a id="19353" href="Cubical.Foundations.HLevels.html#19340" class="Bound">x</a><a id="19354" class="Symbol">})</a> <a id="19357" class="Symbol">(</a><a id="19358" href="Cubical.Foundations.HLevels.html#19335" class="Bound">g</a> <a id="19360" class="Symbol">{</a><a id="19361" href="Cubical.Foundations.HLevels.html#19340" class="Bound">x</a><a id="19362" class="Symbol">})</a> <a id="19365" href="Cubical.Foundations.HLevels.html#19337" class="Bound">i</a>

<a id="isPropImplicitΠ2"></a><a id="19368" href="Cubical.Foundations.HLevels.html#19368" class="Function">isPropImplicitΠ2</a> <a id="19385" class="Symbol">:</a> <a id="19387" class="Symbol">(</a><a id="19388" href="Cubical.Foundations.HLevels.html#19388" class="Bound">h</a> <a id="19390" class="Symbol">:</a> <a id="19392" class="Symbol">(</a><a id="19393" href="Cubical.Foundations.HLevels.html#19393" class="Bound">x</a> <a id="19395" class="Symbol">:</a> <a id="19397" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19398" class="Symbol">)</a> <a id="19400" class="Symbol">(</a><a id="19401" href="Cubical.Foundations.HLevels.html#19401" class="Bound">y</a> <a id="19403" class="Symbol">:</a> <a id="19405" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19407" href="Cubical.Foundations.HLevels.html#19393" class="Bound">x</a><a id="19408" class="Symbol">)</a> <a id="19410" class="Symbol">→</a> <a id="19412" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19419" class="Symbol">(</a><a id="19420" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19422" href="Cubical.Foundations.HLevels.html#19393" class="Bound">x</a> <a id="19424" href="Cubical.Foundations.HLevels.html#19401" class="Bound">y</a><a id="19425" class="Symbol">))</a> <a id="19428" class="Symbol">→</a> <a id="19430" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19437" class="Symbol">({</a><a id="19439" href="Cubical.Foundations.HLevels.html#19439" class="Bound">x</a> <a id="19441" class="Symbol">:</a> <a id="19443" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19444" class="Symbol">}</a> <a id="19446" class="Symbol">{</a><a id="19447" href="Cubical.Foundations.HLevels.html#19447" class="Bound">y</a> <a id="19449" class="Symbol">:</a> <a id="19451" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19453" href="Cubical.Foundations.HLevels.html#19439" class="Bound">x</a><a id="19454" class="Symbol">}</a> <a id="19456" class="Symbol">→</a> <a id="19458" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19460" href="Cubical.Foundations.HLevels.html#19439" class="Bound">x</a> <a id="19462" href="Cubical.Foundations.HLevels.html#19447" class="Bound">y</a><a id="19463" class="Symbol">)</a>
<a id="19465" href="Cubical.Foundations.HLevels.html#19368" class="Function">isPropImplicitΠ2</a> <a id="19482" href="Cubical.Foundations.HLevels.html#19482" class="Bound">h</a> <a id="19484" class="Symbol">=</a> <a id="19486" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="19502" class="Symbol">(λ</a> <a id="19505" href="Cubical.Foundations.HLevels.html#19505" class="Bound">x</a> <a id="19507" class="Symbol">→</a> <a id="19509" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="19525" class="Symbol">(λ</a> <a id="19528" href="Cubical.Foundations.HLevels.html#19528" class="Bound">y</a> <a id="19530" class="Symbol">→</a> <a id="19532" href="Cubical.Foundations.HLevels.html#19482" class="Bound">h</a> <a id="19534" href="Cubical.Foundations.HLevels.html#19505" class="Bound">x</a> <a id="19536" href="Cubical.Foundations.HLevels.html#19528" class="Bound">y</a><a id="19537" class="Symbol">))</a>

<a id="isPropImplicitΠ3"></a><a id="19541" href="Cubical.Foundations.HLevels.html#19541" class="Function">isPropImplicitΠ3</a> <a id="19558" class="Symbol">:</a> <a id="19560" class="Symbol">(</a><a id="19561" href="Cubical.Foundations.HLevels.html#19561" class="Bound">h</a> <a id="19563" class="Symbol">:</a> <a id="19565" class="Symbol">(</a><a id="19566" href="Cubical.Foundations.HLevels.html#19566" class="Bound">x</a> <a id="19568" class="Symbol">:</a> <a id="19570" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19571" class="Symbol">)</a> <a id="19573" class="Symbol">(</a><a id="19574" href="Cubical.Foundations.HLevels.html#19574" class="Bound">y</a> <a id="19576" class="Symbol">:</a> <a id="19578" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19580" href="Cubical.Foundations.HLevels.html#19566" class="Bound">x</a><a id="19581" class="Symbol">)</a> <a id="19583" class="Symbol">(</a><a id="19584" href="Cubical.Foundations.HLevels.html#19584" class="Bound">z</a> <a id="19586" class="Symbol">:</a> <a id="19588" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19590" href="Cubical.Foundations.HLevels.html#19566" class="Bound">x</a> <a id="19592" href="Cubical.Foundations.HLevels.html#19574" class="Bound">y</a><a id="19593" class="Symbol">)</a> <a id="19595" class="Symbol">→</a> <a id="19597" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19604" class="Symbol">(</a><a id="19605" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19607" href="Cubical.Foundations.HLevels.html#19566" class="Bound">x</a> <a id="19609" href="Cubical.Foundations.HLevels.html#19574" class="Bound">y</a> <a id="19611" href="Cubical.Foundations.HLevels.html#19584" class="Bound">z</a><a id="19612" class="Symbol">))</a> <a id="19615" class="Symbol">→</a>
    <a id="19621" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19628" class="Symbol">({</a><a id="19630" href="Cubical.Foundations.HLevels.html#19630" class="Bound">x</a> <a id="19632" class="Symbol">:</a> <a id="19634" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19635" class="Symbol">}</a> <a id="19637" class="Symbol">{</a><a id="19638" href="Cubical.Foundations.HLevels.html#19638" class="Bound">y</a> <a id="19640" class="Symbol">:</a> <a id="19642" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19644" href="Cubical.Foundations.HLevels.html#19630" class="Bound">x</a><a id="19645" class="Symbol">}</a> <a id="19647" class="Symbol">{</a><a id="19648" href="Cubical.Foundations.HLevels.html#19648" class="Bound">z</a> <a id="19650" class="Symbol">:</a> <a id="19652" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19654" href="Cubical.Foundations.HLevels.html#19630" class="Bound">x</a> <a id="19656" href="Cubical.Foundations.HLevels.html#19638" class="Bound">y</a><a id="19657" class="Symbol">}</a> <a id="19659" class="Symbol">→</a> <a id="19661" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19663" href="Cubical.Foundations.HLevels.html#19630" class="Bound">x</a> <a id="19665" href="Cubical.Foundations.HLevels.html#19638" class="Bound">y</a> <a id="19667" href="Cubical.Foundations.HLevels.html#19648" class="Bound">z</a><a id="19668" class="Symbol">)</a>
<a id="19670" href="Cubical.Foundations.HLevels.html#19541" class="Function">isPropImplicitΠ3</a> <a id="19687" href="Cubical.Foundations.HLevels.html#19687" class="Bound">h</a> <a id="19689" class="Symbol">=</a> <a id="19691" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="19707" class="Symbol">(λ</a> <a id="19710" href="Cubical.Foundations.HLevels.html#19710" class="Bound">x</a> <a id="19712" class="Symbol">→</a> <a id="19714" href="Cubical.Foundations.HLevels.html#19368" class="Function">isPropImplicitΠ2</a> <a id="19731" class="Symbol">(λ</a> <a id="19734" href="Cubical.Foundations.HLevels.html#19734" class="Bound">y</a> <a id="19736" class="Symbol">→</a> <a id="19738" href="Cubical.Foundations.HLevels.html#19687" class="Bound">h</a> <a id="19740" href="Cubical.Foundations.HLevels.html#19710" class="Bound">x</a> <a id="19742" href="Cubical.Foundations.HLevels.html#19734" class="Bound">y</a><a id="19743" class="Symbol">))</a>

<a id="isPropImplicitΠ4"></a><a id="19747" href="Cubical.Foundations.HLevels.html#19747" class="Function">isPropImplicitΠ4</a> <a id="19764" class="Symbol">:</a> <a id="19766" class="Symbol">(</a><a id="19767" href="Cubical.Foundations.HLevels.html#19767" class="Bound">h</a> <a id="19769" class="Symbol">:</a> <a id="19771" class="Symbol">(</a><a id="19772" href="Cubical.Foundations.HLevels.html#19772" class="Bound">x</a> <a id="19774" class="Symbol">:</a> <a id="19776" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19777" class="Symbol">)</a> <a id="19779" class="Symbol">(</a><a id="19780" href="Cubical.Foundations.HLevels.html#19780" class="Bound">y</a> <a id="19782" class="Symbol">:</a> <a id="19784" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19786" href="Cubical.Foundations.HLevels.html#19772" class="Bound">x</a><a id="19787" class="Symbol">)</a> <a id="19789" class="Symbol">(</a><a id="19790" href="Cubical.Foundations.HLevels.html#19790" class="Bound">z</a> <a id="19792" class="Symbol">:</a> <a id="19794" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19796" href="Cubical.Foundations.HLevels.html#19772" class="Bound">x</a> <a id="19798" href="Cubical.Foundations.HLevels.html#19780" class="Bound">y</a><a id="19799" class="Symbol">)</a> <a id="19801" class="Symbol">(</a><a id="19802" href="Cubical.Foundations.HLevels.html#19802" class="Bound">w</a> <a id="19804" class="Symbol">:</a> <a id="19806" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19808" href="Cubical.Foundations.HLevels.html#19772" class="Bound">x</a> <a id="19810" href="Cubical.Foundations.HLevels.html#19780" class="Bound">y</a> <a id="19812" href="Cubical.Foundations.HLevels.html#19790" class="Bound">z</a><a id="19813" class="Symbol">)</a> <a id="19815" class="Symbol">→</a> <a id="19817" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19824" class="Symbol">(</a><a id="19825" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="19827" href="Cubical.Foundations.HLevels.html#19772" class="Bound">x</a> <a id="19829" href="Cubical.Foundations.HLevels.html#19780" class="Bound">y</a> <a id="19831" href="Cubical.Foundations.HLevels.html#19790" class="Bound">z</a> <a id="19833" href="Cubical.Foundations.HLevels.html#19802" class="Bound">w</a><a id="19834" class="Symbol">))</a> <a id="19837" class="Symbol">→</a>
    <a id="19843" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19850" class="Symbol">({</a><a id="19852" href="Cubical.Foundations.HLevels.html#19852" class="Bound">x</a> <a id="19854" class="Symbol">:</a> <a id="19856" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="19857" class="Symbol">}</a> <a id="19859" class="Symbol">{</a><a id="19860" href="Cubical.Foundations.HLevels.html#19860" class="Bound">y</a> <a id="19862" class="Symbol">:</a> <a id="19864" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="19866" href="Cubical.Foundations.HLevels.html#19852" class="Bound">x</a><a id="19867" class="Symbol">}</a> <a id="19869" class="Symbol">{</a><a id="19870" href="Cubical.Foundations.HLevels.html#19870" class="Bound">z</a> <a id="19872" class="Symbol">:</a> <a id="19874" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="19876" href="Cubical.Foundations.HLevels.html#19852" class="Bound">x</a> <a id="19878" href="Cubical.Foundations.HLevels.html#19860" class="Bound">y</a><a id="19879" class="Symbol">}</a> <a id="19881" class="Symbol">{</a><a id="19882" href="Cubical.Foundations.HLevels.html#19882" class="Bound">w</a> <a id="19884" class="Symbol">:</a> <a id="19886" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="19888" href="Cubical.Foundations.HLevels.html#19852" class="Bound">x</a> <a id="19890" href="Cubical.Foundations.HLevels.html#19860" class="Bound">y</a> <a id="19892" href="Cubical.Foundations.HLevels.html#19870" class="Bound">z</a><a id="19893" class="Symbol">}</a> <a id="19895" class="Symbol">→</a> <a id="19897" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="19899" href="Cubical.Foundations.HLevels.html#19852" class="Bound">x</a> <a id="19901" href="Cubical.Foundations.HLevels.html#19860" class="Bound">y</a> <a id="19903" href="Cubical.Foundations.HLevels.html#19870" class="Bound">z</a> <a id="19905" href="Cubical.Foundations.HLevels.html#19882" class="Bound">w</a><a id="19906" class="Symbol">)</a>
<a id="19908" href="Cubical.Foundations.HLevels.html#19747" class="Function">isPropImplicitΠ4</a> <a id="19925" href="Cubical.Foundations.HLevels.html#19925" class="Bound">h</a> <a id="19927" class="Symbol">=</a> <a id="19929" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="19945" class="Symbol">(λ</a> <a id="19948" href="Cubical.Foundations.HLevels.html#19948" class="Bound">x</a> <a id="19950" class="Symbol">→</a> <a id="19952" href="Cubical.Foundations.HLevels.html#19541" class="Function">isPropImplicitΠ3</a> <a id="19969" class="Symbol">(λ</a> <a id="19972" href="Cubical.Foundations.HLevels.html#19972" class="Bound">y</a> <a id="19974" class="Symbol">→</a> <a id="19976" href="Cubical.Foundations.HLevels.html#19925" class="Bound">h</a> <a id="19978" href="Cubical.Foundations.HLevels.html#19948" class="Bound">x</a> <a id="19980" href="Cubical.Foundations.HLevels.html#19972" class="Bound">y</a><a id="19981" class="Symbol">))</a>

<a id="isProp→"></a><a id="19985" href="Cubical.Foundations.HLevels.html#19985" class="Function">isProp→</a> <a id="19993" class="Symbol">:</a> <a id="19995" class="Symbol">{</a><a id="19996" href="Cubical.Foundations.HLevels.html#19996" class="Bound">A</a> <a id="19998" class="Symbol">:</a> <a id="20000" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20005" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="20006" class="Symbol">}</a> <a id="20008" class="Symbol">{</a><a id="20009" href="Cubical.Foundations.HLevels.html#20009" class="Bound">B</a> <a id="20011" class="Symbol">:</a> <a id="20013" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20018" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="20020" class="Symbol">}</a> <a id="20022" class="Symbol">→</a> <a id="20024" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20031" href="Cubical.Foundations.HLevels.html#20009" class="Bound">B</a> <a id="20033" class="Symbol">→</a> <a id="20035" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20042" class="Symbol">(</a><a id="20043" href="Cubical.Foundations.HLevels.html#19996" class="Bound">A</a> <a id="20045" class="Symbol">→</a> <a id="20047" href="Cubical.Foundations.HLevels.html#20009" class="Bound">B</a><a id="20048" class="Symbol">)</a>
<a id="20050" href="Cubical.Foundations.HLevels.html#19985" class="Function">isProp→</a> <a id="20058" href="Cubical.Foundations.HLevels.html#20058" class="Bound">pB</a> <a id="20061" class="Symbol">=</a> <a id="20063" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="20071" class="Symbol">λ</a> <a id="20073" href="Cubical.Foundations.HLevels.html#20073" class="Bound">_</a> <a id="20075" class="Symbol">→</a> <a id="20077" href="Cubical.Foundations.HLevels.html#20058" class="Bound">pB</a>

<a id="isSetΠ"></a><a id="20081" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="20088" class="Symbol">:</a> <a id="20090" class="Symbol">((</a><a id="20092" href="Cubical.Foundations.HLevels.html#20092" class="Bound">x</a> <a id="20094" class="Symbol">:</a> <a id="20096" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20097" class="Symbol">)</a> <a id="20099" class="Symbol">→</a> <a id="20101" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20107" class="Symbol">(</a><a id="20108" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20110" href="Cubical.Foundations.HLevels.html#20092" class="Bound">x</a><a id="20111" class="Symbol">))</a> <a id="20114" class="Symbol">→</a> <a id="20116" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20122" class="Symbol">((</a><a id="20124" href="Cubical.Foundations.HLevels.html#20124" class="Bound">x</a> <a id="20126" class="Symbol">:</a> <a id="20128" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20129" class="Symbol">)</a> <a id="20131" class="Symbol">→</a> <a id="20133" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20135" href="Cubical.Foundations.HLevels.html#20124" class="Bound">x</a><a id="20136" class="Symbol">)</a>
<a id="20138" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="20145" class="Symbol">=</a> <a id="20147" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="20159" class="Number">2</a>

<a id="isSetImplicitΠ"></a><a id="20162" href="Cubical.Foundations.HLevels.html#20162" class="Function">isSetImplicitΠ</a> <a id="20177" class="Symbol">:</a> <a id="20179" class="Symbol">(</a><a id="20180" href="Cubical.Foundations.HLevels.html#20180" class="Bound">h</a> <a id="20182" class="Symbol">:</a> <a id="20184" class="Symbol">(</a><a id="20185" href="Cubical.Foundations.HLevels.html#20185" class="Bound">x</a> <a id="20187" class="Symbol">:</a> <a id="20189" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20190" class="Symbol">)</a> <a id="20192" class="Symbol">→</a> <a id="20194" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20200" class="Symbol">(</a><a id="20201" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20203" href="Cubical.Foundations.HLevels.html#20185" class="Bound">x</a><a id="20204" class="Symbol">))</a> <a id="20207" class="Symbol">→</a> <a id="20209" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20215" class="Symbol">({</a><a id="20217" href="Cubical.Foundations.HLevels.html#20217" class="Bound">x</a> <a id="20219" class="Symbol">:</a> <a id="20221" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20222" class="Symbol">}</a> <a id="20224" class="Symbol">→</a> <a id="20226" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20228" href="Cubical.Foundations.HLevels.html#20217" class="Bound">x</a><a id="20229" class="Symbol">)</a>
<a id="20231" href="Cubical.Foundations.HLevels.html#20162" class="Function">isSetImplicitΠ</a> <a id="20246" href="Cubical.Foundations.HLevels.html#20246" class="Bound">h</a> <a id="20248" href="Cubical.Foundations.HLevels.html#20248" class="Bound">f</a> <a id="20250" href="Cubical.Foundations.HLevels.html#20250" class="Bound">g</a> <a id="20252" href="Cubical.Foundations.HLevels.html#20252" class="Bound">F</a> <a id="20254" href="Cubical.Foundations.HLevels.html#20254" class="Bound">G</a> <a id="20256" href="Cubical.Foundations.HLevels.html#20256" class="Bound">i</a> <a id="20258" href="Cubical.Foundations.HLevels.html#20258" class="Bound">j</a> <a id="20260" class="Symbol">{</a><a id="20261" href="Cubical.Foundations.HLevels.html#20261" class="Bound">x</a><a id="20262" class="Symbol">}</a> <a id="20264" class="Symbol">=</a> <a id="20266" href="Cubical.Foundations.HLevels.html#20246" class="Bound">h</a> <a id="20268" href="Cubical.Foundations.HLevels.html#20261" class="Bound">x</a> <a id="20270" class="Symbol">(</a><a id="20271" href="Cubical.Foundations.HLevels.html#20248" class="Bound">f</a> <a id="20273" class="Symbol">{</a><a id="20274" href="Cubical.Foundations.HLevels.html#20261" class="Bound">x</a><a id="20275" class="Symbol">})</a> <a id="20278" class="Symbol">(</a><a id="20279" href="Cubical.Foundations.HLevels.html#20250" class="Bound">g</a> <a id="20281" class="Symbol">{</a><a id="20282" href="Cubical.Foundations.HLevels.html#20261" class="Bound">x</a><a id="20283" class="Symbol">})</a> <a id="20286" class="Symbol">(λ</a> <a id="20289" href="Cubical.Foundations.HLevels.html#20289" class="Bound">i</a> <a id="20291" class="Symbol">→</a> <a id="20293" href="Cubical.Foundations.HLevels.html#20252" class="Bound">F</a> <a id="20295" href="Cubical.Foundations.HLevels.html#20289" class="Bound">i</a> <a id="20297" class="Symbol">{</a><a id="20298" href="Cubical.Foundations.HLevels.html#20261" class="Bound">x</a><a id="20299" class="Symbol">})</a> <a id="20302" class="Symbol">(λ</a> <a id="20305" href="Cubical.Foundations.HLevels.html#20305" class="Bound">i</a> <a id="20307" class="Symbol">→</a> <a id="20309" href="Cubical.Foundations.HLevels.html#20254" class="Bound">G</a> <a id="20311" href="Cubical.Foundations.HLevels.html#20305" class="Bound">i</a> <a id="20313" class="Symbol">{</a><a id="20314" href="Cubical.Foundations.HLevels.html#20261" class="Bound">x</a><a id="20315" class="Symbol">})</a> <a id="20318" href="Cubical.Foundations.HLevels.html#20256" class="Bound">i</a> <a id="20320" href="Cubical.Foundations.HLevels.html#20258" class="Bound">j</a>

<a id="isSetImplicitΠ2"></a><a id="20323" href="Cubical.Foundations.HLevels.html#20323" class="Function">isSetImplicitΠ2</a> <a id="20339" class="Symbol">:</a> <a id="20341" class="Symbol">(</a><a id="20342" href="Cubical.Foundations.HLevels.html#20342" class="Bound">h</a> <a id="20344" class="Symbol">:</a> <a id="20346" class="Symbol">(</a><a id="20347" href="Cubical.Foundations.HLevels.html#20347" class="Bound">x</a> <a id="20349" class="Symbol">:</a> <a id="20351" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20352" class="Symbol">)</a> <a id="20354" class="Symbol">→</a> <a id="20356" class="Symbol">(</a><a id="20357" href="Cubical.Foundations.HLevels.html#20357" class="Bound">y</a> <a id="20359" class="Symbol">:</a> <a id="20361" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20363" href="Cubical.Foundations.HLevels.html#20347" class="Bound">x</a><a id="20364" class="Symbol">)</a> <a id="20366" class="Symbol">→</a> <a id="20368" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20374" class="Symbol">(</a><a id="20375" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20377" href="Cubical.Foundations.HLevels.html#20347" class="Bound">x</a> <a id="20379" href="Cubical.Foundations.HLevels.html#20357" class="Bound">y</a><a id="20380" class="Symbol">))</a> <a id="20383" class="Symbol">→</a> <a id="20385" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20391" class="Symbol">({</a><a id="20393" href="Cubical.Foundations.HLevels.html#20393" class="Bound">x</a> <a id="20395" class="Symbol">:</a> <a id="20397" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20398" class="Symbol">}</a> <a id="20400" class="Symbol">→</a> <a id="20402" class="Symbol">{</a><a id="20403" href="Cubical.Foundations.HLevels.html#20403" class="Bound">y</a> <a id="20405" class="Symbol">:</a> <a id="20407" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20409" href="Cubical.Foundations.HLevels.html#20393" class="Bound">x</a><a id="20410" class="Symbol">}</a> <a id="20412" class="Symbol">→</a> <a id="20414" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20416" href="Cubical.Foundations.HLevels.html#20393" class="Bound">x</a> <a id="20418" href="Cubical.Foundations.HLevels.html#20403" class="Bound">y</a><a id="20419" class="Symbol">)</a>
<a id="20421" href="Cubical.Foundations.HLevels.html#20323" class="Function">isSetImplicitΠ2</a> <a id="20437" href="Cubical.Foundations.HLevels.html#20437" class="Bound">h</a> <a id="20439" class="Symbol">=</a> <a id="20441" href="Cubical.Foundations.HLevels.html#20162" class="Function">isSetImplicitΠ</a> <a id="20456" class="Symbol">(λ</a> <a id="20459" href="Cubical.Foundations.HLevels.html#20459" class="Bound">x</a> <a id="20461" class="Symbol">→</a> <a id="20463" href="Cubical.Foundations.HLevels.html#20162" class="Function">isSetImplicitΠ</a> <a id="20478" class="Symbol">(λ</a> <a id="20481" href="Cubical.Foundations.HLevels.html#20481" class="Bound">y</a> <a id="20483" class="Symbol">→</a> <a id="20485" href="Cubical.Foundations.HLevels.html#20437" class="Bound">h</a> <a id="20487" href="Cubical.Foundations.HLevels.html#20459" class="Bound">x</a> <a id="20489" href="Cubical.Foundations.HLevels.html#20481" class="Bound">y</a><a id="20490" class="Symbol">))</a>

<a id="isSetImplicitΠ3"></a><a id="20494" href="Cubical.Foundations.HLevels.html#20494" class="Function">isSetImplicitΠ3</a> <a id="20510" class="Symbol">:</a> <a id="20512" class="Symbol">(</a><a id="20513" href="Cubical.Foundations.HLevels.html#20513" class="Bound">h</a> <a id="20515" class="Symbol">:</a> <a id="20517" class="Symbol">(</a><a id="20518" href="Cubical.Foundations.HLevels.html#20518" class="Bound">x</a> <a id="20520" class="Symbol">:</a> <a id="20522" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20523" class="Symbol">)</a> <a id="20525" class="Symbol">→</a> <a id="20527" class="Symbol">(</a><a id="20528" href="Cubical.Foundations.HLevels.html#20528" class="Bound">y</a> <a id="20530" class="Symbol">:</a> <a id="20532" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20534" href="Cubical.Foundations.HLevels.html#20518" class="Bound">x</a><a id="20535" class="Symbol">)</a> <a id="20537" class="Symbol">→</a> <a id="20539" class="Symbol">(</a><a id="20540" href="Cubical.Foundations.HLevels.html#20540" class="Bound">z</a> <a id="20542" class="Symbol">:</a> <a id="20544" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20546" href="Cubical.Foundations.HLevels.html#20518" class="Bound">x</a> <a id="20548" href="Cubical.Foundations.HLevels.html#20528" class="Bound">y</a><a id="20549" class="Symbol">)</a> <a id="20551" class="Symbol">→</a> <a id="20553" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20559" class="Symbol">(</a><a id="20560" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20562" href="Cubical.Foundations.HLevels.html#20518" class="Bound">x</a> <a id="20564" href="Cubical.Foundations.HLevels.html#20528" class="Bound">y</a> <a id="20566" href="Cubical.Foundations.HLevels.html#20540" class="Bound">z</a><a id="20567" class="Symbol">))</a> <a id="20570" class="Symbol">→</a>
    <a id="20576" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20582" class="Symbol">({</a><a id="20584" href="Cubical.Foundations.HLevels.html#20584" class="Bound">x</a> <a id="20586" class="Symbol">:</a> <a id="20588" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20589" class="Symbol">}</a> <a id="20591" class="Symbol">→</a> <a id="20593" class="Symbol">{</a><a id="20594" href="Cubical.Foundations.HLevels.html#20594" class="Bound">y</a> <a id="20596" class="Symbol">:</a> <a id="20598" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20600" href="Cubical.Foundations.HLevels.html#20584" class="Bound">x</a><a id="20601" class="Symbol">}</a> <a id="20603" class="Symbol">→</a> <a id="20605" class="Symbol">{</a><a id="20606" href="Cubical.Foundations.HLevels.html#20606" class="Bound">z</a> <a id="20608" class="Symbol">:</a> <a id="20610" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20612" href="Cubical.Foundations.HLevels.html#20584" class="Bound">x</a> <a id="20614" href="Cubical.Foundations.HLevels.html#20594" class="Bound">y</a><a id="20615" class="Symbol">}</a> <a id="20617" class="Symbol">→</a> <a id="20619" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20621" href="Cubical.Foundations.HLevels.html#20584" class="Bound">x</a> <a id="20623" href="Cubical.Foundations.HLevels.html#20594" class="Bound">y</a> <a id="20625" href="Cubical.Foundations.HLevels.html#20606" class="Bound">z</a><a id="20626" class="Symbol">)</a>
<a id="20628" href="Cubical.Foundations.HLevels.html#20494" class="Function">isSetImplicitΠ3</a> <a id="20644" href="Cubical.Foundations.HLevels.html#20644" class="Bound">h</a> <a id="20646" class="Symbol">=</a> <a id="20648" href="Cubical.Foundations.HLevels.html#20162" class="Function">isSetImplicitΠ</a> <a id="20663" class="Symbol">(λ</a> <a id="20666" href="Cubical.Foundations.HLevels.html#20666" class="Bound">x</a> <a id="20668" class="Symbol">→</a> <a id="20670" href="Cubical.Foundations.HLevels.html#20323" class="Function">isSetImplicitΠ2</a> <a id="20686" class="Symbol">(λ</a> <a id="20689" href="Cubical.Foundations.HLevels.html#20689" class="Bound">y</a> <a id="20691" class="Symbol">→</a> <a id="20693" class="Symbol">λ</a> <a id="20695" href="Cubical.Foundations.HLevels.html#20695" class="Bound">z</a> <a id="20697" class="Symbol">→</a> <a id="20699" href="Cubical.Foundations.HLevels.html#20644" class="Bound">h</a> <a id="20701" href="Cubical.Foundations.HLevels.html#20666" class="Bound">x</a> <a id="20703" href="Cubical.Foundations.HLevels.html#20689" class="Bound">y</a> <a id="20705" href="Cubical.Foundations.HLevels.html#20695" class="Bound">z</a><a id="20706" class="Symbol">))</a>

<a id="isSet→"></a><a id="20710" href="Cubical.Foundations.HLevels.html#20710" class="Function">isSet→</a> <a id="20717" class="Symbol">:</a> <a id="20719" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20725" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a> <a id="20728" class="Symbol">→</a> <a id="20730" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20736" class="Symbol">(</a><a id="20737" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="20739" class="Symbol">→</a> <a id="20741" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="20743" class="Symbol">)</a>
<a id="20745" href="Cubical.Foundations.HLevels.html#20710" class="Function">isSet→</a> <a id="20752" href="Cubical.Foundations.HLevels.html#20752" class="Bound">isSet-A&#39;</a> <a id="20761" class="Symbol">=</a> <a id="20763" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="20775" class="Number">2</a> <a id="20777" class="Symbol">(λ</a> <a id="20780" href="Cubical.Foundations.HLevels.html#20780" class="Bound">_</a> <a id="20782" class="Symbol">→</a> <a id="20784" href="Cubical.Foundations.HLevels.html#20752" class="Bound">isSet-A&#39;</a><a id="20792" class="Symbol">)</a>

<a id="isSetΠ2"></a><a id="20795" href="Cubical.Foundations.HLevels.html#20795" class="Function">isSetΠ2</a> <a id="20803" class="Symbol">:</a> <a id="20805" class="Symbol">(</a><a id="20806" href="Cubical.Foundations.HLevels.html#20806" class="Bound">h</a> <a id="20808" class="Symbol">:</a> <a id="20810" class="Symbol">(</a><a id="20811" href="Cubical.Foundations.HLevels.html#20811" class="Bound">x</a> <a id="20813" class="Symbol">:</a> <a id="20815" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20816" class="Symbol">)</a> <a id="20818" class="Symbol">(</a><a id="20819" href="Cubical.Foundations.HLevels.html#20819" class="Bound">y</a> <a id="20821" class="Symbol">:</a> <a id="20823" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20825" href="Cubical.Foundations.HLevels.html#20811" class="Bound">x</a><a id="20826" class="Symbol">)</a> <a id="20828" class="Symbol">→</a> <a id="20830" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20836" class="Symbol">(</a><a id="20837" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20839" href="Cubical.Foundations.HLevels.html#20811" class="Bound">x</a> <a id="20841" href="Cubical.Foundations.HLevels.html#20819" class="Bound">y</a><a id="20842" class="Symbol">))</a>
        <a id="20853" class="Symbol">→</a> <a id="20855" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20861" class="Symbol">((</a><a id="20863" href="Cubical.Foundations.HLevels.html#20863" class="Bound">x</a> <a id="20865" class="Symbol">:</a> <a id="20867" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20868" class="Symbol">)</a> <a id="20870" class="Symbol">(</a><a id="20871" href="Cubical.Foundations.HLevels.html#20871" class="Bound">y</a> <a id="20873" class="Symbol">:</a> <a id="20875" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20877" href="Cubical.Foundations.HLevels.html#20863" class="Bound">x</a><a id="20878" class="Symbol">)</a> <a id="20880" class="Symbol">→</a> <a id="20882" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20884" href="Cubical.Foundations.HLevels.html#20863" class="Bound">x</a> <a id="20886" href="Cubical.Foundations.HLevels.html#20871" class="Bound">y</a><a id="20887" class="Symbol">)</a>
<a id="20889" href="Cubical.Foundations.HLevels.html#20795" class="Function">isSetΠ2</a> <a id="20897" href="Cubical.Foundations.HLevels.html#20897" class="Bound">h</a> <a id="20899" class="Symbol">=</a> <a id="20901" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="20908" class="Symbol">λ</a> <a id="20910" href="Cubical.Foundations.HLevels.html#20910" class="Bound">x</a> <a id="20912" class="Symbol">→</a> <a id="20914" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="20921" class="Symbol">λ</a> <a id="20923" href="Cubical.Foundations.HLevels.html#20923" class="Bound">y</a> <a id="20925" class="Symbol">→</a> <a id="20927" href="Cubical.Foundations.HLevels.html#20897" class="Bound">h</a> <a id="20929" href="Cubical.Foundations.HLevels.html#20910" class="Bound">x</a> <a id="20931" href="Cubical.Foundations.HLevels.html#20923" class="Bound">y</a>

<a id="isSetΠ3"></a><a id="20934" href="Cubical.Foundations.HLevels.html#20934" class="Function">isSetΠ3</a> <a id="20942" class="Symbol">:</a> <a id="20944" class="Symbol">(</a><a id="20945" href="Cubical.Foundations.HLevels.html#20945" class="Bound">h</a> <a id="20947" class="Symbol">:</a> <a id="20949" class="Symbol">(</a><a id="20950" href="Cubical.Foundations.HLevels.html#20950" class="Bound">x</a> <a id="20952" class="Symbol">:</a> <a id="20954" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="20955" class="Symbol">)</a> <a id="20957" class="Symbol">(</a><a id="20958" href="Cubical.Foundations.HLevels.html#20958" class="Bound">y</a> <a id="20960" class="Symbol">:</a> <a id="20962" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="20964" href="Cubical.Foundations.HLevels.html#20950" class="Bound">x</a><a id="20965" class="Symbol">)</a> <a id="20967" class="Symbol">(</a><a id="20968" href="Cubical.Foundations.HLevels.html#20968" class="Bound">z</a> <a id="20970" class="Symbol">:</a> <a id="20972" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="20974" href="Cubical.Foundations.HLevels.html#20950" class="Bound">x</a> <a id="20976" href="Cubical.Foundations.HLevels.html#20958" class="Bound">y</a><a id="20977" class="Symbol">)</a> <a id="20979" class="Symbol">→</a> <a id="20981" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20987" class="Symbol">(</a><a id="20988" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="20990" href="Cubical.Foundations.HLevels.html#20950" class="Bound">x</a> <a id="20992" href="Cubical.Foundations.HLevels.html#20958" class="Bound">y</a> <a id="20994" href="Cubical.Foundations.HLevels.html#20968" class="Bound">z</a><a id="20995" class="Symbol">))</a>
         <a id="21007" class="Symbol">→</a> <a id="21009" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="21015" class="Symbol">((</a><a id="21017" href="Cubical.Foundations.HLevels.html#21017" class="Bound">x</a> <a id="21019" class="Symbol">:</a> <a id="21021" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21022" class="Symbol">)</a> <a id="21024" class="Symbol">(</a><a id="21025" href="Cubical.Foundations.HLevels.html#21025" class="Bound">y</a> <a id="21027" class="Symbol">:</a> <a id="21029" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21031" href="Cubical.Foundations.HLevels.html#21017" class="Bound">x</a><a id="21032" class="Symbol">)</a> <a id="21034" class="Symbol">(</a><a id="21035" href="Cubical.Foundations.HLevels.html#21035" class="Bound">z</a> <a id="21037" class="Symbol">:</a> <a id="21039" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="21041" href="Cubical.Foundations.HLevels.html#21017" class="Bound">x</a> <a id="21043" href="Cubical.Foundations.HLevels.html#21025" class="Bound">y</a><a id="21044" class="Symbol">)</a> <a id="21046" class="Symbol">→</a> <a id="21048" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="21050" href="Cubical.Foundations.HLevels.html#21017" class="Bound">x</a> <a id="21052" href="Cubical.Foundations.HLevels.html#21025" class="Bound">y</a> <a id="21054" href="Cubical.Foundations.HLevels.html#21035" class="Bound">z</a><a id="21055" class="Symbol">)</a>
<a id="21057" href="Cubical.Foundations.HLevels.html#20934" class="Function">isSetΠ3</a> <a id="21065" href="Cubical.Foundations.HLevels.html#21065" class="Bound">h</a> <a id="21067" class="Symbol">=</a> <a id="21069" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="21076" class="Symbol">λ</a> <a id="21078" href="Cubical.Foundations.HLevels.html#21078" class="Bound">x</a> <a id="21080" class="Symbol">→</a> <a id="21082" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="21089" class="Symbol">λ</a> <a id="21091" href="Cubical.Foundations.HLevels.html#21091" class="Bound">y</a> <a id="21093" class="Symbol">→</a> <a id="21095" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="21102" class="Symbol">λ</a> <a id="21104" href="Cubical.Foundations.HLevels.html#21104" class="Bound">z</a> <a id="21106" class="Symbol">→</a> <a id="21108" href="Cubical.Foundations.HLevels.html#21065" class="Bound">h</a> <a id="21110" href="Cubical.Foundations.HLevels.html#21078" class="Bound">x</a> <a id="21112" href="Cubical.Foundations.HLevels.html#21091" class="Bound">y</a> <a id="21114" href="Cubical.Foundations.HLevels.html#21104" class="Bound">z</a>

<a id="isGroupoidΠ"></a><a id="21117" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="21129" class="Symbol">:</a> <a id="21131" class="Symbol">((</a><a id="21133" href="Cubical.Foundations.HLevels.html#21133" class="Bound">x</a> <a id="21135" class="Symbol">:</a> <a id="21137" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21138" class="Symbol">)</a> <a id="21140" class="Symbol">→</a> <a id="21142" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21153" class="Symbol">(</a><a id="21154" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21156" href="Cubical.Foundations.HLevels.html#21133" class="Bound">x</a><a id="21157" class="Symbol">))</a> <a id="21160" class="Symbol">→</a> <a id="21162" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21173" class="Symbol">((</a><a id="21175" href="Cubical.Foundations.HLevels.html#21175" class="Bound">x</a> <a id="21177" class="Symbol">:</a> <a id="21179" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21180" class="Symbol">)</a> <a id="21182" class="Symbol">→</a> <a id="21184" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21186" href="Cubical.Foundations.HLevels.html#21175" class="Bound">x</a><a id="21187" class="Symbol">)</a>
<a id="21189" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="21201" class="Symbol">=</a> <a id="21203" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="21215" class="Number">3</a>

<a id="isGroupoidΠ2"></a><a id="21218" href="Cubical.Foundations.HLevels.html#21218" class="Function">isGroupoidΠ2</a> <a id="21231" class="Symbol">:</a> <a id="21233" class="Symbol">(</a><a id="21234" href="Cubical.Foundations.HLevels.html#21234" class="Bound">h</a> <a id="21236" class="Symbol">:</a> <a id="21238" class="Symbol">(</a><a id="21239" href="Cubical.Foundations.HLevels.html#21239" class="Bound">x</a> <a id="21241" class="Symbol">:</a> <a id="21243" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21244" class="Symbol">)</a> <a id="21246" class="Symbol">(</a><a id="21247" href="Cubical.Foundations.HLevels.html#21247" class="Bound">y</a> <a id="21249" class="Symbol">:</a> <a id="21251" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21253" href="Cubical.Foundations.HLevels.html#21239" class="Bound">x</a><a id="21254" class="Symbol">)</a> <a id="21256" class="Symbol">→</a> <a id="21258" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21269" class="Symbol">(</a><a id="21270" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="21272" href="Cubical.Foundations.HLevels.html#21239" class="Bound">x</a> <a id="21274" href="Cubical.Foundations.HLevels.html#21247" class="Bound">y</a><a id="21275" class="Symbol">))</a> <a id="21278" class="Symbol">→</a> <a id="21280" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21291" class="Symbol">((</a><a id="21293" href="Cubical.Foundations.HLevels.html#21293" class="Bound">x</a> <a id="21295" class="Symbol">:</a> <a id="21297" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21298" class="Symbol">)</a> <a id="21300" class="Symbol">(</a><a id="21301" href="Cubical.Foundations.HLevels.html#21301" class="Bound">y</a> <a id="21303" class="Symbol">:</a> <a id="21305" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21307" href="Cubical.Foundations.HLevels.html#21293" class="Bound">x</a><a id="21308" class="Symbol">)</a> <a id="21310" class="Symbol">→</a> <a id="21312" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="21314" href="Cubical.Foundations.HLevels.html#21293" class="Bound">x</a> <a id="21316" href="Cubical.Foundations.HLevels.html#21301" class="Bound">y</a><a id="21317" class="Symbol">)</a>
<a id="21319" href="Cubical.Foundations.HLevels.html#21218" class="Function">isGroupoidΠ2</a> <a id="21332" href="Cubical.Foundations.HLevels.html#21332" class="Bound">h</a> <a id="21334" class="Symbol">=</a> <a id="21336" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="21348" class="Symbol">λ</a> <a id="21350" href="Cubical.Foundations.HLevels.html#21350" class="Bound">_</a> <a id="21352" class="Symbol">→</a> <a id="21354" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="21366" class="Symbol">λ</a> <a id="21368" href="Cubical.Foundations.HLevels.html#21368" class="Bound">_</a> <a id="21370" class="Symbol">→</a> <a id="21372" href="Cubical.Foundations.HLevels.html#21332" class="Bound">h</a> <a id="21374" class="Symbol">_</a> <a id="21376" class="Symbol">_</a>

<a id="isGroupoidΠ3"></a><a id="21379" href="Cubical.Foundations.HLevels.html#21379" class="Function">isGroupoidΠ3</a> <a id="21392" class="Symbol">:</a> <a id="21394" class="Symbol">(</a><a id="21395" href="Cubical.Foundations.HLevels.html#21395" class="Bound">h</a> <a id="21397" class="Symbol">:</a> <a id="21399" class="Symbol">(</a><a id="21400" href="Cubical.Foundations.HLevels.html#21400" class="Bound">x</a> <a id="21402" class="Symbol">:</a> <a id="21404" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21405" class="Symbol">)</a> <a id="21407" class="Symbol">(</a><a id="21408" href="Cubical.Foundations.HLevels.html#21408" class="Bound">y</a> <a id="21410" class="Symbol">:</a> <a id="21412" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21414" href="Cubical.Foundations.HLevels.html#21400" class="Bound">x</a><a id="21415" class="Symbol">)</a> <a id="21417" class="Symbol">(</a><a id="21418" href="Cubical.Foundations.HLevels.html#21418" class="Bound">z</a> <a id="21420" class="Symbol">:</a> <a id="21422" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="21424" href="Cubical.Foundations.HLevels.html#21400" class="Bound">x</a> <a id="21426" href="Cubical.Foundations.HLevels.html#21408" class="Bound">y</a><a id="21427" class="Symbol">)</a> <a id="21429" class="Symbol">→</a> <a id="21431" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21442" class="Symbol">(</a><a id="21443" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="21445" href="Cubical.Foundations.HLevels.html#21400" class="Bound">x</a> <a id="21447" href="Cubical.Foundations.HLevels.html#21408" class="Bound">y</a> <a id="21449" href="Cubical.Foundations.HLevels.html#21418" class="Bound">z</a><a id="21450" class="Symbol">))</a>
            <a id="21465" class="Symbol">→</a> <a id="21467" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21478" class="Symbol">((</a><a id="21480" href="Cubical.Foundations.HLevels.html#21480" class="Bound">x</a> <a id="21482" class="Symbol">:</a> <a id="21484" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21485" class="Symbol">)</a> <a id="21487" class="Symbol">(</a><a id="21488" href="Cubical.Foundations.HLevels.html#21488" class="Bound">y</a> <a id="21490" class="Symbol">:</a> <a id="21492" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21494" href="Cubical.Foundations.HLevels.html#21480" class="Bound">x</a><a id="21495" class="Symbol">)</a> <a id="21497" class="Symbol">(</a><a id="21498" href="Cubical.Foundations.HLevels.html#21498" class="Bound">z</a> <a id="21500" class="Symbol">:</a> <a id="21502" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="21504" href="Cubical.Foundations.HLevels.html#21480" class="Bound">x</a> <a id="21506" href="Cubical.Foundations.HLevels.html#21488" class="Bound">y</a><a id="21507" class="Symbol">)</a> <a id="21509" class="Symbol">→</a> <a id="21511" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="21513" href="Cubical.Foundations.HLevels.html#21480" class="Bound">x</a> <a id="21515" href="Cubical.Foundations.HLevels.html#21488" class="Bound">y</a> <a id="21517" href="Cubical.Foundations.HLevels.html#21498" class="Bound">z</a><a id="21518" class="Symbol">)</a>
<a id="21520" href="Cubical.Foundations.HLevels.html#21379" class="Function">isGroupoidΠ3</a> <a id="21533" href="Cubical.Foundations.HLevels.html#21533" class="Bound">h</a> <a id="21535" class="Symbol">=</a> <a id="21537" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="21549" class="Symbol">λ</a> <a id="21551" href="Cubical.Foundations.HLevels.html#21551" class="Bound">_</a> <a id="21553" class="Symbol">→</a> <a id="21555" href="Cubical.Foundations.HLevels.html#21218" class="Function">isGroupoidΠ2</a> <a id="21568" class="Symbol">λ</a> <a id="21570" href="Cubical.Foundations.HLevels.html#21570" class="Bound">_</a> <a id="21572" class="Symbol">→</a> <a id="21574" href="Cubical.Foundations.HLevels.html#21533" class="Bound">h</a> <a id="21576" class="Symbol">_</a> <a id="21578" class="Symbol">_</a>

<a id="isGroupoidΠ4"></a><a id="21581" href="Cubical.Foundations.HLevels.html#21581" class="Function">isGroupoidΠ4</a> <a id="21594" class="Symbol">:</a> <a id="21596" class="Symbol">(</a><a id="21597" href="Cubical.Foundations.HLevels.html#21597" class="Bound">h</a> <a id="21599" class="Symbol">:</a> <a id="21601" class="Symbol">(</a><a id="21602" href="Cubical.Foundations.HLevels.html#21602" class="Bound">x</a> <a id="21604" class="Symbol">:</a> <a id="21606" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21607" class="Symbol">)</a> <a id="21609" class="Symbol">(</a><a id="21610" href="Cubical.Foundations.HLevels.html#21610" class="Bound">y</a> <a id="21612" class="Symbol">:</a> <a id="21614" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21616" href="Cubical.Foundations.HLevels.html#21602" class="Bound">x</a><a id="21617" class="Symbol">)</a> <a id="21619" class="Symbol">(</a><a id="21620" href="Cubical.Foundations.HLevels.html#21620" class="Bound">z</a> <a id="21622" class="Symbol">:</a> <a id="21624" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="21626" href="Cubical.Foundations.HLevels.html#21602" class="Bound">x</a> <a id="21628" href="Cubical.Foundations.HLevels.html#21610" class="Bound">y</a><a id="21629" class="Symbol">)</a> <a id="21631" class="Symbol">(</a><a id="21632" href="Cubical.Foundations.HLevels.html#21632" class="Bound">w</a> <a id="21634" class="Symbol">:</a> <a id="21636" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="21638" href="Cubical.Foundations.HLevels.html#21602" class="Bound">x</a> <a id="21640" href="Cubical.Foundations.HLevels.html#21610" class="Bound">y</a> <a id="21642" href="Cubical.Foundations.HLevels.html#21620" class="Bound">z</a><a id="21643" class="Symbol">)</a> <a id="21645" class="Symbol">→</a> <a id="21647" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21658" class="Symbol">(</a><a id="21659" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="21661" href="Cubical.Foundations.HLevels.html#21602" class="Bound">x</a> <a id="21663" href="Cubical.Foundations.HLevels.html#21610" class="Bound">y</a> <a id="21665" href="Cubical.Foundations.HLevels.html#21620" class="Bound">z</a> <a id="21667" href="Cubical.Foundations.HLevels.html#21632" class="Bound">w</a><a id="21668" class="Symbol">))</a>
            <a id="21683" class="Symbol">→</a> <a id="21685" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="21696" class="Symbol">((</a><a id="21698" href="Cubical.Foundations.HLevels.html#21698" class="Bound">x</a> <a id="21700" class="Symbol">:</a> <a id="21702" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21703" class="Symbol">)</a> <a id="21705" class="Symbol">(</a><a id="21706" href="Cubical.Foundations.HLevels.html#21706" class="Bound">y</a> <a id="21708" class="Symbol">:</a> <a id="21710" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21712" href="Cubical.Foundations.HLevels.html#21698" class="Bound">x</a><a id="21713" class="Symbol">)</a> <a id="21715" class="Symbol">(</a><a id="21716" href="Cubical.Foundations.HLevels.html#21716" class="Bound">z</a> <a id="21718" class="Symbol">:</a> <a id="21720" href="Cubical.Foundations.HLevels.html#967" class="Generalizable">C</a> <a id="21722" href="Cubical.Foundations.HLevels.html#21698" class="Bound">x</a> <a id="21724" href="Cubical.Foundations.HLevels.html#21706" class="Bound">y</a><a id="21725" class="Symbol">)</a> <a id="21727" class="Symbol">(</a><a id="21728" href="Cubical.Foundations.HLevels.html#21728" class="Bound">w</a> <a id="21730" class="Symbol">:</a> <a id="21732" href="Cubical.Foundations.HLevels.html#998" class="Generalizable">D</a> <a id="21734" href="Cubical.Foundations.HLevels.html#21698" class="Bound">x</a> <a id="21736" href="Cubical.Foundations.HLevels.html#21706" class="Bound">y</a> <a id="21738" href="Cubical.Foundations.HLevels.html#21716" class="Bound">z</a><a id="21739" class="Symbol">)</a> <a id="21741" class="Symbol">→</a> <a id="21743" href="Cubical.Foundations.HLevels.html#1041" class="Generalizable">E</a> <a id="21745" href="Cubical.Foundations.HLevels.html#21698" class="Bound">x</a> <a id="21747" href="Cubical.Foundations.HLevels.html#21706" class="Bound">y</a> <a id="21749" href="Cubical.Foundations.HLevels.html#21716" class="Bound">z</a> <a id="21751" href="Cubical.Foundations.HLevels.html#21728" class="Bound">w</a><a id="21752" class="Symbol">)</a>
<a id="21754" href="Cubical.Foundations.HLevels.html#21581" class="Function">isGroupoidΠ4</a> <a id="21767" href="Cubical.Foundations.HLevels.html#21767" class="Bound">h</a> <a id="21769" class="Symbol">=</a> <a id="21771" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="21783" class="Symbol">λ</a> <a id="21785" href="Cubical.Foundations.HLevels.html#21785" class="Bound">_</a> <a id="21787" class="Symbol">→</a> <a id="21789" href="Cubical.Foundations.HLevels.html#21379" class="Function">isGroupoidΠ3</a> <a id="21802" class="Symbol">λ</a> <a id="21804" href="Cubical.Foundations.HLevels.html#21804" class="Bound">_</a> <a id="21806" class="Symbol">→</a> <a id="21808" href="Cubical.Foundations.HLevels.html#21767" class="Bound">h</a> <a id="21810" class="Symbol">_</a> <a id="21812" class="Symbol">_</a>

<a id="is2GroupoidΠ"></a><a id="21815" href="Cubical.Foundations.HLevels.html#21815" class="Function">is2GroupoidΠ</a> <a id="21828" class="Symbol">:</a> <a id="21830" class="Symbol">((</a><a id="21832" href="Cubical.Foundations.HLevels.html#21832" class="Bound">x</a> <a id="21834" class="Symbol">:</a> <a id="21836" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21837" class="Symbol">)</a> <a id="21839" class="Symbol">→</a> <a id="21841" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="21853" class="Symbol">(</a><a id="21854" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21856" href="Cubical.Foundations.HLevels.html#21832" class="Bound">x</a><a id="21857" class="Symbol">))</a> <a id="21860" class="Symbol">→</a> <a id="21862" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="21874" class="Symbol">((</a><a id="21876" href="Cubical.Foundations.HLevels.html#21876" class="Bound">x</a> <a id="21878" class="Symbol">:</a> <a id="21880" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="21881" class="Symbol">)</a> <a id="21883" class="Symbol">→</a> <a id="21885" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="21887" href="Cubical.Foundations.HLevels.html#21876" class="Bound">x</a><a id="21888" class="Symbol">)</a>
<a id="21890" href="Cubical.Foundations.HLevels.html#21815" class="Function">is2GroupoidΠ</a> <a id="21903" class="Symbol">=</a> <a id="21905" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="21917" class="Number">4</a>

<a id="isOfHLevelΠ⁻"></a><a id="21920" href="Cubical.Foundations.HLevels.html#21920" class="Function">isOfHLevelΠ⁻</a> <a id="21933" class="Symbol">:</a> <a id="21935" class="Symbol">∀</a> <a id="21937" class="Symbol">{</a><a id="21938" href="Cubical.Foundations.HLevels.html#21938" class="Bound">A</a> <a id="21940" class="Symbol">:</a> <a id="21942" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21947" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="21948" class="Symbol">}</a> <a id="21950" class="Symbol">{</a><a id="21951" href="Cubical.Foundations.HLevels.html#21951" class="Bound">B</a> <a id="21953" class="Symbol">:</a> <a id="21955" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21960" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="21962" class="Symbol">}</a> <a id="21964" href="Cubical.Foundations.HLevels.html#21964" class="Bound">n</a>
             <a id="21979" class="Symbol">→</a> <a id="21981" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="21992" href="Cubical.Foundations.HLevels.html#21964" class="Bound">n</a> <a id="21994" class="Symbol">(</a><a id="21995" href="Cubical.Foundations.HLevels.html#21938" class="Bound">A</a> <a id="21997" class="Symbol">→</a> <a id="21999" href="Cubical.Foundations.HLevels.html#21951" class="Bound">B</a><a id="22000" class="Symbol">)</a> <a id="22002" class="Symbol">→</a> <a id="22004" class="Symbol">(</a><a id="22005" href="Cubical.Foundations.HLevels.html#21938" class="Bound">A</a> <a id="22007" class="Symbol">→</a> <a id="22009" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22020" href="Cubical.Foundations.HLevels.html#21964" class="Bound">n</a> <a id="22022" href="Cubical.Foundations.HLevels.html#21951" class="Bound">B</a><a id="22023" class="Symbol">)</a>
<a id="22025" href="Cubical.Foundations.HLevels.html#21920" class="Function">isOfHLevelΠ⁻</a> <a id="22038" class="Number">0</a> <a id="22040" href="Cubical.Foundations.HLevels.html#22040" class="Bound">h</a> <a id="22042" href="Cubical.Foundations.HLevels.html#22042" class="Bound">x</a> <a id="22044" class="Symbol">=</a> <a id="22046" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22050" href="Cubical.Foundations.HLevels.html#22040" class="Bound">h</a> <a id="22052" href="Cubical.Foundations.HLevels.html#22042" class="Bound">x</a> <a id="22054" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22056" class="Symbol">λ</a> <a id="22058" href="Cubical.Foundations.HLevels.html#22058" class="Bound">y</a> <a id="22060" class="Symbol">→</a> <a id="22062" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="22070" class="Symbol">(</a><a id="22071" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22075" href="Cubical.Foundations.HLevels.html#22040" class="Bound">h</a> <a id="22077" class="Symbol">(</a><a id="22078" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="22084" href="Cubical.Foundations.HLevels.html#22058" class="Bound">y</a><a id="22085" class="Symbol">))</a> <a id="22088" href="Cubical.Foundations.HLevels.html#22042" class="Bound">x</a>
<a id="22090" href="Cubical.Foundations.HLevels.html#21920" class="Function">isOfHLevelΠ⁻</a> <a id="22103" class="Number">1</a> <a id="22105" href="Cubical.Foundations.HLevels.html#22105" class="Bound">h</a> <a id="22107" href="Cubical.Foundations.HLevels.html#22107" class="Bound">x</a> <a id="22109" href="Cubical.Foundations.HLevels.html#22109" class="Bound">y</a> <a id="22111" href="Cubical.Foundations.HLevels.html#22111" class="Bound">z</a> <a id="22113" class="Symbol">=</a> <a id="22115" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="22123" class="Symbol">(</a><a id="22124" href="Cubical.Foundations.HLevels.html#22105" class="Bound">h</a> <a id="22126" class="Symbol">(</a><a id="22127" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="22133" href="Cubical.Foundations.HLevels.html#22109" class="Bound">y</a><a id="22134" class="Symbol">)</a> <a id="22136" class="Symbol">(</a><a id="22137" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="22143" href="Cubical.Foundations.HLevels.html#22111" class="Bound">z</a><a id="22144" class="Symbol">))</a> <a id="22147" href="Cubical.Foundations.HLevels.html#22107" class="Bound">x</a>
<a id="22149" href="Cubical.Foundations.HLevels.html#21920" class="Function">isOfHLevelΠ⁻</a> <a id="22162" class="Symbol">(</a><a id="22163" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22167" class="Symbol">(</a><a id="22168" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22172" href="Cubical.Foundations.HLevels.html#22172" class="Bound">n</a><a id="22173" class="Symbol">))</a> <a id="22176" href="Cubical.Foundations.HLevels.html#22176" class="Bound">h</a> <a id="22178" href="Cubical.Foundations.HLevels.html#22178" class="Bound">x</a> <a id="22180" href="Cubical.Foundations.HLevels.html#22180" class="Bound">y</a> <a id="22182" href="Cubical.Foundations.HLevels.html#22182" class="Bound">z</a> <a id="22184" class="Symbol">=</a>
  <a id="22188" href="Cubical.Foundations.HLevels.html#21920" class="Function">isOfHLevelΠ⁻</a> <a id="22201" class="Symbol">(</a><a id="22202" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22206" href="Cubical.Foundations.HLevels.html#22172" class="Bound">n</a><a id="22207" class="Symbol">)</a> <a id="22209" class="Symbol">(</a><a id="22210" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="22235" class="Symbol">(</a><a id="22236" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22240" href="Cubical.Foundations.HLevels.html#22172" class="Bound">n</a><a id="22241" class="Symbol">)</a> <a id="22243" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="22253" class="Symbol">(</a><a id="22254" href="Cubical.Foundations.HLevels.html#22176" class="Bound">h</a> <a id="22256" class="Symbol">_</a> <a id="22258" class="Symbol">_))</a> <a id="22262" href="Cubical.Foundations.HLevels.html#22178" class="Bound">x</a>

<a id="isOfHLevel→∙"></a><a id="22265" href="Cubical.Foundations.HLevels.html#22265" class="Function">isOfHLevel→∙</a> <a id="22278" class="Symbol">:</a> <a id="22280" class="Symbol">{</a><a id="22281" href="Cubical.Foundations.HLevels.html#22281" class="Bound">A</a> <a id="22283" class="Symbol">:</a> <a id="22285" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="22293" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22294" class="Symbol">}</a> <a id="22296" class="Symbol">{</a><a id="22297" href="Cubical.Foundations.HLevels.html#22297" class="Bound">B</a> <a id="22299" class="Symbol">:</a> <a id="22301" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="22309" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="22311" class="Symbol">}</a> <a id="22313" class="Symbol">(</a><a id="22314" href="Cubical.Foundations.HLevels.html#22314" class="Bound">n</a> <a id="22316" class="Symbol">:</a> <a id="22318" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="22319" class="Symbol">)</a>
  <a id="22323" class="Symbol">→</a> <a id="22325" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22336" href="Cubical.Foundations.HLevels.html#22314" class="Bound">n</a> <a id="22338" class="Symbol">(</a><a id="22339" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22343" href="Cubical.Foundations.HLevels.html#22297" class="Bound">B</a><a id="22344" class="Symbol">)</a> <a id="22346" class="Symbol">→</a> <a id="22348" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22359" href="Cubical.Foundations.HLevels.html#22314" class="Bound">n</a> <a id="22361" class="Symbol">(</a><a id="22362" href="Cubical.Foundations.HLevels.html#22281" class="Bound">A</a> <a id="22364" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="22367" href="Cubical.Foundations.HLevels.html#22297" class="Bound">B</a><a id="22368" class="Symbol">)</a>
<a id="22370" href="Cubical.Foundations.HLevels.html#22265" class="Function">isOfHLevel→∙</a> <a id="22383" href="Cubical.Foundations.HLevels.html#22383" class="Bound">n</a> <a id="22385" href="Cubical.Foundations.HLevels.html#22385" class="Bound">hlev</a> <a id="22390" class="Symbol">=</a>
  <a id="22394" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="22406" href="Cubical.Foundations.HLevels.html#22383" class="Bound">n</a> <a id="22408" class="Symbol">(</a><a id="22409" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="22421" href="Cubical.Foundations.HLevels.html#22383" class="Bound">n</a> <a id="22423" class="Symbol">(λ</a> <a id="22426" href="Cubical.Foundations.HLevels.html#22426" class="Bound">_</a> <a id="22428" class="Symbol">→</a> <a id="22430" href="Cubical.Foundations.HLevels.html#22385" class="Bound">hlev</a><a id="22434" class="Symbol">))</a>
    <a id="22441" class="Symbol">λ</a> <a id="22443" href="Cubical.Foundations.HLevels.html#22443" class="Bound">_</a> <a id="22445" class="Symbol">→</a> <a id="22447" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="22462" href="Cubical.Foundations.HLevels.html#22383" class="Bound">n</a> <a id="22464" href="Cubical.Foundations.HLevels.html#22385" class="Bound">hlev</a> <a id="22469" class="Symbol">_</a> <a id="22471" class="Symbol">_</a>

<a id="22474" class="Comment">-- h-level of A ≃ B and A ≡ B</a>

<a id="isOfHLevel≃"></a><a id="22505" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a>
  <a id="22519" class="Symbol">:</a> <a id="22521" class="Symbol">∀</a> <a id="22523" href="Cubical.Foundations.HLevels.html#22523" class="Bound">n</a> <a id="22525" class="Symbol">{</a><a id="22526" href="Cubical.Foundations.HLevels.html#22526" class="Bound">A</a> <a id="22528" class="Symbol">:</a> <a id="22530" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22535" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="22536" class="Symbol">}</a> <a id="22538" class="Symbol">{</a><a id="22539" href="Cubical.Foundations.HLevels.html#22539" class="Bound">B</a> <a id="22541" class="Symbol">:</a> <a id="22543" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22548" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="22550" class="Symbol">}</a>
  <a id="22554" class="Symbol">→</a> <a id="22556" class="Symbol">(</a><a id="22557" href="Cubical.Foundations.HLevels.html#22557" class="Bound">hA</a> <a id="22560" class="Symbol">:</a> <a id="22562" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22573" href="Cubical.Foundations.HLevels.html#22523" class="Bound">n</a> <a id="22575" href="Cubical.Foundations.HLevels.html#22526" class="Bound">A</a><a id="22576" class="Symbol">)</a> <a id="22578" class="Symbol">(</a><a id="22579" href="Cubical.Foundations.HLevels.html#22579" class="Bound">hB</a> <a id="22582" class="Symbol">:</a> <a id="22584" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22595" href="Cubical.Foundations.HLevels.html#22523" class="Bound">n</a> <a id="22597" href="Cubical.Foundations.HLevels.html#22539" class="Bound">B</a><a id="22598" class="Symbol">)</a> <a id="22600" class="Symbol">→</a> <a id="22602" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="22613" href="Cubical.Foundations.HLevels.html#22523" class="Bound">n</a> <a id="22615" class="Symbol">(</a><a id="22616" href="Cubical.Foundations.HLevels.html#22526" class="Bound">A</a> <a id="22618" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="22620" href="Cubical.Foundations.HLevels.html#22539" class="Bound">B</a><a id="22621" class="Symbol">)</a>
<a id="22623" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="22635" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="22640" class="Symbol">{</a><a id="22641" class="Argument">A</a> <a id="22643" class="Symbol">=</a> <a id="22645" href="Cubical.Foundations.HLevels.html#22645" class="Bound">A</a><a id="22646" class="Symbol">}</a> <a id="22648" class="Symbol">{</a><a id="22649" class="Argument">B</a> <a id="22651" class="Symbol">=</a> <a id="22653" href="Cubical.Foundations.HLevels.html#22653" class="Bound">B</a><a id="22654" class="Symbol">}</a> <a id="22656" href="Cubical.Foundations.HLevels.html#22656" class="Bound">hA</a> <a id="22659" href="Cubical.Foundations.HLevels.html#22659" class="Bound">hB</a> <a id="22662" class="Symbol">=</a> <a id="22664" href="Cubical.Foundations.Equiv.html#6114" class="Function">isContr→Equiv</a> <a id="22678" href="Cubical.Foundations.HLevels.html#22656" class="Bound">hA</a> <a id="22681" href="Cubical.Foundations.HLevels.html#22659" class="Bound">hB</a> <a id="22684" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22686" href="Cubical.Foundations.HLevels.html#22702" class="Function">contr</a>
  <a id="22694" class="Keyword">where</a>
  <a id="22702" href="Cubical.Foundations.HLevels.html#22702" class="Function">contr</a> <a id="22708" class="Symbol">:</a> <a id="22710" class="Symbol">(</a><a id="22711" href="Cubical.Foundations.HLevels.html#22711" class="Bound">y</a> <a id="22713" class="Symbol">:</a> <a id="22715" href="Cubical.Foundations.HLevels.html#22645" class="Bound">A</a> <a id="22717" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="22719" href="Cubical.Foundations.HLevels.html#22653" class="Bound">B</a><a id="22720" class="Symbol">)</a> <a id="22722" class="Symbol">→</a> <a id="22724" href="Cubical.Foundations.Equiv.html#6114" class="Function">isContr→Equiv</a> <a id="22738" href="Cubical.Foundations.HLevels.html#22656" class="Bound">hA</a> <a id="22741" href="Cubical.Foundations.HLevels.html#22659" class="Bound">hB</a> <a id="22744" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22746" href="Cubical.Foundations.HLevels.html#22711" class="Bound">y</a>
  <a id="22750" href="Cubical.Foundations.HLevels.html#22702" class="Function">contr</a> <a id="22756" href="Cubical.Foundations.HLevels.html#22756" class="Bound">y</a> <a id="22758" class="Symbol">=</a> <a id="22760" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="22767" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="22781" class="Symbol">(</a><a id="22782" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="22789" class="Symbol">(λ</a> <a id="22792" href="Cubical.Foundations.HLevels.html#22792" class="Bound">a</a> <a id="22794" class="Symbol">→</a> <a id="22796" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22800" href="Cubical.Foundations.HLevels.html#22659" class="Bound">hB</a> <a id="22803" class="Symbol">(</a><a id="22804" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22808" href="Cubical.Foundations.HLevels.html#22756" class="Bound">y</a> <a id="22810" href="Cubical.Foundations.HLevels.html#22792" class="Bound">a</a><a id="22811" class="Symbol">)))</a>

<a id="22816" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="22828" class="Symbol">(</a><a id="22829" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22833" href="Cubical.Foundations.HLevels.html#22833" class="Bound">n</a><a id="22834" class="Symbol">)</a> <a id="22836" class="Symbol">{</a><a id="22837" class="Argument">A</a> <a id="22839" class="Symbol">=</a> <a id="22841" href="Cubical.Foundations.HLevels.html#22841" class="Bound">A</a><a id="22842" class="Symbol">}</a> <a id="22844" class="Symbol">{</a><a id="22845" class="Argument">B</a> <a id="22847" class="Symbol">=</a> <a id="22849" href="Cubical.Foundations.HLevels.html#22849" class="Bound">B</a><a id="22850" class="Symbol">}</a> <a id="22852" href="Cubical.Foundations.HLevels.html#22852" class="Bound">hA</a> <a id="22855" href="Cubical.Foundations.HLevels.html#22855" class="Bound">hB</a> <a id="22858" class="Symbol">=</a>
  <a id="22862" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="22874" class="Symbol">(</a><a id="22875" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22879" href="Cubical.Foundations.HLevels.html#22833" class="Bound">n</a><a id="22880" class="Symbol">)</a> <a id="22882" class="Symbol">(</a><a id="22883" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="22895" class="Symbol">_</a> <a id="22897" class="Symbol">λ</a> <a id="22899" href="Cubical.Foundations.HLevels.html#22899" class="Bound">_</a> <a id="22901" class="Symbol">→</a> <a id="22903" href="Cubical.Foundations.HLevels.html#22855" class="Bound">hB</a><a id="22905" class="Symbol">)</a>
              <a id="22921" class="Symbol">(λ</a> <a id="22924" href="Cubical.Foundations.HLevels.html#22924" class="Bound">f</a> <a id="22926" class="Symbol">→</a> <a id="22928" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="22949" href="Cubical.Foundations.HLevels.html#22833" class="Bound">n</a> <a id="22951" class="Symbol">(</a><a id="22952" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="22966" href="Cubical.Foundations.HLevels.html#22924" class="Bound">f</a><a id="22967" class="Symbol">))</a>

<a id="isOfHLevel≡"></a><a id="22971" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="22983" class="Symbol">:</a> <a id="22985" class="Symbol">∀</a> <a id="22987" href="Cubical.Foundations.HLevels.html#22987" class="Bound">n</a> <a id="22989" class="Symbol">→</a> <a id="22991" class="Symbol">{</a><a id="22992" href="Cubical.Foundations.HLevels.html#22992" class="Bound">A</a> <a id="22994" href="Cubical.Foundations.HLevels.html#22994" class="Bound">B</a> <a id="22996" class="Symbol">:</a> <a id="22998" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23003" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23004" class="Symbol">}</a> <a id="23006" class="Symbol">(</a><a id="23007" href="Cubical.Foundations.HLevels.html#23007" class="Bound">hA</a> <a id="23010" class="Symbol">:</a> <a id="23012" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23023" href="Cubical.Foundations.HLevels.html#22987" class="Bound">n</a> <a id="23025" href="Cubical.Foundations.HLevels.html#22992" class="Bound">A</a><a id="23026" class="Symbol">)</a> <a id="23028" class="Symbol">(</a><a id="23029" href="Cubical.Foundations.HLevels.html#23029" class="Bound">hB</a> <a id="23032" class="Symbol">:</a> <a id="23034" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23045" href="Cubical.Foundations.HLevels.html#22987" class="Bound">n</a> <a id="23047" href="Cubical.Foundations.HLevels.html#22994" class="Bound">B</a><a id="23048" class="Symbol">)</a> <a id="23050" class="Symbol">→</a>
  <a id="23054" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23065" href="Cubical.Foundations.HLevels.html#22987" class="Bound">n</a> <a id="23067" class="Symbol">(</a><a id="23068" href="Cubical.Foundations.HLevels.html#22992" class="Bound">A</a> <a id="23070" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23072" href="Cubical.Foundations.HLevels.html#22994" class="Bound">B</a><a id="23073" class="Symbol">)</a>
<a id="23075" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="23087" href="Cubical.Foundations.HLevels.html#23087" class="Bound">n</a> <a id="23089" href="Cubical.Foundations.HLevels.html#23089" class="Bound">hA</a> <a id="23092" href="Cubical.Foundations.HLevels.html#23092" class="Bound">hB</a> <a id="23095" class="Symbol">=</a> <a id="23097" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="23122" href="Cubical.Foundations.HLevels.html#23087" class="Bound">n</a> <a id="23124" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="23138" class="Symbol">(</a><a id="23139" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="23151" href="Cubical.Foundations.HLevels.html#23087" class="Bound">n</a> <a id="23153" href="Cubical.Foundations.HLevels.html#23089" class="Bound">hA</a> <a id="23156" href="Cubical.Foundations.HLevels.html#23092" class="Bound">hB</a><a id="23158" class="Symbol">)</a>

<a id="isOfHLevel⁺≃ₗ"></a><a id="23161" href="Cubical.Foundations.HLevels.html#23161" class="Function">isOfHLevel⁺≃ₗ</a>
  <a id="23177" class="Symbol">:</a> <a id="23179" class="Symbol">∀</a> <a id="23181" href="Cubical.Foundations.HLevels.html#23181" class="Bound">n</a> <a id="23183" class="Symbol">{</a><a id="23184" href="Cubical.Foundations.HLevels.html#23184" class="Bound">A</a> <a id="23186" class="Symbol">:</a> <a id="23188" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23193" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23194" class="Symbol">}</a> <a id="23196" class="Symbol">{</a><a id="23197" href="Cubical.Foundations.HLevels.html#23197" class="Bound">B</a> <a id="23199" class="Symbol">:</a> <a id="23201" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23206" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="23208" class="Symbol">}</a>
  <a id="23212" class="Symbol">→</a> <a id="23214" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23225" class="Symbol">(</a><a id="23226" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23230" href="Cubical.Foundations.HLevels.html#23181" class="Bound">n</a><a id="23231" class="Symbol">)</a> <a id="23233" href="Cubical.Foundations.HLevels.html#23184" class="Bound">A</a> <a id="23235" class="Symbol">→</a> <a id="23237" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23248" class="Symbol">(</a><a id="23249" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23253" href="Cubical.Foundations.HLevels.html#23181" class="Bound">n</a><a id="23254" class="Symbol">)</a> <a id="23256" class="Symbol">(</a><a id="23257" href="Cubical.Foundations.HLevels.html#23184" class="Bound">A</a> <a id="23259" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23261" href="Cubical.Foundations.HLevels.html#23197" class="Bound">B</a><a id="23262" class="Symbol">)</a>
<a id="23264" href="Cubical.Foundations.HLevels.html#23161" class="Function">isOfHLevel⁺≃ₗ</a> <a id="23278" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="23283" href="Cubical.Foundations.HLevels.html#23283" class="Bound">pA</a> <a id="23286" href="Cubical.Foundations.HLevels.html#23286" class="Bound">e</a> <a id="23288" class="Symbol">=</a> <a id="23290" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="23302" class="Number">1</a> <a id="23304" href="Cubical.Foundations.HLevels.html#23283" class="Bound">pA</a> <a id="23307" class="Symbol">(</a><a id="23308" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="23331" class="Number">1</a> <a id="23333" href="Cubical.Foundations.HLevels.html#23286" class="Bound">e</a> <a id="23335" href="Cubical.Foundations.HLevels.html#23283" class="Bound">pA</a><a id="23337" class="Symbol">)</a> <a id="23339" href="Cubical.Foundations.HLevels.html#23286" class="Bound">e</a>
<a id="23341" href="Cubical.Foundations.HLevels.html#23161" class="Function">isOfHLevel⁺≃ₗ</a> <a id="23355" class="Symbol">(</a><a id="23356" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23360" href="Cubical.Foundations.HLevels.html#23360" class="Bound">n</a><a id="23361" class="Symbol">)</a> <a id="23363" href="Cubical.Foundations.HLevels.html#23363" class="Bound">hA</a> <a id="23366" href="Cubical.Foundations.HLevels.html#23366" class="Bound">e</a> <a id="23368" class="Symbol">=</a> <a id="23370" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="23382" href="Cubical.Foundations.HLevels.html#23431" class="Function">m</a> <a id="23384" href="Cubical.Foundations.HLevels.html#23363" class="Bound">hA</a> <a id="23387" class="Symbol">(</a><a id="23388" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="23411" href="Cubical.Foundations.HLevels.html#23431" class="Function">m</a> <a id="23413" href="Cubical.Foundations.HLevels.html#23366" class="Bound">e</a> <a id="23415" href="Cubical.Foundations.HLevels.html#23363" class="Bound">hA</a><a id="23417" class="Symbol">)</a> <a id="23419" href="Cubical.Foundations.HLevels.html#23366" class="Bound">e</a>
  <a id="23423" class="Keyword">where</a>
  <a id="23431" href="Cubical.Foundations.HLevels.html#23431" class="Function">m</a> <a id="23433" class="Symbol">=</a> <a id="23435" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23439" class="Symbol">(</a><a id="23440" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23444" href="Cubical.Foundations.HLevels.html#23360" class="Bound">n</a><a id="23445" class="Symbol">)</a>

<a id="isOfHLevel⁺≃ᵣ"></a><a id="23448" href="Cubical.Foundations.HLevels.html#23448" class="Function">isOfHLevel⁺≃ᵣ</a>
  <a id="23464" class="Symbol">:</a> <a id="23466" class="Symbol">∀</a> <a id="23468" href="Cubical.Foundations.HLevels.html#23468" class="Bound">n</a> <a id="23470" class="Symbol">{</a><a id="23471" href="Cubical.Foundations.HLevels.html#23471" class="Bound">A</a> <a id="23473" class="Symbol">:</a> <a id="23475" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23480" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23481" class="Symbol">}</a> <a id="23483" class="Symbol">{</a><a id="23484" href="Cubical.Foundations.HLevels.html#23484" class="Bound">B</a> <a id="23486" class="Symbol">:</a> <a id="23488" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23493" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="23495" class="Symbol">}</a>
  <a id="23499" class="Symbol">→</a> <a id="23501" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23512" class="Symbol">(</a><a id="23513" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23517" href="Cubical.Foundations.HLevels.html#23468" class="Bound">n</a><a id="23518" class="Symbol">)</a> <a id="23520" href="Cubical.Foundations.HLevels.html#23484" class="Bound">B</a> <a id="23522" class="Symbol">→</a> <a id="23524" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23535" class="Symbol">(</a><a id="23536" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23540" href="Cubical.Foundations.HLevels.html#23468" class="Bound">n</a><a id="23541" class="Symbol">)</a> <a id="23543" class="Symbol">(</a><a id="23544" href="Cubical.Foundations.HLevels.html#23471" class="Bound">A</a> <a id="23546" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23548" href="Cubical.Foundations.HLevels.html#23484" class="Bound">B</a><a id="23549" class="Symbol">)</a>
<a id="23551" href="Cubical.Foundations.HLevels.html#23448" class="Function">isOfHLevel⁺≃ᵣ</a> <a id="23565" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="23570" href="Cubical.Foundations.HLevels.html#23570" class="Bound">pB</a> <a id="23573" href="Cubical.Foundations.HLevels.html#23573" class="Bound">e</a>
  <a id="23577" class="Symbol">=</a> <a id="23579" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="23591" class="Number">1</a> <a id="23593" class="Symbol">(</a><a id="23594" href="Cubical.Foundations.HLevels.html#6829" class="Function">isPropRetract</a> <a id="23608" class="Symbol">(</a><a id="23609" href="Cubical.Foundations.HLevels.html#23573" class="Bound">e</a> <a id="23611" class="Symbol">.</a><a id="23612" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="23615" class="Symbol">)</a> <a id="23617" class="Symbol">(</a><a id="23618" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="23624" href="Cubical.Foundations.HLevels.html#23573" class="Bound">e</a><a id="23625" class="Symbol">)</a> <a id="23627" class="Symbol">(</a><a id="23628" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="23634" href="Cubical.Foundations.HLevels.html#23573" class="Bound">e</a><a id="23635" class="Symbol">)</a> <a id="23637" href="Cubical.Foundations.HLevels.html#23570" class="Bound">pB</a><a id="23639" class="Symbol">)</a> <a id="23641" href="Cubical.Foundations.HLevels.html#23570" class="Bound">pB</a> <a id="23644" href="Cubical.Foundations.HLevels.html#23573" class="Bound">e</a>
<a id="23646" href="Cubical.Foundations.HLevels.html#23448" class="Function">isOfHLevel⁺≃ᵣ</a> <a id="23660" class="Symbol">(</a><a id="23661" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23665" href="Cubical.Foundations.HLevels.html#23665" class="Bound">n</a><a id="23666" class="Symbol">)</a> <a id="23668" href="Cubical.Foundations.HLevels.html#23668" class="Bound">hB</a> <a id="23671" href="Cubical.Foundations.HLevels.html#23671" class="Bound">e</a>
  <a id="23675" class="Symbol">=</a> <a id="23677" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="23689" href="Cubical.Foundations.HLevels.html#23760" class="Function">m</a> <a id="23691" class="Symbol">(</a><a id="23692" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="23710" href="Cubical.Foundations.HLevels.html#23760" class="Function">m</a> <a id="23712" class="Symbol">(</a><a id="23713" href="Cubical.Foundations.HLevels.html#23671" class="Bound">e</a> <a id="23715" class="Symbol">.</a><a id="23716" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="23719" class="Symbol">)</a> <a id="23721" class="Symbol">(</a><a id="23722" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="23728" href="Cubical.Foundations.HLevels.html#23671" class="Bound">e</a><a id="23729" class="Symbol">)</a> <a id="23731" class="Symbol">(</a><a id="23732" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="23738" href="Cubical.Foundations.HLevels.html#23671" class="Bound">e</a><a id="23739" class="Symbol">)</a> <a id="23741" href="Cubical.Foundations.HLevels.html#23668" class="Bound">hB</a><a id="23743" class="Symbol">)</a> <a id="23745" href="Cubical.Foundations.HLevels.html#23668" class="Bound">hB</a> <a id="23748" href="Cubical.Foundations.HLevels.html#23671" class="Bound">e</a>
  <a id="23752" class="Keyword">where</a>
  <a id="23760" href="Cubical.Foundations.HLevels.html#23760" class="Function">m</a> <a id="23762" class="Symbol">=</a> <a id="23764" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23768" class="Symbol">(</a><a id="23769" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23773" href="Cubical.Foundations.HLevels.html#23665" class="Bound">n</a><a id="23774" class="Symbol">)</a>

<a id="isOfHLevel⁺≡ₗ"></a><a id="23777" href="Cubical.Foundations.HLevels.html#23777" class="Function">isOfHLevel⁺≡ₗ</a>
  <a id="23793" class="Symbol">:</a> <a id="23795" class="Symbol">∀</a> <a id="23797" href="Cubical.Foundations.HLevels.html#23797" class="Bound">n</a> <a id="23799" class="Symbol">→</a> <a id="23801" class="Symbol">{</a><a id="23802" href="Cubical.Foundations.HLevels.html#23802" class="Bound">A</a> <a id="23804" href="Cubical.Foundations.HLevels.html#23804" class="Bound">B</a> <a id="23806" class="Symbol">:</a> <a id="23808" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23813" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="23814" class="Symbol">}</a>
  <a id="23818" class="Symbol">→</a> <a id="23820" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23831" class="Symbol">(</a><a id="23832" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23836" href="Cubical.Foundations.HLevels.html#23797" class="Bound">n</a><a id="23837" class="Symbol">)</a> <a id="23839" href="Cubical.Foundations.HLevels.html#23802" class="Bound">A</a> <a id="23841" class="Symbol">→</a> <a id="23843" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="23854" class="Symbol">(</a><a id="23855" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23859" href="Cubical.Foundations.HLevels.html#23797" class="Bound">n</a><a id="23860" class="Symbol">)</a> <a id="23862" class="Symbol">(</a><a id="23863" href="Cubical.Foundations.HLevels.html#23802" class="Bound">A</a> <a id="23865" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23867" href="Cubical.Foundations.HLevels.html#23804" class="Bound">B</a><a id="23868" class="Symbol">)</a>
<a id="23870" href="Cubical.Foundations.HLevels.html#23777" class="Function">isOfHLevel⁺≡ₗ</a> <a id="23884" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="23889" href="Cubical.Foundations.HLevels.html#23889" class="Bound">pA</a> <a id="23892" href="Cubical.Foundations.HLevels.html#23892" class="Bound">P</a> <a id="23894" class="Symbol">=</a> <a id="23896" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="23908" class="Number">1</a> <a id="23910" href="Cubical.Foundations.HLevels.html#23889" class="Bound">pA</a> <a id="23913" class="Symbol">(</a><a id="23914" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23920" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23927" href="Cubical.Foundations.HLevels.html#23892" class="Bound">P</a> <a id="23929" href="Cubical.Foundations.HLevels.html#23889" class="Bound">pA</a><a id="23931" class="Symbol">)</a> <a id="23933" href="Cubical.Foundations.HLevels.html#23892" class="Bound">P</a>
<a id="23935" href="Cubical.Foundations.HLevels.html#23777" class="Function">isOfHLevel⁺≡ₗ</a> <a id="23949" class="Symbol">(</a><a id="23950" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23954" href="Cubical.Foundations.HLevels.html#23954" class="Bound">n</a><a id="23955" class="Symbol">)</a> <a id="23957" href="Cubical.Foundations.HLevels.html#23957" class="Bound">hA</a> <a id="23960" href="Cubical.Foundations.HLevels.html#23960" class="Bound">P</a>
  <a id="23964" class="Symbol">=</a> <a id="23966" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="23978" href="Cubical.Foundations.HLevels.html#24023" class="Function">m</a> <a id="23980" href="Cubical.Foundations.HLevels.html#23957" class="Bound">hA</a> <a id="23983" class="Symbol">(</a><a id="23984" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="23990" class="Symbol">(</a><a id="23991" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="24002" href="Cubical.Foundations.HLevels.html#24023" class="Function">m</a><a id="24003" class="Symbol">)</a> <a id="24005" href="Cubical.Foundations.HLevels.html#23960" class="Bound">P</a> <a id="24007" href="Cubical.Foundations.HLevels.html#23957" class="Bound">hA</a><a id="24009" class="Symbol">)</a> <a id="24011" href="Cubical.Foundations.HLevels.html#23960" class="Bound">P</a>
  <a id="24015" class="Keyword">where</a>
  <a id="24023" href="Cubical.Foundations.HLevels.html#24023" class="Function">m</a> <a id="24025" class="Symbol">=</a> <a id="24027" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24031" class="Symbol">(</a><a id="24032" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24036" href="Cubical.Foundations.HLevels.html#23954" class="Bound">n</a><a id="24037" class="Symbol">)</a>

<a id="isOfHLevel⁺≡ᵣ"></a><a id="24040" href="Cubical.Foundations.HLevels.html#24040" class="Function">isOfHLevel⁺≡ᵣ</a>
  <a id="24056" class="Symbol">:</a> <a id="24058" class="Symbol">∀</a> <a id="24060" href="Cubical.Foundations.HLevels.html#24060" class="Bound">n</a> <a id="24062" class="Symbol">→</a> <a id="24064" class="Symbol">{</a><a id="24065" href="Cubical.Foundations.HLevels.html#24065" class="Bound">A</a> <a id="24067" href="Cubical.Foundations.HLevels.html#24067" class="Bound">B</a> <a id="24069" class="Symbol">:</a> <a id="24071" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24076" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="24077" class="Symbol">}</a>
  <a id="24081" class="Symbol">→</a> <a id="24083" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="24094" class="Symbol">(</a><a id="24095" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24099" href="Cubical.Foundations.HLevels.html#24060" class="Bound">n</a><a id="24100" class="Symbol">)</a> <a id="24102" href="Cubical.Foundations.HLevels.html#24067" class="Bound">B</a> <a id="24104" class="Symbol">→</a> <a id="24106" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="24117" class="Symbol">(</a><a id="24118" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24122" href="Cubical.Foundations.HLevels.html#24060" class="Bound">n</a><a id="24123" class="Symbol">)</a> <a id="24125" class="Symbol">(</a><a id="24126" href="Cubical.Foundations.HLevels.html#24065" class="Bound">A</a> <a id="24128" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="24130" href="Cubical.Foundations.HLevels.html#24067" class="Bound">B</a><a id="24131" class="Symbol">)</a>
<a id="24133" href="Cubical.Foundations.HLevels.html#24040" class="Function">isOfHLevel⁺≡ᵣ</a> <a id="24147" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="24152" href="Cubical.Foundations.HLevels.html#24152" class="Bound">pB</a> <a id="24155" href="Cubical.Foundations.HLevels.html#24155" class="Bound">P</a> <a id="24157" class="Symbol">=</a> <a id="24159" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="24171" class="Number">1</a> <a id="24173" class="Symbol">(</a><a id="24174" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="24181" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24188" href="Cubical.Foundations.HLevels.html#24155" class="Bound">P</a> <a id="24190" href="Cubical.Foundations.HLevels.html#24152" class="Bound">pB</a><a id="24192" class="Symbol">)</a> <a id="24194" href="Cubical.Foundations.HLevels.html#24152" class="Bound">pB</a> <a id="24197" href="Cubical.Foundations.HLevels.html#24155" class="Bound">P</a>
<a id="24199" href="Cubical.Foundations.HLevels.html#24040" class="Function">isOfHLevel⁺≡ᵣ</a> <a id="24213" class="Symbol">(</a><a id="24214" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24218" href="Cubical.Foundations.HLevels.html#24218" class="Bound">n</a><a id="24219" class="Symbol">)</a> <a id="24221" href="Cubical.Foundations.HLevels.html#24221" class="Bound">hB</a> <a id="24224" href="Cubical.Foundations.HLevels.html#24224" class="Bound">P</a>
  <a id="24228" class="Symbol">=</a> <a id="24230" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="24242" href="Cubical.Foundations.HLevels.html#24288" class="Function">m</a> <a id="24244" class="Symbol">(</a><a id="24245" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="24252" class="Symbol">(</a><a id="24253" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="24264" href="Cubical.Foundations.HLevels.html#24288" class="Function">m</a><a id="24265" class="Symbol">)</a> <a id="24267" href="Cubical.Foundations.HLevels.html#24224" class="Bound">P</a> <a id="24269" href="Cubical.Foundations.HLevels.html#24221" class="Bound">hB</a><a id="24271" class="Symbol">)</a> <a id="24273" href="Cubical.Foundations.HLevels.html#24221" class="Bound">hB</a> <a id="24276" href="Cubical.Foundations.HLevels.html#24224" class="Bound">P</a>
  <a id="24280" class="Keyword">where</a>
  <a id="24288" href="Cubical.Foundations.HLevels.html#24288" class="Function">m</a> <a id="24290" class="Symbol">=</a> <a id="24292" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24296" class="Symbol">(</a><a id="24297" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24301" href="Cubical.Foundations.HLevels.html#24218" class="Bound">n</a><a id="24302" class="Symbol">)</a>

<a id="24305" class="Comment">-- h-level of TypeOfHLevel</a>

<a id="isPropHContr"></a><a id="24333" href="Cubical.Foundations.HLevels.html#24333" class="Function">isPropHContr</a> <a id="24346" class="Symbol">:</a> <a id="24348" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="24355" class="Symbol">(</a><a id="24356" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="24369" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="24371" class="Number">0</a><a id="24372" class="Symbol">)</a>
<a id="24374" href="Cubical.Foundations.HLevels.html#24333" class="Function">isPropHContr</a> <a id="24387" href="Cubical.Foundations.HLevels.html#24387" class="Bound">x</a> <a id="24389" href="Cubical.Foundations.HLevels.html#24389" class="Bound">y</a> <a id="24391" class="Symbol">=</a> <a id="24393" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="24400" class="Symbol">(λ</a> <a id="24403" href="Cubical.Foundations.HLevels.html#24403" class="Bound">_</a> <a id="24405" class="Symbol">→</a> <a id="24407" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="24420" class="Symbol">)</a> <a id="24422" class="Symbol">(</a><a id="24423" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="24435" class="Number">0</a> <a id="24437" class="Symbol">(</a><a id="24438" href="Cubical.Foundations.HLevels.html#24387" class="Bound">x</a> <a id="24440" class="Symbol">.</a><a id="24441" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="24444" class="Symbol">)</a> <a id="24446" class="Symbol">(</a><a id="24447" href="Cubical.Foundations.HLevels.html#24389" class="Bound">y</a> <a id="24449" class="Symbol">.</a><a id="24450" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="24453" class="Symbol">)</a> <a id="24455" class="Symbol">.</a><a id="24456" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24459" class="Symbol">)</a>

<a id="isOfHLevelTypeOfHLevel"></a><a id="24462" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="24485" class="Symbol">:</a> <a id="24487" class="Symbol">∀</a> <a id="24489" href="Cubical.Foundations.HLevels.html#24489" class="Bound">n</a> <a id="24491" class="Symbol">→</a> <a id="24493" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="24504" class="Symbol">(</a><a id="24505" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24509" href="Cubical.Foundations.HLevels.html#24489" class="Bound">n</a><a id="24510" class="Symbol">)</a> <a id="24512" class="Symbol">(</a><a id="24513" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="24526" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="24528" href="Cubical.Foundations.HLevels.html#24489" class="Bound">n</a><a id="24529" class="Symbol">)</a>
<a id="24531" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="24554" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="24559" class="Symbol">=</a> <a id="24561" href="Cubical.Foundations.HLevels.html#24333" class="Function">isPropHContr</a>
<a id="24574" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="24597" class="Symbol">(</a><a id="24598" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24602" href="Cubical.Foundations.HLevels.html#24602" class="Bound">n</a><a id="24603" class="Symbol">)</a> <a id="24605" class="Symbol">(</a><a id="24606" href="Cubical.Foundations.HLevels.html#24606" class="Bound">X</a> <a id="24608" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24610" href="Cubical.Foundations.HLevels.html#24610" class="Bound">a</a><a id="24611" class="Symbol">)</a> <a id="24613" class="Symbol">(</a><a id="24614" href="Cubical.Foundations.HLevels.html#24614" class="Bound">Y</a> <a id="24616" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24618" href="Cubical.Foundations.HLevels.html#24618" class="Bound">b</a><a id="24619" class="Symbol">)</a> <a id="24621" class="Symbol">=</a>
  <a id="24625" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="24643" class="Symbol">(</a><a id="24644" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24648" href="Cubical.Foundations.HLevels.html#24602" class="Bound">n</a><a id="24649" class="Symbol">)</a> <a id="24651" class="Symbol">(</a><a id="24652" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="24657" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24660" class="Symbol">)</a> <a id="24662" class="Symbol">(</a><a id="24663" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="24670" class="Symbol">λ</a> <a id="24672" href="Cubical.Foundations.HLevels.html#24672" class="Bound">_</a> <a id="24674" class="Symbol">→</a> <a id="24676" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="24693" class="Symbol">(</a><a id="24694" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24698" href="Cubical.Foundations.HLevels.html#24602" class="Bound">n</a><a id="24699" class="Symbol">))</a>
    <a id="24706" class="Symbol">(</a><a id="24707" href="Cubical.Foundations.HLevels.html#13509" class="Function">section-Σ≡Prop</a> <a id="24722" class="Symbol">λ</a> <a id="24724" href="Cubical.Foundations.HLevels.html#24724" class="Bound">_</a> <a id="24726" class="Symbol">→</a> <a id="24728" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="24745" class="Symbol">(</a><a id="24746" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24750" href="Cubical.Foundations.HLevels.html#24602" class="Bound">n</a><a id="24751" class="Symbol">))</a>
    <a id="24758" class="Symbol">(</a><a id="24759" href="Cubical.Foundations.HLevels.html#22971" class="Function">isOfHLevel≡</a> <a id="24771" class="Symbol">(</a><a id="24772" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24776" href="Cubical.Foundations.HLevels.html#24602" class="Bound">n</a><a id="24777" class="Symbol">)</a> <a id="24779" href="Cubical.Foundations.HLevels.html#24610" class="Bound">a</a> <a id="24781" href="Cubical.Foundations.HLevels.html#24618" class="Bound">b</a><a id="24782" class="Symbol">)</a>

<a id="isSetHProp"></a><a id="24785" href="Cubical.Foundations.HLevels.html#24785" class="Function">isSetHProp</a> <a id="24796" class="Symbol">:</a> <a id="24798" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="24804" class="Symbol">(</a><a id="24805" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="24811" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="24812" class="Symbol">)</a>
<a id="24814" href="Cubical.Foundations.HLevels.html#24785" class="Function">isSetHProp</a> <a id="24825" class="Symbol">=</a> <a id="24827" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="24850" class="Number">1</a>

<a id="isGroupoidHSet"></a><a id="24853" href="Cubical.Foundations.HLevels.html#24853" class="Function">isGroupoidHSet</a> <a id="24868" class="Symbol">:</a> <a id="24870" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="24881" class="Symbol">(</a><a id="24882" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="24887" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="24888" class="Symbol">)</a>
<a id="24890" href="Cubical.Foundations.HLevels.html#24853" class="Function">isGroupoidHSet</a> <a id="24905" class="Symbol">=</a> <a id="24907" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="24930" class="Number">2</a>


<a id="24934" class="Comment">-- h-level of lifted type</a>

<a id="isOfHLevelLift"></a><a id="24961" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="24976" class="Symbol">:</a> <a id="24978" class="Symbol">∀</a> <a id="24980" class="Symbol">{</a><a id="24981" href="Cubical.Foundations.HLevels.html#24981" class="Bound">ℓ</a> <a id="24983" href="Cubical.Foundations.HLevels.html#24983" class="Bound">ℓ&#39;</a><a id="24985" class="Symbol">}</a> <a id="24987" class="Symbol">(</a><a id="24988" href="Cubical.Foundations.HLevels.html#24988" class="Bound">n</a> <a id="24990" class="Symbol">:</a> <a id="24992" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="24998" class="Symbol">)</a> <a id="25000" class="Symbol">{</a><a id="25001" href="Cubical.Foundations.HLevels.html#25001" class="Bound">A</a> <a id="25003" class="Symbol">:</a> <a id="25005" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25010" href="Cubical.Foundations.HLevels.html#24981" class="Bound">ℓ</a><a id="25011" class="Symbol">}</a> <a id="25013" class="Symbol">→</a> <a id="25015" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="25026" href="Cubical.Foundations.HLevels.html#24988" class="Bound">n</a> <a id="25028" href="Cubical.Foundations.HLevels.html#25001" class="Bound">A</a> <a id="25030" class="Symbol">→</a> <a id="25032" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="25043" href="Cubical.Foundations.HLevels.html#24988" class="Bound">n</a> <a id="25045" class="Symbol">(</a><a id="25046" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="25051" href="Cubical.Foundations.HLevels.html#24983" class="Bound">ℓ&#39;</a> <a id="25054" href="Cubical.Foundations.HLevels.html#25001" class="Bound">A</a><a id="25055" class="Symbol">)</a>
<a id="25057" href="Cubical.Foundations.HLevels.html#24961" class="Function">isOfHLevelLift</a> <a id="25072" href="Cubical.Foundations.HLevels.html#25072" class="Bound">n</a> <a id="25074" class="Symbol">=</a> <a id="25076" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="25094" href="Cubical.Foundations.HLevels.html#25072" class="Bound">n</a> <a id="25096" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="25102" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="25107" class="Symbol">λ</a> <a id="25109" href="Cubical.Foundations.HLevels.html#25109" class="Bound">_</a> <a id="25111" class="Symbol">→</a> <a id="25113" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevelLower"></a><a id="25119" href="Cubical.Foundations.HLevels.html#25119" class="Function">isOfHLevelLower</a> <a id="25135" class="Symbol">:</a> <a id="25137" class="Symbol">∀</a> <a id="25139" class="Symbol">{</a><a id="25140" href="Cubical.Foundations.HLevels.html#25140" class="Bound">ℓ</a> <a id="25142" href="Cubical.Foundations.HLevels.html#25142" class="Bound">ℓ&#39;</a><a id="25144" class="Symbol">}</a> <a id="25146" class="Symbol">(</a><a id="25147" href="Cubical.Foundations.HLevels.html#25147" class="Bound">n</a> <a id="25149" class="Symbol">:</a> <a id="25151" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="25157" class="Symbol">)</a> <a id="25159" class="Symbol">{</a><a id="25160" href="Cubical.Foundations.HLevels.html#25160" class="Bound">A</a> <a id="25162" class="Symbol">:</a> <a id="25164" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25169" href="Cubical.Foundations.HLevels.html#25140" class="Bound">ℓ</a><a id="25170" class="Symbol">}</a> <a id="25172" class="Symbol">→</a> <a id="25174" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="25185" href="Cubical.Foundations.HLevels.html#25147" class="Bound">n</a> <a id="25187" class="Symbol">(</a><a id="25188" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="25193" href="Cubical.Foundations.HLevels.html#25142" class="Bound">ℓ&#39;</a> <a id="25196" href="Cubical.Foundations.HLevels.html#25160" class="Bound">A</a><a id="25197" class="Symbol">)</a> <a id="25199" class="Symbol">→</a> <a id="25201" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="25212" href="Cubical.Foundations.HLevels.html#25147" class="Bound">n</a> <a id="25214" href="Cubical.Foundations.HLevels.html#25160" class="Bound">A</a>
<a id="25216" href="Cubical.Foundations.HLevels.html#25119" class="Function">isOfHLevelLower</a> <a id="25232" href="Cubical.Foundations.HLevels.html#25232" class="Bound">n</a> <a id="25234" class="Symbol">=</a> <a id="25236" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="25254" href="Cubical.Foundations.HLevels.html#25232" class="Bound">n</a> <a id="25256" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="25261" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="25267" class="Symbol">λ</a> <a id="25269" href="Cubical.Foundations.HLevels.html#25269" class="Bound">_</a> <a id="25271" class="Symbol">→</a> <a id="25273" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="25279" class="Comment">----------------------------</a>

<a id="25309" class="Comment">-- More consequences of isProp and isContr</a>

<a id="inhProp→isContr"></a><a id="25353" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="25369" class="Symbol">:</a> <a id="25371" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="25373" class="Symbol">→</a> <a id="25375" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="25382" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="25384" class="Symbol">→</a> <a id="25386" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="25394" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a>
<a id="25396" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="25412" href="Cubical.Foundations.HLevels.html#25412" class="Bound">x</a> <a id="25414" href="Cubical.Foundations.HLevels.html#25414" class="Bound">h</a> <a id="25416" class="Symbol">=</a> <a id="25418" href="Cubical.Foundations.HLevels.html#25412" class="Bound">x</a> <a id="25420" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25422" href="Cubical.Foundations.HLevels.html#25414" class="Bound">h</a> <a id="25424" href="Cubical.Foundations.HLevels.html#25412" class="Bound">x</a>

<a id="extend"></a><a id="25427" href="Cubical.Foundations.HLevels.html#25427" class="Function">extend</a> <a id="25434" class="Symbol">:</a> <a id="25436" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="25444" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="25446" class="Symbol">→</a> <a id="25448" class="Symbol">(∀</a> <a id="25451" href="Cubical.Foundations.HLevels.html#25451" class="Bound">φ</a> <a id="25453" class="Symbol">→</a> <a id="25455" class="Symbol">(</a><a id="25456" href="Cubical.Foundations.HLevels.html#25456" class="Bound">u</a> <a id="25458" class="Symbol">:</a> <a id="25460" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="25468" href="Cubical.Foundations.HLevels.html#25451" class="Bound">φ</a> <a id="25470" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="25471" class="Symbol">)</a> <a id="25473" class="Symbol">→</a> <a id="25475" href="Agda.Builtin.Cubical.Sub.html#189" class="Postulate">Sub</a> <a id="25479" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="25481" href="Cubical.Foundations.HLevels.html#25451" class="Bound">φ</a> <a id="25483" href="Cubical.Foundations.HLevels.html#25456" class="Bound">u</a><a id="25484" class="Symbol">)</a>
<a id="25486" href="Cubical.Foundations.HLevels.html#25427" class="Function">extend</a> <a id="25493" class="Symbol">(</a><a id="25494" href="Cubical.Foundations.HLevels.html#25494" class="Bound">x</a> <a id="25496" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25498" href="Cubical.Foundations.HLevels.html#25498" class="Bound">p</a><a id="25499" class="Symbol">)</a> <a id="25501" href="Cubical.Foundations.HLevels.html#25501" class="Bound">φ</a> <a id="25503" href="Cubical.Foundations.HLevels.html#25503" class="Bound">u</a> <a id="25505" class="Symbol">=</a> <a id="25507" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="25511" class="Symbol">(</a><a id="25512" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="25518" class="Symbol">(λ</a> <a id="25521" class="Symbol">{</a> <a id="25523" href="Cubical.Foundations.HLevels.html#25523" class="Bound">j</a> <a id="25525" class="Symbol">(</a><a id="25526" href="Cubical.Foundations.HLevels.html#25501" class="Bound">φ</a> <a id="25528" class="Symbol">=</a> <a id="25530" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25532" class="Symbol">)</a> <a id="25534" class="Symbol">→</a> <a id="25536" href="Cubical.Foundations.HLevels.html#25498" class="Bound">p</a> <a id="25538" class="Symbol">(</a><a id="25539" href="Cubical.Foundations.HLevels.html#25503" class="Bound">u</a> <a id="25541" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="25544" class="Symbol">)</a> <a id="25546" href="Cubical.Foundations.HLevels.html#25523" class="Bound">j</a> <a id="25548" class="Symbol">})</a> <a id="25551" href="Cubical.Foundations.HLevels.html#25494" class="Bound">x</a><a id="25552" class="Symbol">)</a>

<a id="isContrPartial→isContr"></a><a id="25555" href="Cubical.Foundations.HLevels.html#25555" class="Function">isContrPartial→isContr</a> <a id="25578" class="Symbol">:</a> <a id="25580" class="Symbol">∀</a> <a id="25582" class="Symbol">{</a><a id="25583" href="Cubical.Foundations.HLevels.html#25583" class="Bound">ℓ</a><a id="25584" class="Symbol">}</a> <a id="25586" class="Symbol">{</a><a id="25587" href="Cubical.Foundations.HLevels.html#25587" class="Bound">A</a> <a id="25589" class="Symbol">:</a> <a id="25591" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25596" href="Cubical.Foundations.HLevels.html#25583" class="Bound">ℓ</a><a id="25597" class="Symbol">}</a>
                       <a id="25622" class="Symbol">→</a> <a id="25624" class="Symbol">(</a><a id="25625" href="Cubical.Foundations.HLevels.html#25625" class="Bound">extend</a> <a id="25632" class="Symbol">:</a> <a id="25634" class="Symbol">∀</a> <a id="25636" href="Cubical.Foundations.HLevels.html#25636" class="Bound">φ</a> <a id="25638" class="Symbol">→</a> <a id="25640" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="25648" href="Cubical.Foundations.HLevels.html#25636" class="Bound">φ</a> <a id="25650" href="Cubical.Foundations.HLevels.html#25587" class="Bound">A</a> <a id="25652" class="Symbol">→</a> <a id="25654" href="Cubical.Foundations.HLevels.html#25587" class="Bound">A</a><a id="25655" class="Symbol">)</a>
                       <a id="25680" class="Symbol">→</a> <a id="25682" class="Symbol">(∀</a> <a id="25685" href="Cubical.Foundations.HLevels.html#25685" class="Bound">u</a> <a id="25687" class="Symbol">→</a> <a id="25689" href="Cubical.Foundations.HLevels.html#25685" class="Bound">u</a> <a id="25691" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25693" class="Symbol">(</a><a id="25694" href="Cubical.Foundations.HLevels.html#25625" class="Bound">extend</a> <a id="25701" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="25704" class="Symbol">λ</a> <a id="25706" class="Symbol">{</a> <a id="25708" class="Symbol">_</a> <a id="25710" class="Symbol">→</a> <a id="25712" href="Cubical.Foundations.HLevels.html#25685" class="Bound">u</a><a id="25713" class="Symbol">}))</a>
                       <a id="25740" class="Symbol">→</a> <a id="25742" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="25750" href="Cubical.Foundations.HLevels.html#25587" class="Bound">A</a>
<a id="25752" href="Cubical.Foundations.HLevels.html#25555" class="Function">isContrPartial→isContr</a> <a id="25775" class="Symbol">{</a><a id="25776" class="Argument">A</a> <a id="25778" class="Symbol">=</a> <a id="25780" href="Cubical.Foundations.HLevels.html#25780" class="Bound">A</a><a id="25781" class="Symbol">}</a> <a id="25783" href="Cubical.Foundations.HLevels.html#25783" class="Bound">extend</a> <a id="25790" href="Cubical.Foundations.HLevels.html#25790" class="Bound">law</a>
  <a id="25796" class="Symbol">=</a> <a id="25798" href="Cubical.Foundations.HLevels.html#25860" class="Function">ex</a> <a id="25801" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25803" class="Symbol">λ</a> <a id="25805" href="Cubical.Foundations.HLevels.html#25805" class="Bound">y</a> <a id="25807" class="Symbol">→</a> <a id="25809" href="Cubical.Foundations.HLevels.html#25790" class="Bound">law</a> <a id="25813" href="Cubical.Foundations.HLevels.html#25860" class="Function">ex</a> <a id="25816" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="25818" class="Symbol">(λ</a> <a id="25821" href="Cubical.Foundations.HLevels.html#25821" class="Bound">i</a> <a id="25823" class="Symbol">→</a> <a id="25825" href="Cubical.Foundations.HLevels.html#26039" class="Function">Aux.v</a> <a id="25831" href="Cubical.Foundations.HLevels.html#25805" class="Bound">y</a> <a id="25833" href="Cubical.Foundations.HLevels.html#25821" class="Bound">i</a><a id="25834" class="Symbol">)</a> <a id="25836" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="25838" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25842" class="Symbol">(</a><a id="25843" href="Cubical.Foundations.HLevels.html#25790" class="Bound">law</a> <a id="25847" href="Cubical.Foundations.HLevels.html#25805" class="Bound">y</a><a id="25848" class="Symbol">)</a>
    <a id="25854" class="Keyword">where</a> <a id="25860" href="Cubical.Foundations.HLevels.html#25860" class="Function">ex</a> <a id="25863" class="Symbol">=</a> <a id="25865" href="Cubical.Foundations.HLevels.html#25783" class="Bound">extend</a> <a id="25872" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="25875" href="Cubical.Core.Primitives.html#553" class="Postulate">empty</a>
          <a id="25891" class="Keyword">module</a> <a id="25898" href="Cubical.Foundations.HLevels.html#25898" class="Module">Aux</a> <a id="25902" class="Symbol">(</a><a id="25903" href="Cubical.Foundations.HLevels.html#25903" class="Bound">y</a> <a id="25905" class="Symbol">:</a> <a id="25907" href="Cubical.Foundations.HLevels.html#25780" class="Bound">A</a><a id="25908" class="Symbol">)</a> <a id="25910" class="Symbol">(</a><a id="25911" href="Cubical.Foundations.HLevels.html#25911" class="Bound">i</a> <a id="25913" class="Symbol">:</a> <a id="25915" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="25916" class="Symbol">)</a> <a id="25918" class="Keyword">where</a>
            <a id="25936" href="Cubical.Foundations.HLevels.html#25936" class="Function">φ</a> <a id="25938" class="Symbol">=</a> <a id="25940" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25942" href="Cubical.Foundations.HLevels.html#25911" class="Bound">i</a> <a id="25944" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="25946" href="Cubical.Foundations.HLevels.html#25911" class="Bound">i</a>
            <a id="25960" href="Cubical.Foundations.HLevels.html#25960" class="Function">u</a> <a id="25962" class="Symbol">:</a> <a id="25964" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="25972" href="Cubical.Foundations.HLevels.html#25936" class="Function">φ</a> <a id="25974" href="Cubical.Foundations.HLevels.html#25780" class="Bound">A</a>
            <a id="25988" href="Cubical.Foundations.HLevels.html#25960" class="Function">u</a> <a id="25990" class="Symbol">=</a> <a id="25992" class="Symbol">λ</a> <a id="25994" class="Symbol">{</a> <a id="25996" class="Symbol">(</a><a id="25997" href="Cubical.Foundations.HLevels.html#25911" class="Bound">i</a> <a id="25999" class="Symbol">=</a> <a id="26001" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="26003" class="Symbol">)</a> <a id="26005" class="Symbol">→</a> <a id="26007" href="Cubical.Foundations.HLevels.html#25860" class="Function">ex</a> <a id="26010" class="Symbol">;</a> <a id="26012" class="Symbol">(</a><a id="26013" href="Cubical.Foundations.HLevels.html#25911" class="Bound">i</a> <a id="26015" class="Symbol">=</a> <a id="26017" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26019" class="Symbol">)</a> <a id="26021" class="Symbol">→</a> <a id="26023" href="Cubical.Foundations.HLevels.html#25903" class="Bound">y</a> <a id="26025" class="Symbol">}</a>
            <a id="26039" href="Cubical.Foundations.HLevels.html#26039" class="Function">v</a> <a id="26041" class="Symbol">=</a> <a id="26043" href="Cubical.Foundations.HLevels.html#25783" class="Bound">extend</a> <a id="26050" href="Cubical.Foundations.HLevels.html#25936" class="Function">φ</a> <a id="26052" href="Cubical.Foundations.HLevels.html#25960" class="Function">u</a>

<a id="26055" class="Comment">-- Dependent h-level over a type</a>

<a id="isOfHLevelDep"></a><a id="26089" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26103" class="Symbol">:</a> <a id="26105" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="26112" class="Symbol">→</a> <a id="26114" class="Symbol">{</a><a id="26115" href="Cubical.Foundations.HLevels.html#26115" class="Bound">A</a> <a id="26117" class="Symbol">:</a> <a id="26119" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26124" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="26125" class="Symbol">}</a> <a id="26127" class="Symbol">(</a><a id="26128" href="Cubical.Foundations.HLevels.html#26128" class="Bound">B</a> <a id="26130" class="Symbol">:</a> <a id="26132" href="Cubical.Foundations.HLevels.html#26115" class="Bound">A</a> <a id="26134" class="Symbol">→</a> <a id="26136" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26141" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26143" class="Symbol">)</a> <a id="26145" class="Symbol">→</a> <a id="26147" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26152" class="Symbol">(</a><a id="26153" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="26159" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="26161" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26163" class="Symbol">)</a>
<a id="26165" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26179" class="Number">0</a> <a id="26181" class="Symbol">{</a><a id="26182" class="Argument">A</a> <a id="26184" class="Symbol">=</a> <a id="26186" href="Cubical.Foundations.HLevels.html#26186" class="Bound">A</a><a id="26187" class="Symbol">}</a> <a id="26189" href="Cubical.Foundations.HLevels.html#26189" class="Bound">B</a> <a id="26191" class="Symbol">=</a> <a id="26193" class="Symbol">{</a><a id="26194" href="Cubical.Foundations.HLevels.html#26194" class="Bound">a</a> <a id="26196" class="Symbol">:</a> <a id="26198" href="Cubical.Foundations.HLevels.html#26186" class="Bound">A</a><a id="26199" class="Symbol">}</a> <a id="26201" class="Symbol">→</a> <a id="26203" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="26206" href="Cubical.Foundations.HLevels.html#26206" class="Bound">b</a> <a id="26208" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="26210" href="Cubical.Foundations.HLevels.html#26189" class="Bound">B</a> <a id="26212" href="Cubical.Foundations.HLevels.html#26194" class="Bound">a</a> <a id="26214" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="26216" class="Symbol">({</a><a id="26218" href="Cubical.Foundations.HLevels.html#26218" class="Bound">a&#39;</a> <a id="26221" class="Symbol">:</a> <a id="26223" href="Cubical.Foundations.HLevels.html#26186" class="Bound">A</a><a id="26224" class="Symbol">}</a> <a id="26226" class="Symbol">(</a><a id="26227" href="Cubical.Foundations.HLevels.html#26227" class="Bound">b&#39;</a> <a id="26230" class="Symbol">:</a> <a id="26232" href="Cubical.Foundations.HLevels.html#26189" class="Bound">B</a> <a id="26234" href="Cubical.Foundations.HLevels.html#26218" class="Bound">a&#39;</a><a id="26236" class="Symbol">)</a> <a id="26238" class="Symbol">(</a><a id="26239" href="Cubical.Foundations.HLevels.html#26239" class="Bound">p</a> <a id="26241" class="Symbol">:</a> <a id="26243" href="Cubical.Foundations.HLevels.html#26194" class="Bound">a</a> <a id="26245" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26247" href="Cubical.Foundations.HLevels.html#26218" class="Bound">a&#39;</a><a id="26249" class="Symbol">)</a> <a id="26251" class="Symbol">→</a> <a id="26253" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="26259" class="Symbol">(λ</a> <a id="26262" href="Cubical.Foundations.HLevels.html#26262" class="Bound">i</a> <a id="26264" class="Symbol">→</a> <a id="26266" href="Cubical.Foundations.HLevels.html#26189" class="Bound">B</a> <a id="26268" class="Symbol">(</a><a id="26269" href="Cubical.Foundations.HLevels.html#26239" class="Bound">p</a> <a id="26271" href="Cubical.Foundations.HLevels.html#26262" class="Bound">i</a><a id="26272" class="Symbol">))</a> <a id="26275" href="Cubical.Foundations.HLevels.html#26206" class="Bound">b</a> <a id="26277" href="Cubical.Foundations.HLevels.html#26227" class="Bound">b&#39;</a><a id="26279" class="Symbol">)</a>
<a id="26281" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26295" class="Number">1</a> <a id="26297" class="Symbol">{</a><a id="26298" class="Argument">A</a> <a id="26300" class="Symbol">=</a> <a id="26302" href="Cubical.Foundations.HLevels.html#26302" class="Bound">A</a><a id="26303" class="Symbol">}</a> <a id="26305" href="Cubical.Foundations.HLevels.html#26305" class="Bound">B</a> <a id="26307" class="Symbol">=</a> <a id="26309" class="Symbol">{</a><a id="26310" href="Cubical.Foundations.HLevels.html#26310" class="Bound">a0</a> <a id="26313" href="Cubical.Foundations.HLevels.html#26313" class="Bound">a1</a> <a id="26316" class="Symbol">:</a> <a id="26318" href="Cubical.Foundations.HLevels.html#26302" class="Bound">A</a><a id="26319" class="Symbol">}</a> <a id="26321" class="Symbol">(</a><a id="26322" href="Cubical.Foundations.HLevels.html#26322" class="Bound">b0</a> <a id="26325" class="Symbol">:</a> <a id="26327" href="Cubical.Foundations.HLevels.html#26305" class="Bound">B</a> <a id="26329" href="Cubical.Foundations.HLevels.html#26310" class="Bound">a0</a><a id="26331" class="Symbol">)</a> <a id="26333" class="Symbol">(</a><a id="26334" href="Cubical.Foundations.HLevels.html#26334" class="Bound">b1</a> <a id="26337" class="Symbol">:</a> <a id="26339" href="Cubical.Foundations.HLevels.html#26305" class="Bound">B</a> <a id="26341" href="Cubical.Foundations.HLevels.html#26313" class="Bound">a1</a><a id="26343" class="Symbol">)</a> <a id="26345" class="Symbol">(</a><a id="26346" href="Cubical.Foundations.HLevels.html#26346" class="Bound">p</a> <a id="26348" class="Symbol">:</a> <a id="26350" href="Cubical.Foundations.HLevels.html#26310" class="Bound">a0</a> <a id="26353" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26355" href="Cubical.Foundations.HLevels.html#26313" class="Bound">a1</a><a id="26357" class="Symbol">)</a> <a id="26359" class="Symbol">→</a> <a id="26361" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="26367" class="Symbol">(λ</a> <a id="26370" href="Cubical.Foundations.HLevels.html#26370" class="Bound">i</a> <a id="26372" class="Symbol">→</a> <a id="26374" href="Cubical.Foundations.HLevels.html#26305" class="Bound">B</a> <a id="26376" class="Symbol">(</a><a id="26377" href="Cubical.Foundations.HLevels.html#26346" class="Bound">p</a> <a id="26379" href="Cubical.Foundations.HLevels.html#26370" class="Bound">i</a><a id="26380" class="Symbol">))</a> <a id="26383" href="Cubical.Foundations.HLevels.html#26322" class="Bound">b0</a> <a id="26386" href="Cubical.Foundations.HLevels.html#26334" class="Bound">b1</a>
<a id="26389" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26403" class="Symbol">(</a><a id="26404" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26408" class="Symbol">(</a><a id="26409" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a>  <a id="26414" href="Cubical.Foundations.HLevels.html#26414" class="Bound">n</a><a id="26415" class="Symbol">))</a> <a id="26418" class="Symbol">{</a><a id="26419" class="Argument">A</a> <a id="26421" class="Symbol">=</a> <a id="26423" href="Cubical.Foundations.HLevels.html#26423" class="Bound">A</a><a id="26424" class="Symbol">}</a> <a id="26426" href="Cubical.Foundations.HLevels.html#26426" class="Bound">B</a> <a id="26428" class="Symbol">=</a> <a id="26430" class="Symbol">{</a><a id="26431" href="Cubical.Foundations.HLevels.html#26431" class="Bound">a0</a> <a id="26434" href="Cubical.Foundations.HLevels.html#26434" class="Bound">a1</a> <a id="26437" class="Symbol">:</a> <a id="26439" href="Cubical.Foundations.HLevels.html#26423" class="Bound">A</a><a id="26440" class="Symbol">}</a> <a id="26442" class="Symbol">(</a><a id="26443" href="Cubical.Foundations.HLevels.html#26443" class="Bound">b0</a> <a id="26446" class="Symbol">:</a> <a id="26448" href="Cubical.Foundations.HLevels.html#26426" class="Bound">B</a> <a id="26450" href="Cubical.Foundations.HLevels.html#26431" class="Bound">a0</a><a id="26452" class="Symbol">)</a> <a id="26454" class="Symbol">(</a><a id="26455" href="Cubical.Foundations.HLevels.html#26455" class="Bound">b1</a> <a id="26458" class="Symbol">:</a> <a id="26460" href="Cubical.Foundations.HLevels.html#26426" class="Bound">B</a> <a id="26462" href="Cubical.Foundations.HLevels.html#26434" class="Bound">a1</a><a id="26464" class="Symbol">)</a> <a id="26466" class="Symbol">→</a> <a id="26468" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26482" class="Symbol">(</a><a id="26483" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26487" href="Cubical.Foundations.HLevels.html#26414" class="Bound">n</a><a id="26488" class="Symbol">)</a> <a id="26490" class="Symbol">{</a><a id="26491" class="Argument">A</a> <a id="26493" class="Symbol">=</a> <a id="26495" href="Cubical.Foundations.HLevels.html#26431" class="Bound">a0</a> <a id="26498" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26500" href="Cubical.Foundations.HLevels.html#26434" class="Bound">a1</a><a id="26502" class="Symbol">}</a> <a id="26504" class="Symbol">(λ</a> <a id="26507" href="Cubical.Foundations.HLevels.html#26507" class="Bound">p</a> <a id="26509" class="Symbol">→</a> <a id="26511" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="26517" class="Symbol">(λ</a> <a id="26520" href="Cubical.Foundations.HLevels.html#26520" class="Bound">i</a> <a id="26522" class="Symbol">→</a> <a id="26524" href="Cubical.Foundations.HLevels.html#26426" class="Bound">B</a> <a id="26526" class="Symbol">(</a><a id="26527" href="Cubical.Foundations.HLevels.html#26507" class="Bound">p</a> <a id="26529" href="Cubical.Foundations.HLevels.html#26520" class="Bound">i</a><a id="26530" class="Symbol">))</a> <a id="26533" href="Cubical.Foundations.HLevels.html#26443" class="Bound">b0</a> <a id="26536" href="Cubical.Foundations.HLevels.html#26455" class="Bound">b1</a><a id="26538" class="Symbol">)</a>

<a id="isContrDep"></a><a id="26541" href="Cubical.Foundations.HLevels.html#26541" class="Function">isContrDep</a> <a id="26552" class="Symbol">:</a> <a id="26554" class="Symbol">{</a><a id="26555" href="Cubical.Foundations.HLevels.html#26555" class="Bound">A</a> <a id="26557" class="Symbol">:</a> <a id="26559" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26564" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="26565" class="Symbol">}</a> <a id="26567" class="Symbol">(</a><a id="26568" href="Cubical.Foundations.HLevels.html#26568" class="Bound">B</a> <a id="26570" class="Symbol">:</a> <a id="26572" href="Cubical.Foundations.HLevels.html#26555" class="Bound">A</a> <a id="26574" class="Symbol">→</a> <a id="26576" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26581" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26583" class="Symbol">)</a> <a id="26585" class="Symbol">→</a> <a id="26587" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26592" class="Symbol">(</a><a id="26593" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="26599" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="26601" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26603" class="Symbol">)</a>
<a id="26605" href="Cubical.Foundations.HLevels.html#26541" class="Function">isContrDep</a> <a id="26616" class="Symbol">=</a> <a id="26618" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26632" class="Number">0</a>

<a id="isPropDep"></a><a id="26635" href="Cubical.Foundations.HLevels.html#26635" class="Function">isPropDep</a> <a id="26645" class="Symbol">:</a> <a id="26647" class="Symbol">{</a><a id="26648" href="Cubical.Foundations.HLevels.html#26648" class="Bound">A</a> <a id="26650" class="Symbol">:</a> <a id="26652" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26657" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="26658" class="Symbol">}</a> <a id="26660" class="Symbol">(</a><a id="26661" href="Cubical.Foundations.HLevels.html#26661" class="Bound">B</a> <a id="26663" class="Symbol">:</a> <a id="26665" href="Cubical.Foundations.HLevels.html#26648" class="Bound">A</a> <a id="26667" class="Symbol">→</a> <a id="26669" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26674" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26676" class="Symbol">)</a> <a id="26678" class="Symbol">→</a> <a id="26680" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26685" class="Symbol">(</a><a id="26686" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="26692" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="26694" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26696" class="Symbol">)</a>
<a id="26698" href="Cubical.Foundations.HLevels.html#26635" class="Function">isPropDep</a> <a id="26708" class="Symbol">=</a> <a id="26710" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26724" class="Number">1</a>

<a id="isSetDep"></a><a id="26727" href="Cubical.Foundations.HLevels.html#26727" class="Function">isSetDep</a> <a id="26736" class="Symbol">:</a> <a id="26738" class="Symbol">{</a><a id="26739" href="Cubical.Foundations.HLevels.html#26739" class="Bound">A</a> <a id="26741" class="Symbol">:</a> <a id="26743" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26748" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="26749" class="Symbol">}</a> <a id="26751" class="Symbol">(</a><a id="26752" href="Cubical.Foundations.HLevels.html#26752" class="Bound">B</a> <a id="26754" class="Symbol">:</a> <a id="26756" href="Cubical.Foundations.HLevels.html#26739" class="Bound">A</a> <a id="26758" class="Symbol">→</a> <a id="26760" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26765" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26767" class="Symbol">)</a> <a id="26769" class="Symbol">→</a> <a id="26771" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26776" class="Symbol">(</a><a id="26777" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="26783" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a> <a id="26785" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="26787" class="Symbol">)</a>
<a id="26789" href="Cubical.Foundations.HLevels.html#26727" class="Function">isSetDep</a> <a id="26798" class="Symbol">=</a> <a id="26800" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="26814" class="Number">2</a>

<a id="isContrDep∘"></a><a id="26817" href="Cubical.Foundations.HLevels.html#26817" class="Function">isContrDep∘</a>
  <a id="26831" class="Symbol">:</a> <a id="26833" class="Symbol">{</a><a id="26834" href="Cubical.Foundations.HLevels.html#26834" class="Bound">A&#39;</a> <a id="26837" class="Symbol">:</a> <a id="26839" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26844" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="26845" class="Symbol">}</a> <a id="26847" class="Symbol">(</a><a id="26848" href="Cubical.Foundations.HLevels.html#26848" class="Bound">f</a> <a id="26850" class="Symbol">:</a> <a id="26852" href="Cubical.Foundations.HLevels.html#26834" class="Bound">A&#39;</a> <a id="26855" class="Symbol">→</a> <a id="26857" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="26858" class="Symbol">)</a> <a id="26860" class="Symbol">→</a> <a id="26862" href="Cubical.Foundations.HLevels.html#26541" class="Function">isContrDep</a> <a id="26873" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="26875" class="Symbol">→</a> <a id="26877" href="Cubical.Foundations.HLevels.html#26541" class="Function">isContrDep</a> <a id="26888" class="Symbol">(</a><a id="26889" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="26891" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26893" href="Cubical.Foundations.HLevels.html#26848" class="Bound">f</a><a id="26894" class="Symbol">)</a>
<a id="26896" href="Cubical.Foundations.HLevels.html#26817" class="Function">isContrDep∘</a> <a id="26908" href="Cubical.Foundations.HLevels.html#26908" class="Bound">f</a> <a id="26910" href="Cubical.Foundations.HLevels.html#26910" class="Bound">cB</a> <a id="26913" class="Symbol">{</a><a id="26914" href="Cubical.Foundations.HLevels.html#26914" class="Bound">a</a><a id="26915" class="Symbol">}</a> <a id="26917" class="Symbol">=</a> <a id="26919" class="Symbol">λ</a> <a id="26921" class="Keyword">where</a>
  <a id="26929" class="Symbol">.</a><a id="26930" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26934" class="Symbol">→</a> <a id="26936" href="Cubical.Foundations.HLevels.html#26910" class="Bound">cB</a> <a id="26939" class="Symbol">.</a><a id="26940" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="26946" class="Symbol">.</a><a id="26947" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26951" href="Cubical.Foundations.HLevels.html#26951" class="Bound">b&#39;</a> <a id="26954" href="Cubical.Foundations.HLevels.html#26954" class="Bound">p</a> <a id="26956" class="Symbol">→</a> <a id="26958" href="Cubical.Foundations.HLevels.html#26910" class="Bound">cB</a> <a id="26961" class="Symbol">.</a><a id="26962" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26966" href="Cubical.Foundations.HLevels.html#26951" class="Bound">b&#39;</a> <a id="26969" class="Symbol">(</a><a id="26970" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26975" href="Cubical.Foundations.HLevels.html#26908" class="Bound">f</a> <a id="26977" href="Cubical.Foundations.HLevels.html#26954" class="Bound">p</a><a id="26978" class="Symbol">)</a>

<a id="isPropDep∘"></a><a id="26981" href="Cubical.Foundations.HLevels.html#26981" class="Function">isPropDep∘</a> <a id="26992" class="Symbol">:</a> <a id="26994" class="Symbol">{</a><a id="26995" href="Cubical.Foundations.HLevels.html#26995" class="Bound">A&#39;</a> <a id="26998" class="Symbol">:</a> <a id="27000" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27005" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="27006" class="Symbol">}</a> <a id="27008" class="Symbol">(</a><a id="27009" href="Cubical.Foundations.HLevels.html#27009" class="Bound">f</a> <a id="27011" class="Symbol">:</a> <a id="27013" href="Cubical.Foundations.HLevels.html#26995" class="Bound">A&#39;</a> <a id="27016" class="Symbol">→</a> <a id="27018" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="27019" class="Symbol">)</a> <a id="27021" class="Symbol">→</a> <a id="27023" href="Cubical.Foundations.HLevels.html#26635" class="Function">isPropDep</a> <a id="27033" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27035" class="Symbol">→</a> <a id="27037" href="Cubical.Foundations.HLevels.html#26635" class="Function">isPropDep</a> <a id="27047" class="Symbol">(</a><a id="27048" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="27050" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27052" href="Cubical.Foundations.HLevels.html#27009" class="Bound">f</a><a id="27053" class="Symbol">)</a>
<a id="27055" href="Cubical.Foundations.HLevels.html#26981" class="Function">isPropDep∘</a> <a id="27066" href="Cubical.Foundations.HLevels.html#27066" class="Bound">f</a> <a id="27068" href="Cubical.Foundations.HLevels.html#27068" class="Bound">pB</a> <a id="27071" href="Cubical.Foundations.HLevels.html#27071" class="Bound">b0</a> <a id="27074" href="Cubical.Foundations.HLevels.html#27074" class="Bound">b1</a> <a id="27077" class="Symbol">=</a> <a id="27079" href="Cubical.Foundations.HLevels.html#27068" class="Bound">pB</a> <a id="27082" href="Cubical.Foundations.HLevels.html#27071" class="Bound">b0</a> <a id="27085" href="Cubical.Foundations.HLevels.html#27074" class="Bound">b1</a> <a id="27088" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27090" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27095" href="Cubical.Foundations.HLevels.html#27066" class="Bound">f</a>

<a id="isOfHLevelDep→isOfHLevel"></a><a id="27098" href="Cubical.Foundations.HLevels.html#27098" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="27123" class="Symbol">:</a> <a id="27125" class="Symbol">(</a><a id="27126" href="Cubical.Foundations.HLevels.html#27126" class="Bound">n</a> <a id="27128" class="Symbol">:</a> <a id="27130" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="27136" class="Symbol">)</a>
  <a id="27140" class="Symbol">→</a> <a id="27142" class="Symbol">{</a><a id="27143" href="Cubical.Foundations.HLevels.html#27143" class="Bound">A</a> <a id="27145" class="Symbol">:</a> <a id="27147" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27152" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="27153" class="Symbol">}</a> <a id="27155" class="Symbol">{</a><a id="27156" href="Cubical.Foundations.HLevels.html#27156" class="Bound">B</a> <a id="27158" class="Symbol">:</a> <a id="27160" href="Cubical.Foundations.HLevels.html#27143" class="Bound">A</a> <a id="27162" class="Symbol">→</a> <a id="27164" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27169" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="27171" class="Symbol">}</a> <a id="27173" class="Symbol">→</a> <a id="27175" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="27189" href="Cubical.Foundations.HLevels.html#27126" class="Bound">n</a> <a id="27191" class="Symbol">{</a><a id="27192" class="Argument">A</a> <a id="27194" class="Symbol">=</a> <a id="27196" href="Cubical.Foundations.HLevels.html#27143" class="Bound">A</a><a id="27197" class="Symbol">}</a> <a id="27199" href="Cubical.Foundations.HLevels.html#27156" class="Bound">B</a> <a id="27201" class="Symbol">→</a> <a id="27203" class="Symbol">(</a><a id="27204" href="Cubical.Foundations.HLevels.html#27204" class="Bound">a</a> <a id="27206" class="Symbol">:</a> <a id="27208" href="Cubical.Foundations.HLevels.html#27143" class="Bound">A</a><a id="27209" class="Symbol">)</a> <a id="27211" class="Symbol">→</a> <a id="27213" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="27224" href="Cubical.Foundations.HLevels.html#27126" class="Bound">n</a> <a id="27226" class="Symbol">(</a><a id="27227" href="Cubical.Foundations.HLevels.html#27156" class="Bound">B</a> <a id="27229" href="Cubical.Foundations.HLevels.html#27204" class="Bound">a</a><a id="27230" class="Symbol">)</a>
<a id="27232" href="Cubical.Foundations.HLevels.html#27098" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="27257" class="Number">0</a> <a id="27259" href="Cubical.Foundations.HLevels.html#27259" class="Bound">h</a> <a id="27261" href="Cubical.Foundations.HLevels.html#27261" class="Bound">a</a> <a id="27263" class="Symbol">=</a> <a id="27265" href="Cubical.Foundations.HLevels.html#27259" class="Bound">h</a> <a id="27267" class="Symbol">.</a><a id="27268" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27272" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="27274" class="Symbol">λ</a> <a id="27276" href="Cubical.Foundations.HLevels.html#27276" class="Bound">b</a> <a id="27278" class="Symbol">→</a> <a id="27280" href="Cubical.Foundations.HLevels.html#27259" class="Bound">h</a> <a id="27282" class="Symbol">.</a><a id="27283" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27287" href="Cubical.Foundations.HLevels.html#27276" class="Bound">b</a> <a id="27289" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="27294" href="Cubical.Foundations.HLevels.html#27098" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="27319" class="Number">1</a> <a id="27321" href="Cubical.Foundations.HLevels.html#27321" class="Bound">h</a> <a id="27323" href="Cubical.Foundations.HLevels.html#27323" class="Bound">a</a> <a id="27325" href="Cubical.Foundations.HLevels.html#27325" class="Bound">x</a> <a id="27327" href="Cubical.Foundations.HLevels.html#27327" class="Bound">y</a> <a id="27329" class="Symbol">=</a> <a id="27331" href="Cubical.Foundations.HLevels.html#27321" class="Bound">h</a> <a id="27333" href="Cubical.Foundations.HLevels.html#27325" class="Bound">x</a> <a id="27335" href="Cubical.Foundations.HLevels.html#27327" class="Bound">y</a> <a id="27337" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="27342" href="Cubical.Foundations.HLevels.html#27098" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="27367" class="Symbol">(</a><a id="27368" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27372" class="Symbol">(</a><a id="27373" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27377" href="Cubical.Foundations.HLevels.html#27377" class="Bound">n</a><a id="27378" class="Symbol">))</a> <a id="27381" href="Cubical.Foundations.HLevels.html#27381" class="Bound">h</a> <a id="27383" href="Cubical.Foundations.HLevels.html#27383" class="Bound">a</a> <a id="27385" href="Cubical.Foundations.HLevels.html#27385" class="Bound">x</a> <a id="27387" href="Cubical.Foundations.HLevels.html#27387" class="Bound">y</a> <a id="27389" class="Symbol">=</a> <a id="27391" href="Cubical.Foundations.HLevels.html#27098" class="Function">isOfHLevelDep→isOfHLevel</a> <a id="27416" class="Symbol">(</a><a id="27417" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27421" href="Cubical.Foundations.HLevels.html#27377" class="Bound">n</a><a id="27422" class="Symbol">)</a> <a id="27424" class="Symbol">(</a><a id="27425" href="Cubical.Foundations.HLevels.html#27381" class="Bound">h</a> <a id="27427" href="Cubical.Foundations.HLevels.html#27385" class="Bound">x</a> <a id="27429" href="Cubical.Foundations.HLevels.html#27387" class="Bound">y</a><a id="27430" class="Symbol">)</a> <a id="27432" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isOfHLevel→isOfHLevelDep"></a><a id="27438" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="27463" class="Symbol">:</a> <a id="27465" class="Symbol">(</a><a id="27466" href="Cubical.Foundations.HLevels.html#27466" class="Bound">n</a> <a id="27468" class="Symbol">:</a> <a id="27470" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="27476" class="Symbol">)</a>
  <a id="27480" class="Symbol">→</a> <a id="27482" class="Symbol">{</a><a id="27483" href="Cubical.Foundations.HLevels.html#27483" class="Bound">A</a> <a id="27485" class="Symbol">:</a> <a id="27487" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27492" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="27493" class="Symbol">}</a> <a id="27495" class="Symbol">{</a><a id="27496" href="Cubical.Foundations.HLevels.html#27496" class="Bound">B</a> <a id="27498" class="Symbol">:</a> <a id="27500" href="Cubical.Foundations.HLevels.html#27483" class="Bound">A</a> <a id="27502" class="Symbol">→</a> <a id="27504" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27509" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="27511" class="Symbol">}</a> <a id="27513" class="Symbol">(</a><a id="27514" href="Cubical.Foundations.HLevels.html#27514" class="Bound">h</a> <a id="27516" class="Symbol">:</a> <a id="27518" class="Symbol">(</a><a id="27519" href="Cubical.Foundations.HLevels.html#27519" class="Bound">a</a> <a id="27521" class="Symbol">:</a> <a id="27523" href="Cubical.Foundations.HLevels.html#27483" class="Bound">A</a><a id="27524" class="Symbol">)</a> <a id="27526" class="Symbol">→</a> <a id="27528" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="27539" href="Cubical.Foundations.HLevels.html#27466" class="Bound">n</a> <a id="27541" class="Symbol">(</a><a id="27542" href="Cubical.Foundations.HLevels.html#27496" class="Bound">B</a> <a id="27544" href="Cubical.Foundations.HLevels.html#27519" class="Bound">a</a><a id="27545" class="Symbol">))</a> <a id="27548" class="Symbol">→</a> <a id="27550" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="27564" href="Cubical.Foundations.HLevels.html#27466" class="Bound">n</a> <a id="27566" class="Symbol">{</a><a id="27567" class="Argument">A</a> <a id="27569" class="Symbol">=</a> <a id="27571" href="Cubical.Foundations.HLevels.html#27483" class="Bound">A</a><a id="27572" class="Symbol">}</a> <a id="27574" href="Cubical.Foundations.HLevels.html#27496" class="Bound">B</a>
<a id="27576" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="27601" class="Number">0</a> <a id="27603" href="Cubical.Foundations.HLevels.html#27603" class="Bound">h</a> <a id="27605" class="Symbol">{</a><a id="27606" href="Cubical.Foundations.HLevels.html#27606" class="Bound">a</a><a id="27607" class="Symbol">}</a> <a id="27609" class="Symbol">=</a>
  <a id="27613" class="Symbol">(</a><a id="27614" href="Cubical.Foundations.HLevels.html#27603" class="Bound">h</a> <a id="27616" href="Cubical.Foundations.HLevels.html#27606" class="Bound">a</a> <a id="27618" class="Symbol">.</a><a id="27619" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27623" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="27625" class="Symbol">λ</a> <a id="27627" href="Cubical.Foundations.HLevels.html#27627" class="Bound">b&#39;</a> <a id="27630" href="Cubical.Foundations.HLevels.html#27630" class="Bound">p</a> <a id="27632" class="Symbol">→</a> <a id="27634" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="27647" class="Symbol">(λ</a> <a id="27650" href="Cubical.Foundations.HLevels.html#27650" class="Bound">i</a> <a id="27652" class="Symbol">→</a> <a id="27654" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="27669" class="Symbol">(</a><a id="27670" href="Cubical.Foundations.HLevels.html#27603" class="Bound">h</a> <a id="27672" class="Symbol">(</a><a id="27673" href="Cubical.Foundations.HLevels.html#27630" class="Bound">p</a> <a id="27675" href="Cubical.Foundations.HLevels.html#27650" class="Bound">i</a><a id="27676" class="Symbol">)))</a> <a id="27680" class="Symbol">(</a><a id="27681" href="Cubical.Foundations.HLevels.html#27603" class="Bound">h</a> <a id="27683" href="Cubical.Foundations.HLevels.html#27606" class="Bound">a</a> <a id="27685" class="Symbol">.</a><a id="27686" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="27689" class="Symbol">)</a> <a id="27691" href="Cubical.Foundations.HLevels.html#27627" class="Bound">b&#39;</a><a id="27693" class="Symbol">)</a>
<a id="27695" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="27720" class="Number">1</a> <a id="27722" href="Cubical.Foundations.HLevels.html#27722" class="Bound">h</a> <a id="27724" class="Symbol">=</a> <a id="27726" class="Symbol">λ</a> <a id="27728" href="Cubical.Foundations.HLevels.html#27728" class="Bound">b0</a> <a id="27731" href="Cubical.Foundations.HLevels.html#27731" class="Bound">b1</a> <a id="27734" href="Cubical.Foundations.HLevels.html#27734" class="Bound">p</a> <a id="27736" class="Symbol">→</a> <a id="27738" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="27751" class="Symbol">(λ</a> <a id="27754" href="Cubical.Foundations.HLevels.html#27754" class="Bound">i</a> <a id="27756" class="Symbol">→</a> <a id="27758" href="Cubical.Foundations.HLevels.html#27722" class="Bound">h</a> <a id="27760" class="Symbol">(</a><a id="27761" href="Cubical.Foundations.HLevels.html#27734" class="Bound">p</a> <a id="27763" href="Cubical.Foundations.HLevels.html#27754" class="Bound">i</a><a id="27764" class="Symbol">))</a> <a id="27767" href="Cubical.Foundations.HLevels.html#27728" class="Bound">b0</a> <a id="27770" href="Cubical.Foundations.HLevels.html#27731" class="Bound">b1</a>
<a id="27773" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="27798" class="Symbol">(</a><a id="27799" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27803" class="Symbol">(</a><a id="27804" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27808" href="Cubical.Foundations.HLevels.html#27808" class="Bound">n</a><a id="27809" class="Symbol">))</a> <a id="27812" class="Symbol">{</a><a id="27813" class="Argument">A</a> <a id="27815" class="Symbol">=</a> <a id="27817" href="Cubical.Foundations.HLevels.html#27817" class="Bound">A</a><a id="27818" class="Symbol">}</a> <a id="27820" class="Symbol">{</a><a id="27821" href="Cubical.Foundations.HLevels.html#27821" class="Bound">B</a><a id="27822" class="Symbol">}</a> <a id="27824" href="Cubical.Foundations.HLevels.html#27824" class="Bound">h</a> <a id="27826" class="Symbol">{</a><a id="27827" href="Cubical.Foundations.HLevels.html#27827" class="Bound">a0</a><a id="27829" class="Symbol">}</a> <a id="27831" class="Symbol">{</a><a id="27832" href="Cubical.Foundations.HLevels.html#27832" class="Bound">a1</a><a id="27834" class="Symbol">}</a> <a id="27836" href="Cubical.Foundations.HLevels.html#27836" class="Bound">b0</a> <a id="27839" href="Cubical.Foundations.HLevels.html#27839" class="Bound">b1</a> <a id="27842" class="Symbol">=</a>
  <a id="27846" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="27871" class="Symbol">(</a><a id="27872" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27876" href="Cubical.Foundations.HLevels.html#27808" class="Bound">n</a><a id="27877" class="Symbol">)</a> <a id="27879" class="Symbol">(λ</a> <a id="27882" href="Cubical.Foundations.HLevels.html#27882" class="Bound">p</a> <a id="27884" class="Symbol">→</a> <a id="27886" href="Cubical.Foundations.HLevels.html#27906" class="Function">helper</a> <a id="27893" href="Cubical.Foundations.HLevels.html#27882" class="Bound">p</a><a id="27894" class="Symbol">)</a>
  <a id="27898" class="Keyword">where</a>
  <a id="27906" href="Cubical.Foundations.HLevels.html#27906" class="Function">helper</a> <a id="27913" class="Symbol">:</a> <a id="27915" class="Symbol">(</a><a id="27916" href="Cubical.Foundations.HLevels.html#27916" class="Bound">p</a> <a id="27918" class="Symbol">:</a> <a id="27920" href="Cubical.Foundations.HLevels.html#27827" class="Bound">a0</a> <a id="27923" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="27925" href="Cubical.Foundations.HLevels.html#27832" class="Bound">a1</a><a id="27927" class="Symbol">)</a> <a id="27929" class="Symbol">→</a>
    <a id="27935" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="27946" class="Symbol">(</a><a id="27947" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27951" href="Cubical.Foundations.HLevels.html#27808" class="Bound">n</a><a id="27952" class="Symbol">)</a> <a id="27954" class="Symbol">(</a><a id="27955" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="27961" class="Symbol">(λ</a> <a id="27964" href="Cubical.Foundations.HLevels.html#27964" class="Bound">i</a> <a id="27966" class="Symbol">→</a> <a id="27968" href="Cubical.Foundations.HLevels.html#27821" class="Bound">B</a> <a id="27970" class="Symbol">(</a><a id="27971" href="Cubical.Foundations.HLevels.html#27916" class="Bound">p</a> <a id="27973" href="Cubical.Foundations.HLevels.html#27964" class="Bound">i</a><a id="27974" class="Symbol">))</a> <a id="27977" href="Cubical.Foundations.HLevels.html#27836" class="Bound">b0</a> <a id="27980" href="Cubical.Foundations.HLevels.html#27839" class="Bound">b1</a><a id="27982" class="Symbol">)</a>
  <a id="27986" href="Cubical.Foundations.HLevels.html#27906" class="Function">helper</a> <a id="27993" href="Cubical.Foundations.HLevels.html#27993" class="Bound">p</a> <a id="27995" class="Symbol">=</a> <a id="27997" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="27999" class="Symbol">(λ</a> <a id="28002" href="Cubical.Foundations.HLevels.html#28002" class="Bound">a1</a> <a id="28005" href="Cubical.Foundations.HLevels.html#28005" class="Bound">p</a> <a id="28007" class="Symbol">→</a> <a id="28009" class="Symbol">∀</a> <a id="28011" href="Cubical.Foundations.HLevels.html#28011" class="Bound">b1</a> <a id="28014" class="Symbol">→</a> <a id="28016" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="28027" class="Symbol">(</a><a id="28028" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28032" href="Cubical.Foundations.HLevels.html#27808" class="Bound">n</a><a id="28033" class="Symbol">)</a> <a id="28035" class="Symbol">(</a><a id="28036" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="28042" class="Symbol">(λ</a> <a id="28045" href="Cubical.Foundations.HLevels.html#28045" class="Bound">i</a> <a id="28047" class="Symbol">→</a> <a id="28049" href="Cubical.Foundations.HLevels.html#27821" class="Bound">B</a> <a id="28051" class="Symbol">(</a><a id="28052" href="Cubical.Foundations.HLevels.html#28005" class="Bound">p</a> <a id="28054" href="Cubical.Foundations.HLevels.html#28045" class="Bound">i</a><a id="28055" class="Symbol">))</a> <a id="28058" href="Cubical.Foundations.HLevels.html#27836" class="Bound">b0</a> <a id="28061" href="Cubical.Foundations.HLevels.html#28011" class="Bound">b1</a><a id="28063" class="Symbol">))</a>
                     <a id="28087" class="Symbol">(λ</a> <a id="28090" href="Cubical.Foundations.HLevels.html#28090" class="Bound">_</a> <a id="28092" class="Symbol">→</a> <a id="28094" href="Cubical.Foundations.HLevels.html#27824" class="Bound">h</a> <a id="28096" class="Symbol">_</a> <a id="28098" class="Symbol">_</a> <a id="28100" class="Symbol">_)</a> <a id="28103" href="Cubical.Foundations.HLevels.html#27993" class="Bound">p</a> <a id="28105" href="Cubical.Foundations.HLevels.html#27839" class="Bound">b1</a>

<a id="isContr→isContrDep"></a><a id="28109" href="Cubical.Foundations.HLevels.html#28109" class="Function">isContr→isContrDep</a> <a id="28128" class="Symbol">:</a>
 <a id="28131" class="Symbol">{</a><a id="28132" href="Cubical.Foundations.HLevels.html#28132" class="Bound">A</a> <a id="28134" class="Symbol">:</a> <a id="28136" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="28141" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="28142" class="Symbol">}</a> <a id="28144" class="Symbol">{</a><a id="28145" href="Cubical.Foundations.HLevels.html#28145" class="Bound">B</a> <a id="28147" class="Symbol">:</a> <a id="28149" href="Cubical.Foundations.HLevels.html#28132" class="Bound">A</a> <a id="28151" class="Symbol">→</a> <a id="28153" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="28158" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="28160" class="Symbol">}</a> <a id="28162" class="Symbol">(</a><a id="28163" href="Cubical.Foundations.HLevels.html#28163" class="Bound">h</a> <a id="28165" class="Symbol">:</a> <a id="28167" class="Symbol">(</a><a id="28168" href="Cubical.Foundations.HLevels.html#28168" class="Bound">a</a> <a id="28170" class="Symbol">:</a> <a id="28172" href="Cubical.Foundations.HLevels.html#28132" class="Bound">A</a><a id="28173" class="Symbol">)</a> <a id="28175" class="Symbol">→</a> <a id="28177" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="28185" class="Symbol">(</a><a id="28186" href="Cubical.Foundations.HLevels.html#28145" class="Bound">B</a> <a id="28188" href="Cubical.Foundations.HLevels.html#28168" class="Bound">a</a><a id="28189" class="Symbol">))</a> <a id="28192" class="Symbol">→</a> <a id="28194" href="Cubical.Foundations.HLevels.html#26541" class="Function">isContrDep</a> <a id="28205" class="Symbol">{</a><a id="28206" class="Argument">A</a> <a id="28208" class="Symbol">=</a> <a id="28210" href="Cubical.Foundations.HLevels.html#28132" class="Bound">A</a><a id="28211" class="Symbol">}</a> <a id="28213" href="Cubical.Foundations.HLevels.html#28145" class="Bound">B</a>
<a id="28215" href="Cubical.Foundations.HLevels.html#28109" class="Function">isContr→isContrDep</a> <a id="28234" class="Symbol">=</a> <a id="28236" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="28261" class="Number">0</a>

<a id="isProp→isPropDep"></a><a id="28264" href="Cubical.Foundations.HLevels.html#28264" class="Function">isProp→isPropDep</a> <a id="28281" class="Symbol">:</a>
 <a id="28284" class="Symbol">{</a><a id="28285" href="Cubical.Foundations.HLevels.html#28285" class="Bound">A</a> <a id="28287" class="Symbol">:</a> <a id="28289" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="28294" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="28295" class="Symbol">}</a> <a id="28297" class="Symbol">{</a><a id="28298" href="Cubical.Foundations.HLevels.html#28298" class="Bound">B</a> <a id="28300" class="Symbol">:</a> <a id="28302" href="Cubical.Foundations.HLevels.html#28285" class="Bound">A</a> <a id="28304" class="Symbol">→</a> <a id="28306" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="28311" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="28313" class="Symbol">}</a> <a id="28315" class="Symbol">(</a><a id="28316" href="Cubical.Foundations.HLevels.html#28316" class="Bound">h</a> <a id="28318" class="Symbol">:</a> <a id="28320" class="Symbol">(</a><a id="28321" href="Cubical.Foundations.HLevels.html#28321" class="Bound">a</a> <a id="28323" class="Symbol">:</a> <a id="28325" href="Cubical.Foundations.HLevels.html#28285" class="Bound">A</a><a id="28326" class="Symbol">)</a> <a id="28328" class="Symbol">→</a> <a id="28330" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="28337" class="Symbol">(</a><a id="28338" href="Cubical.Foundations.HLevels.html#28298" class="Bound">B</a> <a id="28340" href="Cubical.Foundations.HLevels.html#28321" class="Bound">a</a><a id="28341" class="Symbol">))</a> <a id="28344" class="Symbol">→</a> <a id="28346" href="Cubical.Foundations.HLevels.html#26635" class="Function">isPropDep</a> <a id="28356" class="Symbol">{</a><a id="28357" class="Argument">A</a> <a id="28359" class="Symbol">=</a> <a id="28361" href="Cubical.Foundations.HLevels.html#28285" class="Bound">A</a><a id="28362" class="Symbol">}</a> <a id="28364" href="Cubical.Foundations.HLevels.html#28298" class="Bound">B</a>
<a id="28366" href="Cubical.Foundations.HLevels.html#28264" class="Function">isProp→isPropDep</a> <a id="28383" class="Symbol">=</a> <a id="28385" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="28410" class="Number">1</a>

<a id="isSet→isSetDep"></a><a id="28413" href="Cubical.Foundations.HLevels.html#28413" class="Function">isSet→isSetDep</a> <a id="28428" class="Symbol">:</a>
 <a id="28431" class="Symbol">{</a><a id="28432" href="Cubical.Foundations.HLevels.html#28432" class="Bound">A</a> <a id="28434" class="Symbol">:</a> <a id="28436" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="28441" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="28442" class="Symbol">}</a> <a id="28444" class="Symbol">{</a><a id="28445" href="Cubical.Foundations.HLevels.html#28445" class="Bound">B</a> <a id="28447" class="Symbol">:</a> <a id="28449" href="Cubical.Foundations.HLevels.html#28432" class="Bound">A</a> <a id="28451" class="Symbol">→</a> <a id="28453" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="28458" href="Cubical.Foundations.HLevels.html#893" class="Generalizable">ℓ&#39;</a><a id="28460" class="Symbol">}</a> <a id="28462" class="Symbol">(</a><a id="28463" href="Cubical.Foundations.HLevels.html#28463" class="Bound">h</a> <a id="28465" class="Symbol">:</a> <a id="28467" class="Symbol">(</a><a id="28468" href="Cubical.Foundations.HLevels.html#28468" class="Bound">a</a> <a id="28470" class="Symbol">:</a> <a id="28472" href="Cubical.Foundations.HLevels.html#28432" class="Bound">A</a><a id="28473" class="Symbol">)</a> <a id="28475" class="Symbol">→</a> <a id="28477" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="28483" class="Symbol">(</a><a id="28484" href="Cubical.Foundations.HLevels.html#28445" class="Bound">B</a> <a id="28486" href="Cubical.Foundations.HLevels.html#28468" class="Bound">a</a><a id="28487" class="Symbol">))</a> <a id="28490" class="Symbol">→</a> <a id="28492" href="Cubical.Foundations.HLevels.html#26727" class="Function">isSetDep</a> <a id="28501" class="Symbol">{</a><a id="28502" class="Argument">A</a> <a id="28504" class="Symbol">=</a> <a id="28506" href="Cubical.Foundations.HLevels.html#28432" class="Bound">A</a><a id="28507" class="Symbol">}</a> <a id="28509" href="Cubical.Foundations.HLevels.html#28445" class="Bound">B</a>
<a id="28511" href="Cubical.Foundations.HLevels.html#28413" class="Function">isSet→isSetDep</a> <a id="28526" class="Symbol">=</a> <a id="28528" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="28553" class="Number">2</a>

<a id="isContrDep→isPropDep"></a><a id="28556" href="Cubical.Foundations.HLevels.html#28556" class="Function">isContrDep→isPropDep</a> <a id="28577" class="Symbol">:</a> <a id="28579" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="28593" class="Number">0</a> <a id="28595" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28597" class="Symbol">→</a> <a id="28599" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="28613" class="Number">1</a> <a id="28615" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="28617" href="Cubical.Foundations.HLevels.html#28556" class="Function">isContrDep→isPropDep</a> <a id="28638" class="Symbol">{</a><a id="28639" class="Argument">B</a> <a id="28641" class="Symbol">=</a> <a id="28643" href="Cubical.Foundations.HLevels.html#28643" class="Bound">B</a><a id="28644" class="Symbol">}</a> <a id="28646" href="Cubical.Foundations.HLevels.html#28646" class="Bound">Bctr</a> <a id="28651" class="Symbol">{</a><a id="28652" class="Argument">a0</a> <a id="28655" class="Symbol">=</a> <a id="28657" href="Cubical.Foundations.HLevels.html#28657" class="Bound">a0</a><a id="28659" class="Symbol">}</a> <a id="28661" href="Cubical.Foundations.HLevels.html#28661" class="Bound">b0</a> <a id="28664" href="Cubical.Foundations.HLevels.html#28664" class="Bound">b1</a> <a id="28667" href="Cubical.Foundations.HLevels.html#28667" class="Bound">p</a> <a id="28669" href="Cubical.Foundations.HLevels.html#28669" class="Bound">i</a>
  <a id="28673" class="Symbol">=</a> <a id="28675" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="28680" class="Symbol">(λ</a> <a id="28683" href="Cubical.Foundations.HLevels.html#28683" class="Bound">k</a> <a id="28685" class="Symbol">→</a> <a id="28687" href="Cubical.Foundations.HLevels.html#28643" class="Bound">B</a> <a id="28689" class="Symbol">(</a><a id="28690" href="Cubical.Foundations.HLevels.html#28667" class="Bound">p</a> <a id="28692" class="Symbol">(</a><a id="28693" href="Cubical.Foundations.HLevels.html#28669" class="Bound">i</a> <a id="28695" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28697" href="Cubical.Foundations.HLevels.html#28683" class="Bound">k</a><a id="28698" class="Symbol">)))</a> <a id="28702" class="Symbol">(λ</a> <a id="28705" href="Cubical.Foundations.HLevels.html#28705" class="Bound">k</a> <a id="28707" class="Symbol">→</a> <a id="28709" class="Symbol">λ</a> <a id="28711" class="Keyword">where</a>
        <a id="28725" class="Symbol">(</a><a id="28726" href="Cubical.Foundations.HLevels.html#28669" class="Bound">i</a> <a id="28728" class="Symbol">=</a> <a id="28730" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28732" class="Symbol">)</a> <a id="28734" class="Symbol">→</a> <a id="28736" href="Cubical.Foundations.HLevels.html#28646" class="Bound">Bctr</a> <a id="28741" class="Symbol">.</a><a id="28742" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28746" href="Cubical.Foundations.HLevels.html#28661" class="Bound">b0</a> <a id="28749" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="28754" href="Cubical.Foundations.HLevels.html#28705" class="Bound">k</a>
        <a id="28764" class="Symbol">(</a><a id="28765" href="Cubical.Foundations.HLevels.html#28669" class="Bound">i</a> <a id="28767" class="Symbol">=</a> <a id="28769" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28771" class="Symbol">)</a> <a id="28773" class="Symbol">→</a> <a id="28775" href="Cubical.Foundations.HLevels.html#28646" class="Bound">Bctr</a> <a id="28780" class="Symbol">.</a><a id="28781" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28785" href="Cubical.Foundations.HLevels.html#28664" class="Bound">b1</a> <a id="28788" href="Cubical.Foundations.HLevels.html#28667" class="Bound">p</a> <a id="28790" href="Cubical.Foundations.HLevels.html#28705" class="Bound">k</a><a id="28791" class="Symbol">)</a>
      <a id="28799" class="Symbol">(</a><a id="28800" href="Cubical.Foundations.HLevels.html#28819" class="Function">c0</a> <a id="28803" class="Symbol">.</a><a id="28804" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28807" class="Symbol">)</a>
  <a id="28811" class="Keyword">where</a>
  <a id="28819" href="Cubical.Foundations.HLevels.html#28819" class="Function">c0</a> <a id="28822" class="Symbol">=</a> <a id="28824" href="Cubical.Foundations.HLevels.html#28646" class="Bound">Bctr</a> <a id="28829" class="Symbol">{</a><a id="28830" href="Cubical.Foundations.HLevels.html#28657" class="Bound">a0</a><a id="28832" class="Symbol">}</a>

<a id="isPropDep→isSetDep"></a><a id="28835" href="Cubical.Foundations.HLevels.html#28835" class="Function">isPropDep→isSetDep</a> <a id="28854" class="Symbol">:</a> <a id="28856" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="28870" class="Number">1</a> <a id="28872" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="28874" class="Symbol">→</a> <a id="28876" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="28890" class="Number">2</a> <a id="28892" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="28894" href="Cubical.Foundations.HLevels.html#28835" class="Function">isPropDep→isSetDep</a> <a id="28913" class="Symbol">{</a><a id="28914" class="Argument">B</a> <a id="28916" class="Symbol">=</a> <a id="28918" href="Cubical.Foundations.HLevels.html#28918" class="Bound">B</a><a id="28919" class="Symbol">}</a> <a id="28921" href="Cubical.Foundations.HLevels.html#28921" class="Bound">Bprp</a> <a id="28926" href="Cubical.Foundations.HLevels.html#28926" class="Bound">b0</a> <a id="28929" href="Cubical.Foundations.HLevels.html#28929" class="Bound">b1</a> <a id="28932" href="Cubical.Foundations.HLevels.html#28932" class="Bound">b2</a> <a id="28935" href="Cubical.Foundations.HLevels.html#28935" class="Bound">b3</a> <a id="28938" href="Cubical.Foundations.HLevels.html#28938" class="Bound">p</a> <a id="28940" href="Cubical.Foundations.HLevels.html#28940" class="Bound">i</a> <a id="28942" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a>
  <a id="28946" class="Symbol">=</a> <a id="28948" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="28953" class="Symbol">(λ</a> <a id="28956" href="Cubical.Foundations.HLevels.html#28956" class="Bound">k</a> <a id="28958" class="Symbol">→</a> <a id="28960" href="Cubical.Foundations.HLevels.html#28918" class="Bound">B</a> <a id="28962" class="Symbol">(</a><a id="28963" href="Cubical.Foundations.HLevels.html#28938" class="Bound">p</a> <a id="28965" class="Symbol">(</a><a id="28966" href="Cubical.Foundations.HLevels.html#28940" class="Bound">i</a> <a id="28968" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28970" href="Cubical.Foundations.HLevels.html#28956" class="Bound">k</a><a id="28971" class="Symbol">)</a> <a id="28973" class="Symbol">(</a><a id="28974" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a> <a id="28976" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28978" href="Cubical.Foundations.HLevels.html#28956" class="Bound">k</a><a id="28979" class="Symbol">)))</a> <a id="28983" class="Symbol">(λ</a> <a id="28986" href="Cubical.Foundations.HLevels.html#28986" class="Bound">k</a> <a id="28988" class="Symbol">→</a> <a id="28990" class="Symbol">λ</a> <a id="28992" class="Keyword">where</a>
        <a id="29006" class="Symbol">(</a><a id="29007" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a> <a id="29009" class="Symbol">=</a> <a id="29011" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29013" class="Symbol">)</a> <a id="29015" class="Symbol">→</a> <a id="29017" href="Cubical.Foundations.HLevels.html#28921" class="Bound">Bprp</a> <a id="29022" href="Cubical.Foundations.HLevels.html#28926" class="Bound">b0</a> <a id="29025" href="Cubical.Foundations.HLevels.html#28926" class="Bound">b0</a> <a id="29028" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="29033" href="Cubical.Foundations.HLevels.html#28986" class="Bound">k</a>
        <a id="29043" class="Symbol">(</a><a id="29044" href="Cubical.Foundations.HLevels.html#28940" class="Bound">i</a> <a id="29046" class="Symbol">=</a> <a id="29048" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29050" class="Symbol">)</a> <a id="29052" class="Symbol">→</a> <a id="29054" href="Cubical.Foundations.HLevels.html#28921" class="Bound">Bprp</a> <a id="29059" href="Cubical.Foundations.HLevels.html#28926" class="Bound">b0</a> <a id="29062" class="Symbol">(</a><a id="29063" href="Cubical.Foundations.HLevels.html#28932" class="Bound">b2</a> <a id="29066" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a><a id="29067" class="Symbol">)</a> <a id="29069" class="Symbol">(λ</a> <a id="29072" href="Cubical.Foundations.HLevels.html#29072" class="Bound">k</a> <a id="29074" class="Symbol">→</a> <a id="29076" href="Cubical.Foundations.HLevels.html#28938" class="Bound">p</a> <a id="29078" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="29081" class="Symbol">(</a><a id="29082" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a> <a id="29084" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29086" href="Cubical.Foundations.HLevels.html#29072" class="Bound">k</a><a id="29087" class="Symbol">))</a> <a id="29090" href="Cubical.Foundations.HLevels.html#28986" class="Bound">k</a>
        <a id="29100" class="Symbol">(</a><a id="29101" href="Cubical.Foundations.HLevels.html#28940" class="Bound">i</a> <a id="29103" class="Symbol">=</a> <a id="29105" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="29107" class="Symbol">)</a> <a id="29109" class="Symbol">→</a> <a id="29111" href="Cubical.Foundations.HLevels.html#28921" class="Bound">Bprp</a> <a id="29116" href="Cubical.Foundations.HLevels.html#28926" class="Bound">b0</a> <a id="29119" class="Symbol">(</a><a id="29120" href="Cubical.Foundations.HLevels.html#28935" class="Bound">b3</a> <a id="29123" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a><a id="29124" class="Symbol">)</a> <a id="29126" class="Symbol">(λ</a> <a id="29129" href="Cubical.Foundations.HLevels.html#29129" class="Bound">k</a> <a id="29131" class="Symbol">→</a> <a id="29133" href="Cubical.Foundations.HLevels.html#28938" class="Bound">p</a> <a id="29135" href="Cubical.Foundations.HLevels.html#29129" class="Bound">k</a> <a id="29137" class="Symbol">(</a><a id="29138" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a> <a id="29140" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29142" href="Cubical.Foundations.HLevels.html#29129" class="Bound">k</a><a id="29143" class="Symbol">))</a> <a id="29146" href="Cubical.Foundations.HLevels.html#28986" class="Bound">k</a>
        <a id="29156" class="Symbol">(</a><a id="29157" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a> <a id="29159" class="Symbol">=</a> <a id="29161" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="29163" class="Symbol">)</a> <a id="29165" class="Symbol">→</a> <a id="29167" href="Cubical.Foundations.HLevels.html#28921" class="Bound">Bprp</a> <a id="29172" href="Cubical.Foundations.HLevels.html#28926" class="Bound">b0</a> <a id="29175" href="Cubical.Foundations.HLevels.html#28929" class="Bound">b1</a> <a id="29178" class="Symbol">(λ</a> <a id="29181" href="Cubical.Foundations.HLevels.html#29181" class="Bound">k</a> <a id="29183" class="Symbol">→</a> <a id="29185" href="Cubical.Foundations.HLevels.html#28938" class="Bound">p</a> <a id="29187" class="Symbol">(</a><a id="29188" href="Cubical.Foundations.HLevels.html#28940" class="Bound">i</a> <a id="29190" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29192" href="Cubical.Foundations.HLevels.html#29181" class="Bound">k</a><a id="29193" class="Symbol">)</a> <a id="29195" class="Symbol">(</a><a id="29196" href="Cubical.Foundations.HLevels.html#28942" class="Bound">j</a> <a id="29198" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29200" href="Cubical.Foundations.HLevels.html#29181" class="Bound">k</a><a id="29201" class="Symbol">))</a> <a id="29204" href="Cubical.Foundations.HLevels.html#28986" class="Bound">k</a><a id="29205" class="Symbol">)</a>
      <a id="29213" href="Cubical.Foundations.HLevels.html#28926" class="Bound">b0</a>

<a id="isOfHLevelDepSuc"></a><a id="29217" href="Cubical.Foundations.HLevels.html#29217" class="Function">isOfHLevelDepSuc</a> <a id="29234" class="Symbol">:</a> <a id="29236" class="Symbol">(</a><a id="29237" href="Cubical.Foundations.HLevels.html#29237" class="Bound">n</a> <a id="29239" class="Symbol">:</a> <a id="29241" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="29247" class="Symbol">)</a> <a id="29249" class="Symbol">→</a> <a id="29251" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="29265" href="Cubical.Foundations.HLevels.html#29237" class="Bound">n</a> <a id="29267" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29269" class="Symbol">→</a> <a id="29271" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="29285" class="Symbol">(</a><a id="29286" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29290" href="Cubical.Foundations.HLevels.html#29237" class="Bound">n</a><a id="29291" class="Symbol">)</a> <a id="29293" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
<a id="29295" href="Cubical.Foundations.HLevels.html#29217" class="Function">isOfHLevelDepSuc</a> <a id="29312" class="Number">0</a> <a id="29314" class="Symbol">=</a> <a id="29316" href="Cubical.Foundations.HLevels.html#28556" class="Function">isContrDep→isPropDep</a>
<a id="29337" href="Cubical.Foundations.HLevels.html#29217" class="Function">isOfHLevelDepSuc</a> <a id="29354" class="Number">1</a> <a id="29356" class="Symbol">=</a> <a id="29358" href="Cubical.Foundations.HLevels.html#28835" class="Function">isPropDep→isSetDep</a>
<a id="29377" href="Cubical.Foundations.HLevels.html#29217" class="Function">isOfHLevelDepSuc</a> <a id="29394" class="Symbol">(</a><a id="29395" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29399" class="Symbol">(</a><a id="29400" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29404" href="Cubical.Foundations.HLevels.html#29404" class="Bound">n</a><a id="29405" class="Symbol">))</a> <a id="29408" href="Cubical.Foundations.HLevels.html#29408" class="Bound">Blvl</a> <a id="29413" href="Cubical.Foundations.HLevels.html#29413" class="Bound">b0</a> <a id="29416" href="Cubical.Foundations.HLevels.html#29416" class="Bound">b1</a> <a id="29419" class="Symbol">=</a> <a id="29421" href="Cubical.Foundations.HLevels.html#29217" class="Function">isOfHLevelDepSuc</a> <a id="29438" class="Symbol">(</a><a id="29439" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29443" href="Cubical.Foundations.HLevels.html#29404" class="Bound">n</a><a id="29444" class="Symbol">)</a> <a id="29446" class="Symbol">(</a><a id="29447" href="Cubical.Foundations.HLevels.html#29408" class="Bound">Blvl</a> <a id="29452" href="Cubical.Foundations.HLevels.html#29413" class="Bound">b0</a> <a id="29455" href="Cubical.Foundations.HLevels.html#29416" class="Bound">b1</a><a id="29457" class="Symbol">)</a>

<a id="isPropDep→isSetDep&#39;"></a><a id="29460" href="Cubical.Foundations.HLevels.html#29460" class="Function">isPropDep→isSetDep&#39;</a>
  <a id="29482" class="Symbol">:</a> <a id="29484" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="29498" class="Number">1</a> <a id="29500" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a>
  <a id="29504" class="Symbol">→</a> <a id="29506" class="Symbol">{</a><a id="29507" href="Cubical.Foundations.HLevels.html#29507" class="Bound">p</a> <a id="29509" class="Symbol">:</a> <a id="29511" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="29513" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="29515" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a><a id="29516" class="Symbol">}</a> <a id="29518" class="Symbol">{</a><a id="29519" href="Cubical.Foundations.HLevels.html#29519" class="Bound">q</a> <a id="29521" class="Symbol">:</a> <a id="29523" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a> <a id="29525" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="29527" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="29528" class="Symbol">}</a> <a id="29530" class="Symbol">{</a><a id="29531" href="Cubical.Foundations.HLevels.html#29531" class="Bound">r</a> <a id="29533" class="Symbol">:</a> <a id="29535" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a> <a id="29537" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="29539" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a><a id="29540" class="Symbol">}</a> <a id="29542" class="Symbol">{</a><a id="29543" href="Cubical.Foundations.HLevels.html#29543" class="Bound">s</a> <a id="29545" class="Symbol">:</a> <a id="29547" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a> <a id="29549" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="29551" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="29552" class="Symbol">}</a>
  <a id="29556" class="Symbol">→</a> <a id="29558" class="Symbol">{</a><a id="29559" href="Cubical.Foundations.HLevels.html#29559" class="Bound">tw</a> <a id="29562" class="Symbol">:</a> <a id="29564" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29566" href="Cubical.Foundations.HLevels.html#1272" class="Generalizable">w</a><a id="29567" class="Symbol">}</a> <a id="29569" class="Symbol">{</a><a id="29570" href="Cubical.Foundations.HLevels.html#29570" class="Bound">tx</a> <a id="29573" class="Symbol">:</a> <a id="29575" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29577" href="Cubical.Foundations.HLevels.html#1274" class="Generalizable">x</a><a id="29578" class="Symbol">}</a> <a id="29580" class="Symbol">{</a><a id="29581" href="Cubical.Foundations.HLevels.html#29581" class="Bound">ty</a> <a id="29584" class="Symbol">:</a> <a id="29586" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29588" href="Cubical.Foundations.HLevels.html#1276" class="Generalizable">y</a><a id="29589" class="Symbol">}</a> <a id="29591" class="Symbol">{</a><a id="29592" href="Cubical.Foundations.HLevels.html#29592" class="Bound">tz</a> <a id="29595" class="Symbol">:</a> <a id="29597" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29599" href="Cubical.Foundations.HLevels.html#1278" class="Generalizable">z</a><a id="29600" class="Symbol">}</a>
  <a id="29604" class="Symbol">→</a> <a id="29606" class="Symbol">(</a><a id="29607" href="Cubical.Foundations.HLevels.html#29607" class="Bound">sq</a> <a id="29610" class="Symbol">:</a> <a id="29612" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="29619" href="Cubical.Foundations.HLevels.html#29507" class="Bound">p</a> <a id="29621" href="Cubical.Foundations.HLevels.html#29519" class="Bound">q</a> <a id="29623" href="Cubical.Foundations.HLevels.html#29531" class="Bound">r</a> <a id="29625" href="Cubical.Foundations.HLevels.html#29543" class="Bound">s</a><a id="29626" class="Symbol">)</a>
  <a id="29630" class="Symbol">→</a> <a id="29632" class="Symbol">(</a><a id="29633" href="Cubical.Foundations.HLevels.html#29633" class="Bound">tp</a> <a id="29636" class="Symbol">:</a> <a id="29638" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="29644" class="Symbol">(λ</a> <a id="29647" href="Cubical.Foundations.HLevels.html#29647" class="Bound">i</a> <a id="29649" class="Symbol">→</a> <a id="29651" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29653" class="Symbol">(</a><a id="29654" href="Cubical.Foundations.HLevels.html#29507" class="Bound">p</a> <a id="29656" href="Cubical.Foundations.HLevels.html#29647" class="Bound">i</a><a id="29657" class="Symbol">))</a> <a id="29660" href="Cubical.Foundations.HLevels.html#29559" class="Bound">tw</a> <a id="29663" href="Cubical.Foundations.HLevels.html#29570" class="Bound">tx</a><a id="29665" class="Symbol">)</a>
  <a id="29669" class="Symbol">→</a> <a id="29671" class="Symbol">(</a><a id="29672" href="Cubical.Foundations.HLevels.html#29672" class="Bound">tq</a> <a id="29675" class="Symbol">:</a> <a id="29677" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="29683" class="Symbol">(λ</a> <a id="29686" href="Cubical.Foundations.HLevels.html#29686" class="Bound">i</a> <a id="29688" class="Symbol">→</a> <a id="29690" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29692" class="Symbol">(</a><a id="29693" href="Cubical.Foundations.HLevels.html#29519" class="Bound">q</a> <a id="29695" href="Cubical.Foundations.HLevels.html#29686" class="Bound">i</a><a id="29696" class="Symbol">))</a> <a id="29699" href="Cubical.Foundations.HLevels.html#29581" class="Bound">ty</a> <a id="29702" href="Cubical.Foundations.HLevels.html#29592" class="Bound">tz</a><a id="29704" class="Symbol">)</a>
  <a id="29708" class="Symbol">→</a> <a id="29710" class="Symbol">(</a><a id="29711" href="Cubical.Foundations.HLevels.html#29711" class="Bound">tr</a> <a id="29714" class="Symbol">:</a> <a id="29716" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="29722" class="Symbol">(λ</a> <a id="29725" href="Cubical.Foundations.HLevels.html#29725" class="Bound">i</a> <a id="29727" class="Symbol">→</a> <a id="29729" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29731" class="Symbol">(</a><a id="29732" href="Cubical.Foundations.HLevels.html#29531" class="Bound">r</a> <a id="29734" href="Cubical.Foundations.HLevels.html#29725" class="Bound">i</a><a id="29735" class="Symbol">))</a> <a id="29738" href="Cubical.Foundations.HLevels.html#29559" class="Bound">tw</a> <a id="29741" href="Cubical.Foundations.HLevels.html#29581" class="Bound">ty</a><a id="29743" class="Symbol">)</a>
  <a id="29747" class="Symbol">→</a> <a id="29749" class="Symbol">(</a><a id="29750" href="Cubical.Foundations.HLevels.html#29750" class="Bound">ts</a> <a id="29753" class="Symbol">:</a> <a id="29755" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="29761" class="Symbol">(λ</a> <a id="29764" href="Cubical.Foundations.HLevels.html#29764" class="Bound">i</a> <a id="29766" class="Symbol">→</a> <a id="29768" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29770" class="Symbol">(</a><a id="29771" href="Cubical.Foundations.HLevels.html#29543" class="Bound">s</a> <a id="29773" href="Cubical.Foundations.HLevels.html#29764" class="Bound">i</a><a id="29774" class="Symbol">))</a> <a id="29777" href="Cubical.Foundations.HLevels.html#29570" class="Bound">tx</a> <a id="29780" href="Cubical.Foundations.HLevels.html#29592" class="Bound">tz</a><a id="29782" class="Symbol">)</a>
  <a id="29786" class="Symbol">→</a> <a id="29788" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="29796" class="Symbol">(λ</a> <a id="29799" href="Cubical.Foundations.HLevels.html#29799" class="Bound">i</a> <a id="29801" href="Cubical.Foundations.HLevels.html#29801" class="Bound">j</a> <a id="29803" class="Symbol">→</a> <a id="29805" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="29807" class="Symbol">(</a><a id="29808" href="Cubical.Foundations.HLevels.html#29607" class="Bound">sq</a> <a id="29811" href="Cubical.Foundations.HLevels.html#29799" class="Bound">i</a> <a id="29813" href="Cubical.Foundations.HLevels.html#29801" class="Bound">j</a><a id="29814" class="Symbol">))</a> <a id="29817" href="Cubical.Foundations.HLevels.html#29633" class="Bound">tp</a> <a id="29820" href="Cubical.Foundations.HLevels.html#29672" class="Bound">tq</a> <a id="29823" href="Cubical.Foundations.HLevels.html#29711" class="Bound">tr</a> <a id="29826" href="Cubical.Foundations.HLevels.html#29750" class="Bound">ts</a>
<a id="29829" href="Cubical.Foundations.HLevels.html#29460" class="Function">isPropDep→isSetDep&#39;</a> <a id="29849" class="Symbol">{</a><a id="29850" class="Argument">B</a> <a id="29852" class="Symbol">=</a> <a id="29854" href="Cubical.Foundations.HLevels.html#29854" class="Bound">B</a><a id="29855" class="Symbol">}</a> <a id="29857" href="Cubical.Foundations.HLevels.html#29857" class="Bound">Bprp</a> <a id="29862" class="Symbol">{</a><a id="29863" href="Cubical.Foundations.HLevels.html#29863" class="Bound">p</a><a id="29864" class="Symbol">}</a> <a id="29866" class="Symbol">{</a><a id="29867" href="Cubical.Foundations.HLevels.html#29867" class="Bound">q</a><a id="29868" class="Symbol">}</a> <a id="29870" class="Symbol">{</a><a id="29871" href="Cubical.Foundations.HLevels.html#29871" class="Bound">r</a><a id="29872" class="Symbol">}</a> <a id="29874" class="Symbol">{</a><a id="29875" href="Cubical.Foundations.HLevels.html#29875" class="Bound">s</a><a id="29876" class="Symbol">}</a> <a id="29878" class="Symbol">{</a><a id="29879" href="Cubical.Foundations.HLevels.html#29879" class="Bound">tw</a><a id="29881" class="Symbol">}</a> <a id="29883" href="Cubical.Foundations.HLevels.html#29883" class="Bound">sq</a> <a id="29886" href="Cubical.Foundations.HLevels.html#29886" class="Bound">tp</a> <a id="29889" href="Cubical.Foundations.HLevels.html#29889" class="Bound">tq</a> <a id="29892" href="Cubical.Foundations.HLevels.html#29892" class="Bound">tr</a> <a id="29895" href="Cubical.Foundations.HLevels.html#29895" class="Bound">ts</a> <a id="29898" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a> <a id="29900" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a>
  <a id="29904" class="Symbol">=</a> <a id="29906" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="29911" class="Symbol">(λ</a> <a id="29914" href="Cubical.Foundations.HLevels.html#29914" class="Bound">k</a> <a id="29916" class="Symbol">→</a> <a id="29918" href="Cubical.Foundations.HLevels.html#29854" class="Bound">B</a> <a id="29920" class="Symbol">(</a><a id="29921" href="Cubical.Foundations.HLevels.html#29883" class="Bound">sq</a> <a id="29924" class="Symbol">(</a><a id="29925" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a> <a id="29927" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29929" href="Cubical.Foundations.HLevels.html#29914" class="Bound">k</a><a id="29930" class="Symbol">)</a> <a id="29932" class="Symbol">(</a><a id="29933" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a> <a id="29935" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29937" href="Cubical.Foundations.HLevels.html#29914" class="Bound">k</a><a id="29938" class="Symbol">)))</a> <a id="29942" class="Symbol">(λ</a> <a id="29945" href="Cubical.Foundations.HLevels.html#29945" class="Bound">k</a> <a id="29947" class="Symbol">→</a> <a id="29949" class="Symbol">λ</a> <a id="29951" class="Keyword">where</a>
        <a id="29965" class="Symbol">(</a><a id="29966" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a> <a id="29968" class="Symbol">=</a> <a id="29970" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29972" class="Symbol">)</a> <a id="29974" class="Symbol">→</a> <a id="29976" href="Cubical.Foundations.HLevels.html#29857" class="Bound">Bprp</a> <a id="29981" href="Cubical.Foundations.HLevels.html#29879" class="Bound">tw</a> <a id="29984" class="Symbol">(</a><a id="29985" href="Cubical.Foundations.HLevels.html#29886" class="Bound">tp</a> <a id="29988" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a><a id="29989" class="Symbol">)</a> <a id="29991" class="Symbol">(λ</a> <a id="29994" href="Cubical.Foundations.HLevels.html#29994" class="Bound">k</a> <a id="29996" class="Symbol">→</a> <a id="29998" href="Cubical.Foundations.HLevels.html#29863" class="Bound">p</a> <a id="30000" class="Symbol">(</a><a id="30001" href="Cubical.Foundations.HLevels.html#29994" class="Bound">k</a> <a id="30003" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30005" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a><a id="30006" class="Symbol">))</a> <a id="30009" href="Cubical.Foundations.HLevels.html#29945" class="Bound">k</a>
        <a id="30019" class="Symbol">(</a><a id="30020" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a> <a id="30022" class="Symbol">=</a> <a id="30024" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30026" class="Symbol">)</a> <a id="30028" class="Symbol">→</a> <a id="30030" href="Cubical.Foundations.HLevels.html#29857" class="Bound">Bprp</a> <a id="30035" href="Cubical.Foundations.HLevels.html#29879" class="Bound">tw</a> <a id="30038" class="Symbol">(</a><a id="30039" href="Cubical.Foundations.HLevels.html#29889" class="Bound">tq</a> <a id="30042" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a><a id="30043" class="Symbol">)</a> <a id="30045" class="Symbol">(λ</a> <a id="30048" href="Cubical.Foundations.HLevels.html#30048" class="Bound">k</a> <a id="30050" class="Symbol">→</a> <a id="30052" href="Cubical.Foundations.HLevels.html#29883" class="Bound">sq</a> <a id="30055" class="Symbol">(</a><a id="30056" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a> <a id="30058" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30060" href="Cubical.Foundations.HLevels.html#30048" class="Bound">k</a><a id="30061" class="Symbol">)</a> <a id="30063" class="Symbol">(</a><a id="30064" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a> <a id="30066" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30068" href="Cubical.Foundations.HLevels.html#30048" class="Bound">k</a><a id="30069" class="Symbol">))</a> <a id="30072" href="Cubical.Foundations.HLevels.html#29945" class="Bound">k</a>
        <a id="30082" class="Symbol">(</a><a id="30083" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a> <a id="30085" class="Symbol">=</a> <a id="30087" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="30089" class="Symbol">)</a> <a id="30091" class="Symbol">→</a> <a id="30093" href="Cubical.Foundations.HLevels.html#29857" class="Bound">Bprp</a> <a id="30098" href="Cubical.Foundations.HLevels.html#29879" class="Bound">tw</a> <a id="30101" class="Symbol">(</a><a id="30102" href="Cubical.Foundations.HLevels.html#29892" class="Bound">tr</a> <a id="30105" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a><a id="30106" class="Symbol">)</a> <a id="30108" class="Symbol">(λ</a> <a id="30111" href="Cubical.Foundations.HLevels.html#30111" class="Bound">k</a> <a id="30113" class="Symbol">→</a> <a id="30115" href="Cubical.Foundations.HLevels.html#29871" class="Bound">r</a> <a id="30117" class="Symbol">(</a><a id="30118" href="Cubical.Foundations.HLevels.html#30111" class="Bound">k</a> <a id="30120" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30122" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a><a id="30123" class="Symbol">))</a> <a id="30126" href="Cubical.Foundations.HLevels.html#29945" class="Bound">k</a>
        <a id="30136" class="Symbol">(</a><a id="30137" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a> <a id="30139" class="Symbol">=</a> <a id="30141" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30143" class="Symbol">)</a> <a id="30145" class="Symbol">→</a> <a id="30147" href="Cubical.Foundations.HLevels.html#29857" class="Bound">Bprp</a> <a id="30152" href="Cubical.Foundations.HLevels.html#29879" class="Bound">tw</a> <a id="30155" class="Symbol">(</a><a id="30156" href="Cubical.Foundations.HLevels.html#29895" class="Bound">ts</a> <a id="30159" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a><a id="30160" class="Symbol">)</a> <a id="30162" class="Symbol">(λ</a> <a id="30165" href="Cubical.Foundations.HLevels.html#30165" class="Bound">k</a> <a id="30167" class="Symbol">→</a> <a id="30169" href="Cubical.Foundations.HLevels.html#29883" class="Bound">sq</a> <a id="30172" class="Symbol">(</a><a id="30173" href="Cubical.Foundations.HLevels.html#30165" class="Bound">k</a> <a id="30175" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30177" href="Cubical.Foundations.HLevels.html#29898" class="Bound">i</a><a id="30178" class="Symbol">)</a> <a id="30180" class="Symbol">(</a><a id="30181" href="Cubical.Foundations.HLevels.html#29900" class="Bound">j</a> <a id="30183" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30185" href="Cubical.Foundations.HLevels.html#30165" class="Bound">k</a><a id="30186" class="Symbol">))</a> <a id="30189" href="Cubical.Foundations.HLevels.html#29945" class="Bound">k</a><a id="30190" class="Symbol">)</a>
      <a id="30198" href="Cubical.Foundations.HLevels.html#29879" class="Bound">tw</a>

<a id="isOfHLevelΣ&#39;"></a><a id="30202" href="Cubical.Foundations.HLevels.html#30202" class="Function">isOfHLevelΣ&#39;</a> <a id="30215" class="Symbol">:</a> <a id="30217" class="Symbol">∀</a> <a id="30219" href="Cubical.Foundations.HLevels.html#30219" class="Bound">n</a> <a id="30221" class="Symbol">→</a> <a id="30223" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="30234" href="Cubical.Foundations.HLevels.html#30219" class="Bound">n</a> <a id="30236" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="30238" class="Symbol">→</a> <a id="30240" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="30254" href="Cubical.Foundations.HLevels.html#30219" class="Bound">n</a> <a id="30256" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="30258" class="Symbol">→</a> <a id="30260" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="30271" href="Cubical.Foundations.HLevels.html#30219" class="Bound">n</a> <a id="30273" class="Symbol">(</a><a id="30274" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="30276" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="30278" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="30279" class="Symbol">)</a>
<a id="30281" href="Cubical.Foundations.HLevels.html#30202" class="Function">isOfHLevelΣ&#39;</a> <a id="30294" class="Number">0</a> <a id="30296" href="Cubical.Foundations.HLevels.html#30296" class="Bound">Actr</a> <a id="30301" href="Cubical.Foundations.HLevels.html#30301" class="Bound">Bctr</a> <a id="30306" class="Symbol">.</a><a id="30307" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30311" class="Symbol">=</a> <a id="30313" class="Symbol">(</a><a id="30314" href="Cubical.Foundations.HLevels.html#30296" class="Bound">Actr</a> <a id="30319" class="Symbol">.</a><a id="30320" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30324" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30326" href="Cubical.Foundations.HLevels.html#30301" class="Bound">Bctr</a> <a id="30331" class="Symbol">.</a><a id="30332" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="30335" class="Symbol">)</a>
<a id="30337" href="Cubical.Foundations.HLevels.html#30202" class="Function">isOfHLevelΣ&#39;</a> <a id="30350" class="Number">0</a> <a id="30352" href="Cubical.Foundations.HLevels.html#30352" class="Bound">Actr</a> <a id="30357" href="Cubical.Foundations.HLevels.html#30357" class="Bound">Bctr</a> <a id="30362" class="Symbol">.</a><a id="30363" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30367" class="Symbol">(</a><a id="30368" href="Cubical.Foundations.HLevels.html#30368" class="Bound">x</a> <a id="30370" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30372" href="Cubical.Foundations.HLevels.html#30372" class="Bound">y</a><a id="30373" class="Symbol">)</a> <a id="30375" href="Cubical.Foundations.HLevels.html#30375" class="Bound">i</a>
  <a id="30379" class="Symbol">=</a> <a id="30381" href="Cubical.Foundations.HLevels.html#30352" class="Bound">Actr</a> <a id="30386" class="Symbol">.</a><a id="30387" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30391" href="Cubical.Foundations.HLevels.html#30368" class="Bound">x</a> <a id="30393" href="Cubical.Foundations.HLevels.html#30375" class="Bound">i</a> <a id="30395" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30397" href="Cubical.Foundations.HLevels.html#30357" class="Bound">Bctr</a> <a id="30402" class="Symbol">.</a><a id="30403" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30407" href="Cubical.Foundations.HLevels.html#30372" class="Bound">y</a> <a id="30409" class="Symbol">(</a><a id="30410" href="Cubical.Foundations.HLevels.html#30352" class="Bound">Actr</a> <a id="30415" class="Symbol">.</a><a id="30416" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30420" href="Cubical.Foundations.HLevels.html#30368" class="Bound">x</a><a id="30421" class="Symbol">)</a> <a id="30423" href="Cubical.Foundations.HLevels.html#30375" class="Bound">i</a>
<a id="30425" href="Cubical.Foundations.HLevels.html#30202" class="Function">isOfHLevelΣ&#39;</a> <a id="30438" class="Number">1</a> <a id="30440" href="Cubical.Foundations.HLevels.html#30440" class="Bound">Alvl</a> <a id="30445" href="Cubical.Foundations.HLevels.html#30445" class="Bound">Blvl</a> <a id="30450" class="Symbol">(</a><a id="30451" href="Cubical.Foundations.HLevels.html#30451" class="Bound">w</a> <a id="30453" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30455" href="Cubical.Foundations.HLevels.html#30455" class="Bound">y</a><a id="30456" class="Symbol">)</a> <a id="30458" class="Symbol">(</a><a id="30459" href="Cubical.Foundations.HLevels.html#30459" class="Bound">x</a> <a id="30461" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30463" href="Cubical.Foundations.HLevels.html#30463" class="Bound">z</a><a id="30464" class="Symbol">)</a> <a id="30466" href="Cubical.Foundations.HLevels.html#30466" class="Bound">i</a> <a id="30468" class="Symbol">.</a><a id="30469" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30473" class="Symbol">=</a> <a id="30475" href="Cubical.Foundations.HLevels.html#30440" class="Bound">Alvl</a> <a id="30480" href="Cubical.Foundations.HLevels.html#30451" class="Bound">w</a> <a id="30482" href="Cubical.Foundations.HLevels.html#30459" class="Bound">x</a> <a id="30484" href="Cubical.Foundations.HLevels.html#30466" class="Bound">i</a>
<a id="30486" href="Cubical.Foundations.HLevels.html#30202" class="Function">isOfHLevelΣ&#39;</a> <a id="30499" class="Number">1</a> <a id="30501" href="Cubical.Foundations.HLevels.html#30501" class="Bound">Alvl</a> <a id="30506" href="Cubical.Foundations.HLevels.html#30506" class="Bound">Blvl</a> <a id="30511" class="Symbol">(</a><a id="30512" href="Cubical.Foundations.HLevels.html#30512" class="Bound">w</a> <a id="30514" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30516" href="Cubical.Foundations.HLevels.html#30516" class="Bound">y</a><a id="30517" class="Symbol">)</a> <a id="30519" class="Symbol">(</a><a id="30520" href="Cubical.Foundations.HLevels.html#30520" class="Bound">x</a> <a id="30522" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30524" href="Cubical.Foundations.HLevels.html#30524" class="Bound">z</a><a id="30525" class="Symbol">)</a> <a id="30527" href="Cubical.Foundations.HLevels.html#30527" class="Bound">i</a> <a id="30529" class="Symbol">.</a><a id="30530" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30534" class="Symbol">=</a> <a id="30536" href="Cubical.Foundations.HLevels.html#30506" class="Bound">Blvl</a> <a id="30541" href="Cubical.Foundations.HLevels.html#30516" class="Bound">y</a> <a id="30543" href="Cubical.Foundations.HLevels.html#30524" class="Bound">z</a> <a id="30545" class="Symbol">(</a><a id="30546" href="Cubical.Foundations.HLevels.html#30501" class="Bound">Alvl</a> <a id="30551" href="Cubical.Foundations.HLevels.html#30512" class="Bound">w</a> <a id="30553" href="Cubical.Foundations.HLevels.html#30520" class="Bound">x</a><a id="30554" class="Symbol">)</a> <a id="30556" href="Cubical.Foundations.HLevels.html#30527" class="Bound">i</a>
<a id="30558" href="Cubical.Foundations.HLevels.html#30202" class="Function">isOfHLevelΣ&#39;</a> <a id="30571" class="Symbol">{</a><a id="30572" class="Argument">A</a> <a id="30574" class="Symbol">=</a> <a id="30576" href="Cubical.Foundations.HLevels.html#30576" class="Bound">A</a><a id="30577" class="Symbol">}</a> <a id="30579" class="Symbol">{</a><a id="30580" class="Argument">B</a> <a id="30582" class="Symbol">=</a> <a id="30584" href="Cubical.Foundations.HLevels.html#30584" class="Bound">B</a><a id="30585" class="Symbol">}</a> <a id="30587" class="Symbol">(</a><a id="30588" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30592" class="Symbol">(</a><a id="30593" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30597" href="Cubical.Foundations.HLevels.html#30597" class="Bound">n</a><a id="30598" class="Symbol">))</a> <a id="30601" href="Cubical.Foundations.HLevels.html#30601" class="Bound">Alvl</a> <a id="30606" href="Cubical.Foundations.HLevels.html#30606" class="Bound">Blvl</a> <a id="30611" class="Symbol">(</a><a id="30612" href="Cubical.Foundations.HLevels.html#30612" class="Bound">w</a> <a id="30614" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30616" href="Cubical.Foundations.HLevels.html#30616" class="Bound">y</a><a id="30617" class="Symbol">)</a> <a id="30619" class="Symbol">(</a><a id="30620" href="Cubical.Foundations.HLevels.html#30620" class="Bound">x</a> <a id="30622" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30624" href="Cubical.Foundations.HLevels.html#30624" class="Bound">z</a><a id="30625" class="Symbol">)</a>
  <a id="30629" class="Symbol">=</a> <a id="30631" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="30649" class="Symbol">(</a><a id="30650" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30654" href="Cubical.Foundations.HLevels.html#30597" class="Bound">n</a><a id="30655" class="Symbol">)</a>
      <a id="30663" class="Symbol">(λ</a> <a id="30666" href="Cubical.Foundations.HLevels.html#30666" class="Bound">p</a> <a id="30668" class="Symbol">→</a> <a id="30670" class="Symbol">(λ</a> <a id="30673" href="Cubical.Foundations.HLevels.html#30673" class="Bound">i</a> <a id="30675" class="Symbol">→</a> <a id="30677" href="Cubical.Foundations.HLevels.html#30666" class="Bound">p</a> <a id="30679" href="Cubical.Foundations.HLevels.html#30673" class="Bound">i</a> <a id="30681" class="Symbol">.</a><a id="30682" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="30685" class="Symbol">)</a> <a id="30687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30689" class="Symbol">λ</a> <a id="30691" href="Cubical.Foundations.HLevels.html#30691" class="Bound">i</a> <a id="30693" class="Symbol">→</a> <a id="30695" href="Cubical.Foundations.HLevels.html#30666" class="Bound">p</a> <a id="30697" href="Cubical.Foundations.HLevels.html#30691" class="Bound">i</a> <a id="30699" class="Symbol">.</a><a id="30700" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="30703" class="Symbol">)</a>
      <a id="30711" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
      <a id="30724" class="Symbol">(λ</a> <a id="30727" href="Cubical.Foundations.HLevels.html#30727" class="Bound">x</a> <a id="30729" class="Symbol">→</a> <a id="30731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="30735" class="Symbol">)</a>
      <a id="30743" class="Symbol">(</a><a id="30744" href="Cubical.Foundations.HLevels.html#30202" class="Function">isOfHLevelΣ&#39;</a> <a id="30757" class="Symbol">(</a><a id="30758" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="30762" href="Cubical.Foundations.HLevels.html#30597" class="Bound">n</a><a id="30763" class="Symbol">)</a> <a id="30765" class="Symbol">(</a><a id="30766" href="Cubical.Foundations.HLevels.html#30601" class="Bound">Alvl</a> <a id="30771" href="Cubical.Foundations.HLevels.html#30612" class="Bound">w</a> <a id="30773" href="Cubical.Foundations.HLevels.html#30620" class="Bound">x</a><a id="30774" class="Symbol">)</a> <a id="30776" class="Symbol">(</a><a id="30777" href="Cubical.Foundations.HLevels.html#30606" class="Bound">Blvl</a> <a id="30782" href="Cubical.Foundations.HLevels.html#30616" class="Bound">y</a> <a id="30784" href="Cubical.Foundations.HLevels.html#30624" class="Bound">z</a><a id="30785" class="Symbol">))</a>

<a id="ΣSquareSet"></a><a id="30789" href="Cubical.Foundations.HLevels.html#30789" class="Function">ΣSquareSet</a> <a id="30800" class="Symbol">:</a> <a id="30802" class="Symbol">((</a><a id="30804" href="Cubical.Foundations.HLevels.html#30804" class="Bound">x</a> <a id="30806" class="Symbol">:</a> <a id="30808" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="30809" class="Symbol">)</a> <a id="30811" class="Symbol">→</a> <a id="30813" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="30819" class="Symbol">(</a><a id="30820" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="30822" href="Cubical.Foundations.HLevels.html#30804" class="Bound">x</a><a id="30823" class="Symbol">))</a> <a id="30826" class="Symbol">→</a> <a id="30828" class="Symbol">{</a><a id="30829" href="Cubical.Foundations.HLevels.html#30829" class="Bound">u</a> <a id="30831" href="Cubical.Foundations.HLevels.html#30831" class="Bound">v</a> <a id="30833" href="Cubical.Foundations.HLevels.html#30833" class="Bound">w</a> <a id="30835" href="Cubical.Foundations.HLevels.html#30835" class="Bound">x</a> <a id="30837" class="Symbol">:</a> <a id="30839" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="30841" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="30843" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a><a id="30844" class="Symbol">}</a>
          <a id="30856" class="Symbol">→</a> <a id="30858" class="Symbol">{</a><a id="30859" href="Cubical.Foundations.HLevels.html#30859" class="Bound">p</a> <a id="30861" class="Symbol">:</a> <a id="30863" href="Cubical.Foundations.HLevels.html#30829" class="Bound">u</a> <a id="30865" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="30867" href="Cubical.Foundations.HLevels.html#30831" class="Bound">v</a><a id="30868" class="Symbol">}</a> <a id="30870" class="Symbol">{</a><a id="30871" href="Cubical.Foundations.HLevels.html#30871" class="Bound">q</a> <a id="30873" class="Symbol">:</a> <a id="30875" href="Cubical.Foundations.HLevels.html#30831" class="Bound">v</a> <a id="30877" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="30879" href="Cubical.Foundations.HLevels.html#30833" class="Bound">w</a><a id="30880" class="Symbol">}</a> <a id="30882" class="Symbol">{</a><a id="30883" href="Cubical.Foundations.HLevels.html#30883" class="Bound">r</a> <a id="30885" class="Symbol">:</a> <a id="30887" href="Cubical.Foundations.HLevels.html#30835" class="Bound">x</a> <a id="30889" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="30891" href="Cubical.Foundations.HLevels.html#30833" class="Bound">w</a><a id="30892" class="Symbol">}</a> <a id="30894" class="Symbol">{</a><a id="30895" href="Cubical.Foundations.HLevels.html#30895" class="Bound">s</a> <a id="30897" class="Symbol">:</a> <a id="30899" href="Cubical.Foundations.HLevels.html#30829" class="Bound">u</a> <a id="30901" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="30903" href="Cubical.Foundations.HLevels.html#30835" class="Bound">x</a><a id="30904" class="Symbol">}</a>
          <a id="30916" class="Symbol">→</a> <a id="30918" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="30925" class="Symbol">(</a><a id="30926" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30931" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30935" href="Cubical.Foundations.HLevels.html#30859" class="Bound">p</a><a id="30936" class="Symbol">)</a> <a id="30938" class="Symbol">(</a><a id="30939" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30944" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30948" href="Cubical.Foundations.HLevels.html#30883" class="Bound">r</a><a id="30949" class="Symbol">)</a>
                    <a id="30971" class="Symbol">(</a><a id="30972" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30977" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30981" href="Cubical.Foundations.HLevels.html#30895" class="Bound">s</a><a id="30982" class="Symbol">)</a> <a id="30984" class="Symbol">(</a><a id="30985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30990" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30994" href="Cubical.Foundations.HLevels.html#30871" class="Bound">q</a><a id="30995" class="Symbol">)</a>
          <a id="31007" class="Symbol">→</a> <a id="31009" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="31016" href="Cubical.Foundations.HLevels.html#30859" class="Bound">p</a> <a id="31018" href="Cubical.Foundations.HLevels.html#30883" class="Bound">r</a> <a id="31020" href="Cubical.Foundations.HLevels.html#30895" class="Bound">s</a> <a id="31022" href="Cubical.Foundations.HLevels.html#30871" class="Bound">q</a>
<a id="31024" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="31028" class="Symbol">(</a><a id="31029" href="Cubical.Foundations.HLevels.html#30789" class="Function">ΣSquareSet</a> <a id="31040" href="Cubical.Foundations.HLevels.html#31040" class="Bound">pB</a> <a id="31043" href="Cubical.Foundations.HLevels.html#31043" class="Bound">sq</a> <a id="31046" href="Cubical.Foundations.HLevels.html#31046" class="Bound">i</a> <a id="31048" href="Cubical.Foundations.HLevels.html#31048" class="Bound">j</a><a id="31049" class="Symbol">)</a> <a id="31051" class="Symbol">=</a> <a id="31053" href="Cubical.Foundations.HLevels.html#31043" class="Bound">sq</a> <a id="31056" href="Cubical.Foundations.HLevels.html#31046" class="Bound">i</a> <a id="31058" href="Cubical.Foundations.HLevels.html#31048" class="Bound">j</a>
<a id="31060" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31064" class="Symbol">(</a><a id="31065" href="Cubical.Foundations.HLevels.html#30789" class="Function">ΣSquareSet</a> <a id="31076" class="Symbol">{</a><a id="31077" class="Argument">B</a> <a id="31079" class="Symbol">=</a> <a id="31081" href="Cubical.Foundations.HLevels.html#31081" class="Bound">B</a><a id="31082" class="Symbol">}</a> <a id="31084" href="Cubical.Foundations.HLevels.html#31084" class="Bound">pB</a> <a id="31087" class="Symbol">{</a><a id="31088" class="Argument">p</a> <a id="31090" class="Symbol">=</a> <a id="31092" href="Cubical.Foundations.HLevels.html#31092" class="Bound">p</a><a id="31093" class="Symbol">}</a> <a id="31095" class="Symbol">{</a><a id="31096" class="Argument">q</a> <a id="31098" class="Symbol">=</a> <a id="31100" href="Cubical.Foundations.HLevels.html#31100" class="Bound">q</a><a id="31101" class="Symbol">}</a> <a id="31103" class="Symbol">{</a><a id="31104" class="Argument">r</a> <a id="31106" class="Symbol">=</a> <a id="31108" href="Cubical.Foundations.HLevels.html#31108" class="Bound">r</a><a id="31109" class="Symbol">}</a> <a id="31111" class="Symbol">{</a><a id="31112" class="Argument">s</a> <a id="31114" class="Symbol">=</a> <a id="31116" href="Cubical.Foundations.HLevels.html#31116" class="Bound">s</a><a id="31117" class="Symbol">}</a> <a id="31119" href="Cubical.Foundations.HLevels.html#31119" class="Bound">sq</a> <a id="31122" href="Cubical.Foundations.HLevels.html#31122" class="Bound">i</a> <a id="31124" href="Cubical.Foundations.HLevels.html#31124" class="Bound">j</a><a id="31125" class="Symbol">)</a> <a id="31127" class="Symbol">=</a> <a id="31129" href="Cubical.Foundations.HLevels.html#31147" class="Function">lem</a> <a id="31133" href="Cubical.Foundations.HLevels.html#31122" class="Bound">i</a> <a id="31135" href="Cubical.Foundations.HLevels.html#31124" class="Bound">j</a>
  <a id="31139" class="Keyword">where</a>
  <a id="31147" href="Cubical.Foundations.HLevels.html#31147" class="Function">lem</a> <a id="31151" class="Symbol">:</a> <a id="31153" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="31161" class="Symbol">(λ</a> <a id="31164" href="Cubical.Foundations.HLevels.html#31164" class="Bound">i</a> <a id="31166" href="Cubical.Foundations.HLevels.html#31166" class="Bound">j</a> <a id="31168" class="Symbol">→</a> <a id="31170" href="Cubical.Foundations.HLevels.html#31081" class="Bound">B</a> <a id="31172" class="Symbol">(</a><a id="31173" href="Cubical.Foundations.HLevels.html#31119" class="Bound">sq</a> <a id="31176" href="Cubical.Foundations.HLevels.html#31164" class="Bound">i</a> <a id="31178" href="Cubical.Foundations.HLevels.html#31166" class="Bound">j</a><a id="31179" class="Symbol">))</a>
          <a id="31192" class="Symbol">(</a><a id="31193" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31198" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31202" href="Cubical.Foundations.HLevels.html#31092" class="Bound">p</a><a id="31203" class="Symbol">)</a> <a id="31205" class="Symbol">(</a><a id="31206" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31211" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31215" href="Cubical.Foundations.HLevels.html#31108" class="Bound">r</a><a id="31216" class="Symbol">)</a> <a id="31218" class="Symbol">(</a><a id="31219" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31224" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31228" href="Cubical.Foundations.HLevels.html#31116" class="Bound">s</a><a id="31229" class="Symbol">)</a> <a id="31231" class="Symbol">(</a><a id="31232" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31237" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31241" href="Cubical.Foundations.HLevels.html#31100" class="Bound">q</a><a id="31242" class="Symbol">)</a>
  <a id="31246" href="Cubical.Foundations.HLevels.html#31147" class="Function">lem</a> <a id="31250" class="Symbol">=</a> <a id="31252" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="31260" class="Symbol">(</a><a id="31261" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="31278" class="Number">1</a> <a id="31280" class="Symbol">(</a><a id="31281" href="Cubical.Foundations.HLevels.html#31084" class="Bound">pB</a> <a id="31284" class="Symbol">_)</a> <a id="31287" class="Symbol">_</a> <a id="31289" class="Symbol">_</a> <a id="31291" class="Symbol">_</a> <a id="31293" class="Symbol">_)</a>

<a id="31297" class="Keyword">module</a> <a id="31304" href="Cubical.Foundations.HLevels.html#31304" class="Module">_</a> <a id="31306" class="Symbol">(</a><a id="31307" href="Cubical.Foundations.HLevels.html#31307" class="Bound">isSet-A</a> <a id="31315" class="Symbol">:</a> <a id="31317" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="31323" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="31324" class="Symbol">)</a> <a id="31326" class="Symbol">(</a><a id="31327" href="Cubical.Foundations.HLevels.html#31327" class="Bound">isSet-A&#39;</a> <a id="31336" class="Symbol">:</a> <a id="31338" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="31344" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="31346" class="Symbol">)</a> <a id="31348" class="Keyword">where</a>


  <a id="31358" href="Cubical.Foundations.HLevels.html#31358" class="Function">isSet-SetsIso</a> <a id="31372" class="Symbol">:</a> <a id="31374" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="31380" class="Symbol">(</a><a id="31381" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31385" href="Cubical.Foundations.HLevels.html#31323" class="Bound">A</a> <a id="31387" href="Cubical.Foundations.HLevels.html#31344" class="Bound">A&#39;</a><a id="31389" class="Symbol">)</a>
  <a id="31393" href="Cubical.Foundations.HLevels.html#31358" class="Function">isSet-SetsIso</a> <a id="31407" href="Cubical.Foundations.HLevels.html#31407" class="Bound">x</a> <a id="31409" href="Cubical.Foundations.HLevels.html#31409" class="Bound">y</a> <a id="31411" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a> <a id="31414" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a> <a id="31417" class="Symbol">=</a> <a id="31419" href="Cubical.Foundations.HLevels.html#32101" class="Function">h</a>
    <a id="31425" class="Keyword">where</a>

     <a id="31437" class="Keyword">module</a> <a id="31444" href="Cubical.Foundations.HLevels.html#31444" class="Module">X</a> <a id="31446" class="Symbol">=</a> <a id="31448" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="31452" href="Cubical.Foundations.HLevels.html#31407" class="Bound">x</a>
     <a id="31459" class="Keyword">module</a> <a id="31466" href="Cubical.Foundations.HLevels.html#31466" class="Module">Y</a> <a id="31468" class="Symbol">=</a> <a id="31470" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="31474" href="Cubical.Foundations.HLevels.html#31409" class="Bound">y</a>

     <a id="31482" href="Cubical.Foundations.HLevels.html#31482" class="Function">f-p</a> <a id="31486" class="Symbol">:</a> <a id="31488" class="Symbol">∀</a> <a id="31490" href="Cubical.Foundations.HLevels.html#31490" class="Bound">i₁</a> <a id="31493" class="Symbol">→</a> <a id="31495" class="Symbol">(</a><a id="31496" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31504" class="Symbol">(</a><a id="31505" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a> <a id="31508" href="Cubical.Foundations.HLevels.html#31490" class="Bound">i₁</a><a id="31510" class="Symbol">)</a> <a id="31512" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31514" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31522" class="Symbol">(</a><a id="31523" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a> <a id="31526" href="Cubical.Foundations.HLevels.html#31490" class="Bound">i₁</a><a id="31528" class="Symbol">))</a> <a id="31531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
                  <a id="31551" class="Symbol">(</a><a id="31552" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31560" class="Symbol">(</a><a id="31561" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a> <a id="31564" href="Cubical.Foundations.HLevels.html#31490" class="Bound">i₁</a><a id="31566" class="Symbol">)</a> <a id="31568" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31570" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31578" class="Symbol">(</a><a id="31579" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a> <a id="31582" href="Cubical.Foundations.HLevels.html#31490" class="Bound">i₁</a><a id="31584" class="Symbol">))</a>
     <a id="31592" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="31596" class="Symbol">(</a><a id="31597" href="Cubical.Foundations.HLevels.html#31482" class="Function">f-p</a> <a id="31601" href="Cubical.Foundations.HLevels.html#31601" class="Bound">i₁</a> <a id="31604" href="Cubical.Foundations.HLevels.html#31604" class="Bound">i</a><a id="31605" class="Symbol">)</a> <a id="31607" href="Cubical.Foundations.HLevels.html#31607" class="Bound">a</a>  <a id="31610" class="Symbol">=</a> <a id="31612" href="Cubical.Foundations.HLevels.html#31327" class="Bound">isSet-A&#39;</a> <a id="31621" class="Symbol">(</a><a id="31622" href="Cubical.Foundations.Isomorphism.html#856" class="Function">X.fun</a> <a id="31628" href="Cubical.Foundations.HLevels.html#31607" class="Bound">a</a> <a id="31630" class="Symbol">)</a> <a id="31632" class="Symbol">(</a><a id="31633" href="Cubical.Foundations.Isomorphism.html#856" class="Function">Y.fun</a> <a id="31639" href="Cubical.Foundations.HLevels.html#31607" class="Bound">a</a> <a id="31641" class="Symbol">)</a> <a id="31643" class="Symbol">(</a><a id="31644" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31649" class="Symbol">_</a> <a id="31651" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a><a id="31653" class="Symbol">)</a> <a id="31655" class="Symbol">(</a><a id="31656" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31661" class="Symbol">_</a> <a id="31663" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a><a id="31665" class="Symbol">)</a> <a id="31667" href="Cubical.Foundations.HLevels.html#31604" class="Bound">i</a> <a id="31669" href="Cubical.Foundations.HLevels.html#31601" class="Bound">i₁</a>
     <a id="31677" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31681" class="Symbol">(</a><a id="31682" href="Cubical.Foundations.HLevels.html#31482" class="Function">f-p</a> <a id="31686" href="Cubical.Foundations.HLevels.html#31686" class="Bound">i₁</a> <a id="31689" href="Cubical.Foundations.HLevels.html#31689" class="Bound">i</a><a id="31690" class="Symbol">)</a> <a id="31692" href="Cubical.Foundations.HLevels.html#31692" class="Bound">a&#39;</a> <a id="31695" class="Symbol">=</a> <a id="31697" href="Cubical.Foundations.HLevels.html#31307" class="Bound">isSet-A</a>  <a id="31706" class="Symbol">(</a><a id="31707" href="Cubical.Foundations.Isomorphism.html#872" class="Function">X.inv</a> <a id="31713" href="Cubical.Foundations.HLevels.html#31692" class="Bound">a&#39;</a><a id="31715" class="Symbol">)</a> <a id="31717" class="Symbol">(</a><a id="31718" href="Cubical.Foundations.Isomorphism.html#872" class="Function">Y.inv</a> <a id="31724" href="Cubical.Foundations.HLevels.html#31692" class="Bound">a&#39;</a><a id="31726" class="Symbol">)</a> <a id="31728" class="Symbol">(</a><a id="31729" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31734" class="Symbol">_</a> <a id="31736" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a><a id="31738" class="Symbol">)</a> <a id="31740" class="Symbol">(</a><a id="31741" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31746" class="Symbol">_</a> <a id="31748" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a><a id="31750" class="Symbol">)</a> <a id="31752" href="Cubical.Foundations.HLevels.html#31689" class="Bound">i</a> <a id="31754" href="Cubical.Foundations.HLevels.html#31686" class="Bound">i₁</a>

     <a id="31763" href="Cubical.Foundations.HLevels.html#31763" class="Function">s-p</a> <a id="31767" class="Symbol">:</a> <a id="31769" class="Symbol">∀</a> <a id="31771" href="Cubical.Foundations.HLevels.html#31771" class="Bound">b</a> <a id="31773" class="Symbol">→</a> <a id="31775" class="Symbol">_</a>
     <a id="31782" href="Cubical.Foundations.HLevels.html#31763" class="Function">s-p</a> <a id="31786" href="Cubical.Foundations.HLevels.html#31786" class="Bound">b</a> <a id="31788" class="Symbol">=</a>
       <a id="31797" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="31811" class="Symbol">(λ</a> <a id="31814" href="Cubical.Foundations.HLevels.html#31814" class="Bound">i</a> <a id="31816" href="Cubical.Foundations.HLevels.html#31816" class="Bound">j</a> <a id="31818" class="Symbol">→</a> <a id="31820" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="31833" class="Symbol">(</a><a id="31834" href="Cubical.Foundations.HLevels.html#31327" class="Bound">isSet-A&#39;</a> <a id="31843" class="Symbol">_</a> <a id="31845" class="Symbol">_))</a>
         <a id="31858" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31863" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31868" class="Symbol">(λ</a> <a id="31871" href="Cubical.Foundations.HLevels.html#31871" class="Bound">i₁</a> <a id="31874" class="Symbol">→</a> <a id="31876" class="Symbol">(</a><a id="31877" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="31885" class="Symbol">(</a><a id="31886" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a> <a id="31889" href="Cubical.Foundations.HLevels.html#31871" class="Bound">i₁</a><a id="31891" class="Symbol">)</a> <a id="31893" href="Cubical.Foundations.HLevels.html#31786" class="Bound">b</a><a id="31894" class="Symbol">))</a> <a id="31897" class="Symbol">(λ</a> <a id="31900" href="Cubical.Foundations.HLevels.html#31900" class="Bound">i₁</a> <a id="31903" class="Symbol">→</a> <a id="31905" class="Symbol">(</a><a id="31906" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="31914" class="Symbol">(</a><a id="31915" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a> <a id="31918" href="Cubical.Foundations.HLevels.html#31900" class="Bound">i₁</a><a id="31920" class="Symbol">)</a> <a id="31922" href="Cubical.Foundations.HLevels.html#31786" class="Bound">b</a><a id="31923" class="Symbol">))</a>

     <a id="31932" href="Cubical.Foundations.HLevels.html#31932" class="Function">r-p</a> <a id="31936" class="Symbol">:</a> <a id="31938" class="Symbol">∀</a> <a id="31940" href="Cubical.Foundations.HLevels.html#31940" class="Bound">a</a> <a id="31942" class="Symbol">→</a> <a id="31944" class="Symbol">_</a>
     <a id="31951" href="Cubical.Foundations.HLevels.html#31932" class="Function">r-p</a> <a id="31955" href="Cubical.Foundations.HLevels.html#31955" class="Bound">a</a> <a id="31957" class="Symbol">=</a>
       <a id="31966" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="31980" class="Symbol">(λ</a> <a id="31983" href="Cubical.Foundations.HLevels.html#31983" class="Bound">i</a> <a id="31985" href="Cubical.Foundations.HLevels.html#31985" class="Bound">j</a> <a id="31987" class="Symbol">→</a> <a id="31989" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="32002" class="Symbol">(</a><a id="32003" href="Cubical.Foundations.HLevels.html#31307" class="Bound">isSet-A</a> <a id="32011" class="Symbol">_</a> <a id="32013" class="Symbol">_))</a>
         <a id="32026" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="32031" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="32036" class="Symbol">(λ</a> <a id="32039" href="Cubical.Foundations.HLevels.html#32039" class="Bound">i₁</a> <a id="32042" class="Symbol">→</a> <a id="32044" class="Symbol">(</a><a id="32045" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32053" class="Symbol">(</a><a id="32054" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a> <a id="32057" href="Cubical.Foundations.HLevels.html#32039" class="Bound">i₁</a><a id="32059" class="Symbol">)</a> <a id="32061" href="Cubical.Foundations.HLevels.html#31955" class="Bound">a</a><a id="32062" class="Symbol">))</a> <a id="32065" class="Symbol">(λ</a> <a id="32068" href="Cubical.Foundations.HLevels.html#32068" class="Bound">i₁</a> <a id="32071" class="Symbol">→</a> <a id="32073" class="Symbol">(</a><a id="32074" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32082" class="Symbol">(</a><a id="32083" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a> <a id="32086" href="Cubical.Foundations.HLevels.html#32068" class="Bound">i₁</a><a id="32088" class="Symbol">)</a> <a id="32090" href="Cubical.Foundations.HLevels.html#31955" class="Bound">a</a><a id="32091" class="Symbol">))</a>


     <a id="32101" href="Cubical.Foundations.HLevels.html#32101" class="Function">h</a> <a id="32103" class="Symbol">:</a> <a id="32105" href="Cubical.Foundations.HLevels.html#31411" class="Bound">p₀</a> <a id="32108" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="32110" href="Cubical.Foundations.HLevels.html#31414" class="Bound">p₁</a>
     <a id="32118" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32126" class="Symbol">(</a><a id="32127" href="Cubical.Foundations.HLevels.html#32101" class="Function">h</a> <a id="32129" href="Cubical.Foundations.HLevels.html#32129" class="Bound">i</a> <a id="32131" href="Cubical.Foundations.HLevels.html#32131" class="Bound">i₁</a><a id="32133" class="Symbol">)</a> <a id="32135" class="Symbol">=</a> <a id="32137" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="32141" class="Symbol">(</a><a id="32142" href="Cubical.Foundations.HLevels.html#31482" class="Function">f-p</a> <a id="32146" href="Cubical.Foundations.HLevels.html#32131" class="Bound">i₁</a> <a id="32149" href="Cubical.Foundations.HLevels.html#32129" class="Bound">i</a><a id="32150" class="Symbol">)</a>
     <a id="32157" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="32165" class="Symbol">(</a><a id="32166" href="Cubical.Foundations.HLevels.html#32101" class="Function">h</a> <a id="32168" href="Cubical.Foundations.HLevels.html#32168" class="Bound">i</a> <a id="32170" href="Cubical.Foundations.HLevels.html#32170" class="Bound">i₁</a><a id="32172" class="Symbol">)</a> <a id="32174" class="Symbol">=</a> <a id="32176" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32180" class="Symbol">(</a><a id="32181" href="Cubical.Foundations.HLevels.html#31482" class="Function">f-p</a> <a id="32185" href="Cubical.Foundations.HLevels.html#32170" class="Bound">i₁</a> <a id="32188" href="Cubical.Foundations.HLevels.html#32168" class="Bound">i</a><a id="32189" class="Symbol">)</a>
     <a id="32196" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32204" class="Symbol">(</a><a id="32205" href="Cubical.Foundations.HLevels.html#32101" class="Function">h</a> <a id="32207" href="Cubical.Foundations.HLevels.html#32207" class="Bound">i</a> <a id="32209" href="Cubical.Foundations.HLevels.html#32209" class="Bound">i₁</a><a id="32211" class="Symbol">)</a> <a id="32213" href="Cubical.Foundations.HLevels.html#32213" class="Bound">b</a> <a id="32215" class="Symbol">=</a> <a id="32217" href="Cubical.Foundations.HLevels.html#31763" class="Function">s-p</a> <a id="32221" href="Cubical.Foundations.HLevels.html#32213" class="Bound">b</a> <a id="32223" href="Cubical.Foundations.HLevels.html#32209" class="Bound">i₁</a> <a id="32226" href="Cubical.Foundations.HLevels.html#32207" class="Bound">i</a>
     <a id="32233" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="32242" class="Symbol">(</a><a id="32243" href="Cubical.Foundations.HLevels.html#32101" class="Function">h</a> <a id="32245" href="Cubical.Foundations.HLevels.html#32245" class="Bound">i</a> <a id="32247" href="Cubical.Foundations.HLevels.html#32247" class="Bound">i₁</a><a id="32249" class="Symbol">)</a> <a id="32251" href="Cubical.Foundations.HLevels.html#32251" class="Bound">a</a> <a id="32253" class="Symbol">=</a> <a id="32255" href="Cubical.Foundations.HLevels.html#31932" class="Function">r-p</a> <a id="32259" href="Cubical.Foundations.HLevels.html#32251" class="Bound">a</a> <a id="32261" href="Cubical.Foundations.HLevels.html#32247" class="Bound">i₁</a> <a id="32264" href="Cubical.Foundations.HLevels.html#32245" class="Bound">i</a>


  <a id="32270" href="Cubical.Foundations.HLevels.html#32270" class="Function">SetsIso≡-ext</a> <a id="32283" class="Symbol">:</a> <a id="32285" class="Symbol">∀</a> <a id="32287" class="Symbol">{</a><a id="32288" href="Cubical.Foundations.HLevels.html#32288" class="Bound">a</a> <a id="32290" href="Cubical.Foundations.HLevels.html#32290" class="Bound">b</a> <a id="32292" class="Symbol">:</a> <a id="32294" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32298" href="Cubical.Foundations.HLevels.html#31323" class="Bound">A</a> <a id="32300" href="Cubical.Foundations.HLevels.html#31344" class="Bound">A&#39;</a><a id="32302" class="Symbol">}</a>
            <a id="32316" class="Symbol">→</a> <a id="32318" class="Symbol">(∀</a> <a id="32321" href="Cubical.Foundations.HLevels.html#32321" class="Bound">x</a> <a id="32323" class="Symbol">→</a> <a id="32325" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32333" href="Cubical.Foundations.HLevels.html#32288" class="Bound">a</a> <a id="32335" href="Cubical.Foundations.HLevels.html#32321" class="Bound">x</a> <a id="32337" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="32339" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32347" href="Cubical.Foundations.HLevels.html#32290" class="Bound">b</a> <a id="32349" href="Cubical.Foundations.HLevels.html#32321" class="Bound">x</a><a id="32350" class="Symbol">)</a>
            <a id="32364" class="Symbol">→</a> <a id="32366" class="Symbol">(∀</a> <a id="32369" href="Cubical.Foundations.HLevels.html#32369" class="Bound">x</a> <a id="32371" class="Symbol">→</a> <a id="32373" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="32381" href="Cubical.Foundations.HLevels.html#32288" class="Bound">a</a> <a id="32383" href="Cubical.Foundations.HLevels.html#32369" class="Bound">x</a> <a id="32385" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="32387" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="32395" href="Cubical.Foundations.HLevels.html#32290" class="Bound">b</a> <a id="32397" href="Cubical.Foundations.HLevels.html#32369" class="Bound">x</a><a id="32398" class="Symbol">)</a>
            <a id="32412" class="Symbol">→</a> <a id="32414" href="Cubical.Foundations.HLevels.html#32288" class="Bound">a</a> <a id="32416" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="32418" href="Cubical.Foundations.HLevels.html#32290" class="Bound">b</a>
  <a id="32422" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32430" class="Symbol">(</a><a id="32431" href="Cubical.Foundations.HLevels.html#32270" class="Function">SetsIso≡-ext</a> <a id="32444" class="Symbol">{</a><a id="32445" href="Cubical.Foundations.HLevels.html#32445" class="Bound">a</a><a id="32446" class="Symbol">}</a> <a id="32448" class="Symbol">{</a><a id="32449" href="Cubical.Foundations.HLevels.html#32449" class="Bound">b</a><a id="32450" class="Symbol">}</a> <a id="32452" href="Cubical.Foundations.HLevels.html#32452" class="Bound">fun≡</a> <a id="32457" href="Cubical.Foundations.HLevels.html#32457" class="Bound">inv≡</a> <a id="32462" href="Cubical.Foundations.HLevels.html#32462" class="Bound">i</a><a id="32463" class="Symbol">)</a> <a id="32465" href="Cubical.Foundations.HLevels.html#32465" class="Bound">x</a> <a id="32467" class="Symbol">=</a> <a id="32469" href="Cubical.Foundations.HLevels.html#32452" class="Bound">fun≡</a> <a id="32474" href="Cubical.Foundations.HLevels.html#32465" class="Bound">x</a> <a id="32476" href="Cubical.Foundations.HLevels.html#32462" class="Bound">i</a>
  <a id="32480" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="32488" class="Symbol">(</a><a id="32489" href="Cubical.Foundations.HLevels.html#32270" class="Function">SetsIso≡-ext</a> <a id="32502" class="Symbol">{</a><a id="32503" href="Cubical.Foundations.HLevels.html#32503" class="Bound">a</a><a id="32504" class="Symbol">}</a> <a id="32506" class="Symbol">{</a><a id="32507" href="Cubical.Foundations.HLevels.html#32507" class="Bound">b</a><a id="32508" class="Symbol">}</a> <a id="32510" href="Cubical.Foundations.HLevels.html#32510" class="Bound">fun≡</a> <a id="32515" href="Cubical.Foundations.HLevels.html#32515" class="Bound">inv≡</a> <a id="32520" href="Cubical.Foundations.HLevels.html#32520" class="Bound">i</a><a id="32521" class="Symbol">)</a> <a id="32523" href="Cubical.Foundations.HLevels.html#32523" class="Bound">x</a> <a id="32525" class="Symbol">=</a> <a id="32527" href="Cubical.Foundations.HLevels.html#32515" class="Bound">inv≡</a> <a id="32532" href="Cubical.Foundations.HLevels.html#32523" class="Bound">x</a> <a id="32534" href="Cubical.Foundations.HLevels.html#32520" class="Bound">i</a>
  <a id="32538" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32546" class="Symbol">(</a><a id="32547" href="Cubical.Foundations.HLevels.html#32270" class="Function">SetsIso≡-ext</a> <a id="32560" class="Symbol">{</a><a id="32561" href="Cubical.Foundations.HLevels.html#32561" class="Bound">a</a><a id="32562" class="Symbol">}</a> <a id="32564" class="Symbol">{</a><a id="32565" href="Cubical.Foundations.HLevels.html#32565" class="Bound">b</a><a id="32566" class="Symbol">}</a> <a id="32568" href="Cubical.Foundations.HLevels.html#32568" class="Bound">fun≡</a> <a id="32573" href="Cubical.Foundations.HLevels.html#32573" class="Bound">inv≡</a> <a id="32578" href="Cubical.Foundations.HLevels.html#32578" class="Bound">i</a><a id="32579" class="Symbol">)</a> <a id="32581" href="Cubical.Foundations.HLevels.html#32581" class="Bound">b₁</a> <a id="32584" class="Symbol">=</a>
     <a id="32591" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="32605" class="Symbol">(λ</a> <a id="32608" href="Cubical.Foundations.HLevels.html#32608" class="Bound">_</a> <a id="32610" href="Cubical.Foundations.HLevels.html#32610" class="Bound">_</a> <a id="32612" class="Symbol">→</a> <a id="32614" href="Cubical.Foundations.HLevels.html#31327" class="Bound">isSet-A&#39;</a><a id="32622" class="Symbol">)</a>
       <a id="32631" class="Symbol">(</a><a id="32632" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32640" href="Cubical.Foundations.HLevels.html#32561" class="Bound">a</a> <a id="32642" href="Cubical.Foundations.HLevels.html#32581" class="Bound">b₁</a><a id="32644" class="Symbol">)</a>
       <a id="32653" class="Symbol">(</a><a id="32654" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32662" href="Cubical.Foundations.HLevels.html#32565" class="Bound">b</a> <a id="32664" href="Cubical.Foundations.HLevels.html#32581" class="Bound">b₁</a><a id="32666" class="Symbol">)</a>
       <a id="32675" class="Symbol">(λ</a> <a id="32678" href="Cubical.Foundations.HLevels.html#32678" class="Bound">i</a> <a id="32680" class="Symbol">→</a> <a id="32682" href="Cubical.Foundations.HLevels.html#32568" class="Bound">fun≡</a> <a id="32687" class="Symbol">(</a><a id="32688" href="Cubical.Foundations.HLevels.html#32573" class="Bound">inv≡</a> <a id="32693" href="Cubical.Foundations.HLevels.html#32581" class="Bound">b₁</a> <a id="32696" href="Cubical.Foundations.HLevels.html#32678" class="Bound">i</a><a id="32697" class="Symbol">)</a> <a id="32699" href="Cubical.Foundations.HLevels.html#32678" class="Bound">i</a><a id="32700" class="Symbol">)</a>
       <a id="32709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="32714" href="Cubical.Foundations.HLevels.html#32578" class="Bound">i</a>
  <a id="32718" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32726" class="Symbol">(</a><a id="32727" href="Cubical.Foundations.HLevels.html#32270" class="Function">SetsIso≡-ext</a> <a id="32740" class="Symbol">{</a><a id="32741" href="Cubical.Foundations.HLevels.html#32741" class="Bound">a</a><a id="32742" class="Symbol">}</a> <a id="32744" class="Symbol">{</a><a id="32745" href="Cubical.Foundations.HLevels.html#32745" class="Bound">b</a><a id="32746" class="Symbol">}</a> <a id="32748" href="Cubical.Foundations.HLevels.html#32748" class="Bound">fun≡</a> <a id="32753" href="Cubical.Foundations.HLevels.html#32753" class="Bound">inv≡</a> <a id="32758" href="Cubical.Foundations.HLevels.html#32758" class="Bound">i</a><a id="32759" class="Symbol">)</a> <a id="32761" href="Cubical.Foundations.HLevels.html#32761" class="Bound">a₁</a> <a id="32764" class="Symbol">=</a>
     <a id="32771" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="32785" class="Symbol">(λ</a> <a id="32788" href="Cubical.Foundations.HLevels.html#32788" class="Bound">_</a> <a id="32790" href="Cubical.Foundations.HLevels.html#32790" class="Bound">_</a> <a id="32792" class="Symbol">→</a> <a id="32794" href="Cubical.Foundations.HLevels.html#31307" class="Bound">isSet-A</a><a id="32801" class="Symbol">)</a>
       <a id="32810" class="Symbol">(</a><a id="32811" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32819" href="Cubical.Foundations.HLevels.html#32741" class="Bound">a</a> <a id="32821" href="Cubical.Foundations.HLevels.html#32761" class="Bound">a₁</a><a id="32823" class="Symbol">)</a>
       <a id="32832" class="Symbol">(</a><a id="32833" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="32841" href="Cubical.Foundations.HLevels.html#32745" class="Bound">b</a> <a id="32843" href="Cubical.Foundations.HLevels.html#32761" class="Bound">a₁</a><a id="32845" class="Symbol">)</a>
       <a id="32854" class="Symbol">(λ</a> <a id="32857" href="Cubical.Foundations.HLevels.html#32857" class="Bound">i</a> <a id="32859" class="Symbol">→</a> <a id="32861" href="Cubical.Foundations.HLevels.html#32753" class="Bound">inv≡</a> <a id="32866" class="Symbol">(</a><a id="32867" href="Cubical.Foundations.HLevels.html#32748" class="Bound">fun≡</a> <a id="32872" href="Cubical.Foundations.HLevels.html#32761" class="Bound">a₁</a> <a id="32875" href="Cubical.Foundations.HLevels.html#32857" class="Bound">i</a><a id="32876" class="Symbol">)</a> <a id="32878" href="Cubical.Foundations.HLevels.html#32857" class="Bound">i</a> <a id="32880" class="Symbol">)</a>
       <a id="32889" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="32894" href="Cubical.Foundations.HLevels.html#32758" class="Bound">i</a>

  <a id="32899" href="Cubical.Foundations.HLevels.html#32899" class="Function">SetsIso≡</a> <a id="32908" class="Symbol">:</a> <a id="32910" class="Symbol">∀</a> <a id="32912" class="Symbol">{</a><a id="32913" href="Cubical.Foundations.HLevels.html#32913" class="Bound">a</a> <a id="32915" href="Cubical.Foundations.HLevels.html#32915" class="Bound">b</a> <a id="32917" class="Symbol">:</a> <a id="32919" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="32923" href="Cubical.Foundations.HLevels.html#31323" class="Bound">A</a> <a id="32925" href="Cubical.Foundations.HLevels.html#31344" class="Bound">A&#39;</a><a id="32927" class="Symbol">}</a>
            <a id="32941" class="Symbol">→</a> <a id="32943" class="Symbol">(</a><a id="32944" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32952" href="Cubical.Foundations.HLevels.html#32913" class="Bound">a</a> <a id="32954" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="32956" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="32964" href="Cubical.Foundations.HLevels.html#32915" class="Bound">b</a><a id="32965" class="Symbol">)</a>
            <a id="32979" class="Symbol">→</a> <a id="32981" class="Symbol">(</a><a id="32982" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="32990" href="Cubical.Foundations.HLevels.html#32913" class="Bound">a</a> <a id="32992" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="32994" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="33002" href="Cubical.Foundations.HLevels.html#32915" class="Bound">b</a><a id="33003" class="Symbol">)</a>
            <a id="33017" class="Symbol">→</a> <a id="33019" href="Cubical.Foundations.HLevels.html#32913" class="Bound">a</a> <a id="33021" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="33023" href="Cubical.Foundations.HLevels.html#32915" class="Bound">b</a>
  <a id="33027" href="Cubical.Foundations.HLevels.html#32899" class="Function">SetsIso≡</a> <a id="33036" href="Cubical.Foundations.HLevels.html#33036" class="Bound">p</a> <a id="33038" href="Cubical.Foundations.HLevels.html#33038" class="Bound">q</a> <a id="33040" class="Symbol">=</a>
    <a id="33046" href="Cubical.Foundations.HLevels.html#32270" class="Function">SetsIso≡-ext</a> <a id="33059" class="Symbol">(</a><a id="33060" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="33068" href="Cubical.Foundations.HLevels.html#33036" class="Bound">p</a><a id="33069" class="Symbol">)</a> <a id="33071" class="Symbol">(</a><a id="33072" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="33080" href="Cubical.Foundations.HLevels.html#33038" class="Bound">q</a><a id="33081" class="Symbol">)</a>

  <a id="33086" href="Cubical.Foundations.HLevels.html#33086" class="Function">isSet→Iso-Iso-≃</a> <a id="33102" class="Symbol">:</a> <a id="33104" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33108" class="Symbol">(</a><a id="33109" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33113" href="Cubical.Foundations.HLevels.html#31323" class="Bound">A</a> <a id="33115" href="Cubical.Foundations.HLevels.html#31344" class="Bound">A&#39;</a><a id="33117" class="Symbol">)</a> <a id="33119" class="Symbol">(</a><a id="33120" href="Cubical.Foundations.HLevels.html#31323" class="Bound">A</a> <a id="33122" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="33124" href="Cubical.Foundations.HLevels.html#31344" class="Bound">A&#39;</a><a id="33126" class="Symbol">)</a>
  <a id="33130" href="Cubical.Foundations.HLevels.html#33086" class="Function">isSet→Iso-Iso-≃</a> <a id="33146" class="Symbol">=</a> <a id="33148" href="Cubical.Foundations.HLevels.html#33183" class="Function">ww</a>
    <a id="33155" class="Keyword">where</a>
      <a id="33167" class="Keyword">open</a> <a id="33172" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

      <a id="33183" href="Cubical.Foundations.HLevels.html#33183" class="Function">ww</a> <a id="33186" class="Symbol">:</a> <a id="33188" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33192" class="Symbol">_</a> <a id="33194" class="Symbol">_</a>
      <a id="33202" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="33206" href="Cubical.Foundations.HLevels.html#33183" class="Function">ww</a> <a id="33209" class="Symbol">=</a> <a id="33211" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
      <a id="33228" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="33232" href="Cubical.Foundations.HLevels.html#33183" class="Function">ww</a> <a id="33235" class="Symbol">=</a> <a id="33237" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a>
      <a id="33254" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="33258" href="Cubical.Foundations.HLevels.html#33183" class="Function">ww</a> <a id="33261" href="Cubical.Foundations.HLevels.html#33261" class="Bound">b</a> <a id="33263" class="Symbol">=</a> <a id="33265" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="33273" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="33284" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="33288" href="Cubical.Foundations.HLevels.html#33183" class="Function">ww</a> <a id="33291" href="Cubical.Foundations.HLevels.html#33291" class="Bound">a</a> <a id="33293" class="Symbol">=</a> <a id="33295" href="Cubical.Foundations.HLevels.html#32899" class="Function">SetsIso≡</a> <a id="33304" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="33309" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


  <a id="33318" href="Cubical.Foundations.HLevels.html#33318" class="Function">isSet→isEquiv-isoToPath</a> <a id="33342" class="Symbol">:</a> <a id="33344" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="33352" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
  <a id="33365" href="Cubical.Foundations.HLevels.html#33318" class="Function">isSet→isEquiv-isoToPath</a> <a id="33389" class="Symbol">=</a> <a id="33391" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="33404" href="Cubical.Foundations.HLevels.html#33086" class="Function">isSet→Iso-Iso-≃</a>



<a id="isSet→Iso-Iso-≡"></a><a id="33423" href="Cubical.Foundations.HLevels.html#33423" class="Function">isSet→Iso-Iso-≡</a> <a id="33439" class="Symbol">:</a> <a id="33441" class="Symbol">(</a><a id="33442" href="Cubical.Foundations.HLevels.html#33442" class="Bound">isSet-A</a> <a id="33450" class="Symbol">:</a> <a id="33452" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="33458" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="33459" class="Symbol">)</a> <a id="33461" class="Symbol">→</a> <a id="33463" class="Symbol">(</a><a id="33464" href="Cubical.Foundations.HLevels.html#33464" class="Bound">isSet-A&#39;</a> <a id="33473" class="Symbol">:</a> <a id="33475" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="33481" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="33483" class="Symbol">)</a> <a id="33485" class="Symbol">→</a>  <a id="33488" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33492" class="Symbol">(</a><a id="33493" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33497" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="33499" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="33501" class="Symbol">)</a> <a id="33503" class="Symbol">(</a><a id="33504" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a> <a id="33506" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="33508" href="Cubical.Foundations.HLevels.html#932" class="Generalizable">A&#39;</a><a id="33510" class="Symbol">)</a>
<a id="33512" href="Cubical.Foundations.HLevels.html#33423" class="Function">isSet→Iso-Iso-≡</a> <a id="33528" href="Cubical.Foundations.HLevels.html#33528" class="Bound">isSet-A</a> <a id="33536" href="Cubical.Foundations.HLevels.html#33536" class="Bound">isSet-A&#39;</a> <a id="33545" class="Symbol">=</a> <a id="33547" href="Cubical.Foundations.HLevels.html#33576" class="Function">ww</a>
  <a id="33552" class="Keyword">where</a>
    <a id="33562" class="Keyword">open</a> <a id="33567" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

    <a id="33576" href="Cubical.Foundations.HLevels.html#33576" class="Function">ww</a> <a id="33579" class="Symbol">:</a> <a id="33581" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33585" class="Symbol">_</a> <a id="33587" class="Symbol">_</a>
    <a id="33593" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="33597" href="Cubical.Foundations.HLevels.html#33576" class="Function">ww</a> <a id="33600" class="Symbol">=</a> <a id="33602" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a>
    <a id="33616" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="33620" href="Cubical.Foundations.HLevels.html#33576" class="Function">ww</a> <a id="33623" class="Symbol">=</a> <a id="33625" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a>
    <a id="33639" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="33643" href="Cubical.Foundations.HLevels.html#33576" class="Function">ww</a> <a id="33646" href="Cubical.Foundations.HLevels.html#33646" class="Bound">b</a> <a id="33648" class="Symbol">=</a> <a id="33650" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="33671" class="Symbol">(</a><a id="33672" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="33679" class="Symbol">λ</a> <a id="33681" href="Cubical.Foundations.HLevels.html#33681" class="Bound">_</a> <a id="33683" class="Symbol">→</a> <a id="33685" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="33699" class="Symbol">_)</a>
    <a id="33706" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="33710" href="Cubical.Foundations.HLevels.html#33576" class="Function">ww</a> <a id="33713" href="Cubical.Foundations.HLevels.html#33713" class="Bound">a</a> <a id="33715" class="Symbol">=</a> <a id="33717" href="Cubical.Foundations.HLevels.html#32270" class="Function">SetsIso≡-ext</a> <a id="33730" href="Cubical.Foundations.HLevels.html#33528" class="Bound">isSet-A</a> <a id="33738" href="Cubical.Foundations.HLevels.html#33536" class="Bound">isSet-A&#39;</a> <a id="33747" class="Symbol">(λ</a> <a id="33750" href="Cubical.Foundations.HLevels.html#33750" class="Bound">_</a> <a id="33752" class="Symbol">→</a> <a id="33754" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="33768" class="Symbol">(</a><a id="33769" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="33773" href="Cubical.Foundations.HLevels.html#33713" class="Bound">a</a> <a id="33775" class="Symbol">_))</a> <a id="33779" class="Symbol">λ</a> <a id="33781" href="Cubical.Foundations.HLevels.html#33781" class="Bound">_</a> <a id="33783" class="Symbol">→</a> <a id="33785" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="33790" class="Symbol">(</a><a id="33791" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="33795" href="Cubical.Foundations.HLevels.html#33713" class="Bound">a</a><a id="33796" class="Symbol">)</a> <a id="33798" class="Symbol">(</a><a id="33799" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="33813" class="Symbol">_)</a>

<a id="hSet-Iso-Iso-≡"></a><a id="33817" href="Cubical.Foundations.HLevels.html#33817" class="Function">hSet-Iso-Iso-≡</a> <a id="33832" class="Symbol">:</a> <a id="33834" class="Symbol">(</a><a id="33835" href="Cubical.Foundations.HLevels.html#33835" class="Bound">A</a> <a id="33837" class="Symbol">:</a> <a id="33839" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="33844" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="33845" class="Symbol">)</a> <a id="33847" class="Symbol">→</a> <a id="33849" class="Symbol">(</a><a id="33850" href="Cubical.Foundations.HLevels.html#33850" class="Bound">A&#39;</a> <a id="33853" class="Symbol">:</a> <a id="33855" href="Cubical.Foundations.HLevels.html#2011" class="Function">hSet</a> <a id="33860" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="33861" class="Symbol">)</a> <a id="33863" class="Symbol">→</a> <a id="33865" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33869" class="Symbol">(</a><a id="33870" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="33874" class="Symbol">(</a><a id="33875" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="33879" href="Cubical.Foundations.HLevels.html#33835" class="Bound">A</a><a id="33880" class="Symbol">)</a> <a id="33882" class="Symbol">(</a><a id="33883" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="33887" href="Cubical.Foundations.HLevels.html#33850" class="Bound">A&#39;</a><a id="33889" class="Symbol">))</a> <a id="33892" class="Symbol">(</a><a id="33893" href="Cubical.Foundations.HLevels.html#33835" class="Bound">A</a> <a id="33895" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="33897" href="Cubical.Foundations.HLevels.html#33850" class="Bound">A&#39;</a><a id="33899" class="Symbol">)</a>
<a id="33901" href="Cubical.Foundations.HLevels.html#33817" class="Function">hSet-Iso-Iso-≡</a> <a id="33916" href="Cubical.Foundations.HLevels.html#33916" class="Bound">A</a> <a id="33918" href="Cubical.Foundations.HLevels.html#33918" class="Bound">A&#39;</a> <a id="33921" class="Symbol">=</a> <a id="33923" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="33931" class="Symbol">(</a><a id="33932" href="Cubical.Foundations.HLevels.html#33423" class="Function">isSet→Iso-Iso-≡</a> <a id="33948" class="Symbol">(</a><a id="33949" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33953" href="Cubical.Foundations.HLevels.html#33916" class="Bound">A</a><a id="33954" class="Symbol">)</a> <a id="33956" class="Symbol">(</a><a id="33957" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33961" href="Cubical.Foundations.HLevels.html#33918" class="Bound">A&#39;</a><a id="33963" class="Symbol">))</a> <a id="33966" class="Symbol">(</a><a id="33967" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="33978" class="Symbol">(_</a> <a id="33981" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33983" href="Cubical.Foundations.HLevels.html#13911" class="Function">isEquiv-Σ≡Prop</a> <a id="33998" class="Symbol">λ</a> <a id="34000" href="Cubical.Foundations.HLevels.html#34000" class="Bound">_</a> <a id="34002" class="Symbol">→</a> <a id="34004" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a><a id="34015" class="Symbol">))</a>

<a id="34019" class="Keyword">module</a> <a id="34026" href="Cubical.Foundations.HLevels.html#34026" class="Module">_</a> <a id="34028" class="Symbol">(</a><a id="34029" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34031" class="Symbol">:</a> <a id="34033" class="Symbol">(</a><a id="34034" href="Cubical.Foundations.HLevels.html#34034" class="Bound">i</a> <a id="34036" href="Cubical.Foundations.HLevels.html#34036" class="Bound">j</a> <a id="34038" href="Cubical.Foundations.HLevels.html#34038" class="Bound">k</a> <a id="34040" class="Symbol">:</a> <a id="34042" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="34043" class="Symbol">)</a> <a id="34045" class="Symbol">→</a> <a id="34047" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="34052" href="Cubical.Foundations.HLevels.html#891" class="Generalizable">ℓ</a><a id="34053" class="Symbol">)</a>
  <a id="34057" class="Symbol">{</a><a id="34058" href="Cubical.Foundations.HLevels.html#34058" class="Bound">c₀₀₀</a> <a id="34063" class="Symbol">:</a> <a id="34065" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34067" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34070" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34073" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34075" class="Symbol">}</a> <a id="34077" class="Symbol">{</a><a id="34078" href="Cubical.Foundations.HLevels.html#34078" class="Bound">c₀₀₁</a> <a id="34083" class="Symbol">:</a> <a id="34085" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34087" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34090" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34093" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34095" class="Symbol">}</a> <a id="34097" class="Symbol">{</a><a id="34098" href="Cubical.Foundations.HLevels.html#34098" class="Bound">c₀₁₀</a> <a id="34103" class="Symbol">:</a> <a id="34105" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34107" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34110" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34113" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34115" class="Symbol">}</a> <a id="34117" class="Symbol">{</a><a id="34118" href="Cubical.Foundations.HLevels.html#34118" class="Bound">c₀₁₁</a> <a id="34123" class="Symbol">:</a> <a id="34125" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34127" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34130" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34133" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34135" class="Symbol">}</a>
  <a id="34139" class="Symbol">{</a><a id="34140" href="Cubical.Foundations.HLevels.html#34140" class="Bound">c₁₀₀</a> <a id="34145" class="Symbol">:</a> <a id="34147" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34149" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34152" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34155" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34157" class="Symbol">}</a> <a id="34159" class="Symbol">{</a><a id="34160" href="Cubical.Foundations.HLevels.html#34160" class="Bound">c₁₀₁</a> <a id="34165" class="Symbol">:</a> <a id="34167" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34169" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34172" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34175" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34177" class="Symbol">}</a> <a id="34179" class="Symbol">{</a><a id="34180" href="Cubical.Foundations.HLevels.html#34180" class="Bound">c₁₁₀</a> <a id="34185" class="Symbol">:</a> <a id="34187" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34189" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34192" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34195" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34197" class="Symbol">}</a> <a id="34199" class="Symbol">{</a><a id="34200" href="Cubical.Foundations.HLevels.html#34200" class="Bound">c₁₁₁</a> <a id="34205" class="Symbol">:</a> <a id="34207" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34209" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34212" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34215" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34217" class="Symbol">}</a>
  <a id="34221" class="Symbol">{</a><a id="34222" href="Cubical.Foundations.HLevels.html#34222" class="Bound">c₀₀₋</a> <a id="34227" class="Symbol">:</a> <a id="34229" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34235" class="Symbol">(λ</a> <a id="34238" href="Cubical.Foundations.HLevels.html#34238" class="Bound">k</a> <a id="34240" class="Symbol">→</a> <a id="34242" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34244" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34247" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34250" href="Cubical.Foundations.HLevels.html#34238" class="Bound">k</a><a id="34251" class="Symbol">)</a> <a id="34253" href="Cubical.Foundations.HLevels.html#34058" class="Bound">c₀₀₀</a> <a id="34258" href="Cubical.Foundations.HLevels.html#34078" class="Bound">c₀₀₁</a><a id="34262" class="Symbol">}</a> <a id="34264" class="Symbol">{</a><a id="34265" href="Cubical.Foundations.HLevels.html#34265" class="Bound">c₀₁₋</a> <a id="34270" class="Symbol">:</a> <a id="34272" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34278" class="Symbol">(λ</a> <a id="34281" href="Cubical.Foundations.HLevels.html#34281" class="Bound">k</a> <a id="34283" class="Symbol">→</a> <a id="34285" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34287" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34290" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34293" href="Cubical.Foundations.HLevels.html#34281" class="Bound">k</a><a id="34294" class="Symbol">)</a> <a id="34296" href="Cubical.Foundations.HLevels.html#34098" class="Bound">c₀₁₀</a> <a id="34301" href="Cubical.Foundations.HLevels.html#34118" class="Bound">c₀₁₁</a><a id="34305" class="Symbol">}</a>
  <a id="34309" class="Symbol">{</a><a id="34310" href="Cubical.Foundations.HLevels.html#34310" class="Bound">c₀₋₀</a> <a id="34315" class="Symbol">:</a> <a id="34317" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34323" class="Symbol">(λ</a> <a id="34326" href="Cubical.Foundations.HLevels.html#34326" class="Bound">i</a> <a id="34328" class="Symbol">→</a> <a id="34330" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34332" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34335" href="Cubical.Foundations.HLevels.html#34326" class="Bound">i</a> <a id="34337" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34339" class="Symbol">)</a> <a id="34341" href="Cubical.Foundations.HLevels.html#34058" class="Bound">c₀₀₀</a> <a id="34346" href="Cubical.Foundations.HLevels.html#34098" class="Bound">c₀₁₀</a><a id="34350" class="Symbol">}</a> <a id="34352" class="Symbol">{</a><a id="34353" href="Cubical.Foundations.HLevels.html#34353" class="Bound">c₀₋₁</a> <a id="34358" class="Symbol">:</a> <a id="34360" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34366" class="Symbol">(λ</a> <a id="34369" href="Cubical.Foundations.HLevels.html#34369" class="Bound">i</a> <a id="34371" class="Symbol">→</a> <a id="34373" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34375" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34378" href="Cubical.Foundations.HLevels.html#34369" class="Bound">i</a> <a id="34380" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34382" class="Symbol">)</a> <a id="34384" href="Cubical.Foundations.HLevels.html#34078" class="Bound">c₀₀₁</a> <a id="34389" href="Cubical.Foundations.HLevels.html#34118" class="Bound">c₀₁₁</a><a id="34393" class="Symbol">}</a>
  <a id="34397" class="Symbol">{</a><a id="34398" href="Cubical.Foundations.HLevels.html#34398" class="Bound">c₁₀₋</a> <a id="34403" class="Symbol">:</a> <a id="34405" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34411" class="Symbol">(λ</a> <a id="34414" href="Cubical.Foundations.HLevels.html#34414" class="Bound">k</a> <a id="34416" class="Symbol">→</a> <a id="34418" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34420" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34423" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34426" href="Cubical.Foundations.HLevels.html#34414" class="Bound">k</a><a id="34427" class="Symbol">)</a> <a id="34429" href="Cubical.Foundations.HLevels.html#34140" class="Bound">c₁₀₀</a> <a id="34434" href="Cubical.Foundations.HLevels.html#34160" class="Bound">c₁₀₁</a><a id="34438" class="Symbol">}</a> <a id="34440" class="Symbol">{</a><a id="34441" href="Cubical.Foundations.HLevels.html#34441" class="Bound">c₁₁₋</a> <a id="34446" class="Symbol">:</a> <a id="34448" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34454" class="Symbol">(λ</a> <a id="34457" href="Cubical.Foundations.HLevels.html#34457" class="Bound">k</a> <a id="34459" class="Symbol">→</a> <a id="34461" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34463" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34466" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34469" href="Cubical.Foundations.HLevels.html#34457" class="Bound">k</a><a id="34470" class="Symbol">)</a> <a id="34472" href="Cubical.Foundations.HLevels.html#34180" class="Bound">c₁₁₀</a> <a id="34477" href="Cubical.Foundations.HLevels.html#34200" class="Bound">c₁₁₁</a><a id="34481" class="Symbol">}</a>
  <a id="34485" class="Symbol">{</a><a id="34486" href="Cubical.Foundations.HLevels.html#34486" class="Bound">c₁₋₀</a> <a id="34491" class="Symbol">:</a> <a id="34493" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34499" class="Symbol">(λ</a> <a id="34502" href="Cubical.Foundations.HLevels.html#34502" class="Bound">i</a> <a id="34504" class="Symbol">→</a> <a id="34506" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34508" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34511" href="Cubical.Foundations.HLevels.html#34502" class="Bound">i</a> <a id="34513" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34515" class="Symbol">)</a> <a id="34517" href="Cubical.Foundations.HLevels.html#34140" class="Bound">c₁₀₀</a> <a id="34522" href="Cubical.Foundations.HLevels.html#34180" class="Bound">c₁₁₀</a><a id="34526" class="Symbol">}</a> <a id="34528" class="Symbol">{</a><a id="34529" href="Cubical.Foundations.HLevels.html#34529" class="Bound">c₁₋₁</a> <a id="34534" class="Symbol">:</a> <a id="34536" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34542" class="Symbol">(λ</a> <a id="34545" href="Cubical.Foundations.HLevels.html#34545" class="Bound">i</a> <a id="34547" class="Symbol">→</a> <a id="34549" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34551" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34554" href="Cubical.Foundations.HLevels.html#34545" class="Bound">i</a> <a id="34556" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34558" class="Symbol">)</a> <a id="34560" href="Cubical.Foundations.HLevels.html#34160" class="Bound">c₁₀₁</a> <a id="34565" href="Cubical.Foundations.HLevels.html#34200" class="Bound">c₁₁₁</a><a id="34569" class="Symbol">}</a>
  <a id="34573" class="Symbol">{</a><a id="34574" href="Cubical.Foundations.HLevels.html#34574" class="Bound">c₋₀₀</a> <a id="34579" class="Symbol">:</a> <a id="34581" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34587" class="Symbol">(λ</a> <a id="34590" href="Cubical.Foundations.HLevels.html#34590" class="Bound">i</a> <a id="34592" class="Symbol">→</a> <a id="34594" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34596" href="Cubical.Foundations.HLevels.html#34590" class="Bound">i</a> <a id="34598" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34601" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34603" class="Symbol">)</a> <a id="34605" href="Cubical.Foundations.HLevels.html#34058" class="Bound">c₀₀₀</a> <a id="34610" href="Cubical.Foundations.HLevels.html#34140" class="Bound">c₁₀₀</a><a id="34614" class="Symbol">}</a> <a id="34616" class="Symbol">{</a><a id="34617" href="Cubical.Foundations.HLevels.html#34617" class="Bound">c₋₀₁</a> <a id="34622" class="Symbol">:</a> <a id="34624" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34630" class="Symbol">(λ</a> <a id="34633" href="Cubical.Foundations.HLevels.html#34633" class="Bound">i</a> <a id="34635" class="Symbol">→</a> <a id="34637" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34639" href="Cubical.Foundations.HLevels.html#34633" class="Bound">i</a> <a id="34641" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34644" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34646" class="Symbol">)</a> <a id="34648" href="Cubical.Foundations.HLevels.html#34078" class="Bound">c₀₀₁</a> <a id="34653" href="Cubical.Foundations.HLevels.html#34160" class="Bound">c₁₀₁</a><a id="34657" class="Symbol">}</a>
  <a id="34661" class="Symbol">{</a><a id="34662" href="Cubical.Foundations.HLevels.html#34662" class="Bound">c₋₁₀</a> <a id="34667" class="Symbol">:</a> <a id="34669" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34675" class="Symbol">(λ</a> <a id="34678" href="Cubical.Foundations.HLevels.html#34678" class="Bound">i</a> <a id="34680" class="Symbol">→</a> <a id="34682" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34684" href="Cubical.Foundations.HLevels.html#34678" class="Bound">i</a> <a id="34686" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34689" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34691" class="Symbol">)</a> <a id="34693" href="Cubical.Foundations.HLevels.html#34098" class="Bound">c₀₁₀</a> <a id="34698" href="Cubical.Foundations.HLevels.html#34180" class="Bound">c₁₁₀</a><a id="34702" class="Symbol">}</a> <a id="34704" class="Symbol">{</a><a id="34705" href="Cubical.Foundations.HLevels.html#34705" class="Bound">c₋₁₁</a> <a id="34710" class="Symbol">:</a> <a id="34712" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34718" class="Symbol">(λ</a> <a id="34721" href="Cubical.Foundations.HLevels.html#34721" class="Bound">i</a> <a id="34723" class="Symbol">→</a> <a id="34725" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34727" href="Cubical.Foundations.HLevels.html#34721" class="Bound">i</a> <a id="34729" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34732" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34734" class="Symbol">)</a> <a id="34736" href="Cubical.Foundations.HLevels.html#34118" class="Bound">c₀₁₁</a> <a id="34741" href="Cubical.Foundations.HLevels.html#34200" class="Bound">c₁₁₁</a><a id="34745" class="Symbol">}</a>
  <a id="34749" class="Symbol">(</a><a id="34750" href="Cubical.Foundations.HLevels.html#34750" class="Bound">c₀₋₋</a> <a id="34755" class="Symbol">:</a> <a id="34757" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="34765" class="Symbol">(λ</a> <a id="34768" href="Cubical.Foundations.HLevels.html#34768" class="Bound">j</a> <a id="34770" href="Cubical.Foundations.HLevels.html#34770" class="Bound">k</a> <a id="34772" class="Symbol">→</a> <a id="34774" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34776" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34779" href="Cubical.Foundations.HLevels.html#34768" class="Bound">j</a> <a id="34781" href="Cubical.Foundations.HLevels.html#34770" class="Bound">k</a><a id="34782" class="Symbol">)</a> <a id="34784" href="Cubical.Foundations.HLevels.html#34222" class="Bound">c₀₀₋</a> <a id="34789" href="Cubical.Foundations.HLevels.html#34265" class="Bound">c₀₁₋</a> <a id="34794" href="Cubical.Foundations.HLevels.html#34310" class="Bound">c₀₋₀</a> <a id="34799" href="Cubical.Foundations.HLevels.html#34353" class="Bound">c₀₋₁</a><a id="34803" class="Symbol">)</a>
  <a id="34807" class="Symbol">(</a><a id="34808" href="Cubical.Foundations.HLevels.html#34808" class="Bound">c₁₋₋</a> <a id="34813" class="Symbol">:</a> <a id="34815" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="34823" class="Symbol">(λ</a> <a id="34826" href="Cubical.Foundations.HLevels.html#34826" class="Bound">j</a> <a id="34828" href="Cubical.Foundations.HLevels.html#34828" class="Bound">k</a> <a id="34830" class="Symbol">→</a> <a id="34832" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34834" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34837" href="Cubical.Foundations.HLevels.html#34826" class="Bound">j</a> <a id="34839" href="Cubical.Foundations.HLevels.html#34828" class="Bound">k</a><a id="34840" class="Symbol">)</a> <a id="34842" href="Cubical.Foundations.HLevels.html#34398" class="Bound">c₁₀₋</a> <a id="34847" href="Cubical.Foundations.HLevels.html#34441" class="Bound">c₁₁₋</a> <a id="34852" href="Cubical.Foundations.HLevels.html#34486" class="Bound">c₁₋₀</a> <a id="34857" href="Cubical.Foundations.HLevels.html#34529" class="Bound">c₁₋₁</a><a id="34861" class="Symbol">)</a>
  <a id="34865" class="Symbol">(</a><a id="34866" href="Cubical.Foundations.HLevels.html#34866" class="Bound">c₋₀₋</a> <a id="34871" class="Symbol">:</a> <a id="34873" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="34881" class="Symbol">(λ</a> <a id="34884" href="Cubical.Foundations.HLevels.html#34884" class="Bound">i</a> <a id="34886" href="Cubical.Foundations.HLevels.html#34886" class="Bound">k</a> <a id="34888" class="Symbol">→</a> <a id="34890" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34892" href="Cubical.Foundations.HLevels.html#34884" class="Bound">i</a> <a id="34894" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="34897" href="Cubical.Foundations.HLevels.html#34886" class="Bound">k</a><a id="34898" class="Symbol">)</a> <a id="34900" href="Cubical.Foundations.HLevels.html#34222" class="Bound">c₀₀₋</a> <a id="34905" href="Cubical.Foundations.HLevels.html#34398" class="Bound">c₁₀₋</a> <a id="34910" href="Cubical.Foundations.HLevels.html#34574" class="Bound">c₋₀₀</a> <a id="34915" href="Cubical.Foundations.HLevels.html#34617" class="Bound">c₋₀₁</a><a id="34919" class="Symbol">)</a>
  <a id="34923" class="Symbol">(</a><a id="34924" href="Cubical.Foundations.HLevels.html#34924" class="Bound">c₋₁₋</a> <a id="34929" class="Symbol">:</a> <a id="34931" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="34939" class="Symbol">(λ</a> <a id="34942" href="Cubical.Foundations.HLevels.html#34942" class="Bound">i</a> <a id="34944" href="Cubical.Foundations.HLevels.html#34944" class="Bound">k</a> <a id="34946" class="Symbol">→</a> <a id="34948" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="34950" href="Cubical.Foundations.HLevels.html#34942" class="Bound">i</a> <a id="34952" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="34955" href="Cubical.Foundations.HLevels.html#34944" class="Bound">k</a><a id="34956" class="Symbol">)</a> <a id="34958" href="Cubical.Foundations.HLevels.html#34265" class="Bound">c₀₁₋</a> <a id="34963" href="Cubical.Foundations.HLevels.html#34441" class="Bound">c₁₁₋</a> <a id="34968" href="Cubical.Foundations.HLevels.html#34662" class="Bound">c₋₁₀</a> <a id="34973" href="Cubical.Foundations.HLevels.html#34705" class="Bound">c₋₁₁</a><a id="34977" class="Symbol">)</a>
  <a id="34981" class="Symbol">(</a><a id="34982" href="Cubical.Foundations.HLevels.html#34982" class="Bound">c₋₋₀</a> <a id="34987" class="Symbol">:</a> <a id="34989" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="34997" class="Symbol">(λ</a> <a id="35000" href="Cubical.Foundations.HLevels.html#35000" class="Bound">i</a> <a id="35002" href="Cubical.Foundations.HLevels.html#35002" class="Bound">j</a> <a id="35004" class="Symbol">→</a> <a id="35006" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="35008" href="Cubical.Foundations.HLevels.html#35000" class="Bound">i</a> <a id="35010" href="Cubical.Foundations.HLevels.html#35002" class="Bound">j</a> <a id="35012" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="35014" class="Symbol">)</a> <a id="35016" href="Cubical.Foundations.HLevels.html#34310" class="Bound">c₀₋₀</a> <a id="35021" href="Cubical.Foundations.HLevels.html#34486" class="Bound">c₁₋₀</a> <a id="35026" href="Cubical.Foundations.HLevels.html#34574" class="Bound">c₋₀₀</a> <a id="35031" href="Cubical.Foundations.HLevels.html#34662" class="Bound">c₋₁₀</a><a id="35035" class="Symbol">)</a>
  <a id="35039" class="Symbol">(</a><a id="35040" href="Cubical.Foundations.HLevels.html#35040" class="Bound">c₋₋₁</a> <a id="35045" class="Symbol">:</a> <a id="35047" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="35055" class="Symbol">(λ</a> <a id="35058" href="Cubical.Foundations.HLevels.html#35058" class="Bound">i</a> <a id="35060" href="Cubical.Foundations.HLevels.html#35060" class="Bound">j</a> <a id="35062" class="Symbol">→</a> <a id="35064" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="35066" href="Cubical.Foundations.HLevels.html#35058" class="Bound">i</a> <a id="35068" href="Cubical.Foundations.HLevels.html#35060" class="Bound">j</a> <a id="35070" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="35072" class="Symbol">)</a> <a id="35074" href="Cubical.Foundations.HLevels.html#34353" class="Bound">c₀₋₁</a> <a id="35079" href="Cubical.Foundations.HLevels.html#34529" class="Bound">c₁₋₁</a> <a id="35084" href="Cubical.Foundations.HLevels.html#34617" class="Bound">c₋₀₁</a> <a id="35089" href="Cubical.Foundations.HLevels.html#34705" class="Bound">c₋₁₁</a><a id="35093" class="Symbol">)</a> <a id="35095" class="Keyword">where</a>

  <a id="35104" href="Cubical.Foundations.HLevels.html#35104" class="Function">CubeP</a> <a id="35110" class="Symbol">:</a> <a id="35112" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="35117" href="Cubical.Foundations.HLevels.html#34052" class="Bound">ℓ</a>
  <a id="35121" href="Cubical.Foundations.HLevels.html#35104" class="Function">CubeP</a> <a id="35127" class="Symbol">=</a> <a id="35129" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="35135" class="Symbol">(λ</a> <a id="35138" href="Cubical.Foundations.HLevels.html#35138" class="Bound">i</a> <a id="35140" class="Symbol">→</a> <a id="35142" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="35150" class="Symbol">(λ</a> <a id="35153" href="Cubical.Foundations.HLevels.html#35153" class="Bound">j</a> <a id="35155" href="Cubical.Foundations.HLevels.html#35155" class="Bound">k</a> <a id="35157" class="Symbol">→</a> <a id="35159" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="35161" href="Cubical.Foundations.HLevels.html#35138" class="Bound">i</a> <a id="35163" href="Cubical.Foundations.HLevels.html#35153" class="Bound">j</a> <a id="35165" href="Cubical.Foundations.HLevels.html#35155" class="Bound">k</a><a id="35166" class="Symbol">)</a>
                      <a id="35190" class="Symbol">(</a><a id="35191" href="Cubical.Foundations.HLevels.html#34866" class="Bound">c₋₀₋</a> <a id="35196" href="Cubical.Foundations.HLevels.html#35138" class="Bound">i</a><a id="35197" class="Symbol">)</a> <a id="35199" class="Symbol">(</a><a id="35200" href="Cubical.Foundations.HLevels.html#34924" class="Bound">c₋₁₋</a> <a id="35205" href="Cubical.Foundations.HLevels.html#35138" class="Bound">i</a><a id="35206" class="Symbol">)</a>
                      <a id="35230" class="Symbol">(</a><a id="35231" href="Cubical.Foundations.HLevels.html#34982" class="Bound">c₋₋₀</a> <a id="35236" href="Cubical.Foundations.HLevels.html#35138" class="Bound">i</a><a id="35237" class="Symbol">)</a> <a id="35239" class="Symbol">(</a><a id="35240" href="Cubical.Foundations.HLevels.html#35040" class="Bound">c₋₋₁</a> <a id="35245" href="Cubical.Foundations.HLevels.html#35138" class="Bound">i</a><a id="35246" class="Symbol">))</a>
                 <a id="35266" href="Cubical.Foundations.HLevels.html#34750" class="Bound">c₀₋₋</a> <a id="35271" href="Cubical.Foundations.HLevels.html#34808" class="Bound">c₁₋₋</a>

  <a id="35279" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="35296" class="Symbol">:</a> <a id="35298" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="35309" class="Symbol">(</a><a id="35310" href="Cubical.Foundations.HLevels.html#34029" class="Bound">B</a> <a id="35312" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="35315" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="35318" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="35320" class="Symbol">)</a> <a id="35322" class="Symbol">→</a> <a id="35324" href="Cubical.Foundations.HLevels.html#35104" class="Function">CubeP</a>
  <a id="35332" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="35349" href="Cubical.Foundations.HLevels.html#35349" class="Bound">grpd</a> <a id="35354" class="Symbol">=</a>
    <a id="35360" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="35377" class="Number">0</a> <a id="35379" class="Symbol">(</a><a id="35380" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="35397" class="Number">1</a> <a id="35399" class="Symbol">(</a><a id="35400" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="35417" class="Number">2</a> <a id="35419" href="Cubical.Foundations.HLevels.html#35349" class="Bound">grpd</a> <a id="35424" class="Symbol">_</a> <a id="35426" class="Symbol">_)</a> <a id="35429" class="Symbol">_</a> <a id="35431" class="Symbol">_)</a> <a id="35434" class="Symbol">_</a> <a id="35436" class="Symbol">_</a> <a id="35438" class="Symbol">.</a><a id="35439" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>


<a id="Π-contractDomIso"></a><a id="35445" href="Cubical.Foundations.HLevels.html#35445" class="Function">Π-contractDomIso</a> <a id="35462" class="Symbol">:</a> <a id="35464" class="Symbol">(</a><a id="35465" href="Cubical.Foundations.HLevels.html#35465" class="Bound">c</a> <a id="35467" class="Symbol">:</a> <a id="35469" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="35477" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="35478" class="Symbol">)</a> <a id="35480" class="Symbol">→</a> <a id="35482" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="35486" class="Symbol">((</a><a id="35488" href="Cubical.Foundations.HLevels.html#35488" class="Bound">x</a> <a id="35490" class="Symbol">:</a> <a id="35492" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="35493" class="Symbol">)</a> <a id="35495" class="Symbol">→</a> <a id="35497" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="35499" href="Cubical.Foundations.HLevels.html#35488" class="Bound">x</a><a id="35500" class="Symbol">)</a> <a id="35502" class="Symbol">(</a><a id="35503" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="35505" class="Symbol">(</a><a id="35506" href="Cubical.Foundations.HLevels.html#35465" class="Bound">c</a> <a id="35508" class="Symbol">.</a><a id="35509" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35512" class="Symbol">))</a>
<a id="35515" href="Cubical.Foundations.HLevels.html#35445" class="Function">Π-contractDomIso</a> <a id="35532" class="Symbol">{</a><a id="35533" class="Argument">B</a> <a id="35535" class="Symbol">=</a> <a id="35537" href="Cubical.Foundations.HLevels.html#35537" class="Bound">B</a><a id="35538" class="Symbol">}</a> <a id="35540" href="Cubical.Foundations.HLevels.html#35540" class="Bound">c</a> <a id="35542" class="Symbol">.</a><a id="35543" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="35547" href="Cubical.Foundations.HLevels.html#35547" class="Bound">f</a> <a id="35549" class="Symbol">=</a> <a id="35551" href="Cubical.Foundations.HLevels.html#35547" class="Bound">f</a> <a id="35553" class="Symbol">(</a><a id="35554" href="Cubical.Foundations.HLevels.html#35540" class="Bound">c</a> <a id="35556" class="Symbol">.</a><a id="35557" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35560" class="Symbol">)</a>
<a id="35562" href="Cubical.Foundations.HLevels.html#35445" class="Function">Π-contractDomIso</a> <a id="35579" class="Symbol">{</a><a id="35580" class="Argument">B</a> <a id="35582" class="Symbol">=</a> <a id="35584" href="Cubical.Foundations.HLevels.html#35584" class="Bound">B</a><a id="35585" class="Symbol">}</a> <a id="35587" href="Cubical.Foundations.HLevels.html#35587" class="Bound">c</a> <a id="35589" class="Symbol">.</a><a id="35590" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="35594" href="Cubical.Foundations.HLevels.html#35594" class="Bound">b</a> <a id="35596" href="Cubical.Foundations.HLevels.html#35596" class="Bound">x</a> <a id="35598" class="Symbol">=</a> <a id="35600" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="35606" href="Cubical.Foundations.HLevels.html#35584" class="Bound">B</a> <a id="35608" class="Symbol">(</a><a id="35609" href="Cubical.Foundations.HLevels.html#35587" class="Bound">c</a> <a id="35611" class="Symbol">.</a><a id="35612" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="35616" href="Cubical.Foundations.HLevels.html#35596" class="Bound">x</a><a id="35617" class="Symbol">)</a> <a id="35619" href="Cubical.Foundations.HLevels.html#35594" class="Bound">b</a>
<a id="35621" href="Cubical.Foundations.HLevels.html#35445" class="Function">Π-contractDomIso</a> <a id="35638" class="Symbol">{</a><a id="35639" class="Argument">B</a> <a id="35641" class="Symbol">=</a> <a id="35643" href="Cubical.Foundations.HLevels.html#35643" class="Bound">B</a><a id="35644" class="Symbol">}</a> <a id="35646" href="Cubical.Foundations.HLevels.html#35646" class="Bound">c</a> <a id="35648" class="Symbol">.</a><a id="35649" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="35653" href="Cubical.Foundations.HLevels.html#35653" class="Bound">b</a> <a id="35655" href="Cubical.Foundations.HLevels.html#35655" class="Bound">i</a> <a id="35657" class="Symbol">=</a> <a id="35659" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="35666" class="Symbol">(λ</a> <a id="35669" href="Cubical.Foundations.HLevels.html#35669" class="Bound">j</a> <a id="35671" class="Symbol">→</a> <a id="35673" href="Cubical.Foundations.HLevels.html#35643" class="Bound">B</a> <a id="35675" class="Symbol">(</a><a id="35676" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="35689" class="Symbol">(</a><a id="35690" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="35705" href="Cubical.Foundations.HLevels.html#35646" class="Bound">c</a><a id="35706" class="Symbol">)</a> <a id="35708" class="Symbol">_</a> <a id="35710" class="Symbol">_</a> <a id="35712" class="Symbol">(</a><a id="35713" href="Cubical.Foundations.HLevels.html#35646" class="Bound">c</a> <a id="35715" class="Symbol">.</a><a id="35716" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="35720" class="Symbol">(</a><a id="35721" href="Cubical.Foundations.HLevels.html#35646" class="Bound">c</a> <a id="35723" class="Symbol">.</a><a id="35724" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35727" class="Symbol">))</a> <a id="35730" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="35735" href="Cubical.Foundations.HLevels.html#35655" class="Bound">i</a> <a id="35737" href="Cubical.Foundations.HLevels.html#35669" class="Bound">j</a><a id="35738" class="Symbol">))</a> <a id="35741" href="Cubical.Foundations.HLevels.html#35655" class="Bound">i</a> <a id="35743" href="Cubical.Foundations.HLevels.html#35653" class="Bound">b</a>
<a id="35745" href="Cubical.Foundations.HLevels.html#35445" class="Function">Π-contractDomIso</a> <a id="35762" class="Symbol">{</a><a id="35763" class="Argument">B</a> <a id="35765" class="Symbol">=</a> <a id="35767" href="Cubical.Foundations.HLevels.html#35767" class="Bound">B</a><a id="35768" class="Symbol">}</a> <a id="35770" href="Cubical.Foundations.HLevels.html#35770" class="Bound">c</a> <a id="35772" class="Symbol">.</a><a id="35773" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="35777" href="Cubical.Foundations.HLevels.html#35777" class="Bound">f</a> <a id="35779" class="Symbol">=</a> <a id="35781" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="35788" class="Symbol">λ</a> <a id="35790" href="Cubical.Foundations.HLevels.html#35790" class="Bound">x</a> <a id="35792" class="Symbol">→</a> <a id="35794" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="35804" class="Symbol">(</a><a id="35805" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="35810" href="Cubical.Foundations.HLevels.html#35777" class="Bound">f</a> <a id="35812" class="Symbol">(</a><a id="35813" href="Cubical.Foundations.HLevels.html#35770" class="Bound">c</a> <a id="35815" class="Symbol">.</a><a id="35816" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="35820" href="Cubical.Foundations.HLevels.html#35790" class="Bound">x</a><a id="35821" class="Symbol">))</a>

<a id="Π-contractDom"></a><a id="35825" href="Cubical.Foundations.HLevels.html#35825" class="Function">Π-contractDom</a> <a id="35839" class="Symbol">:</a> <a id="35841" class="Symbol">(</a><a id="35842" href="Cubical.Foundations.HLevels.html#35842" class="Bound">c</a> <a id="35844" class="Symbol">:</a> <a id="35846" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="35854" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="35855" class="Symbol">)</a> <a id="35857" class="Symbol">→</a> <a id="35859" class="Symbol">((</a><a id="35861" href="Cubical.Foundations.HLevels.html#35861" class="Bound">x</a> <a id="35863" class="Symbol">:</a> <a id="35865" href="Cubical.Foundations.HLevels.html#930" class="Generalizable">A</a><a id="35866" class="Symbol">)</a> <a id="35868" class="Symbol">→</a> <a id="35870" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="35872" href="Cubical.Foundations.HLevels.html#35861" class="Bound">x</a><a id="35873" class="Symbol">)</a> <a id="35875" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="35877" href="Cubical.Foundations.HLevels.html#948" class="Generalizable">B</a> <a id="35879" class="Symbol">(</a><a id="35880" href="Cubical.Foundations.HLevels.html#35842" class="Bound">c</a> <a id="35882" class="Symbol">.</a><a id="35883" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35886" class="Symbol">)</a>
<a id="35888" href="Cubical.Foundations.HLevels.html#35825" class="Function">Π-contractDom</a> <a id="35902" href="Cubical.Foundations.HLevels.html#35902" class="Bound">c</a> <a id="35904" class="Symbol">=</a> <a id="35906" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="35917" class="Symbol">(</a><a id="35918" href="Cubical.Foundations.HLevels.html#35445" class="Function">Π-contractDomIso</a> <a id="35935" href="Cubical.Foundations.HLevels.html#35902" class="Bound">c</a><a id="35936" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Interpolate.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Interpolate</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Foundations.Interpolate.html" class="Module">Cubical.Foundations.Interpolate</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="89" class="Comment">-- An &quot;interpolation&quot; operator on the De Morgan interval. Interpolates</a>
<a id="160" class="Comment">-- along t from i to j (see first two properties below.)</a>
<a id="interpolateI"></a><a id="217" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="230" class="Symbol">:</a> <a id="232" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="234" class="Symbol">→</a> <a id="236" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="238" class="Symbol">→</a> <a id="240" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="242" class="Symbol">→</a> <a id="244" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>
<a id="246" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="259" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="261" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a> <a id="263" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a> <a id="265" class="Symbol">=</a> <a id="267" class="Symbol">(</a><a id="268" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="270" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="272" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="274" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a><a id="275" class="Symbol">)</a> <a id="277" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="279" class="Symbol">(</a><a id="280" href="Cubical.Foundations.Interpolate.html#259" class="Bound">t</a> <a id="282" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="284" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a><a id="285" class="Symbol">)</a> <a id="287" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="289" class="Symbol">(</a><a id="290" href="Cubical.Foundations.Interpolate.html#261" class="Bound">i</a> <a id="292" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="294" href="Cubical.Foundations.Interpolate.html#263" class="Bound">j</a><a id="295" class="Symbol">)</a>

<a id="298" class="Comment">-- I believe this is the simplest De Morgan function on three</a>
<a id="360" class="Comment">-- variables which satisfies all (or even most) of the nice properties</a>
<a id="431" class="Comment">-- below.</a>

<a id="442" class="Keyword">module</a> <a id="449" href="Cubical.Foundations.Interpolate.html#449" class="Module">_</a>
  <a id="453" class="Symbol">{</a><a id="454" href="Cubical.Foundations.Interpolate.html#454" class="Bound">A</a> <a id="456" class="Symbol">:</a> <a id="458" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="462" class="Symbol">}</a> <a id="464" class="Symbol">{</a><a id="465" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="471" class="Symbol">→</a> <a id="473" href="Cubical.Foundations.Interpolate.html#454" class="Bound">A</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">{</a><a id="477" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="479" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="481" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="483" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="485" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="490" class="Symbol">}</a>
  <a id="494" class="Keyword">where</a>
  <a id="502" href="Cubical.Foundations.Interpolate.html#502" class="Function">_</a> <a id="504" class="Symbol">:</a> <a id="506" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="508" class="Symbol">(</a><a id="509" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="522" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="525" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="527" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="528" class="Symbol">)</a> <a id="530" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="532" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="534" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a>
  <a id="538" class="Symbol">_</a> <a id="540" class="Symbol">=</a> <a id="542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="550" href="Cubical.Foundations.Interpolate.html#550" class="Function">_</a> <a id="552" class="Symbol">:</a> <a id="554" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="570" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="573" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="575" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="576" class="Symbol">)</a> <a id="578" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="580" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="582" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a>
  <a id="586" class="Symbol">_</a> <a id="588" class="Symbol">=</a> <a id="590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="598" href="Cubical.Foundations.Interpolate.html#598" class="Function">_</a> <a id="600" class="Symbol">:</a> <a id="602" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="618" class="Symbol">(</a><a id="619" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="621" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a><a id="622" class="Symbol">)</a> <a id="624" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="626" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a><a id="627" class="Symbol">)</a> <a id="629" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="631" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="633" class="Symbol">(</a><a id="634" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="647" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="649" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="651" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="652" class="Symbol">)</a>
  <a id="656" class="Symbol">_</a> <a id="658" class="Symbol">=</a> <a id="660" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="668" href="Cubical.Foundations.Interpolate.html#668" class="Function">_</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="688" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="690" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="693" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="695" class="Symbol">)</a> <a id="697" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="699" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="701" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a>
  <a id="705" class="Symbol">_</a> <a id="707" class="Symbol">=</a> <a id="709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="717" href="Cubical.Foundations.Interpolate.html#717" class="Function">_</a> <a id="719" class="Symbol">:</a> <a id="721" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="737" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="739" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="742" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="744" class="Symbol">)</a> <a id="746" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="748" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="750" class="Symbol">(</a><a id="751" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="753" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a><a id="754" class="Symbol">)</a>
  <a id="758" class="Symbol">_</a> <a id="760" class="Symbol">=</a> <a id="762" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="770" href="Cubical.Foundations.Interpolate.html#770" class="Function">_</a> <a id="772" class="Symbol">:</a> <a id="774" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="776" class="Symbol">(</a><a id="777" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="790" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="792" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="794" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="795" class="Symbol">)</a> <a id="797" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="799" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="801" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a>
  <a id="805" class="Symbol">_</a> <a id="807" class="Symbol">=</a> <a id="809" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="817" href="Cubical.Foundations.Interpolate.html#817" class="Function">_</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="837" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="853" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="855" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="857" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a><a id="858" class="Symbol">)</a> <a id="860" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="861" class="Symbol">)</a> <a id="863" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="865" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="881" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="883" class="Symbol">(</a><a id="884" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="897" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="899" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="901" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="902" class="Symbol">)</a> <a id="904" class="Symbol">(</a><a id="905" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="918" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="920" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="922" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="923" class="Symbol">))</a>
  <a id="928" class="Symbol">_</a> <a id="930" class="Symbol">=</a> <a id="932" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="940" href="Cubical.Foundations.Interpolate.html#940" class="Function">_</a> <a id="942" class="Symbol">:</a> <a id="944" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="946" class="Symbol">(</a><a id="947" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="960" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="962" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="978" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="980" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a> <a id="982" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="983" class="Symbol">))</a> <a id="986" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="988" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="990" class="Symbol">(</a><a id="991" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1004" href="Cubical.Foundations.Interpolate.html#481" class="Bound">k</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1020" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1022" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1024" href="Cubical.Foundations.Interpolate.html#483" class="Bound">l</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1041" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1043" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1045" href="Cubical.Foundations.Interpolate.html#485" class="Bound">m</a><a id="1046" class="Symbol">))</a>
  <a id="1051" class="Symbol">_</a> <a id="1053" class="Symbol">=</a> <a id="1055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1063" href="Cubical.Foundations.Interpolate.html#1063" class="Function">_</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1083" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1085" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1088" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1089" class="Symbol">)</a> <a id="1091" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1093" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1098" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1100" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1101" class="Symbol">)</a>
  <a id="1105" class="Symbol">_</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1117" href="Cubical.Foundations.Interpolate.html#1117" class="Function">_</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1137" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1139" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1142" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1143" class="Symbol">)</a> <a id="1145" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1147" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1152" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1154" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1156" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1157" class="Symbol">)</a>
  <a id="1161" class="Symbol">_</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1173" href="Cubical.Foundations.Interpolate.html#1173" class="Function">_</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1193" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1195" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1197" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1199" class="Symbol">)</a> <a id="1201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1203" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1208" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1210" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1212" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1213" class="Symbol">)</a>
  <a id="1217" class="Symbol">_</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1229" href="Cubical.Foundations.Interpolate.html#1229" class="Function">_</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Foundations.Interpolate.html#217" class="Function">interpolateI</a> <a id="1249" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1251" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a> <a id="1253" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1255" class="Symbol">)</a> <a id="1257" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1259" href="Cubical.Foundations.Interpolate.html#465" class="Bound">p</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Cubical.Foundations.Interpolate.html#477" class="Bound">i</a> <a id="1264" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1266" href="Cubical.Foundations.Interpolate.html#479" class="Bound">j</a><a id="1267" class="Symbol">)</a>
  <a id="1271" class="Symbol">_</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Isomorphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Isomorphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Theory about isomorphisms

- Definitions of [section] and [retract]
- Definition of isomorphisms ([Iso])
- Any isomorphism is an equivalence ([isoToEquiv])

-}</a>
<a id="165" class="Keyword">module</a> <a id="172" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a> <a id="204" class="Keyword">where</a>

<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a>

<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a>

<a id="412" class="Keyword">private</a>
  <a id="422" class="Keyword">variable</a>
    <a id="435" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a> <a id="437" href="Cubical.Foundations.Isomorphism.html#437" class="Generalizable">ℓ&#39;</a> <a id="440" class="Symbol">:</a> <a id="442" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="452" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="454" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="456" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a> <a id="458" class="Symbol">:</a> <a id="460" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="465" href="Cubical.Foundations.Isomorphism.html#435" class="Generalizable">ℓ</a>

<a id="468" class="Comment">-- Section and retract</a>
<a id="491" class="Keyword">module</a> <a id="498" href="Cubical.Foundations.Isomorphism.html#498" class="Module">_</a> <a id="500" class="Symbol">{</a><a id="501" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a> <a id="503" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a><a id="505" class="Symbol">}</a> <a id="507" class="Symbol">{</a><a id="508" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="510" class="Symbol">:</a> <a id="512" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="517" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">{</a><a id="521" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="523" class="Symbol">:</a> <a id="525" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="530" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a><a id="532" class="Symbol">}</a> <a id="534" class="Keyword">where</a>
  <a id="542" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="550" class="Symbol">:</a> <a id="552" class="Symbol">(</a><a id="553" href="Cubical.Foundations.Isomorphism.html#553" class="Bound">f</a> <a id="555" class="Symbol">:</a> <a id="557" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a><a id="562" class="Symbol">)</a> <a id="564" class="Symbol">→</a> <a id="566" class="Symbol">(</a><a id="567" href="Cubical.Foundations.Isomorphism.html#567" class="Bound">g</a> <a id="569" class="Symbol">:</a> <a id="571" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="573" class="Symbol">→</a> <a id="575" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a><a id="576" class="Symbol">)</a> <a id="578" class="Symbol">→</a> <a id="580" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="585" href="Cubical.Foundations.Isomorphism.html#503" class="Bound">ℓ&#39;</a>
  <a id="590" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="598" href="Cubical.Foundations.Isomorphism.html#598" class="Bound">f</a> <a id="600" href="Cubical.Foundations.Isomorphism.html#600" class="Bound">g</a> <a id="602" class="Symbol">=</a> <a id="604" class="Symbol">∀</a> <a id="606" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a> <a id="608" class="Symbol">→</a> <a id="610" href="Cubical.Foundations.Isomorphism.html#598" class="Bound">f</a> <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Foundations.Isomorphism.html#600" class="Bound">g</a> <a id="615" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a><a id="616" class="Symbol">)</a> <a id="618" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="620" href="Cubical.Foundations.Isomorphism.html#606" class="Bound">b</a>

  <a id="625" class="Comment">-- NB: `g` is the retraction!</a>
  <a id="657" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="665" class="Symbol">:</a> <a id="667" class="Symbol">(</a><a id="668" href="Cubical.Foundations.Isomorphism.html#668" class="Bound">f</a> <a id="670" class="Symbol">:</a> <a id="672" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a> <a id="674" class="Symbol">→</a> <a id="676" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a><a id="677" class="Symbol">)</a> <a id="679" class="Symbol">→</a> <a id="681" class="Symbol">(</a><a id="682" href="Cubical.Foundations.Isomorphism.html#682" class="Bound">g</a> <a id="684" class="Symbol">:</a> <a id="686" href="Cubical.Foundations.Isomorphism.html#521" class="Bound">B</a> <a id="688" class="Symbol">→</a> <a id="690" href="Cubical.Foundations.Isomorphism.html#508" class="Bound">A</a><a id="691" class="Symbol">)</a> <a id="693" class="Symbol">→</a> <a id="695" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="700" href="Cubical.Foundations.Isomorphism.html#501" class="Bound">ℓ</a>
  <a id="704" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="712" href="Cubical.Foundations.Isomorphism.html#712" class="Bound">f</a> <a id="714" href="Cubical.Foundations.Isomorphism.html#714" class="Bound">g</a> <a id="716" class="Symbol">=</a> <a id="718" class="Symbol">∀</a> <a id="720" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Foundations.Isomorphism.html#714" class="Bound">g</a> <a id="726" class="Symbol">(</a><a id="727" href="Cubical.Foundations.Isomorphism.html#712" class="Bound">f</a> <a id="729" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a><a id="730" class="Symbol">)</a> <a id="732" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="734" href="Cubical.Foundations.Isomorphism.html#720" class="Bound">a</a>

<a id="737" class="Keyword">record</a> <a id="Iso"></a><a id="744" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="748" class="Symbol">{</a><a id="749" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a> <a id="751" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="753" class="Symbol">}</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a> <a id="758" class="Symbol">:</a> <a id="760" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="765" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a> <a id="771" class="Symbol">:</a> <a id="773" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="778" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">:</a> <a id="784" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="789" class="Symbol">(</a><a id="790" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="796" href="Cubical.Foundations.Isomorphism.html#749" class="Bound">ℓ</a> <a id="798" href="Cubical.Foundations.Isomorphism.html#751" class="Bound">ℓ&#39;</a><a id="800" class="Symbol">)</a> <a id="802" class="Keyword">where</a>
  <a id="810" class="Keyword">no-eta-equality</a>
  <a id="828" class="Keyword">constructor</a> <a id="iso"></a><a id="840" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
  <a id="846" class="Keyword">field</a>
    <a id="Iso.fun"></a><a id="856" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="860" class="Symbol">:</a> <a id="862" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a>
    <a id="Iso.inv"></a><a id="872" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="876" class="Symbol">:</a> <a id="878" href="Cubical.Foundations.Isomorphism.html#769" class="Bound">B</a> <a id="880" class="Symbol">→</a> <a id="882" href="Cubical.Foundations.Isomorphism.html#756" class="Bound">A</a>
    <a id="Iso.sec"></a><a id="888" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="892" class="Symbol">:</a> <a id="894" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="902" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="906" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>
    <a id="Iso.ret"></a><a id="914" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="918" class="Symbol">:</a> <a id="920" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="928" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="932" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a>

<a id="isIso"></a><a id="937" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="948" class="Symbol">→</a> <a id="950" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="960" class="Symbol">_</a>
<a id="962" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">A</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Foundations.Isomorphism.html#973" class="Bound">A</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">{</a><a id="977" class="Argument">B</a> <a id="979" class="Symbol">=</a> <a id="981" href="Cubical.Foundations.Isomorphism.html#981" class="Bound">B</a><a id="982" class="Symbol">}</a> <a id="984" href="Cubical.Foundations.Isomorphism.html#984" class="Bound">f</a> <a id="986" class="Symbol">=</a> <a id="988" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="991" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">g</a> <a id="993" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Foundations.Isomorphism.html#981" class="Bound">B</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Cubical.Foundations.Isomorphism.html#973" class="Bound">A</a><a id="1001" class="Symbol">)</a> <a id="1003" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1005" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1008" href="Cubical.Foundations.Isomorphism.html#1008" class="Bound">_</a> <a id="1010" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1012" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="1020" href="Cubical.Foundations.Isomorphism.html#984" class="Bound">f</a> <a id="1022" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">g</a> <a id="1024" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1026" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="1034" href="Cubical.Foundations.Isomorphism.html#984" class="Bound">f</a> <a id="1036" href="Cubical.Foundations.Isomorphism.html#991" class="Bound">g</a>

<a id="isoFunInjective"></a><a id="1039" href="Cubical.Foundations.Isomorphism.html#1039" class="Function">isoFunInjective</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Cubical.Foundations.Isomorphism.html#1058" class="Bound">f</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1066" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1068" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Symbol">→</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.Foundations.Isomorphism.html#1074" class="Bound">x</a> <a id="1076" href="Cubical.Foundations.Isomorphism.html#1076" class="Bound">y</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1093" href="Cubical.Foundations.Isomorphism.html#1058" class="Bound">f</a> <a id="1095" href="Cubical.Foundations.Isomorphism.html#1074" class="Bound">x</a> <a id="1097" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1099" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1107" href="Cubical.Foundations.Isomorphism.html#1058" class="Bound">f</a> <a id="1109" href="Cubical.Foundations.Isomorphism.html#1076" class="Bound">y</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Cubical.Foundations.Isomorphism.html#1074" class="Bound">x</a> <a id="1115" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1117" href="Cubical.Foundations.Isomorphism.html#1076" class="Bound">y</a>
<a id="1119" href="Cubical.Foundations.Isomorphism.html#1039" class="Function">isoFunInjective</a> <a id="1135" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a> <a id="1137" href="Cubical.Foundations.Isomorphism.html#1137" class="Bound">x</a> <a id="1139" href="Cubical.Foundations.Isomorphism.html#1139" class="Bound">y</a> <a id="1141" href="Cubical.Foundations.Isomorphism.html#1141" class="Bound">h</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1158" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a> <a id="1160" href="Cubical.Foundations.Isomorphism.html#1137" class="Bound">x</a><a id="1161" class="Symbol">)</a> <a id="1163" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1166" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1180" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a><a id="1181" class="Symbol">)</a> <a id="1183" href="Cubical.Foundations.Isomorphism.html#1141" class="Bound">h</a> <a id="1185" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1188" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1196" href="Cubical.Foundations.Isomorphism.html#1135" class="Bound">f</a> <a id="1198" href="Cubical.Foundations.Isomorphism.html#1139" class="Bound">y</a>

<a id="isoInvInjective"></a><a id="1201" href="Cubical.Foundations.Isomorphism.html#1201" class="Function">isoInvInjective</a> <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Isomorphism.html#1220" class="Bound">f</a> <a id="1222" class="Symbol">:</a> <a id="1224" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1228" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1230" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">→</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.Foundations.Isomorphism.html#1236" class="Bound">x</a> <a id="1238" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">y</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1255" href="Cubical.Foundations.Isomorphism.html#1220" class="Bound">f</a> <a id="1257" href="Cubical.Foundations.Isomorphism.html#1236" class="Bound">x</a> <a id="1259" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1261" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1269" href="Cubical.Foundations.Isomorphism.html#1220" class="Bound">f</a> <a id="1271" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">y</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Foundations.Isomorphism.html#1236" class="Bound">x</a> <a id="1277" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1279" href="Cubical.Foundations.Isomorphism.html#1238" class="Bound">y</a>
<a id="1281" href="Cubical.Foundations.Isomorphism.html#1201" class="Function">isoInvInjective</a> <a id="1297" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a> <a id="1299" href="Cubical.Foundations.Isomorphism.html#1299" class="Bound">x</a> <a id="1301" href="Cubical.Foundations.Isomorphism.html#1301" class="Bound">y</a> <a id="1303" href="Cubical.Foundations.Isomorphism.html#1303" class="Bound">h</a> <a id="1305" class="Symbol">=</a> <a id="1307" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1320" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a> <a id="1322" href="Cubical.Foundations.Isomorphism.html#1299" class="Bound">x</a><a id="1323" class="Symbol">)</a> <a id="1325" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1342" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a><a id="1343" class="Symbol">)</a> <a id="1345" href="Cubical.Foundations.Isomorphism.html#1303" class="Bound">h</a> <a id="1347" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1350" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1358" href="Cubical.Foundations.Isomorphism.html#1297" class="Bound">f</a> <a id="1360" href="Cubical.Foundations.Isomorphism.html#1301" class="Bound">y</a>

<a id="1363" class="Comment">-- Any iso is an equivalence</a>
<a id="1392" class="Keyword">module</a> <a id="1399" href="Cubical.Foundations.Isomorphism.html#1399" class="Module">_</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Cubical.Foundations.Isomorphism.html#1402" class="Bound">i</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1410" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="1412" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Keyword">where</a>
  <a id="1423" class="Keyword">open</a> <a id="1428" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="1432" href="Cubical.Foundations.Isomorphism.html#1402" class="Bound">i</a> <a id="1434" class="Keyword">renaming</a> <a id="1443" class="Symbol">(</a> <a id="1445" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1449" class="Symbol">to</a> <a id="1452" class="Field">f</a>
                      <a id="1476" class="Symbol">;</a> <a id="1478" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1482" class="Symbol">to</a> <a id="1485" class="Field">g</a>
                      <a id="1509" class="Symbol">;</a> <a id="1511" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1515" class="Symbol">to</a> <a id="1518" class="Field">s</a>
                      <a id="1542" class="Symbol">;</a> <a id="1544" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1548" class="Symbol">to</a> <a id="1551" class="Field">t</a><a id="1552" class="Symbol">)</a>

  <a id="1557" class="Keyword">private</a>
    <a id="1569" class="Keyword">module</a> <a id="1576" href="Cubical.Foundations.Isomorphism.html#1576" class="Module">_</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="1581" class="Symbol">:</a> <a id="1583" href="Cubical.Foundations.Isomorphism.html#1412" class="Bound">B</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="1590" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a> <a id="1602" class="Symbol">:</a> <a id="1604" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="1606" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="1609" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1611" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="1622" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="1625" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1627" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Keyword">where</a>
      <a id="1642" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="1666" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="1672" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="1682" class="Symbol">(λ</a> <a id="1685" href="Cubical.Foundations.Isomorphism.html#1685" class="Bound">k</a> <a id="1687" class="Symbol">→</a> <a id="1689" class="Symbol">λ</a> <a id="1691" class="Symbol">{</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1700" class="Symbol">)</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">t</a> <a id="1706" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="1709" href="Cubical.Foundations.Isomorphism.html#1685" class="Bound">k</a>
                               <a id="1742" class="Symbol">;</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1757" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="1759" class="Symbol">})</a>
                      <a id="1784" class="Symbol">(</a><a id="1785" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1799" href="Cubical.Foundations.Isomorphism.html#1672" class="Bound">i</a><a id="1800" class="Symbol">))))</a>

      <a id="1812" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="1836" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="1842" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="1852" class="Symbol">(λ</a> <a id="1855" href="Cubical.Foundations.Isomorphism.html#1855" class="Bound">k</a> <a id="1857" class="Symbol">→</a> <a id="1859" class="Symbol">λ</a> <a id="1861" class="Symbol">{</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">t</a> <a id="1876" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="1879" href="Cubical.Foundations.Isomorphism.html#1855" class="Bound">k</a>
                               <a id="1912" class="Symbol">;</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1927" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="1929" class="Symbol">})</a>
                      <a id="1954" class="Symbol">(</a><a id="1955" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1969" href="Cubical.Foundations.Isomorphism.html#1842" class="Bound">i</a><a id="1970" class="Symbol">))))</a>

      <a id="1982" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="2006" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2012" href="Cubical.Foundations.Isomorphism.html#2012" class="Bound">i</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="2022" class="Symbol">(λ</a> <a id="2025" href="Cubical.Foundations.Isomorphism.html#2025" class="Bound">k</a> <a id="2027" class="Symbol">→</a> <a id="2029" class="Symbol">λ</a> <a id="2031" class="Symbol">{</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.Foundations.Isomorphism.html#2012" class="Bound">i</a> <a id="2036" class="Symbol">=</a> <a id="2038" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2040" class="Symbol">)</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="2050" href="Cubical.Foundations.Isomorphism.html#2025" class="Bound">k</a> <a id="2052" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                               <a id="2086" class="Symbol">;</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Cubical.Foundations.Isomorphism.html#2012" class="Bound">i</a> <a id="2091" class="Symbol">=</a> <a id="2093" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="2105" href="Cubical.Foundations.Isomorphism.html#2025" class="Bound">k</a> <a id="2107" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2110" class="Symbol">})</a>
                      <a id="2135" class="Symbol">(</a><a id="2136" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="2143" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a><a id="2144" class="Symbol">))</a>

      <a id="2154" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="2161" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2163" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a>
      <a id="2172" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2174" href="Cubical.Foundations.Isomorphism.html#2174" class="Bound">i</a> <a id="2176" class="Symbol">=</a> <a id="2178" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2184" href="Cubical.Foundations.Isomorphism.html#2174" class="Bound">i</a> <a id="2186" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

      <a id="2196" href="Cubical.Foundations.Isomorphism.html#2196" class="Function">sq</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="Cubical.Foundations.Isomorphism.html#1410" class="Bound">A</a>
      <a id="2217" href="Cubical.Foundations.Isomorphism.html#2196" class="Function">sq</a> <a id="2220" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2222" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2224" class="Symbol">=</a> <a id="2226" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2232" class="Symbol">(λ</a> <a id="2235" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a> <a id="2237" class="Symbol">→</a> <a id="2239" class="Symbol">λ</a> <a id="2241" class="Symbol">{</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2246" class="Symbol">=</a> <a id="2248" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Cubical.Foundations.Isomorphism.html#1812" class="Function">fill1</a> <a id="2260" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2265" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a><a id="2266" class="Symbol">)</a>
                              <a id="2298" class="Symbol">;</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2303" class="Symbol">=</a> <a id="2305" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">→</a> <a id="2311" href="Cubical.Foundations.Isomorphism.html#1642" class="Function">fill0</a> <a id="2317" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2322" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a><a id="2323" class="Symbol">)</a>
                              <a id="2355" class="Symbol">;</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">→</a> <a id="2368" href="Cubical.Foundations.Isomorphism.html#1551" class="Field">t</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2377" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2379" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2386" href="Cubical.Foundations.Isomorphism.html#2235" class="Bound">k</a><a id="2387" class="Symbol">)</a>
                              <a id="2419" class="Symbol">;</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="2434" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="2436" class="Symbol">})</a>
                     <a id="2460" class="Symbol">(</a><a id="2461" href="Cubical.Foundations.Isomorphism.html#1982" class="Function">fill2</a> <a id="2467" href="Cubical.Foundations.Isomorphism.html#2220" class="Bound">i</a> <a id="2469" href="Cubical.Foundations.Isomorphism.html#2222" class="Bound">j</a><a id="2470" class="Symbol">)</a>

      <a id="2479" href="Cubical.Foundations.Isomorphism.html#2479" class="Function">sq1</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Cubical.Foundations.Isomorphism.html#1412" class="Bound">B</a>
      <a id="2501" href="Cubical.Foundations.Isomorphism.html#2479" class="Function">sq1</a> <a id="2505" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2507" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a> <a id="2509" class="Symbol">=</a> <a id="2511" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2517" class="Symbol">(λ</a> <a id="2520" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a> <a id="2522" class="Symbol">→</a> <a id="2524" class="Symbol">λ</a> <a id="2526" class="Symbol">{</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2548" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a><a id="2549" class="Symbol">))</a> <a id="2552" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a>
                               <a id="2585" class="Symbol">;</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2590" class="Symbol">=</a> <a id="2592" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2607" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a><a id="2608" class="Symbol">))</a> <a id="2611" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a>
                               <a id="2644" class="Symbol">;</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2653" class="Symbol">)</a> <a id="2655" class="Symbol">→</a> <a id="2657" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2665" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a><a id="2666" class="Symbol">))</a> <a id="2669" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a>
                               <a id="2702" class="Symbol">;</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a> <a id="2707" class="Symbol">=</a> <a id="2709" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2717" href="Cubical.Foundations.Isomorphism.html#1579" class="Bound">y</a> <a id="2719" href="Cubical.Foundations.Isomorphism.html#2520" class="Bound">k</a> <a id="2721" class="Symbol">})</a>
                      <a id="2746" class="Symbol">(</a><a id="2747" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Foundations.Isomorphism.html#2196" class="Function">sq</a> <a id="2753" href="Cubical.Foundations.Isomorphism.html#2505" class="Bound">i</a> <a id="2755" href="Cubical.Foundations.Isomorphism.html#2507" class="Bound">j</a><a id="2756" class="Symbol">))</a>

      <a id="2766" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="2773" class="Symbol">:</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Cubical.Foundations.Isomorphism.html#1587" class="Bound">x0</a> <a id="2779" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2781" href="Cubical.Foundations.Isomorphism.html#1599" class="Bound">p0</a><a id="2783" class="Symbol">)</a> <a id="2785" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Cubical.Foundations.Isomorphism.html#1590" class="Bound">x1</a> <a id="2791" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2793" href="Cubical.Foundations.Isomorphism.html#1615" class="Bound">p1</a><a id="2795" class="Symbol">)</a>
      <a id="2803" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="2810" href="Cubical.Foundations.Isomorphism.html#2810" class="Bound">i</a> <a id="2812" class="Symbol">.</a><a id="2813" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Cubical.Foundations.Isomorphism.html#2154" class="Function">p</a> <a id="2821" href="Cubical.Foundations.Isomorphism.html#2810" class="Bound">i</a>
      <a id="2829" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="2836" href="Cubical.Foundations.Isomorphism.html#2836" class="Bound">i</a> <a id="2838" class="Symbol">.</a><a id="2839" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2843" class="Symbol">=</a> <a id="2845" class="Symbol">λ</a> <a id="2847" href="Cubical.Foundations.Isomorphism.html#2847" class="Bound">j</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="Cubical.Foundations.Isomorphism.html#2479" class="Function">sq1</a> <a id="2855" href="Cubical.Foundations.Isomorphism.html#2836" class="Bound">i</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2860" href="Cubical.Foundations.Isomorphism.html#2847" class="Bound">j</a><a id="2861" class="Symbol">)</a>

  <a id="2866" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="2889" href="Cubical.Foundations.Isomorphism.html#1452" class="Field">f</a>
  <a id="2893" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2906" class="Symbol">.</a><a id="2907" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2919" href="Cubical.Foundations.Isomorphism.html#2919" class="Bound">y</a> <a id="2921" class="Symbol">.</a><a id="2922" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2926" class="Symbol">.</a><a id="2927" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="2935" href="Cubical.Foundations.Isomorphism.html#2919" class="Bound">y</a>
  <a id="2939" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2952" class="Symbol">.</a><a id="2953" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2965" href="Cubical.Foundations.Isomorphism.html#2965" class="Bound">y</a> <a id="2967" class="Symbol">.</a><a id="2968" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2972" class="Symbol">.</a><a id="2973" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2977" class="Symbol">=</a> <a id="2979" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="2981" href="Cubical.Foundations.Isomorphism.html#2965" class="Bound">y</a>
  <a id="2985" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="2998" class="Symbol">.</a><a id="2999" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3011" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a> <a id="3013" class="Symbol">.</a><a id="3014" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3018" href="Cubical.Foundations.Isomorphism.html#3018" class="Bound">z</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Cubical.Foundations.Isomorphism.html#2766" class="Function">lemIso</a> <a id="3029" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Cubical.Foundations.Isomorphism.html#1485" class="Field">g</a> <a id="3034" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a><a id="3035" class="Symbol">)</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3042" href="Cubical.Foundations.Isomorphism.html#3018" class="Bound">z</a><a id="3043" class="Symbol">)</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Cubical.Foundations.Isomorphism.html#1518" class="Field">s</a> <a id="3048" href="Cubical.Foundations.Isomorphism.html#3011" class="Bound">y</a><a id="3049" class="Symbol">)</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3056" href="Cubical.Foundations.Isomorphism.html#3018" class="Bound">z</a><a id="3057" class="Symbol">)</a>


<a id="isoToEquiv"></a><a id="3061" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3078" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3080" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3082" class="Symbol">→</a> <a id="3084" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3086" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3088" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3090" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3101" href="Cubical.Foundations.Isomorphism.html#3101" class="Bound">i</a> <a id="3103" class="Symbol">.</a><a id="3104" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Cubical.Foundations.Isomorphism.html#3101" class="Bound">i</a> <a id="3112" class="Symbol">.</a><a id="3113" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a>
<a id="3121" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3132" href="Cubical.Foundations.Isomorphism.html#3132" class="Bound">i</a> <a id="3134" class="Symbol">.</a><a id="3135" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3154" href="Cubical.Foundations.Isomorphism.html#3132" class="Bound">i</a>

<a id="IsoToIsIso"></a><a id="3157" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3168" class="Symbol">:</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Foundations.Isomorphism.html#3171" class="Bound">f</a> <a id="3173" class="Symbol">:</a> <a id="3175" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3179" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3181" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3182" class="Symbol">)</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Cubical.Foundations.Isomorphism.html#3171" class="Bound">f</a> <a id="3195" class="Symbol">.</a><a id="3196" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="3203" class="Symbol">)</a>
<a id="3205" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3216" href="Cubical.Foundations.Isomorphism.html#3216" class="Bound">f</a> <a id="3218" class="Symbol">.</a><a id="3219" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Cubical.Foundations.Isomorphism.html#3216" class="Bound">f</a> <a id="3227" class="Symbol">.</a><a id="3228" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
<a id="3236" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3247" href="Cubical.Foundations.Isomorphism.html#3247" class="Bound">f</a> <a id="3249" class="Symbol">.</a><a id="3250" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3254" class="Symbol">.</a><a id="3255" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3259" class="Symbol">=</a> <a id="3261" href="Cubical.Foundations.Isomorphism.html#3247" class="Bound">f</a> <a id="3263" class="Symbol">.</a><a id="3264" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a>
<a id="3272" href="Cubical.Foundations.Isomorphism.html#3157" class="Function">IsoToIsIso</a> <a id="3283" href="Cubical.Foundations.Isomorphism.html#3283" class="Bound">f</a> <a id="3285" class="Symbol">.</a><a id="3286" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3290" class="Symbol">.</a><a id="3291" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3295" class="Symbol">=</a> <a id="3297" href="Cubical.Foundations.Isomorphism.html#3283" class="Bound">f</a> <a id="3299" class="Symbol">.</a><a id="3300" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>

<a id="isIsoToIso"></a><a id="3309" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3320" class="Symbol">:</a> <a id="3322" class="Symbol">{</a><a id="3323" href="Cubical.Foundations.Isomorphism.html#3323" class="Bound">f</a> <a id="3325" class="Symbol">:</a> <a id="3327" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3332" class="Symbol">}</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="3342" href="Cubical.Foundations.Isomorphism.html#3323" class="Bound">f</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3350" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3352" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3354" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3365" class="Symbol">{</a><a id="3366" class="Argument">f</a> <a id="3368" class="Symbol">=</a> <a id="3370" href="Cubical.Foundations.Isomorphism.html#3370" class="Bound">f</a><a id="3371" class="Symbol">}</a> <a id="3373" href="Cubical.Foundations.Isomorphism.html#3373" class="Bound">fIsIso</a> <a id="3380" class="Symbol">.</a><a id="3381" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3389" class="Symbol">=</a> <a id="3391" href="Cubical.Foundations.Isomorphism.html#3370" class="Bound">f</a>
<a id="3393" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3404" href="Cubical.Foundations.Isomorphism.html#3404" class="Bound">fIsIso</a> <a id="3411" class="Symbol">.</a><a id="3412" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Cubical.Foundations.Isomorphism.html#3404" class="Bound">fIsIso</a> <a id="3429" class="Symbol">.</a><a id="3430" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="3434" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3445" href="Cubical.Foundations.Isomorphism.html#3445" class="Bound">fIsIso</a> <a id="3452" class="Symbol">.</a><a id="3453" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Cubical.Foundations.Isomorphism.html#3445" class="Bound">fIsIso</a> <a id="3470" class="Symbol">.</a><a id="3471" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3475" class="Symbol">.</a><a id="3476" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="3480" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3491" href="Cubical.Foundations.Isomorphism.html#3491" class="Bound">fIsIso</a> <a id="3498" class="Symbol">.</a><a id="3499" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3507" class="Symbol">=</a> <a id="3509" href="Cubical.Foundations.Isomorphism.html#3491" class="Bound">fIsIso</a> <a id="3516" class="Symbol">.</a><a id="3517" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3521" class="Symbol">.</a><a id="3522" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="isIsoToIsEquiv"></a><a id="3527" href="Cubical.Foundations.Isomorphism.html#3527" class="Function">isIsoToIsEquiv</a> <a id="3542" class="Symbol">:</a> <a id="3544" class="Symbol">{</a><a id="3545" href="Cubical.Foundations.Isomorphism.html#3545" class="Bound">f</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="3554" class="Symbol">}</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Cubical.Foundations.Isomorphism.html#937" class="Function">isIso</a> <a id="3564" href="Cubical.Foundations.Isomorphism.html#3545" class="Bound">f</a> <a id="3566" class="Symbol">→</a> <a id="3568" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3576" href="Cubical.Foundations.Isomorphism.html#3545" class="Bound">f</a>
<a id="3578" href="Cubical.Foundations.Isomorphism.html#3527" class="Function">isIsoToIsEquiv</a> <a id="3593" href="Cubical.Foundations.Isomorphism.html#3593" class="Bound">fIsIso</a> <a id="3600" class="Symbol">=</a> <a id="3602" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Foundations.Isomorphism.html#3309" class="Function">isIsoToIso</a> <a id="3627" href="Cubical.Foundations.Isomorphism.html#3593" class="Bound">fIsIso</a><a id="3633" class="Symbol">)</a>

<a id="isoToPath"></a><a id="3636" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3646" class="Symbol">:</a> <a id="3648" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3652" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3654" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3660" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3662" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="3664" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3674" class="Symbol">{</a><a id="3675" class="Argument">A</a> <a id="3677" class="Symbol">=</a> <a id="3679" href="Cubical.Foundations.Isomorphism.html#3679" class="Bound">A</a><a id="3680" class="Symbol">}</a> <a id="3682" class="Symbol">{</a><a id="3683" class="Argument">B</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a><a id="3688" class="Symbol">}</a> <a id="3690" href="Cubical.Foundations.Isomorphism.html#3690" class="Bound">f</a> <a id="3692" href="Cubical.Foundations.Isomorphism.html#3692" class="Bound">i</a> <a id="3694" class="Symbol">=</a>
  <a id="3698" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="3703" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a> <a id="3705" class="Symbol">(λ</a> <a id="3708" class="Symbol">{</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Foundations.Isomorphism.html#3692" class="Bound">i</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">→</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.Foundations.Isomorphism.html#3679" class="Bound">A</a> <a id="3724" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3726" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3737" href="Cubical.Foundations.Isomorphism.html#3690" class="Bound">f</a><a id="3738" class="Symbol">)</a>
            <a id="3752" class="Symbol">;</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Cubical.Foundations.Isomorphism.html#3692" class="Bound">i</a> <a id="3757" class="Symbol">=</a> <a id="3759" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3761" class="Symbol">)</a> <a id="3763" class="Symbol">→</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a> <a id="3768" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3770" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3778" href="Cubical.Foundations.Isomorphism.html#3687" class="Bound">B</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">})</a>

<a id="3785" class="Keyword">open</a> <a id="3790" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="invIso"></a><a id="3795" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3802" class="Symbol">:</a> <a id="3804" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3808" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3810" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3812" class="Symbol">→</a> <a id="3814" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3818" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3820" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="3822" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3834" href="Cubical.Foundations.Isomorphism.html#3834" class="Bound">f</a><a id="3835" class="Symbol">)</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3843" href="Cubical.Foundations.Isomorphism.html#3834" class="Bound">f</a>
<a id="3845" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3857" href="Cubical.Foundations.Isomorphism.html#3857" class="Bound">f</a><a id="3858" class="Symbol">)</a> <a id="3860" class="Symbol">=</a> <a id="3862" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3866" href="Cubical.Foundations.Isomorphism.html#3857" class="Bound">f</a>
<a id="3868" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3880" href="Cubical.Foundations.Isomorphism.html#3880" class="Bound">f</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3889" href="Cubical.Foundations.Isomorphism.html#3880" class="Bound">f</a>
<a id="3891" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3903" href="Cubical.Foundations.Isomorphism.html#3903" class="Bound">f</a><a id="3904" class="Symbol">)</a>  <a id="3907" class="Symbol">=</a> <a id="3909" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3913" href="Cubical.Foundations.Isomorphism.html#3903" class="Bound">f</a>

<a id="compIso"></a><a id="3916" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3924" class="Symbol">:</a> <a id="3926" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3930" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3932" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3940" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="3942" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3950" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="3952" href="Cubical.Foundations.Isomorphism.html#456" class="Generalizable">C</a>
<a id="3954" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3967" href="Cubical.Foundations.Isomorphism.html#3967" class="Bound">i</a> <a id="3969" href="Cubical.Foundations.Isomorphism.html#3969" class="Bound">j</a><a id="3970" class="Symbol">)</a>       <a id="3978" class="Symbol">=</a> <a id="3980" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3984" href="Cubical.Foundations.Isomorphism.html#3969" class="Bound">j</a> <a id="3986" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3988" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3992" href="Cubical.Foundations.Isomorphism.html#3967" class="Bound">i</a>
<a id="3994" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4007" href="Cubical.Foundations.Isomorphism.html#4007" class="Bound">i</a> <a id="4009" href="Cubical.Foundations.Isomorphism.html#4009" class="Bound">j</a><a id="4010" class="Symbol">)</a> <a id="4012" class="Symbol">=</a> <a id="4014" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4018" href="Cubical.Foundations.Isomorphism.html#4007" class="Bound">i</a> <a id="4020" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4022" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4026" href="Cubical.Foundations.Isomorphism.html#4009" class="Bound">j</a>
<a id="4028" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4041" href="Cubical.Foundations.Isomorphism.html#4041" class="Bound">i</a> <a id="4043" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Foundations.Isomorphism.html#4046" class="Bound">b</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4060" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a><a id="4061" class="Symbol">)</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4068" href="Cubical.Foundations.Isomorphism.html#4041" class="Bound">i</a> <a id="4070" class="Symbol">(</a><a id="4071" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4075" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a> <a id="4077" href="Cubical.Foundations.Isomorphism.html#4046" class="Bound">b</a><a id="4078" class="Symbol">))</a> <a id="4081" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4083" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4087" href="Cubical.Foundations.Isomorphism.html#4043" class="Bound">j</a> <a id="4089" href="Cubical.Foundations.Isomorphism.html#4046" class="Bound">b</a>
<a id="4091" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4104" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a> <a id="4106" href="Cubical.Foundations.Isomorphism.html#4106" class="Bound">j</a><a id="4107" class="Symbol">)</a> <a id="4109" href="Cubical.Foundations.Isomorphism.html#4109" class="Bound">a</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4123" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4131" href="Cubical.Foundations.Isomorphism.html#4106" class="Bound">j</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4138" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a> <a id="4140" href="Cubical.Foundations.Isomorphism.html#4109" class="Bound">a</a><a id="4141" class="Symbol">))</a> <a id="4144" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4146" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4150" href="Cubical.Foundations.Isomorphism.html#4104" class="Bound">i</a> <a id="4152" href="Cubical.Foundations.Isomorphism.html#4109" class="Bound">a</a>

<a id="composesToId→Iso"></a><a id="4155" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.Foundations.Isomorphism.html#4175" class="Bound">G</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4183" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4185" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4186" class="Symbol">)</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Cubical.Foundations.Isomorphism.html#4189" class="Bound">g</a> <a id="4191" class="Symbol">:</a> <a id="4193" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">→</a> <a id="4202" href="Cubical.Foundations.Isomorphism.html#4175" class="Bound">G</a> <a id="4204" class="Symbol">.</a><a id="4205" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4209" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4211" href="Cubical.Foundations.Isomorphism.html#4189" class="Bound">g</a> <a id="4213" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4215" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4221" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4223" class="Symbol">→</a> <a id="4225" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4229" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="4231" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="4233" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4255" class="Symbol">_</a> <a id="4257" href="Cubical.Foundations.Isomorphism.html#4257" class="Bound">g</a> <a id="4259" class="Symbol">_)</a>             <a id="4274" class="Symbol">=</a> <a id="4276" href="Cubical.Foundations.Isomorphism.html#4257" class="Bound">g</a>
<a id="4278" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4300" href="Cubical.Foundations.Isomorphism.html#4300" class="Bound">j</a> <a id="4302" class="Symbol">_</a> <a id="4304" class="Symbol">_)</a> <a id="4307" class="Symbol">=</a> <a id="4309" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4313" href="Cubical.Foundations.Isomorphism.html#4300" class="Bound">j</a>
<a id="4315" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4337" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4339" href="Cubical.Foundations.Isomorphism.html#4339" class="Bound">g</a> <a id="4341" href="Cubical.Foundations.Isomorphism.html#4341" class="Bound">path</a><a id="4345" class="Symbol">)</a> <a id="4347" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a> <a id="4349" class="Symbol">=</a>
  <a id="4353" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4362" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Cubical.Foundations.Isomorphism.html#4339" class="Bound">g</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4372" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4374" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a><a id="4375" class="Symbol">)))</a> <a id="4379" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4382" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4387" class="Symbol">(λ</a> <a id="4390" href="Cubical.Foundations.Isomorphism.html#4390" class="Bound">g</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4398" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4400" class="Symbol">(</a><a id="4401" href="Cubical.Foundations.Isomorphism.html#4390" class="Bound">g</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4408" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4410" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a><a id="4411" class="Symbol">)))</a> <a id="4415" href="Cubical.Foundations.Isomorphism.html#4341" class="Bound">path</a> <a id="4420" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4423" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4427" href="Cubical.Foundations.Isomorphism.html#4337" class="Bound">i</a> <a id="4429" href="Cubical.Foundations.Isomorphism.html#4347" class="Bound">b</a>
<a id="4431" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Cubical.Foundations.Isomorphism.html#4155" class="Function">composesToId→Iso</a> <a id="4453" class="Symbol">_</a> <a id="4455" class="Symbol">_</a> <a id="4457" href="Cubical.Foundations.Isomorphism.html#4457" class="Bound">path</a><a id="4461" class="Symbol">)</a> <a id="4463" href="Cubical.Foundations.Isomorphism.html#4463" class="Bound">b</a> <a id="4465" href="Cubical.Foundations.Isomorphism.html#4465" class="Bound">i</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Cubical.Foundations.Isomorphism.html#4457" class="Bound">path</a> <a id="4474" href="Cubical.Foundations.Isomorphism.html#4465" class="Bound">i</a> <a id="4476" href="Cubical.Foundations.Isomorphism.html#4463" class="Bound">b</a>

<a id="idIso"></a><a id="4479" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4485" class="Symbol">:</a> <a id="4487" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4491" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4493" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a>
<a id="4495" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4499" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4513" class="Symbol">_</a>
<a id="4515" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4519" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4533" class="Symbol">_</a>
<a id="4535" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4539" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4545" class="Symbol">_</a> <a id="4547" class="Symbol">=</a> <a id="4549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4554" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4558" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4564" class="Symbol">_</a>  <a id="4567" class="Symbol">=</a> <a id="4569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compIsoIdL"></a><a id="4575" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4586" class="Symbol">:</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Cubical.Foundations.Isomorphism.html#4589" class="Bound">isom</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4600" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4602" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4603" class="Symbol">)</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4615" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4621" href="Cubical.Foundations.Isomorphism.html#4589" class="Bound">isom</a> <a id="4626" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4628" href="Cubical.Foundations.Isomorphism.html#4589" class="Bound">isom</a>
<a id="4633" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4649" href="Cubical.Foundations.Isomorphism.html#4649" class="Bound">isom</a> <a id="4654" href="Cubical.Foundations.Isomorphism.html#4654" class="Bound">i</a><a id="4655" class="Symbol">)</a> <a id="4657" class="Symbol">=</a> <a id="4659" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4663" href="Cubical.Foundations.Isomorphism.html#4649" class="Bound">isom</a>
<a id="4668" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4672" class="Symbol">(</a><a id="4673" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4684" href="Cubical.Foundations.Isomorphism.html#4684" class="Bound">isom</a> <a id="4689" href="Cubical.Foundations.Isomorphism.html#4689" class="Bound">i</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">=</a> <a id="4694" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4698" href="Cubical.Foundations.Isomorphism.html#4684" class="Bound">isom</a>
<a id="4703" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4719" href="Cubical.Foundations.Isomorphism.html#4719" class="Bound">isom</a> <a id="4724" href="Cubical.Foundations.Isomorphism.html#4724" class="Bound">i</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Cubical.Foundations.Isomorphism.html#4727" class="Bound">b</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4737" class="Symbol">(</a><a id="4738" href="Cubical.Foundations.Isomorphism.html#4719" class="Bound">isom</a> <a id="4743" class="Symbol">.</a><a id="4744" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4748" href="Cubical.Foundations.Isomorphism.html#4727" class="Bound">b</a><a id="4749" class="Symbol">)</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4754" href="Cubical.Foundations.Isomorphism.html#4724" class="Bound">i</a><a id="4755" class="Symbol">)</a>
<a id="4757" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Cubical.Foundations.Isomorphism.html#4575" class="Function">compIsoIdL</a> <a id="4773" href="Cubical.Foundations.Isomorphism.html#4773" class="Bound">isom</a> <a id="4778" href="Cubical.Foundations.Isomorphism.html#4778" class="Bound">i</a><a id="4779" class="Symbol">)</a> <a id="4781" href="Cubical.Foundations.Isomorphism.html#4781" class="Bound">a</a> <a id="4783" class="Symbol">=</a> <a id="4785" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4791" class="Symbol">(</a><a id="4792" href="Cubical.Foundations.Isomorphism.html#4773" class="Bound">isom</a> <a id="4797" class="Symbol">.</a><a id="4798" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4802" href="Cubical.Foundations.Isomorphism.html#4781" class="Bound">a</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">(</a><a id="4806" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4808" href="Cubical.Foundations.Isomorphism.html#4778" class="Bound">i</a><a id="4809" class="Symbol">)</a>

<a id="compIsoIdR"></a><a id="4812" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4823" class="Symbol">:</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Cubical.Foundations.Isomorphism.html#4826" class="Bound">isom</a> <a id="4831" class="Symbol">:</a> <a id="4833" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4837" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="4839" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="4840" class="Symbol">)</a> <a id="4842" class="Symbol">→</a> <a id="4844" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4852" href="Cubical.Foundations.Isomorphism.html#4826" class="Bound">isom</a> <a id="4857" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="4863" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4865" href="Cubical.Foundations.Isomorphism.html#4826" class="Bound">isom</a>
<a id="4870" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4874" class="Symbol">(</a><a id="4875" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4886" href="Cubical.Foundations.Isomorphism.html#4886" class="Bound">isom</a> <a id="4891" href="Cubical.Foundations.Isomorphism.html#4891" class="Bound">i</a><a id="4892" class="Symbol">)</a> <a id="4894" class="Symbol">=</a> <a id="4896" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4900" href="Cubical.Foundations.Isomorphism.html#4886" class="Bound">isom</a>
<a id="4905" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4921" href="Cubical.Foundations.Isomorphism.html#4921" class="Bound">isom</a> <a id="4926" href="Cubical.Foundations.Isomorphism.html#4926" class="Bound">i</a><a id="4927" class="Symbol">)</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4935" href="Cubical.Foundations.Isomorphism.html#4921" class="Bound">isom</a>
<a id="4940" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="4956" href="Cubical.Foundations.Isomorphism.html#4956" class="Bound">isom</a> <a id="4961" href="Cubical.Foundations.Isomorphism.html#4961" class="Bound">i</a><a id="4962" class="Symbol">)</a> <a id="4964" href="Cubical.Foundations.Isomorphism.html#4964" class="Bound">b</a> <a id="4966" class="Symbol">=</a> <a id="4968" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4974" class="Symbol">(</a><a id="4975" href="Cubical.Foundations.Isomorphism.html#4956" class="Bound">isom</a> <a id="4980" class="Symbol">.</a><a id="4981" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4985" href="Cubical.Foundations.Isomorphism.html#4964" class="Bound">b</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4991" href="Cubical.Foundations.Isomorphism.html#4961" class="Bound">i</a><a id="4992" class="Symbol">)</a>
<a id="4994" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Foundations.Isomorphism.html#4812" class="Function">compIsoIdR</a> <a id="5010" href="Cubical.Foundations.Isomorphism.html#5010" class="Bound">isom</a> <a id="5015" href="Cubical.Foundations.Isomorphism.html#5015" class="Bound">i</a><a id="5016" class="Symbol">)</a> <a id="5018" href="Cubical.Foundations.Isomorphism.html#5018" class="Bound">a</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Foundations.Isomorphism.html#5010" class="Bound">isom</a> <a id="5034" class="Symbol">.</a><a id="5035" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5039" href="Cubical.Foundations.Isomorphism.html#5018" class="Bound">a</a><a id="5040" class="Symbol">)</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5045" href="Cubical.Foundations.Isomorphism.html#5015" class="Bound">i</a><a id="5046" class="Symbol">)</a>

<a id="LiftIso"></a><a id="5049" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5057" class="Symbol">:</a> <a id="5059" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5063" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5065" class="Symbol">(</a><a id="5066" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="5071" href="Cubical.Foundations.Isomorphism.html#437" class="Generalizable">ℓ&#39;</a> <a id="5074" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5075" class="Symbol">)</a>
<a id="5077" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5081" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5089" class="Symbol">=</a> <a id="5091" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a>
<a id="5096" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5100" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a>
<a id="5116" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5120" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5128" class="Symbol">_</a> <a id="5130" class="Symbol">=</a> <a id="5132" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5137" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5141" href="Cubical.Foundations.Isomorphism.html#5049" class="Function">LiftIso</a> <a id="5149" class="Symbol">_</a>  <a id="5152" class="Symbol">=</a> <a id="5154" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isContr→Iso"></a><a id="5160" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="5172" class="Symbol">:</a> <a id="5174" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5182" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5184" class="Symbol">→</a> <a id="5186" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5194" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5196" class="Symbol">→</a> <a id="5198" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5202" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5204" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5206" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="5223" class="Symbol">_</a> <a id="5225" href="Cubical.Foundations.Isomorphism.html#5225" class="Bound">Bctr</a><a id="5229" class="Symbol">)</a> <a id="5231" class="Symbol">_</a> <a id="5233" class="Symbol">=</a> <a id="5235" href="Cubical.Foundations.Isomorphism.html#5225" class="Bound">Bctr</a> <a id="5240" class="Symbol">.</a><a id="5241" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="5245" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5249" class="Symbol">(</a><a id="5250" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="5262" href="Cubical.Foundations.Isomorphism.html#5262" class="Bound">Actr</a> <a id="5267" class="Symbol">_)</a> <a id="5270" class="Symbol">_</a> <a id="5272" class="Symbol">=</a> <a id="5274" href="Cubical.Foundations.Isomorphism.html#5262" class="Bound">Actr</a> <a id="5279" class="Symbol">.</a><a id="5280" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="5284" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="5301" class="Symbol">_</a> <a id="5303" href="Cubical.Foundations.Isomorphism.html#5303" class="Bound">Bctr</a><a id="5307" class="Symbol">)</a> <a id="5309" class="Symbol">=</a> <a id="5311" href="Cubical.Foundations.Isomorphism.html#5303" class="Bound">Bctr</a> <a id="5316" class="Symbol">.</a><a id="5317" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="5321" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="5338" href="Cubical.Foundations.Isomorphism.html#5338" class="Bound">Actr</a> <a id="5343" class="Symbol">_)</a>  <a id="5347" class="Symbol">=</a> <a id="5349" href="Cubical.Foundations.Isomorphism.html#5338" class="Bound">Actr</a> <a id="5354" class="Symbol">.</a><a id="5355" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="isContr→Iso&#39;"></a><a id="5360" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="5373" class="Symbol">:</a> <a id="5375" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5383" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5385" class="Symbol">→</a> <a id="5387" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5395" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5397" class="Symbol">→</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5402" class="Symbol">→</a> <a id="5404" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5405" class="Symbol">)</a> <a id="5407" class="Symbol">→</a> <a id="5409" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5413" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5415" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5417" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5421" class="Symbol">(</a><a id="5422" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="5435" class="Symbol">_</a> <a id="5437" href="Cubical.Foundations.Isomorphism.html#5437" class="Bound">Bctr</a> <a id="5442" href="Cubical.Foundations.Isomorphism.html#5442" class="Bound">f</a><a id="5443" class="Symbol">)</a> <a id="5445" class="Symbol">=</a> <a id="5447" href="Cubical.Foundations.Isomorphism.html#5442" class="Bound">f</a>
<a id="5449" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="5467" href="Cubical.Foundations.Isomorphism.html#5467" class="Bound">Actr</a> <a id="5472" class="Symbol">_</a> <a id="5474" class="Symbol">_)</a> <a id="5477" class="Symbol">_</a> <a id="5479" class="Symbol">=</a> <a id="5481" href="Cubical.Foundations.Isomorphism.html#5467" class="Bound">Actr</a> <a id="5486" class="Symbol">.</a><a id="5487" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="5491" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="5509" class="Symbol">_</a> <a id="5511" href="Cubical.Foundations.Isomorphism.html#5511" class="Bound">Bctr</a> <a id="5516" href="Cubical.Foundations.Isomorphism.html#5516" class="Bound">f</a><a id="5517" class="Symbol">)</a> <a id="5519" class="Symbol">=</a> <a id="5521" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5536" href="Cubical.Foundations.Isomorphism.html#5511" class="Bound">Bctr</a> <a id="5541" class="Symbol">_</a>
<a id="5543" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="5561" href="Cubical.Foundations.Isomorphism.html#5561" class="Bound">Actr</a> <a id="5566" class="Symbol">_</a> <a id="5568" class="Symbol">_)</a>  <a id="5572" class="Symbol">=</a> <a id="5574" href="Cubical.Foundations.Isomorphism.html#5561" class="Bound">Actr</a> <a id="5579" class="Symbol">.</a><a id="5580" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="isProp→Iso"></a><a id="5585" href="Cubical.Foundations.Isomorphism.html#5585" class="Function">isProp→Iso</a> <a id="5596" class="Symbol">:</a>  <a id="5599" class="Symbol">(</a><a id="5600" href="Cubical.Foundations.Isomorphism.html#5600" class="Bound">Aprop</a> <a id="5606" class="Symbol">:</a> <a id="5608" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5615" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5616" class="Symbol">)</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Cubical.Foundations.Isomorphism.html#5619" class="Bound">Bprop</a> <a id="5625" class="Symbol">:</a> <a id="5627" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5634" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5635" class="Symbol">)</a> <a id="5637" class="Symbol">(</a><a id="5638" href="Cubical.Foundations.Isomorphism.html#5638" class="Bound">f</a> <a id="5640" class="Symbol">:</a> <a id="5642" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5644" class="Symbol">→</a> <a id="5646" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="5647" class="Symbol">)</a> <a id="5649" class="Symbol">(</a><a id="5650" href="Cubical.Foundations.Isomorphism.html#5650" class="Bound">g</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5656" class="Symbol">→</a> <a id="5658" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="5659" class="Symbol">)</a> <a id="5661" class="Symbol">→</a> <a id="5663" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5667" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5669" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a>
<a id="5671" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Cubical.Foundations.Isomorphism.html#5585" class="Function">isProp→Iso</a> <a id="5687" class="Symbol">_</a> <a id="5689" class="Symbol">_</a> <a id="5691" href="Cubical.Foundations.Isomorphism.html#5691" class="Bound">f</a> <a id="5693" class="Symbol">_)</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="Cubical.Foundations.Isomorphism.html#5691" class="Bound">f</a>
<a id="5700" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Cubical.Foundations.Isomorphism.html#5585" class="Function">isProp→Iso</a> <a id="5716" class="Symbol">_</a> <a id="5718" class="Symbol">_</a> <a id="5720" class="Symbol">_</a> <a id="5722" href="Cubical.Foundations.Isomorphism.html#5722" class="Bound">g</a><a id="5723" class="Symbol">)</a> <a id="5725" class="Symbol">=</a> <a id="5727" href="Cubical.Foundations.Isomorphism.html#5722" class="Bound">g</a>
<a id="5729" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5733" class="Symbol">(</a><a id="5734" href="Cubical.Foundations.Isomorphism.html#5585" class="Function">isProp→Iso</a> <a id="5745" class="Symbol">_</a> <a id="5747" href="Cubical.Foundations.Isomorphism.html#5747" class="Bound">Bprop</a> <a id="5753" href="Cubical.Foundations.Isomorphism.html#5753" class="Bound">f</a> <a id="5755" href="Cubical.Foundations.Isomorphism.html#5755" class="Bound">g</a><a id="5756" class="Symbol">)</a> <a id="5758" href="Cubical.Foundations.Isomorphism.html#5758" class="Bound">b</a> <a id="5760" class="Symbol">=</a> <a id="5762" href="Cubical.Foundations.Isomorphism.html#5747" class="Bound">Bprop</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Cubical.Foundations.Isomorphism.html#5753" class="Bound">f</a> <a id="5771" class="Symbol">(</a><a id="5772" href="Cubical.Foundations.Isomorphism.html#5755" class="Bound">g</a> <a id="5774" href="Cubical.Foundations.Isomorphism.html#5758" class="Bound">b</a><a id="5775" class="Symbol">))</a> <a id="5778" href="Cubical.Foundations.Isomorphism.html#5758" class="Bound">b</a>
<a id="5780" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.Foundations.Isomorphism.html#5585" class="Function">isProp→Iso</a> <a id="5796" href="Cubical.Foundations.Isomorphism.html#5796" class="Bound">Aprop</a> <a id="5802" class="Symbol">_</a> <a id="5804" href="Cubical.Foundations.Isomorphism.html#5804" class="Bound">f</a> <a id="5806" href="Cubical.Foundations.Isomorphism.html#5806" class="Bound">g</a><a id="5807" class="Symbol">)</a> <a id="5809" href="Cubical.Foundations.Isomorphism.html#5809" class="Bound">a</a>  <a id="5812" class="Symbol">=</a> <a id="5814" href="Cubical.Foundations.Isomorphism.html#5796" class="Bound">Aprop</a> <a id="5820" class="Symbol">(</a><a id="5821" href="Cubical.Foundations.Isomorphism.html#5806" class="Bound">g</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Cubical.Foundations.Isomorphism.html#5804" class="Bound">f</a> <a id="5826" href="Cubical.Foundations.Isomorphism.html#5809" class="Bound">a</a><a id="5827" class="Symbol">))</a> <a id="5830" href="Cubical.Foundations.Isomorphism.html#5809" class="Bound">a</a>

<a id="domIso"></a><a id="5833" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="5840" class="Symbol">:</a> <a id="5842" class="Symbol">∀</a> <a id="5844" class="Symbol">{</a><a id="5845" href="Cubical.Foundations.Isomorphism.html#5845" class="Bound">ℓ</a><a id="5846" class="Symbol">}</a> <a id="5848" class="Symbol">{</a><a id="5849" href="Cubical.Foundations.Isomorphism.html#5849" class="Bound">C</a> <a id="5851" class="Symbol">:</a> <a id="5853" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5858" href="Cubical.Foundations.Isomorphism.html#5845" class="Bound">ℓ</a><a id="5859" class="Symbol">}</a> <a id="5861" class="Symbol">→</a> <a id="5863" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5867" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5869" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="5880" class="Symbol">→</a> <a id="5882" href="Cubical.Foundations.Isomorphism.html#5849" class="Bound">C</a><a id="5883" class="Symbol">)</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="5888" class="Symbol">→</a> <a id="5890" href="Cubical.Foundations.Isomorphism.html#5849" class="Bound">C</a><a id="5891" class="Symbol">)</a>
<a id="5893" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5897" class="Symbol">(</a><a id="5898" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="5905" href="Cubical.Foundations.Isomorphism.html#5905" class="Bound">e</a><a id="5906" class="Symbol">)</a> <a id="5908" href="Cubical.Foundations.Isomorphism.html#5908" class="Bound">f</a> <a id="5910" href="Cubical.Foundations.Isomorphism.html#5910" class="Bound">b</a> <a id="5912" class="Symbol">=</a> <a id="5914" href="Cubical.Foundations.Isomorphism.html#5908" class="Bound">f</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5921" href="Cubical.Foundations.Isomorphism.html#5905" class="Bound">e</a> <a id="5923" href="Cubical.Foundations.Isomorphism.html#5910" class="Bound">b</a><a id="5924" class="Symbol">)</a>
<a id="5926" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="5938" href="Cubical.Foundations.Isomorphism.html#5938" class="Bound">e</a><a id="5939" class="Symbol">)</a> <a id="5941" href="Cubical.Foundations.Isomorphism.html#5941" class="Bound">f</a> <a id="5943" href="Cubical.Foundations.Isomorphism.html#5943" class="Bound">a</a> <a id="5945" class="Symbol">=</a> <a id="5947" href="Cubical.Foundations.Isomorphism.html#5941" class="Bound">f</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="5954" href="Cubical.Foundations.Isomorphism.html#5938" class="Bound">e</a> <a id="5956" href="Cubical.Foundations.Isomorphism.html#5943" class="Bound">a</a><a id="5957" class="Symbol">)</a>
<a id="5959" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="5971" href="Cubical.Foundations.Isomorphism.html#5971" class="Bound">e</a><a id="5972" class="Symbol">)</a> <a id="5974" href="Cubical.Foundations.Isomorphism.html#5974" class="Bound">f</a> <a id="5976" href="Cubical.Foundations.Isomorphism.html#5976" class="Bound">i</a> <a id="5978" href="Cubical.Foundations.Isomorphism.html#5978" class="Bound">x</a> <a id="5980" class="Symbol">=</a> <a id="5982" href="Cubical.Foundations.Isomorphism.html#5974" class="Bound">f</a> <a id="5984" class="Symbol">(</a><a id="5985" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5989" href="Cubical.Foundations.Isomorphism.html#5971" class="Bound">e</a> <a id="5991" href="Cubical.Foundations.Isomorphism.html#5978" class="Bound">x</a> <a id="5993" href="Cubical.Foundations.Isomorphism.html#5976" class="Bound">i</a><a id="5994" class="Symbol">)</a>
<a id="5996" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6000" class="Symbol">(</a><a id="6001" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="6008" href="Cubical.Foundations.Isomorphism.html#6008" class="Bound">e</a><a id="6009" class="Symbol">)</a> <a id="6011" href="Cubical.Foundations.Isomorphism.html#6011" class="Bound">f</a> <a id="6013" href="Cubical.Foundations.Isomorphism.html#6013" class="Bound">i</a> <a id="6015" href="Cubical.Foundations.Isomorphism.html#6015" class="Bound">x</a> <a id="6017" class="Symbol">=</a> <a id="6019" href="Cubical.Foundations.Isomorphism.html#6011" class="Bound">f</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6026" href="Cubical.Foundations.Isomorphism.html#6008" class="Bound">e</a> <a id="6028" href="Cubical.Foundations.Isomorphism.html#6015" class="Bound">x</a> <a id="6030" href="Cubical.Foundations.Isomorphism.html#6013" class="Bound">i</a><a id="6031" class="Symbol">)</a>

<a id="6034" class="Comment">-- Helpful notation</a>
<a id="_Iso⟨_⟩_"></a><a id="6054" href="Cubical.Foundations.Isomorphism.html#6054" class="Function Operator">_Iso⟨_⟩_</a> <a id="6063" class="Symbol">:</a> <a id="6065" class="Symbol">∀</a> <a id="6067" class="Symbol">{</a><a id="6068" href="Cubical.Foundations.Isomorphism.html#6068" class="Bound">ℓ</a> <a id="6070" href="Cubical.Foundations.Isomorphism.html#6070" class="Bound">ℓ&#39;</a> <a id="6073" href="Cubical.Foundations.Isomorphism.html#6073" class="Bound">ℓ&#39;&#39;</a><a id="6076" class="Symbol">}</a> <a id="6078" class="Symbol">{</a><a id="6079" href="Cubical.Foundations.Isomorphism.html#6079" class="Bound">B</a> <a id="6081" class="Symbol">:</a> <a id="6083" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6088" href="Cubical.Foundations.Isomorphism.html#6070" class="Bound">ℓ&#39;</a><a id="6090" class="Symbol">}</a> <a id="6092" class="Symbol">{</a><a id="6093" href="Cubical.Foundations.Isomorphism.html#6093" class="Bound">C</a> <a id="6095" class="Symbol">:</a> <a id="6097" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6102" href="Cubical.Foundations.Isomorphism.html#6073" class="Bound">ℓ&#39;&#39;</a><a id="6105" class="Symbol">}</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Cubical.Foundations.Isomorphism.html#6108" class="Bound">X</a> <a id="6110" class="Symbol">:</a> <a id="6112" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6117" href="Cubical.Foundations.Isomorphism.html#6068" class="Bound">ℓ</a><a id="6118" class="Symbol">)</a> <a id="6120" class="Symbol">→</a> <a id="6122" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6126" href="Cubical.Foundations.Isomorphism.html#6108" class="Bound">X</a> <a id="6128" href="Cubical.Foundations.Isomorphism.html#6079" class="Bound">B</a> <a id="6130" class="Symbol">→</a> <a id="6132" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6136" href="Cubical.Foundations.Isomorphism.html#6079" class="Bound">B</a> <a id="6138" href="Cubical.Foundations.Isomorphism.html#6093" class="Bound">C</a> <a id="6140" class="Symbol">→</a> <a id="6142" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6146" href="Cubical.Foundations.Isomorphism.html#6108" class="Bound">X</a> <a id="6148" href="Cubical.Foundations.Isomorphism.html#6093" class="Bound">C</a>
<a id="6150" class="Symbol">_</a> <a id="6152" href="Cubical.Foundations.Isomorphism.html#6054" class="Function Operator">Iso⟨</a> <a id="6157" href="Cubical.Foundations.Isomorphism.html#6157" class="Bound">f</a> <a id="6159" href="Cubical.Foundations.Isomorphism.html#6054" class="Function Operator">⟩</a> <a id="6161" href="Cubical.Foundations.Isomorphism.html#6161" class="Bound">g</a> <a id="6163" class="Symbol">=</a> <a id="6165" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="6173" href="Cubical.Foundations.Isomorphism.html#6157" class="Bound">f</a> <a id="6175" href="Cubical.Foundations.Isomorphism.html#6161" class="Bound">g</a>

<a id="_∎Iso"></a><a id="6178" href="Cubical.Foundations.Isomorphism.html#6178" class="Function Operator">_∎Iso</a> <a id="6184" class="Symbol">:</a> <a id="6186" class="Symbol">∀</a> <a id="6188" class="Symbol">{</a><a id="6189" href="Cubical.Foundations.Isomorphism.html#6189" class="Bound">ℓ</a><a id="6190" class="Symbol">}</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Foundations.Isomorphism.html#6193" class="Bound">A</a> <a id="6195" class="Symbol">:</a> <a id="6197" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6202" href="Cubical.Foundations.Isomorphism.html#6189" class="Bound">ℓ</a><a id="6203" class="Symbol">)</a> <a id="6205" class="Symbol">→</a> <a id="6207" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6211" href="Cubical.Foundations.Isomorphism.html#6193" class="Bound">A</a> <a id="6213" href="Cubical.Foundations.Isomorphism.html#6193" class="Bound">A</a>
<a id="6215" href="Cubical.Foundations.Isomorphism.html#6215" class="Bound">A</a> <a id="6217" href="Cubical.Foundations.Isomorphism.html#6178" class="Function Operator">∎Iso</a> <a id="6222" class="Symbol">=</a> <a id="6224" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a> <a id="6230" class="Symbol">{</a><a id="6231" class="Argument">A</a> <a id="6233" class="Symbol">=</a> <a id="6235" href="Cubical.Foundations.Isomorphism.html#6215" class="Bound">A</a><a id="6236" class="Symbol">}</a>

<a id="6239" class="Keyword">infixr</a>  <a id="6247" class="Number">0</a> <a id="6249" href="Cubical.Foundations.Isomorphism.html#6054" class="Function Operator">_Iso⟨_⟩_</a>
<a id="6258" class="Keyword">infix</a>   <a id="6266" class="Number">1</a> <a id="6268" href="Cubical.Foundations.Isomorphism.html#6178" class="Function Operator">_∎Iso</a>

<a id="codomainIsoDep"></a><a id="6275" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="6290" class="Symbol">:</a> <a id="6292" class="Symbol">∀</a> <a id="6294" class="Symbol">{</a><a id="6295" href="Cubical.Foundations.Isomorphism.html#6295" class="Bound">ℓ</a> <a id="6297" href="Cubical.Foundations.Isomorphism.html#6297" class="Bound">ℓ&#39;</a> <a id="6300" href="Cubical.Foundations.Isomorphism.html#6300" class="Bound">ℓ&#39;&#39;</a><a id="6303" class="Symbol">}</a> <a id="6305" class="Symbol">{</a><a id="6306" href="Cubical.Foundations.Isomorphism.html#6306" class="Bound">A</a> <a id="6308" class="Symbol">:</a> <a id="6310" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6315" href="Cubical.Foundations.Isomorphism.html#6295" class="Bound">ℓ</a><a id="6316" class="Symbol">}</a> <a id="6318" class="Symbol">{</a><a id="6319" href="Cubical.Foundations.Isomorphism.html#6319" class="Bound">B</a> <a id="6321" class="Symbol">:</a> <a id="6323" href="Cubical.Foundations.Isomorphism.html#6306" class="Bound">A</a> <a id="6325" class="Symbol">→</a> <a id="6327" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6332" href="Cubical.Foundations.Isomorphism.html#6297" class="Bound">ℓ&#39;</a><a id="6334" class="Symbol">}</a> <a id="6336" class="Symbol">{</a><a id="6337" href="Cubical.Foundations.Isomorphism.html#6337" class="Bound">C</a> <a id="6339" class="Symbol">:</a> <a id="6341" href="Cubical.Foundations.Isomorphism.html#6306" class="Bound">A</a> <a id="6343" class="Symbol">→</a> <a id="6345" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6350" href="Cubical.Foundations.Isomorphism.html#6300" class="Bound">ℓ&#39;&#39;</a><a id="6353" class="Symbol">}</a>
                 <a id="6372" class="Symbol">→</a> <a id="6374" class="Symbol">((</a><a id="6376" href="Cubical.Foundations.Isomorphism.html#6376" class="Bound">a</a> <a id="6378" class="Symbol">:</a> <a id="6380" href="Cubical.Foundations.Isomorphism.html#6306" class="Bound">A</a><a id="6381" class="Symbol">)</a> <a id="6383" class="Symbol">→</a> <a id="6385" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6389" class="Symbol">(</a><a id="6390" href="Cubical.Foundations.Isomorphism.html#6319" class="Bound">B</a> <a id="6392" href="Cubical.Foundations.Isomorphism.html#6376" class="Bound">a</a><a id="6393" class="Symbol">)</a> <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.Foundations.Isomorphism.html#6337" class="Bound">C</a> <a id="6398" href="Cubical.Foundations.Isomorphism.html#6376" class="Bound">a</a><a id="6399" class="Symbol">))</a>
                 <a id="6419" class="Symbol">→</a> <a id="6421" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6425" class="Symbol">((</a><a id="6427" href="Cubical.Foundations.Isomorphism.html#6427" class="Bound">a</a> <a id="6429" class="Symbol">:</a> <a id="6431" href="Cubical.Foundations.Isomorphism.html#6306" class="Bound">A</a><a id="6432" class="Symbol">)</a> <a id="6434" class="Symbol">→</a> <a id="6436" href="Cubical.Foundations.Isomorphism.html#6319" class="Bound">B</a> <a id="6438" href="Cubical.Foundations.Isomorphism.html#6427" class="Bound">a</a><a id="6439" class="Symbol">)</a> <a id="6441" class="Symbol">((</a><a id="6443" href="Cubical.Foundations.Isomorphism.html#6443" class="Bound">a</a> <a id="6445" class="Symbol">:</a> <a id="6447" href="Cubical.Foundations.Isomorphism.html#6306" class="Bound">A</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Cubical.Foundations.Isomorphism.html#6337" class="Bound">C</a> <a id="6454" href="Cubical.Foundations.Isomorphism.html#6443" class="Bound">a</a><a id="6455" class="Symbol">)</a>
<a id="6457" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="6477" href="Cubical.Foundations.Isomorphism.html#6477" class="Bound">is</a><a id="6479" class="Symbol">)</a> <a id="6481" href="Cubical.Foundations.Isomorphism.html#6481" class="Bound">f</a> <a id="6483" href="Cubical.Foundations.Isomorphism.html#6483" class="Bound">a</a> <a id="6485" class="Symbol">=</a> <a id="6487" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6491" class="Symbol">(</a><a id="6492" href="Cubical.Foundations.Isomorphism.html#6477" class="Bound">is</a> <a id="6495" href="Cubical.Foundations.Isomorphism.html#6483" class="Bound">a</a><a id="6496" class="Symbol">)</a> <a id="6498" class="Symbol">(</a><a id="6499" href="Cubical.Foundations.Isomorphism.html#6481" class="Bound">f</a> <a id="6501" href="Cubical.Foundations.Isomorphism.html#6483" class="Bound">a</a><a id="6502" class="Symbol">)</a>
<a id="6504" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="6524" href="Cubical.Foundations.Isomorphism.html#6524" class="Bound">is</a><a id="6526" class="Symbol">)</a> <a id="6528" href="Cubical.Foundations.Isomorphism.html#6528" class="Bound">f</a> <a id="6530" href="Cubical.Foundations.Isomorphism.html#6530" class="Bound">a</a> <a id="6532" class="Symbol">=</a> <a id="6534" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6538" class="Symbol">(</a><a id="6539" href="Cubical.Foundations.Isomorphism.html#6524" class="Bound">is</a> <a id="6542" href="Cubical.Foundations.Isomorphism.html#6530" class="Bound">a</a><a id="6543" class="Symbol">)</a> <a id="6545" class="Symbol">(</a><a id="6546" href="Cubical.Foundations.Isomorphism.html#6528" class="Bound">f</a> <a id="6548" href="Cubical.Foundations.Isomorphism.html#6530" class="Bound">a</a><a id="6549" class="Symbol">)</a>
<a id="6551" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="6571" href="Cubical.Foundations.Isomorphism.html#6571" class="Bound">is</a><a id="6573" class="Symbol">)</a> <a id="6575" href="Cubical.Foundations.Isomorphism.html#6575" class="Bound">f</a> <a id="6577" class="Symbol">=</a> <a id="6579" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6586" class="Symbol">λ</a> <a id="6588" href="Cubical.Foundations.Isomorphism.html#6588" class="Bound">a</a> <a id="6590" class="Symbol">→</a> <a id="6592" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6596" class="Symbol">(</a><a id="6597" href="Cubical.Foundations.Isomorphism.html#6571" class="Bound">is</a> <a id="6600" href="Cubical.Foundations.Isomorphism.html#6588" class="Bound">a</a><a id="6601" class="Symbol">)</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Cubical.Foundations.Isomorphism.html#6575" class="Bound">f</a> <a id="6606" href="Cubical.Foundations.Isomorphism.html#6588" class="Bound">a</a><a id="6607" class="Symbol">)</a>
<a id="6609" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6613" class="Symbol">(</a><a id="6614" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="6629" href="Cubical.Foundations.Isomorphism.html#6629" class="Bound">is</a><a id="6631" class="Symbol">)</a> <a id="6633" href="Cubical.Foundations.Isomorphism.html#6633" class="Bound">f</a> <a id="6635" class="Symbol">=</a> <a id="6637" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6644" class="Symbol">λ</a> <a id="6646" href="Cubical.Foundations.Isomorphism.html#6646" class="Bound">a</a> <a id="6648" class="Symbol">→</a> <a id="6650" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6654" class="Symbol">(</a><a id="6655" href="Cubical.Foundations.Isomorphism.html#6629" class="Bound">is</a> <a id="6658" href="Cubical.Foundations.Isomorphism.html#6646" class="Bound">a</a><a id="6659" class="Symbol">)</a> <a id="6661" class="Symbol">(</a><a id="6662" href="Cubical.Foundations.Isomorphism.html#6633" class="Bound">f</a> <a id="6664" href="Cubical.Foundations.Isomorphism.html#6646" class="Bound">a</a><a id="6665" class="Symbol">)</a>

<a id="codomainIso"></a><a id="6668" href="Cubical.Foundations.Isomorphism.html#6668" class="Function">codomainIso</a> <a id="6680" class="Symbol">:</a> <a id="6682" class="Symbol">∀</a> <a id="6684" class="Symbol">{</a><a id="6685" href="Cubical.Foundations.Isomorphism.html#6685" class="Bound">ℓ</a> <a id="6687" href="Cubical.Foundations.Isomorphism.html#6687" class="Bound">ℓ&#39;</a> <a id="6690" href="Cubical.Foundations.Isomorphism.html#6690" class="Bound">ℓ&#39;&#39;</a><a id="6693" class="Symbol">}</a> <a id="6695" class="Symbol">{</a><a id="6696" href="Cubical.Foundations.Isomorphism.html#6696" class="Bound">A</a> <a id="6698" class="Symbol">:</a> <a id="6700" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6705" href="Cubical.Foundations.Isomorphism.html#6685" class="Bound">ℓ</a><a id="6706" class="Symbol">}</a> <a id="6708" class="Symbol">{</a><a id="6709" href="Cubical.Foundations.Isomorphism.html#6709" class="Bound">B</a> <a id="6711" class="Symbol">:</a> <a id="6713" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6718" href="Cubical.Foundations.Isomorphism.html#6687" class="Bound">ℓ&#39;</a><a id="6720" class="Symbol">}</a> <a id="6722" class="Symbol">{</a><a id="6723" href="Cubical.Foundations.Isomorphism.html#6723" class="Bound">C</a> <a id="6725" class="Symbol">:</a> <a id="6727" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6732" href="Cubical.Foundations.Isomorphism.html#6690" class="Bound">ℓ&#39;&#39;</a><a id="6735" class="Symbol">}</a>
           <a id="6748" class="Symbol">→</a> <a id="6750" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6754" href="Cubical.Foundations.Isomorphism.html#6709" class="Bound">B</a> <a id="6756" href="Cubical.Foundations.Isomorphism.html#6723" class="Bound">C</a>
           <a id="6769" class="Symbol">→</a> <a id="6771" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6775" class="Symbol">(</a><a id="6776" href="Cubical.Foundations.Isomorphism.html#6696" class="Bound">A</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Cubical.Foundations.Isomorphism.html#6709" class="Bound">B</a><a id="6781" class="Symbol">)</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Cubical.Foundations.Isomorphism.html#6696" class="Bound">A</a> <a id="6786" class="Symbol">→</a> <a id="6788" href="Cubical.Foundations.Isomorphism.html#6723" class="Bound">C</a><a id="6789" class="Symbol">)</a>
<a id="6791" href="Cubical.Foundations.Isomorphism.html#6668" class="Function">codomainIso</a> <a id="6803" href="Cubical.Foundations.Isomorphism.html#6803" class="Bound">z</a> <a id="6805" class="Symbol">=</a> <a id="6807" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="6822" class="Symbol">λ</a> <a id="6824" href="Cubical.Foundations.Isomorphism.html#6824" class="Bound">_</a> <a id="6826" class="Symbol">→</a> <a id="6828" href="Cubical.Foundations.Isomorphism.html#6803" class="Bound">z</a>

<a id="endoIso"></a><a id="6831" href="Cubical.Foundations.Isomorphism.html#6831" class="Function">endoIso</a> <a id="6839" class="Symbol">:</a> <a id="6841" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6845" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6847" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6849" class="Symbol">→</a> <a id="6851" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6855" class="Symbol">(</a><a id="6856" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6858" class="Symbol">→</a> <a id="6860" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="6861" class="Symbol">)</a> <a id="6863" class="Symbol">(</a><a id="6864" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6866" class="Symbol">→</a> <a id="6868" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="6869" class="Symbol">)</a>
<a id="6871" href="Cubical.Foundations.Isomorphism.html#6831" class="Function">endoIso</a> <a id="6879" href="Cubical.Foundations.Isomorphism.html#6879" class="Bound">is</a> <a id="6882" class="Symbol">=</a> <a id="6884" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="6892" class="Symbol">(</a><a id="6893" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="6900" href="Cubical.Foundations.Isomorphism.html#6879" class="Bound">is</a><a id="6902" class="Symbol">)</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Cubical.Foundations.Isomorphism.html#6668" class="Function">codomainIso</a> <a id="6917" href="Cubical.Foundations.Isomorphism.html#6879" class="Bound">is</a><a id="6919" class="Symbol">)</a>

<a id="binaryOpIso"></a><a id="6922" href="Cubical.Foundations.Isomorphism.html#6922" class="Function">binaryOpIso</a> <a id="6934" class="Symbol">:</a> <a id="6936" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6940" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6942" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6944" class="Symbol">→</a> <a id="6946" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6950" class="Symbol">(</a><a id="6951" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6953" class="Symbol">→</a> <a id="6955" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="6957" class="Symbol">→</a> <a id="6959" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="6960" class="Symbol">)</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6965" class="Symbol">→</a> <a id="6967" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="6969" class="Symbol">→</a> <a id="6971" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="6972" class="Symbol">)</a>
<a id="6974" href="Cubical.Foundations.Isomorphism.html#6922" class="Function">binaryOpIso</a> <a id="6986" href="Cubical.Foundations.Isomorphism.html#6986" class="Bound">is</a> <a id="6989" class="Symbol">=</a> <a id="6991" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="6999" class="Symbol">(</a><a id="7000" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="7007" href="Cubical.Foundations.Isomorphism.html#6986" class="Bound">is</a><a id="7009" class="Symbol">)</a> <a id="7011" class="Symbol">(</a><a id="7012" href="Cubical.Foundations.Isomorphism.html#6668" class="Function">codomainIso</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Cubical.Foundations.Isomorphism.html#6831" class="Function">endoIso</a> <a id="7033" href="Cubical.Foundations.Isomorphism.html#6986" class="Bound">is</a><a id="7035" class="Symbol">))</a>

<a id="Iso≡Set"></a><a id="7039" href="Cubical.Foundations.Isomorphism.html#7039" class="Function">Iso≡Set</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7055" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7057" class="Symbol">→</a> <a id="7059" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7065" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a> <a id="7067" class="Symbol">→</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Cubical.Foundations.Isomorphism.html#7070" class="Bound">f</a> <a id="7072" href="Cubical.Foundations.Isomorphism.html#7072" class="Bound">g</a> <a id="7074" class="Symbol">:</a> <a id="7076" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7080" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7082" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7083" class="Symbol">)</a>
        <a id="7093" class="Symbol">→</a> <a id="7095" class="Symbol">((</a><a id="7097" href="Cubical.Foundations.Isomorphism.html#7097" class="Bound">x</a> <a id="7099" class="Symbol">:</a> <a id="7101" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7102" class="Symbol">)</a> <a id="7104" class="Symbol">→</a> <a id="7106" href="Cubical.Foundations.Isomorphism.html#7070" class="Bound">f</a> <a id="7108" class="Symbol">.</a><a id="7109" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7113" href="Cubical.Foundations.Isomorphism.html#7097" class="Bound">x</a> <a id="7115" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7117" href="Cubical.Foundations.Isomorphism.html#7072" class="Bound">g</a> <a id="7119" class="Symbol">.</a><a id="7120" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7124" href="Cubical.Foundations.Isomorphism.html#7097" class="Bound">x</a><a id="7125" class="Symbol">)</a>
        <a id="7135" class="Symbol">→</a> <a id="7137" class="Symbol">((</a><a id="7139" href="Cubical.Foundations.Isomorphism.html#7139" class="Bound">x</a> <a id="7141" class="Symbol">:</a> <a id="7143" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7144" class="Symbol">)</a> <a id="7146" class="Symbol">→</a> <a id="7148" href="Cubical.Foundations.Isomorphism.html#7070" class="Bound">f</a> <a id="7150" class="Symbol">.</a><a id="7151" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7155" href="Cubical.Foundations.Isomorphism.html#7139" class="Bound">x</a> <a id="7157" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7159" href="Cubical.Foundations.Isomorphism.html#7072" class="Bound">g</a> <a id="7161" class="Symbol">.</a><a id="7162" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7166" href="Cubical.Foundations.Isomorphism.html#7139" class="Bound">x</a><a id="7167" class="Symbol">)</a>
        <a id="7177" class="Symbol">→</a> <a id="7179" href="Cubical.Foundations.Isomorphism.html#7070" class="Bound">f</a> <a id="7181" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7183" href="Cubical.Foundations.Isomorphism.html#7072" class="Bound">g</a>
<a id="7185" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Cubical.Foundations.Isomorphism.html#7039" class="Function">Iso≡Set</a> <a id="7198" href="Cubical.Foundations.Isomorphism.html#7198" class="Bound">hA</a> <a id="7201" href="Cubical.Foundations.Isomorphism.html#7201" class="Bound">hB</a> <a id="7204" href="Cubical.Foundations.Isomorphism.html#7204" class="Bound">f</a> <a id="7206" href="Cubical.Foundations.Isomorphism.html#7206" class="Bound">g</a> <a id="7208" href="Cubical.Foundations.Isomorphism.html#7208" class="Bound">hfun</a> <a id="7213" href="Cubical.Foundations.Isomorphism.html#7213" class="Bound">hinv</a> <a id="7218" href="Cubical.Foundations.Isomorphism.html#7218" class="Bound">i</a><a id="7219" class="Symbol">)</a> <a id="7221" href="Cubical.Foundations.Isomorphism.html#7221" class="Bound">x</a> <a id="7223" class="Symbol">=</a> <a id="7225" href="Cubical.Foundations.Isomorphism.html#7208" class="Bound">hfun</a> <a id="7230" href="Cubical.Foundations.Isomorphism.html#7221" class="Bound">x</a> <a id="7232" href="Cubical.Foundations.Isomorphism.html#7218" class="Bound">i</a>
<a id="7234" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Cubical.Foundations.Isomorphism.html#7039" class="Function">Iso≡Set</a> <a id="7247" href="Cubical.Foundations.Isomorphism.html#7247" class="Bound">hA</a> <a id="7250" href="Cubical.Foundations.Isomorphism.html#7250" class="Bound">hB</a> <a id="7253" href="Cubical.Foundations.Isomorphism.html#7253" class="Bound">f</a> <a id="7255" href="Cubical.Foundations.Isomorphism.html#7255" class="Bound">g</a> <a id="7257" href="Cubical.Foundations.Isomorphism.html#7257" class="Bound">hfun</a> <a id="7262" href="Cubical.Foundations.Isomorphism.html#7262" class="Bound">hinv</a> <a id="7267" href="Cubical.Foundations.Isomorphism.html#7267" class="Bound">i</a><a id="7268" class="Symbol">)</a> <a id="7270" href="Cubical.Foundations.Isomorphism.html#7270" class="Bound">x</a> <a id="7272" class="Symbol">=</a> <a id="7274" href="Cubical.Foundations.Isomorphism.html#7262" class="Bound">hinv</a> <a id="7279" href="Cubical.Foundations.Isomorphism.html#7270" class="Bound">x</a> <a id="7281" href="Cubical.Foundations.Isomorphism.html#7267" class="Bound">i</a>
<a id="7283" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Cubical.Foundations.Isomorphism.html#7039" class="Function">Iso≡Set</a> <a id="7296" href="Cubical.Foundations.Isomorphism.html#7296" class="Bound">hA</a> <a id="7299" href="Cubical.Foundations.Isomorphism.html#7299" class="Bound">hB</a> <a id="7302" href="Cubical.Foundations.Isomorphism.html#7302" class="Bound">f</a> <a id="7304" href="Cubical.Foundations.Isomorphism.html#7304" class="Bound">g</a> <a id="7306" href="Cubical.Foundations.Isomorphism.html#7306" class="Bound">hfun</a> <a id="7311" href="Cubical.Foundations.Isomorphism.html#7311" class="Bound">hinv</a> <a id="7316" href="Cubical.Foundations.Isomorphism.html#7316" class="Bound">i</a><a id="7317" class="Symbol">)</a> <a id="7319" href="Cubical.Foundations.Isomorphism.html#7319" class="Bound">x</a> <a id="7321" href="Cubical.Foundations.Isomorphism.html#7321" class="Bound">j</a> <a id="7323" class="Symbol">=</a>
  <a id="7327" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="7340" href="Cubical.Foundations.Isomorphism.html#7299" class="Bound">hB</a> <a id="7343" class="Symbol">(</a><a id="7344" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7348" href="Cubical.Foundations.Isomorphism.html#7302" class="Bound">f</a> <a id="7350" href="Cubical.Foundations.Isomorphism.html#7319" class="Bound">x</a><a id="7351" class="Symbol">)</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7358" href="Cubical.Foundations.Isomorphism.html#7304" class="Bound">g</a> <a id="7360" href="Cubical.Foundations.Isomorphism.html#7319" class="Bound">x</a><a id="7361" class="Symbol">)</a> <a id="7363" class="Symbol">(λ</a> <a id="7366" href="Cubical.Foundations.Isomorphism.html#7366" class="Bound">i</a> <a id="7368" class="Symbol">→</a> <a id="7370" href="Cubical.Foundations.Isomorphism.html#7306" class="Bound">hfun</a> <a id="7375" class="Symbol">(</a><a id="7376" href="Cubical.Foundations.Isomorphism.html#7311" class="Bound">hinv</a> <a id="7381" href="Cubical.Foundations.Isomorphism.html#7319" class="Bound">x</a> <a id="7383" href="Cubical.Foundations.Isomorphism.html#7366" class="Bound">i</a><a id="7384" class="Symbol">)</a> <a id="7386" href="Cubical.Foundations.Isomorphism.html#7366" class="Bound">i</a><a id="7387" class="Symbol">)</a> <a id="7389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7394" href="Cubical.Foundations.Isomorphism.html#7316" class="Bound">i</a> <a id="7396" href="Cubical.Foundations.Isomorphism.html#7321" class="Bound">j</a>
<a id="7398" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7402" class="Symbol">(</a><a id="7403" href="Cubical.Foundations.Isomorphism.html#7039" class="Function">Iso≡Set</a> <a id="7411" href="Cubical.Foundations.Isomorphism.html#7411" class="Bound">hA</a> <a id="7414" href="Cubical.Foundations.Isomorphism.html#7414" class="Bound">hB</a> <a id="7417" href="Cubical.Foundations.Isomorphism.html#7417" class="Bound">f</a> <a id="7419" href="Cubical.Foundations.Isomorphism.html#7419" class="Bound">g</a> <a id="7421" href="Cubical.Foundations.Isomorphism.html#7421" class="Bound">hfun</a> <a id="7426" href="Cubical.Foundations.Isomorphism.html#7426" class="Bound">hinv</a> <a id="7431" href="Cubical.Foundations.Isomorphism.html#7431" class="Bound">i</a><a id="7432" class="Symbol">)</a> <a id="7434" href="Cubical.Foundations.Isomorphism.html#7434" class="Bound">x</a> <a id="7436" href="Cubical.Foundations.Isomorphism.html#7436" class="Bound">j</a> <a id="7438" class="Symbol">=</a>
  <a id="7442" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="7455" href="Cubical.Foundations.Isomorphism.html#7411" class="Bound">hA</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7463" href="Cubical.Foundations.Isomorphism.html#7417" class="Bound">f</a> <a id="7465" href="Cubical.Foundations.Isomorphism.html#7434" class="Bound">x</a><a id="7466" class="Symbol">)</a> <a id="7468" class="Symbol">(</a><a id="7469" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7473" href="Cubical.Foundations.Isomorphism.html#7419" class="Bound">g</a> <a id="7475" href="Cubical.Foundations.Isomorphism.html#7434" class="Bound">x</a><a id="7476" class="Symbol">)</a> <a id="7478" class="Symbol">(λ</a> <a id="7481" href="Cubical.Foundations.Isomorphism.html#7481" class="Bound">i</a> <a id="7483" class="Symbol">→</a> <a id="7485" href="Cubical.Foundations.Isomorphism.html#7426" class="Bound">hinv</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Cubical.Foundations.Isomorphism.html#7421" class="Bound">hfun</a> <a id="7496" href="Cubical.Foundations.Isomorphism.html#7434" class="Bound">x</a> <a id="7498" href="Cubical.Foundations.Isomorphism.html#7481" class="Bound">i</a><a id="7499" class="Symbol">)</a> <a id="7501" href="Cubical.Foundations.Isomorphism.html#7481" class="Bound">i</a><a id="7502" class="Symbol">)</a> <a id="7504" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7509" href="Cubical.Foundations.Isomorphism.html#7431" class="Bound">i</a> <a id="7511" href="Cubical.Foundations.Isomorphism.html#7436" class="Bound">j</a>

<a id="transportIsoToPath"></a><a id="7514" href="Cubical.Foundations.Isomorphism.html#7514" class="Function">transportIsoToPath</a> <a id="7533" class="Symbol">:</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Cubical.Foundations.Isomorphism.html#7536" class="Bound">f</a> <a id="7538" class="Symbol">:</a> <a id="7540" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7544" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7546" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7547" class="Symbol">)</a> <a id="7549" class="Symbol">(</a><a id="7550" href="Cubical.Foundations.Isomorphism.html#7550" class="Bound">x</a> <a id="7552" class="Symbol">:</a> <a id="7554" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a><a id="7555" class="Symbol">)</a> <a id="7557" class="Symbol">→</a> <a id="7559" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7569" class="Symbol">(</a><a id="7570" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="7580" href="Cubical.Foundations.Isomorphism.html#7536" class="Bound">f</a><a id="7581" class="Symbol">)</a> <a id="7583" href="Cubical.Foundations.Isomorphism.html#7550" class="Bound">x</a> <a id="7585" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7587" href="Cubical.Foundations.Isomorphism.html#7536" class="Bound">f</a> <a id="7589" class="Symbol">.</a><a id="7590" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7594" href="Cubical.Foundations.Isomorphism.html#7550" class="Bound">x</a>
<a id="7596" href="Cubical.Foundations.Isomorphism.html#7514" class="Function">transportIsoToPath</a> <a id="7615" href="Cubical.Foundations.Isomorphism.html#7615" class="Bound">f</a> <a id="7617" href="Cubical.Foundations.Isomorphism.html#7617" class="Bound">x</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7635" class="Symbol">_</a>

<a id="transportIsoToPath⁻"></a><a id="7638" href="Cubical.Foundations.Isomorphism.html#7638" class="Function">transportIsoToPath⁻</a> <a id="7658" class="Symbol">:</a> <a id="7660" class="Symbol">(</a><a id="7661" href="Cubical.Foundations.Isomorphism.html#7661" class="Bound">f</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7669" href="Cubical.Foundations.Isomorphism.html#452" class="Generalizable">A</a> <a id="7671" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7672" class="Symbol">)</a> <a id="7674" class="Symbol">(</a><a id="7675" href="Cubical.Foundations.Isomorphism.html#7675" class="Bound">x</a> <a id="7677" class="Symbol">:</a> <a id="7679" href="Cubical.Foundations.Isomorphism.html#454" class="Generalizable">B</a><a id="7680" class="Symbol">)</a> <a id="7682" class="Symbol">→</a> <a id="7684" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7699" class="Symbol">(</a><a id="7700" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="7710" href="Cubical.Foundations.Isomorphism.html#7661" class="Bound">f</a><a id="7711" class="Symbol">))</a> <a id="7714" href="Cubical.Foundations.Isomorphism.html#7675" class="Bound">x</a> <a id="7716" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7718" href="Cubical.Foundations.Isomorphism.html#7661" class="Bound">f</a> <a id="7720" class="Symbol">.</a><a id="7721" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7725" href="Cubical.Foundations.Isomorphism.html#7675" class="Bound">x</a>
<a id="7727" href="Cubical.Foundations.Isomorphism.html#7638" class="Function">transportIsoToPath⁻</a> <a id="7747" href="Cubical.Foundations.Isomorphism.html#7747" class="Bound">f</a> <a id="7749" href="Cubical.Foundations.Isomorphism.html#7749" class="Bound">x</a> <a id="7751" class="Symbol">=</a> <a id="7753" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7758" class="Symbol">(</a><a id="7759" href="Cubical.Foundations.Isomorphism.html#7747" class="Bound">f</a> <a id="7761" class="Symbol">.</a><a id="7762" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a><a id="7765" class="Symbol">)</a> <a id="7767" class="Symbol">(</a><a id="7768" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7782" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Path.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Path</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a> <a id="33" class="Keyword">where</a>

<a id="40" class="Keyword">open</a> <a id="45" class="Keyword">import</a> <a id="52" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="378" class="Keyword">private</a>
  <a id="388" class="Keyword">variable</a>
    <a id="401" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a> <a id="403" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a> <a id="406" class="Symbol">:</a> <a id="408" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="418" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a> <a id="420" class="Symbol">:</a> <a id="422" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="427" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a>

<a id="430" class="Keyword">module</a> <a id="437" href="Cubical.Foundations.Path.html#437" class="Module">_</a> <a id="439" class="Symbol">{</a><a id="440" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="442" class="Symbol">:</a> <a id="444" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="446" class="Symbol">→</a> <a id="448" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="453" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="454" class="Symbol">}</a> <a id="456" class="Symbol">{</a><a id="457" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="459" class="Symbol">:</a> <a id="461" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="463" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="465" class="Symbol">}</a> <a id="467" class="Symbol">{</a><a id="468" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="470" class="Symbol">:</a> <a id="472" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="474" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="476" class="Symbol">}</a> <a id="478" class="Keyword">where</a>
  <a id="486" href="Cubical.Foundations.Path.html#486" class="Function">toPathP⁻</a> <a id="495" class="Symbol">:</a> <a id="497" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="499" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="501" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="512" class="Symbol">(λ</a> <a id="515" href="Cubical.Foundations.Path.html#515" class="Bound">i</a> <a id="517" class="Symbol">→</a> <a id="519" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="521" href="Cubical.Foundations.Path.html#515" class="Bound">i</a><a id="522" class="Symbol">)</a> <a id="524" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="526" class="Symbol">→</a> <a id="528" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="534" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="536" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="538" href="Cubical.Foundations.Path.html#468" class="Bound">y</a>
  <a id="542" href="Cubical.Foundations.Path.html#486" class="Function">toPathP⁻</a> <a id="551" href="Cubical.Foundations.Path.html#551" class="Bound">p</a> <a id="553" class="Symbol">=</a> <a id="555" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="560" class="Symbol">(</a><a id="561" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="569" class="Symbol">(</a><a id="570" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="574" href="Cubical.Foundations.Path.html#551" class="Bound">p</a><a id="575" class="Symbol">))</a>

  <a id="581" href="Cubical.Foundations.Path.html#581" class="Function">fromPathP⁻</a> <a id="592" class="Symbol">:</a> <a id="594" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="600" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="602" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="604" href="Cubical.Foundations.Path.html#468" class="Bound">y</a> <a id="606" class="Symbol">→</a> <a id="608" href="Cubical.Foundations.Path.html#457" class="Bound">x</a> <a id="610" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="612" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="623" class="Symbol">(λ</a> <a id="626" href="Cubical.Foundations.Path.html#626" class="Bound">i</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="632" href="Cubical.Foundations.Path.html#626" class="Bound">i</a><a id="633" class="Symbol">)</a> <a id="635" href="Cubical.Foundations.Path.html#468" class="Bound">y</a>
  <a id="639" href="Cubical.Foundations.Path.html#581" class="Function">fromPathP⁻</a> <a id="650" href="Cubical.Foundations.Path.html#650" class="Bound">p</a> <a id="652" class="Symbol">=</a> <a id="654" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="669" class="Symbol">{</a><a id="670" class="Argument">A</a> <a id="672" class="Symbol">=</a> <a id="674" class="Symbol">λ</a> <a id="676" href="Cubical.Foundations.Path.html#676" class="Bound">i</a> <a id="678" class="Symbol">→</a> <a id="680" href="Cubical.Foundations.Path.html#440" class="Bound">A</a> <a id="682" class="Symbol">(</a><a id="683" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="685" href="Cubical.Foundations.Path.html#676" class="Bound">i</a><a id="686" class="Symbol">)}</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="695" href="Cubical.Foundations.Path.html#650" class="Bound">p</a><a id="696" class="Symbol">))</a>

<a id="PathP≡Path"></a><a id="700" href="Cubical.Foundations.Path.html#700" class="Function">PathP≡Path</a> <a id="711" class="Symbol">:</a> <a id="713" class="Symbol">∀</a> <a id="715" class="Symbol">(</a><a id="716" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="718" class="Symbol">:</a> <a id="720" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="729" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Foundations.Path.html#733" class="Bound">p</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="739" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.Foundations.Path.html#744" class="Bound">q</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="750" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="752" class="Symbol">)</a> <a id="754" class="Symbol">→</a>
             <a id="769" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="775" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="777" href="Cubical.Foundations.Path.html#733" class="Bound">p</a> <a id="779" href="Cubical.Foundations.Path.html#744" class="Bound">q</a> <a id="781" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="783" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="788" class="Symbol">(</a><a id="789" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="791" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="793" class="Symbol">)</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="806" class="Symbol">(λ</a> <a id="809" href="Cubical.Foundations.Path.html#809" class="Bound">i</a> <a id="811" class="Symbol">→</a> <a id="813" href="Cubical.Foundations.Path.html#716" class="Bound">P</a> <a id="815" href="Cubical.Foundations.Path.html#809" class="Bound">i</a><a id="816" class="Symbol">)</a> <a id="818" href="Cubical.Foundations.Path.html#733" class="Bound">p</a><a id="819" class="Symbol">)</a> <a id="821" href="Cubical.Foundations.Path.html#744" class="Bound">q</a>
<a id="823" href="Cubical.Foundations.Path.html#700" class="Function">PathP≡Path</a> <a id="834" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="836" href="Cubical.Foundations.Path.html#836" class="Bound">p</a> <a id="838" href="Cubical.Foundations.Path.html#838" class="Bound">q</a> <a id="840" href="Cubical.Foundations.Path.html#840" class="Bound">i</a> <a id="842" class="Symbol">=</a> <a id="844" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="850" class="Symbol">(λ</a> <a id="853" href="Cubical.Foundations.Path.html#853" class="Bound">j</a> <a id="855" class="Symbol">→</a> <a id="857" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Foundations.Path.html#840" class="Bound">i</a> <a id="862" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="864" href="Cubical.Foundations.Path.html#853" class="Bound">j</a><a id="865" class="Symbol">))</a> <a id="868" class="Symbol">(</a><a id="869" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="886" class="Symbol">(λ</a> <a id="889" href="Cubical.Foundations.Path.html#889" class="Bound">j</a> <a id="891" class="Symbol">→</a> <a id="893" href="Cubical.Foundations.Path.html#834" class="Bound">P</a> <a id="895" href="Cubical.Foundations.Path.html#889" class="Bound">j</a><a id="896" class="Symbol">)</a> <a id="898" href="Cubical.Foundations.Path.html#836" class="Bound">p</a> <a id="900" href="Cubical.Foundations.Path.html#840" class="Bound">i</a><a id="901" class="Symbol">)</a> <a id="903" href="Cubical.Foundations.Path.html#838" class="Bound">q</a>

<a id="PathP≡Path⁻"></a><a id="906" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">(</a><a id="923" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="925" class="Symbol">:</a> <a id="927" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="929" class="Symbol">→</a> <a id="931" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="936" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="937" class="Symbol">)</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="942" class="Symbol">:</a> <a id="944" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="946" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Foundations.Path.html#951" class="Bound">q</a> <a id="953" class="Symbol">:</a> <a id="955" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="957" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">→</a>
             <a id="976" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="982" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="984" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="986" href="Cubical.Foundations.Path.html#951" class="Bound">q</a> <a id="988" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="990" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="995" class="Symbol">(</a><a id="996" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="998" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1000" class="Symbol">)</a> <a id="1002" href="Cubical.Foundations.Path.html#940" class="Bound">p</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1016" class="Symbol">(λ</a> <a id="1019" href="Cubical.Foundations.Path.html#1019" class="Bound">i</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Foundations.Path.html#923" class="Bound">P</a> <a id="1025" href="Cubical.Foundations.Path.html#1019" class="Bound">i</a><a id="1026" class="Symbol">)</a> <a id="1028" href="Cubical.Foundations.Path.html#951" class="Bound">q</a><a id="1029" class="Symbol">)</a>
<a id="1031" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="1043" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1045" href="Cubical.Foundations.Path.html#1045" class="Bound">p</a> <a id="1047" href="Cubical.Foundations.Path.html#1047" class="Bound">q</a> <a id="1049" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1059" class="Symbol">(λ</a> <a id="1062" href="Cubical.Foundations.Path.html#1062" class="Bound">j</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1071" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a> <a id="1073" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1075" href="Cubical.Foundations.Path.html#1062" class="Bound">j</a><a id="1076" class="Symbol">))</a> <a id="1079" href="Cubical.Foundations.Path.html#1045" class="Bound">p</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="1100" class="Symbol">(λ</a> <a id="1103" href="Cubical.Foundations.Path.html#1103" class="Bound">j</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Cubical.Foundations.Path.html#1043" class="Bound">P</a> <a id="1109" href="Cubical.Foundations.Path.html#1103" class="Bound">j</a><a id="1110" class="Symbol">)</a> <a id="1112" href="Cubical.Foundations.Path.html#1047" class="Bound">q</a> <a id="1114" href="Cubical.Foundations.Path.html#1049" class="Bound">i</a><a id="1115" class="Symbol">)</a>

<a id="PathPIsoPath"></a><a id="1118" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1131" class="Symbol">:</a> <a id="1133" class="Symbol">∀</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1149" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1159" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1170" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1187" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1189" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1191" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1205" class="Symbol">(λ</a> <a id="1208" href="Cubical.Foundations.Path.html#1208" class="Bound">i</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Cubical.Foundations.Path.html#1136" class="Bound">A</a> <a id="1214" href="Cubical.Foundations.Path.html#1208" class="Bound">i</a><a id="1215" class="Symbol">)</a> <a id="1217" href="Cubical.Foundations.Path.html#1153" class="Bound">x</a> <a id="1219" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1221" href="Cubical.Foundations.Path.html#1164" class="Bound">y</a><a id="1222" class="Symbol">)</a>
<a id="1224" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1237" href="Cubical.Foundations.Path.html#1237" class="Bound">A</a> <a id="1239" href="Cubical.Foundations.Path.html#1239" class="Bound">x</a> <a id="1241" href="Cubical.Foundations.Path.html#1241" class="Bound">y</a> <a id="1243" class="Symbol">.</a><a id="1244" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
<a id="1264" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1277" href="Cubical.Foundations.Path.html#1277" class="Bound">A</a> <a id="1279" href="Cubical.Foundations.Path.html#1279" class="Bound">x</a> <a id="1281" href="Cubical.Foundations.Path.html#1281" class="Bound">y</a> <a id="1283" class="Symbol">.</a><a id="1284" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a>
<a id="1302" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="1315" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1317" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a> <a id="1319" href="Cubical.Foundations.Path.html#1319" class="Bound">y</a> <a id="1321" class="Symbol">.</a><a id="1322" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1330" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="1332" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1334" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1336" class="Symbol">=</a>
  <a id="1340" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="1350" class="Symbol">(λ</a> <a id="1353" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a> <a id="1355" class="Symbol">→</a> <a id="1357" class="Symbol">λ</a>
      <a id="1365" class="Symbol">{</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a> <a id="1387" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1389" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1391" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a><a id="1392" class="Symbol">)</a>
      <a id="1400" class="Symbol">;</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="1415" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a>
      <a id="1423" class="Symbol">;</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">→</a> <a id="1436" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1443" class="Symbol">(λ</a> <a id="1446" href="Cubical.Foundations.Path.html#1446" class="Bound">l</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1455" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1457" href="Cubical.Foundations.Path.html#1446" class="Bound">l</a><a id="1458" class="Symbol">))</a> <a id="1461" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Cubical.Foundations.Path.html#1685" class="Function">fromPathPFiller</a> <a id="1480" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a><a id="1481" class="Symbol">)</a>
      <a id="1489" class="Symbol">;</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1494" class="Symbol">=</a> <a id="1496" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Cubical.Foundations.Path.html#1942" class="Function">∧∨Square</a> <a id="1511" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1513" href="Cubical.Foundations.Path.html#1353" class="Bound">j</a>
      <a id="1521" class="Symbol">})</a>
    <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1536" class="Symbol">(λ</a> <a id="1539" href="Cubical.Foundations.Path.html#1539" class="Bound">l</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1548" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1550" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1552" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1554" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1556" href="Cubical.Foundations.Path.html#1539" class="Bound">l</a><a id="1557" class="Symbol">))</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1563" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1565" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1567" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a><a id="1568" class="Symbol">)</a>
      <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1584" class="Symbol">(λ</a> <a id="1587" href="Cubical.Foundations.Path.html#1587" class="Bound">l</a> <a id="1589" class="Symbol">→</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1597" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1602" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1604" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1606" href="Cubical.Foundations.Path.html#1587" class="Bound">l</a><a id="1607" class="Symbol">))))</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Foundations.Path.html#1332" class="Bound">k</a> <a id="1615" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1617" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a><a id="1618" class="Symbol">)</a>
        <a id="1628" class="Symbol">(</a><a id="1629" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1636" class="Symbol">(λ</a> <a id="1639" href="Cubical.Foundations.Path.html#1639" class="Bound">l</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1648" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1650" href="Cubical.Foundations.Path.html#1639" class="Bound">l</a><a id="1651" class="Symbol">))</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1657" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a><a id="1658" class="Symbol">)</a>
          <a id="1670" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1671" class="Symbol">)))</a>
  <a id="1677" class="Keyword">where</a>
  <a id="1685" href="Cubical.Foundations.Path.html#1685" class="Function">fromPathPFiller</a> <a id="1701" class="Symbol">:</a> <a id="1703" class="Symbol">_</a>
  <a id="1707" href="Cubical.Foundations.Path.html#1685" class="Function">fromPathPFiller</a> <a id="1723" class="Symbol">=</a>
    <a id="1729" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>
      <a id="1741" class="Symbol">(λ</a> <a id="1744" href="Cubical.Foundations.Path.html#1744" class="Bound">j</a> <a id="1746" class="Symbol">→</a> <a id="1748" class="Symbol">λ</a>
        <a id="1758" class="Symbol">{</a> <a id="1760" class="Symbol">(</a><a id="1761" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1767" class="Symbol">)</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a>
        <a id="1781" class="Symbol">;</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1786" class="Symbol">=</a> <a id="1788" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">→</a> <a id="1794" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="1796" href="Cubical.Foundations.Path.html#1744" class="Bound">j</a> <a id="1798" class="Symbol">})</a>
      <a id="1807" class="Symbol">(</a><a id="1808" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1820" class="Symbol">(λ</a> <a id="1823" href="Cubical.Foundations.Path.html#1823" class="Bound">j</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a> <a id="1832" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1834" href="Cubical.Foundations.Path.html#1823" class="Bound">j</a><a id="1835" class="Symbol">))</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1841" href="Cubical.Foundations.Path.html#1334" class="Bound">i</a><a id="1842" class="Symbol">)</a> <a id="1844" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1845" class="Symbol">))</a>

  <a id="1851" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1861" class="Symbol">→</a> <a id="1863" class="Symbol">_</a>
  <a id="1867" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="1873" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1884" class="Symbol">(λ</a> <a id="1887" href="Cubical.Foundations.Path.html#1887" class="Bound">l</a> <a id="1889" class="Symbol">→</a> <a id="1891" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1896" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1898" href="Cubical.Foundations.Path.html#1887" class="Bound">l</a><a id="1899" class="Symbol">))</a> <a id="1902" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1912" class="Symbol">(λ</a> <a id="1915" href="Cubical.Foundations.Path.html#1915" class="Bound">l</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Cubical.Foundations.Path.html#1315" class="Bound">A</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a> <a id="1924" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1926" href="Cubical.Foundations.Path.html#1915" class="Bound">l</a><a id="1927" class="Symbol">))</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1933" href="Cubical.Foundations.Path.html#1873" class="Bound">i</a><a id="1934" class="Symbol">)</a> <a id="1936" href="Cubical.Foundations.Path.html#1317" class="Bound">x</a><a id="1937" class="Symbol">)</a>

  <a id="1942" href="Cubical.Foundations.Path.html#1942" class="Function">∧∨Square</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1959" class="Symbol">→</a> <a id="1961" class="Symbol">_</a>
  <a id="1965" href="Cubical.Foundations.Path.html#1942" class="Function">∧∨Square</a> <a id="1974" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="1976" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="1978" class="Symbol">=</a>
    <a id="1984" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="1996" class="Symbol">(λ</a> <a id="1999" href="Cubical.Foundations.Path.html#1999" class="Bound">l</a> <a id="2001" class="Symbol">→</a> <a id="2003" class="Symbol">λ</a>
        <a id="2013" class="Symbol">{</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2018" class="Symbol">=</a> <a id="2020" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2022" class="Symbol">)</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="2032" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a>
        <a id="2042" class="Symbol">;</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2047" class="Symbol">=</a> <a id="2049" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="2060" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2062" href="Cubical.Foundations.Path.html#1999" class="Bound">l</a><a id="2063" class="Symbol">)</a>
        <a id="2073" class="Symbol">;</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="2078" class="Symbol">=</a> <a id="2080" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">→</a> <a id="2086" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="2092" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a>
        <a id="2102" class="Symbol">;</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Cubical.Foundations.Path.html#1330" class="Bound">q</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2120" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2122" href="Cubical.Foundations.Path.html#1999" class="Bound">l</a><a id="2123" class="Symbol">)</a>
        <a id="2133" class="Symbol">})</a>
      <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Foundations.Path.html#1851" class="Function">slide</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Foundations.Path.html#1974" class="Bound">i</a> <a id="2152" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2154" href="Cubical.Foundations.Path.html#1976" class="Bound">j</a><a id="2155" class="Symbol">))</a>
<a id="2158" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="2171" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2173" href="Cubical.Foundations.Path.html#2173" class="Bound">x</a> <a id="2175" href="Cubical.Foundations.Path.html#2175" class="Bound">y</a> <a id="2177" class="Symbol">.</a><a id="2178" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2186" href="Cubical.Foundations.Path.html#2186" class="Bound">q</a> <a id="2188" href="Cubical.Foundations.Path.html#2188" class="Bound">k</a> <a id="2190" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2192" class="Symbol">=</a>
  <a id="2196" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a>
    <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Foundations.GroupoidLaws.html#8040" class="Function">hcomp-unique</a>
      <a id="2225" class="Symbol">(λ</a> <a id="2228" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a> <a id="2230" class="Symbol">→</a> <a id="2232" class="Symbol">λ</a>
        <a id="2242" class="Symbol">{</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2251" class="Symbol">)</a> <a id="2253" class="Symbol">→</a> <a id="2255" href="Cubical.Foundations.Path.html#2173" class="Bound">x</a>
        <a id="2265" class="Symbol">;</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2270" class="Symbol">=</a> <a id="2272" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2285" class="Symbol">(λ</a> <a id="2288" href="Cubical.Foundations.Path.html#2288" class="Bound">l</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a> <a id="2297" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2299" href="Cubical.Foundations.Path.html#2288" class="Bound">l</a><a id="2300" class="Symbol">))</a> <a id="2303" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a> <a id="2305" class="Symbol">(</a><a id="2306" href="Cubical.Foundations.Path.html#2186" class="Bound">q</a> <a id="2308" href="Cubical.Foundations.Path.html#2228" class="Bound">j</a><a id="2309" class="Symbol">)</a>
        <a id="2319" class="Symbol">})</a>
      <a id="2328" class="Symbol">(</a><a id="2329" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2341" class="Symbol">(λ</a> <a id="2344" href="Cubical.Foundations.Path.html#2344" class="Bound">l</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2353" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2355" href="Cubical.Foundations.Path.html#2344" class="Bound">l</a><a id="2356" class="Symbol">))</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2362" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a><a id="2363" class="Symbol">)</a> <a id="2365" href="Cubical.Foundations.Path.html#2173" class="Bound">x</a><a id="2366" class="Symbol">))</a>
      <a id="2375" class="Symbol">(λ</a> <a id="2378" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a> <a id="2380" class="Symbol">→</a> <a id="2382" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2394" class="Symbol">(λ</a> <a id="2397" href="Cubical.Foundations.Path.html#2397" class="Bound">l</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Cubical.Foundations.Path.html#2171" class="Bound">A</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2406" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a> <a id="2411" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2413" href="Cubical.Foundations.Path.html#2397" class="Bound">l</a><a id="2414" class="Symbol">)))</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2421" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2423" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2425" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a><a id="2426" class="Symbol">)</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Cubical.Foundations.Path.html#2186" class="Bound">q</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Cubical.Foundations.Path.html#2190" class="Bound">i</a> <a id="2434" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2436" href="Cubical.Foundations.Path.html#2378" class="Bound">j</a><a id="2437" class="Symbol">)))))</a>
    <a id="2447" href="Cubical.Foundations.Path.html#2188" class="Bound">k</a>

<a id="PathP≃Path"></a><a id="2450" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="2461" class="Symbol">:</a> <a id="2463" class="Symbol">(</a><a id="2464" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2466" class="Symbol">:</a> <a id="2468" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2477" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.Foundations.Path.html#2481" class="Bound">x</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2487" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Cubical.Foundations.Path.html#2492" class="Bound">y</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2498" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">→</a>
             <a id="2517" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2523" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2525" href="Cubical.Foundations.Path.html#2481" class="Bound">x</a> <a id="2527" href="Cubical.Foundations.Path.html#2492" class="Bound">y</a> <a id="2529" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2542" class="Symbol">(λ</a> <a id="2545" href="Cubical.Foundations.Path.html#2545" class="Bound">i</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Cubical.Foundations.Path.html#2464" class="Bound">A</a> <a id="2551" href="Cubical.Foundations.Path.html#2545" class="Bound">i</a><a id="2552" class="Symbol">)</a> <a id="2554" href="Cubical.Foundations.Path.html#2481" class="Bound">x</a> <a id="2556" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2558" href="Cubical.Foundations.Path.html#2492" class="Bound">y</a><a id="2559" class="Symbol">)</a>
<a id="2561" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="2572" href="Cubical.Foundations.Path.html#2572" class="Bound">A</a> <a id="2574" href="Cubical.Foundations.Path.html#2574" class="Bound">x</a> <a id="2576" href="Cubical.Foundations.Path.html#2576" class="Bound">y</a> <a id="2578" class="Symbol">=</a> <a id="2580" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="2605" href="Cubical.Foundations.Path.html#2572" class="Bound">A</a> <a id="2607" href="Cubical.Foundations.Path.html#2574" class="Bound">x</a> <a id="2609" href="Cubical.Foundations.Path.html#2576" class="Bound">y</a><a id="2610" class="Symbol">)</a>

<a id="PathP≡compPath"></a><a id="2613" href="Cubical.Foundations.Path.html#2613" class="Function">PathP≡compPath</a> <a id="2628" class="Symbol">:</a> <a id="2630" class="Symbol">∀</a> <a id="2632" class="Symbol">{</a><a id="2633" href="Cubical.Foundations.Path.html#2633" class="Bound">A</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2642" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">{</a><a id="2646" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2648" href="Cubical.Foundations.Path.html#2648" class="Bound">y</a> <a id="2650" href="Cubical.Foundations.Path.html#2650" class="Bound">z</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Cubical.Foundations.Path.html#2633" class="Bound">A</a><a id="2655" class="Symbol">}</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Cubical.Foundations.Path.html#2658" class="Bound">p</a> <a id="2660" class="Symbol">:</a> <a id="2662" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2664" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2666" href="Cubical.Foundations.Path.html#2648" class="Bound">y</a><a id="2667" class="Symbol">)</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Cubical.Foundations.Path.html#2670" class="Bound">q</a> <a id="2672" class="Symbol">:</a> <a id="2674" href="Cubical.Foundations.Path.html#2648" class="Bound">y</a> <a id="2676" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2678" href="Cubical.Foundations.Path.html#2650" class="Bound">z</a><a id="2679" class="Symbol">)</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.Foundations.Path.html#2682" class="Bound">r</a> <a id="2684" class="Symbol">:</a> <a id="2686" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2688" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2690" href="Cubical.Foundations.Path.html#2650" class="Bound">z</a><a id="2691" class="Symbol">)</a>
                 <a id="2710" class="Symbol">→</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2719" class="Symbol">(λ</a> <a id="2722" href="Cubical.Foundations.Path.html#2722" class="Bound">i</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Cubical.Foundations.Path.html#2646" class="Bound">x</a> <a id="2728" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2730" href="Cubical.Foundations.Path.html#2670" class="Bound">q</a> <a id="2732" href="Cubical.Foundations.Path.html#2722" class="Bound">i</a><a id="2733" class="Symbol">)</a> <a id="2735" href="Cubical.Foundations.Path.html#2658" class="Bound">p</a> <a id="2737" href="Cubical.Foundations.Path.html#2682" class="Bound">r</a><a id="2738" class="Symbol">)</a> <a id="2740" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Cubical.Foundations.Path.html#2658" class="Bound">p</a> <a id="2745" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2747" href="Cubical.Foundations.Path.html#2670" class="Bound">q</a> <a id="2749" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2751" href="Cubical.Foundations.Path.html#2682" class="Bound">r</a><a id="2752" class="Symbol">)</a>
<a id="2754" href="Cubical.Foundations.Path.html#2613" class="Function">PathP≡compPath</a> <a id="2769" href="Cubical.Foundations.Path.html#2769" class="Bound">p</a> <a id="2771" href="Cubical.Foundations.Path.html#2771" class="Bound">q</a> <a id="2773" href="Cubical.Foundations.Path.html#2773" class="Bound">r</a> <a id="2775" href="Cubical.Foundations.Path.html#2775" class="Bound">k</a> <a id="2777" class="Symbol">=</a> <a id="2779" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2785" class="Symbol">(λ</a> <a id="2788" href="Cubical.Foundations.Path.html#2788" class="Bound">i</a> <a id="2790" class="Symbol">→</a> <a id="2792" href="Cubical.Foundations.Path.html#2769" class="Bound">p</a> <a id="2794" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2797" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2799" href="Cubical.Foundations.Path.html#2771" class="Bound">q</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.Foundations.Path.html#2788" class="Bound">i</a> <a id="2804" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2806" href="Cubical.Foundations.Path.html#2775" class="Bound">k</a><a id="2807" class="Symbol">))</a> <a id="2810" class="Symbol">(λ</a> <a id="2813" href="Cubical.Foundations.Path.html#2813" class="Bound">j</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="2833" href="Cubical.Foundations.Path.html#2769" class="Bound">p</a> <a id="2835" href="Cubical.Foundations.Path.html#2771" class="Bound">q</a> <a id="2837" href="Cubical.Foundations.Path.html#2775" class="Bound">k</a> <a id="2839" href="Cubical.Foundations.Path.html#2813" class="Bound">j</a><a id="2840" class="Symbol">)</a> <a id="2842" href="Cubical.Foundations.Path.html#2773" class="Bound">r</a>

<a id="2845" class="Comment">-- a quick corollary for 3-constant functions</a>
<a id="3-ConstantCompChar"></a><a id="2891" href="Cubical.Foundations.Path.html#2891" class="Function">3-ConstantCompChar</a> <a id="2910" class="Symbol">:</a> <a id="2912" class="Symbol">{</a><a id="2913" href="Cubical.Foundations.Path.html#2913" class="Bound">A</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2922" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">{</a><a id="2926" href="Cubical.Foundations.Path.html#2926" class="Bound">B</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2935" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="2937" class="Symbol">}</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Foundations.Path.html#2940" class="Bound">f</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Cubical.Foundations.Path.html#2913" class="Bound">A</a> <a id="2946" class="Symbol">→</a> <a id="2948" href="Cubical.Foundations.Path.html#2926" class="Bound">B</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="2957" class="Symbol">:</a> <a id="2959" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="2970" href="Cubical.Foundations.Path.html#2940" class="Bound">f</a><a id="2971" class="Symbol">)</a>
                   <a id="2992" class="Symbol">→</a> <a id="2994" class="Symbol">(∀</a> <a id="2997" href="Cubical.Foundations.Path.html#2997" class="Bound">x</a> <a id="2999" href="Cubical.Foundations.Path.html#2999" class="Bound">y</a> <a id="3001" href="Cubical.Foundations.Path.html#3001" class="Bound">z</a> <a id="3003" class="Symbol">→</a> <a id="3005" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="3010" href="Cubical.Foundations.Path.html#2997" class="Bound">x</a> <a id="3012" href="Cubical.Foundations.Path.html#2999" class="Bound">y</a> <a id="3014" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3016" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="3021" href="Cubical.Foundations.Path.html#2999" class="Bound">y</a> <a id="3023" href="Cubical.Foundations.Path.html#3001" class="Bound">z</a> <a id="3025" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3027" href="Cubical.Foundations.Path.html#2952" class="Bound">link</a> <a id="3032" href="Cubical.Foundations.Path.html#2997" class="Bound">x</a> <a id="3034" href="Cubical.Foundations.Path.html#3001" class="Bound">z</a><a id="3035" class="Symbol">)</a>
                   <a id="3056" class="Symbol">→</a> <a id="3058" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a> <a id="3069" href="Cubical.Foundations.Path.html#2940" class="Bound">f</a>
<a id="3071" href="Cubical.Foundations.Function.html#3758" class="Field">3-Constant.link</a> <a id="3087" class="Symbol">(</a><a id="3088" href="Cubical.Foundations.Path.html#2891" class="Function">3-ConstantCompChar</a> <a id="3107" href="Cubical.Foundations.Path.html#3107" class="Bound">f</a> <a id="3109" href="Cubical.Foundations.Path.html#3109" class="Bound">link</a> <a id="3114" href="Cubical.Foundations.Path.html#3114" class="Bound">coh₂</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">=</a> <a id="3122" href="Cubical.Foundations.Path.html#3109" class="Bound">link</a>
<a id="3127" href="Cubical.Foundations.Function.html#3784" class="Field">3-Constant.coh₁</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Cubical.Foundations.Path.html#2891" class="Function">3-ConstantCompChar</a> <a id="3163" href="Cubical.Foundations.Path.html#3163" class="Bound">f</a> <a id="3165" href="Cubical.Foundations.Path.html#3165" class="Bound">link</a> <a id="3170" href="Cubical.Foundations.Path.html#3170" class="Bound">coh₂</a><a id="3174" class="Symbol">)</a> <a id="3176" class="Symbol">_</a> <a id="3178" class="Symbol">_</a> <a id="3180" class="Symbol">_</a> <a id="3182" class="Symbol">=</a>
   <a id="3187" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Cubical.Foundations.Path.html#2613" class="Function">PathP≡compPath</a> <a id="3214" class="Symbol">_</a> <a id="3216" class="Symbol">_</a> <a id="3218" class="Symbol">_)</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Foundations.Path.html#3170" class="Bound">coh₂</a> <a id="3227" class="Symbol">_</a> <a id="3229" class="Symbol">_</a> <a id="3231" class="Symbol">_)</a>

<a id="PathP≡doubleCompPathˡ"></a><a id="3235" href="Cubical.Foundations.Path.html#3235" class="Function">PathP≡doubleCompPathˡ</a> <a id="3257" class="Symbol">:</a> <a id="3259" class="Symbol">∀</a> <a id="3261" class="Symbol">{</a><a id="3262" href="Cubical.Foundations.Path.html#3262" class="Bound">A</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3271" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="3272" class="Symbol">}</a> <a id="3274" class="Symbol">{</a><a id="3275" href="Cubical.Foundations.Path.html#3275" class="Bound">w</a> <a id="3277" href="Cubical.Foundations.Path.html#3277" class="Bound">x</a> <a id="3279" href="Cubical.Foundations.Path.html#3279" class="Bound">y</a> <a id="3281" href="Cubical.Foundations.Path.html#3281" class="Bound">z</a> <a id="3283" class="Symbol">:</a> <a id="3285" href="Cubical.Foundations.Path.html#3262" class="Bound">A</a><a id="3286" class="Symbol">}</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Foundations.Path.html#3289" class="Bound">p</a> <a id="3291" class="Symbol">:</a> <a id="3293" href="Cubical.Foundations.Path.html#3275" class="Bound">w</a> <a id="3295" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3297" href="Cubical.Foundations.Path.html#3279" class="Bound">y</a><a id="3298" class="Symbol">)</a> <a id="3300" class="Symbol">(</a><a id="3301" href="Cubical.Foundations.Path.html#3301" class="Bound">q</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="Cubical.Foundations.Path.html#3275" class="Bound">w</a> <a id="3307" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3309" href="Cubical.Foundations.Path.html#3277" class="Bound">x</a><a id="3310" class="Symbol">)</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Cubical.Foundations.Path.html#3313" class="Bound">r</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Cubical.Foundations.Path.html#3279" class="Bound">y</a> <a id="3319" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3321" href="Cubical.Foundations.Path.html#3281" class="Bound">z</a><a id="3322" class="Symbol">)</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Cubical.Foundations.Path.html#3325" class="Bound">s</a> <a id="3327" class="Symbol">:</a> <a id="3329" href="Cubical.Foundations.Path.html#3277" class="Bound">x</a> <a id="3331" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3333" href="Cubical.Foundations.Path.html#3281" class="Bound">z</a><a id="3334" class="Symbol">)</a>
                        <a id="3360" class="Symbol">→</a> <a id="3362" class="Symbol">(</a><a id="3363" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3369" class="Symbol">(λ</a> <a id="3372" href="Cubical.Foundations.Path.html#3372" class="Bound">i</a> <a id="3374" class="Symbol">→</a> <a id="3376" href="Cubical.Foundations.Path.html#3289" class="Bound">p</a> <a id="3378" href="Cubical.Foundations.Path.html#3372" class="Bound">i</a> <a id="3380" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3382" href="Cubical.Foundations.Path.html#3325" class="Bound">s</a> <a id="3384" href="Cubical.Foundations.Path.html#3372" class="Bound">i</a><a id="3385" class="Symbol">)</a> <a id="3387" href="Cubical.Foundations.Path.html#3301" class="Bound">q</a> <a id="3389" href="Cubical.Foundations.Path.html#3313" class="Bound">r</a><a id="3390" class="Symbol">)</a> <a id="3392" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Foundations.Path.html#3289" class="Bound">p</a> <a id="3397" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="3400" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3403" href="Cubical.Foundations.Path.html#3301" class="Bound">q</a> <a id="3405" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3408" href="Cubical.Foundations.Path.html#3325" class="Bound">s</a> <a id="3410" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3412" href="Cubical.Foundations.Path.html#3313" class="Bound">r</a><a id="3413" class="Symbol">)</a>
<a id="3415" href="Cubical.Foundations.Path.html#3235" class="Function">PathP≡doubleCompPathˡ</a> <a id="3437" href="Cubical.Foundations.Path.html#3437" class="Bound">p</a> <a id="3439" href="Cubical.Foundations.Path.html#3439" class="Bound">q</a> <a id="3441" href="Cubical.Foundations.Path.html#3441" class="Bound">r</a> <a id="3443" href="Cubical.Foundations.Path.html#3443" class="Bound">s</a> <a id="3445" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a> <a id="3447" class="Symbol">=</a> <a id="3449" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3455" class="Symbol">(λ</a> <a id="3458" href="Cubical.Foundations.Path.html#3458" class="Bound">i</a> <a id="3460" class="Symbol">→</a> <a id="3462" href="Cubical.Foundations.Path.html#3437" class="Bound">p</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.Foundations.Path.html#3458" class="Bound">i</a> <a id="3467" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3469" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a><a id="3470" class="Symbol">)</a> <a id="3472" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3474" href="Cubical.Foundations.Path.html#3443" class="Bound">s</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.Foundations.Path.html#3458" class="Bound">i</a> <a id="3479" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3481" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a><a id="3482" class="Symbol">))</a>
                                        <a id="3525" class="Symbol">(λ</a> <a id="3528" href="Cubical.Foundations.Path.html#3528" class="Bound">j</a> <a id="3530" class="Symbol">→</a> <a id="3532" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Cubical.Foundations.Path.html#3437" class="Bound">p</a> <a id="3557" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3559" class="Symbol">)</a> <a id="3561" href="Cubical.Foundations.Path.html#3439" class="Bound">q</a> <a id="3563" href="Cubical.Foundations.Path.html#3443" class="Bound">s</a> <a id="3565" href="Cubical.Foundations.Path.html#3445" class="Bound">k</a> <a id="3567" href="Cubical.Foundations.Path.html#3528" class="Bound">j</a><a id="3568" class="Symbol">)</a> <a id="3570" href="Cubical.Foundations.Path.html#3441" class="Bound">r</a>

<a id="PathP≡doubleCompPathʳ"></a><a id="3573" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="3595" class="Symbol">:</a> <a id="3597" class="Symbol">∀</a> <a id="3599" class="Symbol">{</a><a id="3600" href="Cubical.Foundations.Path.html#3600" class="Bound">A</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3609" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="3610" class="Symbol">}</a> <a id="3612" class="Symbol">{</a><a id="3613" href="Cubical.Foundations.Path.html#3613" class="Bound">w</a> <a id="3615" href="Cubical.Foundations.Path.html#3615" class="Bound">x</a> <a id="3617" href="Cubical.Foundations.Path.html#3617" class="Bound">y</a> <a id="3619" href="Cubical.Foundations.Path.html#3619" class="Bound">z</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Cubical.Foundations.Path.html#3600" class="Bound">A</a><a id="3624" class="Symbol">}</a> <a id="3626" class="Symbol">(</a><a id="3627" href="Cubical.Foundations.Path.html#3627" class="Bound">p</a> <a id="3629" class="Symbol">:</a> <a id="3631" href="Cubical.Foundations.Path.html#3613" class="Bound">w</a> <a id="3633" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3635" href="Cubical.Foundations.Path.html#3617" class="Bound">y</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Cubical.Foundations.Path.html#3639" class="Bound">q</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Cubical.Foundations.Path.html#3613" class="Bound">w</a> <a id="3645" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3647" href="Cubical.Foundations.Path.html#3615" class="Bound">x</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.Foundations.Path.html#3651" class="Bound">r</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Cubical.Foundations.Path.html#3617" class="Bound">y</a> <a id="3657" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3659" href="Cubical.Foundations.Path.html#3619" class="Bound">z</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Cubical.Foundations.Path.html#3663" class="Bound">s</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Cubical.Foundations.Path.html#3615" class="Bound">x</a> <a id="3669" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3671" href="Cubical.Foundations.Path.html#3619" class="Bound">z</a><a id="3672" class="Symbol">)</a>
                        <a id="3698" class="Symbol">→</a> <a id="3700" class="Symbol">(</a><a id="3701" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3707" class="Symbol">(λ</a> <a id="3710" href="Cubical.Foundations.Path.html#3710" class="Bound">i</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Cubical.Foundations.Path.html#3627" class="Bound">p</a> <a id="3716" href="Cubical.Foundations.Path.html#3710" class="Bound">i</a> <a id="3718" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3720" href="Cubical.Foundations.Path.html#3663" class="Bound">s</a> <a id="3722" href="Cubical.Foundations.Path.html#3710" class="Bound">i</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Foundations.Path.html#3639" class="Bound">q</a> <a id="3727" href="Cubical.Foundations.Path.html#3651" class="Bound">r</a><a id="3728" class="Symbol">)</a> <a id="3730" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Cubical.Foundations.Path.html#3639" class="Bound">q</a> <a id="3735" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3737" href="Cubical.Foundations.Path.html#3627" class="Bound">p</a> <a id="3739" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3742" href="Cubical.Foundations.Path.html#3651" class="Bound">r</a> <a id="3744" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3747" href="Cubical.Foundations.Path.html#3663" class="Bound">s</a> <a id="3749" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3751" class="Symbol">)</a>
<a id="3753" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="3775" href="Cubical.Foundations.Path.html#3775" class="Bound">p</a> <a id="3777" href="Cubical.Foundations.Path.html#3777" class="Bound">q</a> <a id="3779" href="Cubical.Foundations.Path.html#3779" class="Bound">r</a> <a id="3781" href="Cubical.Foundations.Path.html#3781" class="Bound">s</a> <a id="3783" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a>  <a id="3786" class="Symbol">=</a> <a id="3788" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3794" class="Symbol">(λ</a> <a id="3797" href="Cubical.Foundations.Path.html#3797" class="Bound">i</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Foundations.Path.html#3775" class="Bound">p</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Foundations.Path.html#3797" class="Bound">i</a> <a id="3806" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3811" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a><a id="3812" class="Symbol">))</a> <a id="3815" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3817" href="Cubical.Foundations.Path.html#3781" class="Bound">s</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Foundations.Path.html#3797" class="Bound">i</a> <a id="3822" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3824" class="Symbol">(</a><a id="3825" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3827" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a><a id="3828" class="Symbol">)))</a>
                                         <a id="3873" href="Cubical.Foundations.Path.html#3777" class="Bound">q</a> <a id="3875" class="Symbol">(λ</a> <a id="3878" href="Cubical.Foundations.Path.html#3878" class="Bound">j</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="3904" href="Cubical.Foundations.Path.html#3775" class="Bound">p</a> <a id="3906" href="Cubical.Foundations.Path.html#3779" class="Bound">r</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Cubical.Foundations.Path.html#3781" class="Bound">s</a> <a id="3911" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3913" class="Symbol">)</a> <a id="3915" href="Cubical.Foundations.Path.html#3783" class="Bound">k</a> <a id="3917" href="Cubical.Foundations.Path.html#3878" class="Bound">j</a><a id="3918" class="Symbol">)</a>

<a id="compPathl-cancel"></a><a id="3921" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="3938" class="Symbol">:</a> <a id="3940" class="Symbol">∀</a> <a id="3942" class="Symbol">{</a><a id="3943" href="Cubical.Foundations.Path.html#3943" class="Bound">ℓ</a><a id="3944" class="Symbol">}</a> <a id="3946" class="Symbol">{</a><a id="3947" href="Cubical.Foundations.Path.html#3947" class="Bound">A</a> <a id="3949" class="Symbol">:</a> <a id="3951" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3956" href="Cubical.Foundations.Path.html#3943" class="Bound">ℓ</a><a id="3957" class="Symbol">}</a> <a id="3959" class="Symbol">{</a><a id="3960" href="Cubical.Foundations.Path.html#3960" class="Bound">x</a> <a id="3962" href="Cubical.Foundations.Path.html#3962" class="Bound">y</a> <a id="3964" href="Cubical.Foundations.Path.html#3964" class="Bound">z</a> <a id="3966" class="Symbol">:</a> <a id="3968" href="Cubical.Foundations.Path.html#3947" class="Bound">A</a><a id="3969" class="Symbol">}</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Cubical.Foundations.Path.html#3972" class="Bound">p</a> <a id="3974" class="Symbol">:</a> <a id="3976" href="Cubical.Foundations.Path.html#3960" class="Bound">x</a> <a id="3978" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3980" href="Cubical.Foundations.Path.html#3962" class="Bound">y</a><a id="3981" class="Symbol">)</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.Foundations.Path.html#3984" class="Bound">q</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Cubical.Foundations.Path.html#3960" class="Bound">x</a> <a id="3990" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3992" href="Cubical.Foundations.Path.html#3964" class="Bound">z</a><a id="3993" class="Symbol">)</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Cubical.Foundations.Path.html#3972" class="Bound">p</a> <a id="3999" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4006" href="Cubical.Foundations.Path.html#3972" class="Bound">p</a> <a id="4008" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4010" href="Cubical.Foundations.Path.html#3984" class="Bound">q</a><a id="4011" class="Symbol">)</a> <a id="4013" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4015" href="Cubical.Foundations.Path.html#3984" class="Bound">q</a>
<a id="4017" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="4034" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4036" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4038" class="Symbol">=</a> <a id="4040" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4049" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4051" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4053" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a><a id="4054" class="Symbol">)</a> <a id="4056" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4059" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4065" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4072" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a><a id="4073" class="Symbol">)</a> <a id="4075" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4077" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                       <a id="4102" class="Symbol">(</a><a id="4103" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a> <a id="4105" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4107" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4111" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a><a id="4112" class="Symbol">)</a> <a id="4114" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4116" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4118" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4130" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a><a id="4131" class="Symbol">)</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="4142" href="Cubical.Foundations.Path.html#4034" class="Bound">p</a><a id="4143" class="Symbol">)</a> <a id="4145" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                              <a id="4177" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4182" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4184" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4186" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="4189" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4200" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a><a id="4201" class="Symbol">)</a> <a id="4203" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                     <a id="4242" href="Cubical.Foundations.Path.html#4036" class="Bound">q</a> <a id="4244" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="compPathr-cancel"></a><a id="4247" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4264" class="Symbol">:</a> <a id="4266" class="Symbol">∀</a> <a id="4268" class="Symbol">{</a><a id="4269" href="Cubical.Foundations.Path.html#4269" class="Bound">ℓ</a><a id="4270" class="Symbol">}</a> <a id="4272" class="Symbol">{</a><a id="4273" href="Cubical.Foundations.Path.html#4273" class="Bound">A</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4282" href="Cubical.Foundations.Path.html#4269" class="Bound">ℓ</a><a id="4283" class="Symbol">}</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Cubical.Foundations.Path.html#4286" class="Bound">x</a> <a id="4288" href="Cubical.Foundations.Path.html#4288" class="Bound">y</a> <a id="4290" href="Cubical.Foundations.Path.html#4290" class="Bound">z</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Cubical.Foundations.Path.html#4273" class="Bound">A</a><a id="4295" class="Symbol">}</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Cubical.Foundations.Path.html#4298" class="Bound">p</a> <a id="4300" class="Symbol">:</a> <a id="4302" href="Cubical.Foundations.Path.html#4290" class="Bound">z</a> <a id="4304" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4306" href="Cubical.Foundations.Path.html#4288" class="Bound">y</a><a id="4307" class="Symbol">)</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Cubical.Foundations.Path.html#4310" class="Bound">q</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Cubical.Foundations.Path.html#4286" class="Bound">x</a> <a id="4316" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4318" href="Cubical.Foundations.Path.html#4288" class="Bound">y</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">→</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Cubical.Foundations.Path.html#4310" class="Bound">q</a> <a id="4326" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4328" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4332" href="Cubical.Foundations.Path.html#4298" class="Bound">p</a><a id="4333" class="Symbol">)</a> <a id="4335" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4337" href="Cubical.Foundations.Path.html#4298" class="Bound">p</a> <a id="4339" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4341" href="Cubical.Foundations.Path.html#4310" class="Bound">q</a>
<a id="4343" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4360" class="Symbol">{</a><a id="4361" class="Argument">x</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Cubical.Foundations.Path.html#4365" class="Bound">x</a><a id="4366" class="Symbol">}</a> <a id="4368" href="Cubical.Foundations.Path.html#4368" class="Bound">p</a> <a id="4370" href="Cubical.Foundations.Path.html#4370" class="Bound">q</a> <a id="4372" href="Cubical.Foundations.Path.html#4372" class="Bound">i</a> <a id="4374" href="Cubical.Foundations.Path.html#4374" class="Bound">j</a> <a id="4376" class="Symbol">=</a>
  <a id="4380" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4416" class="Symbol">(λ</a> <a id="4419" href="Cubical.Foundations.Path.html#4419" class="Bound">_</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="Cubical.Foundations.Path.html#4365" class="Bound">x</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4431" href="Cubical.Foundations.Path.html#4368" class="Bound">p</a><a id="4432" class="Symbol">)</a> <a id="4434" href="Cubical.Foundations.Path.html#4374" class="Bound">j</a><a id="4435" class="Symbol">)</a> <a id="4437" class="Symbol">(</a><a id="4438" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Cubical.Foundations.Path.html#4370" class="Bound">q</a> <a id="4445" href="Cubical.Foundations.Path.html#4374" class="Bound">j</a><a id="4446" class="Symbol">))</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4452" href="Cubical.Foundations.Path.html#4372" class="Bound">i</a><a id="4453" class="Symbol">)</a>

<a id="compPathl-isEquiv"></a><a id="4456" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="4474" class="Symbol">:</a> <a id="4476" class="Symbol">{</a><a id="4477" href="Cubical.Foundations.Path.html#4477" class="Bound">x</a> <a id="4479" href="Cubical.Foundations.Path.html#4479" class="Bound">y</a> <a id="4481" href="Cubical.Foundations.Path.html#4481" class="Bound">z</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4486" class="Symbol">}</a> <a id="4488" class="Symbol">(</a><a id="4489" href="Cubical.Foundations.Path.html#4489" class="Bound">p</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="Cubical.Foundations.Path.html#4477" class="Bound">x</a> <a id="4495" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4497" href="Cubical.Foundations.Path.html#4479" class="Bound">y</a><a id="4498" class="Symbol">)</a> <a id="4500" class="Symbol">→</a> <a id="4502" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4510" class="Symbol">(λ</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Cubical.Foundations.Path.html#4514" class="Bound">q</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="Cubical.Foundations.Path.html#4479" class="Bound">y</a> <a id="4520" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4522" href="Cubical.Foundations.Path.html#4481" class="Bound">z</a><a id="4523" class="Symbol">)</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Cubical.Foundations.Path.html#4489" class="Bound">p</a> <a id="4529" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4531" href="Cubical.Foundations.Path.html#4514" class="Bound">q</a><a id="4532" class="Symbol">)</a>
<a id="4534" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="4552" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4569" class="Symbol">(</a><a id="4570" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4574" class="Symbol">(</a><a id="4575" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a> <a id="4577" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4586" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a> <a id="4588" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4590" class="Symbol">)</a> <a id="4592" class="Symbol">(</a><a id="4593" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="4610" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a><a id="4611" class="Symbol">)</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Cubical.Foundations.Path.html#3921" class="Function">compPathl-cancel</a> <a id="4631" class="Symbol">(</a><a id="4632" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4636" href="Cubical.Foundations.Path.html#4552" class="Bound">p</a><a id="4637" class="Symbol">)))</a>

<a id="compPathlEquiv"></a><a id="4642" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="4657" class="Symbol">:</a> <a id="4659" class="Symbol">{</a><a id="4660" href="Cubical.Foundations.Path.html#4660" class="Bound">x</a> <a id="4662" href="Cubical.Foundations.Path.html#4662" class="Bound">y</a> <a id="4664" href="Cubical.Foundations.Path.html#4664" class="Bound">z</a> <a id="4666" class="Symbol">:</a> <a id="4668" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4669" class="Symbol">}</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Cubical.Foundations.Path.html#4672" class="Bound">p</a> <a id="4674" class="Symbol">:</a> <a id="4676" href="Cubical.Foundations.Path.html#4660" class="Bound">x</a> <a id="4678" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4680" href="Cubical.Foundations.Path.html#4662" class="Bound">y</a><a id="4681" class="Symbol">)</a> <a id="4683" class="Symbol">→</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Cubical.Foundations.Path.html#4662" class="Bound">y</a> <a id="4688" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4690" href="Cubical.Foundations.Path.html#4664" class="Bound">z</a><a id="4691" class="Symbol">)</a> <a id="4693" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.Foundations.Path.html#4660" class="Bound">x</a> <a id="4698" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4700" href="Cubical.Foundations.Path.html#4664" class="Bound">z</a><a id="4701" class="Symbol">)</a>
<a id="4703" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="4718" href="Cubical.Foundations.Path.html#4718" class="Bound">p</a> <a id="4720" class="Symbol">=</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Cubical.Foundations.Path.html#4718" class="Bound">p</a> <a id="4725" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="4727" class="Symbol">)</a> <a id="4729" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4731" href="Cubical.Foundations.Path.html#4456" class="Function">compPathl-isEquiv</a> <a id="4749" href="Cubical.Foundations.Path.html#4718" class="Bound">p</a>

<a id="compPathr-isEquiv"></a><a id="4752" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="4770" class="Symbol">:</a> <a id="4772" class="Symbol">{</a><a id="4773" href="Cubical.Foundations.Path.html#4773" class="Bound">x</a> <a id="4775" href="Cubical.Foundations.Path.html#4775" class="Bound">y</a> <a id="4777" href="Cubical.Foundations.Path.html#4777" class="Bound">z</a> <a id="4779" class="Symbol">:</a> <a id="4781" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4782" class="Symbol">}</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Cubical.Foundations.Path.html#4785" class="Bound">p</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Cubical.Foundations.Path.html#4775" class="Bound">y</a> <a id="4791" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4793" href="Cubical.Foundations.Path.html#4777" class="Bound">z</a><a id="4794" class="Symbol">)</a> <a id="4796" class="Symbol">→</a> <a id="4798" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4806" class="Symbol">(λ</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Cubical.Foundations.Path.html#4810" class="Bound">q</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Cubical.Foundations.Path.html#4773" class="Bound">x</a> <a id="4816" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4818" href="Cubical.Foundations.Path.html#4775" class="Bound">y</a><a id="4819" class="Symbol">)</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Cubical.Foundations.Path.html#4810" class="Bound">q</a> <a id="4825" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4827" href="Cubical.Foundations.Path.html#4785" class="Bound">p</a><a id="4828" class="Symbol">)</a>
<a id="4830" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="4848" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a> <a id="4850" class="Symbol">=</a> <a id="4852" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4865" class="Symbol">(</a><a id="4866" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4874" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4875" class="Symbol">)</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="4881" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4885" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4906" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4907" class="Symbol">)</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="4927" class="Symbol">(</a><a id="4928" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4932" href="Cubical.Foundations.Path.html#4848" class="Bound">p</a><a id="4933" class="Symbol">)))</a>

<a id="compPathrEquiv"></a><a id="4938" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="4953" class="Symbol">:</a> <a id="4955" class="Symbol">{</a><a id="4956" href="Cubical.Foundations.Path.html#4956" class="Bound">x</a> <a id="4958" href="Cubical.Foundations.Path.html#4958" class="Bound">y</a> <a id="4960" href="Cubical.Foundations.Path.html#4960" class="Bound">z</a> <a id="4962" class="Symbol">:</a> <a id="4964" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="4965" class="Symbol">}</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Cubical.Foundations.Path.html#4968" class="Bound">p</a> <a id="4970" class="Symbol">:</a> <a id="4972" href="Cubical.Foundations.Path.html#4958" class="Bound">y</a> <a id="4974" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4976" href="Cubical.Foundations.Path.html#4960" class="Bound">z</a><a id="4977" class="Symbol">)</a> <a id="4979" class="Symbol">→</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Cubical.Foundations.Path.html#4956" class="Bound">x</a> <a id="4984" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4986" href="Cubical.Foundations.Path.html#4958" class="Bound">y</a><a id="4987" class="Symbol">)</a> <a id="4989" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4991" class="Symbol">(</a><a id="4992" href="Cubical.Foundations.Path.html#4956" class="Bound">x</a> <a id="4994" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4996" href="Cubical.Foundations.Path.html#4960" class="Bound">z</a><a id="4997" class="Symbol">)</a>
<a id="4999" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="5014" href="Cubical.Foundations.Path.html#5014" class="Bound">p</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="5022" href="Cubical.Foundations.Path.html#5014" class="Bound">p</a><a id="5023" class="Symbol">)</a> <a id="5025" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5027" href="Cubical.Foundations.Path.html#4752" class="Function">compPathr-isEquiv</a> <a id="5045" href="Cubical.Foundations.Path.html#5014" class="Bound">p</a>

<a id="5048" class="Comment">-- Variations of isProp→isSet for PathP</a>
<a id="isProp→SquareP"></a><a id="5088" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="5103" class="Symbol">:</a> <a id="5105" class="Symbol">∀</a> <a id="5107" class="Symbol">{</a><a id="5108" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5110" class="Symbol">:</a> <a id="5112" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5118" class="Symbol">→</a> <a id="5120" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5125" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="5126" class="Symbol">}</a> <a id="5128" class="Symbol">→</a> <a id="5130" class="Symbol">((</a><a id="5132" href="Cubical.Foundations.Path.html#5132" class="Bound">i</a> <a id="5134" href="Cubical.Foundations.Path.html#5134" class="Bound">j</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">→</a> <a id="5143" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5153" href="Cubical.Foundations.Path.html#5132" class="Bound">i</a> <a id="5155" href="Cubical.Foundations.Path.html#5134" class="Bound">j</a><a id="5156" class="Symbol">))</a>
             <a id="5172" class="Symbol">→</a> <a id="5174" class="Symbol">{</a><a id="5175" href="Cubical.Foundations.Path.html#5175" class="Bound">a</a> <a id="5177" class="Symbol">:</a> <a id="5179" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5181" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5184" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5186" class="Symbol">}</a> <a id="5188" class="Symbol">{</a><a id="5189" href="Cubical.Foundations.Path.html#5189" class="Bound">b</a> <a id="5191" class="Symbol">:</a> <a id="5193" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5195" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5198" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5200" class="Symbol">}</a> <a id="5202" class="Symbol">{</a><a id="5203" href="Cubical.Foundations.Path.html#5203" class="Bound">c</a> <a id="5205" class="Symbol">:</a> <a id="5207" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5209" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5212" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5214" class="Symbol">}</a> <a id="5216" class="Symbol">{</a><a id="5217" href="Cubical.Foundations.Path.html#5217" class="Bound">d</a> <a id="5219" class="Symbol">:</a> <a id="5221" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5223" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5226" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5228" class="Symbol">}</a>
             <a id="5243" class="Symbol">→</a> <a id="5245" class="Symbol">(</a><a id="5246" href="Cubical.Foundations.Path.html#5246" class="Bound">r</a> <a id="5248" class="Symbol">:</a> <a id="5250" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5256" class="Symbol">(λ</a> <a id="5259" href="Cubical.Foundations.Path.html#5259" class="Bound">j</a> <a id="5261" class="Symbol">→</a> <a id="5263" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5265" href="Cubical.Foundations.Path.html#5259" class="Bound">j</a> <a id="5267" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5269" class="Symbol">)</a> <a id="5271" href="Cubical.Foundations.Path.html#5175" class="Bound">a</a> <a id="5273" href="Cubical.Foundations.Path.html#5203" class="Bound">c</a><a id="5274" class="Symbol">)</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Cubical.Foundations.Path.html#5277" class="Bound">s</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5287" class="Symbol">(λ</a> <a id="5290" href="Cubical.Foundations.Path.html#5290" class="Bound">j</a> <a id="5292" class="Symbol">→</a> <a id="5294" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5296" href="Cubical.Foundations.Path.html#5290" class="Bound">j</a> <a id="5298" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5300" class="Symbol">)</a> <a id="5302" href="Cubical.Foundations.Path.html#5189" class="Bound">b</a> <a id="5304" href="Cubical.Foundations.Path.html#5217" class="Bound">d</a><a id="5305" class="Symbol">)</a>
             <a id="5320" class="Symbol">→</a> <a id="5322" class="Symbol">(</a><a id="5323" href="Cubical.Foundations.Path.html#5323" class="Bound">t</a> <a id="5325" class="Symbol">:</a> <a id="5327" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5333" class="Symbol">(λ</a> <a id="5336" href="Cubical.Foundations.Path.html#5336" class="Bound">j</a> <a id="5338" class="Symbol">→</a> <a id="5340" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5342" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5345" href="Cubical.Foundations.Path.html#5336" class="Bound">j</a><a id="5346" class="Symbol">)</a> <a id="5348" href="Cubical.Foundations.Path.html#5175" class="Bound">a</a> <a id="5350" href="Cubical.Foundations.Path.html#5189" class="Bound">b</a><a id="5351" class="Symbol">)</a> <a id="5353" class="Symbol">(</a><a id="5354" href="Cubical.Foundations.Path.html#5354" class="Bound">u</a> <a id="5356" class="Symbol">:</a> <a id="5358" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5364" class="Symbol">(λ</a> <a id="5367" href="Cubical.Foundations.Path.html#5367" class="Bound">j</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5373" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5376" href="Cubical.Foundations.Path.html#5367" class="Bound">j</a><a id="5377" class="Symbol">)</a> <a id="5379" href="Cubical.Foundations.Path.html#5203" class="Bound">c</a> <a id="5381" href="Cubical.Foundations.Path.html#5217" class="Bound">d</a><a id="5382" class="Symbol">)</a>
             <a id="5397" class="Symbol">→</a> <a id="5399" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="5407" href="Cubical.Foundations.Path.html#5108" class="Bound">B</a> <a id="5409" href="Cubical.Foundations.Path.html#5323" class="Bound">t</a> <a id="5411" href="Cubical.Foundations.Path.html#5354" class="Bound">u</a> <a id="5413" href="Cubical.Foundations.Path.html#5246" class="Bound">r</a> <a id="5415" href="Cubical.Foundations.Path.html#5277" class="Bound">s</a>
<a id="5417" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="5432" class="Symbol">{</a><a id="5433" class="Argument">B</a> <a id="5435" class="Symbol">=</a> <a id="5437" href="Cubical.Foundations.Path.html#5437" class="Bound">B</a><a id="5438" class="Symbol">}</a> <a id="5440" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5448" class="Symbol">{</a><a id="5449" class="Argument">a</a> <a id="5451" class="Symbol">=</a> <a id="5453" href="Cubical.Foundations.Path.html#5453" class="Bound">a</a><a id="5454" class="Symbol">}</a> <a id="5456" href="Cubical.Foundations.Path.html#5456" class="Bound">r</a> <a id="5458" href="Cubical.Foundations.Path.html#5458" class="Bound">s</a> <a id="5460" href="Cubical.Foundations.Path.html#5460" class="Bound">t</a> <a id="5462" href="Cubical.Foundations.Path.html#5462" class="Bound">u</a> <a id="5464" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5466" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5468" class="Symbol">=</a>
  <a id="5472" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5478" class="Symbol">(λ</a> <a id="5481" class="Symbol">{</a> <a id="5483" href="Cubical.Foundations.Path.html#5483" class="Bound">k</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5488" class="Symbol">=</a> <a id="5490" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5492" class="Symbol">)</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5504" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5507" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5509" class="Symbol">(</a><a id="5510" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5515" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5518" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5519" class="Symbol">)</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Cubical.Foundations.Path.html#5460" class="Bound">t</a> <a id="5524" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5525" class="Symbol">)</a> <a id="5527" href="Cubical.Foundations.Path.html#5483" class="Bound">k</a>
           <a id="5540" class="Symbol">;</a> <a id="5542" href="Cubical.Foundations.Path.html#5542" class="Bound">k</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5547" class="Symbol">=</a> <a id="5549" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5551" class="Symbol">)</a> <a id="5553" class="Symbol">→</a> <a id="5555" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5563" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5566" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5574" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5577" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5578" class="Symbol">)</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Foundations.Path.html#5462" class="Bound">u</a> <a id="5583" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5584" class="Symbol">)</a> <a id="5586" href="Cubical.Foundations.Path.html#5542" class="Bound">k</a>
           <a id="5599" class="Symbol">;</a> <a id="5601" href="Cubical.Foundations.Path.html#5601" class="Bound">k</a> <a id="5603" class="Symbol">(</a><a id="5604" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5610" class="Symbol">)</a> <a id="5612" class="Symbol">→</a> <a id="5614" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5622" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5624" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5633" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5635" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Foundations.Path.html#5456" class="Bound">r</a> <a id="5642" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a><a id="5643" class="Symbol">)</a> <a id="5645" href="Cubical.Foundations.Path.html#5601" class="Bound">k</a>
           <a id="5658" class="Symbol">;</a> <a id="5660" href="Cubical.Foundations.Path.html#5660" class="Bound">k</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a> <a id="5665" class="Symbol">=</a> <a id="5667" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5669" class="Symbol">)</a> <a id="5671" class="Symbol">→</a> <a id="5673" href="Cubical.Foundations.Path.html#5440" class="Bound">isPropB</a> <a id="5681" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5683" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5692" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5694" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5696" class="Symbol">)</a> <a id="5698" class="Symbol">(</a><a id="5699" href="Cubical.Foundations.Path.html#5458" class="Bound">s</a> <a id="5701" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a><a id="5702" class="Symbol">)</a> <a id="5704" href="Cubical.Foundations.Path.html#5660" class="Bound">k</a>
        <a id="5714" class="Symbol">})</a> <a id="5717" class="Symbol">(</a><a id="5718" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5723" href="Cubical.Foundations.Path.html#5464" class="Bound">i</a> <a id="5725" href="Cubical.Foundations.Path.html#5466" class="Bound">j</a><a id="5726" class="Symbol">)</a> <a id="5728" class="Keyword">where</a>
    <a id="5738" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5743" class="Symbol">:</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Cubical.Foundations.Path.html#5746" class="Bound">i</a> <a id="5748" href="Cubical.Foundations.Path.html#5748" class="Bound">j</a> <a id="5750" class="Symbol">:</a> <a id="5752" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5753" class="Symbol">)</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="Cubical.Foundations.Path.html#5437" class="Bound">B</a> <a id="5759" href="Cubical.Foundations.Path.html#5746" class="Bound">i</a> <a id="5761" href="Cubical.Foundations.Path.html#5748" class="Bound">j</a>
    <a id="5767" href="Cubical.Foundations.Path.html#5738" class="Function">base</a> <a id="5772" href="Cubical.Foundations.Path.html#5772" class="Bound">i</a> <a id="5774" href="Cubical.Foundations.Path.html#5774" class="Bound">j</a> <a id="5776" class="Symbol">=</a> <a id="5778" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5788" class="Symbol">(λ</a> <a id="5791" href="Cubical.Foundations.Path.html#5791" class="Bound">k</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Cubical.Foundations.Path.html#5437" class="Bound">B</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Cubical.Foundations.Path.html#5772" class="Bound">i</a> <a id="5800" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5802" href="Cubical.Foundations.Path.html#5791" class="Bound">k</a><a id="5803" class="Symbol">)</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Cubical.Foundations.Path.html#5774" class="Bound">j</a> <a id="5808" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5810" href="Cubical.Foundations.Path.html#5791" class="Bound">k</a><a id="5811" class="Symbol">))</a> <a id="5814" href="Cubical.Foundations.Path.html#5453" class="Bound">a</a>

<a id="isProp→isPropPathP"></a><a id="5817" href="Cubical.Foundations.Path.html#5817" class="Function">isProp→isPropPathP</a> <a id="5836" class="Symbol">:</a> <a id="5838" class="Symbol">∀</a> <a id="5840" class="Symbol">{</a><a id="5841" href="Cubical.Foundations.Path.html#5841" class="Bound">ℓ</a><a id="5842" class="Symbol">}</a> <a id="5844" class="Symbol">{</a><a id="5845" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5847" class="Symbol">:</a> <a id="5849" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5851" class="Symbol">→</a> <a id="5853" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5858" href="Cubical.Foundations.Path.html#5841" class="Bound">ℓ</a><a id="5859" class="Symbol">}</a> <a id="5861" class="Symbol">→</a> <a id="5863" class="Symbol">((</a><a id="5865" href="Cubical.Foundations.Path.html#5865" class="Bound">i</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5870" class="Symbol">)</a> <a id="5872" class="Symbol">→</a> <a id="5874" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5884" href="Cubical.Foundations.Path.html#5865" class="Bound">i</a><a id="5885" class="Symbol">))</a>
                   <a id="5907" class="Symbol">→</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Cubical.Foundations.Path.html#5910" class="Bound">b0</a> <a id="5913" class="Symbol">:</a> <a id="5915" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5917" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5919" class="Symbol">)</a> <a id="5921" class="Symbol">(</a><a id="5922" href="Cubical.Foundations.Path.html#5922" class="Bound">b1</a> <a id="5925" class="Symbol">:</a> <a id="5927" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5929" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5931" class="Symbol">)</a>
                   <a id="5952" class="Symbol">→</a> <a id="5954" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5968" class="Symbol">(λ</a> <a id="5971" href="Cubical.Foundations.Path.html#5971" class="Bound">i</a> <a id="5973" class="Symbol">→</a> <a id="5975" href="Cubical.Foundations.Path.html#5845" class="Bound">B</a> <a id="5977" href="Cubical.Foundations.Path.html#5971" class="Bound">i</a><a id="5978" class="Symbol">)</a> <a id="5980" href="Cubical.Foundations.Path.html#5910" class="Bound">b0</a> <a id="5983" href="Cubical.Foundations.Path.html#5922" class="Bound">b1</a><a id="5985" class="Symbol">)</a>
<a id="5987" href="Cubical.Foundations.Path.html#5817" class="Function">isProp→isPropPathP</a> <a id="6006" class="Symbol">{</a><a id="6007" class="Argument">B</a> <a id="6009" class="Symbol">=</a> <a id="6011" href="Cubical.Foundations.Path.html#6011" class="Bound">B</a><a id="6012" class="Symbol">}</a> <a id="6014" href="Cubical.Foundations.Path.html#6014" class="Bound">hB</a> <a id="6017" href="Cubical.Foundations.Path.html#6017" class="Bound">b0</a> <a id="6020" href="Cubical.Foundations.Path.html#6020" class="Bound">b1</a> <a id="6023" class="Symbol">=</a> <a id="6025" href="Cubical.Foundations.Path.html#5088" class="Function">isProp→SquareP</a> <a id="6040" class="Symbol">(λ</a> <a id="6043" href="Cubical.Foundations.Path.html#6043" class="Bound">_</a> <a id="6045" class="Symbol">→</a> <a id="6047" href="Cubical.Foundations.Path.html#6014" class="Bound">hB</a><a id="6049" class="Symbol">)</a> <a id="6051" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6056" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isProp→isContrPathP"></a><a id="6062" href="Cubical.Foundations.Path.html#6062" class="Function">isProp→isContrPathP</a> <a id="6082" class="Symbol">:</a> <a id="6084" class="Symbol">{</a><a id="6085" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6087" class="Symbol">:</a> <a id="6089" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6098" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="6099" class="Symbol">}</a> <a id="6101" class="Symbol">→</a> <a id="6103" class="Symbol">(∀</a> <a id="6106" href="Cubical.Foundations.Path.html#6106" class="Bound">i</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6117" class="Symbol">(</a><a id="6118" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6120" href="Cubical.Foundations.Path.html#6106" class="Bound">i</a><a id="6121" class="Symbol">))</a>
                    <a id="6144" class="Symbol">→</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Cubical.Foundations.Path.html#6147" class="Bound">x</a> <a id="6149" class="Symbol">:</a> <a id="6151" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6153" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6155" class="Symbol">)</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Cubical.Foundations.Path.html#6158" class="Bound">y</a> <a id="6160" class="Symbol">:</a> <a id="6162" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6164" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6166" class="Symbol">)</a>
                    <a id="6188" class="Symbol">→</a> <a id="6190" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6198" class="Symbol">(</a><a id="6199" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6205" href="Cubical.Foundations.Path.html#6085" class="Bound">A</a> <a id="6207" href="Cubical.Foundations.Path.html#6147" class="Bound">x</a> <a id="6209" href="Cubical.Foundations.Path.html#6158" class="Bound">y</a><a id="6210" class="Symbol">)</a>
<a id="6212" href="Cubical.Foundations.Path.html#6062" class="Function">isProp→isContrPathP</a> <a id="6232" href="Cubical.Foundations.Path.html#6232" class="Bound">h</a> <a id="6234" href="Cubical.Foundations.Path.html#6234" class="Bound">x</a> <a id="6236" href="Cubical.Foundations.Path.html#6236" class="Bound">y</a> <a id="6238" class="Symbol">=</a> <a id="6240" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6253" href="Cubical.Foundations.Path.html#6232" class="Bound">h</a> <a id="6255" href="Cubical.Foundations.Path.html#6234" class="Bound">x</a> <a id="6257" href="Cubical.Foundations.Path.html#6236" class="Bound">y</a> <a id="6259" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6261" href="Cubical.Foundations.Path.html#5817" class="Function">isProp→isPropPathP</a> <a id="6280" href="Cubical.Foundations.Path.html#6232" class="Bound">h</a> <a id="6282" href="Cubical.Foundations.Path.html#6234" class="Bound">x</a> <a id="6284" href="Cubical.Foundations.Path.html#6236" class="Bound">y</a> <a id="6286" class="Symbol">_</a>

<a id="6289" class="Comment">-- Flipping a square along its diagonal</a>

<a id="flipSquare"></a><a id="6330" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="6341" class="Symbol">:</a> <a id="6343" class="Symbol">{</a><a id="6344" href="Cubical.Foundations.Path.html#6344" class="Bound">a₀₀</a> <a id="6348" href="Cubical.Foundations.Path.html#6348" class="Bound">a₀₁</a> <a id="6352" class="Symbol">:</a> <a id="6354" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6355" class="Symbol">}</a> <a id="6357" class="Symbol">{</a><a id="6358" href="Cubical.Foundations.Path.html#6358" class="Bound">a₀₋</a> <a id="6362" class="Symbol">:</a> <a id="6364" href="Cubical.Foundations.Path.html#6344" class="Bound">a₀₀</a> <a id="6368" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6370" href="Cubical.Foundations.Path.html#6348" class="Bound">a₀₁</a><a id="6373" class="Symbol">}</a>
  <a id="6377" class="Symbol">{</a><a id="6378" href="Cubical.Foundations.Path.html#6378" class="Bound">a₁₀</a> <a id="6382" href="Cubical.Foundations.Path.html#6382" class="Bound">a₁₁</a> <a id="6386" class="Symbol">:</a> <a id="6388" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6389" class="Symbol">}</a> <a id="6391" class="Symbol">{</a><a id="6392" href="Cubical.Foundations.Path.html#6392" class="Bound">a₁₋</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Cubical.Foundations.Path.html#6378" class="Bound">a₁₀</a> <a id="6402" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6404" href="Cubical.Foundations.Path.html#6382" class="Bound">a₁₁</a><a id="6407" class="Symbol">}</a>
  <a id="6411" class="Symbol">{</a><a id="6412" href="Cubical.Foundations.Path.html#6412" class="Bound">a₋₀</a> <a id="6416" class="Symbol">:</a> <a id="6418" href="Cubical.Foundations.Path.html#6344" class="Bound">a₀₀</a> <a id="6422" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6424" href="Cubical.Foundations.Path.html#6378" class="Bound">a₁₀</a><a id="6427" class="Symbol">}</a> <a id="6429" class="Symbol">{</a><a id="6430" href="Cubical.Foundations.Path.html#6430" class="Bound">a₋₁</a> <a id="6434" class="Symbol">:</a> <a id="6436" href="Cubical.Foundations.Path.html#6348" class="Bound">a₀₁</a> <a id="6440" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6442" href="Cubical.Foundations.Path.html#6382" class="Bound">a₁₁</a><a id="6445" class="Symbol">}</a>
  <a id="6449" class="Symbol">→</a> <a id="6451" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6458" href="Cubical.Foundations.Path.html#6358" class="Bound">a₀₋</a> <a id="6462" href="Cubical.Foundations.Path.html#6392" class="Bound">a₁₋</a> <a id="6466" href="Cubical.Foundations.Path.html#6412" class="Bound">a₋₀</a> <a id="6470" href="Cubical.Foundations.Path.html#6430" class="Bound">a₋₁</a> <a id="6474" class="Symbol">→</a> <a id="6476" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6483" href="Cubical.Foundations.Path.html#6412" class="Bound">a₋₀</a> <a id="6487" href="Cubical.Foundations.Path.html#6430" class="Bound">a₋₁</a> <a id="6491" href="Cubical.Foundations.Path.html#6358" class="Bound">a₀₋</a> <a id="6495" href="Cubical.Foundations.Path.html#6392" class="Bound">a₁₋</a>
<a id="6499" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="6510" href="Cubical.Foundations.Path.html#6510" class="Bound">sq</a> <a id="6513" href="Cubical.Foundations.Path.html#6513" class="Bound">i</a> <a id="6515" href="Cubical.Foundations.Path.html#6515" class="Bound">j</a> <a id="6517" class="Symbol">=</a> <a id="6519" href="Cubical.Foundations.Path.html#6510" class="Bound">sq</a> <a id="6522" href="Cubical.Foundations.Path.html#6515" class="Bound">j</a> <a id="6524" href="Cubical.Foundations.Path.html#6513" class="Bound">i</a>

<a id="6527" class="Keyword">module</a> <a id="6534" href="Cubical.Foundations.Path.html#6534" class="Module">_</a> <a id="6536" class="Symbol">{</a><a id="6537" href="Cubical.Foundations.Path.html#6537" class="Bound">a₀₀</a> <a id="6541" href="Cubical.Foundations.Path.html#6541" class="Bound">a₀₁</a> <a id="6545" class="Symbol">:</a> <a id="6547" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6548" class="Symbol">}</a> <a id="6550" class="Symbol">{</a><a id="6551" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6555" class="Symbol">:</a> <a id="6557" href="Cubical.Foundations.Path.html#6537" class="Bound">a₀₀</a> <a id="6561" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6563" href="Cubical.Foundations.Path.html#6541" class="Bound">a₀₁</a><a id="6566" class="Symbol">}</a> <a id="6568" class="Symbol">{</a><a id="6569" href="Cubical.Foundations.Path.html#6569" class="Bound">a₁₀</a> <a id="6573" href="Cubical.Foundations.Path.html#6573" class="Bound">a₁₁</a> <a id="6577" class="Symbol">:</a> <a id="6579" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6580" class="Symbol">}</a> <a id="6582" class="Symbol">{</a><a id="6583" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a> <a id="6587" class="Symbol">:</a> <a id="6589" href="Cubical.Foundations.Path.html#6569" class="Bound">a₁₀</a> <a id="6593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6595" href="Cubical.Foundations.Path.html#6573" class="Bound">a₁₁</a><a id="6598" class="Symbol">}</a>
  <a id="6602" class="Symbol">{</a><a id="6603" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6607" class="Symbol">:</a> <a id="6609" href="Cubical.Foundations.Path.html#6537" class="Bound">a₀₀</a> <a id="6613" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6615" href="Cubical.Foundations.Path.html#6569" class="Bound">a₁₀</a><a id="6618" class="Symbol">}</a> <a id="6620" class="Symbol">{</a><a id="6621" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6625" class="Symbol">:</a> <a id="6627" href="Cubical.Foundations.Path.html#6541" class="Bound">a₀₁</a> <a id="6631" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6633" href="Cubical.Foundations.Path.html#6573" class="Bound">a₁₁</a><a id="6636" class="Symbol">}</a>
  <a id="6640" class="Keyword">where</a>

  <a id="6649" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6674" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6678" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a> <a id="6682" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6686" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6690" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6692" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6699" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6703" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6707" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6711" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a>
  <a id="6717" class="Keyword">unquoteDef</a> <a id="6728" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="6744" class="Symbol">=</a> <a id="6746" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="6761" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a> <a id="6777" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="6788" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a>

  <a id="6802" href="Cubical.Foundations.Path.html#6802" class="Function">flipSquarePath</a> <a id="6817" class="Symbol">:</a> <a id="6819" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6826" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6830" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a> <a id="6834" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6838" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6842" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6844" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="6851" href="Cubical.Foundations.Path.html#6603" class="Bound">a₋₀</a> <a id="6855" href="Cubical.Foundations.Path.html#6621" class="Bound">a₋₁</a> <a id="6859" href="Cubical.Foundations.Path.html#6551" class="Bound">a₀₋</a> <a id="6863" href="Cubical.Foundations.Path.html#6583" class="Bound">a₁₋</a>
  <a id="6869" href="Cubical.Foundations.Path.html#6802" class="Function">flipSquarePath</a> <a id="6884" class="Symbol">=</a> <a id="6886" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6889" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a>

<a id="6906" class="Keyword">module</a> <a id="6913" href="Cubical.Foundations.Path.html#6913" class="Module">_</a> <a id="6915" class="Symbol">{</a><a id="6916" href="Cubical.Foundations.Path.html#6916" class="Bound">a₀₀</a> <a id="6920" href="Cubical.Foundations.Path.html#6920" class="Bound">a₁₁</a> <a id="6924" class="Symbol">:</a> <a id="6926" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6927" class="Symbol">}</a> <a id="6929" class="Symbol">{</a><a id="6930" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Cubical.Foundations.Path.html#6916" class="Bound">a₀₀</a> <a id="6939" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6941" href="Cubical.Foundations.Path.html#6920" class="Bound">a₁₁</a><a id="6944" class="Symbol">}</a>
  <a id="6948" class="Symbol">{</a><a id="6949" href="Cubical.Foundations.Path.html#6949" class="Bound">a₁₀</a> <a id="6953" class="Symbol">:</a> <a id="6955" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="6956" class="Symbol">}</a> <a id="6958" class="Symbol">{</a><a id="6959" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="6963" class="Symbol">:</a> <a id="6965" href="Cubical.Foundations.Path.html#6949" class="Bound">a₁₀</a> <a id="6969" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6971" href="Cubical.Foundations.Path.html#6920" class="Bound">a₁₁</a><a id="6974" class="Symbol">}</a> <a id="6976" class="Symbol">{</a><a id="6977" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="6981" class="Symbol">:</a> <a id="6983" href="Cubical.Foundations.Path.html#6916" class="Bound">a₀₀</a> <a id="6987" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6989" href="Cubical.Foundations.Path.html#6949" class="Bound">a₁₀</a><a id="6992" class="Symbol">}</a> <a id="6994" class="Keyword">where</a>

  <a id="7003" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7020" class="Symbol">:</a> <a id="7022" class="Symbol">(</a><a id="7023" href="Cubical.Foundations.Path.html#7023" class="Bound">i</a> <a id="7025" href="Cubical.Foundations.Path.html#7025" class="Bound">j</a> <a id="7027" href="Cubical.Foundations.Path.html#7027" class="Bound">k</a> <a id="7029" class="Symbol">:</a> <a id="7031" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="7032" class="Symbol">)</a> <a id="7034" class="Symbol">→</a> <a id="7036" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="7044" class="Symbol">(</a><a id="7045" href="Cubical.Foundations.Path.html#7023" class="Bound">i</a> <a id="7047" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7049" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7051" href="Cubical.Foundations.Path.html#7023" class="Bound">i</a> <a id="7053" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7055" href="Cubical.Foundations.Path.html#7025" class="Bound">j</a> <a id="7057" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7059" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7061" href="Cubical.Foundations.Path.html#7025" class="Bound">j</a><a id="7062" class="Symbol">)</a> <a id="7064" href="Cubical.Foundations.Path.html#6926" class="Bound">A</a>
  <a id="7068" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7085" href="Cubical.Foundations.Path.html#7085" class="Bound">i</a> <a id="7087" href="Cubical.Foundations.Path.html#7087" class="Bound">j</a> <a id="7089" href="Cubical.Foundations.Path.html#7089" class="Bound">k</a> <a id="7091" class="Symbol">(</a><a id="7092" href="Cubical.Foundations.Path.html#7085" class="Bound">i</a> <a id="7094" class="Symbol">=</a> <a id="7096" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7098" class="Symbol">)</a> <a id="7100" class="Symbol">=</a> <a id="7102" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Cubical.Foundations.Path.html#7087" class="Bound">j</a> <a id="7108" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7110" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7112" href="Cubical.Foundations.Path.html#7089" class="Bound">k</a><a id="7113" class="Symbol">)</a>
  <a id="7117" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7134" href="Cubical.Foundations.Path.html#7134" class="Bound">i</a> <a id="7136" href="Cubical.Foundations.Path.html#7136" class="Bound">j</a> <a id="7138" href="Cubical.Foundations.Path.html#7138" class="Bound">k</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Cubical.Foundations.Path.html#7134" class="Bound">i</a> <a id="7143" class="Symbol">=</a> <a id="7145" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7147" class="Symbol">)</a> <a id="7149" class="Symbol">=</a> <a id="7151" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7155" href="Cubical.Foundations.Path.html#7136" class="Bound">j</a>
  <a id="7159" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7176" href="Cubical.Foundations.Path.html#7176" class="Bound">i</a> <a id="7178" href="Cubical.Foundations.Path.html#7178" class="Bound">j</a> <a id="7180" href="Cubical.Foundations.Path.html#7180" class="Bound">k</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Cubical.Foundations.Path.html#7178" class="Bound">j</a> <a id="7185" class="Symbol">=</a> <a id="7187" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7189" class="Symbol">)</a> <a id="7191" class="Symbol">=</a> <a id="7193" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7197" href="Cubical.Foundations.Path.html#7176" class="Bound">i</a>
  <a id="7201" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7218" href="Cubical.Foundations.Path.html#7218" class="Bound">i</a> <a id="7220" href="Cubical.Foundations.Path.html#7220" class="Bound">j</a> <a id="7222" href="Cubical.Foundations.Path.html#7222" class="Bound">k</a> <a id="7224" class="Symbol">(</a><a id="7225" href="Cubical.Foundations.Path.html#7220" class="Bound">j</a> <a id="7227" class="Symbol">=</a> <a id="7229" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7231" class="Symbol">)</a> <a id="7233" class="Symbol">=</a> <a id="7235" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Cubical.Foundations.Path.html#7218" class="Bound">i</a> <a id="7241" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7243" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7245" href="Cubical.Foundations.Path.html#7222" class="Bound">k</a><a id="7246" class="Symbol">)</a>

  <a id="7251" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7263" class="Symbol">:</a> <a id="7265" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7272" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7275" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7279" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7283" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7288" class="Symbol">→</a> <a id="7290" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7297" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7302" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7306" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7310" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a>
  <a id="7315" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7327" href="Cubical.Foundations.Path.html#7327" class="Bound">sq</a> <a id="7330" href="Cubical.Foundations.Path.html#7330" class="Bound">i</a> <a id="7332" href="Cubical.Foundations.Path.html#7332" class="Bound">j</a> <a id="7334" class="Symbol">=</a> <a id="7336" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="7342" class="Symbol">(</a><a id="7343" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7360" href="Cubical.Foundations.Path.html#7330" class="Bound">i</a> <a id="7362" href="Cubical.Foundations.Path.html#7332" class="Bound">j</a><a id="7363" class="Symbol">)</a> <a id="7365" class="Symbol">(</a><a id="7366" href="Cubical.Foundations.Path.html#7327" class="Bound">sq</a> <a id="7369" href="Cubical.Foundations.Path.html#7330" class="Bound">i</a> <a id="7371" href="Cubical.Foundations.Path.html#7332" class="Bound">j</a><a id="7372" class="Symbol">)</a>

  <a id="7377" href="Cubical.Foundations.Path.html#7377" class="Function">slideSquareEquiv</a> <a id="7394" class="Symbol">:</a> <a id="7396" class="Symbol">(</a><a id="7397" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7404" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7407" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7411" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7415" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7419" class="Symbol">)</a> <a id="7421" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7431" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7436" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7440" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7444" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a><a id="7446" class="Symbol">)</a>
  <a id="7450" href="Cubical.Foundations.Path.html#7377" class="Function">slideSquareEquiv</a> <a id="7467" class="Symbol">=</a> <a id="7469" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7485" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7497" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7512" href="Cubical.Foundations.Path.html#7690" class="Function">fillerTo</a> <a id="7521" href="Cubical.Foundations.Path.html#7842" class="Function">fillerFrom</a><a id="7531" class="Symbol">)</a> <a id="7533" class="Keyword">where</a>
    <a id="7543" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7558" class="Symbol">:</a> <a id="7560" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7567" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7572" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7576" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7580" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7583" class="Symbol">→</a> <a id="7585" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7592" href="Cubical.Foundations.Path.html#6930" class="Bound">a₋</a> <a id="7595" href="Cubical.Foundations.Path.html#6959" class="Bound">a₁₋</a> <a id="7599" href="Cubical.Foundations.Path.html#6977" class="Bound">a₋₀</a> <a id="7603" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="7612" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7627" href="Cubical.Foundations.Path.html#7627" class="Bound">sq</a> <a id="7630" href="Cubical.Foundations.Path.html#7630" class="Bound">i</a> <a id="7632" href="Cubical.Foundations.Path.html#7632" class="Bound">j</a> <a id="7634" class="Symbol">=</a> <a id="7636" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="7642" class="Symbol">(λ</a> <a id="7645" href="Cubical.Foundations.Path.html#7645" class="Bound">k</a> <a id="7647" class="Symbol">→</a> <a id="7649" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7666" href="Cubical.Foundations.Path.html#7630" class="Bound">i</a> <a id="7668" href="Cubical.Foundations.Path.html#7632" class="Bound">j</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7673" href="Cubical.Foundations.Path.html#7645" class="Bound">k</a><a id="7674" class="Symbol">))</a> <a id="7677" class="Symbol">(</a><a id="7678" href="Cubical.Foundations.Path.html#7627" class="Bound">sq</a> <a id="7681" href="Cubical.Foundations.Path.html#7630" class="Bound">i</a> <a id="7683" href="Cubical.Foundations.Path.html#7632" class="Bound">j</a><a id="7684" class="Symbol">)</a>
    <a id="7690" href="Cubical.Foundations.Path.html#7690" class="Function">fillerTo</a> <a id="7699" class="Symbol">:</a> <a id="7701" class="Symbol">∀</a> <a id="7703" href="Cubical.Foundations.Path.html#7703" class="Bound">p</a> <a id="7705" class="Symbol">→</a> <a id="7707" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7735" href="Cubical.Foundations.Path.html#7703" class="Bound">p</a><a id="7736" class="Symbol">)</a> <a id="7738" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7740" href="Cubical.Foundations.Path.html#7703" class="Bound">p</a>
    <a id="7746" href="Cubical.Foundations.Path.html#7690" class="Function">fillerTo</a> <a id="7755" href="Cubical.Foundations.Path.html#7755" class="Bound">p</a> <a id="7757" href="Cubical.Foundations.Path.html#7757" class="Bound">k</a> <a id="7759" href="Cubical.Foundations.Path.html#7759" class="Bound">i</a> <a id="7761" href="Cubical.Foundations.Path.html#7761" class="Bound">j</a> <a id="7763" class="Symbol">=</a> <a id="7765" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="7783" class="Symbol">(λ</a> <a id="7786" href="Cubical.Foundations.Path.html#7786" class="Bound">k</a> <a id="7788" class="Symbol">→</a> <a id="7790" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7807" href="Cubical.Foundations.Path.html#7759" class="Bound">i</a> <a id="7809" href="Cubical.Foundations.Path.html#7761" class="Bound">j</a> <a id="7811" class="Symbol">(</a><a id="7812" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7814" href="Cubical.Foundations.Path.html#7786" class="Bound">k</a><a id="7815" class="Symbol">))</a> <a id="7818" class="Symbol">(</a><a id="7819" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="7823" class="Symbol">(</a><a id="7824" href="Cubical.Foundations.Path.html#7755" class="Bound">p</a> <a id="7826" href="Cubical.Foundations.Path.html#7759" class="Bound">i</a> <a id="7828" href="Cubical.Foundations.Path.html#7761" class="Bound">j</a><a id="7829" class="Symbol">))</a> <a id="7832" class="Symbol">(</a><a id="7833" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7835" href="Cubical.Foundations.Path.html#7757" class="Bound">k</a><a id="7836" class="Symbol">)</a>
    <a id="7842" href="Cubical.Foundations.Path.html#7842" class="Function">fillerFrom</a> <a id="7853" class="Symbol">:</a> <a id="7855" class="Symbol">∀</a> <a id="7857" href="Cubical.Foundations.Path.html#7857" class="Bound">p</a> <a id="7859" class="Symbol">→</a> <a id="7861" href="Cubical.Foundations.Path.html#7543" class="Function">slideSquareInv</a> <a id="7876" class="Symbol">(</a><a id="7877" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="7889" href="Cubical.Foundations.Path.html#7857" class="Bound">p</a><a id="7890" class="Symbol">)</a> <a id="7892" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7894" href="Cubical.Foundations.Path.html#7857" class="Bound">p</a>
    <a id="7900" href="Cubical.Foundations.Path.html#7842" class="Function">fillerFrom</a> <a id="7911" href="Cubical.Foundations.Path.html#7911" class="Bound">p</a> <a id="7913" href="Cubical.Foundations.Path.html#7913" class="Bound">k</a> <a id="7915" href="Cubical.Foundations.Path.html#7915" class="Bound">i</a> <a id="7917" href="Cubical.Foundations.Path.html#7917" class="Bound">j</a> <a id="7919" class="Symbol">=</a> <a id="7921" href="Cubical.Foundations.GroupoidLaws.html#13909" class="Function">hcomp-equivFiller</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a> <a id="7957" href="Cubical.Foundations.Path.html#7915" class="Bound">i</a> <a id="7959" href="Cubical.Foundations.Path.html#7917" class="Bound">j</a><a id="7960" class="Symbol">)</a> <a id="7962" class="Symbol">(</a><a id="7963" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Cubical.Foundations.Path.html#7911" class="Bound">p</a> <a id="7970" href="Cubical.Foundations.Path.html#7915" class="Bound">i</a> <a id="7972" href="Cubical.Foundations.Path.html#7917" class="Bound">j</a><a id="7973" class="Symbol">))</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7979" href="Cubical.Foundations.Path.html#7913" class="Bound">k</a><a id="7980" class="Symbol">)</a>

<a id="7983" class="Comment">-- The type of fillers of a square is equivalent to the double composition identites</a>
<a id="Square≃doubleComp"></a><a id="8068" href="Cubical.Foundations.Path.html#8068" class="Function">Square≃doubleComp</a> <a id="8086" class="Symbol">:</a> <a id="8088" class="Symbol">{</a><a id="8089" href="Cubical.Foundations.Path.html#8089" class="Bound">a₀₀</a> <a id="8093" href="Cubical.Foundations.Path.html#8093" class="Bound">a₀₁</a> <a id="8097" href="Cubical.Foundations.Path.html#8097" class="Bound">a₁₀</a> <a id="8101" href="Cubical.Foundations.Path.html#8101" class="Bound">a₁₁</a> <a id="8105" class="Symbol">:</a> <a id="8107" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8108" class="Symbol">}</a>
                    <a id="8130" class="Symbol">(</a><a id="8131" href="Cubical.Foundations.Path.html#8131" class="Bound">a₀₋</a> <a id="8135" class="Symbol">:</a> <a id="8137" href="Cubical.Foundations.Path.html#8089" class="Bound">a₀₀</a> <a id="8141" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8143" href="Cubical.Foundations.Path.html#8093" class="Bound">a₀₁</a><a id="8146" class="Symbol">)</a> <a id="8148" class="Symbol">(</a><a id="8149" href="Cubical.Foundations.Path.html#8149" class="Bound">a₁₋</a> <a id="8153" class="Symbol">:</a> <a id="8155" href="Cubical.Foundations.Path.html#8097" class="Bound">a₁₀</a> <a id="8159" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8161" href="Cubical.Foundations.Path.html#8101" class="Bound">a₁₁</a><a id="8164" class="Symbol">)</a>
                    <a id="8186" class="Symbol">(</a><a id="8187" href="Cubical.Foundations.Path.html#8187" class="Bound">a₋₀</a> <a id="8191" class="Symbol">:</a> <a id="8193" href="Cubical.Foundations.Path.html#8089" class="Bound">a₀₀</a> <a id="8197" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8199" href="Cubical.Foundations.Path.html#8097" class="Bound">a₁₀</a><a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Foundations.Path.html#8205" class="Bound">a₋₁</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Cubical.Foundations.Path.html#8093" class="Bound">a₀₁</a> <a id="8215" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8217" href="Cubical.Foundations.Path.html#8101" class="Bound">a₁₁</a><a id="8220" class="Symbol">)</a>
                    <a id="8242" class="Symbol">→</a> <a id="8244" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8251" href="Cubical.Foundations.Path.html#8131" class="Bound">a₀₋</a> <a id="8255" href="Cubical.Foundations.Path.html#8149" class="Bound">a₁₋</a> <a id="8259" href="Cubical.Foundations.Path.html#8187" class="Bound">a₋₀</a> <a id="8263" href="Cubical.Foundations.Path.html#8205" class="Bound">a₋₁</a> <a id="8267" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8269" class="Symbol">(</a><a id="8270" href="Cubical.Foundations.Path.html#8187" class="Bound">a₋₀</a> <a id="8274" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="8277" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8280" href="Cubical.Foundations.Path.html#8131" class="Bound">a₀₋</a> <a id="8284" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8287" href="Cubical.Foundations.Path.html#8205" class="Bound">a₋₁</a> <a id="8291" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8293" href="Cubical.Foundations.Path.html#8149" class="Bound">a₁₋</a><a id="8296" class="Symbol">)</a>
<a id="8298" href="Cubical.Foundations.Path.html#8068" class="Function">Square≃doubleComp</a> <a id="8316" href="Cubical.Foundations.Path.html#8316" class="Bound">a₀₋</a> <a id="8320" href="Cubical.Foundations.Path.html#8320" class="Bound">a₁₋</a> <a id="8324" href="Cubical.Foundations.Path.html#8324" class="Bound">a₋₀</a> <a id="8328" href="Cubical.Foundations.Path.html#8328" class="Bound">a₋₁</a> <a id="8332" class="Symbol">=</a> <a id="8334" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.Foundations.Path.html#3235" class="Function">PathP≡doubleCompPathˡ</a> <a id="8369" href="Cubical.Foundations.Path.html#8324" class="Bound">a₋₀</a> <a id="8373" href="Cubical.Foundations.Path.html#8316" class="Bound">a₀₋</a> <a id="8377" href="Cubical.Foundations.Path.html#8320" class="Bound">a₁₋</a> <a id="8381" href="Cubical.Foundations.Path.html#8328" class="Bound">a₋₁</a><a id="8384" class="Symbol">)</a>

<a id="8387" class="Comment">-- Flipping a square in Ω²A is the same as inverting it</a>
<a id="sym≡flipSquare"></a><a id="8443" href="Cubical.Foundations.Path.html#8443" class="Function">sym≡flipSquare</a> <a id="8458" class="Symbol">:</a> <a id="8460" class="Symbol">{</a><a id="8461" href="Cubical.Foundations.Path.html#8461" class="Bound">x</a> <a id="8463" class="Symbol">:</a> <a id="8465" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8466" class="Symbol">}</a> <a id="8468" class="Symbol">(</a><a id="8469" href="Cubical.Foundations.Path.html#8469" class="Bound">P</a> <a id="8471" class="Symbol">:</a> <a id="8473" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8480" class="Symbol">(</a><a id="8481" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8486" class="Symbol">{</a><a id="8487" class="Argument">x</a> <a id="8489" class="Symbol">=</a> <a id="8491" href="Cubical.Foundations.Path.html#8461" class="Bound">x</a><a id="8492" class="Symbol">})</a> <a id="8495" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8500" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8505" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8509" class="Symbol">)</a>
  <a id="8513" class="Symbol">→</a> <a id="8515" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8519" href="Cubical.Foundations.Path.html#8469" class="Bound">P</a> <a id="8521" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8523" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="8534" href="Cubical.Foundations.Path.html#8469" class="Bound">P</a>
<a id="8536" href="Cubical.Foundations.Path.html#8443" class="Function">sym≡flipSquare</a> <a id="8551" class="Symbol">{</a><a id="8552" class="Argument">x</a> <a id="8554" class="Symbol">=</a> <a id="8556" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a><a id="8557" class="Symbol">}</a> <a id="8559" href="Cubical.Foundations.Path.html#8559" class="Bound">P</a> <a id="8561" class="Symbol">=</a> <a id="8563" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8567" class="Symbol">(</a><a id="8568" href="Cubical.Foundations.Path.html#8684" class="Function">main</a> <a id="8573" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8578" href="Cubical.Foundations.Path.html#8559" class="Bound">P</a><a id="8579" class="Symbol">)</a>
  <a id="8583" class="Keyword">where</a>
  <a id="8591" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8593" class="Symbol">:</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Cubical.Foundations.Path.html#8596" class="Bound">q</a> <a id="8598" class="Symbol">:</a> <a id="8600" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a> <a id="8602" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8604" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a><a id="8605" class="Symbol">)</a> <a id="8607" class="Symbol">→</a> <a id="8609" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="8611" class="Symbol">→</a> <a id="8613" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8618" class="Symbol">_</a>
  <a id="8622" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8624" href="Cubical.Foundations.Path.html#8624" class="Bound">q</a> <a id="8626" href="Cubical.Foundations.Path.html#8626" class="Bound">i</a> <a id="8628" class="Symbol">=</a> <a id="8630" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8636" class="Symbol">(λ</a> <a id="8639" href="Cubical.Foundations.Path.html#8639" class="Bound">j</a> <a id="8641" class="Symbol">→</a> <a id="8643" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a> <a id="8645" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8647" href="Cubical.Foundations.Path.html#8624" class="Bound">q</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Cubical.Foundations.Path.html#8626" class="Bound">i</a> <a id="8652" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8654" href="Cubical.Foundations.Path.html#8639" class="Bound">j</a><a id="8655" class="Symbol">))</a> <a id="8658" class="Symbol">(λ</a> <a id="8661" href="Cubical.Foundations.Path.html#8661" class="Bound">k</a> <a id="8663" class="Symbol">→</a> <a id="8665" href="Cubical.Foundations.Path.html#8624" class="Bound">q</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Cubical.Foundations.Path.html#8626" class="Bound">i</a> <a id="8670" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="8672" href="Cubical.Foundations.Path.html#8661" class="Bound">k</a><a id="8673" class="Symbol">))</a> <a id="8676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="8684" href="Cubical.Foundations.Path.html#8684" class="Function">main</a> <a id="8689" class="Symbol">:</a> <a id="8691" class="Symbol">(</a><a id="8692" href="Cubical.Foundations.Path.html#8692" class="Bound">q</a> <a id="8694" class="Symbol">:</a> <a id="8696" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a> <a id="8698" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8700" href="Cubical.Foundations.Path.html#8556" class="Bound">x</a><a id="8701" class="Symbol">)</a> <a id="8703" class="Symbol">(</a><a id="8704" href="Cubical.Foundations.Path.html#8704" class="Bound">p</a> <a id="8706" class="Symbol">:</a> <a id="8708" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8713" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8715" href="Cubical.Foundations.Path.html#8692" class="Bound">q</a><a id="8716" class="Symbol">)</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8726" class="Symbol">(λ</a> <a id="8729" href="Cubical.Foundations.Path.html#8729" class="Bound">i</a> <a id="8731" class="Symbol">→</a> <a id="8733" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8735" href="Cubical.Foundations.Path.html#8692" class="Bound">q</a> <a id="8737" href="Cubical.Foundations.Path.html#8729" class="Bound">i</a><a id="8738" class="Symbol">)</a> <a id="8740" class="Symbol">(λ</a> <a id="8743" href="Cubical.Foundations.Path.html#8743" class="Bound">i</a> <a id="8745" href="Cubical.Foundations.Path.html#8745" class="Bound">j</a> <a id="8747" class="Symbol">→</a> <a id="8749" href="Cubical.Foundations.Path.html#8704" class="Bound">p</a> <a id="8751" href="Cubical.Foundations.Path.html#8745" class="Bound">j</a> <a id="8753" href="Cubical.Foundations.Path.html#8743" class="Bound">i</a><a id="8754" class="Symbol">)</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8761" href="Cubical.Foundations.Path.html#8704" class="Bound">p</a><a id="8762" class="Symbol">)</a>
  <a id="8766" href="Cubical.Foundations.Path.html#8684" class="Function">main</a> <a id="8771" href="Cubical.Foundations.Path.html#8771" class="Bound">q</a> <a id="8773" class="Symbol">=</a> <a id="8775" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="8777" class="Symbol">(λ</a> <a id="8780" href="Cubical.Foundations.Path.html#8780" class="Bound">q</a> <a id="8782" href="Cubical.Foundations.Path.html#8782" class="Bound">p</a> <a id="8784" class="Symbol">→</a> <a id="8786" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8792" class="Symbol">(λ</a> <a id="8795" href="Cubical.Foundations.Path.html#8795" class="Bound">i</a> <a id="8797" class="Symbol">→</a> <a id="8799" href="Cubical.Foundations.Path.html#8591" class="Function">B</a> <a id="8801" href="Cubical.Foundations.Path.html#8780" class="Bound">q</a> <a id="8803" href="Cubical.Foundations.Path.html#8795" class="Bound">i</a><a id="8804" class="Symbol">)</a> <a id="8806" class="Symbol">(λ</a> <a id="8809" href="Cubical.Foundations.Path.html#8809" class="Bound">i</a> <a id="8811" href="Cubical.Foundations.Path.html#8811" class="Bound">j</a> <a id="8813" class="Symbol">→</a> <a id="8815" href="Cubical.Foundations.Path.html#8782" class="Bound">p</a> <a id="8817" href="Cubical.Foundations.Path.html#8811" class="Bound">j</a> <a id="8819" href="Cubical.Foundations.Path.html#8809" class="Bound">i</a><a id="8820" class="Symbol">)</a> <a id="8822" class="Symbol">(</a><a id="8823" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8827" href="Cubical.Foundations.Path.html#8782" class="Bound">p</a><a id="8828" class="Symbol">))</a> <a id="8831" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="8837" class="Comment">-- Inverting both interval arguments of a square in Ω²A is the same as doing nothing</a>
<a id="sym-cong-sym≡id"></a><a id="8922" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="8938" class="Symbol">:</a> <a id="8940" class="Symbol">{</a><a id="8941" href="Cubical.Foundations.Path.html#8941" class="Bound">x</a> <a id="8943" class="Symbol">:</a> <a id="8945" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="8946" class="Symbol">}</a> <a id="8948" class="Symbol">(</a><a id="8949" href="Cubical.Foundations.Path.html#8949" class="Bound">P</a> <a id="8951" class="Symbol">:</a> <a id="8953" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8960" class="Symbol">(</a><a id="8961" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8966" class="Symbol">{</a><a id="8967" class="Argument">x</a> <a id="8969" class="Symbol">=</a> <a id="8971" href="Cubical.Foundations.Path.html#8941" class="Bound">x</a><a id="8972" class="Symbol">})</a> <a id="8975" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8980" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8985" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8989" class="Symbol">)</a>
  <a id="8993" class="Symbol">→</a> <a id="8995" href="Cubical.Foundations.Path.html#8949" class="Bound">P</a> <a id="8997" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8999" class="Symbol">λ</a> <a id="9001" href="Cubical.Foundations.Path.html#9001" class="Bound">i</a> <a id="9003" href="Cubical.Foundations.Path.html#9003" class="Bound">j</a> <a id="9005" class="Symbol">→</a> <a id="9007" href="Cubical.Foundations.Path.html#8949" class="Bound">P</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9012" href="Cubical.Foundations.Path.html#9001" class="Bound">i</a><a id="9013" class="Symbol">)</a> <a id="9015" class="Symbol">(</a><a id="9016" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9018" href="Cubical.Foundations.Path.html#9003" class="Bound">j</a><a id="9019" class="Symbol">)</a>
<a id="9021" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="9037" class="Symbol">{</a><a id="9038" class="Argument">x</a> <a id="9040" class="Symbol">=</a> <a id="9042" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a><a id="9043" class="Symbol">}</a> <a id="9045" href="Cubical.Foundations.Path.html#9045" class="Bound">P</a> <a id="9047" class="Symbol">=</a> <a id="9049" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9053" class="Symbol">(</a><a id="9054" href="Cubical.Foundations.Path.html#9170" class="Function">main</a> <a id="9059" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9064" href="Cubical.Foundations.Path.html#9045" class="Bound">P</a><a id="9065" class="Symbol">)</a>
  <a id="9069" class="Keyword">where</a>
  <a id="9077" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9079" class="Symbol">:</a> <a id="9081" class="Symbol">(</a><a id="9082" href="Cubical.Foundations.Path.html#9082" class="Bound">q</a> <a id="9084" class="Symbol">:</a> <a id="9086" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a> <a id="9088" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9090" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a><a id="9091" class="Symbol">)</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9097" class="Symbol">→</a> <a id="9099" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9104" class="Symbol">_</a>
  <a id="9108" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9110" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9112" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a> <a id="9114" class="Symbol">=</a> <a id="9116" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a> <a id="9124" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9126" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9128" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a><a id="9129" class="Symbol">)</a> <a id="9131" class="Symbol">(λ</a> <a id="9134" href="Cubical.Foundations.Path.html#9134" class="Bound">j</a> <a id="9136" class="Symbol">→</a> <a id="9138" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9140" class="Symbol">(</a><a id="9141" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a> <a id="9143" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9145" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9147" href="Cubical.Foundations.Path.html#9134" class="Bound">j</a><a id="9148" class="Symbol">))</a> <a id="9151" class="Symbol">λ</a> <a id="9153" href="Cubical.Foundations.Path.html#9153" class="Bound">j</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Cubical.Foundations.Path.html#9110" class="Bound">q</a> <a id="9159" class="Symbol">(</a><a id="9160" href="Cubical.Foundations.Path.html#9112" class="Bound">i</a> <a id="9162" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="9164" href="Cubical.Foundations.Path.html#9153" class="Bound">j</a><a id="9165" class="Symbol">)</a>

  <a id="9170" href="Cubical.Foundations.Path.html#9170" class="Function">main</a> <a id="9175" class="Symbol">:</a> <a id="9177" class="Symbol">(</a><a id="9178" href="Cubical.Foundations.Path.html#9178" class="Bound">q</a> <a id="9180" class="Symbol">:</a> <a id="9182" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a> <a id="9184" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9186" href="Cubical.Foundations.Path.html#9042" class="Bound">x</a><a id="9187" class="Symbol">)</a> <a id="9189" class="Symbol">(</a><a id="9190" href="Cubical.Foundations.Path.html#9190" class="Bound">p</a> <a id="9192" class="Symbol">:</a> <a id="9194" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9199" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9201" href="Cubical.Foundations.Path.html#9178" class="Bound">q</a><a id="9202" class="Symbol">)</a> <a id="9204" class="Symbol">→</a> <a id="9206" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9212" class="Symbol">(λ</a> <a id="9215" href="Cubical.Foundations.Path.html#9215" class="Bound">i</a> <a id="9217" class="Symbol">→</a> <a id="9219" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9221" href="Cubical.Foundations.Path.html#9178" class="Bound">q</a> <a id="9223" href="Cubical.Foundations.Path.html#9215" class="Bound">i</a><a id="9224" class="Symbol">)</a> <a id="9226" class="Symbol">(λ</a> <a id="9229" href="Cubical.Foundations.Path.html#9229" class="Bound">i</a> <a id="9231" href="Cubical.Foundations.Path.html#9231" class="Bound">j</a> <a id="9233" class="Symbol">→</a> <a id="9235" href="Cubical.Foundations.Path.html#9190" class="Bound">p</a> <a id="9237" class="Symbol">(</a><a id="9238" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9240" href="Cubical.Foundations.Path.html#9229" class="Bound">i</a><a id="9241" class="Symbol">)</a> <a id="9243" class="Symbol">(</a><a id="9244" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9246" href="Cubical.Foundations.Path.html#9231" class="Bound">j</a><a id="9247" class="Symbol">))</a> <a id="9250" href="Cubical.Foundations.Path.html#9190" class="Bound">p</a>
  <a id="9254" href="Cubical.Foundations.Path.html#9170" class="Function">main</a> <a id="9259" href="Cubical.Foundations.Path.html#9259" class="Bound">q</a> <a id="9261" class="Symbol">=</a> <a id="9263" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="9265" class="Symbol">(λ</a> <a id="9268" href="Cubical.Foundations.Path.html#9268" class="Bound">q</a> <a id="9270" href="Cubical.Foundations.Path.html#9270" class="Bound">p</a> <a id="9272" class="Symbol">→</a> <a id="9274" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9280" class="Symbol">(λ</a> <a id="9283" href="Cubical.Foundations.Path.html#9283" class="Bound">i</a> <a id="9285" class="Symbol">→</a> <a id="9287" href="Cubical.Foundations.Path.html#9077" class="Function">B</a> <a id="9289" href="Cubical.Foundations.Path.html#9268" class="Bound">q</a> <a id="9291" href="Cubical.Foundations.Path.html#9283" class="Bound">i</a><a id="9292" class="Symbol">)</a> <a id="9294" class="Symbol">(λ</a> <a id="9297" href="Cubical.Foundations.Path.html#9297" class="Bound">i</a> <a id="9299" href="Cubical.Foundations.Path.html#9299" class="Bound">j</a> <a id="9301" class="Symbol">→</a> <a id="9303" href="Cubical.Foundations.Path.html#9270" class="Bound">p</a> <a id="9305" class="Symbol">(</a><a id="9306" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9308" href="Cubical.Foundations.Path.html#9297" class="Bound">i</a><a id="9309" class="Symbol">)</a> <a id="9311" class="Symbol">(</a><a id="9312" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9314" href="Cubical.Foundations.Path.html#9299" class="Bound">j</a><a id="9315" class="Symbol">))</a> <a id="9318" href="Cubical.Foundations.Path.html#9270" class="Bound">p</a><a id="9319" class="Symbol">)</a> <a id="9321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9327" class="Comment">-- Applying cong sym is the same as flipping a square in Ω²A</a>
<a id="flipSquare≡cong-sym"></a><a id="9388" href="Cubical.Foundations.Path.html#9388" class="Function">flipSquare≡cong-sym</a> <a id="9408" class="Symbol">:</a> <a id="9410" class="Symbol">∀</a> <a id="9412" class="Symbol">{</a><a id="9413" href="Cubical.Foundations.Path.html#9413" class="Bound">ℓ</a><a id="9414" class="Symbol">}</a> <a id="9416" class="Symbol">{</a><a id="9417" href="Cubical.Foundations.Path.html#9417" class="Bound">A</a> <a id="9419" class="Symbol">:</a> <a id="9421" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9426" href="Cubical.Foundations.Path.html#9413" class="Bound">ℓ</a><a id="9427" class="Symbol">}</a> <a id="9429" class="Symbol">{</a><a id="9430" href="Cubical.Foundations.Path.html#9430" class="Bound">x</a> <a id="9432" class="Symbol">:</a> <a id="9434" href="Cubical.Foundations.Path.html#9417" class="Bound">A</a><a id="9435" class="Symbol">}</a> <a id="9437" class="Symbol">(</a><a id="9438" href="Cubical.Foundations.Path.html#9438" class="Bound">P</a> <a id="9440" class="Symbol">:</a> <a id="9442" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="9449" class="Symbol">(</a><a id="9450" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9455" class="Symbol">{</a><a id="9456" class="Argument">x</a> <a id="9458" class="Symbol">=</a> <a id="9460" href="Cubical.Foundations.Path.html#9430" class="Bound">x</a><a id="9461" class="Symbol">})</a> <a id="9464" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9469" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9474" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9478" class="Symbol">)</a>
  <a id="9482" class="Symbol">→</a> <a id="9484" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="9495" href="Cubical.Foundations.Path.html#9438" class="Bound">P</a> <a id="9497" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9499" class="Symbol">λ</a> <a id="9501" href="Cubical.Foundations.Path.html#9501" class="Bound">i</a> <a id="9503" href="Cubical.Foundations.Path.html#9503" class="Bound">j</a> <a id="9505" class="Symbol">→</a> <a id="9507" href="Cubical.Foundations.Path.html#9438" class="Bound">P</a> <a id="9509" href="Cubical.Foundations.Path.html#9501" class="Bound">i</a> <a id="9511" class="Symbol">(</a><a id="9512" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9514" href="Cubical.Foundations.Path.html#9503" class="Bound">j</a><a id="9515" class="Symbol">)</a>
<a id="9517" href="Cubical.Foundations.Path.html#9388" class="Function">flipSquare≡cong-sym</a> <a id="9537" href="Cubical.Foundations.Path.html#9537" class="Bound">P</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Cubical.Foundations.Path.html#8443" class="Function">sym≡flipSquare</a> <a id="9561" href="Cubical.Foundations.Path.html#9537" class="Bound">P</a><a id="9562" class="Symbol">)</a> <a id="9564" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9566" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="9587" class="Symbol">(</a><a id="9588" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9593" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9597" href="Cubical.Foundations.Path.html#9537" class="Bound">P</a><a id="9598" class="Symbol">))</a>

<a id="9602" class="Comment">-- Applying cong sym is the same as inverting a square in Ω²A</a>
<a id="sym≡cong-sym"></a><a id="9664" href="Cubical.Foundations.Path.html#9664" class="Function">sym≡cong-sym</a> <a id="9677" class="Symbol">:</a> <a id="9679" class="Symbol">∀</a> <a id="9681" class="Symbol">{</a><a id="9682" href="Cubical.Foundations.Path.html#9682" class="Bound">ℓ</a><a id="9683" class="Symbol">}</a> <a id="9685" class="Symbol">{</a><a id="9686" href="Cubical.Foundations.Path.html#9686" class="Bound">A</a> <a id="9688" class="Symbol">:</a> <a id="9690" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9695" href="Cubical.Foundations.Path.html#9682" class="Bound">ℓ</a><a id="9696" class="Symbol">}</a> <a id="9698" class="Symbol">{</a><a id="9699" href="Cubical.Foundations.Path.html#9699" class="Bound">x</a> <a id="9701" class="Symbol">:</a> <a id="9703" href="Cubical.Foundations.Path.html#9686" class="Bound">A</a><a id="9704" class="Symbol">}</a> <a id="9706" class="Symbol">(</a><a id="9707" href="Cubical.Foundations.Path.html#9707" class="Bound">P</a> <a id="9709" class="Symbol">:</a> <a id="9711" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="9718" class="Symbol">(</a><a id="9719" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9724" class="Symbol">{</a><a id="9725" class="Argument">x</a> <a id="9727" class="Symbol">=</a> <a id="9729" href="Cubical.Foundations.Path.html#9699" class="Bound">x</a><a id="9730" class="Symbol">})</a> <a id="9733" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9738" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9747" class="Symbol">)</a>
  <a id="9751" class="Symbol">→</a> <a id="9753" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9757" href="Cubical.Foundations.Path.html#9707" class="Bound">P</a> <a id="9759" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9761" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9766" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9770" href="Cubical.Foundations.Path.html#9707" class="Bound">P</a>
<a id="9772" href="Cubical.Foundations.Path.html#9664" class="Function">sym≡cong-sym</a> <a id="9785" href="Cubical.Foundations.Path.html#9785" class="Bound">P</a> <a id="9787" class="Symbol">=</a> <a id="9789" href="Cubical.Foundations.Path.html#8922" class="Function">sym-cong-sym≡id</a> <a id="9805" class="Symbol">(</a><a id="9806" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9810" href="Cubical.Foundations.Path.html#9785" class="Bound">P</a><a id="9811" class="Symbol">)</a>

<a id="9814" class="Comment">-- sym induces an equivalence on path types</a>
<a id="symIso"></a><a id="9858" href="Cubical.Foundations.Path.html#9858" class="Function">symIso</a> <a id="9865" class="Symbol">:</a> <a id="9867" class="Symbol">{</a><a id="9868" href="Cubical.Foundations.Path.html#9868" class="Bound">a</a> <a id="9870" href="Cubical.Foundations.Path.html#9870" class="Bound">b</a> <a id="9872" class="Symbol">:</a> <a id="9874" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="9875" class="Symbol">}</a> <a id="9877" class="Symbol">→</a> <a id="9879" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Cubical.Foundations.Path.html#9868" class="Bound">a</a> <a id="9886" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9888" href="Cubical.Foundations.Path.html#9870" class="Bound">b</a><a id="9889" class="Symbol">)</a> <a id="9891" class="Symbol">(</a><a id="9892" href="Cubical.Foundations.Path.html#9870" class="Bound">b</a> <a id="9894" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9896" href="Cubical.Foundations.Path.html#9868" class="Bound">a</a><a id="9897" class="Symbol">)</a>
<a id="9899" href="Cubical.Foundations.Path.html#9858" class="Function">symIso</a> <a id="9906" class="Symbol">=</a> <a id="9908" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9912" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9916" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9920" class="Symbol">(λ</a> <a id="9923" href="Cubical.Foundations.Path.html#9923" class="Bound">_</a> <a id="9925" class="Symbol">→</a> <a id="9927" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9931" class="Symbol">)</a> <a id="9933" class="Symbol">λ</a> <a id="9935" href="Cubical.Foundations.Path.html#9935" class="Bound">_</a> <a id="9937" class="Symbol">→</a> <a id="9939" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9945" class="Comment">-- Vertical composition of squares (along their first dimension)</a>
<a id="10010" class="Comment">-- See Cubical.Foundations.Prelude for horizontal composition</a>

<a id="10073" class="Keyword">module</a> <a id="10080" href="Cubical.Foundations.Path.html#10080" class="Module">_</a> <a id="10082" class="Symbol">{</a><a id="10083" href="Cubical.Foundations.Path.html#10083" class="Bound">ℓ</a> <a id="10085" class="Symbol">:</a> <a id="10087" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="10092" class="Symbol">}</a> <a id="10094" class="Symbol">{</a><a id="10095" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a> <a id="10097" class="Symbol">:</a> <a id="10099" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10104" href="Cubical.Foundations.Path.html#10083" class="Bound">ℓ</a><a id="10105" class="Symbol">}</a>
  <a id="10109" class="Symbol">{</a><a id="10110" href="Cubical.Foundations.Path.html#10110" class="Bound">a₀₀</a> <a id="10114" href="Cubical.Foundations.Path.html#10114" class="Bound">a₀₁</a> <a id="10118" class="Symbol">:</a> <a id="10120" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a><a id="10121" class="Symbol">}</a> <a id="10123" class="Symbol">{</a><a id="10124" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10128" class="Symbol">:</a> <a id="10130" href="Cubical.Foundations.Path.html#10110" class="Bound">a₀₀</a> <a id="10134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10136" href="Cubical.Foundations.Path.html#10114" class="Bound">a₀₁</a><a id="10139" class="Symbol">}</a>
  <a id="10143" class="Symbol">{</a><a id="10144" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a> <a id="10148" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a> <a id="10152" class="Symbol">:</a> <a id="10154" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a><a id="10155" class="Symbol">}</a> <a id="10157" class="Symbol">{</a><a id="10158" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10162" class="Symbol">:</a> <a id="10164" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a> <a id="10168" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10170" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a><a id="10173" class="Symbol">}</a>
  <a id="10177" class="Symbol">{</a><a id="10178" href="Cubical.Foundations.Path.html#10178" class="Bound">a₂₀</a> <a id="10182" href="Cubical.Foundations.Path.html#10182" class="Bound">a₂₁</a> <a id="10186" class="Symbol">:</a> <a id="10188" href="Cubical.Foundations.Path.html#10095" class="Bound">A</a><a id="10189" class="Symbol">}</a> <a id="10191" class="Symbol">{</a><a id="10192" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10196" class="Symbol">:</a> <a id="10198" href="Cubical.Foundations.Path.html#10178" class="Bound">a₂₀</a> <a id="10202" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10204" href="Cubical.Foundations.Path.html#10182" class="Bound">a₂₁</a><a id="10207" class="Symbol">}</a>
  <a id="10211" class="Symbol">{</a><a id="10212" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10216" class="Symbol">:</a> <a id="10218" href="Cubical.Foundations.Path.html#10110" class="Bound">a₀₀</a> <a id="10222" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10224" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a><a id="10227" class="Symbol">}</a> <a id="10229" class="Symbol">{</a><a id="10230" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10234" class="Symbol">:</a> <a id="10236" href="Cubical.Foundations.Path.html#10114" class="Bound">a₀₁</a> <a id="10240" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10242" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a><a id="10245" class="Symbol">}</a>
  <a id="10249" class="Symbol">{</a><a id="10250" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10254" class="Symbol">:</a> <a id="10256" href="Cubical.Foundations.Path.html#10144" class="Bound">a₁₀</a> <a id="10260" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10262" href="Cubical.Foundations.Path.html#10178" class="Bound">a₂₀</a><a id="10265" class="Symbol">}</a> <a id="10267" class="Symbol">{</a><a id="10268" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a> <a id="10272" class="Symbol">:</a> <a id="10274" href="Cubical.Foundations.Path.html#10148" class="Bound">a₁₁</a> <a id="10278" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10280" href="Cubical.Foundations.Path.html#10182" class="Bound">a₂₁</a><a id="10283" class="Symbol">}</a>
  <a id="10287" class="Keyword">where</a>

  <a id="10296" class="Comment">-- &quot;Pointwise&quot; composition</a>
  <a id="10325" href="Cubical.Foundations.Path.html#10325" class="Function Operator">_∙v_</a> <a id="10330" class="Symbol">:</a> <a id="10332" class="Symbol">(</a><a id="10333" href="Cubical.Foundations.Path.html#10333" class="Bound">p</a> <a id="10335" class="Symbol">:</a> <a id="10337" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10344" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10348" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10352" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10356" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a><a id="10359" class="Symbol">)</a> <a id="10361" class="Symbol">(</a><a id="10362" href="Cubical.Foundations.Path.html#10362" class="Bound">q</a> <a id="10364" class="Symbol">:</a> <a id="10366" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10373" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10377" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10381" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10385" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10388" class="Symbol">)</a>
       <a id="10397" class="Symbol">→</a> <a id="10399" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10406" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10410" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10414" class="Symbol">(</a><a id="10415" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10419" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10421" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a><a id="10424" class="Symbol">)</a> <a id="10426" class="Symbol">(</a><a id="10427" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10431" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10433" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10436" class="Symbol">)</a>
  <a id="10440" class="Symbol">(</a><a id="10441" href="Cubical.Foundations.Path.html#10441" class="Bound">p</a> <a id="10443" href="Cubical.Foundations.Path.html#10325" class="Function Operator">∙v</a> <a id="10446" href="Cubical.Foundations.Path.html#10446" class="Bound">q</a><a id="10447" class="Symbol">)</a> <a id="10449" href="Cubical.Foundations.Path.html#10449" class="Bound">i</a> <a id="10451" href="Cubical.Foundations.Path.html#10451" class="Bound">j</a> <a id="10453" class="Symbol">=</a> <a id="10455" class="Symbol">((λ</a> <a id="10459" href="Cubical.Foundations.Path.html#10459" class="Bound">i</a> <a id="10461" class="Symbol">→</a> <a id="10463" href="Cubical.Foundations.Path.html#10441" class="Bound">p</a> <a id="10465" href="Cubical.Foundations.Path.html#10459" class="Bound">i</a> <a id="10467" href="Cubical.Foundations.Path.html#10451" class="Bound">j</a><a id="10468" class="Symbol">)</a> <a id="10470" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10472" class="Symbol">(λ</a> <a id="10475" href="Cubical.Foundations.Path.html#10475" class="Bound">i</a> <a id="10477" class="Symbol">→</a> <a id="10479" href="Cubical.Foundations.Path.html#10446" class="Bound">q</a> <a id="10481" href="Cubical.Foundations.Path.html#10475" class="Bound">i</a> <a id="10483" href="Cubical.Foundations.Path.html#10451" class="Bound">j</a><a id="10484" class="Symbol">))</a> <a id="10487" href="Cubical.Foundations.Path.html#10449" class="Bound">i</a>

  <a id="10492" class="Comment">-- &quot;Direct&quot; composition</a>
  <a id="10518" href="Cubical.Foundations.Path.html#10518" class="Function Operator">_∙v&#39;_</a> <a id="10524" class="Symbol">:</a> <a id="10526" class="Symbol">(</a><a id="10527" href="Cubical.Foundations.Path.html#10527" class="Bound">p</a> <a id="10529" class="Symbol">:</a> <a id="10531" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10538" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10542" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10546" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10550" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a><a id="10553" class="Symbol">)</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Cubical.Foundations.Path.html#10556" class="Bound">q</a> <a id="10558" class="Symbol">:</a> <a id="10560" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10567" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10571" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10575" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10579" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10582" class="Symbol">)</a>
        <a id="10592" class="Symbol">→</a> <a id="10594" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10601" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10605" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10609" class="Symbol">(</a><a id="10610" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10614" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10616" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a><a id="10619" class="Symbol">)</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10626" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10628" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10631" class="Symbol">)</a>
  <a id="10635" class="Symbol">(</a><a id="10636" href="Cubical.Foundations.Path.html#10636" class="Bound">p</a> <a id="10638" href="Cubical.Foundations.Path.html#10518" class="Function Operator">∙v&#39;</a> <a id="10642" href="Cubical.Foundations.Path.html#10642" class="Bound">q</a><a id="10643" class="Symbol">)</a> <a id="10645" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10647" class="Symbol">=</a>
    <a id="10653" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="10658" class="Symbol">(λ</a> <a id="10661" href="Cubical.Foundations.Path.html#10661" class="Bound">k</a> <a id="10663" class="Symbol">→</a> <a id="10665" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="10681" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10685" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10689" href="Cubical.Foundations.Path.html#10661" class="Bound">k</a> <a id="10691" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10693" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10695" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="10711" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="10715" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a> <a id="10719" href="Cubical.Foundations.Path.html#10661" class="Bound">k</a> <a id="10721" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a><a id="10722" class="Symbol">)</a>
         <a id="10733" class="Symbol">(λ</a> <a id="10736" class="Keyword">where</a> <a id="10742" href="Cubical.Foundations.Path.html#10742" class="Bound">k</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10747" class="Symbol">=</a> <a id="10749" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10751" class="Symbol">)</a> <a id="10753" class="Symbol">→</a> <a id="10755" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a>
                  <a id="10777" href="Cubical.Foundations.Path.html#10777" class="Bound">k</a> <a id="10779" class="Symbol">(</a><a id="10780" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a> <a id="10782" class="Symbol">=</a> <a id="10784" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10786" class="Symbol">)</a> <a id="10788" class="Symbol">→</a> <a id="10790" href="Cubical.Foundations.Path.html#10642" class="Bound">q</a> <a id="10792" href="Cubical.Foundations.Path.html#10777" class="Bound">k</a><a id="10793" class="Symbol">)</a>
         <a id="10804" class="Symbol">(</a><a id="10805" href="Cubical.Foundations.Path.html#10636" class="Bound">p</a> <a id="10807" href="Cubical.Foundations.Path.html#10645" class="Bound">i</a><a id="10808" class="Symbol">)</a>

  <a id="10813" class="Comment">-- The two ways of composing squares are equal, because they are</a>
  <a id="10880" class="Comment">-- correct &quot;lids&quot; for the same box</a>
  <a id="10917" href="Cubical.Foundations.Path.html#10917" class="Function">∙v≡∙v&#39;</a> <a id="10924" class="Symbol">:</a> <a id="10926" class="Symbol">(</a><a id="10927" href="Cubical.Foundations.Path.html#10927" class="Bound">p</a> <a id="10929" class="Symbol">:</a> <a id="10931" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10938" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a> <a id="10942" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10946" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="10950" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a><a id="10953" class="Symbol">)</a> <a id="10955" class="Symbol">(</a><a id="10956" href="Cubical.Foundations.Path.html#10956" class="Bound">q</a> <a id="10958" class="Symbol">:</a> <a id="10960" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="10967" href="Cubical.Foundations.Path.html#10158" class="Bound">a₁₋</a> <a id="10971" href="Cubical.Foundations.Path.html#10192" class="Bound">a₂₋</a> <a id="10975" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="10979" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a><a id="10982" class="Symbol">)</a>
         <a id="10993" class="Symbol">→</a> <a id="10995" href="Cubical.Foundations.Path.html#10927" class="Bound">p</a> <a id="10997" href="Cubical.Foundations.Path.html#10325" class="Function Operator">∙v</a> <a id="11000" href="Cubical.Foundations.Path.html#10956" class="Bound">q</a> <a id="11002" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11004" href="Cubical.Foundations.Path.html#10927" class="Bound">p</a> <a id="11006" href="Cubical.Foundations.Path.html#10518" class="Function Operator">∙v&#39;</a> <a id="11010" href="Cubical.Foundations.Path.html#10956" class="Bound">q</a>
  <a id="11014" href="Cubical.Foundations.Path.html#10917" class="Function">∙v≡∙v&#39;</a> <a id="11021" href="Cubical.Foundations.Path.html#11021" class="Bound">p</a> <a id="11023" href="Cubical.Foundations.Path.html#11023" class="Bound">q</a> <a id="11025" href="Cubical.Foundations.Path.html#11025" class="Bound">l</a> <a id="11027" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11029" class="Symbol">=</a> <a id="11031" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a>
    <a id="11040" class="Symbol">(</a><a id="11041" href="Cubical.Foundations.GroupoidLaws.html#9139" class="Function">comp-unique</a> <a id="11053" class="Symbol">{</a><a id="11054" class="Argument">A</a> <a id="11056" class="Symbol">=</a> <a id="11058" class="Symbol">λ</a> <a id="11060" href="Cubical.Foundations.Path.html#11060" class="Bound">k</a> <a id="11062" class="Symbol">→</a> <a id="11064" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11080" href="Cubical.Foundations.Path.html#10212" class="Bound">a₋₀</a> <a id="11084" href="Cubical.Foundations.Path.html#10250" class="Bound">b₋₀</a> <a id="11088" href="Cubical.Foundations.Path.html#11060" class="Bound">k</a> <a id="11090" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11092" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11094" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11110" href="Cubical.Foundations.Path.html#10230" class="Bound">a₋₁</a> <a id="11114" href="Cubical.Foundations.Path.html#10268" class="Bound">b₋₁</a> <a id="11118" href="Cubical.Foundations.Path.html#11060" class="Bound">k</a> <a id="11120" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a><a id="11121" class="Symbol">}</a>
                 <a id="11140" class="Symbol">(λ</a> <a id="11143" class="Keyword">where</a> <a id="11149" href="Cubical.Foundations.Path.html#11149" class="Bound">k</a> <a id="11151" class="Symbol">(</a><a id="11152" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11154" class="Symbol">=</a> <a id="11156" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11158" class="Symbol">)</a> <a id="11160" class="Symbol">→</a> <a id="11162" href="Cubical.Foundations.Path.html#10124" class="Bound">a₀₋</a>
                          <a id="11192" href="Cubical.Foundations.Path.html#11192" class="Bound">k</a> <a id="11194" class="Symbol">(</a><a id="11195" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a> <a id="11197" class="Symbol">=</a> <a id="11199" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11201" class="Symbol">)</a> <a id="11203" class="Symbol">→</a> <a id="11205" href="Cubical.Foundations.Path.html#11023" class="Bound">q</a> <a id="11207" href="Cubical.Foundations.Path.html#11192" class="Bound">k</a><a id="11208" class="Symbol">)</a>
                 <a id="11227" class="Symbol">(</a><a id="11228" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="11232" class="Symbol">(</a><a id="11233" href="Cubical.Foundations.Path.html#11021" class="Bound">p</a> <a id="11235" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a><a id="11236" class="Symbol">))</a>
                 <a id="11256" class="Symbol">(λ</a> <a id="11259" href="Cubical.Foundations.Path.html#11259" class="Bound">k</a> <a id="11261" class="Symbol">→</a> <a id="11263" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="11267" class="Symbol">λ</a> <a id="11269" href="Cubical.Foundations.Path.html#11269" class="Bound">j</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="11289" class="Symbol">(λ</a> <a id="11292" href="Cubical.Foundations.Path.html#11292" class="Bound">i</a> <a id="11294" class="Symbol">→</a> <a id="11296" href="Cubical.Foundations.Path.html#11021" class="Bound">p</a> <a id="11298" href="Cubical.Foundations.Path.html#11292" class="Bound">i</a> <a id="11300" href="Cubical.Foundations.Path.html#11269" class="Bound">j</a><a id="11301" class="Symbol">)</a> <a id="11303" class="Symbol">(λ</a> <a id="11306" href="Cubical.Foundations.Path.html#11306" class="Bound">i</a> <a id="11308" class="Symbol">→</a> <a id="11310" href="Cubical.Foundations.Path.html#11023" class="Bound">q</a> <a id="11312" href="Cubical.Foundations.Path.html#11306" class="Bound">i</a> <a id="11314" href="Cubical.Foundations.Path.html#11269" class="Bound">j</a><a id="11315" class="Symbol">)</a> <a id="11317" href="Cubical.Foundations.Path.html#11259" class="Bound">k</a> <a id="11319" href="Cubical.Foundations.Path.html#11027" class="Bound">i</a><a id="11320" class="Symbol">))</a>
    <a id="11327" class="Symbol">(</a><a id="11328" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11330" href="Cubical.Foundations.Path.html#11025" class="Bound">l</a><a id="11331" class="Symbol">)</a>

<a id="11334" class="Comment">-- Inspect</a>

<a id="11346" class="Keyword">module</a> <a id="11353" href="Cubical.Foundations.Path.html#11353" class="Module">_</a> <a id="11355" class="Symbol">{</a><a id="11356" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a> <a id="11358" class="Symbol">:</a> <a id="11360" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11365" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="11366" class="Symbol">}</a> <a id="11368" class="Symbol">{</a><a id="11369" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11371" class="Symbol">:</a> <a id="11373" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a> <a id="11375" class="Symbol">-&gt;</a> <a id="11378" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11383" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="11385" class="Symbol">}</a> <a id="11387" class="Keyword">where</a>

  <a id="11396" class="Keyword">record</a> <a id="11403" href="Cubical.Foundations.Path.html#11403" class="Record Operator">Reveal_·_is_</a> <a id="11416" class="Symbol">(</a><a id="11417" href="Cubical.Foundations.Path.html#11417" class="Bound">f</a> <a id="11419" class="Symbol">:</a> <a id="11421" class="Symbol">(</a><a id="11422" href="Cubical.Foundations.Path.html#11422" class="Bound">x</a> <a id="11424" class="Symbol">:</a> <a id="11426" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11427" class="Symbol">)</a> <a id="11429" class="Symbol">→</a> <a id="11431" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11433" href="Cubical.Foundations.Path.html#11422" class="Bound">x</a><a id="11434" class="Symbol">)</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Cubical.Foundations.Path.html#11437" class="Bound">x</a> <a id="11439" class="Symbol">:</a> <a id="11441" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11442" class="Symbol">)</a> <a id="11444" class="Symbol">(</a><a id="11445" href="Cubical.Foundations.Path.html#11445" class="Bound">y</a> <a id="11447" class="Symbol">:</a> <a id="11449" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11451" href="Cubical.Foundations.Path.html#11437" class="Bound">x</a><a id="11452" class="Symbol">)</a> <a id="11454" class="Symbol">:</a> <a id="11456" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11461" class="Symbol">(</a><a id="11462" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="11468" href="Cubical.Foundations.Path.html#11365" class="Bound">ℓ</a> <a id="11470" href="Cubical.Foundations.Path.html#11383" class="Bound">ℓ&#39;</a><a id="11472" class="Symbol">)</a> <a id="11474" class="Keyword">where</a>
    <a id="11484" class="Keyword">constructor</a> <a id="11496" href="Cubical.Foundations.Path.html#11496" class="InductiveConstructor Operator">[_]ᵢ</a>
    <a id="11505" class="Keyword">field</a> <a id="11511" href="Cubical.Foundations.Path.html#11511" class="Field">path</a> <a id="11516" class="Symbol">:</a> <a id="11518" href="Cubical.Foundations.Path.html#11417" class="Bound">f</a> <a id="11520" href="Cubical.Foundations.Path.html#11437" class="Bound">x</a> <a id="11522" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11524" href="Cubical.Foundations.Path.html#11445" class="Bound">y</a>

  <a id="11529" href="Cubical.Foundations.Path.html#11529" class="Function">inspect</a> <a id="11537" class="Symbol">:</a> <a id="11539" class="Symbol">(</a><a id="11540" href="Cubical.Foundations.Path.html#11540" class="Bound">f</a> <a id="11542" class="Symbol">:</a> <a id="11544" class="Symbol">(</a><a id="11545" href="Cubical.Foundations.Path.html#11545" class="Bound">x</a> <a id="11547" class="Symbol">:</a> <a id="11549" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11550" class="Symbol">)</a> <a id="11552" class="Symbol">→</a> <a id="11554" href="Cubical.Foundations.Path.html#11369" class="Bound">B</a> <a id="11556" href="Cubical.Foundations.Path.html#11545" class="Bound">x</a><a id="11557" class="Symbol">)</a> <a id="11559" class="Symbol">(</a><a id="11560" href="Cubical.Foundations.Path.html#11560" class="Bound">x</a> <a id="11562" class="Symbol">:</a> <a id="11564" href="Cubical.Foundations.Path.html#11356" class="Bound">A</a><a id="11565" class="Symbol">)</a> <a id="11567" class="Symbol">→</a> <a id="11569" href="Cubical.Foundations.Path.html#11403" class="Record Operator">Reveal</a> <a id="11576" href="Cubical.Foundations.Path.html#11540" class="Bound">f</a> <a id="11578" href="Cubical.Foundations.Path.html#11403" class="Record Operator">·</a> <a id="11580" href="Cubical.Foundations.Path.html#11560" class="Bound">x</a> <a id="11582" href="Cubical.Foundations.Path.html#11403" class="Record Operator">is</a> <a id="11585" href="Cubical.Foundations.Path.html#11540" class="Bound">f</a> <a id="11587" href="Cubical.Foundations.Path.html#11560" class="Bound">x</a>
  <a id="11591" href="Cubical.Foundations.Path.html#11529" class="Function">inspect</a> <a id="11599" href="Cubical.Foundations.Path.html#11599" class="Bound">f</a> <a id="11601" href="Cubical.Foundations.Path.html#11601" class="Bound">x</a> <a id="11603" class="Symbol">.</a><a id="11604" href="Cubical.Foundations.Path.html#11511" class="Field">Reveal_·_is_.path</a> <a id="11622" class="Symbol">=</a> <a id="11624" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="11630" class="Comment">-- J is an equivalence</a>
<a id="Jequiv"></a><a id="11653" href="Cubical.Foundations.Path.html#11653" class="Function">Jequiv</a> <a id="11660" class="Symbol">:</a> <a id="11662" class="Symbol">{</a><a id="11663" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11665" class="Symbol">:</a> <a id="11667" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="11668" class="Symbol">}</a> <a id="11670" class="Symbol">(</a><a id="11671" href="Cubical.Foundations.Path.html#11671" class="Bound">P</a> <a id="11673" class="Symbol">:</a> <a id="11675" class="Symbol">∀</a> <a id="11677" href="Cubical.Foundations.Path.html#11677" class="Bound">y</a> <a id="11679" class="Symbol">→</a> <a id="11681" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11683" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11685" href="Cubical.Foundations.Path.html#11677" class="Bound">y</a> <a id="11687" class="Symbol">→</a> <a id="11689" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11694" href="Cubical.Foundations.Path.html#403" class="Generalizable">ℓ&#39;</a><a id="11696" class="Symbol">)</a> <a id="11698" class="Symbol">→</a> <a id="11700" href="Cubical.Foundations.Path.html#11671" class="Bound">P</a> <a id="11702" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11704" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11709" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11711" class="Symbol">(∀</a> <a id="11714" class="Symbol">{</a><a id="11715" href="Cubical.Foundations.Path.html#11715" class="Bound">y</a><a id="11716" class="Symbol">}</a> <a id="11718" class="Symbol">(</a><a id="11719" href="Cubical.Foundations.Path.html#11719" class="Bound">p</a> <a id="11721" class="Symbol">:</a> <a id="11723" href="Cubical.Foundations.Path.html#11663" class="Bound">x</a> <a id="11725" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11727" href="Cubical.Foundations.Path.html#11715" class="Bound">y</a><a id="11728" class="Symbol">)</a> <a id="11730" class="Symbol">→</a> <a id="11732" href="Cubical.Foundations.Path.html#11671" class="Bound">P</a> <a id="11734" href="Cubical.Foundations.Path.html#11715" class="Bound">y</a> <a id="11736" href="Cubical.Foundations.Path.html#11719" class="Bound">p</a><a id="11737" class="Symbol">)</a>
<a id="11739" href="Cubical.Foundations.Path.html#11653" class="Function">Jequiv</a> <a id="11746" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a> <a id="11748" class="Symbol">=</a> <a id="11750" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11761" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a>
  <a id="11768" class="Keyword">where</a>
  <a id="11776" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11781" class="Symbol">:</a> <a id="11783" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11787" class="Symbol">_</a> <a id="11789" class="Symbol">_</a>
  <a id="11793" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11801" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11806" class="Symbol">=</a> <a id="11808" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11810" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a>
  <a id="11814" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11822" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11827" href="Cubical.Foundations.Path.html#11827" class="Bound">f</a> <a id="11829" class="Symbol">=</a> <a id="11831" href="Cubical.Foundations.Path.html#11827" class="Bound">f</a> <a id="11833" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11840" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="11848" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11853" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11855" class="Symbol">=</a>
    <a id="11861" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11876" class="Symbol">λ</a> <a id="11878" class="Symbol">{</a><a id="11879" href="Cubical.Foundations.Path.html#11879" class="Bound">_</a><a id="11880" class="Symbol">}</a> <a id="11882" class="Symbol">→</a>
    <a id="11888" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11895" class="Symbol">λ</a> <a id="11897" href="Cubical.Foundations.Path.html#11897" class="Bound">t</a> <a id="11899" class="Symbol">→</a>
    <a id="11905" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11907" class="Symbol">(λ</a> <a id="11910" href="Cubical.Foundations.Path.html#11910" class="Bound">_</a> <a id="11912" href="Cubical.Foundations.Path.html#11912" class="Bound">t</a> <a id="11914" class="Symbol">→</a> <a id="11916" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="11918" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a> <a id="11920" class="Symbol">(</a><a id="11921" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11923" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11927" class="Symbol">)</a> <a id="11929" href="Cubical.Foundations.Path.html#11912" class="Bound">t</a> <a id="11931" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11933" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11935" href="Cubical.Foundations.Path.html#11912" class="Bound">t</a><a id="11936" class="Symbol">)</a> <a id="11938" class="Symbol">(</a><a id="11939" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="11945" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a> <a id="11947" class="Symbol">(</a><a id="11948" href="Cubical.Foundations.Path.html#11853" class="Bound">f</a> <a id="11950" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11954" class="Symbol">))</a> <a id="11957" href="Cubical.Foundations.Path.html#11897" class="Bound">t</a>
  <a id="11961" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11969" href="Cubical.Foundations.Path.html#11776" class="Function">isom</a> <a id="11974" class="Symbol">=</a> <a id="11976" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="11982" href="Cubical.Foundations.Path.html#11746" class="Bound">P</a>

<a id="11985" class="Comment">-- Action of PathP on equivalences (without relying on univalence)</a>

<a id="congPathIso"></a><a id="12053" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12065" class="Symbol">:</a> <a id="12067" class="Symbol">∀</a> <a id="12069" class="Symbol">{</a><a id="12070" href="Cubical.Foundations.Path.html#12070" class="Bound">ℓ</a> <a id="12072" href="Cubical.Foundations.Path.html#12072" class="Bound">ℓ&#39;</a><a id="12074" class="Symbol">}</a> <a id="12076" class="Symbol">{</a><a id="12077" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12079" class="Symbol">:</a> <a id="12081" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="12083" class="Symbol">→</a> <a id="12085" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12090" href="Cubical.Foundations.Path.html#12070" class="Bound">ℓ</a><a id="12091" class="Symbol">}</a> <a id="12093" class="Symbol">{</a><a id="12094" href="Cubical.Foundations.Path.html#12094" class="Bound">B</a> <a id="12096" class="Symbol">:</a> <a id="12098" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="12100" class="Symbol">→</a> <a id="12102" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12107" href="Cubical.Foundations.Path.html#12072" class="Bound">ℓ&#39;</a><a id="12109" class="Symbol">}</a>
  <a id="12113" class="Symbol">(</a><a id="12114" href="Cubical.Foundations.Path.html#12114" class="Bound">e</a> <a id="12116" class="Symbol">:</a> <a id="12118" class="Symbol">∀</a> <a id="12120" href="Cubical.Foundations.Path.html#12120" class="Bound">i</a> <a id="12122" class="Symbol">→</a> <a id="12124" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12126" href="Cubical.Foundations.Path.html#12120" class="Bound">i</a> <a id="12128" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12130" href="Cubical.Foundations.Path.html#12094" class="Bound">B</a> <a id="12132" href="Cubical.Foundations.Path.html#12120" class="Bound">i</a><a id="12133" class="Symbol">)</a> <a id="12135" class="Symbol">{</a><a id="12136" href="Cubical.Foundations.Path.html#12136" class="Bound">a₀</a> <a id="12139" class="Symbol">:</a> <a id="12141" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12143" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12145" class="Symbol">}</a> <a id="12147" class="Symbol">{</a><a id="12148" href="Cubical.Foundations.Path.html#12148" class="Bound">a₁</a> <a id="12151" class="Symbol">:</a> <a id="12153" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12155" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12157" class="Symbol">}</a>
  <a id="12161" class="Symbol">→</a> <a id="12163" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12167" class="Symbol">(</a><a id="12168" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12174" href="Cubical.Foundations.Path.html#12077" class="Bound">A</a> <a id="12176" href="Cubical.Foundations.Path.html#12136" class="Bound">a₀</a> <a id="12179" href="Cubical.Foundations.Path.html#12148" class="Bound">a₁</a><a id="12181" class="Symbol">)</a> <a id="12183" class="Symbol">(</a><a id="12184" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12190" href="Cubical.Foundations.Path.html#12094" class="Bound">B</a> <a id="12192" class="Symbol">(</a><a id="12193" href="Cubical.Foundations.Path.html#12114" class="Bound">e</a> <a id="12195" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="12198" class="Symbol">.</a><a id="12199" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12203" href="Cubical.Foundations.Path.html#12136" class="Bound">a₀</a><a id="12205" class="Symbol">)</a> <a id="12207" class="Symbol">(</a><a id="12208" href="Cubical.Foundations.Path.html#12114" class="Bound">e</a> <a id="12210" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="12213" class="Symbol">.</a><a id="12214" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12218" href="Cubical.Foundations.Path.html#12148" class="Bound">a₁</a><a id="12220" class="Symbol">))</a>
<a id="12223" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12235" class="Symbol">{</a><a id="12236" class="Argument">A</a> <a id="12238" class="Symbol">=</a> <a id="12240" href="Cubical.Foundations.Path.html#12240" class="Bound">A</a><a id="12241" class="Symbol">}</a> <a id="12243" class="Symbol">{</a><a id="12244" href="Cubical.Foundations.Path.html#12244" class="Bound">B</a><a id="12245" class="Symbol">}</a> <a id="12247" href="Cubical.Foundations.Path.html#12247" class="Bound">e</a> <a id="12249" class="Symbol">{</a><a id="12250" href="Cubical.Foundations.Path.html#12250" class="Bound">a₀</a><a id="12252" class="Symbol">}</a> <a id="12254" class="Symbol">{</a><a id="12255" href="Cubical.Foundations.Path.html#12255" class="Bound">a₁</a><a id="12257" class="Symbol">}</a> <a id="12259" class="Symbol">.</a><a id="12260" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12268" href="Cubical.Foundations.Path.html#12268" class="Bound">p</a> <a id="12270" href="Cubical.Foundations.Path.html#12270" class="Bound">i</a> <a id="12272" class="Symbol">=</a> <a id="12274" href="Cubical.Foundations.Path.html#12247" class="Bound">e</a> <a id="12276" href="Cubical.Foundations.Path.html#12270" class="Bound">i</a> <a id="12278" class="Symbol">.</a><a id="12279" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12283" class="Symbol">(</a><a id="12284" href="Cubical.Foundations.Path.html#12268" class="Bound">p</a> <a id="12286" href="Cubical.Foundations.Path.html#12270" class="Bound">i</a><a id="12287" class="Symbol">)</a>
<a id="12289" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12301" class="Symbol">{</a><a id="12302" class="Argument">A</a> <a id="12304" class="Symbol">=</a> <a id="12306" href="Cubical.Foundations.Path.html#12306" class="Bound">A</a><a id="12307" class="Symbol">}</a> <a id="12309" class="Symbol">{</a><a id="12310" href="Cubical.Foundations.Path.html#12310" class="Bound">B</a><a id="12311" class="Symbol">}</a> <a id="12313" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12315" class="Symbol">{</a><a id="12316" href="Cubical.Foundations.Path.html#12316" class="Bound">a₀</a><a id="12318" class="Symbol">}</a> <a id="12320" class="Symbol">{</a><a id="12321" href="Cubical.Foundations.Path.html#12321" class="Bound">a₁</a><a id="12323" class="Symbol">}</a> <a id="12325" class="Symbol">.</a><a id="12326" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12334" href="Cubical.Foundations.Path.html#12334" class="Bound">q</a> <a id="12336" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a> <a id="12338" class="Symbol">=</a>
  <a id="12342" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="12352" class="Symbol">(λ</a> <a id="12355" href="Cubical.Foundations.Path.html#12355" class="Bound">j</a> <a id="12357" class="Symbol">→</a> <a id="12359" class="Symbol">λ</a>
      <a id="12367" class="Symbol">{</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a> <a id="12372" class="Symbol">=</a> <a id="12374" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12376" class="Symbol">)</a> <a id="12378" class="Symbol">→</a> <a id="12380" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12386" class="Symbol">(</a><a id="12387" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12389" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12391" class="Symbol">)</a> <a id="12393" href="Cubical.Foundations.Path.html#12316" class="Bound">a₀</a> <a id="12396" href="Cubical.Foundations.Path.html#12355" class="Bound">j</a>
      <a id="12404" class="Symbol">;</a> <a id="12406" class="Symbol">(</a><a id="12407" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a> <a id="12409" class="Symbol">=</a> <a id="12411" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12413" class="Symbol">)</a> <a id="12415" class="Symbol">→</a> <a id="12417" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12423" class="Symbol">(</a><a id="12424" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12426" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12428" class="Symbol">)</a> <a id="12430" href="Cubical.Foundations.Path.html#12321" class="Bound">a₁</a> <a id="12433" href="Cubical.Foundations.Path.html#12355" class="Bound">j</a>
      <a id="12441" class="Symbol">})</a>
    <a id="12448" class="Symbol">(</a><a id="12449" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12455" class="Symbol">(</a><a id="12456" href="Cubical.Foundations.Path.html#12313" class="Bound">e</a> <a id="12458" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a><a id="12459" class="Symbol">)</a> <a id="12461" class="Symbol">(</a><a id="12462" href="Cubical.Foundations.Path.html#12334" class="Bound">q</a> <a id="12464" href="Cubical.Foundations.Path.html#12336" class="Bound">i</a><a id="12465" class="Symbol">))</a>
<a id="12468" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12480" class="Symbol">{</a><a id="12481" class="Argument">A</a> <a id="12483" class="Symbol">=</a> <a id="12485" href="Cubical.Foundations.Path.html#12485" class="Bound">A</a><a id="12486" class="Symbol">}</a> <a id="12488" class="Symbol">{</a><a id="12489" href="Cubical.Foundations.Path.html#12489" class="Bound">B</a><a id="12490" class="Symbol">}</a> <a id="12492" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12494" class="Symbol">{</a><a id="12495" href="Cubical.Foundations.Path.html#12495" class="Bound">a₀</a><a id="12497" class="Symbol">}</a> <a id="12499" class="Symbol">{</a><a id="12500" href="Cubical.Foundations.Path.html#12500" class="Bound">a₁</a><a id="12502" class="Symbol">}</a> <a id="12504" class="Symbol">.</a><a id="12505" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12513" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12515" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a> <a id="12517" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12519" class="Symbol">=</a>
  <a id="12523" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="12533" class="Symbol">(λ</a> <a id="12536" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a> <a id="12538" class="Symbol">→</a> <a id="12540" class="Symbol">λ</a>
      <a id="12548" class="Symbol">{</a> <a id="12550" class="Symbol">(</a><a id="12551" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12553" class="Symbol">=</a> <a id="12555" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12557" class="Symbol">)</a> <a id="12559" class="Symbol">→</a> <a id="12561" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="12572" class="Symbol">(</a><a id="12573" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12575" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="12578" class="Symbol">.</a><a id="12579" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12582" class="Symbol">)</a> <a id="12584" href="Cubical.Foundations.Path.html#12495" class="Bound">a₀</a> <a id="12587" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a> <a id="12589" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a>
      <a id="12597" class="Symbol">;</a> <a id="12599" class="Symbol">(</a><a id="12600" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12602" class="Symbol">=</a> <a id="12604" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12606" class="Symbol">)</a> <a id="12608" class="Symbol">→</a> <a id="12610" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a> <a id="12621" class="Symbol">(</a><a id="12622" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12624" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="12627" class="Symbol">.</a><a id="12628" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12631" class="Symbol">)</a> <a id="12633" href="Cubical.Foundations.Path.html#12500" class="Bound">a₁</a> <a id="12636" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a> <a id="12638" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a>
      <a id="12646" class="Symbol">;</a> <a id="12648" class="Symbol">(</a><a id="12649" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a> <a id="12651" class="Symbol">=</a> <a id="12653" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12655" class="Symbol">)</a> <a id="12657" class="Symbol">→</a>
        <a id="12667" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12669" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12671" class="Symbol">.</a><a id="12672" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
          <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>
            <a id="12705" class="Symbol">(λ</a> <a id="12708" href="Cubical.Foundations.Path.html#12708" class="Bound">j</a> <a id="12710" class="Symbol">→</a> <a id="12712" class="Symbol">λ</a>
              <a id="12728" class="Symbol">{</a> <a id="12730" class="Symbol">(</a><a id="12731" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12733" class="Symbol">=</a> <a id="12735" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12737" class="Symbol">)</a> <a id="12739" class="Symbol">→</a> <a id="12741" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12747" class="Symbol">(</a><a id="12748" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12750" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12752" class="Symbol">)</a> <a id="12754" href="Cubical.Foundations.Path.html#12495" class="Bound">a₀</a> <a id="12757" href="Cubical.Foundations.Path.html#12708" class="Bound">j</a>
              <a id="12773" class="Symbol">;</a> <a id="12775" class="Symbol">(</a><a id="12776" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a> <a id="12778" class="Symbol">=</a> <a id="12780" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12782" class="Symbol">)</a> <a id="12784" class="Symbol">→</a> <a id="12786" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12792" class="Symbol">(</a><a id="12793" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12795" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12797" class="Symbol">)</a> <a id="12799" href="Cubical.Foundations.Path.html#12500" class="Bound">a₁</a> <a id="12802" href="Cubical.Foundations.Path.html#12708" class="Bound">j</a>
              <a id="12818" class="Symbol">})</a>
            <a id="12833" class="Symbol">(</a><a id="12834" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="12838" class="Symbol">(</a><a id="12839" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12845" class="Symbol">(</a><a id="12846" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12848" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12849" class="Symbol">)</a> <a id="12851" class="Symbol">(</a><a id="12852" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12854" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12855" class="Symbol">)))</a>
            <a id="12871" href="Cubical.Foundations.Path.html#12536" class="Bound">j</a><a id="12872" class="Symbol">)</a>
      <a id="12880" class="Symbol">;</a> <a id="12882" class="Symbol">(</a><a id="12883" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a> <a id="12885" class="Symbol">=</a> <a id="12887" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12889" class="Symbol">)</a> <a id="12891" class="Symbol">→</a> <a id="12893" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12895" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a>
      <a id="12903" class="Symbol">})</a>
    <a id="12910" class="Symbol">(</a><a id="12911" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="12917" class="Symbol">(</a><a id="12918" href="Cubical.Foundations.Path.html#12492" class="Bound">e</a> <a id="12920" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">(</a><a id="12924" href="Cubical.Foundations.Path.html#12513" class="Bound">q</a> <a id="12926" href="Cubical.Foundations.Path.html#12517" class="Bound">i</a><a id="12927" class="Symbol">)</a> <a id="12929" href="Cubical.Foundations.Path.html#12515" class="Bound">k</a><a id="12930" class="Symbol">)</a>
    <a id="12936" class="Keyword">where</a> <a id="12942" href="Cubical.Foundations.Path.html#12942" class="Function">b</a> <a id="12944" class="Symbol">=</a> <a id="12946" href="Cubical.Foundations.Equiv.html#2647" class="Function">commSqIsEq</a>
<a id="12957" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="12969" class="Symbol">{</a><a id="12970" class="Argument">A</a> <a id="12972" class="Symbol">=</a> <a id="12974" href="Cubical.Foundations.Path.html#12974" class="Bound">A</a><a id="12975" class="Symbol">}</a> <a id="12977" class="Symbol">{</a><a id="12978" href="Cubical.Foundations.Path.html#12978" class="Bound">B</a><a id="12979" class="Symbol">}</a> <a id="12981" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="12983" class="Symbol">{</a><a id="12984" href="Cubical.Foundations.Path.html#12984" class="Bound">a₀</a><a id="12986" class="Symbol">}</a> <a id="12988" class="Symbol">{</a><a id="12989" href="Cubical.Foundations.Path.html#12989" class="Bound">a₁</a><a id="12991" class="Symbol">}</a> <a id="12993" class="Symbol">.</a><a id="12994" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13002" href="Cubical.Foundations.Path.html#13002" class="Bound">p</a> <a id="13004" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a> <a id="13006" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a> <a id="13008" class="Symbol">=</a>
  <a id="13012" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="13022" class="Symbol">(λ</a> <a id="13025" href="Cubical.Foundations.Path.html#13025" class="Bound">j</a> <a id="13027" class="Symbol">→</a> <a id="13029" class="Symbol">λ</a>
      <a id="13037" class="Symbol">{</a> <a id="13039" class="Symbol">(</a><a id="13040" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a> <a id="13042" class="Symbol">=</a> <a id="13044" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13046" class="Symbol">)</a> <a id="13048" class="Symbol">→</a> <a id="13050" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13056" class="Symbol">(</a><a id="13057" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="13059" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13061" class="Symbol">)</a> <a id="13063" href="Cubical.Foundations.Path.html#12984" class="Bound">a₀</a> <a id="13066" class="Symbol">(</a><a id="13067" href="Cubical.Foundations.Path.html#13025" class="Bound">j</a> <a id="13069" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13071" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a><a id="13072" class="Symbol">)</a>
      <a id="13080" class="Symbol">;</a> <a id="13082" class="Symbol">(</a><a id="13083" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a> <a id="13085" class="Symbol">=</a> <a id="13087" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13089" class="Symbol">)</a> <a id="13091" class="Symbol">→</a> <a id="13093" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13099" class="Symbol">(</a><a id="13100" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="13102" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13104" class="Symbol">)</a> <a id="13106" href="Cubical.Foundations.Path.html#12989" class="Bound">a₁</a> <a id="13109" class="Symbol">(</a><a id="13110" href="Cubical.Foundations.Path.html#13025" class="Bound">j</a> <a id="13112" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13114" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a><a id="13115" class="Symbol">)</a>
      <a id="13123" class="Symbol">;</a> <a id="13125" class="Symbol">(</a><a id="13126" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a> <a id="13128" class="Symbol">=</a> <a id="13130" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13132" class="Symbol">)</a> <a id="13134" class="Symbol">→</a> <a id="13136" href="Cubical.Foundations.Path.html#13002" class="Bound">p</a> <a id="13138" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a>
      <a id="13146" class="Symbol">})</a>
    <a id="13153" class="Symbol">(</a><a id="13154" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13160" class="Symbol">(</a><a id="13161" href="Cubical.Foundations.Path.html#12981" class="Bound">e</a> <a id="13163" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a><a id="13164" class="Symbol">)</a> <a id="13166" class="Symbol">(</a><a id="13167" href="Cubical.Foundations.Path.html#13002" class="Bound">p</a> <a id="13169" href="Cubical.Foundations.Path.html#13006" class="Bound">i</a><a id="13170" class="Symbol">)</a> <a id="13172" href="Cubical.Foundations.Path.html#13004" class="Bound">k</a><a id="13173" class="Symbol">)</a>

<a id="congPathEquiv"></a><a id="13176" href="Cubical.Foundations.Path.html#13176" class="Function">congPathEquiv</a> <a id="13190" class="Symbol">:</a> <a id="13192" class="Symbol">∀</a> <a id="13194" class="Symbol">{</a><a id="13195" href="Cubical.Foundations.Path.html#13195" class="Bound">ℓ</a> <a id="13197" href="Cubical.Foundations.Path.html#13197" class="Bound">ℓ&#39;</a><a id="13199" class="Symbol">}</a> <a id="13201" class="Symbol">{</a><a id="13202" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13204" class="Symbol">:</a> <a id="13206" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13208" class="Symbol">→</a> <a id="13210" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13215" href="Cubical.Foundations.Path.html#13195" class="Bound">ℓ</a><a id="13216" class="Symbol">}</a> <a id="13218" class="Symbol">{</a><a id="13219" href="Cubical.Foundations.Path.html#13219" class="Bound">B</a> <a id="13221" class="Symbol">:</a> <a id="13223" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13225" class="Symbol">→</a> <a id="13227" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13232" href="Cubical.Foundations.Path.html#13197" class="Bound">ℓ&#39;</a><a id="13234" class="Symbol">}</a>
  <a id="13238" class="Symbol">(</a><a id="13239" href="Cubical.Foundations.Path.html#13239" class="Bound">e</a> <a id="13241" class="Symbol">:</a> <a id="13243" class="Symbol">∀</a> <a id="13245" href="Cubical.Foundations.Path.html#13245" class="Bound">i</a> <a id="13247" class="Symbol">→</a> <a id="13249" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13251" href="Cubical.Foundations.Path.html#13245" class="Bound">i</a> <a id="13253" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13255" href="Cubical.Foundations.Path.html#13219" class="Bound">B</a> <a id="13257" href="Cubical.Foundations.Path.html#13245" class="Bound">i</a><a id="13258" class="Symbol">)</a> <a id="13260" class="Symbol">{</a><a id="13261" href="Cubical.Foundations.Path.html#13261" class="Bound">a₀</a> <a id="13264" class="Symbol">:</a> <a id="13266" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13268" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13270" class="Symbol">}</a> <a id="13272" class="Symbol">{</a><a id="13273" href="Cubical.Foundations.Path.html#13273" class="Bound">a₁</a> <a id="13276" class="Symbol">:</a> <a id="13278" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13280" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13282" class="Symbol">}</a>
  <a id="13286" class="Symbol">→</a> <a id="13288" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13294" href="Cubical.Foundations.Path.html#13202" class="Bound">A</a> <a id="13296" href="Cubical.Foundations.Path.html#13261" class="Bound">a₀</a> <a id="13299" href="Cubical.Foundations.Path.html#13273" class="Bound">a₁</a> <a id="13302" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13304" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13310" href="Cubical.Foundations.Path.html#13219" class="Bound">B</a> <a id="13312" class="Symbol">(</a><a id="13313" href="Cubical.Foundations.Path.html#13239" class="Bound">e</a> <a id="13315" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="13318" class="Symbol">.</a><a id="13319" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13323" href="Cubical.Foundations.Path.html#13261" class="Bound">a₀</a><a id="13325" class="Symbol">)</a> <a id="13327" class="Symbol">(</a><a id="13328" href="Cubical.Foundations.Path.html#13239" class="Bound">e</a> <a id="13330" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="13333" class="Symbol">.</a><a id="13334" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13338" href="Cubical.Foundations.Path.html#13273" class="Bound">a₁</a><a id="13340" class="Symbol">)</a>
<a id="13342" href="Cubical.Foundations.Path.html#13176" class="Function">congPathEquiv</a> <a id="13356" href="Cubical.Foundations.Path.html#13356" class="Bound">e</a> <a id="13358" class="Symbol">=</a> <a id="13360" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13371" class="Symbol">(</a><a id="13372" href="Cubical.Foundations.Path.html#12053" class="Function">congPathIso</a> <a id="13384" href="Cubical.Foundations.Path.html#13356" class="Bound">e</a><a id="13385" class="Symbol">)</a>

<a id="13388" class="Comment">-- Characterizations of dependent paths in path types</a>

<a id="doubleCompPath-filler∙"></a><a id="13443" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="13466" class="Symbol">:</a> <a id="13468" class="Symbol">{</a><a id="13469" href="Cubical.Foundations.Path.html#13469" class="Bound">a</a> <a id="13471" href="Cubical.Foundations.Path.html#13471" class="Bound">b</a> <a id="13473" href="Cubical.Foundations.Path.html#13473" class="Bound">c</a> <a id="13475" href="Cubical.Foundations.Path.html#13475" class="Bound">d</a> <a id="13477" class="Symbol">:</a> <a id="13479" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="13480" class="Symbol">}</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Cubical.Foundations.Path.html#13483" class="Bound">p</a> <a id="13485" class="Symbol">:</a> <a id="13487" href="Cubical.Foundations.Path.html#13469" class="Bound">a</a> <a id="13489" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13491" href="Cubical.Foundations.Path.html#13471" class="Bound">b</a><a id="13492" class="Symbol">)</a> <a id="13494" class="Symbol">(</a><a id="13495" href="Cubical.Foundations.Path.html#13495" class="Bound">q</a> <a id="13497" class="Symbol">:</a> <a id="13499" href="Cubical.Foundations.Path.html#13471" class="Bound">b</a> <a id="13501" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13503" href="Cubical.Foundations.Path.html#13473" class="Bound">c</a><a id="13504" class="Symbol">)</a> <a id="13506" class="Symbol">(</a><a id="13507" href="Cubical.Foundations.Path.html#13507" class="Bound">r</a> <a id="13509" class="Symbol">:</a> <a id="13511" href="Cubical.Foundations.Path.html#13473" class="Bound">c</a> <a id="13513" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13515" href="Cubical.Foundations.Path.html#13475" class="Bound">d</a><a id="13516" class="Symbol">)</a>
  <a id="13520" class="Symbol">→</a> <a id="13522" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13528" class="Symbol">(λ</a> <a id="13531" href="Cubical.Foundations.Path.html#13531" class="Bound">i</a> <a id="13533" class="Symbol">→</a> <a id="13535" href="Cubical.Foundations.Path.html#13483" class="Bound">p</a> <a id="13537" href="Cubical.Foundations.Path.html#13531" class="Bound">i</a> <a id="13539" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13541" href="Cubical.Foundations.Path.html#13507" class="Bound">r</a> <a id="13543" class="Symbol">(</a><a id="13544" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13546" href="Cubical.Foundations.Path.html#13531" class="Bound">i</a><a id="13547" class="Symbol">))</a> <a id="13550" class="Symbol">(</a><a id="13551" href="Cubical.Foundations.Path.html#13483" class="Bound">p</a> <a id="13553" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13555" href="Cubical.Foundations.Path.html#13495" class="Bound">q</a> <a id="13557" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13559" href="Cubical.Foundations.Path.html#13507" class="Bound">r</a><a id="13560" class="Symbol">)</a> <a id="13562" href="Cubical.Foundations.Path.html#13495" class="Bound">q</a>
<a id="13564" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="13587" class="Symbol">{</a><a id="13588" class="Argument">A</a> <a id="13590" class="Symbol">=</a> <a id="13592" href="Cubical.Foundations.Path.html#13592" class="Bound">A</a><a id="13593" class="Symbol">}</a> <a id="13595" class="Symbol">{</a><a id="13596" class="Argument">b</a> <a id="13598" class="Symbol">=</a> <a id="13600" href="Cubical.Foundations.Path.html#13600" class="Bound">b</a><a id="13601" class="Symbol">}</a> <a id="13603" href="Cubical.Foundations.Path.html#13603" class="Bound">p</a> <a id="13605" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13607" href="Cubical.Foundations.Path.html#13607" class="Bound">r</a> <a id="13609" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13611" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13613" class="Symbol">=</a>
  <a id="13617" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13623" class="Symbol">(λ</a> <a id="13626" href="Cubical.Foundations.Path.html#13626" class="Bound">k</a> <a id="13628" class="Symbol">→</a> <a id="13630" class="Symbol">λ</a> <a id="13632" class="Symbol">{</a> <a id="13634" class="Symbol">(</a><a id="13635" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13637" class="Symbol">=</a> <a id="13639" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13641" class="Symbol">)</a> <a id="13643" class="Symbol">→</a> <a id="13645" href="Cubical.Foundations.Path.html#13603" class="Bound">p</a> <a id="13647" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a>
                  <a id="13667" class="Symbol">;</a> <a id="13669" class="Symbol">(</a><a id="13670" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13672" class="Symbol">=</a> <a id="13674" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13676" class="Symbol">)</a> <a id="13678" class="Symbol">→</a> <a id="13680" href="Cubical.Foundations.Path.html#13762" class="Function">side</a> <a id="13685" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13687" href="Cubical.Foundations.Path.html#13626" class="Bound">k</a>
                  <a id="13707" class="Symbol">;</a> <a id="13709" class="Symbol">(</a><a id="13710" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13712" class="Symbol">=</a> <a id="13714" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13716" class="Symbol">)</a> <a id="13718" class="Symbol">→</a> <a id="13720" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13722" class="Symbol">(</a><a id="13723" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a> <a id="13725" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13727" href="Cubical.Foundations.Path.html#13626" class="Bound">k</a><a id="13728" class="Symbol">)})</a>
        <a id="13740" class="Symbol">(</a><a id="13741" href="Cubical.Foundations.Path.html#13603" class="Bound">p</a> <a id="13743" class="Symbol">(</a><a id="13744" href="Cubical.Foundations.Path.html#13609" class="Bound">j</a> <a id="13746" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13748" href="Cubical.Foundations.Path.html#13611" class="Bound">i</a><a id="13749" class="Symbol">))</a>
  <a id="13754" class="Keyword">where</a>
  <a id="13762" href="Cubical.Foundations.Path.html#13762" class="Function">side</a> <a id="13767" class="Symbol">:</a> <a id="13769" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13771" class="Symbol">→</a> <a id="13773" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13775" class="Symbol">→</a> <a id="13777" href="Cubical.Foundations.Path.html#13592" class="Bound">A</a>
  <a id="13781" href="Cubical.Foundations.Path.html#13762" class="Function">side</a> <a id="13786" href="Cubical.Foundations.Path.html#13786" class="Bound">i</a> <a id="13788" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a> <a id="13790" class="Symbol">=</a>
    <a id="13796" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13802" class="Symbol">(λ</a> <a id="13805" href="Cubical.Foundations.Path.html#13805" class="Bound">k</a> <a id="13807" class="Symbol">→</a> <a id="13809" class="Symbol">λ</a> <a id="13811" class="Symbol">{</a> <a id="13813" class="Symbol">(</a><a id="13814" href="Cubical.Foundations.Path.html#13786" class="Bound">i</a> <a id="13816" class="Symbol">=</a> <a id="13818" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13820" class="Symbol">)</a> <a id="13822" class="Symbol">→</a> <a id="13824" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13826" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a>
                    <a id="13848" class="Symbol">;</a> <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a> <a id="13853" class="Symbol">=</a> <a id="13855" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13857" class="Symbol">)</a> <a id="13859" class="Symbol">→</a> <a id="13861" href="Cubical.Foundations.Path.html#13600" class="Bound">b</a>
                    <a id="13883" class="Symbol">;</a> <a id="13885" class="Symbol">(</a><a id="13886" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a> <a id="13888" class="Symbol">=</a> <a id="13890" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13892" class="Symbol">)</a> <a id="13894" class="Symbol">→</a> <a id="13896" href="Cubical.Foundations.Path.html#13607" class="Bound">r</a> <a id="13898" class="Symbol">(</a><a id="13899" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13901" href="Cubical.Foundations.Path.html#13786" class="Bound">i</a> <a id="13903" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13905" href="Cubical.Foundations.Path.html#13805" class="Bound">k</a><a id="13906" class="Symbol">)})</a>
          <a id="13920" class="Symbol">(</a><a id="13921" href="Cubical.Foundations.Path.html#13605" class="Bound">q</a> <a id="13923" href="Cubical.Foundations.Path.html#13788" class="Bound">j</a><a id="13924" class="Symbol">)</a>

<a id="PathP→compPathL"></a><a id="13927" href="Cubical.Foundations.Path.html#13927" class="Function">PathP→compPathL</a> <a id="13943" class="Symbol">:</a> <a id="13945" class="Symbol">{</a><a id="13946" href="Cubical.Foundations.Path.html#13946" class="Bound">a</a> <a id="13948" href="Cubical.Foundations.Path.html#13948" class="Bound">b</a> <a id="13950" href="Cubical.Foundations.Path.html#13950" class="Bound">c</a> <a id="13952" href="Cubical.Foundations.Path.html#13952" class="Bound">d</a> <a id="13954" class="Symbol">:</a> <a id="13956" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="13957" class="Symbol">}</a> <a id="13959" class="Symbol">{</a><a id="13960" href="Cubical.Foundations.Path.html#13960" class="Bound">p</a> <a id="13962" class="Symbol">:</a> <a id="13964" href="Cubical.Foundations.Path.html#13946" class="Bound">a</a> <a id="13966" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13968" href="Cubical.Foundations.Path.html#13950" class="Bound">c</a><a id="13969" class="Symbol">}</a> <a id="13971" class="Symbol">{</a><a id="13972" href="Cubical.Foundations.Path.html#13972" class="Bound">q</a> <a id="13974" class="Symbol">:</a> <a id="13976" href="Cubical.Foundations.Path.html#13948" class="Bound">b</a> <a id="13978" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13980" href="Cubical.Foundations.Path.html#13952" class="Bound">d</a><a id="13981" class="Symbol">}</a> <a id="13983" class="Symbol">{</a><a id="13984" href="Cubical.Foundations.Path.html#13984" class="Bound">r</a> <a id="13986" class="Symbol">:</a> <a id="13988" href="Cubical.Foundations.Path.html#13946" class="Bound">a</a> <a id="13990" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13992" href="Cubical.Foundations.Path.html#13948" class="Bound">b</a><a id="13993" class="Symbol">}</a> <a id="13995" class="Symbol">{</a><a id="13996" href="Cubical.Foundations.Path.html#13996" class="Bound">s</a> <a id="13998" class="Symbol">:</a> <a id="14000" href="Cubical.Foundations.Path.html#13950" class="Bound">c</a> <a id="14002" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14004" href="Cubical.Foundations.Path.html#13952" class="Bound">d</a><a id="14005" class="Symbol">}</a>
  <a id="14009" class="Symbol">→</a> <a id="14011" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14017" class="Symbol">(λ</a> <a id="14020" href="Cubical.Foundations.Path.html#14020" class="Bound">i</a> <a id="14022" class="Symbol">→</a> <a id="14024" href="Cubical.Foundations.Path.html#13960" class="Bound">p</a> <a id="14026" href="Cubical.Foundations.Path.html#14020" class="Bound">i</a> <a id="14028" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14030" href="Cubical.Foundations.Path.html#13972" class="Bound">q</a> <a id="14032" href="Cubical.Foundations.Path.html#14020" class="Bound">i</a><a id="14033" class="Symbol">)</a> <a id="14035" href="Cubical.Foundations.Path.html#13984" class="Bound">r</a> <a id="14037" href="Cubical.Foundations.Path.html#13996" class="Bound">s</a>
  <a id="14041" class="Symbol">→</a> <a id="14043" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14047" href="Cubical.Foundations.Path.html#13960" class="Bound">p</a> <a id="14049" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14051" href="Cubical.Foundations.Path.html#13984" class="Bound">r</a> <a id="14053" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14055" href="Cubical.Foundations.Path.html#13972" class="Bound">q</a> <a id="14057" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14059" href="Cubical.Foundations.Path.html#13996" class="Bound">s</a>
<a id="14061" href="Cubical.Foundations.Path.html#13927" class="Function">PathP→compPathL</a> <a id="14077" class="Symbol">{</a><a id="14078" class="Argument">p</a> <a id="14080" class="Symbol">=</a> <a id="14082" href="Cubical.Foundations.Path.html#14082" class="Bound">p</a><a id="14083" class="Symbol">}</a> <a id="14085" class="Symbol">{</a><a id="14086" class="Argument">q</a> <a id="14088" class="Symbol">=</a> <a id="14090" href="Cubical.Foundations.Path.html#14090" class="Bound">q</a><a id="14091" class="Symbol">}</a> <a id="14093" class="Symbol">{</a><a id="14094" class="Argument">r</a> <a id="14096" class="Symbol">=</a> <a id="14098" href="Cubical.Foundations.Path.html#14098" class="Bound">r</a><a id="14099" class="Symbol">}</a> <a id="14101" class="Symbol">{</a><a id="14102" class="Argument">s</a> <a id="14104" class="Symbol">=</a> <a id="14106" href="Cubical.Foundations.Path.html#14106" class="Bound">s</a><a id="14107" class="Symbol">}</a> <a id="14109" href="Cubical.Foundations.Path.html#14109" class="Bound">P</a> <a id="14111" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14113" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14115" class="Symbol">=</a>
  <a id="14119" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14125" class="Symbol">(λ</a> <a id="14128" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a> <a id="14130" class="Symbol">→</a> <a id="14132" class="Symbol">λ</a> <a id="14134" class="Symbol">{</a> <a id="14136" class="Symbol">(</a><a id="14137" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14139" class="Symbol">=</a> <a id="14141" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14143" class="Symbol">)</a> <a id="14145" class="Symbol">→</a> <a id="14147" href="Cubical.Foundations.Path.html#14082" class="Bound">p</a> <a id="14149" class="Symbol">(</a><a id="14150" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14152" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14154" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a><a id="14155" class="Symbol">)</a>
                 <a id="14174" class="Symbol">;</a> <a id="14176" class="Symbol">(</a><a id="14177" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14179" class="Symbol">=</a> <a id="14181" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14183" class="Symbol">)</a> <a id="14185" class="Symbol">→</a> <a id="14187" href="Cubical.Foundations.Path.html#14090" class="Bound">q</a> <a id="14189" class="Symbol">(</a><a id="14190" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14192" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14194" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a><a id="14195" class="Symbol">)</a>
                 <a id="14214" class="Symbol">;</a> <a id="14216" class="Symbol">(</a><a id="14217" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14219" class="Symbol">=</a> <a id="14221" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14223" class="Symbol">)</a> <a id="14225" class="Symbol">→</a> <a id="14227" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="14250" class="Symbol">(</a><a id="14251" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14255" href="Cubical.Foundations.Path.html#14082" class="Bound">p</a><a id="14256" class="Symbol">)</a> <a id="14258" href="Cubical.Foundations.Path.html#14098" class="Bound">r</a> <a id="14260" href="Cubical.Foundations.Path.html#14090" class="Bound">q</a> <a id="14262" class="Symbol">(</a><a id="14263" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14265" href="Cubical.Foundations.Path.html#14128" class="Bound">k</a><a id="14266" class="Symbol">)</a> <a id="14268" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a>
                 <a id="14287" class="Symbol">;</a> <a id="14289" class="Symbol">(</a><a id="14290" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14296" class="Symbol">)</a> <a id="14298" class="Symbol">→</a> <a id="14300" href="Cubical.Foundations.Path.html#14106" class="Bound">s</a> <a id="14302" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a> <a id="14304" class="Symbol">})</a>
        <a id="14315" class="Symbol">(</a><a id="14316" href="Cubical.Foundations.Path.html#14109" class="Bound">P</a> <a id="14318" href="Cubical.Foundations.Path.html#14111" class="Bound">j</a> <a id="14320" href="Cubical.Foundations.Path.html#14113" class="Bound">i</a><a id="14321" class="Symbol">)</a>

<a id="PathP→compPathR"></a><a id="14324" href="Cubical.Foundations.Path.html#14324" class="Function">PathP→compPathR</a> <a id="14340" class="Symbol">:</a> <a id="14342" class="Symbol">{</a><a id="14343" href="Cubical.Foundations.Path.html#14343" class="Bound">a</a> <a id="14345" href="Cubical.Foundations.Path.html#14345" class="Bound">b</a> <a id="14347" href="Cubical.Foundations.Path.html#14347" class="Bound">c</a> <a id="14349" href="Cubical.Foundations.Path.html#14349" class="Bound">d</a> <a id="14351" class="Symbol">:</a> <a id="14353" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="14354" class="Symbol">}</a> <a id="14356" class="Symbol">{</a><a id="14357" href="Cubical.Foundations.Path.html#14357" class="Bound">p</a> <a id="14359" class="Symbol">:</a> <a id="14361" href="Cubical.Foundations.Path.html#14343" class="Bound">a</a> <a id="14363" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14365" href="Cubical.Foundations.Path.html#14347" class="Bound">c</a><a id="14366" class="Symbol">}</a> <a id="14368" class="Symbol">{</a><a id="14369" href="Cubical.Foundations.Path.html#14369" class="Bound">q</a> <a id="14371" class="Symbol">:</a> <a id="14373" href="Cubical.Foundations.Path.html#14345" class="Bound">b</a> <a id="14375" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14377" href="Cubical.Foundations.Path.html#14349" class="Bound">d</a><a id="14378" class="Symbol">}</a> <a id="14380" class="Symbol">{</a><a id="14381" href="Cubical.Foundations.Path.html#14381" class="Bound">r</a> <a id="14383" class="Symbol">:</a> <a id="14385" href="Cubical.Foundations.Path.html#14343" class="Bound">a</a> <a id="14387" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14389" href="Cubical.Foundations.Path.html#14345" class="Bound">b</a><a id="14390" class="Symbol">}</a> <a id="14392" class="Symbol">{</a><a id="14393" href="Cubical.Foundations.Path.html#14393" class="Bound">s</a> <a id="14395" class="Symbol">:</a> <a id="14397" href="Cubical.Foundations.Path.html#14347" class="Bound">c</a> <a id="14399" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14401" href="Cubical.Foundations.Path.html#14349" class="Bound">d</a><a id="14402" class="Symbol">}</a>
  <a id="14406" class="Symbol">→</a> <a id="14408" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14414" class="Symbol">(λ</a> <a id="14417" href="Cubical.Foundations.Path.html#14417" class="Bound">i</a> <a id="14419" class="Symbol">→</a> <a id="14421" href="Cubical.Foundations.Path.html#14357" class="Bound">p</a> <a id="14423" href="Cubical.Foundations.Path.html#14417" class="Bound">i</a> <a id="14425" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14427" href="Cubical.Foundations.Path.html#14369" class="Bound">q</a> <a id="14429" href="Cubical.Foundations.Path.html#14417" class="Bound">i</a><a id="14430" class="Symbol">)</a> <a id="14432" href="Cubical.Foundations.Path.html#14381" class="Bound">r</a> <a id="14434" href="Cubical.Foundations.Path.html#14393" class="Bound">s</a>
  <a id="14438" class="Symbol">→</a> <a id="14440" href="Cubical.Foundations.Path.html#14381" class="Bound">r</a> <a id="14442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14444" href="Cubical.Foundations.Path.html#14357" class="Bound">p</a> <a id="14446" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14448" href="Cubical.Foundations.Path.html#14393" class="Bound">s</a> <a id="14450" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14452" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14456" href="Cubical.Foundations.Path.html#14369" class="Bound">q</a>
<a id="14458" href="Cubical.Foundations.Path.html#14324" class="Function">PathP→compPathR</a> <a id="14474" class="Symbol">{</a><a id="14475" class="Argument">p</a> <a id="14477" class="Symbol">=</a> <a id="14479" href="Cubical.Foundations.Path.html#14479" class="Bound">p</a><a id="14480" class="Symbol">}</a> <a id="14482" class="Symbol">{</a><a id="14483" class="Argument">q</a> <a id="14485" class="Symbol">=</a> <a id="14487" href="Cubical.Foundations.Path.html#14487" class="Bound">q</a><a id="14488" class="Symbol">}</a> <a id="14490" class="Symbol">{</a><a id="14491" class="Argument">r</a> <a id="14493" class="Symbol">=</a> <a id="14495" href="Cubical.Foundations.Path.html#14495" class="Bound">r</a><a id="14496" class="Symbol">}</a> <a id="14498" class="Symbol">{</a><a id="14499" class="Argument">s</a> <a id="14501" class="Symbol">=</a> <a id="14503" href="Cubical.Foundations.Path.html#14503" class="Bound">s</a><a id="14504" class="Symbol">}</a> <a id="14506" href="Cubical.Foundations.Path.html#14506" class="Bound">P</a> <a id="14508" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14510" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a> <a id="14512" class="Symbol">=</a>
  <a id="14516" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14522" class="Symbol">(λ</a> <a id="14525" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a> <a id="14527" class="Symbol">→</a> <a id="14529" class="Symbol">λ</a> <a id="14531" class="Symbol">{</a> <a id="14533" class="Symbol">(</a><a id="14534" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a> <a id="14536" class="Symbol">=</a> <a id="14538" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14540" class="Symbol">)</a> <a id="14542" class="Symbol">→</a> <a id="14544" href="Cubical.Foundations.Path.html#14479" class="Bound">p</a> <a id="14546" class="Symbol">(</a><a id="14547" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14549" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14551" class="Symbol">(</a><a id="14552" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14554" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a><a id="14555" class="Symbol">))</a>
                 <a id="14575" class="Symbol">;</a> <a id="14577" class="Symbol">(</a><a id="14578" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a> <a id="14580" class="Symbol">=</a> <a id="14582" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14584" class="Symbol">)</a> <a id="14586" class="Symbol">→</a> <a id="14588" href="Cubical.Foundations.Path.html#14487" class="Bound">q</a> <a id="14590" class="Symbol">(</a><a id="14591" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14593" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14595" class="Symbol">(</a><a id="14596" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14598" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a><a id="14599" class="Symbol">))</a>
                 <a id="14619" class="Symbol">;</a> <a id="14621" class="Symbol">(</a><a id="14622" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14624" class="Symbol">=</a> <a id="14626" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14628" class="Symbol">)</a> <a id="14630" class="Symbol">→</a> <a id="14632" href="Cubical.Foundations.Path.html#14495" class="Bound">r</a> <a id="14634" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a>
                 <a id="14653" class="Symbol">;</a> <a id="14655" class="Symbol">(</a><a id="14656" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14658" class="Symbol">=</a> <a id="14660" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14662" class="Symbol">)</a> <a id="14664" class="Symbol">→</a> <a id="14666" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="14689" href="Cubical.Foundations.Path.html#14479" class="Bound">p</a> <a id="14691" href="Cubical.Foundations.Path.html#14503" class="Bound">s</a> <a id="14693" class="Symbol">(</a><a id="14694" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14698" href="Cubical.Foundations.Path.html#14487" class="Bound">q</a><a id="14699" class="Symbol">)</a> <a id="14701" class="Symbol">(</a><a id="14702" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14704" href="Cubical.Foundations.Path.html#14525" class="Bound">k</a><a id="14705" class="Symbol">)</a> <a id="14707" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a><a id="14708" class="Symbol">})</a>
        <a id="14719" class="Symbol">(</a><a id="14720" href="Cubical.Foundations.Path.html#14506" class="Bound">P</a> <a id="14722" href="Cubical.Foundations.Path.html#14508" class="Bound">j</a> <a id="14724" href="Cubical.Foundations.Path.html#14510" class="Bound">i</a><a id="14725" class="Symbol">)</a>


<a id="14729" class="Comment">-- Other direction</a>

<a id="compPathL→PathP"></a><a id="14749" href="Cubical.Foundations.Path.html#14749" class="Function">compPathL→PathP</a> <a id="14765" class="Symbol">:</a> <a id="14767" class="Symbol">{</a><a id="14768" href="Cubical.Foundations.Path.html#14768" class="Bound">a</a> <a id="14770" href="Cubical.Foundations.Path.html#14770" class="Bound">b</a> <a id="14772" href="Cubical.Foundations.Path.html#14772" class="Bound">c</a> <a id="14774" href="Cubical.Foundations.Path.html#14774" class="Bound">d</a> <a id="14776" class="Symbol">:</a> <a id="14778" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="14779" class="Symbol">}</a> <a id="14781" class="Symbol">{</a><a id="14782" href="Cubical.Foundations.Path.html#14782" class="Bound">p</a> <a id="14784" class="Symbol">:</a> <a id="14786" href="Cubical.Foundations.Path.html#14768" class="Bound">a</a> <a id="14788" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14790" href="Cubical.Foundations.Path.html#14772" class="Bound">c</a><a id="14791" class="Symbol">}</a> <a id="14793" class="Symbol">{</a><a id="14794" href="Cubical.Foundations.Path.html#14794" class="Bound">q</a> <a id="14796" class="Symbol">:</a> <a id="14798" href="Cubical.Foundations.Path.html#14770" class="Bound">b</a> <a id="14800" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14802" href="Cubical.Foundations.Path.html#14774" class="Bound">d</a><a id="14803" class="Symbol">}</a> <a id="14805" class="Symbol">{</a><a id="14806" href="Cubical.Foundations.Path.html#14806" class="Bound">r</a> <a id="14808" class="Symbol">:</a> <a id="14810" href="Cubical.Foundations.Path.html#14768" class="Bound">a</a> <a id="14812" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14814" href="Cubical.Foundations.Path.html#14770" class="Bound">b</a><a id="14815" class="Symbol">}</a> <a id="14817" class="Symbol">{</a><a id="14818" href="Cubical.Foundations.Path.html#14818" class="Bound">s</a> <a id="14820" class="Symbol">:</a> <a id="14822" href="Cubical.Foundations.Path.html#14772" class="Bound">c</a> <a id="14824" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14826" href="Cubical.Foundations.Path.html#14774" class="Bound">d</a><a id="14827" class="Symbol">}</a>
  <a id="14831" class="Symbol">→</a> <a id="14833" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14837" href="Cubical.Foundations.Path.html#14782" class="Bound">p</a> <a id="14839" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14841" href="Cubical.Foundations.Path.html#14806" class="Bound">r</a> <a id="14843" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14845" href="Cubical.Foundations.Path.html#14794" class="Bound">q</a> <a id="14847" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14849" href="Cubical.Foundations.Path.html#14818" class="Bound">s</a>
  <a id="14853" class="Symbol">→</a> <a id="14855" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14861" class="Symbol">(λ</a> <a id="14864" href="Cubical.Foundations.Path.html#14864" class="Bound">i</a> <a id="14866" class="Symbol">→</a> <a id="14868" href="Cubical.Foundations.Path.html#14782" class="Bound">p</a> <a id="14870" href="Cubical.Foundations.Path.html#14864" class="Bound">i</a> <a id="14872" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14874" href="Cubical.Foundations.Path.html#14794" class="Bound">q</a> <a id="14876" href="Cubical.Foundations.Path.html#14864" class="Bound">i</a><a id="14877" class="Symbol">)</a> <a id="14879" href="Cubical.Foundations.Path.html#14806" class="Bound">r</a> <a id="14881" href="Cubical.Foundations.Path.html#14818" class="Bound">s</a>
<a id="14883" href="Cubical.Foundations.Path.html#14749" class="Function">compPathL→PathP</a> <a id="14899" class="Symbol">{</a><a id="14900" class="Argument">p</a> <a id="14902" class="Symbol">=</a> <a id="14904" href="Cubical.Foundations.Path.html#14904" class="Bound">p</a><a id="14905" class="Symbol">}</a> <a id="14907" class="Symbol">{</a><a id="14908" class="Argument">q</a> <a id="14910" class="Symbol">=</a> <a id="14912" href="Cubical.Foundations.Path.html#14912" class="Bound">q</a><a id="14913" class="Symbol">}</a> <a id="14915" class="Symbol">{</a><a id="14916" class="Argument">r</a> <a id="14918" class="Symbol">=</a> <a id="14920" href="Cubical.Foundations.Path.html#14920" class="Bound">r</a><a id="14921" class="Symbol">}</a> <a id="14923" class="Symbol">{</a><a id="14924" class="Argument">s</a> <a id="14926" class="Symbol">=</a> <a id="14928" href="Cubical.Foundations.Path.html#14928" class="Bound">s</a><a id="14929" class="Symbol">}</a> <a id="14931" href="Cubical.Foundations.Path.html#14931" class="Bound">P</a> <a id="14933" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="14935" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a> <a id="14937" class="Symbol">=</a>
  <a id="14941" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14947" class="Symbol">(λ</a> <a id="14950" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="14952" class="Symbol">→</a> <a id="14954" class="Symbol">λ</a> <a id="14956" class="Symbol">{</a> <a id="14958" class="Symbol">(</a><a id="14959" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a> <a id="14961" class="Symbol">=</a> <a id="14963" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14965" class="Symbol">)</a> <a id="14967" class="Symbol">→</a> <a id="14969" href="Cubical.Foundations.Path.html#14904" class="Bound">p</a> <a id="14971" class="Symbol">(</a><a id="14972" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14974" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="14976" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14978" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a><a id="14979" class="Symbol">)</a>
                 <a id="14998" class="Symbol">;</a> <a id="15000" class="Symbol">(</a><a id="15001" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a> <a id="15003" class="Symbol">=</a> <a id="15005" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15007" class="Symbol">)</a> <a id="15009" class="Symbol">→</a> <a id="15011" href="Cubical.Foundations.Path.html#14912" class="Bound">q</a> <a id="15013" class="Symbol">(</a><a id="15014" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15016" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="15018" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15020" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a><a id="15021" class="Symbol">)</a>
                 <a id="15040" class="Symbol">;</a> <a id="15042" class="Symbol">(</a><a id="15043" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="15045" class="Symbol">=</a> <a id="15047" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15049" class="Symbol">)</a> <a id="15051" class="Symbol">→</a> <a id="15053" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a> <a id="15076" class="Symbol">(</a><a id="15077" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15081" href="Cubical.Foundations.Path.html#14904" class="Bound">p</a><a id="15082" class="Symbol">)</a> <a id="15084" href="Cubical.Foundations.Path.html#14920" class="Bound">r</a> <a id="15086" href="Cubical.Foundations.Path.html#14912" class="Bound">q</a> <a id="15088" href="Cubical.Foundations.Path.html#14950" class="Bound">k</a> <a id="15090" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a>
                 <a id="15109" class="Symbol">;</a> <a id="15111" class="Symbol">(</a><a id="15112" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="15114" class="Symbol">=</a> <a id="15116" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15118" class="Symbol">)</a> <a id="15120" class="Symbol">→</a> <a id="15122" href="Cubical.Foundations.Path.html#14928" class="Bound">s</a> <a id="15124" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a><a id="15125" class="Symbol">})</a>
        <a id="15136" class="Symbol">(</a><a id="15137" href="Cubical.Foundations.Path.html#14931" class="Bound">P</a> <a id="15139" href="Cubical.Foundations.Path.html#14933" class="Bound">j</a> <a id="15141" href="Cubical.Foundations.Path.html#14935" class="Bound">i</a><a id="15142" class="Symbol">)</a>

<a id="compPathR→PathP"></a><a id="15145" href="Cubical.Foundations.Path.html#15145" class="Function">compPathR→PathP</a> <a id="15161" class="Symbol">:</a> <a id="15163" class="Symbol">{</a><a id="15164" href="Cubical.Foundations.Path.html#15164" class="Bound">a</a> <a id="15166" href="Cubical.Foundations.Path.html#15166" class="Bound">b</a> <a id="15168" href="Cubical.Foundations.Path.html#15168" class="Bound">c</a> <a id="15170" href="Cubical.Foundations.Path.html#15170" class="Bound">d</a> <a id="15172" class="Symbol">:</a> <a id="15174" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15175" class="Symbol">}</a> <a id="15177" class="Symbol">{</a><a id="15178" href="Cubical.Foundations.Path.html#15178" class="Bound">p</a> <a id="15180" class="Symbol">:</a> <a id="15182" href="Cubical.Foundations.Path.html#15164" class="Bound">a</a> <a id="15184" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15186" href="Cubical.Foundations.Path.html#15168" class="Bound">c</a><a id="15187" class="Symbol">}</a> <a id="15189" class="Symbol">{</a><a id="15190" href="Cubical.Foundations.Path.html#15190" class="Bound">q</a> <a id="15192" class="Symbol">:</a> <a id="15194" href="Cubical.Foundations.Path.html#15166" class="Bound">b</a> <a id="15196" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15198" href="Cubical.Foundations.Path.html#15170" class="Bound">d</a><a id="15199" class="Symbol">}</a> <a id="15201" class="Symbol">{</a><a id="15202" href="Cubical.Foundations.Path.html#15202" class="Bound">r</a> <a id="15204" class="Symbol">:</a> <a id="15206" href="Cubical.Foundations.Path.html#15164" class="Bound">a</a> <a id="15208" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15210" href="Cubical.Foundations.Path.html#15166" class="Bound">b</a><a id="15211" class="Symbol">}</a> <a id="15213" class="Symbol">{</a><a id="15214" href="Cubical.Foundations.Path.html#15214" class="Bound">s</a> <a id="15216" class="Symbol">:</a> <a id="15218" href="Cubical.Foundations.Path.html#15168" class="Bound">c</a> <a id="15220" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15222" href="Cubical.Foundations.Path.html#15170" class="Bound">d</a><a id="15223" class="Symbol">}</a>
  <a id="15227" class="Symbol">→</a> <a id="15229" href="Cubical.Foundations.Path.html#15202" class="Bound">r</a> <a id="15231" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15233" href="Cubical.Foundations.Path.html#15178" class="Bound">p</a> <a id="15235" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15237" href="Cubical.Foundations.Path.html#15214" class="Bound">s</a> <a id="15239" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15241" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15245" href="Cubical.Foundations.Path.html#15190" class="Bound">q</a>
  <a id="15249" class="Symbol">→</a> <a id="15251" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15257" class="Symbol">(λ</a> <a id="15260" href="Cubical.Foundations.Path.html#15260" class="Bound">i</a> <a id="15262" class="Symbol">→</a> <a id="15264" href="Cubical.Foundations.Path.html#15178" class="Bound">p</a> <a id="15266" href="Cubical.Foundations.Path.html#15260" class="Bound">i</a> <a id="15268" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15270" href="Cubical.Foundations.Path.html#15190" class="Bound">q</a> <a id="15272" href="Cubical.Foundations.Path.html#15260" class="Bound">i</a><a id="15273" class="Symbol">)</a> <a id="15275" href="Cubical.Foundations.Path.html#15202" class="Bound">r</a> <a id="15277" href="Cubical.Foundations.Path.html#15214" class="Bound">s</a>
<a id="15279" href="Cubical.Foundations.Path.html#15145" class="Function">compPathR→PathP</a> <a id="15295" class="Symbol">{</a><a id="15296" class="Argument">p</a> <a id="15298" class="Symbol">=</a> <a id="15300" href="Cubical.Foundations.Path.html#15300" class="Bound">p</a><a id="15301" class="Symbol">}</a> <a id="15303" class="Symbol">{</a><a id="15304" class="Argument">q</a> <a id="15306" class="Symbol">=</a> <a id="15308" href="Cubical.Foundations.Path.html#15308" class="Bound">q</a><a id="15309" class="Symbol">}</a> <a id="15311" class="Symbol">{</a><a id="15312" class="Argument">r</a> <a id="15314" class="Symbol">=</a> <a id="15316" href="Cubical.Foundations.Path.html#15316" class="Bound">r</a><a id="15317" class="Symbol">}</a> <a id="15319" class="Symbol">{</a><a id="15320" class="Argument">s</a> <a id="15322" class="Symbol">=</a> <a id="15324" href="Cubical.Foundations.Path.html#15324" class="Bound">s</a><a id="15325" class="Symbol">}</a> <a id="15327" href="Cubical.Foundations.Path.html#15327" class="Bound">P</a> <a id="15329" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15331" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a> <a id="15333" class="Symbol">=</a>
  <a id="15337" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="15343" class="Symbol">(λ</a> <a id="15346" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15348" class="Symbol">→</a> <a id="15350" class="Symbol">λ</a> <a id="15352" class="Symbol">{</a> <a id="15354" class="Symbol">(</a><a id="15355" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a> <a id="15357" class="Symbol">=</a> <a id="15359" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15361" class="Symbol">)</a> <a id="15363" class="Symbol">→</a> <a id="15365" href="Cubical.Foundations.Path.html#15300" class="Bound">p</a> <a id="15367" class="Symbol">(</a><a id="15368" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15370" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15372" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a><a id="15373" class="Symbol">)</a>
                 <a id="15392" class="Symbol">;</a> <a id="15394" class="Symbol">(</a><a id="15395" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a> <a id="15397" class="Symbol">=</a> <a id="15399" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15401" class="Symbol">)</a> <a id="15403" class="Symbol">→</a> <a id="15405" href="Cubical.Foundations.Path.html#15308" class="Bound">q</a> <a id="15407" class="Symbol">(</a><a id="15408" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15410" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15412" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a><a id="15413" class="Symbol">)</a>
                 <a id="15432" class="Symbol">;</a> <a id="15434" class="Symbol">(</a><a id="15435" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15437" class="Symbol">=</a> <a id="15439" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15441" class="Symbol">)</a> <a id="15443" class="Symbol">→</a> <a id="15445" href="Cubical.Foundations.Path.html#15316" class="Bound">r</a> <a id="15447" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a>
                 <a id="15466" class="Symbol">;</a> <a id="15468" class="Symbol">(</a><a id="15469" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15471" class="Symbol">=</a> <a id="15473" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15475" class="Symbol">)</a> <a id="15477" class="Symbol">→</a> <a id="15479" href="Cubical.Foundations.Path.html#13443" class="Function">doubleCompPath-filler∙</a>  <a id="15503" href="Cubical.Foundations.Path.html#15300" class="Bound">p</a> <a id="15505" href="Cubical.Foundations.Path.html#15324" class="Bound">s</a> <a id="15507" class="Symbol">(</a><a id="15508" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15512" href="Cubical.Foundations.Path.html#15308" class="Bound">q</a><a id="15513" class="Symbol">)</a> <a id="15515" href="Cubical.Foundations.Path.html#15346" class="Bound">k</a> <a id="15517" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a><a id="15518" class="Symbol">})</a>
        <a id="15529" class="Symbol">(</a><a id="15530" href="Cubical.Foundations.Path.html#15327" class="Bound">P</a> <a id="15532" href="Cubical.Foundations.Path.html#15329" class="Bound">j</a> <a id="15534" href="Cubical.Foundations.Path.html#15331" class="Bound">i</a><a id="15535" class="Symbol">)</a>

<a id="compPathR→PathP∙∙"></a><a id="15538" href="Cubical.Foundations.Path.html#15538" class="Function">compPathR→PathP∙∙</a> <a id="15556" class="Symbol">:</a> <a id="15558" class="Symbol">{</a><a id="15559" href="Cubical.Foundations.Path.html#15559" class="Bound">a</a> <a id="15561" href="Cubical.Foundations.Path.html#15561" class="Bound">b</a> <a id="15563" href="Cubical.Foundations.Path.html#15563" class="Bound">c</a> <a id="15565" href="Cubical.Foundations.Path.html#15565" class="Bound">d</a> <a id="15567" class="Symbol">:</a> <a id="15569" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15570" class="Symbol">}</a> <a id="15572" class="Symbol">{</a><a id="15573" href="Cubical.Foundations.Path.html#15573" class="Bound">p</a> <a id="15575" class="Symbol">:</a> <a id="15577" href="Cubical.Foundations.Path.html#15559" class="Bound">a</a> <a id="15579" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15581" href="Cubical.Foundations.Path.html#15563" class="Bound">c</a><a id="15582" class="Symbol">}</a> <a id="15584" class="Symbol">{</a><a id="15585" href="Cubical.Foundations.Path.html#15585" class="Bound">q</a> <a id="15587" class="Symbol">:</a> <a id="15589" href="Cubical.Foundations.Path.html#15561" class="Bound">b</a> <a id="15591" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15593" href="Cubical.Foundations.Path.html#15565" class="Bound">d</a><a id="15594" class="Symbol">}</a> <a id="15596" class="Symbol">{</a><a id="15597" href="Cubical.Foundations.Path.html#15597" class="Bound">r</a> <a id="15599" class="Symbol">:</a> <a id="15601" href="Cubical.Foundations.Path.html#15559" class="Bound">a</a> <a id="15603" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15605" href="Cubical.Foundations.Path.html#15561" class="Bound">b</a><a id="15606" class="Symbol">}</a> <a id="15608" class="Symbol">{</a><a id="15609" href="Cubical.Foundations.Path.html#15609" class="Bound">s</a> <a id="15611" class="Symbol">:</a> <a id="15613" href="Cubical.Foundations.Path.html#15563" class="Bound">c</a> <a id="15615" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15617" href="Cubical.Foundations.Path.html#15565" class="Bound">d</a><a id="15618" class="Symbol">}</a>
  <a id="15622" class="Symbol">→</a> <a id="15624" href="Cubical.Foundations.Path.html#15597" class="Bound">r</a> <a id="15626" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15628" href="Cubical.Foundations.Path.html#15573" class="Bound">p</a> <a id="15630" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15633" href="Cubical.Foundations.Path.html#15609" class="Bound">s</a> <a id="15635" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15638" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15642" href="Cubical.Foundations.Path.html#15585" class="Bound">q</a>
  <a id="15646" class="Symbol">→</a> <a id="15648" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15654" class="Symbol">(λ</a> <a id="15657" href="Cubical.Foundations.Path.html#15657" class="Bound">i</a> <a id="15659" class="Symbol">→</a> <a id="15661" href="Cubical.Foundations.Path.html#15573" class="Bound">p</a> <a id="15663" href="Cubical.Foundations.Path.html#15657" class="Bound">i</a> <a id="15665" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15667" href="Cubical.Foundations.Path.html#15585" class="Bound">q</a> <a id="15669" href="Cubical.Foundations.Path.html#15657" class="Bound">i</a><a id="15670" class="Symbol">)</a> <a id="15672" href="Cubical.Foundations.Path.html#15597" class="Bound">r</a> <a id="15674" href="Cubical.Foundations.Path.html#15609" class="Bound">s</a>
<a id="15676" href="Cubical.Foundations.Path.html#15538" class="Function">compPathR→PathP∙∙</a> <a id="15694" class="Symbol">{</a><a id="15695" class="Argument">p</a> <a id="15697" class="Symbol">=</a> <a id="15699" href="Cubical.Foundations.Path.html#15699" class="Bound">p</a><a id="15700" class="Symbol">}</a> <a id="15702" class="Symbol">{</a><a id="15703" class="Argument">q</a> <a id="15705" class="Symbol">=</a> <a id="15707" href="Cubical.Foundations.Path.html#15707" class="Bound">q</a><a id="15708" class="Symbol">}</a> <a id="15710" class="Symbol">{</a><a id="15711" class="Argument">r</a> <a id="15713" class="Symbol">=</a> <a id="15715" href="Cubical.Foundations.Path.html#15715" class="Bound">r</a><a id="15716" class="Symbol">}</a> <a id="15718" class="Symbol">{</a><a id="15719" class="Argument">s</a> <a id="15721" class="Symbol">=</a> <a id="15723" href="Cubical.Foundations.Path.html#15723" class="Bound">s</a><a id="15724" class="Symbol">}</a> <a id="15726" href="Cubical.Foundations.Path.html#15726" class="Bound">P</a> <a id="15728" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15730" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a> <a id="15732" class="Symbol">=</a>
    <a id="15738" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="15744" class="Symbol">(λ</a> <a id="15747" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a> <a id="15749" class="Symbol">→</a> <a id="15751" class="Symbol">λ</a> <a id="15753" class="Symbol">{</a> <a id="15755" class="Symbol">(</a><a id="15756" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a> <a id="15758" class="Symbol">=</a> <a id="15760" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15762" class="Symbol">)</a> <a id="15764" class="Symbol">→</a> <a id="15766" href="Cubical.Foundations.Path.html#15699" class="Bound">p</a> <a id="15768" class="Symbol">(</a><a id="15769" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a> <a id="15771" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15773" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a><a id="15774" class="Symbol">)</a>
                   <a id="15795" class="Symbol">;</a> <a id="15797" class="Symbol">(</a><a id="15798" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a> <a id="15800" class="Symbol">=</a> <a id="15802" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15804" class="Symbol">)</a> <a id="15806" class="Symbol">→</a> <a id="15808" href="Cubical.Foundations.Path.html#15707" class="Bound">q</a> <a id="15810" class="Symbol">(</a><a id="15811" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a> <a id="15813" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15815" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a><a id="15816" class="Symbol">)</a>
                   <a id="15837" class="Symbol">;</a> <a id="15839" class="Symbol">(</a><a id="15840" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15842" class="Symbol">=</a> <a id="15844" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15846" class="Symbol">)</a> <a id="15848" class="Symbol">→</a> <a id="15850" href="Cubical.Foundations.Path.html#15715" class="Bound">r</a> <a id="15852" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a>
                   <a id="15873" class="Symbol">;</a> <a id="15875" class="Symbol">(</a><a id="15876" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15878" class="Symbol">=</a> <a id="15880" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15882" class="Symbol">)</a> <a id="15884" class="Symbol">→</a> <a id="15886" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>  <a id="15909" href="Cubical.Foundations.Path.html#15699" class="Bound">p</a> <a id="15911" href="Cubical.Foundations.Path.html#15723" class="Bound">s</a> <a id="15913" class="Symbol">(</a><a id="15914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15918" href="Cubical.Foundations.Path.html#15707" class="Bound">q</a><a id="15919" class="Symbol">)</a> <a id="15921" class="Symbol">(</a><a id="15922" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15924" href="Cubical.Foundations.Path.html#15747" class="Bound">k</a><a id="15925" class="Symbol">)</a> <a id="15927" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a><a id="15928" class="Symbol">})</a>
          <a id="15941" class="Symbol">(</a><a id="15942" href="Cubical.Foundations.Path.html#15726" class="Bound">P</a> <a id="15944" href="Cubical.Foundations.Path.html#15728" class="Bound">j</a> <a id="15946" href="Cubical.Foundations.Path.html#15730" class="Bound">i</a><a id="15947" class="Symbol">)</a>

<a id="PathP→compPathR∙∙"></a><a id="15950" href="Cubical.Foundations.Path.html#15950" class="Function">PathP→compPathR∙∙</a> <a id="15968" class="Symbol">:</a> <a id="15970" class="Symbol">{</a><a id="15971" href="Cubical.Foundations.Path.html#15971" class="Bound">a</a> <a id="15973" href="Cubical.Foundations.Path.html#15973" class="Bound">b</a> <a id="15975" href="Cubical.Foundations.Path.html#15975" class="Bound">c</a> <a id="15977" href="Cubical.Foundations.Path.html#15977" class="Bound">d</a> <a id="15979" class="Symbol">:</a> <a id="15981" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="15982" class="Symbol">}</a> <a id="15984" class="Symbol">{</a><a id="15985" href="Cubical.Foundations.Path.html#15985" class="Bound">p</a> <a id="15987" class="Symbol">:</a> <a id="15989" href="Cubical.Foundations.Path.html#15971" class="Bound">a</a> <a id="15991" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15993" href="Cubical.Foundations.Path.html#15975" class="Bound">c</a><a id="15994" class="Symbol">}</a> <a id="15996" class="Symbol">{</a><a id="15997" href="Cubical.Foundations.Path.html#15997" class="Bound">q</a> <a id="15999" class="Symbol">:</a> <a id="16001" href="Cubical.Foundations.Path.html#15973" class="Bound">b</a> <a id="16003" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16005" href="Cubical.Foundations.Path.html#15977" class="Bound">d</a><a id="16006" class="Symbol">}</a> <a id="16008" class="Symbol">{</a><a id="16009" href="Cubical.Foundations.Path.html#16009" class="Bound">r</a> <a id="16011" class="Symbol">:</a> <a id="16013" href="Cubical.Foundations.Path.html#15971" class="Bound">a</a> <a id="16015" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16017" href="Cubical.Foundations.Path.html#15973" class="Bound">b</a><a id="16018" class="Symbol">}</a> <a id="16020" class="Symbol">{</a><a id="16021" href="Cubical.Foundations.Path.html#16021" class="Bound">s</a> <a id="16023" class="Symbol">:</a> <a id="16025" href="Cubical.Foundations.Path.html#15975" class="Bound">c</a> <a id="16027" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16029" href="Cubical.Foundations.Path.html#15977" class="Bound">d</a><a id="16030" class="Symbol">}</a>
  <a id="16034" class="Symbol">→</a> <a id="16036" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16042" class="Symbol">(λ</a> <a id="16045" href="Cubical.Foundations.Path.html#16045" class="Bound">i</a> <a id="16047" class="Symbol">→</a> <a id="16049" href="Cubical.Foundations.Path.html#15985" class="Bound">p</a> <a id="16051" href="Cubical.Foundations.Path.html#16045" class="Bound">i</a> <a id="16053" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16055" href="Cubical.Foundations.Path.html#15997" class="Bound">q</a> <a id="16057" href="Cubical.Foundations.Path.html#16045" class="Bound">i</a><a id="16058" class="Symbol">)</a> <a id="16060" href="Cubical.Foundations.Path.html#16009" class="Bound">r</a> <a id="16062" href="Cubical.Foundations.Path.html#16021" class="Bound">s</a>
  <a id="16066" class="Symbol">→</a> <a id="16068" href="Cubical.Foundations.Path.html#16009" class="Bound">r</a> <a id="16070" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16072" href="Cubical.Foundations.Path.html#15985" class="Bound">p</a> <a id="16074" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16077" href="Cubical.Foundations.Path.html#16021" class="Bound">s</a> <a id="16079" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16082" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16086" href="Cubical.Foundations.Path.html#15997" class="Bound">q</a>
<a id="16088" href="Cubical.Foundations.Path.html#15950" class="Function">PathP→compPathR∙∙</a> <a id="16106" class="Symbol">{</a><a id="16107" class="Argument">p</a> <a id="16109" class="Symbol">=</a> <a id="16111" href="Cubical.Foundations.Path.html#16111" class="Bound">p</a><a id="16112" class="Symbol">}</a> <a id="16114" class="Symbol">{</a><a id="16115" class="Argument">q</a> <a id="16117" class="Symbol">=</a> <a id="16119" href="Cubical.Foundations.Path.html#16119" class="Bound">q</a><a id="16120" class="Symbol">}</a> <a id="16122" class="Symbol">{</a><a id="16123" class="Argument">r</a> <a id="16125" class="Symbol">=</a> <a id="16127" href="Cubical.Foundations.Path.html#16127" class="Bound">r</a><a id="16128" class="Symbol">}</a> <a id="16130" class="Symbol">{</a><a id="16131" class="Argument">s</a> <a id="16133" class="Symbol">=</a> <a id="16135" href="Cubical.Foundations.Path.html#16135" class="Bound">s</a><a id="16136" class="Symbol">}</a> <a id="16138" href="Cubical.Foundations.Path.html#16138" class="Bound">P</a> <a id="16140" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16142" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a> <a id="16144" class="Symbol">=</a>
    <a id="16150" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="16156" class="Symbol">(λ</a> <a id="16159" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a> <a id="16161" class="Symbol">→</a> <a id="16163" class="Symbol">λ</a> <a id="16165" class="Symbol">{</a> <a id="16167" class="Symbol">(</a><a id="16168" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a> <a id="16170" class="Symbol">=</a> <a id="16172" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16174" class="Symbol">)</a> <a id="16176" class="Symbol">→</a> <a id="16178" href="Cubical.Foundations.Path.html#16111" class="Bound">p</a> <a id="16180" class="Symbol">(</a><a id="16181" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16183" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16185" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16187" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a><a id="16188" class="Symbol">)</a>
                   <a id="16209" class="Symbol">;</a> <a id="16211" class="Symbol">(</a><a id="16212" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a> <a id="16214" class="Symbol">=</a> <a id="16216" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16218" class="Symbol">)</a> <a id="16220" class="Symbol">→</a> <a id="16222" href="Cubical.Foundations.Path.html#16119" class="Bound">q</a> <a id="16224" class="Symbol">(</a><a id="16225" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16227" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16229" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16231" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a><a id="16232" class="Symbol">)</a>
                   <a id="16253" class="Symbol">;</a> <a id="16255" class="Symbol">(</a><a id="16256" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16258" class="Symbol">=</a> <a id="16260" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16262" class="Symbol">)</a> <a id="16264" class="Symbol">→</a> <a id="16266" href="Cubical.Foundations.Path.html#16127" class="Bound">r</a> <a id="16268" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a>
                   <a id="16289" class="Symbol">;</a> <a id="16291" class="Symbol">(</a><a id="16292" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16294" class="Symbol">=</a> <a id="16296" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16298" class="Symbol">)</a> <a id="16300" class="Symbol">→</a> <a id="16302" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>  <a id="16325" href="Cubical.Foundations.Path.html#16111" class="Bound">p</a> <a id="16327" href="Cubical.Foundations.Path.html#16135" class="Bound">s</a> <a id="16329" class="Symbol">(</a><a id="16330" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16334" href="Cubical.Foundations.Path.html#16119" class="Bound">q</a><a id="16335" class="Symbol">)</a> <a id="16337" href="Cubical.Foundations.Path.html#16159" class="Bound">k</a> <a id="16339" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a><a id="16340" class="Symbol">})</a>
          <a id="16353" class="Symbol">(</a><a id="16354" href="Cubical.Foundations.Path.html#16138" class="Bound">P</a> <a id="16356" href="Cubical.Foundations.Path.html#16140" class="Bound">j</a> <a id="16358" href="Cubical.Foundations.Path.html#16142" class="Bound">i</a><a id="16359" class="Symbol">)</a>

<a id="compPath→Square-faces"></a><a id="16362" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="16384" class="Symbol">:</a> <a id="16386" class="Symbol">{</a><a id="16387" href="Cubical.Foundations.Path.html#16387" class="Bound">a</a> <a id="16389" href="Cubical.Foundations.Path.html#16389" class="Bound">b</a> <a id="16391" href="Cubical.Foundations.Path.html#16391" class="Bound">c</a> <a id="16393" href="Cubical.Foundations.Path.html#16393" class="Bound">d</a> <a id="16395" class="Symbol">:</a> <a id="16397" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16398" class="Symbol">}</a> <a id="16400" class="Symbol">(</a><a id="16401" href="Cubical.Foundations.Path.html#16401" class="Bound">p</a> <a id="16403" class="Symbol">:</a> <a id="16405" href="Cubical.Foundations.Path.html#16387" class="Bound">a</a> <a id="16407" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16409" href="Cubical.Foundations.Path.html#16391" class="Bound">c</a><a id="16410" class="Symbol">)</a> <a id="16412" class="Symbol">(</a><a id="16413" href="Cubical.Foundations.Path.html#16413" class="Bound">q</a> <a id="16415" class="Symbol">:</a> <a id="16417" href="Cubical.Foundations.Path.html#16389" class="Bound">b</a> <a id="16419" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16421" href="Cubical.Foundations.Path.html#16393" class="Bound">d</a><a id="16422" class="Symbol">)</a> <a id="16424" class="Symbol">(</a><a id="16425" href="Cubical.Foundations.Path.html#16425" class="Bound">r</a> <a id="16427" class="Symbol">:</a> <a id="16429" href="Cubical.Foundations.Path.html#16387" class="Bound">a</a> <a id="16431" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16433" href="Cubical.Foundations.Path.html#16389" class="Bound">b</a><a id="16434" class="Symbol">)</a> <a id="16436" class="Symbol">(</a><a id="16437" href="Cubical.Foundations.Path.html#16437" class="Bound">s</a> <a id="16439" class="Symbol">:</a> <a id="16441" href="Cubical.Foundations.Path.html#16391" class="Bound">c</a> <a id="16443" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16445" href="Cubical.Foundations.Path.html#16393" class="Bound">d</a><a id="16446" class="Symbol">)</a>
  <a id="16450" class="Symbol">→</a> <a id="16452" class="Symbol">(</a><a id="16453" href="Cubical.Foundations.Path.html#16453" class="Bound">i</a> <a id="16455" href="Cubical.Foundations.Path.html#16455" class="Bound">j</a> <a id="16457" href="Cubical.Foundations.Path.html#16457" class="Bound">k</a> <a id="16459" class="Symbol">:</a> <a id="16461" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="16462" class="Symbol">)</a> <a id="16464" class="Symbol">→</a> <a id="16466" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="16474" class="Symbol">(</a><a id="16475" href="Cubical.Foundations.Path.html#16453" class="Bound">i</a> <a id="16477" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16479" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16481" href="Cubical.Foundations.Path.html#16453" class="Bound">i</a> <a id="16483" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16485" href="Cubical.Foundations.Path.html#16455" class="Bound">j</a> <a id="16487" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16489" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16491" href="Cubical.Foundations.Path.html#16455" class="Bound">j</a><a id="16492" class="Symbol">)</a> <a id="16494" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a>
<a id="16496" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="16518" href="Cubical.Foundations.Path.html#16518" class="Bound">p</a> <a id="16520" href="Cubical.Foundations.Path.html#16520" class="Bound">q</a> <a id="16522" href="Cubical.Foundations.Path.html#16522" class="Bound">r</a> <a id="16524" href="Cubical.Foundations.Path.html#16524" class="Bound">s</a> <a id="16526" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a> <a id="16528" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16530" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a> <a id="16532" class="Symbol">=</a> <a id="16534" class="Symbol">λ</a> <a id="16536" class="Keyword">where</a>
  <a id="16544" class="Symbol">(</a><a id="16545" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a> <a id="16547" class="Symbol">=</a> <a id="16549" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16551" class="Symbol">)</a> <a id="16553" class="Symbol">→</a> <a id="16555" href="Cubical.Foundations.Path.html#16522" class="Bound">r</a> <a id="16557" class="Symbol">(</a><a id="16558" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16560" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16562" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16563" class="Symbol">)</a>
  <a id="16567" class="Symbol">(</a><a id="16568" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a> <a id="16570" class="Symbol">=</a> <a id="16572" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16574" class="Symbol">)</a> <a id="16576" class="Symbol">→</a> <a id="16578" href="Cubical.Foundations.Path.html#16524" class="Bound">s</a> <a id="16580" class="Symbol">(</a><a id="16581" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16583" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16585" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16587" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16588" class="Symbol">)</a>
  <a id="16592" class="Symbol">(</a><a id="16593" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16595" class="Symbol">=</a> <a id="16597" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16599" class="Symbol">)</a> <a id="16601" class="Symbol">→</a> <a id="16603" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="16619" href="Cubical.Foundations.Path.html#16518" class="Bound">p</a> <a id="16621" href="Cubical.Foundations.Path.html#16524" class="Bound">s</a> <a id="16623" class="Symbol">(</a><a id="16624" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16626" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16627" class="Symbol">)</a> <a id="16629" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a>
  <a id="16633" class="Symbol">(</a><a id="16634" href="Cubical.Foundations.Path.html#16528" class="Bound">j</a> <a id="16636" class="Symbol">=</a> <a id="16638" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16640" class="Symbol">)</a> <a id="16642" class="Symbol">→</a> <a id="16644" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="16661" href="Cubical.Foundations.Path.html#16522" class="Bound">r</a> <a id="16663" href="Cubical.Foundations.Path.html#16520" class="Bound">q</a> <a id="16665" class="Symbol">(</a><a id="16666" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16668" href="Cubical.Foundations.Path.html#16530" class="Bound">k</a><a id="16669" class="Symbol">)</a> <a id="16671" href="Cubical.Foundations.Path.html#16526" class="Bound">i</a>

<a id="compPath→Square"></a><a id="16674" href="Cubical.Foundations.Path.html#16674" class="Function">compPath→Square</a> <a id="16690" class="Symbol">:</a> <a id="16692" class="Symbol">{</a><a id="16693" href="Cubical.Foundations.Path.html#16693" class="Bound">a</a> <a id="16695" href="Cubical.Foundations.Path.html#16695" class="Bound">b</a> <a id="16697" href="Cubical.Foundations.Path.html#16697" class="Bound">c</a> <a id="16699" href="Cubical.Foundations.Path.html#16699" class="Bound">d</a> <a id="16701" class="Symbol">:</a> <a id="16703" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16704" class="Symbol">}</a> <a id="16706" class="Symbol">{</a><a id="16707" href="Cubical.Foundations.Path.html#16707" class="Bound">p</a> <a id="16709" class="Symbol">:</a> <a id="16711" href="Cubical.Foundations.Path.html#16693" class="Bound">a</a> <a id="16713" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16715" href="Cubical.Foundations.Path.html#16697" class="Bound">c</a><a id="16716" class="Symbol">}</a> <a id="16718" class="Symbol">{</a><a id="16719" href="Cubical.Foundations.Path.html#16719" class="Bound">q</a> <a id="16721" class="Symbol">:</a> <a id="16723" href="Cubical.Foundations.Path.html#16695" class="Bound">b</a> <a id="16725" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16727" href="Cubical.Foundations.Path.html#16699" class="Bound">d</a><a id="16728" class="Symbol">}</a> <a id="16730" class="Symbol">{</a><a id="16731" href="Cubical.Foundations.Path.html#16731" class="Bound">r</a> <a id="16733" class="Symbol">:</a> <a id="16735" href="Cubical.Foundations.Path.html#16693" class="Bound">a</a> <a id="16737" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16739" href="Cubical.Foundations.Path.html#16695" class="Bound">b</a><a id="16740" class="Symbol">}</a> <a id="16742" class="Symbol">{</a><a id="16743" href="Cubical.Foundations.Path.html#16743" class="Bound">s</a> <a id="16745" class="Symbol">:</a> <a id="16747" href="Cubical.Foundations.Path.html#16697" class="Bound">c</a> <a id="16749" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16751" href="Cubical.Foundations.Path.html#16699" class="Bound">d</a><a id="16752" class="Symbol">}</a>
  <a id="16756" class="Symbol">→</a> <a id="16758" href="Cubical.Foundations.Path.html#16707" class="Bound">p</a> <a id="16760" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16762" href="Cubical.Foundations.Path.html#16743" class="Bound">s</a> <a id="16764" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16766" href="Cubical.Foundations.Path.html#16731" class="Bound">r</a> <a id="16768" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16770" href="Cubical.Foundations.Path.html#16719" class="Bound">q</a> <a id="16772" class="Symbol">→</a> <a id="16774" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="16781" href="Cubical.Foundations.Path.html#16731" class="Bound">r</a> <a id="16783" href="Cubical.Foundations.Path.html#16743" class="Bound">s</a> <a id="16785" href="Cubical.Foundations.Path.html#16707" class="Bound">p</a> <a id="16787" href="Cubical.Foundations.Path.html#16719" class="Bound">q</a>
<a id="16789" href="Cubical.Foundations.Path.html#16674" class="Function">compPath→Square</a> <a id="16805" class="Symbol">{</a><a id="16806" class="Argument">p</a> <a id="16808" class="Symbol">=</a> <a id="16810" href="Cubical.Foundations.Path.html#16810" class="Bound">p</a><a id="16811" class="Symbol">}</a> <a id="16813" class="Symbol">{</a><a id="16814" class="Argument">q</a> <a id="16816" class="Symbol">=</a> <a id="16818" href="Cubical.Foundations.Path.html#16818" class="Bound">q</a><a id="16819" class="Symbol">}</a> <a id="16821" class="Symbol">{</a><a id="16822" class="Argument">r</a> <a id="16824" class="Symbol">=</a> <a id="16826" href="Cubical.Foundations.Path.html#16826" class="Bound">r</a><a id="16827" class="Symbol">}</a> <a id="16829" class="Symbol">{</a><a id="16830" class="Argument">s</a> <a id="16832" class="Symbol">=</a> <a id="16834" href="Cubical.Foundations.Path.html#16834" class="Bound">s</a><a id="16835" class="Symbol">}</a> <a id="16837" href="Cubical.Foundations.Path.html#16837" class="Bound">P</a> <a id="16839" href="Cubical.Foundations.Path.html#16839" class="Bound">i</a> <a id="16841" href="Cubical.Foundations.Path.html#16841" class="Bound">j</a> <a id="16843" class="Symbol">=</a>
  <a id="16847" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="16853" class="Symbol">(</a><a id="16854" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="16876" href="Cubical.Foundations.Path.html#16810" class="Bound">p</a> <a id="16878" href="Cubical.Foundations.Path.html#16818" class="Bound">q</a> <a id="16880" href="Cubical.Foundations.Path.html#16826" class="Bound">r</a> <a id="16882" href="Cubical.Foundations.Path.html#16834" class="Bound">s</a> <a id="16884" href="Cubical.Foundations.Path.html#16839" class="Bound">i</a> <a id="16886" href="Cubical.Foundations.Path.html#16841" class="Bound">j</a><a id="16887" class="Symbol">)</a> <a id="16889" class="Symbol">(</a><a id="16890" href="Cubical.Foundations.Path.html#16837" class="Bound">P</a> <a id="16892" href="Cubical.Foundations.Path.html#16841" class="Bound">j</a> <a id="16894" href="Cubical.Foundations.Path.html#16839" class="Bound">i</a><a id="16895" class="Symbol">)</a>

<a id="Square→compPath"></a><a id="16898" href="Cubical.Foundations.Path.html#16898" class="Function">Square→compPath</a> <a id="16914" class="Symbol">:</a> <a id="16916" class="Symbol">{</a><a id="16917" href="Cubical.Foundations.Path.html#16917" class="Bound">a</a> <a id="16919" href="Cubical.Foundations.Path.html#16919" class="Bound">b</a> <a id="16921" href="Cubical.Foundations.Path.html#16921" class="Bound">c</a> <a id="16923" href="Cubical.Foundations.Path.html#16923" class="Bound">d</a> <a id="16925" class="Symbol">:</a> <a id="16927" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="16928" class="Symbol">}</a> <a id="16930" class="Symbol">{</a><a id="16931" href="Cubical.Foundations.Path.html#16931" class="Bound">p</a> <a id="16933" class="Symbol">:</a> <a id="16935" href="Cubical.Foundations.Path.html#16917" class="Bound">a</a> <a id="16937" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16939" href="Cubical.Foundations.Path.html#16921" class="Bound">c</a><a id="16940" class="Symbol">}</a> <a id="16942" class="Symbol">{</a><a id="16943" href="Cubical.Foundations.Path.html#16943" class="Bound">q</a> <a id="16945" class="Symbol">:</a> <a id="16947" href="Cubical.Foundations.Path.html#16919" class="Bound">b</a> <a id="16949" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16951" href="Cubical.Foundations.Path.html#16923" class="Bound">d</a><a id="16952" class="Symbol">}</a> <a id="16954" class="Symbol">{</a><a id="16955" href="Cubical.Foundations.Path.html#16955" class="Bound">r</a> <a id="16957" class="Symbol">:</a> <a id="16959" href="Cubical.Foundations.Path.html#16917" class="Bound">a</a> <a id="16961" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16963" href="Cubical.Foundations.Path.html#16919" class="Bound">b</a><a id="16964" class="Symbol">}</a> <a id="16966" class="Symbol">{</a><a id="16967" href="Cubical.Foundations.Path.html#16967" class="Bound">s</a> <a id="16969" class="Symbol">:</a> <a id="16971" href="Cubical.Foundations.Path.html#16921" class="Bound">c</a> <a id="16973" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16975" href="Cubical.Foundations.Path.html#16923" class="Bound">d</a><a id="16976" class="Symbol">}</a>
  <a id="16980" class="Symbol">→</a> <a id="16982" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="16989" href="Cubical.Foundations.Path.html#16955" class="Bound">r</a> <a id="16991" href="Cubical.Foundations.Path.html#16967" class="Bound">s</a> <a id="16993" href="Cubical.Foundations.Path.html#16931" class="Bound">p</a> <a id="16995" href="Cubical.Foundations.Path.html#16943" class="Bound">q</a> <a id="16997" class="Symbol">→</a> <a id="16999" href="Cubical.Foundations.Path.html#16931" class="Bound">p</a> <a id="17001" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17003" href="Cubical.Foundations.Path.html#16967" class="Bound">s</a> <a id="17005" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17007" href="Cubical.Foundations.Path.html#16955" class="Bound">r</a> <a id="17009" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17011" href="Cubical.Foundations.Path.html#16943" class="Bound">q</a>
<a id="17013" href="Cubical.Foundations.Path.html#16898" class="Function">Square→compPath</a> <a id="17029" class="Symbol">{</a><a id="17030" class="Argument">p</a> <a id="17032" class="Symbol">=</a> <a id="17034" href="Cubical.Foundations.Path.html#17034" class="Bound">p</a><a id="17035" class="Symbol">}</a> <a id="17037" class="Symbol">{</a><a id="17038" class="Argument">q</a> <a id="17040" class="Symbol">=</a> <a id="17042" href="Cubical.Foundations.Path.html#17042" class="Bound">q</a><a id="17043" class="Symbol">}</a> <a id="17045" class="Symbol">{</a><a id="17046" class="Argument">r</a> <a id="17048" class="Symbol">=</a> <a id="17050" href="Cubical.Foundations.Path.html#17050" class="Bound">r</a><a id="17051" class="Symbol">}</a> <a id="17053" class="Symbol">{</a><a id="17054" class="Argument">s</a> <a id="17056" class="Symbol">=</a> <a id="17058" href="Cubical.Foundations.Path.html#17058" class="Bound">s</a><a id="17059" class="Symbol">}</a> <a id="17061" href="Cubical.Foundations.Path.html#17061" class="Bound">sq</a> <a id="17064" href="Cubical.Foundations.Path.html#17064" class="Bound">i</a> <a id="17066" href="Cubical.Foundations.Path.html#17066" class="Bound">j</a> <a id="17068" class="Symbol">=</a>
  <a id="17072" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="17078" class="Symbol">(λ</a> <a id="17081" href="Cubical.Foundations.Path.html#17081" class="Bound">k</a> <a id="17083" class="Symbol">→</a> <a id="17085" href="Cubical.Foundations.Path.html#16362" class="Function">compPath→Square-faces</a> <a id="17107" href="Cubical.Foundations.Path.html#17034" class="Bound">p</a> <a id="17109" href="Cubical.Foundations.Path.html#17042" class="Bound">q</a> <a id="17111" href="Cubical.Foundations.Path.html#17050" class="Bound">r</a> <a id="17113" href="Cubical.Foundations.Path.html#17058" class="Bound">s</a> <a id="17115" href="Cubical.Foundations.Path.html#17066" class="Bound">j</a> <a id="17117" href="Cubical.Foundations.Path.html#17064" class="Bound">i</a> <a id="17119" class="Symbol">(</a><a id="17120" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17122" href="Cubical.Foundations.Path.html#17081" class="Bound">k</a><a id="17123" class="Symbol">))</a> <a id="17126" class="Symbol">(</a><a id="17127" href="Cubical.Foundations.Path.html#17061" class="Bound">sq</a> <a id="17130" href="Cubical.Foundations.Path.html#17066" class="Bound">j</a> <a id="17132" href="Cubical.Foundations.Path.html#17064" class="Bound">i</a><a id="17133" class="Symbol">)</a>

<a id="Square→compPathΩ²"></a><a id="17136" href="Cubical.Foundations.Path.html#17136" class="Function">Square→compPathΩ²</a> <a id="17154" class="Symbol">:</a> <a id="17156" class="Symbol">{</a><a id="17157" href="Cubical.Foundations.Path.html#17157" class="Bound">a</a> <a id="17159" class="Symbol">:</a> <a id="17161" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="17162" class="Symbol">}</a> <a id="17164" class="Symbol">(</a><a id="17165" href="Cubical.Foundations.Path.html#17165" class="Bound">sq</a> <a id="17168" class="Symbol">:</a> <a id="17170" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17177" class="Symbol">(λ</a> <a id="17180" href="Cubical.Foundations.Path.html#17180" class="Bound">_</a> <a id="17182" class="Symbol">→</a> <a id="17184" href="Cubical.Foundations.Path.html#17157" class="Bound">a</a><a id="17185" class="Symbol">)</a> <a id="17187" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17192" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17197" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17201" class="Symbol">)</a>
             <a id="17216" class="Symbol">→</a> <a id="17218" href="Cubical.Foundations.Path.html#16898" class="Function">Square→compPath</a> <a id="17234" href="Cubical.Foundations.Path.html#17165" class="Bound">sq</a> <a id="17237" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17239" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17244" class="Symbol">(</a><a id="17245" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="17248" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17252" class="Symbol">)</a> <a id="17254" class="Symbol">(</a><a id="17255" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="17266" href="Cubical.Foundations.Path.html#17165" class="Bound">sq</a><a id="17268" class="Symbol">)</a>
<a id="17270" href="Cubical.Foundations.Path.html#17136" class="Function">Square→compPathΩ²</a> <a id="17288" class="Symbol">{</a><a id="17289" class="Argument">a</a> <a id="17291" class="Symbol">=</a> <a id="17293" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a><a id="17294" class="Symbol">}</a> <a id="17296" href="Cubical.Foundations.Path.html#17296" class="Bound">sq</a> <a id="17299" href="Cubical.Foundations.Path.html#17299" class="Bound">k</a> <a id="17301" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17303" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17305" class="Symbol">=</a>
  <a id="17309" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="17315" class="Symbol">(λ</a> <a id="17318" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a> <a id="17320" class="Symbol">→</a> <a id="17322" class="Symbol">λ</a> <a id="17324" class="Symbol">{(</a><a id="17326" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17328" class="Symbol">=</a> <a id="17330" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17332" class="Symbol">)</a> <a id="17334" class="Symbol">→</a> <a id="17336" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17342" class="Symbol">(λ</a> <a id="17345" href="Cubical.Foundations.Path.html#17345" class="Bound">_</a> <a id="17347" class="Symbol">→</a> <a id="17349" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a><a id="17350" class="Symbol">)</a> <a id="17352" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a> <a id="17354" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a>
                 <a id="17373" class="Symbol">;</a> <a id="17375" class="Symbol">(</a><a id="17376" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17378" class="Symbol">=</a> <a id="17380" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17382" class="Symbol">)</a> <a id="17384" class="Symbol">→</a> <a id="17386" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17392" class="Symbol">(λ</a> <a id="17395" href="Cubical.Foundations.Path.html#17395" class="Bound">_</a> <a id="17397" class="Symbol">→</a> <a id="17399" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a><a id="17400" class="Symbol">)</a> <a id="17402" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a> <a id="17404" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a>
                 <a id="17423" class="Symbol">;</a> <a id="17425" class="Symbol">(</a><a id="17426" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17428" class="Symbol">=</a> <a id="17430" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17432" class="Symbol">)</a> <a id="17434" class="Symbol">→</a> <a id="17436" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a>
                 <a id="17455" class="Symbol">;</a> <a id="17457" class="Symbol">(</a><a id="17458" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17460" class="Symbol">=</a> <a id="17462" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17464" class="Symbol">)</a> <a id="17466" class="Symbol">→</a> <a id="17468" href="Cubical.Foundations.Path.html#17293" class="Bound">a</a>
                 <a id="17487" class="Symbol">;</a> <a id="17489" class="Symbol">(</a><a id="17490" href="Cubical.Foundations.Path.html#17299" class="Bound">k</a> <a id="17492" class="Symbol">=</a> <a id="17494" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17496" class="Symbol">)</a> <a id="17498" class="Symbol">→</a> <a id="17500" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17505" class="Symbol">(λ</a> <a id="17508" href="Cubical.Foundations.Path.html#17508" class="Bound">x</a> <a id="17510" class="Symbol">→</a> <a id="17512" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17518" href="Cubical.Foundations.Path.html#17508" class="Bound">x</a> <a id="17520" href="Cubical.Foundations.Path.html#17318" class="Bound">r</a><a id="17521" class="Symbol">)</a> <a id="17523" class="Symbol">(</a><a id="17524" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="17535" href="Cubical.Foundations.Path.html#17296" class="Bound">sq</a><a id="17537" class="Symbol">)</a> <a id="17539" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a> <a id="17541" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a><a id="17542" class="Symbol">})</a>
        <a id="17553" class="Symbol">(</a><a id="17554" href="Cubical.Foundations.Path.html#17296" class="Bound">sq</a> <a id="17557" href="Cubical.Foundations.Path.html#17303" class="Bound">j</a> <a id="17559" href="Cubical.Foundations.Path.html#17301" class="Bound">i</a><a id="17560" class="Symbol">)</a>

<a id="pathFiber"></a><a id="17563" href="Cubical.Foundations.Path.html#17563" class="Function">pathFiber</a> <a id="17573" class="Symbol">:</a> <a id="17575" class="Symbol">{</a><a id="17576" href="Cubical.Foundations.Path.html#17576" class="Bound">B</a> <a id="17578" class="Symbol">:</a> <a id="17580" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17585" href="Cubical.Foundations.Path.html#401" class="Generalizable">ℓ</a><a id="17586" class="Symbol">}</a> <a id="17588" class="Symbol">(</a><a id="17589" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17591" class="Symbol">:</a> <a id="17593" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a> <a id="17595" class="Symbol">→</a> <a id="17597" href="Cubical.Foundations.Path.html#17576" class="Bound">B</a><a id="17598" class="Symbol">)</a>
  <a id="17602" class="Symbol">(</a><a id="17603" href="Cubical.Foundations.Path.html#17603" class="Bound">b</a> <a id="17605" class="Symbol">:</a> <a id="17607" href="Cubical.Foundations.Path.html#17576" class="Bound">B</a><a id="17608" class="Symbol">)</a> <a id="17610" class="Symbol">{</a><a id="17611" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17613" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17616" class="Symbol">:</a> <a id="17618" href="Cubical.Foundations.Path.html#418" class="Generalizable">A</a><a id="17619" class="Symbol">}</a> <a id="17621" class="Symbol">{</a><a id="17622" href="Cubical.Foundations.Path.html#17622" class="Bound">t</a> <a id="17624" class="Symbol">:</a> <a id="17626" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17628" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17630" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17632" href="Cubical.Foundations.Path.html#17603" class="Bound">b</a><a id="17633" class="Symbol">}</a> <a id="17635" class="Symbol">{</a><a id="17636" href="Cubical.Foundations.Path.html#17636" class="Bound">t&#39;</a> <a id="17639" class="Symbol">:</a> <a id="17641" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17643" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17646" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17648" href="Cubical.Foundations.Path.html#17603" class="Bound">b</a><a id="17649" class="Symbol">}</a> <a id="17651" class="Symbol">→</a>
  <a id="17655" class="Symbol">((</a><a id="17657" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17661" href="Cubical.Foundations.Path.html#17622" class="Bound">t</a><a id="17662" class="Symbol">)</a> <a id="17664" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17666" class="Symbol">(</a><a id="17667" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17670" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17672" href="Cubical.Foundations.Path.html#17636" class="Bound">t&#39;</a> <a id="17675" class="Symbol">))</a> <a id="17678" class="Symbol">→</a> <a id="17680" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="17683" href="Cubical.Foundations.Path.html#17683" class="Bound">e</a> <a id="17685" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="17687" href="Cubical.Foundations.Path.html#17611" class="Bound">a</a> <a id="17689" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17691" href="Cubical.Foundations.Path.html#17613" class="Bound">a&#39;</a> <a id="17694" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="17696" class="Symbol">(</a><a id="17697" href="Cubical.Foundations.Path.html#17622" class="Bound">t</a> <a id="17699" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17706" href="Cubical.Foundations.Path.html#17589" class="Bound">f</a> <a id="17708" href="Cubical.Foundations.Path.html#17683" class="Bound">e</a> <a id="17710" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17712" href="Cubical.Foundations.Path.html#17636" class="Bound">t&#39;</a><a id="17714" class="Symbol">)</a>
<a id="17716" href="Cubical.Foundations.Path.html#17563" class="Function">pathFiber</a> <a id="17726" class="Symbol">{</a><a id="17727" href="Cubical.Foundations.Path.html#17727" class="Bound">A</a><a id="17728" class="Symbol">}</a> <a id="17730" class="Symbol">{</a><a id="17731" href="Cubical.Foundations.Path.html#17731" class="Bound">B</a><a id="17732" class="Symbol">}</a> <a id="17734" href="Cubical.Foundations.Path.html#17734" class="Bound">f</a> <a id="17736" href="Cubical.Foundations.Path.html#17736" class="Bound">b</a> <a id="17738" class="Symbol">{</a><a id="17739" href="Cubical.Foundations.Path.html#17739" class="Bound">a</a><a id="17740" class="Symbol">}</a> <a id="17742" class="Symbol">{</a><a id="17743" href="Cubical.Foundations.Path.html#17743" class="Bound">a&#39;</a><a id="17745" class="Symbol">}</a> <a id="17747" class="Symbol">{</a><a id="17748" href="Cubical.Foundations.Path.html#17748" class="Bound">t</a><a id="17749" class="Symbol">}</a> <a id="17751" class="Symbol">{</a><a id="17752" href="Cubical.Foundations.Path.html#17752" class="Bound">t&#39;</a><a id="17754" class="Symbol">}</a> <a id="17756" href="Cubical.Foundations.Path.html#17756" class="Bound">e</a> <a id="17758" class="Symbol">=</a>
  <a id="17762" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="17764" class="Symbol">(λ</a> <a id="17767" href="Cubical.Foundations.Path.html#17767" class="Bound">X</a> <a id="17769" href="Cubical.Foundations.Path.html#17769" class="Bound">_</a> <a id="17771" class="Symbol">→</a> <a id="17773" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="17776" href="Cubical.Foundations.Path.html#17776" class="Bound">e</a> <a id="17778" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="17780" href="Cubical.Foundations.Path.html#17739" class="Bound">a</a> <a id="17782" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17784" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17788" href="Cubical.Foundations.Path.html#17767" class="Bound">X</a> <a id="17790" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="17792" class="Symbol">(</a><a id="17793" href="Cubical.Foundations.Path.html#17748" class="Bound">t</a> <a id="17795" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17797" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17802" href="Cubical.Foundations.Path.html#17734" class="Bound">f</a> <a id="17804" href="Cubical.Foundations.Path.html#17776" class="Bound">e</a> <a id="17806" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17813" href="Cubical.Foundations.Path.html#17767" class="Bound">X</a><a id="17814" class="Symbol">)))</a> <a id="17818" class="Symbol">(</a><a id="17819" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17824" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17826" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="17832" href="Cubical.Foundations.Path.html#17748" class="Bound">t</a><a id="17833" class="Symbol">)</a> <a id="17835" href="Cubical.Foundations.Path.html#17756" class="Bound">e</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="211" class="Keyword">using</a> <a id="217" class="Symbol">(</a><a id="218" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a><a id="221" class="Symbol">)</a> <a id="223" class="Keyword">public</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="404" class="Keyword">private</a>
  <a id="414" class="Keyword">variable</a>
    <a id="427" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="429" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="Pointed"></a><a id="441" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="449" class="Symbol">:</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Foundations.Pointed.Base.html#452" class="Bound">ℓ</a> <a id="454" class="Symbol">:</a> <a id="456" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="461" class="Symbol">)</a> <a id="463" class="Symbol">→</a> <a id="465" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="470" class="Symbol">(</a><a id="471" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="477" href="Cubical.Foundations.Pointed.Base.html#452" class="Bound">ℓ</a><a id="478" class="Symbol">)</a>
<a id="480" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="488" href="Cubical.Foundations.Pointed.Base.html#488" class="Bound">ℓ</a> <a id="490" class="Symbol">=</a> <a id="492" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="504" href="Cubical.Foundations.Pointed.Base.html#488" class="Bound">ℓ</a> <a id="506" class="Symbol">(λ</a> <a id="509" href="Cubical.Foundations.Pointed.Base.html#509" class="Bound">x</a> <a id="511" class="Symbol">→</a> <a id="513" href="Cubical.Foundations.Pointed.Base.html#509" class="Bound">x</a><a id="514" class="Symbol">)</a>

<a id="pt"></a><a id="517" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="520" class="Symbol">:</a> <a id="522" class="Symbol">∀</a> <a id="524" class="Symbol">{</a><a id="525" href="Cubical.Foundations.Pointed.Base.html#525" class="Bound">ℓ</a><a id="526" class="Symbol">}</a> <a id="528" class="Symbol">(</a><a id="529" href="Cubical.Foundations.Pointed.Base.html#529" class="Bound">A∙</a> <a id="532" class="Symbol">:</a> <a id="534" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="542" href="Cubical.Foundations.Pointed.Base.html#525" class="Bound">ℓ</a><a id="543" class="Symbol">)</a> <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="551" href="Cubical.Foundations.Pointed.Base.html#529" class="Bound">A∙</a>
<a id="554" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="557" class="Symbol">=</a> <a id="559" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a>

<a id="Pointed₀"></a><a id="564" href="Cubical.Foundations.Pointed.Base.html#564" class="Function">Pointed₀</a> <a id="573" class="Symbol">=</a> <a id="575" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="583" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>

<a id="Lift∙"></a><a id="591" href="Cubical.Foundations.Pointed.Base.html#591" class="Function">Lift∙</a> <a id="597" class="Symbol">:</a> <a id="599" class="Symbol">∀</a> <a id="601" href="Cubical.Foundations.Pointed.Base.html#601" class="Bound">ℓ&#39;</a> <a id="604" class="Symbol">→</a> <a id="606" class="Symbol">(</a><a id="607" href="Cubical.Foundations.Pointed.Base.html#607" class="Bound">A</a> <a id="609" class="Symbol">:</a> <a id="611" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="619" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="620" class="Symbol">)</a> <a id="622" class="Symbol">→</a> <a id="624" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="632" class="Symbol">(</a><a id="633" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="639" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="641" href="Cubical.Foundations.Pointed.Base.html#601" class="Bound">ℓ&#39;</a><a id="643" class="Symbol">)</a>
<a id="645" href="Cubical.Foundations.Pointed.Base.html#591" class="Function">Lift∙</a> <a id="651" href="Cubical.Foundations.Pointed.Base.html#651" class="Bound">ℓ&#39;</a> <a id="654" href="Cubical.Foundations.Pointed.Base.html#654" class="Bound">A</a> <a id="656" class="Symbol">=</a> <a id="658" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="663" href="Cubical.Foundations.Pointed.Base.html#651" class="Bound">ℓ&#39;</a> <a id="666" class="Symbol">(</a><a id="667" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="671" href="Cubical.Foundations.Pointed.Base.html#654" class="Bound">A</a><a id="672" class="Symbol">)</a> <a id="674" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="676" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="681" class="Symbol">(</a><a id="682" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="685" href="Cubical.Foundations.Pointed.Base.html#654" class="Bound">A</a><a id="686" class="Symbol">)</a>

<a id="689" class="Comment">{- Pointed functions -}</a>
<a id="_→∙_"></a><a id="713" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">_→∙_</a> <a id="718" class="Symbol">:</a> <a id="720" class="Symbol">(</a><a id="721" href="Cubical.Foundations.Pointed.Base.html#721" class="Bound">A</a> <a id="723" class="Symbol">:</a> <a id="725" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="733" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="734" class="Symbol">)</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.Foundations.Pointed.Base.html#737" class="Bound">B</a> <a id="739" class="Symbol">:</a> <a id="741" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="749" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="751" class="Symbol">)</a> <a id="753" class="Symbol">→</a> <a id="755" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="760" class="Symbol">(</a><a id="761" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="767" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="769" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="771" class="Symbol">)</a>
<a id="773" class="Symbol">(</a><a id="774" href="Cubical.Foundations.Pointed.Base.html#774" class="Bound">A</a> <a id="776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="778" href="Cubical.Foundations.Pointed.Base.html#778" class="Bound">a</a><a id="779" class="Symbol">)</a> <a id="781" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="784" class="Symbol">(</a><a id="785" href="Cubical.Foundations.Pointed.Base.html#785" class="Bound">B</a> <a id="787" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="789" href="Cubical.Foundations.Pointed.Base.html#789" class="Bound">b</a><a id="790" class="Symbol">)</a> <a id="792" class="Symbol">=</a> <a id="794" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="797" href="Cubical.Foundations.Pointed.Base.html#797" class="Bound">f</a> <a id="799" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="801" class="Symbol">(</a><a id="802" href="Cubical.Foundations.Pointed.Base.html#774" class="Bound">A</a> <a id="804" class="Symbol">→</a> <a id="806" href="Cubical.Foundations.Pointed.Base.html#785" class="Bound">B</a><a id="807" class="Symbol">)</a> <a id="809" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="811" href="Cubical.Foundations.Pointed.Base.html#797" class="Bound">f</a> <a id="813" href="Cubical.Foundations.Pointed.Base.html#778" class="Bound">a</a> <a id="815" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="817" href="Cubical.Foundations.Pointed.Base.html#789" class="Bound">b</a>

<a id="_→∙_∙"></a><a id="820" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">_→∙_∙</a> <a id="826" class="Symbol">:</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Foundations.Pointed.Base.html#829" class="Bound">A</a> <a id="831" class="Symbol">:</a> <a id="833" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="841" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Foundations.Pointed.Base.html#845" class="Bound">B</a> <a id="847" class="Symbol">:</a> <a id="849" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="857" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">→</a> <a id="863" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="871" class="Symbol">(</a><a id="872" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="878" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="880" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="882" class="Symbol">)</a>
<a id="884" class="Symbol">(</a><a id="885" href="Cubical.Foundations.Pointed.Base.html#885" class="Bound">A</a> <a id="887" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="890" href="Cubical.Foundations.Pointed.Base.html#890" class="Bound">B</a> <a id="892" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">.</a><a id="896" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="900" class="Symbol">=</a> <a id="902" href="Cubical.Foundations.Pointed.Base.html#885" class="Bound">A</a> <a id="904" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="907" href="Cubical.Foundations.Pointed.Base.html#890" class="Bound">B</a>
<a id="909" class="Symbol">(</a><a id="910" href="Cubical.Foundations.Pointed.Base.html#910" class="Bound">A</a> <a id="912" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="915" href="Cubical.Foundations.Pointed.Base.html#915" class="Bound">B</a> <a id="917" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">.</a><a id="921" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="925" class="Symbol">.</a><a id="926" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="930" href="Cubical.Foundations.Pointed.Base.html#930" class="Bound">x</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="937" href="Cubical.Foundations.Pointed.Base.html#915" class="Bound">B</a>
<a id="939" class="Symbol">(</a><a id="940" href="Cubical.Foundations.Pointed.Base.html#940" class="Bound">A</a> <a id="942" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="945" href="Cubical.Foundations.Pointed.Base.html#945" class="Bound">B</a> <a id="947" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">.</a><a id="951" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="955" class="Symbol">.</a><a id="956" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="960" class="Symbol">=</a> <a id="962" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="idfun∙"></a><a id="968" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">(</a><a id="978" href="Cubical.Foundations.Pointed.Base.html#978" class="Bound">A</a> <a id="980" class="Symbol">:</a> <a id="982" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="990" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="991" class="Symbol">)</a> <a id="993" class="Symbol">→</a> <a id="995" href="Cubical.Foundations.Pointed.Base.html#978" class="Bound">A</a> <a id="997" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1000" href="Cubical.Foundations.Pointed.Base.html#978" class="Bound">A</a>
<a id="1002" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="1009" href="Cubical.Foundations.Pointed.Base.html#1009" class="Bound">A</a> <a id="1011" class="Symbol">.</a><a id="1012" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1016" href="Cubical.Foundations.Pointed.Base.html#1016" class="Bound">x</a> <a id="1018" class="Symbol">=</a> <a id="1020" href="Cubical.Foundations.Pointed.Base.html#1016" class="Bound">x</a>
<a id="1022" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="1029" href="Cubical.Foundations.Pointed.Base.html#1029" class="Bound">A</a> <a id="1031" class="Symbol">.</a><a id="1032" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1044" class="Keyword">infix</a> <a id="1050" class="Number">3</a> <a id="1052" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">_≃∙_</a>
<a id="1057" class="Comment">{-Pointed equivalences -}</a>
<a id="_≃∙_"></a><a id="1083" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">_≃∙_</a> <a id="1088" class="Symbol">:</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Cubical.Foundations.Pointed.Base.html#1091" class="Bound">A</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1103" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Cubical.Foundations.Pointed.Base.html#1107" class="Bound">B</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1119" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1121" class="Symbol">)</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1137" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a> <a id="1139" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1141" class="Symbol">)</a>
<a id="1143" href="Cubical.Foundations.Pointed.Base.html#1143" class="Bound">A</a> <a id="1145" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1148" href="Cubical.Foundations.Pointed.Base.html#1148" class="Bound">B</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1155" href="Cubical.Foundations.Pointed.Base.html#1155" class="Bound">e</a> <a id="1157" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1159" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1163" href="Cubical.Foundations.Pointed.Base.html#1143" class="Bound">A</a> <a id="1165" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1167" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1171" href="Cubical.Foundations.Pointed.Base.html#1148" class="Bound">B</a> <a id="1173" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1175" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1179" href="Cubical.Foundations.Pointed.Base.html#1155" class="Bound">e</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1185" href="Cubical.Foundations.Pointed.Base.html#1143" class="Bound">A</a><a id="1186" class="Symbol">)</a> <a id="1188" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1190" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1193" href="Cubical.Foundations.Pointed.Base.html#1148" class="Bound">B</a>

<a id="1196" class="Comment">{- Underlying pointed map of an equivalence -}</a>
<a id="≃∙map"></a><a id="1243" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="1249" class="Symbol">:</a> <a id="1251" class="Symbol">{</a><a id="1252" href="Cubical.Foundations.Pointed.Base.html#1252" class="Bound">A</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1264" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1265" class="Symbol">}</a> <a id="1267" class="Symbol">{</a><a id="1268" href="Cubical.Foundations.Pointed.Base.html#1268" class="Bound">B</a> <a id="1270" class="Symbol">:</a> <a id="1272" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1280" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1282" class="Symbol">}</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Cubical.Foundations.Pointed.Base.html#1252" class="Bound">A</a> <a id="1288" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1291" href="Cubical.Foundations.Pointed.Base.html#1268" class="Bound">B</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Cubical.Foundations.Pointed.Base.html#1252" class="Bound">A</a> <a id="1297" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1300" href="Cubical.Foundations.Pointed.Base.html#1268" class="Bound">B</a>
<a id="1302" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="1313" href="Cubical.Foundations.Pointed.Base.html#1313" class="Bound">e</a><a id="1314" class="Symbol">)</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1322" class="Symbol">(</a><a id="1323" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1327" href="Cubical.Foundations.Pointed.Base.html#1313" class="Bound">e</a><a id="1328" class="Symbol">)</a>
<a id="1330" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="1341" href="Cubical.Foundations.Pointed.Base.html#1341" class="Bound">e</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1350" href="Cubical.Foundations.Pointed.Base.html#1341" class="Bound">e</a>

<a id="invEquiv∙"></a><a id="1353" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="1363" class="Symbol">:</a> <a id="1365" class="Symbol">{</a><a id="1366" href="Cubical.Foundations.Pointed.Base.html#1366" class="Bound">A</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1378" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1379" class="Symbol">}</a> <a id="1381" class="Symbol">{</a><a id="1382" href="Cubical.Foundations.Pointed.Base.html#1382" class="Bound">B</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1394" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Cubical.Foundations.Pointed.Base.html#1366" class="Bound">A</a> <a id="1402" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1405" href="Cubical.Foundations.Pointed.Base.html#1382" class="Bound">B</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Cubical.Foundations.Pointed.Base.html#1382" class="Bound">B</a> <a id="1411" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1414" href="Cubical.Foundations.Pointed.Base.html#1366" class="Bound">A</a>
<a id="1416" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="1431" href="Cubical.Foundations.Pointed.Base.html#1431" class="Bound">x</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1450" href="Cubical.Foundations.Pointed.Base.html#1431" class="Bound">x</a><a id="1451" class="Symbol">)</a>
<a id="1453" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="1468" class="Symbol">{</a><a id="1469" class="Argument">A</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Cubical.Foundations.Pointed.Base.html#1473" class="Bound">A</a><a id="1474" class="Symbol">}</a> <a id="1476" href="Cubical.Foundations.Pointed.Base.html#1476" class="Bound">x</a><a id="1477" class="Symbol">)</a> <a id="1479" class="Symbol">=</a>
  <a id="1483" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1513" href="Cubical.Foundations.Pointed.Base.html#1476" class="Bound">x</a><a id="1514" class="Symbol">)))</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1523" href="Cubical.Foundations.Pointed.Base.html#1476" class="Bound">x</a><a id="1524" class="Symbol">))</a> <a id="1527" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1529" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1540" href="Cubical.Foundations.Pointed.Base.html#1476" class="Bound">x</a><a id="1541" class="Symbol">)</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1547" href="Cubical.Foundations.Pointed.Base.html#1473" class="Bound">A</a><a id="1548" class="Symbol">)</a>

<a id="compEquiv∙"></a><a id="1551" href="Cubical.Foundations.Pointed.Base.html#1551" class="Function">compEquiv∙</a> <a id="1562" class="Symbol">:</a> <a id="1564" class="Symbol">∀</a> <a id="1566" class="Symbol">{</a><a id="1567" href="Cubical.Foundations.Pointed.Base.html#1567" class="Bound">ℓ</a> <a id="1569" href="Cubical.Foundations.Pointed.Base.html#1569" class="Bound">ℓ&#39;</a> <a id="1572" href="Cubical.Foundations.Pointed.Base.html#1572" class="Bound">ℓ&#39;&#39;</a><a id="1575" class="Symbol">}</a> <a id="1577" class="Symbol">{</a><a id="1578" href="Cubical.Foundations.Pointed.Base.html#1578" class="Bound">A</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1590" href="Cubical.Foundations.Pointed.Base.html#1567" class="Bound">ℓ</a><a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Cubical.Foundations.Pointed.Base.html#1594" class="Bound">B</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1606" href="Cubical.Foundations.Pointed.Base.html#1569" class="Bound">ℓ&#39;</a><a id="1608" class="Symbol">}</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Cubical.Foundations.Pointed.Base.html#1611" class="Bound">C</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1623" href="Cubical.Foundations.Pointed.Base.html#1572" class="Bound">ℓ&#39;&#39;</a><a id="1626" class="Symbol">}</a>
  <a id="1630" class="Symbol">→</a> <a id="1632" href="Cubical.Foundations.Pointed.Base.html#1578" class="Bound">A</a> <a id="1634" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1637" href="Cubical.Foundations.Pointed.Base.html#1594" class="Bound">B</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Cubical.Foundations.Pointed.Base.html#1594" class="Bound">B</a> <a id="1643" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1646" href="Cubical.Foundations.Pointed.Base.html#1611" class="Bound">C</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Cubical.Foundations.Pointed.Base.html#1578" class="Bound">A</a> <a id="1652" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1655" href="Cubical.Foundations.Pointed.Base.html#1611" class="Bound">C</a>
<a id="1657" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Foundations.Pointed.Base.html#1551" class="Function">compEquiv∙</a> <a id="1673" href="Cubical.Foundations.Pointed.Base.html#1673" class="Bound">e1</a> <a id="1676" href="Cubical.Foundations.Pointed.Base.html#1676" class="Bound">e2</a><a id="1678" class="Symbol">)</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1697" href="Cubical.Foundations.Pointed.Base.html#1673" class="Bound">e1</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1706" href="Cubical.Foundations.Pointed.Base.html#1676" class="Bound">e2</a><a id="1708" class="Symbol">)</a>
<a id="1710" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Cubical.Foundations.Pointed.Base.html#1551" class="Function">compEquiv∙</a> <a id="1726" href="Cubical.Foundations.Pointed.Base.html#1726" class="Bound">e1</a> <a id="1729" href="Cubical.Foundations.Pointed.Base.html#1729" class="Bound">e2</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1745" class="Symbol">(</a><a id="1746" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1750" href="Cubical.Foundations.Pointed.Base.html#1729" class="Bound">e2</a><a id="1752" class="Symbol">))</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1760" href="Cubical.Foundations.Pointed.Base.html#1726" class="Bound">e1</a><a id="1762" class="Symbol">)</a> <a id="1764" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1766" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1770" href="Cubical.Foundations.Pointed.Base.html#1729" class="Bound">e2</a>

<a id="Lift∙≃Lift∙"></a><a id="1774" href="Cubical.Foundations.Pointed.Base.html#1774" class="Function">Lift∙≃Lift∙</a> <a id="1786" class="Symbol">:</a> <a id="1788" class="Symbol">∀</a> <a id="1790" class="Symbol">{</a><a id="1791" href="Cubical.Foundations.Pointed.Base.html#1791" class="Bound">ℓ</a> <a id="1793" href="Cubical.Foundations.Pointed.Base.html#1793" class="Bound">ℓ&#39;</a> <a id="1796" href="Cubical.Foundations.Pointed.Base.html#1796" class="Bound">ℓ&#39;&#39;</a> <a id="1800" href="Cubical.Foundations.Pointed.Base.html#1800" class="Bound">ℓ&#39;&#39;&#39;</a><a id="1804" class="Symbol">}</a> <a id="1806" class="Symbol">{</a><a id="1807" href="Cubical.Foundations.Pointed.Base.html#1807" class="Bound">A</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1819" href="Cubical.Foundations.Pointed.Base.html#1791" class="Bound">ℓ</a><a id="1820" class="Symbol">}</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Cubical.Foundations.Pointed.Base.html#1823" class="Bound">B</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1835" href="Cubical.Foundations.Pointed.Base.html#1793" class="Bound">ℓ&#39;</a><a id="1837" class="Symbol">}</a>
            <a id="1851" class="Symbol">→</a> <a id="1853" href="Cubical.Foundations.Pointed.Base.html#1807" class="Bound">A</a> <a id="1855" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1858" href="Cubical.Foundations.Pointed.Base.html#1823" class="Bound">B</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Cubical.Foundations.Pointed.Base.html#591" class="Function">Lift∙</a> <a id="1868" href="Cubical.Foundations.Pointed.Base.html#1796" class="Bound">ℓ&#39;&#39;</a> <a id="1872" href="Cubical.Foundations.Pointed.Base.html#1807" class="Bound">A</a> <a id="1874" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1877" href="Cubical.Foundations.Pointed.Base.html#591" class="Function">Lift∙</a> <a id="1883" href="Cubical.Foundations.Pointed.Base.html#1800" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="1888" href="Cubical.Foundations.Pointed.Base.html#1823" class="Bound">B</a>
<a id="1890" href="Cubical.Foundations.Pointed.Base.html#1774" class="Function">Lift∙≃Lift∙</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Foundations.Pointed.Base.html#1903" class="Bound">e</a> <a id="1905" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1907" href="Cubical.Foundations.Pointed.Base.html#1907" class="Bound">p</a><a id="1908" class="Symbol">)</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="1922" href="Cubical.Foundations.Pointed.Base.html#1903" class="Bound">e</a> <a id="1924" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1926" href="Cubical.Foundations.Prelude.html#20739" class="Function">liftExt</a> <a id="1934" href="Cubical.Foundations.Pointed.Base.html#1907" class="Bound">p</a>

<a id="Equiv∙J"></a><a id="1937" href="Cubical.Foundations.Pointed.Base.html#1937" class="Function">Equiv∙J</a> <a id="1945" class="Symbol">:</a> <a id="1947" class="Symbol">{</a><a id="1948" href="Cubical.Foundations.Pointed.Base.html#1948" class="Bound">B</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1960" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">C</a> <a id="1966" class="Symbol">:</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Foundations.Pointed.Base.html#1969" class="Bound">A</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1981" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Cubical.Foundations.Pointed.Base.html#1969" class="Bound">A</a> <a id="1988" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="1991" href="Cubical.Foundations.Pointed.Base.html#1948" class="Bound">B</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2000" href="Cubical.Foundations.Pointed.Base.html#429" class="Generalizable">ℓ&#39;</a><a id="2002" class="Symbol">)</a>
          <a id="2014" class="Symbol">→</a> <a id="2016" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">C</a> <a id="2018" href="Cubical.Foundations.Pointed.Base.html#1948" class="Bound">B</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2034" href="Cubical.Foundations.Pointed.Base.html#1948" class="Bound">B</a><a id="2035" class="Symbol">)</a> <a id="2037" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2039" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2043" class="Symbol">)</a>
          <a id="2055" class="Symbol">→</a> <a id="2057" class="Symbol">{</a><a id="2058" href="Cubical.Foundations.Pointed.Base.html#2058" class="Bound">A</a> <a id="2060" class="Symbol">:</a> <a id="2062" class="Symbol">_}</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Foundations.Pointed.Base.html#2066" class="Bound">e</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Cubical.Foundations.Pointed.Base.html#2058" class="Bound">A</a> <a id="2072" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="2075" href="Cubical.Foundations.Pointed.Base.html#1948" class="Bound">B</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Cubical.Foundations.Pointed.Base.html#1964" class="Bound">C</a> <a id="2082" href="Cubical.Foundations.Pointed.Base.html#2058" class="Bound">A</a> <a id="2084" href="Cubical.Foundations.Pointed.Base.html#2066" class="Bound">e</a>
<a id="2086" href="Cubical.Foundations.Pointed.Base.html#1937" class="Function">Equiv∙J</a> <a id="2094" class="Symbol">{</a><a id="2095" href="Cubical.Foundations.Pointed.Base.html#2095" class="Bound">ℓ</a><a id="2096" class="Symbol">}</a> <a id="2098" class="Symbol">{</a><a id="2099" href="Cubical.Foundations.Pointed.Base.html#2099" class="Bound">ℓ&#39;</a><a id="2101" class="Symbol">}</a> <a id="2103" class="Symbol">{</a><a id="2104" class="Argument">B</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2109" class="Symbol">}</a> <a id="2111" href="Cubical.Foundations.Pointed.Base.html#2111" class="Bound">C</a> <a id="2113" href="Cubical.Foundations.Pointed.Base.html#2113" class="Bound">ind</a> <a id="2117" class="Symbol">{</a><a id="2118" class="Argument">A</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Cubical.Foundations.Pointed.Base.html#2122" class="Bound">A</a><a id="2123" class="Symbol">}</a> <a id="2125" class="Symbol">=</a>
  <a id="2129" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2137" class="Symbol">λ</a> <a id="2139" href="Cubical.Foundations.Pointed.Base.html#2139" class="Bound">e</a> <a id="2141" href="Cubical.Foundations.Pointed.Base.html#2141" class="Bound">p</a> <a id="2143" class="Symbol">→</a> <a id="2145" href="Cubical.Foundations.Pointed.Base.html#2184" class="Function">help</a> <a id="2150" href="Cubical.Foundations.Pointed.Base.html#2139" class="Bound">e</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2156" href="Cubical.Foundations.Pointed.Base.html#2122" class="Bound">A</a><a id="2157" class="Symbol">)</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2163" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2164" class="Symbol">)</a> <a id="2166" href="Cubical.Foundations.Pointed.Base.html#2141" class="Bound">p</a> <a id="2168" href="Cubical.Foundations.Pointed.Base.html#2111" class="Bound">C</a> <a id="2170" href="Cubical.Foundations.Pointed.Base.html#2113" class="Bound">ind</a>
  <a id="2176" class="Keyword">where</a>
  <a id="2184" href="Cubical.Foundations.Pointed.Base.html#2184" class="Function">help</a> <a id="2189" class="Symbol">:</a> <a id="2191" class="Symbol">∀</a> <a id="2193" class="Symbol">{</a><a id="2194" href="Cubical.Foundations.Pointed.Base.html#2194" class="Bound">A</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2203" href="Cubical.Foundations.Pointed.Base.html#2095" class="Bound">ℓ</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Cubical.Foundations.Pointed.Base.html#2207" class="Bound">e</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Cubical.Foundations.Pointed.Base.html#2194" class="Bound">A</a> <a id="2213" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2215" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2219" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Cubical.Foundations.Pointed.Base.html#2223" class="Bound">a</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Cubical.Foundations.Pointed.Base.html#2194" class="Bound">A</a><a id="2228" class="Symbol">)</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Foundations.Pointed.Base.html#2231" class="Bound">b</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2239" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2240" class="Symbol">)</a>
       <a id="2249" class="Symbol">→</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Foundations.Pointed.Base.html#2252" class="Bound">p</a> <a id="2254" class="Symbol">:</a> <a id="2256" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2260" href="Cubical.Foundations.Pointed.Base.html#2207" class="Bound">e</a> <a id="2262" href="Cubical.Foundations.Pointed.Base.html#2223" class="Bound">a</a> <a id="2264" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2266" href="Cubical.Foundations.Pointed.Base.html#2231" class="Bound">b</a><a id="2267" class="Symbol">)</a>
       <a id="2276" class="Symbol">→</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Cubical.Foundations.Pointed.Base.html#2279" class="Bound">C</a> <a id="2281" class="Symbol">:</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Foundations.Pointed.Base.html#2284" class="Bound">A</a> <a id="2286" class="Symbol">:</a> <a id="2288" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2296" href="Cubical.Foundations.Pointed.Base.html#2095" class="Bound">ℓ</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Cubical.Foundations.Pointed.Base.html#2284" class="Bound">A</a> <a id="2303" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2311" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a> <a id="2313" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2315" href="Cubical.Foundations.Pointed.Base.html#2231" class="Bound">b</a><a id="2316" class="Symbol">)</a> <a id="2318" class="Symbol">→</a> <a id="2320" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2325" href="Cubical.Foundations.Pointed.Base.html#2099" class="Bound">ℓ&#39;</a><a id="2327" class="Symbol">)</a>
       <a id="2336" class="Symbol">→</a> <a id="2338" href="Cubical.Foundations.Pointed.Base.html#2279" class="Bound">C</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2345" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a> <a id="2347" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2349" href="Cubical.Foundations.Pointed.Base.html#2231" class="Bound">b</a><a id="2350" class="Symbol">)</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2366" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2367" class="Symbol">)</a> <a id="2369" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2375" class="Symbol">)</a>
       <a id="2384" class="Symbol">→</a> <a id="2386" href="Cubical.Foundations.Pointed.Base.html#2279" class="Bound">C</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Cubical.Foundations.Pointed.Base.html#2194" class="Bound">A</a> <a id="2391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2393" href="Cubical.Foundations.Pointed.Base.html#2223" class="Bound">a</a><a id="2394" class="Symbol">)</a>  <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Foundations.Pointed.Base.html#2207" class="Bound">e</a> <a id="2400" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2402" href="Cubical.Foundations.Pointed.Base.html#2252" class="Bound">p</a><a id="2403" class="Symbol">)</a>
  <a id="2407" href="Cubical.Foundations.Pointed.Base.html#2184" class="Function">help</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="2421" class="Symbol">(λ</a> <a id="2424" href="Cubical.Foundations.Pointed.Base.html#2424" class="Bound">A</a> <a id="2426" href="Cubical.Foundations.Pointed.Base.html#2426" class="Bound">e</a> <a id="2428" class="Symbol">→</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Foundations.Pointed.Base.html#2431" class="Bound">a</a> <a id="2433" class="Symbol">:</a> <a id="2435" href="Cubical.Foundations.Pointed.Base.html#2424" class="Bound">A</a><a id="2436" class="Symbol">)</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Cubical.Foundations.Pointed.Base.html#2439" class="Bound">b</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2447" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2448" class="Symbol">)</a>
       <a id="2457" class="Symbol">→</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Foundations.Pointed.Base.html#2460" class="Bound">p</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2468" href="Cubical.Foundations.Pointed.Base.html#2426" class="Bound">e</a> <a id="2470" href="Cubical.Foundations.Pointed.Base.html#2431" class="Bound">a</a> <a id="2472" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2474" href="Cubical.Foundations.Pointed.Base.html#2439" class="Bound">b</a><a id="2475" class="Symbol">)</a>
       <a id="2484" class="Symbol">→</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Foundations.Pointed.Base.html#2487" class="Bound">C</a> <a id="2489" class="Symbol">:</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Cubical.Foundations.Pointed.Base.html#2492" class="Bound">A</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2504" href="Cubical.Foundations.Pointed.Base.html#2095" class="Bound">ℓ</a><a id="2505" class="Symbol">)</a> <a id="2507" class="Symbol">→</a> <a id="2509" href="Cubical.Foundations.Pointed.Base.html#2492" class="Bound">A</a> <a id="2511" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2519" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a> <a id="2521" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2523" href="Cubical.Foundations.Pointed.Base.html#2439" class="Bound">b</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2533" href="Cubical.Foundations.Pointed.Base.html#2099" class="Bound">ℓ&#39;</a><a id="2535" class="Symbol">)</a>
       <a id="2544" class="Symbol">→</a> <a id="2546" href="Cubical.Foundations.Pointed.Base.html#2487" class="Bound">C</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2553" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a> <a id="2555" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2557" href="Cubical.Foundations.Pointed.Base.html#2439" class="Bound">b</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2574" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2575" class="Symbol">)</a> <a id="2577" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2579" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2583" class="Symbol">)</a>
       <a id="2592" class="Symbol">→</a> <a id="2594" href="Cubical.Foundations.Pointed.Base.html#2487" class="Bound">C</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.Foundations.Pointed.Base.html#2424" class="Bound">A</a> <a id="2599" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2601" href="Cubical.Foundations.Pointed.Base.html#2431" class="Bound">a</a><a id="2602" class="Symbol">)</a>  <a id="2605" class="Symbol">(</a><a id="2606" href="Cubical.Foundations.Pointed.Base.html#2426" class="Bound">e</a> <a id="2608" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2610" href="Cubical.Foundations.Pointed.Base.html#2460" class="Bound">p</a><a id="2611" class="Symbol">))</a>
        <a id="2622" class="Symbol">λ</a> <a id="2624" href="Cubical.Foundations.Pointed.Base.html#2624" class="Bound">a</a> <a id="2626" href="Cubical.Foundations.Pointed.Base.html#2626" class="Bound">b</a> <a id="2628" class="Symbol">→</a> <a id="2630" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2632" class="Symbol">(λ</a> <a id="2635" href="Cubical.Foundations.Pointed.Base.html#2635" class="Bound">b</a> <a id="2637" href="Cubical.Foundations.Pointed.Base.html#2637" class="Bound">p</a>
          <a id="2649" class="Symbol">→</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Cubical.Foundations.Pointed.Base.html#2652" class="Bound">C</a> <a id="2654" class="Symbol">:</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.Foundations.Pointed.Base.html#2657" class="Bound">A</a> <a id="2659" class="Symbol">:</a> <a id="2661" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2669" href="Cubical.Foundations.Pointed.Base.html#2095" class="Bound">ℓ</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Symbol">→</a> <a id="2674" href="Cubical.Foundations.Pointed.Base.html#2657" class="Bound">A</a> <a id="2676" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2684" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a> <a id="2686" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2688" href="Cubical.Foundations.Pointed.Base.html#2635" class="Bound">b</a><a id="2689" class="Symbol">)</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2698" href="Cubical.Foundations.Pointed.Base.html#2099" class="Bound">ℓ&#39;</a><a id="2700" class="Symbol">)</a>
                <a id="2718" class="Symbol">→</a> <a id="2720" href="Cubical.Foundations.Pointed.Base.html#2652" class="Bound">C</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2727" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a> <a id="2729" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2731" href="Cubical.Foundations.Pointed.Base.html#2635" class="Bound">b</a><a id="2732" class="Symbol">)</a>
      <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2754" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2755" class="Symbol">)</a> <a id="2757" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2759" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">→</a>
      <a id="2773" href="Cubical.Foundations.Pointed.Base.html#2652" class="Bound">C</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2780" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a> <a id="2782" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2784" href="Cubical.Foundations.Pointed.Base.html#2624" class="Bound">a</a><a id="2785" class="Symbol">)</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2801" href="Cubical.Foundations.Pointed.Base.html#2108" class="Bound">B</a><a id="2802" class="Symbol">)</a> <a id="2804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2806" href="Cubical.Foundations.Pointed.Base.html#2637" class="Bound">p</a><a id="2807" class="Symbol">))</a>
         <a id="2819" class="Symbol">λ</a> <a id="2821" href="Cubical.Foundations.Pointed.Base.html#2821" class="Bound">_</a> <a id="2823" href="Cubical.Foundations.Pointed.Base.html#2823" class="Bound">p</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="Cubical.Foundations.Pointed.Base.html#2823" class="Bound">p</a>

<a id="ua∙"></a><a id="2830" href="Cubical.Foundations.Pointed.Base.html#2830" class="Function">ua∙</a> <a id="2834" class="Symbol">:</a> <a id="2836" class="Symbol">{</a><a id="2837" href="Cubical.Foundations.Pointed.Base.html#2837" class="Bound">A</a> <a id="2839" href="Cubical.Foundations.Pointed.Base.html#2839" class="Bound">B</a> <a id="2841" class="Symbol">:</a> <a id="2843" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2851" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Cubical.Foundations.Pointed.Base.html#2855" class="Bound">e</a> <a id="2857" class="Symbol">:</a> <a id="2859" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2863" href="Cubical.Foundations.Pointed.Base.html#2837" class="Bound">A</a> <a id="2865" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2867" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2871" href="Cubical.Foundations.Pointed.Base.html#2839" class="Bound">B</a><a id="2872" class="Symbol">)</a>
                  <a id="2892" class="Symbol">→</a> <a id="2894" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2898" href="Cubical.Foundations.Pointed.Base.html#2855" class="Bound">e</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2905" href="Cubical.Foundations.Pointed.Base.html#2837" class="Bound">A</a><a id="2906" class="Symbol">)</a> <a id="2908" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2910" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2914" href="Cubical.Foundations.Pointed.Base.html#2839" class="Bound">B</a> <a id="2916" class="Symbol">→</a> <a id="2918" href="Cubical.Foundations.Pointed.Base.html#2837" class="Bound">A</a> <a id="2920" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2922" href="Cubical.Foundations.Pointed.Base.html#2839" class="Bound">B</a>
<a id="2924" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Cubical.Foundations.Pointed.Base.html#2830" class="Function">ua∙</a> <a id="2933" href="Cubical.Foundations.Pointed.Base.html#2933" class="Bound">e</a> <a id="2935" href="Cubical.Foundations.Pointed.Base.html#2935" class="Bound">p</a> <a id="2937" href="Cubical.Foundations.Pointed.Base.html#2937" class="Bound">i</a><a id="2938" class="Symbol">)</a> <a id="2940" class="Symbol">=</a> <a id="2942" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2945" href="Cubical.Foundations.Pointed.Base.html#2933" class="Bound">e</a> <a id="2947" href="Cubical.Foundations.Pointed.Base.html#2937" class="Bound">i</a>
<a id="2949" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.Foundations.Pointed.Base.html#2830" class="Function">ua∙</a> <a id="2958" class="Symbol">{</a><a id="2959" class="Argument">A</a> <a id="2961" class="Symbol">=</a> <a id="2963" href="Cubical.Foundations.Pointed.Base.html#2963" class="Bound">A</a><a id="2964" class="Symbol">}</a> <a id="2966" href="Cubical.Foundations.Pointed.Base.html#2966" class="Bound">e</a> <a id="2968" href="Cubical.Foundations.Pointed.Base.html#2968" class="Bound">p</a> <a id="2970" href="Cubical.Foundations.Pointed.Base.html#2970" class="Bound">i</a><a id="2971" class="Symbol">)</a> <a id="2973" class="Symbol">=</a> <a id="2975" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2987" href="Cubical.Foundations.Pointed.Base.html#2966" class="Bound">e</a> <a id="2989" href="Cubical.Foundations.Pointed.Base.html#2968" class="Bound">p</a> <a id="2991" href="Cubical.Foundations.Pointed.Base.html#2970" class="Bound">i</a>

<a id="2994" class="Comment">{- J for pointed function types -}</a>
<a id="→∙J"></a><a id="3029" href="Cubical.Foundations.Pointed.Base.html#3029" class="Function">→∙J</a> <a id="3033" class="Symbol">:</a> <a id="3035" class="Symbol">∀</a> <a id="3037" class="Symbol">{</a><a id="3038" href="Cubical.Foundations.Pointed.Base.html#3038" class="Bound">ℓ</a> <a id="3040" href="Cubical.Foundations.Pointed.Base.html#3040" class="Bound">ℓ&#39;</a> <a id="3043" href="Cubical.Foundations.Pointed.Base.html#3043" class="Bound">ℓ&#39;&#39;</a><a id="3046" class="Symbol">}</a> <a id="3048" class="Symbol">{</a><a id="3049" href="Cubical.Foundations.Pointed.Base.html#3049" class="Bound">A</a> <a id="3051" class="Symbol">:</a> <a id="3053" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3061" href="Cubical.Foundations.Pointed.Base.html#3038" class="Bound">ℓ</a><a id="3062" class="Symbol">}</a> <a id="3064" class="Symbol">{</a><a id="3065" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">B</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3074" href="Cubical.Foundations.Pointed.Base.html#3040" class="Bound">ℓ&#39;</a><a id="3076" class="Symbol">}</a>
    <a id="3082" class="Symbol">→</a> <a id="3084" class="Symbol">(</a><a id="3085" href="Cubical.Foundations.Pointed.Base.html#3085" class="Bound">P</a> <a id="3087" class="Symbol">:</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Cubical.Foundations.Pointed.Base.html#3090" class="Bound">b₀</a> <a id="3093" class="Symbol">:</a> <a id="3095" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">B</a><a id="3096" class="Symbol">)</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Foundations.Pointed.Base.html#3099" class="Bound">f</a> <a id="3101" class="Symbol">:</a> <a id="3103" href="Cubical.Foundations.Pointed.Base.html#3049" class="Bound">A</a> <a id="3105" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">B</a> <a id="3111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3113" href="Cubical.Foundations.Pointed.Base.html#3090" class="Bound">b₀</a><a id="3115" class="Symbol">))</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3125" href="Cubical.Foundations.Pointed.Base.html#3043" class="Bound">ℓ&#39;&#39;</a><a id="3128" class="Symbol">)</a>
    <a id="3134" class="Symbol">→</a> <a id="3136" class="Symbol">((</a><a id="3138" href="Cubical.Foundations.Pointed.Base.html#3138" class="Bound">f</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3146" href="Cubical.Foundations.Pointed.Base.html#3049" class="Bound">A</a> <a id="3148" class="Symbol">→</a> <a id="3150" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">B</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.Foundations.Pointed.Base.html#3085" class="Bound">P</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Cubical.Foundations.Pointed.Base.html#3138" class="Bound">f</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3164" href="Cubical.Foundations.Pointed.Base.html#3049" class="Bound">A</a><a id="3165" class="Symbol">))</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Cubical.Foundations.Pointed.Base.html#3138" class="Bound">f</a> <a id="3171" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3173" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3177" class="Symbol">))</a>
    <a id="3184" class="Symbol">→</a> <a id="3186" class="Symbol">{</a><a id="3187" href="Cubical.Foundations.Pointed.Base.html#3187" class="Bound">b₀</a> <a id="3190" class="Symbol">:</a> <a id="3192" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">B</a><a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.Foundations.Pointed.Base.html#3196" class="Bound">f</a> <a id="3198" class="Symbol">:</a> <a id="3200" href="Cubical.Foundations.Pointed.Base.html#3049" class="Bound">A</a> <a id="3202" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Cubical.Foundations.Pointed.Base.html#3065" class="Bound">B</a> <a id="3208" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3210" href="Cubical.Foundations.Pointed.Base.html#3187" class="Bound">b₀</a><a id="3212" class="Symbol">))</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Cubical.Foundations.Pointed.Base.html#3085" class="Bound">P</a> <a id="3219" href="Cubical.Foundations.Pointed.Base.html#3187" class="Bound">b₀</a> <a id="3222" href="Cubical.Foundations.Pointed.Base.html#3196" class="Bound">f</a>
<a id="3224" href="Cubical.Foundations.Pointed.Base.html#3029" class="Function">→∙J</a> <a id="3228" class="Symbol">{</a><a id="3229" class="Argument">A</a> <a id="3231" class="Symbol">=</a> <a id="3233" href="Cubical.Foundations.Pointed.Base.html#3233" class="Bound">A</a><a id="3234" class="Symbol">}</a> <a id="3236" href="Cubical.Foundations.Pointed.Base.html#3236" class="Bound">P</a> <a id="3238" href="Cubical.Foundations.Pointed.Base.html#3238" class="Bound">ind</a> <a id="3242" class="Symbol">=</a>
  <a id="3246" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="3254" class="Symbol">λ</a> <a id="3256" href="Cubical.Foundations.Pointed.Base.html#3256" class="Bound">f</a> <a id="3258" class="Symbol">→</a> <a id="3260" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3262" class="Symbol">(λ</a> <a id="3265" href="Cubical.Foundations.Pointed.Base.html#3265" class="Bound">b₀</a> <a id="3268" href="Cubical.Foundations.Pointed.Base.html#3268" class="Bound">y</a> <a id="3270" class="Symbol">→</a> <a id="3272" href="Cubical.Foundations.Pointed.Base.html#3236" class="Bound">P</a> <a id="3274" href="Cubical.Foundations.Pointed.Base.html#3265" class="Bound">b₀</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Cubical.Foundations.Pointed.Base.html#3256" class="Bound">f</a> <a id="3280" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3282" href="Cubical.Foundations.Pointed.Base.html#3268" class="Bound">y</a><a id="3283" class="Symbol">))</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Cubical.Foundations.Pointed.Base.html#3238" class="Bound">ind</a> <a id="3291" href="Cubical.Foundations.Pointed.Base.html#3256" class="Bound">f</a><a id="3292" class="Symbol">)</a>

<a id="3295" class="Comment">{- HIT allowing for pattern matching on pointed types -}</a>
<a id="3352" class="Keyword">data</a> <a id="Pointer"></a><a id="3357" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="3365" class="Symbol">{</a><a id="3366" href="Cubical.Foundations.Pointed.Base.html#3366" class="Bound">ℓ</a><a id="3367" class="Symbol">}</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Cubical.Foundations.Pointed.Base.html#3370" class="Bound">A</a> <a id="3372" class="Symbol">:</a> <a id="3374" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3382" href="Cubical.Foundations.Pointed.Base.html#3366" class="Bound">ℓ</a><a id="3383" class="Symbol">)</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3392" href="Cubical.Foundations.Pointed.Base.html#3366" class="Bound">ℓ</a> <a id="3394" class="Keyword">where</a>
  <a id="Pointer.pt₀"></a><a id="3402" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="3416" href="Cubical.Foundations.Pointed.Base.html#3370" class="Bound">A</a>
  <a id="Pointer.⌊_⌋"></a><a id="3420" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊_⌋</a> <a id="3424" class="Symbol">:</a> <a id="3426" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3430" href="Cubical.Foundations.Pointed.Base.html#3370" class="Bound">A</a> <a id="3432" class="Symbol">→</a> <a id="3434" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="3442" href="Cubical.Foundations.Pointed.Base.html#3370" class="Bound">A</a>
  <a id="Pointer.id"></a><a id="3446" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊</a> <a id="3453" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3456" href="Cubical.Foundations.Pointed.Base.html#3370" class="Bound">A</a> <a id="3458" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌋</a> <a id="3460" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3462" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a>

<a id="IsoPointedPointer"></a><a id="3467" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3485" class="Symbol">:</a> <a id="3487" class="Symbol">{</a><a id="3488" href="Cubical.Foundations.Pointed.Base.html#3488" class="Bound">A</a> <a id="3490" class="Symbol">:</a> <a id="3492" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3500" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3501" class="Symbol">}</a> <a id="3503" class="Symbol">→</a> <a id="3505" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3514" href="Cubical.Foundations.Pointed.Base.html#3488" class="Bound">A</a><a id="3515" class="Symbol">)</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="3526" href="Cubical.Foundations.Pointed.Base.html#3488" class="Bound">A</a><a id="3527" class="Symbol">)</a>
<a id="3529" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3537" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3555" class="Symbol">=</a> <a id="3557" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊_⌋</a>
<a id="3561" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3569" class="Symbol">(</a><a id="3570" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3588" class="Symbol">{</a><a id="3589" class="Argument">A</a> <a id="3591" class="Symbol">=</a> <a id="3593" href="Cubical.Foundations.Pointed.Base.html#3593" class="Bound">A</a><a id="3594" class="Symbol">})</a> <a id="3597" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a> <a id="3601" class="Symbol">=</a> <a id="3603" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3606" href="Cubical.Foundations.Pointed.Base.html#3593" class="Bound">A</a>
<a id="3608" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3616" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3634" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊</a> <a id="3636" href="Cubical.Foundations.Pointed.Base.html#3636" class="Bound">x</a> <a id="3638" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌋</a> <a id="3640" class="Symbol">=</a> <a id="3642" href="Cubical.Foundations.Pointed.Base.html#3636" class="Bound">x</a>
<a id="3644" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3671" class="Symbol">{</a><a id="3672" class="Argument">A</a> <a id="3674" class="Symbol">=</a> <a id="3676" href="Cubical.Foundations.Pointed.Base.html#3676" class="Bound">A</a><a id="3677" class="Symbol">})</a> <a id="3680" class="Symbol">(</a><a id="3681" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a> <a id="3684" href="Cubical.Foundations.Pointed.Base.html#3684" class="Bound">i</a><a id="3685" class="Symbol">)</a> <a id="3687" class="Symbol">=</a> <a id="3689" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3692" href="Cubical.Foundations.Pointed.Base.html#3676" class="Bound">A</a>
<a id="3694" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3702" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3720" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a> <a id="3724" class="Symbol">=</a> <a id="3726" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a>
<a id="3729" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3737" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3755" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊</a> <a id="3757" href="Cubical.Foundations.Pointed.Base.html#3757" class="Bound">x</a> <a id="3759" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌋</a> <a id="3761" class="Symbol">=</a> <a id="3763" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3768" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3776" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a> <a id="3798" href="Cubical.Foundations.Pointed.Base.html#3798" class="Bound">i</a><a id="3799" class="Symbol">)</a> <a id="3801" href="Cubical.Foundations.Pointed.Base.html#3801" class="Bound">j</a> <a id="3803" class="Symbol">=</a> <a id="3805" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cubical.Foundations.Pointed.Base.html#3798" class="Bound">i</a> <a id="3811" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3813" href="Cubical.Foundations.Pointed.Base.html#3801" class="Bound">j</a><a id="3814" class="Symbol">)</a>
<a id="3816" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3824" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="3842" href="Cubical.Foundations.Pointed.Base.html#3842" class="Bound">x</a> <a id="3844" class="Symbol">=</a> <a id="3846" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Pointed≡Pointer"></a><a id="3852" href="Cubical.Foundations.Pointed.Base.html#3852" class="Function">Pointed≡Pointer</a> <a id="3868" class="Symbol">:</a> <a id="3870" class="Symbol">{</a><a id="3871" href="Cubical.Foundations.Pointed.Base.html#3871" class="Bound">A</a> <a id="3873" class="Symbol">:</a> <a id="3875" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3883" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3884" class="Symbol">}</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3892" href="Cubical.Foundations.Pointed.Base.html#3871" class="Bound">A</a> <a id="3894" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3896" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="3904" href="Cubical.Foundations.Pointed.Base.html#3871" class="Bound">A</a>
<a id="3906" href="Cubical.Foundations.Pointed.Base.html#3852" class="Function">Pointed≡Pointer</a> <a id="3922" class="Symbol">=</a> <a id="3924" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3934" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a>

<a id="Pointer∙"></a><a id="3953" href="Cubical.Foundations.Pointed.Base.html#3953" class="Function">Pointer∙</a> <a id="3962" class="Symbol">:</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Cubical.Foundations.Pointed.Base.html#3965" class="Bound">A</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3977" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="3978" class="Symbol">)</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3990" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a>
<a id="3992" href="Cubical.Foundations.Pointed.Base.html#3953" class="Function">Pointer∙</a> <a id="4001" href="Cubical.Foundations.Pointed.Base.html#4001" class="Bound">A</a> <a id="4003" class="Symbol">.</a><a id="4004" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4008" class="Symbol">=</a> <a id="4010" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="4018" href="Cubical.Foundations.Pointed.Base.html#4001" class="Bound">A</a>
<a id="4020" href="Cubical.Foundations.Pointed.Base.html#3953" class="Function">Pointer∙</a> <a id="4029" href="Cubical.Foundations.Pointed.Base.html#4029" class="Bound">A</a> <a id="4031" class="Symbol">.</a><a id="4032" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a>

<a id="Pointed≡∙Pointer"></a><a id="4043" href="Cubical.Foundations.Pointed.Base.html#4043" class="Function">Pointed≡∙Pointer</a> <a id="4060" class="Symbol">:</a> <a id="4062" class="Symbol">{</a><a id="4063" href="Cubical.Foundations.Pointed.Base.html#4063" class="Bound">A</a> <a id="4065" class="Symbol">:</a> <a id="4067" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4075" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4076" class="Symbol">}</a> <a id="4078" class="Symbol">→</a> <a id="4080" href="Cubical.Foundations.Pointed.Base.html#4063" class="Bound">A</a> <a id="4082" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="4093" href="Cubical.Foundations.Pointed.Base.html#4063" class="Bound">A</a> <a id="4095" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4097" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a><a id="4100" class="Symbol">)</a>
<a id="4102" href="Cubical.Foundations.Pointed.Base.html#4043" class="Function">Pointed≡∙Pointer</a> <a id="4119" class="Symbol">{</a><a id="4120" class="Argument">A</a> <a id="4122" class="Symbol">=</a> <a id="4124" href="Cubical.Foundations.Pointed.Base.html#4124" class="Bound">A</a><a id="4125" class="Symbol">}</a> <a id="4127" href="Cubical.Foundations.Pointed.Base.html#4127" class="Bound">i</a> <a id="4129" class="Symbol">=</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Foundations.Pointed.Base.html#3852" class="Function">Pointed≡Pointer</a> <a id="4148" class="Symbol">{</a><a id="4149" class="Argument">A</a> <a id="4151" class="Symbol">=</a> <a id="4153" href="Cubical.Foundations.Pointed.Base.html#4124" class="Bound">A</a><a id="4154" class="Symbol">}</a> <a id="4156" href="Cubical.Foundations.Pointed.Base.html#4127" class="Bound">i</a><a id="4157" class="Symbol">)</a> <a id="4159" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4161" href="Cubical.Foundations.Pointed.Base.html#4180" class="Function">helper</a> <a id="4168" href="Cubical.Foundations.Pointed.Base.html#4127" class="Bound">i</a>
  <a id="4172" class="Keyword">where</a>
  <a id="4180" href="Cubical.Foundations.Pointed.Base.html#4180" class="Function">helper</a> <a id="4187" class="Symbol">:</a> <a id="4189" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4195" class="Symbol">(λ</a> <a id="4198" href="Cubical.Foundations.Pointed.Base.html#4198" class="Bound">i</a> <a id="4200" class="Symbol">→</a> <a id="4202" href="Cubical.Foundations.Pointed.Base.html#3852" class="Function">Pointed≡Pointer</a> <a id="4218" class="Symbol">{</a><a id="4219" class="Argument">A</a> <a id="4221" class="Symbol">=</a> <a id="4223" href="Cubical.Foundations.Pointed.Base.html#4124" class="Bound">A</a><a id="4224" class="Symbol">}</a> <a id="4226" href="Cubical.Foundations.Pointed.Base.html#4198" class="Bound">i</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4233" href="Cubical.Foundations.Pointed.Base.html#4124" class="Bound">A</a><a id="4234" class="Symbol">)</a> <a id="4236" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a>
  <a id="4242" href="Cubical.Foundations.Pointed.Base.html#4180" class="Function">helper</a> <a id="4249" class="Symbol">=</a> <a id="4251" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Pointed.Base.html#3467" class="Function">IsoPointedPointer</a> <a id="4294" class="Symbol">{</a><a id="4295" class="Argument">A</a> <a id="4297" class="Symbol">=</a> <a id="4299" href="Cubical.Foundations.Pointed.Base.html#4124" class="Bound">A</a><a id="4300" class="Symbol">}))</a> <a id="4304" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a>

<a id="pointerFun"></a><a id="4308" href="Cubical.Foundations.Pointed.Base.html#4308" class="Function">pointerFun</a> <a id="4319" class="Symbol">:</a> <a id="4321" class="Symbol">∀</a> <a id="4323" class="Symbol">{</a><a id="4324" href="Cubical.Foundations.Pointed.Base.html#4324" class="Bound">ℓ&#39;</a><a id="4326" class="Symbol">}</a> <a id="4328" class="Symbol">{</a><a id="4329" href="Cubical.Foundations.Pointed.Base.html#4329" class="Bound">A</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4341" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4342" class="Symbol">}</a> <a id="4344" class="Symbol">{</a><a id="4345" href="Cubical.Foundations.Pointed.Base.html#4345" class="Bound">B</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4357" href="Cubical.Foundations.Pointed.Base.html#4324" class="Bound">ℓ&#39;</a><a id="4359" class="Symbol">}</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Cubical.Foundations.Pointed.Base.html#4362" class="Bound">f</a> <a id="4364" class="Symbol">:</a> <a id="4366" href="Cubical.Foundations.Pointed.Base.html#4329" class="Bound">A</a> <a id="4368" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4371" href="Cubical.Foundations.Pointed.Base.html#4345" class="Bound">B</a><a id="4372" class="Symbol">)</a>
            <a id="4386" class="Symbol">→</a> <a id="4388" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="4396" href="Cubical.Foundations.Pointed.Base.html#4329" class="Bound">A</a> <a id="4398" class="Symbol">→</a> <a id="4400" href="Cubical.Foundations.Pointed.Base.html#3357" class="Datatype">Pointer</a> <a id="4408" href="Cubical.Foundations.Pointed.Base.html#4345" class="Bound">B</a>
<a id="4410" href="Cubical.Foundations.Pointed.Base.html#4308" class="Function">pointerFun</a> <a id="4421" href="Cubical.Foundations.Pointed.Base.html#4421" class="Bound">f</a> <a id="4423" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a> <a id="4427" class="Symbol">=</a> <a id="4429" href="Cubical.Foundations.Pointed.Base.html#3402" class="InductiveConstructor">pt₀</a>
<a id="4433" href="Cubical.Foundations.Pointed.Base.html#4308" class="Function">pointerFun</a> <a id="4444" href="Cubical.Foundations.Pointed.Base.html#4444" class="Bound">f</a> <a id="4446" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊</a> <a id="4448" href="Cubical.Foundations.Pointed.Base.html#4448" class="Bound">x</a> <a id="4450" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌋</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊</a> <a id="4456" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4460" href="Cubical.Foundations.Pointed.Base.html#4444" class="Bound">f</a> <a id="4462" href="Cubical.Foundations.Pointed.Base.html#4448" class="Bound">x</a> <a id="4464" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌋</a>
<a id="4466" href="Cubical.Foundations.Pointed.Base.html#4308" class="Function">pointerFun</a> <a id="4477" href="Cubical.Foundations.Pointed.Base.html#4477" class="Bound">f</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a> <a id="4483" href="Cubical.Foundations.Pointed.Base.html#4483" class="Bound">i</a><a id="4484" class="Symbol">)</a> <a id="4486" class="Symbol">=</a> <a id="4488" class="Symbol">(</a><a id="4489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4494" href="Cubical.Foundations.Pointed.Base.html#3420" class="InductiveConstructor Operator">⌊_⌋</a> <a id="4498" class="Symbol">(</a><a id="4499" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4503" href="Cubical.Foundations.Pointed.Base.html#4477" class="Bound">f</a><a id="4504" class="Symbol">)</a> <a id="4506" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4508" href="Cubical.Foundations.Pointed.Base.html#3446" class="InductiveConstructor">id</a><a id="4510" class="Symbol">)</a> <a id="4512" href="Cubical.Foundations.Pointed.Base.html#4483" class="Bound">i</a>

<a id="pointerFun∙"></a><a id="4515" href="Cubical.Foundations.Pointed.Base.html#4515" class="Function">pointerFun∙</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">∀</a> <a id="4531" class="Symbol">{</a><a id="4532" href="Cubical.Foundations.Pointed.Base.html#4532" class="Bound">ℓ&#39;</a><a id="4534" class="Symbol">}</a> <a id="4536" class="Symbol">{</a><a id="4537" href="Cubical.Foundations.Pointed.Base.html#4537" class="Bound">A</a> <a id="4539" class="Symbol">:</a> <a id="4541" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4549" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4550" class="Symbol">}</a> <a id="4552" class="Symbol">{</a><a id="4553" href="Cubical.Foundations.Pointed.Base.html#4553" class="Bound">B</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4565" href="Cubical.Foundations.Pointed.Base.html#4532" class="Bound">ℓ&#39;</a><a id="4567" class="Symbol">}</a> <a id="4569" class="Symbol">(</a><a id="4570" href="Cubical.Foundations.Pointed.Base.html#4570" class="Bound">f</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Cubical.Foundations.Pointed.Base.html#4537" class="Bound">A</a> <a id="4576" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4579" href="Cubical.Foundations.Pointed.Base.html#4553" class="Bound">B</a><a id="4580" class="Symbol">)</a>
             <a id="4595" class="Symbol">→</a> <a id="4597" href="Cubical.Foundations.Pointed.Base.html#3953" class="Function">Pointer∙</a> <a id="4606" href="Cubical.Foundations.Pointed.Base.html#4537" class="Bound">A</a> <a id="4608" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4611" href="Cubical.Foundations.Pointed.Base.html#3953" class="Function">Pointer∙</a> <a id="4620" href="Cubical.Foundations.Pointed.Base.html#4553" class="Bound">B</a>
<a id="4622" href="Cubical.Foundations.Pointed.Base.html#4515" class="Function">pointerFun∙</a> <a id="4634" href="Cubical.Foundations.Pointed.Base.html#4634" class="Bound">f</a> <a id="4636" class="Symbol">.</a><a id="4637" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4641" class="Symbol">=</a> <a id="4643" href="Cubical.Foundations.Pointed.Base.html#4308" class="Function">pointerFun</a> <a id="4654" href="Cubical.Foundations.Pointed.Base.html#4634" class="Bound">f</a>
<a id="4656" href="Cubical.Foundations.Pointed.Base.html#4515" class="Function">pointerFun∙</a> <a id="4668" href="Cubical.Foundations.Pointed.Base.html#4668" class="Bound">f</a> <a id="4670" class="Symbol">.</a><a id="4671" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4675" class="Symbol">=</a> <a id="4677" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="4684" class="Comment">-- pointed identity equivalence</a>
<a id="idEquiv∙"></a><a id="4716" href="Cubical.Foundations.Pointed.Base.html#4716" class="Function">idEquiv∙</a> <a id="4725" class="Symbol">:</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Cubical.Foundations.Pointed.Base.html#4728" class="Bound">A</a> <a id="4730" class="Symbol">:</a> <a id="4732" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4740" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Symbol">→</a> <a id="4745" class="Symbol">(</a><a id="4746" href="Cubical.Foundations.Pointed.Base.html#4728" class="Bound">A</a> <a id="4748" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="4751" href="Cubical.Foundations.Pointed.Base.html#4728" class="Bound">A</a><a id="4752" class="Symbol">)</a>
<a id="4754" href="Cubical.Foundations.Pointed.Base.html#4716" class="Function">idEquiv∙</a> <a id="4763" href="Cubical.Foundations.Pointed.Base.html#4763" class="Bound">A</a> <a id="4765" class="Symbol">=</a> <a id="4767" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4780" href="Cubical.Foundations.Pointed.Base.html#4763" class="Bound">A</a><a id="4781" class="Symbol">)</a> <a id="4783" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4785" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="4791" class="Comment">{-
  Equational reasoning for pointed equivalences
-}</a>

<a id="4846" class="Keyword">infix</a>  <a id="4853" class="Number">3</a> <a id="4855" href="Cubical.Foundations.Pointed.Base.html#4878" class="Function Operator">_∎≃∙</a>
<a id="4860" class="Keyword">infixr</a> <a id="4867" class="Number">2</a> <a id="4869" href="Cubical.Foundations.Pointed.Base.html#4930" class="Function Operator">_≃∙⟨_⟩_</a>

<a id="_∎≃∙"></a><a id="4878" href="Cubical.Foundations.Pointed.Base.html#4878" class="Function Operator">_∎≃∙</a> <a id="4883" class="Symbol">:</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Cubical.Foundations.Pointed.Base.html#4886" class="Bound">A</a> <a id="4888" class="Symbol">:</a> <a id="4890" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4898" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4899" class="Symbol">)</a> <a id="4901" class="Symbol">→</a> <a id="4903" href="Cubical.Foundations.Pointed.Base.html#4886" class="Bound">A</a> <a id="4905" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="4908" href="Cubical.Foundations.Pointed.Base.html#4886" class="Bound">A</a>
<a id="4910" href="Cubical.Foundations.Pointed.Base.html#4910" class="Bound">A</a> <a id="4912" href="Cubical.Foundations.Pointed.Base.html#4878" class="Function Operator">∎≃∙</a> <a id="4916" class="Symbol">=</a> <a id="4918" href="Cubical.Foundations.Pointed.Base.html#4716" class="Function">idEquiv∙</a> <a id="4927" href="Cubical.Foundations.Pointed.Base.html#4910" class="Bound">A</a>

<a id="_≃∙⟨_⟩_"></a><a id="4930" href="Cubical.Foundations.Pointed.Base.html#4930" class="Function Operator">_≃∙⟨_⟩_</a> <a id="4938" class="Symbol">:</a> <a id="4940" class="Symbol">{</a><a id="4941" href="Cubical.Foundations.Pointed.Base.html#4941" class="Bound">B</a> <a id="4943" href="Cubical.Foundations.Pointed.Base.html#4943" class="Bound">C</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4955" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4956" class="Symbol">}</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Cubical.Foundations.Pointed.Base.html#4959" class="Bound">A</a> <a id="4961" class="Symbol">:</a> <a id="4963" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4971" href="Cubical.Foundations.Pointed.Base.html#427" class="Generalizable">ℓ</a><a id="4972" class="Symbol">)</a> <a id="4974" class="Symbol">→</a> <a id="4976" href="Cubical.Foundations.Pointed.Base.html#4959" class="Bound">A</a> <a id="4978" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="4981" href="Cubical.Foundations.Pointed.Base.html#4941" class="Bound">B</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="Cubical.Foundations.Pointed.Base.html#4941" class="Bound">B</a> <a id="4987" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="4990" href="Cubical.Foundations.Pointed.Base.html#4943" class="Bound">C</a> <a id="4992" class="Symbol">→</a> <a id="4994" href="Cubical.Foundations.Pointed.Base.html#4959" class="Bound">A</a> <a id="4996" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="4999" href="Cubical.Foundations.Pointed.Base.html#4943" class="Bound">C</a>
<a id="5001" href="Cubical.Foundations.Pointed.Base.html#5001" class="Bound">A</a> <a id="5003" href="Cubical.Foundations.Pointed.Base.html#4930" class="Function Operator">≃∙⟨</a> <a id="5007" href="Cubical.Foundations.Pointed.Base.html#5007" class="Bound">f</a> <a id="5009" href="Cubical.Foundations.Pointed.Base.html#4930" class="Function Operator">⟩</a> <a id="5011" href="Cubical.Foundations.Pointed.Base.html#5011" class="Bound">g</a> <a id="5013" class="Symbol">=</a> <a id="5015" href="Cubical.Foundations.Pointed.Base.html#1551" class="Function">compEquiv∙</a> <a id="5026" href="Cubical.Foundations.Pointed.Base.html#5007" class="Bound">f</a> <a id="5028" href="Cubical.Foundations.Pointed.Base.html#5011" class="Bound">g</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.FunExt.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.FunExt</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.FunExt.html" class="Module">Cubical.Foundations.Pointed.FunExt</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a>

<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Cubical.Foundations.Pointed.FunExt.html#342" class="Generalizable">ℓ</a> <a id="344" href="Cubical.Foundations.Pointed.FunExt.html#344" class="Generalizable">ℓ&#39;</a> <a id="347" class="Symbol">:</a> <a id="349" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="356" class="Keyword">module</a> <a id="363" href="Cubical.Foundations.Pointed.FunExt.html#363" class="Module">_</a> <a id="365" class="Symbol">{</a><a id="366" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="368" class="Symbol">:</a> <a id="370" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="378" href="Cubical.Foundations.Pointed.FunExt.html#342" class="Generalizable">ℓ</a><a id="379" class="Symbol">}</a> <a id="381" class="Symbol">{</a><a id="382" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="384" class="Symbol">:</a> <a id="386" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="390" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="392" class="Symbol">→</a> <a id="394" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="399" href="Cubical.Foundations.Pointed.FunExt.html#344" class="Generalizable">ℓ&#39;</a><a id="401" class="Symbol">}</a> <a id="403" class="Symbol">{</a><a id="404" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a> <a id="408" class="Symbol">:</a> <a id="410" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="412" class="Symbol">(</a><a id="413" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="416" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a><a id="417" class="Symbol">)}</a> <a id="420" class="Keyword">where</a>

  <a id="429" class="Comment">-- pointed function extensionality</a>
  <a id="466" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="475" class="Symbol">:</a> <a id="477" class="Symbol">{</a><a id="478" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="480" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a> <a id="482" class="Symbol">:</a> <a id="484" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="487" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="489" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="491" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="500" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="504" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a> <a id="506" class="Symbol">→</a> <a id="508" href="Cubical.Foundations.Pointed.FunExt.html#478" class="Bound">f</a> <a id="510" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="512" href="Cubical.Foundations.Pointed.FunExt.html#480" class="Bound">g</a>
  <a id="516" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="525" class="Symbol">(</a><a id="526" href="Cubical.Foundations.Pointed.FunExt.html#526" class="Bound">h</a> <a id="528" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="530" href="Cubical.Foundations.Pointed.FunExt.html#530" class="Bound">h∙</a><a id="532" class="Symbol">)</a> <a id="534" href="Cubical.Foundations.Pointed.FunExt.html#534" class="Bound">i</a> <a id="536" class="Symbol">.</a><a id="537" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="541" href="Cubical.Foundations.Pointed.FunExt.html#541" class="Bound">x</a> <a id="543" class="Symbol">=</a> <a id="545" href="Cubical.Foundations.Pointed.FunExt.html#526" class="Bound">h</a> <a id="547" href="Cubical.Foundations.Pointed.FunExt.html#541" class="Bound">x</a> <a id="549" href="Cubical.Foundations.Pointed.FunExt.html#534" class="Bound">i</a>
  <a id="553" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="562" class="Symbol">(</a><a id="563" href="Cubical.Foundations.Pointed.FunExt.html#563" class="Bound">h</a> <a id="565" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="567" href="Cubical.Foundations.Pointed.FunExt.html#567" class="Bound">h∙</a><a id="569" class="Symbol">)</a> <a id="571" href="Cubical.Foundations.Pointed.FunExt.html#571" class="Bound">i</a> <a id="573" class="Symbol">.</a><a id="574" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="578" class="Symbol">=</a> <a id="580" href="Cubical.Foundations.Pointed.FunExt.html#567" class="Bound">h∙</a> <a id="583" href="Cubical.Foundations.Pointed.FunExt.html#571" class="Bound">i</a>

  <a id="588" class="Comment">-- inverse of pointed function extensionality</a>
  <a id="636" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="646" class="Symbol">:</a> <a id="648" class="Symbol">{</a><a id="649" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="651" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a> <a id="653" class="Symbol">:</a> <a id="655" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="658" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="660" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="662" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="665" class="Symbol">}</a> <a id="667" class="Symbol">→</a> <a id="669" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="671" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="673" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Pointed.FunExt.html#649" class="Bound">f</a> <a id="679" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="683" href="Cubical.Foundations.Pointed.FunExt.html#651" class="Bound">g</a>
  <a id="687" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="697" href="Cubical.Foundations.Pointed.FunExt.html#697" class="Bound">p</a> <a id="699" class="Symbol">.</a><a id="700" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="704" href="Cubical.Foundations.Pointed.FunExt.html#704" class="Bound">a</a> <a id="706" href="Cubical.Foundations.Pointed.FunExt.html#706" class="Bound">i</a> <a id="708" class="Symbol">=</a> <a id="710" href="Cubical.Foundations.Pointed.FunExt.html#697" class="Bound">p</a> <a id="712" href="Cubical.Foundations.Pointed.FunExt.html#706" class="Bound">i</a> <a id="714" class="Symbol">.</a><a id="715" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="719" href="Cubical.Foundations.Pointed.FunExt.html#704" class="Bound">a</a>
  <a id="723" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="733" href="Cubical.Foundations.Pointed.FunExt.html#733" class="Bound">p</a> <a id="735" class="Symbol">.</a><a id="736" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="740" href="Cubical.Foundations.Pointed.FunExt.html#740" class="Bound">i</a> <a id="742" class="Symbol">=</a> <a id="744" href="Cubical.Foundations.Pointed.FunExt.html#733" class="Bound">p</a> <a id="746" href="Cubical.Foundations.Pointed.FunExt.html#740" class="Bound">i</a> <a id="748" class="Symbol">.</a><a id="749" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="756" class="Comment">-- function extensionality is an isomorphism, PathP version</a>
  <a id="818" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="830" class="Symbol">:</a> <a id="832" class="Symbol">(</a><a id="833" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="835" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a> <a id="837" class="Symbol">:</a> <a id="839" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="842" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="844" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="846" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="849" class="Symbol">)</a> <a id="851" class="Symbol">→</a> <a id="853" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="857" class="Symbol">(</a><a id="858" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="860" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="864" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a><a id="865" class="Symbol">)</a> <a id="867" class="Symbol">(</a><a id="868" href="Cubical.Foundations.Pointed.FunExt.html#833" class="Bound">f</a> <a id="870" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="872" href="Cubical.Foundations.Pointed.FunExt.html#835" class="Bound">g</a><a id="873" class="Symbol">)</a>
  <a id="877" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="885" class="Symbol">(</a><a id="886" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="898" href="Cubical.Foundations.Pointed.FunExt.html#898" class="Bound">f</a> <a id="900" href="Cubical.Foundations.Pointed.FunExt.html#900" class="Bound">g</a><a id="901" class="Symbol">)</a>  <a id="904" class="Symbol">=</a> <a id="906" href="Cubical.Foundations.Pointed.FunExt.html#466" class="Function">funExt∙P</a> <a id="915" class="Symbol">{</a><a id="916" class="Argument">f</a> <a id="918" class="Symbol">=</a> <a id="920" href="Cubical.Foundations.Pointed.FunExt.html#898" class="Bound">f</a><a id="921" class="Symbol">}</a> <a id="923" class="Symbol">{</a><a id="924" class="Argument">g</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Foundations.Pointed.FunExt.html#900" class="Bound">g</a><a id="929" class="Symbol">}</a>
  <a id="933" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="954" href="Cubical.Foundations.Pointed.FunExt.html#954" class="Bound">f</a> <a id="956" href="Cubical.Foundations.Pointed.FunExt.html#956" class="Bound">g</a><a id="957" class="Symbol">)</a> <a id="959" class="Symbol">=</a> <a id="961" href="Cubical.Foundations.Pointed.FunExt.html#636" class="Function">funExt∙P⁻</a> <a id="971" class="Symbol">{</a><a id="972" class="Argument">f</a> <a id="974" class="Symbol">=</a> <a id="976" href="Cubical.Foundations.Pointed.FunExt.html#954" class="Bound">f</a><a id="977" class="Symbol">}</a> <a id="979" class="Symbol">{</a><a id="980" class="Argument">g</a> <a id="982" class="Symbol">=</a> <a id="984" href="Cubical.Foundations.Pointed.FunExt.html#956" class="Bound">g</a><a id="985" class="Symbol">}</a>
  <a id="989" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1010" href="Cubical.Foundations.Pointed.FunExt.html#1010" class="Bound">f</a> <a id="1012" href="Cubical.Foundations.Pointed.FunExt.html#1012" class="Bound">g</a><a id="1013" class="Symbol">)</a> <a id="1015" href="Cubical.Foundations.Pointed.FunExt.html#1015" class="Bound">p</a> <a id="1017" href="Cubical.Foundations.Pointed.FunExt.html#1017" class="Bound">i</a> <a id="1019" href="Cubical.Foundations.Pointed.FunExt.html#1019" class="Bound">j</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Cubical.Foundations.Pointed.FunExt.html#1015" class="Bound">p</a> <a id="1025" href="Cubical.Foundations.Pointed.FunExt.html#1019" class="Bound">j</a>
  <a id="1029" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1050" href="Cubical.Foundations.Pointed.FunExt.html#1050" class="Bound">f</a> <a id="1052" href="Cubical.Foundations.Pointed.FunExt.html#1052" class="Bound">g</a><a id="1053" class="Symbol">)</a> <a id="1055" href="Cubical.Foundations.Pointed.FunExt.html#1055" class="Bound">h</a> <a id="1057" class="Symbol">_</a> <a id="1059" class="Symbol">=</a> <a id="1061" href="Cubical.Foundations.Pointed.FunExt.html#1055" class="Bound">h</a>

  <a id="1066" class="Comment">-- transformed to equivalence</a>
  <a id="1098" href="Cubical.Foundations.Pointed.FunExt.html#1098" class="Function">funExt∙P≃</a> <a id="1108" class="Symbol">:</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Cubical.Foundations.Pointed.FunExt.html#1111" class="Bound">f</a> <a id="1113" href="Cubical.Foundations.Pointed.FunExt.html#1113" class="Bound">g</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1120" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1122" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1124" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1127" class="Symbol">)</a> <a id="1129" class="Symbol">→</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Foundations.Pointed.FunExt.html#1111" class="Bound">f</a> <a id="1134" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="1138" href="Cubical.Foundations.Pointed.FunExt.html#1113" class="Bound">g</a><a id="1139" class="Symbol">)</a> <a id="1141" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Cubical.Foundations.Pointed.FunExt.html#1111" class="Bound">f</a> <a id="1146" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1148" href="Cubical.Foundations.Pointed.FunExt.html#1113" class="Bound">g</a><a id="1149" class="Symbol">)</a>
  <a id="1153" href="Cubical.Foundations.Pointed.FunExt.html#1098" class="Function">funExt∙P≃</a> <a id="1163" href="Cubical.Foundations.Pointed.FunExt.html#1163" class="Bound">f</a> <a id="1165" href="Cubical.Foundations.Pointed.FunExt.html#1165" class="Bound">g</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Cubical.Foundations.Pointed.FunExt.html#818" class="Function">funExt∙PIso</a> <a id="1193" href="Cubical.Foundations.Pointed.FunExt.html#1163" class="Bound">f</a> <a id="1195" href="Cubical.Foundations.Pointed.FunExt.html#1165" class="Bound">g</a><a id="1196" class="Symbol">)</a>

  <a id="1201" class="Comment">-- funExt∙≃ using the other kind of pointed homotopy</a>
  <a id="1256" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Pointed.FunExt.html#1268" class="Bound">f</a> <a id="1270" href="Cubical.Foundations.Pointed.FunExt.html#1270" class="Bound">g</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1277" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1279" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1281" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">→</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Foundations.Pointed.FunExt.html#1268" class="Bound">f</a> <a id="1291" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1294" href="Cubical.Foundations.Pointed.FunExt.html#1270" class="Bound">g</a><a id="1295" class="Symbol">)</a> <a id="1297" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Foundations.Pointed.FunExt.html#1268" class="Bound">f</a> <a id="1302" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1304" href="Cubical.Foundations.Pointed.FunExt.html#1270" class="Bound">g</a><a id="1305" class="Symbol">)</a>
  <a id="1309" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1318" href="Cubical.Foundations.Pointed.FunExt.html#1318" class="Bound">f</a> <a id="1320" href="Cubical.Foundations.Pointed.FunExt.html#1320" class="Bound">g</a> <a id="1322" class="Symbol">=</a> <a id="1324" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="1342" href="Cubical.Foundations.Pointed.FunExt.html#1318" class="Bound">f</a> <a id="1344" href="Cubical.Foundations.Pointed.FunExt.html#1320" class="Bound">g</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Cubical.Foundations.Pointed.FunExt.html#1098" class="Function">funExt∙P≃</a> <a id="1358" href="Cubical.Foundations.Pointed.FunExt.html#1318" class="Bound">f</a> <a id="1360" href="Cubical.Foundations.Pointed.FunExt.html#1320" class="Bound">g</a><a id="1361" class="Symbol">)</a>

  <a id="1366" class="Comment">-- standard pointed function extensionality and its inverse</a>
  <a id="1428" href="Cubical.Foundations.Pointed.FunExt.html#1428" class="Function">funExt∙</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">{</a><a id="1439" href="Cubical.Foundations.Pointed.FunExt.html#1439" class="Bound">f</a> <a id="1441" href="Cubical.Foundations.Pointed.FunExt.html#1441" class="Bound">g</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1448" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1450" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1452" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1455" class="Symbol">}</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Cubical.Foundations.Pointed.FunExt.html#1439" class="Bound">f</a> <a id="1461" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1464" href="Cubical.Foundations.Pointed.FunExt.html#1441" class="Bound">g</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Cubical.Foundations.Pointed.FunExt.html#1439" class="Bound">f</a> <a id="1470" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1472" href="Cubical.Foundations.Pointed.FunExt.html#1441" class="Bound">g</a>
  <a id="1476" href="Cubical.Foundations.Pointed.FunExt.html#1428" class="Function">funExt∙</a> <a id="1484" class="Symbol">{</a><a id="1485" class="Argument">f</a> <a id="1487" class="Symbol">=</a> <a id="1489" href="Cubical.Foundations.Pointed.FunExt.html#1489" class="Bound">f</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" class="Argument">g</a> <a id="1495" class="Symbol">=</a> <a id="1497" href="Cubical.Foundations.Pointed.FunExt.html#1497" class="Bound">g</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1521" href="Cubical.Foundations.Pointed.FunExt.html#1489" class="Bound">f</a> <a id="1523" href="Cubical.Foundations.Pointed.FunExt.html#1497" class="Bound">g</a><a id="1524" class="Symbol">)</a>

  <a id="1529" href="Cubical.Foundations.Pointed.FunExt.html#1529" class="Function">funExt∙⁻</a> <a id="1538" class="Symbol">:</a> <a id="1540" class="Symbol">{</a><a id="1541" href="Cubical.Foundations.Pointed.FunExt.html#1541" class="Bound">f</a> <a id="1543" href="Cubical.Foundations.Pointed.FunExt.html#1543" class="Bound">g</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1550" href="Cubical.Foundations.Pointed.FunExt.html#366" class="Bound">A</a> <a id="1552" href="Cubical.Foundations.Pointed.FunExt.html#382" class="Bound">B</a> <a id="1554" href="Cubical.Foundations.Pointed.FunExt.html#404" class="Bound">ptB</a><a id="1557" class="Symbol">}</a> <a id="1559" class="Symbol">→</a> <a id="1561" href="Cubical.Foundations.Pointed.FunExt.html#1541" class="Bound">f</a> <a id="1563" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1565" href="Cubical.Foundations.Pointed.FunExt.html#1543" class="Bound">g</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Cubical.Foundations.Pointed.FunExt.html#1541" class="Bound">f</a> <a id="1571" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="1574" href="Cubical.Foundations.Pointed.FunExt.html#1543" class="Bound">g</a>
  <a id="1578" href="Cubical.Foundations.Pointed.FunExt.html#1529" class="Function">funExt∙⁻</a> <a id="1587" class="Symbol">{</a><a id="1588" class="Argument">f</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Cubical.Foundations.Pointed.FunExt.html#1592" class="Bound">f</a><a id="1593" class="Symbol">}</a> <a id="1595" class="Symbol">{</a><a id="1596" class="Argument">g</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Cubical.Foundations.Pointed.FunExt.html#1600" class="Bound">g</a><a id="1601" class="Symbol">}</a> <a id="1603" class="Symbol">=</a> <a id="1605" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Cubical.Foundations.Pointed.FunExt.html#1256" class="Function">funExt∙≃</a> <a id="1634" href="Cubical.Foundations.Pointed.FunExt.html#1592" class="Bound">f</a> <a id="1636" href="Cubical.Foundations.Pointed.FunExt.html#1600" class="Bound">g</a><a id="1637" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Homogeneous.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Homogeneous</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Definition of a homogeneous pointed type, and proofs that pi, product, path, and discrete types are homogeneous

Portions of this file adapted from Nicolai Kraus&#39; code here:
  https://bitbucket.org/nicolaikraus/agda/src/e30d70c72c6af8e62b72eefabcc57623dd921f04/trunc-inverse.lagda

-}</a>
<a id="290" class="Keyword">module</a> <a id="297" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a> <a id="337" class="Keyword">where</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="608" class="Symbol">as</a> <a id="611" class="Module">⊥</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>

<a id="832" class="Comment">{-
  We might say that a type is homogeneous if its automorphism group acts transitively;
  this could be phrased with a propositional truncation.
  Here we demand something much stronger, namely that we are given automorphisms
  that carry the base point to any given point y.
  If in addition we require this automorphism to be the identity for the base point,
  then we recover the notion of a left-invertible H-space, and indeed,
  any homogeneous type in our sense gives rise to such, as shown in:

    Cubical.Homotopy.HSpace
-}</a>
<a id="isHomogeneous"></a><a id="1367" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1381" class="Symbol">:</a> <a id="1383" class="Symbol">∀</a> <a id="1385" class="Symbol">{</a><a id="1386" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1399" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1415" href="Cubical.Foundations.Pointed.Homogeneous.html#1386" class="Bound">ℓ</a><a id="1416" class="Symbol">)</a>
<a id="1418" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1432" class="Symbol">{</a><a id="1433" href="Cubical.Foundations.Pointed.Homogeneous.html#1433" class="Bound">ℓ</a><a id="1434" class="Symbol">}</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1439" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1441" href="Cubical.Foundations.Pointed.Homogeneous.html#1441" class="Bound">x</a><a id="1442" class="Symbol">)</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Symbol">∀</a> <a id="1448" href="Cubical.Foundations.Pointed.Homogeneous.html#1448" class="Bound">y</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1466" href="Cubical.Foundations.Pointed.Homogeneous.html#1433" class="Bound">ℓ</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1472" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1474" href="Cubical.Foundations.Pointed.Homogeneous.html#1441" class="Bound">x</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Pointed.Homogeneous.html#1437" class="Bound">A</a> <a id="1480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1482" href="Cubical.Foundations.Pointed.Homogeneous.html#1448" class="Bound">y</a><a id="1483" class="Symbol">)</a>

<a id="1486" class="Comment">-- Pointed functions into a homogeneous type are equal as soon as they are equal</a>
<a id="1567" class="Comment">-- as unpointed functions</a>
<a id="→∙Homogeneous≡"></a><a id="1593" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Foundations.Pointed.Homogeneous.html#1613" class="Bound">ℓ</a> <a id="1615" href="Cubical.Foundations.Pointed.Homogeneous.html#1615" class="Bound">ℓ&#39;</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Cubical.Foundations.Pointed.Homogeneous.html#1620" class="Bound">A∙</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1633" href="Cubical.Foundations.Pointed.Homogeneous.html#1613" class="Bound">ℓ</a><a id="1634" class="Symbol">}</a> <a id="1636" class="Symbol">{</a><a id="1637" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1650" href="Cubical.Foundations.Pointed.Homogeneous.html#1615" class="Bound">ℓ&#39;</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1658" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Cubical.Foundations.Pointed.Homogeneous.html#1620" class="Bound">A∙</a> <a id="1666" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1669" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a><a id="1671" class="Symbol">}</a>
  <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.Foundations.Pointed.Homogeneous.html#1676" class="Bound">h</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="1694" href="Cubical.Foundations.Pointed.Homogeneous.html#1637" class="Bound">B∙</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1703" class="Symbol">.</a><a id="1704" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1708" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1710" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a> <a id="1713" class="Symbol">.</a><a id="1714" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Cubical.Foundations.Pointed.Homogeneous.html#1655" class="Bound">f∙</a> <a id="1723" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1725" href="Cubical.Foundations.Pointed.Homogeneous.html#1658" class="Bound">g∙</a>
<a id="1728" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="1743" class="Symbol">{</a><a id="1744" class="Argument">A∙</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a><a id="1751" class="Symbol">@(_</a> <a id="1755" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1757" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a><a id="1759" class="Symbol">)}</a> <a id="1762" class="Symbol">{</a><a id="1763" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="1765" class="Symbol">@(</a><a id="1767" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="1769" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1771" class="Symbol">_)}</a> <a id="1775" class="Symbol">{</a><a id="1776" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a><a id="1778" class="Symbol">@(_</a> <a id="1782" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1784" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a><a id="1786" class="Symbol">)}</a> <a id="1789" class="Symbol">{</a><a id="1790" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a><a id="1792" class="Symbol">@(_</a> <a id="1796" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1798" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="1800" class="Symbol">)}</a> <a id="1803" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="1805" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1807" class="Symbol">=</a>
  <a id="1811" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1817" class="Symbol">(λ</a> <a id="1820" href="Cubical.Foundations.Pointed.Homogeneous.html#1820" class="Bound">Q∙</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1831" class="Symbol">(λ</a> <a id="1834" href="Cubical.Foundations.Pointed.Homogeneous.html#1834" class="Bound">i</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a> <a id="1841" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1844" href="Cubical.Foundations.Pointed.Homogeneous.html#1820" class="Bound">Q∙</a> <a id="1847" href="Cubical.Foundations.Pointed.Homogeneous.html#1834" class="Bound">i</a><a id="1848" class="Symbol">)</a> <a id="1850" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a> <a id="1853" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="1874" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a><a id="1877" class="Symbol">))</a> <a id="1880" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a>
  <a id="1890" class="Keyword">where</a>
  <a id="1898" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1914" class="Symbol">(λ</a> <a id="1917" href="Cubical.Foundations.Pointed.Homogeneous.html#1917" class="Bound">i</a> <a id="1919" class="Symbol">→</a> <a id="1921" href="Cubical.Foundations.Pointed.Homogeneous.html#1749" class="Bound">A∙</a> <a id="1924" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="1930" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1937" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="1940" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1943" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1951" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1953" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="1956" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1959" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="1961" class="Symbol">)</a> <a id="1963" href="Cubical.Foundations.Pointed.Homogeneous.html#1917" class="Bound">i</a><a id="1964" class="Symbol">))</a> <a id="1967" href="Cubical.Foundations.Pointed.Homogeneous.html#1776" class="Bound">f∙</a> <a id="1970" href="Cubical.Foundations.Pointed.Homogeneous.html#1790" class="Bound">g∙</a>
  <a id="1975" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="1983" href="Cubical.Foundations.Pointed.Homogeneous.html#1983" class="Bound">i</a> <a id="1985" class="Symbol">.</a><a id="1986" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="1994" href="Cubical.Foundations.Pointed.Homogeneous.html#1983" class="Bound">i</a>
  <a id="1998" href="Cubical.Foundations.Pointed.Homogeneous.html#1898" class="Function">badPath</a> <a id="2006" href="Cubical.Foundations.Pointed.Homogeneous.html#2006" class="Bound">i</a> <a id="2008" class="Symbol">.</a><a id="2009" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2013" href="Cubical.Foundations.Pointed.Homogeneous.html#2013" class="Bound">j</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2044" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2057" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2059" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a><a id="2061" class="Symbol">)</a> <a id="2063" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a> <a id="2066" href="Cubical.Foundations.Pointed.Homogeneous.html#2013" class="Bound">j</a> <a id="2068" href="Cubical.Foundations.Pointed.Homogeneous.html#2006" class="Bound">i</a>

  <a id="2073" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2085" class="Symbol">(λ</a> <a id="2088" href="Cubical.Foundations.Pointed.Homogeneous.html#2088" class="Bound">i</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a> <a id="2095" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Cubical.Foundations.Pointed.Homogeneous.html#1767" class="Bound">B</a> <a id="2100" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2107" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="2110" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2113" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2121" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2123" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="2126" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2129" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="2131" class="Symbol">)</a> <a id="2133" href="Cubical.Foundations.Pointed.Homogeneous.html#2088" class="Bound">i</a><a id="2134" class="Symbol">))</a> <a id="2137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2142" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2149" href="Cubical.Foundations.Pointed.Homogeneous.html#2073" class="Function">fix</a> <a id="2153" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2155" class="Symbol">=</a>
    <a id="2161" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="2173" class="Symbol">(λ</a> <a id="2176" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a> <a id="2178" class="Symbol">→</a> <a id="2180" class="Symbol">λ</a>
        <a id="2190" class="Symbol">{</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2218" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2220" class="Symbol">))</a> <a id="2223" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a>
        <a id="2233" class="Symbol">;</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2261" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2263" class="Symbol">))</a> <a id="2266" href="Cubical.Foundations.Pointed.Homogeneous.html#2176" class="Bound">j</a>
        <a id="2276" class="Symbol">})</a>
      <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2297" href="Cubical.Foundations.Pointed.Homogeneous.html#1763" class="Bound">B∙</a><a id="2299" class="Symbol">))</a> <a id="2302" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2304" href="Cubical.Foundations.Pointed.Homogeneous.html#1803" class="Bound">h</a> <a id="2306" class="Symbol">((</a><a id="2308" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2312" href="Cubical.Foundations.Pointed.Homogeneous.html#1784" class="Bound">f₀</a> <a id="2315" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2318" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="2326" href="Cubical.Foundations.Pointed.Homogeneous.html#1805" class="Bound">p</a> <a id="2328" href="Cubical.Foundations.Pointed.Homogeneous.html#1757" class="Bound">a₀</a> <a id="2331" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2334" href="Cubical.Foundations.Pointed.Homogeneous.html#1798" class="Bound">g₀</a><a id="2336" class="Symbol">)</a> <a id="2338" href="Cubical.Foundations.Pointed.Homogeneous.html#2153" class="Bound">i</a><a id="2339" class="Symbol">))</a>

<a id="→∙HomogeneousPathP"></a><a id="2343" href="Cubical.Foundations.Pointed.Homogeneous.html#2343" class="Function">→∙HomogeneousPathP</a> <a id="2362" class="Symbol">:</a>
  <a id="2366" class="Symbol">∀</a> <a id="2368" class="Symbol">{</a><a id="2369" href="Cubical.Foundations.Pointed.Homogeneous.html#2369" class="Bound">ℓ</a> <a id="2371" href="Cubical.Foundations.Pointed.Homogeneous.html#2371" class="Bound">ℓ&#39;</a><a id="2373" class="Symbol">}</a> <a id="2375" class="Symbol">{</a><a id="2376" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2379" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2393" href="Cubical.Foundations.Pointed.Homogeneous.html#2369" class="Bound">ℓ</a><a id="2394" class="Symbol">}</a> <a id="2396" class="Symbol">{</a><a id="2397" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a> <a id="2400" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2414" href="Cubical.Foundations.Pointed.Homogeneous.html#2371" class="Bound">ℓ&#39;</a><a id="2416" class="Symbol">}</a>
  <a id="2420" class="Symbol">{</a><a id="2421" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2429" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2432" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a><a id="2434" class="Symbol">}</a> <a id="2436" class="Symbol">{</a><a id="2437" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a> <a id="2440" class="Symbol">:</a> <a id="2442" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a> <a id="2446" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2449" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Cubical.Foundations.Pointed.Homogeneous.html#2376" class="Bound">A∙</a> <a id="2462" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2464" href="Cubical.Foundations.Pointed.Homogeneous.html#2379" class="Bound">A∙&#39;</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Cubical.Foundations.Pointed.Homogeneous.html#2397" class="Bound">B∙</a> <a id="2477" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2479" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2482" class="Symbol">)</a>
  <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Foundations.Pointed.Homogeneous.html#2487" class="Bound">h</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="2505" href="Cubical.Foundations.Pointed.Homogeneous.html#2400" class="Bound">B∙&#39;</a><a id="2508" class="Symbol">)</a>
  <a id="2512" class="Symbol">→</a> <a id="2514" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2520" class="Symbol">(λ</a> <a id="2523" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2534" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2546" href="Cubical.Foundations.Pointed.Homogeneous.html#2523" class="Bound">i</a><a id="2547" class="Symbol">))</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2554" class="Symbol">.</a><a id="2555" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2558" class="Symbol">)</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a> <a id="2564" class="Symbol">.</a><a id="2565" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2568" class="Symbol">)</a>
  <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2580" class="Symbol">(λ</a> <a id="2583" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Cubical.Foundations.Pointed.Homogeneous.html#2455" class="Bound">p</a> <a id="2589" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a> <a id="2591" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2594" href="Cubical.Foundations.Pointed.Homogeneous.html#2470" class="Bound">q</a> <a id="2596" href="Cubical.Foundations.Pointed.Homogeneous.html#2583" class="Bound">i</a><a id="2597" class="Symbol">)</a> <a id="2599" href="Cubical.Foundations.Pointed.Homogeneous.html#2421" class="Bound">f∙</a> <a id="2602" href="Cubical.Foundations.Pointed.Homogeneous.html#2437" class="Bound">g∙</a>
<a id="2605" href="Cubical.Foundations.Pointed.Homogeneous.html#2343" class="Function">→∙HomogeneousPathP</a> <a id="2624" href="Cubical.Foundations.Pointed.Homogeneous.html#2624" class="Bound">p</a> <a id="2626" href="Cubical.Foundations.Pointed.Homogeneous.html#2626" class="Bound">q</a> <a id="2628" href="Cubical.Foundations.Pointed.Homogeneous.html#2628" class="Bound">h</a> <a id="2630" href="Cubical.Foundations.Pointed.Homogeneous.html#2630" class="Bound">r</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="2658" href="Cubical.Foundations.Pointed.Homogeneous.html#2628" class="Bound">h</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="2671" href="Cubical.Foundations.Pointed.Homogeneous.html#2630" class="Bound">r</a><a id="2672" class="Symbol">))</a>

<a id="→∙Homogeneous≡Path"></a><a id="2676" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="2695" class="Symbol">:</a> <a id="2697" class="Symbol">∀</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Foundations.Pointed.Homogeneous.html#2700" class="Bound">ℓ</a> <a id="2702" href="Cubical.Foundations.Pointed.Homogeneous.html#2702" class="Bound">ℓ&#39;</a><a id="2704" class="Symbol">}</a> <a id="2706" class="Symbol">{</a><a id="2707" href="Cubical.Foundations.Pointed.Homogeneous.html#2707" class="Bound">A∙</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2720" href="Cubical.Foundations.Pointed.Homogeneous.html#2700" class="Bound">ℓ</a><a id="2721" class="Symbol">}</a> <a id="2723" class="Symbol">{</a><a id="2724" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2737" href="Cubical.Foundations.Pointed.Homogeneous.html#2702" class="Bound">ℓ&#39;</a><a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">{</a><a id="2742" href="Cubical.Foundations.Pointed.Homogeneous.html#2742" class="Bound">f∙</a> <a id="2745" href="Cubical.Foundations.Pointed.Homogeneous.html#2745" class="Bound">g∙</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Cubical.Foundations.Pointed.Homogeneous.html#2707" class="Bound">A∙</a> <a id="2753" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2756" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a><a id="2758" class="Symbol">}</a>
  <a id="2762" class="Symbol">(</a><a id="2763" href="Cubical.Foundations.Pointed.Homogeneous.html#2763" class="Bound">h</a> <a id="2765" class="Symbol">:</a> <a id="2767" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="2781" href="Cubical.Foundations.Pointed.Homogeneous.html#2724" class="Bound">B∙</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">→</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2790" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="Cubical.Foundations.Pointed.Homogeneous.html#2742" class="Bound">f∙</a> <a id="2797" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2799" href="Cubical.Foundations.Pointed.Homogeneous.html#2745" class="Bound">g∙</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2810" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2814" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2816" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2823" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2827" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a> <a id="2829" class="Symbol">→</a> <a id="2831" href="Cubical.Foundations.Pointed.Homogeneous.html#2788" class="Bound">p</a> <a id="2833" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2835" href="Cubical.Foundations.Pointed.Homogeneous.html#2790" class="Bound">q</a>
<a id="2837" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="2856" class="Symbol">{</a><a id="2857" class="Argument">A∙</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Cubical.Foundations.Pointed.Homogeneous.html#2862" class="Bound">A∙</a><a id="2864" class="Symbol">@(</a><a id="2866" href="Cubical.Foundations.Pointed.Homogeneous.html#2866" class="Bound">A</a> <a id="2868" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2870" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="2872" class="Symbol">)}</a> <a id="2875" class="Symbol">{</a><a id="2876" href="Cubical.Foundations.Pointed.Homogeneous.html#2876" class="Bound">B∙</a><a id="2878" class="Symbol">@(</a><a id="2880" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="2882" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2884" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="2885" class="Symbol">)}</a> <a id="2888" class="Symbol">{</a><a id="2889" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a><a id="2891" class="Symbol">@(</a><a id="2893" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="2895" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2897" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="2899" class="Symbol">)}</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="2905" class="Symbol">@(</a><a id="2907" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="2909" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2911" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="2913" class="Symbol">)}</a> <a id="2916" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="2918" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="2920" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="2922" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a> <a id="2924" class="Symbol">=</a>
  <a id="2928" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2938" class="Symbol">(λ</a> <a id="2941" href="Cubical.Foundations.Pointed.Homogeneous.html#2941" class="Bound">k</a>
      <a id="2949" class="Symbol">→</a> <a id="2951" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2957" class="Symbol">(λ</a> <a id="2960" href="Cubical.Foundations.Pointed.Homogeneous.html#2960" class="Bound">i</a>
        <a id="2970" class="Symbol">→</a> <a id="2972" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2978" class="Symbol">(λ</a> <a id="2981" href="Cubical.Foundations.Pointed.Homogeneous.html#2981" class="Bound">j</a> <a id="2983" class="Symbol">→</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Cubical.Foundations.Pointed.Homogeneous.html#2866" class="Bound">A</a> <a id="2988" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2990" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="2992" class="Symbol">)</a> <a id="2994" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2997" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3010" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3012" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="3014" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a> <a id="3016" href="Cubical.Foundations.Pointed.Homogeneous.html#2960" class="Bound">i</a> <a id="3018" href="Cubical.Foundations.Pointed.Homogeneous.html#2981" class="Bound">j</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3023" href="Cubical.Foundations.Pointed.Homogeneous.html#2941" class="Bound">k</a><a id="3024" class="Symbol">))</a>
                 <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="3047" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3049" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="3051" class="Symbol">)</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="3056" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3058" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="3060" class="Symbol">))</a> <a id="3063" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3065" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a><a id="3066" class="Symbol">)</a>
      <a id="3074" class="Symbol">(</a><a id="3075" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="3083" href="Cubical.Foundations.Pointed.Homogeneous.html#2918" class="Bound">p</a> <a id="3085" href="Cubical.Foundations.Pointed.Homogeneous.html#2920" class="Bound">q</a> <a id="3087" href="Cubical.Foundations.Pointed.Homogeneous.html#2922" class="Bound">r</a><a id="3088" class="Symbol">)</a>
  <a id="3092" class="Keyword">where</a>
  <a id="3100" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3108" class="Symbol">:</a> <a id="3110" class="Symbol">(</a><a id="3111" href="Cubical.Foundations.Pointed.Homogeneous.html#3111" class="Bound">p</a> <a id="3113" href="Cubical.Foundations.Pointed.Homogeneous.html#3113" class="Bound">q</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3120" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3122" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Cubical.Foundations.Pointed.Homogeneous.html#3127" class="Bound">r</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3136" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3140" href="Cubical.Foundations.Pointed.Homogeneous.html#3111" class="Bound">p</a> <a id="3142" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3144" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3149" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3153" href="Cubical.Foundations.Pointed.Homogeneous.html#3113" class="Bound">q</a><a id="3154" class="Symbol">)</a>
    <a id="3160" class="Symbol">→</a> <a id="3162" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3175" class="Symbol">{</a><a id="3176" class="Argument">x</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3181" class="Symbol">})</a> <a id="3184" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3189" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3194" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3201" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3209" href="Cubical.Foundations.Pointed.Homogeneous.html#3209" class="Bound">p</a> <a id="3211" href="Cubical.Foundations.Pointed.Homogeneous.html#3211" class="Bound">q</a> <a id="3213" href="Cubical.Foundations.Pointed.Homogeneous.html#3213" class="Bound">r</a> <a id="3215" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3217" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3219" class="Symbol">=</a>
    <a id="3225" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3231" class="Symbol">(λ</a> <a id="3234" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a> <a id="3236" class="Symbol">→</a> <a id="3238" class="Symbol">λ</a> <a id="3240" class="Symbol">{(</a><a id="3242" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3248" class="Symbol">)</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3257" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3261" href="Cubical.Foundations.Pointed.Homogeneous.html#3209" class="Bound">p</a> <a id="3263" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3265" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3286" class="Symbol">;</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3291" class="Symbol">=</a> <a id="3293" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3304" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3308" href="Cubical.Foundations.Pointed.Homogeneous.html#3211" class="Bound">q</a> <a id="3310" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3312" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3333" class="Symbol">;</a> <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3338" class="Symbol">=</a> <a id="3340" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a> <a id="3349" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a>
                   <a id="3370" class="Symbol">;</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a> <a id="3386" href="Cubical.Foundations.Pointed.Homogeneous.html#3234" class="Bound">k</a><a id="3387" class="Symbol">})</a>
          <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Foundations.Pointed.Homogeneous.html#3213" class="Bound">r</a> <a id="3403" href="Cubical.Foundations.Pointed.Homogeneous.html#3215" class="Bound">i</a> <a id="3405" href="Cubical.Foundations.Pointed.Homogeneous.html#3217" class="Bound">j</a> <a id="3407" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="3409" class="Symbol">)</a>

  <a id="3414" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3432" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a> <a id="3434" class="Symbol">:</a> <a id="3436" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3439" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3441" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3443" class="Symbol">)</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Cubical.Foundations.Pointed.Homogeneous.html#3446" class="Bound">r</a> <a id="3448" class="Symbol">:</a> <a id="3450" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3455" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3459" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3461" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3463" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3468" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3472" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a><a id="3473" class="Symbol">)</a>
         <a id="3484" class="Symbol">→</a> <a id="3486" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3492" class="Symbol">(λ</a> <a id="3495" href="Cubical.Foundations.Pointed.Homogeneous.html#3495" class="Bound">i</a> <a id="3497" class="Symbol">→</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3506" class="Symbol">(λ</a> <a id="3509" href="Cubical.Foundations.Pointed.Homogeneous.html#3509" class="Bound">j</a> <a id="3511" class="Symbol">→</a> <a id="3513" href="Cubical.Foundations.Pointed.Homogeneous.html#2876" class="Bound">B∙</a> <a id="3516" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3518" class="Symbol">(</a><a id="3519" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="3521" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3523" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3531" href="Cubical.Foundations.Pointed.Homogeneous.html#3430" class="Bound">p</a> <a id="3533" href="Cubical.Foundations.Pointed.Homogeneous.html#3432" class="Bound">q</a> <a id="3535" href="Cubical.Foundations.Pointed.Homogeneous.html#3446" class="Bound">r</a> <a id="3537" href="Cubical.Foundations.Pointed.Homogeneous.html#3495" class="Bound">i</a> <a id="3539" href="Cubical.Foundations.Pointed.Homogeneous.html#3509" class="Bound">j</a><a id="3540" class="Symbol">)))</a> <a id="3544" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3553" class="Symbol">)</a> <a id="3555" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3567" href="Cubical.Foundations.Pointed.Homogeneous.html#3414" class="Function">newPath-refl</a> <a id="3580" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3582" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3584" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3586" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3588" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3590" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3592" class="Symbol">=</a>
    <a id="3598" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3604" class="Symbol">(λ</a> <a id="3607" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3609" class="Symbol">→</a> <a id="3611" class="Symbol">λ</a> <a id="3613" class="Symbol">{</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3622" class="Symbol">)</a> <a id="3624" class="Symbol">→</a> <a id="3626" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3637" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3638" class="Symbol">)</a> <a id="3640" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3642" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3664" class="Symbol">;</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3669" class="Symbol">=</a> <a id="3671" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3673" class="Symbol">)</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3688" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3689" class="Symbol">)</a> <a id="3691" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3693" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3715" class="Symbol">;</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3720" class="Symbol">=</a> <a id="3722" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3739" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3740" class="Symbol">)</a> <a id="3742" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3744" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3766" class="Symbol">;</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3790" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3791" class="Symbol">)</a> <a id="3793" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3795" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3817" class="Symbol">;</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3826" class="Symbol">)</a> <a id="3828" class="Symbol">→</a> <a id="3830" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3841" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3842" class="Symbol">)</a> <a id="3844" href="Cubical.Foundations.Pointed.Homogeneous.html#3607" class="Bound">w</a> <a id="3846" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a>
                    <a id="3868" class="Symbol">;</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3877" class="Symbol">)</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="3883" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3885" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3893" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3895" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3897" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3899" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3901" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a><a id="3902" class="Symbol">})</a>
          <a id="3915" class="Symbol">((</a><a id="3917" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3924" href="Cubical.Foundations.Pointed.Homogeneous.html#2884" class="Bound">b</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3929" href="Cubical.Foundations.Pointed.Homogeneous.html#2916" class="Bound">h</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="3940" href="Cubical.Foundations.Pointed.Homogeneous.html#3580" class="Bound">p</a> <a id="3942" href="Cubical.Foundations.Pointed.Homogeneous.html#3582" class="Bound">q</a> <a id="3944" href="Cubical.Foundations.Pointed.Homogeneous.html#3584" class="Bound">r</a> <a id="3946" href="Cubical.Foundations.Pointed.Homogeneous.html#3586" class="Bound">i</a> <a id="3948" href="Cubical.Foundations.Pointed.Homogeneous.html#3588" class="Bound">j</a><a id="3949" class="Symbol">))</a> <a id="3952" href="Cubical.Foundations.Pointed.Homogeneous.html#3590" class="Bound">k</a><a id="3953" class="Symbol">)</a>

  <a id="3958" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="3966" class="Symbol">:</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="3971" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a> <a id="3973" class="Symbol">:</a> <a id="3975" href="Cubical.Foundations.Pointed.Homogeneous.html#2889" class="Bound">f∙</a> <a id="3978" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3980" href="Cubical.Foundations.Pointed.Homogeneous.html#2903" class="Bound">g∙</a><a id="3982" class="Symbol">)</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Cubical.Foundations.Pointed.Homogeneous.html#3985" class="Bound">r</a> <a id="3987" class="Symbol">:</a> <a id="3989" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3994" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3998" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4000" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4007" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4011" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a><a id="4012" class="Symbol">)</a>
    <a id="4018" class="Symbol">→</a> <a id="4020" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4026" class="Symbol">(λ</a> <a id="4029" href="Cubical.Foundations.Pointed.Homogeneous.html#4029" class="Bound">i</a> <a id="4031" class="Symbol">→</a>
        <a id="4041" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4047" class="Symbol">(λ</a> <a id="4050" href="Cubical.Foundations.Pointed.Homogeneous.html#4050" class="Bound">j</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Cubical.Foundations.Pointed.Homogeneous.html#2862" class="Bound">A∙</a> <a id="4057" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Cubical.Foundations.Pointed.Homogeneous.html#2880" class="Bound">B</a> <a id="4063" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4065" href="Cubical.Foundations.Pointed.Homogeneous.html#3100" class="Function">newPath</a> <a id="4073" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4075" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a> <a id="4077" href="Cubical.Foundations.Pointed.Homogeneous.html#3985" class="Bound">r</a> <a id="4079" href="Cubical.Foundations.Pointed.Homogeneous.html#4029" class="Bound">i</a> <a id="4081" href="Cubical.Foundations.Pointed.Homogeneous.html#4050" class="Bound">j</a><a id="4082" class="Symbol">))</a>
             <a id="4098" class="Symbol">(</a><a id="4099" href="Cubical.Foundations.Pointed.Homogeneous.html#2893" class="Bound">f</a> <a id="4101" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4103" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a><a id="4105" class="Symbol">)</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Foundations.Pointed.Homogeneous.html#2907" class="Bound">g</a> <a id="4110" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4112" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a><a id="4114" class="Symbol">))</a>
              <a id="4131" href="Cubical.Foundations.Pointed.Homogeneous.html#3969" class="Bound">p</a> <a id="4133" href="Cubical.Foundations.Pointed.Homogeneous.html#3971" class="Bound">q</a>
  <a id="4137" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="4150" href="Cubical.Foundations.Pointed.Homogeneous.html#4150" class="Bound">p</a> <a id="4152" href="Cubical.Foundations.Pointed.Homogeneous.html#4152" class="Bound">q</a> <a id="4154" href="Cubical.Foundations.Pointed.Homogeneous.html#4154" class="Bound">r</a> <a id="4156" href="Cubical.Foundations.Pointed.Homogeneous.html#4156" class="Bound">i</a> <a id="4158" href="Cubical.Foundations.Pointed.Homogeneous.html#4158" class="Bound">j</a><a id="4159" class="Symbol">)</a> <a id="4161" class="Symbol">=</a> <a id="4163" href="Cubical.Foundations.Pointed.Homogeneous.html#4154" class="Bound">r</a> <a id="4165" href="Cubical.Foundations.Pointed.Homogeneous.html#4156" class="Bound">i</a> <a id="4167" href="Cubical.Foundations.Pointed.Homogeneous.html#4158" class="Bound">j</a>
  <a id="4171" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Cubical.Foundations.Pointed.Homogeneous.html#3958" class="Function">badPath</a> <a id="4184" href="Cubical.Foundations.Pointed.Homogeneous.html#4184" class="Bound">p</a> <a id="4186" href="Cubical.Foundations.Pointed.Homogeneous.html#4186" class="Bound">q</a> <a id="4188" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4190" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4192" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4197" class="Symbol">=</a>
    <a id="4203" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4209" class="Symbol">(λ</a> <a id="4212" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4214" class="Symbol">→</a> <a id="4216" class="Symbol">λ</a> <a id="4218" class="Symbol">{</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4223" class="Symbol">=</a> <a id="4225" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">→</a> <a id="4231" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Cubical.Foundations.Pointed.Homogeneous.html#4184" class="Bound">p</a> <a id="4238" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4239" class="Symbol">)</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4244" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4246" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a><a id="4247" class="Symbol">)</a>
                    <a id="4269" class="Symbol">;</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Cubical.Foundations.Pointed.Homogeneous.html#4186" class="Bound">q</a> <a id="4289" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a> <a id="4295" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4297" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a><a id="4298" class="Symbol">)</a>
                    <a id="4320" class="Symbol">;</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4325" class="Symbol">=</a> <a id="4327" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">→</a> <a id="4333" href="Cubical.Foundations.Pointed.Homogeneous.html#2897" class="Bound">f₀</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4339" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4341" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a><a id="4342" class="Symbol">)</a>
                    <a id="4364" class="Symbol">;</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4369" class="Symbol">=</a> <a id="4371" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4373" class="Symbol">)</a> <a id="4375" class="Symbol">→</a> <a id="4377" href="Cubical.Foundations.Pointed.Homogeneous.html#2911" class="Bound">g₀</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4383" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4385" href="Cubical.Foundations.Pointed.Homogeneous.html#4212" class="Bound">r</a><a id="4386" class="Symbol">)</a>
                    <a id="4408" class="Symbol">;</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Foundations.Pointed.Homogeneous.html#4195" class="Bound">k</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4417" class="Symbol">)</a> <a id="4419" class="Symbol">→</a> <a id="4421" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4423" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4425" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4427" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="4429" class="Symbol">})</a>
          <a id="4442" class="Symbol">(</a><a id="4443" href="Cubical.Foundations.Pointed.Homogeneous.html#4188" class="Bound">s</a> <a id="4445" href="Cubical.Foundations.Pointed.Homogeneous.html#4190" class="Bound">i</a> <a id="4447" href="Cubical.Foundations.Pointed.Homogeneous.html#4192" class="Bound">j</a> <a id="4449" href="Cubical.Foundations.Pointed.Homogeneous.html#2870" class="Bound">a₀</a><a id="4451" class="Symbol">)</a>

<a id="→∙HomogeneousSquare"></a><a id="4454" href="Cubical.Foundations.Pointed.Homogeneous.html#4454" class="Function">→∙HomogeneousSquare</a> <a id="4474" class="Symbol">:</a> <a id="4476" class="Symbol">∀</a> <a id="4478" class="Symbol">{</a><a id="4479" href="Cubical.Foundations.Pointed.Homogeneous.html#4479" class="Bound">ℓ</a> <a id="4481" href="Cubical.Foundations.Pointed.Homogeneous.html#4481" class="Bound">ℓ&#39;</a><a id="4483" class="Symbol">}</a> <a id="4485" class="Symbol">{</a><a id="4486" href="Cubical.Foundations.Pointed.Homogeneous.html#4486" class="Bound">A∙</a> <a id="4489" class="Symbol">:</a> <a id="4491" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4499" href="Cubical.Foundations.Pointed.Homogeneous.html#4479" class="Bound">ℓ</a><a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4516" href="Cubical.Foundations.Pointed.Homogeneous.html#4481" class="Bound">ℓ&#39;</a><a id="4518" class="Symbol">}</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4524" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a> <a id="4527" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a> <a id="4530" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Cubical.Foundations.Pointed.Homogeneous.html#4486" class="Bound">A∙</a> <a id="4538" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4541" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a><a id="4543" class="Symbol">}</a>
  <a id="4547" class="Symbol">(</a><a id="4548" href="Cubical.Foundations.Pointed.Homogeneous.html#4548" class="Bound">h</a> <a id="4550" class="Symbol">:</a> <a id="4552" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="4566" href="Cubical.Foundations.Pointed.Homogeneous.html#4503" class="Bound">B∙</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">→</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4580" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4582" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a> <a id="4594" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4596" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a><a id="4598" class="Symbol">)</a> <a id="4600" class="Symbol">(</a><a id="4601" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a> <a id="4603" class="Symbol">:</a> <a id="4605" href="Cubical.Foundations.Pointed.Homogeneous.html#4521" class="Bound">f∙</a> <a id="4608" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4610" href="Cubical.Foundations.Pointed.Homogeneous.html#4524" class="Bound">g∙</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a> <a id="4617" class="Symbol">:</a> <a id="4619" href="Cubical.Foundations.Pointed.Homogeneous.html#4527" class="Bound">h∙</a> <a id="4622" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4624" href="Cubical.Foundations.Pointed.Homogeneous.html#4530" class="Bound">l∙</a><a id="4626" class="Symbol">)</a>
    <a id="4632" class="Symbol">→</a> <a id="4634" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4647" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4651" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a><a id="4652" class="Symbol">)</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4660" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4664" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4673" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4677" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a><a id="4678" class="Symbol">)</a> <a id="4680" class="Symbol">(</a><a id="4681" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4686" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4690" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a><a id="4691" class="Symbol">)</a>
    <a id="4697" class="Symbol">→</a> <a id="4699" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4706" href="Cubical.Foundations.Pointed.Homogeneous.html#4601" class="Bound">p</a> <a id="4708" href="Cubical.Foundations.Pointed.Homogeneous.html#4615" class="Bound">q</a> <a id="4710" href="Cubical.Foundations.Pointed.Homogeneous.html#4573" class="Bound">s</a> <a id="4712" href="Cubical.Foundations.Pointed.Homogeneous.html#4587" class="Bound">t</a>
<a id="4714" href="Cubical.Foundations.Pointed.Homogeneous.html#4454" class="Function">→∙HomogeneousSquare</a> <a id="4734" class="Symbol">{</a><a id="4735" class="Argument">f∙</a> <a id="4738" class="Symbol">=</a> <a id="4740" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a><a id="4742" class="Symbol">}</a> <a id="4744" class="Symbol">{</a><a id="4745" class="Argument">g∙</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4752" class="Symbol">}</a> <a id="4754" class="Symbol">{</a><a id="4755" class="Argument">h∙</a> <a id="4758" class="Symbol">=</a> <a id="4760" href="Cubical.Foundations.Pointed.Homogeneous.html#4760" class="Bound">h∙</a><a id="4762" class="Symbol">}</a> <a id="4764" class="Symbol">{</a><a id="4765" class="Argument">l∙</a> <a id="4768" class="Symbol">=</a> <a id="4770" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4772" class="Symbol">}</a> <a id="4774" href="Cubical.Foundations.Pointed.Homogeneous.html#4774" class="Bound">h</a> <a id="4776" class="Symbol">=</a>
  <a id="4780" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4782" class="Symbol">(λ</a> <a id="4785" href="Cubical.Foundations.Pointed.Homogeneous.html#4785" class="Bound">h∙</a> <a id="4788" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a> <a id="4790" class="Symbol">→</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a> <a id="4800" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4802" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4804" class="Symbol">)</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a> <a id="4809" class="Symbol">:</a> <a id="4811" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4814" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4816" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4818" class="Symbol">)</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Cubical.Foundations.Pointed.Homogeneous.html#4785" class="Bound">h∙</a> <a id="4828" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4830" href="Cubical.Foundations.Pointed.Homogeneous.html#4770" class="Bound">l∙</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Symbol">→</a>
      <a id="4842" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4855" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4859" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a><a id="4860" class="Symbol">)</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4868" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4872" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">(</a><a id="4876" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4881" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4885" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a><a id="4886" class="Symbol">)</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4894" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4898" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a><a id="4899" class="Symbol">)</a> <a id="4901" class="Symbol">→</a>
      <a id="4909" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4916" href="Cubical.Foundations.Pointed.Homogeneous.html#4807" class="Bound">p</a> <a id="4918" href="Cubical.Foundations.Pointed.Homogeneous.html#4821" class="Bound">q</a> <a id="4920" href="Cubical.Foundations.Pointed.Homogeneous.html#4788" class="Bound">s</a> <a id="4922" href="Cubical.Foundations.Pointed.Homogeneous.html#4793" class="Bound">t</a><a id="4923" class="Symbol">)</a>
   <a id="4928" class="Symbol">(</a><a id="4929" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4931" class="Symbol">(λ</a> <a id="4934" href="Cubical.Foundations.Pointed.Homogeneous.html#4934" class="Bound">l∙</a> <a id="4937" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a> <a id="4939" class="Symbol">→</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a> <a id="4944" class="Symbol">:</a> <a id="4946" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4949" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4951" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="4953" class="Symbol">)</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a> <a id="4958" class="Symbol">:</a> <a id="4960" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a> <a id="4963" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4965" href="Cubical.Foundations.Pointed.Homogeneous.html#4934" class="Bound">l∙</a><a id="4967" class="Symbol">)</a>
      <a id="4975" class="Symbol">→</a> <a id="4977" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4990" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4994" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a><a id="4995" class="Symbol">)</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5003" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5007" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a><a id="5008" class="Symbol">)</a> <a id="5010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5021" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5025" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a><a id="5026" class="Symbol">)</a>
      <a id="5034" class="Symbol">→</a> <a id="5036" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="5043" href="Cubical.Foundations.Pointed.Homogeneous.html#4942" class="Bound">p</a> <a id="5045" href="Cubical.Foundations.Pointed.Homogeneous.html#4956" class="Bound">q</a> <a id="5047" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5052" href="Cubical.Foundations.Pointed.Homogeneous.html#4937" class="Bound">t</a><a id="5053" class="Symbol">)</a>
      <a id="5061" class="Symbol">(</a><a id="5062" href="Cubical.Foundations.Pointed.Homogeneous.html#2676" class="Function">→∙Homogeneous≡Path</a> <a id="5081" class="Symbol">{</a><a id="5082" class="Argument">f∙</a> <a id="5085" class="Symbol">=</a> <a id="5087" href="Cubical.Foundations.Pointed.Homogeneous.html#4740" class="Bound">f∙</a><a id="5089" class="Symbol">}</a> <a id="5091" class="Symbol">{</a><a id="5092" class="Argument">g∙</a> <a id="5095" class="Symbol">=</a> <a id="5097" href="Cubical.Foundations.Pointed.Homogeneous.html#4750" class="Bound">g∙</a><a id="5099" class="Symbol">}</a> <a id="5101" href="Cubical.Foundations.Pointed.Homogeneous.html#4774" class="Bound">h</a><a id="5102" class="Symbol">))</a>

<a id="isHomogeneousPi"></a><a id="5106" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">∀</a> <a id="5126" class="Symbol">{</a><a id="5127" href="Cubical.Foundations.Pointed.Homogeneous.html#5127" class="Bound">ℓ</a> <a id="5129" href="Cubical.Foundations.Pointed.Homogeneous.html#5129" class="Bound">ℓ&#39;</a><a id="5131" class="Symbol">}</a> <a id="5133" class="Symbol">{</a><a id="5134" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5143" href="Cubical.Foundations.Pointed.Homogeneous.html#5127" class="Bound">ℓ</a><a id="5144" class="Symbol">}</a> <a id="5146" class="Symbol">{</a><a id="5147" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a> <a id="5150" class="Symbol">:</a> <a id="5152" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5154" class="Symbol">→</a> <a id="5156" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5164" href="Cubical.Foundations.Pointed.Homogeneous.html#5129" class="Bound">ℓ&#39;</a><a id="5166" class="Symbol">}</a>
                 <a id="5185" class="Symbol">→</a> <a id="5187" class="Symbol">(∀</a> <a id="5190" href="Cubical.Foundations.Pointed.Homogeneous.html#5190" class="Bound">a</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a> <a id="5212" href="Cubical.Foundations.Pointed.Homogeneous.html#5190" class="Bound">a</a><a id="5213" class="Symbol">))</a> <a id="5216" class="Symbol">→</a> <a id="5218" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5232" class="Symbol">(</a><a id="5233" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="5237" href="Cubical.Foundations.Pointed.Homogeneous.html#5134" class="Bound">A</a> <a id="5239" href="Cubical.Foundations.Pointed.Homogeneous.html#5147" class="Bound">B∙</a><a id="5241" class="Symbol">)</a>
<a id="5243" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5259" href="Cubical.Foundations.Pointed.Homogeneous.html#5259" class="Bound">h</a> <a id="5261" href="Cubical.Foundations.Pointed.Homogeneous.html#5261" class="Bound">f</a> <a id="5263" href="Cubical.Foundations.Pointed.Homogeneous.html#5263" class="Bound">i</a> <a id="5265" class="Symbol">.</a><a id="5266" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5270" class="Symbol">=</a> <a id="5272" class="Symbol">∀</a> <a id="5274" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a> <a id="5276" class="Symbol">→</a> <a id="5278" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Cubical.Foundations.Pointed.Homogeneous.html#5259" class="Bound">h</a> <a id="5285" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Cubical.Foundations.Pointed.Homogeneous.html#5261" class="Bound">f</a> <a id="5290" href="Cubical.Foundations.Pointed.Homogeneous.html#5274" class="Bound">a</a><a id="5291" class="Symbol">)</a> <a id="5293" href="Cubical.Foundations.Pointed.Homogeneous.html#5263" class="Bound">i</a><a id="5294" class="Symbol">)</a>
<a id="5296" href="Cubical.Foundations.Pointed.Homogeneous.html#5106" class="Function">isHomogeneousPi</a> <a id="5312" href="Cubical.Foundations.Pointed.Homogeneous.html#5312" class="Bound">h</a> <a id="5314" href="Cubical.Foundations.Pointed.Homogeneous.html#5314" class="Bound">f</a> <a id="5316" href="Cubical.Foundations.Pointed.Homogeneous.html#5316" class="Bound">i</a> <a id="5318" class="Symbol">.</a><a id="5319" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5323" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a> <a id="5325" class="Symbol">=</a> <a id="5327" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Cubical.Foundations.Pointed.Homogeneous.html#5312" class="Bound">h</a> <a id="5333" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Cubical.Foundations.Pointed.Homogeneous.html#5314" class="Bound">f</a> <a id="5338" href="Cubical.Foundations.Pointed.Homogeneous.html#5323" class="Bound">a</a><a id="5339" class="Symbol">)</a> <a id="5341" href="Cubical.Foundations.Pointed.Homogeneous.html#5316" class="Bound">i</a><a id="5342" class="Symbol">)</a>

<a id="isHomogeneousΠ∙"></a><a id="5345" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5361" class="Symbol">:</a> <a id="5363" class="Symbol">∀</a> <a id="5365" class="Symbol">{</a><a id="5366" href="Cubical.Foundations.Pointed.Homogeneous.html#5366" class="Bound">ℓ</a> <a id="5368" href="Cubical.Foundations.Pointed.Homogeneous.html#5368" class="Bound">ℓ&#39;</a><a id="5370" class="Symbol">}</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5375" class="Symbol">:</a> <a id="5377" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5385" href="Cubical.Foundations.Pointed.Homogeneous.html#5366" class="Bound">ℓ</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5391" class="Symbol">:</a> <a id="5393" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5397" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5406" href="Cubical.Foundations.Pointed.Homogeneous.html#5368" class="Bound">ℓ&#39;</a><a id="5408" class="Symbol">)</a>
                  <a id="5428" class="Symbol">→</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a> <a id="5434" class="Symbol">:</a> <a id="5436" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5442" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a><a id="5443" class="Symbol">))</a>
                  <a id="5464" class="Symbol">→</a> <a id="5466" class="Symbol">((</a><a id="5468" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a> <a id="5470" class="Symbol">:</a> <a id="5472" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5476" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a><a id="5477" class="Symbol">)</a> <a id="5479" class="Symbol">(</a><a id="5480" href="Cubical.Foundations.Pointed.Homogeneous.html#5480" class="Bound">x</a> <a id="5482" class="Symbol">:</a> <a id="5484" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5486" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a><a id="5487" class="Symbol">)</a> <a id="5489" class="Symbol">→</a> <a id="5491" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5508" href="Cubical.Foundations.Pointed.Homogeneous.html#5468" class="Bound">a</a> <a id="5510" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5512" href="Cubical.Foundations.Pointed.Homogeneous.html#5480" class="Bound">x</a><a id="5513" class="Symbol">))</a>
                  <a id="5534" class="Symbol">→</a> <a id="5536" class="Symbol">(</a><a id="5537" href="Cubical.Foundations.Pointed.Homogeneous.html#5537" class="Bound">f</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="5544" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5546" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5548" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a><a id="5550" class="Symbol">)</a>
                  <a id="5570" class="Symbol">→</a> <a id="5572" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="5590" href="Cubical.Foundations.Pointed.Homogeneous.html#5373" class="Bound">A</a> <a id="5592" href="Cubical.Foundations.Pointed.Homogeneous.html#5389" class="Bound">B</a> <a id="5594" href="Cubical.Foundations.Pointed.Homogeneous.html#5431" class="Bound">b₀</a> <a id="5597" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5599" href="Cubical.Foundations.Pointed.Homogeneous.html#5537" class="Bound">f</a><a id="5600" class="Symbol">)</a>
<a id="5602" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5623" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a> <a id="5625" href="Cubical.Foundations.Pointed.Homogeneous.html#5625" class="Bound">B</a> <a id="5627" href="Cubical.Foundations.Pointed.Homogeneous.html#5627" class="Bound">b₀</a> <a id="5630" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5632" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5634" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5636" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">=</a>
  <a id="5643" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5646" href="Cubical.Foundations.Pointed.Homogeneous.html#5646" class="Bound">r</a> <a id="5648" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5650" class="Symbol">((</a><a id="5652" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="5660" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5669" class="Symbol">((</a><a id="5671" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5673" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5680" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5682" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a><a id="5683" class="Symbol">)</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5690" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5692" href="Cubical.Foundations.Pointed.Homogeneous.html#5652" class="Bound">a</a><a id="5693" class="Symbol">))</a> <a id="5696" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5697" class="Symbol">))</a> <a id="5700" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
    <a id="5706" href="Cubical.Foundations.Pointed.Homogeneous.html#5646" class="Bound">r</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5712" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5713" class="Symbol">)</a> <a id="5715" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5717" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5723" class="Symbol">(λ</a> <a id="5726" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a> <a id="5728" class="Symbol">→</a> <a id="5730" class="Symbol">λ</a> <a id="5732" class="Symbol">{(</a><a id="5734" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a> <a id="5736" class="Symbol">=</a> <a id="5738" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5740" class="Symbol">)</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5748" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5750" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a>
                              <a id="5782" class="Symbol">;</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a> <a id="5787" class="Symbol">=</a> <a id="5789" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5799" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5801" href="Cubical.Foundations.Pointed.Homogeneous.html#5726" class="Bound">k</a><a id="5802" class="Symbol">})</a>
                     <a id="5826" class="Symbol">(</a><a id="5827" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5831" class="Symbol">(</a><a id="5832" href="Cubical.Foundations.Pointed.Homogeneous.html#5630" class="Bound">h</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5838" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5839" class="Symbol">)</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5846" href="Cubical.Foundations.Pointed.Homogeneous.html#5632" class="Bound">f</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5852" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5853" class="Symbol">))</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5861" href="Cubical.Foundations.Pointed.Homogeneous.html#5634" class="Bound">g</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5867" href="Cubical.Foundations.Pointed.Homogeneous.html#5623" class="Bound">A</a><a id="5868" class="Symbol">))</a> <a id="5871" href="Cubical.Foundations.Pointed.Homogeneous.html#5636" class="Bound">i</a><a id="5872" class="Symbol">))</a>
<a id="5875" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Foundations.Pointed.Homogeneous.html#5345" class="Function">isHomogeneousΠ∙</a> <a id="5896" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a> <a id="5898" href="Cubical.Foundations.Pointed.Homogeneous.html#5898" class="Bound">B</a> <a id="5900" href="Cubical.Foundations.Pointed.Homogeneous.html#5900" class="Bound">b₀</a> <a id="5903" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="5905" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="5907" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="5909" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="5910" class="Symbol">)</a> <a id="5912" class="Symbol">=</a>
    <a id="5918" class="Symbol">(λ</a> <a id="5921" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a> <a id="5923" class="Symbol">→</a> <a id="5925" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="5932" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5939" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="5941" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a><a id="5942" class="Symbol">)</a> <a id="5944" class="Symbol">(</a><a id="5945" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5949" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="5951" href="Cubical.Foundations.Pointed.Homogeneous.html#5921" class="Bound">a</a><a id="5952" class="Symbol">)</a> <a id="5954" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="5955" class="Symbol">))</a>
  <a id="5960" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5962" class="Symbol">λ</a> <a id="5964" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5974" class="Symbol">(λ</a> <a id="5977" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="5979" class="Symbol">→</a> <a id="5981" class="Symbol">λ</a> <a id="5983" class="Symbol">{</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5992" class="Symbol">)</a> <a id="5994" class="Symbol">→</a> <a id="5996" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6000" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="6005" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6007" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a><a id="6008" class="Symbol">)</a>
                          <a id="6036" class="Symbol">;</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a> <a id="6041" class="Symbol">=</a> <a id="6043" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6045" class="Symbol">)</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6053" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Cubical.Foundations.Pointed.Homogeneous.html#5977" class="Bound">k</a> <a id="6058" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6060" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a><a id="6061" class="Symbol">)</a>
                          <a id="6089" class="Symbol">;</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Cubical.Foundations.Pointed.Homogeneous.html#5964" class="Bound">j</a> <a id="6094" class="Symbol">=</a> <a id="6096" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6098" class="Symbol">)</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6113" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6121" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6127" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6128" class="Symbol">))</a>
                                                      <a id="6185" class="Symbol">(</a><a id="6186" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6190" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6192" class="Symbol">(</a><a id="6193" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6196" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6197" class="Symbol">))</a> <a id="6200" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="6201" class="Symbol">)})</a>
                 <a id="6222" class="Symbol">(</a><a id="6223" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Cubical.Foundations.Pointed.Homogeneous.html#5903" class="Bound">h</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6234" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6235" class="Symbol">)</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6242" href="Cubical.Foundations.Pointed.Homogeneous.html#5905" class="Bound">f</a> <a id="6244" class="Symbol">(</a><a id="6245" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6248" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6249" class="Symbol">))</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6257" href="Cubical.Foundations.Pointed.Homogeneous.html#5907" class="Bound">g</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6263" href="Cubical.Foundations.Pointed.Homogeneous.html#5896" class="Bound">A</a><a id="6264" class="Symbol">))</a> <a id="6267" href="Cubical.Foundations.Pointed.Homogeneous.html#5909" class="Bound">i</a><a id="6268" class="Symbol">))</a>

<a id="isHomogeneous→∙"></a><a id="6272" href="Cubical.Foundations.Pointed.Homogeneous.html#6272" class="Function">isHomogeneous→∙</a> <a id="6288" class="Symbol">:</a> <a id="6290" class="Symbol">∀</a> <a id="6292" class="Symbol">{</a><a id="6293" href="Cubical.Foundations.Pointed.Homogeneous.html#6293" class="Bound">ℓ</a> <a id="6295" href="Cubical.Foundations.Pointed.Homogeneous.html#6295" class="Bound">ℓ&#39;</a><a id="6297" class="Symbol">}</a> <a id="6299" class="Symbol">{</a><a id="6300" href="Cubical.Foundations.Pointed.Homogeneous.html#6300" class="Bound">A∙</a> <a id="6303" class="Symbol">:</a> <a id="6305" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6313" href="Cubical.Foundations.Pointed.Homogeneous.html#6293" class="Bound">ℓ</a><a id="6314" class="Symbol">}</a> <a id="6316" class="Symbol">{</a><a id="6317" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6330" href="Cubical.Foundations.Pointed.Homogeneous.html#6295" class="Bound">ℓ&#39;</a><a id="6332" class="Symbol">}</a>
  <a id="6336" class="Symbol">→</a> <a id="6338" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6352" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6371" class="Symbol">(</a><a id="6372" href="Cubical.Foundations.Pointed.Homogeneous.html#6300" class="Bound">A∙</a> <a id="6375" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="6378" href="Cubical.Foundations.Pointed.Homogeneous.html#6317" class="Bound">B∙</a> <a id="6381" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="6382" class="Symbol">)</a>
<a id="6384" href="Cubical.Foundations.Pointed.Homogeneous.html#6272" class="Function">isHomogeneous→∙</a> <a id="6400" class="Symbol">{</a><a id="6401" class="Argument">A∙</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6408" class="Symbol">}</a> <a id="6410" class="Symbol">{</a><a id="6411" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6413" class="Symbol">}</a> <a id="6415" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6417" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6420" class="Symbol">=</a>
  <a id="6424" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
    <a id="6435" class="Symbol">(</a> <a id="6437" class="Symbol">(λ</a> <a id="6440" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a> <a id="6442" class="Symbol">→</a> <a id="6444" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="6447" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a> <a id="6450" class="Symbol">(λ</a> <a id="6453" href="Cubical.Foundations.Pointed.Homogeneous.html#6453" class="Bound">a</a> <a id="6455" class="Symbol">→</a> <a id="6457" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6459" href="Cubical.Foundations.Pointed.Homogeneous.html#6453" class="Bound">a</a> <a id="6461" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6468" href="Cubical.Foundations.Pointed.Homogeneous.html#6440" class="Bound">i</a><a id="6469" class="Symbol">))</a>
    <a id="6476" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6478" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="6491" class="Symbol">_</a> <a id="6493" class="Symbol">_</a> <a id="6495" class="Symbol">_</a> <a id="6497" class="Symbol">.</a><a id="6498" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a>
        <a id="6514" class="Symbol">(</a><a id="6515" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="6530" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a>
          <a id="6542" class="Symbol">(</a><a id="6543" href="Cubical.Foundations.Path.html#1118" class="Function">PathPIsoPath</a> <a id="6556" class="Symbol">(λ</a> <a id="6559" href="Cubical.Foundations.Pointed.Homogeneous.html#6559" class="Bound">i</a> <a id="6561" class="Symbol">→</a> <a id="6563" class="Symbol">(</a><a id="6564" href="Cubical.Foundations.Pointed.Homogeneous.html#6564" class="Bound">a</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6572" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6574" class="Symbol">)</a> <a id="6576" class="Symbol">→</a> <a id="6578" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6580" href="Cubical.Foundations.Pointed.Homogeneous.html#6564" class="Bound">a</a> <a id="6582" href="Cubical.Foundations.Pointed.Homogeneous.html#6559" class="Bound">i</a><a id="6583" class="Symbol">)</a> <a id="6585" class="Symbol">(λ</a> <a id="6588" href="Cubical.Foundations.Pointed.Homogeneous.html#6588" class="Bound">_</a> <a id="6590" class="Symbol">→</a> <a id="6592" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6595" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">_</a> <a id="6601" class="Symbol">.</a><a id="6602" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a>
            <a id="6622" class="Symbol">(λ</a> <a id="6625" href="Cubical.Foundations.Pointed.Homogeneous.html#6625" class="Bound">i</a> <a id="6627" href="Cubical.Foundations.Pointed.Homogeneous.html#6627" class="Bound">a</a> <a id="6629" class="Symbol">→</a> <a id="6631" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6634" class="Symbol">(</a><a id="6635" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6641" class="Symbol">.</a><a id="6642" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6646" href="Cubical.Foundations.Pointed.Homogeneous.html#6627" class="Bound">a</a><a id="6647" class="Symbol">)</a> <a id="6649" href="Cubical.Foundations.Pointed.Homogeneous.html#6625" class="Bound">i</a><a id="6650" class="Symbol">))))</a>
    <a id="6659" class="Symbol">)</a>
  <a id="6663" class="Keyword">where</a>
  <a id="6671" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6673" class="Symbol">:</a> <a id="6675" class="Symbol">∀</a> <a id="6677" href="Cubical.Foundations.Pointed.Homogeneous.html#6677" class="Bound">a</a> <a id="6679" class="Symbol">→</a> <a id="6681" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6685" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a> <a id="6688" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6690" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6694" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a>
  <a id="6699" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6701" href="Cubical.Foundations.Pointed.Homogeneous.html#6701" class="Bound">a</a> <a id="6703" href="Cubical.Foundations.Pointed.Homogeneous.html#6703" class="Bound">i</a> <a id="6705" class="Symbol">=</a> <a id="6707" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6718" class="Symbol">.</a><a id="6719" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6723" href="Cubical.Foundations.Pointed.Homogeneous.html#6701" class="Bound">a</a><a id="6724" class="Symbol">)</a> <a id="6726" href="Cubical.Foundations.Pointed.Homogeneous.html#6703" class="Bound">i</a><a id="6727" class="Symbol">)</a>

  <a id="6732" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6735" class="Symbol">:</a> <a id="6737" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6743" class="Symbol">(λ</a> <a id="6746" href="Cubical.Foundations.Pointed.Homogeneous.html#6746" class="Bound">i</a> <a id="6748" class="Symbol">→</a> <a id="6750" href="Cubical.Foundations.Pointed.Homogeneous.html#6671" class="Function">T</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6756" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6758" class="Symbol">)</a> <a id="6760" href="Cubical.Foundations.Pointed.Homogeneous.html#6746" class="Bound">i</a><a id="6761" class="Symbol">)</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6767" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6769" class="Symbol">)</a> <a id="6771" class="Symbol">(</a><a id="6772" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6775" href="Cubical.Foundations.Pointed.Homogeneous.html#6411" class="Bound">B∙</a><a id="6777" class="Symbol">)</a>
  <a id="6781" href="Cubical.Foundations.Pointed.Homogeneous.html#6732" class="Function">t₀</a> <a id="6784" class="Symbol">=</a> <a id="6786" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6791" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6794" class="Symbol">(</a><a id="6795" href="Cubical.Foundations.Pointed.Homogeneous.html#6415" class="Bound">h</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6801" class="Symbol">.</a><a id="6802" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6810" href="Cubical.Foundations.Pointed.Homogeneous.html#6406" class="Bound">A∙</a><a id="6812" class="Symbol">)))</a> <a id="6816" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="6818" href="Cubical.Foundations.Pointed.Homogeneous.html#6417" class="Bound">f∙</a> <a id="6821" class="Symbol">.</a><a id="6822" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="isHomogeneousProd"></a><a id="6827" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="6845" class="Symbol">:</a> <a id="6847" class="Symbol">∀</a> <a id="6849" class="Symbol">{</a><a id="6850" href="Cubical.Foundations.Pointed.Homogeneous.html#6850" class="Bound">ℓ</a> <a id="6852" href="Cubical.Foundations.Pointed.Homogeneous.html#6852" class="Bound">ℓ&#39;</a><a id="6854" class="Symbol">}</a> <a id="6856" class="Symbol">{</a><a id="6857" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6870" href="Cubical.Foundations.Pointed.Homogeneous.html#6850" class="Bound">ℓ</a><a id="6871" class="Symbol">}</a> <a id="6873" class="Symbol">{</a><a id="6874" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6887" href="Cubical.Foundations.Pointed.Homogeneous.html#6852" class="Bound">ℓ&#39;</a><a id="6889" class="Symbol">}</a>
                   <a id="6910" class="Symbol">→</a> <a id="6912" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6926" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6945" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a> <a id="6948" class="Symbol">→</a> <a id="6950" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Cubical.Foundations.Pointed.Homogeneous.html#6857" class="Bound">A∙</a> <a id="6968" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="6971" href="Cubical.Foundations.Pointed.Homogeneous.html#6874" class="Bound">B∙</a><a id="6973" class="Symbol">)</a>
<a id="6975" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="6993" href="Cubical.Foundations.Pointed.Homogeneous.html#6993" class="Bound">hA</a> <a id="6996" href="Cubical.Foundations.Pointed.Homogeneous.html#6996" class="Bound">hB</a> <a id="6999" class="Symbol">(</a><a id="7000" href="Cubical.Foundations.Pointed.Homogeneous.html#7000" class="Bound">a</a> <a id="7002" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7004" href="Cubical.Foundations.Pointed.Homogeneous.html#7004" class="Bound">b</a><a id="7005" class="Symbol">)</a> <a id="7007" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a> <a id="7009" class="Symbol">.</a><a id="7010" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7014" class="Symbol">=</a> <a id="7016" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Cubical.Foundations.Pointed.Homogeneous.html#6993" class="Bound">hA</a> <a id="7024" href="Cubical.Foundations.Pointed.Homogeneous.html#7000" class="Bound">a</a> <a id="7026" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a><a id="7027" class="Symbol">)</a> <a id="7029" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7031" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Foundations.Pointed.Homogeneous.html#6996" class="Bound">hB</a> <a id="7039" href="Cubical.Foundations.Pointed.Homogeneous.html#7004" class="Bound">b</a> <a id="7041" href="Cubical.Foundations.Pointed.Homogeneous.html#7007" class="Bound">i</a><a id="7042" class="Symbol">)</a>
<a id="7044" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="7062" href="Cubical.Foundations.Pointed.Homogeneous.html#7062" class="Bound">hA</a> <a id="7065" href="Cubical.Foundations.Pointed.Homogeneous.html#7065" class="Bound">hB</a> <a id="7068" class="Symbol">(</a><a id="7069" href="Cubical.Foundations.Pointed.Homogeneous.html#7069" class="Bound">a</a> <a id="7071" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7073" href="Cubical.Foundations.Pointed.Homogeneous.html#7073" class="Bound">b</a><a id="7074" class="Symbol">)</a> <a id="7076" href="Cubical.Foundations.Pointed.Homogeneous.html#7076" class="Bound">i</a> <a id="7078" class="Symbol">.</a><a id="7079" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7083" class="Symbol">.</a><a id="7084" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7093" class="Symbol">(</a><a id="7094" href="Cubical.Foundations.Pointed.Homogeneous.html#7062" class="Bound">hA</a> <a id="7097" href="Cubical.Foundations.Pointed.Homogeneous.html#7069" class="Bound">a</a> <a id="7099" href="Cubical.Foundations.Pointed.Homogeneous.html#7076" class="Bound">i</a><a id="7100" class="Symbol">)</a>
<a id="7102" href="Cubical.Foundations.Pointed.Homogeneous.html#6827" class="Function">isHomogeneousProd</a> <a id="7120" href="Cubical.Foundations.Pointed.Homogeneous.html#7120" class="Bound">hA</a> <a id="7123" href="Cubical.Foundations.Pointed.Homogeneous.html#7123" class="Bound">hB</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Cubical.Foundations.Pointed.Homogeneous.html#7127" class="Bound">a</a> <a id="7129" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7131" href="Cubical.Foundations.Pointed.Homogeneous.html#7131" class="Bound">b</a><a id="7132" class="Symbol">)</a> <a id="7134" href="Cubical.Foundations.Pointed.Homogeneous.html#7134" class="Bound">i</a> <a id="7136" class="Symbol">.</a><a id="7137" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7141" class="Symbol">.</a><a id="7142" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7146" class="Symbol">=</a> <a id="7148" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Cubical.Foundations.Pointed.Homogeneous.html#7123" class="Bound">hB</a> <a id="7155" href="Cubical.Foundations.Pointed.Homogeneous.html#7131" class="Bound">b</a> <a id="7157" href="Cubical.Foundations.Pointed.Homogeneous.html#7134" class="Bound">i</a><a id="7158" class="Symbol">)</a>

<a id="isHomogeneousPath"></a><a id="7161" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="7179" class="Symbol">:</a> <a id="7181" class="Symbol">∀</a> <a id="7183" class="Symbol">{</a><a id="7184" href="Cubical.Foundations.Pointed.Homogeneous.html#7184" class="Bound">ℓ</a><a id="7185" class="Symbol">}</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Cubical.Foundations.Pointed.Homogeneous.html#7188" class="Bound">A</a> <a id="7190" class="Symbol">:</a> <a id="7192" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7197" href="Cubical.Foundations.Pointed.Homogeneous.html#7184" class="Bound">ℓ</a><a id="7198" class="Symbol">)</a> <a id="7200" class="Symbol">{</a><a id="7201" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7203" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a> <a id="7205" class="Symbol">:</a> <a id="7207" href="Cubical.Foundations.Pointed.Homogeneous.html#7188" class="Bound">A</a><a id="7208" class="Symbol">}</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Cubical.Foundations.Pointed.Homogeneous.html#7211" class="Bound">p</a> <a id="7213" class="Symbol">:</a> <a id="7215" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7217" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7219" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a><a id="7220" class="Symbol">)</a> <a id="7222" class="Symbol">→</a> <a id="7224" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="7238" class="Symbol">((</a><a id="7240" href="Cubical.Foundations.Pointed.Homogeneous.html#7201" class="Bound">x</a> <a id="7242" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7244" href="Cubical.Foundations.Pointed.Homogeneous.html#7203" class="Bound">y</a><a id="7245" class="Symbol">)</a> <a id="7247" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7249" href="Cubical.Foundations.Pointed.Homogeneous.html#7211" class="Bound">p</a><a id="7250" class="Symbol">)</a>
<a id="7252" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="7270" href="Cubical.Foundations.Pointed.Homogeneous.html#7270" class="Bound">A</a> <a id="7272" class="Symbol">{</a><a id="7273" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a><a id="7274" class="Symbol">}</a> <a id="7276" class="Symbol">{</a><a id="7277" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7278" class="Symbol">}</a> <a id="7280" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a> <a id="7282" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a>
  <a id="7286" class="Symbol">=</a> <a id="7288" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="7300" class="Symbol">((</a><a id="7302" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7304" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7306" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7307" class="Symbol">)</a> <a id="7309" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7311" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">((</a><a id="7316" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7318" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7320" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7321" class="Symbol">)</a> <a id="7323" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7325" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7333" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7335" href="Cubical.Foundations.Path.html#4247" class="Function">compPathr-cancel</a> <a id="7352" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a> <a id="7354" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a><a id="7355" class="Symbol">)</a>
  <a id="7359" class="Keyword">where</a> <a id="7365" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7369" class="Symbol">:</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7374" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7376" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7377" class="Symbol">)</a> <a id="7379" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Cubical.Foundations.Pointed.Homogeneous.html#7273" class="Bound">x</a> <a id="7384" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7386" href="Cubical.Foundations.Pointed.Homogeneous.html#7277" class="Bound">y</a><a id="7387" class="Symbol">)</a>
        <a id="7397" href="Cubical.Foundations.Pointed.Homogeneous.html#7365" class="Function">eqv</a> <a id="7401" class="Symbol">=</a> <a id="7403" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Cubical.Foundations.Pointed.Homogeneous.html#7282" class="Bound">q</a> <a id="7421" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7423" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7427" href="Cubical.Foundations.Pointed.Homogeneous.html#7280" class="Bound">p</a><a id="7428" class="Symbol">)</a>

<a id="7431" class="Keyword">module</a> <a id="HomogeneousDiscrete"></a><a id="7438" href="Cubical.Foundations.Pointed.Homogeneous.html#7438" class="Module">HomogeneousDiscrete</a> <a id="7458" class="Symbol">{</a><a id="7459" href="Cubical.Foundations.Pointed.Homogeneous.html#7459" class="Bound">ℓ</a><a id="7460" class="Symbol">}</a> <a id="7462" class="Symbol">{</a><a id="7463" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="7466" class="Symbol">:</a> <a id="7468" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7476" href="Cubical.Foundations.Pointed.Homogeneous.html#7459" class="Bound">ℓ</a><a id="7477" class="Symbol">}</a> <a id="7479" class="Symbol">(</a><a id="7480" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7483" class="Symbol">:</a> <a id="7485" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7499" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7501" class="Symbol">))</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7513" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7515" class="Symbol">)</a> <a id="7517" class="Keyword">where</a>

  <a id="7526" class="Comment">-- switches pt A∙ with y</a>
  <a id="HomogeneousDiscrete.switch"></a><a id="7553" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7560" class="Symbol">:</a> <a id="7562" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7566" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="7569" class="Symbol">→</a> <a id="7571" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7575" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="7580" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7587" href="Cubical.Foundations.Pointed.Homogeneous.html#7587" class="Bound">x</a> <a id="7589" class="Keyword">with</a> <a id="7594" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7597" href="Cubical.Foundations.Pointed.Homogeneous.html#7587" class="Bound">x</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7603" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7605" class="Symbol">)</a>
  <a id="7609" class="Symbol">...</a>         <a id="7621" class="Symbol">|</a> <a id="7623" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7627" class="Symbol">_</a> <a id="7629" class="Symbol">=</a> <a id="7631" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7635" class="Symbol">...</a>         <a id="7647" class="Symbol">|</a> <a id="7649" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7652" class="Symbol">_</a> <a id="7654" class="Keyword">with</a> <a id="7659" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7662" class="Bound">x</a> <a id="7664" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7668" class="Symbol">...</a>                <a id="7687" class="Symbol">|</a> <a id="7689" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7693" class="Symbol">_</a>  <a id="7696" class="Symbol">=</a> <a id="7698" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7701" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="7706" class="Symbol">...</a>                <a id="7725" class="Symbol">|</a> <a id="7727" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="7731" class="Symbol">_</a>  <a id="7734" class="Symbol">=</a> <a id="7736" class="Bound">x</a>

  <a id="HomogeneousDiscrete.switch-ptA∙"></a><a id="7741" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a> <a id="7753" class="Symbol">:</a> <a id="7755" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7766" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7768" class="Symbol">)</a> <a id="7770" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7772" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="7776" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a> <a id="7788" class="Keyword">with</a> <a id="7793" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7796" class="Symbol">(</a><a id="7797" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7800" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7808" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7810" class="Symbol">)</a>
  <a id="7814" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">...</a>         <a id="7826" class="Symbol">|</a> <a id="7828" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7832" class="Symbol">_</a> <a id="7834" class="Symbol">=</a> <a id="7836" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7843" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">...</a>         <a id="7855" class="Symbol">|</a> <a id="7857" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7860" href="Cubical.Foundations.Pointed.Homogeneous.html#7860" class="Bound">¬p</a> <a id="7863" class="Symbol">=</a> <a id="7865" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="7871" class="Symbol">(</a><a id="7872" href="Cubical.Foundations.Pointed.Homogeneous.html#7860" class="Bound">¬p</a> <a id="7875" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7879" class="Symbol">)</a>

  <a id="HomogeneousDiscrete.switch-idp"></a><a id="7884" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7895" class="Symbol">:</a> <a id="7897" class="Symbol">∀</a> <a id="7899" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a> <a id="7901" class="Symbol">→</a> <a id="7903" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7910" class="Symbol">(</a><a id="7911" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="7918" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a><a id="7919" class="Symbol">)</a> <a id="7921" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7923" href="Cubical.Foundations.Pointed.Homogeneous.html#7899" class="Bound">x</a>
  <a id="7927" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7938" href="Cubical.Foundations.Pointed.Homogeneous.html#7938" class="Bound">x</a> <a id="7940" class="Keyword">with</a> <a id="7945" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7948" href="Cubical.Foundations.Pointed.Homogeneous.html#7938" class="Bound">x</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7954" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7956" class="Symbol">)</a>
  <a id="7960" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="7971" href="Cubical.Foundations.Pointed.Homogeneous.html#7971" class="Bound">x</a> <a id="7973" class="Symbol">|</a> <a id="7975" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7979" href="Cubical.Foundations.Pointed.Homogeneous.html#7979" class="Bound">p</a> <a id="7981" class="Keyword">with</a> <a id="7986" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="7989" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7995" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="7997" class="Symbol">)</a>
  <a id="8001" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8012" href="Cubical.Foundations.Pointed.Homogeneous.html#8012" class="Bound">x</a> <a id="8014" class="Symbol">|</a> <a id="8016" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8020" href="Cubical.Foundations.Pointed.Homogeneous.html#8020" class="Bound">p</a> <a id="8022" class="Symbol">|</a> <a id="8024" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8028" href="Cubical.Foundations.Pointed.Homogeneous.html#8028" class="Bound">q</a> <a id="8030" class="Symbol">=</a> <a id="8032" href="Cubical.Foundations.Pointed.Homogeneous.html#8028" class="Bound">q</a> <a id="8034" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8036" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8040" href="Cubical.Foundations.Pointed.Homogeneous.html#8020" class="Bound">p</a>
  <a id="8044" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8055" href="Cubical.Foundations.Pointed.Homogeneous.html#8055" class="Bound">x</a> <a id="8057" class="Symbol">|</a> <a id="8059" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8063" href="Cubical.Foundations.Pointed.Homogeneous.html#8063" class="Bound">p</a> <a id="8065" class="Symbol">|</a> <a id="8067" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8071" class="Symbol">_</a> <a id="8073" class="Keyword">with</a> <a id="8078" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8081" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="8083" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8087" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8098" href="Cubical.Foundations.Pointed.Homogeneous.html#8098" class="Bound">x</a> <a id="8100" class="Symbol">|</a> <a id="8102" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8106" href="Cubical.Foundations.Pointed.Homogeneous.html#8106" class="Bound">p</a> <a id="8108" class="Symbol">|</a> <a id="8110" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8114" class="Symbol">_</a> <a id="8116" class="Symbol">|</a> <a id="8118" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8122" class="Symbol">_</a> <a id="8124" class="Symbol">=</a> <a id="8126" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8130" href="Cubical.Foundations.Pointed.Homogeneous.html#8106" class="Bound">p</a>
  <a id="8134" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8145" href="Cubical.Foundations.Pointed.Homogeneous.html#8145" class="Bound">x</a> <a id="8147" class="Symbol">|</a> <a id="8149" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8153" href="Cubical.Foundations.Pointed.Homogeneous.html#8153" class="Bound">p</a> <a id="8155" class="Symbol">|</a> <a id="8157" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8161" class="Symbol">_</a> <a id="8163" class="Symbol">|</a> <a id="8165" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8168" href="Cubical.Foundations.Pointed.Homogeneous.html#8168" class="Bound">¬p</a> <a id="8171" class="Symbol">=</a> <a id="8173" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.Pointed.Homogeneous.html#8168" class="Bound">¬p</a> <a id="8183" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8187" class="Symbol">)</a>
  <a id="8191" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8202" href="Cubical.Foundations.Pointed.Homogeneous.html#8202" class="Bound">x</a> <a id="8204" class="Symbol">|</a> <a id="8206" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8209" href="Cubical.Foundations.Pointed.Homogeneous.html#8209" class="Bound">¬p</a> <a id="8212" class="Keyword">with</a> <a id="8217" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8220" href="Cubical.Foundations.Pointed.Homogeneous.html#8202" class="Bound">x</a> <a id="8222" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8226" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8237" href="Cubical.Foundations.Pointed.Homogeneous.html#8237" class="Bound">x</a> <a id="8239" class="Symbol">|</a> <a id="8241" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8244" href="Cubical.Foundations.Pointed.Homogeneous.html#8244" class="Bound">¬p</a> <a id="8247" class="Symbol">|</a> <a id="8249" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8253" href="Cubical.Foundations.Pointed.Homogeneous.html#8253" class="Bound">p</a> <a id="8255" class="Keyword">with</a> <a id="8260" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8263" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8269" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8271" class="Symbol">)</a>
  <a id="8275" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8286" href="Cubical.Foundations.Pointed.Homogeneous.html#8286" class="Bound">x</a> <a id="8288" class="Symbol">|</a> <a id="8290" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8293" href="Cubical.Foundations.Pointed.Homogeneous.html#8293" class="Bound">¬p</a> <a id="8296" class="Symbol">|</a> <a id="8298" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8302" href="Cubical.Foundations.Pointed.Homogeneous.html#8302" class="Bound">p</a> <a id="8304" class="Symbol">|</a> <a id="8306" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8310" href="Cubical.Foundations.Pointed.Homogeneous.html#8310" class="Bound">q</a> <a id="8312" class="Symbol">=</a> <a id="8314" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Cubical.Foundations.Pointed.Homogeneous.html#8293" class="Bound">¬p</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Cubical.Foundations.Pointed.Homogeneous.html#8302" class="Bound">p</a> <a id="8327" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8329" href="Cubical.Foundations.Pointed.Homogeneous.html#8310" class="Bound">q</a><a id="8330" class="Symbol">))</a>
  <a id="8335" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8346" href="Cubical.Foundations.Pointed.Homogeneous.html#8346" class="Bound">x</a> <a id="8348" class="Symbol">|</a> <a id="8350" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8353" href="Cubical.Foundations.Pointed.Homogeneous.html#8353" class="Bound">¬p</a> <a id="8356" class="Symbol">|</a> <a id="8358" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8362" href="Cubical.Foundations.Pointed.Homogeneous.html#8362" class="Bound">p</a> <a id="8364" class="Symbol">|</a> <a id="8366" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8370" class="Symbol">_</a> <a id="8372" class="Keyword">with</a> <a id="8377" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8384" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8386" class="Symbol">)</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8392" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8394" class="Symbol">)</a>
  <a id="8398" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8409" href="Cubical.Foundations.Pointed.Homogeneous.html#8409" class="Bound">x</a> <a id="8411" class="Symbol">|</a> <a id="8413" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8416" href="Cubical.Foundations.Pointed.Homogeneous.html#8416" class="Bound">¬p</a> <a id="8419" class="Symbol">|</a> <a id="8421" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8425" href="Cubical.Foundations.Pointed.Homogeneous.html#8425" class="Bound">p</a> <a id="8427" class="Symbol">|</a> <a id="8429" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8433" class="Symbol">_</a> <a id="8435" class="Symbol">|</a> <a id="8437" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8441" class="Symbol">_</a> <a id="8443" class="Symbol">=</a> <a id="8445" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8449" href="Cubical.Foundations.Pointed.Homogeneous.html#8425" class="Bound">p</a>
  <a id="8453" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8464" href="Cubical.Foundations.Pointed.Homogeneous.html#8464" class="Bound">x</a> <a id="8466" class="Symbol">|</a> <a id="8468" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8471" href="Cubical.Foundations.Pointed.Homogeneous.html#8471" class="Bound">¬p</a> <a id="8474" class="Symbol">|</a> <a id="8476" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8480" href="Cubical.Foundations.Pointed.Homogeneous.html#8480" class="Bound">p</a> <a id="8482" class="Symbol">|</a> <a id="8484" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8488" class="Symbol">_</a> <a id="8490" class="Symbol">|</a> <a id="8492" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8495" href="Cubical.Foundations.Pointed.Homogeneous.html#8495" class="Bound">¬q</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="8506" class="Symbol">(</a><a id="8507" href="Cubical.Foundations.Pointed.Homogeneous.html#8495" class="Bound">¬q</a> <a id="8510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8514" class="Symbol">)</a>
  <a id="8518" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8529" href="Cubical.Foundations.Pointed.Homogeneous.html#8529" class="Bound">x</a> <a id="8531" class="Symbol">|</a> <a id="8533" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8536" href="Cubical.Foundations.Pointed.Homogeneous.html#8536" class="Bound">¬p</a> <a id="8539" class="Symbol">|</a> <a id="8541" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8544" href="Cubical.Foundations.Pointed.Homogeneous.html#8544" class="Bound">¬q</a> <a id="8547" class="Keyword">with</a> <a id="8552" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8555" href="Cubical.Foundations.Pointed.Homogeneous.html#8529" class="Bound">x</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8561" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a><a id="8563" class="Symbol">)</a>
  <a id="8567" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8578" href="Cubical.Foundations.Pointed.Homogeneous.html#8578" class="Bound">x</a> <a id="8580" class="Symbol">|</a> <a id="8582" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8585" href="Cubical.Foundations.Pointed.Homogeneous.html#8585" class="Bound">¬p</a> <a id="8588" class="Symbol">|</a> <a id="8590" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8593" href="Cubical.Foundations.Pointed.Homogeneous.html#8593" class="Bound">¬q</a> <a id="8596" class="Symbol">|</a> <a id="8598" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8602" href="Cubical.Foundations.Pointed.Homogeneous.html#8602" class="Bound">p</a> <a id="8604" class="Symbol">=</a> <a id="8606" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="8612" class="Symbol">(</a><a id="8613" href="Cubical.Foundations.Pointed.Homogeneous.html#8585" class="Bound">¬p</a> <a id="8616" href="Cubical.Foundations.Pointed.Homogeneous.html#8602" class="Bound">p</a><a id="8617" class="Symbol">)</a>
  <a id="8621" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8632" href="Cubical.Foundations.Pointed.Homogeneous.html#8632" class="Bound">x</a> <a id="8634" class="Symbol">|</a> <a id="8636" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8639" href="Cubical.Foundations.Pointed.Homogeneous.html#8639" class="Bound">¬p</a> <a id="8642" class="Symbol">|</a> <a id="8644" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8647" href="Cubical.Foundations.Pointed.Homogeneous.html#8647" class="Bound">¬q</a> <a id="8650" class="Symbol">|</a> <a id="8652" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8656" class="Symbol">_</a> <a id="8658" class="Keyword">with</a> <a id="8663" href="Cubical.Foundations.Pointed.Homogeneous.html#7480" class="Bound">dA</a> <a id="8666" href="Cubical.Foundations.Pointed.Homogeneous.html#8632" class="Bound">x</a> <a id="8668" href="Cubical.Foundations.Pointed.Homogeneous.html#7505" class="Bound">y</a>
  <a id="8672" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8683" href="Cubical.Foundations.Pointed.Homogeneous.html#8683" class="Bound">x</a> <a id="8685" class="Symbol">|</a> <a id="8687" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8690" href="Cubical.Foundations.Pointed.Homogeneous.html#8690" class="Bound">¬p</a> <a id="8693" class="Symbol">|</a> <a id="8695" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8698" href="Cubical.Foundations.Pointed.Homogeneous.html#8698" class="Bound">¬q</a> <a id="8701" class="Symbol">|</a> <a id="8703" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8707" class="Symbol">_</a> <a id="8709" class="Symbol">|</a> <a id="8711" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="8715" href="Cubical.Foundations.Pointed.Homogeneous.html#8715" class="Bound">q</a> <a id="8717" class="Symbol">=</a> <a id="8719" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="8725" class="Symbol">(</a><a id="8726" href="Cubical.Foundations.Pointed.Homogeneous.html#8698" class="Bound">¬q</a> <a id="8729" href="Cubical.Foundations.Pointed.Homogeneous.html#8715" class="Bound">q</a><a id="8730" class="Symbol">)</a>
  <a id="8734" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8745" href="Cubical.Foundations.Pointed.Homogeneous.html#8745" class="Bound">x</a> <a id="8747" class="Symbol">|</a> <a id="8749" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8752" href="Cubical.Foundations.Pointed.Homogeneous.html#8752" class="Bound">¬p</a> <a id="8755" class="Symbol">|</a> <a id="8757" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="8760" href="Cubical.Foundations.Pointed.Homogeneous.html#8760" class="Bound">¬q</a> <a id="8763" class="Symbol">|</a> <a id="8765" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8769" class="Symbol">_</a> <a id="8771" class="Symbol">|</a> <a id="8773" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="8777" class="Symbol">_</a> <a id="8779" class="Symbol">=</a> <a id="8781" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="HomogeneousDiscrete.switch-eqv"></a><a id="8789" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="8800" class="Symbol">:</a> <a id="8802" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8806" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a> <a id="8809" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8811" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8815" href="Cubical.Foundations.Pointed.Homogeneous.html#7463" class="Bound">A∙</a>
  <a id="8820" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="8831" class="Symbol">=</a> <a id="8833" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8849" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="8856" href="Cubical.Foundations.Pointed.Homogeneous.html#7553" class="Function">switch</a> <a id="8863" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a> <a id="8874" href="Cubical.Foundations.Pointed.Homogeneous.html#7884" class="Function">switch-idp</a><a id="8884" class="Symbol">)</a>

<a id="isHomogeneousDiscrete"></a><a id="8887" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="8909" class="Symbol">:</a> <a id="8911" class="Symbol">∀</a> <a id="8913" class="Symbol">{</a><a id="8914" href="Cubical.Foundations.Pointed.Homogeneous.html#8914" class="Bound">ℓ</a><a id="8915" class="Symbol">}</a> <a id="8917" class="Symbol">{</a><a id="8918" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a> <a id="8921" class="Symbol">:</a> <a id="8923" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8931" href="Cubical.Foundations.Pointed.Homogeneous.html#8914" class="Bound">ℓ</a><a id="8932" class="Symbol">}</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Cubical.Foundations.Pointed.Homogeneous.html#8935" class="Bound">dA</a> <a id="8938" class="Symbol">:</a> <a id="8940" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8954" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a><a id="8956" class="Symbol">))</a> <a id="8959" class="Symbol">→</a> <a id="8961" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="8975" href="Cubical.Foundations.Pointed.Homogeneous.html#8918" class="Bound">A∙</a>
<a id="8978" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="9000" class="Symbol">{</a><a id="9001" href="Cubical.Foundations.Pointed.Homogeneous.html#9001" class="Bound">ℓ</a><a id="9002" class="Symbol">}</a> <a id="9004" class="Symbol">{</a><a id="9005" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9007" class="Symbol">}</a> <a id="9009" href="Cubical.Foundations.Pointed.Homogeneous.html#9009" class="Bound">dA</a> <a id="9012" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a>
  <a id="9016" class="Symbol">=</a> <a id="9018" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9035" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a> <a id="9038" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9040" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9043" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9045" class="Symbol">)</a> <a id="9047" class="Symbol">(</a><a id="9048" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9052" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a> <a id="9055" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9057" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a><a id="9058" class="Symbol">)</a> <a id="9060" class="Symbol">(</a><a id="9061" href="Cubical.Foundations.Pointed.Homogeneous.html#8789" class="Function">switch-eqv</a> <a id="9072" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9074" href="Cubical.Foundations.Pointed.Homogeneous.html#7741" class="Function">switch-ptA∙</a><a id="9085" class="Symbol">)</a>
  <a id="9089" class="Keyword">where</a> <a id="9095" class="Keyword">open</a> <a id="9100" href="Cubical.Foundations.Pointed.Homogeneous.html#7438" class="Module">HomogeneousDiscrete</a> <a id="9120" class="Symbol">{</a><a id="9121" href="Cubical.Foundations.Pointed.Homogeneous.html#9001" class="Bound">ℓ</a><a id="9122" class="Symbol">}</a> <a id="9124" class="Symbol">{</a><a id="9125" href="Cubical.Foundations.Pointed.Homogeneous.html#9005" class="Bound">A∙</a><a id="9127" class="Symbol">}</a> <a id="9129" href="Cubical.Foundations.Pointed.Homogeneous.html#9009" class="Bound">dA</a> <a id="9132" href="Cubical.Foundations.Pointed.Homogeneous.html#9012" class="Bound">y</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Homotopy.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Homotopy</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Comment">{-
  This module defines two kinds of pointed homotopies,
  ∙∼ and ∙∼P, and proves their equivalence
-}</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a>
<a id="639" class="Keyword">open</a> <a id="644" class="Keyword">import</a> <a id="651" href="Cubical.Homotopy.Base.html" class="Module">Cubical.Homotopy.Base</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="705" class="Keyword">private</a>
  <a id="715" class="Keyword">variable</a>
    <a id="728" href="Cubical.Foundations.Pointed.Homotopy.html#728" class="Generalizable">ℓ</a> <a id="730" href="Cubical.Foundations.Pointed.Homotopy.html#730" class="Generalizable">ℓ&#39;</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="742" class="Keyword">module</a> <a id="749" href="Cubical.Foundations.Pointed.Homotopy.html#749" class="Module">_</a> <a id="751" class="Symbol">{</a><a id="752" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="764" href="Cubical.Foundations.Pointed.Homotopy.html#728" class="Generalizable">ℓ</a><a id="765" class="Symbol">}</a> <a id="767" class="Symbol">{</a><a id="768" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="770" class="Symbol">:</a> <a id="772" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="776" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="778" class="Symbol">→</a> <a id="780" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="785" href="Cubical.Foundations.Pointed.Homotopy.html#730" class="Generalizable">ℓ&#39;</a><a id="787" class="Symbol">}</a> <a id="789" class="Symbol">{</a><a id="790" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a> <a id="794" class="Symbol">:</a> <a id="796" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="802" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a><a id="803" class="Symbol">)}</a> <a id="806" class="Keyword">where</a>

  <a id="815" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="817" class="Symbol">=</a> <a id="819" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="822" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a>

  <a id="827" class="Comment">-- pointed homotopy as pointed Π. This is just a Σ-type, see ∙∼Σ</a>
  <a id="894" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">_∙∼_</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">(</a><a id="902" href="Cubical.Foundations.Pointed.Homotopy.html#902" class="Bound">f</a> <a id="904" href="Cubical.Foundations.Pointed.Homotopy.html#904" class="Bound">g</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="911" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="913" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="915" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">→</a> <a id="922" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="927" class="Symbol">(</a><a id="928" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="934" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="936" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="938" class="Symbol">)</a>
  <a id="942" class="Symbol">(</a><a id="943" href="Cubical.Foundations.Pointed.Homotopy.html#943" class="Bound">f₁</a> <a id="946" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="948" href="Cubical.Foundations.Pointed.Homotopy.html#948" class="Bound">f₂</a><a id="950" class="Symbol">)</a> <a id="952" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="955" class="Symbol">(</a><a id="956" href="Cubical.Foundations.Pointed.Homotopy.html#956" class="Bound">g₁</a> <a id="959" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="961" href="Cubical.Foundations.Pointed.Homotopy.html#961" class="Bound">g₂</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">=</a> <a id="967" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="970" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="972" class="Symbol">(λ</a> <a id="975" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a> <a id="977" class="Symbol">→</a> <a id="979" href="Cubical.Foundations.Pointed.Homotopy.html#943" class="Bound">f₁</a> <a id="982" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a> <a id="984" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="986" href="Cubical.Foundations.Pointed.Homotopy.html#956" class="Bound">g₁</a> <a id="989" href="Cubical.Foundations.Pointed.Homotopy.html#975" class="Bound">x</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Foundations.Pointed.Homotopy.html#948" class="Bound">f₂</a> <a id="996" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="998" href="Cubical.Foundations.Pointed.Homotopy.html#961" class="Bound">g₂</a> <a id="1001" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="1003" class="Symbol">)</a>

  <a id="1008" class="Comment">-- pointed homotopy with PathP. Also a Σ-type, see ∙∼PΣ</a>
  <a id="1066" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">_∙∼P_</a> <a id="1072" class="Symbol">:</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.Foundations.Pointed.Homotopy.html#1075" class="Bound">f</a> <a id="1077" href="Cubical.Foundations.Pointed.Homotopy.html#1077" class="Bound">g</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1084" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="1086" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="1088" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1107" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="1109" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="1111" class="Symbol">)</a>
  <a id="1115" class="Symbol">(</a><a id="1116" href="Cubical.Foundations.Pointed.Homotopy.html#1116" class="Bound">f₁</a> <a id="1119" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1121" href="Cubical.Foundations.Pointed.Homotopy.html#1121" class="Bound">f₂</a><a id="1123" class="Symbol">)</a> <a id="1125" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Foundations.Pointed.Homotopy.html#1130" class="Bound">g₁</a> <a id="1133" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1135" href="Cubical.Foundations.Pointed.Homotopy.html#1135" class="Bound">g₂</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1144" href="Cubical.Foundations.Pointed.Homotopy.html#1144" class="Bound">h</a> <a id="1146" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1148" href="Cubical.Foundations.Pointed.Homotopy.html#1116" class="Bound">f₁</a> <a id="1151" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="1153" href="Cubical.Foundations.Pointed.Homotopy.html#1130" class="Bound">g₁</a> <a id="1156" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1158" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1164" class="Symbol">(λ</a> <a id="1167" href="Cubical.Foundations.Pointed.Homotopy.html#1167" class="Bound">i</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Cubical.Foundations.Pointed.Homotopy.html#1144" class="Bound">h</a> <a id="1173" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1175" href="Cubical.Foundations.Pointed.Homotopy.html#1167" class="Bound">i</a> <a id="1177" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1179" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1182" class="Symbol">)</a> <a id="1184" href="Cubical.Foundations.Pointed.Homotopy.html#1121" class="Bound">f₂</a> <a id="1187" href="Cubical.Foundations.Pointed.Homotopy.html#1135" class="Bound">g₂</a>

  <a id="1193" class="Comment">-- Proof that f ∙∼ g ≃ f ∙∼P g</a>
  <a id="1226" class="Comment">-- using equivalence of the total map of φ</a>
  <a id="1271" class="Keyword">private</a>
    <a id="1283" class="Keyword">module</a> <a id="1290" href="Cubical.Foundations.Pointed.Homotopy.html#1290" class="Module">_</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a> <a id="1295" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1302" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="1304" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="1306" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1309" class="Symbol">)</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a> <a id="1318" class="Symbol">.</a><a id="1319" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1323" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="1325" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a> <a id="1327" class="Symbol">.</a><a id="1328" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Keyword">where</a>
      <a id="1345" class="Comment">-- convenient notation</a>
      <a id="1374" href="Cubical.Foundations.Pointed.Homotopy.html#1374" class="Function">f₁</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1383" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a>
      <a id="1391" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1400" href="Cubical.Foundations.Pointed.Homotopy.html#1293" class="Bound">f</a>
      <a id="1408" href="Cubical.Foundations.Pointed.Homotopy.html#1408" class="Function">g₁</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1417" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a>
      <a id="1425" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1434" href="Cubical.Foundations.Pointed.Homotopy.html#1295" class="Bound">g</a>

      <a id="1443" class="Comment">-- P is the predicate on a homotopy H to be pointed of the ∙∼ kind</a>
      <a id="1516" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1525" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a>
      <a id="1534" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1540" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1542" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1544" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1547" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1549" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a> <a id="1552" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>

      <a id="1562" class="Comment">-- Q is the predicate on a homotopy H to be pointed of the ∙∼P kind</a>
      <a id="1636" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1645" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a>
      <a id="1654" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="1656" class="Symbol">=</a> <a id="1658" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1664" class="Symbol">(λ</a> <a id="1667" href="Cubical.Foundations.Pointed.Homotopy.html#1667" class="Bound">i</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1673" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a> <a id="1675" href="Cubical.Foundations.Pointed.Homotopy.html#1667" class="Bound">i</a> <a id="1677" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1679" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a> <a id="1687" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a>

      <a id="1697" class="Comment">-- simplify the notation even more to see that P≡Q</a>
      <a id="1754" class="Comment">-- is just a jingle of paths</a>
      <a id="1789" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Cubical.Foundations.Pointed.Homotopy.html#1312" class="Bound">H</a> <a id="1795" href="Cubical.Foundations.Pointed.Homotopy.html#815" class="Function">⋆</a>
      <a id="1803" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1805" class="Symbol">=</a> <a id="1807" href="Cubical.Foundations.Pointed.Homotopy.html#1391" class="Function">f₂</a>
      <a id="1816" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Cubical.Foundations.Pointed.Homotopy.html#1425" class="Function">g₂</a>
      <a id="1829" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="1837" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1839" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a>
      <a id="1847" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1855" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1857" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1859" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1861" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1863" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
              <a id="1880" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1883" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="1893" href="Cubical.Foundations.Path.html#9858" class="Function">symIso</a> <a id="1900" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="1914" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1916" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1918" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1920" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1923" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1925" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a>
              <a id="1941" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="1944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="1952" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1954" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="1956" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="1959" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡_</a><a id="1961" class="Symbol">)</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="1970" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1972" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1975" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="1983" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="2001" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2002" class="Symbol">))</a> <a id="2005" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2008" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2014" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2016" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2021" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2023" class="Symbol">))</a> <a id="2026" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2040" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2042" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2044" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2046" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2049" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2054" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2056" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2057" class="Symbol">)</a> <a id="2059" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2061" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2063" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
              <a id="2080" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2083" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Cubical.Foundations.Equiv.Properties.html#8760" class="Function">compr≡Equiv</a> <a id="2104" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2109" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2111" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2117" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2119" class="Symbol">)))</a> <a id="2123" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2137" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2139" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2141" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2143" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2145" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2161" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2164" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Cubical.Foundations.Equiv.Properties.html#8986" class="Function">compl≡Equiv</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2183" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2185" class="Symbol">)</a> <a id="2187" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2192" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2194" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2195" class="Symbol">))</a> <a id="2198" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2212" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2214" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2217" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2219" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2221" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2223" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2225" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2228" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2233" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2235" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2236" class="Symbol">)</a>
              <a id="2252" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2263" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2266" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2268" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2270" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡_</a> <a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2285" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2287" class="Symbol">)</a> <a id="2289" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2291" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2293" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="2306" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="2318" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a><a id="2319" class="Symbol">))</a> <a id="2322" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2325" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2336" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2337" class="Symbol">))</a> <a id="2340" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2354" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2356" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2359" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2361" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2363" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2365" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2381" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2389" class="Symbol">(λ</a> <a id="2392" href="Cubical.Foundations.Pointed.Homotopy.html#2392" class="Bound">z</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2398" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2401" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2403" href="Cubical.Foundations.Pointed.Homotopy.html#2392" class="Bound">z</a> <a id="2405" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2407" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2417" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2434" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2436" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2439" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2444" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2446" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2450" class="Symbol">)</a> <a id="2452" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2454" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2470" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2473" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡</a> <a id="2482" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Foundations.GroupoidLaws.html#7007" class="Function">doubleCompPath-elim&#39;</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2515" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2517" class="Symbol">)</a> <a id="2519" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2521" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2525" class="Symbol">))</a> <a id="2528" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2542" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2544" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2547" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2550" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2552" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2555" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2560" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2562" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a>
              <a id="2578" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="2581" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2585" class="Symbol">(</a><a id="2586" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Cubical.Foundations.Path.html#8068" class="Function">Square≃doubleComp</a> <a id="2608" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2610" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2612" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2614" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2618" class="Symbol">))</a> <a id="2621" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
            <a id="2635" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2641" class="Symbol">(λ</a> <a id="2644" href="Cubical.Foundations.Pointed.Homotopy.html#2644" class="Bound">i</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Cubical.Foundations.Pointed.Homotopy.html#1789" class="Function">p</a> <a id="2650" href="Cubical.Foundations.Pointed.Homotopy.html#2644" class="Bound">i</a> <a id="2652" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2654" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="2657" class="Symbol">)</a> <a id="2659" href="Cubical.Foundations.Pointed.Homotopy.html#1803" class="Function">r</a> <a id="2661" href="Cubical.Foundations.Pointed.Homotopy.html#1816" class="Function">s</a> <a id="2663" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

      <a id="2672" class="Comment">-- φ is a fiberwise transformation (H : f ∼ g) → P H → Q H</a>
      <a id="2737" class="Comment">-- φ is even a fiberwise equivalence by P≡Q</a>
      <a id="2787" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a>
      <a id="2803" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2817" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a>

    <a id="2826" class="Comment">-- The total map corresponding to φ</a>
    <a id="2866" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2871" class="Symbol">:</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2876" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="2883" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="2885" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="2887" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="2890" class="Symbol">)</a> <a id="2892" class="Symbol">→</a> <a id="2894" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2896" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="2899" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Cubical.Foundations.Pointed.Homotopy.html#2874" class="Bound">f</a> <a id="2905" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="2909" href="Cubical.Foundations.Pointed.Homotopy.html#2876" class="Bound">g</a>
    <a id="2915" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2920" href="Cubical.Foundations.Pointed.Homotopy.html#2920" class="Bound">f</a> <a id="2922" href="Cubical.Foundations.Pointed.Homotopy.html#2922" class="Bound">g</a> <a id="2924" href="Cubical.Foundations.Pointed.Homotopy.html#2924" class="Bound">p</a> <a id="2926" class="Symbol">.</a><a id="2927" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Cubical.Foundations.Pointed.Homotopy.html#2924" class="Bound">p</a> <a id="2935" class="Symbol">.</a><a id="2936" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="2944" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="2949" href="Cubical.Foundations.Pointed.Homotopy.html#2949" class="Bound">f</a> <a id="2951" href="Cubical.Foundations.Pointed.Homotopy.html#2951" class="Bound">g</a> <a id="2953" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2955" class="Symbol">.</a><a id="2956" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Cubical.Foundations.Pointed.Homotopy.html#2787" class="Function">φ</a> <a id="2964" href="Cubical.Foundations.Pointed.Homotopy.html#2949" class="Bound">f</a> <a id="2966" href="Cubical.Foundations.Pointed.Homotopy.html#2951" class="Bound">g</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2971" class="Symbol">.</a><a id="2972" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2975" class="Symbol">)</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Cubical.Foundations.Pointed.Homotopy.html#2953" class="Bound">p</a> <a id="2980" class="Symbol">.</a><a id="2981" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2984" class="Symbol">)</a>

  <a id="2989" class="Comment">-- transformation of the homotopies using totφ</a>
  <a id="3038" href="Cubical.Foundations.Pointed.Homotopy.html#3038" class="Function">∙∼→∙∼P</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3050" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3057" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3059" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3061" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">→</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3071" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3074" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a><a id="3075" class="Symbol">)</a> <a id="3077" class="Symbol">→</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Foundations.Pointed.Homotopy.html#3048" class="Bound">f</a> <a id="3082" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3086" href="Cubical.Foundations.Pointed.Homotopy.html#3050" class="Bound">g</a><a id="3087" class="Symbol">)</a>
  <a id="3091" href="Cubical.Foundations.Pointed.Homotopy.html#3038" class="Function">∙∼→∙∼P</a> <a id="3098" href="Cubical.Foundations.Pointed.Homotopy.html#3098" class="Bound">f</a> <a id="3100" href="Cubical.Foundations.Pointed.Homotopy.html#3100" class="Bound">g</a> <a id="3102" class="Symbol">=</a> <a id="3104" href="Cubical.Foundations.Pointed.Homotopy.html#2866" class="Function">totφ</a> <a id="3109" href="Cubical.Foundations.Pointed.Homotopy.html#3098" class="Bound">f</a> <a id="3111" href="Cubical.Foundations.Pointed.Homotopy.html#3100" class="Bound">g</a>

  <a id="3116" class="Comment">-- Proof that ∙∼ and ∙∼P are equivalent using the fiberwise equivalence φ</a>
  <a id="3192" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3199" class="Symbol">:</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3204" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3211" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3213" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3215" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">→</a> <a id="3222" class="Symbol">(</a><a id="3223" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3225" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3228" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a><a id="3229" class="Symbol">)</a> <a id="3231" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Foundations.Pointed.Homotopy.html#3202" class="Bound">f</a> <a id="3236" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3240" href="Cubical.Foundations.Pointed.Homotopy.html#3204" class="Bound">g</a><a id="3241" class="Symbol">)</a>
  <a id="3245" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3252" href="Cubical.Foundations.Pointed.Homotopy.html#3252" class="Bound">f</a> <a id="3254" href="Cubical.Foundations.Pointed.Homotopy.html#3254" class="Bound">g</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="3275" class="Symbol">(λ</a> <a id="3278" href="Cubical.Foundations.Pointed.Homotopy.html#3278" class="Bound">H</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.Foundations.Pointed.Homotopy.html#1829" class="Function">P≡Q</a> <a id="3299" href="Cubical.Foundations.Pointed.Homotopy.html#3252" class="Bound">f</a> <a id="3301" href="Cubical.Foundations.Pointed.Homotopy.html#3254" class="Bound">g</a> <a id="3303" href="Cubical.Foundations.Pointed.Homotopy.html#3278" class="Bound">H</a><a id="3304" class="Symbol">))</a>

  <a id="3310" class="Comment">-- inverse of ∙∼→∙∼P extracted from the equivalence</a>
  <a id="3364" href="Cubical.Foundations.Pointed.Homotopy.html#3364" class="Function">∙∼P→∙∼</a> <a id="3371" class="Symbol">:</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3376" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3383" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3385" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3387" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3390" class="Symbol">}</a> <a id="3392" class="Symbol">→</a> <a id="3394" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3396" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3400" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Foundations.Pointed.Homotopy.html#3374" class="Bound">f</a> <a id="3406" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3409" href="Cubical.Foundations.Pointed.Homotopy.html#3376" class="Bound">g</a>
  <a id="3413" href="Cubical.Foundations.Pointed.Homotopy.html#3364" class="Function">∙∼P→∙∼</a> <a id="3420" class="Symbol">{</a><a id="3421" class="Argument">f</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Cubical.Foundations.Pointed.Homotopy.html#3425" class="Bound">f</a><a id="3426" class="Symbol">}</a> <a id="3428" class="Symbol">{</a><a id="3429" class="Argument">g</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Cubical.Foundations.Pointed.Homotopy.html#3433" class="Bound">g</a><a id="3434" class="Symbol">}</a> <a id="3436" class="Symbol">=</a> <a id="3438" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3452" href="Cubical.Foundations.Pointed.Homotopy.html#3425" class="Bound">f</a> <a id="3454" href="Cubical.Foundations.Pointed.Homotopy.html#3433" class="Bound">g</a><a id="3455" class="Symbol">)</a>

  <a id="3460" class="Comment">-- ∙∼≃∙∼P transformed to a path</a>
  <a id="3494" href="Cubical.Foundations.Pointed.Homotopy.html#3494" class="Function">∙∼≡∙∼P</a> <a id="3501" class="Symbol">:</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3506" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3513" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3515" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3517" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3527" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3530" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a><a id="3531" class="Symbol">)</a> <a id="3533" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Cubical.Foundations.Pointed.Homotopy.html#3504" class="Bound">f</a> <a id="3538" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3542" href="Cubical.Foundations.Pointed.Homotopy.html#3506" class="Bound">g</a><a id="3543" class="Symbol">)</a>
  <a id="3547" href="Cubical.Foundations.Pointed.Homotopy.html#3494" class="Function">∙∼≡∙∼P</a> <a id="3554" href="Cubical.Foundations.Pointed.Homotopy.html#3554" class="Bound">f</a> <a id="3556" href="Cubical.Foundations.Pointed.Homotopy.html#3556" class="Bound">g</a> <a id="3558" class="Symbol">=</a> <a id="3560" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Cubical.Foundations.Pointed.Homotopy.html#3192" class="Function">∙∼≃∙∼P</a> <a id="3571" href="Cubical.Foundations.Pointed.Homotopy.html#3554" class="Bound">f</a> <a id="3573" href="Cubical.Foundations.Pointed.Homotopy.html#3556" class="Bound">g</a><a id="3574" class="Symbol">)</a>

  <a id="3579" class="Comment">-- Verifies that the pointed homotopies actually correspond</a>
  <a id="3641" class="Comment">-- to their Σ-type versions</a>
  <a id="3671" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">_∙∼Σ_</a> <a id="3677" class="Symbol">:</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.Foundations.Pointed.Homotopy.html#3680" class="Bound">f</a> <a id="3682" href="Cubical.Foundations.Pointed.Homotopy.html#3682" class="Bound">g</a> <a id="3684" class="Symbol">:</a> <a id="3686" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3689" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3691" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3693" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3712" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="3714" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="3716" class="Symbol">)</a>
  <a id="3720" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3722" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">∙∼Σ</a> <a id="3726" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3728" class="Symbol">=</a> <a id="3730" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3733" href="Cubical.Foundations.Pointed.Homotopy.html#3733" class="Bound">H</a> <a id="3735" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3737" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3739" class="Symbol">.</a><a id="3740" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3744" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="3746" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3748" class="Symbol">.</a><a id="3749" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3753" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Cubical.Foundations.Pointed.Homotopy.html#1516" class="Function">P</a> <a id="3758" href="Cubical.Foundations.Pointed.Homotopy.html#3720" class="Bound">f</a> <a id="3760" href="Cubical.Foundations.Pointed.Homotopy.html#3726" class="Bound">g</a> <a id="3762" href="Cubical.Foundations.Pointed.Homotopy.html#3733" class="Bound">H</a><a id="3763" class="Symbol">)</a>

  <a id="3768" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">_∙∼PΣ_</a> <a id="3775" class="Symbol">:</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Foundations.Pointed.Homotopy.html#3778" class="Bound">f</a> <a id="3780" href="Cubical.Foundations.Pointed.Homotopy.html#3780" class="Bound">g</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3787" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3789" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3791" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3810" href="Cubical.Foundations.Pointed.Homotopy.html#764" class="Bound">ℓ</a> <a id="3812" href="Cubical.Foundations.Pointed.Homotopy.html#785" class="Bound">ℓ&#39;</a><a id="3814" class="Symbol">)</a>
  <a id="3818" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3820" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">∙∼PΣ</a> <a id="3825" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3832" href="Cubical.Foundations.Pointed.Homotopy.html#3832" class="Bound">H</a> <a id="3834" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3836" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3838" class="Symbol">.</a><a id="3839" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3843" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="3845" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3847" class="Symbol">.</a><a id="3848" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3852" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Cubical.Foundations.Pointed.Homotopy.html#1636" class="Function">Q</a> <a id="3857" href="Cubical.Foundations.Pointed.Homotopy.html#3818" class="Bound">f</a> <a id="3859" href="Cubical.Foundations.Pointed.Homotopy.html#3825" class="Bound">g</a> <a id="3861" href="Cubical.Foundations.Pointed.Homotopy.html#3832" class="Bound">H</a><a id="3862" class="Symbol">)</a>

  <a id="3867" href="Cubical.Foundations.Pointed.Homotopy.html#3867" class="Function">∙∼≡∙∼Σ</a> <a id="3874" class="Symbol">:</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3879" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a> <a id="3881" class="Symbol">:</a> <a id="3883" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3886" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3888" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3890" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3899" href="Cubical.Foundations.Pointed.Homotopy.html#894" class="Function Operator">∙∼</a> <a id="3902" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a> <a id="3904" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3906" href="Cubical.Foundations.Pointed.Homotopy.html#3877" class="Bound">f</a> <a id="3908" href="Cubical.Foundations.Pointed.Homotopy.html#3671" class="Function Operator">∙∼Σ</a> <a id="3912" href="Cubical.Foundations.Pointed.Homotopy.html#3879" class="Bound">g</a>
  <a id="3916" href="Cubical.Foundations.Pointed.Homotopy.html#3867" class="Function">∙∼≡∙∼Σ</a> <a id="3923" href="Cubical.Foundations.Pointed.Homotopy.html#3923" class="Bound">f</a> <a id="3925" href="Cubical.Foundations.Pointed.Homotopy.html#3925" class="Bound">g</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3937" href="Cubical.Foundations.Pointed.Homotopy.html#3937" class="Function">∙∼P≡∙∼PΣ</a> <a id="3946" class="Symbol">:</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3951" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a> <a id="3953" class="Symbol">:</a> <a id="3955" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="3958" href="Cubical.Foundations.Pointed.Homotopy.html#752" class="Bound">A</a> <a id="3960" href="Cubical.Foundations.Pointed.Homotopy.html#768" class="Bound">B</a> <a id="3962" href="Cubical.Foundations.Pointed.Homotopy.html#790" class="Bound">ptB</a><a id="3965" class="Symbol">)</a> <a id="3967" class="Symbol">→</a> <a id="3969" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3971" href="Cubical.Foundations.Pointed.Homotopy.html#1066" class="Function Operator">∙∼P</a> <a id="3975" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a> <a id="3977" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3979" href="Cubical.Foundations.Pointed.Homotopy.html#3949" class="Bound">f</a> <a id="3981" href="Cubical.Foundations.Pointed.Homotopy.html#3768" class="Function Operator">∙∼PΣ</a> <a id="3986" href="Cubical.Foundations.Pointed.Homotopy.html#3951" class="Bound">g</a>
  <a id="3990" href="Cubical.Foundations.Pointed.Homotopy.html#3937" class="Function">∙∼P≡∙∼PΣ</a> <a id="3999" href="Cubical.Foundations.Pointed.Homotopy.html#3999" class="Bound">f</a> <a id="4001" href="Cubical.Foundations.Pointed.Homotopy.html#4001" class="Bound">g</a> <a id="4003" class="Symbol">=</a> <a id="4005" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a> <a id="47" class="Keyword">where</a>

<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>

<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="471" class="Keyword">private</a>
  <a id="481" class="Keyword">variable</a>
    <a id="494" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="496" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a> <a id="499" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a> <a id="502" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a> <a id="505" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a> <a id="508" href="Cubical.Foundations.Pointed.Properties.html#508" class="Generalizable">ℓD</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="520" class="Comment">-- the default pointed Π-type: A is pointed, and B has a base point in the chosen fiber</a>
<a id="Π∙"></a><a id="608" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">(</a><a id="614" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a> <a id="616" class="Symbol">:</a> <a id="618" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="626" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="627" class="Symbol">)</a> <a id="629" class="Symbol">(</a><a id="630" href="Cubical.Foundations.Pointed.Properties.html#630" class="Bound">B</a> <a id="632" class="Symbol">:</a> <a id="634" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="638" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a> <a id="640" class="Symbol">→</a> <a id="642" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="647" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.Foundations.Pointed.Properties.html#652" class="Bound">ptB</a> <a id="656" class="Symbol">:</a> <a id="658" href="Cubical.Foundations.Pointed.Properties.html#630" class="Bound">B</a> <a id="660" class="Symbol">(</a><a id="661" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="664" href="Cubical.Foundations.Pointed.Properties.html#614" class="Bound">A</a><a id="665" class="Symbol">))</a> <a id="668" class="Symbol">→</a> <a id="670" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="675" class="Symbol">(</a><a id="676" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="682" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="684" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="686" class="Symbol">)</a>
<a id="688" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="691" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a> <a id="693" href="Cubical.Foundations.Pointed.Properties.html#693" class="Bound">B</a> <a id="695" href="Cubical.Foundations.Pointed.Properties.html#695" class="Bound">ptB</a> <a id="699" class="Symbol">=</a> <a id="701" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="704" href="Cubical.Foundations.Pointed.Properties.html#704" class="Bound">f</a> <a id="706" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="708" class="Symbol">((</a><a id="710" href="Cubical.Foundations.Pointed.Properties.html#710" class="Bound">a</a> <a id="712" class="Symbol">:</a> <a id="714" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="718" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a><a id="719" class="Symbol">)</a> <a id="721" class="Symbol">→</a> <a id="723" href="Cubical.Foundations.Pointed.Properties.html#693" class="Bound">B</a> <a id="725" href="Cubical.Foundations.Pointed.Properties.html#710" class="Bound">a</a><a id="726" class="Symbol">)</a> <a id="728" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="730" href="Cubical.Foundations.Pointed.Properties.html#704" class="Bound">f</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="736" href="Cubical.Foundations.Pointed.Properties.html#691" class="Bound">A</a><a id="737" class="Symbol">)</a> <a id="739" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="741" href="Cubical.Foundations.Pointed.Properties.html#695" class="Bound">ptB</a>

<a id="746" class="Comment">-- the unpointed Π-type becomes a pointed type if the fibers are all pointed</a>
<a id="Πᵘ∙"></a><a id="823" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="827" class="Symbol">:</a> <a id="829" class="Symbol">(</a><a id="830" href="Cubical.Foundations.Pointed.Properties.html#830" class="Bound">A</a> <a id="832" class="Symbol">:</a> <a id="834" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="839" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="840" class="Symbol">)</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Foundations.Pointed.Properties.html#843" class="Bound">B</a> <a id="845" class="Symbol">:</a> <a id="847" href="Cubical.Foundations.Pointed.Properties.html#830" class="Bound">A</a> <a id="849" class="Symbol">→</a> <a id="851" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="859" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="880" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="882" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="884" class="Symbol">)</a>
<a id="886" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="890" href="Cubical.Foundations.Pointed.Properties.html#890" class="Bound">A</a> <a id="892" href="Cubical.Foundations.Pointed.Properties.html#892" class="Bound">B</a> <a id="894" class="Symbol">.</a><a id="895" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="899" class="Symbol">=</a> <a id="901" class="Symbol">∀</a> <a id="903" href="Cubical.Foundations.Pointed.Properties.html#903" class="Bound">a</a> <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Pointed.Properties.html#892" class="Bound">B</a> <a id="914" href="Cubical.Foundations.Pointed.Properties.html#903" class="Bound">a</a><a id="915" class="Symbol">)</a>
<a id="917" href="Cubical.Foundations.Pointed.Properties.html#823" class="Function">Πᵘ∙</a> <a id="921" href="Cubical.Foundations.Pointed.Properties.html#921" class="Bound">A</a> <a id="923" href="Cubical.Foundations.Pointed.Properties.html#923" class="Bound">B</a> <a id="925" class="Symbol">.</a><a id="926" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="930" href="Cubical.Foundations.Pointed.Properties.html#930" class="Bound">a</a> <a id="932" class="Symbol">=</a> <a id="934" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="937" class="Symbol">(</a><a id="938" href="Cubical.Foundations.Pointed.Properties.html#923" class="Bound">B</a> <a id="940" href="Cubical.Foundations.Pointed.Properties.html#930" class="Bound">a</a><a id="941" class="Symbol">)</a>

<a id="944" class="Comment">-- if the base and all fibers are pointed, we have the pointed pointed Π-type</a>
<a id="Πᵖ∙"></a><a id="1022" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1026" class="Symbol">:</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Foundations.Pointed.Properties.html#1029" class="Bound">A</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1041" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Foundations.Pointed.Properties.html#1045" class="Bound">B</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1053" href="Cubical.Foundations.Pointed.Properties.html#1029" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1065" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1086" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1088" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1090" class="Symbol">)</a>
<a id="1092" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1096" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a> <a id="1098" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1105" class="Symbol">=</a> <a id="1107" href="Cubical.Foundations.Pointed.Properties.html#608" class="Function">Π∙</a> <a id="1110" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1117" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1119" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Foundations.Pointed.Properties.html#1098" class="Bound">B</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1133" href="Cubical.Foundations.Pointed.Properties.html#1096" class="Bound">A</a><a id="1134" class="Symbol">)))</a>
<a id="1138" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1142" href="Cubical.Foundations.Pointed.Properties.html#1142" class="Bound">A</a> <a id="1144" href="Cubical.Foundations.Pointed.Properties.html#1144" class="Bound">B</a>  <a id="1147" class="Symbol">.</a><a id="1148" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1152" class="Symbol">.</a><a id="1153" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1157" href="Cubical.Foundations.Pointed.Properties.html#1157" class="Bound">a</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Foundations.Pointed.Properties.html#1144" class="Bound">B</a> <a id="1167" href="Cubical.Foundations.Pointed.Properties.html#1157" class="Bound">a</a><a id="1168" class="Symbol">)</a>
<a id="1170" href="Cubical.Foundations.Pointed.Properties.html#1022" class="Function">Πᵖ∙</a> <a id="1174" href="Cubical.Foundations.Pointed.Properties.html#1174" class="Bound">A</a> <a id="1176" href="Cubical.Foundations.Pointed.Properties.html#1176" class="Bound">B</a>  <a id="1179" class="Symbol">.</a><a id="1180" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1184" class="Symbol">.</a><a id="1185" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1197" class="Comment">-- the default pointed Σ-type is just the Σ-type, but as a pointed type</a>
<a id="Σ∙"></a><a id="1269" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1272" class="Symbol">:</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1287" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Cubical.Foundations.Pointed.Properties.html#1291" class="Bound">B</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1299" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1308" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Foundations.Pointed.Properties.html#1313" class="Bound">ptB</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Cubical.Foundations.Pointed.Properties.html#1291" class="Bound">B</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1325" href="Cubical.Foundations.Pointed.Properties.html#1275" class="Bound">A</a><a id="1326" class="Symbol">))</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1346" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1348" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1350" class="Symbol">)</a>
<a id="1352" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1355" href="Cubical.Foundations.Pointed.Properties.html#1355" class="Bound">A</a> <a id="1357" href="Cubical.Foundations.Pointed.Properties.html#1357" class="Bound">B</a> <a id="1359" href="Cubical.Foundations.Pointed.Properties.html#1359" class="Bound">ptB</a> <a id="1363" class="Symbol">.</a><a id="1364" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1373" href="Cubical.Foundations.Pointed.Properties.html#1373" class="Bound">a</a> <a id="1375" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1377" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1381" href="Cubical.Foundations.Pointed.Properties.html#1355" class="Bound">A</a> <a id="1383" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1385" href="Cubical.Foundations.Pointed.Properties.html#1357" class="Bound">B</a> <a id="1387" href="Cubical.Foundations.Pointed.Properties.html#1373" class="Bound">a</a>
<a id="1389" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1392" href="Cubical.Foundations.Pointed.Properties.html#1392" class="Bound">A</a> <a id="1394" href="Cubical.Foundations.Pointed.Properties.html#1394" class="Bound">B</a> <a id="1396" href="Cubical.Foundations.Pointed.Properties.html#1396" class="Bound">ptB</a> <a id="1400" class="Symbol">.</a><a id="1401" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1405" class="Symbol">.</a><a id="1406" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1415" href="Cubical.Foundations.Pointed.Properties.html#1392" class="Bound">A</a>
<a id="1417" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1420" href="Cubical.Foundations.Pointed.Properties.html#1420" class="Bound">A</a> <a id="1422" href="Cubical.Foundations.Pointed.Properties.html#1422" class="Bound">B</a> <a id="1424" href="Cubical.Foundations.Pointed.Properties.html#1424" class="Bound">ptB</a> <a id="1428" class="Symbol">.</a><a id="1429" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1433" class="Symbol">.</a><a id="1434" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Cubical.Foundations.Pointed.Properties.html#1424" class="Bound">ptB</a>

<a id="1445" class="Comment">-- version if B is a family of pointed types</a>
<a id="Σᵖ∙"></a><a id="1490" href="Cubical.Foundations.Pointed.Properties.html#1490" class="Function">Σᵖ∙</a> <a id="1494" class="Symbol">:</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Foundations.Pointed.Properties.html#1497" class="Bound">A</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1509" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Foundations.Pointed.Properties.html#1513" class="Bound">B</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1521" href="Cubical.Foundations.Pointed.Properties.html#1497" class="Bound">A</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1533" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1554" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1556" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1558" class="Symbol">)</a>
<a id="1560" href="Cubical.Foundations.Pointed.Properties.html#1490" class="Function">Σᵖ∙</a> <a id="1564" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a> <a id="1566" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="1573" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1580" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1582" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Foundations.Pointed.Properties.html#1566" class="Bound">B</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1596" href="Cubical.Foundations.Pointed.Properties.html#1564" class="Bound">A</a><a id="1597" class="Symbol">)))</a>

<a id="_×∙_"></a><a id="1602" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">_×∙_</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Cubical.Foundations.Pointed.Properties.html#1610" class="Bound">A∙</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1623" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Foundations.Pointed.Properties.html#1627" class="Bound">B∙</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1640" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1661" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a> <a id="1663" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="1665" class="Symbol">)</a>
<a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Foundations.Pointed.Properties.html#1668" class="Bound">A∙</a> <a id="1671" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1674" href="Cubical.Foundations.Pointed.Properties.html#1674" class="Bound">B∙</a><a id="1676" class="Symbol">)</a> <a id="1678" class="Symbol">.</a><a id="1679" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1683" class="Symbol">=</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1690" href="Cubical.Foundations.Pointed.Properties.html#1668" class="Bound">A∙</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1701" href="Cubical.Foundations.Pointed.Properties.html#1674" class="Bound">B∙</a><a id="1703" class="Symbol">)</a>
<a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.Foundations.Pointed.Properties.html#1706" class="Bound">A∙</a> <a id="1709" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1712" href="Cubical.Foundations.Pointed.Properties.html#1712" class="Bound">B∙</a><a id="1714" class="Symbol">)</a> <a id="1716" class="Symbol">.</a><a id="1717" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1721" class="Symbol">.</a><a id="1722" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1726" class="Symbol">=</a> <a id="1728" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1731" href="Cubical.Foundations.Pointed.Properties.html#1706" class="Bound">A∙</a>
<a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Pointed.Properties.html#1735" class="Bound">A∙</a> <a id="1738" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="1741" href="Cubical.Foundations.Pointed.Properties.html#1741" class="Bound">B∙</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">.</a><a id="1746" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1750" class="Symbol">.</a><a id="1751" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1755" class="Symbol">=</a> <a id="1757" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1760" href="Cubical.Foundations.Pointed.Properties.html#1741" class="Bound">B∙</a>

<a id="1764" class="Comment">-- composition of pointed maps</a>
<a id="_∘∙_"></a><a id="1795" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙_</a> <a id="1800" class="Symbol">:</a> <a id="1802" class="Symbol">{</a><a id="1803" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1815" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">{</a><a id="1820" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1832" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1849" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a><a id="1851" class="Symbol">}</a>
       <a id="1860" class="Symbol">(</a><a id="1861" href="Cubical.Foundations.Pointed.Properties.html#1861" class="Bound">g</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a> <a id="1867" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1870" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Cubical.Foundations.Pointed.Properties.html#1874" class="Bound">f</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1880" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1883" href="Cubical.Foundations.Pointed.Properties.html#1820" class="Bound">B</a><a id="1884" class="Symbol">)</a> <a id="1886" class="Symbol">→</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.Foundations.Pointed.Properties.html#1803" class="Bound">A</a> <a id="1891" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1894" href="Cubical.Foundations.Pointed.Properties.html#1837" class="Bound">C</a><a id="1895" class="Symbol">)</a>
<a id="1897" class="Symbol">((</a><a id="1899" href="Cubical.Foundations.Pointed.Properties.html#1899" class="Bound">g</a> <a id="1901" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1903" href="Cubical.Foundations.Pointed.Properties.html#1903" class="Bound">g∙</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Foundations.Pointed.Properties.html#1911" class="Bound">f</a> <a id="1913" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1915" href="Cubical.Foundations.Pointed.Properties.html#1915" class="Bound">f∙</a><a id="1917" class="Symbol">))</a> <a id="1920" class="Symbol">.</a><a id="1921" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1925" href="Cubical.Foundations.Pointed.Properties.html#1925" class="Bound">x</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Cubical.Foundations.Pointed.Properties.html#1899" class="Bound">g</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Foundations.Pointed.Properties.html#1911" class="Bound">f</a>  <a id="1935" href="Cubical.Foundations.Pointed.Properties.html#1925" class="Bound">x</a><a id="1936" class="Symbol">)</a>
<a id="1938" class="Symbol">((</a><a id="1940" href="Cubical.Foundations.Pointed.Properties.html#1940" class="Bound">g</a> <a id="1942" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1944" href="Cubical.Foundations.Pointed.Properties.html#1944" class="Bound">g∙</a><a id="1946" class="Symbol">)</a> <a id="1948" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Foundations.Pointed.Properties.html#1952" class="Bound">f</a> <a id="1954" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1956" href="Cubical.Foundations.Pointed.Properties.html#1956" class="Bound">f∙</a><a id="1958" class="Symbol">))</a> <a id="1961" class="Symbol">.</a><a id="1962" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1966" class="Symbol">=</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1974" href="Cubical.Foundations.Pointed.Properties.html#1940" class="Bound">g</a> <a id="1976" href="Cubical.Foundations.Pointed.Properties.html#1956" class="Bound">f∙</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1982" href="Cubical.Foundations.Pointed.Properties.html#1944" class="Bound">g∙</a>

<a id="1986" class="Comment">-- post composition</a>
<a id="post∘∙"></a><a id="2006" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">∀</a> <a id="2017" class="Symbol">{</a><a id="2018" href="Cubical.Foundations.Pointed.Properties.html#2018" class="Bound">ℓX</a> <a id="2021" href="Cubical.Foundations.Pointed.Properties.html#2021" class="Bound">ℓ</a> <a id="2023" href="Cubical.Foundations.Pointed.Properties.html#2023" class="Bound">ℓ&#39;</a><a id="2025" class="Symbol">}</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2040" href="Cubical.Foundations.Pointed.Properties.html#2018" class="Bound">ℓX</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">{</a><a id="2045" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2057" href="Cubical.Foundations.Pointed.Properties.html#2021" class="Bound">ℓ</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">{</a><a id="2061" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2073" href="Cubical.Foundations.Pointed.Properties.html#2023" class="Bound">ℓ&#39;</a><a id="2075" class="Symbol">}</a>
  <a id="2079" class="Symbol">→</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2084" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2087" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">→</a> <a id="2092" class="Symbol">((</a><a id="2094" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2096" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="2099" href="Cubical.Foundations.Pointed.Properties.html#2045" class="Bound">A</a> <a id="2101" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="2102" class="Symbol">)</a> <a id="2104" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Cubical.Foundations.Pointed.Properties.html#2028" class="Bound">X</a> <a id="2110" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="2113" href="Cubical.Foundations.Pointed.Properties.html#2061" class="Bound">B</a> <a id="2115" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="2116" class="Symbol">))</a>
<a id="2119" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2126" href="Cubical.Foundations.Pointed.Properties.html#2126" class="Bound">X</a> <a id="2128" href="Cubical.Foundations.Pointed.Properties.html#2128" class="Bound">f</a> <a id="2130" class="Symbol">.</a><a id="2131" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2135" href="Cubical.Foundations.Pointed.Properties.html#2135" class="Bound">g</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Cubical.Foundations.Pointed.Properties.html#2128" class="Bound">f</a> <a id="2141" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2144" href="Cubical.Foundations.Pointed.Properties.html#2135" class="Bound">g</a>
<a id="2146" href="Cubical.Foundations.Pointed.Properties.html#2006" class="Function">post∘∙</a> <a id="2153" href="Cubical.Foundations.Pointed.Properties.html#2153" class="Bound">X</a> <a id="2155" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2157" class="Symbol">.</a><a id="2158" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2162" class="Symbol">=</a>
  <a id="2166" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
    <a id="2177" class="Symbol">(</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2187" class="Symbol">λ</a> <a id="2189" href="Cubical.Foundations.Pointed.Properties.html#2189" class="Bound">_</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2195" class="Symbol">.</a><a id="2196" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2199" class="Symbol">)</a>
    <a id="2205" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2222" class="Symbol">.</a><a id="2223" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2226" class="Symbol">))</a> <a id="2229" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="2231" class="Symbol">λ</a> <a id="2233" href="Cubical.Foundations.Pointed.Properties.html#2233" class="Bound">i</a> <a id="2235" href="Cubical.Foundations.Pointed.Properties.html#2235" class="Bound">j</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Cubical.Foundations.Pointed.Properties.html#2155" class="Bound">f</a> <a id="2241" class="Symbol">.</a><a id="2242" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.Pointed.Properties.html#2233" class="Bound">i</a> <a id="2249" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2251" href="Cubical.Foundations.Pointed.Properties.html#2235" class="Bound">j</a><a id="2252" class="Symbol">)))</a>

<a id="2257" class="Comment">-- pointed identity</a>
<a id="id∙"></a><a id="2277" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2281" class="Symbol">:</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a> <a id="2286" class="Symbol">:</a> <a id="2288" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2296" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a> <a id="2305" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2308" href="Cubical.Foundations.Pointed.Properties.html#2284" class="Bound">A</a><a id="2309" class="Symbol">)</a>
<a id="2311" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2315" href="Cubical.Foundations.Pointed.Properties.html#2315" class="Bound">A</a> <a id="2317" class="Symbol">.</a><a id="2318" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2322" href="Cubical.Foundations.Pointed.Properties.html#2322" class="Bound">x</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Cubical.Foundations.Pointed.Properties.html#2322" class="Bound">x</a>
<a id="2328" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2332" href="Cubical.Foundations.Pointed.Properties.html#2332" class="Bound">A</a> <a id="2334" class="Symbol">.</a><a id="2335" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2347" class="Comment">-- constant pointed map</a>
<a id="const∙"></a><a id="2371" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2378" class="Symbol">:</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Foundations.Pointed.Properties.html#2381" class="Bound">A</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2393" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Cubical.Foundations.Pointed.Properties.html#2398" class="Bound">B</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2410" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Cubical.Foundations.Pointed.Properties.html#2381" class="Bound">A</a> <a id="2419" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2422" href="Cubical.Foundations.Pointed.Properties.html#2398" class="Bound">B</a><a id="2423" class="Symbol">)</a>
<a id="2425" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2432" class="Symbol">_</a> <a id="2434" href="Cubical.Foundations.Pointed.Properties.html#2434" class="Bound">B</a> <a id="2436" class="Symbol">.</a><a id="2437" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2441" class="Symbol">_</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Cubical.Foundations.Pointed.Properties.html#2434" class="Bound">B</a> <a id="2447" class="Symbol">.</a><a id="2448" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="2452" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="2459" class="Symbol">_</a> <a id="2461" href="Cubical.Foundations.Pointed.Properties.html#2461" class="Bound">B</a> <a id="2463" class="Symbol">.</a><a id="2464" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2468" class="Symbol">=</a> <a id="2470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2476" class="Comment">-- left identity law for pointed maps</a>
<a id="∘∙-idˡ"></a><a id="2514" href="Cubical.Foundations.Pointed.Properties.html#2514" class="Function">∘∙-idˡ</a> <a id="2521" class="Symbol">:</a> <a id="2523" class="Symbol">{</a><a id="2524" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2526" class="Symbol">:</a> <a id="2528" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2536" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">{</a><a id="2541" href="Cubical.Foundations.Pointed.Properties.html#2541" class="Bound">B</a> <a id="2543" class="Symbol">:</a> <a id="2545" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2553" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2564" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2567" href="Cubical.Foundations.Pointed.Properties.html#2541" class="Bound">B</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">→</a> <a id="2572" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a> <a id="2574" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2577" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2581" href="Cubical.Foundations.Pointed.Properties.html#2524" class="Bound">A</a> <a id="2583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2585" href="Cubical.Foundations.Pointed.Properties.html#2558" class="Bound">f</a>
<a id="2587" href="Cubical.Foundations.Pointed.Properties.html#2514" class="Function">∘∙-idˡ</a> <a id="2594" href="Cubical.Foundations.Pointed.Properties.html#2594" class="Bound">f</a> <a id="2596" class="Symbol">=</a> <a id="2598" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2605" class="Symbol">(</a> <a id="2607" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2612" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.Pointed.Properties.html#2594" class="Bound">f</a> <a id="2624" class="Symbol">.</a><a id="2625" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2628" class="Symbol">))</a> <a id="2631" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2634" class="Symbol">)</a>

<a id="2637" class="Comment">-- right identity law for pointed maps</a>
<a id="∘∙-idʳ"></a><a id="2676" href="Cubical.Foundations.Pointed.Properties.html#2676" class="Function">∘∙-idʳ</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Cubical.Foundations.Pointed.Properties.html#2686" class="Bound">A</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2698" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2700" class="Symbol">}</a> <a id="2702" class="Symbol">{</a><a id="2703" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2715" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2717" class="Symbol">}</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Cubical.Foundations.Pointed.Properties.html#2686" class="Bound">A</a> <a id="2726" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2729" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a><a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Cubical.Foundations.Pointed.Properties.html#2277" class="Function">id∙</a> <a id="2738" href="Cubical.Foundations.Pointed.Properties.html#2703" class="Bound">B</a> <a id="2740" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2743" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a> <a id="2745" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2747" href="Cubical.Foundations.Pointed.Properties.html#2720" class="Bound">f</a>
<a id="2749" href="Cubical.Foundations.Pointed.Properties.html#2676" class="Function">∘∙-idʳ</a> <a id="2756" href="Cubical.Foundations.Pointed.Properties.html#2756" class="Bound">f</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2767" class="Symbol">(</a> <a id="2769" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2774" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Cubical.Foundations.Pointed.Properties.html#2756" class="Bound">f</a> <a id="2786" class="Symbol">.</a><a id="2787" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2790" class="Symbol">))</a> <a id="2793" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="2796" class="Symbol">)</a>

<a id="2799" class="Comment">-- associativity for composition of pointed maps</a>
<a id="∘∙-assoc"></a><a id="2848" href="Cubical.Foundations.Pointed.Properties.html#2848" class="Function">∘∙-assoc</a> <a id="2857" class="Symbol">:</a> <a id="2859" class="Symbol">{</a><a id="2860" href="Cubical.Foundations.Pointed.Properties.html#2860" class="Bound">A</a> <a id="2862" class="Symbol">:</a> <a id="2864" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2872" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2889" href="Cubical.Foundations.Pointed.Properties.html#502" class="Generalizable">ℓB</a><a id="2891" class="Symbol">}</a> <a id="2893" class="Symbol">{</a><a id="2894" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2906" href="Cubical.Foundations.Pointed.Properties.html#505" class="Generalizable">ℓC</a><a id="2908" class="Symbol">}</a> <a id="2910" class="Symbol">{</a><a id="2911" href="Cubical.Foundations.Pointed.Properties.html#2911" class="Bound">D</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2923" href="Cubical.Foundations.Pointed.Properties.html#508" class="Generalizable">ℓD</a><a id="2925" class="Symbol">}</a>
           <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="2941" class="Symbol">:</a> <a id="2943" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a> <a id="2945" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2948" href="Cubical.Foundations.Pointed.Properties.html#2911" class="Bound">D</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a> <a id="2954" class="Symbol">:</a> <a id="2956" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a> <a id="2958" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2961" href="Cubical.Foundations.Pointed.Properties.html#2894" class="Bound">C</a><a id="2962" class="Symbol">)</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a> <a id="2967" class="Symbol">:</a> <a id="2969" href="Cubical.Foundations.Pointed.Properties.html#2860" class="Bound">A</a> <a id="2971" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2974" href="Cubical.Foundations.Pointed.Properties.html#2877" class="Bound">B</a><a id="2975" class="Symbol">)</a>
           <a id="2988" class="Symbol">→</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="2993" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2996" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a><a id="2997" class="Symbol">)</a> <a id="2999" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3002" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a> <a id="3004" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3006" href="Cubical.Foundations.Pointed.Properties.html#2939" class="Bound">h</a> <a id="3008" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Cubical.Foundations.Pointed.Properties.html#2952" class="Bound">g</a> <a id="3014" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="3017" href="Cubical.Foundations.Pointed.Properties.html#2965" class="Bound">f</a><a id="3018" class="Symbol">)</a>
<a id="3020" href="Cubical.Foundations.Pointed.Properties.html#2848" class="Function">∘∙-assoc</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3032" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3034" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3036" class="Symbol">)</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3041" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3043" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Foundations.Pointed.Properties.html#3048" class="Bound">f</a> <a id="3050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3054" class="Symbol">)</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3071" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3073" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a><a id="3074" class="Symbol">)</a>
  <a id="3078" class="Keyword">where</a>
    <a id="3088" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3101" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3103" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3108" class="Symbol">)</a> <a id="3110" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3118" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3120" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3123" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3125" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3127" class="Symbol">)</a> <a id="3129" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3131" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3136" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3144" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3146" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a> <a id="3149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3151" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3153" class="Symbol">)</a> <a id="3155" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3157" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a>
    <a id="3164" href="Cubical.Foundations.Pointed.Properties.html#3088" class="Function">q</a> <a id="3166" class="Symbol">=</a> <a id="3168" class="Symbol">(</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3176" class="Symbol">(</a><a id="3177" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3179" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3181" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a><a id="3182" class="Symbol">)</a> <a id="3184" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3186" class="Symbol">)</a> <a id="3188" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3196" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3198" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3201" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3203" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3205" class="Symbol">)</a>
        <a id="3215" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3218" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3223" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3239" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3247" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3249" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3251" class="Symbol">))</a> <a id="3254" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3262" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3264" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a> <a id="3267" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3269" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3271" class="Symbol">)</a>
        <a id="3281" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3284" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3296" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3298" class="Symbol">(</a><a id="3299" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3304" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3306" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3308" class="Symbol">))</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3317" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3319" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3321" class="Symbol">)</a> <a id="3323" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a> <a id="3326" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3336" class="Symbol">(</a><a id="3337" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3342" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3350" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3352" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3354" class="Symbol">)</a> <a id="3356" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3358" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3363" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3365" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3371" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a>
        <a id="3382" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="3385" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3390" class="Symbol">(λ</a> <a id="3393" href="Cubical.Foundations.Pointed.Properties.html#3393" class="Bound">p</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Cubical.Foundations.Pointed.Properties.html#3393" class="Bound">p</a> <a id="3399" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3401" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3403" class="Symbol">)</a> <a id="3405" class="Symbol">((</a><a id="3407" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="3414" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3422" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3424" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a><a id="3426" class="Symbol">)</a> <a id="3428" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3430" class="Symbol">)</a> <a id="3432" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3434" class="Symbol">)</a> <a id="3436" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
        <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3452" href="Cubical.Foundations.Pointed.Properties.html#3030" class="Bound">h</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3460" href="Cubical.Foundations.Pointed.Properties.html#3039" class="Bound">g</a> <a id="3462" href="Cubical.Foundations.Pointed.Properties.html#3052" class="Bound">f∙</a> <a id="3465" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3467" href="Cubical.Foundations.Pointed.Properties.html#3043" class="Bound">g∙</a><a id="3469" class="Symbol">)</a> <a id="3471" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3473" href="Cubical.Foundations.Pointed.Properties.html#3034" class="Bound">h∙</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="3479" class="Symbol">)</a>

<a id="3482" class="Keyword">module</a> <a id="3489" href="Cubical.Foundations.Pointed.Properties.html#3489" class="Module">_</a> <a id="3491" class="Symbol">{</a><a id="3492" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a> <a id="3494" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3504" class="Symbol">}</a> <a id="3506" class="Symbol">{</a><a id="3507" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3519" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a><a id="3520" class="Symbol">}</a> <a id="3522" class="Symbol">{</a><a id="3523" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3535" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a><a id="3537" class="Symbol">}</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3546" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3549" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a><a id="3550" class="Symbol">)</a> <a id="3552" class="Keyword">where</a>
  <a id="3560" href="Cubical.Foundations.Pointed.Properties.html#3560" class="Function">isInIm∙</a> <a id="3568" class="Symbol">:</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Cubical.Foundations.Pointed.Properties.html#3571" class="Bound">x</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3579" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a><a id="3580" class="Symbol">)</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3596" href="Cubical.Foundations.Pointed.Properties.html#3492" class="Bound">ℓ</a> <a id="3598" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a><a id="3600" class="Symbol">)</a>
  <a id="3604" href="Cubical.Foundations.Pointed.Properties.html#3560" class="Function">isInIm∙</a> <a id="3612" href="Cubical.Foundations.Pointed.Properties.html#3612" class="Bound">x</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3619" href="Cubical.Foundations.Pointed.Properties.html#3619" class="Bound">z</a> <a id="3621" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3623" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="3627" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a> <a id="3629" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3631" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3635" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3637" href="Cubical.Foundations.Pointed.Properties.html#3619" class="Bound">z</a> <a id="3639" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3641" href="Cubical.Foundations.Pointed.Properties.html#3612" class="Bound">x</a>

  <a id="3646" href="Cubical.Foundations.Pointed.Properties.html#3646" class="Function">isInKer∙</a> <a id="3655" class="Symbol">:</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Cubical.Foundations.Pointed.Properties.html#3658" class="Bound">x</a> <a id="3660" class="Symbol">:</a> <a id="3662" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3666" href="Cubical.Foundations.Pointed.Properties.html#3507" class="Bound">A</a><a id="3667" class="Symbol">)</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3676" href="Cubical.Foundations.Pointed.Properties.html#3494" class="Bound">ℓ&#39;</a>
  <a id="3681" href="Cubical.Foundations.Pointed.Properties.html#3646" class="Function">isInKer∙</a> <a id="3690" href="Cubical.Foundations.Pointed.Properties.html#3690" class="Bound">x</a> <a id="3692" class="Symbol">=</a> <a id="3694" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3698" href="Cubical.Foundations.Pointed.Properties.html#3540" class="Bound">f</a> <a id="3700" href="Cubical.Foundations.Pointed.Properties.html#3690" class="Bound">x</a> <a id="3702" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3704" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3708" href="Cubical.Foundations.Pointed.Properties.html#3523" class="Bound">B</a>

<a id="3711" class="Keyword">private</a> <a id="3719" class="Keyword">module</a> <a id="3726" href="Cubical.Foundations.Pointed.Properties.html#3726" class="Module">_</a> <a id="3728" class="Symbol">{</a><a id="3729" href="Cubical.Foundations.Pointed.Properties.html#3729" class="Bound">ℓA</a> <a id="3732" href="Cubical.Foundations.Pointed.Properties.html#3732" class="Bound">ℓB</a> <a id="3735" href="Cubical.Foundations.Pointed.Properties.html#3735" class="Bound">ℓC</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3745" class="Symbol">}</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3750" class="Symbol">:</a> <a id="3752" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3760" href="Cubical.Foundations.Pointed.Properties.html#3729" class="Bound">ℓA</a><a id="3762" class="Symbol">)</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3777" href="Cubical.Foundations.Pointed.Properties.html#3732" class="Bound">ℓB</a><a id="3779" class="Symbol">)</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3784" class="Symbol">:</a> <a id="3786" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3794" href="Cubical.Foundations.Pointed.Properties.html#3735" class="Bound">ℓC</a><a id="3796" class="Symbol">)</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3805" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="3808" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Keyword">where</a>
  <a id="3819" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="3824" class="Symbol">:</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3829" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3832" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3833" class="Symbol">)</a> <a id="3835" class="Symbol">→</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3840" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3843" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3844" class="Symbol">)</a>
  <a id="3848" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="3853" class="Symbol">=</a> <a id="3855" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙</a> <a id="3859" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="3876" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a><a id="3877" class="Symbol">)</a>

  <a id="3882" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="3889" class="Symbol">:</a> <a id="3891" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="3893" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3896" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3898" class="Symbol">→</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a> <a id="3903" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3906" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a><a id="3907" class="Symbol">)</a>
  <a id="3911" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">_∘∙</a> <a id="3924" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="3930" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a>

  <a id="3935" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="3941" class="Symbol">:</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3946" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3949" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a><a id="3950" class="Symbol">)</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3956" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3959" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a>
  <a id="3963" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="3969" class="Symbol">=</a> <a id="3971" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="3977" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a> <a id="3979" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙_</a>

  <a id="3986" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="3998" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4001" href="Cubical.Foundations.Pointed.Properties.html#3765" class="Bound">B</a> <a id="4003" class="Symbol">→</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Cubical.Foundations.Pointed.Properties.html#3782" class="Bound">C</a> <a id="4008" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4011" href="Cubical.Foundations.Pointed.Properties.html#3748" class="Bound">A</a><a id="4012" class="Symbol">)</a>
  <a id="4016" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4024" class="Symbol">=</a> <a id="4026" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="4043" href="Cubical.Foundations.Pointed.Properties.html#3799" class="Bound">e</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙_</a>

<a id="pre∘∙equiv"></a><a id="4051" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4062" class="Symbol">:</a> <a id="4064" class="Symbol">∀</a> <a id="4066" class="Symbol">{</a><a id="4067" href="Cubical.Foundations.Pointed.Properties.html#4067" class="Bound">ℓA</a> <a id="4070" href="Cubical.Foundations.Pointed.Properties.html#4070" class="Bound">ℓB</a> <a id="4073" href="Cubical.Foundations.Pointed.Properties.html#4073" class="Bound">ℓC</a><a id="4075" class="Symbol">}</a> <a id="4077" class="Symbol">{</a><a id="4078" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4080" class="Symbol">:</a> <a id="4082" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4090" href="Cubical.Foundations.Pointed.Properties.html#4067" class="Bound">ℓA</a><a id="4092" class="Symbol">}</a> <a id="4094" class="Symbol">{</a><a id="4095" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a> <a id="4097" class="Symbol">:</a> <a id="4099" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4107" href="Cubical.Foundations.Pointed.Properties.html#4070" class="Bound">ℓB</a><a id="4109" class="Symbol">}</a> <a id="4111" class="Symbol">{</a><a id="4112" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a> <a id="4114" class="Symbol">:</a> <a id="4116" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="4124" href="Cubical.Foundations.Pointed.Properties.html#4073" class="Bound">ℓC</a><a id="4126" class="Symbol">}</a>
 <a id="4129" class="Symbol">→</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a> <a id="4134" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="4137" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a><a id="4138" class="Symbol">)</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4149" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4152" href="Cubical.Foundations.Pointed.Properties.html#4095" class="Bound">B</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Cubical.Foundations.Pointed.Properties.html#4078" class="Bound">A</a> <a id="4158" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4161" href="Cubical.Foundations.Pointed.Properties.html#4112" class="Bound">C</a><a id="4162" class="Symbol">)</a>
<a id="4164" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4184" class="Symbol">{</a><a id="4185" class="Argument">A</a> <a id="4187" class="Symbol">=</a> <a id="4189" href="Cubical.Foundations.Pointed.Properties.html#4189" class="Bound">A</a><a id="4190" class="Symbol">}</a> <a id="4192" class="Symbol">{</a><a id="4193" class="Argument">B</a> <a id="4195" class="Symbol">=</a> <a id="4197" href="Cubical.Foundations.Pointed.Properties.html#4197" class="Bound">B</a><a id="4198" class="Symbol">}</a> <a id="4200" class="Symbol">{</a><a id="4201" class="Argument">C</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Cubical.Foundations.Pointed.Properties.html#4205" class="Bound">C</a><a id="4206" class="Symbol">}</a> <a id="4208" href="Cubical.Foundations.Pointed.Properties.html#4208" class="Bound">e</a><a id="4209" class="Symbol">)</a> <a id="4211" class="Symbol">=</a> <a id="4213" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="4219" href="Cubical.Foundations.Pointed.Properties.html#4197" class="Bound">B</a> <a id="4221" href="Cubical.Foundations.Pointed.Properties.html#4205" class="Bound">C</a> <a id="4223" href="Cubical.Foundations.Pointed.Properties.html#4189" class="Bound">A</a> <a id="4225" href="Cubical.Foundations.Pointed.Properties.html#4208" class="Bound">e</a>
<a id="4227" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4247" class="Symbol">{</a><a id="4248" class="Argument">A</a> <a id="4250" class="Symbol">=</a> <a id="4252" href="Cubical.Foundations.Pointed.Properties.html#4252" class="Bound">A</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">{</a><a id="4256" class="Argument">B</a> <a id="4258" class="Symbol">=</a> <a id="4260" href="Cubical.Foundations.Pointed.Properties.html#4260" class="Bound">B</a><a id="4261" class="Symbol">}</a> <a id="4263" class="Symbol">{</a><a id="4264" class="Argument">C</a> <a id="4266" class="Symbol">=</a> <a id="4268" href="Cubical.Foundations.Pointed.Properties.html#4268" class="Bound">C</a><a id="4269" class="Symbol">}</a> <a id="4271" href="Cubical.Foundations.Pointed.Properties.html#4271" class="Bound">e</a><a id="4272" class="Symbol">)</a> <a id="4274" class="Symbol">=</a> <a id="4276" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4284" href="Cubical.Foundations.Pointed.Properties.html#4260" class="Bound">B</a> <a id="4286" href="Cubical.Foundations.Pointed.Properties.html#4268" class="Bound">C</a> <a id="4288" href="Cubical.Foundations.Pointed.Properties.html#4252" class="Bound">A</a> <a id="4290" href="Cubical.Foundations.Pointed.Properties.html#4271" class="Bound">e</a>
<a id="4292" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="4312" class="Symbol">{</a><a id="4313" class="Argument">A</a> <a id="4315" class="Symbol">=</a> <a id="4317" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a><a id="4318" class="Symbol">}</a> <a id="4320" class="Symbol">{</a><a id="4321" class="Argument">B</a> <a id="4323" class="Symbol">=</a> <a id="4325" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="4326" class="Symbol">}</a> <a id="4328" class="Symbol">{</a><a id="4329" class="Argument">C</a> <a id="4331" class="Symbol">=</a> <a id="4333" href="Cubical.Foundations.Pointed.Properties.html#4333" class="Bound">C</a><a id="4334" class="Symbol">}</a> <a id="4336" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">=</a>
  <a id="4343" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4345" class="Symbol">(λ</a> <a id="4348" href="Cubical.Foundations.Pointed.Properties.html#4348" class="Bound">ptC</a> <a id="4352" href="Cubical.Foundations.Pointed.Properties.html#4352" class="Bound">p</a> <a id="4354" class="Symbol">→</a> <a id="4356" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="4371" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4378" href="Cubical.Foundations.Pointed.Properties.html#4333" class="Bound">C</a> <a id="4380" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4382" href="Cubical.Foundations.Pointed.Properties.html#4348" class="Bound">ptC</a><a id="4385" class="Symbol">)</a> <a id="4387" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4394" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a> <a id="4396" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4398" href="Cubical.Foundations.Pointed.Properties.html#4352" class="Bound">p</a><a id="4399" class="Symbol">))</a>
                         <a id="4427" class="Symbol">(</a><a id="4428" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="4436" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4443" href="Cubical.Foundations.Pointed.Properties.html#4333" class="Bound">C</a> <a id="4445" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4447" href="Cubical.Foundations.Pointed.Properties.html#4348" class="Bound">ptC</a><a id="4450" class="Symbol">)</a> <a id="4452" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4459" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a> <a id="4461" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4463" href="Cubical.Foundations.Pointed.Properties.html#4352" class="Bound">p</a><a id="4464" class="Symbol">)))</a>
     <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="4482" class="Symbol">(λ</a> <a id="4485" href="Cubical.Foundations.Pointed.Properties.html#4485" class="Bound">f</a> <a id="4487" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a> <a id="4489" class="Symbol">→</a> <a id="4491" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4498" class="Symbol">(</a><a id="4499" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4506" class="Symbol">(λ</a> <a id="4509" href="Cubical.Foundations.Pointed.Properties.html#4509" class="Bound">x</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="4533" class="Symbol">.</a><a id="4534" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Cubical.Foundations.Pointed.Properties.html#4485" class="Bound">f</a> <a id="4542" href="Cubical.Foundations.Pointed.Properties.html#4509" class="Bound">x</a><a id="4543" class="Symbol">))</a>
       <a id="4553" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4555" class="Symbol">((</a><a id="4557" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4568" class="Symbol">_)</a>
        <a id="4579" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4581" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4592" class="Symbol">(</a><a id="4593" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4602" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4603" class="Symbol">)))</a>
           <a id="4618" class="Symbol">λ</a> <a id="4620" href="Cubical.Foundations.Pointed.Properties.html#4620" class="Bound">i</a> <a id="4622" class="Symbol">→</a> <a id="4624" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4641" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4642" class="Symbol">))</a> <a id="4645" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a>
           <a id="4658" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4679" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4680" class="Symbol">)</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4686" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="4687" class="Symbol">))</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4693" href="Cubical.Foundations.Pointed.Properties.html#4620" class="Bound">i</a><a id="4694" class="Symbol">)))</a>
           <a id="4709" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4711" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4728" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4729" class="Symbol">))</a>
              <a id="4746" class="Symbol">(</a><a id="4747" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4764" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4765" class="Symbol">))</a> <a id="4768" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a><a id="4769" class="Symbol">)</a>
              <a id="4785" class="Symbol">(</a><a id="4786" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4797" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="4798" class="Symbol">)</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4804" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="4805" class="Symbol">))</a>
           <a id="4819" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4821" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
         <a id="4835" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="4837" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="4848" class="Symbol">(((λ</a> <a id="4853" href="Cubical.Foundations.Pointed.Properties.html#4853" class="Bound">_</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="4877" class="Symbol">.</a><a id="4878" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4881" class="Symbol">)</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Cubical.Foundations.Pointed.Properties.html#4485" class="Bound">f</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4890" href="Cubical.Foundations.Pointed.Properties.html#4317" class="Bound">A</a><a id="4891" class="Symbol">)))</a>
                      <a id="4917" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4919" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4923" class="Symbol">)</a>
                      <a id="4947" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="4949" href="Cubical.Foundations.Pointed.Properties.html#5130" class="Function">lem</a> <a id="4953" class="Symbol">_</a> <a id="4955" class="Symbol">_</a> <a id="4957" class="Symbol">_</a> <a id="4959" class="Symbol">_</a> <a id="4961" class="Symbol">(</a><a id="4962" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="4983" class="Symbol">(</a><a id="4984" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="4988" class="Symbol">.</a><a id="4989" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4992" class="Symbol">))</a> <a id="4995" href="Cubical.Foundations.Pointed.Properties.html#4487" class="Bound">p</a>
                                  <a id="5031" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="5033" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="5057" class="Symbol">.</a><a id="5058" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5061" class="Symbol">)</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5067" href="Cubical.Foundations.Pointed.Properties.html#4325" class="Bound">B</a><a id="5068" class="Symbol">))))))))</a>
     <a id="5082" class="Symbol">(</a><a id="5083" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5087" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="5088" class="Symbol">)</a>
  <a id="5092" class="Keyword">where</a>
  <a id="5100" href="Cubical.Foundations.Pointed.Properties.html#5100" class="Function">HAe</a> <a id="5104" class="Symbol">=</a> <a id="5106" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5125" href="Cubical.Foundations.Pointed.Properties.html#4336" class="Bound">e</a><a id="5126" class="Symbol">)</a>
  <a id="5130" href="Cubical.Foundations.Pointed.Properties.html#5130" class="Function">lem</a> <a id="5134" class="Symbol">:</a> <a id="5136" class="Symbol">∀</a> <a id="5138" class="Symbol">{</a><a id="5139" href="Cubical.Foundations.Pointed.Properties.html#5139" class="Bound">ℓ</a><a id="5140" class="Symbol">}</a> <a id="5142" class="Symbol">{</a><a id="5143" href="Cubical.Foundations.Pointed.Properties.html#5143" class="Bound">A</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5152" href="Cubical.Foundations.Pointed.Properties.html#5139" class="Bound">ℓ</a><a id="5153" class="Symbol">}</a> <a id="5155" class="Symbol">{</a><a id="5156" href="Cubical.Foundations.Pointed.Properties.html#5156" class="Bound">x</a> <a id="5158" href="Cubical.Foundations.Pointed.Properties.html#5158" class="Bound">y</a> <a id="5160" href="Cubical.Foundations.Pointed.Properties.html#5160" class="Bound">z</a> <a id="5162" href="Cubical.Foundations.Pointed.Properties.html#5162" class="Bound">w</a> <a id="5164" class="Symbol">:</a> <a id="5166" href="Cubical.Foundations.Pointed.Properties.html#5143" class="Bound">A</a><a id="5167" class="Symbol">}</a>
      <a id="5175" class="Symbol">(</a><a id="5176" href="Cubical.Foundations.Pointed.Properties.html#5176" class="Bound">p</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Cubical.Foundations.Pointed.Properties.html#5156" class="Bound">x</a> <a id="5182" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5184" href="Cubical.Foundations.Pointed.Properties.html#5158" class="Bound">y</a><a id="5185" class="Symbol">)</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Cubical.Foundations.Pointed.Properties.html#5188" class="Bound">q</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="Cubical.Foundations.Pointed.Properties.html#5158" class="Bound">y</a> <a id="5194" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5196" href="Cubical.Foundations.Pointed.Properties.html#5160" class="Bound">z</a><a id="5197" class="Symbol">)</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Cubical.Foundations.Pointed.Properties.html#5200" class="Bound">r</a> <a id="5202" class="Symbol">:</a> <a id="5204" href="Cubical.Foundations.Pointed.Properties.html#5156" class="Bound">x</a> <a id="5206" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5208" href="Cubical.Foundations.Pointed.Properties.html#5162" class="Bound">w</a><a id="5209" class="Symbol">)</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Cubical.Foundations.Pointed.Properties.html#5212" class="Bound">l</a> <a id="5214" class="Symbol">:</a> <a id="5216" href="Cubical.Foundations.Pointed.Properties.html#5162" class="Bound">w</a> <a id="5218" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5220" href="Cubical.Foundations.Pointed.Properties.html#5160" class="Bound">z</a><a id="5221" class="Symbol">)</a>
    <a id="5227" class="Symbol">→</a> <a id="5229" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5235" class="Symbol">(λ</a> <a id="5238" href="Cubical.Foundations.Pointed.Properties.html#5238" class="Bound">i</a> <a id="5240" class="Symbol">→</a> <a id="5242" href="Cubical.Foundations.Pointed.Properties.html#5176" class="Bound">p</a> <a id="5244" href="Cubical.Foundations.Pointed.Properties.html#5238" class="Bound">i</a> <a id="5246" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5248" href="Cubical.Foundations.Pointed.Properties.html#5212" class="Bound">l</a> <a id="5250" href="Cubical.Foundations.Pointed.Properties.html#5238" class="Bound">i</a><a id="5251" class="Symbol">)</a> <a id="5253" href="Cubical.Foundations.Pointed.Properties.html#5200" class="Bound">r</a> <a id="5255" href="Cubical.Foundations.Pointed.Properties.html#5188" class="Bound">q</a>
    <a id="5261" class="Symbol">→</a> <a id="5263" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5269" class="Symbol">(λ</a> <a id="5272" href="Cubical.Foundations.Pointed.Properties.html#5272" class="Bound">i</a> <a id="5274" class="Symbol">→</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Cubical.Foundations.Pointed.Properties.html#5176" class="Bound">p</a> <a id="5279" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5281" href="Cubical.Foundations.Pointed.Properties.html#5188" class="Bound">q</a><a id="5282" class="Symbol">)</a> <a id="5284" href="Cubical.Foundations.Pointed.Properties.html#5272" class="Bound">i</a> <a id="5286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5288" href="Cubical.Foundations.Pointed.Properties.html#5212" class="Bound">l</a> <a id="5290" href="Cubical.Foundations.Pointed.Properties.html#5272" class="Bound">i</a><a id="5291" class="Symbol">)</a> <a id="5293" href="Cubical.Foundations.Pointed.Properties.html#5200" class="Bound">r</a> <a id="5295" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5302" href="Cubical.Foundations.Pointed.Properties.html#5130" class="Function">lem</a> <a id="5306" href="Cubical.Foundations.Pointed.Properties.html#5306" class="Bound">p</a> <a id="5308" href="Cubical.Foundations.Pointed.Properties.html#5308" class="Bound">q</a> <a id="5310" href="Cubical.Foundations.Pointed.Properties.html#5310" class="Bound">r</a> <a id="5312" href="Cubical.Foundations.Pointed.Properties.html#5312" class="Bound">l</a> <a id="5314" href="Cubical.Foundations.Pointed.Properties.html#5314" class="Bound">P</a> <a id="5316" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5318" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a> <a id="5320" class="Symbol">=</a>
    <a id="5326" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5332" class="Symbol">(λ</a> <a id="5335" href="Cubical.Foundations.Pointed.Properties.html#5335" class="Bound">k</a> <a id="5337" class="Symbol">→</a> <a id="5339" class="Symbol">λ{</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5345" class="Symbol">=</a> <a id="5347" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5349" class="Symbol">)</a> <a id="5351" class="Symbol">→</a> <a id="5353" href="Cubical.Foundations.Pointed.Properties.html#5310" class="Bound">r</a> <a id="5355" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a>
                   <a id="5376" class="Symbol">;</a> <a id="5378" class="Symbol">(</a><a id="5379" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5385" class="Symbol">)</a> <a id="5387" class="Symbol">→</a> <a id="5389" href="Cubical.Foundations.Pointed.Properties.html#5308" class="Bound">q</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a> <a id="5394" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5396" href="Cubical.Foundations.Pointed.Properties.html#5335" class="Bound">k</a><a id="5397" class="Symbol">)</a>
                   <a id="5418" class="Symbol">;</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a> <a id="5423" class="Symbol">=</a> <a id="5425" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5427" class="Symbol">)</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Cubical.Foundations.Pointed.Properties.html#5312" class="Bound">l</a> <a id="5433" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a><a id="5434" class="Symbol">})</a>
          <a id="5447" class="Symbol">(</a><a id="5448" href="Cubical.Foundations.Pointed.Properties.html#5314" class="Bound">P</a> <a id="5450" href="Cubical.Foundations.Pointed.Properties.html#5316" class="Bound">i</a> <a id="5452" href="Cubical.Foundations.Pointed.Properties.html#5318" class="Bound">j</a><a id="5453" class="Symbol">)</a>
<a id="5455" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Cubical.Foundations.Pointed.Properties.html#4051" class="Function">pre∘∙equiv</a> <a id="5475" class="Symbol">{</a><a id="5476" class="Argument">A</a> <a id="5478" class="Symbol">=</a> <a id="5480" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a><a id="5481" class="Symbol">}</a> <a id="5483" class="Symbol">{</a><a id="5484" class="Argument">B</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a><a id="5489" class="Symbol">}</a> <a id="5491" class="Symbol">{</a><a id="5492" class="Argument">C</a> <a id="5494" class="Symbol">=</a> <a id="5496" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a><a id="5497" class="Symbol">}</a> <a id="5499" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">=</a>
  <a id="5506" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5508" class="Symbol">(λ</a> <a id="5511" href="Cubical.Foundations.Pointed.Properties.html#5511" class="Bound">pt</a> <a id="5514" href="Cubical.Foundations.Pointed.Properties.html#5514" class="Bound">p</a> <a id="5516" class="Symbol">→</a> <a id="5518" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="5526" class="Symbol">(</a><a id="5527" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="5533" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5540" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5542" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5544" href="Cubical.Foundations.Pointed.Properties.html#5511" class="Bound">pt</a><a id="5546" class="Symbol">)</a> <a id="5548" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5555" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5557" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5559" href="Cubical.Foundations.Pointed.Properties.html#5514" class="Bound">p</a><a id="5560" class="Symbol">))</a>
                       <a id="5586" class="Symbol">(</a><a id="5587" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="5595" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5602" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5604" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5606" href="Cubical.Foundations.Pointed.Properties.html#5511" class="Bound">pt</a><a id="5608" class="Symbol">)</a> <a id="5610" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5617" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5619" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5621" href="Cubical.Foundations.Pointed.Properties.html#5514" class="Bound">p</a><a id="5622" class="Symbol">)))</a>
    <a id="5630" class="Symbol">(</a><a id="5631" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="5639" class="Symbol">(λ</a> <a id="5642" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5644" class="Symbol">→</a>
      <a id="5652" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5654" class="Symbol">(λ</a> <a id="5657" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a> <a id="5661" href="Cubical.Foundations.Pointed.Properties.html#5661" class="Bound">p</a>
       <a id="5670" class="Symbol">→</a> <a id="5672" href="Cubical.Foundations.Pointed.Properties.html#3986" class="Function">fromEq&#39;</a> <a id="5680" class="Symbol">(</a><a id="5681" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5685" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5689" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5692" class="Symbol">)</a>
                  <a id="5712" class="Symbol">(</a><a id="5713" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5717" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5719" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5721" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5725" class="Symbol">(</a><a id="5726" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5730" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5731" class="Symbol">)</a> <a id="5733" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5736" class="Symbol">)</a> <a id="5738" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5745" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5747" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5749" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5753" class="Symbol">)</a>
           <a id="5766" class="Symbol">(</a><a id="5767" href="Cubical.Foundations.Pointed.Properties.html#3935" class="Function">toEq&#39;</a> <a id="5773" class="Symbol">(</a><a id="5774" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5778" href="Cubical.Foundations.Pointed.Properties.html#5488" class="Bound">B</a> <a id="5780" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5782" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5785" class="Symbol">)</a>
                  <a id="5805" class="Symbol">(</a><a id="5806" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5810" href="Cubical.Foundations.Pointed.Properties.html#5496" class="Bound">C</a> <a id="5812" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5814" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5823" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5824" class="Symbol">)</a> <a id="5826" href="Cubical.Foundations.Pointed.Properties.html#5657" class="Bound">ptB</a><a id="5829" class="Symbol">)</a> <a id="5831" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5838" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a> <a id="5840" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5842" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5846" class="Symbol">)</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5851" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5853" href="Cubical.Foundations.Pointed.Properties.html#5661" class="Bound">p</a><a id="5854" class="Symbol">))</a>
         <a id="5866" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5871" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5873" href="Cubical.Foundations.Pointed.Properties.html#5661" class="Bound">p</a><a id="5874" class="Symbol">))</a>
         <a id="5886" class="Symbol">(</a><a id="5887" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a>
          <a id="5904" class="Symbol">(</a><a id="5905" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5912" class="Symbol">(λ</a> <a id="5915" href="Cubical.Foundations.Pointed.Properties.html#5915" class="Bound">x</a> <a id="5917" class="Symbol">→</a> <a id="5919" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5930" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5931" class="Symbol">)</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="5936" href="Cubical.Foundations.Pointed.Properties.html#5915" class="Bound">x</a><a id="5937" class="Symbol">))</a>
         <a id="5949" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5951" class="Symbol">((</a><a id="5953" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5959" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="5963" class="Symbol">((λ</a> <a id="5967" href="Cubical.Foundations.Pointed.Properties.html#5967" class="Bound">i</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5988" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="5989" class="Symbol">))</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="5999" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6004" class="Symbol">(</a><a id="6005" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6007" href="Cubical.Foundations.Pointed.Properties.html#5967" class="Bound">i</a><a id="6008" class="Symbol">))))</a>
                       <a id="6036" class="Symbol">(</a><a id="6037" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6041" class="Symbol">(</a><a id="6042" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6048" class="Symbol">_)</a> <a id="6051" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6053" class="Symbol">λ</a> <a id="6055" href="Cubical.Foundations.Pointed.Properties.html#6055" class="Bound">_</a> <a id="6057" class="Symbol">→</a> <a id="6059" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6065" class="Symbol">(</a><a id="6066" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6070" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="6071" class="Symbol">)</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6080" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a><a id="6081" class="Symbol">)))</a>
          <a id="6095" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6097" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6108" class="Symbol">_))</a>
         <a id="6121" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="6123" class="Symbol">λ</a> <a id="6125" href="Cubical.Foundations.Pointed.Properties.html#6125" class="Bound">i</a> <a id="6127" href="Cubical.Foundations.Pointed.Properties.html#6127" class="Bound">j</a> <a id="6129" class="Symbol">→</a> <a id="6131" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6142" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">(</a><a id="6146" href="Cubical.Foundations.Pointed.Properties.html#5642" class="Bound">f</a> <a id="6148" class="Symbol">(</a><a id="6149" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6152" href="Cubical.Foundations.Pointed.Properties.html#5480" class="Bound">A</a><a id="6153" class="Symbol">))</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Cubical.Foundations.Pointed.Properties.html#6125" class="Bound">i</a> <a id="6159" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6161" href="Cubical.Foundations.Pointed.Properties.html#6127" class="Bound">j</a><a id="6162" class="Symbol">))))))</a>
    <a id="6173" class="Symbol">(</a><a id="6174" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6178" href="Cubical.Foundations.Pointed.Properties.html#5499" class="Bound">e</a><a id="6179" class="Symbol">)</a>

<a id="post∘∙equiv"></a><a id="6182" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6194" class="Symbol">:</a> <a id="6196" class="Symbol">∀</a> <a id="6198" class="Symbol">{</a><a id="6199" href="Cubical.Foundations.Pointed.Properties.html#6199" class="Bound">ℓA</a> <a id="6202" href="Cubical.Foundations.Pointed.Properties.html#6202" class="Bound">ℓB</a> <a id="6205" href="Cubical.Foundations.Pointed.Properties.html#6205" class="Bound">ℓC</a><a id="6207" class="Symbol">}</a> <a id="6209" class="Symbol">{</a><a id="6210" href="Cubical.Foundations.Pointed.Properties.html#6210" class="Bound">A</a> <a id="6212" class="Symbol">:</a> <a id="6214" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6222" href="Cubical.Foundations.Pointed.Properties.html#6199" class="Bound">ℓA</a><a id="6224" class="Symbol">}</a> <a id="6226" class="Symbol">{</a><a id="6227" href="Cubical.Foundations.Pointed.Properties.html#6227" class="Bound">B</a> <a id="6229" class="Symbol">:</a> <a id="6231" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6239" href="Cubical.Foundations.Pointed.Properties.html#6202" class="Bound">ℓB</a><a id="6241" class="Symbol">}</a> <a id="6243" class="Symbol">{</a><a id="6244" href="Cubical.Foundations.Pointed.Properties.html#6244" class="Bound">C</a> <a id="6246" class="Symbol">:</a> <a id="6248" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6256" href="Cubical.Foundations.Pointed.Properties.html#6205" class="Bound">ℓC</a><a id="6258" class="Symbol">}</a>
  <a id="6262" class="Symbol">→</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.Foundations.Pointed.Properties.html#6210" class="Bound">A</a> <a id="6267" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="6270" href="Cubical.Foundations.Pointed.Properties.html#6227" class="Bound">B</a><a id="6271" class="Symbol">)</a> <a id="6273" class="Symbol">→</a> <a id="6275" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Cubical.Foundations.Pointed.Properties.html#6210" class="Bound">A</a> <a id="6282" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6285" href="Cubical.Foundations.Pointed.Properties.html#6244" class="Bound">C</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Cubical.Foundations.Pointed.Properties.html#6227" class="Bound">B</a> <a id="6291" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6294" href="Cubical.Foundations.Pointed.Properties.html#6244" class="Bound">C</a><a id="6295" class="Symbol">)</a>
<a id="6297" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6318" class="Symbol">{</a><a id="6319" class="Argument">A</a> <a id="6321" class="Symbol">=</a> <a id="6323" href="Cubical.Foundations.Pointed.Properties.html#6323" class="Bound">A</a><a id="6324" class="Symbol">}</a> <a id="6326" class="Symbol">{</a><a id="6327" class="Argument">B</a> <a id="6329" class="Symbol">=</a> <a id="6331" href="Cubical.Foundations.Pointed.Properties.html#6331" class="Bound">B</a><a id="6332" class="Symbol">}</a> <a id="6334" class="Symbol">{</a><a id="6335" class="Argument">C</a> <a id="6337" class="Symbol">=</a> <a id="6339" href="Cubical.Foundations.Pointed.Properties.html#6339" class="Bound">C</a><a id="6340" class="Symbol">}</a> <a id="6342" href="Cubical.Foundations.Pointed.Properties.html#6342" class="Bound">e</a><a id="6343" class="Symbol">)</a> <a id="6345" class="Symbol">=</a> <a id="6347" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6352" href="Cubical.Foundations.Pointed.Properties.html#6323" class="Bound">A</a> <a id="6354" href="Cubical.Foundations.Pointed.Properties.html#6331" class="Bound">B</a> <a id="6356" href="Cubical.Foundations.Pointed.Properties.html#6339" class="Bound">C</a> <a id="6358" href="Cubical.Foundations.Pointed.Properties.html#6342" class="Bound">e</a>
<a id="6360" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6381" class="Symbol">{</a><a id="6382" class="Argument">A</a> <a id="6384" class="Symbol">=</a> <a id="6386" href="Cubical.Foundations.Pointed.Properties.html#6386" class="Bound">A</a><a id="6387" class="Symbol">}</a> <a id="6389" class="Symbol">{</a><a id="6390" class="Argument">B</a> <a id="6392" class="Symbol">=</a> <a id="6394" href="Cubical.Foundations.Pointed.Properties.html#6394" class="Bound">B</a><a id="6395" class="Symbol">}</a> <a id="6397" class="Symbol">{</a><a id="6398" class="Argument">C</a> <a id="6400" class="Symbol">=</a> <a id="6402" href="Cubical.Foundations.Pointed.Properties.html#6402" class="Bound">C</a><a id="6403" class="Symbol">}</a> <a id="6405" href="Cubical.Foundations.Pointed.Properties.html#6405" class="Bound">e</a><a id="6406" class="Symbol">)</a> <a id="6408" class="Symbol">=</a> <a id="6410" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6417" href="Cubical.Foundations.Pointed.Properties.html#6386" class="Bound">A</a> <a id="6419" href="Cubical.Foundations.Pointed.Properties.html#6394" class="Bound">B</a> <a id="6421" href="Cubical.Foundations.Pointed.Properties.html#6402" class="Bound">C</a> <a id="6423" href="Cubical.Foundations.Pointed.Properties.html#6405" class="Bound">e</a>
<a id="6425" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6433" class="Symbol">(</a><a id="6434" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="6446" class="Symbol">{</a><a id="6447" class="Argument">A</a> <a id="6449" class="Symbol">=</a> <a id="6451" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="6452" class="Symbol">}{</a><a id="6454" class="Argument">B</a> <a id="6456" class="Symbol">=</a> <a id="6458" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6460" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6462" href="Cubical.Foundations.Pointed.Properties.html#6462" class="Bound">ptB</a><a id="6465" class="Symbol">}</a> <a id="6467" class="Symbol">{</a><a id="6468" class="Argument">C</a> <a id="6470" class="Symbol">=</a> <a id="6472" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a><a id="6473" class="Symbol">}</a> <a id="6475" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6476" class="Symbol">)</a> <a id="6478" class="Symbol">=</a>
  <a id="6482" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="6484" class="Symbol">(λ</a> <a id="6487" href="Cubical.Foundations.Pointed.Properties.html#6487" class="Bound">pt</a> <a id="6490" href="Cubical.Foundations.Pointed.Properties.html#6490" class="Bound">p</a> <a id="6492" class="Symbol">→</a> <a id="6494" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6508" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6513" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6515" href="Cubical.Foundations.Pointed.Properties.html#6487" class="Bound">pt</a><a id="6517" class="Symbol">)</a> <a id="6519" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6526" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6528" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6530" href="Cubical.Foundations.Pointed.Properties.html#6490" class="Bound">p</a><a id="6531" class="Symbol">))</a>
                        <a id="6558" class="Symbol">(</a><a id="6559" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6566" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6571" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6573" href="Cubical.Foundations.Pointed.Properties.html#6487" class="Bound">pt</a><a id="6575" class="Symbol">)</a> <a id="6577" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6584" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6586" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6588" href="Cubical.Foundations.Pointed.Properties.html#6490" class="Bound">p</a><a id="6589" class="Symbol">)))</a>
     <a id="6598" class="Symbol">(</a><a id="6599" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="6607" class="Symbol">(λ</a> <a id="6610" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6612" class="Symbol">→</a>
       <a id="6621" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="6623" class="Symbol">(λ</a> <a id="6626" href="Cubical.Foundations.Pointed.Properties.html#6626" class="Bound">ptC</a> <a id="6630" href="Cubical.Foundations.Pointed.Properties.html#6630" class="Bound">p</a> <a id="6632" class="Symbol">→</a> <a id="6634" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="6639" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6644" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6646" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6650" class="Symbol">(</a><a id="6651" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6655" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6656" class="Symbol">)</a> <a id="6658" class="Symbol">(</a><a id="6659" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6662" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="6663" class="Symbol">))</a> <a id="6666" class="Symbol">(</a><a id="6667" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6671" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6673" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6675" href="Cubical.Foundations.Pointed.Properties.html#6626" class="Bound">ptC</a><a id="6678" class="Symbol">)</a> <a id="6680" class="Symbol">(</a><a id="6681" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6685" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6689" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6693" class="Symbol">)</a>
                      <a id="6717" class="Symbol">(</a><a id="6718" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="6725" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Cubical.Foundations.Pointed.Properties.html#6458" class="Bound">B</a> <a id="6730" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6732" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6741" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6742" class="Symbol">)</a> <a id="6744" class="Symbol">(</a><a id="6745" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6748" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="6749" class="Symbol">))</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6757" href="Cubical.Foundations.Pointed.Properties.html#6472" class="Bound">C</a> <a id="6759" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6761" href="Cubical.Foundations.Pointed.Properties.html#6626" class="Bound">ptC</a><a id="6764" class="Symbol">)</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6771" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a> <a id="6773" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6779" class="Symbol">)</a>
                        <a id="6805" class="Symbol">(</a><a id="6806" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6808" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6810" href="Cubical.Foundations.Pointed.Properties.html#6630" class="Bound">p</a><a id="6811" class="Symbol">))</a>
                   <a id="6833" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6835" class="Symbol">(</a><a id="6836" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6838" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6840" href="Cubical.Foundations.Pointed.Properties.html#6630" class="Bound">p</a><a id="6841" class="Symbol">))</a>
         <a id="6853" class="Symbol">(</a><a id="6854" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6869" class="Symbol">(λ</a> <a id="6872" href="Cubical.Foundations.Pointed.Properties.html#6872" class="Bound">x</a> <a id="6874" class="Symbol">→</a> <a id="6876" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6881" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="6899" class="Symbol">(</a><a id="6900" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6904" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a><a id="6907" class="Symbol">)</a> <a id="6909" href="Cubical.Foundations.Pointed.Properties.html#6872" class="Bound">x</a><a id="6910" class="Symbol">))</a>
           <a id="6924" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="6933" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
               <a id="6952" class="Symbol">(λ</a> <a id="6955" href="Cubical.Foundations.Pointed.Properties.html#6955" class="Bound">i</a> <a id="6957" class="Symbol">→</a> <a id="6959" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6964" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="6966" class="Symbol">(</a><a id="6967" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6977" class="Symbol">(</a><a id="6978" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6982" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="6983" class="Symbol">))</a> <a id="6986" class="Symbol">(</a><a id="6987" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6993" class="Symbol">(</a><a id="6994" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7005" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="7006" class="Symbol">)</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7012" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="7013" class="Symbol">))</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7019" href="Cubical.Foundations.Pointed.Properties.html#6955" class="Bound">i</a><a id="7020" class="Symbol">))))</a>
               <a id="7040" class="Symbol">(</a><a id="7041" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7052" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7056" class="Symbol">))</a>
           <a id="7070" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7072" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7076" class="Symbol">(</a><a id="7077" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7083" class="Symbol">_)</a>
           <a id="7097" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7099" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7104" class="Symbol">(</a><a id="7105" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7110" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a><a id="7111" class="Symbol">)</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="7128" class="Symbol">(</a><a id="7129" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7133" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a><a id="7136" class="Symbol">)</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7142" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="7143" class="Symbol">)))</a>
         <a id="7156" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="7158" class="Symbol">λ</a> <a id="7160" href="Cubical.Foundations.Pointed.Properties.html#7160" class="Bound">i</a> <a id="7162" href="Cubical.Foundations.Pointed.Properties.html#7162" class="Bound">j</a> <a id="7164" class="Symbol">→</a> <a id="7166" href="Cubical.Foundations.Pointed.Properties.html#6610" class="Bound">f</a> <a id="7168" class="Symbol">(</a><a id="7169" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="7184" class="Symbol">(</a><a id="7185" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7189" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a><a id="7192" class="Symbol">)</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7199" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a> <a id="7203" class="Symbol">(</a><a id="7204" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7207" href="Cubical.Foundations.Pointed.Properties.html#6451" class="Bound">A</a><a id="7208" class="Symbol">))</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Cubical.Foundations.Pointed.Properties.html#7160" class="Bound">i</a> <a id="7214" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7216" href="Cubical.Foundations.Pointed.Properties.html#7162" class="Bound">j</a><a id="7217" class="Symbol">))))))</a>
     <a id="7229" class="Symbol">(</a><a id="7230" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7234" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="7235" class="Symbol">)</a>
  <a id="7239" class="Keyword">where</a>
  <a id="7247" href="Cubical.Foundations.Pointed.Properties.html#7247" class="Function">HAe</a> <a id="7251" class="Symbol">=</a> <a id="7253" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="7267" class="Symbol">(</a><a id="7268" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7272" href="Cubical.Foundations.Pointed.Properties.html#6475" class="Bound">e</a><a id="7273" class="Symbol">)</a>
<a id="7275" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7283" class="Symbol">(</a><a id="7284" href="Cubical.Foundations.Pointed.Properties.html#6182" class="Function">post∘∙equiv</a> <a id="7296" class="Symbol">{</a><a id="7297" class="Argument">A</a> <a id="7299" class="Symbol">=</a> <a id="7301" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7302" class="Symbol">}</a> <a id="7304" class="Symbol">{</a><a id="7305" class="Argument">B</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7311" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7313" href="Cubical.Foundations.Pointed.Properties.html#7313" class="Bound">ptB</a><a id="7316" class="Symbol">}</a> <a id="7318" class="Symbol">{</a><a id="7319" class="Argument">C</a> <a id="7321" class="Symbol">=</a> <a id="7323" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a><a id="7324" class="Symbol">}</a> <a id="7326" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7327" class="Symbol">)</a> <a id="7329" class="Symbol">=</a>
  <a id="7333" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7335" class="Symbol">(λ</a> <a id="7338" href="Cubical.Foundations.Pointed.Properties.html#7338" class="Bound">pt</a> <a id="7341" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">p</a> <a id="7343" class="Symbol">→</a> <a id="7345" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="7353" class="Symbol">(</a><a id="7354" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="7359" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7361" class="Symbol">(</a><a id="7362" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7364" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7366" href="Cubical.Foundations.Pointed.Properties.html#7338" class="Bound">pt</a><a id="7368" class="Symbol">)</a> <a id="7370" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7377" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7379" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7381" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">p</a><a id="7382" class="Symbol">))</a>
                        <a id="7409" class="Symbol">(</a><a id="7410" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="7417" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7419" class="Symbol">(</a><a id="7420" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7422" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7424" href="Cubical.Foundations.Pointed.Properties.html#7338" class="Bound">pt</a><a id="7426" class="Symbol">)</a> <a id="7428" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7430" class="Symbol">(</a><a id="7431" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7435" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7437" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7439" href="Cubical.Foundations.Pointed.Properties.html#7341" class="Bound">p</a><a id="7440" class="Symbol">)))</a>
     <a id="7449" class="Symbol">(</a><a id="7450" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="7458" class="Symbol">(λ</a> <a id="7461" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7463" class="Symbol">→</a> <a id="7465" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7467" class="Symbol">(λ</a> <a id="7470" href="Cubical.Foundations.Pointed.Properties.html#7470" class="Bound">ptC</a> <a id="7474" href="Cubical.Foundations.Pointed.Properties.html#7474" class="Bound">y</a> <a id="7476" class="Symbol">→</a>
       <a id="7485" href="Cubical.Foundations.Pointed.Properties.html#3882" class="Function">fromEq</a> <a id="7492" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7497" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7499" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7503" class="Symbol">(</a><a id="7504" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7508" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7515" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7516" class="Symbol">))</a> <a id="7519" class="Symbol">(</a><a id="7520" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7524" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7526" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7528" href="Cubical.Foundations.Pointed.Properties.html#7470" class="Bound">ptC</a><a id="7531" class="Symbol">)</a> <a id="7533" class="Symbol">(</a><a id="7534" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7538" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7540" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7546" class="Symbol">)</a>
        <a id="7556" class="Symbol">(</a><a id="7557" href="Cubical.Foundations.Pointed.Properties.html#3819" class="Function">toEq</a> <a id="7562" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Cubical.Foundations.Pointed.Properties.html#7309" class="Bound">B</a> <a id="7567" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7569" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7573" class="Symbol">(</a><a id="7574" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7578" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7579" class="Symbol">)</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7585" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7586" class="Symbol">))</a> <a id="7589" class="Symbol">(</a><a id="7590" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7594" href="Cubical.Foundations.Pointed.Properties.html#7323" class="Bound">C</a> <a id="7596" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7598" href="Cubical.Foundations.Pointed.Properties.html#7470" class="Bound">ptC</a><a id="7601" class="Symbol">)</a> <a id="7603" class="Symbol">(</a><a id="7604" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7608" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a> <a id="7610" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7612" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7616" class="Symbol">)</a>
        <a id="7626" class="Symbol">(</a><a id="7627" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7629" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7631" href="Cubical.Foundations.Pointed.Properties.html#7474" class="Bound">y</a><a id="7632" class="Symbol">))</a>
      <a id="7641" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7643" class="Symbol">(</a><a id="7644" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7646" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7648" href="Cubical.Foundations.Pointed.Properties.html#7474" class="Bound">y</a><a id="7649" class="Symbol">))</a>
      <a id="7658" class="Symbol">(</a><a id="7659" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="7666" class="Symbol">(</a><a id="7667" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7674" class="Symbol">(λ</a> <a id="7677" href="Cubical.Foundations.Pointed.Properties.html#7677" class="Bound">x</a> <a id="7679" class="Symbol">→</a> <a id="7681" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7686" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7695" class="Symbol">(</a><a id="7696" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7700" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7701" class="Symbol">)</a> <a id="7703" href="Cubical.Foundations.Pointed.Properties.html#7677" class="Bound">x</a><a id="7704" class="Symbol">))</a>
            <a id="7719" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7721" class="Symbol">(</a><a id="7722" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7726" class="Symbol">(</a><a id="7727" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7733" class="Symbol">_)</a>
              <a id="7750" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="7763" class="Symbol">_)</a>
              <a id="7780" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7782" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7787" class="Symbol">(</a><a id="7788" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7793" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a><a id="7794" class="Symbol">)</a> <a id="7796" class="Symbol">(</a><a id="7797" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7808" class="Symbol">_))</a>
              <a id="7826" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7828" class="Symbol">(λ</a> <a id="7831" href="Cubical.Foundations.Pointed.Properties.html#7831" class="Bound">_</a> <a id="7833" class="Symbol">→</a> <a id="7835" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7840" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7842" class="Symbol">(</a><a id="7843" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7854" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7855" class="Symbol">)</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7861" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7862" class="Symbol">)))</a>
             <a id="7879" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="7881" class="Symbol">λ</a> <a id="7883" href="Cubical.Foundations.Pointed.Properties.html#7883" class="Bound">i</a> <a id="7885" href="Cubical.Foundations.Pointed.Properties.html#7885" class="Bound">j</a> <a id="7887" class="Symbol">→</a> <a id="7889" href="Cubical.Foundations.Pointed.Properties.html#7461" class="Bound">f</a> <a id="7891" class="Symbol">(</a><a id="7892" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="7898" class="Symbol">(</a><a id="7899" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7903" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7904" class="Symbol">)</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7910" href="Cubical.Foundations.Pointed.Properties.html#7301" class="Bound">A</a><a id="7911" class="Symbol">)</a> <a id="7913" class="Symbol">(</a><a id="7914" href="Cubical.Foundations.Pointed.Properties.html#7883" class="Bound">i</a> <a id="7916" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7918" href="Cubical.Foundations.Pointed.Properties.html#7885" class="Bound">j</a><a id="7919" class="Symbol">)))))))</a>
     <a id="7932" class="Symbol">(</a><a id="7933" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7937" href="Cubical.Foundations.Pointed.Properties.html#7326" class="Bound">e</a><a id="7938" class="Symbol">)</a>

<a id="flip→∙∙"></a><a id="7941" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="7949" class="Symbol">:</a> <a id="7951" class="Symbol">{</a><a id="7952" href="Cubical.Foundations.Pointed.Properties.html#7952" class="Bound">A</a> <a id="7954" class="Symbol">:</a> <a id="7956" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7964" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="7965" class="Symbol">}</a> <a id="7967" class="Symbol">{</a><a id="7968" href="Cubical.Foundations.Pointed.Properties.html#7968" class="Bound">B</a> <a id="7970" class="Symbol">:</a> <a id="7972" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7980" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="7982" class="Symbol">}</a> <a id="7984" class="Symbol">{</a><a id="7985" href="Cubical.Foundations.Pointed.Properties.html#7985" class="Bound">C</a> <a id="7987" class="Symbol">:</a> <a id="7989" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7997" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="7999" class="Symbol">}</a>
  <a id="8003" class="Symbol">→</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Cubical.Foundations.Pointed.Properties.html#7952" class="Bound">A</a> <a id="8008" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8011" class="Symbol">(</a><a id="8012" href="Cubical.Foundations.Pointed.Properties.html#7968" class="Bound">B</a> <a id="8014" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="8017" href="Cubical.Foundations.Pointed.Properties.html#7985" class="Bound">C</a> <a id="8019" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="8020" class="Symbol">))</a> <a id="8023" class="Symbol">→</a> <a id="8025" href="Cubical.Foundations.Pointed.Properties.html#7968" class="Bound">B</a> <a id="8027" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8030" class="Symbol">(</a><a id="8031" href="Cubical.Foundations.Pointed.Properties.html#7952" class="Bound">A</a> <a id="8033" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="8036" href="Cubical.Foundations.Pointed.Properties.html#7985" class="Bound">C</a> <a id="8038" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="8039" class="Symbol">)</a>
<a id="8041" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8050" class="Symbol">(</a><a id="8051" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8059" href="Cubical.Foundations.Pointed.Properties.html#8059" class="Bound">f</a><a id="8060" class="Symbol">)</a> <a id="8062" href="Cubical.Foundations.Pointed.Properties.html#8062" class="Bound">x</a><a id="8063" class="Symbol">)</a> <a id="8065" href="Cubical.Foundations.Pointed.Properties.html#8065" class="Bound">a</a> <a id="8067" class="Symbol">=</a> <a id="8069" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8073" href="Cubical.Foundations.Pointed.Properties.html#8059" class="Bound">f</a> <a id="8075" href="Cubical.Foundations.Pointed.Properties.html#8065" class="Bound">a</a> <a id="8077" class="Symbol">.</a><a id="8078" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8082" href="Cubical.Foundations.Pointed.Properties.html#8062" class="Bound">x</a>
<a id="8084" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8102" href="Cubical.Foundations.Pointed.Properties.html#8102" class="Bound">f</a><a id="8103" class="Symbol">)</a> <a id="8105" href="Cubical.Foundations.Pointed.Properties.html#8105" class="Bound">x</a><a id="8106" class="Symbol">)</a> <a id="8108" href="Cubical.Foundations.Pointed.Properties.html#8108" class="Bound">i</a> <a id="8110" class="Symbol">=</a> <a id="8112" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8116" href="Cubical.Foundations.Pointed.Properties.html#8102" class="Bound">f</a> <a id="8118" href="Cubical.Foundations.Pointed.Properties.html#8108" class="Bound">i</a> <a id="8120" class="Symbol">.</a><a id="8121" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8125" href="Cubical.Foundations.Pointed.Properties.html#8105" class="Bound">x</a>
<a id="8127" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8131" class="Symbol">(</a><a id="8132" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8136" class="Symbol">(</a><a id="8137" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8145" href="Cubical.Foundations.Pointed.Properties.html#8145" class="Bound">f</a><a id="8146" class="Symbol">)</a> <a id="8148" href="Cubical.Foundations.Pointed.Properties.html#8148" class="Bound">i</a><a id="8149" class="Symbol">)</a> <a id="8151" href="Cubical.Foundations.Pointed.Properties.html#8151" class="Bound">a</a> <a id="8153" class="Symbol">=</a> <a id="8155" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8159" href="Cubical.Foundations.Pointed.Properties.html#8145" class="Bound">f</a> <a id="8161" href="Cubical.Foundations.Pointed.Properties.html#8151" class="Bound">a</a> <a id="8163" class="Symbol">.</a><a id="8164" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8168" href="Cubical.Foundations.Pointed.Properties.html#8148" class="Bound">i</a>
<a id="8170" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8174" class="Symbol">(</a><a id="8175" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a> <a id="8188" href="Cubical.Foundations.Pointed.Properties.html#8188" class="Bound">f</a><a id="8189" class="Symbol">)</a> <a id="8191" href="Cubical.Foundations.Pointed.Properties.html#8191" class="Bound">i</a><a id="8192" class="Symbol">)</a> <a id="8194" href="Cubical.Foundations.Pointed.Properties.html#8194" class="Bound">j</a> <a id="8196" class="Symbol">=</a> <a id="8198" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8202" href="Cubical.Foundations.Pointed.Properties.html#8188" class="Bound">f</a> <a id="8204" href="Cubical.Foundations.Pointed.Properties.html#8194" class="Bound">j</a> <a id="8206" class="Symbol">.</a><a id="8207" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8211" href="Cubical.Foundations.Pointed.Properties.html#8191" class="Bound">i</a>

<a id="flip→∙∙Iso"></a><a id="8214" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8225" class="Symbol">:</a> <a id="8227" class="Symbol">{</a><a id="8228" href="Cubical.Foundations.Pointed.Properties.html#8228" class="Bound">A</a> <a id="8230" class="Symbol">:</a> <a id="8232" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8240" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="8241" class="Symbol">}</a> <a id="8243" class="Symbol">{</a><a id="8244" href="Cubical.Foundations.Pointed.Properties.html#8244" class="Bound">B</a> <a id="8246" class="Symbol">:</a> <a id="8248" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8256" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="8258" class="Symbol">}</a> <a id="8260" class="Symbol">{</a><a id="8261" href="Cubical.Foundations.Pointed.Properties.html#8261" class="Bound">C</a> <a id="8263" class="Symbol">:</a> <a id="8265" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8273" href="Cubical.Foundations.Pointed.Properties.html#499" class="Generalizable">ℓA</a><a id="8275" class="Symbol">}</a>
  <a id="8279" class="Symbol">→</a> <a id="8281" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8285" class="Symbol">(</a><a id="8286" href="Cubical.Foundations.Pointed.Properties.html#8228" class="Bound">A</a> <a id="8288" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8291" class="Symbol">(</a><a id="8292" href="Cubical.Foundations.Pointed.Properties.html#8244" class="Bound">B</a> <a id="8294" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="8297" href="Cubical.Foundations.Pointed.Properties.html#8261" class="Bound">C</a> <a id="8299" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="8300" class="Symbol">))</a> <a id="8303" class="Symbol">(</a><a id="8304" href="Cubical.Foundations.Pointed.Properties.html#8244" class="Bound">B</a> <a id="8306" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Cubical.Foundations.Pointed.Properties.html#8228" class="Bound">A</a> <a id="8312" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="8315" href="Cubical.Foundations.Pointed.Properties.html#8261" class="Bound">C</a> <a id="8317" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="8318" class="Symbol">))</a>
<a id="8321" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8329" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a>
<a id="8350" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8358" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8369" class="Symbol">=</a> <a id="8371" href="Cubical.Foundations.Pointed.Properties.html#7941" class="Function">flip→∙∙</a>
<a id="8379" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="8387" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8398" class="Symbol">_</a> <a id="8400" class="Symbol">=</a> <a id="8402" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8407" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="8415" href="Cubical.Foundations.Pointed.Properties.html#8214" class="Function">flip→∙∙Iso</a> <a id="8426" class="Symbol">_</a> <a id="8428" class="Symbol">=</a> <a id="8430" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="≃∙→ret/sec∙"></a><a id="8436" href="Cubical.Foundations.Pointed.Properties.html#8436" class="Function">≃∙→ret/sec∙</a> <a id="8448" class="Symbol">:</a> <a id="8450" class="Symbol">∀</a> <a id="8452" class="Symbol">{</a><a id="8453" href="Cubical.Foundations.Pointed.Properties.html#8453" class="Bound">ℓ</a><a id="8454" class="Symbol">}</a> <a id="8456" class="Symbol">{</a><a id="8457" href="Cubical.Foundations.Pointed.Properties.html#8457" class="Bound">A</a> <a id="8459" href="Cubical.Foundations.Pointed.Properties.html#8459" class="Bound">B</a> <a id="8461" class="Symbol">:</a> <a id="8463" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8471" href="Cubical.Foundations.Pointed.Properties.html#8453" class="Bound">ℓ</a><a id="8472" class="Symbol">}</a>
  <a id="8476" class="Symbol">(</a><a id="8477" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a> <a id="8479" class="Symbol">:</a> <a id="8481" href="Cubical.Foundations.Pointed.Properties.html#8457" class="Bound">A</a> <a id="8483" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="8486" href="Cubical.Foundations.Pointed.Properties.html#8459" class="Bound">B</a><a id="8487" class="Symbol">)</a> <a id="8489" class="Symbol">→</a> <a id="8491" class="Symbol">((</a><a id="8493" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8499" class="Symbol">(</a><a id="8500" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="8510" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a><a id="8511" class="Symbol">)</a> <a id="8513" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8516" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8522" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a><a id="8523" class="Symbol">)</a> <a id="8525" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8527" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="8534" href="Cubical.Foundations.Pointed.Properties.html#8457" class="Bound">A</a><a id="8535" class="Symbol">)</a>
                <a id="8553" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8555" class="Symbol">(</a><a id="8556" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8562" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a> <a id="8564" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8567" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8573" class="Symbol">(</a><a id="8574" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="8584" href="Cubical.Foundations.Pointed.Properties.html#8477" class="Bound">f</a><a id="8585" class="Symbol">)</a> <a id="8587" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8589" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="8596" href="Cubical.Foundations.Pointed.Properties.html#8459" class="Bound">B</a><a id="8597" class="Symbol">)</a>
<a id="8599" href="Cubical.Foundations.Pointed.Properties.html#8436" class="Function">≃∙→ret/sec∙</a> <a id="8611" class="Symbol">{</a><a id="8612" class="Argument">A</a> <a id="8614" class="Symbol">=</a> <a id="8616" href="Cubical.Foundations.Pointed.Properties.html#8616" class="Bound">A</a><a id="8617" class="Symbol">}</a> <a id="8619" class="Symbol">{</a><a id="8620" class="Argument">B</a> <a id="8622" class="Symbol">=</a> <a id="8624" href="Cubical.Foundations.Pointed.Properties.html#8624" class="Bound">B</a><a id="8625" class="Symbol">}</a> <a id="8627" class="Symbol">=</a>
  <a id="8631" href="Cubical.Foundations.Pointed.Base.html#1937" class="Function">Equiv∙J</a> <a id="8639" class="Symbol">(λ</a> <a id="8642" href="Cubical.Foundations.Pointed.Properties.html#8642" class="Bound">A</a> <a id="8644" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a> <a id="8646" class="Symbol">→</a> <a id="8648" class="Symbol">((</a><a id="8650" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="8667" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a><a id="8668" class="Symbol">)</a> <a id="8670" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8673" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8679" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a><a id="8680" class="Symbol">)</a> <a id="8682" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8684" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="8691" href="Cubical.Foundations.Pointed.Properties.html#8642" class="Bound">A</a><a id="8692" class="Symbol">)</a>
                <a id="8710" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8712" class="Symbol">(</a><a id="8713" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8719" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a> <a id="8721" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="8724" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="8730" class="Symbol">(</a><a id="8731" href="Cubical.Foundations.Pointed.Base.html#1353" class="Function">invEquiv∙</a> <a id="8741" href="Cubical.Foundations.Pointed.Properties.html#8644" class="Bound">f</a><a id="8742" class="Symbol">)</a> <a id="8744" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8746" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="8753" href="Cubical.Foundations.Pointed.Properties.html#8624" class="Bound">B</a><a id="8754" class="Symbol">))</a>
          <a id="8767" class="Symbol">((</a><a id="8769" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8776" class="Symbol">(</a><a id="8777" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8782" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8784" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8788" class="Symbol">(</a><a id="8789" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="8795" class="Symbol">_)</a> <a id="8798" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8800" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8804" class="Symbol">(</a><a id="8805" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8811" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8815" class="Symbol">)))</a>
         <a id="8828" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8830" class="Symbol">(</a><a id="8831" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8838" class="Symbol">(</a><a id="8839" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8844" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8846" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8850" class="Symbol">(</a><a id="8851" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8857" class="Symbol">_)</a> <a id="8860" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8862" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8866" class="Symbol">(</a><a id="8867" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8873" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8877" class="Symbol">))))</a>

<a id="pointedSecIso"></a><a id="8883" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="8897" class="Symbol">:</a> <a id="8899" class="Symbol">∀</a> <a id="8901" class="Symbol">{</a><a id="8902" href="Cubical.Foundations.Pointed.Properties.html#8902" class="Bound">ℓ&#39;&#39;</a><a id="8905" class="Symbol">}</a> <a id="8907" class="Symbol">{</a><a id="8908" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a> <a id="8910" class="Symbol">:</a> <a id="8912" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8920" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="8921" class="Symbol">}</a> <a id="8923" class="Symbol">{</a><a id="8924" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a> <a id="8926" class="Symbol">:</a> <a id="8928" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8936" href="Cubical.Foundations.Pointed.Properties.html#496" class="Generalizable">ℓ&#39;</a><a id="8938" class="Symbol">}</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a> <a id="8943" class="Symbol">:</a> <a id="8945" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8949" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a> <a id="8951" class="Symbol">→</a> <a id="8953" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8961" href="Cubical.Foundations.Pointed.Properties.html#8902" class="Bound">ℓ&#39;&#39;</a><a id="8964" class="Symbol">)</a>
  <a id="8968" class="Symbol">→</a> <a id="8970" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8974" class="Symbol">((</a><a id="8976" href="Cubical.Foundations.Pointed.Properties.html#8976" class="Bound">a</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8984" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a><a id="8985" class="Symbol">)</a> <a id="8987" class="Symbol">→</a> <a id="8989" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a> <a id="8991" href="Cubical.Foundations.Pointed.Properties.html#8976" class="Bound">a</a> <a id="8993" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8996" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a><a id="8997" class="Symbol">)</a>
         <a id="9008" class="Symbol">(</a><a id="9009" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9012" href="Cubical.Foundations.Pointed.Properties.html#9012" class="Bound">F</a> <a id="9014" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9016" class="Symbol">(</a><a id="9017" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9024" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a><a id="9025" class="Symbol">)</a> <a id="9027" class="Symbol">(</a><a id="9028" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9032" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9034" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a><a id="9035" class="Symbol">)</a> <a id="9037" class="Symbol">→</a> <a id="9039" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9043" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a><a id="9044" class="Symbol">)</a> <a id="9046" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
           <a id="9059" class="Symbol">((</a><a id="9061" href="Cubical.Foundations.Pointed.Properties.html#9061" class="Bound">a</a> <a id="9063" class="Symbol">:</a> <a id="9065" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9069" href="Cubical.Foundations.Pointed.Properties.html#8908" class="Bound">A</a><a id="9070" class="Symbol">)</a> <a id="9072" class="Symbol">→</a> <a id="9074" href="Cubical.Foundations.Pointed.Properties.html#9012" class="Bound">F</a> <a id="9076" class="Symbol">(</a><a id="9077" href="Cubical.Foundations.Pointed.Properties.html#9061" class="Bound">a</a> <a id="9079" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9081" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Cubical.Foundations.Pointed.Properties.html#8941" class="Bound">Q</a> <a id="9087" href="Cubical.Foundations.Pointed.Properties.html#9061" class="Bound">a</a><a id="9088" class="Symbol">))</a> <a id="9091" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9093" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9096" href="Cubical.Foundations.Pointed.Properties.html#8924" class="Bound">B</a><a id="9097" class="Symbol">))</a>
<a id="9100" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9108" class="Symbol">(</a><a id="9109" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9123" href="Cubical.Foundations.Pointed.Properties.html#9123" class="Bound">Q</a><a id="9124" class="Symbol">)</a> <a id="9126" href="Cubical.Foundations.Pointed.Properties.html#9126" class="Bound">F</a> <a id="9128" class="Symbol">=</a> <a id="9130" class="Symbol">(λ</a> <a id="9133" href="Cubical.Foundations.Pointed.Properties.html#9133" class="Bound">x</a> <a id="9135" class="Symbol">→</a> <a id="9137" href="Cubical.Foundations.Pointed.Properties.html#9126" class="Bound">F</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9144" href="Cubical.Foundations.Pointed.Properties.html#9133" class="Bound">x</a><a id="9145" class="Symbol">)</a> <a id="9147" class="Symbol">.</a><a id="9148" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9152" class="Symbol">(</a><a id="9153" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9157" href="Cubical.Foundations.Pointed.Properties.html#9133" class="Bound">x</a><a id="9158" class="Symbol">))</a> <a id="9161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9163" class="Symbol">(λ</a> <a id="9166" href="Cubical.Foundations.Pointed.Properties.html#9166" class="Bound">x</a> <a id="9168" class="Symbol">→</a> <a id="9170" href="Cubical.Foundations.Pointed.Properties.html#9126" class="Bound">F</a> <a id="9172" href="Cubical.Foundations.Pointed.Properties.html#9166" class="Bound">x</a> <a id="9174" class="Symbol">.</a><a id="9175" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9178" class="Symbol">)</a>
<a id="9180" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9188" class="Symbol">(</a><a id="9189" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9203" href="Cubical.Foundations.Pointed.Properties.html#9203" class="Bound">Q</a><a id="9204" class="Symbol">)</a> <a id="9206" href="Cubical.Foundations.Pointed.Properties.html#9206" class="Bound">F</a> <a id="9208" href="Cubical.Foundations.Pointed.Properties.html#9208" class="Bound">a</a> <a id="9210" class="Symbol">=</a> <a id="9212" class="Symbol">(</a><a id="9213" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9217" href="Cubical.Foundations.Pointed.Properties.html#9206" class="Bound">F</a> <a id="9219" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Cubical.Foundations.Pointed.Properties.html#9208" class="Bound">a</a> <a id="9224" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="9226" class="Symbol">))</a> <a id="9229" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9231" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9235" href="Cubical.Foundations.Pointed.Properties.html#9206" class="Bound">F</a> <a id="9237" href="Cubical.Foundations.Pointed.Properties.html#9208" class="Bound">a</a>
<a id="9239" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9247" class="Symbol">(</a><a id="9248" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9262" href="Cubical.Foundations.Pointed.Properties.html#9262" class="Bound">Q</a><a id="9263" class="Symbol">)</a> <a id="9265" href="Cubical.Foundations.Pointed.Properties.html#9265" class="Bound">F</a> <a id="9267" class="Symbol">=</a> <a id="9269" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9274" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Cubical.Foundations.Pointed.Properties.html#8883" class="Function">pointedSecIso</a> <a id="9297" href="Cubical.Foundations.Pointed.Properties.html#9297" class="Bound">Q</a><a id="9298" class="Symbol">)</a> <a id="9300" href="Cubical.Foundations.Pointed.Properties.html#9300" class="Bound">F</a> <a id="9302" class="Symbol">=</a> <a id="9304" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathrEquiv∙"></a><a id="9310" href="Cubical.Foundations.Pointed.Properties.html#9310" class="Function">compPathrEquiv∙</a> <a id="9326" class="Symbol">:</a> <a id="9328" class="Symbol">{</a><a id="9329" href="Cubical.Foundations.Pointed.Properties.html#9329" class="Bound">A</a> <a id="9331" class="Symbol">:</a> <a id="9333" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9338" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="9339" class="Symbol">}</a> <a id="9341" class="Symbol">{</a><a id="9342" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9344" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a> <a id="9346" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Bound">c</a> <a id="9348" class="Symbol">:</a> <a id="9350" href="Cubical.Foundations.Pointed.Properties.html#9329" class="Bound">A</a><a id="9351" class="Symbol">}</a> <a id="9353" class="Symbol">{</a><a id="9354" href="Cubical.Foundations.Pointed.Properties.html#9354" class="Bound">q</a> <a id="9356" class="Symbol">:</a> <a id="9358" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9360" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9362" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a><a id="9363" class="Symbol">}</a> <a id="9365" class="Symbol">(</a><a id="9366" href="Cubical.Foundations.Pointed.Properties.html#9366" class="Bound">p</a> <a id="9368" class="Symbol">:</a> <a id="9370" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a> <a id="9372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9374" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Bound">c</a><a id="9375" class="Symbol">)</a>
    <a id="9381" class="Symbol">→</a> <a id="9383" class="Symbol">((</a><a id="9385" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9387" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9389" href="Cubical.Foundations.Pointed.Properties.html#9344" class="Bound">b</a><a id="9390" class="Symbol">)</a> <a id="9392" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9394" href="Cubical.Foundations.Pointed.Properties.html#9354" class="Bound">q</a><a id="9395" class="Symbol">)</a> <a id="9397" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="9400" class="Symbol">((</a><a id="9402" href="Cubical.Foundations.Pointed.Properties.html#9342" class="Bound">a</a> <a id="9404" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9406" href="Cubical.Foundations.Pointed.Properties.html#9346" class="Bound">c</a><a id="9407" class="Symbol">)</a> <a id="9409" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9411" href="Cubical.Foundations.Pointed.Properties.html#9354" class="Bound">q</a> <a id="9413" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9415" href="Cubical.Foundations.Pointed.Properties.html#9366" class="Bound">p</a><a id="9416" class="Symbol">)</a>
<a id="9418" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9422" class="Symbol">(</a><a id="9423" href="Cubical.Foundations.Pointed.Properties.html#9310" class="Function">compPathrEquiv∙</a> <a id="9439" href="Cubical.Foundations.Pointed.Properties.html#9439" class="Bound">p</a><a id="9440" class="Symbol">)</a> <a id="9442" class="Symbol">=</a> <a id="9444" href="Cubical.Foundations.Path.html#4938" class="Function">compPathrEquiv</a> <a id="9459" href="Cubical.Foundations.Pointed.Properties.html#9439" class="Bound">p</a>
<a id="9461" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9465" class="Symbol">(</a><a id="9466" href="Cubical.Foundations.Pointed.Properties.html#9310" class="Function">compPathrEquiv∙</a> <a id="9482" href="Cubical.Foundations.Pointed.Properties.html#9482" class="Bound">p</a><a id="9483" class="Symbol">)</a> <a id="9485" class="Symbol">=</a> <a id="9487" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPathlEquiv∙"></a><a id="9493" href="Cubical.Foundations.Pointed.Properties.html#9493" class="Function">compPathlEquiv∙</a> <a id="9509" class="Symbol">:</a> <a id="9511" class="Symbol">{</a><a id="9512" href="Cubical.Foundations.Pointed.Properties.html#9512" class="Bound">A</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9521" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="9522" class="Symbol">}</a> <a id="9524" class="Symbol">{</a><a id="9525" href="Cubical.Foundations.Pointed.Properties.html#9525" class="Bound">a</a> <a id="9527" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a> <a id="9529" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a> <a id="9531" class="Symbol">:</a> <a id="9533" href="Cubical.Foundations.Pointed.Properties.html#9512" class="Bound">A</a><a id="9534" class="Symbol">}</a> <a id="9536" class="Symbol">{</a><a id="9537" href="Cubical.Foundations.Pointed.Properties.html#9537" class="Bound">q</a> <a id="9539" class="Symbol">:</a> <a id="9541" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a> <a id="9543" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9545" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a><a id="9546" class="Symbol">}</a> <a id="9548" class="Symbol">(</a><a id="9549" href="Cubical.Foundations.Pointed.Properties.html#9549" class="Bound">p</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Cubical.Foundations.Pointed.Properties.html#9525" class="Bound">a</a> <a id="9555" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9557" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a><a id="9558" class="Symbol">)</a>
    <a id="9564" class="Symbol">→</a> <a id="9566" class="Symbol">((</a><a id="9568" href="Cubical.Foundations.Pointed.Properties.html#9527" class="Bound">b</a> <a id="9570" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9572" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a><a id="9573" class="Symbol">)</a> <a id="9575" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9577" href="Cubical.Foundations.Pointed.Properties.html#9537" class="Bound">q</a><a id="9578" class="Symbol">)</a> <a id="9580" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="9583" class="Symbol">((</a><a id="9585" href="Cubical.Foundations.Pointed.Properties.html#9525" class="Bound">a</a> <a id="9587" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9589" href="Cubical.Foundations.Pointed.Properties.html#9529" class="Bound">c</a><a id="9590" class="Symbol">)</a> <a id="9592" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9594" href="Cubical.Foundations.Pointed.Properties.html#9549" class="Bound">p</a> <a id="9596" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9598" href="Cubical.Foundations.Pointed.Properties.html#9537" class="Bound">q</a><a id="9599" class="Symbol">)</a>
<a id="9601" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Cubical.Foundations.Pointed.Properties.html#9493" class="Function">compPathlEquiv∙</a> <a id="9622" href="Cubical.Foundations.Pointed.Properties.html#9622" class="Bound">p</a><a id="9623" class="Symbol">)</a> <a id="9625" class="Symbol">=</a> <a id="9627" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="9642" href="Cubical.Foundations.Pointed.Properties.html#9622" class="Bound">p</a>
<a id="9644" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.Foundations.Pointed.Properties.html#9493" class="Function">compPathlEquiv∙</a> <a id="9665" href="Cubical.Foundations.Pointed.Properties.html#9665" class="Bound">p</a><a id="9666" class="Symbol">)</a> <a id="9668" class="Symbol">=</a> <a id="9670" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9676" class="Comment">-- Pointed version of Σ-cong-equiv-snd</a>
<a id="Σ-cong-equiv-snd∙"></a><a id="9715" href="Cubical.Foundations.Pointed.Properties.html#9715" class="Function">Σ-cong-equiv-snd∙</a> <a id="9733" class="Symbol">:</a> <a id="9735" class="Symbol">∀</a> <a id="9737" class="Symbol">{</a><a id="9738" href="Cubical.Foundations.Pointed.Properties.html#9738" class="Bound">ℓ</a> <a id="9740" href="Cubical.Foundations.Pointed.Properties.html#9740" class="Bound">ℓ&#39;</a><a id="9742" class="Symbol">}</a> <a id="9744" class="Symbol">{</a><a id="9745" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9754" href="Cubical.Foundations.Pointed.Properties.html#9738" class="Bound">ℓ</a><a id="9755" class="Symbol">}</a> <a id="9757" class="Symbol">{</a><a id="9758" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9761" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9764" class="Symbol">:</a> <a id="9766" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9768" class="Symbol">→</a> <a id="9770" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9775" href="Cubical.Foundations.Pointed.Properties.html#9740" class="Bound">ℓ&#39;</a><a id="9777" class="Symbol">}</a>
  <a id="9781" class="Symbol">→</a> <a id="9783" class="Symbol">{</a><a id="9784" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a> <a id="9786" class="Symbol">:</a> <a id="9788" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a><a id="9789" class="Symbol">}</a> <a id="9791" class="Symbol">{</a><a id="9792" href="Cubical.Foundations.Pointed.Properties.html#9792" class="Bound">b₁</a> <a id="9795" class="Symbol">:</a> <a id="9797" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9800" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9801" class="Symbol">}</a> <a id="9803" class="Symbol">{</a><a id="9804" href="Cubical.Foundations.Pointed.Properties.html#9804" class="Bound">b₂</a> <a id="9807" class="Symbol">:</a> <a id="9809" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9812" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9813" class="Symbol">}</a>
  <a id="9817" class="Symbol">→</a> <a id="9819" class="Symbol">(</a><a id="9820" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">e</a> <a id="9822" class="Symbol">:</a> <a id="9824" class="Symbol">∀</a> <a id="9826" href="Cubical.Foundations.Pointed.Properties.html#9826" class="Bound">a</a> <a id="9828" class="Symbol">→</a> <a id="9830" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9833" href="Cubical.Foundations.Pointed.Properties.html#9826" class="Bound">a</a> <a id="9835" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9837" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9840" href="Cubical.Foundations.Pointed.Properties.html#9826" class="Bound">a</a><a id="9841" class="Symbol">)</a>
  <a id="9845" class="Symbol">→</a> <a id="9847" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9851" class="Symbol">(</a><a id="9852" href="Cubical.Foundations.Pointed.Properties.html#9820" class="Bound">e</a> <a id="9854" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9855" class="Symbol">)</a> <a id="9857" href="Cubical.Foundations.Pointed.Properties.html#9792" class="Bound">b₁</a> <a id="9860" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9862" href="Cubical.Foundations.Pointed.Properties.html#9804" class="Bound">b₂</a>
  <a id="9867" class="Symbol">→</a> <a id="9869" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="9874" class="Symbol">(</a><a id="9875" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9883" class="Symbol">_)</a> <a id="9886" class="Symbol">(</a><a id="9887" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="9890" class="Symbol">(</a><a id="9891" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9893" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9895" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9896" class="Symbol">)</a> <a id="9898" href="Cubical.Foundations.Pointed.Properties.html#9758" class="Bound">B₁</a> <a id="9901" href="Cubical.Foundations.Pointed.Properties.html#9792" class="Bound">b₁</a><a id="9903" class="Symbol">)</a> <a id="9905" class="Symbol">(</a><a id="9906" href="Cubical.Foundations.Pointed.Properties.html#1269" class="Function">Σ∙</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Cubical.Foundations.Pointed.Properties.html#9745" class="Bound">A</a> <a id="9912" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9914" href="Cubical.Foundations.Pointed.Properties.html#9784" class="Bound">a</a><a id="9915" class="Symbol">)</a> <a id="9917" href="Cubical.Foundations.Pointed.Properties.html#9761" class="Bound">B₂</a> <a id="9920" href="Cubical.Foundations.Pointed.Properties.html#9804" class="Bound">b₂</a><a id="9922" class="Symbol">)</a>
<a id="9924" href="Cubical.Foundations.Pointed.Properties.html#9715" class="Function">Σ-cong-equiv-snd∙</a> <a id="9942" href="Cubical.Foundations.Pointed.Properties.html#9942" class="Bound">e</a> <a id="9944" href="Cubical.Foundations.Pointed.Properties.html#9944" class="Bound">p</a> <a id="9946" class="Symbol">=</a> <a id="9948" href="Cubical.Foundations.Pointed.Base.html#2830" class="Function">ua∙</a> <a id="9952" class="Symbol">(</a><a id="9953" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="9970" href="Cubical.Foundations.Pointed.Properties.html#9942" class="Bound">e</a><a id="9971" class="Symbol">)</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9981" class="Symbol">(</a><a id="9982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9987" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9989" href="Cubical.Foundations.Pointed.Properties.html#9944" class="Bound">p</a><a id="9990" class="Symbol">))</a>

<a id="9994" class="Comment">-- a pointed map is constant iff its non-pointed part is constant</a>
<a id="constantPointed≡"></a><a id="10060" href="Cubical.Foundations.Pointed.Properties.html#10060" class="Function">constantPointed≡</a> <a id="10077" class="Symbol">:</a> <a id="10079" class="Symbol">{</a><a id="10080" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10082" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a> <a id="10084" class="Symbol">:</a> <a id="10086" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10094" href="Cubical.Foundations.Pointed.Properties.html#494" class="Generalizable">ℓ</a><a id="10095" class="Symbol">}</a> <a id="10097" class="Symbol">(</a><a id="10098" href="Cubical.Foundations.Pointed.Properties.html#10098" class="Bound">f</a> <a id="10100" class="Symbol">:</a> <a id="10102" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10104" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="10107" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a><a id="10108" class="Symbol">)</a>
                 <a id="10127" class="Symbol">→</a> <a id="10129" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10133" href="Cubical.Foundations.Pointed.Properties.html#10098" class="Bound">f</a> <a id="10135" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10137" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10141" class="Symbol">(</a><a id="10142" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="10149" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10151" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a><a id="10152" class="Symbol">)</a> <a id="10154" class="Symbol">→</a> <a id="10156" href="Cubical.Foundations.Pointed.Properties.html#10098" class="Bound">f</a> <a id="10158" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10160" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="10167" href="Cubical.Foundations.Pointed.Properties.html#10080" class="Bound">A</a> <a id="10169" href="Cubical.Foundations.Pointed.Properties.html#10082" class="Bound">B</a>
<a id="10171" href="Cubical.Foundations.Pointed.Properties.html#10060" class="Function">constantPointed≡</a> <a id="10188" class="Symbol">{</a><a id="10189" class="Argument">A</a> <a id="10191" class="Symbol">=</a> <a id="10193" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10194" class="Symbol">}</a> <a id="10196" class="Symbol">{</a><a id="10197" class="Argument">B</a> <a id="10199" class="Symbol">=</a> <a id="10201" href="Cubical.Foundations.Pointed.Properties.html#10201" class="Bound">B</a> <a id="10203" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10205" href="Cubical.Foundations.Pointed.Properties.html#10205" class="Bound">b</a><a id="10206" class="Symbol">}</a> <a id="10208" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10210" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10213" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a> <a id="10215" class="Symbol">=</a>
  <a id="10219" class="Symbol">(λ</a> <a id="10222" href="Cubical.Foundations.Pointed.Properties.html#10222" class="Bound">x</a> <a id="10224" class="Symbol">→</a> <a id="10226" class="Symbol">((λ</a> <a id="10230" href="Cubical.Foundations.Pointed.Properties.html#10230" class="Bound">j</a> <a id="10232" class="Symbol">→</a> <a id="10234" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10237" href="Cubical.Foundations.Pointed.Properties.html#10230" class="Bound">j</a> <a id="10239" href="Cubical.Foundations.Pointed.Properties.html#10222" class="Bound">x</a><a id="10240" class="Symbol">)</a> <a id="10242" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10245" class="Symbol">(λ</a> <a id="10248" href="Cubical.Foundations.Pointed.Properties.html#10248" class="Bound">j</a> <a id="10250" class="Symbol">→</a> <a id="10252" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10255" class="Symbol">(</a><a id="10256" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10258" href="Cubical.Foundations.Pointed.Properties.html#10248" class="Bound">j</a><a id="10259" class="Symbol">)</a> <a id="10261" class="Symbol">(</a><a id="10262" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10265" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10266" class="Symbol">))</a> <a id="10269" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10272" class="Symbol">(</a><a id="10273" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10277" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a><a id="10278" class="Symbol">))</a> <a id="10281" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a><a id="10282" class="Symbol">)</a>
  <a id="10286" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10288" class="Symbol">λ</a> <a id="10290" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a> <a id="10292" class="Symbol">→</a> <a id="10294" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10300" class="Symbol">(λ</a> <a id="10303" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a>
    <a id="10309" class="Symbol">→</a> <a id="10311" class="Symbol">λ</a> <a id="10313" class="Symbol">{</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a> <a id="10318" class="Symbol">=</a> <a id="10320" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10322" class="Symbol">)</a> <a id="10324" class="Symbol">→</a> <a id="10326" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="10342" class="Symbol">(λ</a> <a id="10345" href="Cubical.Foundations.Pointed.Properties.html#10345" class="Bound">i</a> <a id="10347" class="Symbol">→</a> <a id="10349" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10352" href="Cubical.Foundations.Pointed.Properties.html#10345" class="Bound">i</a> <a id="10354" class="Symbol">(</a><a id="10355" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10358" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10359" class="Symbol">))</a> <a id="10362" class="Symbol">(λ</a> <a id="10365" href="Cubical.Foundations.Pointed.Properties.html#10365" class="Bound">i</a> <a id="10367" class="Symbol">→</a> <a id="10369" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10373" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10375" href="Cubical.Foundations.Pointed.Properties.html#10365" class="Bound">i</a><a id="10376" class="Symbol">)</a> <a id="10378" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a> <a id="10380" class="Symbol">(</a><a id="10381" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10383" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a><a id="10384" class="Symbol">)</a>
         <a id="10395" class="Symbol">;</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a> <a id="10400" class="Symbol">=</a> <a id="10402" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10404" class="Symbol">)</a> <a id="10406" class="Symbol">→</a> <a id="10408" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10412" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10414" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a>
         <a id="10425" class="Symbol">;</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a> <a id="10430" class="Symbol">=</a> <a id="10432" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10434" class="Symbol">)</a> <a id="10436" class="Symbol">→</a> <a id="10438" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10442" href="Cubical.Foundations.Pointed.Properties.html#10208" class="Bound">f</a> <a id="10444" href="Cubical.Foundations.Pointed.Properties.html#10303" class="Bound">k</a> <a id="10446" class="Symbol">})</a>
    <a id="10453" class="Symbol">(</a><a id="10454" href="Cubical.Foundations.Pointed.Properties.html#10210" class="Bound">Hf</a> <a id="10457" class="Symbol">((</a><a id="10459" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10461" href="Cubical.Foundations.Pointed.Properties.html#10213" class="Bound">i</a><a id="10462" class="Symbol">)</a> <a id="10464" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10466" class="Symbol">(</a><a id="10467" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10469" href="Cubical.Foundations.Pointed.Properties.html#10290" class="Bound">j</a><a id="10470" class="Symbol">))</a> <a id="10473" class="Symbol">(</a><a id="10474" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10477" href="Cubical.Foundations.Pointed.Properties.html#10193" class="Bound">A</a><a id="10478" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Pointed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Pointed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a> <a id="88" class="Keyword">public</a>
<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Foundations.Pointed.Properties.html" class="Module">Cubical.Foundations.Pointed.Properties</a> <a id="146" class="Keyword">public</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Foundations.Pointed.FunExt.html" class="Module">Cubical.Foundations.Pointed.FunExt</a> <a id="200" class="Keyword">public</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Cubical.Foundations.Pointed.Homotopy.html" class="Module">Cubical.Foundations.Pointed.Homotopy</a> <a id="256" class="Keyword">public</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Powerset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Powerset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file introduces the &quot;powerset&quot; of a type in the style of
Escardó&#39;s lecture notes:

https://www.cs.bham.ac.uk/~mhe/HoTT-UF-in-Agda-Lecture-Notes/HoTT-UF-Agda.html#propositionalextensionality

-}</a>
<a id="204" class="Keyword">module</a> <a id="211" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a> <a id="240" class="Keyword">where</a>

<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="535" class="Keyword">using</a> <a id="541" class="Symbol">(</a><a id="542" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a><a id="550" class="Symbol">)</a>

<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="585" class="Keyword">private</a>
  <a id="595" class="Keyword">variable</a>
    <a id="608" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a> <a id="610" class="Symbol">:</a> <a id="612" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="622" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a> <a id="624" class="Symbol">:</a> <a id="626" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="631" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>

<a id="ℙ"></a><a id="634" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="636" class="Symbol">:</a> <a id="638" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="643" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a> <a id="645" class="Symbol">→</a> <a id="647" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="652" class="Symbol">(</a><a id="653" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="659" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="660" class="Symbol">)</a>
<a id="662" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="664" href="Cubical.Foundations.Powerset.html#664" class="Bound">X</a> <a id="666" class="Symbol">=</a> <a id="668" href="Cubical.Foundations.Powerset.html#664" class="Bound">X</a> <a id="670" class="Symbol">→</a> <a id="672" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="678" class="Symbol">_</a>

<a id="isSetℙ"></a><a id="681" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="699" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="700" class="Symbol">)</a>
<a id="702" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="709" class="Symbol">=</a> <a id="711" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="718" class="Symbol">λ</a> <a id="720" href="Cubical.Foundations.Powerset.html#720" class="Bound">x</a> <a id="722" class="Symbol">→</a> <a id="724" href="Cubical.Foundations.HLevels.html#24785" class="Function">isSetHProp</a>

<a id="736" class="Keyword">infix</a> <a id="742" class="Number">5</a> <a id="744" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈_</a>

<a id="_∈_"></a><a id="749" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈_</a> <a id="753" class="Symbol">:</a> <a id="755" class="Symbol">{</a><a id="756" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="758" class="Symbol">:</a> <a id="760" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="765" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="766" class="Symbol">}</a> <a id="768" class="Symbol">→</a> <a id="770" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="772" class="Symbol">→</a> <a id="774" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="776" href="Cubical.Foundations.Powerset.html#756" class="Bound">X</a> <a id="778" class="Symbol">→</a> <a id="780" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="785" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>
<a id="787" href="Cubical.Foundations.Powerset.html#787" class="Bound">x</a> <a id="789" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="791" href="Cubical.Foundations.Powerset.html#791" class="Bound">A</a> <a id="793" class="Symbol">=</a> <a id="795" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="797" href="Cubical.Foundations.Powerset.html#791" class="Bound">A</a> <a id="799" href="Cubical.Foundations.Powerset.html#787" class="Bound">x</a> <a id="801" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>

<a id="_⊆_"></a><a id="804" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">_⊆_</a> <a id="808" class="Symbol">:</a> <a id="810" class="Symbol">{</a><a id="811" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="813" class="Symbol">:</a> <a id="815" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="820" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a><a id="821" class="Symbol">}</a> <a id="823" class="Symbol">→</a> <a id="825" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="827" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="829" class="Symbol">→</a> <a id="831" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="833" href="Cubical.Foundations.Powerset.html#811" class="Bound">X</a> <a id="835" class="Symbol">→</a> <a id="837" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="842" href="Cubical.Foundations.Powerset.html#608" class="Generalizable">ℓ</a>
<a id="844" href="Cubical.Foundations.Powerset.html#844" class="Bound">A</a> <a id="846" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="848" href="Cubical.Foundations.Powerset.html#848" class="Bound">B</a> <a id="850" class="Symbol">=</a> <a id="852" class="Symbol">∀</a> <a id="854" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="856" class="Symbol">→</a> <a id="858" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="860" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="862" href="Cubical.Foundations.Powerset.html#844" class="Bound">A</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Foundations.Powerset.html#854" class="Bound">x</a> <a id="868" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="870" href="Cubical.Foundations.Powerset.html#848" class="Bound">B</a>

<a id="∈-isProp"></a><a id="873" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="882" class="Symbol">:</a> <a id="884" class="Symbol">(</a><a id="885" href="Cubical.Foundations.Powerset.html#885" class="Bound">A</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="891" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="892" class="Symbol">)</a> <a id="894" class="Symbol">(</a><a id="895" href="Cubical.Foundations.Powerset.html#895" class="Bound">x</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">→</a> <a id="904" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="911" class="Symbol">(</a><a id="912" href="Cubical.Foundations.Powerset.html#895" class="Bound">x</a> <a id="914" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="916" href="Cubical.Foundations.Powerset.html#885" class="Bound">A</a><a id="917" class="Symbol">)</a>
<a id="919" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="928" href="Cubical.Foundations.Powerset.html#928" class="Bound">A</a> <a id="930" class="Symbol">=</a> <a id="932" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="936" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="938" href="Cubical.Foundations.Powerset.html#928" class="Bound">A</a>

<a id="⊆-isProp"></a><a id="941" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">(</a><a id="953" href="Cubical.Foundations.Powerset.html#953" class="Bound">A</a> <a id="955" href="Cubical.Foundations.Powerset.html#955" class="Bound">B</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="961" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">→</a> <a id="966" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Foundations.Powerset.html#953" class="Bound">A</a> <a id="976" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="978" href="Cubical.Foundations.Powerset.html#955" class="Bound">B</a><a id="979" class="Symbol">)</a>
<a id="981" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="990" href="Cubical.Foundations.Powerset.html#990" class="Bound">A</a> <a id="992" href="Cubical.Foundations.Powerset.html#992" class="Bound">B</a> <a id="994" class="Symbol">=</a> <a id="996" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="1005" class="Symbol">(λ</a> <a id="1008" href="Cubical.Foundations.Powerset.html#1008" class="Bound">x</a> <a id="1010" href="Cubical.Foundations.Powerset.html#1010" class="Bound">_</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="1023" href="Cubical.Foundations.Powerset.html#992" class="Bound">B</a> <a id="1025" href="Cubical.Foundations.Powerset.html#1008" class="Bound">x</a><a id="1026" class="Symbol">)</a>

<a id="⊆-refl"></a><a id="1029" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1036" class="Symbol">:</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a> <a id="1041" class="Symbol">:</a> <a id="1043" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1045" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a> <a id="1052" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1054" href="Cubical.Foundations.Powerset.html#1039" class="Bound">A</a>
<a id="1056" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1063" href="Cubical.Foundations.Powerset.html#1063" class="Bound">A</a> <a id="1065" href="Cubical.Foundations.Powerset.html#1065" class="Bound">x</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.Foundations.Powerset.html#1065" class="Bound">x</a> <a id="1078" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1080" href="Cubical.Foundations.Powerset.html#1063" class="Bound">A</a><a id="1081" class="Symbol">)</a>

<a id="subst-∈"></a><a id="1084" href="Cubical.Foundations.Powerset.html#1084" class="Function">subst-∈</a> <a id="1092" class="Symbol">:</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1101" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">{</a><a id="1105" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1107" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1118" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1120" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Cubical.Foundations.Powerset.html#1105" class="Bound">x</a> <a id="1126" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1128" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Cubical.Foundations.Powerset.html#1107" class="Bound">y</a> <a id="1134" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="1136" href="Cubical.Foundations.Powerset.html#1095" class="Bound">A</a>
<a id="1138" href="Cubical.Foundations.Powerset.html#1084" class="Function">subst-∈</a> <a id="1146" href="Cubical.Foundations.Powerset.html#1146" class="Bound">A</a> <a id="1148" class="Symbol">=</a> <a id="1150" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">_∈</a> <a id="1160" href="Cubical.Foundations.Powerset.html#1146" class="Bound">A</a><a id="1161" class="Symbol">)</a>

<a id="⊆-refl-consequence"></a><a id="1164" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1188" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1194" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1203" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1205" class="Symbol">→</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a> <a id="1210" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1212" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a><a id="1213" class="Symbol">)</a> <a id="1215" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Cubical.Foundations.Powerset.html#1188" class="Bound">B</a> <a id="1220" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1222" href="Cubical.Foundations.Powerset.html#1186" class="Bound">A</a><a id="1223" class="Symbol">)</a>
<a id="1225" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1244" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a> <a id="1246" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a> <a id="1248" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a> <a id="1261" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆_</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1275" href="Cubical.Foundations.Powerset.html#1244" class="Bound">A</a><a id="1276" class="Symbol">)</a>
                         <a id="1303" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1305" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a> <a id="1314" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆_</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1323" href="Cubical.Foundations.Powerset.html#1248" class="Bound">p</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.Powerset.html#1029" class="Function">⊆-refl</a> <a id="1334" href="Cubical.Foundations.Powerset.html#1246" class="Bound">B</a><a id="1335" class="Symbol">)</a>

<a id="⊆-extensionality"></a><a id="1338" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1360" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1366" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">→</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1374" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1376" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a><a id="1377" class="Symbol">)</a> <a id="1379" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a> <a id="1384" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1386" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a><a id="1387" class="Symbol">)</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Cubical.Foundations.Powerset.html#1358" class="Bound">A</a> <a id="1393" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1395" href="Cubical.Foundations.Powerset.html#1360" class="Bound">B</a>
<a id="1397" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1414" href="Cubical.Foundations.Powerset.html#1414" class="Bound">A</a> <a id="1416" href="Cubical.Foundations.Powerset.html#1416" class="Bound">B</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.Foundations.Powerset.html#1419" class="Bound">φ</a> <a id="1421" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1423" href="Cubical.Foundations.Powerset.html#1423" class="Bound">ψ</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">=</a>
  <a id="1430" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1437" class="Symbol">(λ</a> <a id="1440" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="1458" class="Number">1</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Cubical.Foundations.Powerset.html#1414" class="Bound">A</a> <a id="1473" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1475" class="Symbol">.</a><a id="1476" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Cubical.Foundations.Powerset.html#1416" class="Bound">B</a> <a id="1484" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a> <a id="1486" class="Symbol">.</a><a id="1487" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1490" class="Symbol">)</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.Foundations.Powerset.html#1419" class="Bound">φ</a> <a id="1495" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Foundations.Powerset.html#1423" class="Bound">ψ</a> <a id="1501" href="Cubical.Foundations.Powerset.html#1440" class="Bound">x</a><a id="1502" class="Symbol">)))</a>

<a id="⊆-trans"></a><a id="1507" href="Cubical.Foundations.Powerset.html#1507" class="Function">⊆-trans</a> <a id="1515" class="Symbol">:</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1520" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1522" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1528" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1529" class="Symbol">)</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1535" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1537" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1539" class="Symbol">→</a> <a id="1541" href="Cubical.Foundations.Powerset.html#1520" class="Bound">B</a> <a id="1543" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1545" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Cubical.Foundations.Powerset.html#1518" class="Bound">A</a> <a id="1551" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1553" href="Cubical.Foundations.Powerset.html#1522" class="Bound">C</a>
<a id="1555" href="Cubical.Foundations.Powerset.html#1507" class="Function">⊆-trans</a> <a id="1563" href="Cubical.Foundations.Powerset.html#1563" class="Bound">A</a> <a id="1565" href="Cubical.Foundations.Powerset.html#1565" class="Bound">B</a> <a id="1567" href="Cubical.Foundations.Powerset.html#1567" class="Bound">C</a> <a id="1569" href="Cubical.Foundations.Powerset.html#1569" class="Bound">φ</a> <a id="1571" href="Cubical.Foundations.Powerset.html#1571" class="Bound">ψ</a> <a id="1573" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a> <a id="1575" class="Symbol">=</a> <a id="1577" href="Cubical.Foundations.Powerset.html#1571" class="Bound">ψ</a> <a id="1579" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a> <a id="1581" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1583" href="Cubical.Foundations.Powerset.html#1569" class="Bound">φ</a> <a id="1585" href="Cubical.Foundations.Powerset.html#1573" class="Bound">x</a>

<a id="⊆-antisym"></a><a id="1588" href="Cubical.Foundations.Powerset.html#1588" class="Function">⊆-antisym</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1603" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1609" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1616" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1618" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a> <a id="1624" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1626" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Foundations.Powerset.html#1601" class="Bound">A</a> <a id="1632" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1634" href="Cubical.Foundations.Powerset.html#1603" class="Bound">B</a>
<a id="1636" href="Cubical.Foundations.Powerset.html#1588" class="Function">⊆-antisym</a> <a id="1646" href="Cubical.Foundations.Powerset.html#1646" class="Bound">A</a> <a id="1648" href="Cubical.Foundations.Powerset.html#1648" class="Bound">B</a> <a id="1650" href="Cubical.Foundations.Powerset.html#1650" class="Bound">φ</a> <a id="1652" href="Cubical.Foundations.Powerset.html#1652" class="Bound">ψ</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1673" href="Cubical.Foundations.Powerset.html#1646" class="Bound">A</a> <a id="1675" href="Cubical.Foundations.Powerset.html#1648" class="Bound">B</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Foundations.Powerset.html#1650" class="Bound">φ</a> <a id="1680" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1682" href="Cubical.Foundations.Powerset.html#1652" class="Bound">ψ</a><a id="1683" class="Symbol">)</a>

<a id="⊆-extensionalityEquiv"></a><a id="1686" href="Cubical.Foundations.Powerset.html#1686" class="Function">⊆-extensionalityEquiv</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1713" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="1719" href="Cubical.Foundations.Powerset.html#622" class="Generalizable">X</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">→</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1727" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1729" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a><a id="1730" class="Symbol">)</a> <a id="1732" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a> <a id="1737" href="Cubical.Foundations.Powerset.html#804" class="Function Operator">⊆</a> <a id="1739" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a><a id="1740" class="Symbol">)</a> <a id="1742" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Powerset.html#1711" class="Bound">A</a> <a id="1747" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1749" href="Cubical.Foundations.Powerset.html#1713" class="Bound">B</a><a id="1750" class="Symbol">)</a>
<a id="1752" href="Cubical.Foundations.Powerset.html#1686" class="Function">⊆-extensionalityEquiv</a> <a id="1774" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1776" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.Foundations.Powerset.html#1338" class="Function">⊆-extensionality</a> <a id="1814" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1816" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="1817" class="Symbol">)</a>
                                            <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Foundations.Powerset.html#1164" class="Function">⊆-refl-consequence</a> <a id="1883" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1885" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="1886" class="Symbol">)</a>
                                            <a id="1932" class="Symbol">(λ</a> <a id="1935" href="Cubical.Foundations.Powerset.html#1935" class="Bound">_</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="1946" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="1948" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="1950" class="Symbol">_</a> <a id="1952" class="Symbol">_)</a>
                                            <a id="1999" class="Symbol">(λ</a> <a id="2002" href="Cubical.Foundations.Powerset.html#2002" class="Bound">_</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="2024" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a> <a id="2026" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">(λ</a> <a id="2032" href="Cubical.Foundations.Powerset.html#2032" class="Bound">_</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Cubical.Foundations.Powerset.html#941" class="Function">⊆-isProp</a> <a id="2045" href="Cubical.Foundations.Powerset.html#1776" class="Bound">B</a> <a id="2047" href="Cubical.Foundations.Powerset.html#1774" class="Bound">A</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">_</a> <a id="2052" class="Symbol">_))</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Prelude.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Prelude</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file proves a variety of basic results about paths:

- refl, sym, cong and composition of paths. This is used to set up
  equational reasoning.

- Transport, subst and functional extensionality

- J and its computation rule (up to a path)

- Σ-types and contractibility of singletons

- Converting PathP to and from a homogeneous path with transp

- Direct definitions of lower h-levels

- Export natural numbers

- Export universe lifting

-}</a>
<a id="454" class="Keyword">module</a> <a id="461" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a> <a id="489" class="Keyword">where</a>

<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a> <a id="532" class="Keyword">public</a>

<a id="540" class="Keyword">infixr</a> <a id="547" class="Number">30</a> <a id="550" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
<a id="554" class="Keyword">infixr</a> <a id="561" class="Number">30</a> <a id="564" href="Cubical.Foundations.Prelude.html#17805" class="Function Operator">_∙₂_</a>
<a id="569" class="Keyword">infix</a>  <a id="576" class="Number">3</a> <a id="578" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a>
<a id="581" class="Keyword">infixr</a> <a id="588" class="Number">2</a> <a id="590" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="597" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">_≡⟨⟩_</a>
<a id="603" class="Keyword">infixr</a> <a id="610" class="Number">2.5</a> <a id="614" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">_≡⟨_⟩≡⟨_⟩_</a>
<a id="625" class="Keyword">infixl</a> <a id="632" class="Number">4</a> <a id="634" href="Cubical.Foundations.Prelude.html#12203" class="Function Operator">_≡$_</a> <a id="639" href="Cubical.Foundations.Prelude.html#12549" class="Function Operator">_≡$S_</a>

<a id="646" class="Comment">-- Basic theory about paths. These proofs should typically be</a>
<a id="708" class="Comment">-- inlined. This module also makes equational reasoning work with</a>
<a id="774" class="Comment">-- (non-dependent) paths.</a>

<a id="801" class="Keyword">private</a>
  <a id="811" class="Keyword">variable</a>
    <a id="824" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="826" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a> <a id="829" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a> <a id="833" class="Symbol">:</a> <a id="835" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="845" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="847" class="Symbol">:</a> <a id="849" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="854" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
    <a id="860" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="862" class="Symbol">:</a> <a id="864" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="866" class="Symbol">→</a> <a id="868" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="873" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
    <a id="879" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="881" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="883" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="885" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="887" class="Symbol">:</a> <a id="889" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>

<a id="refl"></a><a id="892" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="901" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="903" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a>
<a id="905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="910" class="Symbol">{</a><a id="911" class="Argument">x</a> <a id="913" class="Symbol">=</a> <a id="915" href="Cubical.Foundations.Prelude.html#915" class="Bound">x</a><a id="916" class="Symbol">}</a> <a id="918" class="Symbol">_</a> <a id="920" class="Symbol">=</a> <a id="922" href="Cubical.Foundations.Prelude.html#915" class="Bound">x</a>
<a id="924" class="Symbol">{-#</a> <a id="928" class="Keyword">INLINE</a> <a id="935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="940" class="Symbol">#-}</a>

<a id="sym"></a><a id="945" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="953" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="955" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="961" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="963" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a>
<a id="965" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="969" href="Cubical.Foundations.Prelude.html#969" class="Bound">p</a> <a id="971" href="Cubical.Foundations.Prelude.html#971" class="Bound">i</a> <a id="973" class="Symbol">=</a> <a id="975" href="Cubical.Foundations.Prelude.html#969" class="Bound">p</a> <a id="977" class="Symbol">(</a><a id="978" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="980" href="Cubical.Foundations.Prelude.html#971" class="Bound">i</a><a id="981" class="Symbol">)</a>
<a id="983" class="Symbol">{-#</a> <a id="987" class="Keyword">INLINE</a> <a id="994" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="998" class="Symbol">#-}</a>

<a id="1003" class="Comment">-- symP infers the type of its argument from the type of its output</a>
<a id="symP"></a><a id="1071" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">{</a><a id="1079" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1092" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">→</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a> <a id="1100" class="Symbol">:</a> <a id="1102" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1104" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1106" class="Symbol">}</a> <a id="1108" class="Symbol">→</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1117" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1119" class="Symbol">}</a> <a id="1121" class="Symbol">→</a>
       <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Foundations.Prelude.html#1131" class="Bound">p</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1141" class="Symbol">(λ</a> <a id="1144" href="Cubical.Foundations.Prelude.html#1144" class="Bound">i</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1153" href="Cubical.Foundations.Prelude.html#1144" class="Bound">i</a><a id="1154" class="Symbol">))</a> <a id="1157" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a> <a id="1159" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a><a id="1160" class="Symbol">)</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1170" href="Cubical.Foundations.Prelude.html#1079" class="Bound">A</a> <a id="1172" href="Cubical.Foundations.Prelude.html#1111" class="Bound">y</a> <a id="1174" href="Cubical.Foundations.Prelude.html#1098" class="Bound">x</a>
<a id="1176" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1181" href="Cubical.Foundations.Prelude.html#1181" class="Bound">p</a> <a id="1183" href="Cubical.Foundations.Prelude.html#1183" class="Bound">j</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Cubical.Foundations.Prelude.html#1181" class="Bound">p</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1192" href="Cubical.Foundations.Prelude.html#1183" class="Bound">j</a><a id="1193" class="Symbol">)</a>

<a id="1196" class="Comment">-- symP infers the type of its output from the type of its argument</a>
<a id="symP-fromGoal"></a><a id="1264" href="Cubical.Foundations.Prelude.html#1264" class="Function">symP-fromGoal</a> <a id="1278" class="Symbol">:</a> <a id="1280" class="Symbol">{</a><a id="1281" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1294" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1306" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1308" class="Symbol">}</a> <a id="1310" class="Symbol">→</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1319" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1321" class="Symbol">}</a> <a id="1323" class="Symbol">→</a>
       <a id="1332" class="Symbol">(</a><a id="1333" href="Cubical.Foundations.Prelude.html#1333" class="Bound">p</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1343" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1345" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a> <a id="1347" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1358" class="Symbol">(λ</a> <a id="1361" href="Cubical.Foundations.Prelude.html#1361" class="Bound">i</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Cubical.Foundations.Prelude.html#1281" class="Bound">A</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1370" href="Cubical.Foundations.Prelude.html#1361" class="Bound">i</a><a id="1371" class="Symbol">))</a> <a id="1374" href="Cubical.Foundations.Prelude.html#1313" class="Bound">y</a> <a id="1376" href="Cubical.Foundations.Prelude.html#1300" class="Bound">x</a>
<a id="1378" href="Cubical.Foundations.Prelude.html#1264" class="Function">symP-fromGoal</a> <a id="1392" href="Cubical.Foundations.Prelude.html#1392" class="Bound">p</a> <a id="1394" href="Cubical.Foundations.Prelude.html#1394" class="Bound">j</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Cubical.Foundations.Prelude.html#1392" class="Bound">p</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1403" href="Cubical.Foundations.Prelude.html#1394" class="Bound">j</a><a id="1404" class="Symbol">)</a>

<a id="cong"></a><a id="1407" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1412" class="Symbol">:</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1417" class="Symbol">:</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Foundations.Prelude.html#1420" class="Bound">a</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="1431" href="Cubical.Foundations.Prelude.html#1420" class="Bound">a</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.Foundations.Prelude.html#1435" class="Bound">p</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1441" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1443" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a>
       <a id="1455" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1461" class="Symbol">(λ</a> <a id="1464" href="Cubical.Foundations.Prelude.html#1464" class="Bound">i</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Cubical.Foundations.Prelude.html#1435" class="Bound">p</a> <a id="1473" href="Cubical.Foundations.Prelude.html#1464" class="Bound">i</a><a id="1474" class="Symbol">))</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1480" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="1481" class="Symbol">)</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Cubical.Foundations.Prelude.html#1415" class="Bound">f</a> <a id="1486" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1487" class="Symbol">)</a>
<a id="1489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1494" href="Cubical.Foundations.Prelude.html#1494" class="Bound">f</a> <a id="1496" href="Cubical.Foundations.Prelude.html#1496" class="Bound">p</a> <a id="1498" href="Cubical.Foundations.Prelude.html#1498" class="Bound">i</a> <a id="1500" class="Symbol">=</a> <a id="1502" href="Cubical.Foundations.Prelude.html#1494" class="Bound">f</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Cubical.Foundations.Prelude.html#1496" class="Bound">p</a> <a id="1507" href="Cubical.Foundations.Prelude.html#1498" class="Bound">i</a><a id="1508" class="Symbol">)</a>
<a id="1510" class="Symbol">{-#</a> <a id="1514" class="Keyword">INLINE</a> <a id="1521" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1526" class="Symbol">#-}</a>

<a id="1531" class="Comment">{- `S` stands for simply typed. Using `congS` instead of `cong`
   can help Agda to solve metavariables that may otherwise remain unsolved.
-}</a>
<a id="congS"></a><a id="1674" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">∀</a> <a id="1684" class="Symbol">{</a><a id="1685" href="Cubical.Foundations.Prelude.html#1685" class="Bound">B</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1694" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1695" class="Symbol">}</a> <a id="1697" class="Symbol">→</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Cubical.Foundations.Prelude.html#1685" class="Bound">B</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Foundations.Prelude.html#1712" class="Bound">p</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1718" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1720" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="1721" class="Symbol">)</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1727" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="1729" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1731" href="Cubical.Foundations.Prelude.html#1700" class="Bound">f</a> <a id="1733" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="1735" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1741" href="Cubical.Foundations.Prelude.html#1741" class="Bound">f</a> <a id="1743" href="Cubical.Foundations.Prelude.html#1743" class="Bound">p</a> <a id="1745" href="Cubical.Foundations.Prelude.html#1745" class="Bound">i</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Foundations.Prelude.html#1741" class="Bound">f</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.Foundations.Prelude.html#1743" class="Bound">p</a> <a id="1754" href="Cubical.Foundations.Prelude.html#1745" class="Bound">i</a><a id="1755" class="Symbol">)</a>
<a id="1757" class="Symbol">{-#</a> <a id="1761" class="Keyword">INLINE</a> <a id="1768" href="Cubical.Foundations.Prelude.html#1674" class="Function">congS</a> <a id="1774" class="Symbol">#-}</a>

<a id="congP"></a><a id="1779" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1785" class="Symbol">:</a> <a id="1787" class="Symbol">{</a><a id="1788" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1801" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="1802" class="Symbol">}</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1807" class="Symbol">:</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.Foundations.Prelude.html#1810" class="Bound">i</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1821" href="Cubical.Foundations.Prelude.html#1810" class="Bound">i</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1830" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="1832" class="Symbol">}</a>
  <a id="1836" class="Symbol">(</a><a id="1837" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1839" class="Symbol">:</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">→</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Prelude.html#1852" class="Bound">a</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1858" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1865" href="Cubical.Foundations.Prelude.html#1842" class="Bound">i</a> <a id="1867" href="Cubical.Foundations.Prelude.html#1852" class="Bound">a</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1877" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">{</a><a id="1882" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1888" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1890" class="Symbol">}</a>
  <a id="1894" class="Symbol">(</a><a id="1895" href="Cubical.Foundations.Prelude.html#1895" class="Bound">p</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1905" href="Cubical.Foundations.Prelude.html#1788" class="Bound">A</a> <a id="1907" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a> <a id="1909" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a><a id="1910" class="Symbol">)</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1920" class="Symbol">(λ</a> <a id="1923" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Cubical.Foundations.Prelude.html#1805" class="Bound">B</a> <a id="1929" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Foundations.Prelude.html#1895" class="Bound">p</a> <a id="1934" href="Cubical.Foundations.Prelude.html#1923" class="Bound">i</a><a id="1935" class="Symbol">))</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1941" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1944" href="Cubical.Foundations.Prelude.html#1871" class="Bound">x</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Cubical.Foundations.Prelude.html#1837" class="Bound">f</a> <a id="1950" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1953" href="Cubical.Foundations.Prelude.html#1882" class="Bound">y</a><a id="1954" class="Symbol">)</a>
<a id="1956" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1962" href="Cubical.Foundations.Prelude.html#1962" class="Bound">f</a> <a id="1964" href="Cubical.Foundations.Prelude.html#1964" class="Bound">p</a> <a id="1966" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Cubical.Foundations.Prelude.html#1962" class="Bound">f</a> <a id="1972" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Cubical.Foundations.Prelude.html#1964" class="Bound">p</a> <a id="1977" href="Cubical.Foundations.Prelude.html#1966" class="Bound">i</a><a id="1978" class="Symbol">)</a>
<a id="1980" class="Symbol">{-#</a> <a id="1984" class="Keyword">INLINE</a> <a id="1991" href="Cubical.Foundations.Prelude.html#1779" class="Function">congP</a> <a id="1997" class="Symbol">#-}</a>

<a id="cong₂"></a><a id="2002" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2008" class="Symbol">:</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Cubical.Foundations.Prelude.html#2016" class="Bound">a</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2021" class="Symbol">)</a> <a id="2023" class="Symbol">→</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Cubical.Foundations.Prelude.html#2026" class="Bound">b</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2032" href="Cubical.Foundations.Prelude.html#2016" class="Bound">a</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2042" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2043" class="Symbol">}</a> <a id="2045" class="Symbol">→</a>
        <a id="2055" class="Symbol">(</a><a id="2056" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2058" class="Symbol">:</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2066" class="Symbol">)</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Cubical.Foundations.Prelude.html#2071" class="Bound">b</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2077" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2084" href="Cubical.Foundations.Prelude.html#2061" class="Bound">a</a> <a id="2086" href="Cubical.Foundations.Prelude.html#2071" class="Bound">b</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">→</a>
        <a id="2099" class="Symbol">(</a><a id="2100" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="2106" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2108" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a>
        <a id="2121" class="Symbol">{</a><a id="2122" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2128" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="2129" class="Symbol">}</a> <a id="2131" class="Symbol">{</a><a id="2132" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2138" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Foundations.Prelude.html#2142" class="Bound">q</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2152" class="Symbol">(λ</a> <a id="2155" href="Cubical.Foundations.Prelude.html#2155" class="Bound">i</a> <a id="2157" class="Symbol">→</a> <a id="2159" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2164" href="Cubical.Foundations.Prelude.html#2155" class="Bound">i</a><a id="2165" class="Symbol">))</a> <a id="2168" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a> <a id="2170" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">→</a>
        <a id="2183" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2189" class="Symbol">(λ</a> <a id="2192" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Cubical.Foundations.Prelude.html#2011" class="Bound">C</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Cubical.Foundations.Prelude.html#2100" class="Bound">p</a> <a id="2201" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a><a id="2202" class="Symbol">)</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Cubical.Foundations.Prelude.html#2142" class="Bound">q</a> <a id="2207" href="Cubical.Foundations.Prelude.html#2192" class="Bound">i</a><a id="2208" class="Symbol">))</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2214" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="2216" href="Cubical.Foundations.Prelude.html#2122" class="Bound">u</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Foundations.Prelude.html#2056" class="Bound">f</a> <a id="2222" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="2224" href="Cubical.Foundations.Prelude.html#2132" class="Bound">v</a><a id="2225" class="Symbol">)</a>
<a id="2227" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2233" href="Cubical.Foundations.Prelude.html#2233" class="Bound">f</a> <a id="2235" href="Cubical.Foundations.Prelude.html#2235" class="Bound">p</a> <a id="2237" href="Cubical.Foundations.Prelude.html#2237" class="Bound">q</a> <a id="2239" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Cubical.Foundations.Prelude.html#2233" class="Bound">f</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.Foundations.Prelude.html#2235" class="Bound">p</a> <a id="2248" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Foundations.Prelude.html#2237" class="Bound">q</a> <a id="2254" href="Cubical.Foundations.Prelude.html#2239" class="Bound">i</a><a id="2255" class="Symbol">)</a>
<a id="2257" class="Symbol">{-#</a> <a id="2261" class="Keyword">INLINE</a> <a id="2268" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2274" class="Symbol">#-}</a>

<a id="cong₃"></a><a id="2279" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2285" class="Symbol">:</a> <a id="2287" class="Symbol">{</a><a id="2288" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2290" class="Symbol">:</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Cubical.Foundations.Prelude.html#2293" class="Bound">a</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.Foundations.Prelude.html#2303" class="Bound">b</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2309" href="Cubical.Foundations.Prelude.html#2293" class="Bound">a</a><a id="2310" class="Symbol">)</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2319" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2320" class="Symbol">}</a>
        <a id="2330" class="Symbol">{</a><a id="2331" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2333" class="Symbol">:</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Foundations.Prelude.html#2344" class="Bound">b</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2350" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a><a id="2351" class="Symbol">)</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2357" href="Cubical.Foundations.Prelude.html#2336" class="Bound">a</a> <a id="2359" href="Cubical.Foundations.Prelude.html#2344" class="Bound">b</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2368" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="2370" class="Symbol">}</a>
        <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2383" class="Symbol">:</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2400" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Foundations.Prelude.html#2404" class="Bound">c</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2410" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2412" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2419" href="Cubical.Foundations.Prelude.html#2386" class="Bound">a</a> <a id="2421" href="Cubical.Foundations.Prelude.html#2394" class="Bound">b</a> <a id="2423" href="Cubical.Foundations.Prelude.html#2404" class="Bound">c</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">→</a>
        <a id="2436" class="Symbol">{</a><a id="2437" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2439" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="2444" class="Symbol">}</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2453" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2455" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a><a id="2456" class="Symbol">)</a>
        <a id="2466" class="Symbol">{</a><a id="2467" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2473" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">{</a><a id="2477" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2483" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a><a id="2484" class="Symbol">}</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2497" class="Symbol">(λ</a> <a id="2500" href="Cubical.Foundations.Prelude.html#2500" class="Bound">i</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2509" href="Cubical.Foundations.Prelude.html#2500" class="Bound">i</a><a id="2510" class="Symbol">))</a> <a id="2513" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2515" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a><a id="2516" class="Symbol">)</a>
        <a id="2526" class="Symbol">{</a><a id="2527" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2533" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2535" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a><a id="2536" class="Symbol">}</a> <a id="2538" class="Symbol">{</a><a id="2539" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a> <a id="2541" class="Symbol">:</a> <a id="2543" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2545" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2547" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a><a id="2548" class="Symbol">}</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Cubical.Foundations.Prelude.html#2551" class="Bound">r</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2561" class="Symbol">(λ</a> <a id="2564" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a> <a id="2566" class="Symbol">→</a> <a id="2568" href="Cubical.Foundations.Prelude.html#2288" class="Bound">C</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2573" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a><a id="2574" class="Symbol">)</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2579" href="Cubical.Foundations.Prelude.html#2564" class="Bound">i</a><a id="2580" class="Symbol">))</a> <a id="2583" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a> <a id="2585" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a><a id="2586" class="Symbol">)</a>
      <a id="2594" class="Symbol">→</a> <a id="2596" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2602" class="Symbol">(λ</a> <a id="2605" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a> <a id="2607" class="Symbol">→</a> <a id="2609" href="Cubical.Foundations.Prelude.html#2331" class="Bound">D</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Cubical.Foundations.Prelude.html#2447" class="Bound">p</a> <a id="2614" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2615" class="Symbol">)</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Foundations.Prelude.html#2487" class="Bound">q</a> <a id="2620" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Foundations.Prelude.html#2551" class="Bound">r</a> <a id="2626" href="Cubical.Foundations.Prelude.html#2605" class="Bound">i</a><a id="2627" class="Symbol">))</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2633" href="Cubical.Foundations.Prelude.html#2437" class="Bound">x</a> <a id="2635" href="Cubical.Foundations.Prelude.html#2467" class="Bound">u</a> <a id="2637" href="Cubical.Foundations.Prelude.html#2527" class="Bound">s</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Foundations.Prelude.html#2381" class="Bound">f</a> <a id="2643" href="Cubical.Foundations.Prelude.html#2439" class="Bound">y</a> <a id="2645" href="Cubical.Foundations.Prelude.html#2477" class="Bound">v</a> <a id="2647" href="Cubical.Foundations.Prelude.html#2539" class="Bound">t</a><a id="2648" class="Symbol">)</a>
<a id="2650" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2656" href="Cubical.Foundations.Prelude.html#2656" class="Bound">f</a> <a id="2658" href="Cubical.Foundations.Prelude.html#2658" class="Bound">p</a> <a id="2660" href="Cubical.Foundations.Prelude.html#2660" class="Bound">q</a> <a id="2662" href="Cubical.Foundations.Prelude.html#2662" class="Bound">r</a> <a id="2664" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="Cubical.Foundations.Prelude.html#2656" class="Bound">f</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Foundations.Prelude.html#2658" class="Bound">p</a> <a id="2673" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Cubical.Foundations.Prelude.html#2660" class="Bound">q</a> <a id="2679" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.Foundations.Prelude.html#2662" class="Bound">r</a> <a id="2685" href="Cubical.Foundations.Prelude.html#2664" class="Bound">i</a><a id="2686" class="Symbol">)</a>
<a id="2688" class="Symbol">{-#</a> <a id="2692" class="Keyword">INLINE</a> <a id="2699" href="Cubical.Foundations.Prelude.html#2279" class="Function">cong₃</a> <a id="2705" class="Symbol">#-}</a>

<a id="congP₂"></a><a id="2710" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="2717" class="Symbol">:</a> <a id="2719" class="Symbol">{</a><a id="2720" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2733" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="2734" class="Symbol">}</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2739" class="Symbol">:</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Foundations.Prelude.html#2742" class="Bound">i</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2747" class="Symbol">)</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2753" href="Cubical.Foundations.Prelude.html#2742" class="Bound">i</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2762" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="2764" class="Symbol">}</a>
  <a id="2768" class="Symbol">{</a><a id="2769" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2771" class="Symbol">:</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Foundations.Prelude.html#2782" class="Bound">a</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2788" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2795" href="Cubical.Foundations.Prelude.html#2774" class="Bound">i</a> <a id="2797" href="Cubical.Foundations.Prelude.html#2782" class="Bound">a</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2806" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="2809" class="Symbol">}</a>
  <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="2816" class="Symbol">:</a> <a id="2818" class="Symbol">(</a><a id="2819" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="2824" class="Symbol">)</a> <a id="2826" class="Symbol">→</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2835" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a><a id="2836" class="Symbol">)</a> <a id="2838" class="Symbol">→</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.Foundations.Prelude.html#2841" class="Bound">b</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2847" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2849" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2856" href="Cubical.Foundations.Prelude.html#2819" class="Bound">i</a> <a id="2858" href="Cubical.Foundations.Prelude.html#2829" class="Bound">a</a> <a id="2860" href="Cubical.Foundations.Prelude.html#2841" class="Bound">b</a><a id="2861" class="Symbol">)</a>
  <a id="2865" class="Symbol">{</a><a id="2866" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2872" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2883" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2885" class="Symbol">}</a> <a id="2887" class="Symbol">{</a><a id="2888" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2894" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2897" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a><a id="2898" class="Symbol">}</a> <a id="2900" class="Symbol">{</a><a id="2901" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2907" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2910" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a><a id="2911" class="Symbol">}</a>
  <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2926" href="Cubical.Foundations.Prelude.html#2720" class="Bound">A</a> <a id="2928" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="2930" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Cubical.Foundations.Prelude.html#2934" class="Bound">q</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2944" class="Symbol">(λ</a> <a id="2947" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a> <a id="2949" class="Symbol">→</a> <a id="2951" href="Cubical.Foundations.Prelude.html#2737" class="Bound">B</a> <a id="2953" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2958" href="Cubical.Foundations.Prelude.html#2947" class="Bound">i</a><a id="2959" class="Symbol">))</a> <a id="2962" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a> <a id="2964" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a><a id="2965" class="Symbol">)</a>
  <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2977" class="Symbol">(λ</a> <a id="2980" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Cubical.Foundations.Prelude.html#2769" class="Bound">C</a> <a id="2986" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.Foundations.Prelude.html#2916" class="Bound">p</a> <a id="2991" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a><a id="2992" class="Symbol">)</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Cubical.Foundations.Prelude.html#2934" class="Bound">q</a> <a id="2997" href="Cubical.Foundations.Prelude.html#2980" class="Bound">i</a><a id="2998" class="Symbol">))</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="3004" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="3007" href="Cubical.Foundations.Prelude.html#2866" class="Bound">x</a> <a id="3009" href="Cubical.Foundations.Prelude.html#2888" class="Bound">u</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Foundations.Prelude.html#2814" class="Bound">f</a> <a id="3015" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="3018" href="Cubical.Foundations.Prelude.html#2877" class="Bound">y</a> <a id="3020" href="Cubical.Foundations.Prelude.html#2901" class="Bound">v</a><a id="3021" class="Symbol">)</a>
<a id="3023" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="3030" href="Cubical.Foundations.Prelude.html#3030" class="Bound">f</a> <a id="3032" href="Cubical.Foundations.Prelude.html#3032" class="Bound">p</a> <a id="3034" href="Cubical.Foundations.Prelude.html#3034" class="Bound">q</a> <a id="3036" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Cubical.Foundations.Prelude.html#3030" class="Bound">f</a> <a id="3042" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Foundations.Prelude.html#3032" class="Bound">p</a> <a id="3047" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a><a id="3048" class="Symbol">)</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Cubical.Foundations.Prelude.html#3034" class="Bound">q</a> <a id="3053" href="Cubical.Foundations.Prelude.html#3036" class="Bound">i</a><a id="3054" class="Symbol">)</a>
<a id="3056" class="Symbol">{-#</a> <a id="3060" class="Keyword">INLINE</a> <a id="3067" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="3074" class="Symbol">#-}</a>

<a id="congL"></a><a id="3079" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">{</a><a id="3088" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3097" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="3098" class="Symbol">}</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3103" class="Symbol">:</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Cubical.Foundations.Prelude.html#3106" class="Bound">a</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3121" href="Cubical.Foundations.Prelude.html#3106" class="Bound">a</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Foundations.Prelude.html#3125" class="Bound">p</a> <a id="3127" class="Symbol">:</a> <a id="3129" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3131" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3133" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3134" class="Symbol">)</a>
        <a id="3144" class="Symbol">→</a> <a id="3146" class="Symbol">{</a><a id="3147" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Cubical.Foundations.Prelude.html#3088" class="Bound">C</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3162" class="Symbol">(λ</a> <a id="3165" href="Cubical.Foundations.Prelude.html#3165" class="Bound">i</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3171" class="Symbol">(</a><a id="3172" href="Cubical.Foundations.Prelude.html#3125" class="Bound">p</a> <a id="3174" href="Cubical.Foundations.Prelude.html#3165" class="Bound">i</a><a id="3175" class="Symbol">))</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3181" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3183" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Cubical.Foundations.Prelude.html#3101" class="Bound">f</a> <a id="3189" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="3191" href="Cubical.Foundations.Prelude.html#3147" class="Bound">z</a><a id="3192" class="Symbol">)</a>
<a id="3194" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3200" href="Cubical.Foundations.Prelude.html#3200" class="Bound">f</a> <a id="3202" href="Cubical.Foundations.Prelude.html#3202" class="Bound">p</a> <a id="3204" class="Symbol">{</a><a id="3205" href="Cubical.Foundations.Prelude.html#3205" class="Bound">z</a><a id="3206" class="Symbol">}</a> <a id="3208" href="Cubical.Foundations.Prelude.html#3208" class="Bound">i</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="Cubical.Foundations.Prelude.html#3200" class="Bound">f</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Cubical.Foundations.Prelude.html#3202" class="Bound">p</a> <a id="3217" href="Cubical.Foundations.Prelude.html#3208" class="Bound">i</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Cubical.Foundations.Prelude.html#3205" class="Bound">z</a>
<a id="3222" class="Symbol">{-#</a> <a id="3226" class="Keyword">INLINE</a> <a id="3233" href="Cubical.Foundations.Prelude.html#3079" class="Function">congL</a> <a id="3239" class="Symbol">#-}</a>

<a id="congR"></a><a id="3244" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3250" class="Symbol">:</a> <a id="3252" class="Symbol">{</a><a id="3253" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a> <a id="3255" class="Symbol">:</a> <a id="3257" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3262" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a> <a id="3272" class="Symbol">→</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Cubical.Foundations.Prelude.html#3275" class="Bound">a</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3286" href="Cubical.Foundations.Prelude.html#3275" class="Bound">a</a><a id="3287" class="Symbol">)</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Cubical.Foundations.Prelude.html#3290" class="Bound">p</a> <a id="3292" class="Symbol">:</a> <a id="3294" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3296" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3298" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3299" class="Symbol">)</a>
        <a id="3309" class="Symbol">→</a> <a id="3311" class="Symbol">{</a><a id="3312" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3314" class="Symbol">:</a> <a id="3316" href="Cubical.Foundations.Prelude.html#3253" class="Bound">C</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3327" class="Symbol">(λ</a> <a id="3330" href="Cubical.Foundations.Prelude.html#3330" class="Bound">i</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Cubical.Foundations.Prelude.html#3290" class="Bound">p</a> <a id="3339" href="Cubical.Foundations.Prelude.html#3330" class="Bound">i</a><a id="3340" class="Symbol">))</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3346" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3348" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Foundations.Prelude.html#3266" class="Bound">f</a> <a id="3354" href="Cubical.Foundations.Prelude.html#3312" class="Bound">z</a> <a id="3356" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="3357" class="Symbol">)</a>
<a id="3359" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3365" href="Cubical.Foundations.Prelude.html#3365" class="Bound">f</a> <a id="3367" href="Cubical.Foundations.Prelude.html#3367" class="Bound">p</a> <a id="3369" class="Symbol">{</a><a id="3370" href="Cubical.Foundations.Prelude.html#3370" class="Bound">z</a><a id="3371" class="Symbol">}</a> <a id="3373" href="Cubical.Foundations.Prelude.html#3373" class="Bound">i</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Cubical.Foundations.Prelude.html#3365" class="Bound">f</a> <a id="3379" href="Cubical.Foundations.Prelude.html#3370" class="Bound">z</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Cubical.Foundations.Prelude.html#3367" class="Bound">p</a> <a id="3384" href="Cubical.Foundations.Prelude.html#3373" class="Bound">i</a><a id="3385" class="Symbol">)</a>
<a id="3387" class="Symbol">{-#</a> <a id="3391" class="Keyword">INLINE</a> <a id="3398" href="Cubical.Foundations.Prelude.html#3244" class="Function">congR</a> <a id="3404" class="Symbol">#-}</a>

<a id="3409" class="Comment">{- The most natural notion of homogenous path composition
    in a cubical setting is double composition:

       x ∙ ∙ ∙ &gt; w
       ^         ^
   p⁻¹ |         | r        ^
       |         |        j |
       y — — — &gt; z          ∙ — &gt;
            q                 i

   `p ∙∙ q ∙∙ r` gives the line at the top,
   `doubleCompPath-filler p q r` gives the whole square
-}</a>

<a id="doubleComp-faces"></a><a id="3785" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3802" class="Symbol">:</a> <a id="3804" class="Symbol">{</a><a id="3805" href="Cubical.Foundations.Prelude.html#3805" class="Bound">x</a> <a id="3807" href="Cubical.Foundations.Prelude.html#3807" class="Bound">y</a> <a id="3809" href="Cubical.Foundations.Prelude.html#3809" class="Bound">z</a> <a id="3811" href="Cubical.Foundations.Prelude.html#3811" class="Bound">w</a> <a id="3813" class="Symbol">:</a> <a id="3815" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Cubical.Foundations.Prelude.html#3819" class="Bound">p</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Cubical.Foundations.Prelude.html#3805" class="Bound">x</a> <a id="3825" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3827" href="Cubical.Foundations.Prelude.html#3807" class="Bound">y</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Foundations.Prelude.html#3831" class="Bound">r</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Cubical.Foundations.Prelude.html#3809" class="Bound">z</a> <a id="3837" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3839" href="Cubical.Foundations.Prelude.html#3811" class="Bound">w</a><a id="3840" class="Symbol">)</a>
                 <a id="3859" class="Symbol">→</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.Foundations.Prelude.html#3870" class="Bound">j</a> <a id="3872" class="Symbol">:</a> <a id="3874" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3875" class="Symbol">)</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a> <a id="3890" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3892" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3894" href="Cubical.Foundations.Prelude.html#3862" class="Bound">i</a><a id="3895" class="Symbol">)</a> <a id="3897" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="3899" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3916" href="Cubical.Foundations.Prelude.html#3916" class="Bound">p</a> <a id="3918" href="Cubical.Foundations.Prelude.html#3918" class="Bound">r</a> <a id="3920" href="Cubical.Foundations.Prelude.html#3920" class="Bound">i</a> <a id="3922" href="Cubical.Foundations.Prelude.html#3922" class="Bound">j</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Cubical.Foundations.Prelude.html#3920" class="Bound">i</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3931" class="Symbol">)</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Cubical.Foundations.Prelude.html#3916" class="Bound">p</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3940" href="Cubical.Foundations.Prelude.html#3922" class="Bound">j</a><a id="3941" class="Symbol">)</a>
<a id="3943" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="3960" href="Cubical.Foundations.Prelude.html#3960" class="Bound">p</a> <a id="3962" href="Cubical.Foundations.Prelude.html#3962" class="Bound">r</a> <a id="3964" href="Cubical.Foundations.Prelude.html#3964" class="Bound">i</a> <a id="3966" href="Cubical.Foundations.Prelude.html#3966" class="Bound">j</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Prelude.html#3964" class="Bound">i</a> <a id="3971" class="Symbol">=</a> <a id="3973" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3975" class="Symbol">)</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Cubical.Foundations.Prelude.html#3962" class="Bound">r</a> <a id="3981" href="Cubical.Foundations.Prelude.html#3966" class="Bound">j</a>

<a id="_∙∙_∙∙_"></a><a id="3984" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">_∙∙_∙∙_</a> <a id="3992" class="Symbol">:</a> <a id="3994" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="3996" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3998" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4000" class="Symbol">→</a> <a id="4002" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4004" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4006" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4008" class="Symbol">→</a> <a id="4010" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4012" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4014" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4020" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4022" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="4024" class="Symbol">(</a><a id="4025" href="Cubical.Foundations.Prelude.html#4025" class="Bound">p</a> <a id="4027" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4030" href="Cubical.Foundations.Prelude.html#4030" class="Bound">q</a> <a id="4032" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4035" href="Cubical.Foundations.Prelude.html#4035" class="Bound">r</a><a id="4036" class="Symbol">)</a> <a id="4038" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a> <a id="4040" class="Symbol">=</a>
  <a id="4044" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4068" href="Cubical.Foundations.Prelude.html#4025" class="Bound">p</a> <a id="4070" href="Cubical.Foundations.Prelude.html#4035" class="Bound">r</a> <a id="4072" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Cubical.Foundations.Prelude.html#4030" class="Bound">q</a> <a id="4078" href="Cubical.Foundations.Prelude.html#4038" class="Bound">i</a><a id="4079" class="Symbol">)</a>

<a id="doubleCompPath-filler"></a><a id="4082" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="4104" class="Symbol">:</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4113" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4115" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="4116" class="Symbol">)</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4121" class="Symbol">:</a> <a id="4123" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4125" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4127" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4137" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4139" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a><a id="4140" class="Symbol">)</a>
                      <a id="4164" class="Symbol">→</a> <a id="4166" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4172" class="Symbol">(λ</a> <a id="4175" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a> <a id="4177" class="Symbol">→</a> <a id="4179" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4184" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a><a id="4185" class="Symbol">)</a> <a id="4187" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4189" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a> <a id="4191" href="Cubical.Foundations.Prelude.html#4175" class="Bound">j</a><a id="4192" class="Symbol">)</a> <a id="4194" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Foundations.Prelude.html#4107" class="Bound">p</a> <a id="4199" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4202" href="Cubical.Foundations.Prelude.html#4119" class="Bound">q</a> <a id="4204" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4207" href="Cubical.Foundations.Prelude.html#4131" class="Bound">r</a><a id="4208" class="Symbol">)</a>
<a id="4210" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="4232" href="Cubical.Foundations.Prelude.html#4232" class="Bound">p</a> <a id="4234" href="Cubical.Foundations.Prelude.html#4234" class="Bound">q</a> <a id="4236" href="Cubical.Foundations.Prelude.html#4236" class="Bound">r</a> <a id="4238" href="Cubical.Foundations.Prelude.html#4238" class="Bound">j</a> <a id="4240" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a> <a id="4242" class="Symbol">=</a>
  <a id="4246" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Cubical.Foundations.Prelude.html#3785" class="Function">doubleComp-faces</a> <a id="4270" href="Cubical.Foundations.Prelude.html#4232" class="Bound">p</a> <a id="4272" href="Cubical.Foundations.Prelude.html#4236" class="Bound">r</a> <a id="4274" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a><a id="4275" class="Symbol">)</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Cubical.Foundations.Prelude.html#4234" class="Bound">q</a> <a id="4285" href="Cubical.Foundations.Prelude.html#4240" class="Bound">i</a><a id="4286" class="Symbol">))</a> <a id="4289" href="Cubical.Foundations.Prelude.html#4238" class="Bound">j</a>

<a id="4292" class="Comment">-- any two definitions of double composition are equal</a>
<a id="compPath-unique"></a><a id="4347" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="4363" class="Symbol">:</a> <a id="4365" class="Symbol">(</a><a id="4366" href="Cubical.Foundations.Prelude.html#4366" class="Bound">p</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4374" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="4375" class="Symbol">)</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Cubical.Foundations.Prelude.html#4378" class="Bound">q</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="4384" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4386" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="4387" class="Symbol">)</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Cubical.Foundations.Prelude.html#4390" class="Bound">r</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="4396" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4398" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a><a id="4399" class="Symbol">)</a>
                  <a id="4419" class="Symbol">→</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Cubical.Foundations.Prelude.html#4422" class="Bound">α</a> <a id="4424" href="Cubical.Foundations.Prelude.html#4424" class="Bound">β</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4431" href="Cubical.Foundations.Prelude.html#4431" class="Bound">s</a> <a id="4433" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4435" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="4437" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4439" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="4441" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4443" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4449" class="Symbol">(λ</a> <a id="4452" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a> <a id="4454" class="Symbol">→</a> <a id="4456" href="Cubical.Foundations.Prelude.html#4366" class="Bound">p</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4461" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a><a id="4462" class="Symbol">)</a> <a id="4464" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4466" href="Cubical.Foundations.Prelude.html#4390" class="Bound">r</a> <a id="4468" href="Cubical.Foundations.Prelude.html#4452" class="Bound">j</a><a id="4469" class="Symbol">)</a> <a id="4471" href="Cubical.Foundations.Prelude.html#4378" class="Bound">q</a> <a id="4473" href="Cubical.Foundations.Prelude.html#4431" class="Bound">s</a><a id="4474" class="Symbol">)</a>
                  <a id="4494" class="Symbol">→</a> <a id="4496" href="Cubical.Foundations.Prelude.html#4422" class="Bound">α</a> <a id="4498" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4500" href="Cubical.Foundations.Prelude.html#4424" class="Bound">β</a>
<a id="4502" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="4518" href="Cubical.Foundations.Prelude.html#4518" class="Bound">p</a> <a id="4520" href="Cubical.Foundations.Prelude.html#4520" class="Bound">q</a> <a id="4522" href="Cubical.Foundations.Prelude.html#4522" class="Bound">r</a> <a id="4524" class="Symbol">(</a><a id="4525" href="Cubical.Foundations.Prelude.html#4525" class="Bound">α</a> <a id="4527" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4529" href="Cubical.Foundations.Prelude.html#4529" class="Bound">α-filler</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Cubical.Foundations.Prelude.html#4540" class="Bound">β</a> <a id="4542" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4544" href="Cubical.Foundations.Prelude.html#4544" class="Bound">β-filler</a><a id="4552" class="Symbol">)</a> <a id="4554" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a>
  <a id="4558" class="Symbol">=</a> <a id="4560" class="Symbol">(λ</a> <a id="4563" href="Cubical.Foundations.Prelude.html#4563" class="Bound">i</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4570" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="4573" href="Cubical.Foundations.Prelude.html#4563" class="Bound">i</a><a id="4574" class="Symbol">)</a> <a id="4576" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4578" class="Symbol">(λ</a> <a id="4581" href="Cubical.Foundations.Prelude.html#4581" class="Bound">j</a> <a id="4583" href="Cubical.Foundations.Prelude.html#4583" class="Bound">i</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4590" href="Cubical.Foundations.Prelude.html#4581" class="Bound">j</a> <a id="4592" href="Cubical.Foundations.Prelude.html#4583" class="Bound">i</a><a id="4593" class="Symbol">)</a>
  <a id="4597" class="Keyword">where</a> <a id="4603" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4610" class="Symbol">→</a> <a id="4612" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4614" class="Symbol">→</a> <a id="4616" class="Symbol">_</a>
        <a id="4626" href="Cubical.Foundations.Prelude.html#4603" class="Function">cb</a> <a id="4629" href="Cubical.Foundations.Prelude.html#4629" class="Bound">j</a> <a id="4631" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4633" class="Symbol">=</a> <a id="4635" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="4641" class="Symbol">(λ</a> <a id="4644" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4646" class="Symbol">→</a> <a id="4648" class="Symbol">λ</a> <a id="4650" class="Symbol">{</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4659" class="Symbol">)</a> <a id="4661" class="Symbol">→</a> <a id="4663" href="Cubical.Foundations.Prelude.html#4529" class="Bound">α-filler</a> <a id="4672" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4674" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a>
                                <a id="4708" class="Symbol">;</a> <a id="4710" class="Symbol">(</a><a id="4711" href="Cubical.Foundations.Prelude.html#4554" class="Bound">t</a> <a id="4713" class="Symbol">=</a> <a id="4715" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4717" class="Symbol">)</a> <a id="4719" class="Symbol">→</a> <a id="4721" href="Cubical.Foundations.Prelude.html#4544" class="Bound">β-filler</a> <a id="4730" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4732" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a>
                                <a id="4766" class="Symbol">;</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4775" class="Symbol">)</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Cubical.Foundations.Prelude.html#4518" class="Bound">p</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4784" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a><a id="4785" class="Symbol">)</a>
                                <a id="4819" class="Symbol">;</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4828" class="Symbol">)</a> <a id="4830" class="Symbol">→</a> <a id="4832" href="Cubical.Foundations.Prelude.html#4522" class="Bound">r</a> <a id="4834" href="Cubical.Foundations.Prelude.html#4644" class="Bound">j</a> <a id="4836" class="Symbol">})</a>
                       <a id="4862" class="Symbol">(</a><a id="4863" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Cubical.Foundations.Prelude.html#4520" class="Bound">q</a> <a id="4870" href="Cubical.Foundations.Prelude.html#4631" class="Bound">i</a><a id="4871" class="Symbol">))</a> <a id="4874" href="Cubical.Foundations.Prelude.html#4629" class="Bound">j</a>

<a id="4877" class="Comment">{- For single homogenous path composition, we take `p = refl`:

     x ∙ ∙ ∙ &gt; z
     ‖         ^
     ‖         | r        ^
     ‖         |        j |
     x — — — &gt; y          ∙ — &gt;
          q                 i

   `q ∙ r` gives the line at the top,
   `compPath-filler q r` gives the whole square
-}</a>

<a id="_∙_"></a><a id="5184" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5192" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5194" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5196" class="Symbol">→</a> <a id="5198" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5200" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5202" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="5204" class="Symbol">→</a> <a id="5206" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5208" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5210" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="5212" href="Cubical.Foundations.Prelude.html#5212" class="Bound">p</a> <a id="5214" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5216" href="Cubical.Foundations.Prelude.html#5216" class="Bound">q</a> <a id="5218" class="Symbol">=</a> <a id="5220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5225" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5228" href="Cubical.Foundations.Prelude.html#5212" class="Bound">p</a> <a id="5230" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5233" href="Cubical.Foundations.Prelude.html#5216" class="Bound">q</a>

<a id="compPath-filler"></a><a id="5236" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5252" class="Symbol">:</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5257" class="Symbol">:</a> <a id="5259" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5261" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5263" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5264" class="Symbol">)</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a> <a id="5269" class="Symbol">:</a> <a id="5271" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5273" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5275" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5276" class="Symbol">)</a> <a id="5278" class="Symbol">→</a> <a id="5280" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5286" class="Symbol">(λ</a> <a id="5289" href="Cubical.Foundations.Prelude.html#5289" class="Bound">j</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5295" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5297" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a> <a id="5299" href="Cubical.Foundations.Prelude.html#5289" class="Bound">j</a><a id="5300" class="Symbol">)</a> <a id="5302" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Cubical.Foundations.Prelude.html#5255" class="Bound">p</a> <a id="5307" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5309" href="Cubical.Foundations.Prelude.html#5267" class="Bound">q</a><a id="5310" class="Symbol">)</a>
<a id="5312" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="5328" href="Cubical.Foundations.Prelude.html#5328" class="Bound">p</a> <a id="5330" href="Cubical.Foundations.Prelude.html#5330" class="Bound">q</a> <a id="5332" class="Symbol">=</a> <a id="5334" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="5356" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5361" href="Cubical.Foundations.Prelude.html#5328" class="Bound">p</a> <a id="5363" href="Cubical.Foundations.Prelude.html#5330" class="Bound">q</a>

<a id="5366" class="Comment">-- We could have also defined single composition by taking `r = refl`:</a>

<a id="_∙&#39;_"></a><a id="5438" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">_∙&#39;_</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5447" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5449" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5457" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="5459" class="Symbol">→</a> <a id="5461" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5463" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5465" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="5467" href="Cubical.Foundations.Prelude.html#5467" class="Bound">p</a> <a id="5469" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="5472" href="Cubical.Foundations.Prelude.html#5472" class="Bound">q</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="Cubical.Foundations.Prelude.html#5467" class="Bound">p</a> <a id="5478" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5481" href="Cubical.Foundations.Prelude.html#5472" class="Bound">q</a> <a id="5483" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="compPath&#39;-filler"></a><a id="5492" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="5509" class="Symbol">:</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5514" class="Symbol">:</a> <a id="5516" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5518" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5520" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5521" class="Symbol">)</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a> <a id="5526" class="Symbol">:</a> <a id="5528" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5530" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5532" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5543" class="Symbol">(λ</a> <a id="5546" href="Cubical.Foundations.Prelude.html#5546" class="Bound">j</a> <a id="5548" class="Symbol">→</a> <a id="5550" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5555" href="Cubical.Foundations.Prelude.html#5546" class="Bound">j</a><a id="5556" class="Symbol">)</a> <a id="5558" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5560" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5561" class="Symbol">)</a> <a id="5563" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Cubical.Foundations.Prelude.html#5512" class="Bound">p</a> <a id="5568" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="5571" href="Cubical.Foundations.Prelude.html#5524" class="Bound">q</a><a id="5572" class="Symbol">)</a>
<a id="5574" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="5591" href="Cubical.Foundations.Prelude.html#5591" class="Bound">p</a> <a id="5593" href="Cubical.Foundations.Prelude.html#5593" class="Bound">q</a> <a id="5595" class="Symbol">=</a> <a id="5597" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="5619" href="Cubical.Foundations.Prelude.html#5591" class="Bound">p</a> <a id="5621" href="Cubical.Foundations.Prelude.html#5593" class="Bound">q</a> <a id="5623" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5629" class="Comment">-- It&#39;s easy to show that `p ∙ q` also has such a filler:</a>
<a id="compPath-filler&#39;"></a><a id="5687" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5704" class="Symbol">:</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5709" class="Symbol">:</a> <a id="5711" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5713" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5715" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5716" class="Symbol">)</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5725" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5727" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5728" class="Symbol">)</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5738" class="Symbol">(λ</a> <a id="5741" href="Cubical.Foundations.Prelude.html#5741" class="Bound">j</a> <a id="5743" class="Symbol">→</a> <a id="5745" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5750" href="Cubical.Foundations.Prelude.html#5741" class="Bound">j</a><a id="5751" class="Symbol">)</a> <a id="5753" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5755" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5756" class="Symbol">)</a> <a id="5758" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Cubical.Foundations.Prelude.html#5707" class="Bound">p</a> <a id="5763" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5765" href="Cubical.Foundations.Prelude.html#5719" class="Bound">q</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5785" class="Symbol">{</a><a id="5786" class="Argument">z</a> <a id="5788" class="Symbol">=</a> <a id="5790" href="Cubical.Foundations.Prelude.html#5790" class="Bound">z</a><a id="5791" class="Symbol">}</a> <a id="5793" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5795" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5797" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a> <a id="5799" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5801" class="Symbol">=</a>
  <a id="5805" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5811" class="Symbol">(λ</a> <a id="5814" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a> <a id="5816" class="Symbol">→</a> <a id="5818" class="Symbol">λ</a> <a id="5820" class="Symbol">{</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a> <a id="5833" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5838" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a><a id="5839" class="Symbol">)</a>
                 <a id="5858" class="Symbol">;</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5863" class="Symbol">=</a> <a id="5865" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5867" class="Symbol">)</a> <a id="5869" class="Symbol">→</a> <a id="5871" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5873" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a>
                 <a id="5892" class="Symbol">;</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a> <a id="5897" class="Symbol">=</a> <a id="5899" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5901" class="Symbol">)</a> <a id="5903" class="Symbol">→</a> <a id="5905" href="Cubical.Foundations.Prelude.html#5795" class="Bound">q</a> <a id="5907" class="Symbol">(</a><a id="5908" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5910" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5912" href="Cubical.Foundations.Prelude.html#5814" class="Bound">k</a><a id="5913" class="Symbol">)</a> <a id="5915" class="Symbol">})</a>
        <a id="5926" class="Symbol">(</a><a id="5927" href="Cubical.Foundations.Prelude.html#5793" class="Bound">p</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Foundations.Prelude.html#5799" class="Bound">i</a> <a id="5932" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5934" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5936" href="Cubical.Foundations.Prelude.html#5797" class="Bound">j</a><a id="5937" class="Symbol">))</a>

<a id="compPath-filler&#39;&#39;"></a><a id="5941" href="Cubical.Foundations.Prelude.html#5941" class="Function">compPath-filler&#39;&#39;</a> <a id="5959" class="Symbol">:</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="5964" class="Symbol">:</a> <a id="5966" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="5968" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5970" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="5971" class="Symbol">)</a> <a id="5973" class="Symbol">(</a><a id="5974" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="5980" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5982" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="5983" class="Symbol">)</a>
    <a id="5989" class="Symbol">→</a> <a id="5991" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5997" class="Symbol">(λ</a> <a id="6000" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a> <a id="6002" class="Symbol">→</a> <a id="6004" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="6006" class="Symbol">(</a><a id="6007" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6009" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a><a id="6010" class="Symbol">)</a> <a id="6012" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6014" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a> <a id="6016" href="Cubical.Foundations.Prelude.html#6000" class="Bound">i</a><a id="6017" class="Symbol">)</a> <a id="6019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6024" class="Symbol">(</a><a id="6025" href="Cubical.Foundations.Prelude.html#5962" class="Bound">p</a> <a id="6027" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6029" href="Cubical.Foundations.Prelude.html#5974" class="Bound">q</a><a id="6030" class="Symbol">)</a>
<a id="6032" href="Cubical.Foundations.Prelude.html#5941" class="Function">compPath-filler&#39;&#39;</a> <a id="6050" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6052" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6054" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6056" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6058" class="Symbol">=</a>
  <a id="6062" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="6068" class="Symbol">(λ</a> <a id="6071" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a> <a id="6073" class="Symbol">→</a> <a id="6075" class="Symbol">λ</a> <a id="6077" class="Symbol">{(</a><a id="6079" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6081" class="Symbol">=</a> <a id="6083" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6085" class="Symbol">)</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6091" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                 <a id="6111" class="Symbol">;</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="6140" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6142" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6144" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a> <a id="6146" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a>
                 <a id="6165" class="Symbol">;</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6170" class="Symbol">=</a> <a id="6172" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">→</a> <a id="6178" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6180" class="Symbol">(</a><a id="6181" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6183" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a><a id="6184" class="Symbol">)</a>
                 <a id="6203" class="Symbol">;</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a> <a id="6208" class="Symbol">=</a> <a id="6210" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6212" class="Symbol">)</a> <a id="6214" class="Symbol">→</a> <a id="6216" href="Cubical.Foundations.Prelude.html#6052" class="Bound">q</a> <a id="6218" class="Symbol">(</a><a id="6219" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6221" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6223" href="Cubical.Foundations.Prelude.html#6071" class="Bound">k</a><a id="6224" class="Symbol">)})</a>
        <a id="6236" class="Symbol">(</a><a id="6237" href="Cubical.Foundations.Prelude.html#6050" class="Bound">p</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6242" href="Cubical.Foundations.Prelude.html#6054" class="Bound">i</a> <a id="6244" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6246" href="Cubical.Foundations.Prelude.html#6056" class="Bound">j</a><a id="6247" class="Symbol">))</a>

<a id="6251" class="Comment">-- Note: We can omit a (j = i1) case here since when (j = i1), the whole expression is</a>
<a id="6338" class="Comment">--  definitionally equal to `p ∙ q`. (Notice that `p ∙ q` is also an hcomp.) Nevertheless,</a>
<a id="6429" class="Comment">--  we could have given `compPath-filler p q k i` as the (j = i1) case.</a>

<a id="6502" class="Comment">-- From this, we can show that these two notions of composition are the same</a>
<a id="compPath≡compPath&#39;"></a><a id="6579" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="6598" class="Symbol">:</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6603" class="Symbol">:</a> <a id="6605" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="6607" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6609" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="6610" class="Symbol">)</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a> <a id="6615" class="Symbol">:</a> <a id="6617" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="6619" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6621" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="6622" class="Symbol">)</a> <a id="6624" class="Symbol">→</a> <a id="6626" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6628" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6630" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a> <a id="6632" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6634" href="Cubical.Foundations.Prelude.html#6601" class="Bound">p</a> <a id="6636" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="6639" href="Cubical.Foundations.Prelude.html#6613" class="Bound">q</a>
<a id="6641" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="6660" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6662" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6664" href="Cubical.Foundations.Prelude.html#6664" class="Bound">j</a> <a id="6666" class="Symbol">=</a>
  <a id="6670" href="Cubical.Foundations.Prelude.html#4347" class="Function">compPath-unique</a> <a id="6686" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6688" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6690" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6695" class="Symbol">(</a><a id="6696" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6698" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6700" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a>  <a id="6703" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6705" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="6722" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6724" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a><a id="6725" class="Symbol">)</a>
                           <a id="6754" class="Symbol">(</a><a id="6755" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6757" href="Cubical.Foundations.Prelude.html#5438" class="Function Operator">∙&#39;</a> <a id="6760" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a> <a id="6762" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6764" href="Cubical.Foundations.Prelude.html#5492" class="Function">compPath&#39;-filler</a> <a id="6781" href="Cubical.Foundations.Prelude.html#6660" class="Bound">p</a> <a id="6783" href="Cubical.Foundations.Prelude.html#6662" class="Bound">q</a><a id="6784" class="Symbol">)</a> <a id="6786" href="Cubical.Foundations.Prelude.html#6664" class="Bound">j</a> <a id="6788" class="Symbol">.</a><a id="6789" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="6794" class="Comment">-- Double composition agrees with iterated single composition</a>
<a id="doubleCompPath≡compPath"></a><a id="6856" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a> <a id="6880" class="Symbol">:</a> <a id="6882" class="Symbol">{</a><a id="6883" href="Cubical.Foundations.Prelude.html#6883" class="Bound">x</a> <a id="6885" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a> <a id="6887" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a> <a id="6889" href="Cubical.Foundations.Prelude.html#6889" class="Bound">w</a> <a id="6891" class="Symbol">:</a> <a id="6893" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="6894" class="Symbol">}</a>
    <a id="6900" class="Symbol">(</a><a id="6901" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Cubical.Foundations.Prelude.html#6883" class="Bound">x</a> <a id="6907" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6909" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a><a id="6910" class="Symbol">)</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6915" class="Symbol">:</a> <a id="6917" href="Cubical.Foundations.Prelude.html#6885" class="Bound">y</a> <a id="6919" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6921" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a><a id="6922" class="Symbol">)</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a> <a id="6927" class="Symbol">:</a> <a id="6929" href="Cubical.Foundations.Prelude.html#6887" class="Bound">z</a> <a id="6931" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6933" href="Cubical.Foundations.Prelude.html#6889" class="Bound">w</a><a id="6934" class="Symbol">)</a>
  <a id="6938" class="Symbol">→</a> <a id="6940" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6942" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6945" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6947" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6950" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a> <a id="6952" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6954" href="Cubical.Foundations.Prelude.html#6901" class="Bound">p</a> <a id="6956" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6958" href="Cubical.Foundations.Prelude.html#6913" class="Bound">q</a> <a id="6960" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6962" href="Cubical.Foundations.Prelude.html#6925" class="Bound">r</a>
<a id="6964" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a> <a id="6988" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="6990" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="6992" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="6994" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="6996" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="6998" class="Symbol">=</a>
  <a id="7002" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="7008" class="Symbol">(λ</a> <a id="7011" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a> <a id="7013" class="Symbol">→</a> <a id="7015" class="Symbol">λ</a> <a id="7017" class="Symbol">{</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7022" class="Symbol">=</a> <a id="7024" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7026" class="Symbol">)</a> <a id="7028" class="Symbol">→</a> <a id="7030" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="7047" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="7052" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7054" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a><a id="7055" class="Symbol">)</a> <a id="7057" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a> <a id="7059" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a>
                 <a id="7078" class="Symbol">;</a> <a id="7080" class="Symbol">(</a><a id="7081" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">→</a> <a id="7091" href="Cubical.Foundations.Prelude.html#6988" class="Bound">p</a> <a id="7093" class="Symbol">(</a><a id="7094" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7096" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a><a id="7097" class="Symbol">)</a>
                 <a id="7116" class="Symbol">;</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7125" class="Symbol">)</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="7131" class="Symbol">(</a><a id="7132" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7134" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7136" href="Cubical.Foundations.Prelude.html#7011" class="Bound">k</a><a id="7137" class="Symbol">)})</a>
        <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7166" href="Cubical.Foundations.Prelude.html#6990" class="Bound">q</a> <a id="7168" href="Cubical.Foundations.Prelude.html#6992" class="Bound">r</a> <a id="7170" href="Cubical.Foundations.Prelude.html#6994" class="Bound">i</a> <a id="7172" href="Cubical.Foundations.Prelude.html#6996" class="Bound">j</a><a id="7173" class="Symbol">)</a>

<a id="7176" class="Comment">-- Heterogeneous path composition and its filler:</a>

<a id="7227" class="Comment">-- Composition in a family indexed by the interval</a>
<a id="compPathP"></a><a id="7278" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="7288" class="Symbol">:</a> <a id="7290" class="Symbol">{</a><a id="7291" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7293" class="Symbol">:</a> <a id="7295" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7297" class="Symbol">→</a> <a id="7299" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7304" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="7305" class="Symbol">}</a> <a id="7307" class="Symbol">{</a><a id="7308" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7310" class="Symbol">:</a> <a id="7312" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7314" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7316" class="Symbol">}</a> <a id="7318" class="Symbol">{</a><a id="7319" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7321" class="Symbol">:</a> <a id="7323" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7325" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7327" class="Symbol">}</a> <a id="7329" class="Symbol">{</a><a id="7330" href="Cubical.Foundations.Prelude.html#7330" class="Bound Operator">B_i1</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7342" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="7343" class="Symbol">}</a> <a id="7345" class="Symbol">{</a><a id="7346" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7348" class="Symbol">:</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7353" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7355" class="Symbol">)</a> <a id="7357" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7359" href="Cubical.Foundations.Prelude.html#7330" class="Bound Operator">B_i1</a><a id="7363" class="Symbol">}</a> <a id="7365" class="Symbol">{</a><a id="7366" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7372" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7374" class="Symbol">}</a>
            <a id="7388" class="Symbol">→</a> <a id="7390" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7396" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7398" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7400" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7402" class="Symbol">→</a> <a id="7404" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7410" class="Symbol">(λ</a> <a id="7413" href="Cubical.Foundations.Prelude.html#7413" class="Bound">i</a> <a id="7415" class="Symbol">→</a> <a id="7417" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a> <a id="7419" href="Cubical.Foundations.Prelude.html#7413" class="Bound">i</a><a id="7420" class="Symbol">)</a> <a id="7422" href="Cubical.Foundations.Prelude.html#7319" class="Bound">y</a> <a id="7424" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a> <a id="7426" class="Symbol">→</a> <a id="7428" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7434" class="Symbol">(λ</a> <a id="7437" href="Cubical.Foundations.Prelude.html#7437" class="Bound">j</a> <a id="7439" class="Symbol">→</a> <a id="7441" class="Symbol">((λ</a> <a id="7445" href="Cubical.Foundations.Prelude.html#7445" class="Bound">i</a> <a id="7447" class="Symbol">→</a> <a id="7449" href="Cubical.Foundations.Prelude.html#7291" class="Bound">A</a> <a id="7451" href="Cubical.Foundations.Prelude.html#7445" class="Bound">i</a><a id="7452" class="Symbol">)</a> <a id="7454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7456" href="Cubical.Foundations.Prelude.html#7346" class="Bound">B</a><a id="7457" class="Symbol">)</a> <a id="7459" href="Cubical.Foundations.Prelude.html#7437" class="Bound">j</a><a id="7460" class="Symbol">)</a> <a id="7462" href="Cubical.Foundations.Prelude.html#7308" class="Bound">x</a> <a id="7464" href="Cubical.Foundations.Prelude.html#7366" class="Bound">z</a>
<a id="7466" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="7476" class="Symbol">{</a><a id="7477" class="Argument">A</a> <a id="7479" class="Symbol">=</a> <a id="7481" href="Cubical.Foundations.Prelude.html#7481" class="Bound">A</a><a id="7482" class="Symbol">}</a> <a id="7484" class="Symbol">{</a><a id="7485" class="Argument">x</a> <a id="7487" class="Symbol">=</a> <a id="7489" href="Cubical.Foundations.Prelude.html#7489" class="Bound">x</a><a id="7490" class="Symbol">}</a> <a id="7492" class="Symbol">{</a><a id="7493" class="Argument">B</a> <a id="7495" class="Symbol">=</a> <a id="7497" href="Cubical.Foundations.Prelude.html#7497" class="Bound">B</a><a id="7498" class="Symbol">}</a> <a id="7500" href="Cubical.Foundations.Prelude.html#7500" class="Bound">p</a> <a id="7502" href="Cubical.Foundations.Prelude.html#7502" class="Bound">q</a> <a id="7504" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7506" class="Symbol">=</a>
  <a id="7510" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="7515" class="Symbol">(λ</a> <a id="7518" href="Cubical.Foundations.Prelude.html#7518" class="Bound">j</a> <a id="7520" class="Symbol">→</a> <a id="7522" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7538" class="Symbol">(λ</a> <a id="7541" href="Cubical.Foundations.Prelude.html#7541" class="Bound">i</a> <a id="7543" class="Symbol">→</a> <a id="7545" href="Cubical.Foundations.Prelude.html#7481" class="Bound">A</a> <a id="7547" href="Cubical.Foundations.Prelude.html#7541" class="Bound">i</a><a id="7548" class="Symbol">)</a> <a id="7550" href="Cubical.Foundations.Prelude.html#7497" class="Bound">B</a> <a id="7552" href="Cubical.Foundations.Prelude.html#7518" class="Bound">j</a> <a id="7554" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a><a id="7555" class="Symbol">)</a>
       <a id="7564" class="Symbol">(λ</a> <a id="7567" href="Cubical.Foundations.Prelude.html#7567" class="Bound">j</a> <a id="7569" class="Symbol">→</a> <a id="7571" class="Symbol">λ</a> <a id="7573" class="Symbol">{</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7578" class="Symbol">=</a> <a id="7580" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7582" class="Symbol">)</a> <a id="7584" class="Symbol">→</a> <a id="7586" href="Cubical.Foundations.Prelude.html#7489" class="Bound">x</a> <a id="7588" class="Symbol">;</a>
                  <a id="7608" class="Symbol">(</a><a id="7609" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a> <a id="7611" class="Symbol">=</a> <a id="7613" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7615" class="Symbol">)</a> <a id="7617" class="Symbol">→</a> <a id="7619" href="Cubical.Foundations.Prelude.html#7502" class="Bound">q</a> <a id="7621" href="Cubical.Foundations.Prelude.html#7567" class="Bound">j</a> <a id="7623" class="Symbol">})</a>
       <a id="7633" class="Symbol">(</a><a id="7634" href="Cubical.Foundations.Prelude.html#7500" class="Bound">p</a> <a id="7636" href="Cubical.Foundations.Prelude.html#7504" class="Bound">i</a><a id="7637" class="Symbol">)</a>

<a id="7640" class="Comment">-- Composition in a family indexed by a type</a>
<a id="compPathP&#39;"></a><a id="7685" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="7696" class="Symbol">:</a> <a id="7698" class="Symbol">{</a><a id="7699" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7701" class="Symbol">:</a> <a id="7703" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="7705" class="Symbol">→</a> <a id="7707" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7712" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="7714" class="Symbol">}</a> <a id="7716" class="Symbol">{</a><a id="7717" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7720" class="Symbol">:</a> <a id="7722" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7724" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="7725" class="Symbol">}</a> <a id="7727" class="Symbol">{</a><a id="7728" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a> <a id="7731" class="Symbol">:</a> <a id="7733" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7735" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="7736" class="Symbol">}</a> <a id="7738" class="Symbol">{</a><a id="7739" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a> <a id="7742" class="Symbol">:</a> <a id="7744" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7746" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="7747" class="Symbol">}</a> <a id="7749" class="Symbol">{</a><a id="7750" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7752" class="Symbol">:</a> <a id="7754" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="7756" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7758" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="7759" class="Symbol">}</a> <a id="7761" class="Symbol">{</a><a id="7762" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="7768" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7770" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="7771" class="Symbol">}</a>
             <a id="7786" class="Symbol">(</a><a id="7787" href="Cubical.Foundations.Prelude.html#7787" class="Bound">P</a> <a id="7789" class="Symbol">:</a> <a id="7791" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7797" class="Symbol">(λ</a> <a id="7800" href="Cubical.Foundations.Prelude.html#7800" class="Bound">i</a> <a id="7802" class="Symbol">→</a> <a id="7804" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7809" href="Cubical.Foundations.Prelude.html#7800" class="Bound">i</a><a id="7810" class="Symbol">))</a> <a id="7813" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7816" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a><a id="7818" class="Symbol">)</a> <a id="7820" class="Symbol">(</a><a id="7821" href="Cubical.Foundations.Prelude.html#7821" class="Bound">Q</a> <a id="7823" class="Symbol">:</a> <a id="7825" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7831" class="Symbol">(λ</a> <a id="7834" href="Cubical.Foundations.Prelude.html#7834" class="Bound">i</a> <a id="7836" class="Symbol">→</a> <a id="7838" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7840" class="Symbol">(</a><a id="7841" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a> <a id="7843" href="Cubical.Foundations.Prelude.html#7834" class="Bound">i</a><a id="7844" class="Symbol">))</a> <a id="7847" href="Cubical.Foundations.Prelude.html#7728" class="Bound">y&#39;</a> <a id="7850" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a><a id="7852" class="Symbol">)</a>
          <a id="7864" class="Symbol">→</a> <a id="7866" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7872" class="Symbol">(λ</a> <a id="7875" href="Cubical.Foundations.Prelude.html#7875" class="Bound">i</a> <a id="7877" class="Symbol">→</a> <a id="7879" href="Cubical.Foundations.Prelude.html#7699" class="Bound">B</a> <a id="7881" class="Symbol">((</a><a id="7883" href="Cubical.Foundations.Prelude.html#7750" class="Bound">p</a> <a id="7885" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7887" href="Cubical.Foundations.Prelude.html#7762" class="Bound">q</a><a id="7888" class="Symbol">)</a> <a id="7890" href="Cubical.Foundations.Prelude.html#7875" class="Bound">i</a><a id="7891" class="Symbol">))</a> <a id="7894" href="Cubical.Foundations.Prelude.html#7717" class="Bound">x&#39;</a> <a id="7897" href="Cubical.Foundations.Prelude.html#7739" class="Bound">z&#39;</a>
<a id="7900" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="7911" class="Symbol">{</a><a id="7912" class="Argument">B</a> <a id="7914" class="Symbol">=</a> <a id="7916" href="Cubical.Foundations.Prelude.html#7916" class="Bound">B</a><a id="7917" class="Symbol">}</a> <a id="7919" class="Symbol">{</a><a id="7920" class="Argument">x&#39;</a> <a id="7923" class="Symbol">=</a> <a id="7925" href="Cubical.Foundations.Prelude.html#7925" class="Bound">x&#39;</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">{</a><a id="7930" class="Argument">p</a> <a id="7932" class="Symbol">=</a> <a id="7934" href="Cubical.Foundations.Prelude.html#7934" class="Bound">p</a><a id="7935" class="Symbol">}</a> <a id="7937" class="Symbol">{</a><a id="7938" class="Argument">q</a> <a id="7940" class="Symbol">=</a> <a id="7942" href="Cubical.Foundations.Prelude.html#7942" class="Bound">q</a><a id="7943" class="Symbol">}</a> <a id="7945" href="Cubical.Foundations.Prelude.html#7945" class="Bound">P</a> <a id="7947" href="Cubical.Foundations.Prelude.html#7947" class="Bound">Q</a> <a id="7949" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="7951" class="Symbol">=</a>
  <a id="7955" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="7960" class="Symbol">(λ</a> <a id="7963" href="Cubical.Foundations.Prelude.html#7963" class="Bound">j</a> <a id="7965" class="Symbol">→</a> <a id="7967" href="Cubical.Foundations.Prelude.html#7916" class="Bound">B</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="7986" href="Cubical.Foundations.Prelude.html#7934" class="Bound">p</a> <a id="7988" href="Cubical.Foundations.Prelude.html#7942" class="Bound">q</a> <a id="7990" href="Cubical.Foundations.Prelude.html#7963" class="Bound">j</a> <a id="7992" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a><a id="7993" class="Symbol">))</a>
       <a id="8003" class="Symbol">(λ</a> <a id="8006" href="Cubical.Foundations.Prelude.html#8006" class="Bound">j</a> <a id="8008" class="Symbol">→</a> <a id="8010" class="Symbol">λ</a> <a id="8012" class="Symbol">{</a> <a id="8014" class="Symbol">(</a><a id="8015" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="8017" class="Symbol">=</a> <a id="8019" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8021" class="Symbol">)</a> <a id="8023" class="Symbol">→</a> <a id="8025" href="Cubical.Foundations.Prelude.html#7925" class="Bound">x&#39;</a>  <a id="8029" class="Symbol">;</a>
                  <a id="8049" class="Symbol">(</a><a id="8050" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a> <a id="8052" class="Symbol">=</a> <a id="8054" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8056" class="Symbol">)</a> <a id="8058" class="Symbol">→</a> <a id="8060" href="Cubical.Foundations.Prelude.html#7947" class="Bound">Q</a> <a id="8062" href="Cubical.Foundations.Prelude.html#8006" class="Bound">j</a> <a id="8064" class="Symbol">})</a>
       <a id="8074" class="Symbol">(</a><a id="8075" href="Cubical.Foundations.Prelude.html#7945" class="Bound">P</a> <a id="8077" href="Cubical.Foundations.Prelude.html#7949" class="Bound">i</a><a id="8078" class="Symbol">)</a>

<a id="compPathP-filler"></a><a id="8081" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="8098" class="Symbol">:</a> <a id="8100" class="Symbol">{</a><a id="8101" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8103" class="Symbol">:</a> <a id="8105" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="8107" class="Symbol">→</a> <a id="8109" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8114" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="8115" class="Symbol">}</a> <a id="8117" class="Symbol">{</a><a id="8118" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8120" class="Symbol">:</a> <a id="8122" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8124" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8126" class="Symbol">}</a> <a id="8128" class="Symbol">{</a><a id="8129" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a> <a id="8131" class="Symbol">:</a> <a id="8133" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8135" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8137" class="Symbol">}</a> <a id="8139" class="Symbol">{</a><a id="8140" href="Cubical.Foundations.Prelude.html#8140" class="Bound Operator">B_i1</a> <a id="8145" class="Symbol">:</a> <a id="8147" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8152" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="8153" class="Symbol">}</a> <a id="8155" class="Symbol">{</a><a id="8156" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8158" class="Symbol">:</a> <a id="8160" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8162" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="8165" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8167" href="Cubical.Foundations.Prelude.html#8140" class="Bound Operator">B_i1</a><a id="8171" class="Symbol">}</a> <a id="8173" class="Symbol">{</a><a id="8174" href="Cubical.Foundations.Prelude.html#8174" class="Bound">z</a> <a id="8176" class="Symbol">:</a> <a id="8178" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8180" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8182" class="Symbol">}</a>
  <a id="8186" class="Symbol">(</a><a id="8187" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8189" class="Symbol">:</a> <a id="8191" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8197" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8199" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8201" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a><a id="8202" class="Symbol">)</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a> <a id="8207" class="Symbol">:</a> <a id="8209" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8215" class="Symbol">(λ</a> <a id="8218" href="Cubical.Foundations.Prelude.html#8218" class="Bound">i</a> <a id="8220" class="Symbol">→</a> <a id="8222" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8224" href="Cubical.Foundations.Prelude.html#8218" class="Bound">i</a><a id="8225" class="Symbol">)</a> <a id="8227" href="Cubical.Foundations.Prelude.html#8129" class="Bound">y</a> <a id="8229" href="Cubical.Foundations.Prelude.html#8174" class="Bound">z</a><a id="8230" class="Symbol">)</a>
  <a id="8234" class="Symbol">→</a> <a id="8236" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8242" class="Symbol">(λ</a> <a id="8245" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a> <a id="8247" class="Symbol">→</a> <a id="8249" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8255" class="Symbol">(λ</a> <a id="8258" href="Cubical.Foundations.Prelude.html#8258" class="Bound">k</a> <a id="8260" class="Symbol">→</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8279" class="Symbol">(λ</a> <a id="8282" href="Cubical.Foundations.Prelude.html#8282" class="Bound">i</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Cubical.Foundations.Prelude.html#8101" class="Bound">A</a> <a id="8288" href="Cubical.Foundations.Prelude.html#8282" class="Bound">i</a><a id="8289" class="Symbol">)</a> <a id="8291" href="Cubical.Foundations.Prelude.html#8156" class="Bound">B</a> <a id="8293" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a> <a id="8295" href="Cubical.Foundations.Prelude.html#8258" class="Bound">k</a><a id="8296" class="Symbol">))</a> <a id="8299" href="Cubical.Foundations.Prelude.html#8118" class="Bound">x</a> <a id="8301" class="Symbol">(</a><a id="8302" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a> <a id="8304" href="Cubical.Foundations.Prelude.html#8245" class="Bound">j</a><a id="8305" class="Symbol">))</a> <a id="8308" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8310" class="Symbol">(</a><a id="8311" href="Cubical.Foundations.Prelude.html#7278" class="Function">compPathP</a> <a id="8321" href="Cubical.Foundations.Prelude.html#8187" class="Bound">p</a> <a id="8323" href="Cubical.Foundations.Prelude.html#8205" class="Bound">q</a><a id="8324" class="Symbol">)</a>
<a id="8326" href="Cubical.Foundations.Prelude.html#8081" class="Function">compPathP-filler</a> <a id="8343" class="Symbol">{</a><a id="8344" class="Argument">A</a> <a id="8346" class="Symbol">=</a> <a id="8348" href="Cubical.Foundations.Prelude.html#8348" class="Bound">A</a><a id="8349" class="Symbol">}</a> <a id="8351" class="Symbol">{</a><a id="8352" class="Argument">x</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="Cubical.Foundations.Prelude.html#8356" class="Bound">x</a><a id="8357" class="Symbol">}</a> <a id="8359" class="Symbol">{</a><a id="8360" class="Argument">B</a> <a id="8362" class="Symbol">=</a> <a id="8364" href="Cubical.Foundations.Prelude.html#8364" class="Bound">B</a><a id="8365" class="Symbol">}</a> <a id="8367" href="Cubical.Foundations.Prelude.html#8367" class="Bound">p</a> <a id="8369" href="Cubical.Foundations.Prelude.html#8369" class="Bound">q</a> <a id="8371" href="Cubical.Foundations.Prelude.html#8371" class="Bound">j</a> <a id="8373" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8375" class="Symbol">=</a>
  <a id="8379" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="8384" class="Symbol">(λ</a> <a id="8387" href="Cubical.Foundations.Prelude.html#8387" class="Bound">j</a> <a id="8389" class="Symbol">→</a> <a id="8391" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8407" class="Symbol">(λ</a> <a id="8410" href="Cubical.Foundations.Prelude.html#8410" class="Bound">i</a> <a id="8412" class="Symbol">→</a> <a id="8414" href="Cubical.Foundations.Prelude.html#8348" class="Bound">A</a> <a id="8416" href="Cubical.Foundations.Prelude.html#8410" class="Bound">i</a><a id="8417" class="Symbol">)</a> <a id="8419" href="Cubical.Foundations.Prelude.html#8364" class="Bound">B</a> <a id="8421" href="Cubical.Foundations.Prelude.html#8387" class="Bound">j</a> <a id="8423" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a><a id="8424" class="Symbol">)</a>
       <a id="8433" class="Symbol">(λ</a> <a id="8436" href="Cubical.Foundations.Prelude.html#8436" class="Bound">j</a> <a id="8438" class="Symbol">→</a> <a id="8440" class="Symbol">λ</a> <a id="8442" class="Symbol">{</a> <a id="8444" class="Symbol">(</a><a id="8445" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8447" class="Symbol">=</a> <a id="8449" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8451" class="Symbol">)</a> <a id="8453" class="Symbol">→</a> <a id="8455" href="Cubical.Foundations.Prelude.html#8356" class="Bound">x</a> <a id="8457" class="Symbol">;</a>
                  <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8484" class="Symbol">)</a> <a id="8486" class="Symbol">→</a> <a id="8488" href="Cubical.Foundations.Prelude.html#8369" class="Bound">q</a> <a id="8490" href="Cubical.Foundations.Prelude.html#8436" class="Bound">j</a> <a id="8492" class="Symbol">})</a>
       <a id="8502" class="Symbol">(</a><a id="8503" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Cubical.Foundations.Prelude.html#8367" class="Bound">p</a> <a id="8510" href="Cubical.Foundations.Prelude.html#8373" class="Bound">i</a><a id="8511" class="Symbol">))</a> <a id="8514" href="Cubical.Foundations.Prelude.html#8371" class="Bound">j</a>

<a id="compPathP&#39;-filler"></a><a id="8517" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="8535" class="Symbol">:</a> <a id="8537" class="Symbol">{</a><a id="8538" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8540" class="Symbol">:</a> <a id="8542" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="8544" class="Symbol">→</a> <a id="8546" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8551" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="8553" class="Symbol">}</a> <a id="8555" class="Symbol">{</a><a id="8556" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8559" class="Symbol">:</a> <a id="8561" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8563" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="8564" class="Symbol">}</a> <a id="8566" class="Symbol">{</a><a id="8567" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a> <a id="8570" class="Symbol">:</a> <a id="8572" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8574" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="8575" class="Symbol">}</a> <a id="8577" class="Symbol">{</a><a id="8578" href="Cubical.Foundations.Prelude.html#8578" class="Bound">z&#39;</a> <a id="8581" class="Symbol">:</a> <a id="8583" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8585" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="8586" class="Symbol">}</a> <a id="8588" class="Symbol">{</a><a id="8589" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="8595" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8597" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="8598" class="Symbol">}</a> <a id="8600" class="Symbol">{</a><a id="8601" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8603" class="Symbol">:</a> <a id="8605" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="8607" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8609" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="8610" class="Symbol">}</a>
  <a id="8614" class="Symbol">(</a><a id="8615" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8617" class="Symbol">:</a> <a id="8619" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8625" class="Symbol">(λ</a> <a id="8628" href="Cubical.Foundations.Prelude.html#8628" class="Bound">i</a> <a id="8630" class="Symbol">→</a> <a id="8632" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8634" class="Symbol">(</a><a id="8635" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8637" href="Cubical.Foundations.Prelude.html#8628" class="Bound">i</a><a id="8638" class="Symbol">))</a> <a id="8641" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8644" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a><a id="8646" class="Symbol">)</a> <a id="8648" class="Symbol">(</a><a id="8649" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a> <a id="8651" class="Symbol">:</a> <a id="8653" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8659" class="Symbol">(λ</a> <a id="8662" href="Cubical.Foundations.Prelude.html#8662" class="Bound">i</a> <a id="8664" class="Symbol">→</a> <a id="8666" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8668" class="Symbol">(</a><a id="8669" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8671" href="Cubical.Foundations.Prelude.html#8662" class="Bound">i</a><a id="8672" class="Symbol">))</a> <a id="8675" href="Cubical.Foundations.Prelude.html#8567" class="Bound">y&#39;</a> <a id="8678" href="Cubical.Foundations.Prelude.html#8578" class="Bound">z&#39;</a><a id="8680" class="Symbol">)</a>
  <a id="8684" class="Symbol">→</a> <a id="8686" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8692" class="Symbol">(λ</a> <a id="8695" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a> <a id="8697" class="Symbol">→</a> <a id="8699" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8705" class="Symbol">(λ</a> <a id="8708" href="Cubical.Foundations.Prelude.html#8708" class="Bound">i</a> <a id="8710" class="Symbol">→</a> <a id="8712" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8731" href="Cubical.Foundations.Prelude.html#8589" class="Bound">p</a> <a id="8733" href="Cubical.Foundations.Prelude.html#8601" class="Bound">q</a> <a id="8735" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a> <a id="8737" href="Cubical.Foundations.Prelude.html#8708" class="Bound">i</a><a id="8738" class="Symbol">))</a> <a id="8741" href="Cubical.Foundations.Prelude.html#8556" class="Bound">x&#39;</a> <a id="8744" class="Symbol">(</a><a id="8745" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a> <a id="8747" href="Cubical.Foundations.Prelude.html#8695" class="Bound">j</a><a id="8748" class="Symbol">))</a> <a id="8751" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8753" class="Symbol">(</a><a id="8754" href="Cubical.Foundations.Prelude.html#7685" class="Function">compPathP&#39;</a> <a id="8765" class="Symbol">{</a><a id="8766" class="Argument">B</a> <a id="8768" class="Symbol">=</a> <a id="8770" href="Cubical.Foundations.Prelude.html#8538" class="Bound">B</a><a id="8771" class="Symbol">}</a> <a id="8773" href="Cubical.Foundations.Prelude.html#8615" class="Bound">P</a> <a id="8775" href="Cubical.Foundations.Prelude.html#8649" class="Bound">Q</a><a id="8776" class="Symbol">)</a>
<a id="8778" href="Cubical.Foundations.Prelude.html#8517" class="Function">compPathP&#39;-filler</a> <a id="8796" class="Symbol">{</a><a id="8797" class="Argument">B</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Cubical.Foundations.Prelude.html#8801" class="Bound">B</a><a id="8802" class="Symbol">}</a> <a id="8804" class="Symbol">{</a><a id="8805" class="Argument">x&#39;</a> <a id="8808" class="Symbol">=</a> <a id="8810" href="Cubical.Foundations.Prelude.html#8810" class="Bound">x&#39;</a><a id="8812" class="Symbol">}</a> <a id="8814" class="Symbol">{</a><a id="8815" class="Argument">p</a> <a id="8817" class="Symbol">=</a> <a id="8819" href="Cubical.Foundations.Prelude.html#8819" class="Bound">p</a><a id="8820" class="Symbol">}</a> <a id="8822" class="Symbol">{</a><a id="8823" class="Argument">q</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Cubical.Foundations.Prelude.html#8827" class="Bound">q</a><a id="8828" class="Symbol">}</a> <a id="8830" href="Cubical.Foundations.Prelude.html#8830" class="Bound">P</a> <a id="8832" href="Cubical.Foundations.Prelude.html#8832" class="Bound">Q</a> <a id="8834" href="Cubical.Foundations.Prelude.html#8834" class="Bound">j</a> <a id="8836" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8838" class="Symbol">=</a>
  <a id="8842" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="8847" class="Symbol">(λ</a> <a id="8850" href="Cubical.Foundations.Prelude.html#8850" class="Bound">j</a> <a id="8852" class="Symbol">→</a> <a id="8854" href="Cubical.Foundations.Prelude.html#8801" class="Bound">B</a> <a id="8856" class="Symbol">(</a><a id="8857" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8873" href="Cubical.Foundations.Prelude.html#8819" class="Bound">p</a> <a id="8875" href="Cubical.Foundations.Prelude.html#8827" class="Bound">q</a> <a id="8877" href="Cubical.Foundations.Prelude.html#8850" class="Bound">j</a> <a id="8879" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a><a id="8880" class="Symbol">))</a>
       <a id="8890" class="Symbol">(λ</a> <a id="8893" href="Cubical.Foundations.Prelude.html#8893" class="Bound">j</a> <a id="8895" class="Symbol">→</a> <a id="8897" class="Symbol">λ</a> <a id="8899" class="Symbol">{</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8908" class="Symbol">)</a> <a id="8910" class="Symbol">→</a> <a id="8912" href="Cubical.Foundations.Prelude.html#8810" class="Bound">x&#39;</a>  <a id="8916" class="Symbol">;</a>
                  <a id="8936" class="Symbol">(</a><a id="8937" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a> <a id="8939" class="Symbol">=</a> <a id="8941" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8943" class="Symbol">)</a> <a id="8945" class="Symbol">→</a> <a id="8947" href="Cubical.Foundations.Prelude.html#8832" class="Bound">Q</a> <a id="8949" href="Cubical.Foundations.Prelude.html#8893" class="Bound">j</a> <a id="8951" class="Symbol">})</a>
       <a id="8961" class="Symbol">(</a><a id="8962" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="8966" class="Symbol">(</a><a id="8967" href="Cubical.Foundations.Prelude.html#8830" class="Bound">P</a> <a id="8969" href="Cubical.Foundations.Prelude.html#8836" class="Bound">i</a><a id="8970" class="Symbol">))</a>
       <a id="8980" href="Cubical.Foundations.Prelude.html#8834" class="Bound">j</a>

<a id="8983" class="Comment">-- Syntax for chains of equational reasoning</a>

<a id="step-≡"></a><a id="9029" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9036" class="Symbol">:</a> <a id="9038" class="Symbol">(</a><a id="9039" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9041" class="Symbol">:</a> <a id="9043" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9044" class="Symbol">)</a> <a id="9046" class="Symbol">→</a> <a id="9048" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9050" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9052" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9054" class="Symbol">→</a> <a id="9056" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9058" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9060" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9062" class="Symbol">→</a> <a id="9064" href="Cubical.Foundations.Prelude.html#9039" class="Bound">x</a> <a id="9066" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9068" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="9070" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a> <a id="9077" class="Symbol">_</a> <a id="9079" href="Cubical.Foundations.Prelude.html#9079" class="Bound">p</a> <a id="9081" href="Cubical.Foundations.Prelude.html#9081" class="Bound">q</a> <a id="9083" class="Symbol">=</a> <a id="9085" href="Cubical.Foundations.Prelude.html#9081" class="Bound">q</a> <a id="9087" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9089" href="Cubical.Foundations.Prelude.html#9079" class="Bound">p</a>

<a id="9092" class="Keyword">syntax</a> step-≡ <a id="9106" class="Bound">x</a> <a id="9108" class="Bound">y</a> <a id="9110" class="Bound">p</a> <a id="9112" class="Symbol">=</a> <a id="9114" class="Bound">x</a> <a id="9116" class="Function">≡⟨</a> <a id="9119" class="Bound">p</a> <a id="9121" class="Function">⟩</a> <a id="9123" class="Bound">y</a>

<a id="≡⟨⟩-syntax"></a><a id="9126" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9137" class="Symbol">:</a> <a id="9139" class="Symbol">(</a><a id="9140" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9142" class="Symbol">:</a> <a id="9144" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9145" class="Symbol">)</a> <a id="9147" class="Symbol">→</a> <a id="9149" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9151" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9153" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9159" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9161" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9163" class="Symbol">→</a> <a id="9165" href="Cubical.Foundations.Prelude.html#9140" class="Bound">x</a> <a id="9167" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9169" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a>
<a id="9171" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a> <a id="9182" class="Symbol">=</a> <a id="9184" href="Cubical.Foundations.Prelude.html#9029" class="Function">step-≡</a>

<a id="9192" class="Keyword">infixr</a> <a id="9199" class="Number">2</a> <a id="9201" href="Cubical.Foundations.Prelude.html#9126" class="Function">≡⟨⟩-syntax</a>
<a id="9212" class="Keyword">syntax</a> ≡⟨⟩-syntax <a id="9230" class="Bound">x</a> <a id="9232" class="Bound">y</a> <a id="9234" class="Symbol">(λ</a> <a id="9237" class="Bound">i</a> <a id="9239" class="Symbol">→</a> <a id="9241" class="Bound">B</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">=</a> <a id="9246" class="Bound">x</a> <a id="9248" class="Function">≡[</a> <a id="9251" class="Bound">i</a> <a id="9253" class="Function">]⟨</a> <a id="9256" class="Bound">B</a> <a id="9258" class="Function">⟩</a> <a id="9260" class="Bound">y</a>

<a id="_≡⟨⟩_"></a><a id="9263" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">_≡⟨⟩_</a> <a id="9269" class="Symbol">:</a> <a id="9271" class="Symbol">(</a><a id="9272" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9274" class="Symbol">:</a> <a id="9276" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9277" class="Symbol">)</a> <a id="9279" class="Symbol">→</a> <a id="9281" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9283" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9285" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Cubical.Foundations.Prelude.html#9272" class="Bound">x</a> <a id="9291" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9293" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="9295" class="Symbol">_</a> <a id="9297" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">≡⟨⟩</a> <a id="9301" href="Cubical.Foundations.Prelude.html#9301" class="Bound">x≡y</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Cubical.Foundations.Prelude.html#9301" class="Bound">x≡y</a>

<a id="≡⟨⟩⟨⟩-syntax"></a><a id="9312" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9325" class="Symbol">:</a> <a id="9327" class="Symbol">(</a><a id="9328" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9330" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9332" class="Symbol">:</a> <a id="9334" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9335" class="Symbol">)</a> <a id="9337" class="Symbol">→</a> <a id="9339" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9341" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9343" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9345" class="Symbol">→</a> <a id="9347" href="Cubical.Foundations.Prelude.html#9330" class="Bound">y</a> <a id="9349" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9351" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9353" class="Symbol">→</a> <a id="9355" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9357" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9359" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="9361" class="Symbol">→</a> <a id="9363" href="Cubical.Foundations.Prelude.html#9328" class="Bound">x</a> <a id="9365" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9367" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="9369" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a> <a id="9382" href="Cubical.Foundations.Prelude.html#9382" class="Bound">x</a> <a id="9384" href="Cubical.Foundations.Prelude.html#9384" class="Bound">y</a> <a id="9386" href="Cubical.Foundations.Prelude.html#9386" class="Bound">p</a> <a id="9388" href="Cubical.Foundations.Prelude.html#9388" class="Bound">q</a> <a id="9390" href="Cubical.Foundations.Prelude.html#9390" class="Bound">r</a> <a id="9392" class="Symbol">=</a> <a id="9394" href="Cubical.Foundations.Prelude.html#9386" class="Bound">p</a> <a id="9396" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9399" href="Cubical.Foundations.Prelude.html#9388" class="Bound">q</a> <a id="9401" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9404" href="Cubical.Foundations.Prelude.html#9390" class="Bound">r</a>
<a id="9406" class="Keyword">infixr</a> <a id="9413" class="Number">3</a> <a id="9415" href="Cubical.Foundations.Prelude.html#9312" class="Function">≡⟨⟩⟨⟩-syntax</a>
<a id="9428" class="Keyword">syntax</a> ≡⟨⟩⟨⟩-syntax <a id="9448" class="Bound">x</a> <a id="9450" class="Bound">y</a> <a id="9452" class="Bound">B</a> <a id="9454" class="Bound">C</a> <a id="9456" class="Symbol">=</a> <a id="9458" class="Bound">x</a> <a id="9460" class="Function">≡⟨</a> <a id="9463" class="Bound">B</a> <a id="9465" class="Function">⟩≡</a> <a id="9468" class="Bound">y</a> <a id="9470" class="Function">≡⟨</a> <a id="9473" class="Bound">C</a> <a id="9475" class="Function">⟩≡</a>

<a id="_≡⟨_⟩≡⟨_⟩_"></a><a id="9479" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">_≡⟨_⟩≡⟨_⟩_</a> <a id="9490" class="Symbol">:</a> <a id="9492" class="Symbol">(</a><a id="9493" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9495" class="Symbol">:</a> <a id="9497" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9498" class="Symbol">)</a> <a id="9500" class="Symbol">→</a> <a id="9502" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9504" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9506" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9508" class="Symbol">→</a> <a id="9510" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="9512" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9514" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9516" class="Symbol">→</a> <a id="9518" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a> <a id="9520" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9522" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a> <a id="9524" class="Symbol">→</a> <a id="9526" href="Cubical.Foundations.Prelude.html#9493" class="Bound">x</a> <a id="9528" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9530" href="Cubical.Foundations.Prelude.html#885" class="Generalizable">w</a>
<a id="9532" class="Symbol">_</a> <a id="9534" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">≡⟨</a> <a id="9537" href="Cubical.Foundations.Prelude.html#9537" class="Bound">x≡y</a> <a id="9541" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">⟩≡⟨</a> <a id="9545" href="Cubical.Foundations.Prelude.html#9545" class="Bound">y≡z</a> <a id="9549" href="Cubical.Foundations.Prelude.html#9479" class="Function Operator">⟩</a> <a id="9551" href="Cubical.Foundations.Prelude.html#9551" class="Bound">z≡w</a> <a id="9555" class="Symbol">=</a> <a id="9557" href="Cubical.Foundations.Prelude.html#9537" class="Bound">x≡y</a> <a id="9561" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9564" href="Cubical.Foundations.Prelude.html#9545" class="Bound">y≡z</a> <a id="9568" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9571" href="Cubical.Foundations.Prelude.html#9551" class="Bound">z≡w</a>

<a id="_∎"></a><a id="9576" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">_∎</a> <a id="9579" class="Symbol">:</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a> <a id="9584" class="Symbol">:</a> <a id="9586" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9587" class="Symbol">)</a> <a id="9589" class="Symbol">→</a> <a id="9591" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a> <a id="9593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9595" href="Cubical.Foundations.Prelude.html#9582" class="Bound">x</a>
<a id="9597" class="Symbol">_</a> <a id="9599" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a> <a id="9601" class="Symbol">=</a> <a id="9603" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="9609" class="Comment">-- Transport and subst</a>

<a id="9633" class="Comment">-- transport is a special case of transp</a>
<a id="transport"></a><a id="9674" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9684" class="Symbol">:</a> <a id="9686" class="Symbol">{</a><a id="9687" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9689" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a> <a id="9691" class="Symbol">:</a> <a id="9693" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9698" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="9699" class="Symbol">}</a> <a id="9701" class="Symbol">→</a> <a id="9703" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9705" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9707" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a> <a id="9709" class="Symbol">→</a> <a id="9711" href="Cubical.Foundations.Prelude.html#9687" class="Bound">A</a> <a id="9713" class="Symbol">→</a> <a id="9715" href="Cubical.Foundations.Prelude.html#9689" class="Bound">B</a>
<a id="9717" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9727" href="Cubical.Foundations.Prelude.html#9727" class="Bound">p</a> <a id="9729" href="Cubical.Foundations.Prelude.html#9729" class="Bound">a</a> <a id="9731" class="Symbol">=</a> <a id="9733" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="9740" class="Symbol">(λ</a> <a id="9743" href="Cubical.Foundations.Prelude.html#9743" class="Bound">i</a> <a id="9745" class="Symbol">→</a> <a id="9747" href="Cubical.Foundations.Prelude.html#9727" class="Bound">p</a> <a id="9749" href="Cubical.Foundations.Prelude.html#9743" class="Bound">i</a><a id="9750" class="Symbol">)</a> <a id="9752" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="9755" href="Cubical.Foundations.Prelude.html#9729" class="Bound">a</a>

<a id="9758" class="Comment">-- Transporting in a constant family is the identity function (up to a</a>
<a id="9829" class="Comment">-- path). If we would have regularity this would be definitional.</a>
<a id="transportRefl"></a><a id="9895" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9909" class="Symbol">:</a> <a id="9911" class="Symbol">(</a><a id="9912" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a> <a id="9914" class="Symbol">:</a> <a id="9916" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="9917" class="Symbol">)</a> <a id="9919" class="Symbol">→</a> <a id="9921" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9931" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9936" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a> <a id="9938" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9940" href="Cubical.Foundations.Prelude.html#9912" class="Bound">x</a>
<a id="9942" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9956" class="Symbol">{</a><a id="9957" class="Argument">A</a> <a id="9959" class="Symbol">=</a> <a id="9961" href="Cubical.Foundations.Prelude.html#9961" class="Bound">A</a><a id="9962" class="Symbol">}</a> <a id="9964" href="Cubical.Foundations.Prelude.html#9964" class="Bound">x</a> <a id="9966" href="Cubical.Foundations.Prelude.html#9966" class="Bound">i</a> <a id="9968" class="Symbol">=</a> <a id="9970" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="9977" class="Symbol">(λ</a> <a id="9980" href="Cubical.Foundations.Prelude.html#9980" class="Bound">_</a> <a id="9982" class="Symbol">→</a> <a id="9984" href="Cubical.Foundations.Prelude.html#9961" class="Bound">A</a><a id="9985" class="Symbol">)</a> <a id="9987" href="Cubical.Foundations.Prelude.html#9966" class="Bound">i</a> <a id="9989" href="Cubical.Foundations.Prelude.html#9964" class="Bound">x</a>

<a id="transport-filler"></a><a id="9992" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10009" class="Symbol">:</a> <a id="10011" class="Symbol">∀</a> <a id="10013" class="Symbol">{</a><a id="10014" href="Cubical.Foundations.Prelude.html#10014" class="Bound">ℓ</a><a id="10015" class="Symbol">}</a> <a id="10017" class="Symbol">{</a><a id="10018" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a> <a id="10020" href="Cubical.Foundations.Prelude.html#10020" class="Bound">B</a> <a id="10022" class="Symbol">:</a> <a id="10024" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10029" href="Cubical.Foundations.Prelude.html#10014" class="Bound">ℓ</a><a id="10030" class="Symbol">}</a> <a id="10032" class="Symbol">(</a><a id="10033" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10035" class="Symbol">:</a> <a id="10037" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a> <a id="10039" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10041" href="Cubical.Foundations.Prelude.html#10020" class="Bound">B</a><a id="10042" class="Symbol">)</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="Cubical.Foundations.Prelude.html#10018" class="Bound">A</a><a id="10050" class="Symbol">)</a>
                   <a id="10071" class="Symbol">→</a> <a id="10073" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10079" class="Symbol">(λ</a> <a id="10082" href="Cubical.Foundations.Prelude.html#10082" class="Bound">i</a> <a id="10084" class="Symbol">→</a> <a id="10086" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10088" href="Cubical.Foundations.Prelude.html#10082" class="Bound">i</a><a id="10089" class="Symbol">)</a> <a id="10091" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a> <a id="10093" class="Symbol">(</a><a id="10094" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10104" href="Cubical.Foundations.Prelude.html#10033" class="Bound">p</a> <a id="10106" href="Cubical.Foundations.Prelude.html#10045" class="Bound">x</a><a id="10107" class="Symbol">)</a>
<a id="10109" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10126" href="Cubical.Foundations.Prelude.html#10126" class="Bound">p</a> <a id="10128" href="Cubical.Foundations.Prelude.html#10128" class="Bound">x</a> <a id="10130" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a> <a id="10132" class="Symbol">=</a> <a id="10134" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="10141" class="Symbol">(λ</a> <a id="10144" href="Cubical.Foundations.Prelude.html#10144" class="Bound">j</a> <a id="10146" class="Symbol">→</a> <a id="10148" href="Cubical.Foundations.Prelude.html#10126" class="Bound">p</a> <a id="10150" class="Symbol">(</a><a id="10151" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a> <a id="10153" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10155" href="Cubical.Foundations.Prelude.html#10144" class="Bound">j</a><a id="10156" class="Symbol">))</a> <a id="10159" class="Symbol">(</a><a id="10160" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10162" href="Cubical.Foundations.Prelude.html#10130" class="Bound">i</a><a id="10163" class="Symbol">)</a> <a id="10165" href="Cubical.Foundations.Prelude.html#10128" class="Bound">x</a>

<a id="10168" class="Comment">-- We want B to be explicit in subst</a>
<a id="subst"></a><a id="10205" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10211" class="Symbol">:</a> <a id="10213" class="Symbol">(</a><a id="10214" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10216" class="Symbol">:</a> <a id="10218" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10220" class="Symbol">→</a> <a id="10222" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10227" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10229" class="Symbol">)</a> <a id="10231" class="Symbol">(</a><a id="10232" href="Cubical.Foundations.Prelude.html#10232" class="Bound">p</a> <a id="10234" class="Symbol">:</a> <a id="10236" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10238" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10240" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10241" class="Symbol">)</a> <a id="10243" class="Symbol">→</a> <a id="10245" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10247" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10249" class="Symbol">→</a> <a id="10251" href="Cubical.Foundations.Prelude.html#10214" class="Bound">B</a> <a id="10253" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a>
<a id="10255" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10261" href="Cubical.Foundations.Prelude.html#10261" class="Bound">B</a> <a id="10263" href="Cubical.Foundations.Prelude.html#10263" class="Bound">p</a> <a id="10265" href="Cubical.Foundations.Prelude.html#10265" class="Bound">pa</a> <a id="10268" class="Symbol">=</a> <a id="10270" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10280" class="Symbol">(λ</a> <a id="10283" href="Cubical.Foundations.Prelude.html#10283" class="Bound">i</a> <a id="10285" class="Symbol">→</a> <a id="10287" href="Cubical.Foundations.Prelude.html#10261" class="Bound">B</a> <a id="10289" class="Symbol">(</a><a id="10290" href="Cubical.Foundations.Prelude.html#10263" class="Bound">p</a> <a id="10292" href="Cubical.Foundations.Prelude.html#10283" class="Bound">i</a><a id="10293" class="Symbol">))</a> <a id="10296" href="Cubical.Foundations.Prelude.html#10265" class="Bound">pa</a>

<a id="subst2"></a><a id="10300" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10307" class="Symbol">:</a> <a id="10309" class="Symbol">∀</a> <a id="10311" class="Symbol">{</a><a id="10312" href="Cubical.Foundations.Prelude.html#10312" class="Bound">ℓ&#39;</a> <a id="10315" href="Cubical.Foundations.Prelude.html#10315" class="Bound">ℓ&#39;&#39;</a><a id="10318" class="Symbol">}</a> <a id="10320" class="Symbol">{</a><a id="10321" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a> <a id="10323" class="Symbol">:</a> <a id="10325" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10330" href="Cubical.Foundations.Prelude.html#10312" class="Bound">ℓ&#39;</a><a id="10332" class="Symbol">}</a> <a id="10334" class="Symbol">{</a><a id="10335" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10337" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a> <a id="10339" class="Symbol">:</a> <a id="10341" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a><a id="10342" class="Symbol">}</a> <a id="10344" class="Symbol">(</a><a id="10345" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10347" class="Symbol">:</a> <a id="10349" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10351" class="Symbol">→</a> <a id="10353" href="Cubical.Foundations.Prelude.html#10321" class="Bound">B</a> <a id="10355" class="Symbol">→</a> <a id="10357" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10362" href="Cubical.Foundations.Prelude.html#10315" class="Bound">ℓ&#39;&#39;</a><a id="10365" class="Symbol">)</a>
        <a id="10375" class="Symbol">(</a><a id="10376" href="Cubical.Foundations.Prelude.html#10376" class="Bound">p</a> <a id="10378" class="Symbol">:</a> <a id="10380" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10382" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10384" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10385" class="Symbol">)</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Cubical.Foundations.Prelude.html#10388" class="Bound">q</a> <a id="10390" class="Symbol">:</a> <a id="10392" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10394" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10396" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a><a id="10397" class="Symbol">)</a> <a id="10399" class="Symbol">→</a> <a id="10401" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10403" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10405" href="Cubical.Foundations.Prelude.html#10335" class="Bound">z</a> <a id="10407" class="Symbol">→</a> <a id="10409" href="Cubical.Foundations.Prelude.html#10345" class="Bound">C</a> <a id="10411" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="10413" href="Cubical.Foundations.Prelude.html#10337" class="Bound">w</a>
<a id="10415" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10422" href="Cubical.Foundations.Prelude.html#10422" class="Bound">B</a> <a id="10424" href="Cubical.Foundations.Prelude.html#10424" class="Bound">p</a> <a id="10426" href="Cubical.Foundations.Prelude.html#10426" class="Bound">q</a> <a id="10428" href="Cubical.Foundations.Prelude.html#10428" class="Bound">b</a> <a id="10430" class="Symbol">=</a> <a id="10432" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10442" class="Symbol">(λ</a> <a id="10445" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a> <a id="10447" class="Symbol">→</a> <a id="10449" href="Cubical.Foundations.Prelude.html#10422" class="Bound">B</a> <a id="10451" class="Symbol">(</a><a id="10452" href="Cubical.Foundations.Prelude.html#10424" class="Bound">p</a> <a id="10454" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a><a id="10455" class="Symbol">)</a> <a id="10457" class="Symbol">(</a><a id="10458" href="Cubical.Foundations.Prelude.html#10426" class="Bound">q</a> <a id="10460" href="Cubical.Foundations.Prelude.html#10445" class="Bound">i</a><a id="10461" class="Symbol">))</a> <a id="10464" href="Cubical.Foundations.Prelude.html#10428" class="Bound">b</a>

<a id="substRefl"></a><a id="10467" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="10477" class="Symbol">:</a> <a id="10479" class="Symbol">∀</a> <a id="10481" class="Symbol">{</a><a id="10482" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10484" class="Symbol">:</a> <a id="10486" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10488" class="Symbol">→</a> <a id="10490" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10495" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="10496" class="Symbol">}</a> <a id="10498" class="Symbol">{</a><a id="10499" href="Cubical.Foundations.Prelude.html#10499" class="Bound">x</a><a id="10500" class="Symbol">}</a> <a id="10502" class="Symbol">→</a> <a id="10504" class="Symbol">(</a><a id="10505" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a> <a id="10508" class="Symbol">:</a> <a id="10510" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10512" href="Cubical.Foundations.Prelude.html#10499" class="Bound">x</a><a id="10513" class="Symbol">)</a> <a id="10515" class="Symbol">→</a> <a id="10517" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10523" href="Cubical.Foundations.Prelude.html#10482" class="Bound">B</a> <a id="10525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10530" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a> <a id="10533" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10535" href="Cubical.Foundations.Prelude.html#10505" class="Bound">px</a>
<a id="10538" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="10548" href="Cubical.Foundations.Prelude.html#10548" class="Bound">px</a> <a id="10551" class="Symbol">=</a> <a id="10553" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10567" href="Cubical.Foundations.Prelude.html#10548" class="Bound">px</a>

<a id="subst-filler"></a><a id="10571" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="10584" class="Symbol">:</a> <a id="10586" class="Symbol">(</a><a id="10587" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10589" class="Symbol">:</a> <a id="10591" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10593" class="Symbol">→</a> <a id="10595" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10600" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10602" class="Symbol">)</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10607" class="Symbol">:</a> <a id="10609" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10611" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10613" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10614" class="Symbol">)</a> <a id="10616" class="Symbol">(</a><a id="10617" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a> <a id="10619" class="Symbol">:</a> <a id="10621" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10623" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="10624" class="Symbol">)</a>
  <a id="10628" class="Symbol">→</a> <a id="10630" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10636" class="Symbol">(λ</a> <a id="10639" href="Cubical.Foundations.Prelude.html#10639" class="Bound">i</a> <a id="10641" class="Symbol">→</a> <a id="10643" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10645" class="Symbol">(</a><a id="10646" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10648" href="Cubical.Foundations.Prelude.html#10639" class="Bound">i</a><a id="10649" class="Symbol">))</a> <a id="10652" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a> <a id="10654" class="Symbol">(</a><a id="10655" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10661" href="Cubical.Foundations.Prelude.html#10587" class="Bound">B</a> <a id="10663" href="Cubical.Foundations.Prelude.html#10605" class="Bound">p</a> <a id="10665" href="Cubical.Foundations.Prelude.html#10617" class="Bound">b</a><a id="10666" class="Symbol">)</a>
<a id="10668" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="10681" href="Cubical.Foundations.Prelude.html#10681" class="Bound">B</a> <a id="10683" href="Cubical.Foundations.Prelude.html#10683" class="Bound">p</a> <a id="10685" class="Symbol">=</a> <a id="10687" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10704" class="Symbol">(</a><a id="10705" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10710" href="Cubical.Foundations.Prelude.html#10681" class="Bound">B</a> <a id="10712" href="Cubical.Foundations.Prelude.html#10683" class="Bound">p</a><a id="10713" class="Symbol">)</a>

<a id="subst2-filler"></a><a id="10716" href="Cubical.Foundations.Prelude.html#10716" class="Function">subst2-filler</a> <a id="10730" class="Symbol">:</a> <a id="10732" class="Symbol">{</a><a id="10733" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a> <a id="10735" class="Symbol">:</a> <a id="10737" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10742" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="10744" class="Symbol">}</a> <a id="10746" class="Symbol">{</a><a id="10747" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a> <a id="10749" href="Cubical.Foundations.Prelude.html#10749" class="Bound">w</a> <a id="10751" class="Symbol">:</a> <a id="10753" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a><a id="10754" class="Symbol">}</a> <a id="10756" class="Symbol">(</a><a id="10757" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10759" class="Symbol">:</a> <a id="10761" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10763" class="Symbol">→</a> <a id="10765" href="Cubical.Foundations.Prelude.html#10733" class="Bound">B</a> <a id="10767" class="Symbol">→</a> <a id="10769" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10774" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="10777" class="Symbol">)</a>
                <a id="10795" class="Symbol">(</a><a id="10796" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10798" class="Symbol">:</a> <a id="10800" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10802" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10804" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="10805" class="Symbol">)</a> <a id="10807" class="Symbol">(</a><a id="10808" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10810" class="Symbol">:</a> <a id="10812" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a> <a id="10814" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10816" href="Cubical.Foundations.Prelude.html#10749" class="Bound">w</a><a id="10817" class="Symbol">)</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a> <a id="10822" class="Symbol">:</a> <a id="10824" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10826" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="10828" href="Cubical.Foundations.Prelude.html#10747" class="Bound">z</a><a id="10829" class="Symbol">)</a>
              <a id="10845" class="Symbol">→</a> <a id="10847" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10853" class="Symbol">(λ</a> <a id="10856" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a> <a id="10858" class="Symbol">→</a> <a id="10860" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10865" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a><a id="10866" class="Symbol">)</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10871" href="Cubical.Foundations.Prelude.html#10856" class="Bound">i</a><a id="10872" class="Symbol">))</a> <a id="10875" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a> <a id="10877" class="Symbol">(</a><a id="10878" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="10885" href="Cubical.Foundations.Prelude.html#10757" class="Bound">C</a> <a id="10887" href="Cubical.Foundations.Prelude.html#10796" class="Bound">p</a> <a id="10889" href="Cubical.Foundations.Prelude.html#10808" class="Bound">q</a> <a id="10891" href="Cubical.Foundations.Prelude.html#10820" class="Bound">c</a><a id="10892" class="Symbol">)</a>
<a id="10894" href="Cubical.Foundations.Prelude.html#10716" class="Function">subst2-filler</a> <a id="10908" href="Cubical.Foundations.Prelude.html#10908" class="Bound">C</a> <a id="10910" href="Cubical.Foundations.Prelude.html#10910" class="Bound">p</a> <a id="10912" href="Cubical.Foundations.Prelude.html#10912" class="Bound">q</a> <a id="10914" class="Symbol">=</a> <a id="10916" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="10933" class="Symbol">(</a><a id="10934" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10940" href="Cubical.Foundations.Prelude.html#10908" class="Bound">C</a> <a id="10942" href="Cubical.Foundations.Prelude.html#10910" class="Bound">p</a> <a id="10944" href="Cubical.Foundations.Prelude.html#10912" class="Bound">q</a><a id="10945" class="Symbol">)</a>

<a id="10948" class="Comment">-- Function extensionality</a>

<a id="funExt"></a><a id="10976" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10983" class="Symbol">:</a> <a id="10985" class="Symbol">{</a><a id="10986" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="10988" class="Symbol">:</a> <a id="10990" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="10992" class="Symbol">→</a> <a id="10994" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10996" class="Symbol">→</a> <a id="10998" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11003" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11005" class="Symbol">}</a>
  <a id="11009" class="Symbol">{</a><a id="11010" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11012" class="Symbol">:</a> <a id="11014" class="Symbol">(</a><a id="11015" href="Cubical.Foundations.Prelude.html#11015" class="Bound">x</a> <a id="11017" class="Symbol">:</a> <a id="11019" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11020" class="Symbol">)</a> <a id="11022" class="Symbol">→</a> <a id="11024" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11026" href="Cubical.Foundations.Prelude.html#11015" class="Bound">x</a> <a id="11028" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11030" class="Symbol">}</a> <a id="11032" class="Symbol">{</a><a id="11033" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a> <a id="11035" class="Symbol">:</a> <a id="11037" class="Symbol">(</a><a id="11038" href="Cubical.Foundations.Prelude.html#11038" class="Bound">x</a> <a id="11040" class="Symbol">:</a> <a id="11042" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11043" class="Symbol">)</a> <a id="11045" class="Symbol">→</a> <a id="11047" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11049" href="Cubical.Foundations.Prelude.html#11038" class="Bound">x</a> <a id="11051" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11053" class="Symbol">}</a>
  <a id="11057" class="Symbol">→</a> <a id="11059" class="Symbol">((</a><a id="11061" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a> <a id="11063" class="Symbol">:</a> <a id="11065" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11066" class="Symbol">)</a> <a id="11068" class="Symbol">→</a> <a id="11070" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11076" class="Symbol">(</a><a id="11077" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11079" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11080" class="Symbol">)</a> <a id="11082" class="Symbol">(</a><a id="11083" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11085" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11086" class="Symbol">)</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a> <a id="11091" href="Cubical.Foundations.Prelude.html#11061" class="Bound">x</a><a id="11092" class="Symbol">))</a>
  <a id="11097" class="Symbol">→</a> <a id="11099" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11105" class="Symbol">(λ</a> <a id="11108" href="Cubical.Foundations.Prelude.html#11108" class="Bound">i</a> <a id="11110" class="Symbol">→</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Cubical.Foundations.Prelude.html#11113" class="Bound">x</a> <a id="11115" class="Symbol">:</a> <a id="11117" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11118" class="Symbol">)</a> <a id="11120" class="Symbol">→</a> <a id="11122" href="Cubical.Foundations.Prelude.html#10986" class="Bound">B</a> <a id="11124" href="Cubical.Foundations.Prelude.html#11113" class="Bound">x</a> <a id="11126" href="Cubical.Foundations.Prelude.html#11108" class="Bound">i</a><a id="11127" class="Symbol">)</a> <a id="11129" href="Cubical.Foundations.Prelude.html#11010" class="Bound">f</a> <a id="11131" href="Cubical.Foundations.Prelude.html#11033" class="Bound">g</a>
<a id="11133" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="11140" href="Cubical.Foundations.Prelude.html#11140" class="Bound">p</a> <a id="11142" href="Cubical.Foundations.Prelude.html#11142" class="Bound">i</a> <a id="11144" href="Cubical.Foundations.Prelude.html#11144" class="Bound">x</a> <a id="11146" class="Symbol">=</a> <a id="11148" href="Cubical.Foundations.Prelude.html#11140" class="Bound">p</a> <a id="11150" href="Cubical.Foundations.Prelude.html#11144" class="Bound">x</a> <a id="11152" href="Cubical.Foundations.Prelude.html#11142" class="Bound">i</a>

<a id="implicitFunExt"></a><a id="11155" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11170" class="Symbol">:</a> <a id="11172" class="Symbol">{</a><a id="11173" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11175" class="Symbol">:</a> <a id="11177" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="11179" class="Symbol">→</a> <a id="11181" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11183" class="Symbol">→</a> <a id="11185" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11190" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11192" class="Symbol">}</a>
  <a id="11196" class="Symbol">{</a><a id="11197" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11199" class="Symbol">:</a> <a id="11201" class="Symbol">{</a><a id="11202" href="Cubical.Foundations.Prelude.html#11202" class="Bound">x</a> <a id="11204" class="Symbol">:</a> <a id="11206" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11207" class="Symbol">}</a> <a id="11209" class="Symbol">→</a> <a id="11211" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11213" href="Cubical.Foundations.Prelude.html#11202" class="Bound">x</a> <a id="11215" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11217" class="Symbol">}</a> <a id="11219" class="Symbol">{</a><a id="11220" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a> <a id="11222" class="Symbol">:</a> <a id="11224" class="Symbol">{</a><a id="11225" href="Cubical.Foundations.Prelude.html#11225" class="Bound">x</a> <a id="11227" class="Symbol">:</a> <a id="11229" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11230" class="Symbol">}</a> <a id="11232" class="Symbol">→</a> <a id="11234" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11236" href="Cubical.Foundations.Prelude.html#11225" class="Bound">x</a> <a id="11238" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11240" class="Symbol">}</a>
  <a id="11244" class="Symbol">→</a> <a id="11246" class="Symbol">({</a><a id="11248" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a> <a id="11250" class="Symbol">:</a> <a id="11252" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11253" class="Symbol">}</a> <a id="11255" class="Symbol">→</a> <a id="11257" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11263" class="Symbol">(</a><a id="11264" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11266" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11267" class="Symbol">)</a> <a id="11269" class="Symbol">(</a><a id="11270" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11272" class="Symbol">{</a><a id="11273" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11274" class="Symbol">})</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a> <a id="11280" class="Symbol">{</a><a id="11281" href="Cubical.Foundations.Prelude.html#11248" class="Bound">x</a><a id="11282" class="Symbol">}))</a>
  <a id="11288" class="Symbol">→</a> <a id="11290" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11296" class="Symbol">(λ</a> <a id="11299" href="Cubical.Foundations.Prelude.html#11299" class="Bound">i</a> <a id="11301" class="Symbol">→</a> <a id="11303" class="Symbol">{</a><a id="11304" href="Cubical.Foundations.Prelude.html#11304" class="Bound">x</a> <a id="11306" class="Symbol">:</a> <a id="11308" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11309" class="Symbol">}</a> <a id="11311" class="Symbol">→</a> <a id="11313" href="Cubical.Foundations.Prelude.html#11173" class="Bound">B</a> <a id="11315" href="Cubical.Foundations.Prelude.html#11304" class="Bound">x</a> <a id="11317" href="Cubical.Foundations.Prelude.html#11299" class="Bound">i</a><a id="11318" class="Symbol">)</a> <a id="11320" href="Cubical.Foundations.Prelude.html#11197" class="Bound">f</a> <a id="11322" href="Cubical.Foundations.Prelude.html#11220" class="Bound">g</a>
<a id="11324" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="11339" href="Cubical.Foundations.Prelude.html#11339" class="Bound">p</a> <a id="11341" href="Cubical.Foundations.Prelude.html#11341" class="Bound">i</a> <a id="11343" class="Symbol">{</a><a id="11344" href="Cubical.Foundations.Prelude.html#11344" class="Bound">x</a><a id="11345" class="Symbol">}</a> <a id="11347" class="Symbol">=</a> <a id="11349" href="Cubical.Foundations.Prelude.html#11339" class="Bound">p</a> <a id="11351" class="Symbol">{</a><a id="11352" href="Cubical.Foundations.Prelude.html#11344" class="Bound">x</a><a id="11353" class="Symbol">}</a> <a id="11355" href="Cubical.Foundations.Prelude.html#11341" class="Bound">i</a>

<a id="11358" class="Comment">-- the inverse to funExt (see Functions.FunExtEquiv), converting paths</a>
<a id="11429" class="Comment">-- between functions to homotopies; `funExt⁻` is called `happly` and</a>
<a id="11498" class="Comment">-- defined by path induction in the HoTT book (see function 2.9.2 in</a>
<a id="11567" class="Comment">-- section 2.9)</a>
<a id="funExt⁻"></a><a id="11583" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11591" class="Symbol">:</a> <a id="11593" class="Symbol">{</a><a id="11594" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11596" class="Symbol">:</a> <a id="11598" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="11600" class="Symbol">→</a> <a id="11602" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11604" class="Symbol">→</a> <a id="11606" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11611" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11613" class="Symbol">}</a>
  <a id="11617" class="Symbol">{</a><a id="11618" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11620" class="Symbol">:</a> <a id="11622" class="Symbol">(</a><a id="11623" href="Cubical.Foundations.Prelude.html#11623" class="Bound">x</a> <a id="11625" class="Symbol">:</a> <a id="11627" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11628" class="Symbol">)</a> <a id="11630" class="Symbol">→</a> <a id="11632" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11634" href="Cubical.Foundations.Prelude.html#11623" class="Bound">x</a> <a id="11636" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11638" class="Symbol">}</a> <a id="11640" class="Symbol">{</a><a id="11641" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a> <a id="11643" class="Symbol">:</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Cubical.Foundations.Prelude.html#11646" class="Bound">x</a> <a id="11648" class="Symbol">:</a> <a id="11650" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11651" class="Symbol">)</a> <a id="11653" class="Symbol">→</a> <a id="11655" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11657" href="Cubical.Foundations.Prelude.html#11646" class="Bound">x</a> <a id="11659" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11661" class="Symbol">}</a>
  <a id="11665" class="Symbol">→</a> <a id="11667" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11673" class="Symbol">(λ</a> <a id="11676" href="Cubical.Foundations.Prelude.html#11676" class="Bound">i</a> <a id="11678" class="Symbol">→</a> <a id="11680" class="Symbol">(</a><a id="11681" href="Cubical.Foundations.Prelude.html#11681" class="Bound">x</a> <a id="11683" class="Symbol">:</a> <a id="11685" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11686" class="Symbol">)</a> <a id="11688" class="Symbol">→</a> <a id="11690" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11692" href="Cubical.Foundations.Prelude.html#11681" class="Bound">x</a> <a id="11694" href="Cubical.Foundations.Prelude.html#11676" class="Bound">i</a><a id="11695" class="Symbol">)</a> <a id="11697" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11699" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a>
  <a id="11703" class="Symbol">→</a> <a id="11705" class="Symbol">((</a><a id="11707" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a> <a id="11709" class="Symbol">:</a> <a id="11711" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="11712" class="Symbol">)</a> <a id="11714" class="Symbol">→</a> <a id="11716" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11722" class="Symbol">(</a><a id="11723" href="Cubical.Foundations.Prelude.html#11594" class="Bound">B</a> <a id="11725" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11726" class="Symbol">)</a> <a id="11728" class="Symbol">(</a><a id="11729" href="Cubical.Foundations.Prelude.html#11618" class="Bound">f</a> <a id="11731" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11732" class="Symbol">)</a> <a id="11734" class="Symbol">(</a><a id="11735" href="Cubical.Foundations.Prelude.html#11641" class="Bound">g</a> <a id="11737" href="Cubical.Foundations.Prelude.html#11707" class="Bound">x</a><a id="11738" class="Symbol">))</a>
<a id="11741" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11749" href="Cubical.Foundations.Prelude.html#11749" class="Bound">eq</a> <a id="11752" href="Cubical.Foundations.Prelude.html#11752" class="Bound">x</a> <a id="11754" href="Cubical.Foundations.Prelude.html#11754" class="Bound">i</a> <a id="11756" class="Symbol">=</a> <a id="11758" href="Cubical.Foundations.Prelude.html#11749" class="Bound">eq</a> <a id="11761" href="Cubical.Foundations.Prelude.html#11754" class="Bound">i</a> <a id="11763" href="Cubical.Foundations.Prelude.html#11752" class="Bound">x</a>

<a id="congP₂$"></a><a id="11766" href="Cubical.Foundations.Prelude.html#11766" class="Function">congP₂$</a> <a id="11774" class="Symbol">:</a> <a id="11776" class="Symbol">{</a><a id="11777" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11779" class="Symbol">:</a> <a id="11781" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11783" class="Symbol">→</a> <a id="11785" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11790" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="11791" class="Symbol">}</a> <a id="11793" class="Symbol">{</a><a id="11794" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11796" class="Symbol">:</a> <a id="11798" class="Symbol">∀</a> <a id="11800" href="Cubical.Foundations.Prelude.html#11800" class="Bound">i</a> <a id="11802" class="Symbol">→</a> <a id="11804" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11806" href="Cubical.Foundations.Prelude.html#11800" class="Bound">i</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11815" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="11817" class="Symbol">}</a>
  <a id="11821" class="Symbol">{</a><a id="11822" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11824" class="Symbol">:</a> <a id="11826" class="Symbol">∀</a> <a id="11828" href="Cubical.Foundations.Prelude.html#11828" class="Bound">x</a> <a id="11830" class="Symbol">→</a> <a id="11832" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11834" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11837" href="Cubical.Foundations.Prelude.html#11828" class="Bound">x</a><a id="11838" class="Symbol">}</a> <a id="11840" class="Symbol">{</a><a id="11841" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a> <a id="11843" class="Symbol">:</a> <a id="11845" class="Symbol">∀</a> <a id="11847" href="Cubical.Foundations.Prelude.html#11847" class="Bound">y</a> <a id="11849" class="Symbol">→</a> <a id="11851" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11853" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="11856" href="Cubical.Foundations.Prelude.html#11847" class="Bound">y</a><a id="11857" class="Symbol">}</a>
  <a id="11861" class="Symbol">→</a> <a id="11863" class="Symbol">(</a><a id="11864" href="Cubical.Foundations.Prelude.html#11864" class="Bound">p</a> <a id="11866" class="Symbol">:</a> <a id="11868" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11874" class="Symbol">(λ</a> <a id="11877" href="Cubical.Foundations.Prelude.html#11877" class="Bound">i</a> <a id="11879" class="Symbol">→</a> <a id="11881" class="Symbol">∀</a> <a id="11883" href="Cubical.Foundations.Prelude.html#11883" class="Bound">x</a> <a id="11885" class="Symbol">→</a> <a id="11887" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11889" href="Cubical.Foundations.Prelude.html#11877" class="Bound">i</a> <a id="11891" href="Cubical.Foundations.Prelude.html#11883" class="Bound">x</a><a id="11892" class="Symbol">)</a> <a id="11894" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11896" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a><a id="11897" class="Symbol">)</a>
  <a id="11901" class="Symbol">→</a> <a id="11903" class="Symbol">∀</a> <a id="11905" class="Symbol">{</a><a id="11906" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a> <a id="11908" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11909" class="Symbol">}</a> <a id="11911" class="Symbol">(</a><a id="11912" href="Cubical.Foundations.Prelude.html#11912" class="Bound">p</a> <a id="11914" class="Symbol">:</a> <a id="11916" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11922" href="Cubical.Foundations.Prelude.html#11777" class="Bound">A</a> <a id="11924" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a> <a id="11926" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11927" class="Symbol">)</a> <a id="11929" class="Symbol">→</a> <a id="11931" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11937" class="Symbol">(λ</a> <a id="11940" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a> <a id="11942" class="Symbol">→</a> <a id="11944" href="Cubical.Foundations.Prelude.html#11794" class="Bound">B</a> <a id="11946" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a> <a id="11948" class="Symbol">(</a><a id="11949" href="Cubical.Foundations.Prelude.html#11912" class="Bound">p</a> <a id="11951" href="Cubical.Foundations.Prelude.html#11940" class="Bound">i</a><a id="11952" class="Symbol">))</a> <a id="11955" class="Symbol">(</a><a id="11956" href="Cubical.Foundations.Prelude.html#11822" class="Bound">f</a> <a id="11958" href="Cubical.Foundations.Prelude.html#11906" class="Bound">x</a><a id="11959" class="Symbol">)</a> <a id="11961" class="Symbol">(</a><a id="11962" href="Cubical.Foundations.Prelude.html#11841" class="Bound">g</a> <a id="11964" href="Cubical.Foundations.Prelude.html#11908" class="Bound">y</a><a id="11965" class="Symbol">)</a>
<a id="11967" href="Cubical.Foundations.Prelude.html#11766" class="Function">congP₂$</a> <a id="11975" href="Cubical.Foundations.Prelude.html#11975" class="Bound">eq</a> <a id="11978" href="Cubical.Foundations.Prelude.html#11978" class="Bound">x</a> <a id="11980" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="Cubical.Foundations.Prelude.html#11975" class="Bound">eq</a> <a id="11987" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Cubical.Foundations.Prelude.html#11978" class="Bound">x</a> <a id="11992" href="Cubical.Foundations.Prelude.html#11980" class="Bound">i</a><a id="11993" class="Symbol">)</a>

<a id="implicitFunExt⁻"></a><a id="11996" href="Cubical.Foundations.Prelude.html#11996" class="Function">implicitFunExt⁻</a> <a id="12012" class="Symbol">:</a> <a id="12014" class="Symbol">{</a><a id="12015" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12017" class="Symbol">:</a> <a id="12019" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="12021" class="Symbol">→</a> <a id="12023" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="12025" class="Symbol">→</a> <a id="12027" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12032" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12034" class="Symbol">}</a>
  <a id="12038" class="Symbol">{</a><a id="12039" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12041" class="Symbol">:</a> <a id="12043" class="Symbol">{</a><a id="12044" href="Cubical.Foundations.Prelude.html#12044" class="Bound">x</a> <a id="12046" class="Symbol">:</a> <a id="12048" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12049" class="Symbol">}</a> <a id="12051" class="Symbol">→</a> <a id="12053" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12055" href="Cubical.Foundations.Prelude.html#12044" class="Bound">x</a> <a id="12057" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12059" class="Symbol">}</a> <a id="12061" class="Symbol">{</a><a id="12062" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a> <a id="12064" class="Symbol">:</a> <a id="12066" class="Symbol">{</a><a id="12067" href="Cubical.Foundations.Prelude.html#12067" class="Bound">x</a> <a id="12069" class="Symbol">:</a> <a id="12071" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12072" class="Symbol">}</a> <a id="12074" class="Symbol">→</a> <a id="12076" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12078" href="Cubical.Foundations.Prelude.html#12067" class="Bound">x</a> <a id="12080" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12082" class="Symbol">}</a>
  <a id="12086" class="Symbol">→</a> <a id="12088" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12094" class="Symbol">(λ</a> <a id="12097" href="Cubical.Foundations.Prelude.html#12097" class="Bound">i</a> <a id="12099" class="Symbol">→</a> <a id="12101" class="Symbol">{</a><a id="12102" href="Cubical.Foundations.Prelude.html#12102" class="Bound">x</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12107" class="Symbol">}</a> <a id="12109" class="Symbol">→</a> <a id="12111" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12113" href="Cubical.Foundations.Prelude.html#12102" class="Bound">x</a> <a id="12115" href="Cubical.Foundations.Prelude.html#12097" class="Bound">i</a><a id="12116" class="Symbol">)</a> <a id="12118" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12120" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a>
  <a id="12124" class="Symbol">→</a> <a id="12126" class="Symbol">({</a><a id="12128" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a> <a id="12130" class="Symbol">:</a> <a id="12132" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12133" class="Symbol">}</a> <a id="12135" class="Symbol">→</a> <a id="12137" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12143" class="Symbol">(</a><a id="12144" href="Cubical.Foundations.Prelude.html#12015" class="Bound">B</a> <a id="12146" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12147" class="Symbol">)</a> <a id="12149" class="Symbol">(</a><a id="12150" href="Cubical.Foundations.Prelude.html#12039" class="Bound">f</a> <a id="12152" class="Symbol">{</a><a id="12153" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12154" class="Symbol">})</a> <a id="12157" class="Symbol">(</a><a id="12158" href="Cubical.Foundations.Prelude.html#12062" class="Bound">g</a> <a id="12160" class="Symbol">{</a><a id="12161" href="Cubical.Foundations.Prelude.html#12128" class="Bound">x</a><a id="12162" class="Symbol">}))</a>
<a id="12166" href="Cubical.Foundations.Prelude.html#11996" class="Function">implicitFunExt⁻</a> <a id="12182" href="Cubical.Foundations.Prelude.html#12182" class="Bound">eq</a> <a id="12185" class="Symbol">{</a><a id="12186" href="Cubical.Foundations.Prelude.html#12186" class="Bound">x</a><a id="12187" class="Symbol">}</a> <a id="12189" href="Cubical.Foundations.Prelude.html#12189" class="Bound">i</a> <a id="12191" class="Symbol">=</a> <a id="12193" href="Cubical.Foundations.Prelude.html#12182" class="Bound">eq</a> <a id="12196" href="Cubical.Foundations.Prelude.html#12189" class="Bound">i</a> <a id="12198" class="Symbol">{</a><a id="12199" href="Cubical.Foundations.Prelude.html#12186" class="Bound">x</a><a id="12200" class="Symbol">}</a>

<a id="_≡$_"></a><a id="12203" href="Cubical.Foundations.Prelude.html#12203" class="Function Operator">_≡$_</a> <a id="12208" class="Symbol">=</a> <a id="12210" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a>

<a id="12219" class="Comment">{- `S` stands for simply typed. Using `funExtS⁻` instead of `funExt⁻`
   can help Agda to solve metavariables that may otherwise remain unsolved.
-}</a>
<a id="funExtS⁻"></a><a id="12368" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a> <a id="12377" class="Symbol">:</a> <a id="12379" class="Symbol">{</a><a id="12380" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12382" class="Symbol">:</a> <a id="12384" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="12386" class="Symbol">→</a> <a id="12388" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12393" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12395" class="Symbol">}</a>
  <a id="12399" class="Symbol">{</a><a id="12400" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12402" class="Symbol">:</a> <a id="12404" class="Symbol">(</a><a id="12405" href="Cubical.Foundations.Prelude.html#12405" class="Bound">x</a> <a id="12407" class="Symbol">:</a> <a id="12409" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12410" class="Symbol">)</a> <a id="12412" class="Symbol">→</a> <a id="12414" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12416" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12418" class="Symbol">}</a> <a id="12420" class="Symbol">{</a><a id="12421" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a> <a id="12423" class="Symbol">:</a> <a id="12425" class="Symbol">(</a><a id="12426" href="Cubical.Foundations.Prelude.html#12426" class="Bound">x</a> <a id="12428" class="Symbol">:</a> <a id="12430" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12437" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12439" class="Symbol">}</a>
  <a id="12443" class="Symbol">→</a> <a id="12445" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12451" class="Symbol">(λ</a> <a id="12454" href="Cubical.Foundations.Prelude.html#12454" class="Bound">i</a> <a id="12456" class="Symbol">→</a> <a id="12458" class="Symbol">(</a><a id="12459" href="Cubical.Foundations.Prelude.html#12459" class="Bound">x</a> <a id="12461" class="Symbol">:</a> <a id="12463" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12464" class="Symbol">)</a> <a id="12466" class="Symbol">→</a> <a id="12468" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12470" href="Cubical.Foundations.Prelude.html#12454" class="Bound">i</a><a id="12471" class="Symbol">)</a> <a id="12473" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12475" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a>
  <a id="12479" class="Symbol">→</a> <a id="12481" class="Symbol">((</a><a id="12483" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a> <a id="12485" class="Symbol">:</a> <a id="12487" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="12488" class="Symbol">)</a> <a id="12490" class="Symbol">→</a> <a id="12492" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12498" class="Symbol">(λ</a> <a id="12501" href="Cubical.Foundations.Prelude.html#12501" class="Bound">i</a> <a id="12503" class="Symbol">→</a> <a id="12505" href="Cubical.Foundations.Prelude.html#12380" class="Bound">B</a> <a id="12507" href="Cubical.Foundations.Prelude.html#12501" class="Bound">i</a><a id="12508" class="Symbol">)</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Cubical.Foundations.Prelude.html#12400" class="Bound">f</a> <a id="12513" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a><a id="12514" class="Symbol">)</a> <a id="12516" class="Symbol">(</a><a id="12517" href="Cubical.Foundations.Prelude.html#12421" class="Bound">g</a> <a id="12519" href="Cubical.Foundations.Prelude.html#12483" class="Bound">x</a><a id="12520" class="Symbol">))</a>
<a id="12523" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a> <a id="12532" href="Cubical.Foundations.Prelude.html#12532" class="Bound">eq</a> <a id="12535" href="Cubical.Foundations.Prelude.html#12535" class="Bound">x</a> <a id="12537" href="Cubical.Foundations.Prelude.html#12537" class="Bound">i</a> <a id="12539" class="Symbol">=</a> <a id="12541" href="Cubical.Foundations.Prelude.html#12532" class="Bound">eq</a> <a id="12544" href="Cubical.Foundations.Prelude.html#12537" class="Bound">i</a> <a id="12546" href="Cubical.Foundations.Prelude.html#12535" class="Bound">x</a>

<a id="_≡$S_"></a><a id="12549" href="Cubical.Foundations.Prelude.html#12549" class="Function Operator">_≡$S_</a> <a id="12555" class="Symbol">=</a> <a id="12557" href="Cubical.Foundations.Prelude.html#12368" class="Function">funExtS⁻</a>

<a id="12567" class="Comment">-- J for paths and its computation rule</a>

<a id="12608" class="Keyword">module</a> <a id="12615" href="Cubical.Foundations.Prelude.html#12615" class="Module">_</a> <a id="12617" class="Symbol">(</a><a id="12618" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12620" class="Symbol">:</a> <a id="12622" class="Symbol">∀</a> <a id="12624" href="Cubical.Foundations.Prelude.html#12624" class="Bound">y</a> <a id="12626" class="Symbol">→</a> <a id="12628" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="12630" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12632" href="Cubical.Foundations.Prelude.html#12624" class="Bound">y</a> <a id="12634" class="Symbol">→</a> <a id="12636" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12641" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="12643" class="Symbol">)</a> <a id="12645" class="Symbol">(</a><a id="12646" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a> <a id="12648" class="Symbol">:</a> <a id="12650" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12652" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="12654" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12658" class="Symbol">)</a> <a id="12660" class="Keyword">where</a>

  <a id="12669" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12671" class="Symbol">:</a> <a id="12673" class="Symbol">(</a><a id="12674" href="Cubical.Foundations.Prelude.html#12674" class="Bound">p</a> <a id="12676" class="Symbol">:</a> <a id="12678" href="Cubical.Foundations.Prelude.html#12628" class="Bound">x</a> <a id="12680" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12682" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">→</a> <a id="12687" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12689" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="12691" href="Cubical.Foundations.Prelude.html#12674" class="Bound">p</a>
  <a id="12695" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12697" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12699" class="Symbol">=</a> <a id="12701" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12711" class="Symbol">(λ</a> <a id="12714" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a> <a id="12716" class="Symbol">→</a> <a id="12718" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12720" class="Symbol">(</a><a id="12721" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12723" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a><a id="12724" class="Symbol">)</a> <a id="12726" class="Symbol">(λ</a> <a id="12729" href="Cubical.Foundations.Prelude.html#12729" class="Bound">j</a> <a id="12731" class="Symbol">→</a> <a id="12733" href="Cubical.Foundations.Prelude.html#12697" class="Bound">p</a> <a id="12735" class="Symbol">(</a><a id="12736" href="Cubical.Foundations.Prelude.html#12714" class="Bound">i</a> <a id="12738" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12740" href="Cubical.Foundations.Prelude.html#12729" class="Bound">j</a><a id="12741" class="Symbol">)))</a> <a id="12745" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>

  <a id="12750" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="12756" class="Symbol">:</a> <a id="12758" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12760" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12765" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12767" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>
  <a id="12771" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="12777" class="Symbol">=</a> <a id="12779" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12793" href="Cubical.Foundations.Prelude.html#12646" class="Bound">d</a>

  <a id="12798" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="12802" class="Symbol">:</a> <a id="12804" class="Symbol">(</a><a id="12805" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12807" class="Symbol">:</a> <a id="12809" href="Cubical.Foundations.Prelude.html#12628" class="Bound">x</a> <a id="12811" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12813" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a><a id="12814" class="Symbol">)</a> <a id="12816" class="Symbol">(</a><a id="12817" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12819" class="Symbol">:</a> <a id="12821" href="Cubical.Foundations.Prelude.html#881" class="Generalizable">y</a> <a id="12823" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12825" href="Cubical.Foundations.Prelude.html#883" class="Generalizable">z</a><a id="12826" class="Symbol">)</a>
    <a id="12832" class="Symbol">→</a> <a id="12834" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12836" class="Symbol">(</a><a id="12837" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12839" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12841" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a><a id="12842" class="Symbol">)</a> <a id="12844" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12846" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12856" class="Symbol">(λ</a> <a id="12859" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a> <a id="12861" class="Symbol">→</a> <a id="12863" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12865" class="Symbol">(</a><a id="12866" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12868" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a><a id="12869" class="Symbol">)</a> <a id="12871" class="Symbol">(λ</a> <a id="12874" href="Cubical.Foundations.Prelude.html#12874" class="Bound">j</a> <a id="12876" class="Symbol">→</a> <a id="12878" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12894" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a> <a id="12896" href="Cubical.Foundations.Prelude.html#12817" class="Bound">q</a> <a id="12898" href="Cubical.Foundations.Prelude.html#12859" class="Bound">i</a> <a id="12900" href="Cubical.Foundations.Prelude.html#12874" class="Bound">j</a><a id="12901" class="Symbol">))</a> <a id="12904" class="Symbol">(</a><a id="12905" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="12907" href="Cubical.Foundations.Prelude.html#12805" class="Bound">p</a><a id="12908" class="Symbol">)</a>
  <a id="12912" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="12916" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="12918" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12920" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a> <a id="12922" class="Symbol">=</a>
    <a id="12928" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a>
      <a id="12941" class="Symbol">(λ</a> <a id="12944" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="12946" class="Symbol">→</a> <a id="12948" href="Cubical.Foundations.Prelude.html#12618" class="Bound">P</a> <a id="12950" class="Symbol">(</a><a id="12951" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12953" class="Symbol">(</a><a id="12954" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="12956" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12958" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12960" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="12961" class="Symbol">))</a>
      <a id="12970" class="Symbol">(λ</a> <a id="12973" href="Cubical.Foundations.Prelude.html#12973" class="Bound">j</a> <a id="12975" class="Symbol">→</a> <a id="12977" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="12993" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="12995" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="12997" class="Symbol">(</a><a id="12998" href="Cubical.Foundations.Prelude.html#12944" class="Bound">i</a> <a id="13000" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13002" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13004" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13005" class="Symbol">)</a> <a id="13007" href="Cubical.Foundations.Prelude.html#12973" class="Bound">j</a><a id="13008" class="Symbol">))</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13014" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13015" class="Symbol">)</a>
      <a id="13023" class="Symbol">(</a><a id="13024" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13026" class="Symbol">(λ</a> <a id="13029" href="Cubical.Foundations.Prelude.html#13029" class="Bound">j</a> <a id="13031" class="Symbol">→</a> <a id="13033" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="13049" href="Cubical.Foundations.Prelude.html#12916" class="Bound">p</a> <a id="13051" href="Cubical.Foundations.Prelude.html#12918" class="Bound">q</a> <a id="13053" class="Symbol">(</a><a id="13054" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13056" href="Cubical.Foundations.Prelude.html#12920" class="Bound">k</a><a id="13057" class="Symbol">)</a> <a id="13059" href="Cubical.Foundations.Prelude.html#13029" class="Bound">j</a><a id="13060" class="Symbol">))</a>

<a id="13064" class="Comment">-- Multi-variable versions of J</a>

<a id="13097" class="Keyword">module</a> <a id="13104" href="Cubical.Foundations.Prelude.html#13104" class="Module">_</a> <a id="13106" class="Symbol">{</a><a id="13107" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13109" class="Symbol">:</a> <a id="13111" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13113" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a><a id="13114" class="Symbol">}</a>
  <a id="13118" class="Symbol">(</a><a id="13119" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13121" class="Symbol">:</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a> <a id="13126" class="Symbol">:</a> <a id="13128" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13129" class="Symbol">)</a> <a id="13131" class="Symbol">(</a><a id="13132" href="Cubical.Foundations.Prelude.html#13132" class="Bound">p</a> <a id="13134" class="Symbol">:</a> <a id="13136" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="13138" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13140" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a><a id="13141" class="Symbol">)</a> <a id="13143" class="Symbol">(</a><a id="13144" href="Cubical.Foundations.Prelude.html#13144" class="Bound">z</a> <a id="13146" class="Symbol">:</a> <a id="13148" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13150" href="Cubical.Foundations.Prelude.html#13124" class="Bound">y</a><a id="13151" class="Symbol">)</a> <a id="13153" class="Symbol">(</a><a id="13154" href="Cubical.Foundations.Prelude.html#13154" class="Bound">q</a> <a id="13156" class="Symbol">:</a> <a id="13158" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13164" class="Symbol">(λ</a> <a id="13167" href="Cubical.Foundations.Prelude.html#13167" class="Bound">i</a> <a id="13169" class="Symbol">→</a> <a id="13171" href="Cubical.Foundations.Prelude.html#860" class="Generalizable">B</a> <a id="13173" class="Symbol">(</a><a id="13174" href="Cubical.Foundations.Prelude.html#13132" class="Bound">p</a> <a id="13176" href="Cubical.Foundations.Prelude.html#13167" class="Bound">i</a><a id="13177" class="Symbol">))</a> <a id="13180" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13182" href="Cubical.Foundations.Prelude.html#13144" class="Bound">z</a><a id="13183" class="Symbol">)</a> <a id="13185" class="Symbol">→</a> <a id="13187" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13192" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="13195" class="Symbol">)</a>
  <a id="13199" class="Symbol">(</a><a id="13200" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a> <a id="13202" class="Symbol">:</a> <a id="13204" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13206" class="Symbol">_</a> <a id="13208" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13213" class="Symbol">_</a> <a id="13215" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Keyword">where</a>

  <a id="13230" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13235" class="Symbol">:</a> <a id="13237" class="Symbol">{</a><a id="13238" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a> <a id="13240" class="Symbol">:</a> <a id="13242" href="Cubical.Foundations.Prelude.html#13128" class="Bound">A</a><a id="13243" class="Symbol">}</a> <a id="13245" class="Symbol">(</a><a id="13246" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13248" class="Symbol">:</a> <a id="13250" href="Cubical.Foundations.Prelude.html#13113" class="Bound">x</a> <a id="13252" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13254" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a><a id="13255" class="Symbol">)</a> <a id="13257" class="Symbol">{</a><a id="13258" href="Cubical.Foundations.Prelude.html#13258" class="Bound">z</a> <a id="13260" class="Symbol">:</a> <a id="13262" href="Cubical.Foundations.Prelude.html#13111" class="Bound">B</a> <a id="13264" href="Cubical.Foundations.Prelude.html#13238" class="Bound">y</a><a id="13265" class="Symbol">}</a> <a id="13267" class="Symbol">(</a><a id="13268" href="Cubical.Foundations.Prelude.html#13268" class="Bound">q</a> <a id="13270" class="Symbol">:</a> <a id="13272" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13278" class="Symbol">(λ</a> <a id="13281" href="Cubical.Foundations.Prelude.html#13281" class="Bound">i</a> <a id="13283" class="Symbol">→</a> <a id="13285" href="Cubical.Foundations.Prelude.html#13111" class="Bound">B</a> <a id="13287" class="Symbol">(</a><a id="13288" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13290" href="Cubical.Foundations.Prelude.html#13281" class="Bound">i</a><a id="13291" class="Symbol">))</a> <a id="13294" href="Cubical.Foundations.Prelude.html#13107" class="Bound">b</a> <a id="13296" href="Cubical.Foundations.Prelude.html#13258" class="Bound">z</a><a id="13297" class="Symbol">)</a> <a id="13299" class="Symbol">→</a> <a id="13301" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13303" class="Symbol">_</a> <a id="13305" href="Cubical.Foundations.Prelude.html#13246" class="Bound">p</a> <a id="13307" class="Symbol">_</a> <a id="13309" href="Cubical.Foundations.Prelude.html#13268" class="Bound">q</a>
  <a id="13313" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13318" class="Symbol">_</a> <a id="13320" href="Cubical.Foundations.Prelude.html#13320" class="Bound">q</a> <a id="13322" class="Symbol">=</a> <a id="13324" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13334" class="Symbol">(λ</a> <a id="13337" href="Cubical.Foundations.Prelude.html#13337" class="Bound">i</a> <a id="13339" class="Symbol">→</a> <a id="13341" href="Cubical.Foundations.Prelude.html#13119" class="Bound">P</a> <a id="13343" class="Symbol">_</a> <a id="13345" class="Symbol">_</a> <a id="13347" class="Symbol">_</a> <a id="13349" class="Symbol">(λ</a> <a id="13352" href="Cubical.Foundations.Prelude.html#13352" class="Bound">j</a> <a id="13354" class="Symbol">→</a> <a id="13356" href="Cubical.Foundations.Prelude.html#13320" class="Bound">q</a> <a id="13358" class="Symbol">(</a><a id="13359" href="Cubical.Foundations.Prelude.html#13337" class="Bound">i</a> <a id="13361" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13363" href="Cubical.Foundations.Prelude.html#13352" class="Bound">j</a><a id="13364" class="Symbol">)))</a> <a id="13368" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>

  <a id="13373" href="Cubical.Foundations.Prelude.html#13373" class="Function">JDepRefl</a> <a id="13382" class="Symbol">:</a> <a id="13384" href="Cubical.Foundations.Prelude.html#13230" class="Function">JDep</a> <a id="13389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13394" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13399" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13401" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>
  <a id="13405" href="Cubical.Foundations.Prelude.html#13373" class="Function">JDepRefl</a> <a id="13414" class="Symbol">=</a> <a id="13416" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13430" href="Cubical.Foundations.Prelude.html#13200" class="Bound">d</a>

<a id="13433" class="Keyword">module</a> <a id="13440" href="Cubical.Foundations.Prelude.html#13440" class="Module">_</a> <a id="13442" class="Symbol">{</a><a id="13443" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13445" class="Symbol">:</a> <a id="13447" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13448" class="Symbol">}</a>
  <a id="13452" class="Symbol">{</a><a id="13453" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13455" class="Symbol">:</a> <a id="13457" class="Symbol">(</a><a id="13458" href="Cubical.Foundations.Prelude.html#13458" class="Bound">y</a> <a id="13460" class="Symbol">:</a> <a id="13462" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13463" class="Symbol">)</a> <a id="13465" class="Symbol">→</a> <a id="13467" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13469" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13471" href="Cubical.Foundations.Prelude.html#13458" class="Bound">y</a> <a id="13473" class="Symbol">→</a> <a id="13475" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13480" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="13482" class="Symbol">}</a> <a id="13484" class="Symbol">{</a><a id="13485" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13487" class="Symbol">:</a> <a id="13489" class="Symbol">(</a><a id="13490" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a> <a id="13492" class="Symbol">:</a> <a id="13494" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13495" class="Symbol">)</a> <a id="13497" class="Symbol">(</a><a id="13498" href="Cubical.Foundations.Prelude.html#13498" class="Bound">p</a> <a id="13500" class="Symbol">:</a> <a id="13502" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13504" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13506" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a><a id="13507" class="Symbol">)</a> <a id="13509" class="Symbol">→</a> <a id="13511" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13513" href="Cubical.Foundations.Prelude.html#13490" class="Bound">y</a> <a id="13515" href="Cubical.Foundations.Prelude.html#13498" class="Bound">p</a><a id="13516" class="Symbol">}</a>
  <a id="13520" class="Symbol">(</a><a id="13521" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13523" class="Symbol">:</a> <a id="13525" class="Symbol">(</a><a id="13526" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13528" class="Symbol">:</a> <a id="13530" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">(</a><a id="13534" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a> <a id="13536" class="Symbol">:</a> <a id="13538" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13540" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13542" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a><a id="13543" class="Symbol">)</a> <a id="13545" class="Symbol">(</a><a id="13546" href="Cubical.Foundations.Prelude.html#13546" class="Bound">z</a> <a id="13548" class="Symbol">:</a> <a id="13550" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13552" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13554" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a><a id="13555" class="Symbol">)</a> <a id="13557" class="Symbol">→</a> <a id="13559" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13561" href="Cubical.Foundations.Prelude.html#13526" class="Bound">y</a> <a id="13563" href="Cubical.Foundations.Prelude.html#13534" class="Bound">p</a> <a id="13565" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13567" href="Cubical.Foundations.Prelude.html#13546" class="Bound">z</a> <a id="13569" class="Symbol">→</a> <a id="13571" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13576" href="Cubical.Foundations.Prelude.html#829" class="Generalizable">ℓ&#39;&#39;</a><a id="13579" class="Symbol">)</a>
  <a id="13583" class="Symbol">(</a><a id="13584" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a> <a id="13586" class="Symbol">:</a> <a id="13588" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13590" class="Symbol">_</a> <a id="13592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13597" class="Symbol">_</a> <a id="13599" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13603" class="Symbol">)</a> <a id="13605" class="Keyword">where</a>

  <a id="13614" class="Keyword">private</a>
    <a id="13626" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13629" class="Symbol">:</a> <a id="13631" class="Symbol">(</a><a id="13632" href="Cubical.Foundations.Prelude.html#13632" class="Bound">y</a> <a id="13634" class="Symbol">:</a> <a id="13636" href="Cubical.Foundations.Prelude.html#13447" class="Bound">A</a><a id="13637" class="Symbol">)</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13643" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13645" href="Cubical.Foundations.Prelude.html#13632" class="Bound">y</a> <a id="13647" class="Symbol">→</a> <a id="13649" class="Symbol">_</a>
    <a id="13655" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13658" href="Cubical.Foundations.Prelude.html#13658" class="Bound">y</a> <a id="13660" href="Cubical.Foundations.Prelude.html#13660" class="Bound">p</a> <a id="13662" class="Symbol">=</a> <a id="13664" class="Symbol">∀</a> <a id="13666" href="Cubical.Foundations.Prelude.html#13666" class="Bound">z</a> <a id="13668" href="Cubical.Foundations.Prelude.html#13668" class="Bound">q</a> <a id="13670" class="Symbol">→</a> <a id="13672" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13674" href="Cubical.Foundations.Prelude.html#13658" class="Bound">y</a> <a id="13676" href="Cubical.Foundations.Prelude.html#13660" class="Bound">p</a> <a id="13678" href="Cubical.Foundations.Prelude.html#13666" class="Bound">z</a> <a id="13680" href="Cubical.Foundations.Prelude.html#13668" class="Bound">q</a>

  <a id="13685" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13688" class="Symbol">:</a> <a id="13690" class="Symbol">{</a><a id="13691" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13693" class="Symbol">:</a> <a id="13695" href="Cubical.Foundations.Prelude.html#13447" class="Bound">A</a><a id="13696" class="Symbol">}</a> <a id="13698" class="Symbol">(</a><a id="13699" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13701" class="Symbol">:</a> <a id="13703" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13705" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13707" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a><a id="13708" class="Symbol">)</a> <a id="13710" class="Symbol">{</a><a id="13711" href="Cubical.Foundations.Prelude.html#13711" class="Bound">z</a> <a id="13713" class="Symbol">:</a> <a id="13715" href="Cubical.Foundations.Prelude.html#13453" class="Bound">P</a> <a id="13717" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13719" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a><a id="13720" class="Symbol">}</a> <a id="13722" class="Symbol">(</a><a id="13723" href="Cubical.Foundations.Prelude.html#13723" class="Bound">q</a> <a id="13725" class="Symbol">:</a> <a id="13727" href="Cubical.Foundations.Prelude.html#13485" class="Bound">d</a> <a id="13729" href="Cubical.Foundations.Prelude.html#13691" class="Bound">y</a> <a id="13731" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13733" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13735" href="Cubical.Foundations.Prelude.html#13711" class="Bound">z</a><a id="13736" class="Symbol">)</a> <a id="13738" class="Symbol">→</a> <a id="13740" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13742" class="Symbol">_</a> <a id="13744" href="Cubical.Foundations.Prelude.html#13699" class="Bound">p</a> <a id="13746" class="Symbol">_</a> <a id="13748" href="Cubical.Foundations.Prelude.html#13723" class="Bound">q</a>
  <a id="13752" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13755" href="Cubical.Foundations.Prelude.html#13755" class="Bound">p</a> <a id="13757" class="Symbol">=</a> <a id="13759" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13761" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13764" class="Symbol">(λ</a> <a id="13767" href="Cubical.Foundations.Prelude.html#13767" class="Bound">_</a> <a id="13769" class="Symbol">→</a> <a id="13771" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13773" class="Symbol">(</a><a id="13774" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13776" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13782" class="Symbol">)</a> <a id="13784" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a><a id="13785" class="Symbol">)</a> <a id="13787" href="Cubical.Foundations.Prelude.html#13755" class="Bound">p</a> <a id="13789" class="Symbol">_</a>

  <a id="13794" href="Cubical.Foundations.Prelude.html#13794" class="Function">J2Refl</a> <a id="13801" class="Symbol">:</a> <a id="13803" href="Cubical.Foundations.Prelude.html#13685" class="Function">J2</a> <a id="13806" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13811" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13816" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13818" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a>
  <a id="13822" href="Cubical.Foundations.Prelude.html#13794" class="Function">J2Refl</a> <a id="13829" class="Symbol">=</a> <a id="13831" class="Symbol">(λ</a> <a id="13834" href="Cubical.Foundations.Prelude.html#13834" class="Bound">i</a> <a id="13836" class="Symbol">→</a> <a id="13838" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="13844" href="Cubical.Foundations.Prelude.html#13626" class="Function">ΠQ</a> <a id="13847" class="Symbol">(λ</a> <a id="13850" href="Cubical.Foundations.Prelude.html#13850" class="Bound">_</a> <a id="13852" class="Symbol">→</a> <a id="13854" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="13856" class="Symbol">(</a><a id="13857" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13859" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13865" class="Symbol">)</a> <a id="13867" href="Cubical.Foundations.Prelude.html#13584" class="Bound">r</a><a id="13868" class="Symbol">)</a> <a id="13870" href="Cubical.Foundations.Prelude.html#13834" class="Bound">i</a> <a id="13872" class="Symbol">_</a> <a id="13874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13878" class="Symbol">)</a> <a id="13880" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13882" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="13888" class="Symbol">(</a><a id="13889" href="Cubical.Foundations.Prelude.html#13521" class="Bound">Q</a> <a id="13891" href="Cubical.Foundations.Prelude.html#13443" class="Bound">x</a> <a id="13893" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13897" class="Symbol">)</a> <a id="13899" class="Symbol">_</a>

<a id="13902" class="Comment">-- A prefix operator version of J that is more suitable to be nested</a>

<a id="13972" class="Keyword">module</a> <a id="13979" href="Cubical.Foundations.Prelude.html#13979" class="Module">_</a> <a id="13981" class="Symbol">{</a><a id="13982" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="13984" class="Symbol">:</a> <a id="13986" class="Symbol">∀</a> <a id="13988" href="Cubical.Foundations.Prelude.html#13988" class="Bound">y</a> <a id="13990" class="Symbol">→</a> <a id="13992" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="13994" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13996" href="Cubical.Foundations.Prelude.html#13988" class="Bound">y</a> <a id="13998" class="Symbol">→</a> <a id="14000" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14005" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a><a id="14007" class="Symbol">}</a> <a id="14009" class="Symbol">(</a><a id="14010" href="Cubical.Foundations.Prelude.html#14010" class="Bound">d</a> <a id="14012" class="Symbol">:</a> <a id="14014" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14016" href="Cubical.Foundations.Prelude.html#879" class="Generalizable">x</a> <a id="14018" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14022" class="Symbol">)</a> <a id="14024" class="Keyword">where</a>

  <a id="14033" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a> <a id="14037" class="Symbol">:</a> <a id="14039" class="Symbol">∀</a> <a id="14041" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a> <a id="14043" class="Symbol">→</a> <a id="14045" class="Symbol">(</a><a id="14046" href="Cubical.Foundations.Prelude.html#14046" class="Bound">p</a> <a id="14048" class="Symbol">:</a> <a id="14050" href="Cubical.Foundations.Prelude.html#13992" class="Bound">x</a> <a id="14052" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14054" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a><a id="14055" class="Symbol">)</a> <a id="14057" class="Symbol">→</a> <a id="14059" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14061" href="Cubical.Foundations.Prelude.html#14041" class="Bound">y</a> <a id="14063" href="Cubical.Foundations.Prelude.html#14046" class="Bound">p</a>
  <a id="14067" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a> <a id="14071" class="Symbol">_</a> <a id="14073" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14075" class="Symbol">=</a> <a id="14077" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14087" class="Symbol">(λ</a> <a id="14090" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a> <a id="14092" class="Symbol">→</a> <a id="14094" href="Cubical.Foundations.Prelude.html#13982" class="Bound">P</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14099" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a><a id="14100" class="Symbol">)</a> <a id="14102" class="Symbol">(λ</a> <a id="14105" href="Cubical.Foundations.Prelude.html#14105" class="Bound">j</a> <a id="14107" class="Symbol">→</a> <a id="14109" href="Cubical.Foundations.Prelude.html#14073" class="Bound">p</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Cubical.Foundations.Prelude.html#14090" class="Bound">i</a> <a id="14114" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14116" href="Cubical.Foundations.Prelude.html#14105" class="Bound">j</a><a id="14117" class="Symbol">)))</a> <a id="14121" href="Cubical.Foundations.Prelude.html#14010" class="Bound">d</a>

  <a id="14126" class="Keyword">infix</a> <a id="14132" class="Number">10</a> <a id="14135" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;_</a>

<a id="14140" class="Comment">-- Converting to and from a PathP</a>

<a id="14175" class="Keyword">module</a> <a id="14182" href="Cubical.Foundations.Prelude.html#14182" class="Module">_</a> <a id="14184" class="Symbol">{</a><a id="14185" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14187" class="Symbol">:</a> <a id="14189" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14191" class="Symbol">→</a> <a id="14193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14198" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="14199" class="Symbol">}</a> <a id="14201" class="Symbol">{</a><a id="14202" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14204" class="Symbol">:</a> <a id="14206" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14208" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14210" class="Symbol">}</a> <a id="14212" class="Symbol">{</a><a id="14213" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14215" class="Symbol">:</a> <a id="14217" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14219" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14221" class="Symbol">}</a> <a id="14223" class="Keyword">where</a>
  <a id="14231" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14239" class="Symbol">:</a> <a id="14241" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14251" class="Symbol">(λ</a> <a id="14254" href="Cubical.Foundations.Prelude.html#14254" class="Bound">i</a> <a id="14256" class="Symbol">→</a> <a id="14258" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14260" href="Cubical.Foundations.Prelude.html#14254" class="Bound">i</a><a id="14261" class="Symbol">)</a> <a id="14263" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14265" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14267" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14269" class="Symbol">→</a> <a id="14271" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14277" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14279" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14281" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a>
  <a id="14285" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="14293" href="Cubical.Foundations.Prelude.html#14293" class="Bound">p</a> <a id="14295" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14297" class="Symbol">=</a> <a id="14299" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14305" class="Symbol">(λ</a> <a id="14308" href="Cubical.Foundations.Prelude.html#14308" class="Bound">j</a> <a id="14310" class="Symbol">→</a> <a id="14312" class="Symbol">λ</a> <a id="14314" class="Symbol">{</a> <a id="14316" class="Symbol">(</a><a id="14317" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14319" class="Symbol">=</a> <a id="14321" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14323" class="Symbol">)</a> <a id="14325" class="Symbol">→</a> <a id="14327" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a>
                               <a id="14360" class="Symbol">;</a> <a id="14362" class="Symbol">(</a><a id="14363" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14365" class="Symbol">=</a> <a id="14367" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14369" class="Symbol">)</a> <a id="14371" class="Symbol">→</a> <a id="14373" href="Cubical.Foundations.Prelude.html#14293" class="Bound">p</a> <a id="14375" href="Cubical.Foundations.Prelude.html#14308" class="Bound">j</a> <a id="14377" class="Symbol">})</a>
                      <a id="14402" class="Symbol">(</a><a id="14403" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="14410" class="Symbol">(λ</a> <a id="14413" href="Cubical.Foundations.Prelude.html#14413" class="Bound">j</a> <a id="14415" class="Symbol">→</a> <a id="14417" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a> <a id="14422" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14424" href="Cubical.Foundations.Prelude.html#14413" class="Bound">j</a><a id="14425" class="Symbol">))</a> <a id="14428" class="Symbol">(</a><a id="14429" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14431" href="Cubical.Foundations.Prelude.html#14295" class="Bound">i</a><a id="14432" class="Symbol">)</a> <a id="14434" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a><a id="14435" class="Symbol">)</a>

  <a id="14440" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="14450" class="Symbol">:</a> <a id="14452" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14458" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14460" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14462" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a> <a id="14464" class="Symbol">→</a> <a id="14466" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="14476" class="Symbol">(λ</a> <a id="14479" href="Cubical.Foundations.Prelude.html#14479" class="Bound">i</a> <a id="14481" class="Symbol">→</a> <a id="14483" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14485" href="Cubical.Foundations.Prelude.html#14479" class="Bound">i</a><a id="14486" class="Symbol">)</a> <a id="14488" href="Cubical.Foundations.Prelude.html#14202" class="Bound">x</a> <a id="14490" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14492" href="Cubical.Foundations.Prelude.html#14213" class="Bound">y</a>
  <a id="14496" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a> <a id="14506" href="Cubical.Foundations.Prelude.html#14506" class="Bound">p</a> <a id="14508" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14510" class="Symbol">=</a> <a id="14512" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="14519" class="Symbol">(λ</a> <a id="14522" href="Cubical.Foundations.Prelude.html#14522" class="Bound">j</a> <a id="14524" class="Symbol">→</a> <a id="14526" href="Cubical.Foundations.Prelude.html#14185" class="Bound">A</a> <a id="14528" class="Symbol">(</a><a id="14529" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14531" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14533" href="Cubical.Foundations.Prelude.html#14522" class="Bound">j</a><a id="14534" class="Symbol">))</a> <a id="14537" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a> <a id="14539" class="Symbol">(</a><a id="14540" href="Cubical.Foundations.Prelude.html#14506" class="Bound">p</a> <a id="14542" href="Cubical.Foundations.Prelude.html#14508" class="Bound">i</a><a id="14543" class="Symbol">)</a>

<a id="14546" class="Comment">-- Whiskering a dependent path by a path</a>
<a id="14587" class="Comment">-- Double whiskering</a>
<a id="_◁_▷_"></a><a id="14608" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">_◁_▷_</a> <a id="14614" class="Symbol">:</a> <a id="14616" class="Symbol">∀</a> <a id="14618" class="Symbol">{</a><a id="14619" href="Cubical.Foundations.Prelude.html#14619" class="Bound">ℓ</a><a id="14620" class="Symbol">}</a> <a id="14622" class="Symbol">{</a><a id="14623" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14625" class="Symbol">:</a> <a id="14627" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14629" class="Symbol">→</a> <a id="14631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14636" href="Cubical.Foundations.Prelude.html#14619" class="Bound">ℓ</a><a id="14637" class="Symbol">}</a> <a id="14639" class="Symbol">{</a><a id="14640" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14643" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14647" class="Symbol">:</a> <a id="14649" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14651" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14653" class="Symbol">}</a> <a id="14655" class="Symbol">{</a><a id="14656" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14659" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a> <a id="14663" class="Symbol">:</a> <a id="14665" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14667" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14669" class="Symbol">}</a>
      <a id="14677" class="Symbol">→</a> <a id="14679" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14682" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14684" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14688" class="Symbol">→</a> <a id="14690" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14696" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14698" href="Cubical.Foundations.Prelude.html#14643" class="Bound">a₀&#39;</a> <a id="14702" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14705" class="Symbol">→</a> <a id="14707" href="Cubical.Foundations.Prelude.html#14656" class="Bound">a₁</a> <a id="14710" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14712" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a>
      <a id="14722" class="Symbol">→</a> <a id="14724" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14730" href="Cubical.Foundations.Prelude.html#14623" class="Bound">A</a> <a id="14732" href="Cubical.Foundations.Prelude.html#14640" class="Bound">a₀</a> <a id="14735" href="Cubical.Foundations.Prelude.html#14659" class="Bound">a₁&#39;</a>
<a id="14739" class="Symbol">(</a><a id="14740" href="Cubical.Foundations.Prelude.html#14740" class="Bound">p</a> <a id="14742" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="14744" href="Cubical.Foundations.Prelude.html#14744" class="Bound">P</a> <a id="14746" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="14748" href="Cubical.Foundations.Prelude.html#14748" class="Bound">q</a><a id="14749" class="Symbol">)</a> <a id="14751" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14753" class="Symbol">=</a>
  <a id="14757" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14763" class="Symbol">(λ</a> <a id="14766" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a> <a id="14768" class="Symbol">→</a> <a id="14770" class="Symbol">λ</a> <a id="14772" class="Symbol">{(</a><a id="14774" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14776" class="Symbol">=</a> <a id="14778" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14780" class="Symbol">)</a> <a id="14782" class="Symbol">→</a> <a id="14784" href="Cubical.Foundations.Prelude.html#14740" class="Bound">p</a> <a id="14786" class="Symbol">(</a><a id="14787" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14789" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a><a id="14790" class="Symbol">)</a> <a id="14792" class="Symbol">;</a> <a id="14794" class="Symbol">(</a><a id="14795" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a> <a id="14797" class="Symbol">=</a> <a id="14799" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14801" class="Symbol">)</a> <a id="14803" class="Symbol">→</a> <a id="14805" href="Cubical.Foundations.Prelude.html#14748" class="Bound">q</a> <a id="14807" href="Cubical.Foundations.Prelude.html#14766" class="Bound">j</a><a id="14808" class="Symbol">})</a> <a id="14811" class="Symbol">(</a><a id="14812" href="Cubical.Foundations.Prelude.html#14744" class="Bound">P</a> <a id="14814" href="Cubical.Foundations.Prelude.html#14751" class="Bound">i</a><a id="14815" class="Symbol">)</a>

<a id="doubleWhiskFiller"></a><a id="14818" href="Cubical.Foundations.Prelude.html#14818" class="Function">doubleWhiskFiller</a> <a id="14836" class="Symbol">:</a>
  <a id="14840" class="Symbol">∀</a> <a id="14842" class="Symbol">{</a><a id="14843" href="Cubical.Foundations.Prelude.html#14843" class="Bound">ℓ</a><a id="14844" class="Symbol">}</a> <a id="14846" class="Symbol">{</a><a id="14847" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14849" class="Symbol">:</a> <a id="14851" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14853" class="Symbol">→</a> <a id="14855" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14860" href="Cubical.Foundations.Prelude.html#14843" class="Bound">ℓ</a><a id="14861" class="Symbol">}</a> <a id="14863" class="Symbol">{</a><a id="14864" href="Cubical.Foundations.Prelude.html#14864" class="Bound">a₀</a> <a id="14867" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a> <a id="14871" class="Symbol">:</a> <a id="14873" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14875" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14877" class="Symbol">}</a> <a id="14879" class="Symbol">{</a><a id="14880" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a> <a id="14883" href="Cubical.Foundations.Prelude.html#14883" class="Bound">a₁&#39;</a> <a id="14887" class="Symbol">:</a> <a id="14889" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14891" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14893" class="Symbol">}</a>
      <a id="14901" class="Symbol">→</a> <a id="14903" class="Symbol">(</a><a id="14904" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="14906" class="Symbol">:</a> <a id="14908" href="Cubical.Foundations.Prelude.html#14864" class="Bound">a₀</a> <a id="14911" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14913" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a><a id="14916" class="Symbol">)</a> <a id="14918" class="Symbol">(</a><a id="14919" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a> <a id="14922" class="Symbol">:</a> <a id="14924" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14930" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14932" href="Cubical.Foundations.Prelude.html#14867" class="Bound">a₀&#39;</a> <a id="14936" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a><a id="14938" class="Symbol">)</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a> <a id="14943" class="Symbol">:</a> <a id="14945" href="Cubical.Foundations.Prelude.html#14880" class="Bound">a₁</a> <a id="14948" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14950" href="Cubical.Foundations.Prelude.html#14883" class="Bound">a₁&#39;</a><a id="14953" class="Symbol">)</a>
      <a id="14961" class="Symbol">→</a> <a id="14963" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14969" class="Symbol">(λ</a> <a id="14972" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a> <a id="14974" class="Symbol">→</a> <a id="14976" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="14982" href="Cubical.Foundations.Prelude.html#14847" class="Bound">A</a> <a id="14984" class="Symbol">(</a><a id="14985" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="14987" class="Symbol">(</a><a id="14988" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14990" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a><a id="14991" class="Symbol">))</a> <a id="14994" class="Symbol">(</a><a id="14995" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a> <a id="14997" href="Cubical.Foundations.Prelude.html#14972" class="Bound">i</a><a id="14998" class="Symbol">))</a>
               <a id="15016" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a>
               <a id="15034" class="Symbol">(</a><a id="15035" href="Cubical.Foundations.Prelude.html#14904" class="Bound">p</a> <a id="15037" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15039" href="Cubical.Foundations.Prelude.html#14919" class="Bound">pq</a> <a id="15042" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15044" href="Cubical.Foundations.Prelude.html#14941" class="Bound">q</a><a id="15045" class="Symbol">)</a>
<a id="15047" href="Cubical.Foundations.Prelude.html#14818" class="Function">doubleWhiskFiller</a> <a id="15065" href="Cubical.Foundations.Prelude.html#15065" class="Bound">p</a> <a id="15067" href="Cubical.Foundations.Prelude.html#15067" class="Bound">pq</a> <a id="15070" href="Cubical.Foundations.Prelude.html#15070" class="Bound">q</a> <a id="15072" href="Cubical.Foundations.Prelude.html#15072" class="Bound">k</a> <a id="15074" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15076" class="Symbol">=</a>
  <a id="15080" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="15086" class="Symbol">(λ</a> <a id="15089" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a> <a id="15091" class="Symbol">→</a> <a id="15093" class="Symbol">λ</a> <a id="15095" class="Symbol">{(</a><a id="15097" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15099" class="Symbol">=</a> <a id="15101" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15103" class="Symbol">)</a> <a id="15105" class="Symbol">→</a> <a id="15107" href="Cubical.Foundations.Prelude.html#15065" class="Bound">p</a> <a id="15109" class="Symbol">(</a><a id="15110" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15112" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a><a id="15113" class="Symbol">)</a> <a id="15115" class="Symbol">;</a> <a id="15117" class="Symbol">(</a><a id="15118" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a> <a id="15120" class="Symbol">=</a> <a id="15122" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15124" class="Symbol">)</a> <a id="15126" class="Symbol">→</a> <a id="15128" href="Cubical.Foundations.Prelude.html#15070" class="Bound">q</a> <a id="15130" href="Cubical.Foundations.Prelude.html#15089" class="Bound">j</a><a id="15131" class="Symbol">})</a>
        <a id="15142" class="Symbol">(</a><a id="15143" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="15147" class="Symbol">(</a><a id="15148" href="Cubical.Foundations.Prelude.html#15067" class="Bound">pq</a> <a id="15151" href="Cubical.Foundations.Prelude.html#15074" class="Bound">i</a><a id="15152" class="Symbol">))</a>
        <a id="15163" href="Cubical.Foundations.Prelude.html#15072" class="Bound">k</a>

<a id="_◁_"></a><a id="15166" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">_◁_</a> <a id="15170" class="Symbol">:</a> <a id="15172" class="Symbol">∀</a> <a id="15174" class="Symbol">{</a><a id="15175" href="Cubical.Foundations.Prelude.html#15175" class="Bound">ℓ</a><a id="15176" class="Symbol">}</a> <a id="15178" class="Symbol">{</a><a id="15179" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15181" class="Symbol">:</a> <a id="15183" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15185" class="Symbol">→</a> <a id="15187" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15192" href="Cubical.Foundations.Prelude.html#15175" class="Bound">ℓ</a><a id="15193" class="Symbol">}</a> <a id="15195" class="Symbol">{</a><a id="15196" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15199" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15203" class="Symbol">:</a> <a id="15205" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15207" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15209" class="Symbol">}</a> <a id="15211" class="Symbol">{</a><a id="15212" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a> <a id="15215" class="Symbol">:</a> <a id="15217" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15219" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15221" class="Symbol">}</a>
  <a id="15225" class="Symbol">→</a> <a id="15227" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15230" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15232" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15236" class="Symbol">→</a> <a id="15238" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15244" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15246" href="Cubical.Foundations.Prelude.html#15199" class="Bound">a₀&#39;</a> <a id="15250" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a> <a id="15253" class="Symbol">→</a> <a id="15255" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15261" href="Cubical.Foundations.Prelude.html#15179" class="Bound">A</a> <a id="15263" href="Cubical.Foundations.Prelude.html#15196" class="Bound">a₀</a> <a id="15266" href="Cubical.Foundations.Prelude.html#15212" class="Bound">a₁</a>
<a id="15269" class="Symbol">(</a><a id="15270" href="Cubical.Foundations.Prelude.html#15270" class="Bound">p</a> <a id="15272" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="15274" href="Cubical.Foundations.Prelude.html#15274" class="Bound">q</a><a id="15275" class="Symbol">)</a> <a id="15277" class="Symbol">=</a> <a id="15279" href="Cubical.Foundations.Prelude.html#15270" class="Bound">p</a> <a id="15281" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15283" href="Cubical.Foundations.Prelude.html#15274" class="Bound">q</a> <a id="15285" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="_▷_"></a><a id="15293" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">_▷_</a> <a id="15297" class="Symbol">:</a> <a id="15299" class="Symbol">∀</a> <a id="15301" class="Symbol">{</a><a id="15302" href="Cubical.Foundations.Prelude.html#15302" class="Bound">ℓ</a><a id="15303" class="Symbol">}</a> <a id="15305" class="Symbol">{</a><a id="15306" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15308" class="Symbol">:</a> <a id="15310" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15312" class="Symbol">→</a> <a id="15314" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15319" href="Cubical.Foundations.Prelude.html#15302" class="Bound">ℓ</a><a id="15320" class="Symbol">}</a> <a id="15322" class="Symbol">{</a><a id="15323" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15326" class="Symbol">:</a> <a id="15328" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15330" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15332" class="Symbol">}</a> <a id="15334" class="Symbol">{</a><a id="15335" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15338" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a> <a id="15342" class="Symbol">:</a> <a id="15344" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15346" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15348" class="Symbol">}</a>
  <a id="15352" class="Symbol">→</a> <a id="15354" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15360" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15362" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15365" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15368" class="Symbol">→</a> <a id="15370" href="Cubical.Foundations.Prelude.html#15335" class="Bound">a₁</a> <a id="15373" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15375" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a> <a id="15379" class="Symbol">→</a> <a id="15381" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15387" href="Cubical.Foundations.Prelude.html#15306" class="Bound">A</a> <a id="15389" href="Cubical.Foundations.Prelude.html#15323" class="Bound">a₀</a> <a id="15392" href="Cubical.Foundations.Prelude.html#15338" class="Bound">a₁&#39;</a>
<a id="15396" href="Cubical.Foundations.Prelude.html#15396" class="Bound">p</a> <a id="15398" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="15400" href="Cubical.Foundations.Prelude.html#15400" class="Bound">q</a>  <a id="15403" class="Symbol">=</a> <a id="15405" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15410" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="15412" href="Cubical.Foundations.Prelude.html#15396" class="Bound">p</a> <a id="15414" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="15416" href="Cubical.Foundations.Prelude.html#15400" class="Bound">q</a>

<a id="15419" class="Comment">-- Direct definitions of lower h-levels</a>

<a id="isContr"></a><a id="15460" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15468" class="Symbol">:</a> <a id="15470" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15475" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15477" class="Symbol">→</a> <a id="15479" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15484" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15486" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15494" href="Cubical.Foundations.Prelude.html#15494" class="Bound">A</a> <a id="15496" class="Symbol">=</a> <a id="15498" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15501" href="Cubical.Foundations.Prelude.html#15501" class="Bound">x</a> <a id="15503" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15505" href="Cubical.Foundations.Prelude.html#15494" class="Bound">A</a> <a id="15507" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15509" class="Symbol">(∀</a> <a id="15512" href="Cubical.Foundations.Prelude.html#15512" class="Bound">y</a> <a id="15514" class="Symbol">→</a> <a id="15516" href="Cubical.Foundations.Prelude.html#15501" class="Bound">x</a> <a id="15518" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15520" href="Cubical.Foundations.Prelude.html#15512" class="Bound">y</a><a id="15521" class="Symbol">)</a>

<a id="isProp"></a><a id="15524" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15531" class="Symbol">:</a> <a id="15533" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15538" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15540" class="Symbol">→</a> <a id="15542" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15547" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15549" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15556" href="Cubical.Foundations.Prelude.html#15556" class="Bound">A</a> <a id="15558" class="Symbol">=</a> <a id="15560" class="Symbol">(</a><a id="15561" href="Cubical.Foundations.Prelude.html#15561" class="Bound">x</a> <a id="15563" href="Cubical.Foundations.Prelude.html#15563" class="Bound">y</a> <a id="15565" class="Symbol">:</a> <a id="15567" href="Cubical.Foundations.Prelude.html#15556" class="Bound">A</a><a id="15568" class="Symbol">)</a> <a id="15570" class="Symbol">→</a> <a id="15572" href="Cubical.Foundations.Prelude.html#15561" class="Bound">x</a> <a id="15574" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15576" href="Cubical.Foundations.Prelude.html#15563" class="Bound">y</a>

<a id="isSet"></a><a id="15579" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15585" class="Symbol">:</a> <a id="15587" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15592" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15594" class="Symbol">→</a> <a id="15596" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15601" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15603" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15609" href="Cubical.Foundations.Prelude.html#15609" class="Bound">A</a> <a id="15611" class="Symbol">=</a> <a id="15613" class="Symbol">(</a><a id="15614" href="Cubical.Foundations.Prelude.html#15614" class="Bound">x</a> <a id="15616" href="Cubical.Foundations.Prelude.html#15616" class="Bound">y</a> <a id="15618" class="Symbol">:</a> <a id="15620" href="Cubical.Foundations.Prelude.html#15609" class="Bound">A</a><a id="15621" class="Symbol">)</a> <a id="15623" class="Symbol">→</a> <a id="15625" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15632" class="Symbol">(</a><a id="15633" href="Cubical.Foundations.Prelude.html#15614" class="Bound">x</a> <a id="15635" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15637" href="Cubical.Foundations.Prelude.html#15616" class="Bound">y</a><a id="15638" class="Symbol">)</a>

<a id="isGroupoid"></a><a id="15641" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15652" class="Symbol">:</a> <a id="15654" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15659" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15661" class="Symbol">→</a> <a id="15663" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15668" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15670" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15681" href="Cubical.Foundations.Prelude.html#15681" class="Bound">A</a> <a id="15683" class="Symbol">=</a> <a id="15685" class="Symbol">∀</a> <a id="15687" href="Cubical.Foundations.Prelude.html#15687" class="Bound">a</a> <a id="15689" href="Cubical.Foundations.Prelude.html#15689" class="Bound">b</a> <a id="15691" class="Symbol">→</a> <a id="15693" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="15705" href="Cubical.Foundations.Prelude.html#15681" class="Bound">A</a> <a id="15707" href="Cubical.Foundations.Prelude.html#15687" class="Bound">a</a> <a id="15709" href="Cubical.Foundations.Prelude.html#15689" class="Bound">b</a><a id="15710" class="Symbol">)</a>

<a id="is2Groupoid"></a><a id="15713" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15725" class="Symbol">:</a> <a id="15727" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15732" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="15734" class="Symbol">→</a> <a id="15736" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15741" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="15743" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="15755" href="Cubical.Foundations.Prelude.html#15755" class="Bound">A</a> <a id="15757" class="Symbol">=</a> <a id="15759" class="Symbol">∀</a> <a id="15761" href="Cubical.Foundations.Prelude.html#15761" class="Bound">a</a> <a id="15763" href="Cubical.Foundations.Prelude.html#15763" class="Bound">b</a> <a id="15765" class="Symbol">→</a> <a id="15767" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="15778" class="Symbol">(</a><a id="15779" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="15784" href="Cubical.Foundations.Prelude.html#15755" class="Bound">A</a> <a id="15786" href="Cubical.Foundations.Prelude.html#15761" class="Bound">a</a> <a id="15788" href="Cubical.Foundations.Prelude.html#15763" class="Bound">b</a><a id="15789" class="Symbol">)</a>

<a id="15792" class="Comment">-- Contractibility of singletons</a>

<a id="singlP"></a><a id="15826" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15833" class="Symbol">:</a> <a id="15835" class="Symbol">(</a><a id="15836" href="Cubical.Foundations.Prelude.html#15836" class="Bound">A</a> <a id="15838" class="Symbol">:</a> <a id="15840" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15842" class="Symbol">→</a> <a id="15844" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15849" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="15850" class="Symbol">)</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Cubical.Foundations.Prelude.html#15853" class="Bound">a</a> <a id="15855" class="Symbol">:</a> <a id="15857" href="Cubical.Foundations.Prelude.html#15836" class="Bound">A</a> <a id="15859" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15861" class="Symbol">)</a> <a id="15863" class="Symbol">→</a> <a id="15865" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15870" class="Symbol">_</a>
<a id="15872" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15879" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15881" href="Cubical.Foundations.Prelude.html#15881" class="Bound">a</a> <a id="15883" class="Symbol">=</a> <a id="15885" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="15888" href="Cubical.Foundations.Prelude.html#15888" class="Bound">x</a> <a id="15890" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="15892" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15894" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="15897" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="15899" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15905" href="Cubical.Foundations.Prelude.html#15879" class="Bound">A</a> <a id="15907" href="Cubical.Foundations.Prelude.html#15881" class="Bound">a</a> <a id="15909" href="Cubical.Foundations.Prelude.html#15888" class="Bound">x</a>

<a id="singl"></a><a id="15912" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="15918" class="Symbol">:</a> <a id="15920" class="Symbol">(</a><a id="15921" href="Cubical.Foundations.Prelude.html#15921" class="Bound">a</a> <a id="15923" class="Symbol">:</a> <a id="15925" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="15926" class="Symbol">)</a> <a id="15928" class="Symbol">→</a> <a id="15930" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15935" class="Symbol">_</a>
<a id="15937" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="15943" class="Symbol">{</a><a id="15944" class="Argument">A</a> <a id="15946" class="Symbol">=</a> <a id="15948" href="Cubical.Foundations.Prelude.html#15948" class="Bound">A</a><a id="15949" class="Symbol">}</a> <a id="15951" href="Cubical.Foundations.Prelude.html#15951" class="Bound">a</a> <a id="15953" class="Symbol">=</a> <a id="15955" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="15962" class="Symbol">(λ</a> <a id="15965" href="Cubical.Foundations.Prelude.html#15965" class="Bound">_</a> <a id="15967" class="Symbol">→</a> <a id="15969" href="Cubical.Foundations.Prelude.html#15948" class="Bound">A</a><a id="15970" class="Symbol">)</a> <a id="15972" href="Cubical.Foundations.Prelude.html#15951" class="Bound">a</a>

<a id="isContrSingl"></a><a id="15975" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="15988" class="Symbol">:</a> <a id="15990" class="Symbol">(</a><a id="15991" href="Cubical.Foundations.Prelude.html#15991" class="Bound">a</a> <a id="15993" class="Symbol">:</a> <a id="15995" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="15996" class="Symbol">)</a> <a id="15998" class="Symbol">→</a> <a id="16000" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16008" class="Symbol">(</a><a id="16009" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="16015" href="Cubical.Foundations.Prelude.html#15991" class="Bound">a</a><a id="16016" class="Symbol">)</a>
<a id="16018" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16031" href="Cubical.Foundations.Prelude.html#16031" class="Bound">a</a> <a id="16033" class="Symbol">.</a><a id="16034" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16038" class="Symbol">=</a> <a id="16040" class="Symbol">(</a><a id="16041" href="Cubical.Foundations.Prelude.html#16031" class="Bound">a</a> <a id="16043" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16049" class="Symbol">)</a>
<a id="16051" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16064" href="Cubical.Foundations.Prelude.html#16064" class="Bound">a</a> <a id="16066" class="Symbol">.</a><a id="16067" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16071" href="Cubical.Foundations.Prelude.html#16071" class="Bound">p</a> <a id="16073" href="Cubical.Foundations.Prelude.html#16073" class="Bound">i</a> <a id="16075" class="Symbol">.</a><a id="16076" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16080" class="Symbol">=</a> <a id="16082" href="Cubical.Foundations.Prelude.html#16071" class="Bound">p</a> <a id="16084" class="Symbol">.</a><a id="16085" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16089" href="Cubical.Foundations.Prelude.html#16073" class="Bound">i</a>
<a id="16091" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="16104" href="Cubical.Foundations.Prelude.html#16104" class="Bound">a</a> <a id="16106" class="Symbol">.</a><a id="16107" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16111" href="Cubical.Foundations.Prelude.html#16111" class="Bound">p</a> <a id="16113" href="Cubical.Foundations.Prelude.html#16113" class="Bound">i</a> <a id="16115" class="Symbol">.</a><a id="16116" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16120" href="Cubical.Foundations.Prelude.html#16120" class="Bound">j</a> <a id="16122" class="Symbol">=</a> <a id="16124" href="Cubical.Foundations.Prelude.html#16111" class="Bound">p</a> <a id="16126" class="Symbol">.</a><a id="16127" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16131" class="Symbol">(</a><a id="16132" href="Cubical.Foundations.Prelude.html#16113" class="Bound">i</a> <a id="16134" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16136" href="Cubical.Foundations.Prelude.html#16120" class="Bound">j</a><a id="16137" class="Symbol">)</a>

<a id="isContrSinglP"></a><a id="16140" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16154" class="Symbol">:</a> <a id="16156" class="Symbol">(</a><a id="16157" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16159" class="Symbol">:</a> <a id="16161" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16163" class="Symbol">→</a> <a id="16165" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16170" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="16171" class="Symbol">)</a> <a id="16173" class="Symbol">(</a><a id="16174" href="Cubical.Foundations.Prelude.html#16174" class="Bound">a</a> <a id="16176" class="Symbol">:</a> <a id="16178" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16180" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16182" class="Symbol">)</a> <a id="16184" class="Symbol">→</a> <a id="16186" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="16194" class="Symbol">(</a><a id="16195" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="16202" href="Cubical.Foundations.Prelude.html#16157" class="Bound">A</a> <a id="16204" href="Cubical.Foundations.Prelude.html#16174" class="Bound">a</a><a id="16205" class="Symbol">)</a>
<a id="16207" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16221" href="Cubical.Foundations.Prelude.html#16221" class="Bound">A</a> <a id="16223" href="Cubical.Foundations.Prelude.html#16223" class="Bound">a</a> <a id="16225" class="Symbol">.</a><a id="16226" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16230" class="Symbol">=</a> <a id="16232" class="Symbol">_</a> <a id="16234" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16236" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="16253" class="Symbol">(λ</a> <a id="16256" href="Cubical.Foundations.Prelude.html#16256" class="Bound">i</a> <a id="16258" class="Symbol">→</a> <a id="16260" href="Cubical.Foundations.Prelude.html#16221" class="Bound">A</a> <a id="16262" href="Cubical.Foundations.Prelude.html#16256" class="Bound">i</a><a id="16263" class="Symbol">)</a> <a id="16265" href="Cubical.Foundations.Prelude.html#16223" class="Bound">a</a>
<a id="16267" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="16281" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16283" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a> <a id="16285" class="Symbol">.</a><a id="16286" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16290" class="Symbol">(</a><a id="16291" href="Cubical.Foundations.Prelude.html#16291" class="Bound">x</a> <a id="16293" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16295" href="Cubical.Foundations.Prelude.html#16295" class="Bound">p</a><a id="16296" class="Symbol">)</a> <a id="16298" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16300" class="Symbol">=</a>
  <a id="16304" class="Symbol">_</a> <a id="16306" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16308" class="Symbol">λ</a> <a id="16310" href="Cubical.Foundations.Prelude.html#16310" class="Bound">j</a> <a id="16312" class="Symbol">→</a> <a id="16314" href="Cubical.Core.Primitives.html#5927" class="Function">fill</a> <a id="16319" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16321" class="Symbol">(λ</a> <a id="16324" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a> <a id="16326" class="Symbol">→</a> <a id="16328" class="Symbol">λ</a> <a id="16330" class="Symbol">{(</a><a id="16332" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16334" class="Symbol">=</a> <a id="16336" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16338" class="Symbol">)</a> <a id="16340" class="Symbol">→</a> <a id="16342" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="16359" class="Symbol">(λ</a> <a id="16362" href="Cubical.Foundations.Prelude.html#16362" class="Bound">i</a> <a id="16364" class="Symbol">→</a> <a id="16366" href="Cubical.Foundations.Prelude.html#16281" class="Bound">A</a> <a id="16368" href="Cubical.Foundations.Prelude.html#16362" class="Bound">i</a><a id="16369" class="Symbol">)</a> <a id="16371" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a> <a id="16373" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a><a id="16374" class="Symbol">;</a> <a id="16376" class="Symbol">(</a><a id="16377" href="Cubical.Foundations.Prelude.html#16298" class="Bound">i</a> <a id="16379" class="Symbol">=</a> <a id="16381" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16383" class="Symbol">)</a> <a id="16385" class="Symbol">→</a> <a id="16387" href="Cubical.Foundations.Prelude.html#16295" class="Bound">p</a> <a id="16389" href="Cubical.Foundations.Prelude.html#16324" class="Bound">j</a><a id="16390" class="Symbol">})</a> <a id="16393" class="Symbol">(</a><a id="16394" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="16398" href="Cubical.Foundations.Prelude.html#16283" class="Bound">a</a><a id="16399" class="Symbol">)</a> <a id="16401" href="Cubical.Foundations.Prelude.html#16310" class="Bound">j</a>

<a id="16404" class="Comment">-- Higher cube types</a>

<a id="SquareP"></a><a id="16426" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="16434" class="Symbol">:</a>
  <a id="16438" class="Symbol">(</a><a id="16439" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16441" class="Symbol">:</a> <a id="16443" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16445" class="Symbol">→</a> <a id="16447" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16449" class="Symbol">→</a> <a id="16451" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16456" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="16457" class="Symbol">)</a>
  <a id="16461" class="Symbol">{</a><a id="16462" href="Cubical.Foundations.Prelude.html#16462" class="Bound">a₀₀</a> <a id="16466" class="Symbol">:</a> <a id="16468" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16470" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="16473" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16475" class="Symbol">}</a> <a id="16477" class="Symbol">{</a><a id="16478" href="Cubical.Foundations.Prelude.html#16478" class="Bound">a₀₁</a> <a id="16482" class="Symbol">:</a> <a id="16484" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16486" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="16489" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16491" class="Symbol">}</a> <a id="16493" class="Symbol">(</a><a id="16494" href="Cubical.Foundations.Prelude.html#16494" class="Bound">a₀₋</a> <a id="16498" class="Symbol">:</a> <a id="16500" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16506" class="Symbol">(λ</a> <a id="16509" href="Cubical.Foundations.Prelude.html#16509" class="Bound">j</a> <a id="16511" class="Symbol">→</a> <a id="16513" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16515" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="16518" href="Cubical.Foundations.Prelude.html#16509" class="Bound">j</a><a id="16519" class="Symbol">)</a> <a id="16521" href="Cubical.Foundations.Prelude.html#16462" class="Bound">a₀₀</a> <a id="16525" href="Cubical.Foundations.Prelude.html#16478" class="Bound">a₀₁</a><a id="16528" class="Symbol">)</a>
  <a id="16532" class="Symbol">{</a><a id="16533" href="Cubical.Foundations.Prelude.html#16533" class="Bound">a₁₀</a> <a id="16537" class="Symbol">:</a> <a id="16539" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16541" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="16544" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16546" class="Symbol">}</a> <a id="16548" class="Symbol">{</a><a id="16549" href="Cubical.Foundations.Prelude.html#16549" class="Bound">a₁₁</a> <a id="16553" class="Symbol">:</a> <a id="16555" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16557" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="16560" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16562" class="Symbol">}</a> <a id="16564" class="Symbol">(</a><a id="16565" href="Cubical.Foundations.Prelude.html#16565" class="Bound">a₁₋</a> <a id="16569" class="Symbol">:</a> <a id="16571" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16577" class="Symbol">(λ</a> <a id="16580" href="Cubical.Foundations.Prelude.html#16580" class="Bound">j</a> <a id="16582" class="Symbol">→</a> <a id="16584" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16586" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="16589" href="Cubical.Foundations.Prelude.html#16580" class="Bound">j</a><a id="16590" class="Symbol">)</a> <a id="16592" href="Cubical.Foundations.Prelude.html#16533" class="Bound">a₁₀</a> <a id="16596" href="Cubical.Foundations.Prelude.html#16549" class="Bound">a₁₁</a><a id="16599" class="Symbol">)</a>
  <a id="16603" class="Symbol">(</a><a id="16604" href="Cubical.Foundations.Prelude.html#16604" class="Bound">a₋₀</a> <a id="16608" class="Symbol">:</a> <a id="16610" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16616" class="Symbol">(λ</a> <a id="16619" href="Cubical.Foundations.Prelude.html#16619" class="Bound">i</a> <a id="16621" class="Symbol">→</a> <a id="16623" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16625" href="Cubical.Foundations.Prelude.html#16619" class="Bound">i</a> <a id="16627" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16629" class="Symbol">)</a> <a id="16631" href="Cubical.Foundations.Prelude.html#16462" class="Bound">a₀₀</a> <a id="16635" href="Cubical.Foundations.Prelude.html#16533" class="Bound">a₁₀</a><a id="16638" class="Symbol">)</a> <a id="16640" class="Symbol">(</a><a id="16641" href="Cubical.Foundations.Prelude.html#16641" class="Bound">a₋₁</a> <a id="16645" class="Symbol">:</a> <a id="16647" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16653" class="Symbol">(λ</a> <a id="16656" href="Cubical.Foundations.Prelude.html#16656" class="Bound">i</a> <a id="16658" class="Symbol">→</a> <a id="16660" href="Cubical.Foundations.Prelude.html#16439" class="Bound">A</a> <a id="16662" href="Cubical.Foundations.Prelude.html#16656" class="Bound">i</a> <a id="16664" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16666" class="Symbol">)</a> <a id="16668" href="Cubical.Foundations.Prelude.html#16478" class="Bound">a₀₁</a> <a id="16672" href="Cubical.Foundations.Prelude.html#16549" class="Bound">a₁₁</a><a id="16675" class="Symbol">)</a>
  <a id="16679" class="Symbol">→</a> <a id="16681" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16686" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="16688" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="16696" href="Cubical.Foundations.Prelude.html#16696" class="Bound">A</a> <a id="16698" href="Cubical.Foundations.Prelude.html#16698" class="Bound">a₀₋</a> <a id="16702" href="Cubical.Foundations.Prelude.html#16702" class="Bound">a₁₋</a> <a id="16706" href="Cubical.Foundations.Prelude.html#16706" class="Bound">a₋₀</a> <a id="16710" href="Cubical.Foundations.Prelude.html#16710" class="Bound">a₋₁</a> <a id="16714" class="Symbol">=</a> <a id="16716" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16722" class="Symbol">(λ</a> <a id="16725" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a> <a id="16727" class="Symbol">→</a> <a id="16729" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16735" class="Symbol">(λ</a> <a id="16738" href="Cubical.Foundations.Prelude.html#16738" class="Bound">j</a> <a id="16740" class="Symbol">→</a> <a id="16742" href="Cubical.Foundations.Prelude.html#16696" class="Bound">A</a> <a id="16744" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a> <a id="16746" href="Cubical.Foundations.Prelude.html#16738" class="Bound">j</a><a id="16747" class="Symbol">)</a> <a id="16749" class="Symbol">(</a><a id="16750" href="Cubical.Foundations.Prelude.html#16706" class="Bound">a₋₀</a> <a id="16754" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a><a id="16755" class="Symbol">)</a> <a id="16757" class="Symbol">(</a><a id="16758" href="Cubical.Foundations.Prelude.html#16710" class="Bound">a₋₁</a> <a id="16762" href="Cubical.Foundations.Prelude.html#16725" class="Bound">i</a><a id="16763" class="Symbol">))</a> <a id="16766" href="Cubical.Foundations.Prelude.html#16698" class="Bound">a₀₋</a> <a id="16770" href="Cubical.Foundations.Prelude.html#16702" class="Bound">a₁₋</a>

<a id="Square"></a><a id="16775" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="16782" class="Symbol">:</a>
  <a id="16786" class="Symbol">{</a><a id="16787" href="Cubical.Foundations.Prelude.html#16787" class="Bound">a₀₀</a> <a id="16791" href="Cubical.Foundations.Prelude.html#16791" class="Bound">a₀₁</a> <a id="16795" class="Symbol">:</a> <a id="16797" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="16798" class="Symbol">}</a> <a id="16800" class="Symbol">(</a><a id="16801" href="Cubical.Foundations.Prelude.html#16801" class="Bound">a₀₋</a> <a id="16805" class="Symbol">:</a> <a id="16807" href="Cubical.Foundations.Prelude.html#16787" class="Bound">a₀₀</a> <a id="16811" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16813" href="Cubical.Foundations.Prelude.html#16791" class="Bound">a₀₁</a><a id="16816" class="Symbol">)</a>
  <a id="16820" class="Symbol">{</a><a id="16821" href="Cubical.Foundations.Prelude.html#16821" class="Bound">a₁₀</a> <a id="16825" href="Cubical.Foundations.Prelude.html#16825" class="Bound">a₁₁</a> <a id="16829" class="Symbol">:</a> <a id="16831" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="16832" class="Symbol">}</a> <a id="16834" class="Symbol">(</a><a id="16835" href="Cubical.Foundations.Prelude.html#16835" class="Bound">a₁₋</a> <a id="16839" class="Symbol">:</a> <a id="16841" href="Cubical.Foundations.Prelude.html#16821" class="Bound">a₁₀</a> <a id="16845" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16847" href="Cubical.Foundations.Prelude.html#16825" class="Bound">a₁₁</a><a id="16850" class="Symbol">)</a>
  <a id="16854" class="Symbol">(</a><a id="16855" href="Cubical.Foundations.Prelude.html#16855" class="Bound">a₋₀</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="Cubical.Foundations.Prelude.html#16787" class="Bound">a₀₀</a> <a id="16865" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16867" href="Cubical.Foundations.Prelude.html#16821" class="Bound">a₁₀</a><a id="16870" class="Symbol">)</a> <a id="16872" class="Symbol">(</a><a id="16873" href="Cubical.Foundations.Prelude.html#16873" class="Bound">a₋₁</a> <a id="16877" class="Symbol">:</a> <a id="16879" href="Cubical.Foundations.Prelude.html#16791" class="Bound">a₀₁</a> <a id="16883" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16885" href="Cubical.Foundations.Prelude.html#16825" class="Bound">a₁₁</a><a id="16888" class="Symbol">)</a>
  <a id="16892" class="Symbol">→</a> <a id="16894" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16899" class="Symbol">_</a>
<a id="16901" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="16908" href="Cubical.Foundations.Prelude.html#16908" class="Bound">a₀₋</a> <a id="16912" href="Cubical.Foundations.Prelude.html#16912" class="Bound">a₁₋</a> <a id="16916" href="Cubical.Foundations.Prelude.html#16916" class="Bound">a₋₀</a> <a id="16920" href="Cubical.Foundations.Prelude.html#16920" class="Bound">a₋₁</a> <a id="16924" class="Symbol">=</a> <a id="16926" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16932" class="Symbol">(λ</a> <a id="16935" href="Cubical.Foundations.Prelude.html#16935" class="Bound">i</a> <a id="16937" class="Symbol">→</a> <a id="16939" href="Cubical.Foundations.Prelude.html#16916" class="Bound">a₋₀</a> <a id="16943" href="Cubical.Foundations.Prelude.html#16935" class="Bound">i</a> <a id="16945" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16947" href="Cubical.Foundations.Prelude.html#16920" class="Bound">a₋₁</a> <a id="16951" href="Cubical.Foundations.Prelude.html#16935" class="Bound">i</a><a id="16952" class="Symbol">)</a> <a id="16954" href="Cubical.Foundations.Prelude.html#16908" class="Bound">a₀₋</a> <a id="16958" href="Cubical.Foundations.Prelude.html#16912" class="Bound">a₁₋</a>

<a id="Cube"></a><a id="16963" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="16968" class="Symbol">:</a>
  <a id="16972" class="Symbol">{</a><a id="16973" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="16978" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a> <a id="16983" class="Symbol">:</a> <a id="16985" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="16986" class="Symbol">}</a> <a id="16988" class="Symbol">{</a><a id="16989" href="Cubical.Foundations.Prelude.html#16989" class="Bound">a₀₀₋</a> <a id="16994" class="Symbol">:</a> <a id="16996" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="17001" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17003" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a><a id="17007" class="Symbol">}</a>
  <a id="17011" class="Symbol">{</a><a id="17012" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a> <a id="17017" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a> <a id="17022" class="Symbol">:</a> <a id="17024" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17025" class="Symbol">}</a> <a id="17027" class="Symbol">{</a><a id="17028" href="Cubical.Foundations.Prelude.html#17028" class="Bound">a₀₁₋</a> <a id="17033" class="Symbol">:</a> <a id="17035" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a> <a id="17040" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17042" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a><a id="17046" class="Symbol">}</a>
  <a id="17050" class="Symbol">{</a><a id="17051" href="Cubical.Foundations.Prelude.html#17051" class="Bound">a₀₋₀</a> <a id="17056" class="Symbol">:</a> <a id="17058" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="17063" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17065" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a><a id="17069" class="Symbol">}</a> <a id="17071" class="Symbol">{</a><a id="17072" href="Cubical.Foundations.Prelude.html#17072" class="Bound">a₀₋₁</a> <a id="17077" class="Symbol">:</a> <a id="17079" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a> <a id="17084" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17086" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a><a id="17090" class="Symbol">}</a>
  <a id="17094" class="Symbol">(</a><a id="17095" href="Cubical.Foundations.Prelude.html#17095" class="Bound">a₀₋₋</a> <a id="17100" class="Symbol">:</a> <a id="17102" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17109" href="Cubical.Foundations.Prelude.html#16989" class="Bound">a₀₀₋</a> <a id="17114" href="Cubical.Foundations.Prelude.html#17028" class="Bound">a₀₁₋</a> <a id="17119" href="Cubical.Foundations.Prelude.html#17051" class="Bound">a₀₋₀</a> <a id="17124" href="Cubical.Foundations.Prelude.html#17072" class="Bound">a₀₋₁</a><a id="17128" class="Symbol">)</a>
  <a id="17132" class="Symbol">{</a><a id="17133" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a> <a id="17138" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a> <a id="17143" class="Symbol">:</a> <a id="17145" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17146" class="Symbol">}</a> <a id="17148" class="Symbol">{</a><a id="17149" href="Cubical.Foundations.Prelude.html#17149" class="Bound">a₁₀₋</a> <a id="17154" class="Symbol">:</a> <a id="17156" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a> <a id="17161" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17163" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a><a id="17167" class="Symbol">}</a>
  <a id="17171" class="Symbol">{</a><a id="17172" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a> <a id="17177" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a> <a id="17182" class="Symbol">:</a> <a id="17184" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17185" class="Symbol">}</a> <a id="17187" class="Symbol">{</a><a id="17188" href="Cubical.Foundations.Prelude.html#17188" class="Bound">a₁₁₋</a> <a id="17193" class="Symbol">:</a> <a id="17195" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a> <a id="17200" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17202" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a><a id="17206" class="Symbol">}</a>
  <a id="17210" class="Symbol">{</a><a id="17211" href="Cubical.Foundations.Prelude.html#17211" class="Bound">a₁₋₀</a> <a id="17216" class="Symbol">:</a> <a id="17218" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a> <a id="17223" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17225" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a><a id="17229" class="Symbol">}</a> <a id="17231" class="Symbol">{</a><a id="17232" href="Cubical.Foundations.Prelude.html#17232" class="Bound">a₁₋₁</a> <a id="17237" class="Symbol">:</a> <a id="17239" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a> <a id="17244" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17246" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a><a id="17250" class="Symbol">}</a>
  <a id="17254" class="Symbol">(</a><a id="17255" href="Cubical.Foundations.Prelude.html#17255" class="Bound">a₁₋₋</a> <a id="17260" class="Symbol">:</a> <a id="17262" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17269" href="Cubical.Foundations.Prelude.html#17149" class="Bound">a₁₀₋</a> <a id="17274" href="Cubical.Foundations.Prelude.html#17188" class="Bound">a₁₁₋</a> <a id="17279" href="Cubical.Foundations.Prelude.html#17211" class="Bound">a₁₋₀</a> <a id="17284" href="Cubical.Foundations.Prelude.html#17232" class="Bound">a₁₋₁</a><a id="17288" class="Symbol">)</a>
  <a id="17292" class="Symbol">{</a><a id="17293" href="Cubical.Foundations.Prelude.html#17293" class="Bound">a₋₀₀</a> <a id="17298" class="Symbol">:</a> <a id="17300" href="Cubical.Foundations.Prelude.html#16973" class="Bound">a₀₀₀</a> <a id="17305" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17307" href="Cubical.Foundations.Prelude.html#17133" class="Bound">a₁₀₀</a><a id="17311" class="Symbol">}</a> <a id="17313" class="Symbol">{</a><a id="17314" href="Cubical.Foundations.Prelude.html#17314" class="Bound">a₋₀₁</a> <a id="17319" class="Symbol">:</a> <a id="17321" href="Cubical.Foundations.Prelude.html#16978" class="Bound">a₀₀₁</a> <a id="17326" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17328" href="Cubical.Foundations.Prelude.html#17138" class="Bound">a₁₀₁</a><a id="17332" class="Symbol">}</a>
  <a id="17336" class="Symbol">(</a><a id="17337" href="Cubical.Foundations.Prelude.html#17337" class="Bound">a₋₀₋</a> <a id="17342" class="Symbol">:</a> <a id="17344" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17351" href="Cubical.Foundations.Prelude.html#16989" class="Bound">a₀₀₋</a> <a id="17356" href="Cubical.Foundations.Prelude.html#17149" class="Bound">a₁₀₋</a> <a id="17361" href="Cubical.Foundations.Prelude.html#17293" class="Bound">a₋₀₀</a> <a id="17366" href="Cubical.Foundations.Prelude.html#17314" class="Bound">a₋₀₁</a><a id="17370" class="Symbol">)</a>
  <a id="17374" class="Symbol">{</a><a id="17375" href="Cubical.Foundations.Prelude.html#17375" class="Bound">a₋₁₀</a> <a id="17380" class="Symbol">:</a> <a id="17382" href="Cubical.Foundations.Prelude.html#17012" class="Bound">a₀₁₀</a> <a id="17387" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17389" href="Cubical.Foundations.Prelude.html#17172" class="Bound">a₁₁₀</a><a id="17393" class="Symbol">}</a> <a id="17395" class="Symbol">{</a><a id="17396" href="Cubical.Foundations.Prelude.html#17396" class="Bound">a₋₁₁</a> <a id="17401" class="Symbol">:</a> <a id="17403" href="Cubical.Foundations.Prelude.html#17017" class="Bound">a₀₁₁</a> <a id="17408" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17410" href="Cubical.Foundations.Prelude.html#17177" class="Bound">a₁₁₁</a><a id="17414" class="Symbol">}</a>
  <a id="17418" class="Symbol">(</a><a id="17419" href="Cubical.Foundations.Prelude.html#17419" class="Bound">a₋₁₋</a> <a id="17424" class="Symbol">:</a> <a id="17426" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17433" href="Cubical.Foundations.Prelude.html#17028" class="Bound">a₀₁₋</a> <a id="17438" href="Cubical.Foundations.Prelude.html#17188" class="Bound">a₁₁₋</a> <a id="17443" href="Cubical.Foundations.Prelude.html#17375" class="Bound">a₋₁₀</a> <a id="17448" href="Cubical.Foundations.Prelude.html#17396" class="Bound">a₋₁₁</a><a id="17452" class="Symbol">)</a>
  <a id="17456" class="Symbol">(</a><a id="17457" href="Cubical.Foundations.Prelude.html#17457" class="Bound">a₋₋₀</a> <a id="17462" class="Symbol">:</a> <a id="17464" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17471" href="Cubical.Foundations.Prelude.html#17051" class="Bound">a₀₋₀</a> <a id="17476" href="Cubical.Foundations.Prelude.html#17211" class="Bound">a₁₋₀</a> <a id="17481" href="Cubical.Foundations.Prelude.html#17293" class="Bound">a₋₀₀</a> <a id="17486" href="Cubical.Foundations.Prelude.html#17375" class="Bound">a₋₁₀</a><a id="17490" class="Symbol">)</a>
  <a id="17494" class="Symbol">(</a><a id="17495" href="Cubical.Foundations.Prelude.html#17495" class="Bound">a₋₋₁</a> <a id="17500" class="Symbol">:</a> <a id="17502" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17509" href="Cubical.Foundations.Prelude.html#17072" class="Bound">a₀₋₁</a> <a id="17514" href="Cubical.Foundations.Prelude.html#17232" class="Bound">a₁₋₁</a> <a id="17519" href="Cubical.Foundations.Prelude.html#17314" class="Bound">a₋₀₁</a> <a id="17524" href="Cubical.Foundations.Prelude.html#17396" class="Bound">a₋₁₁</a><a id="17528" class="Symbol">)</a>
  <a id="17532" class="Symbol">→</a> <a id="17534" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17539" class="Symbol">_</a>
<a id="17541" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="17546" href="Cubical.Foundations.Prelude.html#17546" class="Bound">a₀₋₋</a> <a id="17551" href="Cubical.Foundations.Prelude.html#17551" class="Bound">a₁₋₋</a> <a id="17556" href="Cubical.Foundations.Prelude.html#17556" class="Bound">a₋₀₋</a> <a id="17561" href="Cubical.Foundations.Prelude.html#17561" class="Bound">a₋₁₋</a> <a id="17566" href="Cubical.Foundations.Prelude.html#17566" class="Bound">a₋₋₀</a> <a id="17571" href="Cubical.Foundations.Prelude.html#17571" class="Bound">a₋₋₁</a> <a id="17576" class="Symbol">=</a>
  <a id="17580" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="17586" class="Symbol">(λ</a> <a id="17589" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a> <a id="17591" class="Symbol">→</a> <a id="17593" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17600" class="Symbol">(</a><a id="17601" href="Cubical.Foundations.Prelude.html#17556" class="Bound">a₋₀₋</a> <a id="17606" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17607" class="Symbol">)</a> <a id="17609" class="Symbol">(</a><a id="17610" href="Cubical.Foundations.Prelude.html#17561" class="Bound">a₋₁₋</a> <a id="17615" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17616" class="Symbol">)</a> <a id="17618" class="Symbol">(</a><a id="17619" href="Cubical.Foundations.Prelude.html#17566" class="Bound">a₋₋₀</a> <a id="17624" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17625" class="Symbol">)</a> <a id="17627" class="Symbol">(</a><a id="17628" href="Cubical.Foundations.Prelude.html#17571" class="Bound">a₋₋₁</a> <a id="17633" href="Cubical.Foundations.Prelude.html#17589" class="Bound">i</a><a id="17634" class="Symbol">))</a> <a id="17637" href="Cubical.Foundations.Prelude.html#17546" class="Bound">a₀₋₋</a> <a id="17642" href="Cubical.Foundations.Prelude.html#17551" class="Bound">a₁₋₋</a>

<a id="17648" class="Comment">-- See HLevels.agda for CubeP</a>

<a id="17679" class="Comment">-- Horizontal composition of squares (along their second dimension)</a>
<a id="17747" class="Comment">-- See Cubical.Foundations.Path for vertical composition</a>

<a id="_∙₂_"></a><a id="17805" href="Cubical.Foundations.Prelude.html#17805" class="Function Operator">_∙₂_</a> <a id="17810" class="Symbol">:</a>
  <a id="17814" class="Symbol">{</a><a id="17815" href="Cubical.Foundations.Prelude.html#17815" class="Bound">a₀₀</a> <a id="17819" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a> <a id="17823" href="Cubical.Foundations.Prelude.html#17823" class="Bound">a₀₂</a> <a id="17827" class="Symbol">:</a> <a id="17829" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17830" class="Symbol">}</a> <a id="17832" class="Symbol">{</a><a id="17833" href="Cubical.Foundations.Prelude.html#17833" class="Bound">a₀₋</a> <a id="17837" class="Symbol">:</a> <a id="17839" href="Cubical.Foundations.Prelude.html#17815" class="Bound">a₀₀</a> <a id="17843" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17845" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a><a id="17848" class="Symbol">}</a> <a id="17850" class="Symbol">{</a><a id="17851" href="Cubical.Foundations.Prelude.html#17851" class="Bound">b₀₋</a> <a id="17855" class="Symbol">:</a> <a id="17857" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a> <a id="17861" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17863" href="Cubical.Foundations.Prelude.html#17823" class="Bound">a₀₂</a><a id="17866" class="Symbol">}</a>
  <a id="17870" class="Symbol">{</a><a id="17871" href="Cubical.Foundations.Prelude.html#17871" class="Bound">a₁₀</a> <a id="17875" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a> <a id="17879" href="Cubical.Foundations.Prelude.html#17879" class="Bound">a₁₂</a> <a id="17883" class="Symbol">:</a> <a id="17885" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="17886" class="Symbol">}</a> <a id="17888" class="Symbol">{</a><a id="17889" href="Cubical.Foundations.Prelude.html#17889" class="Bound">a₁₋</a> <a id="17893" class="Symbol">:</a> <a id="17895" href="Cubical.Foundations.Prelude.html#17871" class="Bound">a₁₀</a> <a id="17899" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17901" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a><a id="17904" class="Symbol">}</a> <a id="17906" class="Symbol">{</a><a id="17907" href="Cubical.Foundations.Prelude.html#17907" class="Bound">b₁₋</a> <a id="17911" class="Symbol">:</a> <a id="17913" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a> <a id="17917" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17919" href="Cubical.Foundations.Prelude.html#17879" class="Bound">a₁₂</a><a id="17922" class="Symbol">}</a>
  <a id="17926" class="Symbol">{</a><a id="17927" href="Cubical.Foundations.Prelude.html#17927" class="Bound">a₋₀</a> <a id="17931" class="Symbol">:</a> <a id="17933" href="Cubical.Foundations.Prelude.html#17815" class="Bound">a₀₀</a> <a id="17937" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17939" href="Cubical.Foundations.Prelude.html#17871" class="Bound">a₁₀</a><a id="17942" class="Symbol">}</a> <a id="17944" class="Symbol">{</a><a id="17945" href="Cubical.Foundations.Prelude.html#17945" class="Bound">a₋₁</a> <a id="17949" class="Symbol">:</a> <a id="17951" href="Cubical.Foundations.Prelude.html#17819" class="Bound">a₀₁</a> <a id="17955" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17957" href="Cubical.Foundations.Prelude.html#17875" class="Bound">a₁₁</a><a id="17960" class="Symbol">}</a> <a id="17962" class="Symbol">{</a><a id="17963" href="Cubical.Foundations.Prelude.html#17963" class="Bound">a₋₂</a> <a id="17967" class="Symbol">:</a> <a id="17969" href="Cubical.Foundations.Prelude.html#17823" class="Bound">a₀₂</a> <a id="17973" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17975" href="Cubical.Foundations.Prelude.html#17879" class="Bound">a₁₂</a><a id="17978" class="Symbol">}</a>
  <a id="17982" class="Symbol">(</a><a id="17983" href="Cubical.Foundations.Prelude.html#17983" class="Bound">p</a> <a id="17985" class="Symbol">:</a> <a id="17987" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="17994" href="Cubical.Foundations.Prelude.html#17833" class="Bound">a₀₋</a> <a id="17998" href="Cubical.Foundations.Prelude.html#17889" class="Bound">a₁₋</a> <a id="18002" href="Cubical.Foundations.Prelude.html#17927" class="Bound">a₋₀</a> <a id="18006" href="Cubical.Foundations.Prelude.html#17945" class="Bound">a₋₁</a><a id="18009" class="Symbol">)</a> <a id="18011" class="Symbol">(</a><a id="18012" href="Cubical.Foundations.Prelude.html#18012" class="Bound">q</a> <a id="18014" class="Symbol">:</a> <a id="18016" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18023" href="Cubical.Foundations.Prelude.html#17851" class="Bound">b₀₋</a> <a id="18027" href="Cubical.Foundations.Prelude.html#17907" class="Bound">b₁₋</a> <a id="18031" href="Cubical.Foundations.Prelude.html#17945" class="Bound">a₋₁</a> <a id="18035" href="Cubical.Foundations.Prelude.html#17963" class="Bound">a₋₂</a><a id="18038" class="Symbol">)</a>
  <a id="18042" class="Symbol">→</a> <a id="18044" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18051" class="Symbol">(</a><a id="18052" href="Cubical.Foundations.Prelude.html#17833" class="Bound">a₀₋</a> <a id="18056" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18058" href="Cubical.Foundations.Prelude.html#17851" class="Bound">b₀₋</a><a id="18061" class="Symbol">)</a> <a id="18063" class="Symbol">(</a><a id="18064" href="Cubical.Foundations.Prelude.html#17889" class="Bound">a₁₋</a> <a id="18068" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18070" href="Cubical.Foundations.Prelude.html#17907" class="Bound">b₁₋</a><a id="18073" class="Symbol">)</a> <a id="18075" href="Cubical.Foundations.Prelude.html#17927" class="Bound">a₋₀</a> <a id="18079" href="Cubical.Foundations.Prelude.html#17963" class="Bound">a₋₂</a>
<a id="18083" href="Cubical.Foundations.Prelude.html#17805" class="Function Operator">_∙₂_</a> <a id="18088" class="Symbol">=</a> <a id="18090" href="Cubical.Foundations.Prelude.html#2710" class="Function">congP₂</a> <a id="18097" class="Symbol">(λ</a> <a id="18100" href="Cubical.Foundations.Prelude.html#18100" class="Bound">_</a> <a id="18102" class="Symbol">→</a> <a id="18104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a><a id="18107" class="Symbol">)</a>

<a id="18110" class="Comment">-- Alternative (equivalent) definitions of hlevel n that give fillers for n-cubes instead of n-globes</a>

<a id="isSet&#39;"></a><a id="18213" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18220" class="Symbol">:</a> <a id="18222" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18227" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="18229" class="Symbol">→</a> <a id="18231" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18236" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="18238" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18245" href="Cubical.Foundations.Prelude.html#18245" class="Bound">A</a> <a id="18247" class="Symbol">=</a>
  <a id="18251" class="Symbol">{</a><a id="18252" href="Cubical.Foundations.Prelude.html#18252" class="Bound">a₀₀</a> <a id="18256" href="Cubical.Foundations.Prelude.html#18256" class="Bound">a₀₁</a> <a id="18260" class="Symbol">:</a> <a id="18262" href="Cubical.Foundations.Prelude.html#18245" class="Bound">A</a><a id="18263" class="Symbol">}</a> <a id="18265" class="Symbol">(</a><a id="18266" href="Cubical.Foundations.Prelude.html#18266" class="Bound">a₀₋</a> <a id="18270" class="Symbol">:</a> <a id="18272" href="Cubical.Foundations.Prelude.html#18252" class="Bound">a₀₀</a> <a id="18276" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18278" href="Cubical.Foundations.Prelude.html#18256" class="Bound">a₀₁</a><a id="18281" class="Symbol">)</a>
  <a id="18285" class="Symbol">{</a><a id="18286" href="Cubical.Foundations.Prelude.html#18286" class="Bound">a₁₀</a> <a id="18290" href="Cubical.Foundations.Prelude.html#18290" class="Bound">a₁₁</a> <a id="18294" class="Symbol">:</a> <a id="18296" href="Cubical.Foundations.Prelude.html#18245" class="Bound">A</a><a id="18297" class="Symbol">}</a> <a id="18299" class="Symbol">(</a><a id="18300" href="Cubical.Foundations.Prelude.html#18300" class="Bound">a₁₋</a> <a id="18304" class="Symbol">:</a> <a id="18306" href="Cubical.Foundations.Prelude.html#18286" class="Bound">a₁₀</a> <a id="18310" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18312" href="Cubical.Foundations.Prelude.html#18290" class="Bound">a₁₁</a><a id="18315" class="Symbol">)</a>
  <a id="18319" class="Symbol">(</a><a id="18320" href="Cubical.Foundations.Prelude.html#18320" class="Bound">a₋₀</a> <a id="18324" class="Symbol">:</a> <a id="18326" href="Cubical.Foundations.Prelude.html#18252" class="Bound">a₀₀</a> <a id="18330" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18332" href="Cubical.Foundations.Prelude.html#18286" class="Bound">a₁₀</a><a id="18335" class="Symbol">)</a> <a id="18337" class="Symbol">(</a><a id="18338" href="Cubical.Foundations.Prelude.html#18338" class="Bound">a₋₁</a> <a id="18342" class="Symbol">:</a> <a id="18344" href="Cubical.Foundations.Prelude.html#18256" class="Bound">a₀₁</a> <a id="18348" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18350" href="Cubical.Foundations.Prelude.html#18290" class="Bound">a₁₁</a><a id="18353" class="Symbol">)</a>
  <a id="18357" class="Symbol">→</a> <a id="18359" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18366" href="Cubical.Foundations.Prelude.html#18266" class="Bound">a₀₋</a> <a id="18370" href="Cubical.Foundations.Prelude.html#18300" class="Bound">a₁₋</a> <a id="18374" href="Cubical.Foundations.Prelude.html#18320" class="Bound">a₋₀</a> <a id="18378" href="Cubical.Foundations.Prelude.html#18338" class="Bound">a₋₁</a>

<a id="isSet→isSet&#39;"></a><a id="18383" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="18396" class="Symbol">:</a> <a id="18398" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18404" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="18406" class="Symbol">→</a> <a id="18408" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18415" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="18417" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="18430" href="Cubical.Foundations.Prelude.html#18430" class="Bound">Aset</a> <a id="18435" class="Symbol">_</a> <a id="18437" class="Symbol">_</a> <a id="18439" class="Symbol">_</a> <a id="18441" class="Symbol">_</a> <a id="18443" class="Symbol">=</a> <a id="18445" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="18453" class="Symbol">(</a><a id="18454" href="Cubical.Foundations.Prelude.html#18430" class="Bound">Aset</a> <a id="18459" class="Symbol">_</a> <a id="18461" class="Symbol">_</a> <a id="18463" class="Symbol">_</a> <a id="18465" class="Symbol">_)</a>

<a id="isSet&#39;→isSet"></a><a id="18469" href="Cubical.Foundations.Prelude.html#18469" class="Function">isSet&#39;→isSet</a> <a id="18482" class="Symbol">:</a> <a id="18484" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="18491" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="18493" class="Symbol">→</a> <a id="18495" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="18501" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="18503" href="Cubical.Foundations.Prelude.html#18469" class="Function">isSet&#39;→isSet</a> <a id="18516" href="Cubical.Foundations.Prelude.html#18516" class="Bound">Aset&#39;</a> <a id="18522" href="Cubical.Foundations.Prelude.html#18522" class="Bound">x</a> <a id="18524" href="Cubical.Foundations.Prelude.html#18524" class="Bound">y</a> <a id="18526" href="Cubical.Foundations.Prelude.html#18526" class="Bound">p</a> <a id="18528" href="Cubical.Foundations.Prelude.html#18528" class="Bound">q</a> <a id="18530" class="Symbol">=</a> <a id="18532" href="Cubical.Foundations.Prelude.html#18516" class="Bound">Aset&#39;</a> <a id="18538" href="Cubical.Foundations.Prelude.html#18526" class="Bound">p</a> <a id="18540" href="Cubical.Foundations.Prelude.html#18528" class="Bound">q</a> <a id="18542" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18547" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isGroupoid&#39;"></a><a id="18553" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="18565" class="Symbol">:</a> <a id="18567" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18572" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a> <a id="18574" class="Symbol">→</a> <a id="18576" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18581" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a>
<a id="18583" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="18595" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a> <a id="18597" class="Symbol">=</a>
  <a id="18601" class="Symbol">{</a><a id="18602" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18607" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a> <a id="18612" class="Symbol">:</a> <a id="18614" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18615" class="Symbol">}</a> <a id="18617" class="Symbol">{</a><a id="18618" href="Cubical.Foundations.Prelude.html#18618" class="Bound">a₀₀₋</a> <a id="18623" class="Symbol">:</a> <a id="18625" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18630" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18632" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a><a id="18636" class="Symbol">}</a>
  <a id="18640" class="Symbol">{</a><a id="18641" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a> <a id="18646" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a> <a id="18651" class="Symbol">:</a> <a id="18653" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18654" class="Symbol">}</a> <a id="18656" class="Symbol">{</a><a id="18657" href="Cubical.Foundations.Prelude.html#18657" class="Bound">a₀₁₋</a> <a id="18662" class="Symbol">:</a> <a id="18664" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a> <a id="18669" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18671" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a><a id="18675" class="Symbol">}</a>
  <a id="18679" class="Symbol">{</a><a id="18680" href="Cubical.Foundations.Prelude.html#18680" class="Bound">a₀₋₀</a> <a id="18685" class="Symbol">:</a> <a id="18687" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18692" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18694" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a><a id="18698" class="Symbol">}</a> <a id="18700" class="Symbol">{</a><a id="18701" href="Cubical.Foundations.Prelude.html#18701" class="Bound">a₀₋₁</a> <a id="18706" class="Symbol">:</a> <a id="18708" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a> <a id="18713" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18715" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a><a id="18719" class="Symbol">}</a>
  <a id="18723" class="Symbol">(</a><a id="18724" href="Cubical.Foundations.Prelude.html#18724" class="Bound">a₀₋₋</a> <a id="18729" class="Symbol">:</a> <a id="18731" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18738" href="Cubical.Foundations.Prelude.html#18618" class="Bound">a₀₀₋</a> <a id="18743" href="Cubical.Foundations.Prelude.html#18657" class="Bound">a₀₁₋</a> <a id="18748" href="Cubical.Foundations.Prelude.html#18680" class="Bound">a₀₋₀</a> <a id="18753" href="Cubical.Foundations.Prelude.html#18701" class="Bound">a₀₋₁</a><a id="18757" class="Symbol">)</a>
  <a id="18761" class="Symbol">{</a><a id="18762" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a> <a id="18767" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a> <a id="18772" class="Symbol">:</a> <a id="18774" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18775" class="Symbol">}</a> <a id="18777" class="Symbol">{</a><a id="18778" href="Cubical.Foundations.Prelude.html#18778" class="Bound">a₁₀₋</a> <a id="18783" class="Symbol">:</a> <a id="18785" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a> <a id="18790" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18792" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a><a id="18796" class="Symbol">}</a>
  <a id="18800" class="Symbol">{</a><a id="18801" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a> <a id="18806" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a> <a id="18811" class="Symbol">:</a> <a id="18813" href="Cubical.Foundations.Prelude.html#18595" class="Bound">A</a><a id="18814" class="Symbol">}</a> <a id="18816" class="Symbol">{</a><a id="18817" href="Cubical.Foundations.Prelude.html#18817" class="Bound">a₁₁₋</a> <a id="18822" class="Symbol">:</a> <a id="18824" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a> <a id="18829" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18831" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a><a id="18835" class="Symbol">}</a>
  <a id="18839" class="Symbol">{</a><a id="18840" href="Cubical.Foundations.Prelude.html#18840" class="Bound">a₁₋₀</a> <a id="18845" class="Symbol">:</a> <a id="18847" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a> <a id="18852" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18854" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a><a id="18858" class="Symbol">}</a> <a id="18860" class="Symbol">{</a><a id="18861" href="Cubical.Foundations.Prelude.html#18861" class="Bound">a₁₋₁</a> <a id="18866" class="Symbol">:</a> <a id="18868" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a> <a id="18873" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18875" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a><a id="18879" class="Symbol">}</a>
  <a id="18883" class="Symbol">(</a><a id="18884" href="Cubical.Foundations.Prelude.html#18884" class="Bound">a₁₋₋</a> <a id="18889" class="Symbol">:</a> <a id="18891" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18898" href="Cubical.Foundations.Prelude.html#18778" class="Bound">a₁₀₋</a> <a id="18903" href="Cubical.Foundations.Prelude.html#18817" class="Bound">a₁₁₋</a> <a id="18908" href="Cubical.Foundations.Prelude.html#18840" class="Bound">a₁₋₀</a> <a id="18913" href="Cubical.Foundations.Prelude.html#18861" class="Bound">a₁₋₁</a><a id="18917" class="Symbol">)</a>
  <a id="18921" class="Symbol">{</a><a id="18922" href="Cubical.Foundations.Prelude.html#18922" class="Bound">a₋₀₀</a> <a id="18927" class="Symbol">:</a> <a id="18929" href="Cubical.Foundations.Prelude.html#18602" class="Bound">a₀₀₀</a> <a id="18934" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18936" href="Cubical.Foundations.Prelude.html#18762" class="Bound">a₁₀₀</a><a id="18940" class="Symbol">}</a> <a id="18942" class="Symbol">{</a><a id="18943" href="Cubical.Foundations.Prelude.html#18943" class="Bound">a₋₀₁</a> <a id="18948" class="Symbol">:</a> <a id="18950" href="Cubical.Foundations.Prelude.html#18607" class="Bound">a₀₀₁</a> <a id="18955" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18957" href="Cubical.Foundations.Prelude.html#18767" class="Bound">a₁₀₁</a><a id="18961" class="Symbol">}</a>
  <a id="18965" class="Symbol">(</a><a id="18966" href="Cubical.Foundations.Prelude.html#18966" class="Bound">a₋₀₋</a> <a id="18971" class="Symbol">:</a> <a id="18973" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="18980" href="Cubical.Foundations.Prelude.html#18618" class="Bound">a₀₀₋</a> <a id="18985" href="Cubical.Foundations.Prelude.html#18778" class="Bound">a₁₀₋</a> <a id="18990" href="Cubical.Foundations.Prelude.html#18922" class="Bound">a₋₀₀</a> <a id="18995" href="Cubical.Foundations.Prelude.html#18943" class="Bound">a₋₀₁</a><a id="18999" class="Symbol">)</a>
  <a id="19003" class="Symbol">{</a><a id="19004" href="Cubical.Foundations.Prelude.html#19004" class="Bound">a₋₁₀</a> <a id="19009" class="Symbol">:</a> <a id="19011" href="Cubical.Foundations.Prelude.html#18641" class="Bound">a₀₁₀</a> <a id="19016" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19018" href="Cubical.Foundations.Prelude.html#18801" class="Bound">a₁₁₀</a><a id="19022" class="Symbol">}</a> <a id="19024" class="Symbol">{</a><a id="19025" href="Cubical.Foundations.Prelude.html#19025" class="Bound">a₋₁₁</a> <a id="19030" class="Symbol">:</a> <a id="19032" href="Cubical.Foundations.Prelude.html#18646" class="Bound">a₀₁₁</a> <a id="19037" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19039" href="Cubical.Foundations.Prelude.html#18806" class="Bound">a₁₁₁</a><a id="19043" class="Symbol">}</a>
  <a id="19047" class="Symbol">(</a><a id="19048" href="Cubical.Foundations.Prelude.html#19048" class="Bound">a₋₁₋</a> <a id="19053" class="Symbol">:</a> <a id="19055" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19062" href="Cubical.Foundations.Prelude.html#18657" class="Bound">a₀₁₋</a> <a id="19067" href="Cubical.Foundations.Prelude.html#18817" class="Bound">a₁₁₋</a> <a id="19072" href="Cubical.Foundations.Prelude.html#19004" class="Bound">a₋₁₀</a> <a id="19077" href="Cubical.Foundations.Prelude.html#19025" class="Bound">a₋₁₁</a><a id="19081" class="Symbol">)</a>
  <a id="19085" class="Symbol">(</a><a id="19086" href="Cubical.Foundations.Prelude.html#19086" class="Bound">a₋₋₀</a> <a id="19091" class="Symbol">:</a> <a id="19093" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19100" href="Cubical.Foundations.Prelude.html#18680" class="Bound">a₀₋₀</a> <a id="19105" href="Cubical.Foundations.Prelude.html#18840" class="Bound">a₁₋₀</a> <a id="19110" href="Cubical.Foundations.Prelude.html#18922" class="Bound">a₋₀₀</a> <a id="19115" href="Cubical.Foundations.Prelude.html#19004" class="Bound">a₋₁₀</a><a id="19119" class="Symbol">)</a>
  <a id="19123" class="Symbol">(</a><a id="19124" href="Cubical.Foundations.Prelude.html#19124" class="Bound">a₋₋₁</a> <a id="19129" class="Symbol">:</a> <a id="19131" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="19138" href="Cubical.Foundations.Prelude.html#18701" class="Bound">a₀₋₁</a> <a id="19143" href="Cubical.Foundations.Prelude.html#18861" class="Bound">a₁₋₁</a> <a id="19148" href="Cubical.Foundations.Prelude.html#18943" class="Bound">a₋₀₁</a> <a id="19153" href="Cubical.Foundations.Prelude.html#19025" class="Bound">a₋₁₁</a><a id="19157" class="Symbol">)</a>
  <a id="19161" class="Symbol">→</a> <a id="19163" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="19168" href="Cubical.Foundations.Prelude.html#18724" class="Bound">a₀₋₋</a> <a id="19173" href="Cubical.Foundations.Prelude.html#18884" class="Bound">a₁₋₋</a> <a id="19178" href="Cubical.Foundations.Prelude.html#18966" class="Bound">a₋₀₋</a> <a id="19183" href="Cubical.Foundations.Prelude.html#19048" class="Bound">a₋₁₋</a> <a id="19188" href="Cubical.Foundations.Prelude.html#19086" class="Bound">a₋₋₀</a> <a id="19193" href="Cubical.Foundations.Prelude.html#19124" class="Bound">a₋₋₁</a>

<a id="19199" class="Comment">-- Essential properties of isProp and isContr</a>

<a id="isProp→PathP"></a><a id="19246" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="19259" class="Symbol">:</a> <a id="19261" class="Symbol">∀</a> <a id="19263" class="Symbol">{</a><a id="19264" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19266" class="Symbol">:</a> <a id="19268" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="19270" class="Symbol">→</a> <a id="19272" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19277" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="19278" class="Symbol">}</a> <a id="19280" class="Symbol">→</a> <a id="19282" class="Symbol">((</a><a id="19284" href="Cubical.Foundations.Prelude.html#19284" class="Bound">i</a> <a id="19286" class="Symbol">:</a> <a id="19288" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="19289" class="Symbol">)</a> <a id="19291" class="Symbol">→</a> <a id="19293" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19303" href="Cubical.Foundations.Prelude.html#19284" class="Bound">i</a><a id="19304" class="Symbol">))</a>
               <a id="19322" class="Symbol">→</a> <a id="19324" class="Symbol">(</a><a id="19325" href="Cubical.Foundations.Prelude.html#19325" class="Bound">b0</a> <a id="19328" class="Symbol">:</a> <a id="19330" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19332" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19334" class="Symbol">)</a> <a id="19336" class="Symbol">(</a><a id="19337" href="Cubical.Foundations.Prelude.html#19337" class="Bound">b1</a> <a id="19340" class="Symbol">:</a> <a id="19342" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19344" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19346" class="Symbol">)</a>
               <a id="19363" class="Symbol">→</a> <a id="19365" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="19371" href="Cubical.Foundations.Prelude.html#19264" class="Bound">B</a> <a id="19373" href="Cubical.Foundations.Prelude.html#19325" class="Bound">b0</a> <a id="19376" href="Cubical.Foundations.Prelude.html#19337" class="Bound">b1</a>
<a id="19379" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="19392" href="Cubical.Foundations.Prelude.html#19392" class="Bound">hB</a> <a id="19395" href="Cubical.Foundations.Prelude.html#19395" class="Bound">b0</a> <a id="19398" href="Cubical.Foundations.Prelude.html#19398" class="Bound">b1</a> <a id="19401" class="Symbol">=</a> <a id="19403" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="19411" class="Symbol">(</a><a id="19412" href="Cubical.Foundations.Prelude.html#19392" class="Bound">hB</a> <a id="19415" class="Symbol">_</a> <a id="19417" class="Symbol">_</a> <a id="19419" class="Symbol">_)</a>

<a id="isPropIsContr"></a><a id="19423" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="19437" class="Symbol">:</a> <a id="19439" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19446" class="Symbol">(</a><a id="19447" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="19455" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="19456" class="Symbol">)</a>
<a id="19458" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="19472" class="Symbol">(</a><a id="19473" href="Cubical.Foundations.Prelude.html#19473" class="Bound">c0</a> <a id="19476" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19478" href="Cubical.Foundations.Prelude.html#19478" class="Bound">h0</a><a id="19480" class="Symbol">)</a> <a id="19482" class="Symbol">(</a><a id="19483" href="Cubical.Foundations.Prelude.html#19483" class="Bound">c1</a> <a id="19486" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19488" href="Cubical.Foundations.Prelude.html#19488" class="Bound">h1</a><a id="19490" class="Symbol">)</a> <a id="19492" href="Cubical.Foundations.Prelude.html#19492" class="Bound">j</a> <a id="19494" class="Symbol">.</a><a id="19495" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19499" class="Symbol">=</a> <a id="19501" href="Cubical.Foundations.Prelude.html#19478" class="Bound">h0</a> <a id="19504" href="Cubical.Foundations.Prelude.html#19483" class="Bound">c1</a> <a id="19507" href="Cubical.Foundations.Prelude.html#19492" class="Bound">j</a>
<a id="19509" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a> <a id="19523" class="Symbol">(</a><a id="19524" href="Cubical.Foundations.Prelude.html#19524" class="Bound">c0</a> <a id="19527" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19529" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a><a id="19531" class="Symbol">)</a> <a id="19533" class="Symbol">(</a><a id="19534" href="Cubical.Foundations.Prelude.html#19534" class="Bound">c1</a> <a id="19537" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19539" href="Cubical.Foundations.Prelude.html#19539" class="Bound">h1</a><a id="19541" class="Symbol">)</a> <a id="19543" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a> <a id="19545" class="Symbol">.</a><a id="19546" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="19550" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19552" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a> <a id="19554" class="Symbol">=</a>
   <a id="19559" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="19565" class="Symbol">(λ</a> <a id="19568" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a> <a id="19570" class="Symbol">→</a> <a id="19572" class="Symbol">λ</a> <a id="19574" class="Symbol">{</a> <a id="19576" class="Symbol">(</a><a id="19577" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a> <a id="19579" class="Symbol">=</a> <a id="19581" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19583" class="Symbol">)</a> <a id="19585" class="Symbol">→</a> <a id="19587" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19590" class="Symbol">(</a><a id="19591" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19594" href="Cubical.Foundations.Prelude.html#19534" class="Bound">c1</a> <a id="19597" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a><a id="19598" class="Symbol">)</a> <a id="19600" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19601" class="Symbol">;</a>
                    <a id="19623" class="Symbol">(</a><a id="19624" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a> <a id="19626" class="Symbol">=</a> <a id="19628" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19630" class="Symbol">)</a> <a id="19632" class="Symbol">→</a> <a id="19634" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19637" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19639" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19640" class="Symbol">;</a>
                    <a id="19662" class="Symbol">(</a><a id="19663" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a> <a id="19665" class="Symbol">=</a> <a id="19667" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19669" class="Symbol">)</a> <a id="19671" class="Symbol">→</a> <a id="19673" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19676" class="Symbol">(</a><a id="19677" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19680" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19682" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a><a id="19683" class="Symbol">)</a> <a id="19685" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19686" class="Symbol">;</a>
                    <a id="19708" class="Symbol">(</a><a id="19709" href="Cubical.Foundations.Prelude.html#19543" class="Bound">j</a> <a id="19711" class="Symbol">=</a> <a id="19713" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19715" class="Symbol">)</a> <a id="19717" class="Symbol">→</a> <a id="19719" href="Cubical.Foundations.Prelude.html#19529" class="Bound">h0</a> <a id="19722" class="Symbol">(</a><a id="19723" href="Cubical.Foundations.Prelude.html#19539" class="Bound">h1</a> <a id="19726" href="Cubical.Foundations.Prelude.html#19550" class="Bound">y</a> <a id="19728" href="Cubical.Foundations.Prelude.html#19552" class="Bound">i</a><a id="19729" class="Symbol">)</a> <a id="19731" href="Cubical.Foundations.Prelude.html#19568" class="Bound">k</a><a id="19732" class="Symbol">})</a>
         <a id="19744" href="Cubical.Foundations.Prelude.html#19524" class="Bound">c0</a>

<a id="isContr→isProp"></a><a id="19748" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="19763" class="Symbol">:</a> <a id="19765" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="19773" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="19775" class="Symbol">→</a> <a id="19777" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19784" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="19786" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="19801" class="Symbol">(</a><a id="19802" href="Cubical.Foundations.Prelude.html#19802" class="Bound">x</a> <a id="19804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19806" href="Cubical.Foundations.Prelude.html#19806" class="Bound">p</a><a id="19807" class="Symbol">)</a> <a id="19809" href="Cubical.Foundations.Prelude.html#19809" class="Bound">a</a> <a id="19811" href="Cubical.Foundations.Prelude.html#19811" class="Bound">b</a> <a id="19813" class="Symbol">=</a> <a id="19815" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19819" class="Symbol">(</a><a id="19820" href="Cubical.Foundations.Prelude.html#19806" class="Bound">p</a> <a id="19822" href="Cubical.Foundations.Prelude.html#19809" class="Bound">a</a><a id="19823" class="Symbol">)</a> <a id="19825" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19827" href="Cubical.Foundations.Prelude.html#19806" class="Bound">p</a> <a id="19829" href="Cubical.Foundations.Prelude.html#19811" class="Bound">b</a>

<a id="isProp→isSet"></a><a id="19832" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="19845" class="Symbol">:</a> <a id="19847" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="19854" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="19856" class="Symbol">→</a> <a id="19858" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="19864" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="19866" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="19879" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="19881" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19883" href="Cubical.Foundations.Prelude.html#19883" class="Bound">b</a> <a id="19885" href="Cubical.Foundations.Prelude.html#19885" class="Bound">p</a> <a id="19887" href="Cubical.Foundations.Prelude.html#19887" class="Bound">q</a> <a id="19889" href="Cubical.Foundations.Prelude.html#19889" class="Bound">j</a> <a id="19891" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a> <a id="19893" class="Symbol">=</a>
  <a id="19897" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="19903" class="Symbol">(λ</a> <a id="19906" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a> <a id="19908" class="Symbol">→</a> <a id="19910" class="Symbol">λ</a> <a id="19912" class="Symbol">{</a> <a id="19914" class="Symbol">(</a><a id="19915" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a> <a id="19917" class="Symbol">=</a> <a id="19919" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19921" class="Symbol">)</a> <a id="19923" class="Symbol">→</a> <a id="19925" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="19927" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19929" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19931" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a>
                 <a id="19950" class="Symbol">;</a> <a id="19952" class="Symbol">(</a><a id="19953" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a> <a id="19955" class="Symbol">=</a> <a id="19957" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19959" class="Symbol">)</a> <a id="19961" class="Symbol">→</a> <a id="19963" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="19965" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="19967" href="Cubical.Foundations.Prelude.html#19883" class="Bound">b</a> <a id="19969" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a>
                 <a id="19988" class="Symbol">;</a> <a id="19990" class="Symbol">(</a><a id="19991" href="Cubical.Foundations.Prelude.html#19889" class="Bound">j</a> <a id="19993" class="Symbol">=</a> <a id="19995" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19997" class="Symbol">)</a> <a id="19999" class="Symbol">→</a> <a id="20001" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="20003" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="20005" class="Symbol">(</a><a id="20006" href="Cubical.Foundations.Prelude.html#19885" class="Bound">p</a> <a id="20008" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a><a id="20009" class="Symbol">)</a> <a id="20011" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a>
                 <a id="20030" class="Symbol">;</a> <a id="20032" class="Symbol">(</a><a id="20033" href="Cubical.Foundations.Prelude.html#19889" class="Bound">j</a> <a id="20035" class="Symbol">=</a> <a id="20037" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20039" class="Symbol">)</a> <a id="20041" class="Symbol">→</a> <a id="20043" href="Cubical.Foundations.Prelude.html#19879" class="Bound">h</a> <a id="20045" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a> <a id="20047" class="Symbol">(</a><a id="20048" href="Cubical.Foundations.Prelude.html#19887" class="Bound">q</a> <a id="20050" href="Cubical.Foundations.Prelude.html#19891" class="Bound">i</a><a id="20051" class="Symbol">)</a> <a id="20053" href="Cubical.Foundations.Prelude.html#19906" class="Bound">k</a> <a id="20055" class="Symbol">})</a> <a id="20058" href="Cubical.Foundations.Prelude.html#19881" class="Bound">a</a>

<a id="isProp→isSet&#39;"></a><a id="20061" href="Cubical.Foundations.Prelude.html#20061" class="Function">isProp→isSet&#39;</a> <a id="20075" class="Symbol">:</a> <a id="20077" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20084" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a> <a id="20086" class="Symbol">→</a> <a id="20088" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="20095" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a>
<a id="20097" href="Cubical.Foundations.Prelude.html#20061" class="Function">isProp→isSet&#39;</a> <a id="20111" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20113" class="Symbol">{</a><a id="20114" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a><a id="20115" class="Symbol">}</a> <a id="20117" href="Cubical.Foundations.Prelude.html#20117" class="Bound">p</a> <a id="20119" href="Cubical.Foundations.Prelude.html#20119" class="Bound">q</a> <a id="20121" href="Cubical.Foundations.Prelude.html#20121" class="Bound">r</a> <a id="20123" href="Cubical.Foundations.Prelude.html#20123" class="Bound">s</a> <a id="20125" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a> <a id="20127" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a> <a id="20129" class="Symbol">=</a>
  <a id="20133" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="20139" class="Symbol">(λ</a> <a id="20142" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a> <a id="20144" class="Symbol">→</a> <a id="20146" class="Symbol">λ</a> <a id="20148" class="Symbol">{</a> <a id="20150" class="Symbol">(</a><a id="20151" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a> <a id="20153" class="Symbol">=</a> <a id="20155" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20157" class="Symbol">)</a> <a id="20159" class="Symbol">→</a> <a id="20161" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20163" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20165" class="Symbol">(</a><a id="20166" href="Cubical.Foundations.Prelude.html#20117" class="Bound">p</a> <a id="20168" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a><a id="20169" class="Symbol">)</a> <a id="20171" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a>
                 <a id="20190" class="Symbol">;</a> <a id="20192" class="Symbol">(</a><a id="20193" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a> <a id="20195" class="Symbol">=</a> <a id="20197" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20199" class="Symbol">)</a> <a id="20201" class="Symbol">→</a> <a id="20203" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20205" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20207" class="Symbol">(</a><a id="20208" href="Cubical.Foundations.Prelude.html#20119" class="Bound">q</a> <a id="20210" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a><a id="20211" class="Symbol">)</a> <a id="20213" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a>
                 <a id="20232" class="Symbol">;</a> <a id="20234" class="Symbol">(</a><a id="20235" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a> <a id="20237" class="Symbol">=</a> <a id="20239" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20241" class="Symbol">)</a> <a id="20243" class="Symbol">→</a> <a id="20245" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20247" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20249" class="Symbol">(</a><a id="20250" href="Cubical.Foundations.Prelude.html#20121" class="Bound">r</a> <a id="20252" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a><a id="20253" class="Symbol">)</a> <a id="20255" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a>
                 <a id="20274" class="Symbol">;</a> <a id="20276" class="Symbol">(</a><a id="20277" href="Cubical.Foundations.Prelude.html#20127" class="Bound">j</a> <a id="20279" class="Symbol">=</a> <a id="20281" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20283" class="Symbol">)</a> <a id="20285" class="Symbol">→</a> <a id="20287" href="Cubical.Foundations.Prelude.html#20111" class="Bound">h</a> <a id="20289" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a> <a id="20291" class="Symbol">(</a><a id="20292" href="Cubical.Foundations.Prelude.html#20123" class="Bound">s</a> <a id="20294" href="Cubical.Foundations.Prelude.html#20125" class="Bound">i</a><a id="20295" class="Symbol">)</a> <a id="20297" href="Cubical.Foundations.Prelude.html#20142" class="Bound">k</a><a id="20298" class="Symbol">})</a> <a id="20301" href="Cubical.Foundations.Prelude.html#20114" class="Bound">a</a>

<a id="isPropIsProp"></a><a id="20304" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a> <a id="20317" class="Symbol">:</a> <a id="20319" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20326" class="Symbol">(</a><a id="20327" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20334" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="20335" class="Symbol">)</a>
<a id="20337" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a> <a id="20350" href="Cubical.Foundations.Prelude.html#20350" class="Bound">f</a> <a id="20352" href="Cubical.Foundations.Prelude.html#20352" class="Bound">g</a> <a id="20354" href="Cubical.Foundations.Prelude.html#20354" class="Bound">i</a> <a id="20356" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20358" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a> <a id="20360" class="Symbol">=</a> <a id="20362" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="20375" href="Cubical.Foundations.Prelude.html#20350" class="Bound">f</a> <a id="20377" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20379" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a> <a id="20381" class="Symbol">(</a><a id="20382" href="Cubical.Foundations.Prelude.html#20350" class="Bound">f</a> <a id="20384" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20386" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a><a id="20387" class="Symbol">)</a> <a id="20389" class="Symbol">(</a><a id="20390" href="Cubical.Foundations.Prelude.html#20352" class="Bound">g</a> <a id="20392" href="Cubical.Foundations.Prelude.html#20356" class="Bound">a</a> <a id="20394" href="Cubical.Foundations.Prelude.html#20358" class="Bound">b</a><a id="20395" class="Symbol">)</a> <a id="20397" href="Cubical.Foundations.Prelude.html#20354" class="Bound">i</a>

<a id="isPropSingl"></a><a id="20400" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="20412" class="Symbol">:</a> <a id="20414" class="Symbol">{</a><a id="20415" href="Cubical.Foundations.Prelude.html#20415" class="Bound">a</a> <a id="20417" class="Symbol">:</a> <a id="20419" href="Cubical.Foundations.Prelude.html#845" class="Generalizable">A</a><a id="20420" class="Symbol">}</a> <a id="20422" class="Symbol">→</a> <a id="20424" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20431" class="Symbol">(</a><a id="20432" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="20438" href="Cubical.Foundations.Prelude.html#20415" class="Bound">a</a><a id="20439" class="Symbol">)</a>
<a id="20441" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="20453" class="Symbol">=</a> <a id="20455" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="20470" class="Symbol">(</a><a id="20471" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="20484" class="Symbol">_)</a>

<a id="isPropSinglP"></a><a id="20488" href="Cubical.Foundations.Prelude.html#20488" class="Function">isPropSinglP</a> <a id="20501" class="Symbol">:</a> <a id="20503" class="Symbol">{</a><a id="20504" href="Cubical.Foundations.Prelude.html#20504" class="Bound">A</a> <a id="20506" class="Symbol">:</a> <a id="20508" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="20510" class="Symbol">→</a> <a id="20512" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20517" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="20518" class="Symbol">}</a> <a id="20520" class="Symbol">{</a><a id="20521" href="Cubical.Foundations.Prelude.html#20521" class="Bound">a</a> <a id="20523" class="Symbol">:</a> <a id="20525" href="Cubical.Foundations.Prelude.html#20504" class="Bound">A</a> <a id="20527" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20529" class="Symbol">}</a> <a id="20531" class="Symbol">→</a> <a id="20533" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20540" class="Symbol">(</a><a id="20541" href="Cubical.Foundations.Prelude.html#15826" class="Function">singlP</a> <a id="20548" href="Cubical.Foundations.Prelude.html#20504" class="Bound">A</a> <a id="20550" href="Cubical.Foundations.Prelude.html#20521" class="Bound">a</a><a id="20551" class="Symbol">)</a>
<a id="20553" href="Cubical.Foundations.Prelude.html#20488" class="Function">isPropSinglP</a> <a id="20566" class="Symbol">=</a> <a id="20568" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="20583" class="Symbol">(</a><a id="20584" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="20598" class="Symbol">_</a> <a id="20600" class="Symbol">_)</a>

<a id="20604" class="Comment">-- Universe lifting</a>

<a id="20625" class="Keyword">record</a> <a id="Lift"></a><a id="20632" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20637" href="Cubical.Foundations.Prelude.html#20637" class="Bound">ℓ&#39;</a> <a id="20640" class="Symbol">(</a><a id="20641" href="Cubical.Foundations.Prelude.html#20641" class="Bound">A</a> <a id="20643" class="Symbol">:</a> <a id="20645" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20650" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="20651" class="Symbol">)</a> <a id="20653" class="Symbol">:</a> <a id="20655" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20660" class="Symbol">(</a><a id="20661" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20667" href="Cubical.Foundations.Prelude.html#20650" class="Bound">ℓ</a> <a id="20669" href="Cubical.Foundations.Prelude.html#20637" class="Bound">ℓ&#39;</a><a id="20671" class="Symbol">)</a> <a id="20673" class="Keyword">where</a>
  <a id="20681" class="Keyword">constructor</a> <a id="lift"></a><a id="20693" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a>
  <a id="20700" class="Keyword">field</a>
    <a id="Lift.lower"></a><a id="20710" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="20716" class="Symbol">:</a> <a id="20718" href="Cubical.Foundations.Prelude.html#20641" class="Bound">A</a>

<a id="20721" class="Keyword">open</a> <a id="20726" href="Cubical.Foundations.Prelude.html#20632" class="Module">Lift</a> <a id="20731" class="Keyword">public</a>

<a id="liftExt"></a><a id="20739" href="Cubical.Foundations.Prelude.html#20739" class="Function">liftExt</a> <a id="20747" class="Symbol">:</a> <a id="20749" class="Symbol">∀</a> <a id="20751" class="Symbol">{</a><a id="20752" href="Cubical.Foundations.Prelude.html#20752" class="Bound">A</a> <a id="20754" class="Symbol">:</a> <a id="20756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20761" href="Cubical.Foundations.Prelude.html#824" class="Generalizable">ℓ</a><a id="20762" class="Symbol">}</a> <a id="20764" class="Symbol">{</a><a id="20765" href="Cubical.Foundations.Prelude.html#20765" class="Bound">a</a> <a id="20767" href="Cubical.Foundations.Prelude.html#20767" class="Bound">b</a> <a id="20769" class="Symbol">:</a> <a id="20771" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20776" href="Cubical.Foundations.Prelude.html#826" class="Generalizable">ℓ&#39;</a> <a id="20779" href="Cubical.Foundations.Prelude.html#20752" class="Bound">A</a><a id="20780" class="Symbol">}</a> <a id="20782" class="Symbol">→</a> <a id="20784" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="20790" href="Cubical.Foundations.Prelude.html#20765" class="Bound">a</a> <a id="20792" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20794" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a> <a id="20800" href="Cubical.Foundations.Prelude.html#20767" class="Bound">b</a> <a id="20802" class="Symbol">→</a> <a id="20804" href="Cubical.Foundations.Prelude.html#20765" class="Bound">a</a> <a id="20806" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20808" href="Cubical.Foundations.Prelude.html#20767" class="Bound">b</a>
<a id="20810" href="Cubical.Foundations.Prelude.html#20739" class="Function">liftExt</a> <a id="20818" href="Cubical.Foundations.Prelude.html#20818" class="Bound">p</a> <a id="20820" href="Cubical.Foundations.Prelude.html#20820" class="Bound">i</a> <a id="20822" class="Symbol">=</a> <a id="20824" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20829" class="Symbol">(</a><a id="20830" href="Cubical.Foundations.Prelude.html#20818" class="Bound">p</a> <a id="20832" href="Cubical.Foundations.Prelude.html#20820" class="Bound">i</a><a id="20833" class="Symbol">)</a>

<a id="liftFun"></a><a id="20836" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="20844" class="Symbol">:</a> <a id="20846" class="Symbol">∀</a> <a id="20848" class="Symbol">{</a><a id="20849" href="Cubical.Foundations.Prelude.html#20849" class="Bound">ℓ</a> <a id="20851" href="Cubical.Foundations.Prelude.html#20851" class="Bound">ℓ&#39;</a> <a id="20854" href="Cubical.Foundations.Prelude.html#20854" class="Bound">ℓ&#39;&#39;</a> <a id="20858" href="Cubical.Foundations.Prelude.html#20858" class="Bound">ℓ&#39;&#39;&#39;</a><a id="20862" class="Symbol">}</a> <a id="20864" class="Symbol">{</a><a id="20865" href="Cubical.Foundations.Prelude.html#20865" class="Bound">A</a> <a id="20867" class="Symbol">:</a> <a id="20869" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20874" href="Cubical.Foundations.Prelude.html#20849" class="Bound">ℓ</a><a id="20875" class="Symbol">}</a> <a id="20877" class="Symbol">{</a><a id="20878" href="Cubical.Foundations.Prelude.html#20878" class="Bound">B</a> <a id="20880" class="Symbol">:</a> <a id="20882" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20887" href="Cubical.Foundations.Prelude.html#20851" class="Bound">ℓ&#39;</a><a id="20889" class="Symbol">}</a>
  <a id="20893" class="Symbol">(</a><a id="20894" href="Cubical.Foundations.Prelude.html#20894" class="Bound">f</a> <a id="20896" class="Symbol">:</a> <a id="20898" href="Cubical.Foundations.Prelude.html#20865" class="Bound">A</a> <a id="20900" class="Symbol">→</a> <a id="20902" href="Cubical.Foundations.Prelude.html#20878" class="Bound">B</a><a id="20903" class="Symbol">)</a> <a id="20905" class="Symbol">→</a> <a id="20907" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20912" href="Cubical.Foundations.Prelude.html#20854" class="Bound">ℓ&#39;&#39;</a> <a id="20916" href="Cubical.Foundations.Prelude.html#20865" class="Bound">A</a> <a id="20918" class="Symbol">→</a> <a id="20920" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="20925" href="Cubical.Foundations.Prelude.html#20858" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="20930" href="Cubical.Foundations.Prelude.html#20878" class="Bound">B</a>
<a id="20932" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="20940" href="Cubical.Foundations.Prelude.html#20940" class="Bound">f</a> <a id="20942" class="Symbol">(</a><a id="20943" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20948" href="Cubical.Foundations.Prelude.html#20948" class="Bound">a</a><a id="20949" class="Symbol">)</a> <a id="20951" class="Symbol">=</a> <a id="20953" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20958" class="Symbol">(</a><a id="20959" href="Cubical.Foundations.Prelude.html#20940" class="Bound">f</a> <a id="20961" href="Cubical.Foundations.Prelude.html#20948" class="Bound">a</a><a id="20962" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.SIP.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.SIP</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

In this file we apply the cubical machinery to Martin Hötzel-Escardó&#39;s
structure identity principle:

https://www.cs.bham.ac.uk/~mhe/HoTT-UF-in-Agda-Lecture-Notes/HoTT-UF-Agda.html#sns

-}</a>
<a id="194" class="Keyword">module</a> <a id="201" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a> <a id="225" class="Keyword">where</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="272" class="Keyword">open</a> <a id="277" class="Keyword">import</a> <a id="284" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="315" class="Keyword">renaming</a> <a id="324" class="Symbol">(</a><a id="325" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="340" class="Symbol">to</a> <a id="343" class="Function">ua-pathToEquiv&#39;</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="636" class="Keyword">public</a>

<a id="644" class="Keyword">private</a>
  <a id="654" class="Keyword">variable</a>
    <a id="667" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="669" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="672" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a> <a id="675" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a> <a id="678" href="Cubical.Foundations.SIP.html#678" class="Generalizable">ℓ₄</a> <a id="681" href="Cubical.Foundations.SIP.html#681" class="Generalizable">ℓ₅</a> <a id="684" class="Symbol">:</a> <a id="686" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="696" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="698" class="Symbol">:</a> <a id="700" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="705" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="708" class="Symbol">→</a> <a id="710" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="715" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a>

<a id="719" class="Comment">-- Note that for any equivalence (f , e) : X ≃ Y the type  ι (X , s) (Y , t) (f , e) need not to be</a>
<a id="819" class="Comment">-- a proposition. Indeed this type should correspond to the ways s and t can be identified</a>
<a id="910" class="Comment">-- as S-structures. This we call a standard notion of structure or SNS.</a>
<a id="982" class="Comment">-- We will use a different definition, but the two definitions are interchangeable.</a>
<a id="SNS"></a><a id="1066" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="1070" class="Symbol">:</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Foundations.SIP.html#1073" class="Bound">S</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1082" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1092" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Cubical.Foundations.SIP.html#1097" class="Bound">ι</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1110" href="Cubical.Foundations.SIP.html#1073" class="Bound">S</a> <a id="1112" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1114" class="Symbol">)</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1144" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="1146" class="Symbol">)</a> <a id="1148" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1150" class="Symbol">)</a> <a id="1152" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1154" class="Symbol">)</a>
<a id="1156" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="1160" class="Symbol">{</a><a id="1161" href="Cubical.Foundations.SIP.html#1161" class="Bound">ℓ₁</a><a id="1163" class="Symbol">}</a> <a id="1165" href="Cubical.Foundations.SIP.html#1165" class="Bound">S</a> <a id="1167" href="Cubical.Foundations.SIP.html#1167" class="Bound">ι</a> <a id="1169" class="Symbol">=</a> <a id="1171" class="Symbol">∀</a> <a id="1173" class="Symbol">{</a><a id="1174" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1183" href="Cubical.Foundations.SIP.html#1161" class="Bound">ℓ₁</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a> <a id="1190" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Foundations.SIP.html#1165" class="Bound">S</a> <a id="1196" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Cubical.Foundations.SIP.html#1167" class="Bound">ι</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1206" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1208" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a> <a id="1214" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1216" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a><a id="1217" class="Symbol">)</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1228" href="Cubical.Foundations.SIP.html#1174" class="Bound">X</a><a id="1229" class="Symbol">)</a> <a id="1231" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Foundations.SIP.html#1188" class="Bound">s</a> <a id="1236" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1238" href="Cubical.Foundations.SIP.html#1190" class="Bound">t</a><a id="1239" class="Symbol">)</a>

<a id="1242" class="Comment">-- We introduce the notation for structure preserving equivalences a</a>
<a id="1311" class="Comment">-- bit differently, but this definition doesn&#39;t actually change from</a>
<a id="1380" class="Comment">-- Escardó&#39;s notes.</a>
<a id="_≃[_]_"></a><a id="1400" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">_≃[_]_</a> <a id="1407" class="Symbol">:</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Cubical.Foundations.SIP.html#1410" class="Bound">A</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1426" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1429" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Cubical.Foundations.SIP.html#1433" class="Bound">ι</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1446" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="1448" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Foundations.SIP.html#1453" class="Bound">B</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1469" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1472" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a><a id="1473" class="Symbol">)</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1489" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1492" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1494" class="Symbol">)</a>
<a id="1496" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1498" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="1501" href="Cubical.Foundations.SIP.html#1501" class="Bound">ι</a> <a id="1503" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="1505" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1512" href="Cubical.Foundations.SIP.html#1512" class="Bound">e</a> <a id="1514" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1516" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1520" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1522" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1524" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1528" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1530" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Cubical.Foundations.SIP.html#1501" class="Bound">ι</a> <a id="1535" href="Cubical.Foundations.SIP.html#1496" class="Bound">A</a> <a id="1537" href="Cubical.Foundations.SIP.html#1505" class="Bound">B</a> <a id="1539" href="Cubical.Foundations.SIP.html#1512" class="Bound">e</a><a id="1540" class="Symbol">)</a>



<a id="1545" class="Comment">-- The following PathP version of SNS is a bit easier to work with</a>
<a id="1612" class="Comment">-- for the proof of the SIP</a>
<a id="UnivalentStr"></a><a id="1640" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1653" class="Symbol">:</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Cubical.Foundations.SIP.html#1656" class="Bound">S</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1665" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1675" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Cubical.Foundations.SIP.html#1680" class="Bound">ι</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1693" href="Cubical.Foundations.SIP.html#1656" class="Bound">S</a> <a id="1695" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1697" class="Symbol">)</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1727" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="1729" class="Symbol">)</a> <a id="1731" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="1737" class="Symbol">)</a>
<a id="1739" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1752" class="Symbol">{</a><a id="1753" href="Cubical.Foundations.SIP.html#1753" class="Bound">ℓ₁</a><a id="1755" class="Symbol">}</a> <a id="1757" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a> <a id="1759" href="Cubical.Foundations.SIP.html#1759" class="Bound">ι</a> <a id="1761" class="Symbol">=</a>
  <a id="1765" class="Symbol">{</a><a id="1766" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1768" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1784" href="Cubical.Foundations.SIP.html#1753" class="Bound">ℓ₁</a> <a id="1787" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1799" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1801" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1803" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1807" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a><a id="1808" class="Symbol">)</a>
  <a id="1812" class="Symbol">→</a> <a id="1814" href="Cubical.Foundations.SIP.html#1759" class="Bound">ι</a> <a id="1816" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a> <a id="1818" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a> <a id="1820" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1822" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1824" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1830" class="Symbol">(λ</a> <a id="1833" href="Cubical.Foundations.SIP.html#1833" class="Bound">i</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Cubical.Foundations.SIP.html#1757" class="Bound">S</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1843" href="Cubical.Foundations.SIP.html#1791" class="Bound">e</a> <a id="1845" href="Cubical.Foundations.SIP.html#1833" class="Bound">i</a><a id="1846" class="Symbol">))</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1854" href="Cubical.Foundations.SIP.html#1766" class="Bound">A</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1862" href="Cubical.Foundations.SIP.html#1768" class="Bound">B</a><a id="1863" class="Symbol">)</a>

<a id="1866" class="Comment">-- A quick sanity-check that our definition is interchangeable with</a>
<a id="1934" class="Comment">-- Escardó&#39;s. The direction SNS→UnivalentStr corresponds more or less</a>
<a id="2004" class="Comment">-- to a dependent EquivJ formulation of Escardó&#39;s homomorphism-lemma.</a>
<a id="UnivalentStr→SNS"></a><a id="2074" href="Cubical.Foundations.SIP.html#2074" class="Function">UnivalentStr→SNS</a> <a id="2091" class="Symbol">:</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2103" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2113" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2131" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2133" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="2135" class="Symbol">)</a>
  <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2154" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2156" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="2164" href="Cubical.Foundations.SIP.html#2094" class="Bound">S</a> <a id="2166" href="Cubical.Foundations.SIP.html#2118" class="Bound">ι</a>
<a id="2168" href="Cubical.Foundations.SIP.html#2074" class="Function">UnivalentStr→SNS</a> <a id="2185" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2187" href="Cubical.Foundations.SIP.html#2187" class="Bound">ι</a> <a id="2189" href="Cubical.Foundations.SIP.html#2189" class="Bound">θ</a> <a id="2191" class="Symbol">{</a><a id="2192" class="Argument">X</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2197" class="Symbol">}</a> <a id="2199" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2201" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a> <a id="2203" class="Symbol">=</a>
  <a id="2207" href="Cubical.Foundations.SIP.html#2187" class="Bound">ι</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a> <a id="2212" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2214" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a><a id="2215" class="Symbol">)</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a> <a id="2220" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2222" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2234" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2235" class="Symbol">)</a>
    <a id="2241" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2244" href="Cubical.Foundations.SIP.html#2189" class="Bound">θ</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2255" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2256" class="Symbol">)</a> <a id="2258" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="2262" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2268" class="Symbol">(λ</a> <a id="2271" href="Cubical.Foundations.SIP.html#2271" class="Bound">i</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2290" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2291" class="Symbol">)</a> <a id="2293" href="Cubical.Foundations.SIP.html#2271" class="Bound">i</a><a id="2294" class="Symbol">))</a> <a id="2297" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2299" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a>
    <a id="2305" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2308" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2320" class="Symbol">(λ</a> <a id="2323" href="Cubical.Foundations.SIP.html#2323" class="Bound">j</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2333" class="Symbol">(λ</a> <a id="2336" href="Cubical.Foundations.SIP.html#2336" class="Bound">i</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Cubical.Foundations.SIP.html#2185" class="Bound">S</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="2353" class="Symbol">{</a><a id="2354" class="Argument">A</a> <a id="2356" class="Symbol">=</a> <a id="2358" href="Cubical.Foundations.SIP.html#2196" class="Bound">X</a><a id="2359" class="Symbol">}</a> <a id="2361" href="Cubical.Foundations.SIP.html#2323" class="Bound">j</a> <a id="2363" href="Cubical.Foundations.SIP.html#2336" class="Bound">i</a><a id="2364" class="Symbol">))</a> <a id="2367" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2369" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a><a id="2370" class="Symbol">)</a> <a id="2372" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="2376" href="Cubical.Foundations.SIP.html#2199" class="Bound">s</a> <a id="2378" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2380" href="Cubical.Foundations.SIP.html#2201" class="Bound">t</a>
  <a id="2384" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>


<a id="SNS→UnivalentStr"></a><a id="2388" href="Cubical.Foundations.SIP.html#2388" class="Function">SNS→UnivalentStr</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2421" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2423" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">→</a> <a id="2429" href="Cubical.Foundations.SIP.html#1066" class="Function">SNS</a> <a id="2433" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2435" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2452" href="Cubical.Foundations.SIP.html#696" class="Generalizable">S</a> <a id="2454" href="Cubical.Foundations.SIP.html#2408" class="Bound">ι</a>
<a id="2456" href="Cubical.Foundations.SIP.html#2388" class="Function">SNS→UnivalentStr</a> <a id="2473" class="Symbol">{</a><a id="2474" class="Argument">S</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a><a id="2479" class="Symbol">}</a> <a id="2481" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2483" href="Cubical.Foundations.SIP.html#2483" class="Bound">θ</a> <a id="2485" class="Symbol">{</a><a id="2486" class="Argument">A</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Cubical.Foundations.SIP.html#2490" class="Bound">A</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">{</a><a id="2494" class="Argument">B</a> <a id="2496" class="Symbol">=</a> <a id="2498" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a><a id="2499" class="Symbol">}</a> <a id="2501" href="Cubical.Foundations.SIP.html#2501" class="Bound">e</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="2512" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2514" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2516" href="Cubical.Foundations.SIP.html#2501" class="Bound">e</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2523" href="Cubical.Foundations.SIP.html#2490" class="Bound">A</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2531" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a><a id="2532" class="Symbol">)</a>
  <a id="2536" class="Keyword">where</a>
  <a id="2544" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2552" href="Cubical.Foundations.SIP.html#2498" class="Bound">B</a>

  <a id="2557" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2559" class="Symbol">:</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Cubical.Foundations.SIP.html#2562" class="Bound">X</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2571" class="Symbol">_)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Cubical.Foundations.SIP.html#2562" class="Bound">X</a> <a id="2578" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2580" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2589" class="Symbol">_</a>
  <a id="2593" href="Cubical.Foundations.SIP.html#2557" class="Function">P</a> <a id="2595" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a> <a id="2597" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2600" class="Symbol">=</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2609" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a><a id="2610" class="Symbol">)</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2619" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.Foundations.SIP.html#2595" class="Bound">X</a> <a id="2629" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2631" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2637" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2639" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a><a id="2640" class="Symbol">)</a> <a id="2642" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2645" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2647" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2653" class="Symbol">(λ</a> <a id="2656" href="Cubical.Foundations.SIP.html#2656" class="Bound">i</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2666" href="Cubical.Foundations.SIP.html#2597" class="Bound">e&#39;</a> <a id="2669" href="Cubical.Foundations.SIP.html#2656" class="Bound">i</a><a id="2670" class="Symbol">))</a> <a id="2673" href="Cubical.Foundations.SIP.html#2603" class="Bound">s</a> <a id="2675" href="Cubical.Foundations.SIP.html#2613" class="Bound">t</a>

  <a id="2680" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2682" class="Symbol">:</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a> <a id="2687" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2693" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2703" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2705" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2711" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2713" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2725" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2730" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2736" class="Symbol">(λ</a> <a id="2739" href="Cubical.Foundations.SIP.html#2739" class="Bound">i</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2758" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Cubical.Foundations.SIP.html#2739" class="Bound">i</a><a id="2762" class="Symbol">))</a> <a id="2765" href="Cubical.Foundations.SIP.html#2685" class="Bound">s</a> <a id="2767" href="Cubical.Foundations.SIP.html#2687" class="Bound">t</a>
  <a id="2771" href="Cubical.Foundations.SIP.html#2680" class="Function">C</a> <a id="2773" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2775" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a> <a id="2777" class="Symbol">=</a>
    <a id="2783" href="Cubical.Foundations.SIP.html#2481" class="Bound">ι</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2788" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2790" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a> <a id="2796" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2798" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2810" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2811" class="Symbol">)</a>
      <a id="2819" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2822" href="Cubical.Foundations.SIP.html#2483" class="Bound">θ</a> <a id="2824" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2826" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a> <a id="2828" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="2834" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2836" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2838" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a>
      <a id="2846" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2849" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2861" class="Symbol">(λ</a> <a id="2864" href="Cubical.Foundations.SIP.html#2864" class="Bound">j</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2874" class="Symbol">(λ</a> <a id="2877" href="Cubical.Foundations.SIP.html#2877" class="Bound">i</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="2894" class="Symbol">{</a><a id="2895" class="Argument">A</a> <a id="2897" class="Symbol">=</a> <a id="2899" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2905" href="Cubical.Foundations.SIP.html#2864" class="Bound">j</a><a id="2906" class="Symbol">)</a> <a id="2908" href="Cubical.Foundations.SIP.html#2877" class="Bound">i</a><a id="2909" class="Symbol">))</a> <a id="2912" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2914" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a><a id="2915" class="Symbol">)</a> <a id="2917" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="2923" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2929" class="Symbol">(λ</a> <a id="2932" href="Cubical.Foundations.SIP.html#2932" class="Bound">i</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Cubical.Foundations.SIP.html#2478" class="Bound">S</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2951" href="Cubical.Foundations.SIP.html#2544" class="Function">Y</a><a id="2952" class="Symbol">)</a> <a id="2954" href="Cubical.Foundations.SIP.html#2932" class="Bound">i</a><a id="2955" class="Symbol">))</a> <a id="2958" href="Cubical.Foundations.SIP.html#2773" class="Bound">s</a> <a id="2960" href="Cubical.Foundations.SIP.html#2775" class="Bound">t</a>
    <a id="2966" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="TransportStr"></a><a id="2969" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="2982" class="Symbol">:</a> <a id="2984" class="Symbol">{</a><a id="2985" href="Cubical.Foundations.SIP.html#2985" class="Bound">S</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2994" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3003" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3005" class="Symbol">}</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Foundations.SIP.html#3008" class="Bound">α</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3024" href="Cubical.Foundations.SIP.html#2985" class="Bound">S</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="3048" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a><a id="3049" class="Symbol">)</a> <a id="3051" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3053" class="Symbol">)</a>
<a id="3055" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3068" class="Symbol">{</a><a id="3069" href="Cubical.Foundations.SIP.html#3069" class="Bound">ℓ</a><a id="3070" class="Symbol">}</a> <a id="3072" class="Symbol">{</a><a id="3073" class="Argument">S</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a><a id="3078" class="Symbol">}</a> <a id="3080" href="Cubical.Foundations.SIP.html#3080" class="Bound">α</a> <a id="3082" class="Symbol">=</a>
  <a id="3086" class="Symbol">{</a><a id="3087" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a> <a id="3089" href="Cubical.Foundations.SIP.html#3089" class="Bound">Y</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3098" href="Cubical.Foundations.SIP.html#3069" class="Bound">ℓ</a><a id="3099" class="Symbol">}</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a> <a id="3108" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3110" href="Cubical.Foundations.SIP.html#3089" class="Bound">Y</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a> <a id="3116" class="Symbol">:</a> <a id="3118" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a> <a id="3120" href="Cubical.Foundations.SIP.html#3087" class="Bound">X</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Cubical.Foundations.SIP.html#3080" class="Bound">α</a> <a id="3137" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a><a id="3138" class="Symbol">)</a> <a id="3140" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a> <a id="3142" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3144" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3150" href="Cubical.Foundations.SIP.html#3077" class="Bound">S</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3156" href="Cubical.Foundations.SIP.html#3102" class="Bound">e</a><a id="3157" class="Symbol">)</a> <a id="3159" href="Cubical.Foundations.SIP.html#3114" class="Bound">s</a>

<a id="TransportStr→UnivalentStr"></a><a id="3162" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="3188" class="Symbol">:</a> <a id="3190" class="Symbol">{</a><a id="3191" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3200" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3209" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3211" class="Symbol">}</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3230" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a><a id="3231" class="Symbol">)</a>
  <a id="3235" class="Symbol">→</a> <a id="3237" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3250" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3267" href="Cubical.Foundations.SIP.html#3191" class="Bound">S</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="3291" href="Cubical.Foundations.SIP.html#3214" class="Bound">α</a><a id="3292" class="Symbol">)</a>
<a id="3294" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="3320" class="Symbol">{</a><a id="3321" class="Argument">S</a> <a id="3323" class="Symbol">=</a> <a id="3325" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a><a id="3326" class="Symbol">}</a> <a id="3328" href="Cubical.Foundations.SIP.html#3328" class="Bound">α</a> <a id="3330" href="Cubical.Foundations.SIP.html#3330" class="Bound">τ</a> <a id="3332" class="Symbol">{</a><a id="3333" href="Cubical.Foundations.SIP.html#3333" class="Bound">X</a> <a id="3335" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3337" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a><a id="3338" class="Symbol">}</a> <a id="3340" class="Symbol">{</a><a id="3341" href="Cubical.Foundations.SIP.html#3341" class="Bound">Y</a> <a id="3343" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3345" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a><a id="3346" class="Symbol">}</a> <a id="3348" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3350" class="Symbol">=</a>
  <a id="3354" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Cubical.Foundations.SIP.html#3328" class="Bound">α</a> <a id="3366" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3371" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3373" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
    <a id="3379" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="3382" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">_≡</a> <a id="3404" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Foundations.SIP.html#3330" class="Bound">τ</a> <a id="3410" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3412" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a><a id="3413" class="Symbol">))</a> <a id="3416" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="3420" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3426" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3432" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a><a id="3433" class="Symbol">)</a> <a id="3435" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3437" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3439" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
    <a id="3445" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="3448" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="3469" class="Symbol">_</a> <a id="3471" class="Symbol">_</a> <a id="3473" class="Symbol">_)</a> <a id="3476" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="3480" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3486" class="Symbol">(λ</a> <a id="3489" href="Cubical.Foundations.SIP.html#3489" class="Bound">i</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Cubical.Foundations.SIP.html#3325" class="Bound">S</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3499" href="Cubical.Foundations.SIP.html#3348" class="Bound">e</a> <a id="3501" href="Cubical.Foundations.SIP.html#3489" class="Bound">i</a><a id="3502" class="Symbol">))</a> <a id="3505" href="Cubical.Foundations.SIP.html#3337" class="Bound">s</a> <a id="3507" href="Cubical.Foundations.SIP.html#3345" class="Bound">t</a>
  <a id="3511" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="UnivalentStr→TransportStr"></a><a id="3514" href="Cubical.Foundations.SIP.html#3514" class="Function">UnivalentStr→TransportStr</a> <a id="3540" class="Symbol">:</a> <a id="3542" class="Symbol">{</a><a id="3543" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a> <a id="3545" class="Symbol">:</a> <a id="3547" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3552" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3554" class="Symbol">→</a> <a id="3556" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3561" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a><a id="3563" class="Symbol">}</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3582" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a><a id="3583" class="Symbol">)</a>
  <a id="3587" class="Symbol">→</a> <a id="3589" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3602" href="Cubical.Foundations.SIP.html#3543" class="Bound">S</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="3626" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a><a id="3627" class="Symbol">)</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3644" href="Cubical.Foundations.SIP.html#3566" class="Bound">α</a>
<a id="3646" href="Cubical.Foundations.SIP.html#3514" class="Function">UnivalentStr→TransportStr</a> <a id="3672" class="Symbol">{</a><a id="3673" class="Argument">S</a> <a id="3675" class="Symbol">=</a> <a id="3677" href="Cubical.Foundations.SIP.html#3677" class="Bound">S</a><a id="3678" class="Symbol">}</a> <a id="3680" href="Cubical.Foundations.SIP.html#3680" class="Bound">α</a> <a id="3682" href="Cubical.Foundations.SIP.html#3682" class="Bound">θ</a> <a id="3684" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a> <a id="3686" href="Cubical.Foundations.SIP.html#3686" class="Bound">s</a> <a id="3688" class="Symbol">=</a>
  <a id="3692" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Cubical.Foundations.SIP.html#3682" class="Bound">θ</a> <a id="3701" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3728" href="Cubical.Foundations.SIP.html#3677" class="Bound">S</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3734" href="Cubical.Foundations.SIP.html#3684" class="Bound">e</a><a id="3735" class="Symbol">))</a> <a id="3738" href="Cubical.Foundations.SIP.html#3686" class="Bound">s</a><a id="3739" class="Symbol">)</a>

<a id="invTransportStr"></a><a id="3742" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="3758" class="Symbol">:</a> <a id="3760" class="Symbol">{</a><a id="3761" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3770" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a> <a id="3772" class="Symbol">→</a> <a id="3774" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3779" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="3781" class="Symbol">}</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3800" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Cubical.Foundations.SIP.html#3804" class="Bound">τ</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3821" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a><a id="3822" class="Symbol">)</a>
  <a id="3826" class="Symbol">{</a><a id="3827" href="Cubical.Foundations.SIP.html#3827" class="Bound">X</a> <a id="3829" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3838" href="Cubical.Foundations.SIP.html#667" class="Generalizable">ℓ</a><a id="3839" class="Symbol">}</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a> <a id="3844" class="Symbol">:</a> <a id="3846" href="Cubical.Foundations.SIP.html#3827" class="Bound">X</a> <a id="3848" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3850" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a> <a id="3856" class="Symbol">:</a> <a id="3858" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3860" href="Cubical.Foundations.SIP.html#3829" class="Bound">Y</a><a id="3861" class="Symbol">)</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Cubical.Foundations.SIP.html#3784" class="Bound">α</a> <a id="3874" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a><a id="3875" class="Symbol">)</a> <a id="3877" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a> <a id="3879" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3881" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3888" href="Cubical.Foundations.SIP.html#3761" class="Bound">S</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3894" href="Cubical.Foundations.SIP.html#3842" class="Bound">e</a><a id="3895" class="Symbol">)</a> <a id="3897" href="Cubical.Foundations.SIP.html#3854" class="Bound">t</a>
<a id="3899" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="3915" class="Symbol">{</a><a id="3916" class="Argument">S</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a><a id="3921" class="Symbol">}</a> <a id="3923" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="3925" href="Cubical.Foundations.SIP.html#3925" class="Bound">τ</a> <a id="3927" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a> <a id="3929" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a> <a id="3931" class="Symbol">=</a>
  <a id="3935" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="3960" class="Symbol">(</a><a id="3961" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3966" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3972" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="3973" class="Symbol">))</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="3986" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="3987" class="Symbol">)</a> <a id="3989" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="3990" class="Symbol">))</a>
  <a id="3995" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3998" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4016" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4022" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4023" class="Symbol">))</a> <a id="4026" class="Symbol">(</a><a id="4027" href="Cubical.Foundations.SIP.html#3925" class="Bound">τ</a> <a id="4029" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4038" class="Symbol">(</a><a id="4039" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="4041" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4042" class="Symbol">)</a> <a id="4044" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="4045" class="Symbol">)))</a>
  <a id="4051" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="4067" href="Cubical.Foundations.SIP.html#3920" class="Bound">S</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4073" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4074" class="Symbol">))</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Cubical.Foundations.SIP.html#3923" class="Bound">α</a> <a id="4087" href="Cubical.Foundations.SIP.html#3927" class="Bound">e</a><a id="4088" class="Symbol">)</a> <a id="4090" href="Cubical.Foundations.SIP.html#3929" class="Bound">t</a><a id="4091" class="Symbol">)</a>


<a id="4095" class="Comment">--- We can now define an invertible function</a>
<a id="4140" class="Comment">---</a>
<a id="4144" class="Comment">---    sip : A ≃[ ι ] B → A ≡ B</a>

<a id="4177" class="Keyword">module</a> <a id="4184" href="Cubical.Foundations.SIP.html#4184" class="Module">_</a> <a id="4186" class="Symbol">{</a><a id="4187" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4189" class="Symbol">:</a> <a id="4191" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4196" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="4199" class="Symbol">→</a> <a id="4201" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4206" href="Cubical.Foundations.SIP.html#672" class="Generalizable">ℓ₂</a><a id="4208" class="Symbol">}</a> <a id="4210" class="Symbol">{</a><a id="4211" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="4224" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4226" href="Cubical.Foundations.SIP.html#675" class="Generalizable">ℓ₃</a><a id="4228" class="Symbol">}</a>
  <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a> <a id="4235" class="Symbol">:</a> <a id="4237" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="4250" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a> <a id="4252" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a><a id="4253" class="Symbol">)</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4258" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4260" class="Symbol">:</a> <a id="4262" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="4274" href="Cubical.Foundations.SIP.html#669" class="Generalizable">ℓ₁</a> <a id="4277" href="Cubical.Foundations.SIP.html#4187" class="Bound">S</a><a id="4278" class="Symbol">)</a>
  <a id="4282" class="Keyword">where</a>

  <a id="4291" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4295" class="Symbol">:</a> <a id="4297" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4299" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4302" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4304" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4306" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4312" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4314" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a>
  <a id="4318" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4325" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4327" href="Cubical.Foundations.SIP.html#4327" class="Bound">p</a><a id="4328" class="Symbol">)</a> <a id="4330" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a> <a id="4332" class="Symbol">=</a> <a id="4334" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4337" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4339" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a> <a id="4341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4343" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a> <a id="4345" href="Cubical.Foundations.SIP.html#4323" class="Bound">e</a> <a id="4347" class="Symbol">.</a><a id="4348" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4352" href="Cubical.Foundations.SIP.html#4327" class="Bound">p</a> <a id="4354" href="Cubical.Foundations.SIP.html#4330" class="Bound">i</a>

  <a id="4359" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4367" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4370" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4372" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4374" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4376" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4381" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4383" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a><a id="4384" class="Symbol">)</a>
  <a id="4388" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="4392" class="Symbol">=</a>
    <a id="4398" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="4402" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4404" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Cubical.Data.Sigma.Properties.html#9918" class="Function">Σ-cong-iso</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="4446" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a><a id="4459" class="Symbol">)</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4473" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4475" href="Cubical.Foundations.SIP.html#4233" class="Bound">θ</a><a id="4476" class="Symbol">))</a> <a id="4479" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a><a id="4492" class="Symbol">)</a>

  <a id="4497" href="Cubical.Foundations.SIP.html#4497" class="Function">sip⁻</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4506" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4508" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a> <a id="4510" class="Symbol">→</a> <a id="4512" href="Cubical.Foundations.SIP.html#4256" class="Bound">A</a> <a id="4514" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="4517" href="Cubical.Foundations.SIP.html#4211" class="Bound">ι</a> <a id="4519" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="4521" href="Cubical.Foundations.SIP.html#4258" class="Bound">B</a>
  <a id="4525" href="Cubical.Foundations.SIP.html#4497" class="Function">sip⁻</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4538" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Structure.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Structure</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="124" class="Keyword">private</a>
  <a id="134" class="Keyword">variable</a>
    <a id="147" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="149" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a> <a id="152" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a> <a id="156" class="Symbol">:</a> <a id="158" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="168" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="170" class="Symbol">:</a> <a id="172" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="177" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="179" class="Symbol">→</a> <a id="181" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="186" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a>

<a id="190" class="Comment">-- A structure is a type-family S : Type ℓ → Type ℓ&#39;, i.e. for X : Type ℓ and s : S X,</a>
<a id="277" class="Comment">-- the pair (X , s) : TypeWithStr ℓ S means that X is equipped with an S-structure, witnessed by s.</a>

<a id="TypeWithStr"></a><a id="378" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="390" class="Symbol">:</a> <a id="392" class="Symbol">(</a><a id="393" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="402" class="Symbol">)</a> <a id="404" class="Symbol">(</a><a id="405" href="Cubical.Foundations.Structure.html#405" class="Bound">S</a> <a id="407" class="Symbol">:</a> <a id="409" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="414" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a> <a id="416" class="Symbol">→</a> <a id="418" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="423" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="425" class="Symbol">)</a> <a id="427" class="Symbol">→</a> <a id="429" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="434" class="Symbol">(</a><a id="435" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="441" class="Symbol">(</a><a id="442" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="448" href="Cubical.Foundations.Structure.html#393" class="Bound">ℓ</a><a id="449" class="Symbol">)</a> <a id="451" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="453" class="Symbol">)</a>
<a id="455" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="467" href="Cubical.Foundations.Structure.html#467" class="Bound">ℓ</a> <a id="469" href="Cubical.Foundations.Structure.html#469" class="Bound">S</a> <a id="471" class="Symbol">=</a> <a id="473" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="476" href="Cubical.Foundations.Structure.html#476" class="Bound">X</a> <a id="478" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="480" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="485" href="Cubical.Foundations.Structure.html#467" class="Bound">ℓ</a> <a id="487" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="489" href="Cubical.Foundations.Structure.html#469" class="Bound">S</a> <a id="491" href="Cubical.Foundations.Structure.html#476" class="Bound">X</a>

<a id="494" class="Comment">{-
 A helper to make a definition or the second component of a type with structure
 opaque. It is a good idea to use this for set-level structures,
 where the second component consists only of proofs of identities
 or other propositions
-}</a>
<a id="makeOpaque"></a><a id="734" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="745" class="Symbol">:</a> <a id="747" class="Symbol">{</a><a id="748" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a> <a id="750" class="Symbol">:</a> <a id="752" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="757" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="759" class="Symbol">}</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a> <a id="765" class="Symbol">→</a> <a id="767" href="Cubical.Foundations.Structure.html#748" class="Bound">A</a>
<a id="769" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="780" class="Symbol">{</a><a id="781" class="Argument">A</a> <a id="783" class="Symbol">=</a> <a id="785" href="Cubical.Foundations.Structure.html#785" class="Bound">A</a><a id="786" class="Symbol">}</a> <a id="788" href="Cubical.Foundations.Structure.html#788" class="Bound">a</a> <a id="790" class="Symbol">=</a> <a id="792" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a>
  <a id="797" class="Keyword">where</a>
    <a id="807" class="Keyword">opaque</a>
      <a id="820" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a> <a id="823" class="Symbol">:</a> <a id="825" href="Cubical.Foundations.Structure.html#785" class="Bound">A</a>
      <a id="833" href="Cubical.Foundations.Structure.html#820" class="Function">a&#39;</a> <a id="836" class="Symbol">=</a> <a id="838" href="Cubical.Foundations.Structure.html#788" class="Bound">a</a>

<a id="withOpaqueStr"></a><a id="841" href="Cubical.Foundations.Structure.html#841" class="Function">withOpaqueStr</a> <a id="855" class="Symbol">:</a> <a id="857" class="Symbol">{</a><a id="858" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="860" class="Symbol">:</a> <a id="862" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="867" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="869" class="Symbol">}</a> <a id="871" class="Symbol">{</a><a id="872" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="874" class="Symbol">:</a> <a id="876" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="878" class="Symbol">→</a> <a id="880" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="885" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="888" class="Symbol">}</a>
               <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="910" href="Cubical.Foundations.Structure.html#910" class="Bound">x</a> <a id="912" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="914" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="916" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="918" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="920" href="Cubical.Foundations.Structure.html#910" class="Bound">x</a>
               <a id="937" class="Symbol">→</a> <a id="939" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="942" href="Cubical.Foundations.Structure.html#942" class="Bound">x</a> <a id="944" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="946" href="Cubical.Foundations.Structure.html#858" class="Bound">A</a> <a id="948" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="950" href="Cubical.Foundations.Structure.html#872" class="Bound">B</a> <a id="952" href="Cubical.Foundations.Structure.html#942" class="Bound">x</a>
<a id="954" href="Cubical.Foundations.Structure.html#841" class="Function">withOpaqueStr</a> <a id="968" class="Symbol">{</a><a id="969" class="Argument">B</a> <a id="971" class="Symbol">=</a> <a id="973" href="Cubical.Foundations.Structure.html#973" class="Bound">B</a><a id="974" class="Symbol">}</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.Foundations.Structure.html#977" class="Bound">x</a> <a id="979" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="981" href="Cubical.Foundations.Structure.html#981" class="Bound">str</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">=</a> <a id="988" href="Cubical.Foundations.Structure.html#977" class="Bound">x</a> <a id="990" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="992" href="Cubical.Foundations.Structure.html#734" class="Function">makeOpaque</a> <a id="1003" href="Cubical.Foundations.Structure.html#981" class="Bound">str</a>


<a id="typ"></a><a id="1009" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1027" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1029" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1038" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a>
<a id="1040" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1044" class="Symbol">=</a> <a id="1046" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="str"></a><a id="1051" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Cubical.Foundations.Structure.html#1058" class="Bound">A</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1074" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1076" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1088" href="Cubical.Foundations.Structure.html#1058" class="Bound">A</a><a id="1089" class="Symbol">)</a>
<a id="1091" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="1102" class="Comment">-- Alternative notation for typ</a>
<a id="⟨_⟩"></a><a id="1134" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1152" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1154" href="Cubical.Foundations.Structure.html#168" class="Generalizable">S</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1163" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a>
<a id="1165" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a>

<a id="1176" class="Keyword">instance</a>
  <a id="mkTypeWithStr"></a><a id="1187" href="Cubical.Foundations.Structure.html#1187" class="Function">mkTypeWithStr</a> <a id="1201" class="Symbol">:</a> <a id="1203" class="Symbol">∀</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a><a id="1207" class="Symbol">}</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1219" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1228" href="Cubical.Foundations.Structure.html#149" class="Generalizable">ℓ&#39;</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">{</a><a id="1233" href="Cubical.Foundations.Structure.html#1233" class="Bound">X</a><a id="1234" class="Symbol">}</a> <a id="1236" class="Symbol">→</a> <a id="1238" class="Symbol">{{</a><a id="1240" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a> <a id="1242" href="Cubical.Foundations.Structure.html#1233" class="Bound">X</a><a id="1243" class="Symbol">}}</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1260" href="Cubical.Foundations.Structure.html#1206" class="Bound">ℓ</a> <a id="1262" href="Cubical.Foundations.Structure.html#1210" class="Bound">S</a>
  <a id="1266" href="Cubical.Foundations.Structure.html#1187" class="Function">mkTypeWithStr</a> <a id="1280" class="Symbol">{{</a><a id="1282" href="Cubical.Foundations.Structure.html#1282" class="Bound">i</a><a id="1283" class="Symbol">}}</a> <a id="1286" class="Symbol">=</a> <a id="1288" class="Symbol">_</a> <a id="1290" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1292" href="Cubical.Foundations.Structure.html#1282" class="Bound">i</a>

<a id="1295" class="Comment">-- An S-structure should have a notion of S-homomorphism, or rather S-isomorphism.</a>
<a id="1378" class="Comment">-- This will be implemented by a function ι : StrEquiv S ℓ&#39;</a>
<a id="1438" class="Comment">-- that gives us for any two types with S-structure (X , s) and (Y , t) a family:</a>
<a id="1520" class="Comment">--    ι (X , s) (Y , t) : (X ≃ Y) → Type ℓ&#39;&#39;</a>
<a id="StrEquiv"></a><a id="1565" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1574" class="Symbol">:</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.Foundations.Structure.html#1577" class="Bound">S</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1586" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1595" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1598" class="Symbol">)</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Foundations.Structure.html#1601" class="Bound">ℓ&#39;</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1641" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1643" href="Cubical.Foundations.Structure.html#1601" class="Bound">ℓ&#39;</a><a id="1645" class="Symbol">))</a> <a id="1648" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1651" class="Symbol">)</a>
<a id="1653" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1662" class="Symbol">{</a><a id="1663" href="Cubical.Foundations.Structure.html#1663" class="Bound">ℓ</a><a id="1664" class="Symbol">}</a> <a id="1666" href="Cubical.Foundations.Structure.html#1666" class="Bound">S</a> <a id="1668" href="Cubical.Foundations.Structure.html#1668" class="Bound">ℓ&#39;</a> <a id="1671" class="Symbol">=</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Foundations.Structure.html#1674" class="Bound">A</a> <a id="1676" href="Cubical.Foundations.Structure.html#1676" class="Bound">B</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1692" href="Cubical.Foundations.Structure.html#1663" class="Bound">ℓ</a> <a id="1694" href="Cubical.Foundations.Structure.html#1666" class="Bound">S</a><a id="1695" class="Symbol">)</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1703" href="Cubical.Foundations.Structure.html#1674" class="Bound">A</a> <a id="1705" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1707" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1711" href="Cubical.Foundations.Structure.html#1676" class="Bound">B</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1720" href="Cubical.Foundations.Structure.html#1668" class="Bound">ℓ&#39;</a>

<a id="1724" class="Comment">-- An S-structure may instead be equipped with an action on equivalences, which will</a>
<a id="1809" class="Comment">-- induce a notion of S-homomorphism</a>

<a id="EquivAction"></a><a id="1847" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1859" class="Symbol">:</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Cubical.Foundations.Structure.html#1862" class="Bound">S</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1871" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1880" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1906" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a><a id="1907" class="Symbol">)</a> <a id="1909" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="1912" class="Symbol">)</a>
<a id="1914" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1926" class="Symbol">{</a><a id="1927" href="Cubical.Foundations.Structure.html#1927" class="Bound">ℓ</a><a id="1928" class="Symbol">}</a> <a id="1930" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1932" class="Symbol">=</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1937" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a> <a id="1939" class="Symbol">:</a> <a id="1941" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1946" href="Cubical.Foundations.Structure.html#1927" class="Bound">ℓ</a><a id="1947" class="Symbol">}</a> <a id="1949" class="Symbol">→</a> <a id="1951" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1953" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1955" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1961" href="Cubical.Foundations.Structure.html#1935" class="Bound">X</a> <a id="1963" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1965" href="Cubical.Foundations.Structure.html#1930" class="Bound">S</a> <a id="1967" href="Cubical.Foundations.Structure.html#1937" class="Bound">Y</a>

<a id="EquivAction→StrEquiv"></a><a id="1970" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="1991" class="Symbol">:</a> <a id="1993" class="Symbol">{</a><a id="1994" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2003" href="Cubical.Foundations.Structure.html#147" class="Generalizable">ℓ</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2012" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a><a id="2015" class="Symbol">}</a>
  <a id="2019" class="Symbol">→</a> <a id="2021" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2033" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2046" href="Cubical.Foundations.Structure.html#1994" class="Bound">S</a> <a id="2048" href="Cubical.Foundations.Structure.html#152" class="Generalizable">ℓ&#39;&#39;</a>
<a id="2052" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="2073" href="Cubical.Foundations.Structure.html#2073" class="Bound">α</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Cubical.Foundations.Structure.html#2076" class="Bound">X</a> <a id="2078" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2080" href="Cubical.Foundations.Structure.html#2080" class="Bound">s</a><a id="2081" class="Symbol">)</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Cubical.Foundations.Structure.html#2084" class="Bound">Y</a> <a id="2086" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2088" href="Cubical.Foundations.Structure.html#2088" class="Bound">t</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Cubical.Foundations.Structure.html#2091" class="Bound">e</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Foundations.Structure.html#2073" class="Bound">α</a> <a id="2107" href="Cubical.Foundations.Structure.html#2091" class="Bound">e</a><a id="2108" class="Symbol">)</a> <a id="2110" href="Cubical.Foundations.Structure.html#2080" class="Bound">s</a> <a id="2112" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2114" href="Cubical.Foundations.Structure.html#2088" class="Bound">t</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Transport.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Transport</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{- Basic theory about transport:

- transport is invertible
- transport is an equivalence ([pathToEquiv])

-}</a>
<a id="111" class="Keyword">module</a> <a id="118" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a> <a id="148" class="Keyword">where</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a> <a id="233" class="Symbol">as</a> <a id="236" class="Module">Equiv</a> <a id="242" class="Keyword">hiding</a> <a id="249" class="Symbol">(</a><a id="250" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a><a id="261" class="Symbol">)</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘_</a><a id="446" class="Symbol">)</a>

<a id="449" class="Comment">-- Direct definition of transport filler, note that we have to</a>
<a id="512" class="Comment">-- explicitly tell Agda that the type is constant (like in CHM)</a>
<a id="transpFill"></a><a id="576" href="Cubical.Foundations.Transport.html#576" class="Function">transpFill</a> <a id="587" class="Symbol">:</a> <a id="589" class="Symbol">∀</a> <a id="591" class="Symbol">{</a><a id="592" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">{</a><a id="596" href="Cubical.Foundations.Transport.html#596" class="Bound">A</a> <a id="598" class="Symbol">:</a> <a id="600" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="605" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a><a id="606" class="Symbol">}</a>
             <a id="621" class="Symbol">(</a><a id="622" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="627" class="Symbol">)</a>
             <a id="642" class="Symbol">(</a><a id="643" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="645" class="Symbol">:</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.Foundations.Transport.html#648" class="Bound">i</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="653" class="Symbol">)</a> <a id="655" class="Symbol">→</a> <a id="657" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="662" href="Cubical.Foundations.Transport.html#592" class="Bound">ℓ</a> <a id="664" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="666" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="668" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="670" class="Symbol">(λ</a> <a id="673" href="Cubical.Foundations.Transport.html#673" class="Bound">_</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Foundations.Transport.html#596" class="Bound">A</a><a id="678" class="Symbol">)</a> <a id="680" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="681" class="Symbol">)</a>
             <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a> <a id="700" class="Symbol">:</a> <a id="702" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="710" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="712" class="Symbol">))</a>
           <a id="726" class="Symbol">→</a> <a id="728" class="Comment">--------------------------------------</a>
             <a id="780" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="786" class="Symbol">(λ</a> <a id="789" href="Cubical.Foundations.Transport.html#789" class="Bound">i</a> <a id="791" class="Symbol">→</a> <a id="793" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="798" class="Symbol">(</a><a id="799" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="801" href="Cubical.Foundations.Transport.html#789" class="Bound">i</a><a id="802" class="Symbol">))</a> <a id="805" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a> <a id="808" class="Symbol">(</a><a id="809" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="816" class="Symbol">(λ</a> <a id="819" href="Cubical.Foundations.Transport.html#819" class="Bound">i</a> <a id="821" class="Symbol">→</a> <a id="823" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Foundations.Transport.html#643" class="Bound">A</a> <a id="831" href="Cubical.Foundations.Transport.html#819" class="Bound">i</a><a id="832" class="Symbol">))</a> <a id="835" href="Cubical.Foundations.Transport.html#622" class="Bound">φ</a> <a id="837" href="Cubical.Foundations.Transport.html#697" class="Bound">u0</a><a id="839" class="Symbol">)</a>
<a id="841" href="Cubical.Foundations.Transport.html#576" class="Function">transpFill</a> <a id="852" href="Cubical.Foundations.Transport.html#852" class="Bound">φ</a> <a id="854" href="Cubical.Foundations.Transport.html#854" class="Bound">A</a> <a id="856" href="Cubical.Foundations.Transport.html#856" class="Bound">u0</a> <a id="859" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="861" class="Symbol">=</a> <a id="863" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="870" class="Symbol">(λ</a> <a id="873" href="Cubical.Foundations.Transport.html#873" class="Bound">j</a> <a id="875" class="Symbol">→</a> <a id="877" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="882" class="Symbol">(</a><a id="883" href="Cubical.Foundations.Transport.html#854" class="Bound">A</a> <a id="885" class="Symbol">(</a><a id="886" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="888" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="890" href="Cubical.Foundations.Transport.html#873" class="Bound">j</a><a id="891" class="Symbol">)))</a> <a id="895" class="Symbol">(</a><a id="896" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="898" href="Cubical.Foundations.Transport.html#859" class="Bound">i</a> <a id="900" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="902" href="Cubical.Foundations.Transport.html#852" class="Bound">φ</a><a id="903" class="Symbol">)</a> <a id="905" href="Cubical.Foundations.Transport.html#856" class="Bound">u0</a>

<a id="transport⁻"></a><a id="909" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="920" class="Symbol">:</a> <a id="922" class="Symbol">∀</a> <a id="924" class="Symbol">{</a><a id="925" href="Cubical.Foundations.Transport.html#925" class="Bound">ℓ</a><a id="926" class="Symbol">}</a> <a id="928" class="Symbol">{</a><a id="929" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a> <a id="931" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="933" class="Symbol">:</a> <a id="935" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="940" href="Cubical.Foundations.Transport.html#925" class="Bound">ℓ</a><a id="941" class="Symbol">}</a> <a id="943" class="Symbol">→</a> <a id="945" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a> <a id="947" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="949" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="951" class="Symbol">→</a> <a id="953" href="Cubical.Foundations.Transport.html#931" class="Bound">B</a> <a id="955" class="Symbol">→</a> <a id="957" href="Cubical.Foundations.Transport.html#929" class="Bound">A</a>
<a id="959" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="970" href="Cubical.Foundations.Transport.html#970" class="Bound">p</a> <a id="972" class="Symbol">=</a> <a id="974" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="984" class="Symbol">(λ</a> <a id="987" href="Cubical.Foundations.Transport.html#987" class="Bound">i</a> <a id="989" class="Symbol">→</a> <a id="991" href="Cubical.Foundations.Transport.html#970" class="Bound">p</a> <a id="993" class="Symbol">(</a><a id="994" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="996" href="Cubical.Foundations.Transport.html#987" class="Bound">i</a><a id="997" class="Symbol">))</a>

<a id="subst⁻"></a><a id="1001" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1008" class="Symbol">:</a> <a id="1010" class="Symbol">∀</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Cubical.Foundations.Transport.html#1013" class="Bound">ℓ</a> <a id="1015" href="Cubical.Foundations.Transport.html#1015" class="Bound">ℓ&#39;</a><a id="1017" class="Symbol">}</a> <a id="1019" class="Symbol">{</a><a id="1020" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1029" href="Cubical.Foundations.Transport.html#1013" class="Bound">ℓ</a><a id="1030" class="Symbol">}</a> <a id="1032" class="Symbol">{</a><a id="1033" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a> <a id="1035" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a><a id="1040" class="Symbol">}</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Foundations.Transport.html#1020" class="Bound">A</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1056" href="Cubical.Foundations.Transport.html#1015" class="Bound">ℓ&#39;</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Cubical.Foundations.Transport.html#1061" class="Bound">p</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a> <a id="1067" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1069" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1076" href="Cubical.Foundations.Transport.html#1035" class="Bound">y</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Cubical.Foundations.Transport.html#1043" class="Bound">B</a> <a id="1082" href="Cubical.Foundations.Transport.html#1033" class="Bound">x</a>
<a id="1084" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1091" href="Cubical.Foundations.Transport.html#1091" class="Bound">B</a> <a id="1093" href="Cubical.Foundations.Transport.html#1093" class="Bound">p</a> <a id="1095" href="Cubical.Foundations.Transport.html#1095" class="Bound">pa</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1111" class="Symbol">(λ</a> <a id="1114" href="Cubical.Foundations.Transport.html#1114" class="Bound">i</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Foundations.Transport.html#1091" class="Bound">B</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Cubical.Foundations.Transport.html#1093" class="Bound">p</a> <a id="1123" href="Cubical.Foundations.Transport.html#1114" class="Bound">i</a><a id="1124" class="Symbol">))</a> <a id="1127" href="Cubical.Foundations.Transport.html#1095" class="Bound">pa</a>

<a id="subst⁻-filler"></a><a id="1131" href="Cubical.Foundations.Transport.html#1131" class="Function">subst⁻-filler</a> <a id="1145" class="Symbol">:</a> <a id="1147" class="Symbol">∀</a> <a id="1149" class="Symbol">{</a><a id="1150" href="Cubical.Foundations.Transport.html#1150" class="Bound">ℓ</a> <a id="1152" href="Cubical.Foundations.Transport.html#1152" class="Bound">ℓ&#39;</a><a id="1154" class="Symbol">}</a> <a id="1156" class="Symbol">{</a><a id="1157" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1166" href="Cubical.Foundations.Transport.html#1150" class="Bound">ℓ</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">{</a><a id="1170" href="Cubical.Foundations.Transport.html#1170" class="Bound">x</a> <a id="1172" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a><a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Cubical.Foundations.Transport.html#1157" class="Bound">A</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1193" href="Cubical.Foundations.Transport.html#1152" class="Bound">ℓ&#39;</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Cubical.Foundations.Transport.html#1170" class="Bound">x</a> <a id="1204" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1206" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1216" href="Cubical.Foundations.Transport.html#1172" class="Bound">y</a><a id="1217" class="Symbol">)</a>
  <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1229" class="Symbol">(λ</a> <a id="1232" href="Cubical.Foundations.Transport.html#1232" class="Bound">i</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1244" href="Cubical.Foundations.Transport.html#1232" class="Bound">i</a><a id="1245" class="Symbol">)))</a> <a id="1249" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1259" href="Cubical.Foundations.Transport.html#1180" class="Bound">B</a> <a id="1261" href="Cubical.Foundations.Transport.html#1198" class="Bound">p</a> <a id="1263" href="Cubical.Foundations.Transport.html#1210" class="Bound">b</a><a id="1264" class="Symbol">)</a>
<a id="1266" href="Cubical.Foundations.Transport.html#1131" class="Function">subst⁻-filler</a> <a id="1280" href="Cubical.Foundations.Transport.html#1280" class="Bound">B</a> <a id="1282" href="Cubical.Foundations.Transport.html#1282" class="Bound">p</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="1299" href="Cubical.Foundations.Transport.html#1280" class="Bound">B</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1306" href="Cubical.Foundations.Transport.html#1282" class="Bound">p</a><a id="1307" class="Symbol">)</a>

<a id="transport-fillerExt"></a><a id="1310" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="1330" class="Symbol">:</a> <a id="1332" class="Symbol">∀</a> <a id="1334" class="Symbol">{</a><a id="1335" href="Cubical.Foundations.Transport.html#1335" class="Bound">ℓ</a><a id="1336" class="Symbol">}</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1341" href="Cubical.Foundations.Transport.html#1341" class="Bound">B</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1350" href="Cubical.Foundations.Transport.html#1335" class="Bound">ℓ</a><a id="1351" class="Symbol">}</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1360" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1362" href="Cubical.Foundations.Transport.html#1341" class="Bound">B</a><a id="1363" class="Symbol">)</a>
                    <a id="1385" class="Symbol">→</a> <a id="1387" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1393" class="Symbol">(λ</a> <a id="1396" href="Cubical.Foundations.Transport.html#1396" class="Bound">i</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Cubical.Foundations.Transport.html#1339" class="Bound">A</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a> <a id="1406" href="Cubical.Foundations.Transport.html#1396" class="Bound">i</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">(λ</a> <a id="1412" href="Cubical.Foundations.Transport.html#1412" class="Bound">x</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Cubical.Foundations.Transport.html#1412" class="Bound">x</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1430" href="Cubical.Foundations.Transport.html#1354" class="Bound">p</a><a id="1431" class="Symbol">)</a>
<a id="1433" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="1453" href="Cubical.Foundations.Transport.html#1453" class="Bound">p</a> <a id="1455" href="Cubical.Foundations.Transport.html#1455" class="Bound">i</a> <a id="1457" href="Cubical.Foundations.Transport.html#1457" class="Bound">x</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="1478" href="Cubical.Foundations.Transport.html#1453" class="Bound">p</a> <a id="1480" href="Cubical.Foundations.Transport.html#1457" class="Bound">x</a> <a id="1482" href="Cubical.Foundations.Transport.html#1455" class="Bound">i</a>

<a id="transport⁻-fillerExt"></a><a id="1485" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1506" class="Symbol">:</a> <a id="1508" class="Symbol">∀</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Cubical.Foundations.Transport.html#1511" class="Bound">ℓ</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a> <a id="1517" href="Cubical.Foundations.Transport.html#1517" class="Bound">B</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1526" href="Cubical.Foundations.Transport.html#1511" class="Bound">ℓ</a><a id="1527" class="Symbol">}</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a> <a id="1536" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1538" href="Cubical.Foundations.Transport.html#1517" class="Bound">B</a><a id="1539" class="Symbol">)</a>
                     <a id="1562" class="Symbol">→</a> <a id="1564" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1570" class="Symbol">(λ</a> <a id="1573" href="Cubical.Foundations.Transport.html#1573" class="Bound">i</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a> <a id="1579" href="Cubical.Foundations.Transport.html#1573" class="Bound">i</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="Cubical.Foundations.Transport.html#1515" class="Bound">A</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Symbol">(λ</a> <a id="1589" href="Cubical.Foundations.Transport.html#1589" class="Bound">x</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="Cubical.Foundations.Transport.html#1589" class="Bound">x</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1608" href="Cubical.Foundations.Transport.html#1530" class="Bound">p</a><a id="1609" class="Symbol">)</a>
<a id="1611" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1632" href="Cubical.Foundations.Transport.html#1632" class="Bound">p</a> <a id="1634" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a> <a id="1636" href="Cubical.Foundations.Transport.html#1636" class="Bound">x</a> <a id="1638" class="Symbol">=</a> <a id="1640" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="1647" class="Symbol">(λ</a> <a id="1650" href="Cubical.Foundations.Transport.html#1650" class="Bound">j</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Cubical.Foundations.Transport.html#1632" class="Bound">p</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a> <a id="1659" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1661" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.Transport.html#1650" class="Bound">j</a><a id="1664" class="Symbol">))</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1670" href="Cubical.Foundations.Transport.html#1634" class="Bound">i</a><a id="1671" class="Symbol">)</a> <a id="1673" href="Cubical.Foundations.Transport.html#1636" class="Bound">x</a>

<a id="transport-fillerExt⁻"></a><a id="1676" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="1697" class="Symbol">:</a> <a id="1699" class="Symbol">∀</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Cubical.Foundations.Transport.html#1702" class="Bound">ℓ</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Cubical.Foundations.Transport.html#1706" class="Bound">A</a> <a id="1708" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1717" href="Cubical.Foundations.Transport.html#1702" class="Bound">ℓ</a><a id="1718" class="Symbol">}</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Cubical.Foundations.Transport.html#1706" class="Bound">A</a> <a id="1727" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1729" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a><a id="1730" class="Symbol">)</a>
                    <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1760" class="Symbol">(λ</a> <a id="1763" href="Cubical.Foundations.Transport.html#1763" class="Bound">i</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a> <a id="1769" href="Cubical.Foundations.Transport.html#1763" class="Bound">i</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Cubical.Foundations.Transport.html#1708" class="Bound">B</a><a id="1774" class="Symbol">)</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1787" href="Cubical.Foundations.Transport.html#1721" class="Bound">p</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">(λ</a> <a id="1793" href="Cubical.Foundations.Transport.html#1793" class="Bound">x</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Cubical.Foundations.Transport.html#1793" class="Bound">x</a><a id="1798" class="Symbol">)</a>
<a id="1800" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="1821" href="Cubical.Foundations.Transport.html#1821" class="Bound">p</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1857" href="Cubical.Foundations.Transport.html#1821" class="Bound">p</a><a id="1858" class="Symbol">))</a>

<a id="transport⁻-fillerExt⁻"></a><a id="1862" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="1884" class="Symbol">:</a> <a id="1886" class="Symbol">∀</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Cubical.Foundations.Transport.html#1889" class="Bound">ℓ</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Cubical.Foundations.Transport.html#1893" class="Bound">A</a> <a id="1895" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1904" href="Cubical.Foundations.Transport.html#1889" class="Bound">ℓ</a><a id="1905" class="Symbol">}</a> <a id="1907" class="Symbol">(</a><a id="1908" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Cubical.Foundations.Transport.html#1893" class="Bound">A</a> <a id="1914" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1916" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a><a id="1917" class="Symbol">)</a>
                     <a id="1940" class="Symbol">→</a> <a id="1942" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1948" class="Symbol">(λ</a> <a id="1951" href="Cubical.Foundations.Transport.html#1951" class="Bound">i</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Foundations.Transport.html#1895" class="Bound">B</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a> <a id="1961" href="Cubical.Foundations.Transport.html#1951" class="Bound">i</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="1976" href="Cubical.Foundations.Transport.html#1908" class="Bound">p</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(λ</a> <a id="1982" href="Cubical.Foundations.Transport.html#1982" class="Bound">x</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Cubical.Foundations.Transport.html#1982" class="Bound">x</a><a id="1987" class="Symbol">)</a>
<a id="1989" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="2011" href="Cubical.Foundations.Transport.html#2011" class="Bound">p</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="Cubical.Foundations.Prelude.html#1071" class="Function">symP</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2046" href="Cubical.Foundations.Transport.html#2011" class="Bound">p</a><a id="2047" class="Symbol">))</a>


<a id="transport⁻-filler"></a><a id="2052" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Cubical.Foundations.Transport.html#2075" class="Bound">ℓ</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">{</a><a id="2079" href="Cubical.Foundations.Transport.html#2079" class="Bound">A</a> <a id="2081" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2090" href="Cubical.Foundations.Transport.html#2075" class="Bound">ℓ</a><a id="2091" class="Symbol">}</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Cubical.Foundations.Transport.html#2079" class="Bound">A</a> <a id="2100" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2102" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="Cubical.Foundations.Transport.html#2081" class="Bound">B</a><a id="2111" class="Symbol">)</a>
                   <a id="2132" class="Symbol">→</a> <a id="2134" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2140" class="Symbol">(λ</a> <a id="2143" href="Cubical.Foundations.Transport.html#2143" class="Bound">i</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2152" href="Cubical.Foundations.Transport.html#2143" class="Bound">i</a><a id="2153" class="Symbol">))</a> <a id="2156" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2170" href="Cubical.Foundations.Transport.html#2094" class="Bound">p</a> <a id="2172" href="Cubical.Foundations.Transport.html#2106" class="Bound">x</a><a id="2173" class="Symbol">)</a>
<a id="2175" href="Cubical.Foundations.Transport.html#2052" class="Function">transport⁻-filler</a> <a id="2193" href="Cubical.Foundations.Transport.html#2193" class="Bound">p</a> <a id="2195" href="Cubical.Foundations.Transport.html#2195" class="Bound">x</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="2216" class="Symbol">(λ</a> <a id="2219" href="Cubical.Foundations.Transport.html#2219" class="Bound">i</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Cubical.Foundations.Transport.html#2193" class="Bound">p</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2228" href="Cubical.Foundations.Transport.html#2219" class="Bound">i</a><a id="2229" class="Symbol">))</a> <a id="2232" href="Cubical.Foundations.Transport.html#2195" class="Bound">x</a>

<a id="transport⁻Transport"></a><a id="2235" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2255" class="Symbol">:</a> <a id="2257" class="Symbol">∀</a> <a id="2259" class="Symbol">{</a><a id="2260" href="Cubical.Foundations.Transport.html#2260" class="Bound">ℓ</a><a id="2261" class="Symbol">}</a> <a id="2263" class="Symbol">{</a><a id="2264" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a> <a id="2266" href="Cubical.Foundations.Transport.html#2266" class="Bound">B</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2275" href="Cubical.Foundations.Transport.html#2260" class="Bound">ℓ</a><a id="2276" class="Symbol">}</a> <a id="2278" class="Symbol">→</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a> <a id="2287" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2289" href="Cubical.Foundations.Transport.html#2266" class="Bound">B</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">→</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Cubical.Foundations.Transport.html#2264" class="Bound">A</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">→</a>
                          <a id="2330" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2341" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2354" href="Cubical.Foundations.Transport.html#2281" class="Bound">p</a> <a id="2356" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a><a id="2357" class="Symbol">)</a> <a id="2359" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2361" href="Cubical.Foundations.Transport.html#2295" class="Bound">a</a>
<a id="2363" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2383" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2385" href="Cubical.Foundations.Transport.html#2385" class="Bound">a</a> <a id="2387" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Cubical.Foundations.Transport.html#1485" class="Function">transport⁻-fillerExt</a> <a id="2412" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2417" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a><a id="2418" class="Symbol">)</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="2441" href="Cubical.Foundations.Transport.html#2383" class="Bound">p</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2446" href="Cubical.Foundations.Transport.html#2387" class="Bound">j</a><a id="2447" class="Symbol">)</a> <a id="2449" href="Cubical.Foundations.Transport.html#2385" class="Bound">a</a><a id="2450" class="Symbol">)</a>

<a id="transportTransport⁻"></a><a id="2453" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="2473" class="Symbol">:</a> <a id="2475" class="Symbol">∀</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Cubical.Foundations.Transport.html#2478" class="Bound">ℓ</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Cubical.Foundations.Transport.html#2482" class="Bound">A</a> <a id="2484" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2493" href="Cubical.Foundations.Transport.html#2478" class="Bound">ℓ</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">→</a> <a id="2498" class="Symbol">(</a><a id="2499" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Cubical.Foundations.Transport.html#2482" class="Bound">A</a> <a id="2505" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2507" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">→</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="Cubical.Foundations.Transport.html#2484" class="Bound">B</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">→</a>
                        <a id="2546" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2556" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="2570" href="Cubical.Foundations.Transport.html#2499" class="Bound">p</a> <a id="2572" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a><a id="2573" class="Symbol">)</a> <a id="2575" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2577" href="Cubical.Foundations.Transport.html#2513" class="Bound">b</a>
<a id="2579" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="2599" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2601" href="Cubical.Foundations.Transport.html#2601" class="Bound">b</a> <a id="2603" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="2628" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2630" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.Foundations.Transport.html#1862" class="Function">transport⁻-fillerExt⁻</a> <a id="2655" href="Cubical.Foundations.Transport.html#2599" class="Bound">p</a> <a id="2657" href="Cubical.Foundations.Transport.html#2603" class="Bound">j</a> <a id="2659" href="Cubical.Foundations.Transport.html#2601" class="Bound">b</a><a id="2660" class="Symbol">)</a>

<a id="subst⁻Subst"></a><a id="2663" href="Cubical.Foundations.Transport.html#2663" class="Function">subst⁻Subst</a> <a id="2675" class="Symbol">:</a> <a id="2677" class="Symbol">∀</a> <a id="2679" class="Symbol">{</a><a id="2680" href="Cubical.Foundations.Transport.html#2680" class="Bound">ℓ</a> <a id="2682" href="Cubical.Foundations.Transport.html#2682" class="Bound">ℓ&#39;</a><a id="2684" class="Symbol">}</a> <a id="2686" class="Symbol">{</a><a id="2687" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2696" href="Cubical.Foundations.Transport.html#2680" class="Bound">ℓ</a><a id="2697" class="Symbol">}</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a> <a id="2702" href="Cubical.Foundations.Transport.html#2702" class="Bound">y</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a><a id="2707" class="Symbol">}</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Cubical.Foundations.Transport.html#2687" class="Bound">A</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2723" href="Cubical.Foundations.Transport.html#2682" class="Bound">ℓ&#39;</a><a id="2725" class="Symbol">)</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a> <a id="2734" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2736" href="Cubical.Foundations.Transport.html#2702" class="Bound">y</a><a id="2737" class="Symbol">)</a>
              <a id="2753" class="Symbol">→</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2762" href="Cubical.Foundations.Transport.html#2700" class="Bound">x</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="2774" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2776" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2785" href="Cubical.Foundations.Transport.html#2710" class="Bound">B</a> <a id="2787" href="Cubical.Foundations.Transport.html#2728" class="Bound">p</a> <a id="2789" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a><a id="2790" class="Symbol">)</a> <a id="2792" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2794" href="Cubical.Foundations.Transport.html#2756" class="Bound">u</a>
<a id="2796" href="Cubical.Foundations.Transport.html#2663" class="Function">subst⁻Subst</a> <a id="2808" class="Symbol">{</a><a id="2809" class="Argument">x</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Cubical.Foundations.Transport.html#2813" class="Bound">x</a><a id="2814" class="Symbol">}</a> <a id="2816" class="Symbol">{</a><a id="2817" class="Argument">y</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Cubical.Foundations.Transport.html#2821" class="Bound">y</a><a id="2822" class="Symbol">}</a> <a id="2824" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2826" href="Cubical.Foundations.Transport.html#2826" class="Bound">p</a> <a id="2828" href="Cubical.Foundations.Transport.html#2828" class="Bound">u</a> <a id="2830" class="Symbol">=</a> <a id="2832" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="2852" class="Symbol">{</a><a id="2853" class="Argument">A</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2859" href="Cubical.Foundations.Transport.html#2813" class="Bound">x</a><a id="2860" class="Symbol">}</a> <a id="2862" class="Symbol">{</a><a id="2863" class="Argument">B</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2869" href="Cubical.Foundations.Transport.html#2821" class="Bound">y</a><a id="2870" class="Symbol">}</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2878" href="Cubical.Foundations.Transport.html#2824" class="Bound">B</a> <a id="2880" href="Cubical.Foundations.Transport.html#2826" class="Bound">p</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Cubical.Foundations.Transport.html#2828" class="Bound">u</a>

<a id="substSubst⁻"></a><a id="2886" href="Cubical.Foundations.Transport.html#2886" class="Function">substSubst⁻</a> <a id="2898" class="Symbol">:</a> <a id="2900" class="Symbol">∀</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Cubical.Foundations.Transport.html#2903" class="Bound">ℓ</a> <a id="2905" href="Cubical.Foundations.Transport.html#2905" class="Bound">ℓ&#39;</a><a id="2907" class="Symbol">}</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2919" href="Cubical.Foundations.Transport.html#2903" class="Bound">ℓ</a><a id="2920" class="Symbol">}</a> <a id="2922" class="Symbol">{</a><a id="2923" href="Cubical.Foundations.Transport.html#2923" class="Bound">x</a> <a id="2925" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a> <a id="2927" class="Symbol">:</a> <a id="2929" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a><a id="2930" class="Symbol">}</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Cubical.Foundations.Transport.html#2910" class="Bound">A</a> <a id="2939" class="Symbol">→</a> <a id="2941" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2946" href="Cubical.Foundations.Transport.html#2905" class="Bound">ℓ&#39;</a><a id="2948" class="Symbol">)</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Cubical.Foundations.Transport.html#2923" class="Bound">x</a> <a id="2957" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2959" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a><a id="2960" class="Symbol">)</a>
              <a id="2976" class="Symbol">→</a> <a id="2978" class="Symbol">(</a><a id="2979" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2985" href="Cubical.Foundations.Transport.html#2925" class="Bound">y</a><a id="2986" class="Symbol">)</a> <a id="2988" class="Symbol">→</a> <a id="2990" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2996" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="2998" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="3008" href="Cubical.Foundations.Transport.html#2933" class="Bound">B</a> <a id="3010" href="Cubical.Foundations.Transport.html#2951" class="Bound">p</a> <a id="3012" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a><a id="3013" class="Symbol">)</a> <a id="3015" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3017" href="Cubical.Foundations.Transport.html#2979" class="Bound">v</a>
<a id="3019" href="Cubical.Foundations.Transport.html#2886" class="Function">substSubst⁻</a> <a id="3031" class="Symbol">{</a><a id="3032" class="Argument">x</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Cubical.Foundations.Transport.html#3036" class="Bound">x</a><a id="3037" class="Symbol">}</a> <a id="3039" class="Symbol">{</a><a id="3040" class="Argument">y</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Cubical.Foundations.Transport.html#3044" class="Bound">y</a><a id="3045" class="Symbol">}</a> <a id="3047" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3049" href="Cubical.Foundations.Transport.html#3049" class="Bound">p</a> <a id="3051" href="Cubical.Foundations.Transport.html#3051" class="Bound">v</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="3075" class="Symbol">{</a><a id="3076" class="Argument">A</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3082" href="Cubical.Foundations.Transport.html#3036" class="Bound">x</a><a id="3083" class="Symbol">}</a> <a id="3085" class="Symbol">{</a><a id="3086" class="Argument">B</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3092" href="Cubical.Foundations.Transport.html#3044" class="Bound">y</a><a id="3093" class="Symbol">}</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3101" href="Cubical.Foundations.Transport.html#3047" class="Bound">B</a> <a id="3103" href="Cubical.Foundations.Transport.html#3049" class="Bound">p</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Cubical.Foundations.Transport.html#3051" class="Bound">v</a>

<a id="substEquiv"></a><a id="3109" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">∀</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Cubical.Foundations.Transport.html#3125" class="Bound">ℓ</a> <a id="3127" href="Cubical.Foundations.Transport.html#3127" class="Bound">ℓ&#39;</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Symbol">{</a><a id="3132" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a> <a id="3134" class="Symbol">:</a> <a id="3136" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3141" href="Cubical.Foundations.Transport.html#3125" class="Bound">ℓ</a><a id="3142" class="Symbol">}</a> <a id="3144" class="Symbol">{</a><a id="3145" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3147" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a><a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Cubical.Foundations.Transport.html#3132" class="Bound">A</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3169" href="Cubical.Foundations.Transport.html#3127" class="Bound">ℓ&#39;</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.Foundations.Transport.html#3174" class="Bound">p</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3180" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3182" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3190" href="Cubical.Foundations.Transport.html#3145" class="Bound">a</a> <a id="3192" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3194" href="Cubical.Foundations.Transport.html#3156" class="Bound">P</a> <a id="3196" href="Cubical.Foundations.Transport.html#3147" class="Bound">a&#39;</a>
<a id="3199" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3210" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3212" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3214" class="Symbol">=</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3223" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3225" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3227" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3229" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="3246" class="Symbol">(λ</a> <a id="3249" href="Cubical.Foundations.Transport.html#3249" class="Bound">i</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Cubical.Foundations.Transport.html#3210" class="Bound">P</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Cubical.Foundations.Transport.html#3212" class="Bound">p</a> <a id="3258" href="Cubical.Foundations.Transport.html#3249" class="Bound">i</a><a id="3259" class="Symbol">)))</a>

<a id="subst2Equiv"></a><a id="3264" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="3276" class="Symbol">:</a> <a id="3278" class="Symbol">∀</a> <a id="3280" class="Symbol">{</a><a id="3281" href="Cubical.Foundations.Transport.html#3281" class="Bound">ℓ</a> <a id="3283" href="Cubical.Foundations.Transport.html#3283" class="Bound">ℓ&#39;</a> <a id="3286" href="Cubical.Foundations.Transport.html#3286" class="Bound">ℓ&#39;&#39;</a><a id="3289" class="Symbol">}</a> <a id="3291" class="Symbol">{</a><a id="3292" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3301" href="Cubical.Foundations.Transport.html#3281" class="Bound">ℓ</a><a id="3302" class="Symbol">}</a> <a id="3304" class="Symbol">{</a><a id="3305" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3314" href="Cubical.Foundations.Transport.html#3283" class="Bound">ℓ&#39;</a><a id="3316" class="Symbol">}</a> <a id="3318" class="Symbol">{</a><a id="3319" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3321" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">{</a><a id="3330" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3332" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a> <a id="3335" class="Symbol">:</a> <a id="3337" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a><a id="3338" class="Symbol">}</a> <a id="3340" class="Symbol">(</a><a id="3341" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Cubical.Foundations.Transport.html#3292" class="Bound">A</a> <a id="3347" class="Symbol">→</a> <a id="3349" href="Cubical.Foundations.Transport.html#3305" class="Bound">B</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3358" href="Cubical.Foundations.Transport.html#3286" class="Bound">ℓ&#39;&#39;</a><a id="3361" class="Symbol">)</a>
            <a id="3375" class="Symbol">(</a><a id="3376" href="Cubical.Foundations.Transport.html#3376" class="Bound">p</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3382" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3384" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Cubical.Foundations.Transport.html#3389" class="Bound">q</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3395" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3397" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3405" href="Cubical.Foundations.Transport.html#3319" class="Bound">a</a> <a id="3407" href="Cubical.Foundations.Transport.html#3330" class="Bound">b</a> <a id="3409" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3411" href="Cubical.Foundations.Transport.html#3341" class="Bound">P</a> <a id="3413" href="Cubical.Foundations.Transport.html#3321" class="Bound">a&#39;</a> <a id="3416" href="Cubical.Foundations.Transport.html#3332" class="Bound">b&#39;</a>
<a id="3419" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="3431" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3433" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3435" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3437" class="Symbol">=</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="3447" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3449" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3451" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3453" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3455" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="3472" class="Symbol">(λ</a> <a id="3475" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="Cubical.Foundations.Transport.html#3431" class="Bound">P</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Cubical.Foundations.Transport.html#3433" class="Bound">p</a> <a id="3484" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Cubical.Foundations.Transport.html#3435" class="Bound">q</a> <a id="3490" href="Cubical.Foundations.Transport.html#3475" class="Bound">i</a><a id="3491" class="Symbol">)))</a>

<a id="liftEquiv"></a><a id="3496" href="Cubical.Foundations.Transport.html#3496" class="Function">liftEquiv</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">∀</a> <a id="3510" class="Symbol">{</a><a id="3511" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a> <a id="3513" href="Cubical.Foundations.Transport.html#3513" class="Bound">ℓ&#39;</a><a id="3515" class="Symbol">}</a> <a id="3517" class="Symbol">{</a><a id="3518" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3520" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3529" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a><a id="3530" class="Symbol">}</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3542" href="Cubical.Foundations.Transport.html#3511" class="Bound">ℓ</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3551" href="Cubical.Foundations.Transport.html#3513" class="Bound">ℓ&#39;</a><a id="3553" class="Symbol">)</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Cubical.Foundations.Transport.html#3556" class="Bound">e</a> <a id="3558" class="Symbol">:</a> <a id="3560" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3562" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3564" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">→</a> <a id="3569" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3571" href="Cubical.Foundations.Transport.html#3518" class="Bound">A</a> <a id="3573" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3575" href="Cubical.Foundations.Transport.html#3533" class="Bound">P</a> <a id="3577" href="Cubical.Foundations.Transport.html#3520" class="Bound">B</a>
<a id="3579" href="Cubical.Foundations.Transport.html#3496" class="Function">liftEquiv</a> <a id="3589" href="Cubical.Foundations.Transport.html#3589" class="Bound">P</a> <a id="3591" href="Cubical.Foundations.Transport.html#3591" class="Bound">e</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3606" href="Cubical.Foundations.Transport.html#3589" class="Bound">P</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3612" href="Cubical.Foundations.Transport.html#3591" class="Bound">e</a><a id="3613" class="Symbol">)</a>

<a id="transpEquiv"></a><a id="3616" href="Cubical.Foundations.Transport.html#3616" class="Function">transpEquiv</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="Symbol">∀</a> <a id="3632" class="Symbol">{</a><a id="3633" href="Cubical.Foundations.Transport.html#3633" class="Bound">ℓ</a><a id="3634" class="Symbol">}</a> <a id="3636" class="Symbol">{</a><a id="3637" href="Cubical.Foundations.Transport.html#3637" class="Bound">A</a> <a id="3639" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3648" href="Cubical.Foundations.Transport.html#3633" class="Bound">ℓ</a><a id="3649" class="Symbol">}</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Cubical.Foundations.Transport.html#3652" class="Bound">p</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Cubical.Foundations.Transport.html#3637" class="Bound">A</a> <a id="3658" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3660" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">→</a> <a id="3665" class="Symbol">∀</a> <a id="3667" href="Cubical.Foundations.Transport.html#3667" class="Bound">i</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Cubical.Foundations.Transport.html#3652" class="Bound">p</a> <a id="3673" href="Cubical.Foundations.Transport.html#3667" class="Bound">i</a> <a id="3675" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3677" href="Cubical.Foundations.Transport.html#3639" class="Bound">B</a>
<a id="3679" href="Cubical.Foundations.Transport.html#3616" class="Function">transpEquiv</a> <a id="3691" href="Cubical.Foundations.Transport.html#3691" class="Bound">p</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">Equiv.transpEquiv</a> <a id="3713" class="Symbol">(λ</a> <a id="3716" href="Cubical.Foundations.Transport.html#3716" class="Bound">i</a> <a id="3718" class="Symbol">→</a> <a id="3720" href="Cubical.Foundations.Transport.html#3691" class="Bound">p</a> <a id="3722" href="Cubical.Foundations.Transport.html#3716" class="Bound">i</a><a id="3723" class="Symbol">)</a>
<a id="3725" class="Symbol">{-#</a> <a id="3729" class="Keyword">WARNING_ON_USAGE</a> <a id="3746" class="Pragma">transpEquiv</a> <a id="3758" class="String">&quot;Deprecated: Use the more general `transpEquiv` from `Cubical.Foundations.Equiv` instead&quot;</a> <a id="3848" class="Symbol">#-}</a>

<a id="uaTransportη"></a><a id="3853" href="Cubical.Foundations.Transport.html#3853" class="Function">uaTransportη</a> <a id="3866" class="Symbol">:</a> <a id="3868" class="Symbol">∀</a> <a id="3870" class="Symbol">{</a><a id="3871" href="Cubical.Foundations.Transport.html#3871" class="Bound">ℓ</a><a id="3872" class="Symbol">}</a> <a id="3874" class="Symbol">{</a><a id="3875" href="Cubical.Foundations.Transport.html#3875" class="Bound">A</a> <a id="3877" href="Cubical.Foundations.Transport.html#3877" class="Bound">B</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3886" href="Cubical.Foundations.Transport.html#3871" class="Bound">ℓ</a><a id="3887" class="Symbol">}</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="Cubical.Foundations.Transport.html#3875" class="Bound">A</a> <a id="3896" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3898" href="Cubical.Foundations.Transport.html#3877" class="Bound">B</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">→</a> <a id="3903" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3919" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a><a id="3920" class="Symbol">)</a> <a id="3922" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3924" href="Cubical.Foundations.Transport.html#3890" class="Bound">P</a>
<a id="3926" href="Cubical.Foundations.Transport.html#3853" class="Function">uaTransportη</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a>
<a id="3945" class="Symbol">{-#</a> <a id="3949" class="Keyword">WARNING_ON_USAGE</a> <a id="3966" class="Pragma">uaTransportη</a> <a id="3979" class="String">&quot;Deprecated: Use `uaη` from `Cubical.Foundations.Univalence` instead of `uaTransportη`&quot;</a> <a id="4067" class="Symbol">#-}</a>

<a id="pathToIso"></a><a id="4072" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4082" class="Symbol">:</a> <a id="4084" class="Symbol">∀</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Cubical.Foundations.Transport.html#4087" class="Bound">ℓ</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4093" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a> <a id="4095" class="Symbol">:</a> <a id="4097" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4102" href="Cubical.Foundations.Transport.html#4087" class="Bound">ℓ</a><a id="4103" class="Symbol">}</a> <a id="4105" class="Symbol">→</a> <a id="4107" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4109" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4111" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4119" href="Cubical.Foundations.Transport.html#4091" class="Bound">A</a> <a id="4121" href="Cubical.Foundations.Transport.html#4093" class="Bound">B</a>
<a id="4123" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4142" href="Cubical.Foundations.Transport.html#4142" class="Bound">x</a><a id="4143" class="Symbol">)</a> <a id="4145" class="Symbol">=</a> <a id="4147" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4157" href="Cubical.Foundations.Transport.html#4142" class="Bound">x</a>
<a id="4159" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4167" class="Symbol">(</a><a id="4168" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4178" href="Cubical.Foundations.Transport.html#4178" class="Bound">x</a><a id="4179" class="Symbol">)</a> <a id="4181" class="Symbol">=</a> <a id="4183" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="4194" href="Cubical.Foundations.Transport.html#4178" class="Bound">x</a>
<a id="4196" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4215" href="Cubical.Foundations.Transport.html#4215" class="Bound">x</a><a id="4216" class="Symbol">)</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="4240" href="Cubical.Foundations.Transport.html#4215" class="Bound">x</a>
<a id="4242" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4261" href="Cubical.Foundations.Transport.html#4261" class="Bound">x</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="4286" href="Cubical.Foundations.Transport.html#4261" class="Bound">x</a>

<a id="substIso"></a><a id="4289" href="Cubical.Foundations.Transport.html#4289" class="Function">substIso</a> <a id="4298" class="Symbol">:</a> <a id="4300" class="Symbol">∀</a> <a id="4302" class="Symbol">{</a><a id="4303" href="Cubical.Foundations.Transport.html#4303" class="Bound">ℓ</a> <a id="4305" href="Cubical.Foundations.Transport.html#4305" class="Bound">ℓ&#39;</a><a id="4307" class="Symbol">}</a> <a id="4309" class="Symbol">{</a><a id="4310" href="Cubical.Foundations.Transport.html#4310" class="Bound">A</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4319" href="Cubical.Foundations.Transport.html#4303" class="Bound">ℓ</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Cubical.Foundations.Transport.html#4323" class="Bound">B</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Cubical.Foundations.Transport.html#4310" class="Bound">A</a> <a id="4329" class="Symbol">→</a> <a id="4331" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4336" href="Cubical.Foundations.Transport.html#4305" class="Bound">ℓ&#39;</a><a id="4338" class="Symbol">)</a> <a id="4340" class="Symbol">{</a><a id="4341" href="Cubical.Foundations.Transport.html#4341" class="Bound">x</a> <a id="4343" href="Cubical.Foundations.Transport.html#4343" class="Bound">y</a> <a id="4345" class="Symbol">:</a> <a id="4347" href="Cubical.Foundations.Transport.html#4310" class="Bound">A</a><a id="4348" class="Symbol">}</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Foundations.Transport.html#4351" class="Bound">p</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Cubical.Foundations.Transport.html#4341" class="Bound">x</a> <a id="4357" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4359" href="Cubical.Foundations.Transport.html#4343" class="Bound">y</a><a id="4360" class="Symbol">)</a> <a id="4362" class="Symbol">→</a> <a id="4364" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.Foundations.Transport.html#4323" class="Bound">B</a> <a id="4371" href="Cubical.Foundations.Transport.html#4341" class="Bound">x</a><a id="4372" class="Symbol">)</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Cubical.Foundations.Transport.html#4323" class="Bound">B</a> <a id="4377" href="Cubical.Foundations.Transport.html#4343" class="Bound">y</a><a id="4378" class="Symbol">)</a>
<a id="4380" href="Cubical.Foundations.Transport.html#4289" class="Function">substIso</a> <a id="4389" href="Cubical.Foundations.Transport.html#4389" class="Bound">B</a> <a id="4391" href="Cubical.Foundations.Transport.html#4391" class="Bound">p</a> <a id="4393" class="Symbol">=</a> <a id="4395" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4411" href="Cubical.Foundations.Transport.html#4389" class="Bound">B</a> <a id="4413" href="Cubical.Foundations.Transport.html#4391" class="Bound">p</a><a id="4414" class="Symbol">)</a>

<a id="4417" class="Comment">-- Redefining substEquiv in terms of substIso gives an explicit inverse</a>
<a id="substEquiv&#39;"></a><a id="4489" href="Cubical.Foundations.Transport.html#4489" class="Function">substEquiv&#39;</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">∀</a> <a id="4505" class="Symbol">{</a><a id="4506" href="Cubical.Foundations.Transport.html#4506" class="Bound">ℓ</a> <a id="4508" href="Cubical.Foundations.Transport.html#4508" class="Bound">ℓ&#39;</a><a id="4510" class="Symbol">}</a> <a id="4512" class="Symbol">{</a><a id="4513" href="Cubical.Foundations.Transport.html#4513" class="Bound">A</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4522" href="Cubical.Foundations.Transport.html#4506" class="Bound">ℓ</a><a id="4523" class="Symbol">}</a> <a id="4525" class="Symbol">(</a><a id="4526" href="Cubical.Foundations.Transport.html#4526" class="Bound">B</a> <a id="4528" class="Symbol">:</a> <a id="4530" href="Cubical.Foundations.Transport.html#4513" class="Bound">A</a> <a id="4532" class="Symbol">→</a> <a id="4534" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4539" href="Cubical.Foundations.Transport.html#4508" class="Bound">ℓ&#39;</a><a id="4541" class="Symbol">)</a> <a id="4543" class="Symbol">{</a><a id="4544" href="Cubical.Foundations.Transport.html#4544" class="Bound">x</a> <a id="4546" href="Cubical.Foundations.Transport.html#4546" class="Bound">y</a> <a id="4548" class="Symbol">:</a> <a id="4550" href="Cubical.Foundations.Transport.html#4513" class="Bound">A</a><a id="4551" class="Symbol">}</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Cubical.Foundations.Transport.html#4554" class="Bound">p</a> <a id="4556" class="Symbol">:</a> <a id="4558" href="Cubical.Foundations.Transport.html#4544" class="Bound">x</a> <a id="4560" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4562" href="Cubical.Foundations.Transport.html#4546" class="Bound">y</a><a id="4563" class="Symbol">)</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.Foundations.Transport.html#4526" class="Bound">B</a> <a id="4569" href="Cubical.Foundations.Transport.html#4544" class="Bound">x</a> <a id="4571" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4573" href="Cubical.Foundations.Transport.html#4526" class="Bound">B</a> <a id="4575" href="Cubical.Foundations.Transport.html#4546" class="Bound">y</a>
<a id="4577" href="Cubical.Foundations.Transport.html#4489" class="Function">substEquiv&#39;</a> <a id="4589" href="Cubical.Foundations.Transport.html#4589" class="Bound">B</a> <a id="4591" href="Cubical.Foundations.Transport.html#4591" class="Bound">p</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Foundations.Transport.html#4289" class="Function">substIso</a> <a id="4616" href="Cubical.Foundations.Transport.html#4589" class="Bound">B</a> <a id="4618" href="Cubical.Foundations.Transport.html#4591" class="Bound">p</a><a id="4619" class="Symbol">)</a>

<a id="isInjectiveTransport"></a><a id="4622" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="4643" class="Symbol">:</a> <a id="4645" class="Symbol">∀</a> <a id="4647" class="Symbol">{</a><a id="4648" href="Cubical.Foundations.Transport.html#4648" class="Bound">ℓ</a> <a id="4650" class="Symbol">:</a> <a id="4652" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="4657" class="Symbol">}</a> <a id="4659" class="Symbol">{</a><a id="4660" href="Cubical.Foundations.Transport.html#4660" class="Bound">A</a> <a id="4662" href="Cubical.Foundations.Transport.html#4662" class="Bound">B</a> <a id="4664" class="Symbol">:</a> <a id="4666" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4671" href="Cubical.Foundations.Transport.html#4648" class="Bound">ℓ</a><a id="4672" class="Symbol">}</a> <a id="4674" class="Symbol">{</a><a id="4675" href="Cubical.Foundations.Transport.html#4675" class="Bound">p</a> <a id="4677" href="Cubical.Foundations.Transport.html#4677" class="Bound">q</a> <a id="4679" class="Symbol">:</a> <a id="4681" href="Cubical.Foundations.Transport.html#4660" class="Bound">A</a> <a id="4683" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4685" href="Cubical.Foundations.Transport.html#4662" class="Bound">B</a><a id="4686" class="Symbol">}</a>
  <a id="4690" class="Symbol">→</a> <a id="4692" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4702" href="Cubical.Foundations.Transport.html#4675" class="Bound">p</a> <a id="4704" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4706" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4716" href="Cubical.Foundations.Transport.html#4677" class="Bound">q</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="Cubical.Foundations.Transport.html#4675" class="Bound">p</a> <a id="4722" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4724" href="Cubical.Foundations.Transport.html#4677" class="Bound">q</a>
<a id="4726" href="Cubical.Foundations.Transport.html#4622" class="Function">isInjectiveTransport</a> <a id="4747" class="Symbol">{</a><a id="4748" class="Argument">p</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="Cubical.Foundations.Transport.html#4752" class="Bound">p</a><a id="4753" class="Symbol">}</a> <a id="4755" class="Symbol">{</a><a id="4756" href="Cubical.Foundations.Transport.html#4756" class="Bound">q</a><a id="4757" class="Symbol">}</a> <a id="4759" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="4761" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4763" class="Symbol">=</a>
  <a id="4767" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="4777" class="Symbol">(λ</a> <a id="4780" href="Cubical.Foundations.Transport.html#4780" class="Bound">j</a> <a id="4782" class="Symbol">→</a> <a id="4784" class="Symbol">λ</a>
      <a id="4792" class="Symbol">{</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4801" class="Symbol">)</a> <a id="4803" class="Symbol">→</a> <a id="4805" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4811" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="4822" href="Cubical.Foundations.Transport.html#4752" class="Bound">p</a> <a id="4824" href="Cubical.Foundations.Transport.html#4780" class="Bound">j</a>
      <a id="4832" class="Symbol">;</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4837" class="Symbol">=</a> <a id="4839" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4851" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="4862" href="Cubical.Foundations.Transport.html#4756" class="Bound">q</a> <a id="4864" href="Cubical.Foundations.Transport.html#4780" class="Bound">j</a>
      <a id="4872" class="Symbol">})</a>
    <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4886" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="4897" class="Symbol">((λ</a> <a id="4901" href="Cubical.Foundations.Transport.html#4901" class="Bound">a</a> <a id="4903" class="Symbol">→</a> <a id="4905" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="4907" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a> <a id="4909" href="Cubical.Foundations.Transport.html#4901" class="Bound">a</a><a id="4910" class="Symbol">)</a> <a id="4912" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4914" href="Cubical.Foundations.Transport.html#4930" class="Function">t</a> <a id="4916" href="Cubical.Foundations.Transport.html#4761" class="Bound">i</a><a id="4917" class="Symbol">))</a>
  <a id="4922" class="Keyword">where</a>
  <a id="4930" href="Cubical.Foundations.Transport.html#4930" class="Function">t</a> <a id="4932" class="Symbol">:</a> <a id="4934" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4940" class="Symbol">(λ</a> <a id="4943" href="Cubical.Foundations.Transport.html#4943" class="Bound">i</a> <a id="4945" class="Symbol">→</a> <a id="4947" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4955" class="Symbol">(λ</a> <a id="4958" href="Cubical.Foundations.Transport.html#4958" class="Bound">a</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="4964" href="Cubical.Foundations.Transport.html#4943" class="Bound">i</a> <a id="4966" href="Cubical.Foundations.Transport.html#4958" class="Bound">a</a><a id="4967" class="Symbol">))</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="4983" href="Cubical.Foundations.Transport.html#4752" class="Bound">p</a> <a id="4985" class="Symbol">.</a><a id="4986" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4989" class="Symbol">)</a> <a id="4991" class="Symbol">(</a><a id="4992" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="5004" href="Cubical.Foundations.Transport.html#4756" class="Bound">q</a> <a id="5006" class="Symbol">.</a><a id="5007" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5010" class="Symbol">)</a>
  <a id="5014" href="Cubical.Foundations.Transport.html#4930" class="Function">t</a> <a id="5016" class="Symbol">=</a> <a id="5018" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="5031" class="Symbol">(λ</a> <a id="5034" href="Cubical.Foundations.Transport.html#5034" class="Bound">i</a> <a id="5036" class="Symbol">→</a> <a id="5038" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="5052" class="Symbol">(λ</a> <a id="5055" href="Cubical.Foundations.Transport.html#5055" class="Bound">a</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Cubical.Foundations.Transport.html#4759" class="Bound">α</a> <a id="5061" href="Cubical.Foundations.Transport.html#5034" class="Bound">i</a> <a id="5063" href="Cubical.Foundations.Transport.html#5055" class="Bound">a</a><a id="5064" class="Symbol">))</a> <a id="5067" class="Symbol">_</a> <a id="5069" class="Symbol">_</a>

<a id="transportUaInv"></a><a id="5072" href="Cubical.Foundations.Transport.html#5072" class="Function">transportUaInv</a> <a id="5087" class="Symbol">:</a> <a id="5089" class="Symbol">∀</a> <a id="5091" class="Symbol">{</a><a id="5092" href="Cubical.Foundations.Transport.html#5092" class="Bound">ℓ</a><a id="5093" class="Symbol">}</a> <a id="5095" class="Symbol">{</a><a id="5096" href="Cubical.Foundations.Transport.html#5096" class="Bound">A</a> <a id="5098" href="Cubical.Foundations.Transport.html#5098" class="Bound">B</a> <a id="5100" class="Symbol">:</a> <a id="5102" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5107" href="Cubical.Foundations.Transport.html#5092" class="Bound">ℓ</a><a id="5108" class="Symbol">}</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Cubical.Foundations.Transport.html#5111" class="Bound">e</a> <a id="5113" class="Symbol">:</a> <a id="5115" href="Cubical.Foundations.Transport.html#5096" class="Bound">A</a> <a id="5117" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5119" href="Cubical.Foundations.Transport.html#5098" class="Bound">B</a><a id="5120" class="Symbol">)</a> <a id="5122" class="Symbol">→</a> <a id="5124" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5148" href="Cubical.Foundations.Transport.html#5111" class="Bound">e</a><a id="5149" class="Symbol">))</a> <a id="5152" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5154" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="5173" href="Cubical.Foundations.Transport.html#5111" class="Bound">e</a><a id="5174" class="Symbol">))</a>
<a id="5177" href="Cubical.Foundations.Transport.html#5072" class="Function">transportUaInv</a> <a id="5192" href="Cubical.Foundations.Transport.html#5192" class="Bound">e</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5201" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Cubical.Foundations.Univalence.html#14006" class="Function">uaInvEquiv</a> <a id="5223" href="Cubical.Foundations.Transport.html#5192" class="Bound">e</a><a id="5224" class="Symbol">)</a>
<a id="5226" class="Comment">-- notice that transport (ua e) would reduce, thus an alternative definition using EquivJ can give</a>
<a id="5325" class="Comment">-- refl for the case of idEquiv:</a>
<a id="5358" class="Comment">-- transportUaInv e = EquivJ (λ _ e → transport (ua (invEquiv e)) ≡ transport (sym (ua e))) refl e</a>

<a id="isSet-subst"></a><a id="5458" href="Cubical.Foundations.Transport.html#5458" class="Function">isSet-subst</a> <a id="5470" class="Symbol">:</a> <a id="5472" class="Symbol">∀</a> <a id="5474" class="Symbol">{</a><a id="5475" href="Cubical.Foundations.Transport.html#5475" class="Bound">ℓ</a> <a id="5477" href="Cubical.Foundations.Transport.html#5477" class="Bound">ℓ&#39;</a><a id="5479" class="Symbol">}</a> <a id="5481" class="Symbol">{</a><a id="5482" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a> <a id="5484" class="Symbol">:</a> <a id="5486" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5491" href="Cubical.Foundations.Transport.html#5475" class="Bound">ℓ</a><a id="5492" class="Symbol">}</a> <a id="5494" class="Symbol">{</a><a id="5495" href="Cubical.Foundations.Transport.html#5495" class="Bound">B</a> <a id="5497" class="Symbol">:</a> <a id="5499" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a> <a id="5501" class="Symbol">→</a> <a id="5503" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5508" href="Cubical.Foundations.Transport.html#5477" class="Bound">ℓ&#39;</a><a id="5510" class="Symbol">}</a>
                <a id="5528" class="Symbol">→</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Cubical.Foundations.Transport.html#5531" class="Bound">isSet-A</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5547" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a><a id="5548" class="Symbol">)</a>
                <a id="5566" class="Symbol">→</a> <a id="5568" class="Symbol">∀</a> <a id="5570" class="Symbol">{</a><a id="5571" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Cubical.Foundations.Transport.html#5482" class="Bound">A</a><a id="5576" class="Symbol">}</a>
                <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Cubical.Foundations.Transport.html#5597" class="Bound">p</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a> <a id="5603" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5605" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a><a id="5606" class="Symbol">)</a> <a id="5608" class="Symbol">→</a> <a id="5610" class="Symbol">(</a><a id="5611" href="Cubical.Foundations.Transport.html#5611" class="Bound">x</a> <a id="5613" class="Symbol">:</a> <a id="5615" href="Cubical.Foundations.Transport.html#5495" class="Bound">B</a> <a id="5617" href="Cubical.Foundations.Transport.html#5571" class="Bound">a</a><a id="5618" class="Symbol">)</a> <a id="5620" class="Symbol">→</a> <a id="5622" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5628" href="Cubical.Foundations.Transport.html#5495" class="Bound">B</a> <a id="5630" href="Cubical.Foundations.Transport.html#5597" class="Bound">p</a> <a id="5632" href="Cubical.Foundations.Transport.html#5611" class="Bound">x</a> <a id="5634" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5636" href="Cubical.Foundations.Transport.html#5611" class="Bound">x</a>
<a id="5638" href="Cubical.Foundations.Transport.html#5458" class="Function">isSet-subst</a> <a id="5650" class="Symbol">{</a><a id="5651" class="Argument">B</a> <a id="5653" class="Symbol">=</a> <a id="5655" href="Cubical.Foundations.Transport.html#5655" class="Bound">B</a><a id="5656" class="Symbol">}</a> <a id="5658" href="Cubical.Foundations.Transport.html#5658" class="Bound">isSet-A</a> <a id="5666" href="Cubical.Foundations.Transport.html#5666" class="Bound">p</a> <a id="5668" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a> <a id="5670" class="Symbol">=</a> <a id="5672" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5678" class="Symbol">(λ</a> <a id="5681" href="Cubical.Foundations.Transport.html#5681" class="Bound">p′</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5692" href="Cubical.Foundations.Transport.html#5655" class="Bound">B</a> <a id="5694" href="Cubical.Foundations.Transport.html#5681" class="Bound">p′</a> <a id="5697" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a> <a id="5699" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5701" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a><a id="5702" class="Symbol">)</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Cubical.Foundations.Transport.html#5658" class="Bound">isSet-A</a> <a id="5713" class="Symbol">_</a> <a id="5715" class="Symbol">_</a> <a id="5717" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5722" href="Cubical.Foundations.Transport.html#5666" class="Bound">p</a><a id="5723" class="Symbol">)</a> <a id="5725" class="Symbol">(</a><a id="5726" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="5736" class="Symbol">{</a><a id="5737" class="Argument">B</a> <a id="5739" class="Symbol">=</a> <a id="5741" href="Cubical.Foundations.Transport.html#5655" class="Bound">B</a><a id="5742" class="Symbol">}</a> <a id="5744" href="Cubical.Foundations.Transport.html#5668" class="Bound">x</a><a id="5745" class="Symbol">)</a>

<a id="5748" class="Comment">-- substituting along a composite path is equivalent to substituting twice</a>
<a id="substComposite"></a><a id="5823" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="5838" class="Symbol">:</a> <a id="5840" class="Symbol">∀</a> <a id="5842" class="Symbol">{</a><a id="5843" href="Cubical.Foundations.Transport.html#5843" class="Bound">ℓ</a> <a id="5845" href="Cubical.Foundations.Transport.html#5845" class="Bound">ℓ&#39;</a><a id="5847" class="Symbol">}</a> <a id="5849" class="Symbol">{</a><a id="5850" href="Cubical.Foundations.Transport.html#5850" class="Bound">A</a> <a id="5852" class="Symbol">:</a> <a id="5854" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5859" href="Cubical.Foundations.Transport.html#5843" class="Bound">ℓ</a><a id="5860" class="Symbol">}</a> <a id="5862" class="Symbol">→</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Cubical.Foundations.Transport.html#5850" class="Bound">A</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5878" href="Cubical.Foundations.Transport.html#5845" class="Bound">ℓ&#39;</a><a id="5880" class="Symbol">)</a>
                 <a id="5899" class="Symbol">→</a> <a id="5901" class="Symbol">{</a><a id="5902" href="Cubical.Foundations.Transport.html#5902" class="Bound">x</a> <a id="5904" href="Cubical.Foundations.Transport.html#5904" class="Bound">y</a> <a id="5906" href="Cubical.Foundations.Transport.html#5906" class="Bound">z</a> <a id="5908" class="Symbol">:</a> <a id="5910" href="Cubical.Foundations.Transport.html#5850" class="Bound">A</a><a id="5911" class="Symbol">}</a> <a id="5913" class="Symbol">(</a><a id="5914" href="Cubical.Foundations.Transport.html#5914" class="Bound">p</a> <a id="5916" class="Symbol">:</a> <a id="5918" href="Cubical.Foundations.Transport.html#5902" class="Bound">x</a> <a id="5920" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5922" href="Cubical.Foundations.Transport.html#5904" class="Bound">y</a><a id="5923" class="Symbol">)</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Cubical.Foundations.Transport.html#5926" class="Bound">q</a> <a id="5928" class="Symbol">:</a> <a id="5930" href="Cubical.Foundations.Transport.html#5904" class="Bound">y</a> <a id="5932" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5934" href="Cubical.Foundations.Transport.html#5906" class="Bound">z</a><a id="5935" class="Symbol">)</a> <a id="5937" class="Symbol">(</a><a id="5938" href="Cubical.Foundations.Transport.html#5938" class="Bound">u</a> <a id="5940" class="Symbol">:</a> <a id="5942" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5944" href="Cubical.Foundations.Transport.html#5902" class="Bound">x</a><a id="5945" class="Symbol">)</a>
                 <a id="5964" class="Symbol">→</a> <a id="5966" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5972" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5974" class="Symbol">(</a><a id="5975" href="Cubical.Foundations.Transport.html#5914" class="Bound">p</a> <a id="5977" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5979" href="Cubical.Foundations.Transport.html#5926" class="Bound">q</a><a id="5980" class="Symbol">)</a> <a id="5982" href="Cubical.Foundations.Transport.html#5938" class="Bound">u</a> <a id="5984" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5986" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5992" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="5994" href="Cubical.Foundations.Transport.html#5926" class="Bound">q</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6003" href="Cubical.Foundations.Transport.html#5865" class="Bound">B</a> <a id="6005" href="Cubical.Foundations.Transport.html#5914" class="Bound">p</a> <a id="6007" href="Cubical.Foundations.Transport.html#5938" class="Bound">u</a><a id="6008" class="Symbol">)</a>
<a id="6010" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="6025" href="Cubical.Foundations.Transport.html#6025" class="Bound">B</a> <a id="6027" href="Cubical.Foundations.Transport.html#6027" class="Bound">p</a> <a id="6029" href="Cubical.Foundations.Transport.html#6029" class="Bound">q</a> <a id="6031" href="Cubical.Foundations.Transport.html#6031" class="Bound">Bx</a> <a id="6034" href="Cubical.Foundations.Transport.html#6034" class="Bound">i</a> <a id="6036" class="Symbol">=</a>
  <a id="6040" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6050" class="Symbol">(</a><a id="6051" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6056" href="Cubical.Foundations.Transport.html#6025" class="Bound">B</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="6076" href="Cubical.Foundations.Transport.html#6027" class="Bound">p</a> <a id="6078" href="Cubical.Foundations.Transport.html#6029" class="Bound">q</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6083" href="Cubical.Foundations.Transport.html#6034" class="Bound">i</a><a id="6084" class="Symbol">)))</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6115" href="Cubical.Foundations.Transport.html#6025" class="Bound">B</a> <a id="6117" href="Cubical.Foundations.Transport.html#6027" class="Bound">p</a><a id="6118" class="Symbol">)</a> <a id="6120" href="Cubical.Foundations.Transport.html#6034" class="Bound">i</a> <a id="6122" href="Cubical.Foundations.Transport.html#6031" class="Bound">Bx</a><a id="6124" class="Symbol">)</a>

<a id="6127" class="Comment">-- transporting along a composite path is equivalent to transporting twice</a>
<a id="transportComposite"></a><a id="6202" href="Cubical.Foundations.Transport.html#6202" class="Function">transportComposite</a> <a id="6221" class="Symbol">:</a> <a id="6223" class="Symbol">∀</a> <a id="6225" class="Symbol">{</a><a id="6226" href="Cubical.Foundations.Transport.html#6226" class="Bound">ℓ</a><a id="6227" class="Symbol">}</a> <a id="6229" class="Symbol">{</a><a id="6230" href="Cubical.Foundations.Transport.html#6230" class="Bound">A</a> <a id="6232" href="Cubical.Foundations.Transport.html#6232" class="Bound">B</a> <a id="6234" href="Cubical.Foundations.Transport.html#6234" class="Bound">C</a> <a id="6236" class="Symbol">:</a> <a id="6238" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6243" href="Cubical.Foundations.Transport.html#6226" class="Bound">ℓ</a><a id="6244" class="Symbol">}</a> <a id="6246" class="Symbol">(</a><a id="6247" href="Cubical.Foundations.Transport.html#6247" class="Bound">p</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Cubical.Foundations.Transport.html#6230" class="Bound">A</a> <a id="6253" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6255" href="Cubical.Foundations.Transport.html#6232" class="Bound">B</a><a id="6256" class="Symbol">)</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Cubical.Foundations.Transport.html#6259" class="Bound">q</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="Cubical.Foundations.Transport.html#6232" class="Bound">B</a> <a id="6265" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6267" href="Cubical.Foundations.Transport.html#6234" class="Bound">C</a><a id="6268" class="Symbol">)</a> <a id="6270" class="Symbol">(</a><a id="6271" href="Cubical.Foundations.Transport.html#6271" class="Bound">x</a> <a id="6273" class="Symbol">:</a> <a id="6275" href="Cubical.Foundations.Transport.html#6230" class="Bound">A</a><a id="6276" class="Symbol">)</a>
                 <a id="6295" class="Symbol">→</a> <a id="6297" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6307" class="Symbol">(</a><a id="6308" href="Cubical.Foundations.Transport.html#6247" class="Bound">p</a> <a id="6310" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6312" href="Cubical.Foundations.Transport.html#6259" class="Bound">q</a><a id="6313" class="Symbol">)</a> <a id="6315" href="Cubical.Foundations.Transport.html#6271" class="Bound">x</a> <a id="6317" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6319" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6329" href="Cubical.Foundations.Transport.html#6259" class="Bound">q</a> <a id="6331" class="Symbol">(</a><a id="6332" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6342" href="Cubical.Foundations.Transport.html#6247" class="Bound">p</a> <a id="6344" href="Cubical.Foundations.Transport.html#6271" class="Bound">x</a><a id="6345" class="Symbol">)</a>
<a id="6347" href="Cubical.Foundations.Transport.html#6202" class="Function">transportComposite</a> <a id="6366" class="Symbol">=</a> <a id="6368" href="Cubical.Foundations.Transport.html#5823" class="Function">substComposite</a> <a id="6383" class="Symbol">(λ</a> <a id="6386" href="Cubical.Foundations.Transport.html#6386" class="Bound">D</a> <a id="6388" class="Symbol">→</a> <a id="6390" href="Cubical.Foundations.Transport.html#6386" class="Bound">D</a><a id="6391" class="Symbol">)</a>

<a id="6394" class="Comment">-- substitution commutes with morphisms in slices</a>
<a id="substCommSlice"></a><a id="6444" href="Cubical.Foundations.Transport.html#6444" class="Function">substCommSlice</a> <a id="6459" class="Symbol">:</a> <a id="6461" class="Symbol">∀</a> <a id="6463" class="Symbol">{</a><a id="6464" href="Cubical.Foundations.Transport.html#6464" class="Bound">ℓ</a> <a id="6466" href="Cubical.Foundations.Transport.html#6466" class="Bound">ℓ&#39;</a> <a id="6469" href="Cubical.Foundations.Transport.html#6469" class="Bound">ℓ&#39;&#39;</a><a id="6472" class="Symbol">}</a> <a id="6474" class="Symbol">{</a><a id="6475" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6484" href="Cubical.Foundations.Transport.html#6464" class="Bound">ℓ</a><a id="6485" class="Symbol">}</a>
                   <a id="6506" class="Symbol">→</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6511" class="Symbol">:</a> <a id="6513" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a> <a id="6515" class="Symbol">→</a> <a id="6517" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6522" href="Cubical.Foundations.Transport.html#6466" class="Bound">ℓ&#39;</a><a id="6524" class="Symbol">)</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Cubical.Foundations.Transport.html#6527" class="Bound">C</a> <a id="6529" class="Symbol">:</a> <a id="6531" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a> <a id="6533" class="Symbol">→</a> <a id="6535" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6540" href="Cubical.Foundations.Transport.html#6469" class="Bound">ℓ&#39;&#39;</a><a id="6543" class="Symbol">)</a>
                   <a id="6564" class="Symbol">→</a> <a id="6566" class="Symbol">(</a><a id="6567" href="Cubical.Foundations.Transport.html#6567" class="Bound">F</a> <a id="6569" class="Symbol">:</a> <a id="6571" class="Symbol">∀</a> <a id="6573" href="Cubical.Foundations.Transport.html#6573" class="Bound">a</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6579" href="Cubical.Foundations.Transport.html#6573" class="Bound">a</a> <a id="6581" class="Symbol">→</a> <a id="6583" href="Cubical.Foundations.Transport.html#6527" class="Bound">C</a> <a id="6585" href="Cubical.Foundations.Transport.html#6573" class="Bound">a</a><a id="6586" class="Symbol">)</a>
                   <a id="6607" class="Symbol">→</a> <a id="6609" class="Symbol">{</a><a id="6610" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a> <a id="6612" href="Cubical.Foundations.Transport.html#6612" class="Bound">y</a> <a id="6614" class="Symbol">:</a> <a id="6616" href="Cubical.Foundations.Transport.html#6475" class="Bound">A</a><a id="6617" class="Symbol">}</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Cubical.Foundations.Transport.html#6620" class="Bound">p</a> <a id="6622" class="Symbol">:</a> <a id="6624" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a> <a id="6626" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6628" href="Cubical.Foundations.Transport.html#6612" class="Bound">y</a><a id="6629" class="Symbol">)</a> <a id="6631" class="Symbol">(</a><a id="6632" href="Cubical.Foundations.Transport.html#6632" class="Bound">u</a> <a id="6634" class="Symbol">:</a> <a id="6636" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6638" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a><a id="6639" class="Symbol">)</a>
                   <a id="6660" class="Symbol">→</a> <a id="6662" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6668" href="Cubical.Foundations.Transport.html#6527" class="Bound">C</a> <a id="6670" href="Cubical.Foundations.Transport.html#6620" class="Bound">p</a> <a id="6672" class="Symbol">(</a><a id="6673" href="Cubical.Foundations.Transport.html#6567" class="Bound">F</a> <a id="6675" href="Cubical.Foundations.Transport.html#6610" class="Bound">x</a> <a id="6677" href="Cubical.Foundations.Transport.html#6632" class="Bound">u</a><a id="6678" class="Symbol">)</a> <a id="6680" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6682" href="Cubical.Foundations.Transport.html#6567" class="Bound">F</a> <a id="6684" href="Cubical.Foundations.Transport.html#6612" class="Bound">y</a> <a id="6686" class="Symbol">(</a><a id="6687" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6693" href="Cubical.Foundations.Transport.html#6509" class="Bound">B</a> <a id="6695" href="Cubical.Foundations.Transport.html#6620" class="Bound">p</a> <a id="6697" href="Cubical.Foundations.Transport.html#6632" class="Bound">u</a><a id="6698" class="Symbol">)</a>
<a id="6700" href="Cubical.Foundations.Transport.html#6444" class="Function">substCommSlice</a> <a id="6715" href="Cubical.Foundations.Transport.html#6715" class="Bound">B</a> <a id="6717" href="Cubical.Foundations.Transport.html#6717" class="Bound">C</a> <a id="6719" href="Cubical.Foundations.Transport.html#6719" class="Bound">F</a> <a id="6721" href="Cubical.Foundations.Transport.html#6721" class="Bound">p</a> <a id="6723" href="Cubical.Foundations.Transport.html#6723" class="Bound">Bx</a> <a id="6726" href="Cubical.Foundations.Transport.html#6726" class="Bound">a</a> <a id="6728" class="Symbol">=</a>
  <a id="6732" href="Cubical.Foundations.Transport.html#1676" class="Function">transport-fillerExt⁻</a> <a id="6753" class="Symbol">(</a><a id="6754" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6759" href="Cubical.Foundations.Transport.html#6717" class="Bound">C</a> <a id="6761" href="Cubical.Foundations.Transport.html#6721" class="Bound">p</a><a id="6762" class="Symbol">)</a> <a id="6764" href="Cubical.Foundations.Transport.html#6726" class="Bound">a</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Foundations.Transport.html#6719" class="Bound">F</a> <a id="6769" class="Symbol">_</a> <a id="6771" class="Symbol">(</a><a id="6772" href="Cubical.Foundations.Transport.html#1310" class="Function">transport-fillerExt</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6798" href="Cubical.Foundations.Transport.html#6715" class="Bound">B</a> <a id="6800" href="Cubical.Foundations.Transport.html#6721" class="Bound">p</a><a id="6801" class="Symbol">)</a> <a id="6803" href="Cubical.Foundations.Transport.html#6726" class="Bound">a</a> <a id="6805" href="Cubical.Foundations.Transport.html#6723" class="Bound">Bx</a><a id="6807" class="Symbol">))</a>

<a id="constSubstCommSlice"></a><a id="6811" href="Cubical.Foundations.Transport.html#6811" class="Function">constSubstCommSlice</a> <a id="6831" class="Symbol">:</a> <a id="6833" class="Symbol">∀</a> <a id="6835" class="Symbol">{</a><a id="6836" href="Cubical.Foundations.Transport.html#6836" class="Bound">ℓ</a> <a id="6838" href="Cubical.Foundations.Transport.html#6838" class="Bound">ℓ&#39;</a> <a id="6841" href="Cubical.Foundations.Transport.html#6841" class="Bound">ℓ&#39;&#39;</a><a id="6844" class="Symbol">}</a> <a id="6846" class="Symbol">{</a><a id="6847" href="Cubical.Foundations.Transport.html#6847" class="Bound">A</a> <a id="6849" class="Symbol">:</a> <a id="6851" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6856" href="Cubical.Foundations.Transport.html#6836" class="Bound">ℓ</a><a id="6857" class="Symbol">}</a>
                   <a id="6878" class="Symbol">→</a> <a id="6880" class="Symbol">(</a><a id="6881" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="6883" class="Symbol">:</a> <a id="6885" href="Cubical.Foundations.Transport.html#6847" class="Bound">A</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6894" href="Cubical.Foundations.Transport.html#6838" class="Bound">ℓ&#39;</a><a id="6896" class="Symbol">)</a>
                   <a id="6917" class="Symbol">→</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Cubical.Foundations.Transport.html#6920" class="Bound">C</a> <a id="6922" class="Symbol">:</a> <a id="6924" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6929" href="Cubical.Foundations.Transport.html#6841" class="Bound">ℓ&#39;&#39;</a><a id="6932" class="Symbol">)</a>
                   <a id="6953" class="Symbol">→</a> <a id="6955" class="Symbol">(</a><a id="6956" href="Cubical.Foundations.Transport.html#6956" class="Bound">F</a> <a id="6958" class="Symbol">:</a> <a id="6960" class="Symbol">∀</a> <a id="6962" href="Cubical.Foundations.Transport.html#6962" class="Bound">a</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="6968" href="Cubical.Foundations.Transport.html#6962" class="Bound">a</a> <a id="6970" class="Symbol">→</a> <a id="6972" href="Cubical.Foundations.Transport.html#6920" class="Bound">C</a><a id="6973" class="Symbol">)</a>
                   <a id="6994" class="Symbol">→</a> <a id="6996" class="Symbol">{</a><a id="6997" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a> <a id="6999" href="Cubical.Foundations.Transport.html#6999" class="Bound">y</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="Cubical.Foundations.Transport.html#6847" class="Bound">A</a><a id="7004" class="Symbol">}</a> <a id="7006" class="Symbol">(</a><a id="7007" href="Cubical.Foundations.Transport.html#7007" class="Bound">p</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a> <a id="7013" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7015" href="Cubical.Foundations.Transport.html#6999" class="Bound">y</a><a id="7016" class="Symbol">)</a> <a id="7018" class="Symbol">(</a><a id="7019" href="Cubical.Foundations.Transport.html#7019" class="Bound">u</a> <a id="7021" class="Symbol">:</a> <a id="7023" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="7025" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a><a id="7026" class="Symbol">)</a>
                   <a id="7047" class="Symbol">→</a>  <a id="7050" class="Symbol">(</a><a id="7051" href="Cubical.Foundations.Transport.html#6956" class="Bound">F</a> <a id="7053" href="Cubical.Foundations.Transport.html#6997" class="Bound">x</a> <a id="7055" href="Cubical.Foundations.Transport.html#7019" class="Bound">u</a><a id="7056" class="Symbol">)</a> <a id="7058" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7060" href="Cubical.Foundations.Transport.html#6956" class="Bound">F</a> <a id="7062" href="Cubical.Foundations.Transport.html#6999" class="Bound">y</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7071" href="Cubical.Foundations.Transport.html#6881" class="Bound">B</a> <a id="7073" href="Cubical.Foundations.Transport.html#7007" class="Bound">p</a> <a id="7075" href="Cubical.Foundations.Transport.html#7019" class="Bound">u</a><a id="7076" class="Symbol">)</a>
<a id="7078" href="Cubical.Foundations.Transport.html#6811" class="Function">constSubstCommSlice</a> <a id="7098" href="Cubical.Foundations.Transport.html#7098" class="Bound">B</a> <a id="7100" href="Cubical.Foundations.Transport.html#7100" class="Bound">C</a> <a id="7102" href="Cubical.Foundations.Transport.html#7102" class="Bound">F</a> <a id="7104" href="Cubical.Foundations.Transport.html#7104" class="Bound">p</a> <a id="7106" href="Cubical.Foundations.Transport.html#7106" class="Bound">Bx</a> <a id="7109" class="Symbol">=</a> <a id="7111" class="Symbol">(</a><a id="7112" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="7131" class="Symbol">(</a><a id="7132" href="Cubical.Foundations.Transport.html#7102" class="Bound">F</a> <a id="7134" class="Symbol">_</a> <a id="7136" href="Cubical.Foundations.Transport.html#7106" class="Bound">Bx</a><a id="7138" class="Symbol">))</a> <a id="7141" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7143" href="Cubical.Foundations.Transport.html#6444" class="Function">substCommSlice</a> <a id="7158" href="Cubical.Foundations.Transport.html#7098" class="Bound">B</a> <a id="7160" class="Symbol">(λ</a> <a id="7163" href="Cubical.Foundations.Transport.html#7163" class="Bound">_</a> <a id="7165" class="Symbol">→</a> <a id="7167" href="Cubical.Foundations.Transport.html#7100" class="Bound">C</a><a id="7168" class="Symbol">)</a> <a id="7170" href="Cubical.Foundations.Transport.html#7102" class="Bound">F</a> <a id="7172" href="Cubical.Foundations.Transport.html#7104" class="Bound">p</a> <a id="7174" href="Cubical.Foundations.Transport.html#7106" class="Bound">Bx</a><a id="7176" class="Symbol">)</a>

<a id="7179" class="Comment">-- transporting over (λ i → B (p i) → C (p i)) divides the transport into</a>
<a id="7253" class="Comment">-- transports over (λ i → C (p i)) and (λ i → B (p (~ i)))</a>
<a id="funTypeTransp"></a><a id="7312" href="Cubical.Foundations.Transport.html#7312" class="Function">funTypeTransp</a> <a id="7326" class="Symbol">:</a> <a id="7328" class="Symbol">∀</a> <a id="7330" class="Symbol">{</a><a id="7331" href="Cubical.Foundations.Transport.html#7331" class="Bound">ℓ</a> <a id="7333" href="Cubical.Foundations.Transport.html#7333" class="Bound">ℓ&#39;</a> <a id="7336" href="Cubical.Foundations.Transport.html#7336" class="Bound">ℓ&#39;&#39;</a><a id="7339" class="Symbol">}</a> <a id="7341" class="Symbol">{</a><a id="7342" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a> <a id="7344" class="Symbol">:</a> <a id="7346" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7351" href="Cubical.Foundations.Transport.html#7331" class="Bound">ℓ</a><a id="7352" class="Symbol">}</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7357" class="Symbol">:</a> <a id="7359" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a> <a id="7361" class="Symbol">→</a> <a id="7363" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7368" href="Cubical.Foundations.Transport.html#7333" class="Bound">ℓ&#39;</a><a id="7370" class="Symbol">)</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7375" class="Symbol">:</a> <a id="7377" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7386" href="Cubical.Foundations.Transport.html#7336" class="Bound">ℓ&#39;&#39;</a><a id="7389" class="Symbol">)</a> <a id="7391" class="Symbol">{</a><a id="7392" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a> <a id="7394" href="Cubical.Foundations.Transport.html#7394" class="Bound">y</a> <a id="7396" class="Symbol">:</a> <a id="7398" href="Cubical.Foundations.Transport.html#7342" class="Bound">A</a><a id="7399" class="Symbol">}</a> <a id="7401" class="Symbol">(</a><a id="7402" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7404" class="Symbol">:</a> <a id="7406" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a> <a id="7408" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7410" href="Cubical.Foundations.Transport.html#7394" class="Bound">y</a><a id="7411" class="Symbol">)</a> <a id="7413" class="Symbol">(</a><a id="7414" href="Cubical.Foundations.Transport.html#7414" class="Bound">f</a> <a id="7416" class="Symbol">:</a> <a id="7418" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7420" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a> <a id="7422" class="Symbol">→</a> <a id="7424" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7426" href="Cubical.Foundations.Transport.html#7392" class="Bound">x</a><a id="7427" class="Symbol">)</a>
         <a id="7438" class="Symbol">→</a> <a id="7440" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7446" class="Symbol">(λ</a> <a id="7449" href="Cubical.Foundations.Transport.html#7449" class="Bound">i</a> <a id="7451" class="Symbol">→</a> <a id="7453" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7458" href="Cubical.Foundations.Transport.html#7449" class="Bound">i</a><a id="7459" class="Symbol">)</a> <a id="7461" class="Symbol">→</a> <a id="7463" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7465" class="Symbol">(</a><a id="7466" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7468" href="Cubical.Foundations.Transport.html#7449" class="Bound">i</a><a id="7469" class="Symbol">))</a> <a id="7472" href="Cubical.Foundations.Transport.html#7414" class="Bound">f</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7481" href="Cubical.Foundations.Transport.html#7373" class="Bound">C</a> <a id="7483" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a> <a id="7485" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7487" href="Cubical.Foundations.Transport.html#7414" class="Bound">f</a> <a id="7489" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7491" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7497" href="Cubical.Foundations.Transport.html#7355" class="Bound">B</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7504" href="Cubical.Foundations.Transport.html#7402" class="Bound">p</a><a id="7505" class="Symbol">))</a>
<a id="7508" href="Cubical.Foundations.Transport.html#7312" class="Function">funTypeTransp</a> <a id="7522" href="Cubical.Foundations.Transport.html#7522" class="Bound">B</a> <a id="7524" href="Cubical.Foundations.Transport.html#7524" class="Bound">C</a> <a id="7526" class="Symbol">{</a><a id="7527" class="Argument">x</a> <a id="7529" class="Symbol">=</a> <a id="7531" href="Cubical.Foundations.Transport.html#7531" class="Bound">x</a><a id="7532" class="Symbol">}</a> <a id="7534" href="Cubical.Foundations.Transport.html#7534" class="Bound">p</a> <a id="7536" href="Cubical.Foundations.Transport.html#7536" class="Bound">f</a> <a id="7538" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a> <a id="7540" href="Cubical.Foundations.Transport.html#7540" class="Bound">b</a> <a id="7542" class="Symbol">=</a>
  <a id="7546" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="7553" class="Symbol">(λ</a> <a id="7556" href="Cubical.Foundations.Transport.html#7556" class="Bound">j</a> <a id="7558" class="Symbol">→</a> <a id="7560" href="Cubical.Foundations.Transport.html#7524" class="Bound">C</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.Foundations.Transport.html#7534" class="Bound">p</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Cubical.Foundations.Transport.html#7556" class="Bound">j</a> <a id="7568" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7570" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a><a id="7571" class="Symbol">)))</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7578" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a><a id="7579" class="Symbol">)</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Cubical.Foundations.Transport.html#7536" class="Bound">f</a> <a id="7584" class="Symbol">(</a><a id="7585" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="7592" class="Symbol">(λ</a> <a id="7595" href="Cubical.Foundations.Transport.html#7595" class="Bound">j</a> <a id="7597" class="Symbol">→</a> <a id="7599" href="Cubical.Foundations.Transport.html#7522" class="Bound">B</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Cubical.Foundations.Transport.html#7534" class="Bound">p</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a> <a id="7607" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7609" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7611" href="Cubical.Foundations.Transport.html#7595" class="Bound">j</a><a id="7612" class="Symbol">)))</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7619" href="Cubical.Foundations.Transport.html#7538" class="Bound">i</a><a id="7620" class="Symbol">)</a> <a id="7622" href="Cubical.Foundations.Transport.html#7540" class="Bound">b</a><a id="7623" class="Symbol">))</a>

<a id="7627" class="Comment">-- transports between loop spaces preserve path composition</a>
<a id="overPathFunct"></a><a id="7687" href="Cubical.Foundations.Transport.html#7687" class="Function">overPathFunct</a> <a id="7701" class="Symbol">:</a> <a id="7703" class="Symbol">∀</a> <a id="7705" class="Symbol">{</a><a id="7706" href="Cubical.Foundations.Transport.html#7706" class="Bound">ℓ</a><a id="7707" class="Symbol">}</a> <a id="7709" class="Symbol">{</a><a id="7710" href="Cubical.Foundations.Transport.html#7710" class="Bound">A</a> <a id="7712" class="Symbol">:</a> <a id="7714" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7719" href="Cubical.Foundations.Transport.html#7706" class="Bound">ℓ</a><a id="7720" class="Symbol">}</a> <a id="7722" class="Symbol">{</a><a id="7723" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a> <a id="7725" href="Cubical.Foundations.Transport.html#7725" class="Bound">y</a> <a id="7727" class="Symbol">:</a> <a id="7729" href="Cubical.Foundations.Transport.html#7710" class="Bound">A</a><a id="7730" class="Symbol">}</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Cubical.Foundations.Transport.html#7733" class="Bound">p</a> <a id="7735" href="Cubical.Foundations.Transport.html#7735" class="Bound">q</a> <a id="7737" class="Symbol">:</a> <a id="7739" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a> <a id="7741" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7743" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a><a id="7744" class="Symbol">)</a> <a id="7746" class="Symbol">(</a><a id="7747" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7749" class="Symbol">:</a> <a id="7751" href="Cubical.Foundations.Transport.html#7723" class="Bound">x</a> <a id="7753" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7755" href="Cubical.Foundations.Transport.html#7725" class="Bound">y</a><a id="7756" class="Symbol">)</a>
           <a id="7769" class="Symbol">→</a> <a id="7771" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7781" class="Symbol">(λ</a> <a id="7784" href="Cubical.Foundations.Transport.html#7784" class="Bound">i</a> <a id="7786" class="Symbol">→</a> <a id="7788" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7790" href="Cubical.Foundations.Transport.html#7784" class="Bound">i</a> <a id="7792" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7794" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7796" href="Cubical.Foundations.Transport.html#7784" class="Bound">i</a><a id="7797" class="Symbol">)</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Cubical.Foundations.Transport.html#7733" class="Bound">p</a> <a id="7802" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7804" href="Cubical.Foundations.Transport.html#7735" class="Bound">q</a><a id="7805" class="Symbol">)</a>
            <a id="7819" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7821" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7831" class="Symbol">(λ</a> <a id="7834" href="Cubical.Foundations.Transport.html#7834" class="Bound">i</a> <a id="7836" class="Symbol">→</a> <a id="7838" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7840" href="Cubical.Foundations.Transport.html#7834" class="Bound">i</a> <a id="7842" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7844" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7846" href="Cubical.Foundations.Transport.html#7834" class="Bound">i</a><a id="7847" class="Symbol">)</a> <a id="7849" href="Cubical.Foundations.Transport.html#7733" class="Bound">p</a> <a id="7851" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7853" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7863" class="Symbol">(λ</a> <a id="7866" href="Cubical.Foundations.Transport.html#7866" class="Bound">i</a> <a id="7868" class="Symbol">→</a> <a id="7870" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7872" href="Cubical.Foundations.Transport.html#7866" class="Bound">i</a> <a id="7874" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7876" href="Cubical.Foundations.Transport.html#7747" class="Bound">P</a> <a id="7878" href="Cubical.Foundations.Transport.html#7866" class="Bound">i</a><a id="7879" class="Symbol">)</a> <a id="7881" href="Cubical.Foundations.Transport.html#7735" class="Bound">q</a>
<a id="7883" href="Cubical.Foundations.Transport.html#7687" class="Function">overPathFunct</a> <a id="7897" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="7899" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a> <a id="7901" class="Symbol">=</a>
  <a id="7905" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7907" class="Symbol">(λ</a> <a id="7910" href="Cubical.Foundations.Transport.html#7910" class="Bound">y</a> <a id="7912" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7914" class="Symbol">→</a> <a id="7916" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7926" class="Symbol">(λ</a> <a id="7929" href="Cubical.Foundations.Transport.html#7929" class="Bound">i</a> <a id="7931" class="Symbol">→</a> <a id="7933" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7935" href="Cubical.Foundations.Transport.html#7929" class="Bound">i</a> <a id="7937" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7939" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7941" href="Cubical.Foundations.Transport.html#7929" class="Bound">i</a><a id="7942" class="Symbol">)</a> <a id="7944" class="Symbol">(</a><a id="7945" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="7947" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7949" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="7950" class="Symbol">)</a> <a id="7952" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7954" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7964" class="Symbol">(λ</a> <a id="7967" href="Cubical.Foundations.Transport.html#7967" class="Bound">i</a> <a id="7969" class="Symbol">→</a> <a id="7971" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7973" href="Cubical.Foundations.Transport.html#7967" class="Bound">i</a> <a id="7975" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7977" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="7979" href="Cubical.Foundations.Transport.html#7967" class="Bound">i</a><a id="7980" class="Symbol">)</a> <a id="7982" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="7984" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7986" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7996" class="Symbol">(λ</a> <a id="7999" href="Cubical.Foundations.Transport.html#7999" class="Bound">i</a> <a id="8001" class="Symbol">→</a> <a id="8003" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="8005" href="Cubical.Foundations.Transport.html#7999" class="Bound">i</a> <a id="8007" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8009" href="Cubical.Foundations.Transport.html#7912" class="Bound">P</a> <a id="8011" href="Cubical.Foundations.Transport.html#7999" class="Bound">i</a><a id="8012" class="Symbol">)</a> <a id="8014" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="8015" class="Symbol">)</a>
    <a id="8021" class="Symbol">(</a><a id="8022" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8036" class="Symbol">(</a><a id="8037" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a> <a id="8039" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8041" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="8042" class="Symbol">)</a> <a id="8044" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8046" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="8052" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="8056" class="Symbol">(</a><a id="8057" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8076" href="Cubical.Foundations.Transport.html#7897" class="Bound">p</a><a id="8077" class="Symbol">))</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8085" class="Symbol">(</a><a id="8086" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8100" href="Cubical.Foundations.Transport.html#7899" class="Bound">q</a><a id="8101" class="Symbol">)))</a>

<a id="8106" class="Comment">-- substition over families of paths</a>
<a id="8143" class="Comment">-- theorem 2.11.3 in The Book</a>
<a id="substInPaths"></a><a id="8173" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="8186" class="Symbol">:</a> <a id="8188" class="Symbol">∀</a> <a id="8190" class="Symbol">{</a><a id="8191" href="Cubical.Foundations.Transport.html#8191" class="Bound">ℓ</a> <a id="8193" href="Cubical.Foundations.Transport.html#8193" class="Bound">ℓ&#39;</a><a id="8195" class="Symbol">}</a> <a id="8197" class="Symbol">{</a><a id="8198" href="Cubical.Foundations.Transport.html#8198" class="Bound">A</a> <a id="8200" class="Symbol">:</a> <a id="8202" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8207" href="Cubical.Foundations.Transport.html#8191" class="Bound">ℓ</a><a id="8208" class="Symbol">}</a> <a id="8210" class="Symbol">{</a><a id="8211" href="Cubical.Foundations.Transport.html#8211" class="Bound">B</a> <a id="8213" class="Symbol">:</a> <a id="8215" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8220" href="Cubical.Foundations.Transport.html#8193" class="Bound">ℓ&#39;</a><a id="8222" class="Symbol">}</a>  <a id="8225" class="Symbol">{</a><a id="8226" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a> <a id="8228" href="Cubical.Foundations.Transport.html#8228" class="Bound">a&#39;</a> <a id="8231" class="Symbol">:</a> <a id="8233" href="Cubical.Foundations.Transport.html#8198" class="Bound">A</a><a id="8234" class="Symbol">}</a>
                 <a id="8253" class="Symbol">→</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8258" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8260" class="Symbol">:</a> <a id="8262" href="Cubical.Foundations.Transport.html#8198" class="Bound">A</a> <a id="8264" class="Symbol">→</a> <a id="8266" href="Cubical.Foundations.Transport.html#8211" class="Bound">B</a><a id="8267" class="Symbol">)</a> <a id="8269" class="Symbol">→</a> <a id="8271" class="Symbol">(</a><a id="8272" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a> <a id="8274" class="Symbol">:</a> <a id="8276" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a> <a id="8278" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8280" href="Cubical.Foundations.Transport.html#8228" class="Bound">a&#39;</a><a id="8282" class="Symbol">)</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Cubical.Foundations.Transport.html#8285" class="Bound">q</a> <a id="8287" class="Symbol">:</a> <a id="8289" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8291" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a> <a id="8293" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8295" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8297" href="Cubical.Foundations.Transport.html#8226" class="Bound">a</a><a id="8298" class="Symbol">)</a>
                 <a id="8317" class="Symbol">→</a> <a id="8319" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8325" class="Symbol">(λ</a> <a id="8328" href="Cubical.Foundations.Transport.html#8328" class="Bound">x</a> <a id="8330" class="Symbol">→</a> <a id="8332" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8334" href="Cubical.Foundations.Transport.html#8328" class="Bound">x</a> <a id="8336" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8338" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8340" href="Cubical.Foundations.Transport.html#8328" class="Bound">x</a><a id="8341" class="Symbol">)</a> <a id="8343" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a> <a id="8345" href="Cubical.Foundations.Transport.html#8285" class="Bound">q</a> <a id="8347" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8349" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8359" href="Cubical.Foundations.Transport.html#8256" class="Bound">f</a> <a id="8361" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a><a id="8362" class="Symbol">)</a> <a id="8364" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8366" href="Cubical.Foundations.Transport.html#8285" class="Bound">q</a> <a id="8368" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8370" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8375" href="Cubical.Foundations.Transport.html#8258" class="Bound">g</a> <a id="8377" href="Cubical.Foundations.Transport.html#8272" class="Bound">p</a>
<a id="8379" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="8392" class="Symbol">{</a><a id="8393" class="Argument">a</a> <a id="8395" class="Symbol">=</a> <a id="8397" href="Cubical.Foundations.Transport.html#8397" class="Bound">a</a><a id="8398" class="Symbol">}</a> <a id="8400" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8402" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8404" href="Cubical.Foundations.Transport.html#8404" class="Bound">p</a> <a id="8406" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8408" class="Symbol">=</a>
  <a id="8412" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="8414" class="Symbol">(λ</a> <a id="8417" href="Cubical.Foundations.Transport.html#8417" class="Bound">x</a> <a id="8419" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a> <a id="8422" class="Symbol">→</a> <a id="8424" class="Symbol">(</a><a id="8425" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8431" class="Symbol">(λ</a> <a id="8434" href="Cubical.Foundations.Transport.html#8434" class="Bound">y</a> <a id="8436" class="Symbol">→</a> <a id="8438" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8440" href="Cubical.Foundations.Transport.html#8434" class="Bound">y</a> <a id="8442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8444" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8446" href="Cubical.Foundations.Transport.html#8434" class="Bound">y</a><a id="8447" class="Symbol">)</a> <a id="8449" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a> <a id="8452" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a><a id="8453" class="Symbol">)</a> <a id="8455" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8457" class="Symbol">(</a><a id="8458" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8468" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8470" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a><a id="8472" class="Symbol">)</a> <a id="8474" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8476" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8478" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8480" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8485" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8487" href="Cubical.Foundations.Transport.html#8419" class="Bound">p&#39;</a><a id="8489" class="Symbol">))</a>
    <a id="8496" href="Cubical.Foundations.Transport.html#8519" class="Function">p=refl</a> <a id="8503" href="Cubical.Foundations.Transport.html#8404" class="Bound">p</a>
    <a id="8509" class="Keyword">where</a>
    <a id="8519" href="Cubical.Foundations.Transport.html#8519" class="Function">p=refl</a> <a id="8526" class="Symbol">:</a> <a id="8528" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8534" class="Symbol">(λ</a> <a id="8537" href="Cubical.Foundations.Transport.html#8537" class="Bound">y</a> <a id="8539" class="Symbol">→</a> <a id="8541" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8543" href="Cubical.Foundations.Transport.html#8537" class="Bound">y</a> <a id="8545" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8547" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8549" href="Cubical.Foundations.Transport.html#8537" class="Bound">y</a><a id="8550" class="Symbol">)</a> <a id="8552" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8557" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a>
           <a id="8570" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8577" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8579" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8581" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8583" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="8592" href="Cubical.Foundations.Transport.html#8519" class="Function">p=refl</a> <a id="8599" class="Symbol">=</a> <a id="8601" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8607" class="Symbol">(λ</a> <a id="8610" href="Cubical.Foundations.Transport.html#8610" class="Bound">y</a> <a id="8612" class="Symbol">→</a> <a id="8614" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8616" href="Cubical.Foundations.Transport.html#8610" class="Bound">y</a> <a id="8618" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8620" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8622" href="Cubical.Foundations.Transport.html#8610" class="Bound">y</a><a id="8623" class="Symbol">)</a> <a id="8625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8630" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a>
           <a id="8643" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8646" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="8656" class="Symbol">{</a><a id="8657" class="Argument">B</a> <a id="8659" class="Symbol">=</a> <a id="8661" class="Symbol">(λ</a> <a id="8664" href="Cubical.Foundations.Transport.html#8664" class="Bound">y</a> <a id="8666" class="Symbol">→</a> <a id="8668" href="Cubical.Foundations.Transport.html#8400" class="Bound">f</a> <a id="8670" href="Cubical.Foundations.Transport.html#8664" class="Bound">y</a> <a id="8672" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8674" href="Cubical.Foundations.Transport.html#8402" class="Bound">g</a> <a id="8676" href="Cubical.Foundations.Transport.html#8664" class="Bound">y</a><a id="8677" class="Symbol">)}</a> <a id="8680" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8682" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8684" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a>
           <a id="8697" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="8707" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a><a id="8708" class="Symbol">)</a> <a id="8710" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8712" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="8718" class="Symbol">(</a><a id="8719" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8721" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8723" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8727" class="Symbol">)</a> <a id="8729" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="8731" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8736" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8738" href="Cubical.Foundations.Transport.html#8406" class="Bound">q</a> <a id="8740" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8742" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8747" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="flipTransport"></a><a id="8750" href="Cubical.Foundations.Transport.html#8750" class="Function">flipTransport</a> <a id="8764" class="Symbol">:</a> <a id="8766" class="Symbol">∀</a> <a id="8768" class="Symbol">{</a><a id="8769" href="Cubical.Foundations.Transport.html#8769" class="Bound">ℓ</a><a id="8770" class="Symbol">}</a> <a id="8772" class="Symbol">{</a><a id="8773" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8775" class="Symbol">:</a> <a id="8777" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="8779" class="Symbol">→</a> <a id="8781" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8786" href="Cubical.Foundations.Transport.html#8769" class="Bound">ℓ</a><a id="8787" class="Symbol">}</a> <a id="8789" class="Symbol">{</a><a id="8790" href="Cubical.Foundations.Transport.html#8790" class="Bound">x</a> <a id="8792" class="Symbol">:</a> <a id="8794" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8796" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8798" class="Symbol">}</a> <a id="8800" class="Symbol">{</a><a id="8801" href="Cubical.Foundations.Transport.html#8801" class="Bound">y</a> <a id="8803" class="Symbol">:</a> <a id="8805" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8807" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8809" class="Symbol">}</a>
  <a id="8813" class="Symbol">→</a> <a id="8815" href="Cubical.Foundations.Transport.html#8790" class="Bound">x</a> <a id="8817" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8819" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="8830" class="Symbol">(λ</a> <a id="8833" href="Cubical.Foundations.Transport.html#8833" class="Bound">i</a> <a id="8835" class="Symbol">→</a> <a id="8837" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8839" href="Cubical.Foundations.Transport.html#8833" class="Bound">i</a><a id="8840" class="Symbol">)</a> <a id="8842" href="Cubical.Foundations.Transport.html#8801" class="Bound">y</a>
  <a id="8846" class="Symbol">→</a> <a id="8848" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8858" class="Symbol">(λ</a> <a id="8861" href="Cubical.Foundations.Transport.html#8861" class="Bound">i</a> <a id="8863" class="Symbol">→</a> <a id="8865" href="Cubical.Foundations.Transport.html#8773" class="Bound">A</a> <a id="8867" href="Cubical.Foundations.Transport.html#8861" class="Bound">i</a><a id="8868" class="Symbol">)</a> <a id="8870" href="Cubical.Foundations.Transport.html#8790" class="Bound">x</a> <a id="8872" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8874" href="Cubical.Foundations.Transport.html#8801" class="Bound">y</a>
<a id="8876" href="Cubical.Foundations.Transport.html#8750" class="Function">flipTransport</a> <a id="8890" class="Symbol">{</a><a id="8891" class="Argument">A</a> <a id="8893" class="Symbol">=</a> <a id="8895" href="Cubical.Foundations.Transport.html#8895" class="Bound">A</a><a id="8896" class="Symbol">}</a> <a id="8898" class="Symbol">{</a><a id="8899" class="Argument">y</a> <a id="8901" class="Symbol">=</a> <a id="8903" href="Cubical.Foundations.Transport.html#8903" class="Bound">y</a><a id="8904" class="Symbol">}</a> <a id="8906" href="Cubical.Foundations.Transport.html#8906" class="Bound">p</a> <a id="8908" class="Symbol">=</a>
  <a id="8912" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8917" class="Symbol">(</a><a id="8918" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8928" class="Symbol">(λ</a> <a id="8931" href="Cubical.Foundations.Transport.html#8931" class="Bound">i</a> <a id="8933" class="Symbol">→</a> <a id="8935" href="Cubical.Foundations.Transport.html#8895" class="Bound">A</a> <a id="8937" href="Cubical.Foundations.Transport.html#8931" class="Bound">i</a><a id="8938" class="Symbol">))</a> <a id="8941" href="Cubical.Foundations.Transport.html#8906" class="Bound">p</a> <a id="8943" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8945" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="8965" class="Symbol">(λ</a> <a id="8968" href="Cubical.Foundations.Transport.html#8968" class="Bound">i</a> <a id="8970" class="Symbol">→</a> <a id="8972" href="Cubical.Foundations.Transport.html#8895" class="Bound">A</a> <a id="8974" href="Cubical.Foundations.Transport.html#8968" class="Bound">i</a><a id="8975" class="Symbol">)</a> <a id="8977" href="Cubical.Foundations.Transport.html#8903" class="Bound">y</a>

<a id="8980" class="Comment">-- special cases of substInPaths from lemma 2.11.2 in The Book</a>
<a id="9043" class="Keyword">module</a> <a id="9050" href="Cubical.Foundations.Transport.html#9050" class="Module">_</a> <a id="9052" class="Symbol">{</a><a id="9053" href="Cubical.Foundations.Transport.html#9053" class="Bound">ℓ</a> <a id="9055" class="Symbol">:</a> <a id="9057" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="9062" class="Symbol">}</a> <a id="9064" class="Symbol">{</a><a id="9065" href="Cubical.Foundations.Transport.html#9065" class="Bound">A</a> <a id="9067" class="Symbol">:</a> <a id="9069" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9074" href="Cubical.Foundations.Transport.html#9053" class="Bound">ℓ</a><a id="9075" class="Symbol">}</a> <a id="9077" class="Symbol">{</a><a id="9078" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9080" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a> <a id="9083" href="Cubical.Foundations.Transport.html#9083" class="Bound">x2</a> <a id="9086" class="Symbol">:</a> <a id="9088" href="Cubical.Foundations.Transport.html#9065" class="Bound">A</a><a id="9089" class="Symbol">}</a> <a id="9091" class="Symbol">(</a><a id="9092" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9094" class="Symbol">:</a> <a id="9096" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a> <a id="9099" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9101" href="Cubical.Foundations.Transport.html#9083" class="Bound">x2</a><a id="9103" class="Symbol">)</a> <a id="9105" class="Keyword">where</a>
  <a id="9113" href="Cubical.Foundations.Transport.html#9113" class="Function">substInPathsL</a> <a id="9127" class="Symbol">:</a> <a id="9129" class="Symbol">(</a><a id="9130" href="Cubical.Foundations.Transport.html#9130" class="Bound">q</a> <a id="9132" class="Symbol">:</a> <a id="9134" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9136" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9138" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a><a id="9140" class="Symbol">)</a> <a id="9142" class="Symbol">→</a> <a id="9144" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9150" class="Symbol">(λ</a> <a id="9153" href="Cubical.Foundations.Transport.html#9153" class="Bound">x</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9159" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9161" href="Cubical.Foundations.Transport.html#9153" class="Bound">x</a><a id="9162" class="Symbol">)</a> <a id="9164" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9166" href="Cubical.Foundations.Transport.html#9130" class="Bound">q</a> <a id="9168" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9170" href="Cubical.Foundations.Transport.html#9130" class="Bound">q</a> <a id="9172" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9174" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
  <a id="9178" href="Cubical.Foundations.Transport.html#9113" class="Function">substInPathsL</a> <a id="9192" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9194" class="Symbol">=</a> <a id="9196" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9202" class="Symbol">(λ</a> <a id="9205" href="Cubical.Foundations.Transport.html#9205" class="Bound">x</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a> <a id="9211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9213" href="Cubical.Foundations.Transport.html#9205" class="Bound">x</a><a id="9214" class="Symbol">)</a> <a id="9216" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9218" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a>
    <a id="9224" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9227" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="9240" class="Symbol">(λ</a> <a id="9243" href="Cubical.Foundations.Transport.html#9243" class="Bound">_</a> <a id="9245" class="Symbol">→</a> <a id="9247" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9248" class="Symbol">)</a> <a id="9250" class="Symbol">(λ</a> <a id="9253" href="Cubical.Foundations.Transport.html#9253" class="Bound">x</a> <a id="9255" class="Symbol">→</a> <a id="9257" href="Cubical.Foundations.Transport.html#9253" class="Bound">x</a><a id="9258" class="Symbol">)</a> <a id="9260" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9262" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9264" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9272" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9276" class="Symbol">(</a><a id="9277" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9282" class="Symbol">(λ</a> <a id="9285" href="Cubical.Foundations.Transport.html#9285" class="Bound">_</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9290" class="Symbol">)</a> <a id="9292" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9297" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9299" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9301" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9306" class="Symbol">(λ</a> <a id="9309" href="Cubical.Foundations.Transport.html#9309" class="Bound">x</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Foundations.Transport.html#9309" class="Bound">x</a><a id="9314" class="Symbol">)</a> <a id="9316" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
    <a id="9322" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9325" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="9331" class="Symbol">(λ</a> <a id="9334" href="Cubical.Foundations.Transport.html#9334" class="Bound">_</a> <a id="9336" class="Symbol">→</a> <a id="9338" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9339" class="Symbol">)</a> <a id="9341" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9343" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9345" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9353" class="Symbol">(</a><a id="9354" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9359" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9361" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a><a id="9362" class="Symbol">)</a> <a id="9364" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9366" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
    <a id="9372" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9375" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9380" class="Symbol">(</a><a id="9381" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="9384" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9385" class="Symbol">)</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9392" class="Symbol">(</a><a id="9393" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="9399" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a><a id="9400" class="Symbol">))</a> <a id="9403" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9405" href="Cubical.Foundations.Transport.html#9192" class="Bound">q</a> <a id="9407" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9409" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9411" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

  <a id="9416" href="Cubical.Foundations.Transport.html#9416" class="Function">substInPathsR</a> <a id="9430" class="Symbol">:</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Cubical.Foundations.Transport.html#9433" class="Bound">q</a> <a id="9435" class="Symbol">:</a> <a id="9437" href="Cubical.Foundations.Transport.html#9080" class="Bound">x1</a> <a id="9440" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9442" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9443" class="Symbol">)</a> <a id="9445" class="Symbol">→</a> <a id="9447" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9453" class="Symbol">(λ</a> <a id="9456" href="Cubical.Foundations.Transport.html#9456" class="Bound">x</a> <a id="9458" class="Symbol">→</a> <a id="9460" href="Cubical.Foundations.Transport.html#9456" class="Bound">x</a> <a id="9462" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9464" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9465" class="Symbol">)</a> <a id="9467" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9469" href="Cubical.Foundations.Transport.html#9433" class="Bound">q</a> <a id="9471" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9473" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9477" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9479" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9481" href="Cubical.Foundations.Transport.html#9433" class="Bound">q</a>
  <a id="9485" href="Cubical.Foundations.Transport.html#9416" class="Function">substInPathsR</a> <a id="9499" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9501" class="Symbol">=</a> <a id="9503" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="9509" class="Symbol">(λ</a> <a id="9512" href="Cubical.Foundations.Transport.html#9512" class="Bound">x</a> <a id="9514" class="Symbol">→</a> <a id="9516" href="Cubical.Foundations.Transport.html#9512" class="Bound">x</a> <a id="9518" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9520" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9521" class="Symbol">)</a> <a id="9523" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9525" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a>
    <a id="9531" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9534" href="Cubical.Foundations.Transport.html#8173" class="Function">substInPaths</a> <a id="9547" class="Symbol">(λ</a> <a id="9550" href="Cubical.Foundations.Transport.html#9550" class="Bound">x</a> <a id="9552" class="Symbol">→</a> <a id="9554" href="Cubical.Foundations.Transport.html#9550" class="Bound">x</a><a id="9555" class="Symbol">)</a> <a id="9557" class="Symbol">(λ</a> <a id="9560" href="Cubical.Foundations.Transport.html#9560" class="Bound">_</a> <a id="9562" class="Symbol">→</a> <a id="9564" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9565" class="Symbol">)</a> <a id="9567" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9569" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9571" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9579" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9583" class="Symbol">(</a><a id="9584" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9589" class="Symbol">(λ</a> <a id="9592" href="Cubical.Foundations.Transport.html#9592" class="Bound">x</a> <a id="9594" class="Symbol">→</a> <a id="9596" href="Cubical.Foundations.Transport.html#9592" class="Bound">x</a><a id="9597" class="Symbol">)</a> <a id="9599" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9600" class="Symbol">)</a> <a id="9602" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9604" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9606" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9608" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9613" class="Symbol">(λ</a> <a id="9616" href="Cubical.Foundations.Transport.html#9616" class="Bound">_</a> <a id="9618" class="Symbol">→</a> <a id="9620" href="Cubical.Foundations.Transport.html#9078" class="Bound">a</a><a id="9621" class="Symbol">)</a> <a id="9623" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a>
    <a id="9629" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9632" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="9638" class="Symbol">(</a><a id="9639" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9643" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a><a id="9644" class="Symbol">)</a> <a id="9646" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9648" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9653" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
      <a id="9661" class="Symbol">(</a><a id="9662" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9666" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9668" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9670" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a><a id="9671" class="Symbol">)</a> <a id="9673" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9675" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="9684" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="9687" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9691" class="Symbol">(</a><a id="9692" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9698" class="Symbol">(</a><a id="9699" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9703" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9705" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9707" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a><a id="9708" class="Symbol">))</a><a id="9710" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a> <a id="9712" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9716" href="Cubical.Foundations.Transport.html#9092" class="Bound">p</a> <a id="9718" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9720" href="Cubical.Foundations.Transport.html#9499" class="Bound">q</a> <a id="9722" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="transport-filler-ua"></a><a id="9725" href="Cubical.Foundations.Transport.html#9725" class="Function">transport-filler-ua</a> <a id="9745" class="Symbol">:</a> <a id="9747" class="Symbol">∀</a> <a id="9749" class="Symbol">{</a><a id="9750" href="Cubical.Foundations.Transport.html#9750" class="Bound">ℓ</a><a id="9751" class="Symbol">}</a> <a id="9753" class="Symbol">{</a><a id="9754" href="Cubical.Foundations.Transport.html#9754" class="Bound">A</a> <a id="9756" href="Cubical.Foundations.Transport.html#9756" class="Bound">B</a> <a id="9758" class="Symbol">:</a> <a id="9760" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9765" href="Cubical.Foundations.Transport.html#9750" class="Bound">ℓ</a><a id="9766" class="Symbol">}</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9771" class="Symbol">:</a> <a id="9773" href="Cubical.Foundations.Transport.html#9754" class="Bound">A</a> <a id="9775" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9777" href="Cubical.Foundations.Transport.html#9756" class="Bound">B</a><a id="9778" class="Symbol">)</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Cubical.Foundations.Transport.html#9781" class="Bound">a</a> <a id="9783" class="Symbol">:</a> <a id="9785" href="Cubical.Foundations.Transport.html#9754" class="Bound">A</a><a id="9786" class="Symbol">)</a>
  <a id="9790" class="Symbol">→</a> <a id="9792" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="9800" class="Symbol">(λ</a> <a id="9803" href="Cubical.Foundations.Transport.html#9803" class="Bound">_</a> <a id="9805" href="Cubical.Foundations.Transport.html#9805" class="Bound">i</a> <a id="9807" class="Symbol">→</a> <a id="9809" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9812" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9814" href="Cubical.Foundations.Transport.html#9805" class="Bound">i</a><a id="9815" class="Symbol">)</a>
     <a id="9822" class="Symbol">(</a><a id="9823" href="Cubical.Foundations.Prelude.html#9992" class="Function">transport-filler</a> <a id="9840" class="Symbol">(</a><a id="9841" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9844" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a><a id="9845" class="Symbol">)</a> <a id="9847" href="Cubical.Foundations.Transport.html#9781" class="Bound">a</a><a id="9848" class="Symbol">)</a>
     <a id="9855" class="Symbol">(</a><a id="9856" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="9868" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9870" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9874" class="Symbol">)</a>
     <a id="9881" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="9891" class="Symbol">(</a><a id="9892" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9911" href="Cubical.Foundations.Transport.html#9769" class="Bound">e</a> <a id="9913" href="Cubical.Foundations.Transport.html#9781" class="Bound">a</a><a id="9914" class="Symbol">))</a>
<a id="9917" href="Cubical.Foundations.Transport.html#9725" class="Function">transport-filler-ua</a> <a id="9937" class="Symbol">{</a><a id="9938" class="Argument">A</a> <a id="9940" class="Symbol">=</a> <a id="9942" href="Cubical.Foundations.Transport.html#9942" class="Bound">A</a><a id="9943" class="Symbol">}</a> <a id="9945" class="Symbol">{</a><a id="9946" class="Argument">B</a> <a id="9948" class="Symbol">=</a> <a id="9950" href="Cubical.Foundations.Transport.html#9950" class="Bound">B</a><a id="9951" class="Symbol">}</a> <a id="9953" class="Symbol">(</a><a id="9954" href="Cubical.Foundations.Transport.html#9954" class="Bound">e</a> <a id="9956" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9958" class="Symbol">_)</a> <a id="9961" href="Cubical.Foundations.Transport.html#9961" class="Bound">a</a> <a id="9963" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="9965" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="9967" class="Symbol">=</a>
 <a id="9970" class="Keyword">let</a> <a id="9974" href="Cubical.Foundations.Transport.html#9974" class="Bound">b</a> <a id="9976" class="Symbol">=</a> <a id="9978" href="Cubical.Foundations.Transport.html#9954" class="Bound">e</a> <a id="9980" href="Cubical.Foundations.Transport.html#9961" class="Bound">a</a>
     <a id="9987" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="9990" class="Symbol">=</a> <a id="9992" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10006" href="Cubical.Foundations.Transport.html#9974" class="Bound">b</a>
     <a id="10013" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a> <a id="10015" class="Symbol">=</a> <a id="10017" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10020" class="Symbol">(</a><a id="10021" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10023" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10025" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10027" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a><a id="10028" class="Symbol">)</a>
 <a id="10031" class="Keyword">in</a> <a id="10034" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="10039" class="Symbol">(λ</a> <a id="10042" class="Symbol">{</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10047" class="Symbol">=</a> <a id="10049" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10051" class="Symbol">)</a> <a id="10053" class="Symbol">→</a> <a id="10055" href="Cubical.Foundations.Transport.html#9961" class="Bound">a</a> <a id="10057" class="Symbol">;</a> <a id="10059" class="Symbol">(</a><a id="10060" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10062" class="Symbol">=</a> <a id="10064" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10066" class="Symbol">)</a> <a id="10068" class="Symbol">→</a> <a id="10070" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10073" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10075" class="Symbol">})</a>
      <a id="10084" class="Symbol">(</a><a id="10085" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10091" class="Symbol">(λ</a> <a id="10094" href="Cubical.Foundations.Transport.html#10094" class="Bound">k</a> <a id="10096" class="Symbol">→</a> <a id="10098" class="Symbol">λ</a> <a id="10100" class="Symbol">{</a> <a id="10102" class="Symbol">(</a><a id="10103" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10105" class="Symbol">=</a> <a id="10107" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10109" class="Symbol">)</a> <a id="10111" class="Symbol">→</a> <a id="10113" href="Cubical.Foundations.Transport.html#9974" class="Bound">b</a> <a id="10115" class="Symbol">;</a> <a id="10117" class="Symbol">(</a><a id="10118" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10120" class="Symbol">=</a> <a id="10122" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10124" class="Symbol">)</a> <a id="10126" class="Symbol">→</a> <a id="10128" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10131" class="Symbol">(</a><a id="10132" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10134" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10136" href="Cubical.Foundations.Transport.html#10094" class="Bound">k</a><a id="10137" class="Symbol">)</a> <a id="10139" class="Symbol">;</a> <a id="10141" class="Symbol">(</a><a id="10142" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10144" class="Symbol">=</a> <a id="10146" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10148" class="Symbol">)</a> <a id="10150" class="Symbol">→</a> <a id="10152" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10155" class="Symbol">(</a><a id="10156" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10158" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10160" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10162" href="Cubical.Foundations.Transport.html#10094" class="Bound">k</a><a id="10163" class="Symbol">)</a>  <a id="10166" class="Symbol">})</a>
      <a id="10175" class="Symbol">(</a><a id="10176" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10182" class="Symbol">(λ</a> <a id="10185" href="Cubical.Foundations.Transport.html#10185" class="Bound">k</a> <a id="10187" class="Symbol">→</a> <a id="10189" class="Symbol">λ</a> <a id="10191" class="Symbol">{</a> <a id="10193" class="Symbol">(</a><a id="10194" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10196" class="Symbol">=</a> <a id="10198" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10200" class="Symbol">)</a> <a id="10202" class="Symbol">→</a> <a id="10204" href="Cubical.Foundations.Transport.html#9987" class="Bound">tr</a> <a id="10207" class="Symbol">(</a><a id="10208" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10210" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10212" href="Cubical.Foundations.Transport.html#10185" class="Bound">k</a><a id="10213" class="Symbol">)</a> <a id="10215" class="Symbol">;</a> <a id="10217" class="Symbol">(</a><a id="10218" href="Cubical.Foundations.Transport.html#9965" class="Bound">i</a> <a id="10220" class="Symbol">=</a> <a id="10222" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10224" class="Symbol">)</a> <a id="10226" class="Symbol">→</a> <a id="10228" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a> <a id="10230" class="Symbol">;</a> <a id="10232" class="Symbol">(</a><a id="10233" href="Cubical.Foundations.Transport.html#9963" class="Bound">j</a> <a id="10235" class="Symbol">=</a> <a id="10237" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10239" class="Symbol">)</a> <a id="10241" class="Symbol">→</a> <a id="10243" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a> <a id="10245" class="Symbol">})</a> <a id="10248" href="Cubical.Foundations.Transport.html#10013" class="Bound">z</a><a id="10249" class="Symbol">))</a>

<a id="transport→≡∘"></a><a id="10253" href="Cubical.Foundations.Transport.html#10253" class="Function">transport→≡∘</a> <a id="10266" class="Symbol">:</a> <a id="10268" class="Symbol">{</a><a id="10269" href="Cubical.Foundations.Transport.html#10269" class="Bound">ℓ</a> <a id="10271" href="Cubical.Foundations.Transport.html#10271" class="Bound">ℓ&#39;</a> <a id="10274" class="Symbol">:</a> <a id="10276" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="10281" class="Symbol">}</a> <a id="10283" class="Symbol">{</a><a id="10284" href="Cubical.Foundations.Transport.html#10284" class="Bound">A</a> <a id="10286" href="Cubical.Foundations.Transport.html#10286" class="Bound">B</a> <a id="10288" class="Symbol">:</a> <a id="10290" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10295" href="Cubical.Foundations.Transport.html#10269" class="Bound">ℓ</a><a id="10296" class="Symbol">}</a> <a id="10298" class="Symbol">{</a><a id="10299" href="Cubical.Foundations.Transport.html#10299" class="Bound">C</a> <a id="10301" class="Symbol">:</a> <a id="10303" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10308" href="Cubical.Foundations.Transport.html#10271" class="Bound">ℓ&#39;</a><a id="10310" class="Symbol">}</a>
                <a id="10328" class="Symbol">(</a><a id="10329" href="Cubical.Foundations.Transport.html#10329" class="Bound">f</a> <a id="10331" class="Symbol">:</a> <a id="10333" href="Cubical.Foundations.Transport.html#10284" class="Bound">A</a> <a id="10335" class="Symbol">→</a> <a id="10337" href="Cubical.Foundations.Transport.html#10299" class="Bound">C</a><a id="10338" class="Symbol">)</a> <a id="10340" class="Symbol">(</a><a id="10341" href="Cubical.Foundations.Transport.html#10341" class="Bound">g</a> <a id="10343" class="Symbol">:</a> <a id="10345" href="Cubical.Foundations.Transport.html#10286" class="Bound">B</a> <a id="10347" class="Symbol">→</a> <a id="10349" href="Cubical.Foundations.Transport.html#10299" class="Bound">C</a><a id="10350" class="Symbol">)</a> <a id="10352" class="Symbol">(</a><a id="10353" href="Cubical.Foundations.Transport.html#10353" class="Bound">p</a> <a id="10355" class="Symbol">:</a> <a id="10357" href="Cubical.Foundations.Transport.html#10284" class="Bound">A</a> <a id="10359" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10361" href="Cubical.Foundations.Transport.html#10286" class="Bound">B</a><a id="10362" class="Symbol">)</a> <a id="10364" class="Symbol">→</a>
                <a id="10382" class="Symbol">(</a><a id="10383" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10393" class="Symbol">(λ</a> <a id="10396" href="Cubical.Foundations.Transport.html#10396" class="Bound">i</a> <a id="10398" class="Symbol">→</a> <a id="10400" href="Cubical.Foundations.Transport.html#10353" class="Bound">p</a> <a id="10402" href="Cubical.Foundations.Transport.html#10396" class="Bound">i</a> <a id="10404" class="Symbol">→</a> <a id="10406" href="Cubical.Foundations.Transport.html#10299" class="Bound">C</a><a id="10407" class="Symbol">)</a> <a id="10409" href="Cubical.Foundations.Transport.html#10329" class="Bound">f</a> <a id="10411" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10413" href="Cubical.Foundations.Transport.html#10341" class="Bound">g</a><a id="10414" class="Symbol">)</a> <a id="10416" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10418" class="Symbol">(</a><a id="10419" href="Cubical.Foundations.Transport.html#10329" class="Bound">f</a> <a id="10421" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10423" href="Cubical.Foundations.Transport.html#10341" class="Bound">g</a> <a id="10425" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10438" href="Cubical.Foundations.Transport.html#10353" class="Bound">p</a><a id="10439" class="Symbol">))</a>
<a id="10442" href="Cubical.Foundations.Transport.html#10253" class="Function">transport→≡∘</a> <a id="10455" class="Symbol">{</a><a id="10456" class="Argument">C</a> <a id="10458" class="Symbol">=</a> <a id="10460" href="Cubical.Foundations.Transport.html#10460" class="Bound">C</a><a id="10461" class="Symbol">}</a> <a id="10463" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10465" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10467" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a> <a id="10469" class="Symbol">=</a> <a id="10471" href="Cubical.Foundations.Transport.html#10501" class="Function">q</a> <a id="10473" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10476" href="Cubical.Foundations.Transport.html#10705" class="Function">r</a> <a id="10478" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="10481" href="Cubical.Foundations.Transport.html#10900" class="Function">s</a>
    <a id="10487" class="Keyword">where</a>
        <a id="10501" href="Cubical.Foundations.Transport.html#10501" class="Function">q</a> <a id="10503" class="Symbol">:</a> <a id="10505" class="Symbol">(</a><a id="10506" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10516" class="Symbol">(λ</a> <a id="10519" href="Cubical.Foundations.Transport.html#10519" class="Bound">i</a> <a id="10521" class="Symbol">→</a> <a id="10523" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a> <a id="10525" href="Cubical.Foundations.Transport.html#10519" class="Bound">i</a> <a id="10527" class="Symbol">→</a> <a id="10529" href="Cubical.Foundations.Transport.html#10460" class="Bound">C</a><a id="10530" class="Symbol">)</a> <a id="10532" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10534" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10536" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a><a id="10537" class="Symbol">)</a> <a id="10539" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10541" class="Symbol">(</a><a id="10542" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10552" class="Symbol">(λ</a> <a id="10555" href="Cubical.Foundations.Transport.html#10555" class="Bound">i</a> <a id="10557" class="Symbol">→</a> <a id="10559" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a> <a id="10561" href="Cubical.Foundations.Transport.html#10555" class="Bound">i</a> <a id="10563" class="Symbol">→</a> <a id="10565" href="Cubical.Foundations.Transport.html#10460" class="Bound">C</a><a id="10566" class="Symbol">)</a> <a id="10568" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10570" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10572" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10574" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10576" class="Symbol">(</a><a id="10577" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10587" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10591" class="Symbol">))</a>
        <a id="10602" href="Cubical.Foundations.Transport.html#10501" class="Function">q</a> <a id="10604" class="Symbol">=</a> <a id="10606" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10611" class="Symbol">(λ</a> <a id="10614" href="Cubical.Foundations.Transport.html#10614" class="Bound">t</a> <a id="10616" class="Symbol">→</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10629" class="Symbol">(λ</a> <a id="10632" href="Cubical.Foundations.Transport.html#10632" class="Bound">i</a> <a id="10634" class="Symbol">→</a> <a id="10636" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a> <a id="10638" href="Cubical.Foundations.Transport.html#10632" class="Bound">i</a> <a id="10640" class="Symbol">→</a> <a id="10642" href="Cubical.Foundations.Transport.html#10460" class="Bound">C</a><a id="10643" class="Symbol">)</a> <a id="10645" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10647" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10649" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10651" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10653" href="Cubical.Foundations.Transport.html#10614" class="Bound">t</a><a id="10654" class="Symbol">))</a> <a id="10657" class="Symbol">(</a><a id="10658" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10665" class="Symbol">(λ</a> <a id="10668" href="Cubical.Foundations.Transport.html#10668" class="Bound">x</a> <a id="10670" class="Symbol">→</a> <a id="10672" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10676" class="Symbol">(</a><a id="10677" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="10691" href="Cubical.Foundations.Transport.html#10668" class="Bound">x</a><a id="10692" class="Symbol">)))</a>

        <a id="10705" href="Cubical.Foundations.Transport.html#10705" class="Function">r</a> <a id="10707" class="Symbol">:</a> <a id="10709" class="Symbol">(</a><a id="10710" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10720" class="Symbol">(λ</a> <a id="10723" href="Cubical.Foundations.Transport.html#10723" class="Bound">i</a> <a id="10725" class="Symbol">→</a> <a id="10727" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a> <a id="10729" href="Cubical.Foundations.Transport.html#10723" class="Bound">i</a> <a id="10731" class="Symbol">→</a> <a id="10733" href="Cubical.Foundations.Transport.html#10460" class="Bound">C</a><a id="10734" class="Symbol">)</a> <a id="10736" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10738" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10740" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10742" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10755" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10759" class="Symbol">))</a> <a id="10762" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10764" class="Symbol">(</a><a id="10765" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10775" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10780" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10782" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10784" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10786" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10788" class="Symbol">(</a><a id="10789" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10799" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a><a id="10800" class="Symbol">))</a>
        <a id="10811" href="Cubical.Foundations.Transport.html#10705" class="Function">r</a> <a id="10813" href="Cubical.Foundations.Transport.html#10813" class="Bound">i</a> <a id="10815" class="Symbol">=</a> <a id="10817" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10827" class="Symbol">(λ</a> <a id="10830" href="Cubical.Foundations.Transport.html#10830" class="Bound">j</a> <a id="10832" class="Symbol">→</a> <a id="10834" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a> <a id="10836" class="Symbol">(</a><a id="10837" href="Cubical.Foundations.Transport.html#10830" class="Bound">j</a> <a id="10839" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10841" class="Symbol">(</a><a id="10842" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10844" href="Cubical.Foundations.Transport.html#10813" class="Bound">i</a><a id="10845" class="Symbol">))</a> <a id="10848" class="Symbol">→</a> <a id="10850" href="Cubical.Foundations.Transport.html#10460" class="Bound">C</a><a id="10851" class="Symbol">)</a> <a id="10853" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10855" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10857" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10859" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10861" class="Symbol">(</a><a id="10862" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10872" class="Symbol">λ</a> <a id="10874" href="Cubical.Foundations.Transport.html#10874" class="Bound">j</a> <a id="10876" class="Symbol">→</a> <a id="10878" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a> <a id="10880" class="Symbol">(</a><a id="10881" href="Cubical.Foundations.Transport.html#10874" class="Bound">j</a> <a id="10883" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10885" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10887" href="Cubical.Foundations.Transport.html#10813" class="Bound">i</a><a id="10888" class="Symbol">))</a>

        <a id="10900" href="Cubical.Foundations.Transport.html#10900" class="Function">s</a> <a id="10902" class="Symbol">:</a> <a id="10904" class="Symbol">(</a><a id="10905" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10915" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10920" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10922" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10924" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10926" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10939" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a><a id="10940" class="Symbol">))</a> <a id="10943" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10945" class="Symbol">(</a><a id="10946" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a> <a id="10948" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10950" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10952" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10954" class="Symbol">(</a><a id="10955" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10965" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a><a id="10966" class="Symbol">))</a>
        <a id="10977" href="Cubical.Foundations.Transport.html#10900" class="Function">s</a> <a id="10979" class="Symbol">=</a> <a id="10981" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10986" class="Symbol">(λ</a> <a id="10989" href="Cubical.Foundations.Transport.html#10989" class="Bound">t</a> <a id="10991" class="Symbol">→</a> <a id="10993" href="Cubical.Foundations.Transport.html#10989" class="Bound">t</a> <a id="10995" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10997" href="Cubical.Foundations.Transport.html#10465" class="Bound">g</a> <a id="10999" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11001" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11011" href="Cubical.Foundations.Transport.html#10467" class="Bound">p</a><a id="11012" class="Symbol">)</a> <a id="11014" class="Symbol">(</a><a id="11015" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="11029" href="Cubical.Foundations.Transport.html#10463" class="Bound">f</a><a id="11030" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Foundations.Univalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Foundations.Univalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Proof of the standard formulation of the univalence theorem and
various consequences of univalence

- Re-exports Glue types from Cubical.Core.Glue
- The ua constant and its computation rule (up to a path)
- Proof of univalence using that unglue is an equivalence ([EquivContr])
- Equivalence induction ([EquivJ], [elimEquiv])
- Univalence theorem ([univalence])
- The computation rule for ua ([uaβ])
- Isomorphism induction ([elimIso])

-}</a>
<a id="445" class="Keyword">module</a> <a id="452" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="483" class="Keyword">where</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a>

<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Cubical.Core.Glue.html" class="Module">Cubical.Core.Glue</a> <a id="766" class="Keyword">public</a>
  <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="787" class="Symbol">;</a> <a id="789" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="794" class="Symbol">;</a> <a id="796" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a><a id="802" class="Symbol">)</a>

<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="849" class="Keyword">private</a>
  <a id="859" class="Keyword">variable</a>
    <a id="872" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="874" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a> <a id="877" class="Symbol">:</a> <a id="879" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="886" class="Comment">-- The ua constant</a>
<a id="ua"></a><a id="905" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="908" class="Symbol">:</a> <a id="910" class="Symbol">∀</a> <a id="912" class="Symbol">{</a><a id="913" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="915" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a> <a id="917" class="Symbol">:</a> <a id="919" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="924" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">→</a> <a id="929" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="931" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="933" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a> <a id="935" class="Symbol">→</a> <a id="937" href="Cubical.Foundations.Univalence.html#913" class="Bound">A</a> <a id="939" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="941" href="Cubical.Foundations.Univalence.html#915" class="Bound">B</a>
<a id="943" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="946" class="Symbol">{</a><a id="947" class="Argument">A</a> <a id="949" class="Symbol">=</a> <a id="951" href="Cubical.Foundations.Univalence.html#951" class="Bound">A</a><a id="952" class="Symbol">}</a> <a id="954" class="Symbol">{</a><a id="955" class="Argument">B</a> <a id="957" class="Symbol">=</a> <a id="959" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a><a id="960" class="Symbol">}</a> <a id="962" href="Cubical.Foundations.Univalence.html#962" class="Bound">e</a> <a id="964" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="966" class="Symbol">=</a> <a id="968" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="973" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a> <a id="975" class="Symbol">(λ</a> <a id="978" class="Symbol">{</a> <a id="980" class="Symbol">(</a><a id="981" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="983" class="Symbol">=</a> <a id="985" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="987" class="Symbol">)</a> <a id="989" class="Symbol">→</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.Foundations.Univalence.html#951" class="Bound">A</a> <a id="994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="996" href="Cubical.Foundations.Univalence.html#962" class="Bound">e</a><a id="997" class="Symbol">)</a>
                                   <a id="1034" class="Symbol">;</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.Foundations.Univalence.html#964" class="Bound">i</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">→</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a> <a id="1050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1052" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1060" href="Cubical.Foundations.Univalence.html#959" class="Bound">B</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">})</a>

<a id="uaIdEquiv"></a><a id="1067" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1077" class="Symbol">:</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Cubical.Foundations.Univalence.html#1080" class="Bound">A</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1089" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1090" class="Symbol">}</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1106" href="Cubical.Foundations.Univalence.html#1080" class="Bound">A</a><a id="1107" class="Symbol">)</a> <a id="1109" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1111" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1116" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1126" class="Symbol">{</a><a id="1127" class="Argument">A</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a><a id="1132" class="Symbol">}</a> <a id="1134" href="Cubical.Foundations.Univalence.html#1134" class="Bound">i</a> <a id="1136" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="1145" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a> <a id="1147" class="Symbol">{</a><a id="1148" class="Argument">φ</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.Foundations.Univalence.html#1134" class="Bound">i</a> <a id="1154" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1156" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1158" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a> <a id="1160" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1162" href="Cubical.Foundations.Univalence.html#1136" class="Bound">j</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">(λ</a> <a id="1168" href="Cubical.Foundations.Univalence.html#1168" class="Bound">_</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a> <a id="1174" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1176" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1184" href="Cubical.Foundations.Univalence.html#1131" class="Bound">A</a><a id="1185" class="Symbol">)</a>

<a id="1188" class="Comment">-- Propositional extensionality</a>
<a id="hPropExt"></a><a id="1220" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1229" class="Symbol">:</a> <a id="1231" class="Symbol">{</a><a id="1232" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1234" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1243" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1244" class="Symbol">}</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1255" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1266" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1268" class="Symbol">→</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a><a id="1276" class="Symbol">)</a> <a id="1278" class="Symbol">→</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="Cubical.Foundations.Univalence.html#1232" class="Bound">A</a> <a id="1292" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1294" href="Cubical.Foundations.Univalence.html#1234" class="Bound">B</a>
<a id="1296" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="1305" href="Cubical.Foundations.Univalence.html#1305" class="Bound">Aprop</a> <a id="1311" href="Cubical.Foundations.Univalence.html#1311" class="Bound">Bprop</a> <a id="1317" href="Cubical.Foundations.Univalence.html#1317" class="Bound">f</a> <a id="1319" href="Cubical.Foundations.Univalence.html#1319" class="Bound">g</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="1344" href="Cubical.Foundations.Univalence.html#1305" class="Bound">Aprop</a> <a id="1350" href="Cubical.Foundations.Univalence.html#1311" class="Bound">Bprop</a> <a id="1356" href="Cubical.Foundations.Univalence.html#1317" class="Bound">f</a> <a id="1358" href="Cubical.Foundations.Univalence.html#1319" class="Bound">g</a><a id="1359" class="Symbol">)</a>

<a id="1362" class="Comment">-- the unglue and glue primitives specialized to the case of ua</a>

<a id="ua-unglue"></a><a id="1427" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="1437" class="Symbol">:</a> <a id="1439" class="Symbol">∀</a> <a id="1441" class="Symbol">{</a><a id="1442" href="Cubical.Foundations.Univalence.html#1442" class="Bound">A</a> <a id="1444" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1453" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Foundations.Univalence.html#1457" class="Bound">e</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Cubical.Foundations.Univalence.html#1442" class="Bound">A</a> <a id="1463" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1465" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Cubical.Foundations.Univalence.html#1469" class="Bound">i</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Cubical.Foundations.Univalence.html#1477" class="Bound">x</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1484" href="Cubical.Foundations.Univalence.html#1457" class="Bound">e</a> <a id="1486" href="Cubical.Foundations.Univalence.html#1469" class="Bound">i</a><a id="1487" class="Symbol">)</a>
            <a id="1501" class="Symbol">→</a> <a id="1503" href="Cubical.Foundations.Univalence.html#1444" class="Bound">B</a> <a id="1505" class="Comment">{- [ _ ↦ (λ { (i = i0) → e .fst x ; (i = i1) → x }) ] -}</a>
<a id="1562" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="1572" href="Cubical.Foundations.Univalence.html#1572" class="Bound">e</a> <a id="1574" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a> <a id="1576" href="Cubical.Foundations.Univalence.html#1576" class="Bound">x</a> <a id="1578" class="Symbol">=</a> <a id="1580" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a> <a id="1590" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1592" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1594" href="Cubical.Foundations.Univalence.html#1574" class="Bound">i</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Cubical.Foundations.Univalence.html#1576" class="Bound">x</a>

<a id="ua-glue"></a><a id="1600" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a> <a id="1615" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1624" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a> <a id="1634" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1636" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Cubical.Foundations.Univalence.html#1648" class="Bound">x</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1663" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a><a id="1664" class="Symbol">)</a> <a id="1666" href="Cubical.Foundations.Univalence.html#1613" class="Bound">A</a><a id="1667" class="Symbol">)</a>
            <a id="1681" class="Symbol">(</a><a id="1682" href="Cubical.Foundations.Univalence.html#1682" class="Bound">y</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.Foundations.Univalence.html#1615" class="Bound">B</a> <a id="1688" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="1690" class="Symbol">_</a> <a id="1692" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="1694" class="Symbol">(λ</a> <a id="1697" class="Symbol">{</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1712" class="Symbol">.</a><a id="1713" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.Foundations.Univalence.html#1648" class="Bound">x</a> <a id="1720" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a><a id="1723" class="Symbol">)</a> <a id="1725" class="Symbol">})</a> <a id="1728" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="1729" class="Symbol">)</a>
          <a id="1741" class="Symbol">→</a> <a id="1743" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1746" href="Cubical.Foundations.Univalence.html#1628" class="Bound">e</a> <a id="1748" href="Cubical.Foundations.Univalence.html#1640" class="Bound">i</a> <a id="1750" class="Comment">{- [ _ ↦ (λ { (i = i0) → x 1=1 ; (i = i1) → outS y }) ] -}</a>
<a id="1809" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="1817" href="Cubical.Foundations.Univalence.html#1817" class="Bound">e</a> <a id="1819" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1821" href="Cubical.Foundations.Univalence.html#1821" class="Bound">x</a> <a id="1823" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="1832" class="Symbol">{</a><a id="1833" class="Argument">φ</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1839" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1841" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1843" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a><a id="1844" class="Symbol">}</a> <a id="1846" class="Symbol">(λ</a> <a id="1849" class="Symbol">{</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1858" class="Symbol">)</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Cubical.Foundations.Univalence.html#1821" class="Bound">x</a> <a id="1864" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="1868" class="Symbol">;</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.Foundations.Univalence.html#1819" class="Bound">i</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">→</a> <a id="1881" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="1886" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a> <a id="1888" class="Symbol">})</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="1897" href="Cubical.Foundations.Univalence.html#1823" class="Bound">y</a><a id="1898" class="Symbol">)</a>

<a id="1901" class="Keyword">module</a> <a id="1908" href="Cubical.Foundations.Univalence.html#1908" class="Module">_</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a> <a id="1913" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1922" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a> <a id="1932" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1934" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">{</a><a id="1938" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Cubical.Foundations.Univalence.html#1911" class="Bound">A</a><a id="1943" class="Symbol">}</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Cubical.Foundations.Univalence.html#1913" class="Bound">B</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Keyword">where</a>
  <a id="1961" class="Comment">-- sometimes more useful are versions of these functions with the (i : I) factored in</a>

  <a id="2050" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2072" class="Symbol">(λ</a> <a id="2075" href="Cubical.Foundations.Univalence.html#2075" class="Bound">i</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2082" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2084" href="Cubical.Foundations.Univalence.html#2075" class="Bound">i</a><a id="2085" class="Symbol">)</a> <a id="2087" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2089" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2095" class="Symbol">.</a><a id="2096" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2100" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2102" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2104" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a>
  <a id="2108" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2122" href="Cubical.Foundations.Univalence.html#2122" class="Bound">p</a> <a id="2124" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2138" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2140" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Foundations.Univalence.html#2122" class="Bound">p</a> <a id="2145" href="Cubical.Foundations.Univalence.html#2124" class="Bound">i</a><a id="2146" class="Symbol">)</a>

  <a id="2151" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2167" class="Symbol">.</a><a id="2168" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2172" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2174" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2176" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2186" class="Symbol">(λ</a> <a id="2189" href="Cubical.Foundations.Univalence.html#2189" class="Bound">i</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2196" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2198" href="Cubical.Foundations.Univalence.html#2189" class="Bound">i</a><a id="2199" class="Symbol">)</a> <a id="2201" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2203" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a>
  <a id="2207" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="2219" href="Cubical.Foundations.Univalence.html#2219" class="Bound">p</a> <a id="2221" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="2233" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2235" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2237" class="Symbol">(λ</a> <a id="2240" class="Symbol">{</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2249" class="Symbol">)</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2255" class="Symbol">})</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Foundations.Univalence.html#2219" class="Bound">p</a> <a id="2266" href="Cubical.Foundations.Univalence.html#2221" class="Bound">i</a><a id="2267" class="Symbol">))</a>

  <a id="2273" class="Comment">-- ua-ungluePath and ua-gluePath are definitional inverses</a>
  <a id="2334" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2354" class="Symbol">:</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2363" class="Symbol">(λ</a> <a id="2366" href="Cubical.Foundations.Univalence.html#2366" class="Bound">i</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2373" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2375" href="Cubical.Foundations.Univalence.html#2366" class="Bound">i</a><a id="2376" class="Symbol">)</a> <a id="2378" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2380" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a><a id="2381" class="Symbol">)</a> <a id="2383" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Foundations.Univalence.html#1926" class="Bound">e</a> <a id="2388" class="Symbol">.</a><a id="2389" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2393" href="Cubical.Foundations.Univalence.html#1938" class="Bound">x</a> <a id="2395" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2397" href="Cubical.Foundations.Univalence.html#1946" class="Bound">y</a><a id="2398" class="Symbol">)</a>
  <a id="2402" class="Keyword">unquoteDef</a> <a id="2413" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2433" class="Symbol">=</a>
    <a id="2439" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="2454" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="2474" href="Cubical.Foundations.Univalence.html#2050" class="Function">ua-ungluePath</a> <a id="2488" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a>

<a id="ua-ungluePathExt"></a><a id="2501" href="Cubical.Foundations.Univalence.html#2501" class="Function">ua-ungluePathExt</a> <a id="2518" class="Symbol">:</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Cubical.Foundations.Univalence.html#2521" class="Bound">A</a> <a id="2523" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a> <a id="2525" class="Symbol">:</a> <a id="2527" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2532" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2533" class="Symbol">}</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Cubical.Foundations.Univalence.html#2521" class="Bound">A</a> <a id="2542" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2544" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2555" class="Symbol">(λ</a> <a id="2558" href="Cubical.Foundations.Univalence.html#2558" class="Bound">i</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2565" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a> <a id="2567" href="Cubical.Foundations.Univalence.html#2558" class="Bound">i</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2579" href="Cubical.Foundations.Univalence.html#2536" class="Bound">e</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2589" href="Cubical.Foundations.Univalence.html#2523" class="Bound">B</a><a id="2590" class="Symbol">)</a>
<a id="2592" href="Cubical.Foundations.Univalence.html#2501" class="Function">ua-ungluePathExt</a> <a id="2609" href="Cubical.Foundations.Univalence.html#2609" class="Bound">e</a> <a id="2611" href="Cubical.Foundations.Univalence.html#2611" class="Bound">i</a> <a id="2613" class="Symbol">=</a> <a id="2615" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2625" href="Cubical.Foundations.Univalence.html#2609" class="Bound">e</a> <a id="2627" href="Cubical.Foundations.Univalence.html#2611" class="Bound">i</a>

<a id="ua-gluePathExt"></a><a id="2630" href="Cubical.Foundations.Univalence.html#2630" class="Function">ua-gluePathExt</a> <a id="2645" class="Symbol">:</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2650" href="Cubical.Foundations.Univalence.html#2650" class="Bound">B</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2659" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2669" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2671" href="Cubical.Foundations.Univalence.html#2650" class="Bound">B</a><a id="2672" class="Symbol">)</a> <a id="2674" class="Symbol">→</a> <a id="2676" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2682" class="Symbol">(λ</a> <a id="2685" href="Cubical.Foundations.Univalence.html#2685" class="Bound">i</a> <a id="2687" class="Symbol">→</a> <a id="2689" href="Cubical.Foundations.Univalence.html#2648" class="Bound">A</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2696" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a> <a id="2698" href="Cubical.Foundations.Univalence.html#2685" class="Bound">i</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2708" class="Symbol">_)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2716" href="Cubical.Foundations.Univalence.html#2663" class="Bound">e</a><a id="2717" class="Symbol">)</a>
<a id="2719" href="Cubical.Foundations.Univalence.html#2630" class="Function">ua-gluePathExt</a> <a id="2734" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2736" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2738" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a> <a id="2740" class="Symbol">=</a>
  <a id="2744" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="2752" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2754" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2756" class="Symbol">(λ</a> <a id="2759" class="Symbol">{</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.Univalence.html#2736" class="Bound">i</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a> <a id="2774" class="Symbol">})</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2787" href="Cubical.Foundations.Univalence.html#2734" class="Bound">e</a> <a id="2789" href="Cubical.Foundations.Univalence.html#2738" class="Bound">x</a><a id="2790" class="Symbol">))</a>

<a id="2794" class="Comment">-- ua-unglue and ua-glue are also definitional inverses, in a way</a>
<a id="2860" class="Comment">-- strengthening the types of ua-unglue and ua-glue gives a nicer formulation of this, see below</a>

<a id="ua-unglue-glue"></a><a id="2958" href="Cubical.Foundations.Univalence.html#2958" class="Function">ua-unglue-glue</a> <a id="2973" class="Symbol">:</a> <a id="2975" class="Symbol">∀</a> <a id="2977" class="Symbol">{</a><a id="2978" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a> <a id="2980" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2989" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="2990" class="Symbol">}</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="2995" class="Symbol">:</a> <a id="2997" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a> <a id="2999" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3001" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a><a id="3002" class="Symbol">)</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Foundations.Univalence.html#3013" class="Bound">x</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3028" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a><a id="3029" class="Symbol">)</a> <a id="3031" href="Cubical.Foundations.Univalence.html#2978" class="Bound">A</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a> <a id="3037" class="Symbol">:</a> <a id="3039" href="Cubical.Foundations.Univalence.html#2980" class="Bound">B</a> <a id="3041" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3043" class="Symbol">_</a> <a id="3045" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3047" class="Symbol">_</a> <a id="3049" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="3050" class="Symbol">)</a>
                 <a id="3069" class="Symbol">→</a> <a id="3071" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3081" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="3083" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3094" href="Cubical.Foundations.Univalence.html#2993" class="Bound">e</a> <a id="3096" href="Cubical.Foundations.Univalence.html#3005" class="Bound">i</a> <a id="3098" href="Cubical.Foundations.Univalence.html#3013" class="Bound">x</a> <a id="3100" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a><a id="3101" class="Symbol">)</a> <a id="3103" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3105" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="3110" href="Cubical.Foundations.Univalence.html#3035" class="Bound">y</a>
<a id="3112" href="Cubical.Foundations.Univalence.html#2958" class="Function">ua-unglue-glue</a> <a id="3127" class="Symbol">_</a> <a id="3129" class="Symbol">_</a> <a id="3131" class="Symbol">_</a> <a id="3133" class="Symbol">_</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ua-glue-unglue"></a><a id="3143" href="Cubical.Foundations.Univalence.html#3143" class="Function">ua-glue-unglue</a> <a id="3158" class="Symbol">:</a> <a id="3160" class="Symbol">∀</a> <a id="3162" class="Symbol">{</a><a id="3163" href="Cubical.Foundations.Univalence.html#3163" class="Bound">A</a> <a id="3165" href="Cubical.Foundations.Univalence.html#3165" class="Bound">B</a> <a id="3167" class="Symbol">:</a> <a id="3169" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3174" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3175" class="Symbol">}</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Cubical.Foundations.Univalence.html#3163" class="Bound">A</a> <a id="3184" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3186" href="Cubical.Foundations.Univalence.html#3165" class="Bound">B</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">(</a><a id="3190" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3195" class="Symbol">)</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3205" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3207" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a><a id="3208" class="Symbol">)</a>
                 <a id="3227" class="Symbol">→</a> <a id="3229" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3237" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3239" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3241" class="Symbol">(λ</a> <a id="3244" class="Symbol">{</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3249" class="Symbol">=</a> <a id="3251" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a> <a id="3259" class="Symbol">})</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3278" href="Cubical.Foundations.Univalence.html#3178" class="Bound">e</a> <a id="3280" href="Cubical.Foundations.Univalence.html#3190" class="Bound">i</a> <a id="3282" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a><a id="3283" class="Symbol">))</a> <a id="3286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3288" href="Cubical.Foundations.Univalence.html#3198" class="Bound">x</a>
<a id="3290" href="Cubical.Foundations.Univalence.html#3143" class="Function">ua-glue-unglue</a> <a id="3305" class="Symbol">_</a> <a id="3307" class="Symbol">_</a> <a id="3309" class="Symbol">_</a> <a id="3311" class="Symbol">=</a> <a id="3313" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3319" class="Comment">-- mainly for documentation purposes, ua-unglue and ua-glue wrapped in cubical subtypes</a>

<a id="ua-unglueS"></a><a id="3408" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="3419" class="Symbol">:</a> <a id="3421" class="Symbol">∀</a> <a id="3423" class="Symbol">{</a><a id="3424" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a> <a id="3426" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3435" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3441" class="Symbol">:</a> <a id="3443" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a> <a id="3445" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3447" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a><a id="3448" class="Symbol">)</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3456" class="Symbol">)</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Cubical.Foundations.Univalence.html#3424" class="Bound">A</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3469" class="Symbol">:</a> <a id="3471" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a><a id="3472" class="Symbol">)</a>
             <a id="3487" class="Symbol">→</a> <a id="3489" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3492" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3494" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3496" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3498" class="Symbol">_</a> <a id="3500" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3502" class="Symbol">(λ</a> <a id="3505" class="Symbol">{</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3514" class="Symbol">)</a> <a id="3516" class="Symbol">→</a> <a id="3518" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a>        <a id="3527" class="Symbol">;</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3542" class="Symbol">})</a> <a id="3545" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
             <a id="3560" class="Symbol">→</a> <a id="3562" href="Cubical.Foundations.Univalence.html#3426" class="Bound">B</a>      <a id="3569" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3571" class="Symbol">_</a> <a id="3573" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3575" class="Symbol">(λ</a> <a id="3578" class="Symbol">{</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3587" class="Symbol">)</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Cubical.Foundations.Univalence.html#3439" class="Bound">e</a> <a id="3593" class="Symbol">.</a><a id="3594" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3598" href="Cubical.Foundations.Univalence.html#3459" class="Bound">x</a> <a id="3600" class="Symbol">;</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Cubical.Foundations.Univalence.html#3451" class="Bound">i</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Cubical.Foundations.Univalence.html#3467" class="Bound">y</a> <a id="3615" class="Symbol">})</a> <a id="3618" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="3620" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="3631" href="Cubical.Foundations.Univalence.html#3631" class="Bound">e</a> <a id="3633" href="Cubical.Foundations.Univalence.html#3633" class="Bound">i</a> <a id="3635" href="Cubical.Foundations.Univalence.html#3635" class="Bound">x</a> <a id="3637" href="Cubical.Foundations.Univalence.html#3637" class="Bound">y</a> <a id="3639" href="Cubical.Foundations.Univalence.html#3639" class="Bound">s</a> <a id="3641" class="Symbol">=</a> <a id="3643" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3647" class="Symbol">(</a><a id="3648" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3658" href="Cubical.Foundations.Univalence.html#3631" class="Bound">e</a> <a id="3660" href="Cubical.Foundations.Univalence.html#3633" class="Bound">i</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="3668" href="Cubical.Foundations.Univalence.html#3639" class="Bound">s</a><a id="3669" class="Symbol">))</a>

<a id="ua-glueS"></a><a id="3673" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="3682" class="Symbol">:</a> <a id="3684" class="Symbol">∀</a> <a id="3686" class="Symbol">{</a><a id="3687" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a> <a id="3689" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3698" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3699" class="Symbol">}</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3704" class="Symbol">:</a> <a id="3706" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a> <a id="3708" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3710" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a><a id="3711" class="Symbol">)</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="3719" class="Symbol">)</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Cubical.Foundations.Univalence.html#3687" class="Bound">A</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a><a id="3735" class="Symbol">)</a>
           <a id="3748" class="Symbol">→</a> <a id="3750" href="Cubical.Foundations.Univalence.html#3689" class="Bound">B</a>      <a id="3757" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3759" class="Symbol">_</a> <a id="3761" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3763" class="Symbol">(λ</a> <a id="3766" class="Symbol">{</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3781" class="Symbol">.</a><a id="3782" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3786" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a> <a id="3788" class="Symbol">;</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3793" class="Symbol">=</a> <a id="3795" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3803" class="Symbol">})</a> <a id="3806" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
           <a id="3819" class="Symbol">→</a> <a id="3821" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3824" href="Cubical.Foundations.Univalence.html#3702" class="Bound">e</a> <a id="3826" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3828" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="3830" class="Symbol">_</a> <a id="3832" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="3834" class="Symbol">(λ</a> <a id="3837" class="Symbol">{</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3842" class="Symbol">=</a> <a id="3844" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.Foundations.Univalence.html#3722" class="Bound">x</a>        <a id="3859" class="Symbol">;</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Foundations.Univalence.html#3714" class="Bound">i</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3868" class="Symbol">)</a> <a id="3870" class="Symbol">→</a> <a id="3872" href="Cubical.Foundations.Univalence.html#3730" class="Bound">y</a> <a id="3874" class="Symbol">})</a> <a id="3877" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a>
<a id="3879" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="3888" href="Cubical.Foundations.Univalence.html#3888" class="Bound">e</a> <a id="3890" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3892" href="Cubical.Foundations.Univalence.html#3892" class="Bound">x</a> <a id="3894" href="Cubical.Foundations.Univalence.html#3894" class="Bound">y</a> <a id="3896" href="Cubical.Foundations.Univalence.html#3896" class="Bound">s</a> <a id="3898" class="Symbol">=</a> <a id="3900" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="3913" href="Cubical.Foundations.Univalence.html#3888" class="Bound">e</a> <a id="3915" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3917" class="Symbol">(λ</a> <a id="3920" class="Symbol">{</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Cubical.Foundations.Univalence.html#3890" class="Bound">i</a> <a id="3925" class="Symbol">=</a> <a id="3927" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3929" class="Symbol">)</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Cubical.Foundations.Univalence.html#3892" class="Bound">x</a> <a id="3935" class="Symbol">})</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="3949" href="Cubical.Foundations.Univalence.html#3896" class="Bound">s</a><a id="3950" class="Symbol">)))</a>

<a id="ua-unglueS-glueS"></a><a id="3955" href="Cubical.Foundations.Univalence.html#3955" class="Function">ua-unglueS-glueS</a> <a id="3972" class="Symbol">:</a> <a id="3974" class="Symbol">∀</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a> <a id="3979" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3988" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">(</a><a id="3992" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a> <a id="3998" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4000" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4009" class="Symbol">)</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4014" class="Symbol">:</a> <a id="4016" href="Cubical.Foundations.Univalence.html#3977" class="Bound">A</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4022" class="Symbol">:</a> <a id="4024" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a><a id="4025" class="Symbol">)</a>
                     <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Cubical.Foundations.Univalence.html#3979" class="Bound">B</a> <a id="4055" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="4057" class="Symbol">_</a> <a id="4059" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="4061" class="Symbol">(λ</a> <a id="4064" class="Symbol">{</a> <a id="4066" class="Symbol">(</a><a id="4067" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4069" class="Symbol">=</a> <a id="4071" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">→</a> <a id="4077" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4079" class="Symbol">.</a><a id="4080" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4084" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4086" class="Symbol">;</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4091" class="Symbol">=</a> <a id="4093" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4101" class="Symbol">})</a> <a id="4104" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="4105" class="Symbol">)</a>
                   <a id="4126" class="Symbol">→</a> <a id="4128" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="4145" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4147" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4149" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4151" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="4163" href="Cubical.Foundations.Univalence.html#3992" class="Bound">e</a> <a id="4165" href="Cubical.Foundations.Univalence.html#4004" class="Bound">i</a> <a id="4167" href="Cubical.Foundations.Univalence.html#4012" class="Bound">x</a> <a id="4169" href="Cubical.Foundations.Univalence.html#4020" class="Bound">y</a> <a id="4171" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a><a id="4172" class="Symbol">))</a> <a id="4175" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4177" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4182" href="Cubical.Foundations.Univalence.html#4049" class="Bound">s</a>
<a id="4184" href="Cubical.Foundations.Univalence.html#3955" class="Function">ua-unglueS-glueS</a> <a id="4201" class="Symbol">_</a> <a id="4203" class="Symbol">_</a> <a id="4205" class="Symbol">_</a> <a id="4207" class="Symbol">_</a> <a id="4209" class="Symbol">_</a> <a id="4211" class="Symbol">=</a> <a id="4213" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="ua-glueS-unglueS"></a><a id="4219" href="Cubical.Foundations.Univalence.html#4219" class="Function">ua-glueS-unglueS</a> <a id="4236" class="Symbol">:</a> <a id="4238" class="Symbol">∀</a> <a id="4240" class="Symbol">{</a><a id="4241" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a> <a id="4243" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4252" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4258" class="Symbol">:</a> <a id="4260" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a> <a id="4262" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4264" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4278" class="Symbol">:</a> <a id="4280" href="Cubical.Foundations.Univalence.html#4241" class="Bound">A</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4286" class="Symbol">:</a> <a id="4288" href="Cubical.Foundations.Univalence.html#4243" class="Bound">B</a><a id="4289" class="Symbol">)</a>
                     <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a> <a id="4315" class="Symbol">:</a> <a id="4317" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4320" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4322" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4324" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="4326" class="Symbol">_</a> <a id="4328" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="4330" class="Symbol">(λ</a> <a id="4333" class="Symbol">{</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4348" class="Symbol">;</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4353" class="Symbol">=</a> <a id="4355" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4357" class="Symbol">)</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4363" class="Symbol">})</a> <a id="4366" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="4367" class="Symbol">)</a>
                   <a id="4388" class="Symbol">→</a> <a id="4390" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Cubical.Foundations.Univalence.html#3673" class="Function">ua-glueS</a> <a id="4405" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4407" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4409" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4411" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Cubical.Foundations.Univalence.html#3408" class="Function">ua-unglueS</a> <a id="4425" href="Cubical.Foundations.Univalence.html#4256" class="Bound">e</a> <a id="4427" href="Cubical.Foundations.Univalence.html#4268" class="Bound">i</a> <a id="4429" href="Cubical.Foundations.Univalence.html#4276" class="Bound">x</a> <a id="4431" href="Cubical.Foundations.Univalence.html#4284" class="Bound">y</a> <a id="4433" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a><a id="4434" class="Symbol">))</a> <a id="4437" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4439" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="4444" href="Cubical.Foundations.Univalence.html#4313" class="Bound">s</a>
<a id="4446" href="Cubical.Foundations.Univalence.html#4219" class="Function">ua-glueS-unglueS</a> <a id="4463" class="Symbol">_</a> <a id="4465" class="Symbol">_</a> <a id="4467" class="Symbol">_</a> <a id="4469" class="Symbol">_</a> <a id="4471" class="Symbol">_</a> <a id="4473" class="Symbol">=</a> <a id="4475" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="4482" class="Comment">-- a version of ua-glue with a single endpoint, identical to `ua-gluePath e {x} refl i`</a>
<a id="ua-gluePt"></a><a id="4570" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">∀</a> <a id="4584" class="Symbol">{</a><a id="4585" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a> <a id="4587" href="Cubical.Foundations.Univalence.html#4587" class="Bound">B</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4596" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4597" class="Symbol">}</a> <a id="4599" class="Symbol">(</a><a id="4600" href="Cubical.Foundations.Univalence.html#4600" class="Bound">e</a> <a id="4602" class="Symbol">:</a> <a id="4604" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a> <a id="4606" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4608" href="Cubical.Foundations.Univalence.html#4587" class="Bound">B</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Cubical.Foundations.Univalence.html#4612" class="Bound">i</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4617" class="Symbol">)</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Cubical.Foundations.Univalence.html#4620" class="Bound">x</a> <a id="4622" class="Symbol">:</a> <a id="4624" href="Cubical.Foundations.Univalence.html#4585" class="Bound">A</a><a id="4625" class="Symbol">)</a>
            <a id="4639" class="Symbol">→</a> <a id="4641" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4644" href="Cubical.Foundations.Univalence.html#4600" class="Bound">e</a> <a id="4646" href="Cubical.Foundations.Univalence.html#4612" class="Bound">i</a> <a id="4648" class="Comment">{- [ _ ↦ (λ { (i = i0) → x ; (i = i1) → e .fst x }) ] -}</a>
<a id="4705" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="4715" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4717" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4719" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="4731" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4733" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4735" class="Symbol">(λ</a> <a id="4738" class="Symbol">{</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Cubical.Foundations.Univalence.html#4717" class="Bound">i</a> <a id="4743" class="Symbol">=</a> <a id="4745" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4747" class="Symbol">)</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a> <a id="4753" class="Symbol">})</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Cubical.Foundations.Univalence.html#4715" class="Bound">e</a> <a id="4764" class="Symbol">.</a><a id="4765" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4769" href="Cubical.Foundations.Univalence.html#4719" class="Bound">x</a><a id="4770" class="Symbol">))</a>


<a id="4775" class="Comment">-- Proof of univalence using that unglue is an equivalence:</a>

<a id="4836" class="Comment">-- unglue is an equivalence</a>
<a id="unglueIsEquiv"></a><a id="4864" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="4878" class="Symbol">:</a> <a id="4880" class="Symbol">∀</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4892" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="4893" class="Symbol">)</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a> <a id="4898" class="Symbol">:</a> <a id="4900" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4901" class="Symbol">)</a>
                <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Foundations.Univalence.html#4920" class="Bound">f</a> <a id="4922" class="Symbol">:</a> <a id="4924" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="4933" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a> <a id="4935" class="Symbol">(λ</a> <a id="4938" href="Cubical.Foundations.Univalence.html#4938" class="Bound">o</a> <a id="4940" class="Symbol">→</a> <a id="4942" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4945" href="Cubical.Foundations.Univalence.html#4945" class="Bound">T</a> <a id="4947" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4949" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4954" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="4956" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4958" href="Cubical.Foundations.Univalence.html#4945" class="Bound">T</a> <a id="4960" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4962" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a><a id="4963" class="Symbol">))</a> <a id="4966" class="Symbol">→</a>
                <a id="4984" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4992" class="Symbol">{</a><a id="4993" class="Argument">A</a> <a id="4995" class="Symbol">=</a> <a id="4997" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="5002" href="Cubical.Foundations.Univalence.html#4883" class="Bound">A</a> <a id="5004" href="Cubical.Foundations.Univalence.html#4920" class="Bound">f</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5015" href="Cubical.Foundations.Univalence.html#4896" class="Bound">φ</a><a id="5016" class="Symbol">)</a>
<a id="5018" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="5045" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a> <a id="5047" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5049" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a><a id="5050" class="Symbol">)</a> <a id="5052" class="Symbol">=</a> <a id="5054" class="Symbol">λ</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a><a id="5062" class="Symbol">)</a> <a id="5064" class="Symbol">→</a>
  <a id="5068" class="Keyword">let</a> <a id="5072" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5074" class="Symbol">:</a> <a id="5076" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="5088" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5090" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a>
      <a id="5098" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5100" href="Cubical.Foundations.Univalence.html#5100" class="Bound">i</a> <a id="5102" class="Symbol">=</a> <a id="5104" class="Symbol">λ{</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5114" class="Symbol">)</a> <a id="5116" class="Symbol">→</a> <a id="5118" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5130" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="5134" class="Symbol">.</a><a id="5135" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5138" class="Symbol">)</a> <a id="5140" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5142" class="Symbol">.</a><a id="5143" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5150" href="Cubical.Foundations.Univalence.html#5100" class="Bound">i</a><a id="5151" class="Symbol">)</a> <a id="5153" class="Symbol">}</a>
      <a id="5161" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a> <a id="5165" class="Symbol">:</a> <a id="5167" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5181" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a><a id="5182" class="Symbol">)</a> <a id="5184" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a>
      <a id="5192" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a> <a id="5196" class="Symbol">=</a> <a id="5198" class="Symbol">(</a> <a id="5200" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="5205" class="Symbol">(λ</a> <a id="5208" class="Symbol">{</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5213" class="Symbol">=</a> <a id="5215" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5217" class="Symbol">)</a> <a id="5219" class="Symbol">→</a> <a id="5221" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5233" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="5237" class="Symbol">.</a><a id="5238" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5241" class="Symbol">)</a> <a id="5243" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5245" class="Symbol">.</a><a id="5246" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5250" class="Symbol">})</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5260" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5262" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5263" class="Symbol">)</a>
            <a id="5277" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5279" class="Symbol">λ</a> <a id="5281" href="Cubical.Foundations.Univalence.html#5281" class="Bound">j</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5291" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5298" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5299" class="Symbol">)</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5304" href="Cubical.Foundations.Univalence.html#5281" class="Bound">j</a><a id="5305" class="Symbol">))</a>
  <a id="5310" class="Keyword">in</a> <a id="5313" class="Symbol">(</a> <a id="5315" href="Cubical.Foundations.Univalence.html#5161" class="Bound">ctr</a>
     <a id="5324" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5326" class="Symbol">λ</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5331" class="Symbol">:</a> <a id="5333" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="5339" class="Symbol">(</a><a id="5340" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5347" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a><a id="5348" class="Symbol">)</a> <a id="5350" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5355" class="Symbol">→</a>
         <a id="5366" class="Keyword">let</a> <a id="5370" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5373" class="Symbol">:</a> <a id="5375" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5377" class="Symbol">→</a> <a id="5379" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="5387" class="Symbol">(</a><a id="5388" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5390" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5392" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5394" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5396" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5398" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a><a id="5399" class="Symbol">)</a> <a id="5401" href="Cubical.Foundations.Univalence.html#5045" class="Bound">A</a>
             <a id="5416" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5419" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a> <a id="5421" class="Symbol">=</a> <a id="5423" class="Symbol">λ</a> <a id="5425" class="Symbol">{</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5430" class="Symbol">=</a> <a id="5432" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5434" class="Symbol">)</a> <a id="5436" class="Symbol">→</a> <a id="5438" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5454" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="5458" class="Symbol">.</a><a id="5459" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5462" class="Symbol">)</a> <a id="5464" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5466" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5468" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5470" class="Symbol">.</a><a id="5471" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5475" class="Symbol">(</a><a id="5476" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5478" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a><a id="5479" class="Symbol">)</a>
                      <a id="5503" class="Symbol">;</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5522" href="Cubical.Foundations.Univalence.html#5072" class="Bound">u</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5529" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5530" class="Symbol">)</a> <a id="5532" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a>
                      <a id="5556" class="Symbol">;</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5561" class="Symbol">=</a> <a id="5563" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5571" class="Symbol">.</a><a id="5572" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5579" href="Cubical.Foundations.Univalence.html#5419" class="Bound">j</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">}</a>
         <a id="5593" class="Keyword">in</a> <a id="5596" class="Symbol">(</a> <a id="5598" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="5603" class="Symbol">(λ</a> <a id="5606" class="Symbol">{</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.Foundations.Univalence.html#5047" class="Bound">φ</a> <a id="5611" class="Symbol">=</a> <a id="5613" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5615" class="Symbol">)</a> <a id="5617" class="Symbol">→</a> <a id="5619" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.Foundations.Univalence.html#5049" class="Bound">f</a> <a id="5635" href="Cubical.Core.Primitives.html#701" class="Postulate">1=1</a> <a id="5639" class="Symbol">.</a><a id="5640" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5643" class="Symbol">)</a> <a id="5645" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a> <a id="5647" href="Cubical.Foundations.Univalence.html#5329" class="Bound">v</a> <a id="5649" href="Cubical.Foundations.Univalence.html#5353" class="Bound">i</a> <a id="5651" class="Symbol">.</a><a id="5652" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5656" class="Symbol">})</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5666" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5669" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5670" class="Symbol">)</a>
            <a id="5684" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5686" class="Symbol">λ</a> <a id="5688" href="Cubical.Foundations.Univalence.html#5688" class="Bound">j</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5698" href="Cubical.Foundations.Univalence.html#5370" class="Bound">u&#39;</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5706" href="Cubical.Foundations.Univalence.html#5057" class="Bound">b</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5712" href="Cubical.Foundations.Univalence.html#5688" class="Bound">j</a><a id="5713" class="Symbol">)))</a>

<a id="5718" class="Comment">-- Any partial family of equivalences can be extended to a total one</a>
<a id="5787" class="Comment">-- from Glue [ φ ↦ (T,f) ] A to A</a>
<a id="unglueEquiv"></a><a id="5821" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="5833" class="Symbol">:</a> <a id="5835" class="Symbol">∀</a> <a id="5837" class="Symbol">(</a><a id="5838" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a> <a id="5840" class="Symbol">:</a> <a id="5842" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5847" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Cubical.Foundations.Univalence.html#5851" class="Bound">φ</a> <a id="5853" class="Symbol">:</a> <a id="5855" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5856" class="Symbol">)</a>
              <a id="5872" class="Symbol">(</a><a id="5873" href="Cubical.Foundations.Univalence.html#5873" class="Bound">f</a> <a id="5875" class="Symbol">:</a> <a id="5877" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="5886" href="Cubical.Foundations.Univalence.html#5851" class="Bound">φ</a> <a id="5888" class="Symbol">(λ</a> <a id="5891" href="Cubical.Foundations.Univalence.html#5891" class="Bound">o</a> <a id="5893" class="Symbol">→</a> <a id="5895" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5898" href="Cubical.Foundations.Univalence.html#5898" class="Bound">T</a> <a id="5900" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5902" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5907" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="5909" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5911" href="Cubical.Foundations.Univalence.html#5898" class="Bound">T</a> <a id="5913" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5915" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a><a id="5916" class="Symbol">))</a> <a id="5919" class="Symbol">→</a>
              <a id="5935" class="Symbol">(</a><a id="5936" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="5941" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a> <a id="5943" href="Cubical.Foundations.Univalence.html#5873" class="Bound">f</a><a id="5944" class="Symbol">)</a> <a id="5946" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5948" href="Cubical.Foundations.Univalence.html#5838" class="Bound">A</a>
<a id="5950" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="5962" href="Cubical.Foundations.Univalence.html#5962" class="Bound">A</a> <a id="5964" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="5966" href="Cubical.Foundations.Univalence.html#5966" class="Bound">f</a> <a id="5968" class="Symbol">=</a> <a id="5970" class="Symbol">(</a> <a id="5972" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="5979" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="5981" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5983" href="Cubical.Foundations.Univalence.html#4864" class="Function">unglueIsEquiv</a> <a id="5997" href="Cubical.Foundations.Univalence.html#5962" class="Bound">A</a> <a id="5999" href="Cubical.Foundations.Univalence.html#5964" class="Bound">φ</a> <a id="6001" href="Cubical.Foundations.Univalence.html#5966" class="Bound">f</a> <a id="6003" class="Symbol">)</a>

<a id="ua-unglueEquiv"></a><a id="6006" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6021" class="Symbol">:</a> <a id="6023" class="Symbol">∀</a> <a id="6025" class="Symbol">{</a><a id="6026" href="Cubical.Foundations.Univalence.html#6026" class="Bound">A</a> <a id="6028" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a> <a id="6030" class="Symbol">:</a> <a id="6032" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6037" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="6038" class="Symbol">}</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a> <a id="6043" class="Symbol">:</a> <a id="6045" href="Cubical.Foundations.Univalence.html#6026" class="Bound">A</a> <a id="6047" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6049" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a><a id="6050" class="Symbol">)</a> <a id="6052" class="Symbol">→</a>
                    <a id="6074" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6080" class="Symbol">(λ</a> <a id="6083" href="Cubical.Foundations.Univalence.html#6083" class="Bound">i</a> <a id="6085" class="Symbol">→</a> <a id="6087" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6090" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a> <a id="6092" href="Cubical.Foundations.Univalence.html#6083" class="Bound">i</a> <a id="6094" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6096" href="Cubical.Foundations.Univalence.html#6028" class="Bound">B</a><a id="6097" class="Symbol">)</a>
                       <a id="6122" href="Cubical.Foundations.Univalence.html#6041" class="Bound">e</a>
                       <a id="6147" class="Symbol">(</a><a id="6148" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6156" class="Symbol">_)</a>
<a id="6159" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6163" class="Symbol">(</a><a id="6164" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6179" href="Cubical.Foundations.Univalence.html#6179" class="Bound">e</a> <a id="6181" href="Cubical.Foundations.Univalence.html#6181" class="Bound">i</a><a id="6182" class="Symbol">)</a> <a id="6184" class="Symbol">=</a> <a id="6186" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="6196" href="Cubical.Foundations.Univalence.html#6179" class="Bound">e</a> <a id="6198" href="Cubical.Foundations.Univalence.html#6181" class="Bound">i</a>
<a id="6200" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Cubical.Foundations.Univalence.html#6006" class="Function">ua-unglueEquiv</a> <a id="6220" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a> <a id="6222" href="Cubical.Foundations.Univalence.html#6222" class="Bound">i</a><a id="6223" class="Symbol">)</a> <a id="6225" class="Symbol">=</a>
  <a id="6229" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6242" class="Symbol">(λ</a> <a id="6245" href="Cubical.Foundations.Univalence.html#6245" class="Bound">i</a> <a id="6247" class="Symbol">→</a> <a id="6249" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="6274" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a> <a id="6276" href="Cubical.Foundations.Univalence.html#6245" class="Bound">i</a><a id="6277" class="Symbol">))</a>
   <a id="6283" class="Symbol">(</a><a id="6284" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6288" href="Cubical.Foundations.Univalence.html#6220" class="Bound">e</a><a id="6289" class="Symbol">)</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="6302" class="Symbol">_)</a> <a id="6305" href="Cubical.Foundations.Univalence.html#6222" class="Bound">i</a>

<a id="6308" class="Comment">-- The following is a formulation of univalence proposed by Martín Escardó:</a>
<a id="6384" class="Comment">-- https://groups.google.com/forum/#!msg/homotopytypetheory/HfCB_b-PNEU/Ibb48LvUMeUJ</a>
<a id="6469" class="Comment">-- See also Theorem 5.8.4 of the HoTT Book.</a>
<a id="6513" class="Comment">--</a>
<a id="6516" class="Comment">-- The reason we have this formulation in the core library and not the</a>
<a id="6587" class="Comment">-- standard one is that this one is more direct to prove using that</a>
<a id="6655" class="Comment">-- unglue is an equivalence. The standard formulation can be found in</a>
<a id="6725" class="Comment">-- Cubical/Basics/Univalence.</a>
<a id="6755" class="Comment">--</a>
<a id="EquivContr"></a><a id="6758" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="6769" class="Symbol">:</a> <a id="6771" class="Symbol">∀</a> <a id="6773" class="Symbol">(</a><a id="6774" href="Cubical.Foundations.Univalence.html#6774" class="Bound">A</a> <a id="6776" class="Symbol">:</a> <a id="6778" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6783" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="6784" class="Symbol">)</a> <a id="6786" class="Symbol">→</a> <a id="6788" href="Cubical.Data.Sigma.Base.html#920" class="Function">∃![</a> <a id="6792" href="Cubical.Foundations.Univalence.html#6792" class="Bound">T</a> <a id="6794" href="Cubical.Data.Sigma.Base.html#920" class="Function">∈</a> <a id="6796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6801" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a> <a id="6803" href="Cubical.Data.Sigma.Base.html#920" class="Function">]</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Cubical.Foundations.Univalence.html#6792" class="Bound">T</a> <a id="6808" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6810" href="Cubical.Foundations.Univalence.html#6774" class="Bound">A</a><a id="6811" class="Symbol">)</a>
<a id="6813" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="6824" class="Symbol">{</a><a id="6825" class="Argument">ℓ</a> <a id="6827" class="Symbol">=</a> <a id="6829" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a><a id="6830" class="Symbol">}</a> <a id="6832" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6834" class="Symbol">=</a>
  <a id="6838" class="Symbol">(</a> <a id="6840" class="Symbol">(</a><a id="6841" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6843" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6845" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6853" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6854" class="Symbol">)</a>
  <a id="6858" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6860" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6869" class="Symbol">)</a>
 <a id="6872" class="Keyword">where</a>
  <a id="6880" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6889" class="Symbol">:</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Cubical.Foundations.Univalence.html#6892" class="Bound">y</a> <a id="6894" class="Symbol">:</a> <a id="6896" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6904" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a><a id="6905" class="Symbol">)</a> <a id="6907" class="Symbol">(λ</a> <a id="6910" href="Cubical.Foundations.Univalence.html#6910" class="Bound">T</a> <a id="6912" class="Symbol">→</a> <a id="6914" href="Cubical.Foundations.Univalence.html#6910" class="Bound">T</a> <a id="6916" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6918" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6919" class="Symbol">))</a> <a id="6922" class="Symbol">→</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6927" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6929" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6937" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="6938" class="Symbol">)</a> <a id="6940" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6942" href="Cubical.Foundations.Univalence.html#6892" class="Bound">y</a>
  <a id="6946" href="Cubical.Foundations.Univalence.html#6880" class="Function">idEquiv≡</a> <a id="6955" href="Cubical.Foundations.Univalence.html#6955" class="Bound">w</a> <a id="6957" class="Symbol">=</a> <a id="6959" class="Symbol">\</a> <a id="6961" class="Symbol">{</a> <a id="6963" href="Cubical.Foundations.Univalence.html#6963" class="Bound">i</a> <a id="6965" class="Symbol">.</a><a id="6966" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>                   <a id="6988" class="Symbol">→</a> <a id="6990" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="6995" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="6997" class="Symbol">(</a><a id="6998" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7000" href="Cubical.Foundations.Univalence.html#6963" class="Bound">i</a><a id="7001" class="Symbol">)</a>
                 <a id="7020" class="Symbol">;</a> <a id="7022" href="Cubical.Foundations.Univalence.html#7022" class="Bound">i</a> <a id="7024" class="Symbol">.</a><a id="7025" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7029" class="Symbol">.</a><a id="7030" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>              <a id="7047" class="Symbol">→</a> <a id="7049" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="7061" class="Symbol">_</a> <a id="7063" class="Symbol">_</a> <a id="7065" class="Symbol">(</a><a id="7066" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7068" href="Cubical.Foundations.Univalence.html#7022" class="Bound">i</a><a id="7069" class="Symbol">)</a> <a id="7071" class="Symbol">.</a><a id="7072" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
                 <a id="7093" class="Symbol">;</a> <a id="7095" href="Cubical.Foundations.Univalence.html#7095" class="Bound">i</a> <a id="7097" class="Symbol">.</a><a id="7098" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7102" class="Symbol">.</a><a id="7103" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7107" class="Symbol">.</a><a id="7108" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="7120" class="Symbol">→</a> <a id="7122" href="Cubical.Foundations.Univalence.html#5821" class="Function">unglueEquiv</a> <a id="7134" class="Symbol">_</a> <a id="7136" class="Symbol">_</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7141" href="Cubical.Foundations.Univalence.html#7095" class="Bound">i</a><a id="7142" class="Symbol">)</a> <a id="7144" class="Symbol">.</a><a id="7145" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7149" class="Symbol">.</a><a id="7150" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a>
                 <a id="7179" class="Symbol">}</a>
    <a id="7185" class="Keyword">where</a>
      <a id="7197" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7199" class="Symbol">:</a> <a id="7201" class="Symbol">∀</a> <a id="7203" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Agda.Primitive.Cubical.html#1160" class="Primitive">PartialP</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7219" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a> <a id="7221" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7223" href="Cubical.Foundations.Univalence.html#7203" class="Bound">i</a><a id="7224" class="Symbol">)</a> <a id="7226" class="Symbol">(λ</a> <a id="7229" href="Cubical.Foundations.Univalence.html#7229" class="Bound">x</a> <a id="7231" class="Symbol">→</a> <a id="7233" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7236" href="Cubical.Foundations.Univalence.html#7236" class="Bound">T</a> <a id="7238" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7240" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7245" href="Cubical.Foundations.Univalence.html#6829" class="Bound">ℓ</a> <a id="7247" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7249" href="Cubical.Foundations.Univalence.html#7236" class="Bound">T</a> <a id="7251" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7253" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a><a id="7254" class="Symbol">)</a>
      <a id="7262" href="Cubical.Foundations.Univalence.html#7197" class="Function">f</a> <a id="7264" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7266" class="Symbol">=</a> <a id="7268" class="Symbol">λ</a> <a id="7270" class="Symbol">{</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7275" class="Symbol">=</a> <a id="7277" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7279" class="Symbol">)</a> <a id="7281" class="Symbol">→</a> <a id="7283" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="7285" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7287" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7295" href="Cubical.Foundations.Univalence.html#6832" class="Bound">A</a> <a id="7297" class="Symbol">;</a> <a id="7299" class="Symbol">(</a><a id="7300" href="Cubical.Foundations.Univalence.html#7264" class="Bound">i</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7306" class="Symbol">)</a> <a id="7308" class="Symbol">→</a> <a id="7310" href="Cubical.Foundations.Univalence.html#6955" class="Bound">w</a> <a id="7312" class="Symbol">}</a>

<a id="contrSinglEquiv"></a><a id="7315" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7331" class="Symbol">:</a> <a id="7333" class="Symbol">{</a><a id="7334" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7336" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a> <a id="7338" class="Symbol">:</a> <a id="7340" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7345" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7346" class="Symbol">}</a> <a id="7348" class="Symbol">(</a><a id="7349" href="Cubical.Foundations.Univalence.html#7349" class="Bound">e</a> <a id="7351" class="Symbol">:</a> <a id="7353" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7355" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7357" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a><a id="7358" class="Symbol">)</a> <a id="7360" class="Symbol">→</a> <a id="7362" class="Symbol">(</a><a id="7363" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a> <a id="7365" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7367" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7375" href="Cubical.Foundations.Univalence.html#7336" class="Bound">B</a><a id="7376" class="Symbol">)</a> <a id="7378" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7380" class="Symbol">(</a><a id="7381" href="Cubical.Foundations.Univalence.html#7334" class="Bound">A</a> <a id="7383" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7385" href="Cubical.Foundations.Univalence.html#7349" class="Bound">e</a><a id="7386" class="Symbol">)</a>
<a id="7388" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7404" class="Symbol">{</a><a id="7405" class="Argument">A</a> <a id="7407" class="Symbol">=</a> <a id="7409" href="Cubical.Foundations.Univalence.html#7409" class="Bound">A</a><a id="7410" class="Symbol">}</a> <a id="7412" class="Symbol">{</a><a id="7413" class="Argument">B</a> <a id="7415" class="Symbol">=</a> <a id="7417" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7418" class="Symbol">}</a> <a id="7420" href="Cubical.Foundations.Univalence.html#7420" class="Bound">e</a> <a id="7422" class="Symbol">=</a>
  <a id="7426" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Cubical.Foundations.Univalence.html#6758" class="Function">EquivContr</a> <a id="7453" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7454" class="Symbol">)</a> <a id="7456" class="Symbol">(</a><a id="7457" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a> <a id="7459" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7461" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7469" href="Cubical.Foundations.Univalence.html#7417" class="Bound">B</a><a id="7470" class="Symbol">)</a> <a id="7472" class="Symbol">(</a><a id="7473" href="Cubical.Foundations.Univalence.html#7409" class="Bound">A</a> <a id="7475" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7477" href="Cubical.Foundations.Univalence.html#7420" class="Bound">e</a><a id="7478" class="Symbol">)</a>

<a id="7481" class="Comment">-- Equivalence induction</a>
<a id="EquivJ"></a><a id="7506" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="7513" class="Symbol">:</a> <a id="7515" class="Symbol">{</a><a id="7516" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7518" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a> <a id="7520" class="Symbol">:</a> <a id="7522" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7527" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7528" class="Symbol">}</a> <a id="7530" class="Symbol">(</a><a id="7531" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7533" class="Symbol">:</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Cubical.Foundations.Univalence.html#7536" class="Bound">A</a> <a id="7538" class="Symbol">:</a> <a id="7540" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7545" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7546" class="Symbol">)</a> <a id="7548" class="Symbol">→</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Cubical.Foundations.Univalence.html#7551" class="Bound">e</a> <a id="7553" class="Symbol">:</a> <a id="7555" href="Cubical.Foundations.Univalence.html#7536" class="Bound">A</a> <a id="7557" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7559" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7560" class="Symbol">)</a> <a id="7562" class="Symbol">→</a> <a id="7564" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7569" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="7571" class="Symbol">)</a>
       <a id="7580" class="Symbol">→</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Cubical.Foundations.Univalence.html#7583" class="Bound">r</a> <a id="7585" class="Symbol">:</a> <a id="7587" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7589" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a> <a id="7591" class="Symbol">(</a><a id="7592" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="7600" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7601" class="Symbol">))</a> <a id="7604" class="Symbol">→</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Cubical.Foundations.Univalence.html#7607" class="Bound">e</a> <a id="7609" class="Symbol">:</a> <a id="7611" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7613" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7615" href="Cubical.Foundations.Univalence.html#7518" class="Bound">B</a><a id="7616" class="Symbol">)</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Cubical.Foundations.Univalence.html#7531" class="Bound">P</a> <a id="7622" href="Cubical.Foundations.Univalence.html#7516" class="Bound">A</a> <a id="7624" href="Cubical.Foundations.Univalence.html#7607" class="Bound">e</a>
<a id="7626" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="7633" href="Cubical.Foundations.Univalence.html#7633" class="Bound">P</a> <a id="7635" href="Cubical.Foundations.Univalence.html#7635" class="Bound">r</a> <a id="7637" href="Cubical.Foundations.Univalence.html#7637" class="Bound">e</a> <a id="7639" class="Symbol">=</a> <a id="7641" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7647" class="Symbol">(λ</a> <a id="7650" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7652" class="Symbol">→</a> <a id="7654" href="Cubical.Foundations.Univalence.html#7633" class="Bound">P</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7659" class="Symbol">.</a><a id="7660" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7663" class="Symbol">)</a> <a id="7665" class="Symbol">(</a><a id="7666" href="Cubical.Foundations.Univalence.html#7650" class="Bound">x</a> <a id="7668" class="Symbol">.</a><a id="7669" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7672" class="Symbol">))</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="7692" href="Cubical.Foundations.Univalence.html#7637" class="Bound">e</a><a id="7693" class="Symbol">)</a> <a id="7695" href="Cubical.Foundations.Univalence.html#7635" class="Bound">r</a>

<a id="7698" class="Comment">-- Transport along a path is an equivalence.</a>
<a id="7743" class="Comment">-- The proof is a special case of isEquivTransp where the line of types is</a>
<a id="7818" class="Comment">-- given by p, and the extend φ -- where the transport is constant -- is i0.</a>
<a id="isEquivTransport"></a><a id="7895" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="7912" class="Symbol">:</a> <a id="7914" class="Symbol">{</a><a id="7915" href="Cubical.Foundations.Univalence.html#7915" class="Bound">A</a> <a id="7917" href="Cubical.Foundations.Univalence.html#7917" class="Bound">B</a> <a id="7919" class="Symbol">:</a> <a id="7921" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7926" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="7927" class="Symbol">}</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Cubical.Foundations.Univalence.html#7930" class="Bound">p</a> <a id="7932" class="Symbol">:</a> <a id="7934" href="Cubical.Foundations.Univalence.html#7915" class="Bound">A</a> <a id="7936" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7938" href="Cubical.Foundations.Univalence.html#7917" class="Bound">B</a><a id="7939" class="Symbol">)</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="7951" class="Symbol">(</a><a id="7952" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7962" href="Cubical.Foundations.Univalence.html#7930" class="Bound">p</a><a id="7963" class="Symbol">)</a>
<a id="7965" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="7982" href="Cubical.Foundations.Univalence.html#7982" class="Bound">p</a> <a id="7984" class="Symbol">=</a> <a id="7986" href="Cubical.Foundations.Equiv.Base.html#1366" class="Function">isEquivTransp</a> <a id="8000" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8002" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8004" class="Keyword">where</a>
  <a id="8012" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8014" class="Symbol">:</a> <a id="8016" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="8018" class="Symbol">→</a> <a id="8020" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8025" class="Symbol">_</a>
  <a id="8029" href="Cubical.Foundations.Univalence.html#8012" class="Function">A</a> <a id="8031" href="Cubical.Foundations.Univalence.html#8031" class="Bound">i</a> <a id="8033" class="Symbol">=</a> <a id="8035" href="Cubical.Foundations.Univalence.html#7982" class="Bound">p</a> <a id="8037" href="Cubical.Foundations.Univalence.html#8031" class="Bound">i</a>

  <a id="8042" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8044" class="Symbol">:</a> <a id="8046" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a>
  <a id="8050" href="Cubical.Foundations.Univalence.html#8042" class="Function">φ</a> <a id="8052" class="Symbol">=</a> <a id="8054" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>

<a id="pathToEquiv"></a><a id="8058" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8070" class="Symbol">:</a> <a id="8072" class="Symbol">{</a><a id="8073" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8075" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a> <a id="8077" class="Symbol">:</a> <a id="8079" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8084" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8085" class="Symbol">}</a> <a id="8087" class="Symbol">→</a> <a id="8089" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8091" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8093" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a> <a id="8095" class="Symbol">→</a> <a id="8097" href="Cubical.Foundations.Univalence.html#8073" class="Bound">A</a> <a id="8099" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8101" href="Cubical.Foundations.Univalence.html#8075" class="Bound">B</a>
<a id="8103" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8115" href="Cubical.Foundations.Univalence.html#8115" class="Bound">p</a> <a id="8117" class="Symbol">.</a><a id="8118" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8134" href="Cubical.Foundations.Univalence.html#8115" class="Bound">p</a>
<a id="8136" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8148" href="Cubical.Foundations.Univalence.html#8148" class="Bound">p</a> <a id="8150" class="Symbol">.</a><a id="8151" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Cubical.Foundations.Univalence.html#7895" class="Function">isEquivTransport</a> <a id="8174" href="Cubical.Foundations.Univalence.html#8148" class="Bound">p</a>

<a id="pathToEquivRefl"></a><a id="8177" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="8193" class="Symbol">:</a> <a id="8195" class="Symbol">{</a><a id="8196" href="Cubical.Foundations.Univalence.html#8196" class="Bound">A</a> <a id="8198" class="Symbol">:</a> <a id="8200" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8205" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8206" class="Symbol">}</a> <a id="8208" class="Symbol">→</a> <a id="8210" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8222" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8227" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8229" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="8237" href="Cubical.Foundations.Univalence.html#8196" class="Bound">A</a>
<a id="8239" href="Cubical.Foundations.Univalence.html#8177" class="Function">pathToEquivRefl</a> <a id="8255" class="Symbol">{</a><a id="8256" class="Argument">A</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Cubical.Foundations.Univalence.html#8260" class="Bound">A</a><a id="8261" class="Symbol">}</a> <a id="8263" class="Symbol">=</a> <a id="8265" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="8273" class="Symbol">(λ</a> <a id="8276" href="Cubical.Foundations.Univalence.html#8276" class="Bound">i</a> <a id="8278" href="Cubical.Foundations.Univalence.html#8278" class="Bound">x</a> <a id="8280" class="Symbol">→</a> <a id="8282" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="8289" class="Symbol">(λ</a> <a id="8292" href="Cubical.Foundations.Univalence.html#8292" class="Bound">_</a> <a id="8294" class="Symbol">→</a> <a id="8296" href="Cubical.Foundations.Univalence.html#8260" class="Bound">A</a><a id="8297" class="Symbol">)</a> <a id="8299" href="Cubical.Foundations.Univalence.html#8276" class="Bound">i</a> <a id="8301" href="Cubical.Foundations.Univalence.html#8278" class="Bound">x</a><a id="8302" class="Symbol">)</a>

<a id="8305" class="Comment">-- The computation rule for ua. Because of &quot;ghcomp&quot; it is now very</a>
<a id="8372" class="Comment">-- simple compared to cubicaltt:</a>
<a id="8405" class="Comment">-- https://github.com/mortberg/cubicaltt/blob/master/examples/univalence.ctt#L202</a>
<a id="uaβ"></a><a id="8487" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="8491" class="Symbol">:</a> <a id="8493" class="Symbol">{</a><a id="8494" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a> <a id="8496" href="Cubical.Foundations.Univalence.html#8496" class="Bound">B</a> <a id="8498" class="Symbol">:</a> <a id="8500" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8505" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8506" class="Symbol">}</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a> <a id="8511" class="Symbol">:</a> <a id="8513" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a> <a id="8515" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8517" href="Cubical.Foundations.Univalence.html#8496" class="Bound">B</a><a id="8518" class="Symbol">)</a> <a id="8520" class="Symbol">(</a><a id="8521" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a> <a id="8523" class="Symbol">:</a> <a id="8525" href="Cubical.Foundations.Univalence.html#8494" class="Bound">A</a><a id="8526" class="Symbol">)</a> <a id="8528" class="Symbol">→</a> <a id="8530" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8540" class="Symbol">(</a><a id="8541" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8544" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a><a id="8545" class="Symbol">)</a> <a id="8547" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a> <a id="8549" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8551" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8560" href="Cubical.Foundations.Univalence.html#8509" class="Bound">e</a> <a id="8562" href="Cubical.Foundations.Univalence.html#8521" class="Bound">x</a>
<a id="8564" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="8568" href="Cubical.Foundations.Univalence.html#8568" class="Bound">e</a> <a id="8570" href="Cubical.Foundations.Univalence.html#8570" class="Bound">x</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8588" class="Symbol">(</a><a id="8589" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8598" href="Cubical.Foundations.Univalence.html#8568" class="Bound">e</a> <a id="8600" href="Cubical.Foundations.Univalence.html#8570" class="Bound">x</a><a id="8601" class="Symbol">)</a>

<a id="~uaβ"></a><a id="8604" href="Cubical.Foundations.Univalence.html#8604" class="Function">~uaβ</a> <a id="8609" class="Symbol">:</a> <a id="8611" class="Symbol">{</a><a id="8612" href="Cubical.Foundations.Univalence.html#8612" class="Bound">A</a> <a id="8614" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a> <a id="8616" class="Symbol">:</a> <a id="8618" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8623" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8624" class="Symbol">}</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a> <a id="8629" class="Symbol">:</a> <a id="8631" href="Cubical.Foundations.Univalence.html#8612" class="Bound">A</a> <a id="8633" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8635" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a><a id="8636" class="Symbol">)</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a> <a id="8641" class="Symbol">:</a> <a id="8643" href="Cubical.Foundations.Univalence.html#8614" class="Bound">B</a><a id="8644" class="Symbol">)</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8658" class="Symbol">(</a><a id="8659" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8667" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a><a id="8668" class="Symbol">))</a> <a id="8671" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a> <a id="8673" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8675" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8681" href="Cubical.Foundations.Univalence.html#8627" class="Bound">e</a> <a id="8683" href="Cubical.Foundations.Univalence.html#8639" class="Bound">x</a>
<a id="8685" href="Cubical.Foundations.Univalence.html#8604" class="Function">~uaβ</a> <a id="8690" href="Cubical.Foundations.Univalence.html#8690" class="Bound">e</a> <a id="8692" href="Cubical.Foundations.Univalence.html#8692" class="Bound">x</a> <a id="8694" class="Symbol">=</a> <a id="8696" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8708" href="Cubical.Foundations.Univalence.html#8690" class="Bound">e</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">(</a><a id="8712" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8726" href="Cubical.Foundations.Univalence.html#8692" class="Bound">x</a><a id="8727" class="Symbol">)</a>

<a id="uaη"></a><a id="8730" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a> <a id="8734" class="Symbol">:</a> <a id="8736" class="Symbol">∀</a> <a id="8738" class="Symbol">{</a><a id="8739" href="Cubical.Foundations.Univalence.html#8739" class="Bound">A</a> <a id="8741" href="Cubical.Foundations.Univalence.html#8741" class="Bound">B</a> <a id="8743" class="Symbol">:</a> <a id="8745" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8750" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="8751" class="Symbol">}</a> <a id="8753" class="Symbol">→</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a> <a id="8758" class="Symbol">:</a> <a id="8760" href="Cubical.Foundations.Univalence.html#8739" class="Bound">A</a> <a id="8762" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8764" href="Cubical.Foundations.Univalence.html#8741" class="Bound">B</a><a id="8765" class="Symbol">)</a> <a id="8767" class="Symbol">→</a> <a id="8769" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8772" class="Symbol">(</a><a id="8773" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="8785" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a><a id="8786" class="Symbol">)</a> <a id="8788" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8790" href="Cubical.Foundations.Univalence.html#8756" class="Bound">P</a>
<a id="8792" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a> <a id="8796" class="Symbol">{</a><a id="8797" class="Argument">A</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Cubical.Foundations.Univalence.html#8801" class="Bound">A</a><a id="8802" class="Symbol">}</a> <a id="8804" class="Symbol">{</a><a id="8805" class="Argument">B</a> <a id="8807" class="Symbol">=</a> <a id="8809" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a><a id="8810" class="Symbol">}</a> <a id="8812" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="8814" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8816" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8818" class="Symbol">=</a> <a id="8820" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="8825" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a> <a id="8827" class="Symbol">{</a><a id="8828" class="Argument">φ</a> <a id="8830" class="Symbol">=</a> <a id="8832" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a><a id="8833" class="Symbol">}</a> <a id="8835" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8841" class="Keyword">where</a>
  <a id="8849" class="Comment">-- Adapted from a proof by @dolio, cf. commit e42a6fa1</a>
  <a id="8906" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a> <a id="8908" class="Symbol">=</a> <a id="8910" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8912" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8914" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8916" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8918" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8920" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a>

  <a id="8925" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8931" class="Symbol">:</a> <a id="8933" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="8941" href="Cubical.Foundations.Univalence.html#8906" class="Function">φ</a> <a id="8943" class="Symbol">(</a><a id="8944" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8947" href="Cubical.Foundations.Univalence.html#8947" class="Bound">T</a> <a id="8949" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8951" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8956" class="Symbol">_</a> <a id="8958" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8960" href="Cubical.Foundations.Univalence.html#8947" class="Bound">T</a> <a id="8962" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8964" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a><a id="8965" class="Symbol">)</a>
  <a id="8969" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="8975" class="Symbol">(</a><a id="8976" href="Cubical.Foundations.Univalence.html#8814" class="Bound">i</a> <a id="8978" class="Symbol">=</a> <a id="8980" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8982" class="Symbol">)</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="8988" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="8990" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8992" href="Cubical.Foundations.Equiv.Base.html#2337" class="Function">transpEquiv</a> <a id="9004" class="Symbol">(λ</a> <a id="9007" href="Cubical.Foundations.Univalence.html#9007" class="Bound">k</a> <a id="9009" class="Symbol">→</a> <a id="9011" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a> <a id="9013" href="Cubical.Foundations.Univalence.html#9007" class="Bound">k</a><a id="9014" class="Symbol">)</a> <a id="9016" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a>
  <a id="9020" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="9026" class="Symbol">(</a><a id="9027" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="9029" class="Symbol">=</a> <a id="9031" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9033" class="Symbol">)</a> <a id="9035" class="Symbol">=</a> <a id="9037" href="Cubical.Foundations.Univalence.html#8801" class="Bound">A</a> <a id="9039" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9041" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9053" href="Cubical.Foundations.Univalence.html#8812" class="Bound">P</a>
  <a id="9057" href="Cubical.Foundations.Univalence.html#8925" class="Function">sides</a> <a id="9063" class="Symbol">(</a><a id="9064" href="Cubical.Foundations.Univalence.html#8816" class="Bound">j</a> <a id="9066" class="Symbol">=</a> <a id="9068" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9070" class="Symbol">)</a> <a id="9072" class="Symbol">=</a> <a id="9074" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a> <a id="9076" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9078" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="9086" href="Cubical.Foundations.Univalence.html#8809" class="Bound">B</a>

<a id="pathToEquiv-ua"></a><a id="9089" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a> <a id="9104" class="Symbol">:</a> <a id="9106" class="Symbol">{</a><a id="9107" href="Cubical.Foundations.Univalence.html#9107" class="Bound">A</a> <a id="9109" href="Cubical.Foundations.Univalence.html#9109" class="Bound">B</a> <a id="9111" class="Symbol">:</a> <a id="9113" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9118" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9119" class="Symbol">}</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a> <a id="9124" class="Symbol">:</a> <a id="9126" href="Cubical.Foundations.Univalence.html#9107" class="Bound">A</a> <a id="9128" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9130" href="Cubical.Foundations.Univalence.html#9109" class="Bound">B</a><a id="9131" class="Symbol">)</a> <a id="9133" class="Symbol">→</a> <a id="9135" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9147" class="Symbol">(</a><a id="9148" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9151" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a><a id="9152" class="Symbol">)</a> <a id="9154" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9156" href="Cubical.Foundations.Univalence.html#9122" class="Bound">e</a>
<a id="9158" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a> <a id="9173" href="Cubical.Foundations.Univalence.html#9173" class="Bound">e</a> <a id="9175" class="Symbol">=</a> <a id="9177" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="9185" class="Symbol">(</a><a id="9186" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="9198" href="Cubical.Foundations.Univalence.html#9173" class="Bound">e</a><a id="9199" class="Symbol">))</a>

<a id="ua-pathToEquiv"></a><a id="9203" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="9218" class="Symbol">:</a> <a id="9220" class="Symbol">{</a><a id="9221" href="Cubical.Foundations.Univalence.html#9221" class="Bound">A</a> <a id="9223" href="Cubical.Foundations.Univalence.html#9223" class="Bound">B</a> <a id="9225" class="Symbol">:</a> <a id="9227" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9232" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9233" class="Symbol">}</a> <a id="9235" class="Symbol">(</a><a id="9236" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a> <a id="9238" class="Symbol">:</a> <a id="9240" href="Cubical.Foundations.Univalence.html#9221" class="Bound">A</a> <a id="9242" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9244" href="Cubical.Foundations.Univalence.html#9223" class="Bound">B</a><a id="9245" class="Symbol">)</a> <a id="9247" class="Symbol">→</a> <a id="9249" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9252" class="Symbol">(</a><a id="9253" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9265" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a><a id="9266" class="Symbol">)</a> <a id="9268" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9270" href="Cubical.Foundations.Univalence.html#9236" class="Bound">p</a>
<a id="9272" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a> <a id="9287" class="Symbol">=</a> <a id="9289" href="Cubical.Foundations.Univalence.html#8730" class="Function">uaη</a>

<a id="9294" class="Comment">-- Univalence</a>
<a id="univalenceIso"></a><a id="9308" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9322" class="Symbol">:</a> <a id="9324" class="Symbol">{</a><a id="9325" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9327" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a> <a id="9329" class="Symbol">:</a> <a id="9331" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9336" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9337" class="Symbol">}</a> <a id="9339" class="Symbol">→</a> <a id="9341" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9345" class="Symbol">(</a><a id="9346" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9348" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9350" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a><a id="9351" class="Symbol">)</a> <a id="9353" class="Symbol">(</a><a id="9354" href="Cubical.Foundations.Univalence.html#9325" class="Bound">A</a> <a id="9356" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9358" href="Cubical.Foundations.Univalence.html#9327" class="Bound">B</a><a id="9359" class="Symbol">)</a>
<a id="9361" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9375" class="Symbol">.</a><a id="9376" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9384" class="Symbol">=</a> <a id="9386" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a>
<a id="9398" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9412" class="Symbol">.</a><a id="9413" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9421" class="Symbol">=</a> <a id="9423" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
<a id="9426" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9440" class="Symbol">.</a><a id="9441" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9449" class="Symbol">=</a> <a id="9451" href="Cubical.Foundations.Univalence.html#9089" class="Function">pathToEquiv-ua</a>
<a id="9466" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a> <a id="9480" class="Symbol">.</a><a id="9481" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9489" class="Symbol">=</a> <a id="9491" href="Cubical.Foundations.Univalence.html#9203" class="Function">ua-pathToEquiv</a>

<a id="isEquivPathToEquiv"></a><a id="9507" href="Cubical.Foundations.Univalence.html#9507" class="Function">isEquivPathToEquiv</a> <a id="9526" class="Symbol">:</a> <a id="9528" class="Symbol">{</a><a id="9529" href="Cubical.Foundations.Univalence.html#9529" class="Bound">A</a> <a id="9531" href="Cubical.Foundations.Univalence.html#9531" class="Bound">B</a> <a id="9533" class="Symbol">:</a> <a id="9535" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9540" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9541" class="Symbol">}</a> <a id="9543" class="Symbol">→</a> <a id="9545" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="9566" class="Symbol">{</a><a id="9567" class="Argument">A</a> <a id="9569" class="Symbol">=</a> <a id="9571" href="Cubical.Foundations.Univalence.html#9529" class="Bound">A</a><a id="9572" class="Symbol">}</a> <a id="9574" class="Symbol">{</a><a id="9575" class="Argument">B</a> <a id="9577" class="Symbol">=</a> <a id="9579" href="Cubical.Foundations.Univalence.html#9531" class="Bound">B</a><a id="9580" class="Symbol">})</a>
<a id="9583" href="Cubical.Foundations.Univalence.html#9507" class="Function">isEquivPathToEquiv</a> <a id="9602" class="Symbol">=</a> <a id="9604" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="9617" href="Cubical.Foundations.Univalence.html#9308" class="Function">univalenceIso</a>

<a id="univalence"></a><a id="9632" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="9643" class="Symbol">:</a> <a id="9645" class="Symbol">{</a><a id="9646" href="Cubical.Foundations.Univalence.html#9646" class="Bound">A</a> <a id="9648" href="Cubical.Foundations.Univalence.html#9648" class="Bound">B</a> <a id="9650" class="Symbol">:</a> <a id="9652" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9657" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9658" class="Symbol">}</a> <a id="9660" class="Symbol">→</a> <a id="9662" class="Symbol">(</a><a id="9663" href="Cubical.Foundations.Univalence.html#9646" class="Bound">A</a> <a id="9665" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9667" href="Cubical.Foundations.Univalence.html#9648" class="Bound">B</a><a id="9668" class="Symbol">)</a> <a id="9670" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9672" class="Symbol">(</a><a id="9673" href="Cubical.Foundations.Univalence.html#9646" class="Bound">A</a> <a id="9675" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9677" href="Cubical.Foundations.Univalence.html#9648" class="Bound">B</a><a id="9678" class="Symbol">)</a>
<a id="9680" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="9691" class="Symbol">.</a><a id="9692" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9696" class="Symbol">=</a> <a id="9698" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a>
<a id="9710" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="9721" class="Symbol">.</a><a id="9722" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9726" class="Symbol">=</a> <a id="9728" href="Cubical.Foundations.Univalence.html#9507" class="Function">isEquivPathToEquiv</a>

<a id="9748" class="Comment">-- Assuming that we have an inverse to ua we can easily prove univalence</a>
<a id="9821" class="Keyword">module</a> <a id="Univalence"></a><a id="9828" href="Cubical.Foundations.Univalence.html#9828" class="Module">Univalence</a> <a id="9839" class="Symbol">(</a><a id="9840" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="9843" class="Symbol">:</a> <a id="9845" class="Symbol">∀</a> <a id="9847" class="Symbol">{</a><a id="9848" href="Cubical.Foundations.Univalence.html#9848" class="Bound">ℓ</a><a id="9849" class="Symbol">}</a> <a id="9851" class="Symbol">{</a><a id="9852" href="Cubical.Foundations.Univalence.html#9852" class="Bound">A</a> <a id="9854" href="Cubical.Foundations.Univalence.html#9854" class="Bound">B</a> <a id="9856" class="Symbol">:</a> <a id="9858" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9863" href="Cubical.Foundations.Univalence.html#9848" class="Bound">ℓ</a><a id="9864" class="Symbol">}</a> <a id="9866" class="Symbol">→</a> <a id="9868" href="Cubical.Foundations.Univalence.html#9852" class="Bound">A</a> <a id="9870" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9872" href="Cubical.Foundations.Univalence.html#9854" class="Bound">B</a> <a id="9874" class="Symbol">→</a> <a id="9876" href="Cubical.Foundations.Univalence.html#9852" class="Bound">A</a> <a id="9878" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9880" href="Cubical.Foundations.Univalence.html#9854" class="Bound">B</a><a id="9881" class="Symbol">)</a>
                  <a id="9901" class="Symbol">(</a><a id="9902" href="Cubical.Foundations.Univalence.html#9902" class="Bound">aurefl</a> <a id="9909" class="Symbol">:</a> <a id="9911" class="Symbol">∀</a> <a id="9913" class="Symbol">{</a><a id="9914" href="Cubical.Foundations.Univalence.html#9914" class="Bound">ℓ</a><a id="9915" class="Symbol">}</a> <a id="9917" class="Symbol">{</a><a id="9918" href="Cubical.Foundations.Univalence.html#9918" class="Bound">A</a> <a id="9920" class="Symbol">:</a> <a id="9922" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9927" href="Cubical.Foundations.Univalence.html#9914" class="Bound">ℓ</a><a id="9928" class="Symbol">}</a> <a id="9930" class="Symbol">→</a> <a id="9932" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="9935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9940" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9942" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="9950" href="Cubical.Foundations.Univalence.html#9918" class="Bound">A</a><a id="9951" class="Symbol">)</a> <a id="9953" class="Keyword">where</a>

  <a id="Univalence.ua-au"></a><a id="9962" href="Cubical.Foundations.Univalence.html#9962" class="Function">ua-au</a> <a id="9968" class="Symbol">:</a> <a id="9970" class="Symbol">{</a><a id="9971" href="Cubical.Foundations.Univalence.html#9971" class="Bound">A</a> <a id="9973" href="Cubical.Foundations.Univalence.html#9973" class="Bound">B</a> <a id="9975" class="Symbol">:</a> <a id="9977" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9982" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="9983" class="Symbol">}</a> <a id="9985" class="Symbol">(</a><a id="9986" href="Cubical.Foundations.Univalence.html#9986" class="Bound">p</a> <a id="9988" class="Symbol">:</a> <a id="9990" href="Cubical.Foundations.Univalence.html#9971" class="Bound">A</a> <a id="9992" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9994" href="Cubical.Foundations.Univalence.html#9973" class="Bound">B</a><a id="9995" class="Symbol">)</a> <a id="9997" class="Symbol">→</a> <a id="9999" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10006" href="Cubical.Foundations.Univalence.html#9986" class="Bound">p</a><a id="10007" class="Symbol">)</a> <a id="10009" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10011" href="Cubical.Foundations.Univalence.html#9986" class="Bound">p</a>
  <a id="10015" href="Cubical.Foundations.Univalence.html#9962" class="Function">ua-au</a> <a id="10021" class="Symbol">{</a><a id="10022" class="Argument">B</a> <a id="10024" class="Symbol">=</a> <a id="10026" href="Cubical.Foundations.Univalence.html#10026" class="Bound">B</a><a id="10027" class="Symbol">}</a> <a id="10029" class="Symbol">=</a> <a id="10031" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10033" class="Symbol">(λ</a> <a id="10036" href="Cubical.Foundations.Univalence.html#10036" class="Bound">_</a> <a id="10038" href="Cubical.Foundations.Univalence.html#10038" class="Bound">p</a> <a id="10040" class="Symbol">→</a> <a id="10042" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10045" class="Symbol">(</a><a id="10046" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10049" href="Cubical.Foundations.Univalence.html#10038" class="Bound">p</a><a id="10050" class="Symbol">)</a> <a id="10052" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10054" href="Cubical.Foundations.Univalence.html#10038" class="Bound">p</a><a id="10055" class="Symbol">)</a>
                    <a id="10077" class="Symbol">(</a><a id="10078" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10083" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10086" href="Cubical.Foundations.Univalence.html#9902" class="Bound">aurefl</a> <a id="10093" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10095" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a><a id="10104" class="Symbol">)</a>

  <a id="Univalence.au-ua"></a><a id="10109" href="Cubical.Foundations.Univalence.html#10109" class="Function">au-ua</a> <a id="10115" class="Symbol">:</a> <a id="10117" class="Symbol">{</a><a id="10118" href="Cubical.Foundations.Univalence.html#10118" class="Bound">A</a> <a id="10120" href="Cubical.Foundations.Univalence.html#10120" class="Bound">B</a> <a id="10122" class="Symbol">:</a> <a id="10124" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10129" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10130" class="Symbol">}</a> <a id="10132" class="Symbol">(</a><a id="10133" href="Cubical.Foundations.Univalence.html#10133" class="Bound">e</a> <a id="10135" class="Symbol">:</a> <a id="10137" href="Cubical.Foundations.Univalence.html#10118" class="Bound">A</a> <a id="10139" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10141" href="Cubical.Foundations.Univalence.html#10120" class="Bound">B</a><a id="10142" class="Symbol">)</a> <a id="10144" class="Symbol">→</a> <a id="10146" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10149" class="Symbol">(</a><a id="10150" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10153" href="Cubical.Foundations.Univalence.html#10133" class="Bound">e</a><a id="10154" class="Symbol">)</a> <a id="10156" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10158" href="Cubical.Foundations.Univalence.html#10133" class="Bound">e</a>
  <a id="10162" href="Cubical.Foundations.Univalence.html#10109" class="Function">au-ua</a> <a id="10168" class="Symbol">{</a><a id="10169" class="Argument">B</a> <a id="10171" class="Symbol">=</a> <a id="10173" href="Cubical.Foundations.Univalence.html#10173" class="Bound">B</a><a id="10174" class="Symbol">}</a> <a id="10176" class="Symbol">=</a> <a id="10178" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="10185" class="Symbol">(λ</a> <a id="10188" href="Cubical.Foundations.Univalence.html#10188" class="Bound">_</a> <a id="10190" href="Cubical.Foundations.Univalence.html#10190" class="Bound">f</a> <a id="10192" class="Symbol">→</a> <a id="10194" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10197" class="Symbol">(</a><a id="10198" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10201" href="Cubical.Foundations.Univalence.html#10190" class="Bound">f</a><a id="10202" class="Symbol">)</a> <a id="10204" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10206" href="Cubical.Foundations.Univalence.html#10190" class="Bound">f</a><a id="10207" class="Symbol">)</a>
                         <a id="10234" class="Symbol">(</a><a id="10235" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10241" class="Symbol">(λ</a> <a id="10244" href="Cubical.Foundations.Univalence.html#10244" class="Bound">r</a> <a id="10246" class="Symbol">→</a> <a id="10248" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a> <a id="10251" href="Cubical.Foundations.Univalence.html#10244" class="Bound">r</a> <a id="10253" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10255" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10263" class="Symbol">_)</a> <a id="10266" class="Symbol">(</a><a id="10267" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10271" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a><a id="10280" class="Symbol">)</a> <a id="10282" href="Cubical.Foundations.Univalence.html#9902" class="Bound">aurefl</a><a id="10288" class="Symbol">)</a>

  <a id="Univalence.isoThm"></a><a id="10293" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10300" class="Symbol">:</a> <a id="10302" class="Symbol">∀</a> <a id="10304" class="Symbol">{</a><a id="10305" href="Cubical.Foundations.Univalence.html#10305" class="Bound">ℓ</a><a id="10306" class="Symbol">}</a> <a id="10308" class="Symbol">{</a><a id="10309" href="Cubical.Foundations.Univalence.html#10309" class="Bound">A</a> <a id="10311" href="Cubical.Foundations.Univalence.html#10311" class="Bound">B</a> <a id="10313" class="Symbol">:</a> <a id="10315" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10320" href="Cubical.Foundations.Univalence.html#10305" class="Bound">ℓ</a><a id="10321" class="Symbol">}</a> <a id="10323" class="Symbol">→</a> <a id="10325" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10329" class="Symbol">(</a><a id="10330" href="Cubical.Foundations.Univalence.html#10309" class="Bound">A</a> <a id="10332" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10334" href="Cubical.Foundations.Univalence.html#10311" class="Bound">B</a><a id="10335" class="Symbol">)</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Foundations.Univalence.html#10309" class="Bound">A</a> <a id="10340" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10342" href="Cubical.Foundations.Univalence.html#10311" class="Bound">B</a><a id="10343" class="Symbol">)</a>
  <a id="10347" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10354" class="Symbol">.</a><a id="10355" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10363" class="Symbol">=</a> <a id="10365" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a>
  <a id="10370" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10377" class="Symbol">.</a><a id="10378" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10386" class="Symbol">=</a> <a id="10388" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
  <a id="10393" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10400" class="Symbol">.</a><a id="10401" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10409" class="Symbol">=</a> <a id="10411" href="Cubical.Foundations.Univalence.html#10109" class="Function">au-ua</a>
  <a id="10419" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a> <a id="10426" class="Symbol">.</a><a id="10427" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10435" class="Symbol">=</a> <a id="10437" href="Cubical.Foundations.Univalence.html#9962" class="Function">ua-au</a>

  <a id="Univalence.thm"></a><a id="10446" href="Cubical.Foundations.Univalence.html#10446" class="Function">thm</a> <a id="10450" class="Symbol">:</a> <a id="10452" class="Symbol">∀</a> <a id="10454" class="Symbol">{</a><a id="10455" href="Cubical.Foundations.Univalence.html#10455" class="Bound">ℓ</a><a id="10456" class="Symbol">}</a> <a id="10458" class="Symbol">{</a><a id="10459" href="Cubical.Foundations.Univalence.html#10459" class="Bound">A</a> <a id="10461" href="Cubical.Foundations.Univalence.html#10461" class="Bound">B</a> <a id="10463" class="Symbol">:</a> <a id="10465" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10470" href="Cubical.Foundations.Univalence.html#10455" class="Bound">ℓ</a><a id="10471" class="Symbol">}</a> <a id="10473" class="Symbol">→</a> <a id="10475" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10483" href="Cubical.Foundations.Univalence.html#9840" class="Bound">au</a>
  <a id="10488" href="Cubical.Foundations.Univalence.html#10446" class="Function">thm</a> <a id="10492" class="Symbol">{</a><a id="10493" class="Argument">A</a> <a id="10495" class="Symbol">=</a> <a id="10497" href="Cubical.Foundations.Univalence.html#10497" class="Bound">A</a><a id="10498" class="Symbol">}</a> <a id="10500" class="Symbol">{</a><a id="10501" class="Argument">B</a> <a id="10503" class="Symbol">=</a> <a id="10505" href="Cubical.Foundations.Univalence.html#10505" class="Bound">B</a><a id="10506" class="Symbol">}</a> <a id="10508" class="Symbol">=</a> <a id="10510" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="10523" class="Symbol">{</a><a id="10524" class="Argument">B</a> <a id="10526" class="Symbol">=</a> <a id="10528" href="Cubical.Foundations.Univalence.html#10497" class="Bound">A</a> <a id="10530" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10532" href="Cubical.Foundations.Univalence.html#10505" class="Bound">B</a><a id="10533" class="Symbol">}</a> <a id="10535" href="Cubical.Foundations.Univalence.html#10293" class="Function">isoThm</a>

<a id="10543" class="Comment">-- The original map from UniMath/Foundations</a>
<a id="eqweqmap"></a><a id="10588" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10597" class="Symbol">:</a> <a id="10599" class="Symbol">{</a><a id="10600" href="Cubical.Foundations.Univalence.html#10600" class="Bound">A</a> <a id="10602" href="Cubical.Foundations.Univalence.html#10602" class="Bound">B</a> <a id="10604" class="Symbol">:</a> <a id="10606" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10611" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10612" class="Symbol">}</a> <a id="10614" class="Symbol">→</a> <a id="10616" href="Cubical.Foundations.Univalence.html#10600" class="Bound">A</a> <a id="10618" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10620" href="Cubical.Foundations.Univalence.html#10602" class="Bound">B</a> <a id="10622" class="Symbol">→</a> <a id="10624" href="Cubical.Foundations.Univalence.html#10600" class="Bound">A</a> <a id="10626" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10628" href="Cubical.Foundations.Univalence.html#10602" class="Bound">B</a>
<a id="10630" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10639" class="Symbol">{</a><a id="10640" class="Argument">A</a> <a id="10642" class="Symbol">=</a> <a id="10644" href="Cubical.Foundations.Univalence.html#10644" class="Bound">A</a><a id="10645" class="Symbol">}</a> <a id="10647" href="Cubical.Foundations.Univalence.html#10647" class="Bound">e</a> <a id="10649" class="Symbol">=</a> <a id="10651" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="10653" class="Symbol">(λ</a> <a id="10656" href="Cubical.Foundations.Univalence.html#10656" class="Bound">X</a> <a id="10658" href="Cubical.Foundations.Univalence.html#10658" class="Bound">_</a> <a id="10660" class="Symbol">→</a> <a id="10662" href="Cubical.Foundations.Univalence.html#10644" class="Bound">A</a> <a id="10664" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10666" href="Cubical.Foundations.Univalence.html#10656" class="Bound">X</a><a id="10667" class="Symbol">)</a> <a id="10669" class="Symbol">(</a><a id="10670" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10678" href="Cubical.Foundations.Univalence.html#10644" class="Bound">A</a><a id="10679" class="Symbol">)</a> <a id="10681" href="Cubical.Foundations.Univalence.html#10647" class="Bound">e</a>

<a id="eqweqmapid"></a><a id="10684" href="Cubical.Foundations.Univalence.html#10684" class="Function">eqweqmapid</a> <a id="10695" class="Symbol">:</a> <a id="10697" class="Symbol">{</a><a id="10698" href="Cubical.Foundations.Univalence.html#10698" class="Bound">A</a> <a id="10700" class="Symbol">:</a> <a id="10702" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10707" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10708" class="Symbol">}</a> <a id="10710" class="Symbol">→</a> <a id="10712" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10721" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10726" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10728" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10736" href="Cubical.Foundations.Univalence.html#10698" class="Bound">A</a>
<a id="10738" href="Cubical.Foundations.Univalence.html#10684" class="Function">eqweqmapid</a> <a id="10749" class="Symbol">{</a><a id="10750" class="Argument">A</a> <a id="10752" class="Symbol">=</a> <a id="10754" href="Cubical.Foundations.Univalence.html#10754" class="Bound">A</a><a id="10755" class="Symbol">}</a> <a id="10757" class="Symbol">=</a> <a id="10759" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="10765" class="Symbol">(λ</a> <a id="10768" href="Cubical.Foundations.Univalence.html#10768" class="Bound">X</a> <a id="10770" href="Cubical.Foundations.Univalence.html#10770" class="Bound">_</a> <a id="10772" class="Symbol">→</a> <a id="10774" href="Cubical.Foundations.Univalence.html#10754" class="Bound">A</a> <a id="10776" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10778" href="Cubical.Foundations.Univalence.html#10768" class="Bound">X</a><a id="10779" class="Symbol">)</a> <a id="10781" class="Symbol">(</a><a id="10782" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10790" href="Cubical.Foundations.Univalence.html#10754" class="Bound">A</a><a id="10791" class="Symbol">)</a>

<a id="univalenceStatement"></a><a id="10794" href="Cubical.Foundations.Univalence.html#10794" class="Function">univalenceStatement</a> <a id="10814" class="Symbol">:</a> <a id="10816" class="Symbol">{</a><a id="10817" href="Cubical.Foundations.Univalence.html#10817" class="Bound">A</a> <a id="10819" href="Cubical.Foundations.Univalence.html#10819" class="Bound">B</a> <a id="10821" class="Symbol">:</a> <a id="10823" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10828" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10829" class="Symbol">}</a> <a id="10831" class="Symbol">→</a> <a id="10833" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10841" class="Symbol">(</a><a id="10842" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10851" class="Symbol">{</a><a id="10852" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10853" class="Symbol">}</a> <a id="10855" class="Symbol">{</a><a id="10856" href="Cubical.Foundations.Univalence.html#10817" class="Bound">A</a><a id="10857" class="Symbol">}</a> <a id="10859" class="Symbol">{</a><a id="10860" href="Cubical.Foundations.Univalence.html#10819" class="Bound">B</a><a id="10861" class="Symbol">})</a>
<a id="10864" href="Cubical.Foundations.Univalence.html#10794" class="Function">univalenceStatement</a> <a id="10884" class="Symbol">=</a> <a id="10886" href="Cubical.Foundations.Univalence.html#10446" class="Function">Univalence.thm</a> <a id="10901" href="Cubical.Foundations.Univalence.html#10588" class="Function">eqweqmap</a> <a id="10910" href="Cubical.Foundations.Univalence.html#10684" class="Function">eqweqmapid</a>

<a id="univalenceUAH"></a><a id="10922" href="Cubical.Foundations.Univalence.html#10922" class="Function">univalenceUAH</a> <a id="10936" class="Symbol">:</a> <a id="10938" class="Symbol">{</a><a id="10939" href="Cubical.Foundations.Univalence.html#10939" class="Bound">A</a> <a id="10941" href="Cubical.Foundations.Univalence.html#10941" class="Bound">B</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10950" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="10951" class="Symbol">}</a> <a id="10953" class="Symbol">→</a> <a id="10955" class="Symbol">(</a><a id="10956" href="Cubical.Foundations.Univalence.html#10939" class="Bound">A</a> <a id="10958" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10960" href="Cubical.Foundations.Univalence.html#10941" class="Bound">B</a><a id="10961" class="Symbol">)</a> <a id="10963" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Cubical.Foundations.Univalence.html#10939" class="Bound">A</a> <a id="10968" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10970" href="Cubical.Foundations.Univalence.html#10941" class="Bound">B</a><a id="10971" class="Symbol">)</a>
<a id="10973" href="Cubical.Foundations.Univalence.html#10922" class="Function">univalenceUAH</a> <a id="10987" class="Symbol">=</a> <a id="10989" class="Symbol">(</a> <a id="10991" class="Symbol">_</a> <a id="10993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10995" href="Cubical.Foundations.Univalence.html#10794" class="Function">univalenceStatement</a> <a id="11015" class="Symbol">)</a>

<a id="univalencePath"></a><a id="11018" href="Cubical.Foundations.Univalence.html#11018" class="Function">univalencePath</a> <a id="11033" class="Symbol">:</a> <a id="11035" class="Symbol">{</a><a id="11036" href="Cubical.Foundations.Univalence.html#11036" class="Bound">A</a> <a id="11038" href="Cubical.Foundations.Univalence.html#11038" class="Bound">B</a> <a id="11040" class="Symbol">:</a> <a id="11042" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11047" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="11048" class="Symbol">}</a> <a id="11050" class="Symbol">→</a> <a id="11052" class="Symbol">(</a><a id="11053" href="Cubical.Foundations.Univalence.html#11036" class="Bound">A</a> <a id="11055" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11057" href="Cubical.Foundations.Univalence.html#11038" class="Bound">B</a><a id="11058" class="Symbol">)</a> <a id="11060" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11062" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="11067" class="Symbol">_</a> <a id="11069" class="Symbol">(</a><a id="11070" href="Cubical.Foundations.Univalence.html#11036" class="Bound">A</a> <a id="11072" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11074" href="Cubical.Foundations.Univalence.html#11038" class="Bound">B</a><a id="11075" class="Symbol">)</a>
<a id="11077" href="Cubical.Foundations.Univalence.html#11018" class="Function">univalencePath</a> <a id="11092" class="Symbol">=</a> <a id="11094" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11097" class="Symbol">(</a><a id="11098" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="11108" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="11119" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="11128" class="Symbol">)</a>

<a id="11131" class="Comment">-- Lemmas for constructing and destructing dependent paths in a function type where the domain is ua.</a>
<a id="ua→"></a><a id="11233" href="Cubical.Foundations.Univalence.html#11233" class="Function">ua→</a> <a id="11237" class="Symbol">:</a> <a id="11239" class="Symbol">∀</a> <a id="11241" class="Symbol">{</a><a id="11242" href="Cubical.Foundations.Univalence.html#11242" class="Bound">ℓ</a> <a id="11244" href="Cubical.Foundations.Univalence.html#11244" class="Bound">ℓ&#39;</a><a id="11246" class="Symbol">}</a> <a id="11248" class="Symbol">{</a><a id="11249" href="Cubical.Foundations.Univalence.html#11249" class="Bound">A₀</a> <a id="11252" href="Cubical.Foundations.Univalence.html#11252" class="Bound">A₁</a> <a id="11255" class="Symbol">:</a> <a id="11257" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11262" href="Cubical.Foundations.Univalence.html#11242" class="Bound">ℓ</a><a id="11263" class="Symbol">}</a> <a id="11265" class="Symbol">{</a><a id="11266" href="Cubical.Foundations.Univalence.html#11266" class="Bound">e</a> <a id="11268" class="Symbol">:</a> <a id="11270" href="Cubical.Foundations.Univalence.html#11249" class="Bound">A₀</a> <a id="11273" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11275" href="Cubical.Foundations.Univalence.html#11252" class="Bound">A₁</a><a id="11277" class="Symbol">}</a> <a id="11279" class="Symbol">{</a><a id="11280" href="Cubical.Foundations.Univalence.html#11280" class="Bound">B</a> <a id="11282" class="Symbol">:</a> <a id="11284" class="Symbol">(</a><a id="11285" href="Cubical.Foundations.Univalence.html#11285" class="Bound">i</a> <a id="11287" class="Symbol">:</a> <a id="11289" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="11290" class="Symbol">)</a> <a id="11292" class="Symbol">→</a> <a id="11294" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11299" href="Cubical.Foundations.Univalence.html#11244" class="Bound">ℓ&#39;</a><a id="11301" class="Symbol">}</a>
  <a id="11305" class="Symbol">{</a><a id="11306" href="Cubical.Foundations.Univalence.html#11306" class="Bound">f₀</a> <a id="11309" class="Symbol">:</a> <a id="11311" href="Cubical.Foundations.Univalence.html#11249" class="Bound">A₀</a> <a id="11314" class="Symbol">→</a> <a id="11316" href="Cubical.Foundations.Univalence.html#11280" class="Bound">B</a> <a id="11318" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11320" class="Symbol">}</a> <a id="11322" class="Symbol">{</a><a id="11323" href="Cubical.Foundations.Univalence.html#11323" class="Bound">f₁</a> <a id="11326" class="Symbol">:</a> <a id="11328" href="Cubical.Foundations.Univalence.html#11252" class="Bound">A₁</a> <a id="11331" class="Symbol">→</a> <a id="11333" href="Cubical.Foundations.Univalence.html#11280" class="Bound">B</a> <a id="11335" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11337" class="Symbol">}</a>
  <a id="11341" class="Symbol">→</a> <a id="11343" class="Symbol">((</a><a id="11345" href="Cubical.Foundations.Univalence.html#11345" class="Bound">a</a> <a id="11347" class="Symbol">:</a> <a id="11349" href="Cubical.Foundations.Univalence.html#11249" class="Bound">A₀</a><a id="11351" class="Symbol">)</a> <a id="11353" class="Symbol">→</a> <a id="11355" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11361" href="Cubical.Foundations.Univalence.html#11280" class="Bound">B</a> <a id="11363" class="Symbol">(</a><a id="11364" href="Cubical.Foundations.Univalence.html#11306" class="Bound">f₀</a> <a id="11367" href="Cubical.Foundations.Univalence.html#11345" class="Bound">a</a><a id="11368" class="Symbol">)</a> <a id="11370" class="Symbol">(</a><a id="11371" href="Cubical.Foundations.Univalence.html#11323" class="Bound">f₁</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Cubical.Foundations.Univalence.html#11266" class="Bound">e</a> <a id="11377" class="Symbol">.</a><a id="11378" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11382" href="Cubical.Foundations.Univalence.html#11345" class="Bound">a</a><a id="11383" class="Symbol">)))</a>
  <a id="11389" class="Symbol">→</a> <a id="11391" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11397" class="Symbol">(λ</a> <a id="11400" href="Cubical.Foundations.Univalence.html#11400" class="Bound">i</a> <a id="11402" class="Symbol">→</a> <a id="11404" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11407" href="Cubical.Foundations.Univalence.html#11266" class="Bound">e</a> <a id="11409" href="Cubical.Foundations.Univalence.html#11400" class="Bound">i</a> <a id="11411" class="Symbol">→</a> <a id="11413" href="Cubical.Foundations.Univalence.html#11280" class="Bound">B</a> <a id="11415" href="Cubical.Foundations.Univalence.html#11400" class="Bound">i</a><a id="11416" class="Symbol">)</a> <a id="11418" href="Cubical.Foundations.Univalence.html#11306" class="Bound">f₀</a> <a id="11421" href="Cubical.Foundations.Univalence.html#11323" class="Bound">f₁</a>
<a id="11424" href="Cubical.Foundations.Univalence.html#11233" class="Function">ua→</a> <a id="11428" class="Symbol">{</a><a id="11429" class="Argument">e</a> <a id="11431" class="Symbol">=</a> <a id="11433" href="Cubical.Foundations.Univalence.html#11433" class="Bound">e</a><a id="11434" class="Symbol">}</a> <a id="11436" class="Symbol">{</a><a id="11437" class="Argument">f₀</a> <a id="11440" class="Symbol">=</a> <a id="11442" href="Cubical.Foundations.Univalence.html#11442" class="Bound">f₀</a><a id="11444" class="Symbol">}</a> <a id="11446" class="Symbol">{</a><a id="11447" href="Cubical.Foundations.Univalence.html#11447" class="Bound">f₁</a><a id="11449" class="Symbol">}</a> <a id="11451" href="Cubical.Foundations.Univalence.html#11451" class="Bound">h</a> <a id="11453" href="Cubical.Foundations.Univalence.html#11453" class="Bound">i</a> <a id="11455" href="Cubical.Foundations.Univalence.html#11455" class="Bound">a</a> <a id="11457" class="Symbol">=</a>
  <a id="11461" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="11471" class="Symbol">(λ</a> <a id="11474" href="Cubical.Foundations.Univalence.html#11474" class="Bound">j</a> <a id="11476" class="Symbol">→</a> <a id="11478" class="Symbol">λ</a>
      <a id="11486" class="Symbol">{</a> <a id="11488" class="Symbol">(</a><a id="11489" href="Cubical.Foundations.Univalence.html#11453" class="Bound">i</a> <a id="11491" class="Symbol">=</a> <a id="11493" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11495" class="Symbol">)</a> <a id="11497" class="Symbol">→</a> <a id="11499" href="Cubical.Foundations.Univalence.html#11442" class="Bound">f₀</a> <a id="11502" href="Cubical.Foundations.Univalence.html#11455" class="Bound">a</a>
      <a id="11510" class="Symbol">;</a> <a id="11512" class="Symbol">(</a><a id="11513" href="Cubical.Foundations.Univalence.html#11453" class="Bound">i</a> <a id="11515" class="Symbol">=</a> <a id="11517" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11519" class="Symbol">)</a> <a id="11521" class="Symbol">→</a> <a id="11523" href="Cubical.Foundations.Univalence.html#11447" class="Bound">f₁</a> <a id="11526" class="Symbol">(</a><a id="11527" href="Cubical.Foundations.Univalence.html#11605" class="Function">lem</a> <a id="11531" href="Cubical.Foundations.Univalence.html#11455" class="Bound">a</a> <a id="11533" href="Cubical.Foundations.Univalence.html#11474" class="Bound">j</a><a id="11534" class="Symbol">)</a>
      <a id="11542" class="Symbol">})</a>
    <a id="11549" class="Symbol">(</a><a id="11550" href="Cubical.Foundations.Univalence.html#11451" class="Bound">h</a> <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="11560" class="Symbol">(λ</a> <a id="11563" href="Cubical.Foundations.Univalence.html#11563" class="Bound">j</a> <a id="11565" class="Symbol">→</a> <a id="11567" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11570" href="Cubical.Foundations.Univalence.html#11433" class="Bound">e</a> <a id="11572" class="Symbol">(</a><a id="11573" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11575" href="Cubical.Foundations.Univalence.html#11563" class="Bound">j</a> <a id="11577" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11579" href="Cubical.Foundations.Univalence.html#11453" class="Bound">i</a><a id="11580" class="Symbol">))</a> <a id="11583" class="Symbol">(</a><a id="11584" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11586" href="Cubical.Foundations.Univalence.html#11453" class="Bound">i</a><a id="11587" class="Symbol">)</a> <a id="11589" href="Cubical.Foundations.Univalence.html#11455" class="Bound">a</a><a id="11590" class="Symbol">)</a> <a id="11592" href="Cubical.Foundations.Univalence.html#11453" class="Bound">i</a><a id="11593" class="Symbol">)</a>
  <a id="11597" class="Keyword">where</a>
  <a id="11605" href="Cubical.Foundations.Univalence.html#11605" class="Function">lem</a> <a id="11609" class="Symbol">:</a> <a id="11611" class="Symbol">∀</a> <a id="11613" href="Cubical.Foundations.Univalence.html#11613" class="Bound">a₁</a> <a id="11616" class="Symbol">→</a> <a id="11618" href="Cubical.Foundations.Univalence.html#11433" class="Bound">e</a> <a id="11620" class="Symbol">.</a><a id="11621" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11625" class="Symbol">(</a><a id="11626" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="11636" class="Symbol">(</a><a id="11637" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11641" class="Symbol">(</a><a id="11642" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11645" href="Cubical.Foundations.Univalence.html#11433" class="Bound">e</a><a id="11646" class="Symbol">))</a> <a id="11649" href="Cubical.Foundations.Univalence.html#11613" class="Bound">a₁</a><a id="11651" class="Symbol">)</a> <a id="11653" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11655" href="Cubical.Foundations.Univalence.html#11613" class="Bound">a₁</a>
  <a id="11660" href="Cubical.Foundations.Univalence.html#11605" class="Function">lem</a> <a id="11664" href="Cubical.Foundations.Univalence.html#11664" class="Bound">a₁</a> <a id="11667" class="Symbol">=</a> <a id="11669" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="11675" href="Cubical.Foundations.Univalence.html#11433" class="Bound">e</a> <a id="11677" class="Symbol">_</a> <a id="11679" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11681" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="11695" class="Symbol">_</a>

<a id="ua→⁻"></a><a id="11698" href="Cubical.Foundations.Univalence.html#11698" class="Function">ua→⁻</a> <a id="11703" class="Symbol">:</a> <a id="11705" class="Symbol">∀</a> <a id="11707" class="Symbol">{</a><a id="11708" href="Cubical.Foundations.Univalence.html#11708" class="Bound">ℓ</a> <a id="11710" href="Cubical.Foundations.Univalence.html#11710" class="Bound">ℓ&#39;</a><a id="11712" class="Symbol">}</a> <a id="11714" class="Symbol">{</a><a id="11715" href="Cubical.Foundations.Univalence.html#11715" class="Bound">A₀</a> <a id="11718" href="Cubical.Foundations.Univalence.html#11718" class="Bound">A₁</a> <a id="11721" class="Symbol">:</a> <a id="11723" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11728" href="Cubical.Foundations.Univalence.html#11708" class="Bound">ℓ</a><a id="11729" class="Symbol">}</a> <a id="11731" class="Symbol">{</a><a id="11732" href="Cubical.Foundations.Univalence.html#11732" class="Bound">e</a> <a id="11734" class="Symbol">:</a> <a id="11736" href="Cubical.Foundations.Univalence.html#11715" class="Bound">A₀</a> <a id="11739" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11741" href="Cubical.Foundations.Univalence.html#11718" class="Bound">A₁</a><a id="11743" class="Symbol">}</a> <a id="11745" class="Symbol">{</a><a id="11746" href="Cubical.Foundations.Univalence.html#11746" class="Bound">B</a> <a id="11748" class="Symbol">:</a> <a id="11750" class="Symbol">(</a><a id="11751" href="Cubical.Foundations.Univalence.html#11751" class="Bound">i</a> <a id="11753" class="Symbol">:</a> <a id="11755" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="11756" class="Symbol">)</a> <a id="11758" class="Symbol">→</a> <a id="11760" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11765" href="Cubical.Foundations.Univalence.html#11710" class="Bound">ℓ&#39;</a><a id="11767" class="Symbol">}</a>
  <a id="11771" class="Symbol">{</a><a id="11772" href="Cubical.Foundations.Univalence.html#11772" class="Bound">f₀</a> <a id="11775" class="Symbol">:</a> <a id="11777" href="Cubical.Foundations.Univalence.html#11715" class="Bound">A₀</a> <a id="11780" class="Symbol">→</a> <a id="11782" href="Cubical.Foundations.Univalence.html#11746" class="Bound">B</a> <a id="11784" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11786" class="Symbol">}</a> <a id="11788" class="Symbol">{</a><a id="11789" href="Cubical.Foundations.Univalence.html#11789" class="Bound">f₁</a> <a id="11792" class="Symbol">:</a> <a id="11794" href="Cubical.Foundations.Univalence.html#11718" class="Bound">A₁</a> <a id="11797" class="Symbol">→</a> <a id="11799" href="Cubical.Foundations.Univalence.html#11746" class="Bound">B</a> <a id="11801" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11803" class="Symbol">}</a>
  <a id="11807" class="Symbol">→</a> <a id="11809" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11815" class="Symbol">(λ</a> <a id="11818" href="Cubical.Foundations.Univalence.html#11818" class="Bound">i</a> <a id="11820" class="Symbol">→</a> <a id="11822" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="11825" href="Cubical.Foundations.Univalence.html#11732" class="Bound">e</a> <a id="11827" href="Cubical.Foundations.Univalence.html#11818" class="Bound">i</a> <a id="11829" class="Symbol">→</a> <a id="11831" href="Cubical.Foundations.Univalence.html#11746" class="Bound">B</a> <a id="11833" href="Cubical.Foundations.Univalence.html#11818" class="Bound">i</a><a id="11834" class="Symbol">)</a> <a id="11836" href="Cubical.Foundations.Univalence.html#11772" class="Bound">f₀</a> <a id="11839" href="Cubical.Foundations.Univalence.html#11789" class="Bound">f₁</a>
  <a id="11844" class="Symbol">→</a> <a id="11846" class="Symbol">((</a><a id="11848" href="Cubical.Foundations.Univalence.html#11848" class="Bound">a</a> <a id="11850" class="Symbol">:</a> <a id="11852" href="Cubical.Foundations.Univalence.html#11715" class="Bound">A₀</a><a id="11854" class="Symbol">)</a> <a id="11856" class="Symbol">→</a> <a id="11858" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11864" href="Cubical.Foundations.Univalence.html#11746" class="Bound">B</a> <a id="11866" class="Symbol">(</a><a id="11867" href="Cubical.Foundations.Univalence.html#11772" class="Bound">f₀</a> <a id="11870" href="Cubical.Foundations.Univalence.html#11848" class="Bound">a</a><a id="11871" class="Symbol">)</a> <a id="11873" class="Symbol">(</a><a id="11874" href="Cubical.Foundations.Univalence.html#11789" class="Bound">f₁</a> <a id="11877" class="Symbol">(</a><a id="11878" href="Cubical.Foundations.Univalence.html#11732" class="Bound">e</a> <a id="11880" class="Symbol">.</a><a id="11881" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11885" href="Cubical.Foundations.Univalence.html#11848" class="Bound">a</a><a id="11886" class="Symbol">)))</a>
<a id="11890" href="Cubical.Foundations.Univalence.html#11698" class="Function">ua→⁻</a> <a id="11895" class="Symbol">{</a><a id="11896" class="Argument">e</a> <a id="11898" class="Symbol">=</a> <a id="11900" href="Cubical.Foundations.Univalence.html#11900" class="Bound">e</a><a id="11901" class="Symbol">}</a> <a id="11903" class="Symbol">{</a><a id="11904" class="Argument">f₀</a> <a id="11907" class="Symbol">=</a> <a id="11909" href="Cubical.Foundations.Univalence.html#11909" class="Bound">f₀</a><a id="11911" class="Symbol">}</a> <a id="11913" class="Symbol">{</a><a id="11914" href="Cubical.Foundations.Univalence.html#11914" class="Bound">f₁</a><a id="11916" class="Symbol">}</a> <a id="11918" href="Cubical.Foundations.Univalence.html#11918" class="Bound">p</a> <a id="11920" href="Cubical.Foundations.Univalence.html#11920" class="Bound">a</a> <a id="11922" href="Cubical.Foundations.Univalence.html#11922" class="Bound">i</a> <a id="11924" class="Symbol">=</a>
  <a id="11928" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="11938" class="Symbol">(λ</a> <a id="11941" href="Cubical.Foundations.Univalence.html#11941" class="Bound">k</a> <a id="11943" class="Symbol">→</a> <a id="11945" class="Symbol">λ</a>
      <a id="11953" class="Symbol">{</a> <a id="11955" class="Symbol">(</a><a id="11956" href="Cubical.Foundations.Univalence.html#11922" class="Bound">i</a> <a id="11958" class="Symbol">=</a> <a id="11960" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11962" class="Symbol">)</a> <a id="11964" class="Symbol">→</a> <a id="11966" href="Cubical.Foundations.Univalence.html#11909" class="Bound">f₀</a> <a id="11969" href="Cubical.Foundations.Univalence.html#11920" class="Bound">a</a>
      <a id="11977" class="Symbol">;</a> <a id="11979" class="Symbol">(</a><a id="11980" href="Cubical.Foundations.Univalence.html#11922" class="Bound">i</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11986" class="Symbol">)</a> <a id="11988" class="Symbol">→</a> <a id="11990" href="Cubical.Foundations.Univalence.html#11914" class="Bound">f₁</a> <a id="11993" class="Symbol">(</a><a id="11994" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="11998" href="Cubical.Foundations.Univalence.html#11900" class="Bound">e</a> <a id="12000" href="Cubical.Foundations.Univalence.html#11920" class="Bound">a</a> <a id="12002" href="Cubical.Foundations.Univalence.html#11941" class="Bound">k</a><a id="12003" class="Symbol">)</a>
      <a id="12011" class="Symbol">})</a>
    <a id="12018" class="Symbol">(</a><a id="12019" href="Cubical.Foundations.Univalence.html#11918" class="Bound">p</a> <a id="12021" href="Cubical.Foundations.Univalence.html#11922" class="Bound">i</a> <a id="12023" class="Symbol">(</a><a id="12024" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="12031" class="Symbol">(λ</a> <a id="12034" href="Cubical.Foundations.Univalence.html#12034" class="Bound">j</a> <a id="12036" class="Symbol">→</a> <a id="12038" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12041" href="Cubical.Foundations.Univalence.html#11900" class="Bound">e</a> <a id="12043" class="Symbol">(</a><a id="12044" href="Cubical.Foundations.Univalence.html#12034" class="Bound">j</a> <a id="12046" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12048" href="Cubical.Foundations.Univalence.html#11922" class="Bound">i</a><a id="12049" class="Symbol">))</a> <a id="12052" class="Symbol">(</a><a id="12053" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12055" href="Cubical.Foundations.Univalence.html#11922" class="Bound">i</a><a id="12056" class="Symbol">)</a> <a id="12058" href="Cubical.Foundations.Univalence.html#11920" class="Bound">a</a><a id="12059" class="Symbol">))</a>

<a id="ua→2"></a><a id="12063" href="Cubical.Foundations.Univalence.html#12063" class="Function">ua→2</a> <a id="12068" class="Symbol">:</a> <a id="12070" class="Symbol">∀</a> <a id="12072" class="Symbol">{</a><a id="12073" href="Cubical.Foundations.Univalence.html#12073" class="Bound">ℓ</a> <a id="12075" href="Cubical.Foundations.Univalence.html#12075" class="Bound">ℓ&#39;</a> <a id="12078" href="Cubical.Foundations.Univalence.html#12078" class="Bound">ℓ&#39;&#39;</a><a id="12081" class="Symbol">}</a> <a id="12083" class="Symbol">{</a><a id="12084" href="Cubical.Foundations.Univalence.html#12084" class="Bound">A₀</a> <a id="12087" href="Cubical.Foundations.Univalence.html#12087" class="Bound">A₁</a> <a id="12090" class="Symbol">:</a> <a id="12092" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12097" href="Cubical.Foundations.Univalence.html#12073" class="Bound">ℓ</a><a id="12098" class="Symbol">}</a> <a id="12100" class="Symbol">{</a><a id="12101" href="Cubical.Foundations.Univalence.html#12101" class="Bound">e₁</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="Cubical.Foundations.Univalence.html#12084" class="Bound">A₀</a> <a id="12109" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12111" href="Cubical.Foundations.Univalence.html#12087" class="Bound">A₁</a><a id="12113" class="Symbol">}</a>
  <a id="12117" class="Symbol">{</a><a id="12118" href="Cubical.Foundations.Univalence.html#12118" class="Bound">B₀</a> <a id="12121" href="Cubical.Foundations.Univalence.html#12121" class="Bound">B₁</a> <a id="12124" class="Symbol">:</a> <a id="12126" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12131" href="Cubical.Foundations.Univalence.html#12075" class="Bound">ℓ&#39;</a><a id="12133" class="Symbol">}</a> <a id="12135" class="Symbol">{</a><a id="12136" href="Cubical.Foundations.Univalence.html#12136" class="Bound">e₂</a> <a id="12139" class="Symbol">:</a> <a id="12141" href="Cubical.Foundations.Univalence.html#12118" class="Bound">B₀</a> <a id="12144" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12146" href="Cubical.Foundations.Univalence.html#12121" class="Bound">B₁</a><a id="12148" class="Symbol">}</a>
  <a id="12152" class="Symbol">{</a><a id="12153" href="Cubical.Foundations.Univalence.html#12153" class="Bound">C</a> <a id="12155" class="Symbol">:</a> <a id="12157" class="Symbol">(</a><a id="12158" href="Cubical.Foundations.Univalence.html#12158" class="Bound">i</a> <a id="12160" class="Symbol">:</a> <a id="12162" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="12163" class="Symbol">)</a> <a id="12165" class="Symbol">→</a> <a id="12167" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12172" href="Cubical.Foundations.Univalence.html#12078" class="Bound">ℓ&#39;&#39;</a><a id="12175" class="Symbol">}</a>
  <a id="12179" class="Symbol">{</a><a id="12180" href="Cubical.Foundations.Univalence.html#12180" class="Bound">f₀</a> <a id="12183" class="Symbol">:</a> <a id="12185" href="Cubical.Foundations.Univalence.html#12084" class="Bound">A₀</a> <a id="12188" class="Symbol">→</a> <a id="12190" href="Cubical.Foundations.Univalence.html#12118" class="Bound">B₀</a> <a id="12193" class="Symbol">→</a> <a id="12195" href="Cubical.Foundations.Univalence.html#12153" class="Bound">C</a> <a id="12197" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12199" class="Symbol">}</a> <a id="12201" class="Symbol">{</a><a id="12202" href="Cubical.Foundations.Univalence.html#12202" class="Bound">f₁</a> <a id="12205" class="Symbol">:</a> <a id="12207" href="Cubical.Foundations.Univalence.html#12087" class="Bound">A₁</a> <a id="12210" class="Symbol">→</a> <a id="12212" href="Cubical.Foundations.Univalence.html#12121" class="Bound">B₁</a> <a id="12215" class="Symbol">→</a> <a id="12217" href="Cubical.Foundations.Univalence.html#12153" class="Bound">C</a> <a id="12219" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12221" class="Symbol">}</a>
  <a id="12225" class="Symbol">→</a> <a id="12227" class="Symbol">(∀</a> <a id="12230" href="Cubical.Foundations.Univalence.html#12230" class="Bound">a</a> <a id="12232" href="Cubical.Foundations.Univalence.html#12232" class="Bound">b</a> <a id="12234" class="Symbol">→</a> <a id="12236" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12242" href="Cubical.Foundations.Univalence.html#12153" class="Bound">C</a> <a id="12244" class="Symbol">(</a><a id="12245" href="Cubical.Foundations.Univalence.html#12180" class="Bound">f₀</a> <a id="12248" href="Cubical.Foundations.Univalence.html#12230" class="Bound">a</a> <a id="12250" href="Cubical.Foundations.Univalence.html#12232" class="Bound">b</a><a id="12251" class="Symbol">)</a> <a id="12253" class="Symbol">(</a><a id="12254" href="Cubical.Foundations.Univalence.html#12202" class="Bound">f₁</a> <a id="12257" class="Symbol">(</a><a id="12258" href="Cubical.Foundations.Univalence.html#12101" class="Bound">e₁</a> <a id="12261" class="Symbol">.</a><a id="12262" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12266" href="Cubical.Foundations.Univalence.html#12230" class="Bound">a</a><a id="12267" class="Symbol">)</a> <a id="12269" class="Symbol">(</a><a id="12270" href="Cubical.Foundations.Univalence.html#12136" class="Bound">e₂</a> <a id="12273" class="Symbol">.</a><a id="12274" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12278" href="Cubical.Foundations.Univalence.html#12232" class="Bound">b</a><a id="12279" class="Symbol">)))</a>
  <a id="12285" class="Symbol">→</a> <a id="12287" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12293" class="Symbol">(λ</a> <a id="12296" href="Cubical.Foundations.Univalence.html#12296" class="Bound">i</a> <a id="12298" class="Symbol">→</a> <a id="12300" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12303" href="Cubical.Foundations.Univalence.html#12101" class="Bound">e₁</a> <a id="12306" href="Cubical.Foundations.Univalence.html#12296" class="Bound">i</a> <a id="12308" class="Symbol">→</a> <a id="12310" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12313" href="Cubical.Foundations.Univalence.html#12136" class="Bound">e₂</a> <a id="12316" href="Cubical.Foundations.Univalence.html#12296" class="Bound">i</a> <a id="12318" class="Symbol">→</a> <a id="12320" href="Cubical.Foundations.Univalence.html#12153" class="Bound">C</a> <a id="12322" href="Cubical.Foundations.Univalence.html#12296" class="Bound">i</a><a id="12323" class="Symbol">)</a> <a id="12325" href="Cubical.Foundations.Univalence.html#12180" class="Bound">f₀</a> <a id="12328" href="Cubical.Foundations.Univalence.html#12202" class="Bound">f₁</a>
<a id="12331" href="Cubical.Foundations.Univalence.html#12063" class="Function">ua→2</a> <a id="12336" href="Cubical.Foundations.Univalence.html#12336" class="Bound">h</a> <a id="12338" class="Symbol">=</a> <a id="12340" href="Cubical.Foundations.Univalence.html#11233" class="Function">ua→</a> <a id="12344" class="Symbol">(</a><a id="12345" href="Cubical.Foundations.Univalence.html#11233" class="Function">ua→</a> <a id="12349" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12351" href="Cubical.Foundations.Univalence.html#12336" class="Bound">h</a><a id="12352" class="Symbol">)</a>

<a id="12355" class="Comment">-- Useful lemma for unfolding a transported function over ua</a>
<a id="12416" class="Comment">-- If we would have regularity this would be refl</a>
<a id="transportUAop₁"></a><a id="12466" href="Cubical.Foundations.Univalence.html#12466" class="Function">transportUAop₁</a> <a id="12481" class="Symbol">:</a> <a id="12483" class="Symbol">∀</a> <a id="12485" class="Symbol">{</a><a id="12486" href="Cubical.Foundations.Univalence.html#12486" class="Bound">A</a> <a id="12488" href="Cubical.Foundations.Univalence.html#12488" class="Bound">B</a> <a id="12490" class="Symbol">:</a> <a id="12492" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12497" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="12498" class="Symbol">}</a> <a id="12500" class="Symbol">→</a> <a id="12502" class="Symbol">(</a><a id="12503" href="Cubical.Foundations.Univalence.html#12503" class="Bound">e</a> <a id="12505" class="Symbol">:</a> <a id="12507" href="Cubical.Foundations.Univalence.html#12486" class="Bound">A</a> <a id="12509" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12511" href="Cubical.Foundations.Univalence.html#12488" class="Bound">B</a><a id="12512" class="Symbol">)</a> <a id="12514" class="Symbol">(</a><a id="12515" href="Cubical.Foundations.Univalence.html#12515" class="Bound">f</a> <a id="12517" class="Symbol">:</a> <a id="12519" href="Cubical.Foundations.Univalence.html#12486" class="Bound">A</a> <a id="12521" class="Symbol">→</a> <a id="12523" href="Cubical.Foundations.Univalence.html#12486" class="Bound">A</a><a id="12524" class="Symbol">)</a> <a id="12526" class="Symbol">(</a><a id="12527" href="Cubical.Foundations.Univalence.html#12527" class="Bound">x</a> <a id="12529" class="Symbol">:</a> <a id="12531" href="Cubical.Foundations.Univalence.html#12488" class="Bound">B</a><a id="12532" class="Symbol">)</a>
               <a id="12549" class="Symbol">→</a> <a id="12551" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12561" class="Symbol">(λ</a> <a id="12564" href="Cubical.Foundations.Univalence.html#12564" class="Bound">i</a> <a id="12566" class="Symbol">→</a> <a id="12568" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12571" href="Cubical.Foundations.Univalence.html#12503" class="Bound">e</a> <a id="12573" href="Cubical.Foundations.Univalence.html#12564" class="Bound">i</a> <a id="12575" class="Symbol">→</a> <a id="12577" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12580" href="Cubical.Foundations.Univalence.html#12503" class="Bound">e</a> <a id="12582" href="Cubical.Foundations.Univalence.html#12564" class="Bound">i</a><a id="12583" class="Symbol">)</a> <a id="12585" href="Cubical.Foundations.Univalence.html#12515" class="Bound">f</a> <a id="12587" href="Cubical.Foundations.Univalence.html#12527" class="Bound">x</a> <a id="12589" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12591" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12600" href="Cubical.Foundations.Univalence.html#12503" class="Bound">e</a> <a id="12602" class="Symbol">(</a><a id="12603" href="Cubical.Foundations.Univalence.html#12515" class="Bound">f</a> <a id="12605" class="Symbol">(</a><a id="12606" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12612" href="Cubical.Foundations.Univalence.html#12503" class="Bound">e</a> <a id="12614" href="Cubical.Foundations.Univalence.html#12527" class="Bound">x</a><a id="12615" class="Symbol">))</a>
<a id="12618" href="Cubical.Foundations.Univalence.html#12466" class="Function">transportUAop₁</a> <a id="12633" href="Cubical.Foundations.Univalence.html#12633" class="Bound">e</a> <a id="12635" href="Cubical.Foundations.Univalence.html#12635" class="Bound">f</a> <a id="12637" href="Cubical.Foundations.Univalence.html#12637" class="Bound">x</a> <a id="12639" href="Cubical.Foundations.Univalence.html#12639" class="Bound">i</a> <a id="12641" class="Symbol">=</a> <a id="12643" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12657" class="Symbol">(</a><a id="12658" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12667" href="Cubical.Foundations.Univalence.html#12633" class="Bound">e</a> <a id="12669" class="Symbol">(</a><a id="12670" href="Cubical.Foundations.Univalence.html#12635" class="Bound">f</a> <a id="12672" class="Symbol">(</a><a id="12673" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12679" href="Cubical.Foundations.Univalence.html#12633" class="Bound">e</a> <a id="12681" class="Symbol">(</a><a id="12682" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12696" href="Cubical.Foundations.Univalence.html#12637" class="Bound">x</a> <a id="12698" href="Cubical.Foundations.Univalence.html#12639" class="Bound">i</a><a id="12699" class="Symbol">))))</a> <a id="12704" href="Cubical.Foundations.Univalence.html#12639" class="Bound">i</a>

<a id="12707" class="Comment">-- Binary version</a>
<a id="transportUAop₂"></a><a id="12725" href="Cubical.Foundations.Univalence.html#12725" class="Function">transportUAop₂</a> <a id="12740" class="Symbol">:</a> <a id="12742" class="Symbol">∀</a> <a id="12744" class="Symbol">{</a><a id="12745" href="Cubical.Foundations.Univalence.html#12745" class="Bound">ℓ</a><a id="12746" class="Symbol">}</a> <a id="12748" class="Symbol">{</a><a id="12749" href="Cubical.Foundations.Univalence.html#12749" class="Bound">A</a> <a id="12751" href="Cubical.Foundations.Univalence.html#12751" class="Bound">B</a> <a id="12753" class="Symbol">:</a> <a id="12755" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12760" href="Cubical.Foundations.Univalence.html#12745" class="Bound">ℓ</a><a id="12761" class="Symbol">}</a> <a id="12763" class="Symbol">→</a> <a id="12765" class="Symbol">(</a><a id="12766" href="Cubical.Foundations.Univalence.html#12766" class="Bound">e</a> <a id="12768" class="Symbol">:</a> <a id="12770" href="Cubical.Foundations.Univalence.html#12749" class="Bound">A</a> <a id="12772" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12774" href="Cubical.Foundations.Univalence.html#12751" class="Bound">B</a><a id="12775" class="Symbol">)</a> <a id="12777" class="Symbol">(</a><a id="12778" href="Cubical.Foundations.Univalence.html#12778" class="Bound">f</a> <a id="12780" class="Symbol">:</a> <a id="12782" href="Cubical.Foundations.Univalence.html#12749" class="Bound">A</a> <a id="12784" class="Symbol">→</a> <a id="12786" href="Cubical.Foundations.Univalence.html#12749" class="Bound">A</a> <a id="12788" class="Symbol">→</a> <a id="12790" href="Cubical.Foundations.Univalence.html#12749" class="Bound">A</a><a id="12791" class="Symbol">)</a> <a id="12793" class="Symbol">(</a><a id="12794" href="Cubical.Foundations.Univalence.html#12794" class="Bound">x</a> <a id="12796" href="Cubical.Foundations.Univalence.html#12796" class="Bound">y</a> <a id="12798" class="Symbol">:</a> <a id="12800" href="Cubical.Foundations.Univalence.html#12751" class="Bound">B</a><a id="12801" class="Symbol">)</a>
               <a id="12818" class="Symbol">→</a> <a id="12820" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="12830" class="Symbol">(λ</a> <a id="12833" href="Cubical.Foundations.Univalence.html#12833" class="Bound">i</a> <a id="12835" class="Symbol">→</a> <a id="12837" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12840" href="Cubical.Foundations.Univalence.html#12766" class="Bound">e</a> <a id="12842" href="Cubical.Foundations.Univalence.html#12833" class="Bound">i</a> <a id="12844" class="Symbol">→</a> <a id="12846" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12849" href="Cubical.Foundations.Univalence.html#12766" class="Bound">e</a> <a id="12851" href="Cubical.Foundations.Univalence.html#12833" class="Bound">i</a> <a id="12853" class="Symbol">→</a> <a id="12855" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="12858" href="Cubical.Foundations.Univalence.html#12766" class="Bound">e</a> <a id="12860" href="Cubical.Foundations.Univalence.html#12833" class="Bound">i</a><a id="12861" class="Symbol">)</a> <a id="12863" href="Cubical.Foundations.Univalence.html#12778" class="Bound">f</a> <a id="12865" href="Cubical.Foundations.Univalence.html#12794" class="Bound">x</a> <a id="12867" href="Cubical.Foundations.Univalence.html#12796" class="Bound">y</a> <a id="12869" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
                 <a id="12888" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12897" href="Cubical.Foundations.Univalence.html#12766" class="Bound">e</a> <a id="12899" class="Symbol">(</a><a id="12900" href="Cubical.Foundations.Univalence.html#12778" class="Bound">f</a> <a id="12902" class="Symbol">(</a><a id="12903" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12909" href="Cubical.Foundations.Univalence.html#12766" class="Bound">e</a> <a id="12911" href="Cubical.Foundations.Univalence.html#12794" class="Bound">x</a><a id="12912" class="Symbol">)</a> <a id="12914" class="Symbol">(</a><a id="12915" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12921" href="Cubical.Foundations.Univalence.html#12766" class="Bound">e</a> <a id="12923" href="Cubical.Foundations.Univalence.html#12796" class="Bound">y</a><a id="12924" class="Symbol">))</a>
<a id="12927" href="Cubical.Foundations.Univalence.html#12725" class="Function">transportUAop₂</a> <a id="12942" href="Cubical.Foundations.Univalence.html#12942" class="Bound">e</a> <a id="12944" href="Cubical.Foundations.Univalence.html#12944" class="Bound">f</a> <a id="12946" href="Cubical.Foundations.Univalence.html#12946" class="Bound">x</a> <a id="12948" href="Cubical.Foundations.Univalence.html#12948" class="Bound">y</a> <a id="12950" href="Cubical.Foundations.Univalence.html#12950" class="Bound">i</a> <a id="12952" class="Symbol">=</a>
    <a id="12958" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12972" class="Symbol">(</a><a id="12973" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12982" href="Cubical.Foundations.Univalence.html#12942" class="Bound">e</a> <a id="12984" class="Symbol">(</a><a id="12985" href="Cubical.Foundations.Univalence.html#12944" class="Bound">f</a> <a id="12987" class="Symbol">(</a><a id="12988" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12994" href="Cubical.Foundations.Univalence.html#12942" class="Bound">e</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13011" href="Cubical.Foundations.Univalence.html#12946" class="Bound">x</a> <a id="13013" href="Cubical.Foundations.Univalence.html#12950" class="Bound">i</a><a id="13014" class="Symbol">))</a>
                                 <a id="13050" class="Symbol">(</a><a id="13051" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13057" href="Cubical.Foundations.Univalence.html#12942" class="Bound">e</a> <a id="13059" class="Symbol">(</a><a id="13060" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13074" href="Cubical.Foundations.Univalence.html#12948" class="Bound">y</a> <a id="13076" href="Cubical.Foundations.Univalence.html#12950" class="Bound">i</a><a id="13077" class="Symbol">))))</a> <a id="13082" href="Cubical.Foundations.Univalence.html#12950" class="Bound">i</a>

<a id="13085" class="Comment">-- Alternative version of EquivJ that only requires a predicate on functions</a>
<a id="elimEquivFun"></a><a id="13162" href="Cubical.Foundations.Univalence.html#13162" class="Function">elimEquivFun</a> <a id="13175" class="Symbol">:</a> <a id="13177" class="Symbol">{</a><a id="13178" href="Cubical.Foundations.Univalence.html#13178" class="Bound">A</a> <a id="13180" href="Cubical.Foundations.Univalence.html#13180" class="Bound">B</a> <a id="13182" class="Symbol">:</a> <a id="13184" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13189" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13190" class="Symbol">}</a> <a id="13192" class="Symbol">(</a><a id="13193" href="Cubical.Foundations.Univalence.html#13193" class="Bound">P</a> <a id="13195" class="Symbol">:</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Cubical.Foundations.Univalence.html#13198" class="Bound">A</a> <a id="13200" class="Symbol">:</a> <a id="13202" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13207" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13208" class="Symbol">)</a> <a id="13210" class="Symbol">→</a> <a id="13212" class="Symbol">(</a><a id="13213" href="Cubical.Foundations.Univalence.html#13198" class="Bound">A</a> <a id="13215" class="Symbol">→</a> <a id="13217" href="Cubical.Foundations.Univalence.html#13180" class="Bound">B</a><a id="13218" class="Symbol">)</a> <a id="13220" class="Symbol">→</a> <a id="13222" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13227" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="13229" class="Symbol">)</a>
             <a id="13244" class="Symbol">→</a> <a id="13246" class="Symbol">(</a><a id="13247" href="Cubical.Foundations.Univalence.html#13247" class="Bound">r</a> <a id="13249" class="Symbol">:</a> <a id="13251" href="Cubical.Foundations.Univalence.html#13193" class="Bound">P</a> <a id="13253" href="Cubical.Foundations.Univalence.html#13180" class="Bound">B</a> <a id="13255" class="Symbol">(</a><a id="13256" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13262" href="Cubical.Foundations.Univalence.html#13180" class="Bound">B</a><a id="13263" class="Symbol">))</a> <a id="13266" class="Symbol">→</a> <a id="13268" class="Symbol">(</a><a id="13269" href="Cubical.Foundations.Univalence.html#13269" class="Bound">e</a> <a id="13271" class="Symbol">:</a> <a id="13273" href="Cubical.Foundations.Univalence.html#13178" class="Bound">A</a> <a id="13275" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13277" href="Cubical.Foundations.Univalence.html#13180" class="Bound">B</a><a id="13278" class="Symbol">)</a> <a id="13280" class="Symbol">→</a> <a id="13282" href="Cubical.Foundations.Univalence.html#13193" class="Bound">P</a> <a id="13284" href="Cubical.Foundations.Univalence.html#13178" class="Bound">A</a> <a id="13286" class="Symbol">(</a><a id="13287" href="Cubical.Foundations.Univalence.html#13269" class="Bound">e</a> <a id="13289" class="Symbol">.</a><a id="13290" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13293" class="Symbol">)</a>
<a id="13295" href="Cubical.Foundations.Univalence.html#13162" class="Function">elimEquivFun</a> <a id="13308" href="Cubical.Foundations.Univalence.html#13308" class="Bound">P</a> <a id="13310" href="Cubical.Foundations.Univalence.html#13310" class="Bound">r</a> <a id="13312" href="Cubical.Foundations.Univalence.html#13312" class="Bound">e</a> <a id="13314" class="Symbol">=</a> <a id="13316" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13322" class="Symbol">(λ</a> <a id="13325" href="Cubical.Foundations.Univalence.html#13325" class="Bound">x</a> <a id="13327" class="Symbol">→</a> <a id="13329" href="Cubical.Foundations.Univalence.html#13308" class="Bound">P</a> <a id="13331" class="Symbol">(</a><a id="13332" href="Cubical.Foundations.Univalence.html#13325" class="Bound">x</a> <a id="13334" class="Symbol">.</a><a id="13335" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13338" class="Symbol">)</a> <a id="13340" class="Symbol">(</a><a id="13341" href="Cubical.Foundations.Univalence.html#13325" class="Bound">x</a> <a id="13343" class="Symbol">.</a><a id="13344" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13348" class="Symbol">.</a><a id="13349" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13352" class="Symbol">))</a> <a id="13355" class="Symbol">(</a><a id="13356" href="Cubical.Foundations.Univalence.html#7315" class="Function">contrSinglEquiv</a> <a id="13372" href="Cubical.Foundations.Univalence.html#13312" class="Bound">e</a><a id="13373" class="Symbol">)</a> <a id="13375" href="Cubical.Foundations.Univalence.html#13310" class="Bound">r</a>

<a id="13378" class="Comment">-- Isomorphism induction</a>
<a id="elimIso"></a><a id="13403" href="Cubical.Foundations.Univalence.html#13403" class="Function">elimIso</a> <a id="13411" class="Symbol">:</a> <a id="13413" class="Symbol">{</a><a id="13414" href="Cubical.Foundations.Univalence.html#13414" class="Bound">B</a> <a id="13416" class="Symbol">:</a> <a id="13418" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13423" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13424" class="Symbol">}</a> <a id="13426" class="Symbol">→</a> <a id="13428" class="Symbol">(</a><a id="13429" href="Cubical.Foundations.Univalence.html#13429" class="Bound">Q</a> <a id="13431" class="Symbol">:</a> <a id="13433" class="Symbol">{</a><a id="13434" href="Cubical.Foundations.Univalence.html#13434" class="Bound">A</a> <a id="13436" class="Symbol">:</a> <a id="13438" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13443" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13444" class="Symbol">}</a> <a id="13446" class="Symbol">→</a> <a id="13448" class="Symbol">(</a><a id="13449" href="Cubical.Foundations.Univalence.html#13434" class="Bound">A</a> <a id="13451" class="Symbol">→</a> <a id="13453" href="Cubical.Foundations.Univalence.html#13414" class="Bound">B</a><a id="13454" class="Symbol">)</a> <a id="13456" class="Symbol">→</a> <a id="13458" class="Symbol">(</a><a id="13459" href="Cubical.Foundations.Univalence.html#13414" class="Bound">B</a> <a id="13461" class="Symbol">→</a> <a id="13463" href="Cubical.Foundations.Univalence.html#13434" class="Bound">A</a><a id="13464" class="Symbol">)</a> <a id="13466" class="Symbol">→</a> <a id="13468" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13473" href="Cubical.Foundations.Univalence.html#874" class="Generalizable">ℓ&#39;</a><a id="13475" class="Symbol">)</a> <a id="13477" class="Symbol">→</a>
          <a id="13489" class="Symbol">(</a><a id="13490" href="Cubical.Foundations.Univalence.html#13490" class="Bound">h</a> <a id="13492" class="Symbol">:</a> <a id="13494" href="Cubical.Foundations.Univalence.html#13429" class="Bound">Q</a> <a id="13496" class="Symbol">(</a><a id="13497" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13503" href="Cubical.Foundations.Univalence.html#13414" class="Bound">B</a><a id="13504" class="Symbol">)</a> <a id="13506" class="Symbol">(</a><a id="13507" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13513" href="Cubical.Foundations.Univalence.html#13414" class="Bound">B</a><a id="13514" class="Symbol">))</a> <a id="13517" class="Symbol">→</a> <a id="13519" class="Symbol">{</a><a id="13520" href="Cubical.Foundations.Univalence.html#13520" class="Bound">A</a> <a id="13522" class="Symbol">:</a> <a id="13524" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13529" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="13530" class="Symbol">}</a> <a id="13532" class="Symbol">→</a>
          <a id="13544" class="Symbol">(</a><a id="13545" href="Cubical.Foundations.Univalence.html#13545" class="Bound">f</a> <a id="13547" class="Symbol">:</a> <a id="13549" href="Cubical.Foundations.Univalence.html#13520" class="Bound">A</a> <a id="13551" class="Symbol">→</a> <a id="13553" href="Cubical.Foundations.Univalence.html#13414" class="Bound">B</a><a id="13554" class="Symbol">)</a> <a id="13556" class="Symbol">→</a> <a id="13558" class="Symbol">(</a><a id="13559" href="Cubical.Foundations.Univalence.html#13559" class="Bound">g</a> <a id="13561" class="Symbol">:</a> <a id="13563" href="Cubical.Foundations.Univalence.html#13414" class="Bound">B</a> <a id="13565" class="Symbol">→</a> <a id="13567" href="Cubical.Foundations.Univalence.html#13520" class="Bound">A</a><a id="13568" class="Symbol">)</a> <a id="13570" class="Symbol">→</a> <a id="13572" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13580" href="Cubical.Foundations.Univalence.html#13545" class="Bound">f</a> <a id="13582" href="Cubical.Foundations.Univalence.html#13559" class="Bound">g</a> <a id="13584" class="Symbol">→</a> <a id="13586" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="13594" href="Cubical.Foundations.Univalence.html#13545" class="Bound">f</a> <a id="13596" href="Cubical.Foundations.Univalence.html#13559" class="Bound">g</a> <a id="13598" class="Symbol">→</a> <a id="13600" href="Cubical.Foundations.Univalence.html#13429" class="Bound">Q</a> <a id="13602" href="Cubical.Foundations.Univalence.html#13545" class="Bound">f</a> <a id="13604" href="Cubical.Foundations.Univalence.html#13559" class="Bound">g</a>
<a id="13606" href="Cubical.Foundations.Univalence.html#13403" class="Function">elimIso</a> <a id="13614" class="Symbol">{</a><a id="13615" href="Cubical.Foundations.Univalence.html#13615" class="Bound">ℓ</a><a id="13616" class="Symbol">}</a> <a id="13618" class="Symbol">{</a><a id="13619" href="Cubical.Foundations.Univalence.html#13619" class="Bound">ℓ&#39;</a><a id="13621" class="Symbol">}</a> <a id="13623" class="Symbol">{</a><a id="13624" href="Cubical.Foundations.Univalence.html#13624" class="Bound">B</a><a id="13625" class="Symbol">}</a> <a id="13627" href="Cubical.Foundations.Univalence.html#13627" class="Bound">Q</a> <a id="13629" href="Cubical.Foundations.Univalence.html#13629" class="Bound">h</a> <a id="13631" class="Symbol">{</a><a id="13632" href="Cubical.Foundations.Univalence.html#13632" class="Bound">A</a><a id="13633" class="Symbol">}</a> <a id="13635" href="Cubical.Foundations.Univalence.html#13635" class="Bound">f</a> <a id="13637" href="Cubical.Foundations.Univalence.html#13637" class="Bound">g</a> <a id="13639" href="Cubical.Foundations.Univalence.html#13639" class="Bound">sfg</a> <a id="13643" href="Cubical.Foundations.Univalence.html#13643" class="Bound">rfg</a> <a id="13647" class="Symbol">=</a> <a id="13649" href="Cubical.Foundations.Univalence.html#13875" class="Function">rem1</a> <a id="13654" href="Cubical.Foundations.Univalence.html#13635" class="Bound">f</a> <a id="13656" href="Cubical.Foundations.Univalence.html#13637" class="Bound">g</a> <a id="13658" href="Cubical.Foundations.Univalence.html#13639" class="Bound">sfg</a> <a id="13662" href="Cubical.Foundations.Univalence.html#13643" class="Bound">rfg</a>
  <a id="13668" class="Keyword">where</a>
  <a id="13676" href="Cubical.Foundations.Univalence.html#13676" class="Function">P</a> <a id="13678" class="Symbol">:</a> <a id="13680" class="Symbol">(</a><a id="13681" href="Cubical.Foundations.Univalence.html#13681" class="Bound">A</a> <a id="13683" class="Symbol">:</a> <a id="13685" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13690" href="Cubical.Foundations.Univalence.html#13615" class="Bound">ℓ</a><a id="13691" class="Symbol">)</a> <a id="13693" class="Symbol">→</a> <a id="13695" class="Symbol">(</a><a id="13696" href="Cubical.Foundations.Univalence.html#13696" class="Bound">f</a> <a id="13698" class="Symbol">:</a> <a id="13700" href="Cubical.Foundations.Univalence.html#13681" class="Bound">A</a> <a id="13702" class="Symbol">→</a> <a id="13704" href="Cubical.Foundations.Univalence.html#13624" class="Bound">B</a><a id="13705" class="Symbol">)</a> <a id="13707" class="Symbol">→</a> <a id="13709" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13714" class="Symbol">(</a><a id="13715" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="13721" href="Cubical.Foundations.Univalence.html#13619" class="Bound">ℓ&#39;</a> <a id="13724" href="Cubical.Foundations.Univalence.html#13615" class="Bound">ℓ</a><a id="13725" class="Symbol">)</a>
  <a id="13729" href="Cubical.Foundations.Univalence.html#13676" class="Function">P</a> <a id="13731" href="Cubical.Foundations.Univalence.html#13731" class="Bound">A</a> <a id="13733" href="Cubical.Foundations.Univalence.html#13733" class="Bound">f</a> <a id="13735" class="Symbol">=</a> <a id="13737" class="Symbol">(</a><a id="13738" href="Cubical.Foundations.Univalence.html#13738" class="Bound">g</a> <a id="13740" class="Symbol">:</a> <a id="13742" href="Cubical.Foundations.Univalence.html#13624" class="Bound">B</a> <a id="13744" class="Symbol">→</a> <a id="13746" href="Cubical.Foundations.Univalence.html#13731" class="Bound">A</a><a id="13747" class="Symbol">)</a> <a id="13749" class="Symbol">→</a> <a id="13751" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13759" href="Cubical.Foundations.Univalence.html#13733" class="Bound">f</a> <a id="13761" href="Cubical.Foundations.Univalence.html#13738" class="Bound">g</a> <a id="13763" class="Symbol">→</a> <a id="13765" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="13773" href="Cubical.Foundations.Univalence.html#13733" class="Bound">f</a> <a id="13775" href="Cubical.Foundations.Univalence.html#13738" class="Bound">g</a> <a id="13777" class="Symbol">→</a> <a id="13779" href="Cubical.Foundations.Univalence.html#13627" class="Bound">Q</a> <a id="13781" href="Cubical.Foundations.Univalence.html#13733" class="Bound">f</a> <a id="13783" href="Cubical.Foundations.Univalence.html#13738" class="Bound">g</a>

  <a id="13788" href="Cubical.Foundations.Univalence.html#13788" class="Function">rem</a> <a id="13792" class="Symbol">:</a> <a id="13794" href="Cubical.Foundations.Univalence.html#13676" class="Function">P</a> <a id="13796" href="Cubical.Foundations.Univalence.html#13624" class="Bound">B</a> <a id="13798" class="Symbol">(</a><a id="13799" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13805" href="Cubical.Foundations.Univalence.html#13624" class="Bound">B</a><a id="13806" class="Symbol">)</a>
  <a id="13810" href="Cubical.Foundations.Univalence.html#13788" class="Function">rem</a> <a id="13814" href="Cubical.Foundations.Univalence.html#13814" class="Bound">g</a> <a id="13816" href="Cubical.Foundations.Univalence.html#13816" class="Bound">sfg</a> <a id="13820" href="Cubical.Foundations.Univalence.html#13820" class="Bound">rfg</a> <a id="13824" class="Symbol">=</a> <a id="13826" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13832" class="Symbol">(</a><a id="13833" href="Cubical.Foundations.Univalence.html#13627" class="Bound">Q</a> <a id="13835" class="Symbol">(</a><a id="13836" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13842" href="Cubical.Foundations.Univalence.html#13624" class="Bound">B</a><a id="13843" class="Symbol">))</a> <a id="13846" class="Symbol">(λ</a> <a id="13849" href="Cubical.Foundations.Univalence.html#13849" class="Bound">i</a> <a id="13851" href="Cubical.Foundations.Univalence.html#13851" class="Bound">b</a> <a id="13853" class="Symbol">→</a> <a id="13855" class="Symbol">(</a><a id="13856" href="Cubical.Foundations.Univalence.html#13816" class="Bound">sfg</a> <a id="13860" href="Cubical.Foundations.Univalence.html#13851" class="Bound">b</a><a id="13861" class="Symbol">)</a> <a id="13863" class="Symbol">(</a><a id="13864" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13866" href="Cubical.Foundations.Univalence.html#13849" class="Bound">i</a><a id="13867" class="Symbol">))</a> <a id="13870" href="Cubical.Foundations.Univalence.html#13629" class="Bound">h</a>

  <a id="13875" href="Cubical.Foundations.Univalence.html#13875" class="Function">rem1</a> <a id="13880" class="Symbol">:</a> <a id="13882" class="Symbol">{</a><a id="13883" href="Cubical.Foundations.Univalence.html#13883" class="Bound">A</a> <a id="13885" class="Symbol">:</a> <a id="13887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13892" href="Cubical.Foundations.Univalence.html#13615" class="Bound">ℓ</a><a id="13893" class="Symbol">}</a> <a id="13895" class="Symbol">→</a> <a id="13897" class="Symbol">(</a><a id="13898" href="Cubical.Foundations.Univalence.html#13898" class="Bound">f</a> <a id="13900" class="Symbol">:</a> <a id="13902" href="Cubical.Foundations.Univalence.html#13883" class="Bound">A</a> <a id="13904" class="Symbol">→</a> <a id="13906" href="Cubical.Foundations.Univalence.html#13624" class="Bound">B</a><a id="13907" class="Symbol">)</a> <a id="13909" class="Symbol">→</a> <a id="13911" href="Cubical.Foundations.Univalence.html#13676" class="Function">P</a> <a id="13913" href="Cubical.Foundations.Univalence.html#13883" class="Bound">A</a> <a id="13915" href="Cubical.Foundations.Univalence.html#13898" class="Bound">f</a>
  <a id="13919" href="Cubical.Foundations.Univalence.html#13875" class="Function">rem1</a> <a id="13924" href="Cubical.Foundations.Univalence.html#13924" class="Bound">f</a> <a id="13926" href="Cubical.Foundations.Univalence.html#13926" class="Bound">g</a> <a id="13928" href="Cubical.Foundations.Univalence.html#13928" class="Bound">sfg</a> <a id="13932" href="Cubical.Foundations.Univalence.html#13932" class="Bound">rfg</a> <a id="13936" class="Symbol">=</a> <a id="13938" href="Cubical.Foundations.Univalence.html#13162" class="Function">elimEquivFun</a> <a id="13951" href="Cubical.Foundations.Univalence.html#13676" class="Function">P</a> <a id="13953" href="Cubical.Foundations.Univalence.html#13788" class="Function">rem</a> <a id="13957" class="Symbol">(</a><a id="13958" href="Cubical.Foundations.Univalence.html#13924" class="Bound">f</a> <a id="13960" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13962" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="13975" class="Symbol">(</a><a id="13976" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="13980" href="Cubical.Foundations.Univalence.html#13924" class="Bound">f</a> <a id="13982" href="Cubical.Foundations.Univalence.html#13926" class="Bound">g</a> <a id="13984" href="Cubical.Foundations.Univalence.html#13928" class="Bound">sfg</a> <a id="13988" href="Cubical.Foundations.Univalence.html#13932" class="Bound">rfg</a><a id="13991" class="Symbol">))</a> <a id="13994" href="Cubical.Foundations.Univalence.html#13926" class="Bound">g</a> <a id="13996" href="Cubical.Foundations.Univalence.html#13928" class="Bound">sfg</a> <a id="14000" href="Cubical.Foundations.Univalence.html#13932" class="Bound">rfg</a>


<a id="uaInvEquiv"></a><a id="14006" href="Cubical.Foundations.Univalence.html#14006" class="Function">uaInvEquiv</a> <a id="14017" class="Symbol">:</a> <a id="14019" class="Symbol">∀</a> <a id="14021" class="Symbol">{</a><a id="14022" href="Cubical.Foundations.Univalence.html#14022" class="Bound">A</a> <a id="14024" href="Cubical.Foundations.Univalence.html#14024" class="Bound">B</a> <a id="14026" class="Symbol">:</a> <a id="14028" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14033" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="14034" class="Symbol">}</a> <a id="14036" class="Symbol">→</a> <a id="14038" class="Symbol">(</a><a id="14039" href="Cubical.Foundations.Univalence.html#14039" class="Bound">e</a> <a id="14041" class="Symbol">:</a> <a id="14043" href="Cubical.Foundations.Univalence.html#14022" class="Bound">A</a> <a id="14045" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14047" href="Cubical.Foundations.Univalence.html#14024" class="Bound">B</a><a id="14048" class="Symbol">)</a> <a id="14050" class="Symbol">→</a> <a id="14052" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14055" class="Symbol">(</a><a id="14056" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="14065" href="Cubical.Foundations.Univalence.html#14039" class="Bound">e</a><a id="14066" class="Symbol">)</a> <a id="14068" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14070" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14074" class="Symbol">(</a><a id="14075" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14078" href="Cubical.Foundations.Univalence.html#14039" class="Bound">e</a><a id="14079" class="Symbol">)</a>
<a id="14081" href="Cubical.Foundations.Univalence.html#14006" class="Function">uaInvEquiv</a> <a id="14092" class="Symbol">{</a><a id="14093" class="Argument">B</a> <a id="14095" class="Symbol">=</a> <a id="14097" href="Cubical.Foundations.Univalence.html#14097" class="Bound">B</a><a id="14098" class="Symbol">}</a> <a id="14100" class="Symbol">=</a> <a id="14102" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="14109" class="Symbol">(λ</a> <a id="14112" href="Cubical.Foundations.Univalence.html#14112" class="Bound">_</a> <a id="14114" href="Cubical.Foundations.Univalence.html#14114" class="Bound">e</a> <a id="14116" class="Symbol">→</a> <a id="14118" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14121" class="Symbol">(</a><a id="14122" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="14131" href="Cubical.Foundations.Univalence.html#14114" class="Bound">e</a><a id="14132" class="Symbol">)</a> <a id="14134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14136" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14140" class="Symbol">(</a><a id="14141" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14144" href="Cubical.Foundations.Univalence.html#14114" class="Bound">e</a><a id="14145" class="Symbol">))</a>
                            <a id="14176" class="Symbol">(</a><a id="14177" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14182" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14185" class="Symbol">(</a><a id="14186" href="Cubical.Foundations.Equiv.html#3618" class="Function">invEquivIdEquiv</a> <a id="14202" href="Cubical.Foundations.Univalence.html#14097" class="Bound">B</a><a id="14203" class="Symbol">))</a>

<a id="uaCompEquiv"></a><a id="14207" href="Cubical.Foundations.Univalence.html#14207" class="Function">uaCompEquiv</a> <a id="14219" class="Symbol">:</a> <a id="14221" class="Symbol">∀</a> <a id="14223" class="Symbol">{</a><a id="14224" href="Cubical.Foundations.Univalence.html#14224" class="Bound">A</a> <a id="14226" href="Cubical.Foundations.Univalence.html#14226" class="Bound">B</a> <a id="14228" href="Cubical.Foundations.Univalence.html#14228" class="Bound">C</a> <a id="14230" class="Symbol">:</a> <a id="14232" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14237" href="Cubical.Foundations.Univalence.html#872" class="Generalizable">ℓ</a><a id="14238" class="Symbol">}</a> <a id="14240" class="Symbol">→</a> <a id="14242" class="Symbol">(</a><a id="14243" href="Cubical.Foundations.Univalence.html#14243" class="Bound">e</a> <a id="14245" class="Symbol">:</a> <a id="14247" href="Cubical.Foundations.Univalence.html#14224" class="Bound">A</a> <a id="14249" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14251" href="Cubical.Foundations.Univalence.html#14226" class="Bound">B</a><a id="14252" class="Symbol">)</a> <a id="14254" class="Symbol">(</a><a id="14255" href="Cubical.Foundations.Univalence.html#14255" class="Bound">f</a> <a id="14257" class="Symbol">:</a> <a id="14259" href="Cubical.Foundations.Univalence.html#14226" class="Bound">B</a> <a id="14261" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14263" href="Cubical.Foundations.Univalence.html#14228" class="Bound">C</a><a id="14264" class="Symbol">)</a> <a id="14266" class="Symbol">→</a> <a id="14268" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14271" class="Symbol">(</a><a id="14272" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="14282" href="Cubical.Foundations.Univalence.html#14243" class="Bound">e</a> <a id="14284" href="Cubical.Foundations.Univalence.html#14255" class="Bound">f</a><a id="14285" class="Symbol">)</a> <a id="14287" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14289" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14292" href="Cubical.Foundations.Univalence.html#14243" class="Bound">e</a> <a id="14294" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14296" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14299" href="Cubical.Foundations.Univalence.html#14255" class="Bound">f</a>
<a id="14301" href="Cubical.Foundations.Univalence.html#14207" class="Function">uaCompEquiv</a> <a id="14313" class="Symbol">{</a><a id="14314" class="Argument">B</a> <a id="14316" class="Symbol">=</a> <a id="14318" href="Cubical.Foundations.Univalence.html#14318" class="Bound">B</a><a id="14319" class="Symbol">}</a> <a id="14321" class="Symbol">{</a><a id="14322" href="Cubical.Foundations.Univalence.html#14322" class="Bound">C</a><a id="14323" class="Symbol">}</a> <a id="14325" class="Symbol">=</a> <a id="14327" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="14334" class="Symbol">(λ</a> <a id="14337" href="Cubical.Foundations.Univalence.html#14337" class="Bound">_</a> <a id="14339" href="Cubical.Foundations.Univalence.html#14339" class="Bound">e</a> <a id="14341" class="Symbol">→</a> <a id="14343" class="Symbol">(</a><a id="14344" href="Cubical.Foundations.Univalence.html#14344" class="Bound">f</a> <a id="14346" class="Symbol">:</a> <a id="14348" href="Cubical.Foundations.Univalence.html#14318" class="Bound">B</a> <a id="14350" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14352" href="Cubical.Foundations.Univalence.html#14322" class="Bound">C</a><a id="14353" class="Symbol">)</a> <a id="14355" class="Symbol">→</a> <a id="14357" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14360" class="Symbol">(</a><a id="14361" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="14371" href="Cubical.Foundations.Univalence.html#14339" class="Bound">e</a> <a id="14373" href="Cubical.Foundations.Univalence.html#14344" class="Bound">f</a><a id="14374" class="Symbol">)</a> <a id="14376" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14378" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14381" href="Cubical.Foundations.Univalence.html#14339" class="Bound">e</a> <a id="14383" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14385" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14388" href="Cubical.Foundations.Univalence.html#14344" class="Bound">f</a><a id="14389" class="Symbol">)</a>
                                 <a id="14424" class="Symbol">(λ</a> <a id="14427" href="Cubical.Foundations.Univalence.html#14427" class="Bound">f</a> <a id="14429" class="Symbol">→</a> <a id="14431" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14436" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14439" class="Symbol">(</a><a id="14440" href="Cubical.Foundations.Equiv.html#4875" class="Function">compEquivIdEquiv</a> <a id="14457" href="Cubical.Foundations.Univalence.html#14427" class="Bound">f</a><a id="14458" class="Symbol">)</a>
                                        <a id="14500" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14502" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14506" class="Symbol">(</a><a id="14507" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14512" class="Symbol">(λ</a> <a id="14515" href="Cubical.Foundations.Univalence.html#14515" class="Bound">x</a> <a id="14517" class="Symbol">→</a> <a id="14519" href="Cubical.Foundations.Univalence.html#14515" class="Bound">x</a> <a id="14521" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14523" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14526" href="Cubical.Foundations.Univalence.html#14427" class="Bound">f</a><a id="14527" class="Symbol">)</a> <a id="14529" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>
                                        <a id="14579" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14581" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14585" class="Symbol">(</a><a id="14586" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14592" class="Symbol">(</a><a id="14593" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14596" href="Cubical.Foundations.Univalence.html#14427" class="Bound">f</a><a id="14597" class="Symbol">))))</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Embedding.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Embedding</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="162" class="Keyword">open</a> <a id="167" class="Keyword">import</a> <a id="174" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a><a id="517" class="Symbol">;</a> <a id="519" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a><a id="529" class="Symbol">;</a> <a id="531" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>

<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>
<a id="791" class="Keyword">open</a> <a id="796" class="Keyword">import</a> <a id="803" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="833" class="Keyword">open</a> <a id="838" class="Keyword">import</a> <a id="845" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="870" class="Keyword">using</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a><a id="885" class="Symbol">;</a> <a id="887" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a><a id="890" class="Symbol">;</a> <a id="892" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a>

<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="1008" class="Keyword">using</a> <a id="1014" class="Symbol">(</a><a id="1015" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1016" class="Symbol">;</a> <a id="1018" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1022" class="Symbol">;</a> <a id="1024" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="1027" class="Symbol">)</a>

<a id="1030" class="Keyword">private</a>
  <a id="1040" class="Keyword">variable</a>
    <a id="1053" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="1055" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a> <a id="1058" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a> <a id="1062" href="Cubical.Functions.Embedding.html#1062" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1079" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="1081" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="1083" href="Cubical.Functions.Embedding.html#1083" class="Generalizable">C</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1092" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a>
    <a id="1098" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="1100" href="Cubical.Functions.Embedding.html#1100" class="Generalizable">h</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a>
    <a id="1114" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="1116" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a>
    <a id="1126" href="Cubical.Functions.Embedding.html#1126" class="Generalizable">y</a> <a id="1128" href="Cubical.Functions.Embedding.html#1128" class="Generalizable">z</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a>

<a id="1135" class="Comment">-- Embeddings are generalizations of injections. The usual</a>
<a id="1194" class="Comment">-- definition of injection as:</a>
<a id="1225" class="Comment">--</a>
<a id="1228" class="Comment">--    f x ≡ f y → x ≡ y</a>
<a id="1252" class="Comment">--</a>
<a id="1255" class="Comment">-- is not well-behaved with higher h-levels, while embeddings</a>
<a id="1317" class="Comment">-- are.</a>
<a id="isEmbedding"></a><a id="1325" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="1337" class="Symbol">:</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="1342" class="Symbol">→</a> <a id="1344" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1354" class="Symbol">_</a>
<a id="1356" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="1368" href="Cubical.Functions.Embedding.html#1368" class="Bound">f</a> <a id="1370" class="Symbol">=</a> <a id="1372" class="Symbol">∀</a> <a id="1374" href="Cubical.Functions.Embedding.html#1374" class="Bound">w</a> <a id="1376" href="Cubical.Functions.Embedding.html#1376" class="Bound">x</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1388" class="Symbol">(</a><a id="1389" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1394" href="Cubical.Functions.Embedding.html#1368" class="Bound">f</a> <a id="1396" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Cubical.Functions.Embedding.html#1374" class="Bound">w</a> <a id="1402" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1404" href="Cubical.Functions.Embedding.html#1376" class="Bound">x</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Cubical.Functions.Embedding.html#1368" class="Bound">f</a> <a id="1410" href="Cubical.Functions.Embedding.html#1374" class="Bound">w</a> <a id="1412" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1414" href="Cubical.Functions.Embedding.html#1368" class="Bound">f</a> <a id="1416" href="Cubical.Functions.Embedding.html#1376" class="Bound">x</a><a id="1417" class="Symbol">))</a>

<a id="isPropIsEmbedding"></a><a id="1421" href="Cubical.Functions.Embedding.html#1421" class="Function">isPropIsEmbedding</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="1461" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a><a id="1462" class="Symbol">)</a>
<a id="1464" href="Cubical.Functions.Embedding.html#1421" class="Function">isPropIsEmbedding</a> <a id="1482" class="Symbol">{</a><a id="1483" class="Argument">f</a> <a id="1485" class="Symbol">=</a> <a id="1487" href="Cubical.Functions.Embedding.html#1487" class="Bound">f</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">=</a> <a id="1492" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="1501" class="Symbol">λ</a> <a id="1503" href="Cubical.Functions.Embedding.html#1503" class="Bound">_</a> <a id="1505" href="Cubical.Functions.Embedding.html#1505" class="Bound">_</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="1523" class="Symbol">(</a><a id="1524" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1529" href="Cubical.Functions.Embedding.html#1487" class="Bound">f</a><a id="1530" class="Symbol">)</a>

<a id="1533" class="Comment">-- Embedding is injection in the aforementioned sense:</a>
<a id="isEmbedding→Inj"></a><a id="1588" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a>
  <a id="1606" class="Symbol">:</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Cubical.Functions.Embedding.html#1609" class="Bound">f</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="1618" class="Symbol">}</a>
  <a id="1622" class="Symbol">→</a> <a id="1624" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="1636" href="Cubical.Functions.Embedding.html#1609" class="Bound">f</a>
  <a id="1640" class="Symbol">→</a> <a id="1642" class="Symbol">∀</a> <a id="1644" href="Cubical.Functions.Embedding.html#1644" class="Bound">w</a> <a id="1646" href="Cubical.Functions.Embedding.html#1646" class="Bound">x</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Cubical.Functions.Embedding.html#1609" class="Bound">f</a> <a id="1652" href="Cubical.Functions.Embedding.html#1644" class="Bound">w</a> <a id="1654" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1656" href="Cubical.Functions.Embedding.html#1609" class="Bound">f</a> <a id="1658" href="Cubical.Functions.Embedding.html#1646" class="Bound">x</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Cubical.Functions.Embedding.html#1644" class="Bound">w</a> <a id="1664" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1666" href="Cubical.Functions.Embedding.html#1646" class="Bound">x</a>
<a id="1668" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="1684" href="Cubical.Functions.Embedding.html#1684" class="Bound">embb</a> <a id="1689" href="Cubical.Functions.Embedding.html#1689" class="Bound">w</a> <a id="1691" href="Cubical.Functions.Embedding.html#1691" class="Bound">x</a> <a id="1693" href="Cubical.Functions.Embedding.html#1693" class="Bound">p</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.Functions.Embedding.html#1684" class="Bound">embb</a> <a id="1711" href="Cubical.Functions.Embedding.html#1689" class="Bound">w</a> <a id="1713" href="Cubical.Functions.Embedding.html#1691" class="Bound">x</a><a id="1714" class="Symbol">)</a> <a id="1716" href="Cubical.Functions.Embedding.html#1693" class="Bound">p</a>

<a id="1719" class="Comment">-- The converse implication holds if B is an h-set, see injEmbedding below.</a>


<a id="1797" class="Comment">-- If `f` is an embedding, we&#39;d expect the fibers of `f` to be</a>
<a id="1860" class="Comment">-- propositions, like an injective function.</a>
<a id="hasPropFibers"></a><a id="1905" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="1919" class="Symbol">:</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="1924" class="Symbol">→</a> <a id="1926" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">→</a> <a id="1931" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1936" class="Symbol">_</a>
<a id="1938" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="1952" href="Cubical.Functions.Embedding.html#1952" class="Bound">f</a> <a id="1954" class="Symbol">=</a> <a id="1956" class="Symbol">∀</a> <a id="1958" href="Cubical.Functions.Embedding.html#1958" class="Bound">y</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1976" href="Cubical.Functions.Embedding.html#1952" class="Bound">f</a> <a id="1978" href="Cubical.Functions.Embedding.html#1958" class="Bound">y</a><a id="1979" class="Symbol">)</a>

<a id="1982" class="Comment">-- This can be relaxed to having all prop fibers over the image, see [hasPropFibersOfImage→isEmbedding]</a>
<a id="hasPropFibersOfImage"></a><a id="2086" href="Cubical.Functions.Embedding.html#2086" class="Function">hasPropFibersOfImage</a> <a id="2107" class="Symbol">:</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="2115" class="Symbol">)</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2124" class="Symbol">_</a>
<a id="2126" href="Cubical.Functions.Embedding.html#2086" class="Function">hasPropFibersOfImage</a> <a id="2147" href="Cubical.Functions.Embedding.html#2147" class="Bound">f</a> <a id="2149" class="Symbol">=</a> <a id="2151" class="Symbol">∀</a> <a id="2153" href="Cubical.Functions.Embedding.html#2153" class="Bound">x</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2171" href="Cubical.Functions.Embedding.html#2147" class="Bound">f</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Cubical.Functions.Embedding.html#2147" class="Bound">f</a> <a id="2176" href="Cubical.Functions.Embedding.html#2153" class="Bound">x</a><a id="2177" class="Symbol">))</a>

<a id="2181" class="Comment">-- some notation</a>
<a id="_↪_"></a><a id="2198" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">_↪_</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2209" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a> <a id="2212" class="Symbol">→</a> <a id="2214" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2219" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2237" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a> <a id="2240" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="2243" class="Symbol">)</a>
<a id="2245" href="Cubical.Functions.Embedding.html#2245" class="Bound">A</a> <a id="2247" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="2249" href="Cubical.Functions.Embedding.html#2249" class="Bound">B</a> <a id="2251" class="Symbol">=</a> <a id="2253" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2256" href="Cubical.Functions.Embedding.html#2256" class="Bound">f</a> <a id="2258" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Cubical.Functions.Embedding.html#2245" class="Bound">A</a> <a id="2263" class="Symbol">→</a> <a id="2265" href="Cubical.Functions.Embedding.html#2249" class="Bound">B</a><a id="2266" class="Symbol">)</a> <a id="2268" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2270" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="2282" href="Cubical.Functions.Embedding.html#2256" class="Bound">f</a>

<a id="hasPropFibersIsProp"></a><a id="2285" href="Cubical.Functions.Embedding.html#2285" class="Function">hasPropFibersIsProp</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="2329" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a><a id="2330" class="Symbol">)</a>
<a id="2332" href="Cubical.Functions.Embedding.html#2285" class="Function">hasPropFibersIsProp</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="2362" class="Symbol">(λ</a> <a id="2365" href="Cubical.Functions.Embedding.html#2365" class="Bound">_</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2381" class="Symbol">)</a>

<a id="2384" class="Keyword">private</a>
  <a id="lemma₀"></a><a id="2394" href="Cubical.Functions.Embedding.html#2394" class="Function">lemma₀</a> <a id="2401" class="Symbol">:</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Cubical.Functions.Embedding.html#2404" class="Bound">p</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Cubical.Functions.Embedding.html#1126" class="Generalizable">y</a> <a id="2410" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2412" href="Cubical.Functions.Embedding.html#1128" class="Generalizable">z</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2423" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="2425" href="Cubical.Functions.Embedding.html#1126" class="Generalizable">y</a> <a id="2427" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2429" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2435" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="2437" href="Cubical.Functions.Embedding.html#1128" class="Generalizable">z</a>
  <a id="2441" href="Cubical.Functions.Embedding.html#2394" class="Function">lemma₀</a> <a id="2448" class="Symbol">{</a><a id="2449" class="Argument">f</a> <a id="2451" class="Symbol">=</a> <a id="2453" href="Cubical.Functions.Embedding.html#2453" class="Bound">f</a><a id="2454" class="Symbol">}</a> <a id="2456" href="Cubical.Functions.Embedding.html#2456" class="Bound">p</a> <a id="2458" class="Symbol">=</a> <a id="2460" class="Symbol">λ</a> <a id="2462" href="Cubical.Functions.Embedding.html#2462" class="Bound">i</a> <a id="2464" class="Symbol">→</a> <a id="2466" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2472" href="Cubical.Functions.Embedding.html#2453" class="Bound">f</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Cubical.Functions.Embedding.html#2456" class="Bound">p</a> <a id="2477" href="Cubical.Functions.Embedding.html#2462" class="Bound">i</a><a id="2478" class="Symbol">)</a>

  <a id="lemma₁"></a><a id="2483" href="Cubical.Functions.Embedding.html#2483" class="Function">lemma₁</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="2504" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="2506" class="Symbol">→</a> <a id="2508" class="Symbol">∀</a> <a id="2510" href="Cubical.Functions.Embedding.html#2510" class="Bound">x</a> <a id="2512" class="Symbol">→</a> <a id="2514" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2529" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="2534" href="Cubical.Functions.Embedding.html#2510" class="Bound">x</a><a id="2535" class="Symbol">))</a>
  <a id="2540" href="Cubical.Functions.Embedding.html#2483" class="Function">lemma₁</a> <a id="2547" class="Symbol">{</a><a id="2548" class="Argument">f</a> <a id="2550" class="Symbol">=</a> <a id="2552" href="Cubical.Functions.Embedding.html#2552" class="Bound">f</a><a id="2553" class="Symbol">}</a> <a id="2555" href="Cubical.Functions.Embedding.html#2555" class="Bound">iE</a> <a id="2558" href="Cubical.Functions.Embedding.html#2558" class="Bound">x</a> <a id="2560" class="Symbol">=</a> <a id="2562" href="Cubical.Functions.Embedding.html#2589" class="Function">value</a> <a id="2568" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2570" href="Cubical.Functions.Embedding.html#2639" class="Function">path</a>
    <a id="2579" class="Keyword">where</a>
    <a id="2589" href="Cubical.Functions.Embedding.html#2589" class="Function">value</a> <a id="2595" class="Symbol">:</a> <a id="2597" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2603" href="Cubical.Functions.Embedding.html#2552" class="Bound">f</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Cubical.Functions.Embedding.html#2552" class="Bound">f</a> <a id="2608" href="Cubical.Functions.Embedding.html#2558" class="Bound">x</a><a id="2609" class="Symbol">)</a>
    <a id="2615" href="Cubical.Functions.Embedding.html#2589" class="Function">value</a> <a id="2621" class="Symbol">=</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Functions.Embedding.html#2558" class="Bound">x</a> <a id="2626" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2628" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2632" class="Symbol">)</a>

    <a id="2639" href="Cubical.Functions.Embedding.html#2639" class="Function">path</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">∀(</a><a id="2648" href="Cubical.Functions.Embedding.html#2648" class="Bound">fi</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2659" href="Cubical.Functions.Embedding.html#2552" class="Bound">f</a> <a id="2661" class="Symbol">(</a><a id="2662" href="Cubical.Functions.Embedding.html#2552" class="Bound">f</a> <a id="2664" href="Cubical.Functions.Embedding.html#2558" class="Bound">x</a><a id="2665" class="Symbol">))</a> <a id="2668" class="Symbol">→</a> <a id="2670" href="Cubical.Functions.Embedding.html#2589" class="Function">value</a> <a id="2676" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2678" href="Cubical.Functions.Embedding.html#2648" class="Bound">fi</a>
    <a id="2685" href="Cubical.Functions.Embedding.html#2639" class="Function">path</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Cubical.Functions.Embedding.html#2691" class="Bound">w</a> <a id="2693" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2695" href="Cubical.Functions.Embedding.html#2695" class="Bound">p</a><a id="2696" class="Symbol">)</a> <a id="2698" href="Cubical.Functions.Embedding.html#2698" class="Bound">i</a>
      <a id="2706" class="Symbol">=</a> <a id="2708" href="Cubical.Foundations.Function.html#1777" class="Function Operator">case</a> <a id="2713" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Cubical.Functions.Embedding.html#2555" class="Bound">iE</a> <a id="2729" href="Cubical.Functions.Embedding.html#2691" class="Bound">w</a> <a id="2731" href="Cubical.Functions.Embedding.html#2558" class="Bound">x</a><a id="2732" class="Symbol">)</a> <a id="2734" href="Cubical.Functions.Embedding.html#2695" class="Bound">p</a> <a id="2736" href="Cubical.Foundations.Function.html#1777" class="Function Operator">of</a> <a id="2739" class="Symbol">λ</a>
      <a id="2747" class="Symbol">{</a> <a id="2749" class="Symbol">((</a><a id="2751" href="Cubical.Functions.Embedding.html#2751" class="Bound">q</a> <a id="2753" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2755" href="Cubical.Functions.Embedding.html#2755" class="Bound">sq</a><a id="2757" class="Symbol">)</a> <a id="2759" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2761" class="Symbol">_)</a>
      <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="2778" class="Symbol">(λ</a> <a id="2781" href="Cubical.Functions.Embedding.html#2781" class="Bound">j</a> <a id="2783" class="Symbol">→</a> <a id="2785" class="Symbol">λ</a> <a id="2787" class="Symbol">{</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Cubical.Functions.Embedding.html#2698" class="Bound">i</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2796" class="Symbol">)</a> <a id="2798" class="Symbol">→</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Cubical.Functions.Embedding.html#2558" class="Bound">x</a> <a id="2803" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2805" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2809" class="Symbol">)</a>
                      <a id="2833" class="Symbol">;</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Cubical.Functions.Embedding.html#2698" class="Bound">i</a> <a id="2838" class="Symbol">=</a> <a id="2840" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Cubical.Functions.Embedding.html#2691" class="Bound">w</a> <a id="2849" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2851" href="Cubical.Functions.Embedding.html#2755" class="Bound">sq</a> <a id="2854" href="Cubical.Functions.Embedding.html#2781" class="Bound">j</a><a id="2855" class="Symbol">)</a>
                      <a id="2879" class="Symbol">})</a>
          <a id="2892" class="Symbol">(</a><a id="2893" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Functions.Embedding.html#2751" class="Bound">q</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2903" href="Cubical.Functions.Embedding.html#2698" class="Bound">i</a><a id="2904" class="Symbol">)</a> <a id="2906" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2908" class="Symbol">λ</a> <a id="2910" href="Cubical.Functions.Embedding.html#2910" class="Bound">j</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="Cubical.Functions.Embedding.html#2552" class="Bound">f</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Cubical.Functions.Embedding.html#2751" class="Bound">q</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2922" href="Cubical.Functions.Embedding.html#2698" class="Bound">i</a> <a id="2924" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2926" href="Cubical.Functions.Embedding.html#2910" class="Bound">j</a><a id="2927" class="Symbol">))))</a>
          <a id="2942" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
      <a id="2951" class="Symbol">}</a>

<a id="isEmbedding→hasPropFibers"></a><a id="2954" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="2980" class="Symbol">:</a> <a id="2982" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="2994" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="3012" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="3014" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="3040" href="Cubical.Functions.Embedding.html#3040" class="Bound">iE</a> <a id="3043" href="Cubical.Functions.Embedding.html#3043" class="Bound">y</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Cubical.Functions.Embedding.html#3046" class="Bound">x</a> <a id="3048" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3050" href="Cubical.Functions.Embedding.html#3050" class="Bound">p</a><a id="3051" class="Symbol">)</a>
  <a id="3055" class="Symbol">=</a> <a id="3057" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3063" class="Symbol">(λ</a> <a id="3066" href="Cubical.Functions.Embedding.html#3066" class="Bound">f</a> <a id="3068" class="Symbol">→</a> <a id="3070" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3077" href="Cubical.Functions.Embedding.html#3066" class="Bound">f</a><a id="3078" class="Symbol">)</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Cubical.Functions.Embedding.html#2394" class="Function">lemma₀</a> <a id="3088" href="Cubical.Functions.Embedding.html#3050" class="Bound">p</a><a id="3089" class="Symbol">)</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Cubical.Functions.Embedding.html#2483" class="Function">lemma₁</a> <a id="3115" href="Cubical.Functions.Embedding.html#3040" class="Bound">iE</a> <a id="3118" href="Cubical.Functions.Embedding.html#3046" class="Bound">x</a><a id="3119" class="Symbol">))</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Cubical.Functions.Embedding.html#3046" class="Bound">x</a> <a id="3125" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3127" href="Cubical.Functions.Embedding.html#3050" class="Bound">p</a><a id="3128" class="Symbol">)</a>

<a id="3131" class="Keyword">private</a>
  <a id="fibCong→PathP"></a><a id="3141" href="Cubical.Functions.Embedding.html#3141" class="Function">fibCong→PathP</a>
    <a id="3159" class="Symbol">:</a> <a id="3161" class="Symbol">{</a><a id="3162" href="Cubical.Functions.Embedding.html#3162" class="Bound">f</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="3168" class="Symbol">→</a> <a id="3170" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="3171" class="Symbol">}</a>
    <a id="3177" class="Symbol">→</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Cubical.Functions.Embedding.html#3180" class="Bound">p</a> <a id="3182" class="Symbol">:</a> <a id="3184" href="Cubical.Functions.Embedding.html#3162" class="Bound">f</a> <a id="3186" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="3188" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3190" href="Cubical.Functions.Embedding.html#3162" class="Bound">f</a> <a id="3192" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a><a id="3193" class="Symbol">)</a>
    <a id="3199" class="Symbol">→</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Functions.Embedding.html#3202" class="Bound">fi</a> <a id="3205" class="Symbol">:</a> <a id="3207" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3219" href="Cubical.Functions.Embedding.html#3162" class="Bound">f</a><a id="3220" class="Symbol">)</a> <a id="3222" href="Cubical.Functions.Embedding.html#3180" class="Bound">p</a><a id="3223" class="Symbol">)</a>
    <a id="3229" class="Symbol">→</a> <a id="3231" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3237" class="Symbol">(λ</a> <a id="3240" href="Cubical.Functions.Embedding.html#3240" class="Bound">i</a> <a id="3242" class="Symbol">→</a> <a id="3244" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3250" href="Cubical.Functions.Embedding.html#3162" class="Bound">f</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Cubical.Functions.Embedding.html#3180" class="Bound">p</a> <a id="3255" href="Cubical.Functions.Embedding.html#3240" class="Bound">i</a><a id="3256" class="Symbol">))</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="3262" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3264" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3268" class="Symbol">)</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a> <a id="3273" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3279" class="Symbol">)</a>
  <a id="3283" href="Cubical.Functions.Embedding.html#3141" class="Function">fibCong→PathP</a> <a id="3297" href="Cubical.Functions.Embedding.html#3297" class="Bound">p</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Cubical.Functions.Embedding.html#3300" class="Bound">q</a> <a id="3302" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3304" href="Cubical.Functions.Embedding.html#3304" class="Bound">r</a><a id="3305" class="Symbol">)</a> <a id="3307" href="Cubical.Functions.Embedding.html#3307" class="Bound">i</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="Cubical.Functions.Embedding.html#3300" class="Bound">q</a> <a id="3313" href="Cubical.Functions.Embedding.html#3307" class="Bound">i</a> <a id="3315" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3317" class="Symbol">λ</a> <a id="3319" href="Cubical.Functions.Embedding.html#3319" class="Bound">j</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Cubical.Functions.Embedding.html#3304" class="Bound">r</a> <a id="3325" href="Cubical.Functions.Embedding.html#3319" class="Bound">j</a> <a id="3327" href="Cubical.Functions.Embedding.html#3307" class="Bound">i</a>

  <a id="PathP→fibCong"></a><a id="3332" href="Cubical.Functions.Embedding.html#3332" class="Function">PathP→fibCong</a>
    <a id="3350" class="Symbol">:</a> <a id="3352" class="Symbol">{</a><a id="3353" href="Cubical.Functions.Embedding.html#3353" class="Bound">f</a> <a id="3355" class="Symbol">:</a> <a id="3357" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="3362" class="Symbol">}</a>
    <a id="3368" class="Symbol">→</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Cubical.Functions.Embedding.html#3371" class="Bound">p</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Cubical.Functions.Embedding.html#3353" class="Bound">f</a> <a id="3377" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="3379" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3381" href="Cubical.Functions.Embedding.html#3353" class="Bound">f</a> <a id="3383" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a><a id="3384" class="Symbol">)</a>
    <a id="3390" class="Symbol">→</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Cubical.Functions.Embedding.html#3393" class="Bound">pp</a> <a id="3396" class="Symbol">:</a> <a id="3398" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3404" class="Symbol">(λ</a> <a id="3407" href="Cubical.Functions.Embedding.html#3407" class="Bound">i</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3417" href="Cubical.Functions.Embedding.html#3353" class="Bound">f</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Cubical.Functions.Embedding.html#3371" class="Bound">p</a> <a id="3422" href="Cubical.Functions.Embedding.html#3407" class="Bound">i</a><a id="3423" class="Symbol">))</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="3429" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3431" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">(</a><a id="3438" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a> <a id="3440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3442" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3446" class="Symbol">))</a>
    <a id="3453" class="Symbol">→</a> <a id="3455" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3467" href="Cubical.Functions.Embedding.html#3353" class="Bound">f</a><a id="3468" class="Symbol">)</a> <a id="3470" href="Cubical.Functions.Embedding.html#3371" class="Bound">p</a>
  <a id="3474" href="Cubical.Functions.Embedding.html#3332" class="Function">PathP→fibCong</a> <a id="3488" href="Cubical.Functions.Embedding.html#3488" class="Bound">p</a> <a id="3490" href="Cubical.Functions.Embedding.html#3490" class="Bound">pp</a> <a id="3493" class="Symbol">=</a> <a id="3495" class="Symbol">(λ</a> <a id="3498" href="Cubical.Functions.Embedding.html#3498" class="Bound">i</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Cubical.Functions.Embedding.html#3490" class="Bound">pp</a> <a id="3510" href="Cubical.Functions.Embedding.html#3498" class="Bound">i</a><a id="3511" class="Symbol">))</a> <a id="3514" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3516" class="Symbol">(λ</a> <a id="3519" href="Cubical.Functions.Embedding.html#3519" class="Bound">j</a> <a id="3521" href="Cubical.Functions.Embedding.html#3521" class="Bound">i</a> <a id="3523" class="Symbol">→</a> <a id="3525" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Cubical.Functions.Embedding.html#3490" class="Bound">pp</a> <a id="3533" href="Cubical.Functions.Embedding.html#3521" class="Bound">i</a><a id="3534" class="Symbol">)</a> <a id="3536" href="Cubical.Functions.Embedding.html#3519" class="Bound">j</a><a id="3537" class="Symbol">)</a>

<a id="PathP≡fibCong"></a><a id="3540" href="Cubical.Functions.Embedding.html#3540" class="Function">PathP≡fibCong</a>
  <a id="3556" class="Symbol">:</a> <a id="3558" class="Symbol">{</a><a id="3559" href="Cubical.Functions.Embedding.html#3559" class="Bound">f</a> <a id="3561" class="Symbol">:</a> <a id="3563" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="3565" class="Symbol">→</a> <a id="3567" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="3568" class="Symbol">}</a>
  <a id="3572" class="Symbol">→</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Cubical.Functions.Embedding.html#3575" class="Bound">p</a> <a id="3577" class="Symbol">:</a> <a id="3579" href="Cubical.Functions.Embedding.html#3559" class="Bound">f</a> <a id="3581" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="3583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3585" href="Cubical.Functions.Embedding.html#3559" class="Bound">f</a> <a id="3587" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a><a id="3588" class="Symbol">)</a>
  <a id="3592" class="Symbol">→</a> <a id="3594" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3600" class="Symbol">(λ</a> <a id="3603" href="Cubical.Functions.Embedding.html#3603" class="Bound">i</a> <a id="3605" class="Symbol">→</a> <a id="3607" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3613" href="Cubical.Functions.Embedding.html#3559" class="Bound">f</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Functions.Embedding.html#3575" class="Bound">p</a> <a id="3618" href="Cubical.Functions.Embedding.html#3603" class="Bound">i</a><a id="3619" class="Symbol">))</a> <a id="3622" class="Symbol">(</a><a id="3623" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="3625" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3627" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3631" class="Symbol">)</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a> <a id="3636" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3638" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3642" class="Symbol">)</a> <a id="3644" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3646" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3658" href="Cubical.Functions.Embedding.html#3559" class="Bound">f</a><a id="3659" class="Symbol">)</a> <a id="3661" href="Cubical.Functions.Embedding.html#3575" class="Bound">p</a>
<a id="3663" href="Cubical.Functions.Embedding.html#3540" class="Function">PathP≡fibCong</a> <a id="3677" href="Cubical.Functions.Embedding.html#3677" class="Bound">p</a>
  <a id="3681" class="Symbol">=</a> <a id="3683" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3693" class="Symbol">(</a><a id="3694" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Cubical.Functions.Embedding.html#3332" class="Function">PathP→fibCong</a> <a id="3713" href="Cubical.Functions.Embedding.html#3677" class="Bound">p</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.Functions.Embedding.html#3141" class="Function">fibCong→PathP</a> <a id="3731" href="Cubical.Functions.Embedding.html#3677" class="Bound">p</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">(λ</a> <a id="3737" href="Cubical.Functions.Embedding.html#3737" class="Bound">_</a> <a id="3739" class="Symbol">→</a> <a id="3741" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3745" class="Symbol">)</a> <a id="3747" class="Symbol">(λ</a> <a id="3750" href="Cubical.Functions.Embedding.html#3750" class="Bound">_</a> <a id="3752" class="Symbol">→</a> <a id="3754" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3758" class="Symbol">))</a>

<a id="hasPropFibers→isEmbedding"></a><a id="3762" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a> <a id="3788" class="Symbol">:</a> <a id="3790" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="3804" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3820" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="3822" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a> <a id="3848" class="Symbol">{</a><a id="3849" class="Argument">f</a> <a id="3851" class="Symbol">=</a> <a id="3853" href="Cubical.Functions.Embedding.html#3853" class="Bound">f</a><a id="3854" class="Symbol">}</a> <a id="3856" href="Cubical.Functions.Embedding.html#3856" class="Bound">iP</a> <a id="3859" href="Cubical.Functions.Embedding.html#3859" class="Bound">w</a> <a id="3861" href="Cubical.Functions.Embedding.html#3861" class="Bound">x</a> <a id="3863" class="Symbol">.</a><a id="3864" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="3876" href="Cubical.Functions.Embedding.html#3876" class="Bound">p</a>
  <a id="3880" class="Symbol">=</a> <a id="3882" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3888" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Functions.Embedding.html#3540" class="Function">PathP≡fibCong</a> <a id="3911" href="Cubical.Functions.Embedding.html#3876" class="Bound">p</a><a id="3912" class="Symbol">)</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.Foundations.Path.html#6062" class="Function">isProp→isContrPathP</a> <a id="3935" class="Symbol">(λ</a> <a id="3938" href="Cubical.Functions.Embedding.html#3938" class="Bound">i</a> <a id="3940" class="Symbol">→</a> <a id="3942" href="Cubical.Functions.Embedding.html#3856" class="Bound">iP</a> <a id="3945" class="Symbol">(</a><a id="3946" href="Cubical.Functions.Embedding.html#3876" class="Bound">p</a> <a id="3948" href="Cubical.Functions.Embedding.html#3938" class="Bound">i</a><a id="3949" class="Symbol">))</a> <a id="3952" href="Cubical.Functions.Embedding.html#3969" class="Function">fw</a> <a id="3955" href="Cubical.Functions.Embedding.html#4009" class="Function">fx</a><a id="3957" class="Symbol">)</a>
  <a id="3961" class="Keyword">where</a>
  <a id="3969" href="Cubical.Functions.Embedding.html#3969" class="Function">fw</a> <a id="3972" class="Symbol">:</a> <a id="3974" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3980" href="Cubical.Functions.Embedding.html#3853" class="Bound">f</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.Functions.Embedding.html#3853" class="Bound">f</a> <a id="3985" href="Cubical.Functions.Embedding.html#3859" class="Bound">w</a><a id="3986" class="Symbol">)</a>
  <a id="3990" href="Cubical.Functions.Embedding.html#3969" class="Function">fw</a> <a id="3993" class="Symbol">=</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Cubical.Functions.Embedding.html#3859" class="Bound">w</a> <a id="3998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4000" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4004" class="Symbol">)</a>

  <a id="4009" href="Cubical.Functions.Embedding.html#4009" class="Function">fx</a> <a id="4012" class="Symbol">:</a> <a id="4014" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4020" href="Cubical.Functions.Embedding.html#3853" class="Bound">f</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Cubical.Functions.Embedding.html#3853" class="Bound">f</a> <a id="4025" href="Cubical.Functions.Embedding.html#3861" class="Bound">x</a><a id="4026" class="Symbol">)</a>
  <a id="4030" href="Cubical.Functions.Embedding.html#4009" class="Function">fx</a> <a id="4033" class="Symbol">=</a> <a id="4035" class="Symbol">(</a><a id="4036" href="Cubical.Functions.Embedding.html#3861" class="Bound">x</a> <a id="4038" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4040" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4044" class="Symbol">)</a>

<a id="hasPropFibersOfImage→hasPropFibers"></a><a id="4047" href="Cubical.Functions.Embedding.html#4047" class="Function">hasPropFibersOfImage→hasPropFibers</a> <a id="4082" class="Symbol">:</a> <a id="4084" href="Cubical.Functions.Embedding.html#2086" class="Function">hasPropFibersOfImage</a> <a id="4105" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="4107" class="Symbol">→</a> <a id="4109" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="4123" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="4125" href="Cubical.Functions.Embedding.html#4047" class="Function">hasPropFibersOfImage→hasPropFibers</a> <a id="4160" class="Symbol">{</a><a id="4161" class="Argument">f</a> <a id="4163" class="Symbol">=</a> <a id="4165" href="Cubical.Functions.Embedding.html#4165" class="Bound">f</a><a id="4166" class="Symbol">}</a> <a id="4168" href="Cubical.Functions.Embedding.html#4168" class="Bound">fibImg</a> <a id="4175" href="Cubical.Functions.Embedding.html#4175" class="Bound">y</a> <a id="4177" href="Cubical.Functions.Embedding.html#4177" class="Bound">a</a> <a id="4179" href="Cubical.Functions.Embedding.html#4179" class="Bound">b</a> <a id="4181" class="Symbol">=</a>
  <a id="4185" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4191" class="Symbol">(λ</a> <a id="4194" href="Cubical.Functions.Embedding.html#4194" class="Bound">y</a> <a id="4196" class="Symbol">→</a> <a id="4198" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4205" class="Symbol">(</a><a id="4206" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4212" href="Cubical.Functions.Embedding.html#4165" class="Bound">f</a> <a id="4214" href="Cubical.Functions.Embedding.html#4194" class="Bound">y</a><a id="4215" class="Symbol">))</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4223" href="Cubical.Functions.Embedding.html#4177" class="Bound">a</a><a id="4224" class="Symbol">)</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Cubical.Functions.Embedding.html#4168" class="Bound">fibImg</a> <a id="4234" class="Symbol">(</a><a id="4235" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4239" href="Cubical.Functions.Embedding.html#4177" class="Bound">a</a><a id="4240" class="Symbol">))</a> <a id="4243" href="Cubical.Functions.Embedding.html#4177" class="Bound">a</a> <a id="4245" href="Cubical.Functions.Embedding.html#4179" class="Bound">b</a>

<a id="hasPropFibersOfImage→isEmbedding"></a><a id="4248" href="Cubical.Functions.Embedding.html#4248" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="4281" class="Symbol">:</a> <a id="4283" href="Cubical.Functions.Embedding.html#2086" class="Function">hasPropFibersOfImage</a> <a id="4304" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="4306" class="Symbol">→</a> <a id="4308" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="4320" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="4322" href="Cubical.Functions.Embedding.html#4248" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="4355" class="Symbol">=</a> <a id="4357" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a> <a id="4383" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4385" href="Cubical.Functions.Embedding.html#4047" class="Function">hasPropFibersOfImage→hasPropFibers</a>

<a id="isEmbedding≡hasPropFibers"></a><a id="4421" href="Cubical.Functions.Embedding.html#4421" class="Function">isEmbedding≡hasPropFibers</a> <a id="4447" class="Symbol">:</a> <a id="4449" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="4461" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="4463" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4465" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="4479" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="4481" href="Cubical.Functions.Embedding.html#4421" class="Function">isEmbedding≡hasPropFibers</a>
  <a id="4509" class="Symbol">=</a> <a id="4511" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a>
      <a id="4527" class="Symbol">(</a><a id="4528" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4532" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a>
           <a id="4569" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a>
           <a id="4606" class="Symbol">(λ</a> <a id="4609" href="Cubical.Functions.Embedding.html#4609" class="Bound">_</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="Cubical.Functions.Embedding.html#2285" class="Function">hasPropFibersIsProp</a> <a id="4633" class="Symbol">_</a> <a id="4635" class="Symbol">_)</a>
           <a id="4649" class="Symbol">(λ</a> <a id="4652" href="Cubical.Functions.Embedding.html#4652" class="Bound">_</a> <a id="4654" class="Symbol">→</a> <a id="4656" href="Cubical.Functions.Embedding.html#1421" class="Function">isPropIsEmbedding</a> <a id="4674" class="Symbol">_</a> <a id="4676" class="Symbol">_))</a>

<a id="4681" class="Comment">-- We use the characterization as hasPropFibers to show that naive injectivity</a>
<a id="4760" class="Comment">-- implies isEmbedding as long as B is an h-set.</a>
<a id="4809" class="Keyword">module</a> <a id="4816" href="Cubical.Functions.Embedding.html#4816" class="Module">_</a>
  <a id="4820" class="Symbol">{</a><a id="4821" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="4827" class="Symbol">→</a> <a id="4829" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="4830" class="Symbol">}</a>
  <a id="4834" class="Symbol">(</a><a id="4835" href="Cubical.Functions.Embedding.html#4835" class="Bound">isSetB</a> <a id="4842" class="Symbol">:</a> <a id="4844" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4850" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="4851" class="Symbol">)</a>
  <a id="4855" class="Keyword">where</a>

  <a id="4864" class="Keyword">module</a> <a id="4871" href="Cubical.Functions.Embedding.html#4871" class="Module">_</a>
    <a id="4877" class="Symbol">(</a><a id="4878" href="Cubical.Functions.Embedding.html#4878" class="Bound">inj</a> <a id="4882" class="Symbol">:</a> <a id="4884" class="Symbol">∀{</a><a id="4886" href="Cubical.Functions.Embedding.html#4886" class="Bound">w</a> <a id="4888" href="Cubical.Functions.Embedding.html#4888" class="Bound">x</a><a id="4889" class="Symbol">}</a> <a id="4891" class="Symbol">→</a> <a id="4893" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a> <a id="4895" href="Cubical.Functions.Embedding.html#4886" class="Bound">w</a> <a id="4897" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4899" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a> <a id="4901" href="Cubical.Functions.Embedding.html#4888" class="Bound">x</a> <a id="4903" class="Symbol">→</a> <a id="4905" href="Cubical.Functions.Embedding.html#4886" class="Bound">w</a> <a id="4907" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4909" href="Cubical.Functions.Embedding.html#4888" class="Bound">x</a><a id="4910" class="Symbol">)</a>
    <a id="4916" class="Keyword">where</a>

    <a id="4927" href="Cubical.Functions.Embedding.html#4927" class="Function">injective→hasPropFibers</a> <a id="4951" class="Symbol">:</a> <a id="4953" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="4967" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a>
    <a id="4973" href="Cubical.Functions.Embedding.html#4927" class="Function">injective→hasPropFibers</a> <a id="4997" href="Cubical.Functions.Embedding.html#4997" class="Bound">y</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.Functions.Embedding.html#5000" class="Bound">x</a> <a id="5002" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5004" href="Cubical.Functions.Embedding.html#5004" class="Bound">fx≡y</a><a id="5008" class="Symbol">)</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Cubical.Functions.Embedding.html#5011" class="Bound">x&#39;</a> <a id="5014" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5016" href="Cubical.Functions.Embedding.html#5016" class="Bound">fx&#39;≡y</a><a id="5021" class="Symbol">)</a> <a id="5023" class="Symbol">=</a>
      <a id="5031" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a>
        <a id="5046" class="Symbol">(λ</a> <a id="5049" href="Cubical.Functions.Embedding.html#5049" class="Bound">_</a> <a id="5051" class="Symbol">→</a> <a id="5053" href="Cubical.Functions.Embedding.html#4835" class="Bound">isSetB</a> <a id="5060" class="Symbol">_</a> <a id="5062" class="Symbol">_)</a>
        <a id="5073" class="Symbol">(</a><a id="5074" href="Cubical.Functions.Embedding.html#4878" class="Bound">inj</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Cubical.Functions.Embedding.html#5004" class="Bound">fx≡y</a> <a id="5084" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5086" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Cubical.Functions.Embedding.html#5016" class="Bound">fx&#39;≡y</a><a id="5096" class="Symbol">)))</a>

    <a id="5105" href="Cubical.Functions.Embedding.html#5105" class="Function">injEmbedding</a> <a id="5118" class="Symbol">:</a> <a id="5120" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="5132" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a>
    <a id="5138" href="Cubical.Functions.Embedding.html#5105" class="Function">injEmbedding</a> <a id="5151" class="Symbol">=</a> <a id="5153" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a> <a id="5179" href="Cubical.Functions.Embedding.html#4927" class="Function">injective→hasPropFibers</a>

  <a id="5206" href="Cubical.Functions.Embedding.html#5206" class="Function">retractableIntoSet→isEmbedding</a> <a id="5237" class="Symbol">:</a> <a id="5239" href="Cubical.Foundations.Equiv.Properties.html#2590" class="Function">hasRetract</a> <a id="5250" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a> <a id="5252" class="Symbol">→</a> <a id="5254" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="5266" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a>
  <a id="5270" href="Cubical.Functions.Embedding.html#5206" class="Function">retractableIntoSet→isEmbedding</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Functions.Embedding.html#5302" class="Bound">g</a> <a id="5304" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5306" href="Cubical.Functions.Embedding.html#5306" class="Bound">ret</a><a id="5309" class="Symbol">)</a> <a id="5311" class="Symbol">=</a> <a id="5313" href="Cubical.Functions.Embedding.html#5105" class="Function">injEmbedding</a> <a id="5326" href="Cubical.Functions.Embedding.html#5344" class="Function">inj</a>
    <a id="5334" class="Keyword">where</a>
    <a id="5344" href="Cubical.Functions.Embedding.html#5344" class="Function">inj</a> <a id="5348" class="Symbol">:</a> <a id="5350" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a> <a id="5352" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="5354" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5356" href="Cubical.Functions.Embedding.html#4821" class="Bound">f</a> <a id="5358" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a> <a id="5360" class="Symbol">→</a> <a id="5362" href="Cubical.Functions.Embedding.html#1114" class="Generalizable">w</a> <a id="5364" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5366" href="Cubical.Functions.Embedding.html#1116" class="Generalizable">x</a>
    <a id="5372" href="Cubical.Functions.Embedding.html#5344" class="Function">inj</a> <a id="5376" class="Symbol">{</a><a id="5377" class="Argument">w</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Cubical.Functions.Embedding.html#5381" class="Bound">w</a><a id="5382" class="Symbol">}</a> <a id="5384" class="Symbol">{</a><a id="5385" class="Argument">x</a> <a id="5387" class="Symbol">=</a> <a id="5389" href="Cubical.Functions.Embedding.html#5389" class="Bound">x</a><a id="5390" class="Symbol">}</a> <a id="5392" href="Cubical.Functions.Embedding.html#5392" class="Bound">p</a> <a id="5394" class="Symbol">=</a> <a id="5396" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5400" class="Symbol">(</a><a id="5401" href="Cubical.Functions.Embedding.html#5306" class="Bound">ret</a> <a id="5405" href="Cubical.Functions.Embedding.html#5381" class="Bound">w</a><a id="5406" class="Symbol">)</a> <a id="5408" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5411" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5416" href="Cubical.Functions.Embedding.html#5302" class="Bound">g</a> <a id="5418" href="Cubical.Functions.Embedding.html#5392" class="Bound">p</a> <a id="5420" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5423" href="Cubical.Functions.Embedding.html#5306" class="Bound">ret</a> <a id="5427" href="Cubical.Functions.Embedding.html#5389" class="Bound">x</a>

<a id="isEquiv→hasPropFibers"></a><a id="5430" href="Cubical.Functions.Embedding.html#5430" class="Function">isEquiv→hasPropFibers</a> <a id="5452" class="Symbol">:</a> <a id="5454" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5462" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="5480" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="5482" href="Cubical.Functions.Embedding.html#5430" class="Function">isEquiv→hasPropFibers</a> <a id="5504" href="Cubical.Functions.Embedding.html#5504" class="Bound">e</a> <a id="5506" href="Cubical.Functions.Embedding.html#5506" class="Bound">b</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5525" class="Symbol">(</a><a id="5526" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="5538" href="Cubical.Functions.Embedding.html#5504" class="Bound">e</a> <a id="5540" href="Cubical.Functions.Embedding.html#5506" class="Bound">b</a><a id="5541" class="Symbol">)</a>

<a id="isEquiv→isEmbedding"></a><a id="5544" href="Cubical.Functions.Embedding.html#5544" class="Function">isEquiv→isEmbedding</a> <a id="5564" class="Symbol">:</a> <a id="5566" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="5574" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="5590" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="5592" href="Cubical.Functions.Embedding.html#5544" class="Function">isEquiv→isEmbedding</a> <a id="5612" href="Cubical.Functions.Embedding.html#5612" class="Bound">e</a> <a id="5614" class="Symbol">=</a> <a id="5616" class="Symbol">λ</a> <a id="5618" href="Cubical.Functions.Embedding.html#5618" class="Bound">_</a> <a id="5620" href="Cubical.Functions.Embedding.html#5620" class="Bound">_</a> <a id="5622" class="Symbol">→</a> <a id="5624" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="5634" class="Symbol">(_</a> <a id="5637" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5639" href="Cubical.Functions.Embedding.html#5612" class="Bound">e</a><a id="5640" class="Symbol">)</a> <a id="5642" class="Symbol">.</a><a id="5643" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="Equiv→Embedding"></a><a id="5648" href="Cubical.Functions.Embedding.html#5648" class="Function">Equiv→Embedding</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="5668" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5670" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="5672" class="Symbol">→</a> <a id="5674" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="5676" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="5678" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a>
<a id="5680" href="Cubical.Functions.Embedding.html#5648" class="Function">Equiv→Embedding</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Cubical.Functions.Embedding.html#5697" class="Bound">f</a> <a id="5699" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5701" href="Cubical.Functions.Embedding.html#5701" class="Bound">isEquivF</a><a id="5709" class="Symbol">)</a> <a id="5711" class="Symbol">=</a> <a id="5713" class="Symbol">(</a><a id="5714" href="Cubical.Functions.Embedding.html#5697" class="Bound">f</a> <a id="5716" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5718" href="Cubical.Functions.Embedding.html#5544" class="Function">isEquiv→isEmbedding</a> <a id="5738" href="Cubical.Functions.Embedding.html#5701" class="Bound">isEquivF</a><a id="5746" class="Symbol">)</a>

<a id="id↪"></a><a id="5749" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="5753" class="Symbol">:</a> <a id="5755" class="Symbol">∀</a> <a id="5757" class="Symbol">{</a><a id="5758" href="Cubical.Functions.Embedding.html#5758" class="Bound">ℓ</a><a id="5759" class="Symbol">}</a> <a id="5761" class="Symbol">→</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Cubical.Functions.Embedding.html#5764" class="Bound">A</a> <a id="5766" class="Symbol">:</a> <a id="5768" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5773" href="Cubical.Functions.Embedding.html#5758" class="Bound">ℓ</a><a id="5774" class="Symbol">)</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Cubical.Functions.Embedding.html#5764" class="Bound">A</a> <a id="5780" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="5782" href="Cubical.Functions.Embedding.html#5764" class="Bound">A</a>
<a id="5784" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="5788" href="Cubical.Functions.Embedding.html#5788" class="Bound">A</a> <a id="5790" class="Symbol">=</a> <a id="5792" href="Cubical.Functions.Embedding.html#5648" class="Function">Equiv→Embedding</a> <a id="5808" class="Symbol">(</a><a id="5809" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="5817" href="Cubical.Functions.Embedding.html#5788" class="Bound">A</a><a id="5818" class="Symbol">)</a>

<a id="iso→isEmbedding"></a><a id="5821" href="Cubical.Functions.Embedding.html#5821" class="Function">iso→isEmbedding</a> <a id="5837" class="Symbol">:</a> <a id="5839" class="Symbol">∀</a> <a id="5841" class="Symbol">{</a><a id="5842" href="Cubical.Functions.Embedding.html#5842" class="Bound">ℓ</a><a id="5843" class="Symbol">}</a> <a id="5845" class="Symbol">{</a><a id="5846" href="Cubical.Functions.Embedding.html#5846" class="Bound">A</a> <a id="5848" href="Cubical.Functions.Embedding.html#5848" class="Bound">B</a> <a id="5850" class="Symbol">:</a> <a id="5852" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5857" href="Cubical.Functions.Embedding.html#5842" class="Bound">ℓ</a><a id="5858" class="Symbol">}</a>
  <a id="5862" class="Symbol">→</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Cubical.Functions.Embedding.html#5865" class="Bound">isom</a> <a id="5870" class="Symbol">:</a> <a id="5872" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5876" href="Cubical.Functions.Embedding.html#5846" class="Bound">A</a> <a id="5878" href="Cubical.Functions.Embedding.html#5848" class="Bound">B</a><a id="5879" class="Symbol">)</a>
  <a id="5883" class="Comment">-------------------------------</a>
  <a id="5917" class="Symbol">→</a> <a id="5919" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5940" href="Cubical.Functions.Embedding.html#5865" class="Bound">isom</a><a id="5944" class="Symbol">)</a>
<a id="5946" href="Cubical.Functions.Embedding.html#5821" class="Function">iso→isEmbedding</a> <a id="5962" class="Symbol">{</a><a id="5963" class="Argument">A</a> <a id="5965" class="Symbol">=</a> <a id="5967" href="Cubical.Functions.Embedding.html#5967" class="Bound">A</a><a id="5968" class="Symbol">}</a> <a id="5970" class="Symbol">{</a><a id="5971" href="Cubical.Functions.Embedding.html#5971" class="Bound">B</a><a id="5972" class="Symbol">}</a> <a id="5974" href="Cubical.Functions.Embedding.html#5974" class="Bound">isom</a> <a id="5979" class="Symbol">=</a> <a id="5981" class="Symbol">(</a><a id="5982" href="Cubical.Functions.Embedding.html#5544" class="Function">isEquiv→isEmbedding</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6028" href="Cubical.Functions.Embedding.html#5974" class="Bound">isom</a><a id="6032" class="Symbol">)))</a>

<a id="Iso→Embedding"></a><a id="6037" href="Cubical.Functions.Embedding.html#6037" class="Function">Iso→Embedding</a> <a id="6051" class="Symbol">:</a> <a id="6053" class="Symbol">∀</a> <a id="6055" class="Symbol">{</a><a id="6056" href="Cubical.Functions.Embedding.html#6056" class="Bound">ℓ</a><a id="6057" class="Symbol">}</a> <a id="6059" class="Symbol">{</a><a id="6060" href="Cubical.Functions.Embedding.html#6060" class="Bound">A</a> <a id="6062" href="Cubical.Functions.Embedding.html#6062" class="Bound">B</a> <a id="6064" class="Symbol">:</a> <a id="6066" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6071" href="Cubical.Functions.Embedding.html#6056" class="Bound">ℓ</a><a id="6072" class="Symbol">}</a>
  <a id="6076" class="Symbol">→</a> <a id="6078" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6082" href="Cubical.Functions.Embedding.html#6060" class="Bound">A</a> <a id="6084" href="Cubical.Functions.Embedding.html#6062" class="Bound">B</a> <a id="6086" class="Symbol">→</a> <a id="6088" href="Cubical.Functions.Embedding.html#6060" class="Bound">A</a> <a id="6090" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="6092" href="Cubical.Functions.Embedding.html#6062" class="Bound">B</a>
<a id="6094" href="Cubical.Functions.Embedding.html#6037" class="Function">Iso→Embedding</a> <a id="6108" href="Cubical.Functions.Embedding.html#6108" class="Bound">isom</a> <a id="6113" class="Symbol">=</a> <a id="6115" class="Symbol">_</a> <a id="6117" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6119" href="Cubical.Functions.Embedding.html#5821" class="Function">iso→isEmbedding</a> <a id="6135" href="Cubical.Functions.Embedding.html#6108" class="Bound">isom</a>

<a id="isEmbedding→Injection"></a><a id="6141" href="Cubical.Functions.Embedding.html#6141" class="Function">isEmbedding→Injection</a> <a id="6163" class="Symbol">:</a>
  <a id="6167" class="Symbol">∀</a> <a id="6169" class="Symbol">{</a><a id="6170" href="Cubical.Functions.Embedding.html#6170" class="Bound">ℓ</a><a id="6171" class="Symbol">}</a> <a id="6173" class="Symbol">{</a><a id="6174" href="Cubical.Functions.Embedding.html#6174" class="Bound">A</a> <a id="6176" href="Cubical.Functions.Embedding.html#6176" class="Bound">B</a> <a id="6178" href="Cubical.Functions.Embedding.html#6178" class="Bound">C</a> <a id="6180" class="Symbol">:</a> <a id="6182" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6187" href="Cubical.Functions.Embedding.html#6170" class="Bound">ℓ</a><a id="6188" class="Symbol">}</a>
  <a id="6192" class="Symbol">→</a> <a id="6194" class="Symbol">(</a><a id="6195" href="Cubical.Functions.Embedding.html#6195" class="Bound">a</a> <a id="6197" class="Symbol">:</a> <a id="6199" href="Cubical.Functions.Embedding.html#6174" class="Bound">A</a> <a id="6201" class="Symbol">→</a> <a id="6203" href="Cubical.Functions.Embedding.html#6176" class="Bound">B</a><a id="6204" class="Symbol">)</a>
  <a id="6208" class="Symbol">→</a> <a id="6210" class="Symbol">(</a><a id="6211" href="Cubical.Functions.Embedding.html#6211" class="Bound">e</a> <a id="6213" class="Symbol">:</a> <a id="6215" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="6227" href="Cubical.Functions.Embedding.html#6195" class="Bound">a</a><a id="6228" class="Symbol">)</a>
  <a id="6232" class="Comment">----------------------</a>
  <a id="6257" class="Symbol">→</a> <a id="6259" class="Symbol">∀</a> <a id="6261" class="Symbol">{</a><a id="6262" href="Cubical.Functions.Embedding.html#6262" class="Bound">f</a> <a id="6264" href="Cubical.Functions.Embedding.html#6264" class="Bound">g</a> <a id="6266" class="Symbol">:</a> <a id="6268" href="Cubical.Functions.Embedding.html#6178" class="Bound">C</a> <a id="6270" class="Symbol">→</a> <a id="6272" href="Cubical.Functions.Embedding.html#6174" class="Bound">A</a><a id="6273" class="Symbol">}</a> <a id="6275" class="Symbol">→</a>
  <a id="6279" class="Symbol">∀</a> <a id="6281" href="Cubical.Functions.Embedding.html#6281" class="Bound">x</a> <a id="6283" class="Symbol">→</a> <a id="6285" class="Symbol">(</a><a id="6286" href="Cubical.Functions.Embedding.html#6195" class="Bound">a</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Cubical.Functions.Embedding.html#6262" class="Bound">f</a> <a id="6291" href="Cubical.Functions.Embedding.html#6281" class="Bound">x</a><a id="6292" class="Symbol">)</a> <a id="6294" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6296" href="Cubical.Functions.Embedding.html#6195" class="Bound">a</a> <a id="6298" class="Symbol">(</a><a id="6299" href="Cubical.Functions.Embedding.html#6264" class="Bound">g</a> <a id="6301" href="Cubical.Functions.Embedding.html#6281" class="Bound">x</a><a id="6302" class="Symbol">))</a> <a id="6305" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6307" class="Symbol">(</a><a id="6308" href="Cubical.Functions.Embedding.html#6262" class="Bound">f</a> <a id="6310" href="Cubical.Functions.Embedding.html#6281" class="Bound">x</a> <a id="6312" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6314" href="Cubical.Functions.Embedding.html#6264" class="Bound">g</a> <a id="6316" href="Cubical.Functions.Embedding.html#6281" class="Bound">x</a><a id="6317" class="Symbol">)</a>
<a id="6319" href="Cubical.Functions.Embedding.html#6141" class="Function">isEmbedding→Injection</a> <a id="6341" href="Cubical.Functions.Embedding.html#6341" class="Bound">a</a> <a id="6343" href="Cubical.Functions.Embedding.html#6343" class="Bound">e</a> <a id="6345" class="Symbol">{</a><a id="6346" class="Argument">f</a> <a id="6348" class="Symbol">=</a> <a id="6350" href="Cubical.Functions.Embedding.html#6350" class="Bound">f</a><a id="6351" class="Symbol">}</a> <a id="6353" class="Symbol">{</a><a id="6354" href="Cubical.Functions.Embedding.html#6354" class="Bound">g</a><a id="6355" class="Symbol">}</a> <a id="6357" href="Cubical.Functions.Embedding.html#6357" class="Bound">x</a> <a id="6359" class="Symbol">=</a> <a id="6361" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6369" class="Symbol">(</a><a id="6370" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6375" href="Cubical.Functions.Embedding.html#6341" class="Bound">a</a> <a id="6377" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6379" href="Cubical.Functions.Embedding.html#6343" class="Bound">e</a> <a id="6381" class="Symbol">(</a><a id="6382" href="Cubical.Functions.Embedding.html#6350" class="Bound">f</a> <a id="6384" href="Cubical.Functions.Embedding.html#6357" class="Bound">x</a><a id="6385" class="Symbol">)</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Cubical.Functions.Embedding.html#6354" class="Bound">g</a> <a id="6390" href="Cubical.Functions.Embedding.html#6357" class="Bound">x</a><a id="6391" class="Symbol">)))</a>

<a id="Embedding-into-Discrete→Discrete"></a><a id="6396" href="Cubical.Functions.Embedding.html#6396" class="Function">Embedding-into-Discrete→Discrete</a> <a id="6429" class="Symbol">:</a> <a id="6431" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="6433" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="6435" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="6437" class="Symbol">→</a> <a id="6439" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="6448" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="6450" class="Symbol">→</a> <a id="6452" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="6461" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a>
<a id="6463" href="Cubical.Functions.Embedding.html#6396" class="Function">Embedding-into-Discrete→Discrete</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Cubical.Functions.Embedding.html#6497" class="Bound">f</a> <a id="6499" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6501" href="Cubical.Functions.Embedding.html#6501" class="Bound">isEmbeddingF</a><a id="6513" class="Symbol">)</a> <a id="6515" href="Cubical.Functions.Embedding.html#6515" class="Bound Operator">_≟_</a> <a id="6519" href="Cubical.Functions.Embedding.html#6519" class="Bound">x</a> <a id="6521" href="Cubical.Functions.Embedding.html#6521" class="Bound">y</a> <a id="6523" class="Keyword">with</a> <a id="6528" href="Cubical.Functions.Embedding.html#6497" class="Bound">f</a> <a id="6530" href="Cubical.Functions.Embedding.html#6519" class="Bound">x</a> <a id="6532" href="Cubical.Functions.Embedding.html#6515" class="Bound Operator">≟</a> <a id="6534" href="Cubical.Functions.Embedding.html#6497" class="Bound">f</a> <a id="6536" href="Cubical.Functions.Embedding.html#6521" class="Bound">y</a>
<a id="6538" class="Symbol">...</a> <a id="6542" class="Symbol">|</a> <a id="6544" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6548" href="Cubical.Functions.Embedding.html#6548" class="Bound">p</a> <a id="6550" class="Symbol">=</a> <a id="6552" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="6556" class="Symbol">(</a><a id="6557" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="6565" class="Symbol">(</a><a id="6566" class="Bound">isEmbeddingF</a> <a id="6579" class="Bound">x</a> <a id="6581" class="Bound">y</a><a id="6582" class="Symbol">)</a> <a id="6584" href="Cubical.Functions.Embedding.html#6548" class="Bound">p</a><a id="6585" class="Symbol">)</a>
<a id="6587" class="Symbol">...</a> <a id="6591" class="Symbol">|</a> <a id="6593" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6596" href="Cubical.Functions.Embedding.html#6596" class="Bound">¬p</a> <a id="6599" class="Symbol">=</a> <a id="6601" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Cubical.Functions.Embedding.html#6596" class="Bound">¬p</a> <a id="6608" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6610" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6615" class="Bound">f</a><a id="6616" class="Symbol">)</a>

<a id="Embedding-into-hLevel→hLevel"></a><a id="6619" href="Cubical.Functions.Embedding.html#6619" class="Function">Embedding-into-hLevel→hLevel</a>
  <a id="6650" class="Symbol">:</a> <a id="6652" class="Symbol">∀</a> <a id="6654" href="Cubical.Functions.Embedding.html#6654" class="Bound">n</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="6660" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="6662" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="6664" class="Symbol">→</a> <a id="6666" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6677" class="Symbol">(</a><a id="6678" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6682" href="Cubical.Functions.Embedding.html#6654" class="Bound">n</a><a id="6683" class="Symbol">)</a> <a id="6685" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="6687" class="Symbol">→</a> <a id="6689" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6705" href="Cubical.Functions.Embedding.html#6654" class="Bound">n</a><a id="6706" class="Symbol">)</a> <a id="6708" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a>
<a id="6710" href="Cubical.Functions.Embedding.html#6619" class="Function">Embedding-into-hLevel→hLevel</a> <a id="6739" href="Cubical.Functions.Embedding.html#6739" class="Bound">n</a> <a id="6741" class="Symbol">(</a><a id="6742" href="Cubical.Functions.Embedding.html#6742" class="Bound">f</a> <a id="6744" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6746" href="Cubical.Functions.Embedding.html#6746" class="Bound">isEmbeddingF</a><a id="6758" class="Symbol">)</a> <a id="6760" href="Cubical.Functions.Embedding.html#6760" class="Bound">isOfHLevelB</a> <a id="6772" class="Symbol">=</a>
  <a id="6776" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="6793" href="Cubical.Functions.Embedding.html#6739" class="Bound">n</a>
    <a id="6799" class="Symbol">(λ</a> <a id="6802" href="Cubical.Functions.Embedding.html#6802" class="Bound">a</a> <a id="6804" href="Cubical.Functions.Embedding.html#6804" class="Bound">a&#39;</a> <a id="6807" class="Symbol">→</a>
      <a id="6815" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="6838" href="Cubical.Functions.Embedding.html#6739" class="Bound">n</a>
        <a id="6848" class="Symbol">(</a><a id="6849" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6864" href="Cubical.Functions.Embedding.html#6742" class="Bound">f</a> <a id="6866" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6868" href="Cubical.Functions.Embedding.html#6746" class="Bound">isEmbeddingF</a> <a id="6881" href="Cubical.Functions.Embedding.html#6802" class="Bound">a</a> <a id="6883" href="Cubical.Functions.Embedding.html#6804" class="Bound">a&#39;</a><a id="6885" class="Symbol">))</a>
        <a id="6896" class="Symbol">(</a><a id="6897" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="6913" href="Cubical.Functions.Embedding.html#6739" class="Bound">n</a> <a id="6915" href="Cubical.Functions.Embedding.html#6760" class="Bound">isOfHLevelB</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Cubical.Functions.Embedding.html#6742" class="Bound">f</a> <a id="6930" href="Cubical.Functions.Embedding.html#6802" class="Bound">a</a><a id="6931" class="Symbol">)</a> <a id="6933" class="Symbol">(</a><a id="6934" href="Cubical.Functions.Embedding.html#6742" class="Bound">f</a> <a id="6936" href="Cubical.Functions.Embedding.html#6804" class="Bound">a&#39;</a><a id="6938" class="Symbol">)))</a>

<a id="Embedding-into-isProp→isProp"></a><a id="6943" href="Cubical.Functions.Embedding.html#6943" class="Function">Embedding-into-isProp→isProp</a> <a id="6972" class="Symbol">:</a> <a id="6974" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="6976" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="6978" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="6980" class="Symbol">→</a> <a id="6982" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6989" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7000" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a>
<a id="7002" href="Cubical.Functions.Embedding.html#6943" class="Function">Embedding-into-isProp→isProp</a> <a id="7031" class="Symbol">=</a> <a id="7033" href="Cubical.Functions.Embedding.html#6619" class="Function">Embedding-into-hLevel→hLevel</a> <a id="7062" class="Number">0</a>

<a id="Embedding-into-isSet→isSet"></a><a id="7065" href="Cubical.Functions.Embedding.html#7065" class="Function">Embedding-into-isSet→isSet</a> <a id="7092" class="Symbol">:</a> <a id="7094" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="7096" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="7098" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="7100" class="Symbol">→</a> <a id="7102" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7108" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="7110" class="Symbol">→</a> <a id="7112" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7118" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a>
<a id="7120" href="Cubical.Functions.Embedding.html#7065" class="Function">Embedding-into-isSet→isSet</a> <a id="7147" class="Symbol">=</a> <a id="7149" href="Cubical.Functions.Embedding.html#6619" class="Function">Embedding-into-hLevel→hLevel</a> <a id="7178" class="Number">1</a>

<a id="lCancelEmbedding"></a><a id="7181" href="Cubical.Functions.Embedding.html#7181" class="Function">lCancelEmbedding</a> <a id="7198" class="Symbol">:</a> <a id="7200" class="Symbol">(</a><a id="7201" href="Cubical.Functions.Embedding.html#7201" class="Bound">g</a> <a id="7203" class="Symbol">:</a> <a id="7205" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="7207" class="Symbol">→</a> <a id="7209" href="Cubical.Functions.Embedding.html#1083" class="Generalizable">C</a><a id="7210" class="Symbol">)</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Cubical.Functions.Embedding.html#7213" class="Bound">f</a> <a id="7215" class="Symbol">:</a> <a id="7217" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="7219" class="Symbol">→</a> <a id="7221" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="7222" class="Symbol">)</a>
  <a id="7226" class="Symbol">→</a> <a id="7228" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="7240" class="Symbol">(</a><a id="7241" href="Cubical.Functions.Embedding.html#7201" class="Bound">g</a> <a id="7243" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7245" href="Cubical.Functions.Embedding.html#7213" class="Bound">f</a><a id="7246" class="Symbol">)</a> <a id="7248" class="Symbol">→</a> <a id="7250" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="7262" href="Cubical.Functions.Embedding.html#7201" class="Bound">g</a> <a id="7264" class="Symbol">→</a> <a id="7266" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="7278" href="Cubical.Functions.Embedding.html#7213" class="Bound">f</a>
<a id="7280" href="Cubical.Functions.Embedding.html#7181" class="Function">lCancelEmbedding</a> <a id="7297" href="Cubical.Functions.Embedding.html#7297" class="Bound">g</a> <a id="7299" href="Cubical.Functions.Embedding.html#7299" class="Bound">f</a> <a id="7301" href="Cubical.Functions.Embedding.html#7301" class="Bound">isEmbeddingGF</a> <a id="7315" href="Cubical.Functions.Embedding.html#7315" class="Bound">isEmbeddingG</a> <a id="7328" href="Cubical.Functions.Embedding.html#7328" class="Bound">a</a> <a id="7330" href="Cubical.Functions.Embedding.html#7330" class="Bound">a&#39;</a> <a id="7333" class="Symbol">=</a>
  <a id="7337" href="Cubical.Foundations.Equiv.html#10843" class="Function">lCancelIsEquiv</a> <a id="7352" class="Symbol">(</a><a id="7353" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7358" href="Cubical.Functions.Embedding.html#7297" class="Bound">g</a><a id="7359" class="Symbol">)</a> <a id="7361" class="Symbol">(</a><a id="7362" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7367" href="Cubical.Functions.Embedding.html#7299" class="Bound">f</a><a id="7368" class="Symbol">)</a> <a id="7370" class="Symbol">(</a><a id="7371" href="Cubical.Functions.Embedding.html#7301" class="Bound">isEmbeddingGF</a> <a id="7385" href="Cubical.Functions.Embedding.html#7328" class="Bound">a</a> <a id="7387" href="Cubical.Functions.Embedding.html#7330" class="Bound">a&#39;</a><a id="7389" class="Symbol">)</a> <a id="7391" class="Symbol">(</a><a id="7392" href="Cubical.Functions.Embedding.html#7315" class="Bound">isEmbeddingG</a> <a id="7405" class="Symbol">(</a><a id="7406" href="Cubical.Functions.Embedding.html#7299" class="Bound">f</a> <a id="7408" href="Cubical.Functions.Embedding.html#7328" class="Bound">a</a><a id="7409" class="Symbol">)</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Cubical.Functions.Embedding.html#7299" class="Bound">f</a> <a id="7414" href="Cubical.Functions.Embedding.html#7330" class="Bound">a&#39;</a><a id="7416" class="Symbol">))</a>

<a id="7420" class="Comment">-- We now show that the powerset is the subtype classifier</a>
<a id="7479" class="Comment">-- i.e. ℙ X ≃ Σ[A ∈ Type ℓ] (A ↪ X)</a>
<a id="Embedding→Subset"></a><a id="7515" href="Cubical.Functions.Embedding.html#7515" class="Function">Embedding→Subset</a> <a id="7532" class="Symbol">:</a> <a id="7534" class="Symbol">{</a><a id="7535" href="Cubical.Functions.Embedding.html#7535" class="Bound">X</a> <a id="7537" class="Symbol">:</a> <a id="7539" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7544" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="7545" class="Symbol">}</a> <a id="7547" class="Symbol">→</a> <a id="7549" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7552" href="Cubical.Functions.Embedding.html#7552" class="Bound">A</a> <a id="7554" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7556" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7561" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="7563" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Cubical.Functions.Embedding.html#7552" class="Bound">A</a> <a id="7568" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="7570" href="Cubical.Functions.Embedding.html#7535" class="Bound">X</a><a id="7571" class="Symbol">)</a> <a id="7573" class="Symbol">→</a> <a id="7575" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="7577" href="Cubical.Functions.Embedding.html#7535" class="Bound">X</a>
<a id="7579" href="Cubical.Functions.Embedding.html#7515" class="Function">Embedding→Subset</a> <a id="7596" class="Symbol">(_</a> <a id="7599" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7601" href="Cubical.Functions.Embedding.html#7601" class="Bound">f</a> <a id="7603" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7605" href="Cubical.Functions.Embedding.html#7605" class="Bound">isEmbeddingF</a><a id="7617" class="Symbol">)</a> <a id="7619" href="Cubical.Functions.Embedding.html#7619" class="Bound">x</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7629" href="Cubical.Functions.Embedding.html#7601" class="Bound">f</a> <a id="7631" href="Cubical.Functions.Embedding.html#7619" class="Bound">x</a> <a id="7633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7635" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="7661" href="Cubical.Functions.Embedding.html#7605" class="Bound">isEmbeddingF</a> <a id="7674" href="Cubical.Functions.Embedding.html#7619" class="Bound">x</a>

<a id="Subset→Embedding"></a><a id="7677" href="Cubical.Functions.Embedding.html#7677" class="Function">Subset→Embedding</a> <a id="7694" class="Symbol">:</a> <a id="7696" class="Symbol">{</a><a id="7697" href="Cubical.Functions.Embedding.html#7697" class="Bound">X</a> <a id="7699" class="Symbol">:</a> <a id="7701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7706" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="7707" class="Symbol">}</a> <a id="7709" class="Symbol">→</a> <a id="7711" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="7713" href="Cubical.Functions.Embedding.html#7697" class="Bound">X</a> <a id="7715" class="Symbol">→</a> <a id="7717" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7720" href="Cubical.Functions.Embedding.html#7720" class="Bound">A</a> <a id="7722" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7724" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7729" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="7731" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Cubical.Functions.Embedding.html#7720" class="Bound">A</a> <a id="7736" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="7738" href="Cubical.Functions.Embedding.html#7697" class="Bound">X</a><a id="7739" class="Symbol">)</a>
<a id="7741" href="Cubical.Functions.Embedding.html#7677" class="Function">Subset→Embedding</a> <a id="7758" class="Symbol">{</a><a id="7759" class="Argument">X</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="Cubical.Functions.Embedding.html#7763" class="Bound">X</a><a id="7764" class="Symbol">}</a> <a id="7766" href="Cubical.Functions.Embedding.html#7766" class="Bound">A</a> <a id="7768" class="Symbol">=</a> <a id="7770" href="Cubical.Functions.Embedding.html#7791" class="Function">D</a> <a id="7772" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7774" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7778" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7780" href="Cubical.Functions.Embedding.html#7815" class="Function">Ψ</a>
 <a id="7783" class="Keyword">where</a>
  <a id="7791" href="Cubical.Functions.Embedding.html#7791" class="Function">D</a> <a id="7793" class="Symbol">=</a> <a id="7795" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7798" href="Cubical.Functions.Embedding.html#7798" class="Bound">x</a> <a id="7800" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7802" href="Cubical.Functions.Embedding.html#7763" class="Bound">X</a> <a id="7804" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7806" href="Cubical.Functions.Embedding.html#7798" class="Bound">x</a> <a id="7808" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="7810" href="Cubical.Functions.Embedding.html#7766" class="Bound">A</a>

  <a id="7815" href="Cubical.Functions.Embedding.html#7815" class="Function">Ψ</a> <a id="7817" class="Symbol">:</a> <a id="7819" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="7831" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="7837" href="Cubical.Functions.Embedding.html#7815" class="Function">Ψ</a> <a id="7839" href="Cubical.Functions.Embedding.html#7839" class="Bound">w</a> <a id="7841" href="Cubical.Functions.Embedding.html#7841" class="Bound">x</a> <a id="7843" class="Symbol">=</a> <a id="7845" href="Cubical.Data.Sigma.Properties.html#12706" class="Function">isEmbeddingFstΣProp</a> <a id="7865" class="Symbol">(</a><a id="7866" href="Cubical.Foundations.Powerset.html#873" class="Function">∈-isProp</a> <a id="7875" href="Cubical.Functions.Embedding.html#7766" class="Bound">A</a><a id="7876" class="Symbol">)</a>

<a id="Subset→Embedding→Subset"></a><a id="7879" href="Cubical.Functions.Embedding.html#7879" class="Function">Subset→Embedding→Subset</a> <a id="7903" class="Symbol">:</a> <a id="7905" class="Symbol">{</a><a id="7906" href="Cubical.Functions.Embedding.html#7906" class="Bound">X</a> <a id="7908" class="Symbol">:</a> <a id="7910" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7915" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="7916" class="Symbol">}</a> <a id="7918" class="Symbol">→</a> <a id="7920" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="7928" class="Symbol">(</a><a id="7929" href="Cubical.Functions.Embedding.html#7515" class="Function">Embedding→Subset</a> <a id="7946" class="Symbol">{</a><a id="7947" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="7948" class="Symbol">}</a> <a id="7950" class="Symbol">{</a><a id="7951" href="Cubical.Functions.Embedding.html#7906" class="Bound">X</a><a id="7952" class="Symbol">})</a> <a id="7955" class="Symbol">(</a><a id="7956" href="Cubical.Functions.Embedding.html#7677" class="Function">Subset→Embedding</a> <a id="7973" class="Symbol">{</a><a id="7974" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="7975" class="Symbol">}</a> <a id="7977" class="Symbol">{</a><a id="7978" href="Cubical.Functions.Embedding.html#7906" class="Bound">X</a><a id="7979" class="Symbol">})</a>
<a id="7982" href="Cubical.Functions.Embedding.html#7879" class="Function">Subset→Embedding→Subset</a> <a id="8006" class="Symbol">_</a> <a id="8008" class="Symbol">=</a> <a id="8010" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8017" class="Symbol">λ</a> <a id="8019" href="Cubical.Functions.Embedding.html#8019" class="Bound">x</a> <a id="8021" class="Symbol">→</a> <a id="8023" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="8030" class="Symbol">(λ</a> <a id="8033" href="Cubical.Functions.Embedding.html#8033" class="Bound">_</a> <a id="8035" class="Symbol">→</a> <a id="8037" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="8049" class="Symbol">)</a> <a id="8051" class="Symbol">(</a><a id="8052" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8055" class="Symbol">(</a><a id="8056" href="Cubical.Functions.Fibration.html#1346" class="Function">FiberIso.fiberEquiv</a> <a id="8076" class="Symbol">_</a> <a id="8078" href="Cubical.Functions.Embedding.html#8019" class="Bound">x</a><a id="8079" class="Symbol">))</a>

<a id="Embedding→Subset→Embedding"></a><a id="8083" href="Cubical.Functions.Embedding.html#8083" class="Function">Embedding→Subset→Embedding</a> <a id="8110" class="Symbol">:</a> <a id="8112" class="Symbol">{</a><a id="8113" href="Cubical.Functions.Embedding.html#8113" class="Bound">X</a> <a id="8115" class="Symbol">:</a> <a id="8117" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8122" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="8123" class="Symbol">}</a> <a id="8125" class="Symbol">→</a> <a id="8127" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Cubical.Functions.Embedding.html#7515" class="Function">Embedding→Subset</a> <a id="8153" class="Symbol">{</a><a id="8154" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="8155" class="Symbol">}</a> <a id="8157" class="Symbol">{</a><a id="8158" href="Cubical.Functions.Embedding.html#8113" class="Bound">X</a><a id="8159" class="Symbol">})</a> <a id="8162" class="Symbol">(</a><a id="8163" href="Cubical.Functions.Embedding.html#7677" class="Function">Subset→Embedding</a> <a id="8180" class="Symbol">{</a><a id="8181" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="8182" class="Symbol">}</a> <a id="8184" class="Symbol">{</a><a id="8185" href="Cubical.Functions.Embedding.html#8113" class="Bound">X</a><a id="8186" class="Symbol">})</a>
<a id="8189" href="Cubical.Functions.Embedding.html#8083" class="Function">Embedding→Subset→Embedding</a> <a id="8216" class="Symbol">{</a><a id="8217" class="Argument">ℓ</a> <a id="8219" class="Symbol">=</a> <a id="8221" href="Cubical.Functions.Embedding.html#8221" class="Bound">ℓ</a><a id="8222" class="Symbol">}</a> <a id="8224" class="Symbol">{</a><a id="8225" class="Argument">X</a> <a id="8227" class="Symbol">=</a> <a id="8229" href="Cubical.Functions.Embedding.html#8229" class="Bound">X</a><a id="8230" class="Symbol">}</a> <a id="8232" class="Symbol">(</a><a id="8233" href="Cubical.Functions.Embedding.html#8233" class="Bound">A</a> <a id="8235" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8237" href="Cubical.Functions.Embedding.html#8237" class="Bound">f</a> <a id="8239" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8241" href="Cubical.Functions.Embedding.html#8241" class="Bound">ψ</a><a id="8242" class="Symbol">)</a> <a id="8244" class="Symbol">=</a>
  <a id="8248" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8253" class="Symbol">(</a><a id="8254" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="8263" href="Cubical.Data.Sigma.Properties.html#5900" class="Function">Σ-assoc-≃</a><a id="8272" class="Symbol">)</a> <a id="8274" class="Symbol">(</a><a id="8275" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="8282" class="Symbol">(λ</a> <a id="8285" href="Cubical.Functions.Embedding.html#8285" class="Bound">_</a> <a id="8287" class="Symbol">→</a> <a id="8289" href="Cubical.Functions.Embedding.html#1421" class="Function">isPropIsEmbedding</a><a id="8306" class="Symbol">)</a> <a id="8308" class="Symbol">(</a><a id="8309" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="8331" href="Cubical.Functions.Embedding.html#8229" class="Bound">X</a> <a id="8333" href="Cubical.Functions.Embedding.html#8221" class="Bound">ℓ</a><a id="8334" class="Symbol">)</a> <a id="8336" class="Symbol">(</a><a id="8337" href="Cubical.Functions.Embedding.html#8233" class="Bound">A</a> <a id="8339" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8341" href="Cubical.Functions.Embedding.html#8237" class="Bound">f</a><a id="8342" class="Symbol">)))</a>

<a id="Subset≃Embedding"></a><a id="8347" href="Cubical.Functions.Embedding.html#8347" class="Function">Subset≃Embedding</a> <a id="8364" class="Symbol">:</a> <a id="8366" class="Symbol">{</a><a id="8367" href="Cubical.Functions.Embedding.html#8367" class="Bound">X</a> <a id="8369" class="Symbol">:</a> <a id="8371" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8376" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="8377" class="Symbol">}</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="8383" href="Cubical.Functions.Embedding.html#8367" class="Bound">X</a> <a id="8385" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8387" class="Symbol">(</a><a id="8388" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8391" href="Cubical.Functions.Embedding.html#8391" class="Bound">A</a> <a id="8393" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8395" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8400" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="8402" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8404" class="Symbol">(</a><a id="8405" href="Cubical.Functions.Embedding.html#8391" class="Bound">A</a> <a id="8407" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="8409" href="Cubical.Functions.Embedding.html#8367" class="Bound">X</a><a id="8410" class="Symbol">))</a>
<a id="8413" href="Cubical.Functions.Embedding.html#8347" class="Function">Subset≃Embedding</a> <a id="8430" class="Symbol">=</a> <a id="8432" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8443" class="Symbol">(</a><a id="8444" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8448" href="Cubical.Functions.Embedding.html#7677" class="Function">Subset→Embedding</a> <a id="8465" href="Cubical.Functions.Embedding.html#7515" class="Function">Embedding→Subset</a>
                                    <a id="8518" href="Cubical.Functions.Embedding.html#8083" class="Function">Embedding→Subset→Embedding</a> <a id="8545" href="Cubical.Functions.Embedding.html#7879" class="Function">Subset→Embedding→Subset</a><a id="8568" class="Symbol">)</a>

<a id="Subset≡Embedding"></a><a id="8571" href="Cubical.Functions.Embedding.html#8571" class="Function">Subset≡Embedding</a> <a id="8588" class="Symbol">:</a> <a id="8590" class="Symbol">{</a><a id="8591" href="Cubical.Functions.Embedding.html#8591" class="Bound">X</a> <a id="8593" class="Symbol">:</a> <a id="8595" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8600" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="8601" class="Symbol">}</a> <a id="8603" class="Symbol">→</a> <a id="8605" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="8607" href="Cubical.Functions.Embedding.html#8591" class="Bound">X</a> <a id="8609" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8611" class="Symbol">(</a><a id="8612" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8615" href="Cubical.Functions.Embedding.html#8615" class="Bound">A</a> <a id="8617" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8619" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8624" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="8626" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8628" class="Symbol">(</a><a id="8629" href="Cubical.Functions.Embedding.html#8615" class="Bound">A</a> <a id="8631" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="8633" href="Cubical.Functions.Embedding.html#8591" class="Bound">X</a><a id="8634" class="Symbol">))</a>
<a id="8637" href="Cubical.Functions.Embedding.html#8571" class="Function">Subset≡Embedding</a> <a id="8654" class="Symbol">=</a> <a id="8656" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8659" href="Cubical.Functions.Embedding.html#8347" class="Function">Subset≃Embedding</a>

<a id="isEmbedding-∘"></a><a id="8677" href="Cubical.Functions.Embedding.html#8677" class="Function">isEmbedding-∘</a> <a id="8691" class="Symbol">:</a> <a id="8693" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="8705" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="8707" class="Symbol">→</a> <a id="8709" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="8721" href="Cubical.Functions.Embedding.html#1100" class="Generalizable">h</a> <a id="8723" class="Symbol">→</a> <a id="8725" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="8737" class="Symbol">(</a><a id="8738" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="8740" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8742" href="Cubical.Functions.Embedding.html#1100" class="Generalizable">h</a><a id="8743" class="Symbol">)</a>
<a id="8745" href="Cubical.Functions.Embedding.html#8677" class="Function">isEmbedding-∘</a> <a id="8759" class="Symbol">{</a><a id="8760" class="Argument">f</a> <a id="8762" class="Symbol">=</a> <a id="8764" href="Cubical.Functions.Embedding.html#8764" class="Bound">f</a><a id="8765" class="Symbol">}</a> <a id="8767" class="Symbol">{</a><a id="8768" class="Argument">h</a> <a id="8770" class="Symbol">=</a> <a id="8772" href="Cubical.Functions.Embedding.html#8772" class="Bound">h</a><a id="8773" class="Symbol">}</a> <a id="8775" href="Cubical.Functions.Embedding.html#8775" class="Bound">Embf</a> <a id="8780" href="Cubical.Functions.Embedding.html#8780" class="Bound">Embh</a> <a id="8785" href="Cubical.Functions.Embedding.html#8785" class="Bound">w</a> <a id="8787" href="Cubical.Functions.Embedding.html#8787" class="Bound">x</a>
  <a id="8791" class="Symbol">=</a> <a id="8793" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="8803" class="Symbol">(</a><a id="8804" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8809" href="Cubical.Functions.Embedding.html#8772" class="Bound">h</a> <a id="8811" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8813" href="Cubical.Functions.Embedding.html#8780" class="Bound">Embh</a> <a id="8818" href="Cubical.Functions.Embedding.html#8785" class="Bound">w</a> <a id="8820" href="Cubical.Functions.Embedding.html#8787" class="Bound">x</a><a id="8821" class="Symbol">)</a> <a id="8823" class="Symbol">(</a><a id="8824" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8829" href="Cubical.Functions.Embedding.html#8764" class="Bound">f</a> <a id="8831" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8833" href="Cubical.Functions.Embedding.html#8775" class="Bound">Embf</a> <a id="8838" class="Symbol">(</a><a id="8839" href="Cubical.Functions.Embedding.html#8772" class="Bound">h</a> <a id="8841" href="Cubical.Functions.Embedding.html#8785" class="Bound">w</a><a id="8842" class="Symbol">)</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Cubical.Functions.Embedding.html#8772" class="Bound">h</a> <a id="8847" href="Cubical.Functions.Embedding.html#8787" class="Bound">x</a><a id="8848" class="Symbol">))</a> <a id="8851" class="Symbol">.</a><a id="8852" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="compEmbedding"></a><a id="8857" href="Cubical.Functions.Embedding.html#8857" class="Function">compEmbedding</a> <a id="8871" class="Symbol">:</a> <a id="8873" class="Symbol">(</a><a id="8874" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="8876" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="8878" href="Cubical.Functions.Embedding.html#1083" class="Generalizable">C</a><a id="8879" class="Symbol">)</a> <a id="8881" class="Symbol">→</a> <a id="8883" class="Symbol">(</a><a id="8884" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="8886" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="8888" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="8889" class="Symbol">)</a> <a id="8891" class="Symbol">→</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="8896" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="8898" href="Cubical.Functions.Embedding.html#1083" class="Generalizable">C</a><a id="8899" class="Symbol">)</a>
<a id="8901" class="Symbol">(</a><a id="8902" href="Cubical.Functions.Embedding.html#8857" class="Function">compEmbedding</a> <a id="8916" class="Symbol">(</a><a id="8917" href="Cubical.Functions.Embedding.html#8917" class="Bound">g</a> <a id="8919" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8921" class="Symbol">_</a> <a id="8923" class="Symbol">)</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Cubical.Functions.Embedding.html#8926" class="Bound">f</a> <a id="8928" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8930" class="Symbol">_</a> <a id="8932" class="Symbol">)).</a><a id="8935" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8939" class="Symbol">=</a> <a id="8941" href="Cubical.Functions.Embedding.html#8917" class="Bound">g</a> <a id="8943" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8945" href="Cubical.Functions.Embedding.html#8926" class="Bound">f</a>
<a id="8947" class="Symbol">(</a><a id="8948" href="Cubical.Functions.Embedding.html#8857" class="Function">compEmbedding</a> <a id="8962" class="Symbol">(_</a> <a id="8965" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8967" href="Cubical.Functions.Embedding.html#8967" class="Bound">g↪</a><a id="8969" class="Symbol">)</a> <a id="8971" class="Symbol">(_</a> <a id="8974" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8976" href="Cubical.Functions.Embedding.html#8976" class="Bound">f↪</a><a id="8978" class="Symbol">)).</a><a id="8981" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8985" class="Symbol">=</a> <a id="8987" href="Cubical.Functions.Embedding.html#8677" class="Function">isEmbedding-∘</a> <a id="9001" href="Cubical.Functions.Embedding.html#8967" class="Bound">g↪</a> <a id="9004" href="Cubical.Functions.Embedding.html#8976" class="Bound">f↪</a>

<a id="isEmbedding→embedsFibersIntoSingl"></a><a id="9008" href="Cubical.Functions.Embedding.html#9008" class="Function">isEmbedding→embedsFibersIntoSingl</a>
  <a id="9044" class="Symbol">:</a> <a id="9046" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="9058" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
  <a id="9062" class="Symbol">→</a> <a id="9064" class="Symbol">∀</a> <a id="9066" href="Cubical.Functions.Embedding.html#9066" class="Bound">z</a> <a id="9068" class="Symbol">→</a> <a id="9070" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="9076" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="9078" href="Cubical.Functions.Embedding.html#9066" class="Bound">z</a> <a id="9080" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="9082" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="9088" href="Cubical.Functions.Embedding.html#9066" class="Bound">z</a>
<a id="9090" href="Cubical.Functions.Embedding.html#9008" class="Function">isEmbedding→embedsFibersIntoSingl</a> <a id="9124" class="Symbol">{</a><a id="9125" class="Argument">f</a> <a id="9127" class="Symbol">=</a> <a id="9129" href="Cubical.Functions.Embedding.html#9129" class="Bound">f</a><a id="9130" class="Symbol">}</a> <a id="9132" href="Cubical.Functions.Embedding.html#9132" class="Bound">isE</a> <a id="9136" href="Cubical.Functions.Embedding.html#9136" class="Bound">z</a> <a id="9138" class="Symbol">=</a> <a id="9140" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a> <a id="9142" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9144" href="Cubical.Functions.Embedding.html#9218" class="Function">isEmbE</a> <a id="9151" class="Keyword">where</a>
  <a id="9159" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a> <a id="9161" class="Symbol">:</a> <a id="9163" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="9169" href="Cubical.Functions.Embedding.html#9129" class="Bound">f</a> <a id="9171" href="Cubical.Functions.Embedding.html#9136" class="Bound">z</a> <a id="9173" class="Symbol">→</a> <a id="9175" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="9181" href="Cubical.Functions.Embedding.html#9136" class="Bound">z</a>
  <a id="9185" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a> <a id="9187" href="Cubical.Functions.Embedding.html#9187" class="Bound">x</a> <a id="9189" class="Symbol">=</a> <a id="9191" href="Cubical.Functions.Embedding.html#9129" class="Bound">f</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9198" href="Cubical.Functions.Embedding.html#9187" class="Bound">x</a><a id="9199" class="Symbol">)</a> <a id="9201" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9207" class="Symbol">(</a><a id="9208" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9212" href="Cubical.Functions.Embedding.html#9187" class="Bound">x</a><a id="9213" class="Symbol">)</a>

  <a id="9218" href="Cubical.Functions.Embedding.html#9218" class="Function">isEmbE</a> <a id="9225" class="Symbol">:</a> <a id="9227" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="9239" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a>
  <a id="9243" href="Cubical.Functions.Embedding.html#9218" class="Function">isEmbE</a> <a id="9250" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9252" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a> <a id="9254" class="Symbol">=</a> <a id="9256" href="Cubical.Functions.Embedding.html#9957" class="Function">goal</a> <a id="9261" class="Keyword">where</a>
    <a id="9271" class="Comment">-- &quot;adjust&quot; ΣeqCf by trivial equivalences that hold judgementally, which should save compositions</a>
    <a id="9373" href="Cubical.Functions.Embedding.html#9373" class="Function">Dom′</a> <a id="9378" class="Symbol">:</a> <a id="9380" class="Symbol">∀</a> <a id="9382" href="Cubical.Functions.Embedding.html#9382" class="Bound">u</a> <a id="9384" href="Cubical.Functions.Embedding.html#9384" class="Bound">v</a> <a id="9386" class="Symbol">→</a> <a id="9388" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9393" class="Symbol">_</a>
    <a id="9399" href="Cubical.Functions.Embedding.html#9373" class="Function">Dom′</a> <a id="9404" href="Cubical.Functions.Embedding.html#9404" class="Bound">u</a> <a id="9406" href="Cubical.Functions.Embedding.html#9406" class="Bound">v</a> <a id="9408" class="Symbol">=</a> <a id="9410" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9413" href="Cubical.Functions.Embedding.html#9413" class="Bound">p</a> <a id="9415" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a>    <a id="9420" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9424" href="Cubical.Functions.Embedding.html#9404" class="Bound">u</a>  <a id="9427" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>    <a id="9432" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9436" href="Cubical.Functions.Embedding.html#9406" class="Bound">v</a>  <a id="9439" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="9441" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9447" class="Symbol">(λ</a> <a id="9450" href="Cubical.Functions.Embedding.html#9450" class="Bound">i</a> <a id="9452" class="Symbol">→</a> <a id="9454" href="Cubical.Functions.Embedding.html#9129" class="Bound">f</a> <a id="9456" class="Symbol">(</a><a id="9457" href="Cubical.Functions.Embedding.html#9413" class="Bound">p</a> <a id="9459" href="Cubical.Functions.Embedding.html#9450" class="Bound">i</a><a id="9460" class="Symbol">)</a> <a id="9462" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9464" href="Cubical.Functions.Embedding.html#9136" class="Bound">z</a><a id="9465" class="Symbol">)</a> <a id="9467" class="Symbol">(</a><a id="9468" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9472" href="Cubical.Functions.Embedding.html#9404" class="Bound">u</a><a id="9473" class="Symbol">)</a> <a id="9475" class="Symbol">(</a><a id="9476" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9480" href="Cubical.Functions.Embedding.html#9406" class="Bound">v</a><a id="9481" class="Symbol">)</a>
    <a id="9487" href="Cubical.Functions.Embedding.html#9487" class="Function">Cod′</a> <a id="9492" class="Symbol">:</a> <a id="9494" class="Symbol">∀</a> <a id="9496" href="Cubical.Functions.Embedding.html#9496" class="Bound">u</a> <a id="9498" href="Cubical.Functions.Embedding.html#9498" class="Bound">v</a> <a id="9500" class="Symbol">→</a> <a id="9502" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9507" class="Symbol">_</a>
    <a id="9513" href="Cubical.Functions.Embedding.html#9487" class="Function">Cod′</a> <a id="9518" href="Cubical.Functions.Embedding.html#9518" class="Bound">u</a> <a id="9520" href="Cubical.Functions.Embedding.html#9520" class="Bound">v</a> <a id="9522" class="Symbol">=</a> <a id="9524" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9527" href="Cubical.Functions.Embedding.html#9527" class="Bound">p</a> <a id="9529" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9531" href="Cubical.Functions.Embedding.html#9129" class="Bound">f</a> <a id="9533" class="Symbol">(</a><a id="9534" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9538" href="Cubical.Functions.Embedding.html#9518" class="Bound">u</a><a id="9539" class="Symbol">)</a> <a id="9541" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9543" href="Cubical.Functions.Embedding.html#9129" class="Bound">f</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9550" href="Cubical.Functions.Embedding.html#9520" class="Bound">v</a><a id="9551" class="Symbol">)</a> <a id="9553" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="9555" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9561" class="Symbol">(λ</a> <a id="9564" href="Cubical.Functions.Embedding.html#9564" class="Bound">i</a> <a id="9566" class="Symbol">→</a>    <a id="9571" href="Cubical.Functions.Embedding.html#9527" class="Bound">p</a> <a id="9573" href="Cubical.Functions.Embedding.html#9564" class="Bound">i</a>  <a id="9576" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9578" href="Cubical.Functions.Embedding.html#9136" class="Bound">z</a><a id="9579" class="Symbol">)</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9586" href="Cubical.Functions.Embedding.html#9518" class="Bound">u</a><a id="9587" class="Symbol">)</a> <a id="9589" class="Symbol">(</a><a id="9590" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9594" href="Cubical.Functions.Embedding.html#9520" class="Bound">v</a><a id="9595" class="Symbol">)</a>
    <a id="9601" href="Cubical.Functions.Embedding.html#9601" class="Function">ΣeqCf</a> <a id="9607" class="Symbol">:</a> <a id="9609" href="Cubical.Functions.Embedding.html#9373" class="Function">Dom′</a> <a id="9614" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9616" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a> <a id="9618" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9620" href="Cubical.Functions.Embedding.html#9487" class="Function">Cod′</a> <a id="9625" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9627" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a>
    <a id="9633" href="Cubical.Functions.Embedding.html#9601" class="Function">ΣeqCf</a> <a id="9639" class="Symbol">=</a> <a id="9641" href="Cubical.Data.Sigma.Properties.html#7825" class="Function">Σ-cong-equiv-fst</a> <a id="9658" class="Symbol">(_</a> <a id="9661" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9663" href="Cubical.Functions.Embedding.html#9132" class="Bound">isE</a> <a id="9667" class="Symbol">_</a> <a id="9669" class="Symbol">_)</a>

    <a id="9677" href="Cubical.Functions.Embedding.html#9677" class="Function">dom→</a> <a id="9682" class="Symbol">:</a> <a id="9684" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9686" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9688" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a> <a id="9690" class="Symbol">→</a> <a id="9692" href="Cubical.Functions.Embedding.html#9373" class="Function">Dom′</a> <a id="9697" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9699" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a>
    <a id="9705" href="Cubical.Functions.Embedding.html#9677" class="Function">dom→</a> <a id="9710" href="Cubical.Functions.Embedding.html#9710" class="Bound">p</a> <a id="9712" class="Symbol">=</a> <a id="9714" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9719" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9723" href="Cubical.Functions.Embedding.html#9710" class="Bound">p</a> <a id="9725" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9727" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9732" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9736" href="Cubical.Functions.Embedding.html#9710" class="Bound">p</a>
    <a id="9742" href="Cubical.Functions.Embedding.html#9742" class="Function">dom←</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Cubical.Functions.Embedding.html#9373" class="Function">Dom′</a> <a id="9754" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9756" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a> <a id="9758" class="Symbol">→</a> <a id="9760" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9762" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9764" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a>
    <a id="9770" href="Cubical.Functions.Embedding.html#9742" class="Function">dom←</a> <a id="9775" href="Cubical.Functions.Embedding.html#9775" class="Bound">p</a> <a id="9777" href="Cubical.Functions.Embedding.html#9777" class="Bound">i</a> <a id="9779" class="Symbol">=</a> <a id="9781" href="Cubical.Functions.Embedding.html#9775" class="Bound">p</a> <a id="9783" class="Symbol">.</a><a id="9784" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9788" href="Cubical.Functions.Embedding.html#9777" class="Bound">i</a> <a id="9790" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9792" href="Cubical.Functions.Embedding.html#9775" class="Bound">p</a> <a id="9794" class="Symbol">.</a><a id="9795" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9799" href="Cubical.Functions.Embedding.html#9777" class="Bound">i</a>

    <a id="9806" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="9811" class="Symbol">:</a> <a id="9813" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a> <a id="9815" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9817" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9819" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a> <a id="9821" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a> <a id="9823" class="Symbol">→</a> <a id="9825" href="Cubical.Functions.Embedding.html#9487" class="Function">Cod′</a> <a id="9830" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9832" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a>
    <a id="9838" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="9843" href="Cubical.Functions.Embedding.html#9843" class="Bound">p</a> <a id="9845" class="Symbol">=</a> <a id="9847" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9852" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9856" href="Cubical.Functions.Embedding.html#9843" class="Bound">p</a> <a id="9858" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9860" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9865" class="Symbol">(</a><a id="9866" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9870" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9872" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9875" class="Symbol">)</a> <a id="9877" href="Cubical.Functions.Embedding.html#9843" class="Bound">p</a>
    <a id="9883" href="Cubical.Functions.Embedding.html#9883" class="Function">cod←</a> <a id="9888" class="Symbol">:</a> <a id="9890" href="Cubical.Functions.Embedding.html#9487" class="Function">Cod′</a> <a id="9895" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9897" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a> <a id="9899" class="Symbol">→</a> <a id="9901" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a> <a id="9903" href="Cubical.Functions.Embedding.html#9250" class="Bound">u</a> <a id="9905" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9907" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a> <a id="9909" href="Cubical.Functions.Embedding.html#9252" class="Bound">v</a>
    <a id="9915" href="Cubical.Functions.Embedding.html#9883" class="Function">cod←</a> <a id="9920" href="Cubical.Functions.Embedding.html#9920" class="Bound">p</a> <a id="9922" href="Cubical.Functions.Embedding.html#9922" class="Bound">i</a> <a id="9924" class="Symbol">=</a> <a id="9926" href="Cubical.Functions.Embedding.html#9920" class="Bound">p</a> <a id="9928" class="Symbol">.</a><a id="9929" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9933" href="Cubical.Functions.Embedding.html#9922" class="Bound">i</a> <a id="9935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9937" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9941" class="Symbol">(</a><a id="9942" href="Cubical.Functions.Embedding.html#9920" class="Bound">p</a> <a id="9944" class="Symbol">.</a><a id="9945" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9949" href="Cubical.Functions.Embedding.html#9922" class="Bound">i</a><a id="9950" class="Symbol">)</a>

    <a id="9957" href="Cubical.Functions.Embedding.html#9957" class="Function">goal</a> <a id="9962" class="Symbol">:</a> <a id="9964" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9972" class="Symbol">(</a><a id="9973" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9978" href="Cubical.Functions.Embedding.html#9159" class="Function">e</a><a id="9979" class="Symbol">)</a>
    <a id="9985" href="Cubical.Functions.Embedding.html#9957" class="Function">goal</a> <a id="9990" class="Symbol">.</a><a id="9991" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="10003" href="Cubical.Functions.Embedding.html#10003" class="Bound">x</a> <a id="10005" class="Symbol">.</a><a id="10006" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10010" class="Symbol">.</a><a id="10011" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10015" class="Symbol">=</a>
      <a id="10023" href="Cubical.Functions.Embedding.html#9742" class="Function">dom←</a> <a id="10028" class="Symbol">(</a><a id="10029" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="10038" href="Cubical.Functions.Embedding.html#9601" class="Function">ΣeqCf</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="10050" href="Cubical.Functions.Embedding.html#10003" class="Bound">x</a><a id="10051" class="Symbol">)</a> <a id="10053" class="Symbol">.</a><a id="10054" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10057" class="Symbol">)</a>
    <a id="10063" href="Cubical.Functions.Embedding.html#9957" class="Function">goal</a> <a id="10068" class="Symbol">.</a><a id="10069" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="10081" href="Cubical.Functions.Embedding.html#10081" class="Bound">x</a> <a id="10083" class="Symbol">.</a><a id="10084" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10088" class="Symbol">.</a><a id="10089" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10093" href="Cubical.Functions.Embedding.html#10093" class="Bound">j</a> <a id="10095" class="Symbol">=</a>
      <a id="10103" href="Cubical.Functions.Embedding.html#9883" class="Function">cod←</a> <a id="10108" class="Symbol">(</a><a id="10109" href="Cubical.Foundations.Equiv.html#875" class="Function">equivCtr</a> <a id="10118" href="Cubical.Functions.Embedding.html#9601" class="Function">ΣeqCf</a> <a id="10124" class="Symbol">(</a><a id="10125" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="10130" href="Cubical.Functions.Embedding.html#10081" class="Bound">x</a><a id="10131" class="Symbol">)</a> <a id="10133" class="Symbol">.</a><a id="10134" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10138" href="Cubical.Functions.Embedding.html#10093" class="Bound">j</a><a id="10139" class="Symbol">)</a>
    <a id="10145" href="Cubical.Functions.Embedding.html#9957" class="Function">goal</a> <a id="10150" class="Symbol">.</a><a id="10151" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="10163" href="Cubical.Functions.Embedding.html#10163" class="Bound">x</a> <a id="10165" class="Symbol">.</a><a id="10166" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10170" class="Symbol">(</a><a id="10171" href="Cubical.Functions.Embedding.html#10171" class="Bound">g</a> <a id="10173" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10175" href="Cubical.Functions.Embedding.html#10175" class="Bound">p</a><a id="10176" class="Symbol">)</a> <a id="10178" href="Cubical.Functions.Embedding.html#10178" class="Bound">i</a> <a id="10180" class="Symbol">.</a><a id="10181" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10185" class="Symbol">=</a>
      <a id="10193" href="Cubical.Functions.Embedding.html#9742" class="Function">dom←</a> <a id="10198" class="Symbol">(</a><a id="10199" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="10212" href="Cubical.Functions.Embedding.html#9601" class="Function">ΣeqCf</a> <a id="10218" class="Symbol">(</a><a id="10219" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="10224" href="Cubical.Functions.Embedding.html#10163" class="Bound">x</a><a id="10225" class="Symbol">)</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Cubical.Functions.Embedding.html#9677" class="Function">dom→</a> <a id="10233" href="Cubical.Functions.Embedding.html#10171" class="Bound">g</a> <a id="10235" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10237" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10242" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="10247" href="Cubical.Functions.Embedding.html#10175" class="Bound">p</a><a id="10248" class="Symbol">)</a> <a id="10250" href="Cubical.Functions.Embedding.html#10178" class="Bound">i</a> <a id="10252" class="Symbol">.</a><a id="10253" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10256" class="Symbol">)</a>
    <a id="10262" href="Cubical.Functions.Embedding.html#9957" class="Function">goal</a> <a id="10267" class="Symbol">.</a><a id="10268" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="10280" href="Cubical.Functions.Embedding.html#10280" class="Bound">x</a> <a id="10282" class="Symbol">.</a><a id="10283" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10287" class="Symbol">(</a><a id="10288" href="Cubical.Functions.Embedding.html#10288" class="Bound">g</a> <a id="10290" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10292" href="Cubical.Functions.Embedding.html#10292" class="Bound">p</a><a id="10293" class="Symbol">)</a> <a id="10295" href="Cubical.Functions.Embedding.html#10295" class="Bound">i</a> <a id="10297" class="Symbol">.</a><a id="10298" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10302" href="Cubical.Functions.Embedding.html#10302" class="Bound">j</a> <a id="10304" class="Symbol">=</a>
      <a id="10312" href="Cubical.Functions.Embedding.html#9883" class="Function">cod←</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Cubical.Foundations.Equiv.html#972" class="Function">equivCtrPath</a> <a id="10331" href="Cubical.Functions.Embedding.html#9601" class="Function">ΣeqCf</a> <a id="10337" class="Symbol">(</a><a id="10338" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="10343" href="Cubical.Functions.Embedding.html#10280" class="Bound">x</a><a id="10344" class="Symbol">)</a> <a id="10346" class="Symbol">(</a><a id="10347" href="Cubical.Functions.Embedding.html#9677" class="Function">dom→</a> <a id="10352" href="Cubical.Functions.Embedding.html#10288" class="Bound">g</a> <a id="10354" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10356" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10361" href="Cubical.Functions.Embedding.html#9806" class="Function">cod→</a> <a id="10366" href="Cubical.Functions.Embedding.html#10292" class="Bound">p</a><a id="10367" class="Symbol">)</a> <a id="10369" href="Cubical.Functions.Embedding.html#10295" class="Bound">i</a> <a id="10371" class="Symbol">.</a><a id="10372" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10376" href="Cubical.Functions.Embedding.html#10302" class="Bound">j</a><a id="10377" class="Symbol">)</a>

<a id="isEmbedding→hasPropFibers′"></a><a id="10380" href="Cubical.Functions.Embedding.html#10380" class="Function">isEmbedding→hasPropFibers′</a> <a id="10407" class="Symbol">:</a> <a id="10409" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="10421" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a> <a id="10423" class="Symbol">→</a> <a id="10425" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="10439" href="Cubical.Functions.Embedding.html#1098" class="Generalizable">f</a>
<a id="10441" href="Cubical.Functions.Embedding.html#10380" class="Function">isEmbedding→hasPropFibers′</a> <a id="10468" class="Symbol">{</a><a id="10469" class="Argument">f</a> <a id="10471" class="Symbol">=</a> <a id="10473" href="Cubical.Functions.Embedding.html#10473" class="Bound">f</a><a id="10474" class="Symbol">}</a> <a id="10476" href="Cubical.Functions.Embedding.html#10476" class="Bound">iE</a> <a id="10479" href="Cubical.Functions.Embedding.html#10479" class="Bound">z</a> <a id="10481" class="Symbol">=</a>
  <a id="10485" href="Cubical.Functions.Embedding.html#6943" class="Function">Embedding-into-isProp→isProp</a> <a id="10514" class="Symbol">(</a><a id="10515" href="Cubical.Functions.Embedding.html#9008" class="Function">isEmbedding→embedsFibersIntoSingl</a> <a id="10549" href="Cubical.Functions.Embedding.html#10476" class="Bound">iE</a> <a id="10552" href="Cubical.Functions.Embedding.html#10479" class="Bound">z</a><a id="10553" class="Symbol">)</a> <a id="10555" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a>

<a id="10568" class="Comment">-- Inspired by https://martinescardo.github.io/TypeTopology/UF.UniverseEmbedding.html</a>
<a id="universeEmbedding"></a><a id="10654" href="Cubical.Functions.Embedding.html#10654" class="Function">universeEmbedding</a> <a id="10672" class="Symbol">:</a>
  <a id="10676" class="Symbol">∀</a> <a id="10678" class="Symbol">{</a><a id="10679" href="Cubical.Functions.Embedding.html#10679" class="Bound">ℓ</a> <a id="10681" href="Cubical.Functions.Embedding.html#10681" class="Bound">ℓ&#39;</a> <a id="10684" class="Symbol">:</a> <a id="10686" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="10691" class="Symbol">}</a>
  <a id="10695" class="Symbol">→</a> <a id="10697" class="Symbol">(</a><a id="10698" href="Cubical.Functions.Embedding.html#10698" class="Bound">F</a> <a id="10700" class="Symbol">:</a> <a id="10702" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10707" href="Cubical.Functions.Embedding.html#10679" class="Bound">ℓ</a> <a id="10709" class="Symbol">→</a> <a id="10711" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10716" href="Cubical.Functions.Embedding.html#10681" class="Bound">ℓ&#39;</a><a id="10718" class="Symbol">)</a>
  <a id="10722" class="Symbol">→</a> <a id="10724" class="Symbol">(∀</a> <a id="10727" href="Cubical.Functions.Embedding.html#10727" class="Bound">X</a> <a id="10729" class="Symbol">→</a> <a id="10731" href="Cubical.Functions.Embedding.html#10698" class="Bound">F</a> <a id="10733" href="Cubical.Functions.Embedding.html#10727" class="Bound">X</a> <a id="10735" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10737" href="Cubical.Functions.Embedding.html#10727" class="Bound">X</a><a id="10738" class="Symbol">)</a>
  <a id="10742" class="Symbol">→</a> <a id="10744" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="10756" href="Cubical.Functions.Embedding.html#10698" class="Bound">F</a>
<a id="10758" href="Cubical.Functions.Embedding.html#10654" class="Function">universeEmbedding</a> <a id="10776" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="10778" href="Cubical.Functions.Embedding.html#10778" class="Bound">liftingEquiv</a> <a id="10791" class="Symbol">=</a> <a id="10793" href="Cubical.Functions.Embedding.html#4248" class="Function">hasPropFibersOfImage→isEmbedding</a> <a id="10826" href="Cubical.Functions.Embedding.html#11226" class="Function">propFibersF</a> <a id="10838" class="Keyword">where</a>
  <a id="10846" href="Cubical.Functions.Embedding.html#10846" class="Function">lemma</a> <a id="10852" class="Symbol">:</a> <a id="10854" class="Symbol">∀</a> <a id="10856" href="Cubical.Functions.Embedding.html#10856" class="Bound">A</a> <a id="10858" href="Cubical.Functions.Embedding.html#10858" class="Bound">B</a> <a id="10860" class="Symbol">→</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="10865" href="Cubical.Functions.Embedding.html#10856" class="Bound">A</a> <a id="10867" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10869" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="10871" href="Cubical.Functions.Embedding.html#10858" class="Bound">B</a><a id="10872" class="Symbol">)</a> <a id="10874" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10876" class="Symbol">(</a><a id="10877" href="Cubical.Functions.Embedding.html#10858" class="Bound">B</a> <a id="10879" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10881" href="Cubical.Functions.Embedding.html#10856" class="Bound">A</a><a id="10882" class="Symbol">)</a>
  <a id="10886" href="Cubical.Functions.Embedding.html#10846" class="Function">lemma</a> <a id="10892" href="Cubical.Functions.Embedding.html#10892" class="Bound">A</a> <a id="10894" href="Cubical.Functions.Embedding.html#10894" class="Bound">B</a> <a id="10896" class="Symbol">=</a> <a id="10898" class="Symbol">(</a><a id="10899" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="10901" href="Cubical.Functions.Embedding.html#10892" class="Bound">A</a> <a id="10903" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10905" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="10907" href="Cubical.Functions.Embedding.html#10894" class="Bound">B</a><a id="10908" class="Symbol">)</a>  <a id="10911" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="10914" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="10925" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
              <a id="10941" class="Symbol">(</a><a id="10942" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="10944" href="Cubical.Functions.Embedding.html#10892" class="Bound">A</a> <a id="10946" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10948" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="10950" href="Cubical.Functions.Embedding.html#10894" class="Bound">B</a><a id="10951" class="Symbol">)</a> <a id="10953" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="10956" href="Cubical.Foundations.Equiv.html#10306" class="Function">equivComp</a> <a id="10966" class="Symbol">(</a><a id="10967" href="Cubical.Functions.Embedding.html#10778" class="Bound">liftingEquiv</a> <a id="10980" href="Cubical.Functions.Embedding.html#10892" class="Bound">A</a><a id="10981" class="Symbol">)</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Cubical.Functions.Embedding.html#10778" class="Bound">liftingEquiv</a> <a id="10997" href="Cubical.Functions.Embedding.html#10894" class="Bound">B</a><a id="10998" class="Symbol">)</a> <a id="11000" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
              <a id="11016" class="Symbol">(</a><a id="11017" href="Cubical.Functions.Embedding.html#10892" class="Bound">A</a> <a id="11019" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11021" href="Cubical.Functions.Embedding.html#10894" class="Bound">B</a><a id="11022" class="Symbol">)</a>     <a id="11028" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="11031" href="Cubical.Foundations.Equiv.Properties.html#1368" class="Function">invEquivEquiv</a> <a id="11045" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
              <a id="11061" class="Symbol">(</a><a id="11062" href="Cubical.Functions.Embedding.html#10894" class="Bound">B</a> <a id="11064" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11066" href="Cubical.Functions.Embedding.html#10892" class="Bound">A</a><a id="11067" class="Symbol">)</a>     <a id="11073" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="11076" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11085" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="11096" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
              <a id="11112" class="Symbol">(</a><a id="11113" href="Cubical.Functions.Embedding.html#10894" class="Bound">B</a> <a id="11115" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11117" href="Cubical.Functions.Embedding.html#10892" class="Bound">A</a><a id="11118" class="Symbol">)</a>      <a id="11125" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
  <a id="11129" href="Cubical.Functions.Embedding.html#11129" class="Function">fiberSingl</a> <a id="11140" class="Symbol">:</a> <a id="11142" class="Symbol">∀</a> <a id="11144" href="Cubical.Functions.Embedding.html#11144" class="Bound">X</a> <a id="11146" class="Symbol">→</a> <a id="11148" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11154" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="11156" class="Symbol">(</a><a id="11157" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a> <a id="11159" href="Cubical.Functions.Embedding.html#11144" class="Bound">X</a><a id="11160" class="Symbol">)</a> <a id="11162" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11164" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="11170" href="Cubical.Functions.Embedding.html#11144" class="Bound">X</a>
  <a id="11174" href="Cubical.Functions.Embedding.html#11129" class="Function">fiberSingl</a> <a id="11185" href="Cubical.Functions.Embedding.html#11185" class="Bound">X</a> <a id="11187" class="Symbol">=</a> <a id="11189" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="11206" class="Symbol">(λ</a> <a id="11209" href="Cubical.Functions.Embedding.html#11209" class="Bound">_</a> <a id="11211" class="Symbol">→</a> <a id="11213" href="Cubical.Functions.Embedding.html#10846" class="Function">lemma</a> <a id="11219" class="Symbol">_</a> <a id="11221" class="Symbol">_)</a>
  <a id="11226" href="Cubical.Functions.Embedding.html#11226" class="Function">propFibersF</a> <a id="11238" class="Symbol">:</a> <a id="11240" href="Cubical.Functions.Embedding.html#2086" class="Function">hasPropFibersOfImage</a> <a id="11261" href="Cubical.Functions.Embedding.html#10776" class="Bound">F</a>
  <a id="11265" href="Cubical.Functions.Embedding.html#11226" class="Function">propFibersF</a> <a id="11277" href="Cubical.Functions.Embedding.html#11277" class="Bound">X</a> <a id="11279" class="Symbol">=</a> <a id="11281" href="Cubical.Functions.Embedding.html#6943" class="Function">Embedding-into-isProp→isProp</a> <a id="11310" class="Symbol">(</a><a id="11311" href="Cubical.Functions.Embedding.html#5648" class="Function">Equiv→Embedding</a> <a id="11327" class="Symbol">(</a><a id="11328" href="Cubical.Functions.Embedding.html#11129" class="Function">fiberSingl</a> <a id="11339" href="Cubical.Functions.Embedding.html#11277" class="Bound">X</a><a id="11340" class="Symbol">))</a> <a id="11343" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a>

<a id="liftEmbedding"></a><a id="11356" href="Cubical.Functions.Embedding.html#11356" class="Function">liftEmbedding</a> <a id="11370" class="Symbol">:</a> <a id="11372" class="Symbol">(</a><a id="11373" href="Cubical.Functions.Embedding.html#11373" class="Bound">ℓ</a> <a id="11375" href="Cubical.Functions.Embedding.html#11375" class="Bound">ℓ&#39;</a> <a id="11378" class="Symbol">:</a> <a id="11380" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="11385" class="Symbol">)</a>
              <a id="11401" class="Symbol">→</a> <a id="11403" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="11415" class="Symbol">(</a><a id="11416" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="11421" href="Cubical.Functions.Embedding.html#11375" class="Bound">ℓ&#39;</a> <a id="11424" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="11427" class="Symbol">(</a><a id="11428" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11433" href="Cubical.Functions.Embedding.html#11373" class="Bound">ℓ</a> <a id="11435" class="Symbol">→</a> <a id="11437" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11442" class="Symbol">(</a><a id="11443" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="11449" href="Cubical.Functions.Embedding.html#11373" class="Bound">ℓ</a> <a id="11451" href="Cubical.Functions.Embedding.html#11375" class="Bound">ℓ&#39;</a><a id="11453" class="Symbol">)))</a>
<a id="11457" href="Cubical.Functions.Embedding.html#11356" class="Function">liftEmbedding</a> <a id="11471" href="Cubical.Functions.Embedding.html#11471" class="Bound">ℓ</a> <a id="11473" href="Cubical.Functions.Embedding.html#11473" class="Bound">ℓ&#39;</a> <a id="11476" class="Symbol">=</a> <a id="11478" href="Cubical.Functions.Embedding.html#10654" class="Function">universeEmbedding</a> <a id="11496" class="Symbol">(</a><a id="11497" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="11502" href="Cubical.Functions.Embedding.html#11473" class="Bound">ℓ&#39;</a><a id="11504" class="Symbol">)</a> <a id="11506" class="Symbol">(λ</a> <a id="11509" href="Cubical.Functions.Embedding.html#11509" class="Bound">_</a> <a id="11511" class="Symbol">→</a> <a id="11513" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11522" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="11531" class="Symbol">)</a>

<a id="11534" class="Keyword">module</a> <a id="FibrationIdentityPrinciple"></a><a id="11541" href="Cubical.Functions.Embedding.html#11541" class="Module">FibrationIdentityPrinciple</a> <a id="11568" class="Symbol">{</a><a id="11569" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a> <a id="11571" class="Symbol">:</a> <a id="11573" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11578" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="11579" class="Symbol">}</a> <a id="11581" class="Symbol">{</a><a id="11582" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a><a id="11584" class="Symbol">}</a> <a id="11586" class="Keyword">where</a>
  <a id="11594" class="Comment">-- note that fibrationEquiv (for good reason) uses ℓ&#39; = ℓ-max ℓ ℓ&#39;, so we have to work</a>
  <a id="11683" class="Comment">-- some universe magic to achieve good universe polymorphism</a>

  <a id="11747" class="Comment">-- First, prove it for the case that&#39;s dealt with in fibrationEquiv</a>
  <a id="FibrationIdentityPrinciple.Fibration′"></a><a id="11817" href="Cubical.Functions.Embedding.html#11817" class="Function">Fibration′</a> <a id="11828" class="Symbol">=</a> <a id="11830" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="11840" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="11849" href="Cubical.Functions.Embedding.html#11578" class="Bound">ℓ</a> <a id="11851" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a><a id="11853" class="Symbol">)</a>

  <a id="11858" class="Keyword">module</a> <a id="FibrationIdentityPrinciple.Lifted"></a><a id="11865" href="Cubical.Functions.Embedding.html#11865" class="Module">Lifted</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Cubical.Functions.Embedding.html#11873" class="Bound">f</a> <a id="11875" href="Cubical.Functions.Embedding.html#11875" class="Bound">g</a> <a id="11877" class="Symbol">:</a> <a id="11879" href="Cubical.Functions.Embedding.html#11817" class="Function">Fibration′</a><a id="11889" class="Symbol">)</a> <a id="11891" class="Keyword">where</a>
    <a id="FibrationIdentityPrinciple.Lifted.f≃g′"></a><a id="11901" href="Cubical.Functions.Embedding.html#11901" class="Function">f≃g′</a> <a id="11906" class="Symbol">:</a> <a id="11908" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11913" class="Symbol">(</a><a id="11914" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="11920" href="Cubical.Functions.Embedding.html#11578" class="Bound">ℓ</a> <a id="11922" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a><a id="11924" class="Symbol">)</a>
    <a id="11930" href="Cubical.Functions.Embedding.html#11901" class="Function">f≃g′</a> <a id="11935" class="Symbol">=</a> <a id="11937" class="Symbol">∀</a> <a id="11939" href="Cubical.Functions.Embedding.html#11939" class="Bound">b</a> <a id="11941" class="Symbol">→</a> <a id="11943" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11949" class="Symbol">(</a><a id="11950" href="Cubical.Functions.Embedding.html#11873" class="Bound">f</a> <a id="11952" class="Symbol">.</a><a id="11953" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11956" class="Symbol">)</a> <a id="11958" href="Cubical.Functions.Embedding.html#11939" class="Bound">b</a> <a id="11960" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11962" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11968" class="Symbol">(</a><a id="11969" href="Cubical.Functions.Embedding.html#11875" class="Bound">g</a> <a id="11971" class="Symbol">.</a><a id="11972" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11975" class="Symbol">)</a> <a id="11977" href="Cubical.Functions.Embedding.html#11939" class="Bound">b</a>

    <a id="FibrationIdentityPrinciple.Lifted.Fibration′IP"></a><a id="11984" href="Cubical.Functions.Embedding.html#11984" class="Function">Fibration′IP</a> <a id="11997" class="Symbol">:</a> <a id="11999" href="Cubical.Functions.Embedding.html#11901" class="Function">f≃g′</a> <a id="12004" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12006" class="Symbol">(</a><a id="12007" href="Cubical.Functions.Embedding.html#11873" class="Bound">f</a> <a id="12009" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12011" href="Cubical.Functions.Embedding.html#11875" class="Bound">g</a><a id="12012" class="Symbol">)</a>
    <a id="12018" href="Cubical.Functions.Embedding.html#11984" class="Function">Fibration′IP</a> <a id="12031" class="Symbol">=</a>
        <a id="12041" href="Cubical.Functions.Embedding.html#11901" class="Function">f≃g′</a>
      <a id="12052" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="12055" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="12065" class="Symbol">(λ</a> <a id="12068" href="Cubical.Functions.Embedding.html#12068" class="Bound">_</a> <a id="12070" class="Symbol">→</a> <a id="12072" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="12081" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a><a id="12091" class="Symbol">)</a> <a id="12093" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="12103" class="Symbol">(∀</a> <a id="12106" href="Cubical.Functions.Embedding.html#12106" class="Bound">b</a> <a id="12108" class="Symbol">→</a> <a id="12110" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12116" class="Symbol">(</a><a id="12117" href="Cubical.Functions.Embedding.html#11873" class="Bound">f</a> <a id="12119" class="Symbol">.</a><a id="12120" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12123" class="Symbol">)</a> <a id="12125" href="Cubical.Functions.Embedding.html#12106" class="Bound">b</a> <a id="12127" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12129" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12135" class="Symbol">(</a><a id="12136" href="Cubical.Functions.Embedding.html#11875" class="Bound">g</a> <a id="12138" class="Symbol">.</a><a id="12139" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12142" class="Symbol">)</a> <a id="12144" href="Cubical.Functions.Embedding.html#12106" class="Bound">b</a><a id="12145" class="Symbol">)</a>
      <a id="12153" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="12156" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="12168" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="12178" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12184" class="Symbol">(</a><a id="12185" href="Cubical.Functions.Embedding.html#11873" class="Bound">f</a> <a id="12187" class="Symbol">.</a><a id="12188" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12191" class="Symbol">)</a> <a id="12193" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12195" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12201" class="Symbol">(</a><a id="12202" href="Cubical.Functions.Embedding.html#11875" class="Bound">g</a> <a id="12204" class="Symbol">.</a><a id="12205" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12208" class="Symbol">)</a>
      <a id="12216" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="12219" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="12228" class="Symbol">(</a><a id="12229" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="12239" class="Symbol">(</a><a id="12240" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="12255" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a> <a id="12257" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a><a id="12259" class="Symbol">))</a> <a id="12262" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="12272" href="Cubical.Functions.Embedding.html#11873" class="Bound">f</a> <a id="12274" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12276" href="Cubical.Functions.Embedding.html#11875" class="Bound">g</a>
      <a id="12284" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

  <a id="12289" class="Comment">-- Then embed into the above case by lifting the type</a>
  <a id="FibrationIdentityPrinciple.L"></a><a id="12345" href="Cubical.Functions.Embedding.html#12345" class="Function">L</a> <a id="12347" class="Symbol">:</a> <a id="12349" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12354" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a> <a id="12357" class="Symbol">→</a> <a id="12359" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12364" class="Symbol">_</a> <a id="12366" class="Comment">-- local synonym fixing the levels of Lift</a>
  <a id="12411" href="Cubical.Functions.Embedding.html#12345" class="Function">L</a> <a id="12413" class="Symbol">=</a> <a id="12415" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="12420" href="Cubical.Functions.Embedding.html#11578" class="Bound">ℓ</a>

  <a id="FibrationIdentityPrinciple.liftFibration"></a><a id="12425" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="12439" class="Symbol">:</a> <a id="12441" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="12451" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a> <a id="12453" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a> <a id="12456" class="Symbol">→</a> <a id="12458" href="Cubical.Functions.Embedding.html#11817" class="Function">Fibration′</a>
  <a id="12471" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="12485" class="Symbol">(</a><a id="12486" href="Cubical.Functions.Embedding.html#12486" class="Bound">A</a> <a id="12488" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12490" href="Cubical.Functions.Embedding.html#12490" class="Bound">f</a><a id="12491" class="Symbol">)</a> <a id="12493" class="Symbol">=</a> <a id="12495" href="Cubical.Functions.Embedding.html#12345" class="Function">L</a> <a id="12497" href="Cubical.Functions.Embedding.html#12486" class="Bound">A</a> <a id="12499" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12501" href="Cubical.Functions.Embedding.html#12490" class="Bound">f</a> <a id="12503" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12505" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a>

  <a id="FibrationIdentityPrinciple.hasPropFibersLiftFibration"></a><a id="12514" href="Cubical.Functions.Embedding.html#12514" class="Function">hasPropFibersLiftFibration</a> <a id="12541" class="Symbol">:</a> <a id="12543" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="12557" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a>
  <a id="12573" href="Cubical.Functions.Embedding.html#12514" class="Function">hasPropFibersLiftFibration</a> <a id="12600" class="Symbol">(</a><a id="12601" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a> <a id="12603" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12605" href="Cubical.Functions.Embedding.html#12605" class="Bound">f</a><a id="12606" class="Symbol">)</a> <a id="12608" class="Symbol">=</a>
    <a id="12614" href="Cubical.Functions.Embedding.html#6943" class="Function">Embedding-into-isProp→isProp</a> <a id="12643" class="Symbol">(</a><a id="12644" href="Cubical.Functions.Embedding.html#5648" class="Function">Equiv→Embedding</a> <a id="12660" href="Cubical.Functions.Embedding.html#12838" class="Function">fiberChar</a><a id="12669" class="Symbol">)</a>
      <a id="12677" class="Symbol">(</a><a id="12678" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="12713" class="Symbol">(</a><a id="12714" href="Cubical.Functions.Embedding.html#11356" class="Function">liftEmbedding</a> <a id="12728" class="Symbol">_</a> <a id="12730" class="Symbol">_)</a> <a id="12733" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a><a id="12734" class="Symbol">)</a>
               <a id="12751" class="Symbol">λ</a> <a id="12753" href="Cubical.Functions.Embedding.html#12753" class="Bound">_</a> <a id="12755" class="Symbol">→</a> <a id="12757" href="Cubical.Functions.Embedding.html#5430" class="Function">isEquiv→hasPropFibers</a> <a id="12779" class="Symbol">(</a><a id="12780" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12784" class="Symbol">(</a><a id="12785" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="12794" class="Symbol">(</a><a id="12795" href="Cubical.Foundations.Equiv.Properties.html#2127" class="Function">preCompEquiv</a> <a id="12808" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="12817" class="Symbol">)))</a> <a id="12821" class="Symbol">_)</a>
    <a id="12828" class="Keyword">where</a>
    <a id="12838" href="Cubical.Functions.Embedding.html#12838" class="Function">fiberChar</a> <a id="12848" class="Symbol">:</a> <a id="12850" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12856" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="12870" class="Symbol">(</a><a id="12871" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a> <a id="12873" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12875" href="Cubical.Functions.Embedding.html#12605" class="Bound">f</a><a id="12876" class="Symbol">)</a>
              <a id="12892" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12894" class="Symbol">(</a><a id="12895" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12898" href="Cubical.Functions.Embedding.html#12898" class="Bound">(</a><a id="12899" href="Cubical.Functions.Embedding.html#12899" class="Bound">E</a> <a id="12901" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12903" href="Cubical.Functions.Embedding.html#12903" class="Bound">eq</a><a id="12905" href="Cubical.Functions.Embedding.html#12898" class="Bound">)</a> <a id="12907" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12909" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12915" href="Cubical.Functions.Embedding.html#12345" class="Function">L</a> <a id="12917" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a> <a id="12919" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12921" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="12927" class="Symbol">(</a><a id="12928" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="12931" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="12936" class="Symbol">)</a> <a id="12938" class="Symbol">(</a><a id="12939" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="12950" class="Symbol">(λ</a> <a id="12953" href="Cubical.Functions.Embedding.html#12953" class="Bound">i</a> <a id="12955" class="Symbol">→</a> <a id="12957" href="Cubical.Functions.Embedding.html#12903" class="Bound">eq</a> <a id="12960" href="Cubical.Functions.Embedding.html#12953" class="Bound">i</a> <a id="12962" class="Symbol">→</a> <a id="12964" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a><a id="12965" class="Symbol">)</a> <a id="12967" href="Cubical.Functions.Embedding.html#12605" class="Bound">f</a><a id="12968" class="Symbol">))</a>
    <a id="12975" href="Cubical.Functions.Embedding.html#12838" class="Function">fiberChar</a> <a id="12985" class="Symbol">=</a>
        <a id="12995" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13001" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="13015" class="Symbol">(</a><a id="13016" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a> <a id="13018" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13020" href="Cubical.Functions.Embedding.html#12605" class="Bound">f</a><a id="13021" class="Symbol">)</a>
      <a id="13029" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="13032" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="13049" class="Symbol">(λ</a> <a id="13052" href="Cubical.Functions.Embedding.html#13052" class="Bound">_</a> <a id="13054" class="Symbol">→</a> <a id="13056" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="13065" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a><a id="13076" class="Symbol">)</a> <a id="13078" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="13088" class="Symbol">(</a><a id="13089" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13092" href="Cubical.Functions.Embedding.html#13092" class="Bound">(</a><a id="13093" href="Cubical.Functions.Embedding.html#13093" class="Bound">E</a> <a id="13095" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13097" href="Cubical.Functions.Embedding.html#13097" class="Bound">g</a><a id="13098" href="Cubical.Functions.Embedding.html#13092" class="Bound">)</a> <a id="13100" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13102" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="13112" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a> <a id="13114" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a> <a id="13117" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13119" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13122" href="Cubical.Functions.Embedding.html#13122" class="Bound">eq</a> <a id="13125" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13127" class="Symbol">(</a><a id="13128" href="Cubical.Functions.Embedding.html#12345" class="Function">L</a> <a id="13130" href="Cubical.Functions.Embedding.html#13093" class="Bound">E</a> <a id="13132" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13134" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a><a id="13135" class="Symbol">)</a> <a id="13137" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13139" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13145" class="Symbol">(λ</a> <a id="13148" href="Cubical.Functions.Embedding.html#13148" class="Bound">i</a> <a id="13150" class="Symbol">→</a> <a id="13152" href="Cubical.Functions.Embedding.html#13122" class="Bound">eq</a> <a id="13155" href="Cubical.Functions.Embedding.html#13148" class="Bound">i</a> <a id="13157" class="Symbol">→</a> <a id="13159" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a><a id="13160" class="Symbol">)</a> <a id="13162" class="Symbol">(</a><a id="13163" href="Cubical.Functions.Embedding.html#13097" class="Bound">g</a> <a id="13165" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13167" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="13172" class="Symbol">)</a> <a id="13174" href="Cubical.Functions.Embedding.html#12605" class="Bound">f</a><a id="13175" class="Symbol">)</a>
      <a id="13183" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="13186" href="Cubical.Functions.Embedding.html#13485" class="Function">boringSwap</a> <a id="13197" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="13207" class="Symbol">(</a><a id="13208" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13211" href="Cubical.Functions.Embedding.html#13211" class="Bound">(</a><a id="13212" href="Cubical.Functions.Embedding.html#13212" class="Bound">E</a> <a id="13214" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13216" href="Cubical.Functions.Embedding.html#13216" class="Bound">eq</a><a id="13218" href="Cubical.Functions.Embedding.html#13211" class="Bound">)</a> <a id="13220" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13222" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13228" href="Cubical.Functions.Embedding.html#12345" class="Function">L</a> <a id="13230" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a> <a id="13232" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13234" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13237" href="Cubical.Functions.Embedding.html#13237" class="Bound">g</a> <a id="13239" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13241" class="Symbol">(</a><a id="13242" href="Cubical.Functions.Embedding.html#13212" class="Bound">E</a> <a id="13244" class="Symbol">→</a> <a id="13246" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a><a id="13247" class="Symbol">)</a> <a id="13249" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13251" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13257" class="Symbol">(λ</a> <a id="13260" href="Cubical.Functions.Embedding.html#13260" class="Bound">i</a> <a id="13262" class="Symbol">→</a> <a id="13264" href="Cubical.Functions.Embedding.html#13216" class="Bound">eq</a> <a id="13267" href="Cubical.Functions.Embedding.html#13260" class="Bound">i</a> <a id="13269" class="Symbol">→</a> <a id="13271" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a><a id="13272" class="Symbol">)</a> <a id="13274" class="Symbol">(</a><a id="13275" href="Cubical.Functions.Embedding.html#13237" class="Bound">g</a> <a id="13277" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13279" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="13284" class="Symbol">)</a> <a id="13286" href="Cubical.Functions.Embedding.html#12605" class="Bound">f</a><a id="13287" class="Symbol">)</a>
      <a id="13295" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="13298" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="13315" class="Symbol">(λ</a> <a id="13318" href="Cubical.Functions.Embedding.html#13318" class="Bound">_</a> <a id="13320" class="Symbol">→</a> <a id="13322" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="13339" class="Symbol">λ</a> <a id="13341" href="Cubical.Functions.Embedding.html#13341" class="Bound">_</a> <a id="13343" class="Symbol">→</a> <a id="13345" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="13357" class="Symbol">(</a><a id="13358" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="13370" class="Symbol">_</a> <a id="13372" class="Symbol">_</a> <a id="13374" class="Symbol">_))</a> <a id="13378" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="13388" class="Symbol">(</a><a id="13389" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="13392" href="Cubical.Functions.Embedding.html#13392" class="Bound">(</a><a id="13393" href="Cubical.Functions.Embedding.html#13393" class="Bound">E</a> <a id="13395" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13397" href="Cubical.Functions.Embedding.html#13397" class="Bound">eq</a><a id="13399" href="Cubical.Functions.Embedding.html#13392" class="Bound">)</a> <a id="13401" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="13403" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13409" href="Cubical.Functions.Embedding.html#12345" class="Function">L</a> <a id="13411" href="Cubical.Functions.Embedding.html#12601" class="Bound">A</a> <a id="13413" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="13415" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13421" class="Symbol">(</a><a id="13422" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="13425" href="Cubical.Foundations.Prelude.html#20710" class="Field">lower</a><a id="13430" class="Symbol">)</a> <a id="13432" class="Symbol">(</a><a id="13433" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="13444" class="Symbol">(λ</a> <a id="13447" href="Cubical.Functions.Embedding.html#13447" class="Bound">i</a> <a id="13449" class="Symbol">→</a> <a id="13451" href="Cubical.Functions.Embedding.html#13397" class="Bound">eq</a> <a id="13454" href="Cubical.Functions.Embedding.html#13447" class="Bound">i</a> <a id="13456" class="Symbol">→</a> <a id="13458" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a><a id="13459" class="Symbol">)</a> <a id="13461" href="Cubical.Functions.Embedding.html#12605" class="Bound">f</a><a id="13462" class="Symbol">))</a>
      <a id="13471" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a> <a id="13473" class="Keyword">where</a>
      <a id="13485" href="Cubical.Functions.Embedding.html#13485" class="Function">boringSwap</a> <a id="13496" class="Symbol">=</a> <a id="13498" href="Cubical.Reflection.StrictEquiv.html#2197" class="Macro">strictEquiv</a> <a id="13510" class="Symbol">(λ</a> <a id="13513" class="Symbol">((</a><a id="13515" href="Cubical.Functions.Embedding.html#13515" class="Bound">E</a> <a id="13517" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13519" href="Cubical.Functions.Embedding.html#13519" class="Bound">g</a><a id="13520" class="Symbol">)</a> <a id="13522" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13524" class="Symbol">(</a><a id="13525" href="Cubical.Functions.Embedding.html#13525" class="Bound">eq</a> <a id="13528" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13530" href="Cubical.Functions.Embedding.html#13530" class="Bound">p</a><a id="13531" class="Symbol">))</a> <a id="13534" class="Symbol">→</a> <a id="13536" class="Symbol">((</a><a id="13538" href="Cubical.Functions.Embedding.html#13515" class="Bound">E</a> <a id="13540" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13542" href="Cubical.Functions.Embedding.html#13525" class="Bound">eq</a><a id="13544" class="Symbol">)</a> <a id="13546" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13548" class="Symbol">(</a><a id="13549" href="Cubical.Functions.Embedding.html#13519" class="Bound">g</a> <a id="13551" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13553" href="Cubical.Functions.Embedding.html#13530" class="Bound">p</a><a id="13554" class="Symbol">)))</a>
                               <a id="13589" class="Symbol">(λ</a> <a id="13592" class="Symbol">((</a><a id="13594" href="Cubical.Functions.Embedding.html#13594" class="Bound">E</a> <a id="13596" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13598" href="Cubical.Functions.Embedding.html#13598" class="Bound">g</a><a id="13599" class="Symbol">)</a> <a id="13601" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13603" class="Symbol">(</a><a id="13604" href="Cubical.Functions.Embedding.html#13604" class="Bound">eq</a> <a id="13607" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13609" href="Cubical.Functions.Embedding.html#13609" class="Bound">p</a><a id="13610" class="Symbol">))</a> <a id="13613" class="Symbol">→</a> <a id="13615" class="Symbol">((</a><a id="13617" href="Cubical.Functions.Embedding.html#13594" class="Bound">E</a> <a id="13619" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13621" href="Cubical.Functions.Embedding.html#13604" class="Bound">eq</a><a id="13623" class="Symbol">)</a> <a id="13625" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13627" class="Symbol">(</a><a id="13628" href="Cubical.Functions.Embedding.html#13598" class="Bound">g</a> <a id="13630" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13632" href="Cubical.Functions.Embedding.html#13609" class="Bound">p</a><a id="13633" class="Symbol">)))</a>

  <a id="FibrationIdentityPrinciple.isEmbeddingLiftFibration"></a><a id="13640" href="Cubical.Functions.Embedding.html#13640" class="Function">isEmbeddingLiftFibration</a> <a id="13665" class="Symbol">:</a> <a id="13667" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="13679" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a>
  <a id="13695" href="Cubical.Functions.Embedding.html#13640" class="Function">isEmbeddingLiftFibration</a> <a id="13720" class="Symbol">=</a> <a id="13722" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a> <a id="13748" href="Cubical.Functions.Embedding.html#12514" class="Function">hasPropFibersLiftFibration</a>

  <a id="13778" class="Comment">-- and finish off</a>
  <a id="13798" class="Keyword">module</a> <a id="13805" href="Cubical.Functions.Embedding.html#13805" class="Module">_</a> <a id="13807" class="Symbol">(</a><a id="13808" href="Cubical.Functions.Embedding.html#13808" class="Bound">f</a> <a id="13810" href="Cubical.Functions.Embedding.html#13810" class="Bound">g</a> <a id="13812" class="Symbol">:</a> <a id="13814" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="13824" href="Cubical.Functions.Embedding.html#11569" class="Bound">B</a> <a id="13826" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a><a id="13828" class="Symbol">)</a> <a id="13830" class="Keyword">where</a>
    <a id="13840" class="Keyword">open</a> <a id="13845" href="Cubical.Functions.Embedding.html#11865" class="Module">Lifted</a> <a id="13852" class="Symbol">(</a><a id="13853" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="13867" href="Cubical.Functions.Embedding.html#13808" class="Bound">f</a><a id="13868" class="Symbol">)</a> <a id="13870" class="Symbol">(</a><a id="13871" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="13885" href="Cubical.Functions.Embedding.html#13810" class="Bound">g</a><a id="13886" class="Symbol">)</a>
    <a id="13892" href="Cubical.Functions.Embedding.html#13892" class="Function">f≃g</a> <a id="13896" class="Symbol">:</a> <a id="13898" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13903" class="Symbol">(</a><a id="13904" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="13910" href="Cubical.Functions.Embedding.html#11578" class="Bound">ℓ</a> <a id="13912" href="Cubical.Functions.Embedding.html#11582" class="Bound">ℓ&#39;</a><a id="13914" class="Symbol">)</a>
    <a id="13920" href="Cubical.Functions.Embedding.html#13892" class="Function">f≃g</a> <a id="13924" class="Symbol">=</a> <a id="13926" class="Symbol">∀</a> <a id="13928" href="Cubical.Functions.Embedding.html#13928" class="Bound">b</a> <a id="13930" class="Symbol">→</a> <a id="13932" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13938" class="Symbol">(</a><a id="13939" href="Cubical.Functions.Embedding.html#13808" class="Bound">f</a> <a id="13941" class="Symbol">.</a><a id="13942" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13945" class="Symbol">)</a> <a id="13947" href="Cubical.Functions.Embedding.html#13928" class="Bound">b</a> <a id="13949" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13951" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="13957" class="Symbol">(</a><a id="13958" href="Cubical.Functions.Embedding.html#13810" class="Bound">g</a> <a id="13960" class="Symbol">.</a><a id="13961" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13964" class="Symbol">)</a> <a id="13966" href="Cubical.Functions.Embedding.html#13928" class="Bound">b</a>

    <a id="13973" href="Cubical.Functions.Embedding.html#13973" class="Function">FibrationIP</a> <a id="13985" class="Symbol">:</a> <a id="13987" href="Cubical.Functions.Embedding.html#13892" class="Function">f≃g</a> <a id="13991" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13993" class="Symbol">(</a><a id="13994" href="Cubical.Functions.Embedding.html#13808" class="Bound">f</a> <a id="13996" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13998" href="Cubical.Functions.Embedding.html#13810" class="Bound">g</a><a id="13999" class="Symbol">)</a>
    <a id="14005" href="Cubical.Functions.Embedding.html#13973" class="Function">FibrationIP</a> <a id="14017" class="Symbol">=</a>
      <a id="14025" href="Cubical.Functions.Embedding.html#13892" class="Function">f≃g</a>  <a id="14030" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="14033" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="14043" class="Symbol">(λ</a> <a id="14046" href="Cubical.Functions.Embedding.html#14046" class="Bound">b</a> <a id="14048" class="Symbol">→</a> <a id="14050" href="Cubical.Foundations.Equiv.html#10306" class="Function">equivComp</a> <a id="14060" class="Symbol">(</a><a id="14061" href="Cubical.Data.Sigma.Properties.html#7825" class="Function">Σ-cong-equiv-fst</a> <a id="14078" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="14087" class="Symbol">)</a>
                                          <a id="14131" class="Symbol">(</a><a id="14132" href="Cubical.Data.Sigma.Properties.html#7825" class="Function">Σ-cong-equiv-fst</a> <a id="14149" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="14158" class="Symbol">))</a> <a id="14161" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="14169" href="Cubical.Functions.Embedding.html#11901" class="Function">f≃g′</a> <a id="14174" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="14177" href="Cubical.Functions.Embedding.html#11984" class="Function">Fibration′IP</a> <a id="14190" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="14198" class="Symbol">(</a><a id="14199" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="14213" href="Cubical.Functions.Embedding.html#13808" class="Bound">f</a> <a id="14215" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14217" href="Cubical.Functions.Embedding.html#12425" class="Function">liftFibration</a> <a id="14231" href="Cubical.Functions.Embedding.html#13810" class="Bound">g</a><a id="14232" class="Symbol">)</a> <a id="14234" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="14237" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="14246" class="Symbol">(_</a> <a id="14249" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14251" href="Cubical.Functions.Embedding.html#13640" class="Function">isEmbeddingLiftFibration</a> <a id="14276" class="Symbol">_</a> <a id="14278" class="Symbol">_)</a> <a id="14281" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="14289" class="Symbol">(</a><a id="14290" href="Cubical.Functions.Embedding.html#13808" class="Bound">f</a> <a id="14292" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14294" href="Cubical.Functions.Embedding.html#13810" class="Bound">g</a><a id="14295" class="Symbol">)</a> <a id="14297" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="_≃Fib_"></a><a id="14300" href="Cubical.Functions.Embedding.html#14300" class="Function Operator">_≃Fib_</a> <a id="14307" class="Symbol">:</a> <a id="14309" class="Symbol">{</a><a id="14310" href="Cubical.Functions.Embedding.html#14310" class="Bound">B</a> <a id="14312" class="Symbol">:</a> <a id="14314" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14319" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="14320" class="Symbol">}</a> <a id="14322" class="Symbol">(</a><a id="14323" href="Cubical.Functions.Embedding.html#14323" class="Bound">f</a> <a id="14325" href="Cubical.Functions.Embedding.html#14325" class="Bound">g</a> <a id="14327" class="Symbol">:</a> <a id="14329" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="14339" href="Cubical.Functions.Embedding.html#14310" class="Bound">B</a> <a id="14341" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="14343" class="Symbol">)</a> <a id="14345" class="Symbol">→</a> <a id="14347" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14352" class="Symbol">(</a><a id="14353" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="14359" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="14361" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="14363" class="Symbol">)</a>
<a id="14365" href="Cubical.Functions.Embedding.html#14300" class="Function Operator">_≃Fib_</a> <a id="14372" class="Symbol">=</a> <a id="14374" href="Cubical.Functions.Embedding.html#13892" class="Function">FibrationIdentityPrinciple.f≃g</a>

<a id="FibrationIP"></a><a id="14406" href="Cubical.Functions.Embedding.html#14406" class="Function">FibrationIP</a> <a id="14418" class="Symbol">:</a> <a id="14420" class="Symbol">{</a><a id="14421" href="Cubical.Functions.Embedding.html#14421" class="Bound">B</a> <a id="14423" class="Symbol">:</a> <a id="14425" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14430" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="14431" class="Symbol">}</a> <a id="14433" class="Symbol">(</a><a id="14434" href="Cubical.Functions.Embedding.html#14434" class="Bound">f</a> <a id="14436" href="Cubical.Functions.Embedding.html#14436" class="Bound">g</a> <a id="14438" class="Symbol">:</a> <a id="14440" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="14450" href="Cubical.Functions.Embedding.html#14421" class="Bound">B</a> <a id="14452" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="14454" class="Symbol">)</a> <a id="14456" class="Symbol">→</a> <a id="14458" href="Cubical.Functions.Embedding.html#14434" class="Bound">f</a> <a id="14460" href="Cubical.Functions.Embedding.html#14300" class="Function Operator">≃Fib</a> <a id="14465" href="Cubical.Functions.Embedding.html#14436" class="Bound">g</a> <a id="14467" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14469" class="Symbol">(</a><a id="14470" href="Cubical.Functions.Embedding.html#14434" class="Bound">f</a> <a id="14472" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14474" href="Cubical.Functions.Embedding.html#14436" class="Bound">g</a><a id="14475" class="Symbol">)</a>
<a id="14477" href="Cubical.Functions.Embedding.html#14406" class="Function">FibrationIP</a> <a id="14489" class="Symbol">=</a> <a id="14491" href="Cubical.Functions.Embedding.html#13973" class="Function">FibrationIdentityPrinciple.FibrationIP</a>

<a id="Embedding"></a><a id="14531" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="14541" class="Symbol">:</a> <a id="14543" class="Symbol">(</a><a id="14544" href="Cubical.Functions.Embedding.html#14544" class="Bound">B</a> <a id="14546" class="Symbol">:</a> <a id="14548" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14553" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="14555" class="Symbol">)</a> <a id="14557" class="Symbol">→</a> <a id="14559" class="Symbol">(</a><a id="14560" href="Cubical.Functions.Embedding.html#14560" class="Bound">ℓ</a> <a id="14562" class="Symbol">:</a> <a id="14564" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="14569" class="Symbol">)</a> <a id="14571" class="Symbol">→</a> <a id="14573" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14578" class="Symbol">(</a><a id="14579" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="14585" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a> <a id="14588" class="Symbol">(</a><a id="14589" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="14595" href="Cubical.Functions.Embedding.html#14560" class="Bound">ℓ</a><a id="14596" class="Symbol">))</a>
<a id="14599" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="14609" href="Cubical.Functions.Embedding.html#14609" class="Bound">B</a> <a id="14611" href="Cubical.Functions.Embedding.html#14611" class="Bound">ℓ</a> <a id="14613" class="Symbol">=</a> <a id="14615" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="14618" href="Cubical.Functions.Embedding.html#14618" class="Bound">A</a> <a id="14620" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="14622" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14627" href="Cubical.Functions.Embedding.html#14611" class="Bound">ℓ</a> <a id="14629" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="14631" href="Cubical.Functions.Embedding.html#14618" class="Bound">A</a> <a id="14633" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="14635" href="Cubical.Functions.Embedding.html#14609" class="Bound">B</a>

<a id="14638" class="Keyword">module</a> <a id="EmbeddingIdentityPrinciple"></a><a id="14645" href="Cubical.Functions.Embedding.html#14645" class="Module">EmbeddingIdentityPrinciple</a> <a id="14672" class="Symbol">{</a><a id="14673" href="Cubical.Functions.Embedding.html#14673" class="Bound">B</a> <a id="14675" class="Symbol">:</a> <a id="14677" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14682" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="14683" class="Symbol">}</a> <a id="14685" class="Symbol">{</a><a id="14686" href="Cubical.Functions.Embedding.html#14686" class="Bound">ℓ&#39;</a><a id="14688" class="Symbol">}</a> <a id="14690" class="Keyword">where</a>
  <a id="EmbeddingIdentityPrinciple.toFibr"></a><a id="14698" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="14705" class="Symbol">:</a> <a id="14707" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="14717" href="Cubical.Functions.Embedding.html#14673" class="Bound">B</a> <a id="14719" href="Cubical.Functions.Embedding.html#14686" class="Bound">ℓ&#39;</a> <a id="14722" class="Symbol">→</a> <a id="14724" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="14734" href="Cubical.Functions.Embedding.html#14673" class="Bound">B</a> <a id="14736" href="Cubical.Functions.Embedding.html#14686" class="Bound">ℓ&#39;</a>
  <a id="14741" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="14748" class="Symbol">(</a><a id="14749" href="Cubical.Functions.Embedding.html#14749" class="Bound">A</a> <a id="14751" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14753" class="Symbol">(</a><a id="14754" href="Cubical.Functions.Embedding.html#14754" class="Bound">f</a> <a id="14756" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14758" class="Symbol">_))</a> <a id="14762" class="Symbol">=</a> <a id="14764" class="Symbol">(</a><a id="14765" href="Cubical.Functions.Embedding.html#14749" class="Bound">A</a> <a id="14767" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14769" href="Cubical.Functions.Embedding.html#14754" class="Bound">f</a><a id="14770" class="Symbol">)</a>

  <a id="EmbeddingIdentityPrinciple.isEmbeddingToFibr"></a><a id="14775" href="Cubical.Functions.Embedding.html#14775" class="Function">isEmbeddingToFibr</a> <a id="14793" class="Symbol">:</a> <a id="14795" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="14807" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a>
  <a id="14816" href="Cubical.Functions.Embedding.html#14775" class="Function">isEmbeddingToFibr</a> <a id="14834" href="Cubical.Functions.Embedding.html#14834" class="Bound">w</a> <a id="14836" href="Cubical.Functions.Embedding.html#14836" class="Bound">x</a> <a id="14838" class="Symbol">=</a> <a id="14840" href="Cubical.Functions.Embedding.html#14933" class="Function">fullEquiv</a> <a id="14850" class="Symbol">.</a><a id="14851" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14855" class="Keyword">where</a>
    <a id="14865" class="Comment">-- carefully managed such that (cong toFibr) is the equivalence</a>
    <a id="14933" href="Cubical.Functions.Embedding.html#14933" class="Function">fullEquiv</a> <a id="14943" class="Symbol">:</a> <a id="14945" class="Symbol">(</a><a id="14946" href="Cubical.Functions.Embedding.html#14834" class="Bound">w</a> <a id="14948" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14950" href="Cubical.Functions.Embedding.html#14836" class="Bound">x</a><a id="14951" class="Symbol">)</a> <a id="14953" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14955" class="Symbol">(</a><a id="14956" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="14963" href="Cubical.Functions.Embedding.html#14834" class="Bound">w</a> <a id="14965" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14967" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="14974" href="Cubical.Functions.Embedding.html#14836" class="Bound">x</a><a id="14975" class="Symbol">)</a>
    <a id="14981" href="Cubical.Functions.Embedding.html#14933" class="Function">fullEquiv</a> <a id="14991" class="Symbol">=</a> <a id="14993" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="15003" class="Symbol">(</a><a id="15004" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="15014" class="Symbol">(</a><a id="15015" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="15024" href="Cubical.Data.Sigma.Properties.html#5900" class="Function">Σ-assoc-≃</a><a id="15033" class="Symbol">))</a> <a id="15036" class="Symbol">(</a><a id="15037" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="15046" class="Symbol">(</a><a id="15047" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="15059" class="Symbol">(λ</a> <a id="15062" href="Cubical.Functions.Embedding.html#15062" class="Bound">_</a> <a id="15064" class="Symbol">→</a> <a id="15066" href="Cubical.Functions.Embedding.html#1421" class="Function">isPropIsEmbedding</a><a id="15083" class="Symbol">)))</a>

  <a id="15090" class="Keyword">module</a> <a id="15097" href="Cubical.Functions.Embedding.html#15097" class="Module">_</a> <a id="15099" class="Symbol">(</a><a id="15100" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a> <a id="15102" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a> <a id="15104" class="Symbol">:</a> <a id="15106" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="15116" href="Cubical.Functions.Embedding.html#14673" class="Bound">B</a> <a id="15118" href="Cubical.Functions.Embedding.html#14686" class="Bound">ℓ&#39;</a><a id="15120" class="Symbol">)</a> <a id="15122" class="Keyword">where</a>
    <a id="15132" class="Keyword">open</a> <a id="15137" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="15139" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a> <a id="15141" class="Keyword">renaming</a> <a id="15150" class="Symbol">(</a><a id="15151" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15155" class="Symbol">to</a> <a id="15158" class="Field">F</a><a id="15159" class="Symbol">)</a>
    <a id="15165" class="Keyword">open</a> <a id="15170" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="15172" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a> <a id="15174" class="Keyword">renaming</a> <a id="15183" class="Symbol">(</a><a id="15184" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15188" class="Symbol">to</a> <a id="15191" class="Field">G</a><a id="15192" class="Symbol">)</a>
    <a id="15198" class="Keyword">open</a> <a id="15203" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="15205" class="Symbol">(</a><a id="15206" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a> <a id="15208" class="Symbol">.</a><a id="15209" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15212" class="Symbol">)</a> <a id="15214" class="Keyword">renaming</a> <a id="15223" class="Symbol">(</a><a id="15224" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15228" class="Symbol">to</a> <a id="15231" class="Field">ffun</a><a id="15235" class="Symbol">;</a> <a id="15237" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15241" class="Symbol">to</a> <a id="15244" class="Field">isEmbF</a><a id="15250" class="Symbol">)</a>
    <a id="15256" class="Keyword">open</a> <a id="15261" href="Agda.Builtin.Sigma.html#182" class="Module">Σ</a> <a id="15263" class="Symbol">(</a><a id="15264" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a> <a id="15266" class="Symbol">.</a><a id="15267" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15270" class="Symbol">)</a> <a id="15272" class="Keyword">renaming</a> <a id="15281" class="Symbol">(</a><a id="15282" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15286" class="Symbol">to</a> <a id="15289" class="Field">gfun</a><a id="15293" class="Symbol">;</a> <a id="15295" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15299" class="Symbol">to</a> <a id="15302" class="Field">isEmbG</a><a id="15308" class="Symbol">)</a>
    <a id="15314" href="Cubical.Functions.Embedding.html#15314" class="Function">f≃g</a> <a id="15318" class="Symbol">:</a> <a id="15320" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15325" class="Symbol">_</a>
    <a id="15331" href="Cubical.Functions.Embedding.html#15314" class="Function">f≃g</a> <a id="15335" class="Symbol">=</a> <a id="15337" class="Symbol">(∀</a> <a id="15340" href="Cubical.Functions.Embedding.html#15340" class="Bound">b</a> <a id="15342" class="Symbol">→</a> <a id="15344" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15350" href="Cubical.Functions.Embedding.html#15231" class="Function">ffun</a> <a id="15355" href="Cubical.Functions.Embedding.html#15340" class="Bound">b</a> <a id="15357" class="Symbol">→</a> <a id="15359" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15365" href="Cubical.Functions.Embedding.html#15289" class="Function">gfun</a> <a id="15370" href="Cubical.Functions.Embedding.html#15340" class="Bound">b</a><a id="15371" class="Symbol">)</a> <a id="15373" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a>
            <a id="15387" class="Symbol">(∀</a> <a id="15390" href="Cubical.Functions.Embedding.html#15390" class="Bound">b</a> <a id="15392" class="Symbol">→</a> <a id="15394" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15400" href="Cubical.Functions.Embedding.html#15289" class="Function">gfun</a> <a id="15405" href="Cubical.Functions.Embedding.html#15390" class="Bound">b</a> <a id="15407" class="Symbol">→</a> <a id="15409" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15415" href="Cubical.Functions.Embedding.html#15231" class="Function">ffun</a> <a id="15420" href="Cubical.Functions.Embedding.html#15390" class="Bound">b</a><a id="15421" class="Symbol">)</a>
    <a id="15427" href="Cubical.Functions.Embedding.html#15427" class="Function">EmbeddingIP</a> <a id="15439" class="Symbol">:</a> <a id="15441" href="Cubical.Functions.Embedding.html#15314" class="Function">f≃g</a> <a id="15445" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15447" class="Symbol">(</a><a id="15448" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a> <a id="15450" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15452" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a><a id="15453" class="Symbol">)</a>
    <a id="15459" href="Cubical.Functions.Embedding.html#15427" class="Function">EmbeddingIP</a> <a id="15471" class="Symbol">=</a>
        <a id="15481" href="Cubical.Functions.Embedding.html#15314" class="Function">f≃g</a>
        <a id="15493" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="15496" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="15513" class="Symbol">(</a><a id="15514" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="15521" href="Cubical.Data.Sigma.Properties.html#16154" class="Function">toProdIso</a><a id="15530" class="Symbol">)</a> <a id="15532" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="15542" class="Symbol">(∀</a> <a id="15545" href="Cubical.Functions.Embedding.html#15545" class="Bound">b</a> <a id="15547" class="Symbol">→</a> <a id="15549" class="Symbol">(</a><a id="15550" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15556" href="Cubical.Functions.Embedding.html#15231" class="Function">ffun</a> <a id="15561" href="Cubical.Functions.Embedding.html#15545" class="Bound">b</a> <a id="15563" class="Symbol">→</a> <a id="15565" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15571" href="Cubical.Functions.Embedding.html#15289" class="Function">gfun</a> <a id="15576" href="Cubical.Functions.Embedding.html#15545" class="Bound">b</a><a id="15577" class="Symbol">)</a> <a id="15579" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15581" class="Symbol">(</a><a id="15582" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15588" href="Cubical.Functions.Embedding.html#15289" class="Function">gfun</a> <a id="15593" href="Cubical.Functions.Embedding.html#15545" class="Bound">b</a> <a id="15595" class="Symbol">→</a> <a id="15597" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15603" href="Cubical.Functions.Embedding.html#15231" class="Function">ffun</a> <a id="15608" href="Cubical.Functions.Embedding.html#15545" class="Bound">b</a><a id="15609" class="Symbol">))</a>
        <a id="15620" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="15623" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="15633" class="Symbol">(λ</a> <a id="15636" href="Cubical.Functions.Embedding.html#15636" class="Bound">_</a> <a id="15638" class="Symbol">→</a> <a id="15640" href="Cubical.Foundations.Equiv.html#6836" class="Function">isEquivPropBiimpl→Equiv</a> <a id="15664" class="Symbol">(</a><a id="15665" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="15691" href="Cubical.Functions.Embedding.html#15244" class="Function">isEmbF</a> <a id="15698" class="Symbol">_)</a>
                                                    <a id="15753" class="Symbol">(</a><a id="15754" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="15780" href="Cubical.Functions.Embedding.html#15302" class="Function">isEmbG</a> <a id="15787" class="Symbol">_))</a> <a id="15791" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="15801" class="Symbol">(∀</a> <a id="15804" href="Cubical.Functions.Embedding.html#15804" class="Bound">b</a> <a id="15806" class="Symbol">→</a> <a id="15808" class="Symbol">(</a><a id="15809" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15815" class="Symbol">(</a><a id="15816" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a> <a id="15818" class="Symbol">.</a><a id="15819" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15823" class="Symbol">.</a><a id="15824" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="15827" class="Symbol">)</a> <a id="15829" href="Cubical.Functions.Embedding.html#15804" class="Bound">b</a><a id="15830" class="Symbol">)</a> <a id="15832" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15834" class="Symbol">(</a><a id="15835" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="15841" class="Symbol">(</a><a id="15842" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a> <a id="15844" class="Symbol">.</a><a id="15845" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15849" class="Symbol">.</a><a id="15850" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="15853" class="Symbol">)</a> <a id="15855" href="Cubical.Functions.Embedding.html#15804" class="Bound">b</a><a id="15856" class="Symbol">))</a>
        <a id="15867" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="15870" href="Cubical.Functions.Embedding.html#14406" class="Function">FibrationIP</a> <a id="15882" class="Symbol">(</a><a id="15883" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="15890" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a><a id="15891" class="Symbol">)</a> <a id="15893" class="Symbol">(</a><a id="15894" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="15901" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a><a id="15902" class="Symbol">)</a> <a id="15904" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="15914" class="Symbol">(</a><a id="15915" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="15922" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a> <a id="15924" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15926" href="Cubical.Functions.Embedding.html#14698" class="Function">toFibr</a> <a id="15933" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a><a id="15934" class="Symbol">)</a>
        <a id="15944" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="15947" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="15956" class="Symbol">(_</a> <a id="15959" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15961" href="Cubical.Functions.Embedding.html#14775" class="Function">isEmbeddingToFibr</a> <a id="15979" class="Symbol">_</a> <a id="15981" class="Symbol">_)</a> <a id="15984" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="15994" href="Cubical.Functions.Embedding.html#15100" class="Bound">f</a> <a id="15996" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15998" href="Cubical.Functions.Embedding.html#15102" class="Bound">g</a>
        <a id="16008" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="_≃Emb_"></a><a id="16011" href="Cubical.Functions.Embedding.html#16011" class="Function Operator">_≃Emb_</a> <a id="16018" class="Symbol">:</a> <a id="16020" class="Symbol">{</a><a id="16021" href="Cubical.Functions.Embedding.html#16021" class="Bound">B</a> <a id="16023" class="Symbol">:</a> <a id="16025" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16030" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="16031" class="Symbol">}</a> <a id="16033" class="Symbol">(</a><a id="16034" href="Cubical.Functions.Embedding.html#16034" class="Bound">f</a> <a id="16036" href="Cubical.Functions.Embedding.html#16036" class="Bound">g</a> <a id="16038" class="Symbol">:</a> <a id="16040" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="16050" href="Cubical.Functions.Embedding.html#16021" class="Bound">B</a> <a id="16052" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="16054" class="Symbol">)</a> <a id="16056" class="Symbol">→</a> <a id="16058" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16063" class="Symbol">_</a>
<a id="16065" href="Cubical.Functions.Embedding.html#16011" class="Function Operator">_≃Emb_</a> <a id="16072" class="Symbol">=</a> <a id="16074" href="Cubical.Functions.Embedding.html#15314" class="Function">EmbeddingIdentityPrinciple.f≃g</a>

<a id="EmbeddingIP"></a><a id="16106" href="Cubical.Functions.Embedding.html#16106" class="Function">EmbeddingIP</a> <a id="16118" class="Symbol">:</a> <a id="16120" class="Symbol">{</a><a id="16121" href="Cubical.Functions.Embedding.html#16121" class="Bound">B</a> <a id="16123" class="Symbol">:</a> <a id="16125" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16130" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="16131" class="Symbol">}</a> <a id="16133" class="Symbol">(</a><a id="16134" href="Cubical.Functions.Embedding.html#16134" class="Bound">f</a> <a id="16136" href="Cubical.Functions.Embedding.html#16136" class="Bound">g</a> <a id="16138" class="Symbol">:</a> <a id="16140" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="16150" href="Cubical.Functions.Embedding.html#16121" class="Bound">B</a> <a id="16152" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="16154" class="Symbol">)</a> <a id="16156" class="Symbol">→</a> <a id="16158" href="Cubical.Functions.Embedding.html#16134" class="Bound">f</a> <a id="16160" href="Cubical.Functions.Embedding.html#16011" class="Function Operator">≃Emb</a> <a id="16165" href="Cubical.Functions.Embedding.html#16136" class="Bound">g</a> <a id="16167" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16169" class="Symbol">(</a><a id="16170" href="Cubical.Functions.Embedding.html#16134" class="Bound">f</a> <a id="16172" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16174" href="Cubical.Functions.Embedding.html#16136" class="Bound">g</a><a id="16175" class="Symbol">)</a>
<a id="16177" href="Cubical.Functions.Embedding.html#16106" class="Function">EmbeddingIP</a> <a id="16189" class="Symbol">=</a> <a id="16191" href="Cubical.Functions.Embedding.html#15427" class="Function">EmbeddingIdentityPrinciple.EmbeddingIP</a>

<a id="16231" class="Comment">-- Using the above, we can show that the collection of embeddings forms a set</a>
<a id="isSetEmbedding"></a><a id="16309" href="Cubical.Functions.Embedding.html#16309" class="Function">isSetEmbedding</a> <a id="16324" class="Symbol">:</a> <a id="16326" class="Symbol">{</a><a id="16327" href="Cubical.Functions.Embedding.html#16327" class="Bound">B</a> <a id="16329" class="Symbol">:</a> <a id="16331" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16336" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="16337" class="Symbol">}</a> <a id="16339" class="Symbol">{</a><a id="16340" href="Cubical.Functions.Embedding.html#16340" class="Bound">ℓ&#39;</a> <a id="16343" class="Symbol">:</a> <a id="16345" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="16350" class="Symbol">}</a> <a id="16352" class="Symbol">→</a> <a id="16354" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="16360" class="Symbol">(</a><a id="16361" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="16371" href="Cubical.Functions.Embedding.html#16327" class="Bound">B</a> <a id="16373" href="Cubical.Functions.Embedding.html#16340" class="Bound">ℓ&#39;</a><a id="16375" class="Symbol">)</a>
<a id="16377" href="Cubical.Functions.Embedding.html#16309" class="Function">isSetEmbedding</a> <a id="16392" href="Cubical.Functions.Embedding.html#16392" class="Bound">M</a> <a id="16394" href="Cubical.Functions.Embedding.html#16394" class="Bound">N</a>
  <a id="16398" class="Symbol">=</a> <a id="16400" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="16423" class="Number">1</a>
      <a id="16431" class="Symbol">(</a><a id="16432" href="Cubical.Functions.Embedding.html#16106" class="Function">EmbeddingIP</a> <a id="16444" href="Cubical.Functions.Embedding.html#16392" class="Bound">M</a> <a id="16446" href="Cubical.Functions.Embedding.html#16394" class="Bound">N</a><a id="16447" class="Symbol">)</a>
      <a id="16455" class="Symbol">(</a><a id="16456" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="16474" class="Symbol">(λ</a> <a id="16477" href="Cubical.Functions.Embedding.html#16477" class="Bound">b</a> <a id="16479" href="Cubical.Functions.Embedding.html#16479" class="Bound">_</a> <a id="16481" class="Symbol">→</a> <a id="16483" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="16509" class="Symbol">(</a><a id="16510" href="Cubical.Functions.Embedding.html#16394" class="Bound">N</a> <a id="16512" class="Symbol">.</a><a id="16513" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16517" class="Symbol">.</a><a id="16518" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="16521" class="Symbol">)</a> <a id="16523" href="Cubical.Functions.Embedding.html#16477" class="Bound">b</a><a id="16524" class="Symbol">))</a>
               <a id="16542" class="Symbol">(</a><a id="16543" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a>  <a id="16553" class="Symbol">λ</a> <a id="16555" href="Cubical.Functions.Embedding.html#16555" class="Bound">b</a> <a id="16557" href="Cubical.Functions.Embedding.html#16557" class="Bound">_</a> <a id="16559" class="Symbol">→</a> <a id="16561" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="16587" class="Symbol">(</a><a id="16588" href="Cubical.Functions.Embedding.html#16392" class="Bound">M</a> <a id="16590" class="Symbol">.</a><a id="16591" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16595" class="Symbol">.</a><a id="16596" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="16599" class="Symbol">)</a> <a id="16601" href="Cubical.Functions.Embedding.html#16555" class="Bound">b</a><a id="16602" class="Symbol">))</a>

<a id="16606" class="Comment">-- Cantor&#39;s theorem for sets</a>
<a id="Set-Embedding-into-Powerset"></a><a id="16635" href="Cubical.Functions.Embedding.html#16635" class="Function">Set-Embedding-into-Powerset</a> <a id="16663" class="Symbol">:</a> <a id="16665" class="Symbol">{</a><a id="16666" href="Cubical.Functions.Embedding.html#16666" class="Bound">A</a> <a id="16668" class="Symbol">:</a> <a id="16670" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16675" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="16676" class="Symbol">}</a> <a id="16678" class="Symbol">→</a> <a id="16680" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="16686" href="Cubical.Functions.Embedding.html#16666" class="Bound">A</a> <a id="16688" class="Symbol">→</a> <a id="16690" href="Cubical.Functions.Embedding.html#16666" class="Bound">A</a> <a id="16692" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="16694" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="16696" href="Cubical.Functions.Embedding.html#16666" class="Bound">A</a>
<a id="16698" href="Cubical.Functions.Embedding.html#16635" class="Function">Set-Embedding-into-Powerset</a> <a id="16726" class="Symbol">{</a><a id="16727" class="Argument">A</a> <a id="16729" class="Symbol">=</a> <a id="16731" href="Cubical.Functions.Embedding.html#16731" class="Bound">A</a><a id="16732" class="Symbol">}</a> <a id="16734" href="Cubical.Functions.Embedding.html#16734" class="Bound">setA</a>
  <a id="16741" class="Symbol">=</a> <a id="16743" href="Cubical.Functions.Embedding.html#16803" class="Function">fun</a> <a id="16747" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16749" class="Symbol">(</a><a id="16750" href="Cubical.Functions.Embedding.html#5105" class="Function">injEmbedding</a> <a id="16763" href="Cubical.Foundations.Powerset.html#681" class="Function">isSetℙ</a> <a id="16770" class="Symbol">(λ</a> <a id="16773" href="Cubical.Functions.Embedding.html#16773" class="Bound">y</a> <a id="16775" class="Symbol">→</a> <a id="16777" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16781" class="Symbol">(</a><a id="16782" href="Cubical.Functions.Embedding.html#16985" class="Function">H₃</a> <a id="16785" class="Symbol">(</a><a id="16786" href="Cubical.Functions.Embedding.html#16865" class="Function">H₂</a> <a id="16789" href="Cubical.Functions.Embedding.html#16773" class="Bound">y</a><a id="16790" class="Symbol">))))</a>
  <a id="16797" class="Keyword">where</a> <a id="16803" href="Cubical.Functions.Embedding.html#16803" class="Function">fun</a> <a id="16807" class="Symbol">:</a> <a id="16809" href="Cubical.Functions.Embedding.html#16731" class="Bound">A</a> <a id="16811" class="Symbol">→</a> <a id="16813" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="16815" href="Cubical.Functions.Embedding.html#16731" class="Bound">A</a>
        <a id="16825" href="Cubical.Functions.Embedding.html#16803" class="Function">fun</a> <a id="16829" href="Cubical.Functions.Embedding.html#16829" class="Bound">a</a> <a id="16831" href="Cubical.Functions.Embedding.html#16831" class="Bound">b</a> <a id="16833" class="Symbol">=</a> <a id="16835" class="Symbol">(</a><a id="16836" href="Cubical.Functions.Embedding.html#16829" class="Bound">a</a> <a id="16838" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16840" href="Cubical.Functions.Embedding.html#16831" class="Bound">b</a><a id="16841" class="Symbol">)</a> <a id="16843" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16845" class="Symbol">(</a><a id="16846" href="Cubical.Functions.Embedding.html#16734" class="Bound">setA</a> <a id="16851" href="Cubical.Functions.Embedding.html#16829" class="Bound">a</a> <a id="16853" href="Cubical.Functions.Embedding.html#16831" class="Bound">b</a><a id="16854" class="Symbol">)</a>

        <a id="16865" href="Cubical.Functions.Embedding.html#16865" class="Function">H₂</a> <a id="16868" class="Symbol">:</a> <a id="16870" class="Symbol">{</a><a id="16871" href="Cubical.Functions.Embedding.html#16871" class="Bound">a</a> <a id="16873" href="Cubical.Functions.Embedding.html#16873" class="Bound">b</a> <a id="16875" class="Symbol">:</a> <a id="16877" href="Cubical.Functions.Embedding.html#16731" class="Bound">A</a><a id="16878" class="Symbol">}</a> <a id="16880" class="Symbol">→</a> <a id="16882" href="Cubical.Functions.Embedding.html#16803" class="Function">fun</a> <a id="16886" href="Cubical.Functions.Embedding.html#16871" class="Bound">a</a> <a id="16888" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16890" href="Cubical.Functions.Embedding.html#16803" class="Function">fun</a> <a id="16894" href="Cubical.Functions.Embedding.html#16873" class="Bound">b</a> <a id="16896" class="Symbol">→</a> <a id="16898" href="Cubical.Functions.Embedding.html#16871" class="Bound">a</a> <a id="16900" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="16902" class="Symbol">(</a><a id="16903" href="Cubical.Functions.Embedding.html#16803" class="Function">fun</a> <a id="16907" href="Cubical.Functions.Embedding.html#16873" class="Bound">b</a><a id="16908" class="Symbol">)</a>
        <a id="16918" href="Cubical.Functions.Embedding.html#16865" class="Function">H₂</a> <a id="16921" class="Symbol">{</a><a id="16922" href="Cubical.Functions.Embedding.html#16922" class="Bound">a</a><a id="16923" class="Symbol">}</a> <a id="16925" href="Cubical.Functions.Embedding.html#16925" class="Bound">fa≡fb</a> <a id="16931" class="Symbol">=</a> <a id="16933" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="16943" class="Symbol">(</a><a id="16944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16949" class="Symbol">(</a><a id="16950" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16954" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16956" class="Symbol">(</a><a id="16957" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="16960" href="Cubical.Functions.Embedding.html#16922" class="Bound">a</a><a id="16961" class="Symbol">))</a> <a id="16964" href="Cubical.Functions.Embedding.html#16925" class="Bound">fa≡fb</a><a id="16969" class="Symbol">)</a> <a id="16971" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="16985" href="Cubical.Functions.Embedding.html#16985" class="Function">H₃</a> <a id="16988" class="Symbol">:</a> <a id="16990" class="Symbol">{</a><a id="16991" href="Cubical.Functions.Embedding.html#16991" class="Bound">a</a> <a id="16993" href="Cubical.Functions.Embedding.html#16993" class="Bound">b</a> <a id="16995" class="Symbol">:</a> <a id="16997" href="Cubical.Functions.Embedding.html#16731" class="Bound">A</a><a id="16998" class="Symbol">}</a> <a id="17000" class="Symbol">→</a> <a id="17002" href="Cubical.Functions.Embedding.html#16993" class="Bound">b</a> <a id="17004" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="17006" class="Symbol">(</a><a id="17007" href="Cubical.Functions.Embedding.html#16803" class="Function">fun</a> <a id="17011" href="Cubical.Functions.Embedding.html#16991" class="Bound">a</a><a id="17012" class="Symbol">)</a> <a id="17014" class="Symbol">→</a> <a id="17016" href="Cubical.Functions.Embedding.html#16991" class="Bound">a</a> <a id="17018" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17020" href="Cubical.Functions.Embedding.html#16993" class="Bound">b</a>
        <a id="17030" href="Cubical.Functions.Embedding.html#16985" class="Function">H₃</a> <a id="17033" href="Cubical.Functions.Embedding.html#17033" class="Bound">b∈fa</a> <a id="17038" class="Symbol">=</a> <a id="17040" href="Cubical.Functions.Embedding.html#17033" class="Bound">b∈fa</a>

<a id="×Monotone↪"></a><a id="17046" href="Cubical.Functions.Embedding.html#17046" class="Function">×Monotone↪</a> <a id="17057" class="Symbol">:</a> <a id="17059" class="Symbol">∀</a> <a id="17061" class="Symbol">{</a><a id="17062" href="Cubical.Functions.Embedding.html#17062" class="Bound">ℓa</a> <a id="17065" href="Cubical.Functions.Embedding.html#17065" class="Bound">ℓb</a> <a id="17068" href="Cubical.Functions.Embedding.html#17068" class="Bound">ℓc</a> <a id="17071" href="Cubical.Functions.Embedding.html#17071" class="Bound">ℓd</a><a id="17073" class="Symbol">}</a>
                <a id="17091" class="Symbol">{</a><a id="17092" href="Cubical.Functions.Embedding.html#17092" class="Bound">A</a> <a id="17094" class="Symbol">:</a> <a id="17096" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17101" href="Cubical.Functions.Embedding.html#17062" class="Bound">ℓa</a><a id="17103" class="Symbol">}</a> <a id="17105" class="Symbol">{</a><a id="17106" href="Cubical.Functions.Embedding.html#17106" class="Bound">B</a> <a id="17108" class="Symbol">:</a> <a id="17110" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17115" href="Cubical.Functions.Embedding.html#17065" class="Bound">ℓb</a><a id="17117" class="Symbol">}</a> <a id="17119" class="Symbol">{</a><a id="17120" href="Cubical.Functions.Embedding.html#17120" class="Bound">C</a> <a id="17122" class="Symbol">:</a> <a id="17124" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17129" href="Cubical.Functions.Embedding.html#17068" class="Bound">ℓc</a><a id="17131" class="Symbol">}</a> <a id="17133" class="Symbol">{</a><a id="17134" href="Cubical.Functions.Embedding.html#17134" class="Bound">D</a> <a id="17136" class="Symbol">:</a> <a id="17138" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17143" href="Cubical.Functions.Embedding.html#17071" class="Bound">ℓd</a><a id="17145" class="Symbol">}</a>
            <a id="17159" class="Symbol">→</a> <a id="17161" href="Cubical.Functions.Embedding.html#17092" class="Bound">A</a> <a id="17163" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="17165" href="Cubical.Functions.Embedding.html#17120" class="Bound">C</a> <a id="17167" class="Symbol">→</a> <a id="17169" href="Cubical.Functions.Embedding.html#17106" class="Bound">B</a> <a id="17171" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="17173" href="Cubical.Functions.Embedding.html#17134" class="Bound">D</a> <a id="17175" class="Symbol">→</a> <a id="17177" class="Symbol">(</a><a id="17178" href="Cubical.Functions.Embedding.html#17092" class="Bound">A</a> <a id="17180" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17182" href="Cubical.Functions.Embedding.html#17106" class="Bound">B</a><a id="17183" class="Symbol">)</a> <a id="17185" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="17187" class="Symbol">(</a><a id="17188" href="Cubical.Functions.Embedding.html#17120" class="Bound">C</a> <a id="17190" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17192" href="Cubical.Functions.Embedding.html#17134" class="Bound">D</a><a id="17193" class="Symbol">)</a>
<a id="17195" href="Cubical.Functions.Embedding.html#17046" class="Function">×Monotone↪</a> <a id="17206" class="Symbol">{</a><a id="17207" class="Argument">A</a> <a id="17209" class="Symbol">=</a> <a id="17211" href="Cubical.Functions.Embedding.html#17211" class="Bound">A</a><a id="17212" class="Symbol">}</a> <a id="17214" class="Symbol">{</a><a id="17215" class="Argument">B</a> <a id="17217" class="Symbol">=</a> <a id="17219" href="Cubical.Functions.Embedding.html#17219" class="Bound">B</a><a id="17220" class="Symbol">}</a> <a id="17222" class="Symbol">{</a><a id="17223" class="Argument">C</a> <a id="17225" class="Symbol">=</a> <a id="17227" href="Cubical.Functions.Embedding.html#17227" class="Bound">C</a><a id="17228" class="Symbol">}</a> <a id="17230" class="Symbol">{</a><a id="17231" class="Argument">D</a> <a id="17233" class="Symbol">=</a> <a id="17235" href="Cubical.Functions.Embedding.html#17235" class="Bound">D</a><a id="17236" class="Symbol">}</a> <a id="17238" class="Symbol">(</a><a id="17239" href="Cubical.Functions.Embedding.html#17239" class="Bound">f</a> <a id="17241" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17243" href="Cubical.Functions.Embedding.html#17243" class="Bound">embf</a><a id="17247" class="Symbol">)</a> <a id="17249" class="Symbol">(</a><a id="17250" href="Cubical.Functions.Embedding.html#17250" class="Bound">g</a> <a id="17252" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17254" href="Cubical.Functions.Embedding.html#17254" class="Bound">embg</a><a id="17258" class="Symbol">)</a>
  <a id="17262" class="Symbol">=</a> <a id="17264" class="Symbol">(</a><a id="17265" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="17271" href="Cubical.Functions.Embedding.html#17239" class="Bound">f</a> <a id="17273" href="Cubical.Functions.Embedding.html#17250" class="Bound">g</a><a id="17274" class="Symbol">)</a> <a id="17276" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17278" href="Cubical.Functions.Embedding.html#17696" class="Function">emb</a>
    <a id="17286" class="Keyword">where</a> <a id="17292" href="Cubical.Functions.Embedding.html#17292" class="Function">apmap</a> <a id="17298" class="Symbol">:</a> <a id="17300" class="Symbol">∀</a> <a id="17302" href="Cubical.Functions.Embedding.html#17302" class="Bound">x</a> <a id="17304" href="Cubical.Functions.Embedding.html#17304" class="Bound">y</a> <a id="17306" class="Symbol">→</a> <a id="17308" href="Cubical.Functions.Embedding.html#17302" class="Bound">x</a> <a id="17310" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17312" href="Cubical.Functions.Embedding.html#17304" class="Bound">y</a> <a id="17314" class="Symbol">→</a> <a id="17316" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="17322" href="Cubical.Functions.Embedding.html#17239" class="Bound">f</a> <a id="17324" href="Cubical.Functions.Embedding.html#17250" class="Bound">g</a> <a id="17326" href="Cubical.Functions.Embedding.html#17302" class="Bound">x</a> <a id="17328" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17330" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="17336" href="Cubical.Functions.Embedding.html#17239" class="Bound">f</a> <a id="17338" href="Cubical.Functions.Embedding.html#17250" class="Bound">g</a> <a id="17340" href="Cubical.Functions.Embedding.html#17304" class="Bound">y</a>
          <a id="17352" href="Cubical.Functions.Embedding.html#17292" class="Function">apmap</a> <a id="17358" href="Cubical.Functions.Embedding.html#17358" class="Bound">x</a> <a id="17360" href="Cubical.Functions.Embedding.html#17360" class="Bound">y</a> <a id="17362" href="Cubical.Functions.Embedding.html#17362" class="Bound">x≡y</a> <a id="17366" class="Symbol">=</a> <a id="17368" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="17375" class="Symbol">(</a><a id="17376" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17381" class="Symbol">(</a><a id="17382" href="Cubical.Functions.Embedding.html#17239" class="Bound">f</a> <a id="17384" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17386" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="17389" class="Symbol">)</a> <a id="17391" href="Cubical.Functions.Embedding.html#17362" class="Bound">x≡y</a> <a id="17395" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17397" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17402" class="Symbol">(</a><a id="17403" href="Cubical.Functions.Embedding.html#17250" class="Bound">g</a> <a id="17405" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="17407" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="17410" class="Symbol">)</a> <a id="17412" href="Cubical.Functions.Embedding.html#17362" class="Bound">x≡y</a><a id="17415" class="Symbol">)</a>

          <a id="17428" href="Cubical.Functions.Embedding.html#17428" class="Function">equiv</a> <a id="17434" class="Symbol">:</a> <a id="17436" class="Symbol">∀</a> <a id="17438" href="Cubical.Functions.Embedding.html#17438" class="Bound">x</a> <a id="17440" href="Cubical.Functions.Embedding.html#17440" class="Bound">y</a> <a id="17442" class="Symbol">→</a> <a id="17444" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="17452" class="Symbol">(</a><a id="17453" href="Cubical.Functions.Embedding.html#17292" class="Function">apmap</a> <a id="17459" href="Cubical.Functions.Embedding.html#17438" class="Bound">x</a> <a id="17461" href="Cubical.Functions.Embedding.html#17440" class="Bound">y</a><a id="17462" class="Symbol">)</a>
          <a id="17474" href="Cubical.Functions.Embedding.html#17428" class="Function">equiv</a> <a id="17480" href="Cubical.Functions.Embedding.html#17480" class="Bound">x</a> <a id="17482" href="Cubical.Functions.Embedding.html#17482" class="Bound">y</a> <a id="17484" class="Symbol">=</a> <a id="17486" class="Symbol">((</a><a id="17488" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="17497" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a><a id="17510" class="Symbol">)</a>
                    <a id="17532" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="17535" class="Symbol">(</a><a id="17536" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="17540" class="Symbol">((</a><a id="17542" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17547" href="Cubical.Functions.Embedding.html#17239" class="Bound">f</a><a id="17548" class="Symbol">)</a> <a id="17550" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17552" class="Symbol">(</a><a id="17553" href="Cubical.Functions.Embedding.html#17243" class="Bound">embf</a> <a id="17558" class="Symbol">(</a><a id="17559" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17563" href="Cubical.Functions.Embedding.html#17480" class="Bound">x</a><a id="17564" class="Symbol">)</a> <a id="17566" class="Symbol">(</a><a id="17567" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17571" href="Cubical.Functions.Embedding.html#17482" class="Bound">y</a><a id="17572" class="Symbol">)))</a>
                             <a id="17605" class="Symbol">((</a><a id="17607" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17612" href="Cubical.Functions.Embedding.html#17250" class="Bound">g</a><a id="17613" class="Symbol">)</a> <a id="17615" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17617" class="Symbol">(</a><a id="17618" href="Cubical.Functions.Embedding.html#17254" class="Bound">embg</a> <a id="17623" class="Symbol">(</a><a id="17624" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17628" href="Cubical.Functions.Embedding.html#17480" class="Bound">x</a><a id="17629" class="Symbol">)</a> <a id="17631" class="Symbol">(</a><a id="17632" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17636" href="Cubical.Functions.Embedding.html#17482" class="Bound">y</a><a id="17637" class="Symbol">))))</a>
                    <a id="17662" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a> <a id="17665" href="Cubical.Data.Sigma.Properties.html#4000" class="Function">ΣPathP≃PathPΣ</a><a id="17678" class="Symbol">)</a> <a id="17680" class="Symbol">.</a><a id="17681" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

          <a id="17696" href="Cubical.Functions.Embedding.html#17696" class="Function">emb</a> <a id="17700" class="Symbol">:</a> <a id="17702" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="17714" class="Symbol">(</a><a id="17715" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="17721" href="Cubical.Functions.Embedding.html#17239" class="Bound">f</a> <a id="17723" href="Cubical.Functions.Embedding.html#17250" class="Bound">g</a><a id="17724" class="Symbol">)</a>
          <a id="17736" href="Cubical.Functions.Embedding.html#17696" class="Function">emb</a> <a id="17740" href="Cubical.Functions.Embedding.html#17740" class="Bound">x</a> <a id="17742" href="Cubical.Functions.Embedding.html#17742" class="Bound">y</a> <a id="17744" class="Symbol">=</a> <a id="17746" href="Cubical.Functions.Embedding.html#17428" class="Function">equiv</a> <a id="17752" href="Cubical.Functions.Embedding.html#17740" class="Bound">x</a> <a id="17754" href="Cubical.Functions.Embedding.html#17742" class="Bound">y</a>

<a id="EmbeddingΣProp"></a><a id="17757" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="17772" class="Symbol">:</a> <a id="17774" class="Symbol">{</a><a id="17775" href="Cubical.Functions.Embedding.html#17775" class="Bound">A</a> <a id="17777" class="Symbol">:</a> <a id="17779" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17784" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="17785" class="Symbol">}</a> <a id="17787" class="Symbol">→</a> <a id="17789" class="Symbol">{</a><a id="17790" href="Cubical.Functions.Embedding.html#17790" class="Bound">B</a> <a id="17792" class="Symbol">:</a> <a id="17794" href="Cubical.Functions.Embedding.html#17775" class="Bound">A</a> <a id="17796" class="Symbol">→</a> <a id="17798" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17803" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="17805" class="Symbol">}</a> <a id="17807" class="Symbol">→</a> <a id="17809" class="Symbol">(∀</a> <a id="17812" href="Cubical.Functions.Embedding.html#17812" class="Bound">a</a> <a id="17814" class="Symbol">→</a> <a id="17816" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17823" class="Symbol">(</a><a id="17824" href="Cubical.Functions.Embedding.html#17790" class="Bound">B</a> <a id="17826" href="Cubical.Functions.Embedding.html#17812" class="Bound">a</a><a id="17827" class="Symbol">))</a> <a id="17830" class="Symbol">→</a> <a id="17832" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="17834" href="Cubical.Functions.Embedding.html#17775" class="Bound">A</a> <a id="17836" href="Cubical.Functions.Embedding.html#17790" class="Bound">B</a> <a id="17838" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="17840" href="Cubical.Functions.Embedding.html#17775" class="Bound">A</a>
<a id="17842" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="17857" href="Cubical.Functions.Embedding.html#17857" class="Bound">f</a> <a id="17859" class="Symbol">=</a> <a id="17861" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17865" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17867" class="Symbol">(λ</a> <a id="17870" href="Cubical.Functions.Embedding.html#17870" class="Bound">_</a> <a id="17872" href="Cubical.Functions.Embedding.html#17872" class="Bound">_</a> <a id="17874" class="Symbol">→</a> <a id="17876" href="Cubical.Data.Sigma.Properties.html#12706" class="Function">isEmbeddingFstΣProp</a> <a id="17896" href="Cubical.Functions.Embedding.html#17857" class="Bound">f</a><a id="17897" class="Symbol">)</a>

<a id="17900" class="Comment">-- Since embeddings are equivalent to subsets, we can create some notation around this</a>
<a id="_∈ₑ_"></a><a id="17987" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">_∈ₑ_</a> <a id="17992" class="Symbol">:</a> <a id="17994" class="Symbol">{</a><a id="17995" href="Cubical.Functions.Embedding.html#17995" class="Bound">A</a> <a id="17997" class="Symbol">:</a> <a id="17999" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18004" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18005" class="Symbol">}</a> <a id="18007" class="Symbol">→</a> <a id="18009" href="Cubical.Functions.Embedding.html#17995" class="Bound">A</a> <a id="18011" class="Symbol">→</a> <a id="18013" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18023" href="Cubical.Functions.Embedding.html#17995" class="Bound">A</a> <a id="18025" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a> <a id="18028" class="Symbol">→</a> <a id="18030" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18035" class="Symbol">(</a><a id="18036" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="18042" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="18044" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="18046" class="Symbol">)</a>
<a id="18048" href="Cubical.Functions.Embedding.html#18048" class="Bound">x</a> <a id="18050" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="18053" class="Symbol">(_</a> <a id="18056" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18058" class="Symbol">(</a><a id="18059" href="Cubical.Functions.Embedding.html#18059" class="Bound">f</a> <a id="18061" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18063" class="Symbol">_))</a> <a id="18067" class="Symbol">=</a> <a id="18069" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="18075" href="Cubical.Functions.Embedding.html#18059" class="Bound">f</a> <a id="18077" href="Cubical.Functions.Embedding.html#18048" class="Bound">x</a>

<a id="isProp∈ₑ"></a><a id="18080" href="Cubical.Functions.Embedding.html#18080" class="Function">isProp∈ₑ</a> <a id="18089" class="Symbol">:</a> <a id="18091" class="Symbol">{</a><a id="18092" href="Cubical.Functions.Embedding.html#18092" class="Bound">A</a> <a id="18094" class="Symbol">:</a> <a id="18096" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18101" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18102" class="Symbol">}</a> <a id="18104" class="Symbol">(</a><a id="18105" href="Cubical.Functions.Embedding.html#18105" class="Bound">x</a> <a id="18107" class="Symbol">:</a> <a id="18109" href="Cubical.Functions.Embedding.html#18092" class="Bound">A</a><a id="18110" class="Symbol">)</a> <a id="18112" class="Symbol">(</a><a id="18113" href="Cubical.Functions.Embedding.html#18113" class="Bound">S</a> <a id="18115" class="Symbol">:</a> <a id="18117" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18127" href="Cubical.Functions.Embedding.html#18092" class="Bound">A</a> <a id="18129" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="18131" class="Symbol">)</a> <a id="18133" class="Symbol">→</a> <a id="18135" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18142" class="Symbol">(</a><a id="18143" href="Cubical.Functions.Embedding.html#18105" class="Bound">x</a> <a id="18145" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="18148" href="Cubical.Functions.Embedding.html#18113" class="Bound">S</a><a id="18149" class="Symbol">)</a>
<a id="18151" href="Cubical.Functions.Embedding.html#18080" class="Function">isProp∈ₑ</a> <a id="18160" href="Cubical.Functions.Embedding.html#18160" class="Bound">x</a> <a id="18162" href="Cubical.Functions.Embedding.html#18162" class="Bound">S</a> <a id="18164" class="Symbol">=</a> <a id="18166" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="18192" class="Symbol">(</a><a id="18193" href="Cubical.Functions.Embedding.html#18162" class="Bound">S</a> <a id="18195" class="Symbol">.</a><a id="18196" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18200" class="Symbol">.</a><a id="18201" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="18204" class="Symbol">)</a> <a id="18206" href="Cubical.Functions.Embedding.html#18160" class="Bound">x</a>

<a id="_⊆ₑ_"></a><a id="18209" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">_⊆ₑ_</a> <a id="18214" class="Symbol">:</a> <a id="18216" class="Symbol">{</a><a id="18217" href="Cubical.Functions.Embedding.html#18217" class="Bound">A</a> <a id="18219" class="Symbol">:</a> <a id="18221" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18226" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18227" class="Symbol">}</a> <a id="18229" class="Symbol">→</a> <a id="18231" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18241" href="Cubical.Functions.Embedding.html#18217" class="Bound">A</a> <a id="18243" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a> <a id="18246" class="Symbol">→</a> <a id="18248" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18258" href="Cubical.Functions.Embedding.html#18217" class="Bound">A</a> <a id="18260" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a> <a id="18264" class="Symbol">→</a> <a id="18266" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18271" class="Symbol">(</a><a id="18272" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="18278" class="Symbol">(</a><a id="18279" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="18285" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="18287" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="18289" class="Symbol">)</a> <a id="18291" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="18294" class="Symbol">)</a>
<a id="18296" href="Cubical.Functions.Embedding.html#18296" class="Bound">X</a> <a id="18298" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18301" href="Cubical.Functions.Embedding.html#18301" class="Bound">Y</a> <a id="18303" class="Symbol">=</a> <a id="18305" class="Symbol">∀</a> <a id="18307" href="Cubical.Functions.Embedding.html#18307" class="Bound">x</a> <a id="18309" class="Symbol">→</a> <a id="18311" href="Cubical.Functions.Embedding.html#18307" class="Bound">x</a> <a id="18313" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="18316" href="Cubical.Functions.Embedding.html#18296" class="Bound">X</a> <a id="18318" class="Symbol">→</a> <a id="18320" href="Cubical.Functions.Embedding.html#18307" class="Bound">x</a> <a id="18322" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="18325" href="Cubical.Functions.Embedding.html#18301" class="Bound">Y</a>

<a id="isProp⊆ₑ"></a><a id="18328" href="Cubical.Functions.Embedding.html#18328" class="Function">isProp⊆ₑ</a> <a id="18337" class="Symbol">:</a> <a id="18339" class="Symbol">{</a><a id="18340" href="Cubical.Functions.Embedding.html#18340" class="Bound">A</a> <a id="18342" class="Symbol">:</a> <a id="18344" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18349" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18350" class="Symbol">}</a> <a id="18352" class="Symbol">(</a><a id="18353" href="Cubical.Functions.Embedding.html#18353" class="Bound">X</a> <a id="18355" class="Symbol">:</a> <a id="18357" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18367" href="Cubical.Functions.Embedding.html#18340" class="Bound">A</a> <a id="18369" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="18371" class="Symbol">)</a> <a id="18373" class="Symbol">(</a><a id="18374" href="Cubical.Functions.Embedding.html#18374" class="Bound">Y</a> <a id="18376" class="Symbol">:</a> <a id="18378" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18388" href="Cubical.Functions.Embedding.html#18340" class="Bound">A</a> <a id="18390" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="18393" class="Symbol">)</a>
         <a id="18404" class="Symbol">→</a> <a id="18406" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18413" class="Symbol">(</a><a id="18414" href="Cubical.Functions.Embedding.html#18353" class="Bound">X</a> <a id="18416" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18419" href="Cubical.Functions.Embedding.html#18374" class="Bound">Y</a><a id="18420" class="Symbol">)</a>
<a id="18422" href="Cubical.Functions.Embedding.html#18328" class="Function">isProp⊆ₑ</a> <a id="18431" class="Symbol">_</a> <a id="18433" href="Cubical.Functions.Embedding.html#18433" class="Bound">Y</a> <a id="18435" class="Symbol">=</a> <a id="18437" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="18446" class="Symbol">λ</a> <a id="18448" href="Cubical.Functions.Embedding.html#18448" class="Bound">x</a> <a id="18450" href="Cubical.Functions.Embedding.html#18450" class="Bound">_</a> <a id="18452" class="Symbol">→</a> <a id="18454" href="Cubical.Functions.Embedding.html#18080" class="Function">isProp∈ₑ</a> <a id="18463" href="Cubical.Functions.Embedding.html#18448" class="Bound">x</a> <a id="18465" href="Cubical.Functions.Embedding.html#18433" class="Bound">Y</a>

<a id="isRefl⊆ₑ"></a><a id="18468" href="Cubical.Functions.Embedding.html#18468" class="Function">isRefl⊆ₑ</a> <a id="18477" class="Symbol">:</a> <a id="18479" class="Symbol">{</a><a id="18480" href="Cubical.Functions.Embedding.html#18480" class="Bound">A</a> <a id="18482" class="Symbol">:</a> <a id="18484" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18489" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18490" class="Symbol">}</a> <a id="18492" class="Symbol">→</a> <a id="18494" class="Symbol">(</a><a id="18495" href="Cubical.Functions.Embedding.html#18495" class="Bound">S</a> <a id="18497" class="Symbol">:</a> <a id="18499" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18509" href="Cubical.Functions.Embedding.html#18480" class="Bound">A</a> <a id="18511" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="18513" class="Symbol">)</a> <a id="18515" class="Symbol">→</a> <a id="18517" href="Cubical.Functions.Embedding.html#18495" class="Bound">S</a> <a id="18519" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18522" href="Cubical.Functions.Embedding.html#18495" class="Bound">S</a>
<a id="18524" href="Cubical.Functions.Embedding.html#18468" class="Function">isRefl⊆ₑ</a> <a id="18533" href="Cubical.Functions.Embedding.html#18533" class="Bound">S</a> <a id="18535" href="Cubical.Functions.Embedding.html#18535" class="Bound">x</a> <a id="18537" href="Cubical.Functions.Embedding.html#18537" class="Bound">x∈S</a> <a id="18541" class="Symbol">=</a> <a id="18543" href="Cubical.Functions.Embedding.html#18537" class="Bound">x∈S</a>

<a id="isAntisym⊆ₑ"></a><a id="18548" href="Cubical.Functions.Embedding.html#18548" class="Function">isAntisym⊆ₑ</a> <a id="18560" class="Symbol">:</a> <a id="18562" class="Symbol">{</a><a id="18563" href="Cubical.Functions.Embedding.html#18563" class="Bound">A</a> <a id="18565" class="Symbol">:</a> <a id="18567" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18572" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18573" class="Symbol">}</a>
             <a id="18588" class="Symbol">(</a><a id="18589" href="Cubical.Functions.Embedding.html#18589" class="Bound">X</a> <a id="18591" href="Cubical.Functions.Embedding.html#18591" class="Bound">Y</a> <a id="18593" class="Symbol">:</a> <a id="18595" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18605" href="Cubical.Functions.Embedding.html#18563" class="Bound">A</a> <a id="18607" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="18609" class="Symbol">)</a>
            <a id="18623" class="Symbol">→</a> <a id="18625" href="Cubical.Functions.Embedding.html#18589" class="Bound">X</a> <a id="18627" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18630" href="Cubical.Functions.Embedding.html#18591" class="Bound">Y</a>
            <a id="18644" class="Symbol">→</a> <a id="18646" href="Cubical.Functions.Embedding.html#18591" class="Bound">Y</a> <a id="18648" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18651" href="Cubical.Functions.Embedding.html#18589" class="Bound">X</a>
            <a id="18665" class="Symbol">→</a> <a id="18667" href="Cubical.Functions.Embedding.html#18589" class="Bound">X</a> <a id="18669" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18671" href="Cubical.Functions.Embedding.html#18591" class="Bound">Y</a>
<a id="18673" href="Cubical.Functions.Embedding.html#18548" class="Function">isAntisym⊆ₑ</a> <a id="18685" href="Cubical.Functions.Embedding.html#18685" class="Bound">X</a> <a id="18687" href="Cubical.Functions.Embedding.html#18687" class="Bound">Y</a> <a id="18689" href="Cubical.Functions.Embedding.html#18689" class="Bound">X⊆Y</a> <a id="18693" href="Cubical.Functions.Embedding.html#18693" class="Bound">Y⊆X</a> <a id="18697" class="Symbol">=</a> <a id="18699" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="18708" class="Symbol">(</a><a id="18709" href="Cubical.Functions.Embedding.html#16106" class="Function">EmbeddingIP</a> <a id="18721" href="Cubical.Functions.Embedding.html#18685" class="Bound">X</a> <a id="18723" href="Cubical.Functions.Embedding.html#18687" class="Bound">Y</a><a id="18724" class="Symbol">)</a> <a id="18726" class="Symbol">(</a><a id="18727" href="Cubical.Functions.Embedding.html#18689" class="Bound">X⊆Y</a> <a id="18731" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18733" href="Cubical.Functions.Embedding.html#18693" class="Bound">Y⊆X</a><a id="18736" class="Symbol">)</a>

<a id="isTrans⊆ₑ"></a><a id="18739" href="Cubical.Functions.Embedding.html#18739" class="Function">isTrans⊆ₑ</a> <a id="18749" class="Symbol">:</a> <a id="18751" class="Symbol">{</a><a id="18752" href="Cubical.Functions.Embedding.html#18752" class="Bound">A</a> <a id="18754" class="Symbol">:</a> <a id="18756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18761" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18762" class="Symbol">}</a>
            <a id="18776" class="Symbol">(</a><a id="18777" href="Cubical.Functions.Embedding.html#18777" class="Bound">X</a> <a id="18779" class="Symbol">:</a> <a id="18781" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18791" href="Cubical.Functions.Embedding.html#18752" class="Bound">A</a> <a id="18793" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="18795" class="Symbol">)</a>
            <a id="18809" class="Symbol">(</a><a id="18810" href="Cubical.Functions.Embedding.html#18810" class="Bound">Y</a> <a id="18812" class="Symbol">:</a> <a id="18814" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18824" href="Cubical.Functions.Embedding.html#18752" class="Bound">A</a> <a id="18826" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="18829" class="Symbol">)</a>
            <a id="18843" class="Symbol">(</a><a id="18844" href="Cubical.Functions.Embedding.html#18844" class="Bound">Z</a> <a id="18846" class="Symbol">:</a> <a id="18848" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="18858" href="Cubical.Functions.Embedding.html#18752" class="Bound">A</a> <a id="18860" href="Cubical.Functions.Embedding.html#1062" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="18864" class="Symbol">)</a>
          <a id="18876" class="Symbol">→</a> <a id="18878" href="Cubical.Functions.Embedding.html#18777" class="Bound">X</a> <a id="18880" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18883" href="Cubical.Functions.Embedding.html#18810" class="Bound">Y</a>
          <a id="18895" class="Symbol">→</a> <a id="18897" href="Cubical.Functions.Embedding.html#18810" class="Bound">Y</a> <a id="18899" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18902" href="Cubical.Functions.Embedding.html#18844" class="Bound">Z</a>
          <a id="18914" class="Symbol">→</a> <a id="18916" href="Cubical.Functions.Embedding.html#18777" class="Bound">X</a> <a id="18918" href="Cubical.Functions.Embedding.html#18209" class="Function Operator">⊆ₑ</a> <a id="18921" href="Cubical.Functions.Embedding.html#18844" class="Bound">Z</a>
<a id="18923" href="Cubical.Functions.Embedding.html#18739" class="Function">isTrans⊆ₑ</a> <a id="18933" href="Cubical.Functions.Embedding.html#18933" class="Bound">X</a> <a id="18935" href="Cubical.Functions.Embedding.html#18935" class="Bound">Y</a> <a id="18937" href="Cubical.Functions.Embedding.html#18937" class="Bound">Z</a> <a id="18939" href="Cubical.Functions.Embedding.html#18939" class="Bound">X⊆Y</a> <a id="18943" href="Cubical.Functions.Embedding.html#18943" class="Bound">Y⊆Z</a> <a id="18947" href="Cubical.Functions.Embedding.html#18947" class="Bound">x</a> <a id="18949" class="Symbol">=</a> <a id="18951" class="Symbol">(</a><a id="18952" href="Cubical.Functions.Embedding.html#18943" class="Bound">Y⊆Z</a> <a id="18956" href="Cubical.Functions.Embedding.html#18947" class="Bound">x</a><a id="18957" class="Symbol">)</a> <a id="18959" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="18961" class="Symbol">(</a><a id="18962" href="Cubical.Functions.Embedding.html#18939" class="Bound">X⊆Y</a> <a id="18966" href="Cubical.Functions.Embedding.html#18947" class="Bound">x</a><a id="18967" class="Symbol">)</a>

<a id="_∩ₑ_"></a><a id="18970" href="Cubical.Functions.Embedding.html#18970" class="Function Operator">_∩ₑ_</a> <a id="18975" class="Symbol">:</a> <a id="18977" class="Symbol">{</a><a id="18978" href="Cubical.Functions.Embedding.html#18978" class="Bound">A</a> <a id="18980" class="Symbol">:</a> <a id="18982" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18987" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="18988" class="Symbol">}</a>
       <a id="18997" class="Symbol">(</a><a id="18998" href="Cubical.Functions.Embedding.html#18998" class="Bound">X</a> <a id="19000" class="Symbol">:</a> <a id="19002" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19012" href="Cubical.Functions.Embedding.html#18978" class="Bound">A</a> <a id="19014" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19016" class="Symbol">)</a>
       <a id="19025" class="Symbol">(</a><a id="19026" href="Cubical.Functions.Embedding.html#19026" class="Bound">Y</a> <a id="19028" class="Symbol">:</a> <a id="19030" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19040" href="Cubical.Functions.Embedding.html#18978" class="Bound">A</a> <a id="19042" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19045" class="Symbol">)</a>
     <a id="19052" class="Symbol">→</a> <a id="19054" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19064" href="Cubical.Functions.Embedding.html#18978" class="Bound">A</a> <a id="19066" class="Symbol">(</a><a id="19067" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19073" class="Symbol">(</a><a id="19074" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19080" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="19082" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19084" class="Symbol">)</a> <a id="19086" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19089" class="Symbol">)</a>
<a id="19091" href="Cubical.Functions.Embedding.html#18970" class="Function Operator">_∩ₑ_</a> <a id="19096" class="Symbol">{</a><a id="19097" class="Argument">A</a> <a id="19099" class="Symbol">=</a> <a id="19101" href="Cubical.Functions.Embedding.html#19101" class="Bound">A</a><a id="19102" class="Symbol">}</a> <a id="19104" href="Cubical.Functions.Embedding.html#19104" class="Bound">X</a> <a id="19106" href="Cubical.Functions.Embedding.html#19106" class="Bound">Y</a> <a id="19108" class="Symbol">=</a> <a id="19110" class="Symbol">(</a><a id="19111" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="19114" href="Cubical.Functions.Embedding.html#19114" class="Bound">x</a> <a id="19116" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="19118" href="Cubical.Functions.Embedding.html#19101" class="Bound">A</a> <a id="19120" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="19122" href="Cubical.Functions.Embedding.html#19114" class="Bound">x</a> <a id="19124" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="19127" href="Cubical.Functions.Embedding.html#19104" class="Bound">X</a> <a id="19129" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="19131" href="Cubical.Functions.Embedding.html#19114" class="Bound">x</a> <a id="19133" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="19136" href="Cubical.Functions.Embedding.html#19106" class="Bound">Y</a><a id="19137" class="Symbol">)</a> <a id="19139" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                    <a id="19161" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="19176" class="Symbol">λ</a> <a id="19178" href="Cubical.Functions.Embedding.html#19178" class="Bound">x</a> <a id="19180" class="Symbol">→</a> <a id="19182" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="19190" class="Symbol">(</a><a id="19191" href="Cubical.Functions.Embedding.html#18080" class="Function">isProp∈ₑ</a> <a id="19200" href="Cubical.Functions.Embedding.html#19178" class="Bound">x</a> <a id="19202" href="Cubical.Functions.Embedding.html#19104" class="Bound">X</a><a id="19203" class="Symbol">)</a>
                                                 <a id="19254" class="Symbol">(</a><a id="19255" href="Cubical.Functions.Embedding.html#18080" class="Function">isProp∈ₑ</a> <a id="19264" href="Cubical.Functions.Embedding.html#19178" class="Bound">x</a> <a id="19266" href="Cubical.Functions.Embedding.html#19106" class="Bound">Y</a><a id="19267" class="Symbol">)</a>

<a id="_∪ₑ_"></a><a id="19270" href="Cubical.Functions.Embedding.html#19270" class="Function Operator">_∪ₑ_</a> <a id="19275" class="Symbol">:</a> <a id="19277" class="Symbol">{</a><a id="19278" href="Cubical.Functions.Embedding.html#19278" class="Bound">A</a> <a id="19280" class="Symbol">:</a> <a id="19282" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19287" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="19288" class="Symbol">}</a>
       <a id="19297" class="Symbol">(</a><a id="19298" href="Cubical.Functions.Embedding.html#19298" class="Bound">X</a> <a id="19300" class="Symbol">:</a> <a id="19302" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19312" href="Cubical.Functions.Embedding.html#19278" class="Bound">A</a> <a id="19314" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19316" class="Symbol">)</a>
       <a id="19325" class="Symbol">(</a><a id="19326" href="Cubical.Functions.Embedding.html#19326" class="Bound">Y</a> <a id="19328" class="Symbol">:</a> <a id="19330" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19340" href="Cubical.Functions.Embedding.html#19278" class="Bound">A</a> <a id="19342" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19345" class="Symbol">)</a>
     <a id="19352" class="Symbol">→</a> <a id="19354" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19364" href="Cubical.Functions.Embedding.html#19278" class="Bound">A</a> <a id="19366" class="Symbol">(</a><a id="19367" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19373" class="Symbol">(</a><a id="19374" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19380" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="19382" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19384" class="Symbol">)</a> <a id="19386" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19389" class="Symbol">)</a>
<a id="19391" href="Cubical.Functions.Embedding.html#19270" class="Function Operator">_∪ₑ_</a> <a id="19396" class="Symbol">{</a><a id="19397" class="Argument">A</a> <a id="19399" class="Symbol">=</a> <a id="19401" href="Cubical.Functions.Embedding.html#19401" class="Bound">A</a><a id="19402" class="Symbol">}</a> <a id="19404" href="Cubical.Functions.Embedding.html#19404" class="Bound">X</a> <a id="19406" href="Cubical.Functions.Embedding.html#19406" class="Bound">Y</a> <a id="19408" class="Symbol">=</a> <a id="19410" class="Symbol">(</a><a id="19411" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="19414" href="Cubical.Functions.Embedding.html#19414" class="Bound">x</a> <a id="19416" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="19418" href="Cubical.Functions.Embedding.html#19401" class="Bound">A</a> <a id="19420" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="19422" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19424" class="Symbol">(</a><a id="19425" href="Cubical.Functions.Embedding.html#19414" class="Bound">x</a> <a id="19427" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="19430" href="Cubical.Functions.Embedding.html#19404" class="Bound">X</a><a id="19431" class="Symbol">)</a> <a id="19433" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19435" class="Symbol">(</a><a id="19436" href="Cubical.Functions.Embedding.html#19414" class="Bound">x</a> <a id="19438" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="19441" href="Cubical.Functions.Embedding.html#19406" class="Bound">Y</a><a id="19442" class="Symbol">)</a> <a id="19444" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19446" class="Symbol">)</a> <a id="19448" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                    <a id="19470" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="19485" class="Symbol">λ</a> <a id="19487" href="Cubical.Functions.Embedding.html#19487" class="Bound">_</a> <a id="19489" class="Symbol">→</a> <a id="19491" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="⋂ₑ_"></a><a id="19500" href="Cubical.Functions.Embedding.html#19500" class="Function Operator">⋂ₑ_</a> <a id="19504" class="Symbol">:</a> <a id="19506" class="Symbol">{</a><a id="19507" href="Cubical.Functions.Embedding.html#19507" class="Bound">A</a> <a id="19509" class="Symbol">:</a> <a id="19511" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19516" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="19517" class="Symbol">}</a>
      <a id="19525" class="Symbol">{</a><a id="19526" href="Cubical.Functions.Embedding.html#19526" class="Bound">I</a> <a id="19528" class="Symbol">:</a> <a id="19530" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19535" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19537" class="Symbol">}</a>
      <a id="19545" class="Symbol">(</a><a id="19546" href="Cubical.Functions.Embedding.html#19546" class="Bound">P</a> <a id="19548" class="Symbol">:</a> <a id="19550" href="Cubical.Functions.Embedding.html#19526" class="Bound">I</a> <a id="19552" class="Symbol">→</a> <a id="19554" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19564" href="Cubical.Functions.Embedding.html#19507" class="Bound">A</a> <a id="19566" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19569" class="Symbol">)</a>
     <a id="19576" class="Symbol">→</a> <a id="19578" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19588" href="Cubical.Functions.Embedding.html#19507" class="Bound">A</a> <a id="19590" class="Symbol">(</a><a id="19591" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19597" class="Symbol">(</a><a id="19598" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19604" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="19606" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19608" class="Symbol">)</a> <a id="19610" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19613" class="Symbol">)</a>
<a id="19615" href="Cubical.Functions.Embedding.html#19500" class="Function Operator">⋂ₑ_</a> <a id="19619" class="Symbol">{</a><a id="19620" class="Argument">A</a> <a id="19622" class="Symbol">=</a> <a id="19624" href="Cubical.Functions.Embedding.html#19624" class="Bound">A</a><a id="19625" class="Symbol">}</a> <a id="19627" href="Cubical.Functions.Embedding.html#19627" class="Bound">P</a> <a id="19629" class="Symbol">=</a> <a id="19631" class="Symbol">(</a><a id="19632" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="19635" href="Cubical.Functions.Embedding.html#19635" class="Bound">x</a> <a id="19637" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="19639" href="Cubical.Functions.Embedding.html#19624" class="Bound">A</a> <a id="19641" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="19643" class="Symbol">(∀</a> <a id="19646" href="Cubical.Functions.Embedding.html#19646" class="Bound">i</a> <a id="19648" class="Symbol">→</a> <a id="19650" href="Cubical.Functions.Embedding.html#19635" class="Bound">x</a> <a id="19652" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="19655" href="Cubical.Functions.Embedding.html#19627" class="Bound">P</a> <a id="19657" href="Cubical.Functions.Embedding.html#19646" class="Bound">i</a><a id="19658" class="Symbol">))</a> <a id="19661" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                <a id="19679" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="19694" class="Symbol">λ</a> <a id="19696" href="Cubical.Functions.Embedding.html#19696" class="Bound">x</a> <a id="19698" class="Symbol">→</a> <a id="19700" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="19708" class="Symbol">λ</a> <a id="19710" href="Cubical.Functions.Embedding.html#19710" class="Bound">i</a> <a id="19712" class="Symbol">→</a> <a id="19714" href="Cubical.Functions.Embedding.html#18080" class="Function">isProp∈ₑ</a> <a id="19723" href="Cubical.Functions.Embedding.html#19696" class="Bound">x</a> <a id="19725" class="Symbol">(</a><a id="19726" href="Cubical.Functions.Embedding.html#19627" class="Bound">P</a> <a id="19728" href="Cubical.Functions.Embedding.html#19710" class="Bound">i</a><a id="19729" class="Symbol">)</a>

<a id="⋃ₑ_"></a><a id="19732" href="Cubical.Functions.Embedding.html#19732" class="Function Operator">⋃ₑ_</a> <a id="19736" class="Symbol">:</a> <a id="19738" class="Symbol">{</a><a id="19739" href="Cubical.Functions.Embedding.html#19739" class="Bound">A</a> <a id="19741" class="Symbol">:</a> <a id="19743" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19748" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="19749" class="Symbol">}</a>
      <a id="19757" class="Symbol">{</a><a id="19758" href="Cubical.Functions.Embedding.html#19758" class="Bound">I</a> <a id="19760" class="Symbol">:</a> <a id="19762" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19767" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19769" class="Symbol">}</a>
      <a id="19777" class="Symbol">(</a><a id="19778" href="Cubical.Functions.Embedding.html#19778" class="Bound">P</a> <a id="19780" class="Symbol">:</a> <a id="19782" href="Cubical.Functions.Embedding.html#19758" class="Bound">I</a> <a id="19784" class="Symbol">→</a> <a id="19786" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19796" href="Cubical.Functions.Embedding.html#19739" class="Bound">A</a> <a id="19798" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19801" class="Symbol">)</a>
    <a id="19807" class="Symbol">→</a> <a id="19809" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="19819" href="Cubical.Functions.Embedding.html#19739" class="Bound">A</a> <a id="19821" class="Symbol">(</a><a id="19822" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19828" class="Symbol">(</a><a id="19829" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19835" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a> <a id="19837" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="19839" class="Symbol">)</a> <a id="19841" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="19844" class="Symbol">)</a>
<a id="19846" href="Cubical.Functions.Embedding.html#19732" class="Function Operator">⋃ₑ_</a> <a id="19850" class="Symbol">{</a><a id="19851" class="Argument">A</a> <a id="19853" class="Symbol">=</a> <a id="19855" href="Cubical.Functions.Embedding.html#19855" class="Bound">A</a><a id="19856" class="Symbol">}</a> <a id="19858" class="Symbol">{</a><a id="19859" class="Argument">I</a> <a id="19861" class="Symbol">=</a> <a id="19863" href="Cubical.Functions.Embedding.html#19863" class="Bound">I</a><a id="19864" class="Symbol">}</a> <a id="19866" href="Cubical.Functions.Embedding.html#19866" class="Bound">P</a> <a id="19868" class="Symbol">=</a> <a id="19870" class="Symbol">(</a><a id="19871" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="19874" href="Cubical.Functions.Embedding.html#19874" class="Bound">x</a> <a id="19876" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="19878" href="Cubical.Functions.Embedding.html#19855" class="Bound">A</a> <a id="19880" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="19882" class="Symbol">(</a><a id="19883" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="19886" href="Cubical.Functions.Embedding.html#19886" class="Bound">i</a> <a id="19888" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="19890" href="Cubical.Functions.Embedding.html#19863" class="Bound">I</a> <a id="19892" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="19894" href="Cubical.Functions.Embedding.html#19874" class="Bound">x</a> <a id="19896" href="Cubical.Functions.Embedding.html#17987" class="Function Operator">∈ₑ</a> <a id="19899" href="Cubical.Functions.Embedding.html#19866" class="Bound">P</a> <a id="19901" href="Cubical.Functions.Embedding.html#19886" class="Bound">i</a><a id="19902" class="Symbol">))</a> <a id="19905" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                        <a id="19931" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="19946" class="Symbol">λ</a> <a id="19948" href="Cubical.Functions.Embedding.html#19948" class="Bound">_</a> <a id="19950" class="Symbol">→</a> <a id="19952" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>


<a id="isEmbeddingSndΣProp"></a><a id="19962" href="Cubical.Functions.Embedding.html#19962" class="Function">isEmbeddingSndΣProp</a> <a id="19982" class="Symbol">:</a> <a id="19984" class="Symbol">{</a><a id="19985" href="Cubical.Functions.Embedding.html#19985" class="Bound">A</a> <a id="19987" class="Symbol">:</a> <a id="19989" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19994" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="19995" class="Symbol">}</a> <a id="19997" class="Symbol">{</a><a id="19998" href="Cubical.Functions.Embedding.html#19998" class="Bound">B</a> <a id="20000" class="Symbol">:</a> <a id="20002" href="Cubical.Functions.Embedding.html#19985" class="Bound">A</a> <a id="20004" class="Symbol">→</a> <a id="20006" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20011" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="20013" class="Symbol">}</a> <a id="20015" class="Symbol">{</a><a id="20016" href="Cubical.Functions.Embedding.html#20016" class="Bound">C</a> <a id="20018" class="Symbol">:</a> <a id="20020" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20025" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="20028" class="Symbol">}</a>
                    <a id="20050" class="Symbol">→</a> <a id="20052" class="Symbol">((</a><a id="20054" href="Cubical.Functions.Embedding.html#20054" class="Bound">x</a> <a id="20056" class="Symbol">:</a> <a id="20058" href="Cubical.Functions.Embedding.html#19985" class="Bound">A</a><a id="20059" class="Symbol">)</a> <a id="20061" class="Symbol">→</a> <a id="20063" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20070" class="Symbol">(</a><a id="20071" href="Cubical.Functions.Embedding.html#19998" class="Bound">B</a> <a id="20073" href="Cubical.Functions.Embedding.html#20054" class="Bound">x</a><a id="20074" class="Symbol">))</a>
                    <a id="20097" class="Symbol">→</a> <a id="20099" class="Symbol">(</a><a id="20100" href="Cubical.Functions.Embedding.html#20100" class="Bound">f</a> <a id="20102" class="Symbol">:</a> <a id="20104" href="Cubical.Functions.Embedding.html#20016" class="Bound">C</a> <a id="20106" class="Symbol">→</a> <a id="20108" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="20110" href="Cubical.Functions.Embedding.html#19985" class="Bound">A</a> <a id="20112" href="Cubical.Functions.Embedding.html#19998" class="Bound">B</a><a id="20113" class="Symbol">)</a>
                    <a id="20135" class="Symbol">→</a> <a id="20137" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="20149" class="Symbol">(</a><a id="20150" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20154" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="20156" href="Cubical.Functions.Embedding.html#20100" class="Bound">f</a><a id="20157" class="Symbol">)</a>
                    <a id="20179" class="Symbol">→</a> <a id="20181" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="20193" href="Cubical.Functions.Embedding.html#20100" class="Bound">f</a>
<a id="20195" href="Cubical.Functions.Embedding.html#19962" class="Function">isEmbeddingSndΣProp</a> <a id="20215" href="Cubical.Functions.Embedding.html#20215" class="Bound">pB</a> <a id="20218" href="Cubical.Functions.Embedding.html#20218" class="Bound">f</a> <a id="20220" href="Cubical.Functions.Embedding.html#20220" class="Bound">emb</a> <a id="20224" class="Symbol">=</a>
    <a id="20230" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a>
        <a id="20264" class="Symbol">(λ</a> <a id="20267" href="Cubical.Functions.Embedding.html#20267" class="Bound">z</a> <a id="20269" class="Symbol">→</a> <a id="20271" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="20294" class="Number">1</a>
            <a id="20308" class="Symbol">(</a><a id="20309" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="20326" class="Symbol">λ</a> <a id="20328" href="Cubical.Functions.Embedding.html#20328" class="Bound">_</a> <a id="20330" class="Symbol">→</a> <a id="20332" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="20344" href="Cubical.Functions.Embedding.html#20215" class="Bound">pB</a><a id="20346" class="Symbol">)</a>
            <a id="20360" class="Symbol">(</a><a id="20361" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="20387" href="Cubical.Functions.Embedding.html#20220" class="Bound">emb</a> <a id="20391" class="Symbol">(</a><a id="20392" href="Cubical.Functions.Embedding.html#20267" class="Bound">z</a> <a id="20394" class="Symbol">.</a><a id="20395" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="20398" class="Symbol">)))</a>

<a id="isEmbedding-isProp→isSet"></a><a id="20403" href="Cubical.Functions.Embedding.html#20403" class="Function">isEmbedding-isProp→isSet</a> <a id="20428" class="Symbol">:</a> <a id="20430" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20437" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="20439" class="Symbol">→</a> <a id="20441" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20447" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a> <a id="20449" class="Symbol">→</a> <a id="20451" class="Symbol">(</a><a id="20452" href="Cubical.Functions.Embedding.html#20452" class="Bound">f</a> <a id="20454" class="Symbol">:</a> <a id="20456" href="Cubical.Functions.Embedding.html#1079" class="Generalizable">A</a> <a id="20458" class="Symbol">→</a> <a id="20460" href="Cubical.Functions.Embedding.html#1081" class="Generalizable">B</a><a id="20461" class="Symbol">)</a> <a id="20463" class="Symbol">→</a> <a id="20465" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="20477" href="Cubical.Functions.Embedding.html#20452" class="Bound">f</a>
<a id="20479" href="Cubical.Functions.Embedding.html#20403" class="Function">isEmbedding-isProp→isSet</a> <a id="20504" href="Cubical.Functions.Embedding.html#20504" class="Bound">pA</a> <a id="20507" href="Cubical.Functions.Embedding.html#20507" class="Bound">sB</a> <a id="20510" href="Cubical.Functions.Embedding.html#20510" class="Bound">f</a> <a id="20512" href="Cubical.Functions.Embedding.html#20512" class="Bound">x</a> <a id="20514" href="Cubical.Functions.Embedding.html#20514" class="Bound">y</a> <a id="20516" class="Symbol">=</a> <a id="20518" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="20535" class="Symbol">(</a><a id="20536" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="20549" href="Cubical.Functions.Embedding.html#20504" class="Bound">pA</a> <a id="20552" href="Cubical.Functions.Embedding.html#20512" class="Bound">x</a> <a id="20554" href="Cubical.Functions.Embedding.html#20514" class="Bound">y</a><a id="20555" class="Symbol">)</a> <a id="20557" class="Symbol">(</a><a id="20558" href="Cubical.Functions.Embedding.html#20507" class="Bound">sB</a> <a id="20561" class="Symbol">(</a><a id="20562" href="Cubical.Functions.Embedding.html#20510" class="Bound">f</a> <a id="20564" href="Cubical.Functions.Embedding.html#20512" class="Bound">x</a><a id="20565" class="Symbol">)</a> <a id="20567" class="Symbol">(</a><a id="20568" href="Cubical.Functions.Embedding.html#20510" class="Bound">f</a> <a id="20570" href="Cubical.Functions.Embedding.html#20514" class="Bound">y</a><a id="20571" class="Symbol">))</a> <a id="20574" class="Symbol">(</a><a id="20575" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20580" href="Cubical.Functions.Embedding.html#20510" class="Bound">f</a><a id="20581" class="Symbol">)</a> <a id="20583" class="Symbol">(λ</a> <a id="20586" href="Cubical.Functions.Embedding.html#20586" class="Bound">_</a> <a id="20588" class="Symbol">→</a> <a id="20590" href="Cubical.Functions.Embedding.html#20504" class="Bound">pA</a> <a id="20593" href="Cubical.Functions.Embedding.html#20512" class="Bound">x</a> <a id="20595" href="Cubical.Functions.Embedding.html#20514" class="Bound">y</a><a id="20596" class="Symbol">)</a> <a id="20598" class="Symbol">.</a><a id="20599" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="embeddingToEquivOfPath"></a><a id="20604" href="Cubical.Functions.Embedding.html#20604" class="Function">embeddingToEquivOfPath</a> <a id="20627" class="Symbol">:</a> <a id="20629" class="Symbol">{</a><a id="20630" href="Cubical.Functions.Embedding.html#20630" class="Bound">A</a> <a id="20632" class="Symbol">:</a> <a id="20634" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20639" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="20640" class="Symbol">}</a> <a id="20642" class="Symbol">→</a> <a id="20644" class="Symbol">{</a><a id="20645" href="Cubical.Functions.Embedding.html#20645" class="Bound">B</a> <a id="20647" class="Symbol">:</a> <a id="20649" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20654" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="20656" class="Symbol">}</a> <a id="20658" class="Symbol">→</a> <a id="20660" class="Symbol">{</a><a id="20661" href="Cubical.Functions.Embedding.html#20661" class="Bound">f</a> <a id="20663" class="Symbol">:</a> <a id="20665" href="Cubical.Functions.Embedding.html#20630" class="Bound">A</a> <a id="20667" class="Symbol">→</a> <a id="20669" href="Cubical.Functions.Embedding.html#20645" class="Bound">B</a><a id="20670" class="Symbol">}</a> <a id="20672" class="Symbol">→</a>
                           <a id="20701" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="20713" href="Cubical.Functions.Embedding.html#20661" class="Bound">f</a> <a id="20715" class="Symbol">→</a> <a id="20717" class="Symbol">(</a><a id="20718" href="Cubical.Functions.Embedding.html#20718" class="Bound">x</a> <a id="20720" href="Cubical.Functions.Embedding.html#20720" class="Bound">y</a> <a id="20722" class="Symbol">:</a> <a id="20724" href="Cubical.Functions.Embedding.html#20630" class="Bound">A</a><a id="20725" class="Symbol">)</a> <a id="20727" class="Symbol">→</a> <a id="20729" class="Symbol">(</a><a id="20730" href="Cubical.Functions.Embedding.html#20718" class="Bound">x</a> <a id="20732" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20734" href="Cubical.Functions.Embedding.html#20720" class="Bound">y</a><a id="20735" class="Symbol">)</a> <a id="20737" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="20739" class="Symbol">(</a><a id="20740" href="Cubical.Functions.Embedding.html#20661" class="Bound">f</a> <a id="20742" href="Cubical.Functions.Embedding.html#20718" class="Bound">x</a> <a id="20744" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20746" href="Cubical.Functions.Embedding.html#20661" class="Bound">f</a> <a id="20748" href="Cubical.Functions.Embedding.html#20720" class="Bound">y</a><a id="20749" class="Symbol">)</a>
<a id="20751" href="Cubical.Functions.Embedding.html#20604" class="Function">embeddingToEquivOfPath</a> <a id="20774" class="Symbol">{</a><a id="20775" class="Argument">f</a> <a id="20777" class="Symbol">=</a> <a id="20779" href="Cubical.Functions.Embedding.html#20779" class="Bound">f</a><a id="20780" class="Symbol">}</a> <a id="20782" class="Symbol">_</a> <a id="20784" class="Symbol">_</a> <a id="20786" class="Symbol">_</a> <a id="20788" class="Symbol">.</a><a id="20789" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20793" class="Symbol">=</a> <a id="20795" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20800" href="Cubical.Functions.Embedding.html#20779" class="Bound">f</a>
<a id="20802" href="Cubical.Functions.Embedding.html#20604" class="Function">embeddingToEquivOfPath</a> <a id="20825" href="Cubical.Functions.Embedding.html#20825" class="Bound">isemb</a> <a id="20831" href="Cubical.Functions.Embedding.html#20831" class="Bound">x</a> <a id="20833" href="Cubical.Functions.Embedding.html#20833" class="Bound">y</a> <a id="20835" class="Symbol">.</a><a id="20836" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20840" class="Symbol">=</a> <a id="20842" href="Cubical.Functions.Embedding.html#20825" class="Bound">isemb</a> <a id="20848" href="Cubical.Functions.Embedding.html#20831" class="Bound">x</a> <a id="20850" href="Cubical.Functions.Embedding.html#20833" class="Bound">y</a>

<a id="isEmbeddingFunctionFromIsPropToIsSet"></a><a id="20853" href="Cubical.Functions.Embedding.html#20853" class="Function">isEmbeddingFunctionFromIsPropToIsSet</a> <a id="20890" class="Symbol">:</a> <a id="20892" class="Symbol">{</a><a id="20893" href="Cubical.Functions.Embedding.html#20893" class="Bound">A</a> <a id="20895" class="Symbol">:</a> <a id="20897" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20902" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="20903" class="Symbol">}</a> <a id="20905" class="Symbol">{</a><a id="20906" href="Cubical.Functions.Embedding.html#20906" class="Bound">B</a> <a id="20908" class="Symbol">:</a> <a id="20910" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20915" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="20917" class="Symbol">}</a> <a id="20919" class="Symbol">(</a><a id="20920" href="Cubical.Functions.Embedding.html#20920" class="Bound">f</a> <a id="20922" class="Symbol">:</a> <a id="20924" href="Cubical.Functions.Embedding.html#20893" class="Bound">A</a> <a id="20926" class="Symbol">→</a> <a id="20928" href="Cubical.Functions.Embedding.html#20906" class="Bound">B</a><a id="20929" class="Symbol">)</a> <a id="20931" class="Symbol">→</a> <a id="20933" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="20940" href="Cubical.Functions.Embedding.html#20893" class="Bound">A</a> <a id="20942" class="Symbol">→</a> <a id="20944" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="20950" href="Cubical.Functions.Embedding.html#20906" class="Bound">B</a> <a id="20952" class="Symbol">→</a> <a id="20954" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="20966" href="Cubical.Functions.Embedding.html#20920" class="Bound">f</a>
<a id="20968" href="Cubical.Functions.Embedding.html#20853" class="Function">isEmbeddingFunctionFromIsPropToIsSet</a> <a id="21005" href="Cubical.Functions.Embedding.html#21005" class="Bound">f</a> <a id="21007" href="Cubical.Functions.Embedding.html#21007" class="Bound">propA</a> <a id="21013" href="Cubical.Functions.Embedding.html#21013" class="Bound">setB</a> <a id="21018" class="Symbol">=</a> <a id="21020" href="Cubical.Functions.Embedding.html#5105" class="Function">injEmbedding</a> <a id="21033" href="Cubical.Functions.Embedding.html#21013" class="Bound">setB</a> <a id="21038" class="Symbol">λ</a> <a id="21040" class="Symbol">{</a><a id="21041" href="Cubical.Functions.Embedding.html#21041" class="Bound">w</a><a id="21042" class="Symbol">}</a> <a id="21044" class="Symbol">{</a><a id="21045" href="Cubical.Functions.Embedding.html#21045" class="Bound">x</a><a id="21046" class="Symbol">}</a> <a id="21048" href="Cubical.Functions.Embedding.html#21048" class="Bound">_</a> <a id="21050" class="Symbol">→</a> <a id="21052" href="Cubical.Functions.Embedding.html#21007" class="Bound">propA</a> <a id="21058" href="Cubical.Functions.Embedding.html#21041" class="Bound">w</a> <a id="21060" href="Cubical.Functions.Embedding.html#21045" class="Bound">x</a>

<a id="21063" class="Keyword">module</a> <a id="21070" href="Cubical.Functions.Embedding.html#21070" class="Module">_</a> <a id="21072" class="Symbol">{</a><a id="21073" href="Cubical.Functions.Embedding.html#21073" class="Bound">X</a> <a id="21075" class="Symbol">:</a> <a id="21077" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21082" href="Cubical.Functions.Embedding.html#1053" class="Generalizable">ℓ</a><a id="21083" class="Symbol">}</a> <a id="21085" class="Symbol">{</a><a id="21086" href="Cubical.Functions.Embedding.html#21086" class="Bound">Y</a> <a id="21088" class="Symbol">:</a> <a id="21090" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21095" href="Cubical.Functions.Embedding.html#1055" class="Generalizable">ℓ&#39;</a><a id="21097" class="Symbol">}</a> <a id="21099" class="Symbol">{</a><a id="21100" href="Cubical.Functions.Embedding.html#21100" class="Bound">Z</a> <a id="21102" class="Symbol">:</a> <a id="21104" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21109" href="Cubical.Functions.Embedding.html#1058" class="Generalizable">ℓ&#39;&#39;</a><a id="21112" class="Symbol">}</a> <a id="21114" class="Symbol">(</a><a id="21115" href="Cubical.Functions.Embedding.html#21115" class="Bound">setX</a> <a id="21120" class="Symbol">:</a> <a id="21122" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="21128" href="Cubical.Functions.Embedding.html#21073" class="Bound">X</a><a id="21129" class="Symbol">)</a> <a id="21131" class="Symbol">(</a><a id="21132" href="Cubical.Functions.Embedding.html#21132" class="Bound">x₀</a> <a id="21135" class="Symbol">:</a> <a id="21137" href="Cubical.Functions.Embedding.html#21073" class="Bound">X</a><a id="21138" class="Symbol">)</a>
           <a id="21151" class="Symbol">(</a><a id="21152" href="Cubical.Functions.Embedding.html#21152" class="Bound">f</a> <a id="21154" class="Symbol">:</a> <a id="21156" class="Symbol">(</a><a id="21157" href="Cubical.Functions.Embedding.html#21073" class="Bound">X</a> <a id="21159" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21161" href="Cubical.Functions.Embedding.html#21086" class="Bound">Y</a><a id="21162" class="Symbol">)</a> <a id="21164" class="Symbol">→</a> <a id="21166" href="Cubical.Functions.Embedding.html#21100" class="Bound">Z</a><a id="21167" class="Symbol">)</a> <a id="21169" class="Symbol">(</a><a id="21170" href="Cubical.Functions.Embedding.html#21170" class="Bound">embf</a> <a id="21175" class="Symbol">:</a> <a id="21177" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="21189" href="Cubical.Functions.Embedding.html#21152" class="Bound">f</a><a id="21190" class="Symbol">)</a> <a id="21192" class="Keyword">where</a>
    <a id="21202" class="Keyword">private</a>
      <a id="21216" href="Cubical.Functions.Embedding.html#21216" class="Function">f-x₀</a> <a id="21221" class="Symbol">:</a> <a id="21223" href="Cubical.Functions.Embedding.html#21086" class="Bound">Y</a> <a id="21225" class="Symbol">→</a> <a id="21227" href="Cubical.Functions.Embedding.html#21100" class="Bound">Z</a>
      <a id="21235" href="Cubical.Functions.Embedding.html#21216" class="Function">f-x₀</a> <a id="21240" class="Symbol">=</a> <a id="21242" href="Cubical.Foundations.Function.html#2904" class="Function">curry</a> <a id="21248" href="Cubical.Functions.Embedding.html#21152" class="Bound">f</a> <a id="21250" href="Cubical.Functions.Embedding.html#21132" class="Bound">x₀</a>

    <a id="21258" href="Cubical.Functions.Embedding.html#21258" class="Function">Embedding-×-fst-const</a> <a id="21280" class="Symbol">:</a> <a id="21282" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="21294" href="Cubical.Functions.Embedding.html#21216" class="Function">f-x₀</a>
    <a id="21303" href="Cubical.Functions.Embedding.html#21258" class="Function">Embedding-×-fst-const</a> <a id="21325" class="Symbol">=</a> <a id="21327" href="Cubical.Functions.Embedding.html#3762" class="Function">hasPropFibers→isEmbedding</a> <a id="21353" class="Symbol">(</a>
                             <a id="21384" class="Symbol">λ</a> <a id="21386" href="Cubical.Functions.Embedding.html#21386" class="Bound">z</a> <a id="21388" class="Symbol">→</a> <a id="21390" href="Cubical.Foundations.HLevels.html#6829" class="Function">isPropRetract</a> <a id="21404" class="Symbol">(</a><a id="21405" href="Cubical.Functions.Embedding.html#21593" class="Function">fun</a> <a id="21409" href="Cubical.Functions.Embedding.html#21386" class="Bound">z</a><a id="21410" class="Symbol">)</a> <a id="21412" class="Symbol">(</a><a id="21413" href="Cubical.Functions.Embedding.html#21842" class="Function">inv</a> <a id="21417" href="Cubical.Functions.Embedding.html#21386" class="Bound">z</a><a id="21418" class="Symbol">)</a> <a id="21420" class="Symbol">(</a><a id="21421" href="Cubical.Functions.Embedding.html#22101" class="Function">ret</a> <a id="21425" href="Cubical.Functions.Embedding.html#21386" class="Bound">z</a><a id="21426" class="Symbol">)</a> <a id="21428" class="Symbol">(</a>
                               <a id="21461" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="21469" class="Symbol">(</a><a id="21470" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="21496" href="Cubical.Functions.Embedding.html#21170" class="Bound">embf</a> <a id="21501" href="Cubical.Functions.Embedding.html#21386" class="Bound">z</a><a id="21502" class="Symbol">)</a>
                                 <a id="21537" class="Symbol">λ</a> <a id="21539" href="Cubical.Functions.Embedding.html#21539" class="Bound">s</a> <a id="21541" class="Symbol">→</a> <a id="21543" href="Cubical.Functions.Embedding.html#21115" class="Bound">setX</a> <a id="21548" class="Symbol">(</a><a id="21549" href="Cubical.Functions.Embedding.html#21539" class="Bound">s</a> <a id="21551" class="Symbol">.</a><a id="21552" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21556" class="Symbol">.</a><a id="21557" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21560" class="Symbol">)</a> <a id="21562" href="Cubical.Functions.Embedding.html#21132" class="Bound">x₀</a><a id="21564" class="Symbol">))</a>
        <a id="21575" class="Keyword">where</a>
            <a id="21593" href="Cubical.Functions.Embedding.html#21593" class="Function">fun</a> <a id="21597" class="Symbol">:</a> <a id="21599" class="Symbol">(</a><a id="21600" href="Cubical.Functions.Embedding.html#21600" class="Bound">z</a> <a id="21602" class="Symbol">:</a> <a id="21604" href="Cubical.Functions.Embedding.html#21100" class="Bound">Z</a><a id="21605" class="Symbol">)</a> <a id="21607" class="Symbol">→</a> <a id="21609" class="Symbol">(</a><a id="21610" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="21616" href="Cubical.Functions.Embedding.html#21216" class="Function">f-x₀</a> <a id="21621" href="Cubical.Functions.Embedding.html#21600" class="Bound">z</a><a id="21622" class="Symbol">)</a> <a id="21624" class="Symbol">→</a> <a id="21626" class="Symbol">(</a><a id="21627" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="21630" href="Cubical.Functions.Embedding.html#21630" class="Bound">s</a> <a id="21632" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="21634" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="21640" href="Cubical.Functions.Embedding.html#21152" class="Bound">f</a> <a id="21642" href="Cubical.Functions.Embedding.html#21600" class="Bound">z</a> <a id="21644" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="21646" class="Symbol">(</a><a id="21647" href="Cubical.Functions.Embedding.html#21630" class="Bound">s</a> <a id="21649" class="Symbol">.</a><a id="21650" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21654" class="Symbol">.</a><a id="21655" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21658" class="Symbol">)</a> <a id="21660" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21662" href="Cubical.Functions.Embedding.html#21132" class="Bound">x₀</a><a id="21664" class="Symbol">)</a>
            <a id="21678" href="Cubical.Functions.Embedding.html#21593" class="Function">fun</a> <a id="21682" class="Symbol">_</a> <a id="21684" class="Symbol">_</a> <a id="21686" class="Symbol">.</a><a id="21687" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21691" class="Symbol">.</a><a id="21692" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21696" class="Symbol">.</a><a id="21697" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21701" class="Symbol">=</a> <a id="21703" href="Cubical.Functions.Embedding.html#21132" class="Bound">x₀</a>
            <a id="21718" href="Cubical.Functions.Embedding.html#21593" class="Function">fun</a> <a id="21722" class="Symbol">_</a> <a id="21724" href="Cubical.Functions.Embedding.html#21724" class="Bound">fib</a> <a id="21728" class="Symbol">.</a><a id="21729" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21733" class="Symbol">.</a><a id="21734" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21738" class="Symbol">.</a><a id="21739" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21743" class="Symbol">=</a> <a id="21745" href="Cubical.Functions.Embedding.html#21724" class="Bound">fib</a> <a id="21749" class="Symbol">.</a><a id="21750" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
            <a id="21766" href="Cubical.Functions.Embedding.html#21593" class="Function">fun</a> <a id="21770" class="Symbol">_</a> <a id="21772" href="Cubical.Functions.Embedding.html#21772" class="Bound">fib</a> <a id="21776" class="Symbol">.</a><a id="21777" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21781" class="Symbol">.</a><a id="21782" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21786" class="Symbol">=</a> <a id="21788" href="Cubical.Functions.Embedding.html#21772" class="Bound">fib</a> <a id="21792" class="Symbol">.</a><a id="21793" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
            <a id="21809" href="Cubical.Functions.Embedding.html#21593" class="Function">fun</a> <a id="21813" class="Symbol">_</a> <a id="21815" class="Symbol">_</a> <a id="21817" class="Symbol">.</a><a id="21818" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21822" class="Symbol">=</a> <a id="21824" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

            <a id="21842" href="Cubical.Functions.Embedding.html#21842" class="Function">inv</a> <a id="21846" class="Symbol">:</a> <a id="21848" class="Symbol">(</a><a id="21849" href="Cubical.Functions.Embedding.html#21849" class="Bound">z</a> <a id="21851" class="Symbol">:</a> <a id="21853" href="Cubical.Functions.Embedding.html#21100" class="Bound">Z</a><a id="21854" class="Symbol">)</a> <a id="21856" class="Symbol">→</a> <a id="21858" class="Symbol">(</a><a id="21859" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="21862" href="Cubical.Functions.Embedding.html#21862" class="Bound">s</a> <a id="21864" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="21866" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="21872" href="Cubical.Functions.Embedding.html#21152" class="Bound">f</a> <a id="21874" href="Cubical.Functions.Embedding.html#21849" class="Bound">z</a> <a id="21876" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="21878" class="Symbol">(</a><a id="21879" href="Cubical.Functions.Embedding.html#21862" class="Bound">s</a> <a id="21881" class="Symbol">.</a><a id="21882" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21886" class="Symbol">.</a><a id="21887" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21890" class="Symbol">)</a> <a id="21892" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21894" href="Cubical.Functions.Embedding.html#21132" class="Bound">x₀</a><a id="21896" class="Symbol">)</a> <a id="21898" class="Symbol">→</a> <a id="21900" class="Symbol">(</a><a id="21901" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="21907" href="Cubical.Functions.Embedding.html#21216" class="Function">f-x₀</a> <a id="21912" href="Cubical.Functions.Embedding.html#21849" class="Bound">z</a><a id="21913" class="Symbol">)</a>
            <a id="21927" href="Cubical.Functions.Embedding.html#21842" class="Function">inv</a> <a id="21931" class="Symbol">_</a> <a id="21933" href="Cubical.Functions.Embedding.html#21933" class="Bound">s</a> <a id="21935" class="Symbol">.</a><a id="21936" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21940" class="Symbol">=</a> <a id="21942" href="Cubical.Functions.Embedding.html#21933" class="Bound">s</a> <a id="21944" class="Symbol">.</a><a id="21945" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21949" class="Symbol">.</a><a id="21950" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21954" class="Symbol">.</a><a id="21955" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
            <a id="21971" href="Cubical.Functions.Embedding.html#21842" class="Function">inv</a> <a id="21975" class="Symbol">_</a> <a id="21977" href="Cubical.Functions.Embedding.html#21977" class="Bound">s</a> <a id="21979" class="Symbol">.</a><a id="21980" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21984" class="Symbol">=</a> <a id="21986" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21991" class="Symbol">(λ</a> <a id="21994" href="Cubical.Functions.Embedding.html#21994" class="Bound">x&#39;</a> <a id="21997" class="Symbol">→</a> <a id="21999" href="Cubical.Functions.Embedding.html#21152" class="Bound">f</a> <a id="22001" class="Symbol">(</a><a id="22002" href="Cubical.Functions.Embedding.html#21994" class="Bound">x&#39;</a> <a id="22005" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22007" class="Symbol">(</a><a id="22008" href="Cubical.Functions.Embedding.html#21977" class="Bound">s</a> <a id="22010" class="Symbol">.</a><a id="22011" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22015" class="Symbol">.</a><a id="22016" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22020" class="Symbol">.</a><a id="22021" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="22024" class="Symbol">)))</a> <a id="22028" class="Symbol">(</a><a id="22029" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22033" class="Symbol">(</a><a id="22034" href="Cubical.Functions.Embedding.html#21977" class="Bound">s</a> <a id="22036" class="Symbol">.</a><a id="22037" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="22040" class="Symbol">))</a>
                             <a id="22072" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22074" class="Symbol">(</a><a id="22075" href="Cubical.Functions.Embedding.html#21977" class="Bound">s</a> <a id="22077" class="Symbol">.</a><a id="22078" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22082" class="Symbol">.</a><a id="22083" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="22086" class="Symbol">)</a>

            <a id="22101" href="Cubical.Functions.Embedding.html#22101" class="Function">ret</a> <a id="22105" class="Symbol">:</a> <a id="22107" class="Symbol">(</a><a id="22108" href="Cubical.Functions.Embedding.html#22108" class="Bound">z</a> <a id="22110" class="Symbol">:</a> <a id="22112" href="Cubical.Functions.Embedding.html#21100" class="Bound">Z</a><a id="22113" class="Symbol">)</a> <a id="22115" class="Symbol">→</a> <a id="22117" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="22125" class="Symbol">(</a><a id="22126" href="Cubical.Functions.Embedding.html#21593" class="Function">fun</a> <a id="22130" href="Cubical.Functions.Embedding.html#22108" class="Bound">z</a><a id="22131" class="Symbol">)</a> <a id="22133" class="Symbol">(</a><a id="22134" href="Cubical.Functions.Embedding.html#21842" class="Function">inv</a> <a id="22138" href="Cubical.Functions.Embedding.html#22108" class="Bound">z</a><a id="22139" class="Symbol">)</a>
            <a id="22153" href="Cubical.Functions.Embedding.html#22101" class="Function">ret</a> <a id="22157" class="Symbol">_</a> <a id="22159" href="Cubical.Functions.Embedding.html#22159" class="Bound">fib</a> <a id="22163" class="Symbol">=</a> <a id="22165" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22170" class="Symbol">(</a><a id="22171" href="Cubical.Functions.Embedding.html#22159" class="Bound">fib</a> <a id="22175" class="Symbol">.</a><a id="22176" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22180" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="22182" class="Symbol">)</a> <a id="22184" class="Symbol">(</a><a id="22185" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22189" class="Symbol">(</a><a id="22190" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="22196" class="Symbol">_))</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Fibration.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Fibration</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a> <a id="123" class="Keyword">using</a> <a id="129" class="Symbol">(</a><a id="130" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a><a id="154" class="Symbol">)</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="527" class="Keyword">private</a>
  <a id="537" class="Keyword">variable</a>
    <a id="550" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="552" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a> <a id="555" class="Symbol">:</a> <a id="557" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="567" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a> <a id="569" class="Symbol">:</a> <a id="571" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="576" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a>

<a id="580" class="Keyword">module</a> <a id="FiberIso"></a><a id="587" href="Cubical.Functions.Fibration.html#587" class="Module">FiberIso</a> <a id="596" class="Symbol">{</a><a id="597" href="Cubical.Functions.Fibration.html#597" class="Bound">ℓ</a><a id="598" class="Symbol">}</a> <a id="600" class="Symbol">(</a><a id="601" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="605" class="Symbol">:</a> <a id="607" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a> <a id="609" class="Symbol">→</a> <a id="611" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="616" href="Cubical.Functions.Fibration.html#597" class="Bound">ℓ</a><a id="617" class="Symbol">)</a> <a id="619" class="Symbol">(</a><a id="620" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="622" class="Symbol">:</a> <a id="624" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="625" class="Symbol">)</a> <a id="627" class="Keyword">where</a>

  <a id="FiberIso.p"></a><a id="636" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="638" class="Symbol">:</a> <a id="640" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="642" href="Cubical.Functions.Fibration.html#607" class="Bound">B</a> <a id="644" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="648" class="Symbol">→</a> <a id="650" href="Cubical.Functions.Fibration.html#607" class="Bound">B</a>
  <a id="654" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="656" class="Symbol">=</a> <a id="658" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="FiberIso.fwd"></a><a id="665" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="669" class="Symbol">:</a> <a id="671" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="677" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="679" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="681" class="Symbol">→</a> <a id="683" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="687" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="691" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="695" class="Symbol">((</a><a id="697" href="Cubical.Functions.Fibration.html#697" class="Bound">x&#39;</a> <a id="700" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="702" href="Cubical.Functions.Fibration.html#702" class="Bound">y</a><a id="703" class="Symbol">)</a> <a id="705" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="707" href="Cubical.Functions.Fibration.html#707" class="Bound">q</a><a id="708" class="Symbol">)</a> <a id="710" class="Symbol">=</a> <a id="712" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="718" class="Symbol">(λ</a> <a id="721" href="Cubical.Functions.Fibration.html#721" class="Bound">z</a> <a id="723" class="Symbol">→</a> <a id="725" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="729" href="Cubical.Functions.Fibration.html#721" class="Bound">z</a><a id="730" class="Symbol">)</a> <a id="732" href="Cubical.Functions.Fibration.html#707" class="Bound">q</a> <a id="734" href="Cubical.Functions.Fibration.html#702" class="Bound">y</a>

  <a id="FiberIso.bwd"></a><a id="739" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="743" class="Symbol">:</a> <a id="745" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="749" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="751" class="Symbol">→</a> <a id="753" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="759" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="761" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="765" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="769" href="Cubical.Functions.Fibration.html#769" class="Bound">y</a> <a id="771" class="Symbol">=</a> <a id="773" class="Symbol">(</a><a id="774" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="778" href="Cubical.Functions.Fibration.html#769" class="Bound">y</a><a id="779" class="Symbol">)</a> <a id="781" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="783" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="FiberIso.fwd-bwd"></a><a id="791" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="799" class="Symbol">:</a> <a id="801" class="Symbol">∀</a> <a id="803" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a> <a id="805" class="Symbol">→</a> <a id="807" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="811" class="Symbol">(</a><a id="812" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="816" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a><a id="817" class="Symbol">)</a> <a id="819" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="821" href="Cubical.Functions.Fibration.html#803" class="Bound">x</a>
  <a id="825" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="833" href="Cubical.Functions.Fibration.html#833" class="Bound">y</a> <a id="835" class="Symbol">=</a> <a id="837" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="851" href="Cubical.Functions.Fibration.html#833" class="Bound">y</a>

  <a id="FiberIso.bwd-fwd"></a><a id="856" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a> <a id="864" class="Symbol">:</a> <a id="866" class="Symbol">∀</a> <a id="868" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a> <a id="870" class="Symbol">→</a> <a id="872" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="881" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a><a id="882" class="Symbol">)</a> <a id="884" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="886" href="Cubical.Functions.Fibration.html#868" class="Bound">x</a>
  <a id="890" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a> <a id="898" class="Symbol">((</a><a id="900" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="903" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="905" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="906" class="Symbol">)</a> <a id="908" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="910" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="911" class="Symbol">)</a> <a id="913" href="Cubical.Functions.Fibration.html#913" class="Bound">i</a> <a id="915" class="Symbol">=</a> <a id="917" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="919" class="Symbol">(</a><a id="920" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="922" href="Cubical.Functions.Fibration.html#913" class="Bound">i</a><a id="923" class="Symbol">)</a>
    <a id="929" class="Keyword">where</a> <a id="935" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="937" class="Symbol">:</a> <a id="939" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="942" href="Cubical.Functions.Fibration.html#942" class="Bound">s</a> <a id="944" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="946" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="952" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="954" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="956" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.Functions.Fibration.html#942" class="Bound">s</a> <a id="963" class="Symbol">.</a><a id="964" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="977" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="979" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
          <a id="991" href="Cubical.Functions.Fibration.html#935" class="Function">h</a> <a id="993" class="Symbol">((</a><a id="995" href="Cubical.Functions.Fibration.html#995" class="Bound">x</a> <a id="997" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="999" href="Cubical.Functions.Fibration.html#999" class="Bound">p</a><a id="1000" class="Symbol">)</a> <a id="1002" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1004" href="Cubical.Functions.Fibration.html#1004" class="Bound">y</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">=</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Cubical.Functions.Fibration.html#995" class="Bound">x</a> <a id="1012" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1014" href="Cubical.Functions.Fibration.html#1004" class="Bound">y</a><a id="1015" class="Symbol">)</a> <a id="1017" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1019" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1023" href="Cubical.Functions.Fibration.html#999" class="Bound">p</a>
          <a id="1035" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1048" href="Cubical.Functions.Fibration.html#1048" class="Bound">s</a> <a id="1050" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1052" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="1058" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1060" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1062" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.Functions.Fibration.html#1048" class="Bound">s</a> <a id="1069" class="Symbol">.</a><a id="1070" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1073" class="Symbol">))</a>
                   <a id="1095" class="Symbol">((</a><a id="1097" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>  <a id="1100" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1102" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1107" class="Symbol">)</a> <a id="1109" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1111" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1117" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1121" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a> <a id="1123" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="1124" class="Symbol">)</a>
                   <a id="1145" class="Symbol">((</a><a id="1147" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="1150" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1152" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1156" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="1157" class="Symbol">)</a> <a id="1159" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1161" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a>                            <a id="1190" class="Symbol">)</a>
          <a id="1202" href="Cubical.Functions.Fibration.html#1035" class="Function">r</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="1227" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1229" class="Symbol">.</a><a id="1230" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.Functions.Fibration.html#900" class="Bound">x&#39;</a> <a id="1238" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1240" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1244" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a><a id="1245" class="Symbol">)</a>
                     <a id="1268" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1270" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Foundations.Transport.html#2235" class="Function">transport⁻Transport</a> <a id="1299" class="Symbol">(λ</a> <a id="1302" href="Cubical.Functions.Fibration.html#1302" class="Bound">i</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Functions.Fibration.html#910" class="Bound">q</a> <a id="1313" href="Cubical.Functions.Fibration.html#1302" class="Bound">i</a><a id="1314" class="Symbol">))</a> <a id="1317" href="Cubical.Functions.Fibration.html#905" class="Bound">y</a><a id="1318" class="Symbol">))</a>

  <a id="1324" class="Comment">-- HoTT Lemma 4.8.1</a>
  <a id="FiberIso.fiberEquiv"></a><a id="1346" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1365" href="Cubical.Functions.Fibration.html#636" class="Function">p</a> <a id="1367" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a> <a id="1369" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1371" href="Cubical.Functions.Fibration.html#601" class="Bound">p⁻¹</a> <a id="1375" href="Cubical.Functions.Fibration.html#620" class="Bound">x</a>
  <a id="1379" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1408" href="Cubical.Functions.Fibration.html#665" class="Function">fwd</a> <a id="1412" href="Cubical.Functions.Fibration.html#739" class="Function">bwd</a> <a id="1416" href="Cubical.Functions.Fibration.html#791" class="Function">fwd-bwd</a> <a id="1424" href="Cubical.Functions.Fibration.html#856" class="Function">bwd-fwd</a><a id="1431" class="Symbol">)</a>

<a id="1434" class="Keyword">open</a> <a id="1439" href="Cubical.Functions.Fibration.html#587" class="Module">FiberIso</a> <a id="1448" class="Keyword">using</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Keyword">public</a>

<a id="1475" class="Keyword">module</a> <a id="1482" href="Cubical.Functions.Fibration.html#1482" class="Module">_</a> <a id="1484" class="Symbol">{</a><a id="1485" href="Cubical.Functions.Fibration.html#1485" class="Bound">ℓ</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1498" href="Cubical.Functions.Fibration.html#1485" class="Bound">ℓ</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="1511" class="Symbol">)</a> <a id="1513" class="Keyword">where</a>

  <a id="1522" class="Comment">-- HoTT Lemma 4.8.2</a>
  <a id="1544" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1559" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1561" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1563" href="Cubical.Functions.Fibration.html#1510" class="Bound">B</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1572" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a><a id="1573" class="Symbol">)</a>
  <a id="1577" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1601" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a>
    <a id="1610" class="Keyword">where</a> <a id="1616" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1627" href="Cubical.Functions.Fibration.html#1489" class="Bound">E</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1632" href="Cubical.Functions.Fibration.html#1510" class="Bound">B</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1641" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a><a id="1642" class="Symbol">))</a>
          <a id="1655" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1663" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1668" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a>           <a id="1680" class="Symbol">=</a> <a id="1682" href="Cubical.Functions.Fibration.html#1502" class="Bound">p</a> <a id="1684" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a> <a id="1686" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1688" href="Cubical.Functions.Fibration.html#1668" class="Bound">x</a> <a id="1690" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1692" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="1707" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1715" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Functions.Fibration.html#1721" class="Bound">b</a> <a id="1723" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1725" href="Cubical.Functions.Fibration.html#1725" class="Bound">x</a> <a id="1727" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1729" href="Cubical.Functions.Fibration.html#1729" class="Bound">q</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="Cubical.Functions.Fibration.html#1725" class="Bound">x</a>
          <a id="1746" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="1755" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1760" href="Cubical.Functions.Fibration.html#1760" class="Bound">x</a>           <a id="1772" href="Cubical.Functions.Fibration.html#1772" class="Bound">i</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Cubical.Functions.Fibration.html#1760" class="Bound">x</a>
          <a id="1788" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1796" href="Cubical.Functions.Fibration.html#1616" class="Function">isom</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Cubical.Functions.Fibration.html#1802" class="Bound">b</a> <a id="1804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1806" href="Cubical.Functions.Fibration.html#1806" class="Bound">x</a> <a id="1808" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1810" href="Cubical.Functions.Fibration.html#1810" class="Bound">q</a><a id="1811" class="Symbol">)</a> <a id="1813" href="Cubical.Functions.Fibration.html#1813" class="Bound">i</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Cubical.Functions.Fibration.html#1810" class="Bound">q</a> <a id="1819" href="Cubical.Functions.Fibration.html#1813" class="Bound">i</a> <a id="1821" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1823" href="Cubical.Functions.Fibration.html#1806" class="Bound">x</a> <a id="1825" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1827" class="Symbol">λ</a> <a id="1829" href="Cubical.Functions.Fibration.html#1829" class="Bound">j</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.Functions.Fibration.html#1810" class="Bound">q</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Functions.Fibration.html#1813" class="Bound">i</a> <a id="1838" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1840" href="Cubical.Functions.Fibration.html#1829" class="Bound">j</a><a id="1841" class="Symbol">)</a>

<a id="1844" class="Keyword">module</a> <a id="1851" href="Cubical.Functions.Fibration.html#1851" class="Module">_</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1863" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="1865" class="Symbol">)</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Cubical.Functions.Fibration.html#1868" class="Bound">ℓ</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Keyword">where</a>
  <a id="1887" class="Keyword">private</a>
    <a id="1899" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1910" href="Cubical.Functions.Fibration.html#1863" class="Bound">ℓb</a> <a id="1913" href="Cubical.Functions.Fibration.html#1868" class="Bound">ℓ</a>

  <a id="1918" class="Comment">-- HoTT Theorem 4.8.3</a>
  <a id="1942" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="1957" class="Symbol">:</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1963" href="Cubical.Functions.Fibration.html#1963" class="Bound">E</a> <a id="1965" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1967" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1972" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a> <a id="1975" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1977" class="Symbol">(</a><a id="1978" href="Cubical.Functions.Fibration.html#1963" class="Bound">E</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a><a id="1983" class="Symbol">))</a> <a id="1986" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1998" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a><a id="2000" class="Symbol">)</a>
  <a id="2004" href="Cubical.Functions.Fibration.html#1942" class="Function">fibrationEquiv</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2032" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a>
    <a id="2041" class="Keyword">where</a> <a id="2047" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2062" href="Cubical.Functions.Fibration.html#2062" class="Bound">E</a> <a id="2064" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2066" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2071" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a> <a id="2074" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Cubical.Functions.Fibration.html#2062" class="Bound">E</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a><a id="2082" class="Symbol">))</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2095" href="Cubical.Functions.Fibration.html#1899" class="Function">ℓ&#39;</a><a id="2097" class="Symbol">)</a>
          <a id="2109" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2117" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Functions.Fibration.html#2123" class="Bound">E</a> <a id="2125" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2127" href="Cubical.Functions.Fibration.html#2127" class="Bound">p</a><a id="2128" class="Symbol">)</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2138" href="Cubical.Functions.Fibration.html#2127" class="Bound">p</a>
          <a id="2150" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2158" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2163" href="Cubical.Functions.Fibration.html#2163" class="Bound">p⁻¹</a>     <a id="2171" class="Symbol">=</a> <a id="2173" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2175" href="Cubical.Functions.Fibration.html#1854" class="Bound">B</a> <a id="2177" href="Cubical.Functions.Fibration.html#2163" class="Bound">p⁻¹</a> <a id="2181" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2183" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
          <a id="2197" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2205" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2210" href="Cubical.Functions.Fibration.html#2210" class="Bound">p⁻¹</a> <a id="2214" href="Cubical.Functions.Fibration.html#2214" class="Bound">i</a> <a id="2216" href="Cubical.Functions.Fibration.html#2216" class="Bound">x</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Cubical.Functions.Fibration.html#1346" class="Function">fiberEquiv</a> <a id="2235" href="Cubical.Functions.Fibration.html#2210" class="Bound">p⁻¹</a> <a id="2239" href="Cubical.Functions.Fibration.html#2216" class="Bound">x</a><a id="2240" class="Symbol">)</a> <a id="2242" href="Cubical.Functions.Fibration.html#2214" class="Bound">i</a>
          <a id="2254" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a>  <a id="2263" href="Cubical.Functions.Fibration.html#2047" class="Function">isom</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Functions.Fibration.html#2269" class="Bound">E</a> <a id="2271" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2273" href="Cubical.Functions.Fibration.html#2273" class="Bound">p</a><a id="2274" class="Symbol">)</a> <a id="2276" href="Cubical.Functions.Fibration.html#2276" class="Bound">i</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2283" href="Cubical.Functions.Fibration.html#2335" class="Function">e</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2288" href="Cubical.Functions.Fibration.html#2276" class="Bound">i</a><a id="2289" class="Symbol">)</a> <a id="2291" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2293" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2297" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2299" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2309" href="Cubical.Functions.Fibration.html#2335" class="Function">e</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2314" href="Cubical.Functions.Fibration.html#2276" class="Bound">i</a><a id="2315" class="Symbol">)</a>
            <a id="2329" class="Keyword">where</a> <a id="2335" href="Cubical.Functions.Fibration.html#2335" class="Function">e</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="2350" href="Cubical.Functions.Fibration.html#2273" class="Bound">p</a>


<a id="2354" class="Keyword">module</a> <a id="ForSets"></a><a id="2361" href="Cubical.Functions.Fibration.html#2361" class="Module">ForSets</a> <a id="2369" class="Symbol">{</a><a id="2370" href="Cubical.Functions.Fibration.html#2370" class="Bound">E</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2379" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">{</a><a id="2383" href="Cubical.Functions.Fibration.html#2383" class="Bound">isSetB</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2398" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="Cubical.Functions.Fibration.html#2370" class="Bound">E</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Functions.Fibration.html#567" class="Generalizable">B</a><a id="2411" class="Symbol">)</a> <a id="2413" class="Keyword">where</a>
  <a id="2421" class="Keyword">module</a> <a id="2428" href="Cubical.Functions.Fibration.html#2428" class="Module">_</a> <a id="2430" class="Symbol">{</a><a id="2431" href="Cubical.Functions.Fibration.html#2431" class="Bound">x</a> <a id="2433" href="Cubical.Functions.Fibration.html#2433" class="Bound">x&#39;</a><a id="2435" class="Symbol">}</a> <a id="2437" class="Symbol">{</a><a id="2438" href="Cubical.Functions.Fibration.html#2438" class="Bound">px</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Cubical.Functions.Fibration.html#2431" class="Bound">x</a> <a id="2445" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2447" href="Cubical.Functions.Fibration.html#2433" class="Bound">x&#39;</a><a id="2449" class="Symbol">}</a> <a id="2451" class="Symbol">{</a><a id="2452" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a> <a id="2455" class="Symbol">:</a> <a id="2457" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2463" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2465" href="Cubical.Functions.Fibration.html#2431" class="Bound">x</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">{</a><a id="2469" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2480" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2482" href="Cubical.Functions.Fibration.html#2433" class="Bound">x&#39;</a><a id="2484" class="Symbol">}</a> <a id="2486" class="Keyword">where</a>
    <a id="2496" class="Comment">-- fibers are equal when their representatives are equal</a>
    <a id="2557" href="Cubical.Functions.Fibration.html#2557" class="Function">fibersEqIfRepsEq</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2580" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a> <a id="2583" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2585" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2589" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a>
                    <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2620" class="Symbol">(λ</a> <a id="2623" href="Cubical.Functions.Fibration.html#2623" class="Bound">i</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2633" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Functions.Fibration.html#2438" class="Bound">px</a> <a id="2639" href="Cubical.Functions.Fibration.html#2623" class="Bound">i</a><a id="2640" class="Symbol">))</a> <a id="2643" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a> <a id="2646" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a>
    <a id="2653" href="Cubical.Functions.Fibration.html#2557" class="Function">fibersEqIfRepsEq</a> <a id="2670" href="Cubical.Functions.Fibration.html#2670" class="Bound">p</a> <a id="2672" class="Symbol">=</a> <a id="2674" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.Functions.Fibration.html#2670" class="Bound">p</a> <a id="2684" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2744" class="Number">1</a>
                                                          <a id="2804" class="Symbol">(λ</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Cubical.Functions.Fibration.html#2808" class="Bound">v</a> <a id="2810" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2812" href="Cubical.Functions.Fibration.html#2812" class="Bound">w</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Cubical.Functions.Fibration.html#2383" class="Bound">isSetB</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Functions.Fibration.html#2402" class="Bound">f</a> <a id="2827" href="Cubical.Functions.Fibration.html#2808" class="Bound">v</a><a id="2828" class="Symbol">)</a> <a id="2830" href="Cubical.Functions.Fibration.html#2812" class="Bound">w</a><a id="2831" class="Symbol">)</a>
                                                          <a id="2891" class="Symbol">(</a><a id="2892" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2896" href="Cubical.Functions.Fibration.html#2452" class="Bound">a&#39;</a><a id="2898" class="Symbol">)</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2905" href="Cubical.Functions.Fibration.html#2469" class="Bound">b&#39;</a><a id="2907" class="Symbol">)</a>
                                                          <a id="2967" class="Symbol">(λ</a> <a id="2970" href="Cubical.Functions.Fibration.html#2970" class="Bound">i</a> <a id="2972" class="Symbol">→</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.Functions.Fibration.html#2670" class="Bound">p</a> <a id="2977" href="Cubical.Functions.Fibration.html#2970" class="Bound">i</a> <a id="2979" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2981" href="Cubical.Functions.Fibration.html#2438" class="Bound">px</a> <a id="2984" href="Cubical.Functions.Fibration.html#2970" class="Bound">i</a><a id="2985" class="Symbol">))))</a>
<a id="2990" class="Comment">-- The path type in a fiber of f is equivalent to a fiber of (cong f)</a>
<a id="3060" class="Keyword">open</a> <a id="3065" class="Keyword">import</a> <a id="3072" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="fiberPath"></a><a id="3102" href="Cubical.Functions.Fibration.html#3102" class="Function">fiberPath</a> <a id="3112" class="Symbol">:</a> <a id="3114" class="Symbol">∀</a> <a id="3116" class="Symbol">{</a><a id="3117" href="Cubical.Functions.Fibration.html#3117" class="Bound">ℓ</a> <a id="3119" href="Cubical.Functions.Fibration.html#3119" class="Bound">ℓ&#39;</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">{</a><a id="3124" href="Cubical.Functions.Fibration.html#3124" class="Bound">A</a> <a id="3126" class="Symbol">:</a> <a id="3128" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3133" href="Cubical.Functions.Fibration.html#3117" class="Bound">ℓ</a><a id="3134" class="Symbol">}</a> <a id="3136" class="Symbol">{</a><a id="3137" href="Cubical.Functions.Fibration.html#3137" class="Bound">B</a> <a id="3139" class="Symbol">:</a> <a id="3141" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3146" href="Cubical.Functions.Fibration.html#3119" class="Bound">ℓ&#39;</a><a id="3148" class="Symbol">}</a> <a id="3150" class="Symbol">{</a><a id="3151" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Cubical.Functions.Fibration.html#3124" class="Bound">A</a> <a id="3157" class="Symbol">→</a> <a id="3159" href="Cubical.Functions.Fibration.html#3137" class="Bound">B</a><a id="3160" class="Symbol">}</a> <a id="3162" class="Symbol">{</a><a id="3163" href="Cubical.Functions.Fibration.html#3163" class="Bound">b</a> <a id="3165" class="Symbol">:</a> <a id="3167" href="Cubical.Functions.Fibration.html#3137" class="Bound">B</a><a id="3168" class="Symbol">}</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a> <a id="3173" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3184" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a> <a id="3186" href="Cubical.Functions.Fibration.html#3163" class="Bound">b</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">→</a>
             <a id="3204" class="Symbol">(</a><a id="3205" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3208" href="Cubical.Functions.Fibration.html#3208" class="Bound">p</a> <a id="3210" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3217" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a> <a id="3219" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3221" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3225" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a><a id="3227" class="Symbol">)</a> <a id="3229" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3238" class="Symbol">(λ</a> <a id="3241" href="Cubical.Functions.Fibration.html#3241" class="Bound">i</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Cubical.Functions.Fibration.html#3208" class="Bound">p</a> <a id="3250" href="Cubical.Functions.Fibration.html#3241" class="Bound">i</a><a id="3251" class="Symbol">)</a> <a id="3253" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3255" href="Cubical.Functions.Fibration.html#3163" class="Bound">b</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3263" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3271" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a><a id="3273" class="Symbol">)))</a>
           <a id="3288" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3290" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3302" href="Cubical.Functions.Fibration.html#3151" class="Bound">f</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Cubical.Functions.Fibration.html#3171" class="Bound">h</a> <a id="3308" class="Symbol">.</a><a id="3309" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3313" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3316" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3321" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3324" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.Functions.Fibration.html#3173" class="Bound">h&#39;</a> <a id="3332" class="Symbol">.</a><a id="3333" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3336" class="Symbol">))</a>
<a id="3339" href="Cubical.Functions.Fibration.html#3102" class="Function">fiberPath</a> <a id="3349" href="Cubical.Functions.Fibration.html#3349" class="Bound">h</a> <a id="3351" href="Cubical.Functions.Fibration.html#3351" class="Bound">h&#39;</a> <a id="3354" class="Symbol">=</a> <a id="3356" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Cubical.Functions.Fibration.html#3349" class="Bound">h</a> <a id="3367" class="Symbol">.</a><a id="3368" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3374" href="Cubical.Functions.Fibration.html#3351" class="Bound">h&#39;</a> <a id="3377" class="Symbol">.</a><a id="3378" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3381" class="Symbol">))</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3392" class="Symbol">λ</a> <a id="3394" href="Cubical.Functions.Fibration.html#3394" class="Bound">p</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Cubical.Foundations.Path.html#6802" class="Function">flipSquarePath</a> <a id="3413" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3415" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="3437" class="Symbol">_</a> <a id="3439" class="Symbol">_</a> <a id="3441" class="Symbol">_</a> <a id="3443" class="Symbol">_)</a>

<a id="fiber≡"></a><a id="3447" href="Cubical.Functions.Fibration.html#3447" class="Function">fiber≡</a> <a id="3454" class="Symbol">:</a> <a id="3456" class="Symbol">∀</a> <a id="3458" class="Symbol">{</a><a id="3459" href="Cubical.Functions.Fibration.html#3459" class="Bound">ℓ</a> <a id="3461" href="Cubical.Functions.Fibration.html#3461" class="Bound">ℓ&#39;</a><a id="3463" class="Symbol">}</a> <a id="3465" class="Symbol">{</a><a id="3466" href="Cubical.Functions.Fibration.html#3466" class="Bound">A</a> <a id="3468" class="Symbol">:</a> <a id="3470" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3475" href="Cubical.Functions.Fibration.html#3459" class="Bound">ℓ</a><a id="3476" class="Symbol">}</a> <a id="3478" class="Symbol">{</a><a id="3479" href="Cubical.Functions.Fibration.html#3479" class="Bound">B</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3488" href="Cubical.Functions.Fibration.html#3461" class="Bound">ℓ&#39;</a><a id="3490" class="Symbol">}</a> <a id="3492" class="Symbol">{</a><a id="3493" href="Cubical.Functions.Fibration.html#3493" class="Bound">f</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Cubical.Functions.Fibration.html#3466" class="Bound">A</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="Cubical.Functions.Fibration.html#3479" class="Bound">B</a><a id="3502" class="Symbol">}</a> <a id="3504" class="Symbol">{</a><a id="3505" href="Cubical.Functions.Fibration.html#3505" class="Bound">b</a> <a id="3507" class="Symbol">:</a> <a id="3509" href="Cubical.Functions.Fibration.html#3479" class="Bound">B</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Cubical.Functions.Fibration.html#3513" class="Bound">h</a> <a id="3515" href="Cubical.Functions.Fibration.html#3515" class="Bound">h&#39;</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3526" href="Cubical.Functions.Fibration.html#3493" class="Bound">f</a> <a id="3528" href="Cubical.Functions.Fibration.html#3505" class="Bound">b</a><a id="3529" class="Symbol">)</a>
  <a id="3533" class="Symbol">→</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Cubical.Functions.Fibration.html#3513" class="Bound">h</a> <a id="3538" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3540" href="Cubical.Functions.Fibration.html#3515" class="Bound">h&#39;</a><a id="3542" class="Symbol">)</a> <a id="3544" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3546" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3552" class="Symbol">(</a><a id="3553" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3558" href="Cubical.Functions.Fibration.html#3493" class="Bound">f</a><a id="3559" class="Symbol">)</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Cubical.Functions.Fibration.html#3513" class="Bound">h</a> <a id="3564" class="Symbol">.</a><a id="3565" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3569" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3577" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="3580" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Cubical.Functions.Fibration.html#3515" class="Bound">h&#39;</a> <a id="3588" class="Symbol">.</a><a id="3589" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3592" class="Symbol">))</a>
<a id="3595" href="Cubical.Functions.Fibration.html#3447" class="Function">fiber≡</a> <a id="3602" class="Symbol">{</a><a id="3603" class="Argument">f</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="Cubical.Functions.Fibration.html#3607" class="Bound">f</a><a id="3608" class="Symbol">}</a> <a id="3610" class="Symbol">{</a><a id="3611" class="Argument">b</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="Cubical.Functions.Fibration.html#3615" class="Bound">b</a><a id="3616" class="Symbol">}</a> <a id="3618" href="Cubical.Functions.Fibration.html#3618" class="Bound">h</a> <a id="3620" href="Cubical.Functions.Fibration.html#3620" class="Bound">h&#39;</a> <a id="3623" class="Symbol">=</a>
  <a id="3627" href="Cubical.Data.Sigma.Properties.html#2771" class="Function">ΣPath≡PathΣ</a> <a id="3639" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a> <a id="3642" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
  <a id="3646" href="Cubical.Functions.Fibration.html#3102" class="Function">fiberPath</a> <a id="3656" href="Cubical.Functions.Fibration.html#3618" class="Bound">h</a> <a id="3658" href="Cubical.Functions.Fibration.html#3620" class="Bound">h&#39;</a>

<a id="fiberCong"></a><a id="3662" href="Cubical.Functions.Fibration.html#3662" class="Function">fiberCong</a> <a id="3672" class="Symbol">:</a> <a id="3674" class="Symbol">∀</a> <a id="3676" class="Symbol">{</a><a id="3677" href="Cubical.Functions.Fibration.html#3677" class="Bound">ℓ</a> <a id="3679" href="Cubical.Functions.Fibration.html#3679" class="Bound">ℓ&#39;</a><a id="3681" class="Symbol">}</a> <a id="3683" class="Symbol">{</a><a id="3684" href="Cubical.Functions.Fibration.html#3684" class="Bound">A</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3693" href="Cubical.Functions.Fibration.html#3677" class="Bound">ℓ</a><a id="3694" class="Symbol">}</a> <a id="3696" class="Symbol">{</a><a id="3697" href="Cubical.Functions.Fibration.html#3697" class="Bound">B</a> <a id="3699" class="Symbol">:</a> <a id="3701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3706" href="Cubical.Functions.Fibration.html#3679" class="Bound">ℓ&#39;</a><a id="3708" class="Symbol">}</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Cubical.Functions.Fibration.html#3684" class="Bound">A</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="Cubical.Functions.Fibration.html#3697" class="Bound">B</a><a id="3720" class="Symbol">)</a> <a id="3722" class="Symbol">{</a><a id="3723" href="Cubical.Functions.Fibration.html#3723" class="Bound">a₀</a> <a id="3726" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Cubical.Functions.Fibration.html#3684" class="Bound">A</a><a id="3732" class="Symbol">}</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Cubical.Functions.Fibration.html#3735" class="Bound">q</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3741" href="Cubical.Functions.Fibration.html#3723" class="Bound">a₀</a> <a id="3744" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3746" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3748" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a><a id="3750" class="Symbol">)</a>
  <a id="3754" class="Symbol">→</a> <a id="3756" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3768" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a><a id="3769" class="Symbol">)</a> <a id="3771" href="Cubical.Functions.Fibration.html#3735" class="Bound">q</a> <a id="3773" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3775" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3787" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Cubical.Functions.Fibration.html#3711" class="Bound">f</a> <a id="3792" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a><a id="3794" class="Symbol">))</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Cubical.Functions.Fibration.html#3723" class="Bound">a₀</a> <a id="3801" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3803" href="Cubical.Functions.Fibration.html#3735" class="Bound">q</a><a id="3804" class="Symbol">)</a> <a id="3806" class="Symbol">(</a><a id="3807" href="Cubical.Functions.Fibration.html#3726" class="Bound">a₁</a> <a id="3810" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3812" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3816" class="Symbol">)</a>
<a id="3818" href="Cubical.Functions.Fibration.html#3662" class="Function">fiberCong</a> <a id="3828" href="Cubical.Functions.Fibration.html#3828" class="Bound">f</a> <a id="3830" href="Cubical.Functions.Fibration.html#3830" class="Bound">q</a> <a id="3832" class="Symbol">=</a>
  <a id="3836" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3854" href="Cubical.Functions.Fibration.html#3828" class="Bound">f</a><a id="3855" class="Symbol">))</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3864" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3880" href="Cubical.Functions.Fibration.html#3830" class="Bound">q</a><a id="3881" class="Symbol">)))</a>
  <a id="3887" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3889" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3893" class="Symbol">(</a><a id="3894" href="Cubical.Functions.Fibration.html#3447" class="Function">fiber≡</a> <a id="3901" class="Symbol">(_</a> <a id="3904" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3906" href="Cubical.Functions.Fibration.html#3830" class="Bound">q</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">(_</a> <a id="3912" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3914" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3918" class="Symbol">))</a>

<a id="FibrationStr"></a><a id="3922" href="Cubical.Functions.Fibration.html#3922" class="Function">FibrationStr</a> <a id="3935" class="Symbol">:</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Functions.Fibration.html#3938" class="Bound">B</a> <a id="3940" class="Symbol">:</a> <a id="3942" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3947" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3958" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="3960" class="Symbol">→</a> <a id="3962" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3974" href="Cubical.Functions.Fibration.html#550" class="Generalizable">ℓ</a> <a id="3976" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="3978" class="Symbol">)</a>
<a id="3980" href="Cubical.Functions.Fibration.html#3922" class="Function">FibrationStr</a> <a id="3993" href="Cubical.Functions.Fibration.html#3993" class="Bound">B</a> <a id="3995" href="Cubical.Functions.Fibration.html#3995" class="Bound">A</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Cubical.Functions.Fibration.html#3995" class="Bound">A</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Cubical.Functions.Fibration.html#3993" class="Bound">B</a>

<a id="Fibration"></a><a id="4006" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="4016" class="Symbol">:</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Functions.Fibration.html#4019" class="Bound">B</a> <a id="4021" class="Symbol">:</a> <a id="4023" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4028" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a><a id="4030" class="Symbol">)</a> <a id="4032" class="Symbol">→</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Cubical.Functions.Fibration.html#4035" class="Bound">ℓ</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="4044" class="Symbol">)</a> <a id="4046" class="Symbol">→</a> <a id="4048" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4060" href="Cubical.Functions.Fibration.html#552" class="Generalizable">ℓb</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="4070" href="Cubical.Functions.Fibration.html#4035" class="Bound">ℓ</a><a id="4071" class="Symbol">))</a>
<a id="4074" href="Cubical.Functions.Fibration.html#4006" class="Function">Fibration</a> <a id="4084" class="Symbol">{</a><a id="4085" class="Argument">ℓb</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Cubical.Functions.Fibration.html#4090" class="Bound">ℓb</a><a id="4092" class="Symbol">}</a> <a id="4094" href="Cubical.Functions.Fibration.html#4094" class="Bound">B</a> <a id="4096" href="Cubical.Functions.Fibration.html#4096" class="Bound">ℓ</a> <a id="4098" class="Symbol">=</a> <a id="4100" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4103" href="Cubical.Functions.Fibration.html#4103" class="Bound">A</a> <a id="4105" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4107" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4112" href="Cubical.Functions.Fibration.html#4096" class="Bound">ℓ</a> <a id="4114" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4116" href="Cubical.Functions.Fibration.html#3922" class="Function">FibrationStr</a> <a id="4129" href="Cubical.Functions.Fibration.html#4094" class="Bound">B</a> <a id="4131" href="Cubical.Functions.Fibration.html#4103" class="Bound">A</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Fixpoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Fixpoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  Definition of function fixpoint and Kraus&#39; lemma
-}</a>
<a id="58" class="Keyword">module</a> <a id="65" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a> <a id="92" class="Keyword">where</a>

<a id="99" class="Keyword">open</a> <a id="104" class="Keyword">import</a> <a id="111" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="226" class="Keyword">private</a>
  <a id="236" class="Keyword">variable</a>
    <a id="249" href="Cubical.Functions.Fixpoint.html#249" class="Generalizable">ℓ</a> <a id="251" class="Symbol">:</a> <a id="253" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="263" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="265" class="Symbol">:</a> <a id="267" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="272" href="Cubical.Functions.Fixpoint.html#249" class="Generalizable">ℓ</a>

<a id="Fixpoint"></a><a id="275" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="284" class="Symbol">:</a> <a id="286" class="Symbol">(</a><a id="287" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="289" class="Symbol">→</a> <a id="291" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="292" class="Symbol">)</a> <a id="294" class="Symbol">→</a> <a id="296" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="301" class="Symbol">_</a>
<a id="303" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="312" class="Symbol">{</a><a id="313" class="Argument">A</a> <a id="315" class="Symbol">=</a> <a id="317" href="Cubical.Functions.Fixpoint.html#317" class="Bound">A</a><a id="318" class="Symbol">}</a> <a id="320" href="Cubical.Functions.Fixpoint.html#320" class="Bound">f</a> <a id="322" class="Symbol">=</a> <a id="324" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="326" href="Cubical.Functions.Fixpoint.html#317" class="Bound">A</a> <a id="328" class="Symbol">(λ</a> <a id="331" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a> <a id="333" class="Symbol">→</a> <a id="335" href="Cubical.Functions.Fixpoint.html#320" class="Bound">f</a> <a id="337" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a> <a id="339" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="341" href="Cubical.Functions.Fixpoint.html#331" class="Bound">x</a><a id="342" class="Symbol">)</a>

<a id="fixpoint"></a><a id="345" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="354" class="Symbol">:</a> <a id="356" class="Symbol">{</a><a id="357" href="Cubical.Functions.Fixpoint.html#357" class="Bound">f</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="363" class="Symbol">→</a> <a id="365" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="366" class="Symbol">}</a> <a id="368" class="Symbol">→</a> <a id="370" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="379" href="Cubical.Functions.Fixpoint.html#357" class="Bound">f</a> <a id="381" class="Symbol">→</a> <a id="383" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a>
<a id="385" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="394" class="Symbol">=</a> <a id="396" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="fixpointPath"></a><a id="401" href="Cubical.Functions.Fixpoint.html#401" class="Function">fixpointPath</a> <a id="414" class="Symbol">:</a> <a id="416" class="Symbol">{</a><a id="417" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a> <a id="419" class="Symbol">:</a> <a id="421" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="423" class="Symbol">→</a> <a id="425" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="426" class="Symbol">}</a> <a id="428" class="Symbol">→</a> <a id="430" class="Symbol">(</a><a id="431" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a> <a id="433" class="Symbol">:</a> <a id="435" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="444" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a><a id="445" class="Symbol">)</a> <a id="447" class="Symbol">→</a> <a id="449" href="Cubical.Functions.Fixpoint.html#417" class="Bound">f</a> <a id="451" class="Symbol">(</a><a id="452" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="461" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a><a id="462" class="Symbol">)</a> <a id="464" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="466" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="475" href="Cubical.Functions.Fixpoint.html#431" class="Bound">p</a>
<a id="477" href="Cubical.Functions.Fixpoint.html#401" class="Function">fixpointPath</a> <a id="490" class="Symbol">=</a> <a id="492" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="497" class="Comment">-- Kraus&#39; lemma</a>
<a id="513" class="Comment">-- a version not using cubical features can be found at</a>
<a id="569" class="Comment">-- https://www.cs.bham.ac.uk/~mhe/GeneralizedHedberg/html/GeneralizedHedberg.html#21576</a>
<a id="2-Constant→isPropFixpoint"></a><a id="657" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="683" class="Symbol">:</a> <a id="685" class="Symbol">(</a><a id="686" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a> <a id="688" class="Symbol">:</a> <a id="690" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Functions.Fixpoint.html#263" class="Generalizable">A</a><a id="695" class="Symbol">)</a> <a id="697" class="Symbol">→</a> <a id="699" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="710" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="731" href="Cubical.Functions.Fixpoint.html#686" class="Bound">f</a><a id="732" class="Symbol">)</a>
<a id="734" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="760" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="762" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="772" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="774" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a><a id="775" class="Symbol">)</a> <a id="777" class="Symbol">(</a><a id="778" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="780" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="782" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a><a id="783" class="Symbol">)</a> <a id="785" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="787" class="Symbol">=</a> <a id="789" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="791" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="793" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="795" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="797" href="Cubical.Functions.Fixpoint.html#785" class="Bound">i</a> <a id="799" class="Keyword">where</a>
  <a id="807" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="813" class="Symbol">:</a> <a id="815" class="Symbol">∀</a> <a id="817" href="Cubical.Functions.Fixpoint.html#817" class="Bound">x</a> <a id="819" href="Cubical.Functions.Fixpoint.html#819" class="Bound">y</a> <a id="821" class="Symbol">→</a> <a id="823" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="825" href="Cubical.Functions.Fixpoint.html#817" class="Bound">x</a> <a id="827" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="829" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="831" href="Cubical.Functions.Fixpoint.html#819" class="Bound">y</a>
  <a id="835" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="841" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="843" href="Cubical.Functions.Fixpoint.html#843" class="Bound">y</a> <a id="845" class="Symbol">=</a> <a id="847" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="859" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="861" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a><a id="862" class="Symbol">)</a> <a id="864" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="866" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="873" href="Cubical.Functions.Fixpoint.html#841" class="Bound">x</a> <a id="875" href="Cubical.Functions.Fixpoint.html#843" class="Bound">y</a>
  <a id="879" class="Comment">-- the main idea is that for any path p, cong f p does not depend on p</a>
  <a id="952" class="Comment">-- but only on its endpoints and the structure of 2-Constant f</a>
  <a id="1017" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1030" class="Symbol">:</a> <a id="1032" class="Symbol">∀</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1037" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a><a id="1038" class="Symbol">}</a> <a id="1040" class="Symbol">→</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Functions.Fixpoint.html#1043" class="Bound">p</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1049" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1051" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1062" href="Cubical.Functions.Fixpoint.html#1035" class="Bound">x</a> <a id="1064" href="Cubical.Functions.Fixpoint.html#1037" class="Bound">y</a> <a id="1066" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1068" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1073" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1075" href="Cubical.Functions.Fixpoint.html#1043" class="Bound">p</a>
  <a id="1079" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1092" class="Symbol">{</a><a id="1093" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a><a id="1094" class="Symbol">}</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1100" class="Symbol">(λ</a> <a id="1103" href="Cubical.Functions.Fixpoint.html#1103" class="Bound">y</a> <a id="1105" href="Cubical.Functions.Fixpoint.html#1105" class="Bound">p</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1115" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a> <a id="1117" href="Cubical.Functions.Fixpoint.html#1103" class="Bound">y</a> <a id="1119" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1121" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1126" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1128" href="Cubical.Functions.Fixpoint.html#1105" class="Bound">p</a><a id="1129" class="Symbol">)</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Functions.Fixpoint.html#762" class="Bound">fconst</a> <a id="1148" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a> <a id="1150" href="Cubical.Functions.Fixpoint.html#1093" class="Bound">x</a><a id="1151" class="Symbol">))</a>
  <a id="1156" class="Comment">-- Need to solve for a path s : x ≡ y, such that:</a>
  <a id="1208" class="Comment">-- transport (λ i → cong f s i ≡ s i) p ≡ q</a>
  <a id="1254" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1260" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1262" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a>
  <a id="1266" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1274" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1276" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1279" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1285" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1287" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="1289" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1292" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1296" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1307" class="Symbol">(λ</a> <a id="1310" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a> <a id="1312" class="Symbol">→</a> <a id="1314" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1320" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1322" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a> <a id="1324" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a> <a id="1326" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1328" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1330" href="Cubical.Functions.Fixpoint.html#1310" class="Bound">i</a><a id="1331" class="Symbol">)</a> <a id="1333" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1335" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1339" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a> <a id="1342" href="Cubical.Functions.Fixpoint.html#1342" class="Bound">i</a> <a id="1344" href="Cubical.Functions.Fixpoint.html#1344" class="Bound">j</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1375" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.Functions.Fixpoint.html#807" class="Function">noose</a> <a id="1385" href="Cubical.Functions.Fixpoint.html#770" class="Bound">x</a> <a id="1387" href="Cubical.Functions.Fixpoint.html#778" class="Bound">y</a><a id="1388" class="Symbol">)</a> <a id="1390" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a> <a id="1392" href="Cubical.Functions.Fixpoint.html#1344" class="Bound">j</a> <a id="1394" href="Cubical.Functions.Fixpoint.html#1342" class="Bound">i</a>
  <a id="1398" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1408" class="Symbol">(λ</a> <a id="1411" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1420" href="Cubical.Functions.Fixpoint.html#760" class="Bound">f</a> <a id="1422" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1424" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a> <a id="1426" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1428" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1430" href="Cubical.Functions.Fixpoint.html#1411" class="Bound">i</a><a id="1431" class="Symbol">)</a> <a id="1433" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1435" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a>
  <a id="1439" href="Cubical.Functions.Fixpoint.html#1398" class="Function">t</a> <a id="1441" class="Symbol">=</a> <a id="1443" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1449" class="Symbol">(λ</a> <a id="1452" href="Cubical.Functions.Fixpoint.html#1452" class="Bound">kraus</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1466" class="Symbol">(λ</a> <a id="1469" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Cubical.Functions.Fixpoint.html#1452" class="Bound">kraus</a> <a id="1479" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a> <a id="1481" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1483" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a> <a id="1485" href="Cubical.Functions.Fixpoint.html#1469" class="Bound">i</a><a id="1486" class="Symbol">)</a> <a id="1488" href="Cubical.Functions.Fixpoint.html#774" class="Bound">p</a> <a id="1490" href="Cubical.Functions.Fixpoint.html#782" class="Bound">q</a><a id="1491" class="Symbol">)</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Functions.Fixpoint.html#1017" class="Function">KrausInsight</a> <a id="1507" href="Cubical.Functions.Fixpoint.html#1254" class="Function">s</a><a id="1508" class="Symbol">)</a> <a id="1510" href="Cubical.Functions.Fixpoint.html#1296" class="Function">t&#39;</a>
</pre></body></html>

==> anc/html/Cubical.Functions.FunExtEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.FunExtEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.CartesianKanOps.html" class="Module">Cubical.Foundations.CartesianKanOps</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Data.Vec.Base.html" class="Module">Cubical.Data.Vec.Base</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Data.Vec.NAry.html" class="Module">Cubical.Data.Vec.NAry</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="442" class="Keyword">private</a>
  <a id="452" class="Keyword">variable</a>
    <a id="465" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a> <a id="467" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a> <a id="470" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a> <a id="473" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a> <a id="476" class="Symbol">:</a> <a id="478" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="485" class="Comment">-- Function extensionality is an equivalence</a>
<a id="530" class="Keyword">module</a> <a id="537" href="Cubical.Functions.FunExtEquiv.html#537" class="Module">_</a> <a id="539" class="Symbol">{</a><a id="540" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a> <a id="542" class="Symbol">:</a> <a id="544" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="549" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="550" class="Symbol">}</a> <a id="552" class="Symbol">{</a><a id="553" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="555" class="Symbol">:</a> <a id="557" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="563" class="Symbol">→</a> <a id="565" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="570" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="572" class="Symbol">}</a>
  <a id="576" class="Symbol">{</a><a id="577" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="579" class="Symbol">:</a> <a id="581" class="Symbol">(</a><a id="582" href="Cubical.Functions.FunExtEquiv.html#582" class="Bound">x</a> <a id="584" class="Symbol">:</a> <a id="586" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a><a id="587" class="Symbol">)</a> <a id="589" class="Symbol">→</a> <a id="591" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="593" href="Cubical.Functions.FunExtEquiv.html#582" class="Bound">x</a> <a id="595" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="597" class="Symbol">}</a> <a id="599" class="Symbol">{</a><a id="600" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="602" class="Symbol">:</a> <a id="604" class="Symbol">(</a><a id="605" href="Cubical.Functions.FunExtEquiv.html#605" class="Bound">x</a> <a id="607" class="Symbol">:</a> <a id="609" href="Cubical.Functions.FunExtEquiv.html#540" class="Bound">A</a><a id="610" class="Symbol">)</a> <a id="612" class="Symbol">→</a> <a id="614" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="616" href="Cubical.Functions.FunExtEquiv.html#605" class="Bound">x</a> <a id="618" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="620" class="Symbol">}</a> <a id="622" class="Keyword">where</a>

  <a id="631" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="643" class="Symbol">:</a> <a id="645" class="Symbol">(∀</a> <a id="648" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a> <a id="650" class="Symbol">→</a> <a id="652" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="661" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="667" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="668" class="Symbol">)</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="673" href="Cubical.Functions.FunExtEquiv.html#648" class="Bound">x</a><a id="674" class="Symbol">))</a> <a id="677" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="679" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="685" class="Symbol">(λ</a> <a id="688" href="Cubical.Functions.FunExtEquiv.html#688" class="Bound">i</a> <a id="690" class="Symbol">→</a> <a id="692" class="Symbol">∀</a> <a id="694" href="Cubical.Functions.FunExtEquiv.html#694" class="Bound">x</a> <a id="696" class="Symbol">→</a> <a id="698" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="700" href="Cubical.Functions.FunExtEquiv.html#694" class="Bound">x</a> <a id="702" href="Cubical.Functions.FunExtEquiv.html#688" class="Bound">i</a><a id="703" class="Symbol">)</a> <a id="705" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="707" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a>
  <a id="711" class="Keyword">unquoteDef</a> <a id="722" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="734" class="Symbol">=</a> <a id="736" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="751" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="763" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="770" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a>

  <a id="781" href="Cubical.Functions.FunExtEquiv.html#781" class="Function">funExtPath</a> <a id="792" class="Symbol">:</a> <a id="794" class="Symbol">(∀</a> <a id="797" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="807" class="Symbol">(</a><a id="808" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="810" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="816" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="817" class="Symbol">)</a> <a id="819" class="Symbol">(</a><a id="820" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="822" href="Cubical.Functions.FunExtEquiv.html#797" class="Bound">x</a><a id="823" class="Symbol">))</a> <a id="826" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="828" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="834" class="Symbol">(λ</a> <a id="837" href="Cubical.Functions.FunExtEquiv.html#837" class="Bound">i</a> <a id="839" class="Symbol">→</a> <a id="841" class="Symbol">∀</a> <a id="843" href="Cubical.Functions.FunExtEquiv.html#843" class="Bound">x</a> <a id="845" class="Symbol">→</a> <a id="847" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="849" href="Cubical.Functions.FunExtEquiv.html#843" class="Bound">x</a> <a id="851" href="Cubical.Functions.FunExtEquiv.html#837" class="Bound">i</a><a id="852" class="Symbol">)</a> <a id="854" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="856" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a>
  <a id="860" href="Cubical.Functions.FunExtEquiv.html#781" class="Function">funExtPath</a> <a id="871" class="Symbol">=</a> <a id="873" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="876" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

  <a id="891" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="901" class="Symbol">:</a> <a id="903" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="907" class="Symbol">(∀</a> <a id="910" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a> <a id="912" class="Symbol">→</a> <a id="914" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="920" class="Symbol">(</a><a id="921" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="923" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="929" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">(</a><a id="933" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a> <a id="935" href="Cubical.Functions.FunExtEquiv.html#910" class="Bound">x</a><a id="936" class="Symbol">))</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="946" class="Symbol">(λ</a> <a id="949" href="Cubical.Functions.FunExtEquiv.html#949" class="Bound">i</a> <a id="951" class="Symbol">→</a> <a id="953" class="Symbol">∀</a> <a id="955" href="Cubical.Functions.FunExtEquiv.html#955" class="Bound">x</a> <a id="957" class="Symbol">→</a> <a id="959" href="Cubical.Functions.FunExtEquiv.html#553" class="Bound">B</a> <a id="961" href="Cubical.Functions.FunExtEquiv.html#955" class="Bound">x</a> <a id="963" href="Cubical.Functions.FunExtEquiv.html#949" class="Bound">i</a><a id="964" class="Symbol">)</a> <a id="966" href="Cubical.Functions.FunExtEquiv.html#577" class="Bound">f</a> <a id="968" href="Cubical.Functions.FunExtEquiv.html#600" class="Bound">g</a><a id="969" class="Symbol">)</a>
  <a id="973" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a> <a id="983" class="Symbol">=</a> <a id="985" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="989" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="996" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1004" class="Symbol">(λ</a> <a id="1007" href="Cubical.Functions.FunExtEquiv.html#1007" class="Bound">x</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1016" class="Symbol">{</a><a id="1017" class="Argument">x</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Cubical.Functions.FunExtEquiv.html#1007" class="Bound">x</a><a id="1022" class="Symbol">})</a> <a id="1025" class="Symbol">(λ</a> <a id="1028" href="Cubical.Functions.FunExtEquiv.html#1028" class="Bound">x</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1037" class="Symbol">{</a><a id="1038" class="Argument">x</a> <a id="1040" class="Symbol">=</a> <a id="1042" href="Cubical.Functions.FunExtEquiv.html#1028" class="Bound">x</a><a id="1043" class="Symbol">})</a>

<a id="1047" class="Comment">-- Function extensionality for binary functions</a>
<a id="funExt₂"></a><a id="1095" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1103" class="Symbol">:</a> <a id="1105" class="Symbol">{</a><a id="1106" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1115" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="1116" class="Symbol">}</a> <a id="1118" class="Symbol">{</a><a id="1119" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1132" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="1134" class="Symbol">}</a> <a id="1136" class="Symbol">{</a><a id="1137" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1139" class="Symbol">:</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Cubical.Functions.FunExtEquiv.html#1142" class="Bound">x</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1153" href="Cubical.Functions.FunExtEquiv.html#1142" class="Bound">x</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1159" class="Symbol">→</a> <a id="1161" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1166" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="1168" class="Symbol">}</a>
          <a id="1180" class="Symbol">{</a><a id="1181" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">→</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Cubical.Functions.FunExtEquiv.html#1196" class="Bound">y</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1202" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1209" href="Cubical.Functions.FunExtEquiv.html#1186" class="Bound">x</a> <a id="1211" href="Cubical.Functions.FunExtEquiv.html#1196" class="Bound">y</a> <a id="1213" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1215" class="Symbol">}</a>
          <a id="1227" class="Symbol">{</a><a id="1228" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a> <a id="1230" class="Symbol">:</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1238" class="Symbol">)</a> <a id="1240" class="Symbol">→</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.Functions.FunExtEquiv.html#1243" class="Bound">y</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1249" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1256" href="Cubical.Functions.FunExtEquiv.html#1233" class="Bound">x</a> <a id="1258" href="Cubical.Functions.FunExtEquiv.html#1243" class="Bound">y</a> <a id="1260" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1262" class="Symbol">}</a>
          <a id="1274" class="Symbol">→</a> <a id="1276" class="Symbol">((</a><a id="1278" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Cubical.Functions.FunExtEquiv.html#1106" class="Bound">A</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="Cubical.Functions.FunExtEquiv.html#1119" class="Bound">B</a> <a id="1292" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1306" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1308" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1309" class="Symbol">)</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1314" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1316" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a> <a id="1322" href="Cubical.Functions.FunExtEquiv.html#1278" class="Bound">x</a> <a id="1324" href="Cubical.Functions.FunExtEquiv.html#1286" class="Bound">y</a><a id="1325" class="Symbol">))</a>
          <a id="1338" class="Symbol">→</a> <a id="1340" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1346" class="Symbol">(λ</a> <a id="1349" href="Cubical.Functions.FunExtEquiv.html#1349" class="Bound">i</a> <a id="1351" class="Symbol">→</a> <a id="1353" class="Symbol">∀</a> <a id="1355" href="Cubical.Functions.FunExtEquiv.html#1355" class="Bound">x</a> <a id="1357" href="Cubical.Functions.FunExtEquiv.html#1357" class="Bound">y</a> <a id="1359" class="Symbol">→</a> <a id="1361" href="Cubical.Functions.FunExtEquiv.html#1137" class="Bound">C</a> <a id="1363" href="Cubical.Functions.FunExtEquiv.html#1355" class="Bound">x</a> <a id="1365" href="Cubical.Functions.FunExtEquiv.html#1357" class="Bound">y</a> <a id="1367" href="Cubical.Functions.FunExtEquiv.html#1349" class="Bound">i</a><a id="1368" class="Symbol">)</a> <a id="1370" href="Cubical.Functions.FunExtEquiv.html#1181" class="Bound">f</a> <a id="1372" href="Cubical.Functions.FunExtEquiv.html#1228" class="Bound">g</a>
<a id="1374" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1382" href="Cubical.Functions.FunExtEquiv.html#1382" class="Bound">p</a> <a id="1384" href="Cubical.Functions.FunExtEquiv.html#1384" class="Bound">i</a> <a id="1386" href="Cubical.Functions.FunExtEquiv.html#1386" class="Bound">x</a> <a id="1388" href="Cubical.Functions.FunExtEquiv.html#1388" class="Bound">y</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Cubical.Functions.FunExtEquiv.html#1382" class="Bound">p</a> <a id="1394" href="Cubical.Functions.FunExtEquiv.html#1386" class="Bound">x</a> <a id="1396" href="Cubical.Functions.FunExtEquiv.html#1388" class="Bound">y</a> <a id="1398" href="Cubical.Functions.FunExtEquiv.html#1384" class="Bound">i</a>

<a id="1401" class="Comment">-- Function extensionality for binary functions is an equivalence</a>
<a id="1467" class="Keyword">module</a> <a id="1474" href="Cubical.Functions.FunExtEquiv.html#1474" class="Module">_</a> <a id="1476" class="Symbol">{</a><a id="1477" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1486" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1503" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Cubical.Functions.FunExtEquiv.html#1513" class="Bound">x</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1524" href="Cubical.Functions.FunExtEquiv.html#1513" class="Bound">x</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1537" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="1539" class="Symbol">}</a>
         <a id="1550" class="Symbol">{</a><a id="1551" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1553" class="Symbol">:</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">→</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Cubical.Functions.FunExtEquiv.html#1566" class="Bound">y</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1572" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1579" href="Cubical.Functions.FunExtEquiv.html#1556" class="Bound">x</a> <a id="1581" href="Cubical.Functions.FunExtEquiv.html#1566" class="Bound">y</a> <a id="1583" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1585" class="Symbol">}</a>
         <a id="1596" class="Symbol">{</a><a id="1597" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1599" class="Symbol">:</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Cubical.Functions.FunExtEquiv.html#1477" class="Bound">A</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Functions.FunExtEquiv.html#1612" class="Bound">y</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Cubical.Functions.FunExtEquiv.html#1490" class="Bound">B</a> <a id="1618" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a><a id="1619" class="Symbol">)</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1625" href="Cubical.Functions.FunExtEquiv.html#1602" class="Bound">x</a> <a id="1627" href="Cubical.Functions.FunExtEquiv.html#1612" class="Bound">y</a> <a id="1629" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Keyword">where</a>
  <a id="1641" class="Keyword">private</a>
    <a id="1653" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1667" class="Symbol">(λ</a> <a id="1670" href="Cubical.Functions.FunExtEquiv.html#1670" class="Bound">i</a> <a id="1672" class="Symbol">→</a> <a id="1674" class="Symbol">∀</a> <a id="1676" href="Cubical.Functions.FunExtEquiv.html#1676" class="Bound">x</a> <a id="1678" href="Cubical.Functions.FunExtEquiv.html#1678" class="Bound">y</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1684" href="Cubical.Functions.FunExtEquiv.html#1676" class="Bound">x</a> <a id="1686" href="Cubical.Functions.FunExtEquiv.html#1678" class="Bound">y</a> <a id="1688" href="Cubical.Functions.FunExtEquiv.html#1670" class="Bound">i</a><a id="1689" class="Symbol">)</a> <a id="1691" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1693" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">∀</a> <a id="1699" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1701" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a> <a id="1703" class="Symbol">→</a> <a id="1705" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1714" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1716" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1722" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1724" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1730" href="Cubical.Functions.FunExtEquiv.html#1699" class="Bound">x</a> <a id="1732" href="Cubical.Functions.FunExtEquiv.html#1701" class="Bound">y</a><a id="1733" class="Symbol">)</a>
    <a id="1739" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a> <a id="1745" href="Cubical.Functions.FunExtEquiv.html#1745" class="Bound">eq</a> <a id="1748" href="Cubical.Functions.FunExtEquiv.html#1748" class="Bound">x</a> <a id="1750" href="Cubical.Functions.FunExtEquiv.html#1750" class="Bound">y</a> <a id="1752" href="Cubical.Functions.FunExtEquiv.html#1752" class="Bound">i</a> <a id="1754" class="Symbol">=</a> <a id="1756" href="Cubical.Functions.FunExtEquiv.html#1745" class="Bound">eq</a> <a id="1759" href="Cubical.Functions.FunExtEquiv.html#1752" class="Bound">i</a> <a id="1761" href="Cubical.Functions.FunExtEquiv.html#1748" class="Bound">x</a> <a id="1763" href="Cubical.Functions.FunExtEquiv.html#1750" class="Bound">y</a>

  <a id="1768" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">(∀</a> <a id="1786" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1788" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1801" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1803" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1809" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1811" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1817" href="Cubical.Functions.FunExtEquiv.html#1786" class="Bound">x</a> <a id="1819" href="Cubical.Functions.FunExtEquiv.html#1788" class="Bound">y</a><a id="1820" class="Symbol">))</a> <a id="1823" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1832" class="Symbol">(λ</a> <a id="1835" href="Cubical.Functions.FunExtEquiv.html#1835" class="Bound">i</a> <a id="1837" class="Symbol">→</a> <a id="1839" class="Symbol">∀</a> <a id="1841" href="Cubical.Functions.FunExtEquiv.html#1841" class="Bound">x</a> <a id="1843" href="Cubical.Functions.FunExtEquiv.html#1843" class="Bound">y</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1849" href="Cubical.Functions.FunExtEquiv.html#1841" class="Bound">x</a> <a id="1851" href="Cubical.Functions.FunExtEquiv.html#1843" class="Bound">y</a> <a id="1853" href="Cubical.Functions.FunExtEquiv.html#1835" class="Bound">i</a><a id="1854" class="Symbol">)</a> <a id="1856" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1858" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a><a id="1859" class="Symbol">)</a>
  <a id="1863" class="Keyword">unquoteDef</a> <a id="1874" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1887" class="Symbol">=</a> <a id="1889" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1904" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a> <a id="1917" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="1925" href="Cubical.Functions.FunExtEquiv.html#1653" class="Function">appl₂</a>

  <a id="1934" href="Cubical.Functions.FunExtEquiv.html#1934" class="Function">funExt₂Path</a> <a id="1946" class="Symbol">:</a> <a id="1948" class="Symbol">(∀</a> <a id="1951" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1953" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="1966" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1968" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="1974" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1976" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a> <a id="1982" href="Cubical.Functions.FunExtEquiv.html#1951" class="Bound">x</a> <a id="1984" href="Cubical.Functions.FunExtEquiv.html#1953" class="Bound">y</a><a id="1985" class="Symbol">))</a> <a id="1988" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1997" class="Symbol">(λ</a> <a id="2000" href="Cubical.Functions.FunExtEquiv.html#2000" class="Bound">i</a> <a id="2002" class="Symbol">→</a> <a id="2004" class="Symbol">∀</a> <a id="2006" href="Cubical.Functions.FunExtEquiv.html#2006" class="Bound">x</a> <a id="2008" href="Cubical.Functions.FunExtEquiv.html#2008" class="Bound">y</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Cubical.Functions.FunExtEquiv.html#1508" class="Bound">C</a> <a id="2014" href="Cubical.Functions.FunExtEquiv.html#2006" class="Bound">x</a> <a id="2016" href="Cubical.Functions.FunExtEquiv.html#2008" class="Bound">y</a> <a id="2018" href="Cubical.Functions.FunExtEquiv.html#2000" class="Bound">i</a><a id="2019" class="Symbol">)</a> <a id="2021" href="Cubical.Functions.FunExtEquiv.html#1551" class="Bound">f</a> <a id="2023" href="Cubical.Functions.FunExtEquiv.html#1597" class="Bound">g</a><a id="2024" class="Symbol">)</a>
  <a id="2028" href="Cubical.Functions.FunExtEquiv.html#1934" class="Function">funExt₂Path</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2045" href="Cubical.Functions.FunExtEquiv.html#1768" class="Function">funExt₂Equiv</a>


<a id="2060" class="Comment">-- Function extensionality for ternary functions</a>
<a id="funExt₃"></a><a id="2109" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">{</a><a id="2120" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2129" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="2130" class="Symbol">}</a> <a id="2132" class="Symbol">{</a><a id="2133" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2146" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="2148" class="Symbol">}</a> <a id="2150" class="Symbol">{</a><a id="2151" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2153" class="Symbol">:</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Functions.FunExtEquiv.html#2156" class="Bound">x</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2167" href="Cubical.Functions.FunExtEquiv.html#2156" class="Bound">x</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2176" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="2178" class="Symbol">}</a>
          <a id="2190" class="Symbol">{</a><a id="2191" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2193" class="Symbol">:</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">→</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Cubical.Functions.FunExtEquiv.html#2206" class="Bound">y</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2212" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2219" href="Cubical.Functions.FunExtEquiv.html#2196" class="Bound">x</a> <a id="2221" href="Cubical.Functions.FunExtEquiv.html#2206" class="Bound">y</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2234" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a><a id="2236" class="Symbol">}</a>
          <a id="2248" class="Symbol">{</a><a id="2249" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2251" class="Symbol">:</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2270" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a><a id="2271" class="Symbol">)</a> <a id="2273" class="Symbol">→</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.Functions.FunExtEquiv.html#2276" class="Bound">z</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2282" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2284" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2291" href="Cubical.Functions.FunExtEquiv.html#2254" class="Bound">x</a> <a id="2293" href="Cubical.Functions.FunExtEquiv.html#2264" class="Bound">y</a> <a id="2295" href="Cubical.Functions.FunExtEquiv.html#2276" class="Bound">z</a> <a id="2297" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2299" class="Symbol">}</a>
          <a id="2311" class="Symbol">{</a><a id="2312" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a> <a id="2314" class="Symbol">:</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">→</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2333" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a><a id="2334" class="Symbol">)</a> <a id="2336" class="Symbol">→</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Cubical.Functions.FunExtEquiv.html#2339" class="Bound">z</a> <a id="2341" class="Symbol">:</a> <a id="2343" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2345" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2347" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a><a id="2348" class="Symbol">)</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2354" href="Cubical.Functions.FunExtEquiv.html#2317" class="Bound">x</a> <a id="2356" href="Cubical.Functions.FunExtEquiv.html#2327" class="Bound">y</a> <a id="2358" href="Cubical.Functions.FunExtEquiv.html#2339" class="Bound">z</a> <a id="2360" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2362" class="Symbol">}</a>
        <a id="2372" class="Symbol">→</a> <a id="2374" class="Symbol">((</a><a id="2376" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="Cubical.Functions.FunExtEquiv.html#2120" class="Bound">A</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Cubical.Functions.FunExtEquiv.html#2133" class="Bound">B</a> <a id="2390" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Cubical.Functions.FunExtEquiv.html#2151" class="Bound">C</a> <a id="2400" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2402" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a><a id="2403" class="Symbol">)</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2416" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2418" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2420" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2421" class="Symbol">)</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2426" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2428" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2430" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2431" class="Symbol">)</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a> <a id="2436" href="Cubical.Functions.FunExtEquiv.html#2376" class="Bound">x</a> <a id="2438" href="Cubical.Functions.FunExtEquiv.html#2384" class="Bound">y</a> <a id="2440" href="Cubical.Functions.FunExtEquiv.html#2394" class="Bound">z</a><a id="2441" class="Symbol">))</a>
        <a id="2452" class="Symbol">→</a> <a id="2454" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2460" class="Symbol">(λ</a> <a id="2463" href="Cubical.Functions.FunExtEquiv.html#2463" class="Bound">i</a> <a id="2465" class="Symbol">→</a> <a id="2467" class="Symbol">∀</a> <a id="2469" href="Cubical.Functions.FunExtEquiv.html#2469" class="Bound">x</a> <a id="2471" href="Cubical.Functions.FunExtEquiv.html#2471" class="Bound">y</a> <a id="2473" href="Cubical.Functions.FunExtEquiv.html#2473" class="Bound">z</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="Cubical.Functions.FunExtEquiv.html#2191" class="Bound">D</a> <a id="2479" href="Cubical.Functions.FunExtEquiv.html#2469" class="Bound">x</a> <a id="2481" href="Cubical.Functions.FunExtEquiv.html#2471" class="Bound">y</a> <a id="2483" href="Cubical.Functions.FunExtEquiv.html#2473" class="Bound">z</a> <a id="2485" href="Cubical.Functions.FunExtEquiv.html#2463" class="Bound">i</a><a id="2486" class="Symbol">)</a> <a id="2488" href="Cubical.Functions.FunExtEquiv.html#2249" class="Bound">f</a> <a id="2490" href="Cubical.Functions.FunExtEquiv.html#2312" class="Bound">g</a>
<a id="2492" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="2500" href="Cubical.Functions.FunExtEquiv.html#2500" class="Bound">p</a> <a id="2502" href="Cubical.Functions.FunExtEquiv.html#2502" class="Bound">i</a> <a id="2504" href="Cubical.Functions.FunExtEquiv.html#2504" class="Bound">x</a> <a id="2506" href="Cubical.Functions.FunExtEquiv.html#2506" class="Bound">y</a> <a id="2508" href="Cubical.Functions.FunExtEquiv.html#2508" class="Bound">z</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Cubical.Functions.FunExtEquiv.html#2500" class="Bound">p</a> <a id="2514" href="Cubical.Functions.FunExtEquiv.html#2504" class="Bound">x</a> <a id="2516" href="Cubical.Functions.FunExtEquiv.html#2506" class="Bound">y</a> <a id="2518" href="Cubical.Functions.FunExtEquiv.html#2508" class="Bound">z</a> <a id="2520" href="Cubical.Functions.FunExtEquiv.html#2502" class="Bound">i</a>

<a id="2523" class="Comment">-- Function extensionality for ternary functions is an equivalence</a>
<a id="2590" class="Keyword">module</a> <a id="2597" href="Cubical.Functions.FunExtEquiv.html#2597" class="Module">_</a> <a id="2599" class="Symbol">{</a><a id="2600" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2609" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="2610" class="Symbol">}</a> <a id="2612" class="Symbol">{</a><a id="2613" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2626" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="2628" class="Symbol">}</a> <a id="2630" class="Symbol">{</a><a id="2631" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2633" class="Symbol">:</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Functions.FunExtEquiv.html#2636" class="Bound">x</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2647" href="Cubical.Functions.FunExtEquiv.html#2636" class="Bound">x</a> <a id="2649" class="Symbol">→</a> <a id="2651" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2656" href="Cubical.Functions.FunExtEquiv.html#470" class="Generalizable">ℓ₂</a><a id="2658" class="Symbol">}</a>
         <a id="2669" class="Symbol">{</a><a id="2670" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2672" class="Symbol">:</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">→</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Functions.FunExtEquiv.html#2685" class="Bound">y</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2691" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2698" href="Cubical.Functions.FunExtEquiv.html#2675" class="Bound">x</a> <a id="2700" href="Cubical.Functions.FunExtEquiv.html#2685" class="Bound">y</a> <a id="2702" class="Symbol">→</a> <a id="2704" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2713" href="Cubical.Functions.FunExtEquiv.html#473" class="Generalizable">ℓ₃</a><a id="2715" class="Symbol">}</a>
         <a id="2726" class="Symbol">{</a><a id="2727" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2729" class="Symbol">:</a> <a id="2731" class="Symbol">(</a><a id="2732" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2737" class="Symbol">)</a> <a id="2739" class="Symbol">→</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2748" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">→</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Cubical.Functions.FunExtEquiv.html#2754" class="Bound">z</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2760" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2762" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2769" href="Cubical.Functions.FunExtEquiv.html#2732" class="Bound">x</a> <a id="2771" href="Cubical.Functions.FunExtEquiv.html#2742" class="Bound">y</a> <a id="2773" href="Cubical.Functions.FunExtEquiv.html#2754" class="Bound">z</a> <a id="2775" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2777" class="Symbol">}</a>
         <a id="2788" class="Symbol">{</a><a id="2789" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2791" class="Symbol">:</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Cubical.Functions.FunExtEquiv.html#2600" class="Bound">A</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">→</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Cubical.Functions.FunExtEquiv.html#2613" class="Bound">B</a> <a id="2810" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">→</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Cubical.Functions.FunExtEquiv.html#2816" class="Bound">z</a> <a id="2818" class="Symbol">:</a> <a id="2820" href="Cubical.Functions.FunExtEquiv.html#2631" class="Bound">C</a> <a id="2822" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2824" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">→</a> <a id="2829" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2831" href="Cubical.Functions.FunExtEquiv.html#2794" class="Bound">x</a> <a id="2833" href="Cubical.Functions.FunExtEquiv.html#2804" class="Bound">y</a> <a id="2835" href="Cubical.Functions.FunExtEquiv.html#2816" class="Bound">z</a> <a id="2837" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Keyword">where</a>
  <a id="2849" class="Keyword">private</a>
    <a id="2861" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2875" class="Symbol">(λ</a> <a id="2878" href="Cubical.Functions.FunExtEquiv.html#2878" class="Bound">i</a> <a id="2880" class="Symbol">→</a> <a id="2882" class="Symbol">∀</a> <a id="2884" href="Cubical.Functions.FunExtEquiv.html#2884" class="Bound">x</a> <a id="2886" href="Cubical.Functions.FunExtEquiv.html#2886" class="Bound">y</a> <a id="2888" href="Cubical.Functions.FunExtEquiv.html#2888" class="Bound">z</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2894" href="Cubical.Functions.FunExtEquiv.html#2884" class="Bound">x</a> <a id="2896" href="Cubical.Functions.FunExtEquiv.html#2886" class="Bound">y</a> <a id="2898" href="Cubical.Functions.FunExtEquiv.html#2888" class="Bound">z</a> <a id="2900" href="Cubical.Functions.FunExtEquiv.html#2878" class="Bound">i</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2905" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2907" class="Symbol">→</a> <a id="2909" class="Symbol">∀</a> <a id="2911" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2913" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2915" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="2928" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2930" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2932" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="2938" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2940" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2942" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="2948" href="Cubical.Functions.FunExtEquiv.html#2911" class="Bound">x</a> <a id="2950" href="Cubical.Functions.FunExtEquiv.html#2913" class="Bound">y</a> <a id="2952" href="Cubical.Functions.FunExtEquiv.html#2915" class="Bound">z</a><a id="2953" class="Symbol">)</a>
    <a id="2959" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a> <a id="2965" href="Cubical.Functions.FunExtEquiv.html#2965" class="Bound">eq</a> <a id="2968" href="Cubical.Functions.FunExtEquiv.html#2968" class="Bound">x</a> <a id="2970" href="Cubical.Functions.FunExtEquiv.html#2970" class="Bound">y</a> <a id="2972" href="Cubical.Functions.FunExtEquiv.html#2972" class="Bound">z</a> <a id="2974" href="Cubical.Functions.FunExtEquiv.html#2974" class="Bound">i</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Cubical.Functions.FunExtEquiv.html#2965" class="Bound">eq</a> <a id="2981" href="Cubical.Functions.FunExtEquiv.html#2974" class="Bound">i</a> <a id="2983" href="Cubical.Functions.FunExtEquiv.html#2968" class="Bound">x</a> <a id="2985" href="Cubical.Functions.FunExtEquiv.html#2970" class="Bound">y</a> <a id="2987" href="Cubical.Functions.FunExtEquiv.html#2972" class="Bound">z</a>

  <a id="2992" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3005" class="Symbol">:</a> <a id="3007" class="Symbol">(∀</a> <a id="3010" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3012" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3014" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3027" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3029" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3031" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3032" class="Symbol">)</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3037" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3039" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3041" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3042" class="Symbol">)</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="3047" href="Cubical.Functions.FunExtEquiv.html#3010" class="Bound">x</a> <a id="3049" href="Cubical.Functions.FunExtEquiv.html#3012" class="Bound">y</a> <a id="3051" href="Cubical.Functions.FunExtEquiv.html#3014" class="Bound">z</a><a id="3052" class="Symbol">))</a> <a id="3055" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3064" class="Symbol">(λ</a> <a id="3067" href="Cubical.Functions.FunExtEquiv.html#3067" class="Bound">i</a> <a id="3069" class="Symbol">→</a> <a id="3071" class="Symbol">∀</a> <a id="3073" href="Cubical.Functions.FunExtEquiv.html#3073" class="Bound">x</a> <a id="3075" href="Cubical.Functions.FunExtEquiv.html#3075" class="Bound">y</a> <a id="3077" href="Cubical.Functions.FunExtEquiv.html#3077" class="Bound">z</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3083" href="Cubical.Functions.FunExtEquiv.html#3073" class="Bound">x</a> <a id="3085" href="Cubical.Functions.FunExtEquiv.html#3075" class="Bound">y</a> <a id="3087" href="Cubical.Functions.FunExtEquiv.html#3077" class="Bound">z</a> <a id="3089" href="Cubical.Functions.FunExtEquiv.html#3067" class="Bound">i</a><a id="3090" class="Symbol">)</a> <a id="3092" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3094" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a><a id="3095" class="Symbol">)</a>
  <a id="3099" class="Keyword">unquoteDef</a> <a id="3110" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="3140" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a> <a id="3153" href="Cubical.Functions.FunExtEquiv.html#2109" class="Function">funExt₃</a> <a id="3161" href="Cubical.Functions.FunExtEquiv.html#2861" class="Function">appl₃</a>

  <a id="3170" href="Cubical.Functions.FunExtEquiv.html#3170" class="Function">funExt₃Path</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">(∀</a> <a id="3187" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3189" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3191" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a> <a id="3193" class="Symbol">→</a> <a id="3195" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3204" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3206" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3208" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3214" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3216" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3218" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a> <a id="3224" href="Cubical.Functions.FunExtEquiv.html#3187" class="Bound">x</a> <a id="3226" href="Cubical.Functions.FunExtEquiv.html#3189" class="Bound">y</a> <a id="3228" href="Cubical.Functions.FunExtEquiv.html#3191" class="Bound">z</a><a id="3229" class="Symbol">))</a> <a id="3232" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3241" class="Symbol">(λ</a> <a id="3244" href="Cubical.Functions.FunExtEquiv.html#3244" class="Bound">i</a> <a id="3246" class="Symbol">→</a> <a id="3248" class="Symbol">∀</a> <a id="3250" href="Cubical.Functions.FunExtEquiv.html#3250" class="Bound">x</a> <a id="3252" href="Cubical.Functions.FunExtEquiv.html#3252" class="Bound">y</a> <a id="3254" href="Cubical.Functions.FunExtEquiv.html#3254" class="Bound">z</a> <a id="3256" class="Symbol">→</a> <a id="3258" href="Cubical.Functions.FunExtEquiv.html#2670" class="Bound">D</a> <a id="3260" href="Cubical.Functions.FunExtEquiv.html#3250" class="Bound">x</a> <a id="3262" href="Cubical.Functions.FunExtEquiv.html#3252" class="Bound">y</a> <a id="3264" href="Cubical.Functions.FunExtEquiv.html#3254" class="Bound">z</a> <a id="3266" href="Cubical.Functions.FunExtEquiv.html#3244" class="Bound">i</a><a id="3267" class="Symbol">)</a> <a id="3269" href="Cubical.Functions.FunExtEquiv.html#2727" class="Bound">f</a> <a id="3271" href="Cubical.Functions.FunExtEquiv.html#2789" class="Bound">g</a><a id="3272" class="Symbol">)</a>
  <a id="3276" href="Cubical.Functions.FunExtEquiv.html#3170" class="Function">funExt₃Path</a> <a id="3288" class="Symbol">=</a> <a id="3290" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3293" href="Cubical.Functions.FunExtEquiv.html#2992" class="Function">funExt₃Equiv</a>


<a id="3308" class="Comment">-- n-ary non-dependent funext</a>
<a id="nAryFunExt"></a><a id="3338" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3349" class="Symbol">:</a> <a id="3351" class="Symbol">{</a><a id="3352" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3354" class="Symbol">:</a> <a id="3356" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3361" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="3362" class="Symbol">}</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3378" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="3380" class="Symbol">}</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3388" class="Symbol">)</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3394" class="Symbol">:</a> <a id="3396" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3403" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3405" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3410" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3412" class="Symbol">))</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a> <a id="3419" class="Symbol">:</a> <a id="3421" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3428" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3430" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3435" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3437" class="Symbol">))</a>
           <a id="3451" class="Symbol">→</a> <a id="3453" class="Symbol">((</a><a id="3455" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a> <a id="3458" class="Symbol">:</a> <a id="3460" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3464" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3466" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a><a id="3467" class="Symbol">)</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3477" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3483" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3486" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a> <a id="3494" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3497" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="3501" class="Symbol">(λ</a> <a id="3504" href="Cubical.Functions.FunExtEquiv.html#3504" class="Bound">x</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Cubical.Functions.FunExtEquiv.html#3504" class="Bound">x</a><a id="3509" class="Symbol">)</a> <a id="3511" href="Cubical.Functions.FunExtEquiv.html#3455" class="Bound">xs</a><a id="3513" class="Symbol">))</a>
           <a id="3527" class="Symbol">→</a> <a id="3529" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3535" class="Symbol">(λ</a> <a id="3538" href="Cubical.Functions.FunExtEquiv.html#3538" class="Bound">i</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3549" href="Cubical.Functions.FunExtEquiv.html#3383" class="Bound">n</a> <a id="3551" href="Cubical.Functions.FunExtEquiv.html#3352" class="Bound">X</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Cubical.Functions.FunExtEquiv.html#3365" class="Bound">Y</a> <a id="3556" href="Cubical.Functions.FunExtEquiv.html#3538" class="Bound">i</a><a id="3557" class="Symbol">))</a> <a id="3560" href="Cubical.Functions.FunExtEquiv.html#3391" class="Bound">fX</a> <a id="3563" href="Cubical.Functions.FunExtEquiv.html#3416" class="Bound">fY</a>
<a id="3566" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3577" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3582" href="Cubical.Functions.FunExtEquiv.html#3582" class="Bound">fX</a> <a id="3585" href="Cubical.Functions.FunExtEquiv.html#3585" class="Bound">fY</a> <a id="3588" href="Cubical.Functions.FunExtEquiv.html#3588" class="Bound">p</a>        <a id="3597" class="Symbol">=</a> <a id="3599" href="Cubical.Functions.FunExtEquiv.html#3588" class="Bound">p</a> <a id="3601" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
<a id="3604" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3620" href="Cubical.Functions.FunExtEquiv.html#3620" class="Bound">n</a><a id="3621" class="Symbol">)</a> <a id="3623" href="Cubical.Functions.FunExtEquiv.html#3623" class="Bound">fX</a> <a id="3626" href="Cubical.Functions.FunExtEquiv.html#3626" class="Bound">fY</a> <a id="3629" href="Cubical.Functions.FunExtEquiv.html#3629" class="Bound">p</a> <a id="3631" href="Cubical.Functions.FunExtEquiv.html#3631" class="Bound">i</a> <a id="3633" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="3648" href="Cubical.Functions.FunExtEquiv.html#3620" class="Bound">n</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.Functions.FunExtEquiv.html#3623" class="Bound">fX</a> <a id="3654" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a><a id="3655" class="Symbol">)</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Cubical.Functions.FunExtEquiv.html#3626" class="Bound">fY</a> <a id="3661" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a><a id="3662" class="Symbol">)</a> <a id="3664" class="Symbol">(λ</a> <a id="3667" href="Cubical.Functions.FunExtEquiv.html#3667" class="Bound">xs</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="Cubical.Functions.FunExtEquiv.html#3629" class="Bound">p</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Functions.FunExtEquiv.html#3633" class="Bound">x</a> <a id="3677" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3679" href="Cubical.Functions.FunExtEquiv.html#3667" class="Bound">xs</a><a id="3681" class="Symbol">))</a> <a id="3684" href="Cubical.Functions.FunExtEquiv.html#3631" class="Bound">i</a>

<a id="3687" class="Comment">-- n-ary funext⁻</a>
<a id="nAryFunExt⁻"></a><a id="3704" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3716" class="Symbol">:</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3721" class="Symbol">:</a> <a id="3723" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">{</a><a id="3727" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3736" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="3737" class="Symbol">}</a> <a id="3739" class="Symbol">{</a><a id="3740" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3742" class="Symbol">:</a> <a id="3744" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3753" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="3755" class="Symbol">}</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3770" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3772" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3777" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3779" class="Symbol">))</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3795" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3797" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3802" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3804" class="Symbol">))</a>
           <a id="3818" class="Symbol">→</a> <a id="3820" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3826" class="Symbol">(λ</a> <a id="3829" href="Cubical.Functions.FunExtEquiv.html#3829" class="Bound">i</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="3840" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a> <a id="3842" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3847" href="Cubical.Functions.FunExtEquiv.html#3829" class="Bound">i</a><a id="3848" class="Symbol">))</a> <a id="3851" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3854" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a>
           <a id="3868" class="Symbol">→</a> <a id="3870" class="Symbol">((</a><a id="3872" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a> <a id="3875" class="Symbol">:</a> <a id="3877" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="3881" href="Cubical.Functions.FunExtEquiv.html#3727" class="Bound">X</a> <a id="3883" href="Cubical.Functions.FunExtEquiv.html#3719" class="Bound">n</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">→</a> <a id="3888" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3894" href="Cubical.Functions.FunExtEquiv.html#3740" class="Bound">Y</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Cubical.Functions.FunExtEquiv.html#3758" class="Bound">fX</a> <a id="3900" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3903" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a><a id="3905" class="Symbol">)</a> <a id="3907" class="Symbol">(</a><a id="3908" href="Cubical.Functions.FunExtEquiv.html#3783" class="Bound">fY</a> <a id="3911" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="3914" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="3918" class="Symbol">(λ</a> <a id="3921" href="Cubical.Functions.FunExtEquiv.html#3921" class="Bound">x</a> <a id="3923" class="Symbol">→</a> <a id="3925" href="Cubical.Functions.FunExtEquiv.html#3921" class="Bound">x</a><a id="3926" class="Symbol">)</a> <a id="3928" href="Cubical.Functions.FunExtEquiv.html#3872" class="Bound">xs</a><a id="3930" class="Symbol">))</a>
<a id="3933" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3945" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3950" href="Cubical.Functions.FunExtEquiv.html#3950" class="Bound">fX</a> <a id="3953" href="Cubical.Functions.FunExtEquiv.html#3953" class="Bound">fY</a> <a id="3956" href="Cubical.Functions.FunExtEquiv.html#3956" class="Bound">p</a> <a id="3958" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Cubical.Functions.FunExtEquiv.html#3956" class="Bound">p</a>
<a id="3965" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3982" href="Cubical.Functions.FunExtEquiv.html#3982" class="Bound">n</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Cubical.Functions.FunExtEquiv.html#3985" class="Bound">fX</a> <a id="3988" href="Cubical.Functions.FunExtEquiv.html#3988" class="Bound">fY</a> <a id="3991" href="Cubical.Functions.FunExtEquiv.html#3991" class="Bound">p</a> <a id="3993" class="Symbol">(</a><a id="3994" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a> <a id="3996" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="3998" href="Cubical.Functions.FunExtEquiv.html#3998" class="Bound">xs</a><a id="4000" class="Symbol">)</a> <a id="4002" class="Symbol">=</a> <a id="4004" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4016" href="Cubical.Functions.FunExtEquiv.html#3982" class="Bound">n</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.Functions.FunExtEquiv.html#3985" class="Bound">fX</a> <a id="4022" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4023" class="Symbol">)</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Functions.FunExtEquiv.html#3988" class="Bound">fY</a> <a id="4029" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4030" class="Symbol">)</a> <a id="4032" class="Symbol">(λ</a> <a id="4035" href="Cubical.Functions.FunExtEquiv.html#4035" class="Bound">i</a> <a id="4037" class="Symbol">→</a> <a id="4039" href="Cubical.Functions.FunExtEquiv.html#3991" class="Bound">p</a> <a id="4041" href="Cubical.Functions.FunExtEquiv.html#4035" class="Bound">i</a> <a id="4043" href="Cubical.Functions.FunExtEquiv.html#3994" class="Bound">x</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Cubical.Functions.FunExtEquiv.html#3998" class="Bound">xs</a>

<a id="nAryFunExtEquiv"></a><a id="4050" href="Cubical.Functions.FunExtEquiv.html#4050" class="Function">nAryFunExtEquiv</a> <a id="4066" class="Symbol">:</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4074" class="Symbol">)</a> <a id="4076" class="Symbol">{</a><a id="4077" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4079" class="Symbol">:</a> <a id="4081" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4086" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="4087" class="Symbol">}</a> <a id="4089" class="Symbol">{</a><a id="4090" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4096" class="Symbol">→</a> <a id="4098" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4103" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="4105" class="Symbol">}</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4111" class="Symbol">:</a> <a id="4113" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4120" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4122" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4127" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4129" class="Symbol">))</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4145" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4147" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4152" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4154" class="Symbol">))</a>
  <a id="4159" class="Symbol">→</a> <a id="4161" class="Symbol">((</a><a id="4163" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4172" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4174" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a><a id="4175" class="Symbol">)</a> <a id="4177" class="Symbol">→</a> <a id="4179" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4185" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4191" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4194" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a><a id="4196" class="Symbol">)</a> <a id="4198" class="Symbol">(</a><a id="4199" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a> <a id="4202" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4205" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="4209" class="Symbol">(λ</a> <a id="4212" href="Cubical.Functions.FunExtEquiv.html#4212" class="Bound">x</a> <a id="4214" class="Symbol">→</a> <a id="4216" href="Cubical.Functions.FunExtEquiv.html#4212" class="Bound">x</a><a id="4217" class="Symbol">)</a> <a id="4219" href="Cubical.Functions.FunExtEquiv.html#4163" class="Bound">xs</a><a id="4221" class="Symbol">))</a> <a id="4224" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4226" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4232" class="Symbol">(λ</a> <a id="4235" href="Cubical.Functions.FunExtEquiv.html#4235" class="Bound">i</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4246" href="Cubical.Functions.FunExtEquiv.html#4069" class="Bound">n</a> <a id="4248" href="Cubical.Functions.FunExtEquiv.html#4077" class="Bound">X</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Cubical.Functions.FunExtEquiv.html#4090" class="Bound">Y</a> <a id="4253" href="Cubical.Functions.FunExtEquiv.html#4235" class="Bound">i</a><a id="4254" class="Symbol">))</a> <a id="4257" href="Cubical.Functions.FunExtEquiv.html#4108" class="Bound">fX</a> <a id="4260" href="Cubical.Functions.FunExtEquiv.html#4133" class="Bound">fY</a>
<a id="4263" href="Cubical.Functions.FunExtEquiv.html#4050" class="Function">nAryFunExtEquiv</a> <a id="4279" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4281" class="Symbol">{</a><a id="4282" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a><a id="4283" class="Symbol">}</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a><a id="4287" class="Symbol">}</a> <a id="4289" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4292" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a> <a id="4295" class="Symbol">=</a> <a id="4297" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4325" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4327" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4330" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4347" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4349" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4352" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4354" class="Symbol">)</a>
                                              <a id="4402" class="Symbol">(</a><a id="4403" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4408" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4410" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4413" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4415" class="Symbol">)</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4423" href="Cubical.Functions.FunExtEquiv.html#4279" class="Bound">n</a> <a id="4425" href="Cubical.Functions.FunExtEquiv.html#4289" class="Bound">fX</a> <a id="4428" href="Cubical.Functions.FunExtEquiv.html#4292" class="Bound">fY</a><a id="4430" class="Symbol">))</a>
  <a id="4435" class="Keyword">where</a>
  <a id="4443" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4448" class="Symbol">:</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4453" class="Symbol">:</a> <a id="4455" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4456" class="Symbol">)</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4462" class="Symbol">:</a> <a id="4464" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4471" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4473" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4478" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4480" class="Symbol">))</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4496" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4498" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4503" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4505" class="Symbol">))</a>
    <a id="4512" class="Symbol">(</a><a id="4513" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4523" class="Symbol">(λ</a> <a id="4526" href="Cubical.Functions.FunExtEquiv.html#4526" class="Bound">i</a> <a id="4528" class="Symbol">→</a> <a id="4530" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4537" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4539" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4544" href="Cubical.Functions.FunExtEquiv.html#4526" class="Bound">i</a><a id="4545" class="Symbol">))</a> <a id="4548" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4551" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a><a id="4553" class="Symbol">)</a>
    <a id="4559" class="Symbol">→</a> <a id="4561" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4572" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4574" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4577" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4593" href="Cubical.Functions.FunExtEquiv.html#4451" class="Bound">n</a> <a id="4595" href="Cubical.Functions.FunExtEquiv.html#4459" class="Bound">fX</a> <a id="4598" href="Cubical.Functions.FunExtEquiv.html#4484" class="Bound">fY</a> <a id="4601" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a><a id="4602" class="Symbol">)</a> <a id="4604" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4606" href="Cubical.Functions.FunExtEquiv.html#4513" class="Bound">p</a>
  <a id="4610" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4615" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4620" href="Cubical.Functions.FunExtEquiv.html#4620" class="Bound">fX</a> <a id="4623" href="Cubical.Functions.FunExtEquiv.html#4623" class="Bound">fY</a> <a id="4626" href="Cubical.Functions.FunExtEquiv.html#4626" class="Bound">p</a>          <a id="4637" class="Symbol">=</a> <a id="4639" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4646" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4656" href="Cubical.Functions.FunExtEquiv.html#4656" class="Bound">n</a><a id="4657" class="Symbol">)</a> <a id="4659" href="Cubical.Functions.FunExtEquiv.html#4659" class="Bound">fX</a> <a id="4662" href="Cubical.Functions.FunExtEquiv.html#4662" class="Bound">fY</a> <a id="4665" href="Cubical.Functions.FunExtEquiv.html#4665" class="Bound">p</a> <a id="4667" href="Cubical.Functions.FunExtEquiv.html#4667" class="Bound">i</a> <a id="4669" href="Cubical.Functions.FunExtEquiv.html#4669" class="Bound">j</a> <a id="4671" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Cubical.Functions.FunExtEquiv.html#4443" class="Function">linv</a> <a id="4680" href="Cubical.Functions.FunExtEquiv.html#4656" class="Bound">n</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Functions.FunExtEquiv.html#4659" class="Bound">fX</a> <a id="4686" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4687" class="Symbol">)</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Cubical.Functions.FunExtEquiv.html#4662" class="Bound">fY</a> <a id="4693" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4694" class="Symbol">)</a> <a id="4696" class="Symbol">(λ</a> <a id="4699" href="Cubical.Functions.FunExtEquiv.html#4699" class="Bound">k</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Cubical.Functions.FunExtEquiv.html#4665" class="Bound">p</a> <a id="4705" href="Cubical.Functions.FunExtEquiv.html#4699" class="Bound">k</a> <a id="4707" href="Cubical.Functions.FunExtEquiv.html#4671" class="Bound">x</a><a id="4708" class="Symbol">)</a> <a id="4710" href="Cubical.Functions.FunExtEquiv.html#4667" class="Bound">i</a> <a id="4712" href="Cubical.Functions.FunExtEquiv.html#4669" class="Bound">j</a>

  <a id="4717" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4722" class="Symbol">:</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4730" class="Symbol">)</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4736" class="Symbol">:</a> <a id="4738" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4745" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4747" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4749" class="Symbol">(</a><a id="4750" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4752" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4754" class="Symbol">))</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Cubical.Data.Vec.NAry.html#458" class="Function">nAryOp</a> <a id="4770" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4772" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4777" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4779" class="Symbol">))</a>
         <a id="4791" class="Symbol">(</a><a id="4792" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a> <a id="4794" class="Symbol">:</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a> <a id="4800" class="Symbol">:</a> <a id="4802" href="Cubical.Data.Vec.Base.html#305" class="Datatype">Vec</a> <a id="4806" href="Cubical.Functions.FunExtEquiv.html#4282" class="Bound">X</a> <a id="4808" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a><a id="4809" class="Symbol">)</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4819" href="Cubical.Functions.FunExtEquiv.html#4286" class="Bound">Y</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4825" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4828" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4836" href="Cubical.Data.Vec.NAry.html#583" class="Function Operator">$ⁿ</a> <a id="4839" href="Cubical.Data.Vec.Base.html#597" class="Function">map</a> <a id="4843" class="Symbol">(λ</a> <a id="4846" href="Cubical.Functions.FunExtEquiv.html#4846" class="Bound">x</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Cubical.Functions.FunExtEquiv.html#4846" class="Bound">x</a><a id="4851" class="Symbol">)</a> <a id="4853" href="Cubical.Functions.FunExtEquiv.html#4797" class="Bound">xs</a><a id="4855" class="Symbol">))</a>
       <a id="4865" class="Symbol">→</a> <a id="4867" href="Cubical.Functions.FunExtEquiv.html#3704" class="Function">nAryFunExt⁻</a> <a id="4879" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4881" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4884" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4887" class="Symbol">(</a><a id="4888" href="Cubical.Functions.FunExtEquiv.html#3338" class="Function">nAryFunExt</a> <a id="4899" href="Cubical.Functions.FunExtEquiv.html#4725" class="Bound">n</a> <a id="4901" href="Cubical.Functions.FunExtEquiv.html#4733" class="Bound">fX</a> <a id="4904" href="Cubical.Functions.FunExtEquiv.html#4758" class="Bound">fY</a> <a id="4907" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a><a id="4908" class="Symbol">)</a> <a id="4910" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4912" href="Cubical.Functions.FunExtEquiv.html#4792" class="Bound">p</a>
  <a id="4916" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4921" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4926" href="Cubical.Functions.FunExtEquiv.html#4926" class="Bound">fX</a> <a id="4929" href="Cubical.Functions.FunExtEquiv.html#4929" class="Bound">fY</a> <a id="4932" href="Cubical.Functions.FunExtEquiv.html#4932" class="Bound">p</a> <a id="4934" href="Cubical.Functions.FunExtEquiv.html#4934" class="Bound">i</a> <a id="4936" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>          <a id="4948" class="Symbol">=</a> <a id="4950" href="Cubical.Functions.FunExtEquiv.html#4932" class="Bound">p</a> <a id="4952" href="Cubical.Data.Vec.Base.html#343" class="InductiveConstructor">[]</a>
  <a id="4957" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4962" class="Symbol">(</a><a id="4963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4967" href="Cubical.Functions.FunExtEquiv.html#4967" class="Bound">n</a><a id="4968" class="Symbol">)</a> <a id="4970" href="Cubical.Functions.FunExtEquiv.html#4970" class="Bound">fX</a> <a id="4973" href="Cubical.Functions.FunExtEquiv.html#4973" class="Bound">fY</a> <a id="4976" href="Cubical.Functions.FunExtEquiv.html#4976" class="Bound">p</a> <a id="4978" href="Cubical.Functions.FunExtEquiv.html#4978" class="Bound">i</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a> <a id="4983" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="4985" href="Cubical.Functions.FunExtEquiv.html#4985" class="Bound">xs</a><a id="4987" class="Symbol">)</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="Cubical.Functions.FunExtEquiv.html#4717" class="Function">rinv</a> <a id="4996" href="Cubical.Functions.FunExtEquiv.html#4967" class="Bound">n</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Functions.FunExtEquiv.html#4970" class="Bound">fX</a> <a id="5002" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a><a id="5003" class="Symbol">)</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Cubical.Functions.FunExtEquiv.html#4973" class="Bound">fY</a> <a id="5009" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(λ</a> <a id="5015" href="Cubical.Functions.FunExtEquiv.html#5015" class="Bound">ys</a> <a id="5018" href="Cubical.Functions.FunExtEquiv.html#5018" class="Bound">i</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="Cubical.Functions.FunExtEquiv.html#4976" class="Bound">p</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Cubical.Functions.FunExtEquiv.html#4981" class="Bound">x</a> <a id="5027" href="Cubical.Data.Vec.Base.html#362" class="InductiveConstructor Operator">∷</a> <a id="5029" href="Cubical.Functions.FunExtEquiv.html#5015" class="Bound">ys</a><a id="5031" class="Symbol">)</a> <a id="5033" href="Cubical.Functions.FunExtEquiv.html#5018" class="Bound">i</a><a id="5034" class="Symbol">)</a> <a id="5036" href="Cubical.Functions.FunExtEquiv.html#4978" class="Bound">i</a> <a id="5038" href="Cubical.Functions.FunExtEquiv.html#4985" class="Bound">xs</a>

<a id="5042" class="Comment">-- Funext when the domain also depends on the interval</a>

<a id="funExtDep"></a><a id="5098" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a> <a id="5108" class="Symbol">:</a> <a id="5110" class="Symbol">{</a><a id="5111" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5113" class="Symbol">:</a> <a id="5115" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5117" class="Symbol">→</a> <a id="5119" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5124" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5125" class="Symbol">}</a> <a id="5127" class="Symbol">{</a><a id="5128" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5130" class="Symbol">:</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Cubical.Functions.FunExtEquiv.html#5133" class="Bound">i</a> <a id="5135" class="Symbol">:</a> <a id="5137" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5138" class="Symbol">)</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5144" href="Cubical.Functions.FunExtEquiv.html#5133" class="Bound">i</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5153" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5155" class="Symbol">}</a>
  <a id="5159" class="Symbol">{</a><a id="5160" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5162" class="Symbol">:</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Functions.FunExtEquiv.html#5165" class="Bound">x</a> <a id="5167" class="Symbol">:</a> <a id="5169" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5171" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5173" class="Symbol">)</a> <a id="5175" class="Symbol">→</a> <a id="5177" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5179" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5182" href="Cubical.Functions.FunExtEquiv.html#5165" class="Bound">x</a><a id="5183" class="Symbol">}</a> <a id="5185" class="Symbol">{</a><a id="5186" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a> <a id="5188" class="Symbol">:</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Cubical.Functions.FunExtEquiv.html#5191" class="Bound">x</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5197" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5199" class="Symbol">)</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5205" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5208" href="Cubical.Functions.FunExtEquiv.html#5191" class="Bound">x</a><a id="5209" class="Symbol">}</a>
  <a id="5213" class="Symbol">→</a> <a id="5215" class="Symbol">({</a><a id="5217" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a> <a id="5220" class="Symbol">:</a> <a id="5222" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5224" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5226" class="Symbol">}</a> <a id="5228" class="Symbol">{</a><a id="5229" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5236" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5238" class="Symbol">}</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Cubical.Functions.FunExtEquiv.html#5241" class="Bound">p</a> <a id="5243" class="Symbol">:</a> <a id="5245" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5251" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5253" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a> <a id="5256" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">→</a> <a id="5262" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5268" class="Symbol">(λ</a> <a id="5271" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a> <a id="5273" class="Symbol">→</a> <a id="5275" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5277" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a> <a id="5279" class="Symbol">(</a><a id="5280" href="Cubical.Functions.FunExtEquiv.html#5241" class="Bound">p</a> <a id="5282" href="Cubical.Functions.FunExtEquiv.html#5271" class="Bound">i</a><a id="5283" class="Symbol">))</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5289" href="Cubical.Functions.FunExtEquiv.html#5217" class="Bound">x₀</a><a id="5291" class="Symbol">)</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a> <a id="5296" href="Cubical.Functions.FunExtEquiv.html#5229" class="Bound">x₁</a><a id="5298" class="Symbol">))</a>
  <a id="5303" class="Symbol">→</a> <a id="5305" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5311" class="Symbol">(λ</a> <a id="5314" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a> <a id="5316" class="Symbol">→</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Cubical.Functions.FunExtEquiv.html#5319" class="Bound">x</a> <a id="5321" class="Symbol">:</a> <a id="5323" href="Cubical.Functions.FunExtEquiv.html#5111" class="Bound">A</a> <a id="5325" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a><a id="5326" class="Symbol">)</a> <a id="5328" class="Symbol">→</a> <a id="5330" href="Cubical.Functions.FunExtEquiv.html#5128" class="Bound">B</a> <a id="5332" href="Cubical.Functions.FunExtEquiv.html#5314" class="Bound">i</a> <a id="5334" href="Cubical.Functions.FunExtEquiv.html#5319" class="Bound">x</a><a id="5335" class="Symbol">)</a> <a id="5337" href="Cubical.Functions.FunExtEquiv.html#5160" class="Bound">f</a> <a id="5339" href="Cubical.Functions.FunExtEquiv.html#5186" class="Bound">g</a>
<a id="5341" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a> <a id="5351" class="Symbol">{</a><a id="5352" class="Argument">A</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a><a id="5357" class="Symbol">}</a> <a id="5359" class="Symbol">{</a><a id="5360" href="Cubical.Functions.FunExtEquiv.html#5360" class="Bound">B</a><a id="5361" class="Symbol">}</a> <a id="5363" class="Symbol">{</a><a id="5364" href="Cubical.Functions.FunExtEquiv.html#5364" class="Bound">f</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">{</a><a id="5368" href="Cubical.Functions.FunExtEquiv.html#5368" class="Bound">g</a><a id="5369" class="Symbol">}</a> <a id="5371" href="Cubical.Functions.FunExtEquiv.html#5371" class="Bound">h</a> <a id="5373" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5375" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a> <a id="5377" class="Symbol">=</a>
  <a id="5381" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="5388" class="Symbol">(λ</a> <a id="5391" href="Cubical.Functions.FunExtEquiv.html#5391" class="Bound">k</a> <a id="5393" class="Symbol">→</a> <a id="5395" href="Cubical.Functions.FunExtEquiv.html#5360" class="Bound">B</a> <a id="5397" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="5407" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a> <a id="5409" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5411" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a> <a id="5413" href="Cubical.Functions.FunExtEquiv.html#5391" class="Bound">k</a><a id="5414" class="Symbol">))</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5420" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5422" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5424" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a><a id="5425" class="Symbol">)</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Cubical.Functions.FunExtEquiv.html#5371" class="Bound">h</a> <a id="5430" class="Symbol">(λ</a> <a id="5433" href="Cubical.Functions.FunExtEquiv.html#5433" class="Bound">j</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="5444" href="Cubical.Functions.FunExtEquiv.html#5356" class="Bound">A</a> <a id="5446" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a> <a id="5448" href="Cubical.Functions.FunExtEquiv.html#5433" class="Bound">j</a> <a id="5450" href="Cubical.Functions.FunExtEquiv.html#5375" class="Bound">x</a><a id="5451" class="Symbol">)</a> <a id="5453" href="Cubical.Functions.FunExtEquiv.html#5373" class="Bound">i</a><a id="5454" class="Symbol">)</a>

<a id="funExtDep⁻"></a><a id="5457" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a> <a id="5468" class="Symbol">:</a> <a id="5470" class="Symbol">{</a><a id="5471" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5473" class="Symbol">:</a> <a id="5475" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5484" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5485" class="Symbol">}</a> <a id="5487" class="Symbol">{</a><a id="5488" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5490" class="Symbol">:</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Cubical.Functions.FunExtEquiv.html#5493" class="Bound">i</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5504" href="Cubical.Functions.FunExtEquiv.html#5493" class="Bound">i</a> <a id="5506" class="Symbol">→</a> <a id="5508" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5513" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5515" class="Symbol">}</a>
  <a id="5519" class="Symbol">{</a><a id="5520" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5522" class="Symbol">:</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Cubical.Functions.FunExtEquiv.html#5525" class="Bound">x</a> <a id="5527" class="Symbol">:</a> <a id="5529" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5531" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5539" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5542" href="Cubical.Functions.FunExtEquiv.html#5525" class="Bound">x</a><a id="5543" class="Symbol">}</a> <a id="5545" class="Symbol">{</a><a id="5546" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a> <a id="5548" class="Symbol">:</a> <a id="5550" class="Symbol">(</a><a id="5551" href="Cubical.Functions.FunExtEquiv.html#5551" class="Bound">x</a> <a id="5553" class="Symbol">:</a> <a id="5555" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5557" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5559" class="Symbol">)</a> <a id="5561" class="Symbol">→</a> <a id="5563" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5565" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5568" href="Cubical.Functions.FunExtEquiv.html#5551" class="Bound">x</a><a id="5569" class="Symbol">}</a>
  <a id="5573" class="Symbol">→</a> <a id="5575" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5581" class="Symbol">(λ</a> <a id="5584" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a> <a id="5586" class="Symbol">→</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Cubical.Functions.FunExtEquiv.html#5589" class="Bound">x</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5595" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a><a id="5596" class="Symbol">)</a> <a id="5598" class="Symbol">→</a> <a id="5600" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5602" href="Cubical.Functions.FunExtEquiv.html#5584" class="Bound">i</a> <a id="5604" href="Cubical.Functions.FunExtEquiv.html#5589" class="Bound">x</a><a id="5605" class="Symbol">)</a> <a id="5607" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5609" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a>
  <a id="5613" class="Symbol">→</a> <a id="5615" class="Symbol">({</a><a id="5617" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5624" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5626" class="Symbol">}</a> <a id="5628" class="Symbol">{</a><a id="5629" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a> <a id="5632" class="Symbol">:</a> <a id="5634" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5636" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5638" class="Symbol">}</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Cubical.Functions.FunExtEquiv.html#5641" class="Bound">p</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5651" href="Cubical.Functions.FunExtEquiv.html#5471" class="Bound">A</a> <a id="5653" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a> <a id="5656" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a><a id="5658" class="Symbol">)</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5668" class="Symbol">(λ</a> <a id="5671" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a> <a id="5673" class="Symbol">→</a> <a id="5675" href="Cubical.Functions.FunExtEquiv.html#5488" class="Bound">B</a> <a id="5677" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Cubical.Functions.FunExtEquiv.html#5641" class="Bound">p</a> <a id="5682" href="Cubical.Functions.FunExtEquiv.html#5671" class="Bound">i</a><a id="5683" class="Symbol">))</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Cubical.Functions.FunExtEquiv.html#5520" class="Bound">f</a> <a id="5689" href="Cubical.Functions.FunExtEquiv.html#5617" class="Bound">x₀</a><a id="5691" class="Symbol">)</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Cubical.Functions.FunExtEquiv.html#5546" class="Bound">g</a> <a id="5696" href="Cubical.Functions.FunExtEquiv.html#5629" class="Bound">x₁</a><a id="5698" class="Symbol">))</a>
<a id="5701" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a> <a id="5712" href="Cubical.Functions.FunExtEquiv.html#5712" class="Bound">q</a> <a id="5714" href="Cubical.Functions.FunExtEquiv.html#5714" class="Bound">p</a> <a id="5716" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Cubical.Functions.FunExtEquiv.html#5712" class="Bound">q</a> <a id="5722" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Cubical.Functions.FunExtEquiv.html#5714" class="Bound">p</a> <a id="5727" href="Cubical.Functions.FunExtEquiv.html#5716" class="Bound">i</a><a id="5728" class="Symbol">)</a>

<a id="funExtDepEquiv"></a><a id="5731" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a> <a id="5746" class="Symbol">:</a> <a id="5748" class="Symbol">{</a><a id="5749" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5751" class="Symbol">:</a> <a id="5753" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5755" class="Symbol">→</a> <a id="5757" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5762" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="5763" class="Symbol">}</a> <a id="5765" class="Symbol">{</a><a id="5766" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5768" class="Symbol">:</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Cubical.Functions.FunExtEquiv.html#5771" class="Bound">i</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5776" class="Symbol">)</a> <a id="5778" class="Symbol">→</a> <a id="5780" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5782" href="Cubical.Functions.FunExtEquiv.html#5771" class="Bound">i</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5791" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="5793" class="Symbol">}</a>
  <a id="5797" class="Symbol">{</a><a id="5798" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5800" class="Symbol">:</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Cubical.Functions.FunExtEquiv.html#5803" class="Bound">x</a> <a id="5805" class="Symbol">:</a> <a id="5807" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5809" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5811" class="Symbol">)</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5817" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5820" href="Cubical.Functions.FunExtEquiv.html#5803" class="Bound">x</a><a id="5821" class="Symbol">}</a> <a id="5823" class="Symbol">{</a><a id="5824" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a> <a id="5826" class="Symbol">:</a> <a id="5828" class="Symbol">(</a><a id="5829" href="Cubical.Functions.FunExtEquiv.html#5829" class="Bound">x</a> <a id="5831" class="Symbol">:</a> <a id="5833" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5835" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5837" class="Symbol">)</a> <a id="5839" class="Symbol">→</a> <a id="5841" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5843" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="5846" href="Cubical.Functions.FunExtEquiv.html#5829" class="Bound">x</a><a id="5847" class="Symbol">}</a>
  <a id="5851" class="Symbol">→</a> <a id="5853" class="Symbol">({</a><a id="5855" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a> <a id="5858" class="Symbol">:</a> <a id="5860" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5862" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5864" class="Symbol">}</a> <a id="5866" class="Symbol">{</a><a id="5867" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a> <a id="5870" class="Symbol">:</a> <a id="5872" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5874" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5876" class="Symbol">}</a> <a id="5878" class="Symbol">(</a><a id="5879" href="Cubical.Functions.FunExtEquiv.html#5879" class="Bound">p</a> <a id="5881" class="Symbol">:</a> <a id="5883" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5889" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5891" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a> <a id="5894" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a><a id="5896" class="Symbol">)</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5906" class="Symbol">(λ</a> <a id="5909" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a> <a id="5911" class="Symbol">→</a> <a id="5913" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5915" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Cubical.Functions.FunExtEquiv.html#5879" class="Bound">p</a> <a id="5920" href="Cubical.Functions.FunExtEquiv.html#5909" class="Bound">i</a><a id="5921" class="Symbol">))</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5927" href="Cubical.Functions.FunExtEquiv.html#5855" class="Bound">x₀</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a> <a id="5934" href="Cubical.Functions.FunExtEquiv.html#5867" class="Bound">x₁</a><a id="5936" class="Symbol">))</a>
  <a id="5941" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5943" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5949" class="Symbol">(λ</a> <a id="5952" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a> <a id="5954" class="Symbol">→</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Functions.FunExtEquiv.html#5957" class="Bound">x</a> <a id="5959" class="Symbol">:</a> <a id="5961" href="Cubical.Functions.FunExtEquiv.html#5749" class="Bound">A</a> <a id="5963" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Cubical.Functions.FunExtEquiv.html#5766" class="Bound">B</a> <a id="5970" href="Cubical.Functions.FunExtEquiv.html#5952" class="Bound">i</a> <a id="5972" href="Cubical.Functions.FunExtEquiv.html#5957" class="Bound">x</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Cubical.Functions.FunExtEquiv.html#5798" class="Bound">f</a> <a id="5977" href="Cubical.Functions.FunExtEquiv.html#5824" class="Bound">g</a>
<a id="5979" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a> <a id="5994" class="Symbol">{</a><a id="5995" class="Argument">A</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a><a id="6000" class="Symbol">}</a> <a id="6002" class="Symbol">{</a><a id="6003" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a><a id="6004" class="Symbol">}</a> <a id="6006" class="Symbol">{</a><a id="6007" href="Cubical.Functions.FunExtEquiv.html#6007" class="Bound">f</a><a id="6008" class="Symbol">}</a> <a id="6010" class="Symbol">{</a><a id="6011" href="Cubical.Functions.FunExtEquiv.html#6011" class="Bound">g</a><a id="6012" class="Symbol">}</a> <a id="6014" class="Symbol">=</a> <a id="6016" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6027" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a>
  <a id="6034" class="Keyword">where</a>
  <a id="6042" class="Keyword">open</a> <a id="6047" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="6053" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6064" class="Symbol">_</a> <a id="6066" class="Symbol">_</a>
  <a id="6070" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6075" class="Symbol">.</a><a id="6076" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6080" class="Symbol">=</a> <a id="6082" href="Cubical.Functions.FunExtEquiv.html#5098" class="Function">funExtDep</a>
  <a id="6094" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6099" class="Symbol">.</a><a id="6100" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6104" class="Symbol">=</a> <a id="6106" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a>
  <a id="6119" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6124" class="Symbol">.</a><a id="6125" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6129" href="Cubical.Functions.FunExtEquiv.html#6129" class="Bound">q</a> <a id="6131" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a> <a id="6133" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6135" href="Cubical.Functions.FunExtEquiv.html#6135" class="Bound">x</a> <a id="6137" class="Symbol">=</a>
    <a id="6143" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a>
      <a id="6156" class="Symbol">(λ</a> <a id="6159" href="Cubical.Functions.FunExtEquiv.html#6159" class="Bound">k</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a> <a id="6165" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6175" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6177" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6179" href="Cubical.Functions.FunExtEquiv.html#6135" class="Bound">x</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Cubical.Functions.FunExtEquiv.html#6159" class="Bound">k</a> <a id="6184" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6186" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a><a id="6187" class="Symbol">)))</a>
      <a id="6197" class="Symbol">(</a><a id="6198" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a> <a id="6200" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6202" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6204" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6206" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6208" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a><a id="6209" class="Symbol">)</a>
      <a id="6217" class="Symbol">(</a><a id="6218" href="Cubical.Functions.FunExtEquiv.html#6129" class="Bound">q</a> <a id="6220" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6222" class="Symbol">(</a><a id="6223" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6230" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6232" href="Cubical.Functions.FunExtEquiv.html#6133" class="Bound">i</a> <a id="6234" href="Cubical.Functions.FunExtEquiv.html#6135" class="Bound">x</a> <a id="6236" href="Cubical.Functions.FunExtEquiv.html#6131" class="Bound">m</a><a id="6237" class="Symbol">))</a>
  <a id="6242" href="Cubical.Functions.FunExtEquiv.html#6053" class="Function">isom</a> <a id="6247" class="Symbol">.</a><a id="6248" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6252" href="Cubical.Functions.FunExtEquiv.html#6252" class="Bound">h</a> <a id="6254" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a> <a id="6256" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6258" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6260" class="Symbol">=</a>
    <a id="6266" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a>
      <a id="6279" class="Symbol">(λ</a> <a id="6282" href="Cubical.Functions.FunExtEquiv.html#6282" class="Bound">k</a> <a id="6284" class="Symbol">→</a> <a id="6286" href="Cubical.Functions.FunExtEquiv.html#6003" class="Bound">B</a> <a id="6288" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6290" class="Symbol">(</a><a id="6291" href="Cubical.Functions.FunExtEquiv.html#6459" class="Function">lemi→i</a> <a id="6298" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a> <a id="6300" href="Cubical.Functions.FunExtEquiv.html#6282" class="Bound">k</a><a id="6301" class="Symbol">))</a>
      <a id="6310" class="Symbol">(</a><a id="6311" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a> <a id="6313" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6315" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6317" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6319" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6321" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6322" class="Symbol">)</a>
      <a id="6330" class="Symbol">(</a><a id="6331" href="Cubical.Functions.FunExtEquiv.html#6252" class="Bound">h</a> <a id="6333" class="Symbol">(λ</a> <a id="6336" href="Cubical.Functions.FunExtEquiv.html#6336" class="Bound">j</a> <a id="6338" class="Symbol">→</a> <a id="6340" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6347" href="Cubical.Functions.FunExtEquiv.html#6336" class="Bound">j</a> <a id="6349" href="Cubical.Functions.FunExtEquiv.html#6254" class="Bound">m</a><a id="6350" class="Symbol">)</a> <a id="6352" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6353" class="Symbol">)</a>
    <a id="6359" class="Keyword">where</a>
    <a id="6369" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6376" class="Symbol">:</a> <a id="6378" class="Symbol">∀</a> <a id="6380" href="Cubical.Functions.FunExtEquiv.html#6380" class="Bound">j</a> <a id="6382" class="Symbol">→</a> <a id="6384" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="6391" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6393" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6395" href="Cubical.Functions.FunExtEquiv.html#6380" class="Bound">j</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6400" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6401" class="Symbol">)</a> <a id="6403" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6405" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6407" href="Cubical.Functions.FunExtEquiv.html#6380" class="Bound">j</a>
    <a id="6413" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6420" href="Cubical.Functions.FunExtEquiv.html#6420" class="Bound">j</a> <a id="6422" href="Cubical.Functions.FunExtEquiv.html#6422" class="Bound">k</a> <a id="6424" class="Symbol">=</a> <a id="6426" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="6434" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6436" class="Symbol">(λ</a> <a id="6439" href="Cubical.Functions.FunExtEquiv.html#6439" class="Bound">i</a> <a id="6441" class="Symbol">→</a> <a id="6443" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6445" href="Cubical.Functions.FunExtEquiv.html#6439" class="Bound">i</a><a id="6446" class="Symbol">)</a> <a id="6448" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6450" href="Cubical.Functions.FunExtEquiv.html#6420" class="Bound">j</a> <a id="6452" href="Cubical.Functions.FunExtEquiv.html#6422" class="Bound">k</a>

    <a id="6459" href="Cubical.Functions.FunExtEquiv.html#6459" class="Function">lemi→i</a> <a id="6466" class="Symbol">:</a> <a id="6468" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6474" class="Symbol">(λ</a> <a id="6477" href="Cubical.Functions.FunExtEquiv.html#6477" class="Bound">m</a> <a id="6479" class="Symbol">→</a> <a id="6481" href="Cubical.Functions.FunExtEquiv.html#6369" class="Function">lemi→j</a> <a id="6488" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6490" href="Cubical.Functions.FunExtEquiv.html#6477" class="Bound">m</a> <a id="6492" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6494" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6496" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6497" class="Symbol">)</a> <a id="6499" class="Symbol">(</a><a id="6500" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6507" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6509" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6514" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6515" class="Symbol">))</a> <a id="6518" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6527" href="Cubical.Functions.FunExtEquiv.html#6459" class="Function">lemi→i</a> <a id="6534" href="Cubical.Functions.FunExtEquiv.html#6534" class="Bound">m</a> <a id="6536" href="Cubical.Functions.FunExtEquiv.html#6536" class="Bound">k</a> <a id="6538" class="Symbol">=</a> <a id="6540" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="6547" href="Cubical.Functions.FunExtEquiv.html#5999" class="Bound">A</a> <a id="6549" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Cubical.Functions.FunExtEquiv.html#6256" class="Bound">p</a> <a id="6554" href="Cubical.Functions.FunExtEquiv.html#6258" class="Bound">i</a><a id="6555" class="Symbol">)</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Cubical.Functions.FunExtEquiv.html#6534" class="Bound">m</a> <a id="6560" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6562" href="Cubical.Functions.FunExtEquiv.html#6536" class="Bound">k</a><a id="6563" class="Symbol">)</a>

<a id="6566" class="Comment">-- Funext for non-dependent functions but where both domain and</a>
<a id="6630" class="Comment">-- codomain depend on the interval. In this case we can omit the</a>
<a id="6695" class="Comment">-- outer transp in funExtDep.</a>

<a id="funExtNonDep"></a><a id="6726" href="Cubical.Functions.FunExtEquiv.html#6726" class="Function">funExtNonDep</a> <a id="6739" class="Symbol">:</a> <a id="6741" class="Symbol">{</a><a id="6742" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6744" class="Symbol">:</a> <a id="6746" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="6748" class="Symbol">→</a> <a id="6750" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6755" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="6756" class="Symbol">}</a> <a id="6758" class="Symbol">{</a><a id="6759" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6761" class="Symbol">:</a> <a id="6763" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="6765" class="Symbol">→</a> <a id="6767" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6772" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="6774" class="Symbol">}</a>
  <a id="6778" class="Symbol">{</a><a id="6779" href="Cubical.Functions.FunExtEquiv.html#6779" class="Bound">f</a> <a id="6781" class="Symbol">:</a> <a id="6783" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6785" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="6788" class="Symbol">→</a> <a id="6790" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6792" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6794" class="Symbol">}</a> <a id="6796" class="Symbol">{</a><a id="6797" href="Cubical.Functions.FunExtEquiv.html#6797" class="Bound">g</a> <a id="6799" class="Symbol">:</a> <a id="6801" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6803" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="6806" class="Symbol">→</a> <a id="6808" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6810" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6812" class="Symbol">}</a>
  <a id="6816" class="Symbol">→</a> <a id="6818" class="Symbol">({</a><a id="6820" href="Cubical.Functions.FunExtEquiv.html#6820" class="Bound">x₀</a> <a id="6823" class="Symbol">:</a> <a id="6825" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6827" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6829" class="Symbol">}</a> <a id="6831" class="Symbol">{</a><a id="6832" href="Cubical.Functions.FunExtEquiv.html#6832" class="Bound">x₁</a> <a id="6835" class="Symbol">:</a> <a id="6837" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6839" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6841" class="Symbol">}</a> <a id="6843" class="Symbol">→</a> <a id="6845" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6851" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6853" href="Cubical.Functions.FunExtEquiv.html#6820" class="Bound">x₀</a> <a id="6856" href="Cubical.Functions.FunExtEquiv.html#6832" class="Bound">x₁</a> <a id="6859" class="Symbol">→</a> <a id="6861" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6867" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Cubical.Functions.FunExtEquiv.html#6779" class="Bound">f</a> <a id="6872" href="Cubical.Functions.FunExtEquiv.html#6820" class="Bound">x₀</a><a id="6874" class="Symbol">)</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Functions.FunExtEquiv.html#6797" class="Bound">g</a> <a id="6879" href="Cubical.Functions.FunExtEquiv.html#6832" class="Bound">x₁</a><a id="6881" class="Symbol">))</a>
  <a id="6886" class="Symbol">→</a> <a id="6888" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6894" class="Symbol">(λ</a> <a id="6897" href="Cubical.Functions.FunExtEquiv.html#6897" class="Bound">i</a> <a id="6899" class="Symbol">→</a> <a id="6901" href="Cubical.Functions.FunExtEquiv.html#6742" class="Bound">A</a> <a id="6903" href="Cubical.Functions.FunExtEquiv.html#6897" class="Bound">i</a> <a id="6905" class="Symbol">→</a> <a id="6907" href="Cubical.Functions.FunExtEquiv.html#6759" class="Bound">B</a> <a id="6909" href="Cubical.Functions.FunExtEquiv.html#6897" class="Bound">i</a><a id="6910" class="Symbol">)</a> <a id="6912" href="Cubical.Functions.FunExtEquiv.html#6779" class="Bound">f</a> <a id="6914" href="Cubical.Functions.FunExtEquiv.html#6797" class="Bound">g</a>
<a id="6916" href="Cubical.Functions.FunExtEquiv.html#6726" class="Function">funExtNonDep</a> <a id="6929" class="Symbol">{</a><a id="6930" class="Argument">A</a> <a id="6932" class="Symbol">=</a> <a id="6934" href="Cubical.Functions.FunExtEquiv.html#6934" class="Bound">A</a><a id="6935" class="Symbol">}</a> <a id="6937" href="Cubical.Functions.FunExtEquiv.html#6937" class="Bound">h</a> <a id="6939" href="Cubical.Functions.FunExtEquiv.html#6939" class="Bound">i</a> <a id="6941" href="Cubical.Functions.FunExtEquiv.html#6941" class="Bound">x</a> <a id="6943" class="Symbol">=</a> <a id="6945" href="Cubical.Functions.FunExtEquiv.html#6937" class="Bound">h</a> <a id="6947" class="Symbol">(λ</a> <a id="6950" href="Cubical.Functions.FunExtEquiv.html#6950" class="Bound">j</a> <a id="6952" class="Symbol">→</a> <a id="6954" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="6961" href="Cubical.Functions.FunExtEquiv.html#6934" class="Bound">A</a> <a id="6963" href="Cubical.Functions.FunExtEquiv.html#6939" class="Bound">i</a> <a id="6965" href="Cubical.Functions.FunExtEquiv.html#6950" class="Bound">j</a> <a id="6967" href="Cubical.Functions.FunExtEquiv.html#6941" class="Bound">x</a><a id="6968" class="Symbol">)</a> <a id="6970" href="Cubical.Functions.FunExtEquiv.html#6939" class="Bound">i</a>

<a id="funExtNonDep⁻"></a><a id="6973" href="Cubical.Functions.FunExtEquiv.html#6973" class="Function">funExtNonDep⁻</a> <a id="6987" class="Symbol">:</a> <a id="6989" class="Symbol">{</a><a id="6990" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="6992" class="Symbol">:</a> <a id="6994" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="6996" class="Symbol">→</a> <a id="6998" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7003" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7004" class="Symbol">}</a> <a id="7006" class="Symbol">{</a><a id="7007" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7013" class="Symbol">→</a> <a id="7015" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7020" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7022" class="Symbol">}</a>
  <a id="7026" class="Symbol">{</a><a id="7027" href="Cubical.Functions.FunExtEquiv.html#7027" class="Bound">f</a> <a id="7029" class="Symbol">:</a> <a id="7031" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7033" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7040" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7042" class="Symbol">}</a> <a id="7044" class="Symbol">{</a><a id="7045" href="Cubical.Functions.FunExtEquiv.html#7045" class="Bound">g</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7051" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="7054" class="Symbol">→</a> <a id="7056" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7058" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7060" class="Symbol">}</a>
  <a id="7064" class="Symbol">→</a> <a id="7066" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7072" class="Symbol">(λ</a> <a id="7075" href="Cubical.Functions.FunExtEquiv.html#7075" class="Bound">i</a> <a id="7077" class="Symbol">→</a> <a id="7079" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7081" href="Cubical.Functions.FunExtEquiv.html#7075" class="Bound">i</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7087" href="Cubical.Functions.FunExtEquiv.html#7075" class="Bound">i</a><a id="7088" class="Symbol">)</a> <a id="7090" href="Cubical.Functions.FunExtEquiv.html#7027" class="Bound">f</a> <a id="7092" href="Cubical.Functions.FunExtEquiv.html#7045" class="Bound">g</a>
  <a id="7096" class="Symbol">→</a> <a id="7098" class="Symbol">({</a><a id="7100" href="Cubical.Functions.FunExtEquiv.html#7100" class="Bound">x₀</a> <a id="7103" class="Symbol">:</a> <a id="7105" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7107" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7109" class="Symbol">}</a> <a id="7111" class="Symbol">{</a><a id="7112" href="Cubical.Functions.FunExtEquiv.html#7112" class="Bound">x₁</a> <a id="7115" class="Symbol">:</a> <a id="7117" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7119" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7121" class="Symbol">}</a> <a id="7123" class="Symbol">→</a> <a id="7125" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7131" href="Cubical.Functions.FunExtEquiv.html#6990" class="Bound">A</a> <a id="7133" href="Cubical.Functions.FunExtEquiv.html#7100" class="Bound">x₀</a> <a id="7136" href="Cubical.Functions.FunExtEquiv.html#7112" class="Bound">x₁</a> <a id="7139" class="Symbol">→</a> <a id="7141" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7147" href="Cubical.Functions.FunExtEquiv.html#7007" class="Bound">B</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Cubical.Functions.FunExtEquiv.html#7027" class="Bound">f</a> <a id="7152" href="Cubical.Functions.FunExtEquiv.html#7100" class="Bound">x₀</a><a id="7154" class="Symbol">)</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Cubical.Functions.FunExtEquiv.html#7045" class="Bound">g</a> <a id="7159" href="Cubical.Functions.FunExtEquiv.html#7112" class="Bound">x₁</a><a id="7161" class="Symbol">))</a>
<a id="7164" href="Cubical.Functions.FunExtEquiv.html#6973" class="Function">funExtNonDep⁻</a> <a id="7178" class="Symbol">=</a> <a id="7180" href="Cubical.Functions.FunExtEquiv.html#5457" class="Function">funExtDep⁻</a>

<a id="funExtNonDepEquiv"></a><a id="7192" href="Cubical.Functions.FunExtEquiv.html#7192" class="Function">funExtNonDepEquiv</a> <a id="7210" class="Symbol">:</a> <a id="7212" class="Symbol">{</a><a id="7213" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7215" class="Symbol">:</a> <a id="7217" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7219" class="Symbol">→</a> <a id="7221" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7226" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7227" class="Symbol">}</a> <a id="7229" class="Symbol">{</a><a id="7230" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7232" class="Symbol">:</a> <a id="7234" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7236" class="Symbol">→</a> <a id="7238" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7243" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7245" class="Symbol">}</a>
  <a id="7249" class="Symbol">{</a><a id="7250" href="Cubical.Functions.FunExtEquiv.html#7250" class="Bound">f</a> <a id="7252" class="Symbol">:</a> <a id="7254" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7256" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="7259" class="Symbol">→</a> <a id="7261" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7263" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7265" class="Symbol">}</a> <a id="7267" class="Symbol">{</a><a id="7268" href="Cubical.Functions.FunExtEquiv.html#7268" class="Bound">g</a> <a id="7270" class="Symbol">:</a> <a id="7272" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7274" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="7277" class="Symbol">→</a> <a id="7279" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7281" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7283" class="Symbol">}</a>
  <a id="7287" class="Symbol">→</a> <a id="7289" class="Symbol">({</a><a id="7291" href="Cubical.Functions.FunExtEquiv.html#7291" class="Bound">x₀</a> <a id="7294" class="Symbol">:</a> <a id="7296" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7298" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7300" class="Symbol">}</a> <a id="7302" class="Symbol">{</a><a id="7303" href="Cubical.Functions.FunExtEquiv.html#7303" class="Bound">x₁</a> <a id="7306" class="Symbol">:</a> <a id="7308" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7310" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7312" class="Symbol">}</a> <a id="7314" class="Symbol">→</a> <a id="7316" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7322" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7324" href="Cubical.Functions.FunExtEquiv.html#7291" class="Bound">x₀</a> <a id="7327" href="Cubical.Functions.FunExtEquiv.html#7303" class="Bound">x₁</a> <a id="7330" class="Symbol">→</a> <a id="7332" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7338" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7340" class="Symbol">(</a><a id="7341" href="Cubical.Functions.FunExtEquiv.html#7250" class="Bound">f</a> <a id="7343" href="Cubical.Functions.FunExtEquiv.html#7291" class="Bound">x₀</a><a id="7345" class="Symbol">)</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Cubical.Functions.FunExtEquiv.html#7268" class="Bound">g</a> <a id="7350" href="Cubical.Functions.FunExtEquiv.html#7303" class="Bound">x₁</a><a id="7352" class="Symbol">))</a>
  <a id="7357" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7359" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7365" class="Symbol">(λ</a> <a id="7368" href="Cubical.Functions.FunExtEquiv.html#7368" class="Bound">i</a> <a id="7370" class="Symbol">→</a> <a id="7372" href="Cubical.Functions.FunExtEquiv.html#7213" class="Bound">A</a> <a id="7374" href="Cubical.Functions.FunExtEquiv.html#7368" class="Bound">i</a> <a id="7376" class="Symbol">→</a> <a id="7378" href="Cubical.Functions.FunExtEquiv.html#7230" class="Bound">B</a> <a id="7380" href="Cubical.Functions.FunExtEquiv.html#7368" class="Bound">i</a><a id="7381" class="Symbol">)</a> <a id="7383" href="Cubical.Functions.FunExtEquiv.html#7250" class="Bound">f</a> <a id="7385" href="Cubical.Functions.FunExtEquiv.html#7268" class="Bound">g</a>
<a id="7387" href="Cubical.Functions.FunExtEquiv.html#7192" class="Function">funExtNonDepEquiv</a> <a id="7405" class="Symbol">{</a><a id="7406" class="Argument">A</a> <a id="7408" class="Symbol">=</a> <a id="7410" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a><a id="7411" class="Symbol">}</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7426" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a>
  <a id="7433" class="Keyword">where</a>
  <a id="7441" class="Keyword">open</a> <a id="7446" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="7452" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7457" class="Symbol">:</a> <a id="7459" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7463" class="Symbol">_</a> <a id="7465" class="Symbol">_</a>
  <a id="7469" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7474" class="Symbol">.</a><a id="7475" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="7479" class="Symbol">=</a> <a id="7481" href="Cubical.Functions.FunExtEquiv.html#6726" class="Function">funExtNonDep</a>
  <a id="7496" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7501" class="Symbol">.</a><a id="7502" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7506" class="Symbol">=</a> <a id="7508" href="Cubical.Functions.FunExtEquiv.html#6973" class="Function">funExtNonDep⁻</a>
  <a id="7524" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7529" class="Symbol">.</a><a id="7530" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7534" href="Cubical.Functions.FunExtEquiv.html#7534" class="Bound">q</a> <a id="7536" href="Cubical.Functions.FunExtEquiv.html#7536" class="Bound">m</a> <a id="7538" href="Cubical.Functions.FunExtEquiv.html#7538" class="Bound">i</a> <a id="7540" href="Cubical.Functions.FunExtEquiv.html#7540" class="Bound">x</a> <a id="7542" class="Symbol">=</a> <a id="7544" href="Cubical.Functions.FunExtEquiv.html#7534" class="Bound">q</a> <a id="7546" href="Cubical.Functions.FunExtEquiv.html#7538" class="Bound">i</a> <a id="7548" class="Symbol">(</a><a id="7549" href="Cubical.Foundations.CartesianKanOps.html#2746" class="Function">coei→i</a> <a id="7556" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a> <a id="7558" href="Cubical.Functions.FunExtEquiv.html#7538" class="Bound">i</a> <a id="7560" href="Cubical.Functions.FunExtEquiv.html#7540" class="Bound">x</a> <a id="7562" href="Cubical.Functions.FunExtEquiv.html#7536" class="Bound">m</a><a id="7563" class="Symbol">)</a>
  <a id="7567" href="Cubical.Functions.FunExtEquiv.html#7452" class="Function">isom</a> <a id="7572" class="Symbol">.</a><a id="7573" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7577" href="Cubical.Functions.FunExtEquiv.html#7577" class="Bound">h</a> <a id="7579" href="Cubical.Functions.FunExtEquiv.html#7579" class="Bound">m</a> <a id="7581" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7583" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a> <a id="7585" class="Symbol">=</a> <a id="7587" href="Cubical.Functions.FunExtEquiv.html#7577" class="Bound">h</a> <a id="7589" class="Symbol">(λ</a> <a id="7592" href="Cubical.Functions.FunExtEquiv.html#7592" class="Bound">j</a> <a id="7594" class="Symbol">→</a> <a id="7596" href="Cubical.Functions.FunExtEquiv.html#7624" class="Function">lemi→j</a> <a id="7603" href="Cubical.Functions.FunExtEquiv.html#7592" class="Bound">j</a> <a id="7605" href="Cubical.Functions.FunExtEquiv.html#7579" class="Bound">m</a><a id="7606" class="Symbol">)</a> <a id="7608" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a>
    <a id="7614" class="Keyword">where</a>
    <a id="7624" href="Cubical.Functions.FunExtEquiv.html#7624" class="Function">lemi→j</a> <a id="7631" class="Symbol">:</a> <a id="7633" class="Symbol">∀</a> <a id="7635" href="Cubical.Functions.FunExtEquiv.html#7635" class="Bound">j</a> <a id="7637" class="Symbol">→</a> <a id="7639" href="Cubical.Foundations.CartesianKanOps.html#1775" class="Function">coei→j</a> <a id="7646" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a> <a id="7648" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a> <a id="7650" href="Cubical.Functions.FunExtEquiv.html#7635" class="Bound">j</a> <a id="7652" class="Symbol">(</a><a id="7653" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7655" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a><a id="7656" class="Symbol">)</a> <a id="7658" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7660" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7662" href="Cubical.Functions.FunExtEquiv.html#7635" class="Bound">j</a>
    <a id="7668" href="Cubical.Functions.FunExtEquiv.html#7624" class="Function">lemi→j</a> <a id="7675" href="Cubical.Functions.FunExtEquiv.html#7675" class="Bound">j</a> <a id="7677" href="Cubical.Functions.FunExtEquiv.html#7677" class="Bound">k</a> <a id="7679" class="Symbol">=</a> <a id="7681" href="Cubical.Foundations.CartesianKanOps.html#3363" class="Function">coePath</a> <a id="7689" href="Cubical.Functions.FunExtEquiv.html#7410" class="Bound">A</a> <a id="7691" class="Symbol">(λ</a> <a id="7694" href="Cubical.Functions.FunExtEquiv.html#7694" class="Bound">i</a> <a id="7696" class="Symbol">→</a> <a id="7698" href="Cubical.Functions.FunExtEquiv.html#7581" class="Bound">p</a> <a id="7700" href="Cubical.Functions.FunExtEquiv.html#7694" class="Bound">i</a><a id="7701" class="Symbol">)</a> <a id="7703" href="Cubical.Functions.FunExtEquiv.html#7583" class="Bound">i</a> <a id="7705" href="Cubical.Functions.FunExtEquiv.html#7675" class="Bound">j</a> <a id="7707" href="Cubical.Functions.FunExtEquiv.html#7677" class="Bound">k</a>

<a id="heteroHomotopy≃Homotopy"></a><a id="7710" href="Cubical.Functions.FunExtEquiv.html#7710" class="Function">heteroHomotopy≃Homotopy</a> <a id="7734" class="Symbol">:</a> <a id="7736" class="Symbol">{</a><a id="7737" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7739" class="Symbol">:</a> <a id="7741" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="7743" class="Symbol">→</a> <a id="7745" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7750" href="Cubical.Functions.FunExtEquiv.html#465" class="Generalizable">ℓ</a><a id="7751" class="Symbol">}</a> <a id="7753" class="Symbol">{</a><a id="7754" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7756" class="Symbol">:</a> <a id="7758" class="Symbol">(</a><a id="7759" href="Cubical.Functions.FunExtEquiv.html#7759" class="Bound">i</a> <a id="7761" class="Symbol">:</a> <a id="7763" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="7764" class="Symbol">)</a> <a id="7766" class="Symbol">→</a> <a id="7768" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7773" href="Cubical.Functions.FunExtEquiv.html#467" class="Generalizable">ℓ₁</a><a id="7775" class="Symbol">}</a>
  <a id="7779" class="Symbol">{</a><a id="7780" href="Cubical.Functions.FunExtEquiv.html#7780" class="Bound">f</a> <a id="7782" class="Symbol">:</a> <a id="7784" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7786" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="7789" class="Symbol">→</a> <a id="7791" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7793" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7795" class="Symbol">}</a> <a id="7797" class="Symbol">{</a><a id="7798" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">g</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7804" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="7807" class="Symbol">→</a> <a id="7809" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7811" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7813" class="Symbol">}</a>
  <a id="7817" class="Symbol">→</a> <a id="7819" class="Symbol">({</a><a id="7821" href="Cubical.Functions.FunExtEquiv.html#7821" class="Bound">x₀</a> <a id="7824" class="Symbol">:</a> <a id="7826" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7828" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7830" class="Symbol">}</a> <a id="7832" class="Symbol">{</a><a id="7833" href="Cubical.Functions.FunExtEquiv.html#7833" class="Bound">x₁</a> <a id="7836" class="Symbol">:</a> <a id="7838" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7840" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7842" class="Symbol">}</a> <a id="7844" class="Symbol">→</a> <a id="7846" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7852" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7854" href="Cubical.Functions.FunExtEquiv.html#7821" class="Bound">x₀</a> <a id="7857" href="Cubical.Functions.FunExtEquiv.html#7833" class="Bound">x₁</a> <a id="7860" class="Symbol">→</a> <a id="7862" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7868" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Cubical.Functions.FunExtEquiv.html#7780" class="Bound">f</a> <a id="7873" href="Cubical.Functions.FunExtEquiv.html#7821" class="Bound">x₀</a><a id="7875" class="Symbol">)</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">g</a> <a id="7880" href="Cubical.Functions.FunExtEquiv.html#7833" class="Bound">x₁</a><a id="7882" class="Symbol">))</a>
  <a id="7887" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7889" class="Symbol">((</a><a id="7891" href="Cubical.Functions.FunExtEquiv.html#7891" class="Bound">x₀</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7898" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7900" class="Symbol">)</a> <a id="7902" class="Symbol">→</a> <a id="7904" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="7910" href="Cubical.Functions.FunExtEquiv.html#7754" class="Bound">B</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Cubical.Functions.FunExtEquiv.html#7780" class="Bound">f</a> <a id="7915" href="Cubical.Functions.FunExtEquiv.html#7891" class="Bound">x₀</a><a id="7917" class="Symbol">)</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Cubical.Functions.FunExtEquiv.html#7798" class="Bound">g</a> <a id="7922" class="Symbol">(</a><a id="7923" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="7933" class="Symbol">(λ</a> <a id="7936" href="Cubical.Functions.FunExtEquiv.html#7936" class="Bound">i</a> <a id="7938" class="Symbol">→</a> <a id="7940" href="Cubical.Functions.FunExtEquiv.html#7737" class="Bound">A</a> <a id="7942" href="Cubical.Functions.FunExtEquiv.html#7936" class="Bound">i</a><a id="7943" class="Symbol">)</a> <a id="7945" href="Cubical.Functions.FunExtEquiv.html#7891" class="Bound">x₀</a><a id="7947" class="Symbol">)))</a>
<a id="7951" href="Cubical.Functions.FunExtEquiv.html#7710" class="Function">heteroHomotopy≃Homotopy</a> <a id="7975" class="Symbol">{</a><a id="7976" class="Argument">A</a> <a id="7978" class="Symbol">=</a> <a id="7980" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a><a id="7981" class="Symbol">}</a> <a id="7983" class="Symbol">{</a><a id="7984" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a><a id="7985" class="Symbol">}</a> <a id="7987" class="Symbol">{</a><a id="7988" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a><a id="7989" class="Symbol">}</a> <a id="7991" class="Symbol">{</a><a id="7992" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a><a id="7993" class="Symbol">}</a> <a id="7995" class="Symbol">=</a> <a id="7997" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8008" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a>
  <a id="8015" class="Keyword">where</a>
  <a id="8023" class="Keyword">open</a> <a id="8028" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
  <a id="8034" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8039" class="Symbol">:</a> <a id="8041" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8045" class="Symbol">_</a> <a id="8047" class="Symbol">_</a>
  <a id="8051" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8056" class="Symbol">.</a><a id="8057" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8061" href="Cubical.Functions.FunExtEquiv.html#8061" class="Bound">h</a> <a id="8063" href="Cubical.Functions.FunExtEquiv.html#8063" class="Bound">x₀</a> <a id="8066" class="Symbol">=</a> <a id="8068" href="Cubical.Functions.FunExtEquiv.html#8061" class="Bound">h</a> <a id="8070" class="Symbol">(</a><a id="8071" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8085" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8087" href="Cubical.Functions.FunExtEquiv.html#8063" class="Bound">x₀</a> <a id="8090" class="Symbol">.</a><a id="8091" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8095" class="Symbol">.</a><a id="8096" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8099" class="Symbol">)</a>
  <a id="8103" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8108" class="Symbol">.</a><a id="8109" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8113" href="Cubical.Functions.FunExtEquiv.html#8113" class="Bound">k</a> <a id="8115" class="Symbol">{</a><a id="8116" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a><a id="8118" class="Symbol">}</a> <a id="8120" class="Symbol">{</a><a id="8121" href="Cubical.Functions.FunExtEquiv.html#8121" class="Bound">x₁</a><a id="8123" class="Symbol">}</a> <a id="8125" href="Cubical.Functions.FunExtEquiv.html#8125" class="Bound">p</a> <a id="8127" class="Symbol">=</a>
    <a id="8133" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8139" class="Symbol">(λ</a> <a id="8142" href="Cubical.Functions.FunExtEquiv.html#8142" class="Bound">fib</a> <a id="8146" class="Symbol">→</a> <a id="8148" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8154" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a> <a id="8156" class="Symbol">(</a><a id="8157" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a> <a id="8159" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a><a id="8161" class="Symbol">)</a> <a id="8163" class="Symbol">(</a><a id="8164" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a> <a id="8166" class="Symbol">(</a><a id="8167" href="Cubical.Functions.FunExtEquiv.html#8142" class="Bound">fib</a> <a id="8171" class="Symbol">.</a><a id="8172" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8175" class="Symbol">)))</a> <a id="8179" class="Symbol">(</a><a id="8180" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8194" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8196" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a> <a id="8199" class="Symbol">.</a><a id="8200" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.Functions.FunExtEquiv.html#8121" class="Bound">x₁</a> <a id="8208" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8210" href="Cubical.Functions.FunExtEquiv.html#8125" class="Bound">p</a><a id="8211" class="Symbol">))</a> <a id="8214" class="Symbol">(</a><a id="8215" href="Cubical.Functions.FunExtEquiv.html#8113" class="Bound">k</a> <a id="8217" href="Cubical.Functions.FunExtEquiv.html#8116" class="Bound">x₀</a><a id="8219" class="Symbol">)</a>
  <a id="8223" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8228" class="Symbol">.</a><a id="8229" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8233" href="Cubical.Functions.FunExtEquiv.html#8233" class="Bound">k</a> <a id="8235" class="Symbol">=</a> <a id="8237" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8244" class="Symbol">λ</a> <a id="8246" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8249" class="Symbol">→</a>
    <a id="8255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8260" class="Symbol">(λ</a> <a id="8263" href="Cubical.Functions.FunExtEquiv.html#8263" class="Bound">α</a> <a id="8265" class="Symbol">→</a> <a id="8267" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8273" class="Symbol">(λ</a> <a id="8276" href="Cubical.Functions.FunExtEquiv.html#8276" class="Bound">fib</a> <a id="8280" class="Symbol">→</a> <a id="8282" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8288" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a> <a id="8290" class="Symbol">(</a><a id="8291" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a> <a id="8293" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a><a id="8295" class="Symbol">)</a> <a id="8297" class="Symbol">(</a><a id="8298" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a> <a id="8300" class="Symbol">(</a><a id="8301" href="Cubical.Functions.FunExtEquiv.html#8276" class="Bound">fib</a> <a id="8305" class="Symbol">.</a><a id="8306" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8309" class="Symbol">)))</a> <a id="8313" href="Cubical.Functions.FunExtEquiv.html#8263" class="Bound">α</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Cubical.Functions.FunExtEquiv.html#8233" class="Bound">k</a> <a id="8318" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a><a id="8320" class="Symbol">))</a>
      <a id="8329" class="Symbol">(</a><a id="8330" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="8343" href="Cubical.Foundations.Prelude.html#20488" class="Function">isPropSinglP</a> <a id="8356" class="Symbol">(</a><a id="8357" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8371" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8373" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8376" class="Symbol">.</a><a id="8377" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8380" class="Symbol">)</a> <a id="8382" class="Symbol">_</a>
        <a id="8392" class="Symbol">(</a><a id="8393" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8407" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8409" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8412" class="Symbol">.</a><a id="8413" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8432" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8434" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a> <a id="8437" class="Symbol">.</a><a id="8438" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8441" class="Symbol">))</a>
        <a id="8452" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8456" class="Symbol">)</a>
    <a id="8462" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8464" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="8478" class="Symbol">(</a><a id="8479" href="Cubical.Functions.FunExtEquiv.html#8233" class="Bound">k</a> <a id="8481" href="Cubical.Functions.FunExtEquiv.html#8246" class="Bound">x₀</a><a id="8483" class="Symbol">)</a>
  <a id="8487" href="Cubical.Functions.FunExtEquiv.html#8034" class="Function">isom</a> <a id="8492" class="Symbol">.</a><a id="8493" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8497" href="Cubical.Functions.FunExtEquiv.html#8497" class="Bound">h</a> <a id="8499" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a> <a id="8501" class="Symbol">{</a><a id="8502" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a><a id="8504" class="Symbol">}</a> <a id="8506" class="Symbol">{</a><a id="8507" href="Cubical.Functions.FunExtEquiv.html#8507" class="Bound">x₁</a><a id="8509" class="Symbol">}</a> <a id="8511" href="Cubical.Functions.FunExtEquiv.html#8511" class="Bound">p</a> <a id="8513" class="Symbol">=</a>
    <a id="8519" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a>
      <a id="8532" class="Symbol">(λ</a> <a id="8535" href="Cubical.Functions.FunExtEquiv.html#8535" class="Bound">i</a> <a id="8537" class="Symbol">→</a> <a id="8539" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8545" href="Cubical.Functions.FunExtEquiv.html#7984" class="Bound">B</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Cubical.Functions.FunExtEquiv.html#7988" class="Bound">f</a> <a id="8550" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a><a id="8552" class="Symbol">)</a> <a id="8554" class="Symbol">(</a><a id="8555" href="Cubical.Functions.FunExtEquiv.html#7992" class="Bound">g</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8572" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8574" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a> <a id="8577" class="Symbol">.</a><a id="8578" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8582" class="Symbol">(</a><a id="8583" href="Cubical.Functions.FunExtEquiv.html#8507" class="Bound">x₁</a> <a id="8586" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8588" href="Cubical.Functions.FunExtEquiv.html#8511" class="Bound">p</a><a id="8589" class="Symbol">)</a> <a id="8591" class="Symbol">(</a><a id="8592" href="Cubical.Functions.FunExtEquiv.html#8535" class="Bound">i</a> <a id="8594" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8596" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a><a id="8597" class="Symbol">)</a> <a id="8599" class="Symbol">.</a><a id="8600" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8603" class="Symbol">)))</a>
      <a id="8613" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a>
      <a id="8621" class="Symbol">(</a><a id="8622" href="Cubical.Functions.FunExtEquiv.html#8497" class="Bound">h</a> <a id="8624" class="Symbol">(</a><a id="8625" href="Cubical.Foundations.Prelude.html#16140" class="Function">isContrSinglP</a> <a id="8639" href="Cubical.Functions.FunExtEquiv.html#7980" class="Bound">A</a> <a id="8641" href="Cubical.Functions.FunExtEquiv.html#8502" class="Bound">x₀</a> <a id="8644" class="Symbol">.</a><a id="8645" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Cubical.Functions.FunExtEquiv.html#8507" class="Bound">x₁</a> <a id="8653" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8655" href="Cubical.Functions.FunExtEquiv.html#8511" class="Bound">p</a><a id="8656" class="Symbol">)</a> <a id="8658" href="Cubical.Functions.FunExtEquiv.html#8499" class="Bound">j</a> <a id="8660" class="Symbol">.</a><a id="8661" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8664" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Implicit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Implicit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Implicit.html" class="Module">Cubical.Functions.Implicit</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="120" class="Keyword">open</a> <a id="125" class="Keyword">import</a> <a id="132" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="implicit≃Explicit"></a><a id="165" href="Cubical.Functions.Implicit.html#165" class="Function">implicit≃Explicit</a> <a id="183" class="Symbol">:</a> <a id="185" class="Symbol">∀</a> <a id="187" class="Symbol">{</a><a id="188" href="Cubical.Functions.Implicit.html#188" class="Bound">ℓ</a> <a id="190" href="Cubical.Functions.Implicit.html#190" class="Bound">ℓ&#39;</a><a id="192" class="Symbol">}</a> <a id="194" class="Symbol">{</a><a id="195" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a> <a id="197" class="Symbol">:</a> <a id="199" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="204" href="Cubical.Functions.Implicit.html#188" class="Bound">ℓ</a><a id="205" class="Symbol">}</a> <a id="207" class="Symbol">{</a><a id="208" href="Cubical.Functions.Implicit.html#208" class="Bound">B</a> <a id="210" class="Symbol">:</a> <a id="212" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a> <a id="214" class="Symbol">→</a> <a id="216" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="221" href="Cubical.Functions.Implicit.html#190" class="Bound">ℓ&#39;</a><a id="223" class="Symbol">}</a>
  <a id="227" class="Symbol">→</a> <a id="229" class="Symbol">({</a><a id="231" href="Cubical.Functions.Implicit.html#231" class="Bound">a</a> <a id="233" class="Symbol">:</a> <a id="235" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a><a id="236" class="Symbol">}</a> <a id="238" class="Symbol">→</a> <a id="240" href="Cubical.Functions.Implicit.html#208" class="Bound">B</a> <a id="242" href="Cubical.Functions.Implicit.html#231" class="Bound">a</a><a id="243" class="Symbol">)</a> <a id="245" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="247" class="Symbol">((</a><a id="249" href="Cubical.Functions.Implicit.html#249" class="Bound">a</a> <a id="251" class="Symbol">:</a> <a id="253" href="Cubical.Functions.Implicit.html#195" class="Bound">A</a><a id="254" class="Symbol">)</a> <a id="256" class="Symbol">→</a> <a id="258" href="Cubical.Functions.Implicit.html#208" class="Bound">B</a> <a id="260" href="Cubical.Functions.Implicit.html#249" class="Bound">a</a><a id="261" class="Symbol">)</a>
<a id="263" href="Cubical.Functions.Implicit.html#165" class="Function">implicit≃Explicit</a> <a id="281" class="Symbol">=</a> <a id="283" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="294" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a>
  <a id="301" class="Keyword">where</a>
  <a id="309" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="314" class="Symbol">:</a> <a id="316" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="320" class="Symbol">_</a> <a id="322" class="Symbol">_</a>
  <a id="326" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="334" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="339" href="Cubical.Functions.Implicit.html#339" class="Bound">f</a> <a id="341" href="Cubical.Functions.Implicit.html#341" class="Bound">a</a> <a id="343" class="Symbol">=</a> <a id="345" href="Cubical.Functions.Implicit.html#339" class="Bound">f</a>
  <a id="349" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="357" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="362" href="Cubical.Functions.Implicit.html#362" class="Bound">f</a> <a id="364" class="Symbol">=</a> <a id="366" href="Cubical.Functions.Implicit.html#362" class="Bound">f</a> <a id="368" class="Symbol">_</a>
  <a id="372" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="380" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="385" href="Cubical.Functions.Implicit.html#385" class="Bound">f</a> <a id="387" class="Symbol">=</a> <a id="389" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="396" class="Symbol">λ</a> <a id="398" href="Cubical.Functions.Implicit.html#398" class="Bound">_</a> <a id="400" class="Symbol">→</a> <a id="402" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="409" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="417" href="Cubical.Functions.Implicit.html#309" class="Function">isom</a> <a id="422" href="Cubical.Functions.Implicit.html#422" class="Bound">f</a> <a id="424" class="Symbol">=</a> <a id="426" href="Cubical.Foundations.Prelude.html#11155" class="Function">implicitFunExt</a> <a id="441" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

</pre></body></html>

==> anc/html/Cubical.Functions.Involution.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Involution</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Functions.Involution.html" class="Module">Cubical.Functions.Involution</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="isInvolution"></a><a id="211" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="224" class="Symbol">:</a> <a id="226" class="Symbol">∀{</a><a id="228" href="Cubical.Functions.Involution.html#228" class="Bound">ℓ</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">{</a><a id="232" href="Cubical.Functions.Involution.html#232" class="Bound">A</a> <a id="234" class="Symbol">:</a> <a id="236" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="241" href="Cubical.Functions.Involution.html#228" class="Bound">ℓ</a><a id="242" class="Symbol">}</a> <a id="244" class="Symbol">→</a> <a id="246" class="Symbol">(</a><a id="247" href="Cubical.Functions.Involution.html#232" class="Bound">A</a> <a id="249" class="Symbol">→</a> <a id="251" href="Cubical.Functions.Involution.html#232" class="Bound">A</a><a id="252" class="Symbol">)</a> <a id="254" class="Symbol">→</a> <a id="256" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="261" class="Symbol">_</a>
<a id="263" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="276" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="278" class="Symbol">=</a> <a id="280" class="Symbol">∀</a> <a id="282" href="Cubical.Functions.Involution.html#282" class="Bound">x</a> <a id="284" class="Symbol">→</a> <a id="286" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="288" class="Symbol">(</a><a id="289" href="Cubical.Functions.Involution.html#276" class="Bound">f</a> <a id="291" href="Cubical.Functions.Involution.html#282" class="Bound">x</a><a id="292" class="Symbol">)</a> <a id="294" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="296" href="Cubical.Functions.Involution.html#282" class="Bound">x</a>

<a id="299" class="Keyword">module</a> <a id="306" href="Cubical.Functions.Involution.html#306" class="Module">_</a> <a id="308" class="Symbol">{</a><a id="309" href="Cubical.Functions.Involution.html#309" class="Bound">ℓ</a><a id="310" class="Symbol">}</a> <a id="312" class="Symbol">{</a><a id="313" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="315" class="Symbol">:</a> <a id="317" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="322" href="Cubical.Functions.Involution.html#309" class="Bound">ℓ</a><a id="323" class="Symbol">}</a> <a id="325" class="Symbol">{</a><a id="326" href="Cubical.Functions.Involution.html#326" class="Bound">f</a> <a id="328" class="Symbol">:</a> <a id="330" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="332" class="Symbol">→</a> <a id="334" href="Cubical.Functions.Involution.html#313" class="Bound">A</a><a id="335" class="Symbol">}</a> <a id="337" class="Symbol">(</a><a id="338" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a> <a id="344" class="Symbol">:</a> <a id="346" href="Cubical.Functions.Involution.html#211" class="Function">isInvolution</a> <a id="359" href="Cubical.Functions.Involution.html#326" class="Bound">f</a><a id="360" class="Symbol">)</a> <a id="362" class="Keyword">where</a>
  <a id="370" class="Keyword">open</a> <a id="375" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="382" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="391" class="Symbol">:</a> <a id="393" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="397" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="399" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="403" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="412" class="Symbol">.</a><a id="413" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="417" class="Symbol">=</a> <a id="419" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="423" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="432" class="Symbol">.</a><a id="433" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="437" class="Symbol">=</a> <a id="439" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="443" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="452" class="Symbol">.</a><a id="453" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="457" class="Symbol">=</a> <a id="459" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a>
  <a id="467" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a> <a id="476" class="Symbol">.</a><a id="477" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="481" class="Symbol">=</a> <a id="483" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a>

  <a id="492" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="505" class="Symbol">:</a> <a id="507" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="515" href="Cubical.Functions.Involution.html#326" class="Bound">f</a>
  <a id="519" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a> <a id="532" class="Symbol">=</a> <a id="534" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="547" href="Cubical.Functions.Involution.html#382" class="Function">involIso</a>

  <a id="559" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="570" class="Symbol">:</a> <a id="572" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="574" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="576" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="580" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="591" class="Symbol">=</a> <a id="593" href="Cubical.Functions.Involution.html#326" class="Bound">f</a> <a id="595" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="597" href="Cubical.Functions.Involution.html#492" class="Function">involIsEquiv</a>

  <a id="613" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="623" class="Symbol">:</a> <a id="625" href="Cubical.Functions.Involution.html#313" class="Bound">A</a> <a id="627" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="629" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="633" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="643" class="Symbol">=</a> <a id="645" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="648" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a>

  <a id="662" href="Cubical.Functions.Involution.html#662" class="Function">involEquivComp</a> <a id="677" class="Symbol">:</a> <a id="679" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="689" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="700" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="711" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="713" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="721" href="Cubical.Functions.Involution.html#313" class="Bound">A</a>
  <a id="725" href="Cubical.Functions.Involution.html#662" class="Function">involEquivComp</a>
    <a id="744" class="Symbol">=</a> <a id="746" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a> <a id="754" class="Symbol">(λ</a> <a id="757" href="Cubical.Functions.Involution.html#757" class="Bound">i</a> <a id="759" href="Cubical.Functions.Involution.html#759" class="Bound">x</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.Functions.Involution.html#338" class="Bound">invol</a> <a id="769" href="Cubical.Functions.Involution.html#759" class="Bound">x</a> <a id="771" href="Cubical.Functions.Involution.html#757" class="Bound">i</a><a id="772" class="Symbol">)</a>

  <a id="777" href="Cubical.Functions.Involution.html#777" class="Function">involPathComp</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="803" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="805" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="815" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="817" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="824" href="Cubical.Functions.Involution.html#777" class="Function">involPathComp</a>
    <a id="842" class="Symbol">=</a> <a id="844" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Foundations.Univalence.html#14207" class="Function">uaCompEquiv</a> <a id="861" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a> <a id="872" href="Cubical.Functions.Involution.html#559" class="Function">involEquiv</a><a id="882" class="Symbol">)</a> <a id="884" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="887" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="892" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="895" href="Cubical.Functions.Involution.html#662" class="Function">involEquivComp</a> <a id="910" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="913" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a>

  <a id="926" href="Cubical.Functions.Involution.html#926" class="Function">involPath²</a> <a id="937" class="Symbol">:</a> <a id="939" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="946" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="956" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="961" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="966" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a>
  <a id="978" href="Cubical.Functions.Involution.html#926" class="Function">involPath²</a>
    <a id="993" class="Symbol">=</a> <a id="995" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1001" class="Symbol">(λ</a> <a id="1004" href="Cubical.Functions.Involution.html#1004" class="Bound">s</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1015" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="1025" href="Cubical.Functions.Involution.html#1004" class="Bound">s</a> <a id="1027" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1032" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a><a id="1041" class="Symbol">)</a>
        <a id="1051" href="Cubical.Functions.Involution.html#777" class="Function">involPathComp</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1082" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a> <a id="1092" href="Cubical.Functions.Involution.html#613" class="Function">involPath</a><a id="1101" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Logic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Logic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- Various functions for manipulating hProps.</a>
<a id="47" class="Comment">--</a>
<a id="50" class="Comment">-- This file used to be part of Foundations, but it turned out to be</a>
<a id="119" class="Comment">-- not very useful so moved here. Feel free to upstream content.</a>
<a id="184" class="Comment">--</a>
<a id="187" class="Comment">-- Note that it is often a bad idea to use hProp instead of having the</a>
<a id="258" class="Comment">-- isProp proof separate. The reason is that Agda can rarely infer</a>
<a id="325" class="Comment">-- isProp proofs making it easier to just give them explicitly instead</a>
<a id="396" class="Comment">-- of having them bundled up with the type.</a>
<a id="440" class="Comment">--</a>
<a id="443" class="Keyword">module</a> <a id="450" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a> <a id="474" class="Keyword">where</a>

<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a> <a id="769" class="Keyword">using</a> <a id="775" class="Symbol">(</a><a id="776" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a><a id="784" class="Symbol">)</a>

<a id="787" class="Keyword">import</a> <a id="794" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="813" class="Symbol">as</a> <a id="816" class="Module">⊥</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="847" class="Symbol">as</a> <a id="850" class="Module">⊎</a> <a id="852" class="Keyword">using</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">_⊎_</a><a id="862" class="Symbol">)</a>
<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="894" class="Keyword">open</a> <a id="899" class="Keyword">import</a> <a id="906" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="926" class="Keyword">open</a> <a id="931" class="Keyword">import</a> <a id="938" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="975" class="Symbol">as</a> <a id="978" class="Module">PropTrunc</a>

<a id="989" class="Keyword">open</a> <a id="994" class="Keyword">import</a> <a id="1001" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="1026" class="Keyword">hiding</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a><a id="1036" class="Symbol">)</a>


<a id="1040" class="Comment">--------------------------------------------------------------------------------</a>
<a id="1121" class="Comment">-- The type hProp of mere propositions</a>
<a id="1160" class="Comment">-- the definition hProp is given in Foundations.HLevels</a>
<a id="1216" class="Comment">-- hProp ℓ = Σ (Type ℓ) isProp</a>

<a id="1248" class="Keyword">private</a>
  <a id="1258" class="Keyword">variable</a>
    <a id="1271" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="1273" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="1276" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a> <a id="1280" class="Symbol">:</a> <a id="1282" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1292" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1294" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="1296" href="Cubical.Functions.Logic.html#1296" class="Generalizable">R</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1306" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
    <a id="1312" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="1314" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="1316" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1325" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>

<a id="1328" class="Keyword">infix</a> <a id="1334" class="Number">10</a> <a id="1337" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬_</a>
<a id="1340" class="Keyword">infixr</a> <a id="1347" class="Number">8</a> <a id="1349" href="Cubical.Functions.Logic.html#3292" class="Function Operator">_⊔_</a>
<a id="1353" class="Keyword">infixr</a> <a id="1360" class="Number">8</a> <a id="1362" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a>
<a id="1367" class="Keyword">infixr</a> <a id="1374" class="Number">8</a> <a id="1376" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a>
<a id="1380" class="Keyword">infixr</a> <a id="1387" class="Number">8</a> <a id="1389" href="Cubical.Functions.Logic.html#3750" class="Function Operator">_⊓′_</a>
<a id="1394" class="Keyword">infixr</a> <a id="1401" class="Number">6</a> <a id="1403" href="Cubical.Functions.Logic.html#1906" class="Function Operator">_⇒_</a>
<a id="1407" class="Keyword">infixr</a> <a id="1414" class="Number">4</a> <a id="1416" href="Cubical.Functions.Logic.html#4221" class="Function Operator">_⇔_</a>
<a id="1420" class="Keyword">infix</a> <a id="1426" class="Number">30</a> <a id="1429" href="Cubical.Functions.Logic.html#1619" class="Function Operator">_≡ₚ_</a>
<a id="1434" class="Keyword">infix</a> <a id="1440" class="Number">30</a> <a id="1443" href="Cubical.Functions.Logic.html#3074" class="Function Operator">_≢ₚ_</a>

<a id="1449" class="Keyword">infix</a> <a id="1455" class="Number">2</a> <a id="1457" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a>
<a id="1468" class="Keyword">infix</a> <a id="1474" class="Number">2</a> <a id="1476" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a>

<a id="1489" class="Keyword">infix</a> <a id="1495" class="Number">2</a> <a id="1497" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a>
<a id="1509" class="Keyword">infix</a> <a id="1515" class="Number">2</a> <a id="1517" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a>

<a id="1529" class="Keyword">infix</a> <a id="1535" class="Number">2</a> <a id="1537" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a>
<a id="1544" class="Keyword">infix</a> <a id="1550" class="Number">2</a> <a id="1552" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶_⇒∶_</a>

<a id="∥_∥ₚ"></a><a id="1560" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥_∥ₚ</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1572" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1582" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
<a id="1584" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="1586" href="Cubical.Functions.Logic.html#1586" class="Bound">A</a> <a id="1588" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1595" href="Cubical.Functions.Logic.html#1586" class="Bound">A</a> <a id="1597" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1600" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1602" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>

<a id="_≡ₚ_"></a><a id="1619" href="Cubical.Functions.Logic.html#1619" class="Function Operator">_≡ₚ_</a> <a id="1624" class="Symbol">:</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.Functions.Logic.html#1627" class="Bound">x</a> <a id="1629" href="Cubical.Functions.Logic.html#1629" class="Bound">y</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1644" class="Symbol">_</a>
<a id="1646" href="Cubical.Functions.Logic.html#1646" class="Bound">x</a> <a id="1648" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="1651" href="Cubical.Functions.Logic.html#1651" class="Bound">y</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="1657" href="Cubical.Functions.Logic.html#1646" class="Bound">x</a> <a id="1659" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1661" href="Cubical.Functions.Logic.html#1651" class="Bound">y</a> <a id="1663" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="hProp≡"></a><a id="1667" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1678" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1680" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1682" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1684" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1686" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="1688" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="1694" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1696" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="1698" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Cubical.Foundations.HLevels.html#5189" class="Function">TypeOfHLevel≡</a> <a id="1721" class="Number">1</a>

<a id="isProp⟨⟩"></a><a id="1724" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Functions.Logic.html#1736" class="Bound">A</a> <a id="1738" class="Symbol">:</a> <a id="1740" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1746" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1758" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1760" href="Cubical.Functions.Logic.html#1736" class="Bound">A</a> <a id="1762" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="1764" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="1780" class="Comment">--------------------------------------------------------------------------------</a>
<a id="1861" class="Comment">-- Logical implication of mere propositions</a>

<a id="_⇒_"></a><a id="1906" href="Cubical.Functions.Logic.html#1906" class="Function Operator">_⇒_</a> <a id="1910" class="Symbol">:</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Functions.Logic.html#1913" class="Bound">A</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1923" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="1924" class="Symbol">)</a> <a id="1926" class="Symbol">→</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.Functions.Logic.html#1929" class="Bound">B</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1939" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="1951" class="Symbol">_</a>
<a id="1953" href="Cubical.Functions.Logic.html#1953" class="Bound">A</a> <a id="1955" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="1957" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a> <a id="1959" class="Symbol">=</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1964" href="Cubical.Functions.Logic.html#1953" class="Bound">A</a> <a id="1966" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="1972" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a> <a id="1974" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="1975" class="Symbol">)</a> <a id="1977" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1979" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="1987" class="Symbol">λ</a> <a id="1989" href="Cubical.Functions.Logic.html#1989" class="Bound">_</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2002" href="Cubical.Functions.Logic.html#1957" class="Bound">B</a>

<a id="⇔toPath"></a><a id="2005" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2017" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2019" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2021" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2023" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2029" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2031" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2033" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2035" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2041" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2043" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2045" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2053" class="Symbol">{</a><a id="2054" class="Argument">P</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Cubical.Functions.Logic.html#2058" class="Bound">P</a><a id="2059" class="Symbol">}</a> <a id="2061" class="Symbol">{</a><a id="2062" class="Argument">Q</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="Cubical.Functions.Logic.html#2066" class="Bound">Q</a><a id="2067" class="Symbol">}</a> <a id="2069" href="Cubical.Functions.Logic.html#2069" class="Bound">P⇒Q</a> <a id="2073" href="Cubical.Functions.Logic.html#2073" class="Bound">Q⇒P</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Cubical.Functions.Logic.html#1667" class="Function">hProp≡</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2106" href="Cubical.Functions.Logic.html#2058" class="Bound">P</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2119" href="Cubical.Functions.Logic.html#2066" class="Bound">Q</a><a id="2120" class="Symbol">)</a> <a id="2122" href="Cubical.Functions.Logic.html#2069" class="Bound">P⇒Q</a> <a id="2126" href="Cubical.Functions.Logic.html#2073" class="Bound">Q⇒P</a><a id="2129" class="Symbol">)</a>

<a id="pathTo⇒"></a><a id="2132" href="Cubical.Functions.Logic.html#2132" class="Function">pathTo⇒</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2144" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2146" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2152" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2154" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2156" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2158" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2160" href="Cubical.Functions.Logic.html#2132" class="Function">pathTo⇒</a> <a id="2168" href="Cubical.Functions.Logic.html#2168" class="Bound">p</a> <a id="2170" href="Cubical.Functions.Logic.html#2170" class="Bound">x</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2180" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>  <a id="2185" href="Cubical.Functions.Logic.html#2168" class="Bound">p</a> <a id="2187" href="Cubical.Functions.Logic.html#2170" class="Bound">x</a>

<a id="pathTo⇐"></a><a id="2190" href="Cubical.Functions.Logic.html#2190" class="Function">pathTo⇐</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2202" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2204" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2210" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2212" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2214" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2216" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2218" href="Cubical.Functions.Logic.html#2190" class="Function">pathTo⇐</a> <a id="2226" href="Cubical.Functions.Logic.html#2226" class="Bound">p</a> <a id="2228" href="Cubical.Functions.Logic.html#2228" class="Bound">x</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2238" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2247" href="Cubical.Functions.Logic.html#2226" class="Bound">p</a><a id="2248" class="Symbol">)</a> <a id="2250" href="Cubical.Functions.Logic.html#2228" class="Bound">x</a>

<a id="substₚ"></a><a id="2253" href="Cubical.Functions.Logic.html#2253" class="Function">substₚ</a> <a id="2260" class="Symbol">:</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2265" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2287" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="2288" class="Symbol">)</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2294" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2296" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="2299" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2301" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2303" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2305" href="Cubical.Functions.Logic.html#2263" class="Bound">x</a> <a id="2307" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2309" href="Cubical.Functions.Logic.html#2273" class="Bound">B</a> <a id="2311" href="Cubical.Functions.Logic.html#2265" class="Bound">y</a> <a id="2313" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="2315" href="Cubical.Functions.Logic.html#2253" class="Function">substₚ</a> <a id="2322" class="Symbol">{</a><a id="2323" class="Argument">x</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Cubical.Functions.Logic.html#2327" class="Bound">x</a><a id="2328" class="Symbol">}</a> <a id="2330" class="Symbol">{</a><a id="2331" class="Argument">y</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Cubical.Functions.Logic.html#2335" class="Bound">y</a><a id="2336" class="Symbol">}</a> <a id="2338" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="2357" class="Symbol">(λ</a> <a id="2360" href="Cubical.Functions.Logic.html#2360" class="Bound">_</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="2372" class="Symbol">λ</a> <a id="2374" href="Cubical.Functions.Logic.html#2374" class="Bound">_</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a> <a id="2390" href="Cubical.Functions.Logic.html#2335" class="Bound">y</a><a id="2391" class="Symbol">))</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2406" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2408" href="Cubical.Functions.Logic.html#2338" class="Bound">B</a><a id="2409" class="Symbol">))</a>

<a id="2413" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2494" class="Comment">-- Mixfix notations for ⇔-toPath</a>
<a id="2527" class="Comment">-- see ⊔-identityˡ and ⊔-identityʳ for the difference</a>

<a id="⇒∶_⇐∶_"></a><a id="2582" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2593" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2595" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2597" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2599" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2605" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2607" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2609" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2611" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2617" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2619" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2621" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶_⇐∶_</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a>

<a id="⇐∶_⇒∶_"></a><a id="2639" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶_⇒∶_</a> <a id="2646" class="Symbol">:</a> <a id="2648" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2650" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2652" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2654" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2656" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2662" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2664" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="2666" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a> <a id="2668" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Cubical.Functions.Logic.html#1292" class="Generalizable">P</a> <a id="2674" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2676" href="Cubical.Functions.Logic.html#1294" class="Generalizable">Q</a>
<a id="2678" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇐∶</a> <a id="2681" href="Cubical.Functions.Logic.html#2681" class="Bound">g</a> <a id="2683" href="Cubical.Functions.Logic.html#2639" class="Function Operator">⇒∶</a> <a id="2686" href="Cubical.Functions.Logic.html#2686" class="Bound">f</a>  <a id="2689" class="Symbol">=</a> <a id="2691" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="2699" href="Cubical.Functions.Logic.html#2686" class="Bound">f</a> <a id="2701" href="Cubical.Functions.Logic.html#2681" class="Bound">g</a>
<a id="2703" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2784" class="Comment">-- False and True</a>

<a id="⊥"></a><a id="2803" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2813" class="Symbol">_</a>
<a id="2815" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a> <a id="2823" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2825" class="Symbol">λ</a> <a id="2827" class="Symbol">()</a>

<a id="⊤"></a><a id="2831" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="2833" class="Symbol">:</a> <a id="2835" class="Symbol">∀</a> <a id="2837" class="Symbol">{</a><a id="2838" href="Cubical.Functions.Logic.html#2838" class="Bound">ℓ</a><a id="2839" class="Symbol">}</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="2849" href="Cubical.Functions.Logic.html#2838" class="Bound">ℓ</a>
<a id="2851" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2861" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2863" class="Symbol">(λ</a> <a id="2866" href="Cubical.Functions.Logic.html#2866" class="Bound">_</a> <a id="2868" href="Cubical.Functions.Logic.html#2868" class="Bound">_</a> <a id="2870" href="Cubical.Functions.Logic.html#2870" class="Bound">_</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="2877" class="Symbol">)</a>

<a id="2880" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2961" class="Comment">-- Pseudo-complement of mere propositions</a>

<a id="¬_"></a><a id="3004" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬_</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3015" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3017" class="Symbol">→</a> <a id="3019" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3025" class="Symbol">_</a>
<a id="3027" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="3029" href="Cubical.Functions.Logic.html#3029" class="Bound">A</a> <a id="3031" class="Symbol">=</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3036" href="Cubical.Functions.Logic.html#3029" class="Bound">A</a> <a id="3038" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3040" class="Symbol">→</a> <a id="3042" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="3045" class="Symbol">)</a> <a id="3047" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3049" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="3057" class="Symbol">λ</a> <a id="3059" href="Cubical.Functions.Logic.html#3059" class="Bound">_</a> <a id="3061" class="Symbol">→</a> <a id="3063" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a>

<a id="_≢ₚ_"></a><a id="3074" href="Cubical.Functions.Logic.html#3074" class="Function Operator">_≢ₚ_</a> <a id="3079" class="Symbol">:</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Functions.Logic.html#3082" class="Bound">x</a> <a id="3084" href="Cubical.Functions.Logic.html#3084" class="Bound">y</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a><a id="3089" class="Symbol">)</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3099" class="Symbol">_</a>
<a id="3101" href="Cubical.Functions.Logic.html#3101" class="Bound">x</a> <a id="3103" href="Cubical.Functions.Logic.html#3074" class="Function Operator">≢ₚ</a> <a id="3106" href="Cubical.Functions.Logic.html#3106" class="Bound">y</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="3112" href="Cubical.Functions.Logic.html#3101" class="Bound">x</a> <a id="3114" href="Cubical.Functions.Logic.html#1619" class="Function Operator">≡ₚ</a> <a id="3117" href="Cubical.Functions.Logic.html#3106" class="Bound">y</a>

<a id="3120" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3201" class="Comment">-- Disjunction of mere propositions</a>

<a id="_⊔′_"></a><a id="3238" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a> <a id="3243" class="Symbol">:</a> <a id="3245" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3250" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3259" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3269" class="Symbol">_</a>
<a id="3271" href="Cubical.Functions.Logic.html#3271" class="Bound">A</a> <a id="3273" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3276" href="Cubical.Functions.Logic.html#3276" class="Bound">B</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3282" href="Cubical.Functions.Logic.html#3271" class="Bound">A</a> <a id="3284" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3286" href="Cubical.Functions.Logic.html#3276" class="Bound">B</a> <a id="3288" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="_⊔_"></a><a id="3292" href="Cubical.Functions.Logic.html#3292" class="Function Operator">_⊔_</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3304" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3314" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3317" class="Symbol">→</a> <a id="3319" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3325" class="Symbol">_</a>
<a id="3327" href="Cubical.Functions.Logic.html#3327" class="Bound">P</a> <a id="3329" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="3331" href="Cubical.Functions.Logic.html#3331" class="Bound">Q</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="3337" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3339" href="Cubical.Functions.Logic.html#3327" class="Bound">P</a> <a id="3341" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3343" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3345" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3347" href="Cubical.Functions.Logic.html#3331" class="Bound">Q</a> <a id="3349" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3351" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="inl"></a><a id="3355" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3367" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3370" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a>
<a id="3372" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3376" href="Cubical.Functions.Logic.html#3376" class="Bound">x</a> <a id="3378" class="Symbol">=</a> <a id="3380" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3382" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="3388" href="Cubical.Functions.Logic.html#3376" class="Bound">x</a> <a id="3390" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="inr"></a><a id="3394" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="3406" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="3409" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a>
<a id="3411" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3415" href="Cubical.Functions.Logic.html#3415" class="Bound">x</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3421" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="3427" href="Cubical.Functions.Logic.html#3415" class="Bound">x</a> <a id="3429" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="⊔-elim"></a><a id="3433" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="3440" class="Symbol">:</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Cubical.Functions.Logic.html#3443" class="Bound">P</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3453" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="3454" class="Symbol">)</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Functions.Logic.html#3457" class="Bound">Q</a> <a id="3459" class="Symbol">:</a> <a id="3461" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3467" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="3469" class="Symbol">)</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3478" href="Cubical.Functions.Logic.html#3443" class="Bound">P</a> <a id="3480" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="3482" href="Cubical.Functions.Logic.html#3457" class="Bound">Q</a> <a id="3484" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3494" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="3497" class="Symbol">)</a>
  <a id="3501" class="Symbol">→</a> <a id="3503" class="Symbol">(∀</a> <a id="3506" href="Cubical.Functions.Logic.html#3506" class="Bound">x</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3512" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="3519" href="Cubical.Functions.Logic.html#3506" class="Bound">x</a><a id="3520" class="Symbol">)</a> <a id="3522" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">→</a> <a id="3527" class="Symbol">(∀</a> <a id="3530" href="Cubical.Functions.Logic.html#3530" class="Bound">y</a> <a id="3532" class="Symbol">→</a> <a id="3534" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3536" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="3543" href="Cubical.Functions.Logic.html#3530" class="Bound">y</a><a id="3544" class="Symbol">)</a> <a id="3546" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">→</a> <a id="3551" class="Symbol">(∀</a> <a id="3554" href="Cubical.Functions.Logic.html#3554" class="Bound">z</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3560" href="Cubical.Functions.Logic.html#3472" class="Bound">R</a> <a id="3562" href="Cubical.Functions.Logic.html#3554" class="Bound">z</a> <a id="3564" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3565" class="Symbol">)</a>
<a id="3567" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="3574" class="Symbol">_</a> <a id="3576" class="Symbol">_</a> <a id="3578" href="Cubical.Functions.Logic.html#3578" class="Bound">R</a> <a id="3580" href="Cubical.Functions.Logic.html#3580" class="Bound">P⇒R</a> <a id="3584" href="Cubical.Functions.Logic.html#3584" class="Bound">Q⇒R</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3610" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3612" href="Cubical.Functions.Logic.html#3578" class="Bound">R</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Data.Sum.Base.html#373" class="Function">⊎.elim</a> <a id="3623" href="Cubical.Functions.Logic.html#3580" class="Bound">P⇒R</a> <a id="3627" href="Cubical.Functions.Logic.html#3584" class="Bound">Q⇒R</a><a id="3630" class="Symbol">)</a>

<a id="3633" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3714" class="Comment">-- Conjunction of mere propositions</a>
<a id="_⊓′_"></a><a id="3750" href="Cubical.Functions.Logic.html#3750" class="Function Operator">_⊓′_</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3762" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3771" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3774" class="Symbol">→</a> <a id="3776" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3781" class="Symbol">_</a>
<a id="3783" href="Cubical.Functions.Logic.html#3783" class="Bound">A</a> <a id="3785" href="Cubical.Functions.Logic.html#3750" class="Function Operator">⊓′</a> <a id="3788" href="Cubical.Functions.Logic.html#3788" class="Bound">B</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="Cubical.Functions.Logic.html#3783" class="Bound">A</a> <a id="3794" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3796" href="Cubical.Functions.Logic.html#3788" class="Bound">B</a>

<a id="_⊓_"></a><a id="3799" href="Cubical.Functions.Logic.html#3799" class="Function Operator">_⊓_</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3811" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3821" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3832" class="Symbol">_</a>
<a id="3834" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a> <a id="3836" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="3838" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a> <a id="3840" class="Symbol">=</a> <a id="3842" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3844" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a> <a id="3846" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3848" href="Cubical.Functions.Logic.html#3750" class="Function Operator">⊓′</a> <a id="3851" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3853" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a> <a id="3855" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3857" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3859" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="3871" class="Number">1</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="3883" href="Cubical.Functions.Logic.html#3834" class="Bound">A</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">(\</a> <a id="3889" href="Cubical.Functions.Logic.html#3889" class="Bound">_</a> <a id="3891" class="Symbol">→</a> <a id="3893" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="3902" href="Cubical.Functions.Logic.html#3838" class="Bound">B</a><a id="3903" class="Symbol">)</a>

<a id="⊓-intro"></a><a id="3906" href="Cubical.Functions.Logic.html#3906" class="Function">⊓-intro</a> <a id="3914" class="Symbol">:</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3927" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="3928" class="Symbol">)</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3937" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3939" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3949" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="3951" class="Symbol">)</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3960" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="3962" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3964" class="Symbol">→</a> <a id="3966" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="3972" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="3975" class="Symbol">)</a>
       <a id="3984" class="Symbol">→</a> <a id="3986" class="Symbol">(∀</a> <a id="3989" href="Cubical.Functions.Logic.html#3989" class="Bound">a</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3995" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="3997" href="Cubical.Functions.Logic.html#3989" class="Bound">a</a> <a id="3999" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4000" class="Symbol">)</a> <a id="4002" class="Symbol">→</a> <a id="4004" class="Symbol">(∀</a> <a id="4007" href="Cubical.Functions.Logic.html#4007" class="Bound">a</a> <a id="4009" class="Symbol">→</a> <a id="4011" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4013" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="4015" href="Cubical.Functions.Logic.html#4007" class="Bound">a</a> <a id="4017" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4018" class="Symbol">)</a> <a id="4020" class="Symbol">→</a> <a id="4022" class="Symbol">(∀</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4032" href="Cubical.Functions.Logic.html#3917" class="Bound">P</a> <a id="4034" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">→</a> <a id="4039" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4041" href="Cubical.Functions.Logic.html#3931" class="Bound">Q</a> <a id="4043" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4045" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="4047" href="Cubical.Functions.Logic.html#3954" class="Bound">R</a> <a id="4049" href="Cubical.Functions.Logic.html#4026" class="Bound">a</a> <a id="4051" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="4053" class="Symbol">)</a>
<a id="4055" href="Cubical.Functions.Logic.html#3906" class="Function">⊓-intro</a> <a id="4063" class="Symbol">_</a> <a id="4065" class="Symbol">_</a> <a id="4067" class="Symbol">_</a> <a id="4069" class="Symbol">=</a> <a id="4071" class="Symbol">\</a> <a id="4073" href="Cubical.Functions.Logic.html#4073" class="Bound">f</a> <a id="4075" href="Cubical.Functions.Logic.html#4075" class="Bound">g</a> <a id="4077" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Cubical.Functions.Logic.html#4073" class="Bound">f</a> <a id="4083" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a> <a id="4085" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4087" href="Cubical.Functions.Logic.html#4075" class="Bound">g</a> <a id="4089" href="Cubical.Functions.Logic.html#4077" class="Bound">a</a>

<a id="4092" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4173" class="Comment">-- Logical bi-implication of mere propositions</a>

<a id="_⇔_"></a><a id="4221" href="Cubical.Functions.Logic.html#4221" class="Function Operator">_⇔_</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4233" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a> <a id="4235" class="Symbol">→</a> <a id="4237" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4243" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a> <a id="4246" class="Symbol">→</a> <a id="4248" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4254" class="Symbol">_</a>
<a id="4256" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a> <a id="4258" href="Cubical.Functions.Logic.html#4221" class="Function Operator">⇔</a> <a id="4260" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a> <a id="4262" class="Symbol">=</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a> <a id="4267" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="4269" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a><a id="4270" class="Symbol">)</a> <a id="4272" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Cubical.Functions.Logic.html#4260" class="Bound">B</a> <a id="4277" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="4279" href="Cubical.Functions.Logic.html#4256" class="Bound">A</a><a id="4280" class="Symbol">)</a>

<a id="⇔-id"></a><a id="4283" href="Cubical.Functions.Logic.html#4283" class="Function">⇔-id</a> <a id="4288" class="Symbol">:</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4293" class="Symbol">:</a> <a id="4295" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4301" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4308" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4310" href="Cubical.Functions.Logic.html#4221" class="Function Operator">⇔</a> <a id="4312" href="Cubical.Functions.Logic.html#4291" class="Bound">P</a> <a id="4314" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
<a id="4316" href="Cubical.Functions.Logic.html#4283" class="Function">⇔-id</a> <a id="4321" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4323" class="Symbol">=</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4332" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4334" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4336" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4337" class="Symbol">)</a> <a id="4339" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="4348" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4350" href="Cubical.Functions.Logic.html#4321" class="Bound">P</a> <a id="4352" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4353" class="Symbol">)</a>

<a id="4356" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4437" class="Comment">-- Universal Quantifier</a>


<a id="∀[∶]-syntax"></a><a id="4463" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4475" class="Symbol">:</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4488" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4489" class="Symbol">)</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4499" class="Symbol">_</a>
<a id="4501" href="Cubical.Functions.Logic.html#4463" class="Function">∀[∶]-syntax</a> <a id="4513" class="Symbol">{</a><a id="4514" class="Argument">A</a> <a id="4516" class="Symbol">=</a> <a id="4518" href="Cubical.Functions.Logic.html#4518" class="Bound">A</a><a id="4519" class="Symbol">}</a> <a id="4521" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a> <a id="4523" class="Symbol">=</a> <a id="4525" class="Symbol">(∀</a> <a id="4528" href="Cubical.Functions.Logic.html#4528" class="Bound">x</a> <a id="4530" class="Symbol">→</a> <a id="4532" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4534" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a> <a id="4536" href="Cubical.Functions.Logic.html#4528" class="Bound">x</a> <a id="4538" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4543" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="4561" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4563" href="Cubical.Functions.Logic.html#4521" class="Bound">P</a><a id="4564" class="Symbol">)</a>

<a id="∀[]-syntax"></a><a id="4567" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4578" class="Symbol">:</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4591" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4602" class="Symbol">_</a>
<a id="4604" href="Cubical.Functions.Logic.html#4567" class="Function">∀[]-syntax</a> <a id="4615" class="Symbol">{</a><a id="4616" class="Argument">A</a> <a id="4618" class="Symbol">=</a> <a id="4620" href="Cubical.Functions.Logic.html#4620" class="Bound">A</a><a id="4621" class="Symbol">}</a> <a id="4623" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a> <a id="4625" class="Symbol">=</a> <a id="4627" class="Symbol">(∀</a> <a id="4630" href="Cubical.Functions.Logic.html#4630" class="Bound">x</a> <a id="4632" class="Symbol">→</a> <a id="4634" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="4636" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a> <a id="4638" href="Cubical.Functions.Logic.html#4630" class="Bound">x</a> <a id="4640" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="4641" class="Symbol">)</a> <a id="4643" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4645" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="4663" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4665" href="Cubical.Functions.Logic.html#4623" class="Bound">P</a><a id="4666" class="Symbol">)</a>

<a id="4669" class="Keyword">syntax</a> ∀[∶]-syntax <a id="4688" class="Symbol">{</a><a id="4689" class="Argument">A</a> <a id="4691" class="Symbol">=</a> <a id="4693" class="Bound">A</a><a id="4694" class="Symbol">}</a> <a id="4696" class="Symbol">(λ</a> <a id="4699" class="Bound">a</a> <a id="4701" class="Symbol">→</a> <a id="4703" class="Bound">P</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">=</a> <a id="4708" class="Function">∀[</a> <a id="4711" class="Bound">a</a> <a id="4713" class="Function">∶</a> <a id="4715" class="Bound">A</a> <a id="4717" class="Function">]</a> <a id="4719" class="Bound">P</a>
<a id="4721" class="Keyword">syntax</a> ∀[]-syntax <a id="4739" class="Symbol">(λ</a> <a id="4742" class="Bound">a</a> <a id="4744" class="Symbol">→</a> <a id="4746" class="Bound">P</a><a id="4747" class="Symbol">)</a>          <a id="4758" class="Symbol">=</a> <a id="4760" class="Function">∀[</a> <a id="4763" class="Bound">a</a> <a id="4765" class="Function">]</a> <a id="4767" class="Bound">P</a>

<a id="4770" class="Comment">--------------------------------------------------------------------------------</a>
<a id="4851" class="Comment">-- Existential Quantifier</a>

<a id="∃[]-syntax"></a><a id="4878" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="4889" class="Symbol">:</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4894" class="Symbol">→</a> <a id="4896" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4902" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4903" class="Symbol">)</a> <a id="4905" class="Symbol">→</a> <a id="4907" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4913" class="Symbol">_</a>
<a id="4915" href="Cubical.Functions.Logic.html#4878" class="Function">∃[]-syntax</a> <a id="4926" class="Symbol">{</a><a id="4927" class="Argument">A</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Cubical.Functions.Logic.html#4931" class="Bound">A</a><a id="4932" class="Symbol">}</a> <a id="4934" href="Cubical.Functions.Logic.html#4934" class="Bound">P</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="4940" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4942" href="Cubical.Functions.Logic.html#4931" class="Bound">A</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="4949" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4951" href="Cubical.Functions.Logic.html#4934" class="Bound">P</a><a id="4952" class="Symbol">)</a> <a id="4954" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="∃[∶]-syntax"></a><a id="4958" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">(</a><a id="4973" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="4975" class="Symbol">→</a> <a id="4977" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4983" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="4984" class="Symbol">)</a> <a id="4986" class="Symbol">→</a> <a id="4988" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="4994" class="Symbol">_</a>
<a id="4996" href="Cubical.Functions.Logic.html#4958" class="Function">∃[∶]-syntax</a> <a id="5008" class="Symbol">{</a><a id="5009" class="Argument">A</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="Cubical.Functions.Logic.html#5013" class="Bound">A</a><a id="5014" class="Symbol">}</a> <a id="5016" href="Cubical.Functions.Logic.html#5016" class="Bound">P</a> <a id="5018" class="Symbol">=</a> <a id="5020" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5022" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5024" href="Cubical.Functions.Logic.html#5013" class="Bound">A</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨_⟩</a> <a id="5031" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5033" href="Cubical.Functions.Logic.html#5016" class="Bound">P</a><a id="5034" class="Symbol">)</a> <a id="5036" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a>

<a id="5040" class="Keyword">syntax</a> ∃[∶]-syntax <a id="5059" class="Symbol">{</a>A <a id="5062" class="Symbol">=</a> <a id="5064" class="Bound">A</a><a id="5065" class="Symbol">}</a> <a id="5067" class="Symbol">(λ</a> <a id="5070" class="Bound">x</a> <a id="5072" class="Symbol">→</a> <a id="5074" class="Bound">P</a><a id="5075" class="Symbol">)</a> <a id="5077" class="Symbol">=</a> <a id="5079" class="Function">∃[</a> <a id="5082" class="Bound">x</a> <a id="5084" class="Function">∶</a> <a id="5086" class="Bound">A</a> <a id="5088" class="Function">]</a> <a id="5090" class="Bound">P</a>
<a id="5092" class="Keyword">syntax</a> ∃[]-syntax <a id="5110" class="Symbol">(λ</a> <a id="5113" class="Bound">x</a> <a id="5115" class="Symbol">→</a> <a id="5117" class="Bound">P</a><a id="5118" class="Symbol">)</a> <a id="5120" class="Symbol">=</a> <a id="5122" class="Function">∃[</a> <a id="5125" class="Bound">x</a> <a id="5127" class="Function">]</a> <a id="5129" class="Bound">P</a>

<a id="5132" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5213" class="Comment">-- Decidable mere proposition</a>

<a id="Decₚ"></a><a id="5244" href="Cubical.Functions.Logic.html#5244" class="Function">Decₚ</a> <a id="5249" class="Symbol">:</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Cubical.Functions.Logic.html#5252" class="Bound">P</a> <a id="5254" class="Symbol">:</a> <a id="5256" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5262" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5263" class="Symbol">)</a> <a id="5265" class="Symbol">→</a> <a id="5267" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5273" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a>
<a id="5275" href="Cubical.Functions.Logic.html#5244" class="Function">Decₚ</a> <a id="5280" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a> <a id="5282" class="Symbol">=</a> <a id="5284" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="5288" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="5290" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a> <a id="5292" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="5294" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5296" href="Cubical.Relation.Nullary.Properties.html#2901" class="Function">isPropDec</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Cubical.Functions.Logic.html#1724" class="Function">isProp⟨⟩</a> <a id="5316" href="Cubical.Functions.Logic.html#5280" class="Bound">P</a><a id="5317" class="Symbol">)</a>

<a id="5320" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5401" class="Comment">-- Negation commutes with truncation</a>

<a id="∥¬A∥≡¬∥A∥"></a><a id="5439" href="Cubical.Functions.Logic.html#5439" class="Function">∥¬A∥≡¬∥A∥</a> <a id="5449" class="Symbol">:</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5454" class="Symbol">:</a> <a id="5456" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5461" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5462" class="Symbol">)</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5471" class="Symbol">→</a> <a id="5473" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥.⊥</a><a id="5476" class="Symbol">)</a> <a id="5478" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a> <a id="5481" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5483" class="Symbol">(</a><a id="5484" href="Cubical.Functions.Logic.html#3004" class="Function Operator">¬</a> <a id="5486" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥</a> <a id="5488" href="Cubical.Functions.Logic.html#5452" class="Bound">A</a> <a id="5490" href="Cubical.Functions.Logic.html#1560" class="Function Operator">∥ₚ</a><a id="5492" class="Symbol">)</a>
<a id="5494" href="Cubical.Functions.Logic.html#5439" class="Function">∥¬A∥≡¬∥A∥</a> <a id="5504" class="Symbol">_</a> <a id="5506" class="Symbol">=</a>
  <a id="5510" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="5513" class="Symbol">(λ</a> <a id="5516" href="Cubical.Functions.Logic.html#5516" class="Bound">¬A</a> <a id="5519" href="Cubical.Functions.Logic.html#5519" class="Bound">A</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="5538" class="Symbol">(λ</a> <a id="5541" href="Cubical.Functions.Logic.html#5541" class="Bound">_</a> <a id="5543" class="Symbol">→</a> <a id="5545" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a><a id="5554" class="Symbol">)</a>
    <a id="5560" class="Symbol">(</a><a id="5561" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="5576" class="Symbol">(λ</a> <a id="5579" href="Cubical.Functions.Logic.html#5579" class="Bound">_</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="5591" class="Symbol">λ</a> <a id="5593" href="Cubical.Functions.Logic.html#5593" class="Bound">_</a> <a id="5595" class="Symbol">→</a> <a id="5597" href="Cubical.Data.Empty.Properties.html#205" class="Function">⊥.isProp⊥</a><a id="5606" class="Symbol">)</a> <a id="5608" class="Symbol">(λ</a> <a id="5611" href="Cubical.Functions.Logic.html#5611" class="Bound">¬p</a> <a id="5614" href="Cubical.Functions.Logic.html#5614" class="Bound">p</a> <a id="5616" class="Symbol">→</a> <a id="5618" href="Cubical.Functions.Logic.html#5611" class="Bound">¬p</a> <a id="5621" href="Cubical.Functions.Logic.html#5614" class="Bound">p</a><a id="5622" class="Symbol">)</a> <a id="5624" href="Cubical.Functions.Logic.html#5516" class="Bound">¬A</a><a id="5626" class="Symbol">)</a> <a id="5628" href="Cubical.Functions.Logic.html#5519" class="Bound">A</a><a id="5629" class="Symbol">)</a>
  <a id="5633" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="5636" class="Symbol">λ</a> <a id="5638" href="Cubical.Functions.Logic.html#5638" class="Bound">¬p</a> <a id="5641" class="Symbol">→</a> <a id="5643" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5645" class="Symbol">(λ</a> <a id="5648" href="Cubical.Functions.Logic.html#5648" class="Bound">p</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Cubical.Functions.Logic.html#5638" class="Bound">¬p</a> <a id="5655" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5657" href="Cubical.Functions.Logic.html#5648" class="Bound">p</a> <a id="5659" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="5661" class="Symbol">)</a> <a id="5663" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="5667" class="Comment">--------------------------------------------------------------------------------</a>
<a id="5748" class="Comment">-- (hProp, ⊔, ⊥) is a bounded ⊔-semilattice</a>

<a id="⊔-assoc"></a><a id="5793" href="Cubical.Functions.Logic.html#5793" class="Function">⊔-assoc</a> <a id="5801" class="Symbol">:</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5806" class="Symbol">:</a> <a id="5808" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5814" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5828" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="5830" class="Symbol">)</a> <a id="5832" class="Symbol">(</a><a id="5833" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a> <a id="5835" class="Symbol">:</a> <a id="5837" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="5843" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="5846" class="Symbol">)</a>
  <a id="5850" class="Symbol">→</a> <a id="5852" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5854" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a> <a id="5859" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5861" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a><a id="5862" class="Symbol">)</a> <a id="5864" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Cubical.Functions.Logic.html#5804" class="Bound">P</a> <a id="5869" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5871" href="Cubical.Functions.Logic.html#5818" class="Bound">Q</a><a id="5872" class="Symbol">)</a> <a id="5874" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5876" href="Cubical.Functions.Logic.html#5833" class="Bound">R</a>
<a id="5878" href="Cubical.Functions.Logic.html#5793" class="Function">⊔-assoc</a> <a id="5886" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5888" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5890" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a> <a id="5892" class="Symbol">=</a>
  <a id="5896" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="5899" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="5906" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5911" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5913" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5914" class="Symbol">)</a> <a id="5916" class="Symbol">(λ</a> <a id="5919" href="Cubical.Functions.Logic.html#5919" class="Bound">_</a> <a id="5921" class="Symbol">→</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5926" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5928" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a><a id="5929" class="Symbol">)</a> <a id="5931" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5933" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5934" class="Symbol">)</a>
    <a id="5940" class="Symbol">(</a><a id="5941" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="5945" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5947" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="5950" class="Symbol">)</a>
    <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="5964" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a> <a id="5966" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a> <a id="5968" class="Symbol">(λ</a> <a id="5971" href="Cubical.Functions.Logic.html#5971" class="Bound">_</a> <a id="5973" class="Symbol">→</a> <a id="5975" class="Symbol">(</a><a id="5976" href="Cubical.Functions.Logic.html#5886" class="Bound">P</a> <a id="5978" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5980" href="Cubical.Functions.Logic.html#5888" class="Bound">Q</a><a id="5981" class="Symbol">)</a> <a id="5983" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="5985" href="Cubical.Functions.Logic.html#5890" class="Bound">R</a><a id="5986" class="Symbol">)</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="5993" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5995" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a><a id="5998" class="Symbol">)</a> <a id="6000" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a><a id="6003" class="Symbol">)</a>

  <a id="6008" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6011" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a>
  <a id="6020" class="Keyword">where</a>
    <a id="6030" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6037" class="Symbol">:</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="6042" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6045" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a><a id="6046" class="Symbol">)</a> <a id="6048" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6051" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a> <a id="6053" class="Symbol">→</a> <a id="6055" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="6057" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6060" class="Symbol">(</a><a id="6061" href="Cubical.Functions.Logic.html#1314" class="Generalizable">B</a> <a id="6063" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="6066" href="Cubical.Functions.Logic.html#1316" class="Generalizable">C</a><a id="6067" class="Symbol">)</a>
    <a id="6073" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6080" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6082" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6088" href="Cubical.Functions.Logic.html#6088" class="Bound">a</a> <a id="6090" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>              <a id="6106" class="Symbol">=</a> <a id="6108" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6110" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6116" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6118" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6124" href="Cubical.Functions.Logic.html#6088" class="Bound">a</a> <a id="6126" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6129" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6136" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6145" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6151" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6153" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6159" href="Cubical.Functions.Logic.html#6159" class="Bound">b</a> <a id="6161" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6164" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>  <a id="6168" class="Symbol">=</a> <a id="6170" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6172" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6178" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6180" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6186" href="Cubical.Functions.Logic.html#6159" class="Bound">b</a> <a id="6188" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6191" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6198" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6205" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6207" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6213" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6215" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6221" href="Cubical.Functions.Logic.html#6221" class="Bound">c</a> <a id="6223" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6226" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>  <a id="6230" class="Symbol">=</a> <a id="6232" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6234" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6240" href="Cubical.Functions.Logic.html#6221" class="Bound">c</a> <a id="6242" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
    <a id="6249" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6256" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6258" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6273" href="Cubical.Functions.Logic.html#6273" class="Bound">x</a> <a id="6275" href="Cubical.Functions.Logic.html#6275" class="Bound">y</a> <a id="6277" href="Cubical.Functions.Logic.html#6277" class="Bound">i</a><a id="6278" class="Symbol">)</a> <a id="6280" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6283" class="Symbol">=</a> <a id="6285" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6309" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6311" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6317" href="Cubical.Functions.Logic.html#6273" class="Bound">x</a> <a id="6319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6321" class="Symbol">)</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6331" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6333" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="6339" href="Cubical.Functions.Logic.html#6275" class="Bound">y</a> <a id="6341" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6343" class="Symbol">)</a> <a id="6345" href="Cubical.Functions.Logic.html#6277" class="Bound">i</a>
    <a id="6351" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6367" href="Cubical.Functions.Logic.html#6367" class="Bound">x</a> <a id="6369" href="Cubical.Functions.Logic.html#6369" class="Bound">y</a> <a id="6371" href="Cubical.Functions.Logic.html#6371" class="Bound">i</a><a id="6372" class="Symbol">)</a>             <a id="6386" class="Symbol">=</a> <a id="6388" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6412" href="Cubical.Functions.Logic.html#6367" class="Bound">x</a><a id="6413" class="Symbol">)</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Cubical.Functions.Logic.html#6030" class="Function">assoc2</a> <a id="6423" href="Cubical.Functions.Logic.html#6369" class="Bound">y</a><a id="6424" class="Symbol">)</a> <a id="6426" href="Cubical.Functions.Logic.html#6371" class="Bound">i</a>

<a id="⊔-idem"></a><a id="6429" href="Cubical.Functions.Logic.html#6429" class="Function">⊔-idem</a> <a id="6436" class="Symbol">:</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6449" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6456" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6458" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a> <a id="6460" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6462" href="Cubical.Functions.Logic.html#6439" class="Bound">P</a>
<a id="6464" href="Cubical.Functions.Logic.html#6429" class="Function">⊔-idem</a> <a id="6471" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6473" class="Symbol">=</a>
  <a id="6477" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6488" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6490" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a> <a id="6492" class="Symbol">(\</a> <a id="6495" href="Cubical.Functions.Logic.html#6495" class="Bound">_</a> <a id="6497" class="Symbol">→</a> <a id="6499" href="Cubical.Functions.Logic.html#6471" class="Bound">P</a><a id="6500" class="Symbol">)</a> <a id="6502" class="Symbol">(\</a> <a id="6505" href="Cubical.Functions.Logic.html#6505" class="Bound">x</a> <a id="6507" class="Symbol">→</a> <a id="6509" href="Cubical.Functions.Logic.html#6505" class="Bound">x</a><a id="6510" class="Symbol">)</a> <a id="6512" class="Symbol">(\</a> <a id="6515" href="Cubical.Functions.Logic.html#6515" class="Bound">x</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="Cubical.Functions.Logic.html#6515" class="Bound">x</a><a id="6520" class="Symbol">))</a>
  <a id="6525" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6528" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>

<a id="⊔-comm"></a><a id="6533" href="Cubical.Functions.Logic.html#6533" class="Function">⊔-comm</a> <a id="6540" class="Symbol">:</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a> <a id="6545" class="Symbol">:</a> <a id="6547" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6553" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6554" class="Symbol">)</a> <a id="6556" class="Symbol">(</a><a id="6557" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6559" class="Symbol">:</a> <a id="6561" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6567" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="6569" class="Symbol">)</a> <a id="6571" class="Symbol">→</a> <a id="6573" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a> <a id="6575" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6577" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6579" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6581" href="Cubical.Functions.Logic.html#6557" class="Bound">Q</a> <a id="6583" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6585" href="Cubical.Functions.Logic.html#6543" class="Bound">P</a>
<a id="6587" href="Cubical.Functions.Logic.html#6533" class="Function">⊔-comm</a> <a id="6594" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6596" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6598" class="Symbol">=</a>
  <a id="6602" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6605" class="Symbol">(</a><a id="6606" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6613" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6615" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6617" class="Symbol">(\</a> <a id="6620" href="Cubical.Functions.Logic.html#6620" class="Bound">_</a> <a id="6622" class="Symbol">→</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6627" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6629" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a><a id="6630" class="Symbol">))</a> <a id="6633" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="6637" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="6640" class="Symbol">)</a>
  <a id="6644" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6655" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a> <a id="6657" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6659" class="Symbol">(\</a> <a id="6662" href="Cubical.Functions.Logic.html#6662" class="Bound">_</a> <a id="6664" class="Symbol">→</a> <a id="6666" class="Symbol">(</a><a id="6667" href="Cubical.Functions.Logic.html#6594" class="Bound">P</a> <a id="6669" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6671" href="Cubical.Functions.Logic.html#6596" class="Bound">Q</a><a id="6672" class="Symbol">))</a> <a id="6675" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="6679" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a><a id="6682" class="Symbol">)</a>

<a id="⊔-identityˡ"></a><a id="6685" href="Cubical.Functions.Logic.html#6685" class="Function">⊔-identityˡ</a> <a id="6697" class="Symbol">:</a> <a id="6699" class="Symbol">(</a><a id="6700" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a> <a id="6702" class="Symbol">:</a> <a id="6704" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6710" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6711" class="Symbol">)</a> <a id="6713" class="Symbol">→</a> <a id="6715" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6717" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6719" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a> <a id="6721" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6723" href="Cubical.Functions.Logic.html#6700" class="Bound">P</a>
<a id="6725" href="Cubical.Functions.Logic.html#6685" class="Function">⊔-identityˡ</a> <a id="6737" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a> <a id="6739" class="Symbol">=</a>
  <a id="6743" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6754" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6756" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a> <a id="6758" class="Symbol">(λ</a> <a id="6761" href="Cubical.Functions.Logic.html#6761" class="Bound">_</a> <a id="6763" class="Symbol">→</a> <a id="6765" href="Cubical.Functions.Logic.html#6737" class="Bound">P</a><a id="6766" class="Symbol">)</a> <a id="6768" class="Symbol">(λ</a> <a id="6771" class="Symbol">())</a> <a id="6775" class="Symbol">(λ</a> <a id="6778" href="Cubical.Functions.Logic.html#6778" class="Bound">x</a> <a id="6780" class="Symbol">→</a> <a id="6782" href="Cubical.Functions.Logic.html#6778" class="Bound">x</a><a id="6783" class="Symbol">))</a>
  <a id="6788" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="6791" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a>

<a id="⊔-identityʳ"></a><a id="6796" href="Cubical.Functions.Logic.html#6796" class="Function">⊔-identityʳ</a> <a id="6808" class="Symbol">:</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="6821" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="6822" class="Symbol">)</a> <a id="6824" class="Symbol">→</a> <a id="6826" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a> <a id="6828" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="6830" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6832" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6834" href="Cubical.Functions.Logic.html#6811" class="Bound">P</a>
<a id="6836" href="Cubical.Functions.Logic.html#6796" class="Function">⊔-identityʳ</a> <a id="6848" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="6860" class="Symbol">(</a><a id="6861" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="6868" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a> <a id="6870" href="Cubical.Functions.Logic.html#2803" class="Function">⊥</a> <a id="6872" class="Symbol">(λ</a> <a id="6875" href="Cubical.Functions.Logic.html#6875" class="Bound">_</a> <a id="6877" class="Symbol">→</a> <a id="6879" href="Cubical.Functions.Logic.html#6848" class="Bound">P</a><a id="6880" class="Symbol">)</a> <a id="6882" class="Symbol">(λ</a> <a id="6885" href="Cubical.Functions.Logic.html#6885" class="Bound">x</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Cubical.Functions.Logic.html#6885" class="Bound">x</a><a id="6890" class="Symbol">)</a> <a id="6892" class="Symbol">λ</a> <a id="6894" class="Symbol">())</a> <a id="6898" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>

<a id="6903" class="Comment">--------------------------------------------------------------------------------</a>
<a id="6984" class="Comment">-- (hProp, ⊓, ⊤) is a bounded ⊓-lattice</a>

<a id="⊓-assoc"></a><a id="7025" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="7033" class="Symbol">:</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7038" class="Symbol">:</a> <a id="7040" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7046" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7047" class="Symbol">)</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a> <a id="7052" class="Symbol">:</a> <a id="7054" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7060" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a> <a id="7067" class="Symbol">:</a> <a id="7069" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7075" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7078" class="Symbol">)</a>
  <a id="7082" class="Symbol">→</a> <a id="7084" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7086" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7088" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a> <a id="7090" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7092" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a> <a id="7094" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.Functions.Logic.html#7036" class="Bound">P</a> <a id="7099" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7101" href="Cubical.Functions.Logic.html#7050" class="Bound">Q</a><a id="7102" class="Symbol">)</a> <a id="7104" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7106" href="Cubical.Functions.Logic.html#7065" class="Bound">R</a>
<a id="7108" href="Cubical.Functions.Logic.html#7025" class="Function">⊓-assoc</a> <a id="7116" class="Symbol">_</a> <a id="7118" class="Symbol">_</a> <a id="7120" class="Symbol">_</a> <a id="7122" class="Symbol">=</a>
  <a id="7126" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7129" class="Symbol">(λ</a> <a id="7132" class="Symbol">{(</a><a id="7134" href="Cubical.Functions.Logic.html#7134" class="Bound">x</a> <a id="7136" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Functions.Logic.html#7139" class="Bound">y</a> <a id="7141" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7143" href="Cubical.Functions.Logic.html#7143" class="Bound">z</a><a id="7144" class="Symbol">))</a> <a id="7147" class="Symbol">→</a>  <a id="7150" class="Symbol">(</a><a id="7151" href="Cubical.Functions.Logic.html#7134" class="Bound">x</a> <a id="7153" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7155" href="Cubical.Functions.Logic.html#7139" class="Bound">y</a><a id="7156" class="Symbol">)</a> <a id="7158" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7160" href="Cubical.Functions.Logic.html#7143" class="Bound">z</a><a id="7161" class="Symbol">})</a>
  <a id="7166" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="7169" class="Symbol">(λ</a> <a id="7172" class="Symbol">{((</a><a id="7175" href="Cubical.Functions.Logic.html#7175" class="Bound">x</a> <a id="7177" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7179" href="Cubical.Functions.Logic.html#7179" class="Bound">y</a><a id="7180" class="Symbol">)</a> <a id="7182" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7184" href="Cubical.Functions.Logic.html#7184" class="Bound">z</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">→</a> <a id="7189" href="Cubical.Functions.Logic.html#7175" class="Bound">x</a> <a id="7191" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Cubical.Functions.Logic.html#7179" class="Bound">y</a> <a id="7196" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7198" href="Cubical.Functions.Logic.html#7184" class="Bound">z</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">})</a>

<a id="⊓-comm"></a><a id="7205" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="7212" class="Symbol">:</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a> <a id="7217" class="Symbol">:</a> <a id="7219" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7225" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7226" class="Symbol">)</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7231" class="Symbol">:</a> <a id="7233" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7239" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7241" class="Symbol">)</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a> <a id="7247" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7249" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7251" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7253" href="Cubical.Functions.Logic.html#7229" class="Bound">Q</a> <a id="7255" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7257" href="Cubical.Functions.Logic.html#7215" class="Bound">P</a>
<a id="7259" href="Cubical.Functions.Logic.html#7205" class="Function">⊓-comm</a> <a id="7266" class="Symbol">_</a> <a id="7268" class="Symbol">_</a> <a id="7270" class="Symbol">=</a> <a id="7272" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7280" class="Symbol">(\</a> <a id="7283" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7289" class="Symbol">.</a><a id="7290" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7294" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7296" href="Cubical.Functions.Logic.html#7283" class="Bound">p</a> <a id="7298" class="Symbol">.</a><a id="7299" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(\</a> <a id="7307" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7313" class="Symbol">.</a><a id="7314" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7318" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7320" href="Cubical.Functions.Logic.html#7307" class="Bound">p</a> <a id="7322" class="Symbol">.</a><a id="7323" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7326" class="Symbol">)</a>

<a id="⊓-idem"></a><a id="7329" href="Cubical.Functions.Logic.html#7329" class="Function">⊓-idem</a> <a id="7336" class="Symbol">:</a> <a id="7338" class="Symbol">(</a><a id="7339" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7349" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7350" class="Symbol">)</a> <a id="7352" class="Symbol">→</a> <a id="7354" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7356" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7358" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a> <a id="7360" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7362" href="Cubical.Functions.Logic.html#7339" class="Bound">P</a>
<a id="7364" href="Cubical.Functions.Logic.html#7329" class="Function">⊓-idem</a> <a id="7371" class="Symbol">_</a> <a id="7373" class="Symbol">=</a> <a id="7375" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7383" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7387" class="Symbol">(λ</a> <a id="7390" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a> <a id="7392" class="Symbol">→</a> <a id="7394" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a> <a id="7396" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7398" href="Cubical.Functions.Logic.html#7390" class="Bound">x</a><a id="7399" class="Symbol">)</a>

<a id="⊓-identityˡ"></a><a id="7402" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a> <a id="7414" class="Symbol">:</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a> <a id="7419" class="Symbol">:</a> <a id="7421" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7427" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7428" class="Symbol">)</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="7434" class="Symbol">{</a><a id="7435" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7436" class="Symbol">}</a> <a id="7438" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7440" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a> <a id="7442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7444" href="Cubical.Functions.Logic.html#7417" class="Bound">P</a>
<a id="7446" href="Cubical.Functions.Logic.html#7402" class="Function">⊓-identityˡ</a> <a id="7458" class="Symbol">_</a> <a id="7460" class="Symbol">=</a> <a id="7462" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7470" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7474" class="Symbol">λ</a> <a id="7476" href="Cubical.Functions.Logic.html#7476" class="Bound">x</a> <a id="7478" class="Symbol">→</a> <a id="7480" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="7484" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7486" href="Cubical.Functions.Logic.html#7476" class="Bound">x</a>

<a id="⊓-identityʳ"></a><a id="7489" href="Cubical.Functions.Logic.html#7489" class="Function">⊓-identityʳ</a> <a id="7501" class="Symbol">:</a> <a id="7503" class="Symbol">(</a><a id="7504" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a> <a id="7506" class="Symbol">:</a> <a id="7508" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7514" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7515" class="Symbol">)</a> <a id="7517" class="Symbol">→</a> <a id="7519" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a> <a id="7521" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7523" href="Cubical.Functions.Logic.html#2831" class="Function">⊤</a> <a id="7525" class="Symbol">{</a><a id="7526" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7527" class="Symbol">}</a> <a id="7529" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7531" href="Cubical.Functions.Logic.html#7504" class="Bound">P</a>
<a id="7533" href="Cubical.Functions.Logic.html#7489" class="Function">⊓-identityʳ</a> <a id="7545" class="Symbol">_</a> <a id="7547" class="Symbol">=</a> <a id="7549" href="Cubical.Functions.Logic.html#2005" class="Function">⇔toPath</a> <a id="7557" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7561" class="Symbol">λ</a> <a id="7563" href="Cubical.Functions.Logic.html#7563" class="Bound">x</a> <a id="7565" class="Symbol">→</a> <a id="7567" href="Cubical.Functions.Logic.html#7563" class="Bound">x</a> <a id="7569" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7571" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>

<a id="7576" class="Comment">--------------------------------------------------------------------------------</a>
<a id="7657" class="Comment">-- Distributive laws</a>

<a id="⇒-⊓-distrib"></a><a id="7679" href="Cubical.Functions.Logic.html#7679" class="Function">⇒-⊓-distrib</a> <a id="7691" class="Symbol">:</a> <a id="7693" class="Symbol">(</a><a id="7694" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7696" class="Symbol">:</a> <a id="7698" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7704" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7705" class="Symbol">)</a> <a id="7707" class="Symbol">(</a><a id="7708" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a> <a id="7710" class="Symbol">:</a> <a id="7712" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7718" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7720" class="Symbol">)(</a><a id="7722" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7732" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7735" class="Symbol">)</a>
  <a id="7739" class="Symbol">→</a> <a id="7741" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7743" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a> <a id="7748" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7750" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a><a id="7751" class="Symbol">)</a> <a id="7753" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7758" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7760" href="Cubical.Functions.Logic.html#7708" class="Bound">Q</a><a id="7761" class="Symbol">)</a> <a id="7763" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Cubical.Functions.Logic.html#7694" class="Bound">P</a> <a id="7768" href="Cubical.Functions.Logic.html#1906" class="Function Operator">⇒</a> <a id="7770" href="Cubical.Functions.Logic.html#7722" class="Bound">R</a><a id="7771" class="Symbol">)</a>
<a id="7773" href="Cubical.Functions.Logic.html#7679" class="Function">⇒-⊓-distrib</a> <a id="7785" class="Symbol">_</a> <a id="7787" class="Symbol">_</a> <a id="7789" class="Symbol">_</a> <a id="7791" class="Symbol">=</a>
  <a id="7795" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7798" class="Symbol">(λ</a> <a id="7801" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a> <a id="7803" class="Symbol">→</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7810" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7812" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a><a id="7813" class="Symbol">)</a> <a id="7815" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7817" class="Symbol">(</a><a id="7818" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7822" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7824" href="Cubical.Functions.Logic.html#7801" class="Bound">f</a><a id="7825" class="Symbol">))</a>
  <a id="7830" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="7833" class="Symbol">(λ</a> <a id="7836" class="Symbol">{</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Cubical.Functions.Logic.html#7839" class="Bound">f</a> <a id="7841" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7843" href="Cubical.Functions.Logic.html#7843" class="Bound">g</a><a id="7844" class="Symbol">)</a> <a id="7846" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a> <a id="7848" class="Symbol">→</a> <a id="7850" href="Cubical.Functions.Logic.html#7839" class="Bound">f</a> <a id="7852" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a> <a id="7854" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7856" href="Cubical.Functions.Logic.html#7843" class="Bound">g</a> <a id="7858" href="Cubical.Functions.Logic.html#7846" class="Bound">x</a><a id="7859" class="Symbol">})</a>

<a id="⊓-⊔-distribˡ"></a><a id="7863" href="Cubical.Functions.Logic.html#7863" class="Function">⊓-⊔-distribˡ</a> <a id="7876" class="Symbol">:</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7881" class="Symbol">:</a> <a id="7883" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7889" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">(</a><a id="7893" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a> <a id="7895" class="Symbol">:</a> <a id="7897" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7903" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="7905" class="Symbol">)(</a><a id="7907" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a> <a id="7909" class="Symbol">:</a> <a id="7911" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7917" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="7920" class="Symbol">)</a>
  <a id="7924" class="Symbol">→</a> <a id="7926" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7928" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7930" class="Symbol">(</a><a id="7931" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a> <a id="7933" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="7935" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a><a id="7936" class="Symbol">)</a> <a id="7938" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7943" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7945" href="Cubical.Functions.Logic.html#7893" class="Bound">Q</a><a id="7946" class="Symbol">)</a> <a id="7948" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Cubical.Functions.Logic.html#7879" class="Bound">P</a> <a id="7953" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="7955" href="Cubical.Functions.Logic.html#7907" class="Bound">R</a><a id="7956" class="Symbol">)</a>
<a id="7958" href="Cubical.Functions.Logic.html#7863" class="Function">⊓-⊔-distribˡ</a> <a id="7971" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="7973" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="7975" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a> <a id="7977" class="Symbol">=</a>
  <a id="7981" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="7984" class="Symbol">(λ</a> <a id="7987" class="Symbol">{</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="7992" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7994" href="Cubical.Functions.Logic.html#7994" class="Bound">a</a><a id="7995" class="Symbol">)</a> <a id="7997" class="Symbol">→</a> <a id="7999" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8006" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="8008" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a> <a id="8010" class="Symbol">(λ</a> <a id="8013" href="Cubical.Functions.Logic.html#8013" class="Bound">_</a> <a id="8015" class="Symbol">→</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8020" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8022" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a><a id="8023" class="Symbol">)</a> <a id="8025" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8030" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8032" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8033" class="Symbol">))</a>
        <a id="8044" class="Symbol">(λ</a> <a id="8047" href="Cubical.Functions.Logic.html#8047" class="Bound">y</a> <a id="8049" class="Symbol">→</a> <a id="8051" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="8053" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="8062" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8064" href="Cubical.Functions.Logic.html#8047" class="Bound">y</a><a id="8065" class="Symbol">)</a> <a id="8067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="8070" class="Symbol">)</a>
        <a id="8080" class="Symbol">(λ</a> <a id="8083" href="Cubical.Functions.Logic.html#8083" class="Bound">z</a> <a id="8085" class="Symbol">→</a> <a id="8087" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="8089" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="8095" class="Symbol">(</a><a id="8096" href="Cubical.Functions.Logic.html#7990" class="Bound">x</a> <a id="8098" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8100" href="Cubical.Functions.Logic.html#8083" class="Bound">z</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="8106" class="Symbol">)</a> <a id="8108" href="Cubical.Functions.Logic.html#7994" class="Bound">a</a> <a id="8110" class="Symbol">})</a>

  <a id="8116" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8119" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8126" class="Symbol">(</a><a id="8127" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8129" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8131" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a><a id="8132" class="Symbol">)</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8137" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8139" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8140" class="Symbol">)</a> <a id="8142" class="Symbol">(λ</a> <a id="8145" href="Cubical.Functions.Logic.html#8145" class="Bound">_</a> <a id="8147" class="Symbol">→</a> <a id="8149" href="Cubical.Functions.Logic.html#7971" class="Bound">P</a> <a id="8151" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8153" href="Cubical.Functions.Logic.html#7973" class="Bound">Q</a> <a id="8155" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8157" href="Cubical.Functions.Logic.html#7975" class="Bound">R</a><a id="8158" class="Symbol">)</a>
       <a id="8167" class="Symbol">(λ</a> <a id="8170" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a> <a id="8172" class="Symbol">→</a> <a id="8174" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8178" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a> <a id="8180" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8182" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8191" href="Cubical.Functions.Logic.html#8170" class="Bound">y</a><a id="8192" class="Symbol">))</a>
       <a id="8202" class="Symbol">(λ</a> <a id="8205" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a> <a id="8207" class="Symbol">→</a> <a id="8209" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8213" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a> <a id="8215" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8217" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8221" class="Symbol">(</a><a id="8222" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8226" href="Cubical.Functions.Logic.html#8205" class="Bound">z</a><a id="8227" class="Symbol">))</a>

<a id="⊔-⊓-distribˡ"></a><a id="8231" href="Cubical.Functions.Logic.html#8231" class="Function">⊔-⊓-distribˡ</a> <a id="8244" class="Symbol">:</a> <a id="8246" class="Symbol">(</a><a id="8247" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8249" class="Symbol">:</a> <a id="8251" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8257" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="8258" class="Symbol">)</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a> <a id="8263" class="Symbol">:</a> <a id="8265" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8271" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="8273" class="Symbol">)(</a><a id="8275" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8285" href="Cubical.Functions.Logic.html#1276" class="Generalizable">ℓ&#39;&#39;</a><a id="8288" class="Symbol">)</a>
  <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8296" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8298" class="Symbol">(</a><a id="8299" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a> <a id="8301" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8303" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a><a id="8304" class="Symbol">)</a> <a id="8306" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8308" class="Symbol">(</a><a id="8309" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8311" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8313" href="Cubical.Functions.Logic.html#8261" class="Bound">Q</a><a id="8314" class="Symbol">)</a> <a id="8316" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8318" class="Symbol">(</a><a id="8319" href="Cubical.Functions.Logic.html#8247" class="Bound">P</a> <a id="8321" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8323" href="Cubical.Functions.Logic.html#8275" class="Bound">R</a><a id="8324" class="Symbol">)</a>
<a id="8326" href="Cubical.Functions.Logic.html#8231" class="Function">⊔-⊓-distribˡ</a> <a id="8339" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8341" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8343" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a> <a id="8345" class="Symbol">=</a>
  <a id="8349" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="8352" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8359" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8361" class="Symbol">(</a><a id="8362" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8364" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8366" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8367" class="Symbol">)</a> <a id="8369" class="Symbol">(λ</a> <a id="8372" href="Cubical.Functions.Logic.html#8372" class="Bound">_</a> <a id="8374" class="Symbol">→</a> <a id="8376" class="Symbol">(</a><a id="8377" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8379" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8381" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a><a id="8382" class="Symbol">)</a> <a id="8384" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8389" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8391" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8392" class="Symbol">)</a> <a id="8394" class="Symbol">)</a>
    <a id="8400" class="Symbol">(\</a> <a id="8403" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a> <a id="8405" class="Symbol">→</a> <a id="8407" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8411" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a> <a id="8413" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8415" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8419" href="Cubical.Functions.Logic.html#8403" class="Bound">x</a><a id="8420" class="Symbol">)</a> <a id="8422" class="Symbol">(\</a> <a id="8425" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8427" class="Symbol">→</a> <a id="8429" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8433" class="Symbol">(</a><a id="8434" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8436" class="Symbol">.</a><a id="8437" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8440" class="Symbol">)</a> <a id="8442" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8444" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Cubical.Functions.Logic.html#8425" class="Bound">p</a> <a id="8451" class="Symbol">.</a><a id="8452" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8455" class="Symbol">))</a>

  <a id="8461" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8464" class="Symbol">(λ</a> <a id="8467" class="Symbol">{</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Cubical.Functions.Logic.html#8470" class="Bound">x</a> <a id="8472" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8474" href="Cubical.Functions.Logic.html#8474" class="Bound">y</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">→</a> <a id="8479" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8486" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8488" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a> <a id="8490" class="Symbol">(λ</a> <a id="8493" href="Cubical.Functions.Logic.html#8493" class="Bound">_</a> <a id="8495" class="Symbol">→</a> <a id="8497" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8499" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8501" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8503" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8505" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8506" class="Symbol">)</a> <a id="8508" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a>
      <a id="8518" class="Symbol">(λ</a> <a id="8521" href="Cubical.Functions.Logic.html#8521" class="Bound">z</a> <a id="8523" class="Symbol">→</a> <a id="8525" href="Cubical.Functions.Logic.html#3433" class="Function">⊔-elim</a> <a id="8532" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8534" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8536" class="Symbol">(λ</a> <a id="8539" href="Cubical.Functions.Logic.html#8539" class="Bound">_</a> <a id="8541" class="Symbol">→</a> <a id="8543" href="Cubical.Functions.Logic.html#8339" class="Bound">P</a> <a id="8545" href="Cubical.Functions.Logic.html#3292" class="Function Operator">⊔</a> <a id="8547" href="Cubical.Functions.Logic.html#8341" class="Bound">Q</a> <a id="8549" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8551" href="Cubical.Functions.Logic.html#8343" class="Bound">R</a><a id="8552" class="Symbol">)</a> <a id="8554" href="Cubical.Functions.Logic.html#3355" class="Function">inl</a> <a id="8558" class="Symbol">(λ</a> <a id="8561" href="Cubical.Functions.Logic.html#8561" class="Bound">y</a> <a id="8563" class="Symbol">→</a> <a id="8565" href="Cubical.Functions.Logic.html#3394" class="Function">inr</a> <a id="8569" class="Symbol">(</a><a id="8570" href="Cubical.Functions.Logic.html#8561" class="Bound">y</a> <a id="8572" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8574" href="Cubical.Functions.Logic.html#8521" class="Bound">z</a><a id="8575" class="Symbol">))</a> <a id="8578" href="Cubical.Functions.Logic.html#8470" class="Bound">x</a><a id="8579" class="Symbol">)</a> <a id="8581" href="Cubical.Functions.Logic.html#8474" class="Bound">y</a> <a id="8583" class="Symbol">})</a>

<a id="⊓-∀-distrib"></a><a id="8587" href="Cubical.Functions.Logic.html#8587" class="Function">⊓-∀-distrib</a> <a id="8599" class="Symbol">:</a>  <a id="8602" class="Symbol">(</a><a id="8603" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8605" class="Symbol">:</a> <a id="8607" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8609" class="Symbol">→</a> <a id="8611" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8617" href="Cubical.Functions.Logic.html#1271" class="Generalizable">ℓ</a><a id="8618" class="Symbol">)</a> <a id="8620" class="Symbol">(</a><a id="8621" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8623" class="Symbol">:</a> <a id="8625" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="8635" href="Cubical.Functions.Logic.html#1273" class="Generalizable">ℓ&#39;</a><a id="8637" class="Symbol">)</a>
  <a id="8641" class="Symbol">→</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8647" href="Cubical.Functions.Logic.html#8647" class="Bound">a</a> <a id="8649" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8651" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8653" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8655" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8657" href="Cubical.Functions.Logic.html#8647" class="Bound">a</a><a id="8658" class="Symbol">)</a> <a id="8660" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8666" href="Cubical.Functions.Logic.html#8666" class="Bound">a</a> <a id="8668" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8670" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8672" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8674" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8676" href="Cubical.Functions.Logic.html#8666" class="Bound">a</a><a id="8677" class="Symbol">)</a> <a id="8679" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8681" class="Symbol">(</a><a id="8682" href="Cubical.Functions.Logic.html#4463" class="Function">∀[</a> <a id="8685" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a> <a id="8687" href="Cubical.Functions.Logic.html#4463" class="Function">∶</a> <a id="8689" href="Cubical.Functions.Logic.html#1312" class="Generalizable">A</a> <a id="8691" href="Cubical.Functions.Logic.html#4463" class="Function">]</a> <a id="8693" class="Symbol">(</a><a id="8694" href="Cubical.Functions.Logic.html#8603" class="Bound">P</a> <a id="8696" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a> <a id="8698" href="Cubical.Functions.Logic.html#3799" class="Function Operator">⊓</a> <a id="8700" href="Cubical.Functions.Logic.html#8621" class="Bound">Q</a> <a id="8702" href="Cubical.Functions.Logic.html#8685" class="Bound">a</a><a id="8703" class="Symbol">))</a>
<a id="8706" href="Cubical.Functions.Logic.html#8587" class="Function">⊓-∀-distrib</a> <a id="8718" href="Cubical.Functions.Logic.html#8718" class="Bound">P</a> <a id="8720" href="Cubical.Functions.Logic.html#8720" class="Bound">Q</a> <a id="8722" class="Symbol">=</a>
  <a id="8726" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇒∶</a> <a id="8729" class="Symbol">(λ</a> <a id="8732" class="Symbol">{(</a><a id="8734" href="Cubical.Functions.Logic.html#8734" class="Bound">p</a> <a id="8736" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8738" href="Cubical.Functions.Logic.html#8738" class="Bound">q</a><a id="8739" class="Symbol">)</a> <a id="8741" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a> <a id="8743" class="Symbol">→</a> <a id="8745" href="Cubical.Functions.Logic.html#8734" class="Bound">p</a> <a id="8747" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a> <a id="8749" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8751" href="Cubical.Functions.Logic.html#8738" class="Bound">q</a> <a id="8753" href="Cubical.Functions.Logic.html#8741" class="Bound">a</a><a id="8754" class="Symbol">})</a>
  <a id="8759" href="Cubical.Functions.Logic.html#2582" class="Function Operator">⇐∶</a> <a id="8762" class="Symbol">λ</a> <a id="8764" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a> <a id="8767" class="Symbol">→</a> <a id="8769" class="Symbol">(</a><a id="8770" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8774" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8776" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a> <a id="8779" class="Symbol">)</a> <a id="8781" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8788" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8790" href="Cubical.Functions.Logic.html#8764" class="Bound">pq</a><a id="8792" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  General lemmas about morphisms (defined as loosely as possible)
-}</a>
<a id="73" class="Keyword">module</a> <a id="80" href="Cubical.Functions.Morphism.html" class="Module">Cubical.Functions.Morphism</a> <a id="107" class="Keyword">where</a>

<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="199" class="Keyword">open</a> <a id="204" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="208" class="Keyword">module</a> <a id="ax"></a><a id="215" href="Cubical.Functions.Morphism.html#215" class="Module">ax</a> <a id="218" class="Symbol">{</a><a id="219" href="Cubical.Functions.Morphism.html#219" class="Bound">ℓ</a> <a id="221" class="Symbol">:</a> <a id="223" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">(</a><a id="231" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a> <a id="233" class="Symbol">:</a> <a id="235" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="240" href="Cubical.Functions.Morphism.html#219" class="Bound">ℓ</a><a id="241" class="Symbol">)</a> <a id="243" class="Symbol">(</a><a id="244" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">_+A_</a> <a id="249" class="Symbol">:</a> <a id="251" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a> <a id="253" class="Symbol">→</a> <a id="255" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a> <a id="257" class="Symbol">→</a> <a id="259" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="260" class="Symbol">)</a> <a id="262" class="Symbol">(</a><a id="263" href="Cubical.Functions.Morphism.html#263" class="Bound">a₀</a> <a id="266" class="Symbol">:</a> <a id="268" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="269" class="Symbol">)</a> <a id="271" class="Keyword">where</a>
  <a id="ax.rUnit"></a><a id="279" href="Cubical.Functions.Morphism.html#279" class="Function">rUnit</a> <a id="285" class="Symbol">=</a> <a id="287" class="Symbol">(</a><a id="288" href="Cubical.Functions.Morphism.html#288" class="Bound">a</a> <a id="290" class="Symbol">:</a> <a id="292" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="293" class="Symbol">)</a> <a id="295" class="Symbol">→</a> <a id="297" href="Cubical.Functions.Morphism.html#288" class="Bound">a</a> <a id="299" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="302" href="Cubical.Functions.Morphism.html#263" class="Bound">a₀</a> <a id="305" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="307" href="Cubical.Functions.Morphism.html#288" class="Bound">a</a>
  <a id="ax.lUnit"></a><a id="311" href="Cubical.Functions.Morphism.html#311" class="Function">lUnit</a> <a id="317" class="Symbol">=</a> <a id="319" class="Symbol">(</a><a id="320" href="Cubical.Functions.Morphism.html#320" class="Bound">a</a> <a id="322" class="Symbol">:</a> <a id="324" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="325" class="Symbol">)</a> <a id="327" class="Symbol">→</a> <a id="329" href="Cubical.Functions.Morphism.html#263" class="Bound">a₀</a> <a id="332" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="335" href="Cubical.Functions.Morphism.html#320" class="Bound">a</a> <a id="337" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="339" href="Cubical.Functions.Morphism.html#320" class="Bound">a</a>

  <a id="ax.rCancel"></a><a id="344" href="Cubical.Functions.Morphism.html#344" class="Function">rCancel</a> <a id="352" class="Symbol">:</a> <a id="354" class="Symbol">(</a><a id="355" href="Cubical.Functions.Morphism.html#355" class="Bound Operator">-A_</a> <a id="359" class="Symbol">:</a> <a id="361" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a> <a id="363" class="Symbol">→</a> <a id="365" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="366" class="Symbol">)</a> <a id="368" class="Symbol">→</a> <a id="370" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="375" href="Cubical.Functions.Morphism.html#219" class="Bound">ℓ</a>
  <a id="379" href="Cubical.Functions.Morphism.html#344" class="Function">rCancel</a> <a id="387" href="Cubical.Functions.Morphism.html#387" class="Bound Operator">-A_</a> <a id="391" class="Symbol">=</a> <a id="393" class="Symbol">(</a><a id="394" href="Cubical.Functions.Morphism.html#394" class="Bound">a</a> <a id="396" class="Symbol">:</a> <a id="398" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="399" class="Symbol">)</a> <a id="401" class="Symbol">→</a> <a id="403" href="Cubical.Functions.Morphism.html#394" class="Bound">a</a> <a id="405" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="408" class="Symbol">(</a><a id="409" href="Cubical.Functions.Morphism.html#387" class="Bound Operator">-A</a> <a id="412" href="Cubical.Functions.Morphism.html#394" class="Bound">a</a><a id="413" class="Symbol">)</a> <a id="415" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="417" href="Cubical.Functions.Morphism.html#263" class="Bound">a₀</a>

  <a id="ax.lCancel"></a><a id="423" href="Cubical.Functions.Morphism.html#423" class="Function">lCancel</a> <a id="431" class="Symbol">:</a> <a id="433" class="Symbol">(</a><a id="434" href="Cubical.Functions.Morphism.html#434" class="Bound Operator">-A_</a> <a id="438" class="Symbol">:</a> <a id="440" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a> <a id="442" class="Symbol">→</a> <a id="444" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="445" class="Symbol">)</a> <a id="447" class="Symbol">→</a> <a id="449" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="454" href="Cubical.Functions.Morphism.html#219" class="Bound">ℓ</a>
  <a id="458" href="Cubical.Functions.Morphism.html#423" class="Function">lCancel</a> <a id="466" href="Cubical.Functions.Morphism.html#466" class="Bound Operator">-A_</a> <a id="470" class="Symbol">=</a> <a id="472" class="Symbol">(</a><a id="473" href="Cubical.Functions.Morphism.html#473" class="Bound">a</a> <a id="475" class="Symbol">:</a> <a id="477" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="478" class="Symbol">)</a> <a id="480" class="Symbol">→</a> <a id="482" class="Symbol">(</a><a id="483" href="Cubical.Functions.Morphism.html#466" class="Bound Operator">-A</a> <a id="486" href="Cubical.Functions.Morphism.html#473" class="Bound">a</a><a id="487" class="Symbol">)</a> <a id="489" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="492" href="Cubical.Functions.Morphism.html#473" class="Bound">a</a> <a id="494" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="496" href="Cubical.Functions.Morphism.html#263" class="Bound">a₀</a>

  <a id="ax.assoc"></a><a id="502" href="Cubical.Functions.Morphism.html#502" class="Function">assoc</a> <a id="508" class="Symbol">=</a> <a id="510" class="Symbol">(</a><a id="511" href="Cubical.Functions.Morphism.html#511" class="Bound">x</a> <a id="513" href="Cubical.Functions.Morphism.html#513" class="Bound">y</a> <a id="515" href="Cubical.Functions.Morphism.html#515" class="Bound">z</a> <a id="517" class="Symbol">:</a> <a id="519" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="520" class="Symbol">)</a> <a id="522" class="Symbol">→</a> <a id="524" href="Cubical.Functions.Morphism.html#511" class="Bound">x</a> <a id="526" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="529" class="Symbol">(</a><a id="530" href="Cubical.Functions.Morphism.html#513" class="Bound">y</a> <a id="532" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="535" href="Cubical.Functions.Morphism.html#515" class="Bound">z</a><a id="536" class="Symbol">)</a> <a id="538" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="540" class="Symbol">((</a><a id="542" href="Cubical.Functions.Morphism.html#511" class="Bound">x</a> <a id="544" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="547" href="Cubical.Functions.Morphism.html#513" class="Bound">y</a><a id="548" class="Symbol">)</a> <a id="550" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="553" href="Cubical.Functions.Morphism.html#515" class="Bound">z</a><a id="554" class="Symbol">)</a>

  <a id="ax.comm"></a><a id="559" href="Cubical.Functions.Morphism.html#559" class="Function">comm</a> <a id="564" class="Symbol">=</a> <a id="566" class="Symbol">(</a><a id="567" href="Cubical.Functions.Morphism.html#567" class="Bound">x</a> <a id="569" href="Cubical.Functions.Morphism.html#569" class="Bound">y</a> <a id="571" class="Symbol">:</a> <a id="573" href="Cubical.Functions.Morphism.html#231" class="Bound">A</a><a id="574" class="Symbol">)</a> <a id="576" class="Symbol">→</a> <a id="578" href="Cubical.Functions.Morphism.html#567" class="Bound">x</a> <a id="580" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="583" href="Cubical.Functions.Morphism.html#569" class="Bound">y</a> <a id="585" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="587" href="Cubical.Functions.Morphism.html#569" class="Bound">y</a> <a id="589" href="Cubical.Functions.Morphism.html#244" class="Bound Operator">+A</a> <a id="592" href="Cubical.Functions.Morphism.html#567" class="Bound">x</a>

<a id="595" class="Keyword">module</a> <a id="morphLemmas"></a><a id="602" href="Cubical.Functions.Morphism.html#602" class="Module">morphLemmas</a> <a id="614" class="Symbol">{</a><a id="615" href="Cubical.Functions.Morphism.html#615" class="Bound">ℓ</a> <a id="617" href="Cubical.Functions.Morphism.html#617" class="Bound">ℓ&#39;</a> <a id="620" class="Symbol">:</a> <a id="622" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="627" class="Symbol">}</a> <a id="629" class="Symbol">{</a><a id="630" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="639" href="Cubical.Functions.Morphism.html#615" class="Bound">ℓ</a><a id="640" class="Symbol">}</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="645" class="Symbol">:</a> <a id="647" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="652" href="Cubical.Functions.Morphism.html#617" class="Bound">ℓ&#39;</a><a id="654" class="Symbol">}</a>
         <a id="665" class="Symbol">(</a><a id="666" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">_+A_</a> <a id="671" class="Symbol">:</a> <a id="673" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="679" class="Symbol">→</a> <a id="681" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="682" class="Symbol">)</a> <a id="684" class="Symbol">(</a><a id="685" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="690" class="Symbol">:</a> <a id="692" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="694" class="Symbol">→</a> <a id="696" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="698" class="Symbol">→</a> <a id="700" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="701" class="Symbol">)</a>
         <a id="712" class="Symbol">(</a><a id="713" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="715" class="Symbol">:</a> <a id="717" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="719" class="Symbol">→</a> <a id="721" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="722" class="Symbol">)</a> <a id="724" class="Symbol">(</a><a id="725" href="Cubical.Functions.Morphism.html#725" class="Bound">f-hom</a> <a id="731" class="Symbol">:</a> <a id="733" class="Symbol">(</a><a id="734" href="Cubical.Functions.Morphism.html#734" class="Bound">x</a> <a id="736" href="Cubical.Functions.Morphism.html#736" class="Bound">y</a> <a id="738" class="Symbol">:</a> <a id="740" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Functions.Morphism.html#734" class="Bound">x</a> <a id="750" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">+A</a> <a id="753" href="Cubical.Functions.Morphism.html#736" class="Bound">y</a><a id="754" class="Symbol">)</a> <a id="756" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="758" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="760" href="Cubical.Functions.Morphism.html#734" class="Bound">x</a> <a id="762" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">+B</a> <a id="765" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="767" href="Cubical.Functions.Morphism.html#736" class="Bound">y</a><a id="768" class="Symbol">)</a>
         <a id="779" class="Keyword">where</a>

  <a id="morphLemmas.0↦0"></a><a id="788" href="Cubical.Functions.Morphism.html#788" class="Function">0↦0</a> <a id="792" class="Symbol">:</a> <a id="794" class="Symbol">(</a><a id="795" href="Cubical.Functions.Morphism.html#795" class="Bound">a₀</a> <a id="798" class="Symbol">:</a> <a id="800" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="801" class="Symbol">)</a> <a id="803" class="Symbol">(</a><a id="804" href="Cubical.Functions.Morphism.html#804" class="Bound">b₀</a> <a id="807" class="Symbol">:</a> <a id="809" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="810" class="Symbol">)</a> <a id="812" class="Symbol">(</a><a id="813" href="Cubical.Functions.Morphism.html#813" class="Bound Operator">-A_</a> <a id="817" class="Symbol">:</a> <a id="819" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="821" class="Symbol">→</a> <a id="823" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="824" class="Symbol">)</a> <a id="826" class="Symbol">(</a><a id="827" href="Cubical.Functions.Morphism.html#827" class="Bound Operator">-B_</a> <a id="831" class="Symbol">:</a> <a id="833" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="835" class="Symbol">→</a> <a id="837" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="838" class="Symbol">)</a>
      <a id="846" class="Symbol">→</a> <a id="848" href="Cubical.Functions.Morphism.html#279" class="Function">ax.rUnit</a> <a id="857" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="859" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">_+A_</a> <a id="864" href="Cubical.Functions.Morphism.html#795" class="Bound">a₀</a>
      <a id="873" class="Symbol">→</a> <a id="875" href="Cubical.Functions.Morphism.html#279" class="Function">ax.rUnit</a> <a id="884" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="886" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="891" href="Cubical.Functions.Morphism.html#804" class="Bound">b₀</a>
      <a id="900" class="Symbol">→</a> <a id="902" href="Cubical.Functions.Morphism.html#344" class="Function">ax.rCancel</a> <a id="913" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="915" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="920" href="Cubical.Functions.Morphism.html#804" class="Bound">b₀</a> <a id="923" href="Cubical.Functions.Morphism.html#827" class="Bound Operator">-B_</a>
      <a id="933" class="Symbol">→</a> <a id="935" href="Cubical.Functions.Morphism.html#502" class="Function">ax.assoc</a> <a id="944" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="946" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="951" href="Cubical.Functions.Morphism.html#804" class="Bound">b₀</a>
      <a id="960" class="Symbol">→</a> <a id="962" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="964" href="Cubical.Functions.Morphism.html#795" class="Bound">a₀</a> <a id="967" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="969" href="Cubical.Functions.Morphism.html#804" class="Bound">b₀</a>
  <a id="974" href="Cubical.Functions.Morphism.html#788" class="Function">0↦0</a> <a id="978" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a> <a id="981" href="Cubical.Functions.Morphism.html#981" class="Bound">b₀</a> <a id="984" href="Cubical.Functions.Morphism.html#984" class="Bound Operator">-A_</a> <a id="988" href="Cubical.Functions.Morphism.html#988" class="Bound Operator">-B_</a> <a id="992" href="Cubical.Functions.Morphism.html#992" class="Bound">rUnitA</a> <a id="999" href="Cubical.Functions.Morphism.html#999" class="Bound">rUnitB</a> <a id="1006" href="Cubical.Functions.Morphism.html#1006" class="Bound">rCancelB</a> <a id="1015" href="Cubical.Functions.Morphism.html#1015" class="Bound">assocB</a> <a id="1022" class="Symbol">=</a>
       <a id="1031" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Cubical.Functions.Morphism.html#999" class="Bound">rUnitB</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1046" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1048" class="Symbol">))</a>
    <a id="1055" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1058" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1066" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a> <a id="1069" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">+B_</a><a id="1072" class="Symbol">)</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Cubical.Functions.Morphism.html#1006" class="Bound">rCancelB</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1092" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1094" class="Symbol">)))</a>
    <a id="1102" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1105" href="Cubical.Functions.Morphism.html#1015" class="Bound">assocB</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1115" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1122" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Cubical.Functions.Morphism.html#988" class="Bound Operator">-B</a> <a id="1130" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1132" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1134" class="Symbol">)</a>
    <a id="1140" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1143" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B</a> <a id="1158" class="Symbol">(</a><a id="1159" href="Cubical.Functions.Morphism.html#988" class="Bound Operator">-B</a> <a id="1162" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1164" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1166" class="Symbol">))</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1175" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Cubical.Functions.Morphism.html#992" class="Bound">rUnitA</a> <a id="1190" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1192" class="Symbol">))</a> <a id="1195" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1197" href="Cubical.Functions.Morphism.html#725" class="Bound">f-hom</a> <a id="1203" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a> <a id="1206" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1208" class="Symbol">))</a>
    <a id="1215" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1218" href="Cubical.Functions.Morphism.html#1006" class="Bound">rCancelB</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1230" href="Cubical.Functions.Morphism.html#978" class="Bound">a₀</a><a id="1232" class="Symbol">)</a>

  <a id="morphLemmas.distrMinus"></a><a id="1237" href="Cubical.Functions.Morphism.html#1237" class="Function">distrMinus</a> <a id="1248" class="Symbol">:</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Cubical.Functions.Morphism.html#1251" class="Bound">a₀</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.Functions.Morphism.html#1260" class="Bound">b₀</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="1266" class="Symbol">)</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Cubical.Functions.Morphism.html#1269" class="Bound Operator">-A_</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="1280" class="Symbol">)</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Cubical.Functions.Morphism.html#1283" class="Bound Operator">-B_</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="1294" class="Symbol">)</a>
            <a id="1308" class="Symbol">→</a> <a id="1310" href="Cubical.Functions.Morphism.html#311" class="Function">ax.lUnit</a> <a id="1319" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1321" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="1326" href="Cubical.Functions.Morphism.html#1260" class="Bound">b₀</a>
            <a id="1341" class="Symbol">→</a> <a id="1343" href="Cubical.Functions.Morphism.html#279" class="Function">ax.rUnit</a> <a id="1352" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1354" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="1359" href="Cubical.Functions.Morphism.html#1260" class="Bound">b₀</a>
            <a id="1374" class="Symbol">→</a> <a id="1376" href="Cubical.Functions.Morphism.html#423" class="Function">ax.lCancel</a> <a id="1387" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="1389" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">_+A_</a> <a id="1394" href="Cubical.Functions.Morphism.html#1251" class="Bound">a₀</a> <a id="1397" href="Cubical.Functions.Morphism.html#1269" class="Bound Operator">-A_</a>
            <a id="1413" class="Symbol">→</a> <a id="1415" href="Cubical.Functions.Morphism.html#344" class="Function">ax.rCancel</a> <a id="1426" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1428" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="1433" href="Cubical.Functions.Morphism.html#1260" class="Bound">b₀</a> <a id="1436" href="Cubical.Functions.Morphism.html#1283" class="Bound Operator">-B_</a>
            <a id="1452" class="Symbol">→</a> <a id="1454" href="Cubical.Functions.Morphism.html#502" class="Function">ax.assoc</a> <a id="1463" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1465" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="1470" href="Cubical.Functions.Morphism.html#1260" class="Bound">b₀</a>
            <a id="1485" class="Symbol">→</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Functions.Morphism.html#1488" class="Bound">0↦0</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1496" href="Cubical.Functions.Morphism.html#1251" class="Bound">a₀</a> <a id="1499" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1501" href="Cubical.Functions.Morphism.html#1260" class="Bound">b₀</a><a id="1503" class="Symbol">)</a>
            <a id="1517" class="Symbol">→</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Functions.Morphism.html#1520" class="Bound">x</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="1525" class="Symbol">)</a> <a id="1527" class="Symbol">→</a> <a id="1529" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Functions.Morphism.html#1269" class="Bound Operator">-A</a> <a id="1535" href="Cubical.Functions.Morphism.html#1520" class="Bound">x</a><a id="1536" class="Symbol">)</a> <a id="1538" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1540" href="Cubical.Functions.Morphism.html#1283" class="Bound Operator">-B</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1546" href="Cubical.Functions.Morphism.html#1520" class="Bound">x</a><a id="1547" class="Symbol">)</a>
  <a id="1551" href="Cubical.Functions.Morphism.html#1237" class="Function">distrMinus</a> <a id="1562" href="Cubical.Functions.Morphism.html#1562" class="Bound">a₀</a> <a id="1565" href="Cubical.Functions.Morphism.html#1565" class="Bound">b₀</a> <a id="1568" href="Cubical.Functions.Morphism.html#1568" class="Bound Operator">-A_</a> <a id="1572" href="Cubical.Functions.Morphism.html#1572" class="Bound Operator">-B_</a> <a id="1576" href="Cubical.Functions.Morphism.html#1576" class="Bound">lUnitB</a> <a id="1583" href="Cubical.Functions.Morphism.html#1583" class="Bound">rUnitB</a> <a id="1590" href="Cubical.Functions.Morphism.html#1590" class="Bound">lCancelA</a> <a id="1599" href="Cubical.Functions.Morphism.html#1599" class="Bound">rCancelB</a> <a id="1608" href="Cubical.Functions.Morphism.html#1608" class="Bound">assocB</a> <a id="1615" href="Cubical.Functions.Morphism.html#1615" class="Bound">0↦0</a> <a id="1619" href="Cubical.Functions.Morphism.html#1619" class="Bound">x</a> <a id="1621" class="Symbol">=</a>
       <a id="1630" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Cubical.Functions.Morphism.html#1583" class="Bound">rUnitB</a> <a id="1642" class="Symbol">_)</a>
    <a id="1649" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1652" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.Functions.Morphism.html#1568" class="Bound Operator">-A</a> <a id="1664" href="Cubical.Functions.Morphism.html#1619" class="Bound">x</a><a id="1665" class="Symbol">)</a> <a id="1667" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">+B_</a><a id="1670" class="Symbol">)</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Cubical.Functions.Morphism.html#1599" class="Bound">rCancelB</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1690" href="Cubical.Functions.Morphism.html#1619" class="Bound">x</a><a id="1691" class="Symbol">)))</a>
    <a id="1699" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1702" href="Cubical.Functions.Morphism.html#1608" class="Bound">assocB</a> <a id="1709" class="Symbol">_</a> <a id="1711" class="Symbol">_</a> <a id="1713" class="Symbol">_</a>
    <a id="1719" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1722" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Cubical.Functions.Morphism.html#1572" class="Bound Operator">-B</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1739" href="Cubical.Functions.Morphism.html#1619" class="Bound">x</a><a id="1740" class="Symbol">)))</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Cubical.Functions.Morphism.html#725" class="Bound">f-hom</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.Functions.Morphism.html#1568" class="Bound Operator">-A</a> <a id="1760" href="Cubical.Functions.Morphism.html#1619" class="Bound">x</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Cubical.Functions.Morphism.html#1619" class="Bound">x</a><a id="1764" class="Symbol">)</a> <a id="1766" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1769" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1774" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.Functions.Morphism.html#1590" class="Bound">lCancelA</a> <a id="1786" href="Cubical.Functions.Morphism.html#1619" class="Bound">x</a><a id="1787" class="Symbol">)</a> <a id="1789" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1792" href="Cubical.Functions.Morphism.html#1615" class="Bound">0↦0</a><a id="1795" class="Symbol">)</a>
    <a id="1801" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1804" href="Cubical.Functions.Morphism.html#1576" class="Bound">lUnitB</a> <a id="1811" class="Symbol">_</a>

  <a id="morphLemmas.distrMinus&#39;"></a><a id="1816" href="Cubical.Functions.Morphism.html#1816" class="Function">distrMinus&#39;</a> <a id="1828" class="Symbol">:</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Functions.Morphism.html#1831" class="Bound">a₀</a> <a id="1834" class="Symbol">:</a> <a id="1836" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Cubical.Functions.Morphism.html#1840" class="Bound">b₀</a> <a id="1843" class="Symbol">:</a> <a id="1845" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="1846" class="Symbol">)</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.Functions.Morphism.html#1849" class="Bound Operator">-A_</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="1860" class="Symbol">)</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Functions.Morphism.html#1863" class="Bound Operator">-B_</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="1874" class="Symbol">)</a>
             <a id="1889" class="Symbol">→</a> <a id="1891" href="Cubical.Functions.Morphism.html#311" class="Function">ax.lUnit</a> <a id="1900" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1902" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="1907" href="Cubical.Functions.Morphism.html#1840" class="Bound">b₀</a>
             <a id="1923" class="Symbol">→</a> <a id="1925" href="Cubical.Functions.Morphism.html#279" class="Function">ax.rUnit</a> <a id="1934" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="1936" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="1941" href="Cubical.Functions.Morphism.html#1840" class="Bound">b₀</a>
             <a id="1957" class="Symbol">→</a> <a id="1959" href="Cubical.Functions.Morphism.html#279" class="Function">ax.rUnit</a> <a id="1968" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="1970" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">_+A_</a> <a id="1975" href="Cubical.Functions.Morphism.html#1831" class="Bound">a₀</a>
             <a id="1991" class="Symbol">→</a> <a id="1993" href="Cubical.Functions.Morphism.html#423" class="Function">ax.lCancel</a> <a id="2004" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="2006" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">_+A_</a> <a id="2011" href="Cubical.Functions.Morphism.html#1831" class="Bound">a₀</a> <a id="2014" href="Cubical.Functions.Morphism.html#1849" class="Bound Operator">-A_</a>
             <a id="2031" class="Symbol">→</a> <a id="2033" href="Cubical.Functions.Morphism.html#344" class="Function">ax.rCancel</a> <a id="2044" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="2046" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="2051" href="Cubical.Functions.Morphism.html#1840" class="Bound">b₀</a> <a id="2054" href="Cubical.Functions.Morphism.html#1863" class="Bound Operator">-B_</a>
             <a id="2071" class="Symbol">→</a> <a id="2073" href="Cubical.Functions.Morphism.html#502" class="Function">ax.assoc</a> <a id="2082" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a> <a id="2084" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">_+A_</a> <a id="2089" href="Cubical.Functions.Morphism.html#1831" class="Bound">a₀</a>
             <a id="2105" class="Symbol">→</a> <a id="2107" href="Cubical.Functions.Morphism.html#502" class="Function">ax.assoc</a> <a id="2116" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="2118" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="2123" href="Cubical.Functions.Morphism.html#1840" class="Bound">b₀</a>
             <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2143" href="Cubical.Functions.Morphism.html#1831" class="Bound">a₀</a> <a id="2146" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2148" href="Cubical.Functions.Morphism.html#1840" class="Bound">b₀</a> <a id="2151" class="Comment">-- not really needed, but it can be useful to specify the proof yourself</a>
             <a id="2237" class="Symbol">→</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Cubical.Functions.Morphism.html#2240" class="Bound">x</a> <a id="2242" href="Cubical.Functions.Morphism.html#2242" class="Bound">y</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="2247" class="Symbol">)</a>
             <a id="2262" class="Symbol">→</a> <a id="2264" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Cubical.Functions.Morphism.html#2240" class="Bound">x</a> <a id="2269" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">+A</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Cubical.Functions.Morphism.html#1849" class="Bound Operator">-A</a> <a id="2276" href="Cubical.Functions.Morphism.html#2242" class="Bound">y</a><a id="2277" class="Symbol">))</a> <a id="2280" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2285" href="Cubical.Functions.Morphism.html#2240" class="Bound">x</a> <a id="2287" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">+B</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Cubical.Functions.Morphism.html#1863" class="Bound Operator">-B</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2297" href="Cubical.Functions.Morphism.html#2242" class="Bound">y</a><a id="2298" class="Symbol">)))</a>
  <a id="2304" href="Cubical.Functions.Morphism.html#1816" class="Function">distrMinus&#39;</a> <a id="2316" href="Cubical.Functions.Morphism.html#2316" class="Bound">a₀</a> <a id="2319" href="Cubical.Functions.Morphism.html#2319" class="Bound">b₀</a> <a id="2322" href="Cubical.Functions.Morphism.html#2322" class="Bound Operator">-A_</a> <a id="2326" href="Cubical.Functions.Morphism.html#2326" class="Bound Operator">-B_</a> <a id="2330" href="Cubical.Functions.Morphism.html#2330" class="Bound">lUnitB</a> <a id="2337" href="Cubical.Functions.Morphism.html#2337" class="Bound">rUnitB</a> <a id="2344" href="Cubical.Functions.Morphism.html#2344" class="Bound">rUnitA</a> <a id="2351" href="Cubical.Functions.Morphism.html#2351" class="Bound">lCancelA</a> <a id="2360" href="Cubical.Functions.Morphism.html#2360" class="Bound">rCancelB</a> <a id="2369" href="Cubical.Functions.Morphism.html#2369" class="Bound">assocA</a> <a id="2376" href="Cubical.Functions.Morphism.html#2376" class="Bound">assocB</a> <a id="2383" href="Cubical.Functions.Morphism.html#2383" class="Bound">0↦0</a> <a id="2387" href="Cubical.Functions.Morphism.html#2387" class="Bound">x</a> <a id="2389" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a> <a id="2391" class="Symbol">=</a>
       <a id="2400" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Functions.Morphism.html#2337" class="Bound">rUnitB</a> <a id="2412" class="Symbol">_)</a>
    <a id="2419" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2422" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.Functions.Morphism.html#2387" class="Bound">x</a> <a id="2433" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">+A</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Cubical.Functions.Morphism.html#2322" class="Bound Operator">-A</a> <a id="2440" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2441" class="Symbol">))</a> <a id="2444" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">+B_</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Functions.Morphism.html#2360" class="Bound">rCancelB</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2467" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2468" class="Symbol">)))</a> <a id="2472" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2474" href="Cubical.Functions.Morphism.html#2376" class="Bound">assocB</a> <a id="2481" class="Symbol">_</a> <a id="2483" class="Symbol">_</a> <a id="2485" class="Symbol">_</a>
    <a id="2491" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2494" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2499" class="Symbol">(</a><a id="2500" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Cubical.Functions.Morphism.html#2326" class="Bound Operator">-B</a> <a id="2508" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2510" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2511" class="Symbol">))</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Cubical.Functions.Morphism.html#725" class="Bound">f-hom</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Functions.Morphism.html#2387" class="Bound">x</a> <a id="2529" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">+A</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Cubical.Functions.Morphism.html#2322" class="Bound Operator">-A</a> <a id="2536" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2537" class="Symbol">))</a> <a id="2540" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2541" class="Symbol">)</a>
                          <a id="2569" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2571" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2576" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Cubical.Functions.Morphism.html#2369" class="Bound">assocA</a> <a id="2591" href="Cubical.Functions.Morphism.html#2387" class="Bound">x</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Functions.Morphism.html#2322" class="Bound Operator">-A</a> <a id="2597" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2598" class="Symbol">)</a> <a id="2600" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2601" class="Symbol">)</a>
                                 <a id="2636" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2639" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Cubical.Functions.Morphism.html#2387" class="Bound">x</a> <a id="2647" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">+A_</a><a id="2650" class="Symbol">)</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Cubical.Functions.Morphism.html#2351" class="Bound">lCancelA</a> <a id="2662" href="Cubical.Functions.Morphism.html#2389" class="Bound">y</a><a id="2663" class="Symbol">)</a>
                                 <a id="2698" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2701" href="Cubical.Functions.Morphism.html#2344" class="Bound">rUnitA</a> <a id="2708" href="Cubical.Functions.Morphism.html#2387" class="Bound">x</a><a id="2709" class="Symbol">))</a>

  <a id="morphLemmas.isMorphInv"></a><a id="2715" href="Cubical.Functions.Morphism.html#2715" class="Function">isMorphInv</a> <a id="2726" class="Symbol">:</a>  <a id="2729" class="Symbol">(</a><a id="2730" href="Cubical.Functions.Morphism.html#2730" class="Bound">g</a> <a id="2732" class="Symbol">:</a> <a id="2734" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a> <a id="2736" class="Symbol">→</a> <a id="2738" href="Cubical.Functions.Morphism.html#630" class="Bound">A</a><a id="2739" class="Symbol">)</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2751" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2753" href="Cubical.Functions.Morphism.html#2730" class="Bound">g</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="2765" href="Cubical.Functions.Morphism.html#713" class="Bound">f</a> <a id="2767" href="Cubical.Functions.Morphism.html#2730" class="Bound">g</a>
             <a id="2782" class="Symbol">→</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Cubical.Functions.Morphism.html#2785" class="Bound">x</a> <a id="2787" href="Cubical.Functions.Morphism.html#2787" class="Bound">y</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Functions.Morphism.html#643" class="Bound">B</a><a id="2792" class="Symbol">)</a>
             <a id="2807" class="Symbol">→</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Cubical.Functions.Morphism.html#2730" class="Bound">g</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Cubical.Functions.Morphism.html#2785" class="Bound">x</a> <a id="2815" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">+B</a> <a id="2818" href="Cubical.Functions.Morphism.html#2787" class="Bound">y</a><a id="2819" class="Symbol">)</a> <a id="2821" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Cubical.Functions.Morphism.html#2730" class="Bound">g</a> <a id="2826" href="Cubical.Functions.Morphism.html#2785" class="Bound">x</a> <a id="2828" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">+A</a> <a id="2831" href="Cubical.Functions.Morphism.html#2730" class="Bound">g</a> <a id="2833" href="Cubical.Functions.Morphism.html#2787" class="Bound">y</a><a id="2834" class="Symbol">))</a>
  <a id="2839" href="Cubical.Functions.Morphism.html#2715" class="Function">isMorphInv</a> <a id="2850" href="Cubical.Functions.Morphism.html#2850" class="Bound">g</a> <a id="2852" href="Cubical.Functions.Morphism.html#2852" class="Bound">sect</a> <a id="2857" href="Cubical.Functions.Morphism.html#2857" class="Bound">retr</a> <a id="2862" href="Cubical.Functions.Morphism.html#2862" class="Bound">x</a> <a id="2864" href="Cubical.Functions.Morphism.html#2864" class="Bound">y</a> <a id="2866" class="Symbol">=</a>
       <a id="2875" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2880" href="Cubical.Functions.Morphism.html#2850" class="Bound">g</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2889" href="Cubical.Functions.Morphism.html#685" class="Bound Operator">_+B_</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Functions.Morphism.html#2852" class="Bound">sect</a> <a id="2905" href="Cubical.Functions.Morphism.html#2862" class="Bound">x</a><a id="2906" class="Symbol">))</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Cubical.Functions.Morphism.html#2852" class="Bound">sect</a> <a id="2920" href="Cubical.Functions.Morphism.html#2864" class="Bound">y</a><a id="2921" class="Symbol">)))</a>
    <a id="2929" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2932" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2937" href="Cubical.Functions.Morphism.html#2850" class="Bound">g</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Cubical.Functions.Morphism.html#725" class="Bound">f-hom</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.Functions.Morphism.html#2850" class="Bound">g</a> <a id="2954" href="Cubical.Functions.Morphism.html#2862" class="Bound">x</a><a id="2955" class="Symbol">)</a> <a id="2957" class="Symbol">(</a><a id="2958" href="Cubical.Functions.Morphism.html#2850" class="Bound">g</a> <a id="2960" href="Cubical.Functions.Morphism.html#2864" class="Bound">y</a><a id="2961" class="Symbol">)))</a>
    <a id="2969" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2972" href="Cubical.Functions.Morphism.html#2857" class="Bound">retr</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Cubical.Functions.Morphism.html#2850" class="Bound">g</a> <a id="2980" href="Cubical.Functions.Morphism.html#2862" class="Bound">x</a> <a id="2982" href="Cubical.Functions.Morphism.html#666" class="Bound Operator">+A</a> <a id="2985" href="Cubical.Functions.Morphism.html#2850" class="Bound">g</a> <a id="2987" href="Cubical.Functions.Morphism.html#2864" class="Bound">y</a><a id="2988" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Functions.Surjection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Functions.Surjection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Functions.Surjection.html" class="Module">Cubical.Functions.Surjection</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.Powerset.html" class="Module">Cubical.Foundations.Powerset</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="590" class="Symbol">as</a> <a id="593" class="Module">PT</a>

<a id="597" class="Keyword">private</a> <a id="605" class="Keyword">variable</a>
  <a id="616" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a> <a id="618" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a> <a id="621" class="Symbol">:</a> <a id="623" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="631" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="633" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="635" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a> <a id="637" class="Symbol">:</a> <a id="639" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="644" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a>
  <a id="648" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="650" class="Symbol">:</a> <a id="652" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="654" class="Symbol">→</a> <a id="656" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a>

<a id="isSurjection"></a><a id="659" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="672" class="Symbol">:</a> <a id="674" class="Symbol">(</a><a id="675" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="677" class="Symbol">→</a> <a id="679" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="689" class="Symbol">_</a>
<a id="691" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="704" href="Cubical.Functions.Surjection.html#704" class="Bound">f</a> <a id="706" class="Symbol">=</a> <a id="708" class="Symbol">∀</a> <a id="710" href="Cubical.Functions.Surjection.html#710" class="Bound">b</a> <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="716" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="722" href="Cubical.Functions.Surjection.html#704" class="Bound">f</a> <a id="724" href="Cubical.Functions.Surjection.html#710" class="Bound">b</a> <a id="726" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

<a id="_↠_"></a><a id="730" href="Cubical.Functions.Surjection.html#730" class="Function Operator">_↠_</a> <a id="734" class="Symbol">:</a> <a id="736" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="741" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a> <a id="743" class="Symbol">→</a> <a id="745" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="750" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a> <a id="753" class="Symbol">→</a> <a id="755" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="760" class="Symbol">(</a><a id="761" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="767" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a> <a id="769" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a><a id="771" class="Symbol">)</a>
<a id="773" href="Cubical.Functions.Surjection.html#773" class="Bound">A</a> <a id="775" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="777" href="Cubical.Functions.Surjection.html#777" class="Bound">B</a> <a id="779" class="Symbol">=</a> <a id="781" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="784" href="Cubical.Functions.Surjection.html#784" class="Bound">f</a> <a id="786" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="788" class="Symbol">(</a><a id="789" href="Cubical.Functions.Surjection.html#773" class="Bound">A</a> <a id="791" class="Symbol">→</a> <a id="793" href="Cubical.Functions.Surjection.html#777" class="Bound">B</a><a id="794" class="Symbol">)</a> <a id="796" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="798" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="811" href="Cubical.Functions.Surjection.html#784" class="Bound">f</a>

<a id="id↠"></a><a id="814" href="Cubical.Functions.Surjection.html#814" class="Function">id↠</a> <a id="818" class="Symbol">:</a> <a id="820" class="Symbol">(</a><a id="821" href="Cubical.Functions.Surjection.html#821" class="Bound">A</a> <a id="823" class="Symbol">:</a> <a id="825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="830" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">→</a> <a id="835" href="Cubical.Functions.Surjection.html#821" class="Bound">A</a> <a id="837" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="839" href="Cubical.Functions.Surjection.html#821" class="Bound">A</a>
<a id="841" href="Cubical.Functions.Surjection.html#814" class="Function">id↠</a> <a id="845" href="Cubical.Functions.Surjection.html#845" class="Bound">A</a> <a id="847" class="Symbol">.</a><a id="848" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="852" class="Symbol">=</a> <a id="854" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="860" href="Cubical.Functions.Surjection.html#845" class="Bound">A</a>
<a id="862" href="Cubical.Functions.Surjection.html#814" class="Function">id↠</a> <a id="866" href="Cubical.Functions.Surjection.html#866" class="Bound">A</a> <a id="868" class="Symbol">.</a><a id="869" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="873" href="Cubical.Functions.Surjection.html#873" class="Bound">a</a> <a id="875" class="Symbol">=</a> <a id="877" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="879" href="Cubical.Functions.Surjection.html#873" class="Bound">a</a> <a id="881" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="883" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="888" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="section→isSurjection"></a><a id="892" href="Cubical.Functions.Surjection.html#892" class="Function">section→isSurjection</a> <a id="913" class="Symbol">:</a> <a id="915" class="Symbol">{</a><a id="916" href="Cubical.Functions.Surjection.html#916" class="Bound">g</a> <a id="918" class="Symbol">:</a> <a id="920" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="922" class="Symbol">→</a> <a id="924" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">→</a> <a id="929" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="937" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="939" href="Cubical.Functions.Surjection.html#916" class="Bound">g</a> <a id="941" class="Symbol">→</a> <a id="943" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="956" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="958" href="Cubical.Functions.Surjection.html#892" class="Function">section→isSurjection</a> <a id="979" class="Symbol">{</a><a id="980" class="Argument">g</a> <a id="982" class="Symbol">=</a> <a id="984" href="Cubical.Functions.Surjection.html#984" class="Bound">g</a><a id="985" class="Symbol">}</a> <a id="987" href="Cubical.Functions.Surjection.html#987" class="Bound">s</a> <a id="989" href="Cubical.Functions.Surjection.html#989" class="Bound">b</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="995" href="Cubical.Functions.Surjection.html#984" class="Bound">g</a> <a id="997" href="Cubical.Functions.Surjection.html#989" class="Bound">b</a> <a id="999" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1001" href="Cubical.Functions.Surjection.html#987" class="Bound">s</a> <a id="1003" href="Cubical.Functions.Surjection.html#989" class="Bound">b</a> <a id="1005" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="isPropIsSurjection"></a><a id="1009" href="Cubical.Functions.Surjection.html#1009" class="Function">isPropIsSurjection</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1051" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a><a id="1052" class="Symbol">)</a>
<a id="1054" href="Cubical.Functions.Surjection.html#1009" class="Function">isPropIsSurjection</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="1083" class="Symbol">λ</a> <a id="1085" href="Cubical.Functions.Surjection.html#1085" class="Bound">_</a> <a id="1087" class="Symbol">→</a> <a id="1089" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="isEquiv→isSurjection"></a><a id="1098" href="Cubical.Functions.Surjection.html#1098" class="Function">isEquiv→isSurjection</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1129" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1131" class="Symbol">→</a> <a id="1133" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1146" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1148" href="Cubical.Functions.Surjection.html#1098" class="Function">isEquiv→isSurjection</a> <a id="1169" href="Cubical.Functions.Surjection.html#1169" class="Bound">e</a> <a id="1171" href="Cubical.Functions.Surjection.html#1171" class="Bound">b</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1177" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1194" href="Cubical.Functions.Surjection.html#1169" class="Bound">e</a> <a id="1196" href="Cubical.Functions.Surjection.html#1171" class="Bound">b</a><a id="1197" class="Symbol">)</a> <a id="1199" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

<a id="isEquiv→isEmbedding×isSurjection"></a><a id="1203" href="Cubical.Functions.Surjection.html#1203" class="Function">isEquiv→isEmbedding×isSurjection</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1246" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="1262" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1264" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1266" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1279" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1281" href="Cubical.Functions.Surjection.html#1203" class="Function">isEquiv→isEmbedding×isSurjection</a> <a id="1314" href="Cubical.Functions.Surjection.html#1314" class="Bound">e</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Cubical.Functions.Embedding.html#5544" class="Function">isEquiv→isEmbedding</a> <a id="1338" href="Cubical.Functions.Surjection.html#1314" class="Bound">e</a> <a id="1340" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1342" href="Cubical.Functions.Surjection.html#1098" class="Function">isEquiv→isSurjection</a> <a id="1363" href="Cubical.Functions.Surjection.html#1314" class="Bound">e</a>

<a id="isEmbedding×isSurjection→isEquiv"></a><a id="1366" href="Cubical.Functions.Surjection.html#1366" class="Function">isEmbedding×isSurjection→isEquiv</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="1413" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1415" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1417" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1430" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1442" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1444" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Functions.Surjection.html#1366" class="Function">isEmbedding×isSurjection→isEquiv</a> <a id="1490" class="Symbol">{</a><a id="1491" class="Argument">f</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Cubical.Functions.Surjection.html#1495" class="Bound">f</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.Functions.Surjection.html#1499" class="Bound">emb</a> <a id="1503" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1505" href="Cubical.Functions.Surjection.html#1505" class="Bound">sur</a><a id="1508" class="Symbol">))</a> <a id="1511" href="Cubical.Functions.Surjection.html#1511" class="Bound">b</a> <a id="1513" class="Symbol">=</a>
  <a id="1517" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="1541" href="Cubical.Functions.Surjection.html#1677" class="Function">fib&#39;</a> <a id="1546" class="Symbol">(λ</a> <a id="1549" href="Cubical.Functions.Surjection.html#1549" class="Bound">x</a> <a id="1551" class="Symbol">→</a> <a id="1553" href="Cubical.Functions.Surjection.html#1549" class="Bound">x</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Cubical.Functions.Surjection.html#1639" class="Function">fib</a><a id="1559" class="Symbol">)</a> <a id="1561" href="Cubical.Functions.Surjection.html#1677" class="Function">fib&#39;</a>
  <a id="1568" class="Keyword">where</a>
  <a id="1576" href="Cubical.Functions.Surjection.html#1576" class="Function">hpf</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Cubical.Functions.Embedding.html#1905" class="Function">hasPropFibers</a> <a id="1596" href="Cubical.Functions.Surjection.html#1495" class="Bound">f</a>
  <a id="1600" href="Cubical.Functions.Surjection.html#1576" class="Function">hpf</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="1632" href="Cubical.Functions.Surjection.html#1499" class="Bound">emb</a>

  <a id="1639" href="Cubical.Functions.Surjection.html#1639" class="Function">fib</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1647" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1653" href="Cubical.Functions.Surjection.html#1495" class="Bound">f</a> <a id="1655" href="Cubical.Functions.Surjection.html#1511" class="Bound">b</a> <a id="1657" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
  <a id="1662" href="Cubical.Functions.Surjection.html#1639" class="Function">fib</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Cubical.Functions.Surjection.html#1505" class="Bound">sur</a> <a id="1672" href="Cubical.Functions.Surjection.html#1511" class="Bound">b</a>

  <a id="1677" href="Cubical.Functions.Surjection.html#1677" class="Function">fib&#39;</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1698" href="Cubical.Functions.Surjection.html#1495" class="Bound">f</a> <a id="1700" href="Cubical.Functions.Surjection.html#1511" class="Bound">b</a><a id="1701" class="Symbol">)</a>
  <a id="1705" href="Cubical.Functions.Surjection.html#1677" class="Function">fib&#39;</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Cubical.Functions.Surjection.html#1576" class="Function">hpf</a> <a id="1716" href="Cubical.Functions.Surjection.html#1511" class="Bound">b</a>

<a id="isEquiv≃isEmbedding×isSurjection"></a><a id="1719" href="Cubical.Functions.Surjection.html#1719" class="Function">isEquiv≃isEmbedding×isSurjection</a> <a id="1752" class="Symbol">:</a> <a id="1754" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1762" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1764" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1766" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="1778" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a> <a id="1780" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1782" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="1795" href="Cubical.Functions.Surjection.html#648" class="Generalizable">f</a>
<a id="1797" href="Cubical.Functions.Surjection.html#1719" class="Function">isEquiv≃isEmbedding×isSurjection</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
  <a id="1850" href="Cubical.Functions.Surjection.html#1203" class="Function">isEquiv→isEmbedding×isSurjection</a>
  <a id="1885" href="Cubical.Functions.Surjection.html#1366" class="Function">isEmbedding×isSurjection→isEquiv</a>
  <a id="1920" class="Symbol">(λ</a> <a id="1923" href="Cubical.Functions.Surjection.html#1923" class="Bound">_</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="1939" class="Number">1</a> <a id="1941" href="Cubical.Functions.Embedding.html#1421" class="Function">isPropIsEmbedding</a> <a id="1959" class="Symbol">(\</a> <a id="1962" href="Cubical.Functions.Surjection.html#1962" class="Bound">_</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Cubical.Functions.Surjection.html#1009" class="Function">isPropIsSurjection</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Symbol">_</a> <a id="1988" class="Symbol">_)</a>
  <a id="1993" class="Symbol">(λ</a> <a id="1996" href="Cubical.Functions.Surjection.html#1996" class="Bound">_</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="2014" class="Symbol">_</a> <a id="2016" class="Symbol">_</a> <a id="2018" class="Symbol">_))</a>

<a id="2023" class="Comment">-- obs: for epi⇒surjective to go through we require a stronger</a>
<a id="2086" class="Comment">-- hypothesis that one would expect:</a>
<a id="2123" class="Comment">-- f must cancel functions from a higher universe.</a>
<a id="rightCancellable"></a><a id="2174" href="Cubical.Functions.Surjection.html#2174" class="Function">rightCancellable</a> <a id="2191" class="Symbol">:</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.Functions.Surjection.html#2194" class="Bound">f</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2212" class="Symbol">_</a>
<a id="2214" href="Cubical.Functions.Surjection.html#2174" class="Function">rightCancellable</a> <a id="2231" class="Symbol">{</a><a id="2232" href="Cubical.Functions.Surjection.html#2232" class="Bound">ℓ</a><a id="2233" class="Symbol">}</a> <a id="2235" class="Symbol">{</a><a id="2236" href="Cubical.Functions.Surjection.html#2236" class="Bound">A</a><a id="2237" class="Symbol">}</a> <a id="2239" class="Symbol">{</a><a id="2240" href="Cubical.Functions.Surjection.html#2240" class="Bound">ℓ&#39;</a><a id="2242" class="Symbol">}</a> <a id="2244" class="Symbol">{</a><a id="2245" href="Cubical.Functions.Surjection.html#2245" class="Bound">B</a><a id="2246" class="Symbol">}</a> <a id="2248" href="Cubical.Functions.Surjection.html#2248" class="Bound">f</a> <a id="2250" class="Symbol">=</a> <a id="2252" class="Symbol">∀</a> <a id="2254" class="Symbol">{</a><a id="2255" href="Cubical.Functions.Surjection.html#2255" class="Bound">C</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2278" href="Cubical.Functions.Surjection.html#2232" class="Bound">ℓ</a> <a id="2280" href="Cubical.Functions.Surjection.html#2240" class="Bound">ℓ&#39;</a><a id="2282" class="Symbol">))}</a>
  <a id="2288" class="Symbol">→</a> <a id="2290" class="Symbol">∀</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Cubical.Functions.Surjection.html#2293" class="Bound">g</a> <a id="2295" href="Cubical.Functions.Surjection.html#2295" class="Bound">g&#39;</a> <a id="2298" class="Symbol">:</a> <a id="2300" href="Cubical.Functions.Surjection.html#2245" class="Bound">B</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="Cubical.Functions.Surjection.html#2255" class="Bound">C</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">→</a> <a id="2309" class="Symbol">(∀</a> <a id="2312" href="Cubical.Functions.Surjection.html#2312" class="Bound">x</a> <a id="2314" class="Symbol">→</a> <a id="2316" href="Cubical.Functions.Surjection.html#2293" class="Bound">g</a> <a id="2318" class="Symbol">(</a><a id="2319" href="Cubical.Functions.Surjection.html#2248" class="Bound">f</a> <a id="2321" href="Cubical.Functions.Surjection.html#2312" class="Bound">x</a><a id="2322" class="Symbol">)</a> <a id="2324" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2326" href="Cubical.Functions.Surjection.html#2295" class="Bound">g&#39;</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Functions.Surjection.html#2248" class="Bound">f</a> <a id="2332" href="Cubical.Functions.Surjection.html#2312" class="Bound">x</a><a id="2333" class="Symbol">))</a> <a id="2336" class="Symbol">→</a> <a id="2338" class="Symbol">∀</a> <a id="2340" href="Cubical.Functions.Surjection.html#2340" class="Bound">y</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="Cubical.Functions.Surjection.html#2293" class="Bound">g</a> <a id="2346" href="Cubical.Functions.Surjection.html#2340" class="Bound">y</a> <a id="2348" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2350" href="Cubical.Functions.Surjection.html#2295" class="Bound">g&#39;</a> <a id="2353" href="Cubical.Functions.Surjection.html#2340" class="Bound">y</a>

<a id="2356" class="Comment">-- This statement is in Mac Lane &amp; Moerdijk (page 143, corollary 5).</a>
<a id="epi⇒surjective"></a><a id="2425" href="Cubical.Functions.Surjection.html#2425" class="Function">epi⇒surjective</a> <a id="2440" class="Symbol">:</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Cubical.Functions.Surjection.html#2443" class="Bound">f</a> <a id="2445" class="Symbol">:</a> <a id="2447" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="2449" class="Symbol">→</a> <a id="2451" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="2452" class="Symbol">)</a> <a id="2454" class="Symbol">→</a> <a id="2456" href="Cubical.Functions.Surjection.html#2174" class="Function">rightCancellable</a> <a id="2473" href="Cubical.Functions.Surjection.html#2443" class="Bound">f</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="2490" href="Cubical.Functions.Surjection.html#2443" class="Bound">f</a>
<a id="2492" href="Cubical.Functions.Surjection.html#2425" class="Function">epi⇒surjective</a> <a id="2507" href="Cubical.Functions.Surjection.html#2507" class="Bound">f</a> <a id="2509" href="Cubical.Functions.Surjection.html#2509" class="Bound">rc</a> <a id="2512" href="Cubical.Functions.Surjection.html#2512" class="Bound">y</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Functions.Surjection.html#2867" class="Function">fact₂</a> <a id="2533" href="Cubical.Functions.Surjection.html#2512" class="Bound">y</a><a id="2534" class="Symbol">)</a> <a id="2536" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
    <a id="2544" class="Keyword">where</a> <a id="2550" href="Cubical.Functions.Surjection.html#2550" class="Function">hasPreimage</a> <a id="2562" class="Symbol">:</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="2567" class="Symbol">→</a> <a id="2569" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="2570" class="Symbol">)</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="2576" class="Symbol">→</a> <a id="2578" class="Symbol">_</a>
          <a id="2590" href="Cubical.Functions.Surjection.html#2550" class="Function">hasPreimage</a> <a id="2602" href="Cubical.Functions.Surjection.html#2602" class="Bound">f</a> <a id="2604" href="Cubical.Functions.Surjection.html#2604" class="Bound">y</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2610" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2616" href="Cubical.Functions.Surjection.html#2602" class="Bound">f</a> <a id="2618" href="Cubical.Functions.Surjection.html#2604" class="Bound">y</a> <a id="2620" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>

          <a id="2634" href="Cubical.Functions.Surjection.html#2634" class="Function">fact₁</a> <a id="2640" class="Symbol">:</a> <a id="2642" class="Symbol">∀</a> <a id="2644" href="Cubical.Functions.Surjection.html#2644" class="Bound">x</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2654" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2656" href="Cubical.Functions.Surjection.html#2550" class="Function">hasPreimage</a> <a id="2668" href="Cubical.Functions.Surjection.html#2507" class="Bound">f</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Functions.Surjection.html#2507" class="Bound">f</a> <a id="2673" href="Cubical.Functions.Surjection.html#2644" class="Bound">x</a><a id="2674" class="Symbol">)</a>
          <a id="2686" href="Cubical.Functions.Surjection.html#2634" class="Function">fact₁</a> <a id="2692" href="Cubical.Functions.Surjection.html#2692" class="Bound">x</a> <a id="2694" class="Symbol">=</a> <a id="2696" href="Cubical.Foundations.Univalence.html#1220" class="Function">hPropExt</a> <a id="2705" href="Cubical.Data.Unit.Properties.html#2841" class="Function">isPropUnit*</a>
                             <a id="2746" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
                             <a id="2791" class="Symbol">(λ</a> <a id="2794" href="Cubical.Functions.Surjection.html#2794" class="Bound">_</a> <a id="2796" class="Symbol">→</a> <a id="2798" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Cubical.Functions.Surjection.html#2692" class="Bound">x</a> <a id="2803" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2805" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2809" class="Symbol">)</a> <a id="2811" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2813" class="Symbol">)</a>
                             <a id="2844" class="Symbol">(λ</a> <a id="2847" href="Cubical.Functions.Surjection.html#2847" class="Bound">_</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="2854" class="Symbol">)</a>

          <a id="2867" href="Cubical.Functions.Surjection.html#2867" class="Function">fact₂</a> <a id="2873" class="Symbol">:</a> <a id="2875" class="Symbol">∀</a> <a id="2877" href="Cubical.Functions.Surjection.html#2877" class="Bound">y</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2887" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2889" href="Cubical.Functions.Surjection.html#2550" class="Function">hasPreimage</a> <a id="2901" href="Cubical.Functions.Surjection.html#2507" class="Bound">f</a> <a id="2903" href="Cubical.Functions.Surjection.html#2877" class="Bound">y</a>
          <a id="2915" href="Cubical.Functions.Surjection.html#2867" class="Function">fact₂</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Cubical.Functions.Surjection.html#2509" class="Bound">rc</a> <a id="2926" class="Symbol">_</a> <a id="2928" class="Symbol">_</a> <a id="2930" href="Cubical.Functions.Surjection.html#2634" class="Function">fact₁</a>

<a id="2937" class="Comment">-- If h ∘ g is surjective, then h is surjective.</a>
<a id="leftFactorSurjective"></a><a id="2986" href="Cubical.Functions.Surjection.html#2986" class="Function">leftFactorSurjective</a> <a id="3007" class="Symbol">:</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Cubical.Functions.Surjection.html#3010" class="Bound">g</a> <a id="3012" class="Symbol">:</a> <a id="3014" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="3019" class="Symbol">)</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Cubical.Functions.Surjection.html#3022" class="Bound">h</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="3028" class="Symbol">→</a> <a id="3030" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a><a id="3031" class="Symbol">)</a>
                        <a id="3057" class="Symbol">→</a> <a id="3059" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Cubical.Functions.Surjection.html#3022" class="Bound">h</a> <a id="3075" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3077" href="Cubical.Functions.Surjection.html#3010" class="Bound">g</a><a id="3078" class="Symbol">)</a>
                        <a id="3104" class="Symbol">→</a> <a id="3106" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="3119" href="Cubical.Functions.Surjection.html#3022" class="Bound">h</a>
<a id="3121" href="Cubical.Functions.Surjection.html#2986" class="Function">leftFactorSurjective</a> <a id="3142" href="Cubical.Functions.Surjection.html#3142" class="Bound">g</a> <a id="3144" href="Cubical.Functions.Surjection.html#3144" class="Bound">h</a> <a id="3146" href="Cubical.Functions.Surjection.html#3146" class="Bound">sur-h∘g</a> <a id="3154" href="Cubical.Functions.Surjection.html#3154" class="Bound">c</a> <a id="3156" class="Symbol">=</a> <a id="3158" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="3165" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="3181" class="Symbol">(λ</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Cubical.Functions.Surjection.html#3185" class="Bound">x</a> <a id="3187" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3189" href="Cubical.Functions.Surjection.html#3189" class="Bound">hgx≡c</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">→</a> <a id="3198" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3200" href="Cubical.Functions.Surjection.html#3142" class="Bound">g</a> <a id="3202" href="Cubical.Functions.Surjection.html#3185" class="Bound">x</a> <a id="3204" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3206" href="Cubical.Functions.Surjection.html#3189" class="Bound">hgx≡c</a> <a id="3212" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3214" class="Symbol">)</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Cubical.Functions.Surjection.html#3146" class="Bound">sur-h∘g</a> <a id="3225" href="Cubical.Functions.Surjection.html#3154" class="Bound">c</a><a id="3226" class="Symbol">)</a>

<a id="compSurjection"></a><a id="3229" href="Cubical.Functions.Surjection.html#3229" class="Function">compSurjection</a> <a id="3244" class="Symbol">:</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Functions.Surjection.html#3247" class="Bound">f</a> <a id="3249" class="Symbol">:</a> <a id="3251" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="3253" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3255" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Cubical.Functions.Surjection.html#3259" class="Bound">g</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Cubical.Functions.Surjection.html#633" class="Generalizable">B</a> <a id="3265" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3267" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a><a id="3268" class="Symbol">)</a>
                 <a id="3287" class="Symbol">→</a> <a id="3289" href="Cubical.Functions.Surjection.html#631" class="Generalizable">A</a> <a id="3291" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3293" href="Cubical.Functions.Surjection.html#635" class="Generalizable">C</a>
<a id="3295" href="Cubical.Functions.Surjection.html#3229" class="Function">compSurjection</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Cubical.Functions.Surjection.html#3311" class="Bound">f</a> <a id="3313" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3315" href="Cubical.Functions.Surjection.html#3315" class="Bound">sur-f</a><a id="3320" class="Symbol">)</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Cubical.Functions.Surjection.html#3323" class="Bound">g</a> <a id="3325" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3327" href="Cubical.Functions.Surjection.html#3327" class="Bound">sur-g</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">=</a>
  <a id="3338" class="Symbol">(λ</a> <a id="3341" href="Cubical.Functions.Surjection.html#3341" class="Bound">x</a> <a id="3343" class="Symbol">→</a> <a id="3345" href="Cubical.Functions.Surjection.html#3323" class="Bound">g</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Cubical.Functions.Surjection.html#3311" class="Bound">f</a> <a id="3350" href="Cubical.Functions.Surjection.html#3341" class="Bound">x</a><a id="3351" class="Symbol">))</a> <a id="3354" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
   <a id="3359" class="Symbol">λ</a> <a id="3361" href="Cubical.Functions.Surjection.html#3361" class="Bound">c</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="3372" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
                <a id="3404" class="Symbol">(λ</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Functions.Surjection.html#3408" class="Bound">b</a> <a id="3410" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3412" href="Cubical.Functions.Surjection.html#3412" class="Bound">gb≡c</a><a id="3416" class="Symbol">)</a> <a id="3418" class="Symbol">→</a> <a id="3420" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="3427" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="3443" class="Symbol">(λ</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Functions.Surjection.html#3447" class="Bound">a</a> <a id="3449" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3451" href="Cubical.Functions.Surjection.html#3451" class="Bound">fa≡b</a><a id="3455" class="Symbol">)</a> <a id="3457" class="Symbol">→</a> <a id="3459" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3461" href="Cubical.Functions.Surjection.html#3447" class="Bound">a</a> <a id="3463" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3471" href="Cubical.Functions.Surjection.html#3323" class="Bound">g</a> <a id="3473" href="Cubical.Functions.Surjection.html#3451" class="Bound">fa≡b</a> <a id="3478" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3480" href="Cubical.Functions.Surjection.html#3412" class="Bound">gb≡c</a><a id="3484" class="Symbol">)</a> <a id="3486" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Cubical.Functions.Surjection.html#3315" class="Bound">sur-f</a> <a id="3497" href="Cubical.Functions.Surjection.html#3408" class="Bound">b</a><a id="3498" class="Symbol">))</a>
                <a id="3517" class="Symbol">(</a><a id="3518" href="Cubical.Functions.Surjection.html#3327" class="Bound">sur-g</a> <a id="3524" href="Cubical.Functions.Surjection.html#3361" class="Bound">c</a><a id="3525" class="Symbol">)</a>

<a id="3528" class="Comment">-- Lawvere&#39;s fixed point theorem</a>
<a id="↠Fixpoint"></a><a id="3561" href="Cubical.Functions.Surjection.html#3561" class="Function">↠Fixpoint</a> <a id="3571" class="Symbol">:</a> <a id="3573" class="Symbol">∀</a> <a id="3575" class="Symbol">{</a><a id="3576" href="Cubical.Functions.Surjection.html#3576" class="Bound">A</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3585" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a><a id="3586" class="Symbol">}</a> <a id="3588" class="Symbol">{</a><a id="3589" href="Cubical.Functions.Surjection.html#3589" class="Bound">B</a> <a id="3591" class="Symbol">:</a> <a id="3593" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3598" href="Cubical.Functions.Surjection.html#618" class="Generalizable">ℓ&#39;</a><a id="3600" class="Symbol">}</a>
           <a id="3613" class="Symbol">→</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Cubical.Functions.Surjection.html#3576" class="Bound">A</a> <a id="3618" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.Functions.Surjection.html#3576" class="Bound">A</a> <a id="3623" class="Symbol">→</a> <a id="3625" href="Cubical.Functions.Surjection.html#3589" class="Bound">B</a><a id="3626" class="Symbol">))</a>
           <a id="3640" class="Symbol">→</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Cubical.Functions.Surjection.html#3643" class="Bound">n</a> <a id="3645" class="Symbol">:</a> <a id="3647" href="Cubical.Functions.Surjection.html#3589" class="Bound">B</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="Cubical.Functions.Surjection.html#3589" class="Bound">B</a><a id="3652" class="Symbol">)</a>
           <a id="3665" class="Symbol">→</a> <a id="3667" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3669" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="3678" href="Cubical.Functions.Surjection.html#3643" class="Bound">n</a> <a id="3680" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3683" href="Cubical.Functions.Surjection.html#3561" class="Function">↠Fixpoint</a> <a id="3693" class="Symbol">{</a><a id="3694" class="Argument">A</a> <a id="3696" class="Symbol">=</a> <a id="3698" href="Cubical.Functions.Surjection.html#3698" class="Bound">A</a><a id="3699" class="Symbol">}</a> <a id="3701" class="Symbol">{</a><a id="3702" class="Argument">B</a> <a id="3704" class="Symbol">=</a> <a id="3706" href="Cubical.Functions.Surjection.html#3706" class="Bound">B</a><a id="3707" class="Symbol">}</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Cubical.Functions.Surjection.html#3710" class="Bound">f</a> <a id="3712" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3714" href="Cubical.Functions.Surjection.html#3714" class="Bound">surf</a><a id="3718" class="Symbol">)</a> <a id="3720" href="Cubical.Functions.Surjection.html#3720" class="Bound">n</a>
  <a id="3724" class="Symbol">=</a> <a id="3726" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="3730" class="Symbol">(λ</a> <a id="3733" class="Symbol">(</a><a id="3734" href="Cubical.Functions.Surjection.html#3734" class="Bound">a</a> <a id="3736" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3738" href="Cubical.Functions.Surjection.html#3738" class="Bound">fib</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">→</a> <a id="3745" href="Cubical.Functions.Surjection.html#3798" class="Function">g</a> <a id="3747" href="Cubical.Functions.Surjection.html#3734" class="Bound">a</a> <a id="3749" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3751" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3761" href="Cubical.Functions.Surjection.html#3720" class="Bound">n</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3772" href="Cubical.Functions.Surjection.html#3738" class="Bound">fib</a> <a id="3776" href="Cubical.Functions.Surjection.html#3734" class="Bound">a</a><a id="3777" class="Symbol">)))</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Cubical.Functions.Surjection.html#3714" class="Bound">surf</a> <a id="3787" href="Cubical.Functions.Surjection.html#3798" class="Function">g</a><a id="3788" class="Symbol">)</a>
  <a id="3792" class="Keyword">where</a> <a id="3798" href="Cubical.Functions.Surjection.html#3798" class="Function">g</a> <a id="3800" class="Symbol">:</a> <a id="3802" href="Cubical.Functions.Surjection.html#3698" class="Bound">A</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Cubical.Functions.Surjection.html#3706" class="Bound">B</a>
        <a id="3816" href="Cubical.Functions.Surjection.html#3798" class="Function">g</a> <a id="3818" href="Cubical.Functions.Surjection.html#3818" class="Bound">a</a> <a id="3820" class="Symbol">=</a> <a id="3822" href="Cubical.Functions.Surjection.html#3720" class="Bound">n</a> <a id="3824" class="Symbol">(</a> <a id="3826" href="Cubical.Functions.Surjection.html#3710" class="Bound">f</a> <a id="3828" href="Cubical.Functions.Surjection.html#3818" class="Bound">a</a> <a id="3830" href="Cubical.Functions.Surjection.html#3818" class="Bound">a</a> <a id="3832" class="Symbol">)</a>

<a id="3835" class="Comment">-- Cantor&#39;s theorem, that no type surjects into its power set</a>
<a id="¬Surjection-into-Powerset"></a><a id="3897" href="Cubical.Functions.Surjection.html#3897" class="Function">¬Surjection-into-Powerset</a> <a id="3923" class="Symbol">:</a> <a id="3925" class="Symbol">∀</a> <a id="3927" class="Symbol">{</a><a id="3928" href="Cubical.Functions.Surjection.html#3928" class="Bound">A</a> <a id="3930" class="Symbol">:</a> <a id="3932" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3937" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">→</a> <a id="3942" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Cubical.Functions.Surjection.html#3928" class="Bound">A</a> <a id="3947" href="Cubical.Functions.Surjection.html#730" class="Function Operator">↠</a> <a id="3949" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="3951" href="Cubical.Functions.Surjection.html#3928" class="Bound">A</a><a id="3952" class="Symbol">)</a>
<a id="3954" href="Cubical.Functions.Surjection.html#3897" class="Function">¬Surjection-into-Powerset</a> <a id="3980" class="Symbol">{</a><a id="3981" class="Argument">A</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Cubical.Functions.Surjection.html#3985" class="Bound">A</a><a id="3986" class="Symbol">}</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Cubical.Functions.Surjection.html#3989" class="Bound">f</a> <a id="3991" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3993" href="Cubical.Functions.Surjection.html#3993" class="Bound">surf</a><a id="3997" class="Symbol">)</a>
  <a id="4001" class="Symbol">=</a> <a id="4003" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PT.rec</a> <a id="4010" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="4018" class="Symbol">(λ</a> <a id="4021" class="Symbol">(_</a> <a id="4024" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4026" href="Cubical.Functions.Surjection.html#4026" class="Bound">fx≡g</a><a id="4030" class="Symbol">)</a> <a id="4032" class="Symbol">→</a> <a id="4034" href="Cubical.Functions.Surjection.html#4203" class="Function">H₁</a> <a id="4037" href="Cubical.Functions.Surjection.html#4026" class="Bound">fx≡g</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Cubical.Functions.Surjection.html#4321" class="Function">H₂</a> <a id="4046" href="Cubical.Functions.Surjection.html#4026" class="Bound">fx≡g</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Cubical.Functions.Surjection.html#4203" class="Function">H₁</a> <a id="4055" href="Cubical.Functions.Surjection.html#4026" class="Bound">fx≡g</a><a id="4059" class="Symbol">)))</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Cubical.Functions.Surjection.html#3993" class="Bound">surf</a> <a id="4069" href="Cubical.Functions.Surjection.html#4146" class="Function">g</a><a id="4070" class="Symbol">)</a>
  <a id="4074" class="Keyword">where</a> <a id="4080" href="Cubical.Functions.Surjection.html#4080" class="Function Operator">_∉_</a> <a id="4084" class="Symbol">:</a> <a id="4086" class="Symbol">∀</a> <a id="4088" class="Symbol">{</a><a id="4089" href="Cubical.Functions.Surjection.html#4089" class="Bound">A</a><a id="4090" class="Symbol">}</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="Cubical.Functions.Surjection.html#4089" class="Bound">A</a> <a id="4096" class="Symbol">→</a> <a id="4098" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="4100" href="Cubical.Functions.Surjection.html#4089" class="Bound">A</a> <a id="4102" class="Symbol">→</a> <a id="4104" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4109" href="Cubical.Functions.Surjection.html#616" class="Generalizable">ℓ</a>
        <a id="4119" href="Cubical.Functions.Surjection.html#4119" class="Bound">x</a> <a id="4121" href="Cubical.Functions.Surjection.html#4080" class="Function Operator">∉</a> <a id="4123" href="Cubical.Functions.Surjection.html#4123" class="Bound">A</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Cubical.Functions.Surjection.html#4119" class="Bound">x</a> <a id="4132" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="4134" href="Cubical.Functions.Surjection.html#4123" class="Bound">A</a><a id="4135" class="Symbol">)</a>

        <a id="4146" href="Cubical.Functions.Surjection.html#4146" class="Function">g</a> <a id="4148" class="Symbol">:</a> <a id="4150" href="Cubical.Foundations.Powerset.html#634" class="Function">ℙ</a> <a id="4152" href="Cubical.Functions.Surjection.html#3985" class="Bound">A</a>
        <a id="4162" href="Cubical.Functions.Surjection.html#4146" class="Function">g</a> <a id="4164" class="Symbol">=</a> <a id="4166" class="Symbol">λ</a> <a id="4168" href="Cubical.Functions.Surjection.html#4168" class="Bound">x</a> <a id="4170" class="Symbol">→</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Cubical.Functions.Surjection.html#4168" class="Bound">x</a> <a id="4175" href="Cubical.Functions.Surjection.html#4080" class="Function Operator">∉</a> <a id="4177" href="Cubical.Functions.Surjection.html#3989" class="Bound">f</a> <a id="4179" href="Cubical.Functions.Surjection.html#4168" class="Bound">x</a> <a id="4181" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4183" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="4191" class="Symbol">_)</a>

        <a id="4203" href="Cubical.Functions.Surjection.html#4203" class="Function">H₁</a> <a id="4206" class="Symbol">:</a> <a id="4208" class="Symbol">{</a><a id="4209" href="Cubical.Functions.Surjection.html#4209" class="Bound">x</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="Cubical.Functions.Surjection.html#3985" class="Bound">A</a><a id="4214" class="Symbol">}</a> <a id="4216" class="Symbol">→</a> <a id="4218" href="Cubical.Functions.Surjection.html#3989" class="Bound">f</a> <a id="4220" href="Cubical.Functions.Surjection.html#4209" class="Bound">x</a> <a id="4222" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4224" href="Cubical.Functions.Surjection.html#4146" class="Function">g</a> <a id="4226" class="Symbol">→</a> <a id="4228" href="Cubical.Functions.Surjection.html#4209" class="Bound">x</a> <a id="4230" href="Cubical.Functions.Surjection.html#4080" class="Function Operator">∉</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.Functions.Surjection.html#3989" class="Bound">f</a> <a id="4235" href="Cubical.Functions.Surjection.html#4209" class="Bound">x</a><a id="4236" class="Symbol">)</a>
        <a id="4246" href="Cubical.Functions.Surjection.html#4203" class="Function">H₁</a> <a id="4249" class="Symbol">{</a><a id="4250" href="Cubical.Functions.Surjection.html#4250" class="Bound">x</a><a id="4251" class="Symbol">}</a> <a id="4253" href="Cubical.Functions.Surjection.html#4253" class="Bound">fx≡g</a> <a id="4258" href="Cubical.Functions.Surjection.html#4258" class="Bound">x∈fx</a> <a id="4263" class="Symbol">=</a> <a id="4265" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4286" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="4292" href="Cubical.Functions.Surjection.html#4250" class="Bound">x</a><a id="4293" class="Symbol">))</a> <a id="4296" href="Cubical.Functions.Surjection.html#4253" class="Bound">fx≡g</a><a id="4300" class="Symbol">)</a> <a id="4302" href="Cubical.Functions.Surjection.html#4258" class="Bound">x∈fx</a> <a id="4307" href="Cubical.Functions.Surjection.html#4258" class="Bound">x∈fx</a>

        <a id="4321" href="Cubical.Functions.Surjection.html#4321" class="Function">H₂</a> <a id="4324" class="Symbol">:</a> <a id="4326" class="Symbol">{</a><a id="4327" href="Cubical.Functions.Surjection.html#4327" class="Bound">x</a> <a id="4329" class="Symbol">:</a> <a id="4331" href="Cubical.Functions.Surjection.html#3985" class="Bound">A</a><a id="4332" class="Symbol">}</a> <a id="4334" class="Symbol">→</a> <a id="4336" href="Cubical.Functions.Surjection.html#3989" class="Bound">f</a> <a id="4338" href="Cubical.Functions.Surjection.html#4327" class="Bound">x</a> <a id="4340" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4342" href="Cubical.Functions.Surjection.html#4146" class="Function">g</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="Cubical.Functions.Surjection.html#4327" class="Bound">x</a> <a id="4348" href="Cubical.Functions.Surjection.html#4080" class="Function Operator">∉</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Cubical.Functions.Surjection.html#3989" class="Bound">f</a> <a id="4353" href="Cubical.Functions.Surjection.html#4327" class="Bound">x</a><a id="4354" class="Symbol">)</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Cubical.Functions.Surjection.html#4327" class="Bound">x</a> <a id="4360" href="Cubical.Foundations.Powerset.html#749" class="Function Operator">∈</a> <a id="4362" class="Symbol">(</a><a id="4363" href="Cubical.Functions.Surjection.html#3989" class="Bound">f</a> <a id="4365" href="Cubical.Functions.Surjection.html#4327" class="Bound">x</a><a id="4366" class="Symbol">)</a>
        <a id="4376" href="Cubical.Functions.Surjection.html#4321" class="Function">H₂</a> <a id="4379" class="Symbol">{</a><a id="4380" href="Cubical.Functions.Surjection.html#4380" class="Bound">x</a><a id="4381" class="Symbol">}</a> <a id="4383" href="Cubical.Functions.Surjection.html#4383" class="Bound">fx≡g</a> <a id="4388" href="Cubical.Functions.Surjection.html#4388" class="Bound">x∈g</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4415" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Cubical.Foundations.Function.html#767" class="Function Operator">_$</a> <a id="4421" href="Cubical.Functions.Surjection.html#4380" class="Bound">x</a><a id="4422" class="Symbol">))</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4430" href="Cubical.Functions.Surjection.html#4383" class="Bound">fx≡g</a><a id="4434" class="Symbol">))</a> <a id="4437" href="Cubical.Functions.Surjection.html#4388" class="Bound">x∈g</a>
</pre></body></html>

==> anc/html/Cubical.HITs.2GroupoidTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.2GroupoidTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of 2-groupoid truncations

-}</a>
<a id="69" class="Keyword">module</a> <a id="76" href="Cubical.HITs.2GroupoidTruncation.Base.html" class="Module">Cubical.HITs.2GroupoidTruncation.Base</a> <a id="114" class="Keyword">where</a>

<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="162" class="Comment">-- 2-groupoid truncation as a higher inductive type:</a>

<a id="216" class="Keyword">data</a> <a id="∥_∥₄"></a><a id="221" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥_∥₄</a> <a id="226" class="Symbol">{</a><a id="227" href="Cubical.HITs.2GroupoidTruncation.Base.html#227" class="Bound">ℓ</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">(</a><a id="231" href="Cubical.HITs.2GroupoidTruncation.Base.html#231" class="Bound">A</a> <a id="233" class="Symbol">:</a> <a id="235" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="240" href="Cubical.HITs.2GroupoidTruncation.Base.html#227" class="Bound">ℓ</a><a id="241" class="Symbol">)</a> <a id="243" class="Symbol">:</a> <a id="245" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="250" href="Cubical.HITs.2GroupoidTruncation.Base.html#227" class="Bound">ℓ</a> <a id="252" class="Keyword">where</a>
  <a id="∥_∥₄.∣_∣₄"></a><a id="260" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣_∣₄</a> <a id="265" class="Symbol">:</a> <a id="267" href="Cubical.HITs.2GroupoidTruncation.Base.html#231" class="Bound">A</a> <a id="269" class="Symbol">→</a> <a id="271" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="273" href="Cubical.HITs.2GroupoidTruncation.Base.html#231" class="Bound">A</a> <a id="275" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a>
  <a id="∥_∥₄.squash₄"></a><a id="280" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="288" class="Symbol">:</a> <a id="290" class="Symbol">∀</a> <a id="292" class="Symbol">(</a><a id="293" href="Cubical.HITs.2GroupoidTruncation.Base.html#293" class="Bound">x</a> <a id="295" href="Cubical.HITs.2GroupoidTruncation.Base.html#295" class="Bound">y</a> <a id="297" class="Symbol">:</a> <a id="299" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="301" href="Cubical.HITs.2GroupoidTruncation.Base.html#231" class="Bound">A</a> <a id="303" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="305" class="Symbol">)</a> <a id="307" class="Symbol">(</a><a id="308" href="Cubical.HITs.2GroupoidTruncation.Base.html#308" class="Bound">p</a> <a id="310" href="Cubical.HITs.2GroupoidTruncation.Base.html#310" class="Bound">q</a> <a id="312" class="Symbol">:</a> <a id="314" href="Cubical.HITs.2GroupoidTruncation.Base.html#293" class="Bound">x</a> <a id="316" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="318" href="Cubical.HITs.2GroupoidTruncation.Base.html#295" class="Bound">y</a><a id="319" class="Symbol">)</a> <a id="321" class="Symbol">(</a><a id="322" href="Cubical.HITs.2GroupoidTruncation.Base.html#322" class="Bound">r</a> <a id="324" href="Cubical.HITs.2GroupoidTruncation.Base.html#324" class="Bound">s</a> <a id="326" class="Symbol">:</a> <a id="328" href="Cubical.HITs.2GroupoidTruncation.Base.html#308" class="Bound">p</a> <a id="330" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="332" href="Cubical.HITs.2GroupoidTruncation.Base.html#310" class="Bound">q</a><a id="333" class="Symbol">)</a> <a id="335" class="Symbol">(</a><a id="336" href="Cubical.HITs.2GroupoidTruncation.Base.html#336" class="Bound">t</a> <a id="338" href="Cubical.HITs.2GroupoidTruncation.Base.html#338" class="Bound">u</a> <a id="340" class="Symbol">:</a> <a id="342" href="Cubical.HITs.2GroupoidTruncation.Base.html#322" class="Bound">r</a> <a id="344" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="346" href="Cubical.HITs.2GroupoidTruncation.Base.html#324" class="Bound">s</a><a id="347" class="Symbol">)</a> <a id="349" class="Symbol">→</a> <a id="351" href="Cubical.HITs.2GroupoidTruncation.Base.html#336" class="Bound">t</a> <a id="353" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="355" href="Cubical.HITs.2GroupoidTruncation.Base.html#338" class="Bound">u</a>
</pre></body></html>

==> anc/html/Cubical.HITs.2GroupoidTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.2GroupoidTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Properties of 2-groupoid truncations

-}</a>
<a id="69" class="Keyword">module</a> <a id="76" href="Cubical.HITs.2GroupoidTruncation.Properties.html" class="Module">Cubical.HITs.2GroupoidTruncation.Properties</a> <a id="120" class="Keyword">where</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Cubical.HITs.2GroupoidTruncation.Base.html" class="Module">Cubical.HITs.2GroupoidTruncation.Base</a>

<a id="425" class="Keyword">private</a>
  <a id="435" class="Keyword">variable</a>
    <a id="448" href="Cubical.HITs.2GroupoidTruncation.Properties.html#448" class="Generalizable">ℓ</a> <a id="450" class="Symbol">:</a> <a id="452" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="462" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="464" class="Symbol">:</a> <a id="466" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="471" href="Cubical.HITs.2GroupoidTruncation.Properties.html#448" class="Generalizable">ℓ</a>

<a id="rec"></a><a id="474" href="Cubical.HITs.2GroupoidTruncation.Properties.html#474" class="Function">rec</a> <a id="478" class="Symbol">:</a> <a id="480" class="Symbol">∀</a> <a id="482" class="Symbol">{</a><a id="483" href="Cubical.HITs.2GroupoidTruncation.Properties.html#483" class="Bound">B</a> <a id="485" class="Symbol">:</a> <a id="487" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="492" href="Cubical.HITs.2GroupoidTruncation.Properties.html#448" class="Generalizable">ℓ</a><a id="493" class="Symbol">}</a> <a id="495" class="Symbol">→</a> <a id="497" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="509" href="Cubical.HITs.2GroupoidTruncation.Properties.html#483" class="Bound">B</a> <a id="511" class="Symbol">→</a> <a id="513" class="Symbol">(</a><a id="514" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="516" class="Symbol">→</a> <a id="518" href="Cubical.HITs.2GroupoidTruncation.Properties.html#483" class="Bound">B</a><a id="519" class="Symbol">)</a> <a id="521" class="Symbol">→</a> <a id="523" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="525" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="527" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="530" class="Symbol">→</a> <a id="532" href="Cubical.HITs.2GroupoidTruncation.Properties.html#483" class="Bound">B</a>
<a id="534" href="Cubical.HITs.2GroupoidTruncation.Properties.html#474" class="Function">rec</a> <a id="538" href="Cubical.HITs.2GroupoidTruncation.Properties.html#538" class="Bound">gB</a> <a id="541" href="Cubical.HITs.2GroupoidTruncation.Properties.html#541" class="Bound">f</a> <a id="543" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="545" href="Cubical.HITs.2GroupoidTruncation.Properties.html#545" class="Bound">x</a> <a id="547" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a> <a id="550" class="Symbol">=</a> <a id="552" href="Cubical.HITs.2GroupoidTruncation.Properties.html#541" class="Bound">f</a> <a id="554" href="Cubical.HITs.2GroupoidTruncation.Properties.html#545" class="Bound">x</a>
<a id="556" href="Cubical.HITs.2GroupoidTruncation.Properties.html#474" class="Function">rec</a> <a id="560" href="Cubical.HITs.2GroupoidTruncation.Properties.html#560" class="Bound">gB</a> <a id="563" href="Cubical.HITs.2GroupoidTruncation.Properties.html#563" class="Bound">f</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="574" class="Symbol">_</a> <a id="576" class="Symbol">_</a> <a id="578" class="Symbol">_</a> <a id="580" class="Symbol">_</a> <a id="582" class="Symbol">_</a> <a id="584" class="Symbol">_</a> <a id="586" href="Cubical.HITs.2GroupoidTruncation.Properties.html#586" class="Bound">t</a> <a id="588" href="Cubical.HITs.2GroupoidTruncation.Properties.html#588" class="Bound">u</a> <a id="590" href="Cubical.HITs.2GroupoidTruncation.Properties.html#590" class="Bound">i</a> <a id="592" href="Cubical.HITs.2GroupoidTruncation.Properties.html#592" class="Bound">j</a> <a id="594" href="Cubical.HITs.2GroupoidTruncation.Properties.html#594" class="Bound">k</a> <a id="596" href="Cubical.HITs.2GroupoidTruncation.Properties.html#596" class="Bound">l</a><a id="597" class="Symbol">)</a> <a id="599" class="Symbol">=</a>
  <a id="603" href="Cubical.HITs.2GroupoidTruncation.Properties.html#560" class="Bound">gB</a> <a id="606" class="Symbol">_</a> <a id="608" class="Symbol">_</a> <a id="610" class="Symbol">_</a> <a id="612" class="Symbol">_</a> <a id="614" class="Symbol">_</a> <a id="616" class="Symbol">_</a> <a id="618" class="Symbol">(λ</a> <a id="621" href="Cubical.HITs.2GroupoidTruncation.Properties.html#621" class="Bound">m</a> <a id="623" href="Cubical.HITs.2GroupoidTruncation.Properties.html#623" class="Bound">n</a> <a id="625" href="Cubical.HITs.2GroupoidTruncation.Properties.html#625" class="Bound">o</a> <a id="627" class="Symbol">→</a> <a id="629" href="Cubical.HITs.2GroupoidTruncation.Properties.html#474" class="Function">rec</a> <a id="633" href="Cubical.HITs.2GroupoidTruncation.Properties.html#560" class="Bound">gB</a> <a id="636" href="Cubical.HITs.2GroupoidTruncation.Properties.html#563" class="Bound">f</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.HITs.2GroupoidTruncation.Properties.html#586" class="Bound">t</a> <a id="641" href="Cubical.HITs.2GroupoidTruncation.Properties.html#621" class="Bound">m</a> <a id="643" href="Cubical.HITs.2GroupoidTruncation.Properties.html#623" class="Bound">n</a> <a id="645" href="Cubical.HITs.2GroupoidTruncation.Properties.html#625" class="Bound">o</a><a id="646" class="Symbol">))</a> <a id="649" class="Symbol">(λ</a> <a id="652" href="Cubical.HITs.2GroupoidTruncation.Properties.html#652" class="Bound">m</a> <a id="654" href="Cubical.HITs.2GroupoidTruncation.Properties.html#654" class="Bound">n</a> <a id="656" href="Cubical.HITs.2GroupoidTruncation.Properties.html#656" class="Bound">o</a> <a id="658" class="Symbol">→</a> <a id="660" href="Cubical.HITs.2GroupoidTruncation.Properties.html#474" class="Function">rec</a> <a id="664" href="Cubical.HITs.2GroupoidTruncation.Properties.html#560" class="Bound">gB</a> <a id="667" href="Cubical.HITs.2GroupoidTruncation.Properties.html#563" class="Bound">f</a> <a id="669" class="Symbol">(</a><a id="670" href="Cubical.HITs.2GroupoidTruncation.Properties.html#588" class="Bound">u</a> <a id="672" href="Cubical.HITs.2GroupoidTruncation.Properties.html#652" class="Bound">m</a> <a id="674" href="Cubical.HITs.2GroupoidTruncation.Properties.html#654" class="Bound">n</a> <a id="676" href="Cubical.HITs.2GroupoidTruncation.Properties.html#656" class="Bound">o</a><a id="677" class="Symbol">))</a>
     <a id="685" href="Cubical.HITs.2GroupoidTruncation.Properties.html#590" class="Bound">i</a> <a id="687" href="Cubical.HITs.2GroupoidTruncation.Properties.html#592" class="Bound">j</a> <a id="689" href="Cubical.HITs.2GroupoidTruncation.Properties.html#594" class="Bound">k</a> <a id="691" href="Cubical.HITs.2GroupoidTruncation.Properties.html#596" class="Bound">l</a>

<a id="elim"></a><a id="694" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="699" class="Symbol">:</a> <a id="701" class="Symbol">{</a><a id="702" href="Cubical.HITs.2GroupoidTruncation.Properties.html#702" class="Bound">B</a> <a id="704" class="Symbol">:</a> <a id="706" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="708" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="710" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="713" class="Symbol">→</a> <a id="715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="720" href="Cubical.HITs.2GroupoidTruncation.Properties.html#448" class="Generalizable">ℓ</a><a id="721" class="Symbol">}</a>
       <a id="730" class="Symbol">(</a><a id="731" href="Cubical.HITs.2GroupoidTruncation.Properties.html#731" class="Bound">bG</a> <a id="734" class="Symbol">:</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.HITs.2GroupoidTruncation.Properties.html#737" class="Bound">x</a> <a id="739" class="Symbol">:</a> <a id="741" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="743" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="745" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="747" class="Symbol">)</a> <a id="749" class="Symbol">→</a> <a id="751" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="763" class="Symbol">(</a><a id="764" href="Cubical.HITs.2GroupoidTruncation.Properties.html#702" class="Bound">B</a> <a id="766" href="Cubical.HITs.2GroupoidTruncation.Properties.html#737" class="Bound">x</a><a id="767" class="Symbol">))</a>
       <a id="777" class="Symbol">(</a><a id="778" href="Cubical.HITs.2GroupoidTruncation.Properties.html#778" class="Bound">f</a> <a id="780" class="Symbol">:</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.HITs.2GroupoidTruncation.Properties.html#783" class="Bound">x</a> <a id="785" class="Symbol">:</a> <a id="787" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">→</a> <a id="792" href="Cubical.HITs.2GroupoidTruncation.Properties.html#702" class="Bound">B</a> <a id="794" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="796" href="Cubical.HITs.2GroupoidTruncation.Properties.html#783" class="Bound">x</a> <a id="798" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a><a id="800" class="Symbol">)</a> <a id="802" class="Symbol">(</a><a id="803" href="Cubical.HITs.2GroupoidTruncation.Properties.html#803" class="Bound">x</a> <a id="805" class="Symbol">:</a> <a id="807" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="809" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="811" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="813" class="Symbol">)</a> <a id="815" class="Symbol">→</a> <a id="817" href="Cubical.HITs.2GroupoidTruncation.Properties.html#702" class="Bound">B</a> <a id="819" href="Cubical.HITs.2GroupoidTruncation.Properties.html#803" class="Bound">x</a>
<a id="821" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="826" href="Cubical.HITs.2GroupoidTruncation.Properties.html#826" class="Bound">bG</a> <a id="829" href="Cubical.HITs.2GroupoidTruncation.Properties.html#829" class="Bound">f</a> <a id="831" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="833" href="Cubical.HITs.2GroupoidTruncation.Properties.html#833" class="Bound">x</a> <a id="835" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a> <a id="838" class="Symbol">=</a> <a id="840" href="Cubical.HITs.2GroupoidTruncation.Properties.html#829" class="Bound">f</a> <a id="842" href="Cubical.HITs.2GroupoidTruncation.Properties.html#833" class="Bound">x</a>
<a id="844" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="849" href="Cubical.HITs.2GroupoidTruncation.Properties.html#849" class="Bound">bG</a> <a id="852" href="Cubical.HITs.2GroupoidTruncation.Properties.html#852" class="Bound">f</a> <a id="854" class="Symbol">(</a><a id="855" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="863" href="Cubical.HITs.2GroupoidTruncation.Properties.html#863" class="Bound">x</a> <a id="865" href="Cubical.HITs.2GroupoidTruncation.Properties.html#865" class="Bound">y</a> <a id="867" href="Cubical.HITs.2GroupoidTruncation.Properties.html#867" class="Bound">p</a> <a id="869" href="Cubical.HITs.2GroupoidTruncation.Properties.html#869" class="Bound">q</a> <a id="871" href="Cubical.HITs.2GroupoidTruncation.Properties.html#871" class="Bound">r</a> <a id="873" href="Cubical.HITs.2GroupoidTruncation.Properties.html#873" class="Bound">s</a> <a id="875" href="Cubical.HITs.2GroupoidTruncation.Properties.html#875" class="Bound">u</a> <a id="877" href="Cubical.HITs.2GroupoidTruncation.Properties.html#877" class="Bound">v</a> <a id="879" href="Cubical.HITs.2GroupoidTruncation.Properties.html#879" class="Bound">i</a> <a id="881" href="Cubical.HITs.2GroupoidTruncation.Properties.html#881" class="Bound">j</a> <a id="883" href="Cubical.HITs.2GroupoidTruncation.Properties.html#883" class="Bound">k</a> <a id="885" href="Cubical.HITs.2GroupoidTruncation.Properties.html#885" class="Bound">l</a><a id="886" class="Symbol">)</a> <a id="888" class="Symbol">=</a>
  <a id="892" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="917" class="Number">4</a> <a id="919" href="Cubical.HITs.2GroupoidTruncation.Properties.html#849" class="Bound">bG</a> <a id="922" class="Symbol">_</a> <a id="924" class="Symbol">_</a> <a id="926" class="Symbol">_</a> <a id="928" class="Symbol">_</a> <a id="930" class="Symbol">_</a> <a id="932" class="Symbol">_</a>
    <a id="938" class="Symbol">(λ</a> <a id="941" href="Cubical.HITs.2GroupoidTruncation.Properties.html#941" class="Bound">j</a> <a id="943" href="Cubical.HITs.2GroupoidTruncation.Properties.html#943" class="Bound">k</a> <a id="945" href="Cubical.HITs.2GroupoidTruncation.Properties.html#945" class="Bound">l</a> <a id="947" class="Symbol">→</a> <a id="949" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="954" href="Cubical.HITs.2GroupoidTruncation.Properties.html#849" class="Bound">bG</a> <a id="957" href="Cubical.HITs.2GroupoidTruncation.Properties.html#852" class="Bound">f</a> <a id="959" class="Symbol">(</a><a id="960" href="Cubical.HITs.2GroupoidTruncation.Properties.html#875" class="Bound">u</a> <a id="962" href="Cubical.HITs.2GroupoidTruncation.Properties.html#941" class="Bound">j</a> <a id="964" href="Cubical.HITs.2GroupoidTruncation.Properties.html#943" class="Bound">k</a> <a id="966" href="Cubical.HITs.2GroupoidTruncation.Properties.html#945" class="Bound">l</a><a id="967" class="Symbol">))</a> <a id="970" class="Symbol">(λ</a> <a id="973" href="Cubical.HITs.2GroupoidTruncation.Properties.html#973" class="Bound">j</a> <a id="975" href="Cubical.HITs.2GroupoidTruncation.Properties.html#975" class="Bound">k</a> <a id="977" href="Cubical.HITs.2GroupoidTruncation.Properties.html#977" class="Bound">l</a> <a id="979" class="Symbol">→</a> <a id="981" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="986" href="Cubical.HITs.2GroupoidTruncation.Properties.html#849" class="Bound">bG</a> <a id="989" href="Cubical.HITs.2GroupoidTruncation.Properties.html#852" class="Bound">f</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.HITs.2GroupoidTruncation.Properties.html#877" class="Bound">v</a> <a id="994" href="Cubical.HITs.2GroupoidTruncation.Properties.html#973" class="Bound">j</a> <a id="996" href="Cubical.HITs.2GroupoidTruncation.Properties.html#975" class="Bound">k</a> <a id="998" href="Cubical.HITs.2GroupoidTruncation.Properties.html#977" class="Bound">l</a><a id="999" class="Symbol">))</a>
    <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="1015" href="Cubical.HITs.2GroupoidTruncation.Properties.html#863" class="Bound">x</a> <a id="1017" href="Cubical.HITs.2GroupoidTruncation.Properties.html#865" class="Bound">y</a> <a id="1019" href="Cubical.HITs.2GroupoidTruncation.Properties.html#867" class="Bound">p</a> <a id="1021" href="Cubical.HITs.2GroupoidTruncation.Properties.html#869" class="Bound">q</a> <a id="1023" href="Cubical.HITs.2GroupoidTruncation.Properties.html#871" class="Bound">r</a> <a id="1025" href="Cubical.HITs.2GroupoidTruncation.Properties.html#873" class="Bound">s</a> <a id="1027" href="Cubical.HITs.2GroupoidTruncation.Properties.html#875" class="Bound">u</a> <a id="1029" href="Cubical.HITs.2GroupoidTruncation.Properties.html#877" class="Bound">v</a><a id="1030" class="Symbol">)</a>
    <a id="1036" href="Cubical.HITs.2GroupoidTruncation.Properties.html#879" class="Bound">i</a> <a id="1038" href="Cubical.HITs.2GroupoidTruncation.Properties.html#881" class="Bound">j</a> <a id="1040" href="Cubical.HITs.2GroupoidTruncation.Properties.html#883" class="Bound">k</a> <a id="1042" href="Cubical.HITs.2GroupoidTruncation.Properties.html#885" class="Bound">l</a>

<a id="elim2"></a><a id="1045" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1045" class="Function">elim2</a> <a id="1051" class="Symbol">:</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1054" class="Bound">B</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1060" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1062" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1069" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1071" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1081" href="Cubical.HITs.2GroupoidTruncation.Properties.html#448" class="Generalizable">ℓ</a><a id="1082" class="Symbol">}</a>
        <a id="1092" class="Symbol">(</a><a id="1093" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1093" class="Bound">gB</a> <a id="1096" class="Symbol">:</a> <a id="1098" class="Symbol">((</a><a id="1100" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1100" class="Bound">x</a> <a id="1102" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1102" class="Bound">y</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1108" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1110" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1054" class="Bound">B</a> <a id="1131" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1100" class="Bound">x</a> <a id="1133" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1102" class="Bound">y</a><a id="1134" class="Symbol">)))</a>
        <a id="1146" class="Symbol">(</a><a id="1147" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1147" class="Bound">g</a> <a id="1149" class="Symbol">:</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1152" class="Bound">a</a> <a id="1154" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1154" class="Bound">b</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a><a id="1159" class="Symbol">)</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1054" class="Bound">B</a> <a id="1165" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="1167" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1152" class="Bound">a</a> <a id="1169" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a> <a id="1172" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="1174" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1154" class="Bound">b</a> <a id="1176" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a><a id="1178" class="Symbol">)</a>
        <a id="1188" class="Symbol">(</a><a id="1189" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1189" class="Bound">x</a> <a id="1191" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1191" class="Bound">y</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1197" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1199" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1054" class="Bound">B</a> <a id="1207" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1189" class="Bound">x</a> <a id="1209" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1191" class="Bound">y</a>
<a id="1211" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1045" class="Function">elim2</a> <a id="1217" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1217" class="Bound">gB</a> <a id="1220" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1220" class="Bound">g</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="1229" class="Symbol">(λ</a> <a id="1232" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1232" class="Bound">_</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Cubical.Foundations.HLevels.html#21815" class="Function">is2GroupoidΠ</a> <a id="1249" class="Symbol">(λ</a> <a id="1252" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1252" class="Bound">_</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1217" class="Bound">gB</a> <a id="1259" class="Symbol">_</a> <a id="1261" class="Symbol">_))</a>
                  <a id="1283" class="Symbol">(λ</a> <a id="1286" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1286" class="Bound">a</a> <a id="1288" class="Symbol">→</a> <a id="1290" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="1295" class="Symbol">(λ</a> <a id="1298" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1298" class="Bound">_</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1217" class="Bound">gB</a> <a id="1305" class="Symbol">_</a> <a id="1307" class="Symbol">_)</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1220" class="Bound">g</a> <a id="1313" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1286" class="Bound">a</a><a id="1314" class="Symbol">))</a>

<a id="elim3"></a><a id="1318" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1318" class="Function">elim3</a> <a id="1324" class="Symbol">:</a> <a id="1326" class="Symbol">{</a><a id="1327" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1327" class="Bound">B</a> <a id="1329" class="Symbol">:</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1332" class="Bound">x</a> <a id="1334" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1334" class="Bound">y</a> <a id="1336" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1336" class="Bound">z</a> <a id="1338" class="Symbol">:</a> <a id="1340" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1342" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1344" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">→</a> <a id="1350" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1355" href="Cubical.HITs.2GroupoidTruncation.Properties.html#448" class="Generalizable">ℓ</a><a id="1356" class="Symbol">}</a>
        <a id="1366" class="Symbol">(</a><a id="1367" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1367" class="Bound">gB</a> <a id="1370" class="Symbol">:</a> <a id="1372" class="Symbol">((</a><a id="1374" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1374" class="Bound">x</a> <a id="1376" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1376" class="Bound">y</a> <a id="1378" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1378" class="Bound">z</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1384" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1386" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="1404" class="Symbol">(</a><a id="1405" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1327" class="Bound">B</a> <a id="1407" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1374" class="Bound">x</a> <a id="1409" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1376" class="Bound">y</a> <a id="1411" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1378" class="Bound">z</a><a id="1412" class="Symbol">)))</a>
        <a id="1424" class="Symbol">(</a><a id="1425" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1425" class="Bound">g</a> <a id="1427" class="Symbol">:</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1430" class="Bound">a</a> <a id="1432" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1432" class="Bound">b</a> <a id="1434" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1434" class="Bound">c</a> <a id="1436" class="Symbol">:</a> <a id="1438" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a><a id="1439" class="Symbol">)</a> <a id="1441" class="Symbol">→</a> <a id="1443" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1327" class="Bound">B</a> <a id="1445" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="1447" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1430" class="Bound">a</a> <a id="1449" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a> <a id="1452" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="1454" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1432" class="Bound">b</a> <a id="1456" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a> <a id="1459" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="1461" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1434" class="Bound">c</a> <a id="1463" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a><a id="1465" class="Symbol">)</a>
        <a id="1475" class="Symbol">(</a><a id="1476" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1476" class="Bound">x</a> <a id="1478" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1478" class="Bound">y</a> <a id="1480" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1480" class="Bound">z</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1486" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1488" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a><a id="1490" class="Symbol">)</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1327" class="Bound">B</a> <a id="1496" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1476" class="Bound">x</a> <a id="1498" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1478" class="Bound">y</a> <a id="1500" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1480" class="Bound">z</a>
<a id="1502" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1318" class="Function">elim3</a> <a id="1508" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1508" class="Bound">gB</a> <a id="1511" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1511" class="Bound">g</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1045" class="Function">elim2</a> <a id="1521" class="Symbol">(λ</a> <a id="1524" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1524" class="Bound">_</a> <a id="1526" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1526" class="Bound">_</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Cubical.Foundations.HLevels.html#21815" class="Function">is2GroupoidΠ</a> <a id="1543" class="Symbol">(λ</a> <a id="1546" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1546" class="Bound">_</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1508" class="Bound">gB</a> <a id="1553" class="Symbol">_</a> <a id="1555" class="Symbol">_</a> <a id="1557" class="Symbol">_))</a>
                   <a id="1580" class="Symbol">(λ</a> <a id="1583" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1583" class="Bound">a</a> <a id="1585" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1585" class="Bound">b</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="1594" class="Symbol">(λ</a> <a id="1597" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1597" class="Bound">_</a> <a id="1599" class="Symbol">→</a> <a id="1601" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1508" class="Bound">gB</a> <a id="1604" class="Symbol">_</a> <a id="1606" class="Symbol">_</a> <a id="1608" class="Symbol">_)</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1511" class="Bound">g</a> <a id="1614" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1583" class="Bound">a</a> <a id="1616" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1585" class="Bound">b</a><a id="1617" class="Symbol">))</a>

<a id="is2Groupoid2GroupoidTrunc"></a><a id="1621" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1621" class="Function">is2Groupoid2GroupoidTrunc</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="1661" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1663" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1665" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a>
<a id="1668" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1621" class="Function">is2Groupoid2GroupoidTrunc</a> <a id="1694" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1694" class="Bound">a</a> <a id="1696" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1696" class="Bound">b</a> <a id="1698" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1698" class="Bound">p</a> <a id="1700" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1700" class="Bound">q</a> <a id="1702" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1702" class="Bound">r</a> <a id="1704" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1704" class="Bound">s</a> <a id="1706" class="Symbol">=</a> <a id="1708" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="1716" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1694" class="Bound">a</a> <a id="1718" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1696" class="Bound">b</a> <a id="1720" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1698" class="Bound">p</a> <a id="1722" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1700" class="Bound">q</a> <a id="1724" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1702" class="Bound">r</a> <a id="1726" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1704" class="Bound">s</a>

<a id="2GroupoidTruncIdempotent≃"></a><a id="1729" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1729" class="Function">2GroupoidTruncIdempotent≃</a> <a id="1755" class="Symbol">:</a> <a id="1757" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="1769" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1775" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="1777" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="1780" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1782" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a>
<a id="1784" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1729" class="Function">2GroupoidTruncIdempotent≃</a> <a id="1810" class="Symbol">{</a><a id="1811" class="Argument">A</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1815" class="Bound">A</a><a id="1816" class="Symbol">}</a> <a id="1818" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1818" class="Bound">hA</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1834" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1846" class="Function">f</a>
  <a id="1838" class="Keyword">where</a>
  <a id="1846" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1846" class="Function">f</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1854" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="1856" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1815" class="Bound">A</a> <a id="1858" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="1861" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1815" class="Bound">A</a>
  <a id="1865" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1873" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1846" class="Function">f</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Cubical.HITs.2GroupoidTruncation.Properties.html#474" class="Function">rec</a> <a id="1881" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1818" class="Bound">hA</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1891" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1815" class="Bound">A</a><a id="1892" class="Symbol">)</a>
  <a id="1896" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1904" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1846" class="Function">f</a> <a id="1906" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1906" class="Bound">x</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣</a> <a id="1912" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1906" class="Bound">x</a> <a id="1914" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣₄</a>
  <a id="1919" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1927" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1846" class="Function">f</a> <a id="1929" class="Symbol">_</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1940" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1948" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1846" class="Function">f</a> <a id="1950" class="Symbol">=</a> <a id="1952" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">elim</a> <a id="1957" class="Symbol">(λ</a> <a id="1960" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1960" class="Bound">_</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="1978" class="Number">4</a> <a id="1980" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1621" class="Function">is2Groupoid2GroupoidTrunc</a> <a id="2006" class="Symbol">_</a> <a id="2008" class="Symbol">_)</a> <a id="2011" class="Symbol">(λ</a> <a id="2014" href="Cubical.HITs.2GroupoidTruncation.Properties.html#2014" class="Bound">_</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2022" class="Symbol">)</a>

<a id="2GroupoidTruncIdempotent"></a><a id="2025" href="Cubical.HITs.2GroupoidTruncation.Properties.html#2025" class="Function">2GroupoidTruncIdempotent</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Cubical.Foundations.Prelude.html#15713" class="Function">is2Groupoid</a> <a id="2064" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="2066" class="Symbol">→</a> <a id="2068" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="2070" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a> <a id="2072" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="2075" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2077" href="Cubical.HITs.2GroupoidTruncation.Properties.html#462" class="Generalizable">A</a>
<a id="2079" href="Cubical.HITs.2GroupoidTruncation.Properties.html#2025" class="Function">2GroupoidTruncIdempotent</a> <a id="2104" href="Cubical.HITs.2GroupoidTruncation.Properties.html#2104" class="Bound">hA</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Cubical.HITs.2GroupoidTruncation.Properties.html#1729" class="Function">2GroupoidTruncIdempotent≃</a> <a id="2139" href="Cubical.HITs.2GroupoidTruncation.Properties.html#2104" class="Bound">hA</a><a id="2141" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.2GroupoidTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.2GroupoidTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.2GroupoidTruncation.html" class="Module">Cubical.HITs.2GroupoidTruncation</a> <a id="41" class="Keyword">where</a>

<a id="48" class="Keyword">open</a> <a id="53" class="Keyword">import</a> <a id="60" href="Cubical.HITs.2GroupoidTruncation.Base.html" class="Module">Cubical.HITs.2GroupoidTruncation.Base</a> <a id="98" class="Keyword">public</a>
<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.HITs.2GroupoidTruncation.Properties.html" class="Module">Cubical.HITs.2GroupoidTruncation.Properties</a> <a id="161" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.GroupoidTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.GroupoidTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of groupoid truncations

-}</a>
<a id="67" class="Keyword">module</a> <a id="74" href="Cubical.HITs.GroupoidTruncation.Base.html" class="Module">Cubical.HITs.GroupoidTruncation.Base</a> <a id="111" class="Keyword">where</a>

<a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="155" class="Comment">-- groupoid truncation as a higher inductive type:</a>

<a id="207" class="Keyword">data</a> <a id="∥_∥₃"></a><a id="212" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥_∥₃</a> <a id="217" class="Symbol">{</a><a id="218" href="Cubical.HITs.GroupoidTruncation.Base.html#218" class="Bound">ℓ</a><a id="219" class="Symbol">}</a> <a id="221" class="Symbol">(</a><a id="222" href="Cubical.HITs.GroupoidTruncation.Base.html#222" class="Bound">A</a> <a id="224" class="Symbol">:</a> <a id="226" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="231" href="Cubical.HITs.GroupoidTruncation.Base.html#218" class="Bound">ℓ</a><a id="232" class="Symbol">)</a> <a id="234" class="Symbol">:</a> <a id="236" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="241" href="Cubical.HITs.GroupoidTruncation.Base.html#218" class="Bound">ℓ</a> <a id="243" class="Keyword">where</a>
  <a id="∥_∥₃.∣_∣₃"></a><a id="251" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣_∣₃</a> <a id="256" class="Symbol">:</a> <a id="258" href="Cubical.HITs.GroupoidTruncation.Base.html#222" class="Bound">A</a> <a id="260" class="Symbol">→</a> <a id="262" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="264" href="Cubical.HITs.GroupoidTruncation.Base.html#222" class="Bound">A</a> <a id="266" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a>
  <a id="∥_∥₃.squash₃"></a><a id="271" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="279" class="Symbol">:</a> <a id="281" class="Symbol">∀</a> <a id="283" class="Symbol">(</a><a id="284" href="Cubical.HITs.GroupoidTruncation.Base.html#284" class="Bound">x</a> <a id="286" href="Cubical.HITs.GroupoidTruncation.Base.html#286" class="Bound">y</a> <a id="288" class="Symbol">:</a> <a id="290" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="292" href="Cubical.HITs.GroupoidTruncation.Base.html#222" class="Bound">A</a> <a id="294" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="296" class="Symbol">)</a> <a id="298" class="Symbol">(</a><a id="299" href="Cubical.HITs.GroupoidTruncation.Base.html#299" class="Bound">p</a> <a id="301" href="Cubical.HITs.GroupoidTruncation.Base.html#301" class="Bound">q</a> <a id="303" class="Symbol">:</a> <a id="305" href="Cubical.HITs.GroupoidTruncation.Base.html#284" class="Bound">x</a> <a id="307" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="309" href="Cubical.HITs.GroupoidTruncation.Base.html#286" class="Bound">y</a><a id="310" class="Symbol">)</a> <a id="312" class="Symbol">(</a><a id="313" href="Cubical.HITs.GroupoidTruncation.Base.html#313" class="Bound">r</a> <a id="315" href="Cubical.HITs.GroupoidTruncation.Base.html#315" class="Bound">s</a> <a id="317" class="Symbol">:</a> <a id="319" href="Cubical.HITs.GroupoidTruncation.Base.html#299" class="Bound">p</a> <a id="321" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="323" href="Cubical.HITs.GroupoidTruncation.Base.html#301" class="Bound">q</a><a id="324" class="Symbol">)</a> <a id="326" class="Symbol">→</a> <a id="328" href="Cubical.HITs.GroupoidTruncation.Base.html#313" class="Bound">r</a> <a id="330" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="332" href="Cubical.HITs.GroupoidTruncation.Base.html#315" class="Bound">s</a>
</pre></body></html>

==> anc/html/Cubical.HITs.GroupoidTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.GroupoidTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Properties of groupoid truncations

-}</a>
<a id="67" class="Keyword">module</a> <a id="74" href="Cubical.HITs.GroupoidTruncation.Properties.html" class="Module">Cubical.HITs.GroupoidTruncation.Properties</a> <a id="117" class="Keyword">where</a>

<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.HITs.GroupoidTruncation.Base.html" class="Module">Cubical.HITs.GroupoidTruncation.Base</a>

<a id="421" class="Keyword">private</a>
  <a id="431" class="Keyword">variable</a>
    <a id="444" href="Cubical.HITs.GroupoidTruncation.Properties.html#444" class="Generalizable">ℓ</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="458" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="460" class="Symbol">:</a> <a id="462" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="467" href="Cubical.HITs.GroupoidTruncation.Properties.html#444" class="Generalizable">ℓ</a>

<a id="rec"></a><a id="470" href="Cubical.HITs.GroupoidTruncation.Properties.html#470" class="Function">rec</a> <a id="474" class="Symbol">:</a> <a id="476" class="Symbol">∀</a> <a id="478" class="Symbol">{</a><a id="479" href="Cubical.HITs.GroupoidTruncation.Properties.html#479" class="Bound">B</a> <a id="481" class="Symbol">:</a> <a id="483" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="488" href="Cubical.HITs.GroupoidTruncation.Properties.html#444" class="Generalizable">ℓ</a><a id="489" class="Symbol">}</a> <a id="491" class="Symbol">→</a> <a id="493" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="504" href="Cubical.HITs.GroupoidTruncation.Properties.html#479" class="Bound">B</a> <a id="506" class="Symbol">→</a> <a id="508" class="Symbol">(</a><a id="509" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="511" class="Symbol">→</a> <a id="513" href="Cubical.HITs.GroupoidTruncation.Properties.html#479" class="Bound">B</a><a id="514" class="Symbol">)</a> <a id="516" class="Symbol">→</a> <a id="518" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="520" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="522" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="525" class="Symbol">→</a> <a id="527" href="Cubical.HITs.GroupoidTruncation.Properties.html#479" class="Bound">B</a>
<a id="529" href="Cubical.HITs.GroupoidTruncation.Properties.html#470" class="Function">rec</a> <a id="533" href="Cubical.HITs.GroupoidTruncation.Properties.html#533" class="Bound">gB</a> <a id="536" href="Cubical.HITs.GroupoidTruncation.Properties.html#536" class="Bound">f</a> <a id="538" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="540" href="Cubical.HITs.GroupoidTruncation.Properties.html#540" class="Bound">x</a> <a id="542" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a> <a id="545" class="Symbol">=</a> <a id="547" href="Cubical.HITs.GroupoidTruncation.Properties.html#536" class="Bound">f</a> <a id="549" href="Cubical.HITs.GroupoidTruncation.Properties.html#540" class="Bound">x</a>
<a id="551" href="Cubical.HITs.GroupoidTruncation.Properties.html#470" class="Function">rec</a> <a id="555" href="Cubical.HITs.GroupoidTruncation.Properties.html#555" class="Bound">gB</a> <a id="558" href="Cubical.HITs.GroupoidTruncation.Properties.html#558" class="Bound">f</a> <a id="560" class="Symbol">(</a><a id="561" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="569" href="Cubical.HITs.GroupoidTruncation.Properties.html#569" class="Bound">x</a> <a id="571" href="Cubical.HITs.GroupoidTruncation.Properties.html#571" class="Bound">y</a> <a id="573" href="Cubical.HITs.GroupoidTruncation.Properties.html#573" class="Bound">p</a> <a id="575" href="Cubical.HITs.GroupoidTruncation.Properties.html#575" class="Bound">q</a> <a id="577" href="Cubical.HITs.GroupoidTruncation.Properties.html#577" class="Bound">r</a> <a id="579" href="Cubical.HITs.GroupoidTruncation.Properties.html#579" class="Bound">s</a> <a id="581" href="Cubical.HITs.GroupoidTruncation.Properties.html#581" class="Bound">i</a> <a id="583" href="Cubical.HITs.GroupoidTruncation.Properties.html#583" class="Bound">j</a> <a id="585" href="Cubical.HITs.GroupoidTruncation.Properties.html#585" class="Bound">k</a><a id="586" class="Symbol">)</a> <a id="588" class="Symbol">=</a>
  <a id="592" href="Cubical.HITs.GroupoidTruncation.Properties.html#555" class="Bound">gB</a> <a id="595" class="Symbol">_</a> <a id="597" class="Symbol">_</a> <a id="599" class="Symbol">_</a> <a id="601" class="Symbol">_</a> <a id="603" class="Symbol">(λ</a> <a id="606" href="Cubical.HITs.GroupoidTruncation.Properties.html#606" class="Bound">m</a> <a id="608" href="Cubical.HITs.GroupoidTruncation.Properties.html#608" class="Bound">n</a> <a id="610" class="Symbol">→</a> <a id="612" href="Cubical.HITs.GroupoidTruncation.Properties.html#470" class="Function">rec</a> <a id="616" href="Cubical.HITs.GroupoidTruncation.Properties.html#555" class="Bound">gB</a> <a id="619" href="Cubical.HITs.GroupoidTruncation.Properties.html#558" class="Bound">f</a> <a id="621" class="Symbol">(</a><a id="622" href="Cubical.HITs.GroupoidTruncation.Properties.html#577" class="Bound">r</a> <a id="624" href="Cubical.HITs.GroupoidTruncation.Properties.html#606" class="Bound">m</a> <a id="626" href="Cubical.HITs.GroupoidTruncation.Properties.html#608" class="Bound">n</a><a id="627" class="Symbol">))</a> <a id="630" class="Symbol">(λ</a> <a id="633" href="Cubical.HITs.GroupoidTruncation.Properties.html#633" class="Bound">m</a> <a id="635" href="Cubical.HITs.GroupoidTruncation.Properties.html#635" class="Bound">n</a> <a id="637" class="Symbol">→</a> <a id="639" href="Cubical.HITs.GroupoidTruncation.Properties.html#470" class="Function">rec</a> <a id="643" href="Cubical.HITs.GroupoidTruncation.Properties.html#555" class="Bound">gB</a> <a id="646" href="Cubical.HITs.GroupoidTruncation.Properties.html#558" class="Bound">f</a> <a id="648" class="Symbol">(</a><a id="649" href="Cubical.HITs.GroupoidTruncation.Properties.html#579" class="Bound">s</a> <a id="651" href="Cubical.HITs.GroupoidTruncation.Properties.html#633" class="Bound">m</a> <a id="653" href="Cubical.HITs.GroupoidTruncation.Properties.html#635" class="Bound">n</a><a id="654" class="Symbol">))</a> <a id="657" href="Cubical.HITs.GroupoidTruncation.Properties.html#581" class="Bound">i</a> <a id="659" href="Cubical.HITs.GroupoidTruncation.Properties.html#583" class="Bound">j</a> <a id="661" href="Cubical.HITs.GroupoidTruncation.Properties.html#585" class="Bound">k</a>

<a id="elim"></a><a id="664" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="669" class="Symbol">:</a> <a id="671" class="Symbol">{</a><a id="672" href="Cubical.HITs.GroupoidTruncation.Properties.html#672" class="Bound">B</a> <a id="674" class="Symbol">:</a> <a id="676" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="678" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="680" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="690" href="Cubical.HITs.GroupoidTruncation.Properties.html#444" class="Generalizable">ℓ</a><a id="691" class="Symbol">}</a>
       <a id="700" class="Symbol">(</a><a id="701" href="Cubical.HITs.GroupoidTruncation.Properties.html#701" class="Bound">bG</a> <a id="704" class="Symbol">:</a> <a id="706" class="Symbol">(</a><a id="707" href="Cubical.HITs.GroupoidTruncation.Properties.html#707" class="Bound">x</a> <a id="709" class="Symbol">:</a> <a id="711" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="713" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="715" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="717" class="Symbol">)</a> <a id="719" class="Symbol">→</a> <a id="721" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.HITs.GroupoidTruncation.Properties.html#672" class="Bound">B</a> <a id="735" href="Cubical.HITs.GroupoidTruncation.Properties.html#707" class="Bound">x</a><a id="736" class="Symbol">))</a>
       <a id="746" class="Symbol">(</a><a id="747" href="Cubical.HITs.GroupoidTruncation.Properties.html#747" class="Bound">f</a> <a id="749" class="Symbol">:</a> <a id="751" class="Symbol">(</a><a id="752" href="Cubical.HITs.GroupoidTruncation.Properties.html#752" class="Bound">x</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a><a id="757" class="Symbol">)</a> <a id="759" class="Symbol">→</a> <a id="761" href="Cubical.HITs.GroupoidTruncation.Properties.html#672" class="Bound">B</a> <a id="763" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="765" href="Cubical.HITs.GroupoidTruncation.Properties.html#752" class="Bound">x</a> <a id="767" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a><a id="769" class="Symbol">)</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.HITs.GroupoidTruncation.Properties.html#772" class="Bound">x</a> <a id="774" class="Symbol">:</a> <a id="776" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="778" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="780" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="782" class="Symbol">)</a> <a id="784" class="Symbol">→</a> <a id="786" href="Cubical.HITs.GroupoidTruncation.Properties.html#672" class="Bound">B</a> <a id="788" href="Cubical.HITs.GroupoidTruncation.Properties.html#772" class="Bound">x</a>
<a id="790" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="795" href="Cubical.HITs.GroupoidTruncation.Properties.html#795" class="Bound">bG</a> <a id="798" href="Cubical.HITs.GroupoidTruncation.Properties.html#798" class="Bound">f</a> <a id="800" class="Symbol">(</a><a id="801" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="803" href="Cubical.HITs.GroupoidTruncation.Properties.html#803" class="Bound">x</a> <a id="805" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a><a id="807" class="Symbol">)</a> <a id="809" class="Symbol">=</a> <a id="811" href="Cubical.HITs.GroupoidTruncation.Properties.html#798" class="Bound">f</a> <a id="813" href="Cubical.HITs.GroupoidTruncation.Properties.html#803" class="Bound">x</a>
<a id="815" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="820" href="Cubical.HITs.GroupoidTruncation.Properties.html#820" class="Bound">bG</a> <a id="823" href="Cubical.HITs.GroupoidTruncation.Properties.html#823" class="Bound">f</a> <a id="825" class="Symbol">(</a><a id="826" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="834" href="Cubical.HITs.GroupoidTruncation.Properties.html#834" class="Bound">x</a> <a id="836" href="Cubical.HITs.GroupoidTruncation.Properties.html#836" class="Bound">y</a> <a id="838" href="Cubical.HITs.GroupoidTruncation.Properties.html#838" class="Bound">p</a> <a id="840" href="Cubical.HITs.GroupoidTruncation.Properties.html#840" class="Bound">q</a> <a id="842" href="Cubical.HITs.GroupoidTruncation.Properties.html#842" class="Bound">r</a> <a id="844" href="Cubical.HITs.GroupoidTruncation.Properties.html#844" class="Bound">s</a> <a id="846" href="Cubical.HITs.GroupoidTruncation.Properties.html#846" class="Bound">i</a> <a id="848" href="Cubical.HITs.GroupoidTruncation.Properties.html#848" class="Bound">j</a> <a id="850" href="Cubical.HITs.GroupoidTruncation.Properties.html#850" class="Bound">k</a><a id="851" class="Symbol">)</a> <a id="853" class="Symbol">=</a>
  <a id="857" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="882" class="Number">3</a> <a id="884" href="Cubical.HITs.GroupoidTruncation.Properties.html#820" class="Bound">bG</a> <a id="887" class="Symbol">_</a> <a id="889" class="Symbol">_</a> <a id="891" class="Symbol">_</a> <a id="893" class="Symbol">_</a>
    <a id="899" class="Symbol">(λ</a> <a id="902" href="Cubical.HITs.GroupoidTruncation.Properties.html#902" class="Bound">j</a> <a id="904" href="Cubical.HITs.GroupoidTruncation.Properties.html#904" class="Bound">k</a> <a id="906" class="Symbol">→</a> <a id="908" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="913" href="Cubical.HITs.GroupoidTruncation.Properties.html#820" class="Bound">bG</a> <a id="916" href="Cubical.HITs.GroupoidTruncation.Properties.html#823" class="Bound">f</a> <a id="918" class="Symbol">(</a><a id="919" href="Cubical.HITs.GroupoidTruncation.Properties.html#842" class="Bound">r</a> <a id="921" href="Cubical.HITs.GroupoidTruncation.Properties.html#902" class="Bound">j</a> <a id="923" href="Cubical.HITs.GroupoidTruncation.Properties.html#904" class="Bound">k</a><a id="924" class="Symbol">))</a> <a id="927" class="Symbol">(λ</a> <a id="930" href="Cubical.HITs.GroupoidTruncation.Properties.html#930" class="Bound">j</a> <a id="932" href="Cubical.HITs.GroupoidTruncation.Properties.html#932" class="Bound">k</a> <a id="934" class="Symbol">→</a> <a id="936" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="941" href="Cubical.HITs.GroupoidTruncation.Properties.html#820" class="Bound">bG</a> <a id="944" href="Cubical.HITs.GroupoidTruncation.Properties.html#823" class="Bound">f</a> <a id="946" class="Symbol">(</a><a id="947" href="Cubical.HITs.GroupoidTruncation.Properties.html#844" class="Bound">s</a> <a id="949" href="Cubical.HITs.GroupoidTruncation.Properties.html#930" class="Bound">j</a> <a id="951" href="Cubical.HITs.GroupoidTruncation.Properties.html#932" class="Bound">k</a><a id="952" class="Symbol">))</a>
    <a id="959" class="Symbol">(</a><a id="960" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="968" href="Cubical.HITs.GroupoidTruncation.Properties.html#834" class="Bound">x</a> <a id="970" href="Cubical.HITs.GroupoidTruncation.Properties.html#836" class="Bound">y</a> <a id="972" href="Cubical.HITs.GroupoidTruncation.Properties.html#838" class="Bound">p</a> <a id="974" href="Cubical.HITs.GroupoidTruncation.Properties.html#840" class="Bound">q</a> <a id="976" href="Cubical.HITs.GroupoidTruncation.Properties.html#842" class="Bound">r</a> <a id="978" href="Cubical.HITs.GroupoidTruncation.Properties.html#844" class="Bound">s</a><a id="979" class="Symbol">)</a>
    <a id="985" href="Cubical.HITs.GroupoidTruncation.Properties.html#846" class="Bound">i</a> <a id="987" href="Cubical.HITs.GroupoidTruncation.Properties.html#848" class="Bound">j</a> <a id="989" href="Cubical.HITs.GroupoidTruncation.Properties.html#850" class="Bound">k</a>

<a id="elim2"></a><a id="992" href="Cubical.HITs.GroupoidTruncation.Properties.html#992" class="Function">elim2</a> <a id="998" class="Symbol">:</a> <a id="1000" class="Symbol">{</a><a id="1001" href="Cubical.HITs.GroupoidTruncation.Properties.html#1001" class="Bound">B</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1007" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1009" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1016" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1018" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1028" href="Cubical.HITs.GroupoidTruncation.Properties.html#444" class="Generalizable">ℓ</a><a id="1029" class="Symbol">}</a>
        <a id="1039" class="Symbol">(</a><a id="1040" href="Cubical.HITs.GroupoidTruncation.Properties.html#1040" class="Bound">gB</a> <a id="1043" class="Symbol">:</a> <a id="1045" class="Symbol">((</a><a id="1047" href="Cubical.HITs.GroupoidTruncation.Properties.html#1047" class="Bound">x</a> <a id="1049" href="Cubical.HITs.GroupoidTruncation.Properties.html#1049" class="Bound">y</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1055" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1057" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="1059" class="Symbol">)</a> <a id="1061" class="Symbol">→</a> <a id="1063" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.HITs.GroupoidTruncation.Properties.html#1001" class="Bound">B</a> <a id="1077" href="Cubical.HITs.GroupoidTruncation.Properties.html#1047" class="Bound">x</a> <a id="1079" href="Cubical.HITs.GroupoidTruncation.Properties.html#1049" class="Bound">y</a><a id="1080" class="Symbol">)))</a>
        <a id="1092" class="Symbol">(</a><a id="1093" href="Cubical.HITs.GroupoidTruncation.Properties.html#1093" class="Bound">g</a> <a id="1095" class="Symbol">:</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.HITs.GroupoidTruncation.Properties.html#1098" class="Bound">a</a> <a id="1100" href="Cubical.HITs.GroupoidTruncation.Properties.html#1100" class="Bound">b</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.HITs.GroupoidTruncation.Properties.html#1001" class="Bound">B</a> <a id="1111" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="1113" href="Cubical.HITs.GroupoidTruncation.Properties.html#1098" class="Bound">a</a> <a id="1115" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a> <a id="1118" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="1120" href="Cubical.HITs.GroupoidTruncation.Properties.html#1100" class="Bound">b</a> <a id="1122" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a><a id="1124" class="Symbol">)</a>
        <a id="1134" class="Symbol">(</a><a id="1135" href="Cubical.HITs.GroupoidTruncation.Properties.html#1135" class="Bound">x</a> <a id="1137" href="Cubical.HITs.GroupoidTruncation.Properties.html#1137" class="Bound">y</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1143" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1145" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Cubical.HITs.GroupoidTruncation.Properties.html#1001" class="Bound">B</a> <a id="1153" href="Cubical.HITs.GroupoidTruncation.Properties.html#1135" class="Bound">x</a> <a id="1155" href="Cubical.HITs.GroupoidTruncation.Properties.html#1137" class="Bound">y</a>
<a id="1157" href="Cubical.HITs.GroupoidTruncation.Properties.html#992" class="Function">elim2</a> <a id="1163" href="Cubical.HITs.GroupoidTruncation.Properties.html#1163" class="Bound">gB</a> <a id="1166" href="Cubical.HITs.GroupoidTruncation.Properties.html#1166" class="Bound">g</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="1175" class="Symbol">(λ</a> <a id="1178" href="Cubical.HITs.GroupoidTruncation.Properties.html#1178" class="Bound">_</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="1194" class="Symbol">(λ</a> <a id="1197" href="Cubical.HITs.GroupoidTruncation.Properties.html#1197" class="Bound">_</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Cubical.HITs.GroupoidTruncation.Properties.html#1163" class="Bound">gB</a> <a id="1204" class="Symbol">_</a> <a id="1206" class="Symbol">_))</a>
                  <a id="1228" class="Symbol">(λ</a> <a id="1231" href="Cubical.HITs.GroupoidTruncation.Properties.html#1231" class="Bound">a</a> <a id="1233" class="Symbol">→</a> <a id="1235" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="1240" class="Symbol">(λ</a> <a id="1243" href="Cubical.HITs.GroupoidTruncation.Properties.html#1243" class="Bound">_</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Cubical.HITs.GroupoidTruncation.Properties.html#1163" class="Bound">gB</a> <a id="1250" class="Symbol">_</a> <a id="1252" class="Symbol">_)</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Cubical.HITs.GroupoidTruncation.Properties.html#1166" class="Bound">g</a> <a id="1258" href="Cubical.HITs.GroupoidTruncation.Properties.html#1231" class="Bound">a</a><a id="1259" class="Symbol">))</a>

<a id="elim3"></a><a id="1263" href="Cubical.HITs.GroupoidTruncation.Properties.html#1263" class="Function">elim3</a> <a id="1269" class="Symbol">:</a> <a id="1271" class="Symbol">{</a><a id="1272" href="Cubical.HITs.GroupoidTruncation.Properties.html#1272" class="Bound">B</a> <a id="1274" class="Symbol">:</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Cubical.HITs.GroupoidTruncation.Properties.html#1277" class="Bound">x</a> <a id="1279" href="Cubical.HITs.GroupoidTruncation.Properties.html#1279" class="Bound">y</a> <a id="1281" href="Cubical.HITs.GroupoidTruncation.Properties.html#1281" class="Bound">z</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1287" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1289" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="1291" class="Symbol">)</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1300" href="Cubical.HITs.GroupoidTruncation.Properties.html#444" class="Generalizable">ℓ</a><a id="1301" class="Symbol">}</a>
        <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.HITs.GroupoidTruncation.Properties.html#1312" class="Bound">gB</a> <a id="1315" class="Symbol">:</a> <a id="1317" class="Symbol">((</a><a id="1319" href="Cubical.HITs.GroupoidTruncation.Properties.html#1319" class="Bound">x</a> <a id="1321" href="Cubical.HITs.GroupoidTruncation.Properties.html#1321" class="Bound">y</a> <a id="1323" href="Cubical.HITs.GroupoidTruncation.Properties.html#1323" class="Bound">z</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1329" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1331" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="1333" class="Symbol">)</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.HITs.GroupoidTruncation.Properties.html#1272" class="Bound">B</a> <a id="1351" href="Cubical.HITs.GroupoidTruncation.Properties.html#1319" class="Bound">x</a> <a id="1353" href="Cubical.HITs.GroupoidTruncation.Properties.html#1321" class="Bound">y</a> <a id="1355" href="Cubical.HITs.GroupoidTruncation.Properties.html#1323" class="Bound">z</a><a id="1356" class="Symbol">)))</a>
        <a id="1368" class="Symbol">(</a><a id="1369" href="Cubical.HITs.GroupoidTruncation.Properties.html#1369" class="Bound">g</a> <a id="1371" class="Symbol">:</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.HITs.GroupoidTruncation.Properties.html#1374" class="Bound">a</a> <a id="1376" href="Cubical.HITs.GroupoidTruncation.Properties.html#1376" class="Bound">b</a> <a id="1378" href="Cubical.HITs.GroupoidTruncation.Properties.html#1378" class="Bound">c</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Cubical.HITs.GroupoidTruncation.Properties.html#1272" class="Bound">B</a> <a id="1389" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="1391" href="Cubical.HITs.GroupoidTruncation.Properties.html#1374" class="Bound">a</a> <a id="1393" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a> <a id="1396" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="1398" href="Cubical.HITs.GroupoidTruncation.Properties.html#1376" class="Bound">b</a> <a id="1400" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a> <a id="1403" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="1405" href="Cubical.HITs.GroupoidTruncation.Properties.html#1378" class="Bound">c</a> <a id="1407" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a><a id="1409" class="Symbol">)</a>
        <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.HITs.GroupoidTruncation.Properties.html#1420" class="Bound">x</a> <a id="1422" href="Cubical.HITs.GroupoidTruncation.Properties.html#1422" class="Bound">y</a> <a id="1424" href="Cubical.HITs.GroupoidTruncation.Properties.html#1424" class="Bound">z</a> <a id="1426" class="Symbol">:</a> <a id="1428" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1430" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1432" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a><a id="1434" class="Symbol">)</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Cubical.HITs.GroupoidTruncation.Properties.html#1272" class="Bound">B</a> <a id="1440" href="Cubical.HITs.GroupoidTruncation.Properties.html#1420" class="Bound">x</a> <a id="1442" href="Cubical.HITs.GroupoidTruncation.Properties.html#1422" class="Bound">y</a> <a id="1444" href="Cubical.HITs.GroupoidTruncation.Properties.html#1424" class="Bound">z</a>
<a id="1446" href="Cubical.HITs.GroupoidTruncation.Properties.html#1263" class="Function">elim3</a> <a id="1452" href="Cubical.HITs.GroupoidTruncation.Properties.html#1452" class="Bound">gB</a> <a id="1455" href="Cubical.HITs.GroupoidTruncation.Properties.html#1455" class="Bound">g</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Cubical.HITs.GroupoidTruncation.Properties.html#992" class="Function">elim2</a> <a id="1465" class="Symbol">(λ</a> <a id="1468" href="Cubical.HITs.GroupoidTruncation.Properties.html#1468" class="Bound">_</a> <a id="1470" href="Cubical.HITs.GroupoidTruncation.Properties.html#1470" class="Bound">_</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Cubical.Foundations.HLevels.html#21117" class="Function">isGroupoidΠ</a> <a id="1486" class="Symbol">(λ</a> <a id="1489" href="Cubical.HITs.GroupoidTruncation.Properties.html#1489" class="Bound">_</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="Cubical.HITs.GroupoidTruncation.Properties.html#1452" class="Bound">gB</a> <a id="1496" class="Symbol">_</a> <a id="1498" class="Symbol">_</a> <a id="1500" class="Symbol">_))</a>
                   <a id="1523" class="Symbol">(λ</a> <a id="1526" href="Cubical.HITs.GroupoidTruncation.Properties.html#1526" class="Bound">a</a> <a id="1528" href="Cubical.HITs.GroupoidTruncation.Properties.html#1528" class="Bound">b</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="1537" class="Symbol">(λ</a> <a id="1540" href="Cubical.HITs.GroupoidTruncation.Properties.html#1540" class="Bound">_</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Cubical.HITs.GroupoidTruncation.Properties.html#1452" class="Bound">gB</a> <a id="1547" class="Symbol">_</a> <a id="1549" class="Symbol">_</a> <a id="1551" class="Symbol">_)</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Cubical.HITs.GroupoidTruncation.Properties.html#1455" class="Bound">g</a> <a id="1557" href="Cubical.HITs.GroupoidTruncation.Properties.html#1526" class="Bound">a</a> <a id="1559" href="Cubical.HITs.GroupoidTruncation.Properties.html#1528" class="Bound">b</a><a id="1560" class="Symbol">))</a>

<a id="isGroupoidGroupoidTrunc"></a><a id="1564" href="Cubical.HITs.GroupoidTruncation.Properties.html#1564" class="Function">isGroupoidGroupoidTrunc</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="1601" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1603" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1605" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a>
<a id="1608" href="Cubical.HITs.GroupoidTruncation.Properties.html#1564" class="Function">isGroupoidGroupoidTrunc</a> <a id="1632" href="Cubical.HITs.GroupoidTruncation.Properties.html#1632" class="Bound">a</a> <a id="1634" href="Cubical.HITs.GroupoidTruncation.Properties.html#1634" class="Bound">b</a> <a id="1636" href="Cubical.HITs.GroupoidTruncation.Properties.html#1636" class="Bound">p</a> <a id="1638" href="Cubical.HITs.GroupoidTruncation.Properties.html#1638" class="Bound">q</a> <a id="1640" href="Cubical.HITs.GroupoidTruncation.Properties.html#1640" class="Bound">r</a> <a id="1642" href="Cubical.HITs.GroupoidTruncation.Properties.html#1642" class="Bound">s</a> <a id="1644" class="Symbol">=</a> <a id="1646" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="1654" href="Cubical.HITs.GroupoidTruncation.Properties.html#1632" class="Bound">a</a> <a id="1656" href="Cubical.HITs.GroupoidTruncation.Properties.html#1634" class="Bound">b</a> <a id="1658" href="Cubical.HITs.GroupoidTruncation.Properties.html#1636" class="Bound">p</a> <a id="1660" href="Cubical.HITs.GroupoidTruncation.Properties.html#1638" class="Bound">q</a> <a id="1662" href="Cubical.HITs.GroupoidTruncation.Properties.html#1640" class="Bound">r</a> <a id="1664" href="Cubical.HITs.GroupoidTruncation.Properties.html#1642" class="Bound">s</a>

<a id="groupoidTruncIdempotent≃"></a><a id="1667" href="Cubical.HITs.GroupoidTruncation.Properties.html#1667" class="Function">groupoidTruncIdempotent≃</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="1705" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1711" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="1713" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="1716" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1718" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a>
<a id="1720" href="Cubical.HITs.GroupoidTruncation.Properties.html#1667" class="Function">groupoidTruncIdempotent≃</a> <a id="1745" class="Symbol">{</a><a id="1746" class="Argument">A</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="Cubical.HITs.GroupoidTruncation.Properties.html#1750" class="Bound">A</a><a id="1751" class="Symbol">}</a> <a id="1753" href="Cubical.HITs.GroupoidTruncation.Properties.html#1753" class="Bound">hA</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1769" href="Cubical.HITs.GroupoidTruncation.Properties.html#1781" class="Function">f</a>
  <a id="1773" class="Keyword">where</a>
  <a id="1781" href="Cubical.HITs.GroupoidTruncation.Properties.html#1781" class="Function">f</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1789" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="1791" href="Cubical.HITs.GroupoidTruncation.Properties.html#1750" class="Bound">A</a> <a id="1793" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="1796" href="Cubical.HITs.GroupoidTruncation.Properties.html#1750" class="Bound">A</a>
  <a id="1800" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1808" href="Cubical.HITs.GroupoidTruncation.Properties.html#1781" class="Function">f</a> <a id="1810" class="Symbol">=</a> <a id="1812" href="Cubical.HITs.GroupoidTruncation.Properties.html#470" class="Function">rec</a> <a id="1816" href="Cubical.HITs.GroupoidTruncation.Properties.html#1753" class="Bound">hA</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1826" href="Cubical.HITs.GroupoidTruncation.Properties.html#1750" class="Bound">A</a><a id="1827" class="Symbol">)</a>
  <a id="1831" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1839" href="Cubical.HITs.GroupoidTruncation.Properties.html#1781" class="Function">f</a> <a id="1841" href="Cubical.HITs.GroupoidTruncation.Properties.html#1841" class="Bound">x</a> <a id="1843" class="Symbol">=</a> <a id="1845" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣</a> <a id="1847" href="Cubical.HITs.GroupoidTruncation.Properties.html#1841" class="Bound">x</a> <a id="1849" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣₃</a>
  <a id="1854" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1862" href="Cubical.HITs.GroupoidTruncation.Properties.html#1781" class="Function">f</a> <a id="1864" class="Symbol">_</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1875" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1883" href="Cubical.HITs.GroupoidTruncation.Properties.html#1781" class="Function">f</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">elim</a> <a id="1892" class="Symbol">(λ</a> <a id="1895" href="Cubical.HITs.GroupoidTruncation.Properties.html#1895" class="Bound">_</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Cubical.Foundations.HLevels.html#2508" class="Function">isGroupoid→is2Groupoid</a> <a id="1922" href="Cubical.HITs.GroupoidTruncation.Properties.html#1564" class="Function">isGroupoidGroupoidTrunc</a> <a id="1946" class="Symbol">_</a> <a id="1948" class="Symbol">_)</a> <a id="1951" class="Symbol">(λ</a> <a id="1954" href="Cubical.HITs.GroupoidTruncation.Properties.html#1954" class="Bound">_</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1962" class="Symbol">)</a>

<a id="groupoidTruncIdempotent"></a><a id="1965" href="Cubical.HITs.GroupoidTruncation.Properties.html#1965" class="Function">groupoidTruncIdempotent</a> <a id="1989" class="Symbol">:</a> <a id="1991" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="2002" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="2004" class="Symbol">→</a> <a id="2006" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="2008" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a> <a id="2010" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="2013" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2015" href="Cubical.HITs.GroupoidTruncation.Properties.html#458" class="Generalizable">A</a>
<a id="2017" href="Cubical.HITs.GroupoidTruncation.Properties.html#1965" class="Function">groupoidTruncIdempotent</a> <a id="2041" href="Cubical.HITs.GroupoidTruncation.Properties.html#2041" class="Bound">hA</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Cubical.HITs.GroupoidTruncation.Properties.html#1667" class="Function">groupoidTruncIdempotent≃</a> <a id="2075" href="Cubical.HITs.GroupoidTruncation.Properties.html#2041" class="Bound">hA</a><a id="2077" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.GroupoidTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.GroupoidTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.GroupoidTruncation.html" class="Module">Cubical.HITs.GroupoidTruncation</a> <a id="40" class="Keyword">where</a>

<a id="47" class="Keyword">open</a> <a id="52" class="Keyword">import</a> <a id="59" href="Cubical.HITs.GroupoidTruncation.Base.html" class="Module">Cubical.HITs.GroupoidTruncation.Base</a> <a id="96" class="Keyword">public</a>
<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Cubical.HITs.GroupoidTruncation.Properties.html" class="Module">Cubical.HITs.GroupoidTruncation.Properties</a> <a id="158" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Join.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Join.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Join.Base.html" class="Module">Cubical.HITs.Join.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>

<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="Cubical.HITs.S3.html" class="Module">Cubical.HITs.S3</a>

<a id="263" class="Comment">-- redtt version : https://github.com/RedPRL/redtt/blob/master/library/cool/s3-to-join.red</a>

<a id="355" class="Keyword">data</a> <a id="join"></a><a id="360" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="365" class="Symbol">{</a><a id="366" href="Cubical.HITs.Join.Base.html#366" class="Bound">ℓ</a> <a id="368" href="Cubical.HITs.Join.Base.html#368" class="Bound">ℓ&#39;</a><a id="370" class="Symbol">}</a> <a id="372" class="Symbol">(</a><a id="373" href="Cubical.HITs.Join.Base.html#373" class="Bound">A</a> <a id="375" class="Symbol">:</a> <a id="377" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="382" href="Cubical.HITs.Join.Base.html#366" class="Bound">ℓ</a><a id="383" class="Symbol">)</a> <a id="385" class="Symbol">(</a><a id="386" href="Cubical.HITs.Join.Base.html#386" class="Bound">B</a> <a id="388" class="Symbol">:</a> <a id="390" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="395" href="Cubical.HITs.Join.Base.html#368" class="Bound">ℓ&#39;</a><a id="397" class="Symbol">)</a> <a id="399" class="Symbol">:</a> <a id="401" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="406" class="Symbol">(</a><a id="407" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="413" href="Cubical.HITs.Join.Base.html#366" class="Bound">ℓ</a> <a id="415" href="Cubical.HITs.Join.Base.html#368" class="Bound">ℓ&#39;</a><a id="417" class="Symbol">)</a> <a id="419" class="Keyword">where</a>
  <a id="join.inl"></a><a id="427" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="431" class="Symbol">:</a> <a id="433" href="Cubical.HITs.Join.Base.html#373" class="Bound">A</a> <a id="435" class="Symbol">→</a> <a id="437" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="442" href="Cubical.HITs.Join.Base.html#373" class="Bound">A</a> <a id="444" href="Cubical.HITs.Join.Base.html#386" class="Bound">B</a>
  <a id="join.inr"></a><a id="448" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="452" class="Symbol">:</a> <a id="454" href="Cubical.HITs.Join.Base.html#386" class="Bound">B</a> <a id="456" class="Symbol">→</a> <a id="458" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="463" href="Cubical.HITs.Join.Base.html#373" class="Bound">A</a> <a id="465" href="Cubical.HITs.Join.Base.html#386" class="Bound">B</a>
  <a id="join.push"></a><a id="469" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="474" class="Symbol">:</a> <a id="476" class="Symbol">∀</a> <a id="478" href="Cubical.HITs.Join.Base.html#478" class="Bound">a</a> <a id="480" href="Cubical.HITs.Join.Base.html#480" class="Bound">b</a> <a id="482" class="Symbol">→</a> <a id="484" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="488" href="Cubical.HITs.Join.Base.html#478" class="Bound">a</a> <a id="490" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="492" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="496" href="Cubical.HITs.Join.Base.html#480" class="Bound">b</a>

<a id="join∙"></a><a id="499" href="Cubical.HITs.Join.Base.html#499" class="Function">join∙</a> <a id="505" class="Symbol">:</a> <a id="507" class="Symbol">∀</a> <a id="509" class="Symbol">{</a><a id="510" href="Cubical.HITs.Join.Base.html#510" class="Bound">ℓ</a> <a id="512" href="Cubical.HITs.Join.Base.html#512" class="Bound">ℓ&#39;</a><a id="514" class="Symbol">}</a> <a id="516" class="Symbol">(</a><a id="517" href="Cubical.HITs.Join.Base.html#517" class="Bound">A</a> <a id="519" class="Symbol">:</a> <a id="521" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="529" href="Cubical.HITs.Join.Base.html#510" class="Bound">ℓ</a><a id="530" class="Symbol">)</a> <a id="532" class="Symbol">(</a><a id="533" href="Cubical.HITs.Join.Base.html#533" class="Bound">B</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="545" href="Cubical.HITs.Join.Base.html#512" class="Bound">ℓ&#39;</a><a id="547" class="Symbol">)</a>
  <a id="551" class="Symbol">→</a> <a id="553" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="561" class="Symbol">_</a>
<a id="563" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="567" class="Symbol">(</a><a id="568" href="Cubical.HITs.Join.Base.html#499" class="Function">join∙</a> <a id="574" href="Cubical.HITs.Join.Base.html#574" class="Bound">A</a> <a id="576" href="Cubical.HITs.Join.Base.html#576" class="Bound">B</a><a id="577" class="Symbol">)</a> <a id="579" class="Symbol">=</a> <a id="581" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="591" href="Cubical.HITs.Join.Base.html#574" class="Bound">A</a><a id="592" class="Symbol">)</a> <a id="594" class="Symbol">(</a><a id="595" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="599" href="Cubical.HITs.Join.Base.html#576" class="Bound">B</a><a id="600" class="Symbol">)</a>
<a id="602" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="606" class="Symbol">(</a><a id="607" href="Cubical.HITs.Join.Base.html#499" class="Function">join∙</a> <a id="613" href="Cubical.HITs.Join.Base.html#613" class="Bound">A</a> <a id="615" href="Cubical.HITs.Join.Base.html#615" class="Bound">B</a><a id="616" class="Symbol">)</a> <a id="618" class="Symbol">=</a> <a id="620" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="624" class="Symbol">(</a><a id="625" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="628" href="Cubical.HITs.Join.Base.html#613" class="Bound">A</a><a id="629" class="Symbol">)</a>

<a id="facek01"></a><a id="632" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="640" class="Symbol">:</a> <a id="642" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="644" class="Symbol">→</a> <a id="646" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="652" class="Symbol">→</a> <a id="654" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="659" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="662" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="665" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="673" href="Cubical.HITs.Join.Base.html#673" class="Bound">i</a> <a id="675" href="Cubical.HITs.Join.Base.html#675" class="Bound">j</a> <a id="677" href="Cubical.HITs.Join.Base.html#677" class="Bound">k</a> <a id="679" class="Symbol">=</a> <a id="681" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="687" class="Symbol">(λ</a> <a id="690" href="Cubical.HITs.Join.Base.html#690" class="Bound">l</a> <a id="692" class="Symbol">→</a> <a id="694" class="Symbol">λ</a> <a id="696" class="Symbol">{</a> <a id="698" class="Symbol">(</a><a id="699" href="Cubical.HITs.Join.Base.html#675" class="Bound">j</a> <a id="701" class="Symbol">=</a> <a id="703" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="705" class="Symbol">)</a> <a id="707" class="Symbol">→</a> <a id="709" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="714" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="719" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="724" class="Symbol">(</a><a id="725" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="727" href="Cubical.HITs.Join.Base.html#690" class="Bound">l</a> <a id="729" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="731" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="733" href="Cubical.HITs.Join.Base.html#677" class="Bound">k</a><a id="734" class="Symbol">)</a>
                               <a id="767" class="Symbol">;</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.HITs.Join.Base.html#675" class="Bound">j</a> <a id="772" class="Symbol">=</a> <a id="774" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="776" class="Symbol">)</a> <a id="778" class="Symbol">→</a> <a id="780" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="785" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="790" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="798" href="Cubical.HITs.Join.Base.html#690" class="Bound">l</a> <a id="800" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="802" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="804" href="Cubical.HITs.Join.Base.html#677" class="Bound">k</a><a id="805" class="Symbol">)</a>
                               <a id="838" class="Symbol">;</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.HITs.Join.Base.html#677" class="Bound">k</a> <a id="843" class="Symbol">=</a> <a id="845" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="847" class="Symbol">)</a> <a id="849" class="Symbol">→</a> <a id="851" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="856" class="Symbol">(</a><a id="857" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="862" href="Cubical.HITs.Join.Base.html#675" class="Bound">j</a><a id="863" class="Symbol">)</a> <a id="865" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="873" href="Cubical.HITs.Join.Base.html#690" class="Bound">l</a><a id="874" class="Symbol">)</a>
                               <a id="907" class="Symbol">;</a> <a id="909" class="Symbol">(</a><a id="910" href="Cubical.HITs.Join.Base.html#677" class="Bound">k</a> <a id="912" class="Symbol">=</a> <a id="914" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="916" class="Symbol">)</a> <a id="918" class="Symbol">→</a> <a id="920" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="924" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="929" class="Symbol">})</a>
                      <a id="954" class="Symbol">(</a><a id="955" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="959" class="Symbol">(</a><a id="960" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="965" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="970" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="975" class="Symbol">(</a><a id="976" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="978" href="Cubical.HITs.Join.Base.html#677" class="Bound">k</a><a id="979" class="Symbol">)))</a> <a id="983" href="Cubical.HITs.Join.Base.html#673" class="Bound">i</a>

<a id="border-contraction"></a><a id="986" href="Cubical.HITs.Join.Base.html#986" class="Function">border-contraction</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="1028" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1031" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="1034" href="Cubical.HITs.Join.Base.html#986" class="Function">border-contraction</a> <a id="1053" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a> <a id="1055" href="Cubical.HITs.Join.Base.html#1055" class="Bound">j</a> <a id="1057" href="Cubical.HITs.Join.Base.html#1057" class="Bound">k</a> <a id="1059" href="Cubical.HITs.Join.Base.html#1059" class="Bound">m</a> <a id="1061" class="Symbol">=</a>
  <a id="1065" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="1071" class="Symbol">(λ</a> <a id="1074" href="Cubical.HITs.Join.Base.html#1074" class="Bound">l</a> <a id="1076" class="Symbol">→</a> <a id="1078" class="Symbol">λ</a> <a id="1080" class="Symbol">{</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">→</a> <a id="1093" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="1101" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1104" href="Cubical.HITs.Join.Base.html#1055" class="Bound">j</a> <a id="1106" href="Cubical.HITs.Join.Base.html#1074" class="Bound">l</a>
                 <a id="1125" class="Symbol">;</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1143" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1154" href="Cubical.HITs.Join.Base.html#1057" class="Bound">k</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1160" href="Cubical.HITs.Join.Base.html#1074" class="Bound">l</a><a id="1161" class="Symbol">)</a>
                 <a id="1180" class="Symbol">;</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Cubical.HITs.Join.Base.html#1055" class="Bound">j</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1198" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1209" href="Cubical.HITs.Join.Base.html#1057" class="Bound">k</a><a id="1210" class="Symbol">)</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a> <a id="1215" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1217" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1219" href="Cubical.HITs.Join.Base.html#1074" class="Bound">l</a><a id="1220" class="Symbol">)</a>
                 <a id="1239" class="Symbol">;</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Cubical.HITs.Join.Base.html#1055" class="Bound">j</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1257" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1268" href="Cubical.HITs.Join.Base.html#1057" class="Bound">k</a><a id="1269" class="Symbol">)</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a> <a id="1274" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1276" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1278" href="Cubical.HITs.Join.Base.html#1074" class="Bound">l</a><a id="1279" class="Symbol">)</a>
                 <a id="1298" class="Symbol">;</a> <a id="1300" class="Symbol">(</a><a id="1301" href="Cubical.HITs.Join.Base.html#1057" class="Bound">k</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1322" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a><a id="1323" class="Symbol">)</a> <a id="1325" href="Cubical.HITs.Join.Base.html#1055" class="Bound">j</a> <a id="1327" href="Cubical.HITs.Join.Base.html#1074" class="Bound">l</a>
                 <a id="1346" class="Symbol">;</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.HITs.Join.Base.html#1057" class="Bound">k</a> <a id="1351" class="Symbol">=</a> <a id="1353" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1355" class="Symbol">)</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1370" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a><a id="1371" class="Symbol">)</a> <a id="1373" href="Cubical.HITs.Join.Base.html#1055" class="Bound">j</a> <a id="1375" href="Cubical.HITs.Join.Base.html#1074" class="Bound">l</a> <a id="1377" class="Symbol">})</a>
        <a id="1388" class="Symbol">(</a><a id="1389" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1405" href="Cubical.HITs.Join.Base.html#1055" class="Bound">j</a><a id="1406" class="Symbol">)</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1414" href="Cubical.HITs.Join.Base.html#1057" class="Bound">k</a><a id="1415" class="Symbol">)</a> <a id="1417" href="Cubical.HITs.Join.Base.html#1053" class="Bound">i</a><a id="1418" class="Symbol">))</a> <a id="1421" href="Cubical.HITs.Join.Base.html#1059" class="Bound">m</a>

<a id="S³→joinS¹S¹"></a><a id="1424" href="Cubical.HITs.Join.Base.html#1424" class="Function">S³→joinS¹S¹</a> <a id="1436" class="Symbol">:</a> <a id="1438" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="1441" class="Symbol">→</a> <a id="1443" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="1448" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1451" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="1454" href="Cubical.HITs.Join.Base.html#1424" class="Function">S³→joinS¹S¹</a> <a id="1466" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="1477" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="1482" href="Cubical.HITs.Join.Base.html#1424" class="Function">S³→joinS¹S¹</a> <a id="1494" class="Symbol">(</a><a id="1495" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="1500" href="Cubical.HITs.Join.Base.html#1500" class="Bound">j</a> <a id="1502" href="Cubical.HITs.Join.Base.html#1502" class="Bound">k</a> <a id="1504" href="Cubical.HITs.Join.Base.html#1504" class="Bound">i</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Cubical.HITs.Join.Base.html#986" class="Function">border-contraction</a> <a id="1528" href="Cubical.HITs.Join.Base.html#1504" class="Bound">i</a> <a id="1530" href="Cubical.HITs.Join.Base.html#1500" class="Bound">j</a> <a id="1532" href="Cubical.HITs.Join.Base.html#1502" class="Bound">k</a> <a id="1534" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="joinS¹S¹→S³"></a><a id="1538" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="1557" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1560" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a>
<a id="1568" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="1580" class="Symbol">(</a><a id="1581" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="1585" href="Cubical.HITs.Join.Base.html#1585" class="Bound">x</a><a id="1586" class="Symbol">)</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="1595" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="1607" class="Symbol">(</a><a id="1608" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1612" href="Cubical.HITs.Join.Base.html#1612" class="Bound">x</a><a id="1613" class="Symbol">)</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="1622" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1640" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1645" href="Cubical.HITs.Join.Base.html#1645" class="Bound">b</a> <a id="1647" href="Cubical.HITs.Join.Base.html#1647" class="Bound">i</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">=</a> <a id="1652" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="1657" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1681" href="Cubical.HITs.Join.Base.html#1681" class="Bound">x</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1689" href="Cubical.HITs.Join.Base.html#1689" class="Bound">i</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="1699" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1723" href="Cubical.HITs.Join.Base.html#1723" class="Bound">i</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1732" href="Cubical.HITs.Join.Base.html#1732" class="Bound">j</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.HITs.Join.Base.html#1735" class="Bound">k</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">=</a> <a id="1740" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="1745" href="Cubical.HITs.Join.Base.html#1723" class="Bound">i</a> <a id="1747" href="Cubical.HITs.Join.Base.html#1732" class="Bound">j</a> <a id="1749" href="Cubical.HITs.Join.Base.html#1735" class="Bound">k</a>

<a id="connection"></a><a id="1752" href="Cubical.HITs.Join.Base.html#1752" class="Function">connection</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a>
<a id="1784" href="Cubical.HITs.Join.Base.html#1752" class="Function">connection</a> <a id="1795" href="Cubical.HITs.Join.Base.html#1795" class="Bound">i</a> <a id="1797" href="Cubical.HITs.Join.Base.html#1797" class="Bound">j</a> <a id="1799" href="Cubical.HITs.Join.Base.html#1799" class="Bound">k</a> <a id="1801" href="Cubical.HITs.Join.Base.html#1801" class="Bound">l</a> <a id="1803" class="Symbol">=</a>
  <a id="1807" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="1813" class="Symbol">(λ</a> <a id="1816" href="Cubical.HITs.Join.Base.html#1816" class="Bound">m</a> <a id="1818" class="Symbol">→</a> <a id="1820" class="Symbol">λ</a> <a id="1822" class="Symbol">{</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Cubical.HITs.Join.Base.html#1799" class="Bound">k</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="1856" href="Cubical.HITs.Join.Base.html#1816" class="Bound">m</a> <a id="1858" href="Cubical.HITs.Join.Base.html#1795" class="Bound">i</a> <a id="1860" href="Cubical.HITs.Join.Base.html#1797" class="Bound">j</a><a id="1861" class="Symbol">)</a>
                 <a id="1880" class="Symbol">;</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.HITs.Join.Base.html#1799" class="Bound">k</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
                 <a id="1915" class="Symbol">;</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.HITs.Join.Base.html#1797" class="Bound">j</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1924" class="Symbol">)</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
                 <a id="1950" class="Symbol">;</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Cubical.HITs.Join.Base.html#1797" class="Bound">j</a> <a id="1955" class="Symbol">=</a> <a id="1957" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1959" class="Symbol">)</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
                 <a id="1985" class="Symbol">;</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Cubical.HITs.Join.Base.html#1795" class="Bound">i</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
                 <a id="2020" class="Symbol">;</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Cubical.HITs.Join.Base.html#1795" class="Bound">i</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">→</a> <a id="2033" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="2038" class="Symbol">})</a>
        <a id="2049" class="Symbol">(</a><a id="2050" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2054" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a><a id="2058" class="Symbol">)</a> <a id="2060" href="Cubical.HITs.Join.Base.html#1801" class="Bound">l</a>

<a id="S³→joinS¹S¹→S³"></a><a id="2063" href="Cubical.HITs.Join.Base.html#2063" class="Function">S³→joinS¹S¹→S³</a> <a id="2078" class="Symbol">:</a> <a id="2080" class="Symbol">∀</a> <a id="2082" href="Cubical.HITs.Join.Base.html#2082" class="Bound">x</a> <a id="2084" class="Symbol">→</a> <a id="2086" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="2098" class="Symbol">(</a><a id="2099" href="Cubical.HITs.Join.Base.html#1424" class="Function">S³→joinS¹S¹</a> <a id="2111" href="Cubical.HITs.Join.Base.html#2082" class="Bound">x</a><a id="2112" class="Symbol">)</a> <a id="2114" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2116" href="Cubical.HITs.Join.Base.html#2082" class="Bound">x</a>
<a id="2118" href="Cubical.HITs.Join.Base.html#2063" class="Function">S³→joinS¹S¹→S³</a> <a id="2133" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="2138" href="Cubical.HITs.Join.Base.html#2138" class="Bound">l</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="2147" href="Cubical.HITs.Join.Base.html#2063" class="Function">S³→joinS¹S¹→S³</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="2168" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2170" href="Cubical.HITs.Join.Base.html#2170" class="Bound">k</a> <a id="2172" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a><a id="2173" class="Symbol">)</a> <a id="2175" href="Cubical.HITs.Join.Base.html#2175" class="Bound">l</a> <a id="2177" class="Symbol">=</a>
  <a id="2181" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2187" class="Symbol">(λ</a> <a id="2190" href="Cubical.HITs.Join.Base.html#2190" class="Bound">m</a> <a id="2192" class="Symbol">→</a> <a id="2194" class="Symbol">λ</a> <a id="2196" class="Symbol">{</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Cubical.HITs.Join.Base.html#2175" class="Bound">l</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2205" class="Symbol">)</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Cubical.HITs.Join.Base.html#986" class="Function">border-contraction</a> <a id="2241" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a> <a id="2243" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2245" href="Cubical.HITs.Join.Base.html#2170" class="Bound">k</a> <a id="2247" href="Cubical.HITs.Join.Base.html#2190" class="Bound">m</a><a id="2248" class="Symbol">)</a>
                 <a id="2267" class="Symbol">;</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Cubical.HITs.Join.Base.html#2175" class="Bound">l</a> <a id="2272" class="Symbol">=</a> <a id="2274" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2276" class="Symbol">)</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="2285" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2287" href="Cubical.HITs.Join.Base.html#2170" class="Bound">k</a> <a id="2289" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a>
                 <a id="2308" class="Symbol">;</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a> <a id="2313" class="Symbol">=</a> <a id="2315" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2317" class="Symbol">)</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Cubical.HITs.Join.Base.html#1752" class="Function">connection</a> <a id="2332" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2334" href="Cubical.HITs.Join.Base.html#2190" class="Bound">m</a> <a id="2336" href="Cubical.HITs.Join.Base.html#2175" class="Bound">l</a> <a id="2338" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                 <a id="2358" class="Symbol">;</a> <a id="2360" class="Symbol">(</a><a id="2361" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2367" class="Symbol">)</a> <a id="2369" class="Symbol">→</a> <a id="2371" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
                 <a id="2393" class="Symbol">;</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
                 <a id="2428" class="Symbol">;</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2437" class="Symbol">)</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
                 <a id="2463" class="Symbol">;</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Cubical.HITs.Join.Base.html#2170" class="Bound">k</a> <a id="2468" class="Symbol">=</a> <a id="2470" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2472" class="Symbol">)</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="Cubical.HITs.Join.Base.html#1752" class="Function">connection</a> <a id="2487" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2489" href="Cubical.HITs.Join.Base.html#2190" class="Bound">m</a> <a id="2491" href="Cubical.HITs.Join.Base.html#2175" class="Bound">l</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2496" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a><a id="2497" class="Symbol">)</a>
                 <a id="2516" class="Symbol">;</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.HITs.Join.Base.html#2170" class="Bound">k</a> <a id="2521" class="Symbol">=</a> <a id="2523" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2525" class="Symbol">)</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="Cubical.HITs.Join.Base.html#1752" class="Function">connection</a> <a id="2540" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2542" href="Cubical.HITs.Join.Base.html#2190" class="Bound">m</a> <a id="2544" href="Cubical.HITs.Join.Base.html#2175" class="Bound">l</a> <a id="2546" class="Symbol">(</a><a id="2547" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2549" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">})</a>
                 <a id="2572" class="Symbol">(</a><a id="2573" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="2578" href="Cubical.HITs.Join.Base.html#2168" class="Bound">j</a> <a id="2580" href="Cubical.HITs.Join.Base.html#2170" class="Bound">k</a> <a id="2582" href="Cubical.HITs.Join.Base.html#2172" class="Bound">i</a><a id="2583" class="Symbol">)</a>

<a id="joinS¹S¹→S³→joinS¹S¹"></a><a id="2586" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="2607" class="Symbol">:</a> <a id="2609" class="Symbol">∀</a> <a id="2611" href="Cubical.HITs.Join.Base.html#2611" class="Bound">x</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.HITs.Join.Base.html#1424" class="Function">S³→joinS¹S¹</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a> <a id="2640" href="Cubical.HITs.Join.Base.html#2611" class="Bound">x</a><a id="2641" class="Symbol">)</a> <a id="2643" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2645" href="Cubical.HITs.Join.Base.html#2611" class="Bound">x</a>
<a id="2647" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="2673" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="2677" class="Symbol">)</a> <a id="2679" href="Cubical.HITs.Join.Base.html#2679" class="Bound">l</a> <a id="2681" class="Symbol">=</a> <a id="2683" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="2687" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="2692" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2724" href="Cubical.HITs.Join.Base.html#2724" class="Bound">i</a><a id="2725" class="Symbol">))</a> <a id="2728" href="Cubical.HITs.Join.Base.html#2728" class="Bound">l</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="2740" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2743" href="Cubical.HITs.Join.Base.html#2724" class="Bound">i</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2748" href="Cubical.HITs.Join.Base.html#2728" class="Bound">l</a><a id="2749" class="Symbol">)</a>
<a id="2751" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="2777" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="2781" class="Symbol">)</a> <a id="2783" href="Cubical.HITs.Join.Base.html#2783" class="Bound">l</a> <a id="2785" class="Symbol">=</a> <a id="2787" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2792" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2797" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2802" href="Cubical.HITs.Join.Base.html#2783" class="Bound">l</a>
<a id="2804" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="2825" class="Symbol">(</a><a id="2826" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2836" href="Cubical.HITs.Join.Base.html#2836" class="Bound">i</a><a id="2837" class="Symbol">))</a> <a id="2840" href="Cubical.HITs.Join.Base.html#2840" class="Bound">l</a> <a id="2842" class="Symbol">=</a> <a id="2844" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2849" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2860" href="Cubical.HITs.Join.Base.html#2836" class="Bound">i</a><a id="2861" class="Symbol">)</a> <a id="2863" href="Cubical.HITs.Join.Base.html#2840" class="Bound">l</a>
<a id="2865" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2892" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2897" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2902" href="Cubical.HITs.Join.Base.html#2902" class="Bound">i</a><a id="2903" class="Symbol">)</a> <a id="2905" href="Cubical.HITs.Join.Base.html#2905" class="Bound">l</a> <a id="2907" class="Symbol">=</a> <a id="2909" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2914" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2919" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Cubical.HITs.Join.Base.html#2902" class="Bound">i</a> <a id="2927" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2929" href="Cubical.HITs.Join.Base.html#2905" class="Bound">l</a><a id="2930" class="Symbol">)</a>
<a id="2932" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2959" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2970" href="Cubical.HITs.Join.Base.html#2970" class="Bound">k</a><a id="2971" class="Symbol">)</a> <a id="2973" href="Cubical.HITs.Join.Base.html#2973" class="Bound">i</a><a id="2974" class="Symbol">)</a> <a id="2976" href="Cubical.HITs.Join.Base.html#2976" class="Bound">l</a> <a id="2978" class="Symbol">=</a> <a id="2980" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2985" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2996" href="Cubical.HITs.Join.Base.html#2970" class="Bound">k</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Cubical.HITs.Join.Base.html#2973" class="Bound">i</a> <a id="3002" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3004" href="Cubical.HITs.Join.Base.html#2976" class="Bound">l</a><a id="3005" class="Symbol">)</a>
<a id="3007" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3040" href="Cubical.HITs.Join.Base.html#3040" class="Bound">k</a><a id="3041" class="Symbol">)</a> <a id="3043" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="3048" href="Cubical.HITs.Join.Base.html#3048" class="Bound">i</a><a id="3049" class="Symbol">)</a> <a id="3051" href="Cubical.HITs.Join.Base.html#3051" class="Bound">l</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Cubical.HITs.Join.Base.html#632" class="Function">facek01</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3066" href="Cubical.HITs.Join.Base.html#3048" class="Bound">i</a><a id="3067" class="Symbol">)</a> <a id="3069" href="Cubical.HITs.Join.Base.html#3040" class="Bound">k</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3074" href="Cubical.HITs.Join.Base.html#3051" class="Bound">l</a><a id="3075" class="Symbol">)</a>
<a id="3077" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3110" href="Cubical.HITs.Join.Base.html#3110" class="Bound">j</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3119" href="Cubical.HITs.Join.Base.html#3119" class="Bound">k</a><a id="3120" class="Symbol">)</a> <a id="3122" href="Cubical.HITs.Join.Base.html#3122" class="Bound">i</a><a id="3123" class="Symbol">)</a> <a id="3125" href="Cubical.HITs.Join.Base.html#3125" class="Bound">l</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Cubical.HITs.Join.Base.html#986" class="Function">border-contraction</a> <a id="3148" href="Cubical.HITs.Join.Base.html#3122" class="Bound">i</a> <a id="3150" href="Cubical.HITs.Join.Base.html#3110" class="Bound">j</a> <a id="3152" href="Cubical.HITs.Join.Base.html#3119" class="Bound">k</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3157" href="Cubical.HITs.Join.Base.html#3125" class="Bound">l</a><a id="3158" class="Symbol">)</a>

<a id="S³IsojoinS¹S¹"></a><a id="3161" href="Cubical.HITs.Join.Base.html#3161" class="Function">S³IsojoinS¹S¹</a> <a id="3175" class="Symbol">:</a> <a id="3177" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3181" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3190" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="3193" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="3195" class="Symbol">)</a>
<a id="3197" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3205" href="Cubical.HITs.Join.Base.html#3161" class="Function">S³IsojoinS¹S¹</a> <a id="3219" class="Symbol">=</a> <a id="3221" href="Cubical.HITs.Join.Base.html#1424" class="Function">S³→joinS¹S¹</a>
<a id="3233" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3241" href="Cubical.HITs.Join.Base.html#3161" class="Function">S³IsojoinS¹S¹</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Cubical.HITs.Join.Base.html#1538" class="Function">joinS¹S¹→S³</a>
<a id="3269" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3277" href="Cubical.HITs.Join.Base.html#3161" class="Function">S³IsojoinS¹S¹</a> <a id="3291" class="Symbol">=</a> <a id="3293" href="Cubical.HITs.Join.Base.html#2586" class="Function">joinS¹S¹→S³→joinS¹S¹</a>
<a id="3314" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3322" href="Cubical.HITs.Join.Base.html#3161" class="Function">S³IsojoinS¹S¹</a> <a id="3336" class="Symbol">=</a> <a id="3338" href="Cubical.HITs.Join.Base.html#2063" class="Function">S³→joinS¹S¹→S³</a>


<a id="S³≡joinS¹S¹"></a><a id="3355" href="Cubical.HITs.Join.Base.html#3355" class="Function">S³≡joinS¹S¹</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="3372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3374" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3379" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="3382" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="3385" href="Cubical.HITs.Join.Base.html#3355" class="Function">S³≡joinS¹S¹</a> <a id="3397" class="Symbol">=</a> <a id="3399" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3409" href="Cubical.HITs.Join.Base.html#3161" class="Function">S³IsojoinS¹S¹</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Join.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Join.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Equivalence with the pushout definition
  Written by: Loïc Pujet, September 2019

- Associativity of the join
  Written by: Loïc Pujet, September 2019

- Ganea&#39;s theorem

- eliminator for join
- Join is contractible if either side is contractible
- Join is prop if both sides are prop

-}</a>


<a id="319" class="Keyword">module</a> <a id="326" href="Cubical.HITs.Join.Properties.html" class="Module">Cubical.HITs.Join.Properties</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="719" class="Keyword">renaming</a> <a id="728" class="Symbol">(</a><a id="729" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="733" class="Symbol">to</a> <a id="736" class="Field">proj₁</a><a id="741" class="Symbol">;</a> <a id="743" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="747" class="Symbol">to</a> <a id="750" class="Field">proj₂</a><a id="755" class="Symbol">)</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Cubical.HITs.Join.Base.html" class="Module">Cubical.HITs.Join.Base</a>
<a id="823" class="Keyword">open</a> <a id="828" class="Keyword">import</a> <a id="835" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a> <a id="856" class="Keyword">hiding</a> <a id="863" class="Symbol">(</a><a id="864" href="Cubical.HITs.Pushout.Properties.html#1347" class="Function">elimProp</a><a id="872" class="Symbol">)</a>

<a id="875" class="Keyword">open</a> <a id="880" class="Keyword">import</a> <a id="887" href="Cubical.Homotopy.Loopspace.html" class="Module">Cubical.Homotopy.Loopspace</a>

<a id="915" class="Keyword">private</a>
  <a id="925" class="Keyword">variable</a>
    <a id="938" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a> <a id="940" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a> <a id="943" href="Cubical.HITs.Join.Properties.html#943" class="Generalizable">ℓ&#39;&#39;</a> <a id="947" class="Symbol">:</a> <a id="949" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="956" class="Comment">-- the inclusion maps are null-homotopic</a>
<a id="join-inl-null"></a><a id="997" href="Cubical.HITs.Join.Properties.html#997" class="Function">join-inl-null</a> <a id="1011" class="Symbol">:</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Cubical.HITs.Join.Properties.html#1014" class="Bound">X</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1026" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="1027" class="Symbol">}</a> <a id="1029" class="Symbol">{</a><a id="1030" href="Cubical.HITs.Join.Properties.html#1030" class="Bound">Y</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1042" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="1044" class="Symbol">}</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.HITs.Join.Properties.html#1047" class="Bound">x</a> <a id="1049" class="Symbol">:</a> <a id="1051" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1055" href="Cubical.HITs.Join.Properties.html#1014" class="Bound">X</a><a id="1056" class="Symbol">)</a>
  <a id="1060" class="Symbol">→</a> <a id="1062" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1078" href="Cubical.HITs.Join.Properties.html#1014" class="Bound">X</a><a id="1079" class="Symbol">)</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1086" href="Cubical.HITs.Join.Properties.html#1030" class="Bound">Y</a><a id="1087" class="Symbol">))</a> <a id="1090" class="Symbol">(</a><a id="1091" class="InductiveConstructor">inl</a> <a id="1095" href="Cubical.HITs.Join.Properties.html#1047" class="Bound">x</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">(</a><a id="1099" class="InductiveConstructor">inl</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1107" href="Cubical.HITs.Join.Properties.html#1014" class="Bound">X</a><a id="1108" class="Symbol">))</a>
<a id="1111" href="Cubical.HITs.Join.Properties.html#997" class="Function">join-inl-null</a> <a id="1125" class="Symbol">{</a><a id="1126" class="Argument">X</a> <a id="1128" class="Symbol">=</a> <a id="1130" href="Cubical.HITs.Join.Properties.html#1130" class="Bound">X</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">{</a><a id="1134" href="Cubical.HITs.Join.Properties.html#1134" class="Bound">Y</a><a id="1135" class="Symbol">}</a> <a id="1137" href="Cubical.HITs.Join.Properties.html#1137" class="Bound">x</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1146" href="Cubical.HITs.Join.Properties.html#1137" class="Bound">x</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1152" href="Cubical.HITs.Join.Properties.html#1134" class="Bound">Y</a><a id="1153" class="Symbol">)</a> <a id="1155" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1157" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1171" href="Cubical.HITs.Join.Properties.html#1130" class="Bound">X</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1178" href="Cubical.HITs.Join.Properties.html#1134" class="Bound">Y</a><a id="1179" class="Symbol">))</a>

<a id="join-inr-null"></a><a id="1183" href="Cubical.HITs.Join.Properties.html#1183" class="Function">join-inr-null</a> <a id="1197" class="Symbol">:</a> <a id="1199" class="Symbol">{</a><a id="1200" href="Cubical.HITs.Join.Properties.html#1200" class="Bound">X</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1212" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">{</a><a id="1216" href="Cubical.HITs.Join.Properties.html#1216" class="Bound">Y</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1225" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Cubical.HITs.Join.Properties.html#1230" class="Bound">y</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Cubical.HITs.Join.Properties.html#1216" class="Bound">Y</a><a id="1235" class="Symbol">)</a>
  <a id="1239" class="Symbol">→</a> <a id="1241" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1257" href="Cubical.HITs.Join.Properties.html#1200" class="Bound">X</a><a id="1258" class="Symbol">)</a> <a id="1260" href="Cubical.HITs.Join.Properties.html#1216" class="Bound">Y</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">(</a><a id="1264" class="InductiveConstructor">inr</a> <a id="1268" href="Cubical.HITs.Join.Properties.html#1230" class="Bound">y</a><a id="1269" class="Symbol">)</a> <a id="1271" class="Symbol">(</a><a id="1272" class="InductiveConstructor">inl</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1280" href="Cubical.HITs.Join.Properties.html#1200" class="Bound">X</a><a id="1281" class="Symbol">))</a>
<a id="1284" href="Cubical.HITs.Join.Properties.html#1183" class="Function">join-inr-null</a> <a id="1298" class="Symbol">{</a><a id="1299" class="Argument">X</a> <a id="1301" class="Symbol">=</a> <a id="1303" href="Cubical.HITs.Join.Properties.html#1303" class="Bound">X</a><a id="1304" class="Symbol">}</a> <a id="1306" href="Cubical.HITs.Join.Properties.html#1306" class="Bound">y</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1324" href="Cubical.HITs.Join.Properties.html#1303" class="Bound">X</a><a id="1325" class="Symbol">)</a> <a id="1327" href="Cubical.HITs.Join.Properties.html#1306" class="Bound">y</a><a id="1328" class="Symbol">)</a>

<a id="1331" class="Keyword">open</a> <a id="1336" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="1341" class="Comment">-- Characterisation of function type join A B → C</a>
<a id="IsoFunSpaceJoin"></a><a id="1391" href="Cubical.HITs.Join.Properties.html#1391" class="Function">IsoFunSpaceJoin</a> <a id="1407" class="Symbol">:</a> <a id="1409" class="Symbol">∀</a> <a id="1411" class="Symbol">{</a><a id="1412" href="Cubical.HITs.Join.Properties.html#1412" class="Bound">ℓ&#39;&#39;</a><a id="1415" class="Symbol">}</a> <a id="1417" class="Symbol">{</a><a id="1418" href="Cubical.HITs.Join.Properties.html#1418" class="Bound">A</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1427" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="1428" class="Symbol">}</a> <a id="1430" class="Symbol">{</a><a id="1431" href="Cubical.HITs.Join.Properties.html#1431" class="Bound">B</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1440" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Cubical.HITs.Join.Properties.html#1445" class="Bound">C</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1454" href="Cubical.HITs.Join.Properties.html#1412" class="Bound">ℓ&#39;&#39;</a><a id="1457" class="Symbol">}</a>
               <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="1486" href="Cubical.HITs.Join.Properties.html#1418" class="Bound">A</a> <a id="1488" href="Cubical.HITs.Join.Properties.html#1431" class="Bound">B</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Cubical.HITs.Join.Properties.html#1445" class="Bound">C</a><a id="1493" class="Symbol">)</a>
                      <a id="1517" class="Symbol">(</a><a id="1518" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1521" href="Cubical.HITs.Join.Properties.html#1521" class="Bound">f</a> <a id="1523" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Cubical.HITs.Join.Properties.html#1418" class="Bound">A</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Cubical.HITs.Join.Properties.html#1445" class="Bound">C</a><a id="1531" class="Symbol">)</a> <a id="1533" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1535" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1538" href="Cubical.HITs.Join.Properties.html#1538" class="Bound">g</a> <a id="1540" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Cubical.HITs.Join.Properties.html#1431" class="Bound">B</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Cubical.HITs.Join.Properties.html#1445" class="Bound">C</a><a id="1548" class="Symbol">)</a> <a id="1550" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                        <a id="1576" class="Symbol">((</a><a id="1578" href="Cubical.HITs.Join.Properties.html#1578" class="Bound">a</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Cubical.HITs.Join.Properties.html#1418" class="Bound">A</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.HITs.Join.Properties.html#1586" class="Bound">b</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Cubical.HITs.Join.Properties.html#1431" class="Bound">B</a><a id="1591" class="Symbol">)</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Cubical.HITs.Join.Properties.html#1521" class="Bound">f</a> <a id="1597" href="Cubical.HITs.Join.Properties.html#1578" class="Bound">a</a> <a id="1599" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1601" href="Cubical.HITs.Join.Properties.html#1538" class="Bound">g</a> <a id="1603" href="Cubical.HITs.Join.Properties.html#1586" class="Bound">b</a><a id="1604" class="Symbol">))</a>
<a id="1607" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1611" href="Cubical.HITs.Join.Properties.html#1391" class="Function">IsoFunSpaceJoin</a> <a id="1627" href="Cubical.HITs.Join.Properties.html#1627" class="Bound">f</a> <a id="1629" class="Symbol">=</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Cubical.HITs.Join.Properties.html#1627" class="Bound">f</a> <a id="1634" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1636" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a><a id="1639" class="Symbol">)</a> <a id="1641" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1643" class="Symbol">((</a><a id="1645" href="Cubical.HITs.Join.Properties.html#1627" class="Bound">f</a> <a id="1647" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1649" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a><a id="1652" class="Symbol">)</a> <a id="1654" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1656" class="Symbol">(λ</a> <a id="1659" href="Cubical.HITs.Join.Properties.html#1659" class="Bound">a</a> <a id="1661" href="Cubical.HITs.Join.Properties.html#1661" class="Bound">b</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1670" href="Cubical.HITs.Join.Properties.html#1627" class="Bound">f</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1678" href="Cubical.HITs.Join.Properties.html#1659" class="Bound">a</a> <a id="1680" href="Cubical.HITs.Join.Properties.html#1661" class="Bound">b</a><a id="1681" class="Symbol">)))</a>
<a id="1685" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1689" href="Cubical.HITs.Join.Properties.html#1391" class="Function">IsoFunSpaceJoin</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.HITs.Join.Properties.html#1706" class="Bound">f</a> <a id="1708" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1710" href="Cubical.HITs.Join.Properties.html#1710" class="Bound">g</a> <a id="1712" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1714" href="Cubical.HITs.Join.Properties.html#1714" class="Bound">p</a><a id="1715" class="Symbol">)</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="1722" href="Cubical.HITs.Join.Properties.html#1722" class="Bound">x</a><a id="1723" class="Symbol">)</a> <a id="1725" class="Symbol">=</a> <a id="1727" href="Cubical.HITs.Join.Properties.html#1706" class="Bound">f</a> <a id="1729" href="Cubical.HITs.Join.Properties.html#1722" class="Bound">x</a>
<a id="1731" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1735" href="Cubical.HITs.Join.Properties.html#1391" class="Function">IsoFunSpaceJoin</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Cubical.HITs.Join.Properties.html#1752" class="Bound">f</a> <a id="1754" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1756" href="Cubical.HITs.Join.Properties.html#1756" class="Bound">g</a> <a id="1758" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1760" href="Cubical.HITs.Join.Properties.html#1760" class="Bound">p</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1768" href="Cubical.HITs.Join.Properties.html#1768" class="Bound">x</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Cubical.HITs.Join.Properties.html#1756" class="Bound">g</a> <a id="1775" href="Cubical.HITs.Join.Properties.html#1768" class="Bound">x</a>
<a id="1777" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1781" href="Cubical.HITs.Join.Properties.html#1391" class="Function">IsoFunSpaceJoin</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Cubical.HITs.Join.Properties.html#1798" class="Bound">f</a> <a id="1800" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1802" href="Cubical.HITs.Join.Properties.html#1802" class="Bound">g</a> <a id="1804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1806" href="Cubical.HITs.Join.Properties.html#1806" class="Bound">p</a><a id="1807" class="Symbol">)</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1815" href="Cubical.HITs.Join.Properties.html#1815" class="Bound">a</a> <a id="1817" href="Cubical.HITs.Join.Properties.html#1817" class="Bound">b</a> <a id="1819" href="Cubical.HITs.Join.Properties.html#1819" class="Bound">i</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Cubical.HITs.Join.Properties.html#1806" class="Bound">p</a> <a id="1826" href="Cubical.HITs.Join.Properties.html#1815" class="Bound">a</a> <a id="1828" href="Cubical.HITs.Join.Properties.html#1817" class="Bound">b</a> <a id="1830" href="Cubical.HITs.Join.Properties.html#1819" class="Bound">i</a>
<a id="1832" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1836" href="Cubical.HITs.Join.Properties.html#1391" class="Function">IsoFunSpaceJoin</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Cubical.HITs.Join.Properties.html#1853" class="Bound">f</a> <a id="1855" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1857" href="Cubical.HITs.Join.Properties.html#1857" class="Bound">g</a> <a id="1859" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1861" href="Cubical.HITs.Join.Properties.html#1861" class="Bound">p</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">=</a> <a id="1866" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1871" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1875" href="Cubical.HITs.Join.Properties.html#1391" class="Function">IsoFunSpaceJoin</a> <a id="1891" href="Cubical.HITs.Join.Properties.html#1891" class="Bound">f</a> <a id="1893" class="Symbol">=</a>
  <a id="1897" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1904" class="Symbol">λ</a> <a id="1906" class="Symbol">{</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="1913" href="Cubical.HITs.Join.Properties.html#1913" class="Bound">x</a><a id="1914" class="Symbol">)</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1923" class="Symbol">;</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1930" href="Cubical.HITs.Join.Properties.html#1930" class="Bound">x</a><a id="1931" class="Symbol">)</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1940" class="Symbol">;</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1948" href="Cubical.HITs.Join.Properties.html#1948" class="Bound">a</a> <a id="1950" href="Cubical.HITs.Join.Properties.html#1950" class="Bound">b</a> <a id="1952" href="Cubical.HITs.Join.Properties.html#1952" class="Bound">i</a><a id="1953" class="Symbol">)</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1961" class="Symbol">}</a>

<a id="1964" class="Comment">-- Alternative definition of the join using a pushout</a>
<a id="joinPushout"></a><a id="2018" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="2030" class="Symbol">:</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Cubical.HITs.Join.Properties.html#2033" class="Bound">A</a> <a id="2035" class="Symbol">:</a> <a id="2037" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2042" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="2043" class="Symbol">)</a> <a id="2045" class="Symbol">→</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.HITs.Join.Properties.html#2048" class="Bound">B</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2057" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2075" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a> <a id="2077" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="2079" class="Symbol">)</a>
<a id="2081" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="2093" href="Cubical.HITs.Join.Properties.html#2093" class="Bound">A</a> <a id="2095" href="Cubical.HITs.Join.Properties.html#2095" class="Bound">B</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2107" class="Symbol">{</a><a id="2108" class="Argument">A</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Cubical.HITs.Join.Properties.html#2093" class="Bound">A</a> <a id="2114" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2116" href="Cubical.HITs.Join.Properties.html#2095" class="Bound">B</a><a id="2117" class="Symbol">}</a> <a id="2119" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="2125" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a>

<a id="2132" class="Comment">-- Proof that it is equal</a>
<a id="joinPushout-iso-join"></a><a id="2158" href="Cubical.HITs.Join.Properties.html#2158" class="Function">joinPushout-iso-join</a> <a id="2179" class="Symbol">:</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Cubical.HITs.Join.Properties.html#2182" class="Bound">A</a> <a id="2184" class="Symbol">:</a> <a id="2186" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2191" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="2192" class="Symbol">)</a> <a id="2194" class="Symbol">→</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Cubical.HITs.Join.Properties.html#2197" class="Bound">B</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2206" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="2208" class="Symbol">)</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="2229" href="Cubical.HITs.Join.Properties.html#2182" class="Bound">A</a> <a id="2231" href="Cubical.HITs.Join.Properties.html#2197" class="Bound">B</a><a id="2232" class="Symbol">)</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="2240" href="Cubical.HITs.Join.Properties.html#2182" class="Bound">A</a> <a id="2242" href="Cubical.HITs.Join.Properties.html#2197" class="Bound">B</a><a id="2243" class="Symbol">)</a>
<a id="2245" href="Cubical.HITs.Join.Properties.html#2158" class="Function">joinPushout-iso-join</a> <a id="2266" href="Cubical.HITs.Join.Properties.html#2266" class="Bound">A</a> <a id="2268" href="Cubical.HITs.Join.Properties.html#2268" class="Bound">B</a> <a id="2270" class="Symbol">=</a> <a id="2272" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2276" href="Cubical.HITs.Join.Properties.html#2373" class="Function">joinPushout→join</a> <a id="2293" href="Cubical.HITs.Join.Properties.html#2559" class="Function">join→joinPushout</a> <a id="2310" href="Cubical.HITs.Join.Properties.html#2972" class="Function">join→joinPushout→join</a> <a id="2332" href="Cubical.HITs.Join.Properties.html#2735" class="Function">joinPushout→join→joinPushout</a>
  <a id="2363" class="Keyword">where</a>
    <a id="2373" href="Cubical.HITs.Join.Properties.html#2373" class="Function">joinPushout→join</a> <a id="2390" class="Symbol">:</a> <a id="2392" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="2404" href="Cubical.HITs.Join.Properties.html#2266" class="Bound">A</a> <a id="2406" href="Cubical.HITs.Join.Properties.html#2268" class="Bound">B</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="2415" href="Cubical.HITs.Join.Properties.html#2266" class="Bound">A</a> <a id="2417" href="Cubical.HITs.Join.Properties.html#2268" class="Bound">B</a>
    <a id="2423" href="Cubical.HITs.Join.Properties.html#2373" class="Function">joinPushout→join</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2445" href="Cubical.HITs.Join.Properties.html#2445" class="Bound">x</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="2454" href="Cubical.HITs.Join.Properties.html#2445" class="Bound">x</a>
    <a id="2460" href="Cubical.HITs.Join.Properties.html#2373" class="Function">joinPushout→join</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2482" href="Cubical.HITs.Join.Properties.html#2482" class="Bound">x</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">=</a> <a id="2487" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="2491" href="Cubical.HITs.Join.Properties.html#2482" class="Bound">x</a>
    <a id="2497" href="Cubical.HITs.Join.Properties.html#2373" class="Function">joinPushout→join</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2520" href="Cubical.HITs.Join.Properties.html#2520" class="Bound">x</a> <a id="2522" href="Cubical.HITs.Join.Properties.html#2522" class="Bound">i</a><a id="2523" class="Symbol">)</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="2539" href="Cubical.HITs.Join.Properties.html#2520" class="Bound">x</a><a id="2540" class="Symbol">)</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="2549" href="Cubical.HITs.Join.Properties.html#2520" class="Bound">x</a><a id="2550" class="Symbol">)</a> <a id="2552" href="Cubical.HITs.Join.Properties.html#2522" class="Bound">i</a>

    <a id="2559" href="Cubical.HITs.Join.Properties.html#2559" class="Function">join→joinPushout</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="2583" href="Cubical.HITs.Join.Properties.html#2266" class="Bound">A</a> <a id="2585" href="Cubical.HITs.Join.Properties.html#2268" class="Bound">B</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="2601" href="Cubical.HITs.Join.Properties.html#2266" class="Bound">A</a> <a id="2603" href="Cubical.HITs.Join.Properties.html#2268" class="Bound">B</a>
    <a id="2609" href="Cubical.HITs.Join.Properties.html#2559" class="Function">join→joinPushout</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="2631" href="Cubical.HITs.Join.Properties.html#2631" class="Bound">x</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2640" href="Cubical.HITs.Join.Properties.html#2631" class="Bound">x</a>
    <a id="2646" href="Cubical.HITs.Join.Properties.html#2559" class="Function">join→joinPushout</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="2668" href="Cubical.HITs.Join.Properties.html#2668" class="Bound">x</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2677" href="Cubical.HITs.Join.Properties.html#2668" class="Bound">x</a>
    <a id="2683" href="Cubical.HITs.Join.Properties.html#2559" class="Function">join→joinPushout</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2706" href="Cubical.HITs.Join.Properties.html#2706" class="Bound">a</a> <a id="2708" href="Cubical.HITs.Join.Properties.html#2708" class="Bound">b</a> <a id="2710" href="Cubical.HITs.Join.Properties.html#2710" class="Bound">i</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Cubical.HITs.Join.Properties.html#2706" class="Bound">a</a> <a id="2723" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2725" href="Cubical.HITs.Join.Properties.html#2708" class="Bound">b</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Cubical.HITs.Join.Properties.html#2710" class="Bound">i</a>

    <a id="2735" href="Cubical.HITs.Join.Properties.html#2735" class="Function">joinPushout→join→joinPushout</a> <a id="2764" class="Symbol">:</a> <a id="2766" class="Symbol">∀</a> <a id="2768" href="Cubical.HITs.Join.Properties.html#2768" class="Bound">x</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.HITs.Join.Properties.html#2559" class="Function">join→joinPushout</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Cubical.HITs.Join.Properties.html#2373" class="Function">joinPushout→join</a> <a id="2807" href="Cubical.HITs.Join.Properties.html#2768" class="Bound">x</a><a id="2808" class="Symbol">)</a> <a id="2810" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2812" href="Cubical.HITs.Join.Properties.html#2768" class="Bound">x</a>
    <a id="2818" href="Cubical.HITs.Join.Properties.html#2735" class="Function">joinPushout→join→joinPushout</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2852" href="Cubical.HITs.Join.Properties.html#2852" class="Bound">x</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2866" href="Cubical.HITs.Join.Properties.html#2735" class="Function">joinPushout→join→joinPushout</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2900" href="Cubical.HITs.Join.Properties.html#2900" class="Bound">x</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2914" href="Cubical.HITs.Join.Properties.html#2735" class="Function">joinPushout→join→joinPushout</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.HITs.Join.Properties.html#2950" class="Bound">a</a> <a id="2952" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2954" href="Cubical.HITs.Join.Properties.html#2954" class="Bound">b</a><a id="2955" class="Symbol">)</a> <a id="2957" href="Cubical.HITs.Join.Properties.html#2957" class="Bound">j</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="2972" href="Cubical.HITs.Join.Properties.html#2972" class="Function">join→joinPushout→join</a> <a id="2994" class="Symbol">:</a> <a id="2996" class="Symbol">∀</a> <a id="2998" href="Cubical.HITs.Join.Properties.html#2998" class="Bound">x</a> <a id="3000" class="Symbol">→</a> <a id="3002" href="Cubical.HITs.Join.Properties.html#2373" class="Function">joinPushout→join</a> <a id="3019" class="Symbol">(</a><a id="3020" href="Cubical.HITs.Join.Properties.html#2559" class="Function">join→joinPushout</a> <a id="3037" href="Cubical.HITs.Join.Properties.html#2998" class="Bound">x</a><a id="3038" class="Symbol">)</a> <a id="3040" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3042" href="Cubical.HITs.Join.Properties.html#2998" class="Bound">x</a>
    <a id="3048" href="Cubical.HITs.Join.Properties.html#2972" class="Function">join→joinPushout→join</a> <a id="3070" class="Symbol">(</a><a id="3071" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="3075" href="Cubical.HITs.Join.Properties.html#3075" class="Bound">x</a><a id="3076" class="Symbol">)</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3089" href="Cubical.HITs.Join.Properties.html#2972" class="Function">join→joinPushout→join</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="3116" href="Cubical.HITs.Join.Properties.html#3116" class="Bound">x</a><a id="3117" class="Symbol">)</a> <a id="3119" class="Symbol">=</a> <a id="3121" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3130" href="Cubical.HITs.Join.Properties.html#2972" class="Function">join→joinPushout→join</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="3158" href="Cubical.HITs.Join.Properties.html#3158" class="Bound">a</a> <a id="3160" href="Cubical.HITs.Join.Properties.html#3160" class="Bound">b</a> <a id="3162" href="Cubical.HITs.Join.Properties.html#3162" class="Bound">j</a><a id="3163" class="Symbol">)</a> <a id="3165" class="Symbol">=</a> <a id="3167" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3173" class="Comment">-- We will need both the equivalence and path version</a>
<a id="joinPushout≃join"></a><a id="3227" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="3244" class="Symbol">:</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.HITs.Join.Properties.html#3247" class="Bound">A</a> <a id="3249" class="Symbol">:</a> <a id="3251" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3256" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="3257" class="Symbol">)</a> <a id="3259" class="Symbol">→</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Cubical.HITs.Join.Properties.html#3262" class="Bound">B</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3271" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="3273" class="Symbol">)</a> <a id="3275" class="Symbol">→</a> <a id="3277" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="3289" href="Cubical.HITs.Join.Properties.html#3247" class="Bound">A</a> <a id="3291" href="Cubical.HITs.Join.Properties.html#3262" class="Bound">B</a> <a id="3293" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3295" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3300" href="Cubical.HITs.Join.Properties.html#3247" class="Bound">A</a> <a id="3302" href="Cubical.HITs.Join.Properties.html#3262" class="Bound">B</a>
<a id="3304" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="3321" href="Cubical.HITs.Join.Properties.html#3321" class="Bound">A</a> <a id="3323" href="Cubical.HITs.Join.Properties.html#3323" class="Bound">B</a> <a id="3325" class="Symbol">=</a> <a id="3327" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Cubical.HITs.Join.Properties.html#2158" class="Function">joinPushout-iso-join</a> <a id="3360" href="Cubical.HITs.Join.Properties.html#3321" class="Bound">A</a> <a id="3362" href="Cubical.HITs.Join.Properties.html#3323" class="Bound">B</a><a id="3363" class="Symbol">)</a>

<a id="joinPushout≡join"></a><a id="3366" href="Cubical.HITs.Join.Properties.html#3366" class="Function">joinPushout≡join</a> <a id="3383" class="Symbol">:</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Cubical.HITs.Join.Properties.html#3386" class="Bound">A</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3395" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Symbol">→</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.HITs.Join.Properties.html#3401" class="Bound">B</a> <a id="3403" class="Symbol">:</a> <a id="3405" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3410" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="3412" class="Symbol">)</a> <a id="3414" class="Symbol">→</a> <a id="3416" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="3428" href="Cubical.HITs.Join.Properties.html#3386" class="Bound">A</a> <a id="3430" href="Cubical.HITs.Join.Properties.html#3401" class="Bound">B</a> <a id="3432" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3434" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3439" href="Cubical.HITs.Join.Properties.html#3386" class="Bound">A</a> <a id="3441" href="Cubical.HITs.Join.Properties.html#3401" class="Bound">B</a>
<a id="3443" href="Cubical.HITs.Join.Properties.html#3366" class="Function">joinPushout≡join</a> <a id="3460" href="Cubical.HITs.Join.Properties.html#3460" class="Bound">A</a> <a id="3462" href="Cubical.HITs.Join.Properties.html#3462" class="Bound">B</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.HITs.Join.Properties.html#2158" class="Function">joinPushout-iso-join</a> <a id="3498" href="Cubical.HITs.Join.Properties.html#3460" class="Bound">A</a> <a id="3500" href="Cubical.HITs.Join.Properties.html#3462" class="Bound">B</a><a id="3501" class="Symbol">)</a>


<a id="3505" class="Comment">{-
  Proof of associativity of the join
-}</a>
<a id="join-assoc"></a><a id="3548" href="Cubical.HITs.Join.Properties.html#3548" class="Function">join-assoc</a> <a id="3559" class="Symbol">:</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Cubical.HITs.Join.Properties.html#3562" class="Bound">A</a> <a id="3564" href="Cubical.HITs.Join.Properties.html#3564" class="Bound">B</a> <a id="3566" href="Cubical.HITs.Join.Properties.html#3566" class="Bound">C</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a><a id="3575" class="Symbol">)</a> <a id="3577" class="Symbol">→</a> <a id="3579" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3590" href="Cubical.HITs.Join.Properties.html#3562" class="Bound">A</a> <a id="3592" href="Cubical.HITs.Join.Properties.html#3564" class="Bound">B</a><a id="3593" class="Symbol">)</a> <a id="3595" href="Cubical.HITs.Join.Properties.html#3566" class="Bound">C</a> <a id="3597" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3599" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3604" href="Cubical.HITs.Join.Properties.html#3562" class="Bound">A</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3612" href="Cubical.HITs.Join.Properties.html#3564" class="Bound">B</a> <a id="3614" href="Cubical.HITs.Join.Properties.html#3566" class="Bound">C</a><a id="3615" class="Symbol">)</a>
<a id="3617" href="Cubical.HITs.Join.Properties.html#3548" class="Function">join-assoc</a> <a id="3628" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="3630" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="3632" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a> <a id="3634" class="Symbol">=</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Cubical.HITs.Join.Properties.html#3366" class="Function">joinPushout≡join</a> <a id="3654" class="Symbol">(</a><a id="3655" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3660" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="3662" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a><a id="3663" class="Symbol">)</a> <a id="3665" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="3666" class="Symbol">)</a> <a id="3668" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
                   <a id="3690" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Cubical.HITs.Pushout.Properties.html#5721" class="Function">spanEquivToPushoutPath</a> <a id="3716" href="Cubical.HITs.Join.Properties.html#8178" class="Function">sp3≃sp4</a><a id="3723" class="Symbol">)</a> <a id="3725" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
                   <a id="3747" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.HITs.Pushout.Properties.html#13881" class="Function">3x3-span.3x3-lemma</a> <a id="3769" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="3773" class="Symbol">)</a> <a id="3775" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
                   <a id="3797" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.HITs.Pushout.Properties.html#5721" class="Function">spanEquivToPushoutPath</a> <a id="3823" href="Cubical.HITs.Join.Properties.html#5440" class="Function">sp1≃sp2</a><a id="3830" class="Symbol">)</a>
                   <a id="3851" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Cubical.HITs.Join.Properties.html#3366" class="Function">joinPushout≡join</a> <a id="3871" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="3879" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="3881" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="3882" class="Symbol">))</a>
  <a id="3887" class="Keyword">where</a>
    <a id="3897" class="Comment">-- the meat of the proof is handled by the 3x3 lemma applied to this diagram</a>
    <a id="3978" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="3983" class="Symbol">:</a> <a id="3985" href="Cubical.HITs.Pushout.Properties.html#6679" class="Record">3x3-span</a>
    <a id="3998" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="4003" class="Symbol">=</a> <a id="4005" class="Keyword">record</a> <a id="4012" class="Symbol">{</a>
      <a id="4020" href="Cubical.HITs.Pushout.Properties.html#6840" class="Field">A00</a> <a id="4024" class="Symbol">=</a> <a id="4026" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a><a id="4027" class="Symbol">;</a>      <a id="4034" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">A02</a> <a id="4038" class="Symbol">=</a> <a id="4040" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4042" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4044" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a><a id="4045" class="Symbol">;</a>      <a id="4052" href="Cubical.HITs.Pushout.Properties.html#6878" class="Field">A04</a> <a id="4056" class="Symbol">=</a> <a id="4058" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a><a id="4059" class="Symbol">;</a>
      <a id="4067" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">A20</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4075" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4077" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4078" class="Symbol">;</a>  <a id="4081" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="4085" class="Symbol">=</a> <a id="4087" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4089" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4091" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4093" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4095" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4096" class="Symbol">;</a>  <a id="4099" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">A24</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4107" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4109" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4110" class="Symbol">;</a>
      <a id="4118" href="Cubical.HITs.Pushout.Properties.html#6954" class="Field">A40</a> <a id="4122" class="Symbol">=</a> <a id="4124" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4126" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4128" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4129" class="Symbol">;</a>  <a id="4132" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">A42</a> <a id="4136" class="Symbol">=</a> <a id="4138" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4140" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4142" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4143" class="Symbol">;</a>      <a id="4150" href="Cubical.HITs.Pushout.Properties.html#6992" class="Field">A44</a> <a id="4154" class="Symbol">=</a> <a id="4156" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4157" class="Symbol">;</a>
      <a id="4165" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">f10</a> <a id="4169" class="Symbol">=</a> <a id="4171" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a><a id="4176" class="Symbol">;</a>   <a id="4180" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="4184" class="Symbol">=</a> <a id="4186" href="Cubical.HITs.Join.Properties.html#4507" class="Function">proj₁₂</a><a id="4192" class="Symbol">;</a> <a id="4194" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">f14</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a><a id="4205" class="Symbol">;</a>
      <a id="4213" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">f30</a> <a id="4217" class="Symbol">=</a> <a id="4219" class="Symbol">λ</a> <a id="4221" href="Cubical.HITs.Join.Properties.html#4221" class="Bound">x</a> <a id="4223" class="Symbol">→</a> <a id="4225" href="Cubical.HITs.Join.Properties.html#4221" class="Bound">x</a><a id="4226" class="Symbol">;</a> <a id="4228" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="4232" class="Symbol">=</a> <a id="4234" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a><a id="4240" class="Symbol">;</a> <a id="4242" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">f34</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a><a id="4253" class="Symbol">;</a>
      <a id="4261" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">f01</a> <a id="4265" class="Symbol">=</a> <a id="4267" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a><a id="4272" class="Symbol">;</a>   <a id="4276" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="4280" class="Symbol">=</a> <a id="4282" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a><a id="4288" class="Symbol">;</a> <a id="4290" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">f41</a> <a id="4294" class="Symbol">=</a> <a id="4296" class="Symbol">λ</a> <a id="4298" href="Cubical.HITs.Join.Properties.html#4298" class="Bound">x</a> <a id="4300" class="Symbol">→</a> <a id="4302" href="Cubical.HITs.Join.Properties.html#4298" class="Bound">x</a><a id="4303" class="Symbol">;</a>
      <a id="4311" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">f03</a> <a id="4315" class="Symbol">=</a> <a id="4317" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a><a id="4322" class="Symbol">;</a>   <a id="4326" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="4330" class="Symbol">=</a> <a id="4332" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a><a id="4337" class="Symbol">;</a>  <a id="4340" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">f43</a> <a id="4344" class="Symbol">=</a> <a id="4346" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a><a id="4351" class="Symbol">;</a>
      <a id="4359" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Cubical.HITs.Join.Properties.html#4580" class="Function">H11</a><a id="4368" class="Symbol">;</a>    <a id="4373" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="4377" class="Symbol">=</a> <a id="4379" href="Cubical.HITs.Join.Properties.html#4682" class="Function">H13</a><a id="4382" class="Symbol">;</a>    <a id="4387" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="4391" class="Symbol">=</a> <a id="4393" href="Cubical.HITs.Join.Properties.html#4783" class="Function">H31</a><a id="4396" class="Symbol">;</a>    <a id="4401" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="4405" class="Symbol">=</a> <a id="4407" href="Cubical.HITs.Join.Properties.html#4869" class="Function">H33</a>  <a id="4412" class="Symbol">}</a>
      <a id="4420" class="Keyword">where</a>
        <a id="4434" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a> <a id="4441" class="Symbol">:</a> <a id="4443" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4445" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4447" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4449" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4451" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4457" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4459" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a>
        <a id="4469" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Cubical.HITs.Join.Properties.html#4477" class="Bound">a</a> <a id="4479" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Cubical.HITs.Join.Properties.html#4482" class="Bound">b</a> <a id="4484" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4486" href="Cubical.HITs.Join.Properties.html#4486" class="Bound">c</a><a id="4487" class="Symbol">))</a> <a id="4490" class="Symbol">=</a> <a id="4492" href="Cubical.HITs.Join.Properties.html#4477" class="Bound">a</a> <a id="4494" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4496" href="Cubical.HITs.Join.Properties.html#4486" class="Bound">c</a>

        <a id="4507" href="Cubical.HITs.Join.Properties.html#4507" class="Function">proj₁₂</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4518" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4520" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4522" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4524" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a> <a id="4526" class="Symbol">→</a> <a id="4528" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4530" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4532" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a>
        <a id="4542" href="Cubical.HITs.Join.Properties.html#4507" class="Function">proj₁₂</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Cubical.HITs.Join.Properties.html#4550" class="Bound">a</a> <a id="4552" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4554" class="Symbol">(</a><a id="4555" href="Cubical.HITs.Join.Properties.html#4555" class="Bound">b</a> <a id="4557" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4559" href="Cubical.HITs.Join.Properties.html#4559" class="Bound">c</a><a id="4560" class="Symbol">))</a> <a id="4563" class="Symbol">=</a> <a id="4565" href="Cubical.HITs.Join.Properties.html#4550" class="Bound">a</a> <a id="4567" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4569" href="Cubical.HITs.Join.Properties.html#4555" class="Bound">b</a>

        <a id="4580" href="Cubical.HITs.Join.Properties.html#4580" class="Function">H11</a> <a id="4584" class="Symbol">:</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.HITs.Join.Properties.html#4587" class="Bound">x</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4593" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4595" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4597" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4599" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4600" class="Symbol">)</a> <a id="4602" class="Symbol">→</a> <a id="4604" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Cubical.HITs.Join.Properties.html#4507" class="Function">proj₁₂</a> <a id="4618" href="Cubical.HITs.Join.Properties.html#4587" class="Bound">x</a><a id="4619" class="Symbol">)</a> <a id="4621" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4623" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a> <a id="4637" href="Cubical.HITs.Join.Properties.html#4587" class="Bound">x</a><a id="4638" class="Symbol">)</a>
        <a id="4648" href="Cubical.HITs.Join.Properties.html#4580" class="Function">H11</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Cubical.HITs.Join.Properties.html#4653" class="Bound">a</a> <a id="4655" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4657" class="Symbol">(</a><a id="4658" href="Cubical.HITs.Join.Properties.html#4658" class="Bound">b</a> <a id="4660" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4662" href="Cubical.HITs.Join.Properties.html#4662" class="Bound">c</a><a id="4663" class="Symbol">))</a> <a id="4666" class="Symbol">=</a> <a id="4668" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="4682" href="Cubical.HITs.Join.Properties.html#4682" class="Function">H13</a> <a id="4686" class="Symbol">:</a> <a id="4688" class="Symbol">(</a><a id="4689" href="Cubical.HITs.Join.Properties.html#4689" class="Bound">x</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4695" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4697" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4699" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4701" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4702" class="Symbol">)</a> <a id="4704" class="Symbol">→</a> <a id="4706" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="4712" class="Symbol">(</a><a id="4713" href="Cubical.HITs.Join.Properties.html#4507" class="Function">proj₁₂</a> <a id="4720" href="Cubical.HITs.Join.Properties.html#4689" class="Bound">x</a><a id="4721" class="Symbol">)</a> <a id="4723" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4725" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="4738" href="Cubical.HITs.Join.Properties.html#4689" class="Bound">x</a><a id="4739" class="Symbol">)</a>
        <a id="4749" href="Cubical.HITs.Join.Properties.html#4682" class="Function">H13</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Cubical.HITs.Join.Properties.html#4754" class="Bound">a</a> <a id="4756" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Cubical.HITs.Join.Properties.html#4759" class="Bound">b</a> <a id="4761" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4763" href="Cubical.HITs.Join.Properties.html#4763" class="Bound">c</a><a id="4764" class="Symbol">))</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="4783" href="Cubical.HITs.Join.Properties.html#4783" class="Function">H31</a> <a id="4787" class="Symbol">:</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Cubical.HITs.Join.Properties.html#4790" class="Bound">x</a> <a id="4792" class="Symbol">:</a> <a id="4794" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4796" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4798" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4800" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4802" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">→</a> <a id="4807" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a> <a id="4814" href="Cubical.HITs.Join.Properties.html#4790" class="Bound">x</a> <a id="4816" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4818" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a> <a id="4825" href="Cubical.HITs.Join.Properties.html#4790" class="Bound">x</a>
        <a id="4835" href="Cubical.HITs.Join.Properties.html#4783" class="Function">H31</a> <a id="4839" class="Symbol">(</a><a id="4840" href="Cubical.HITs.Join.Properties.html#4840" class="Bound">a</a> <a id="4842" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Cubical.HITs.Join.Properties.html#4845" class="Bound">b</a> <a id="4847" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4849" href="Cubical.HITs.Join.Properties.html#4849" class="Bound">c</a><a id="4850" class="Symbol">))</a> <a id="4853" class="Symbol">=</a> <a id="4855" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="4869" href="Cubical.HITs.Join.Properties.html#4869" class="Function">H33</a> <a id="4873" class="Symbol">:</a> <a id="4875" class="Symbol">(</a><a id="4876" href="Cubical.HITs.Join.Properties.html#4876" class="Bound">x</a> <a id="4878" class="Symbol">:</a> <a id="4880" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="4882" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4884" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="4886" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4888" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="4889" class="Symbol">)</a> <a id="4891" class="Symbol">→</a> <a id="4893" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Cubical.HITs.Join.Properties.html#4434" class="Function">proj₁₃</a> <a id="4907" href="Cubical.HITs.Join.Properties.html#4876" class="Bound">x</a><a id="4908" class="Symbol">)</a> <a id="4910" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4912" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="4925" href="Cubical.HITs.Join.Properties.html#4876" class="Bound">x</a><a id="4926" class="Symbol">)</a>
        <a id="4936" href="Cubical.HITs.Join.Properties.html#4869" class="Function">H33</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Cubical.HITs.Join.Properties.html#4941" class="Bound">a</a> <a id="4943" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4945" class="Symbol">(</a><a id="4946" href="Cubical.HITs.Join.Properties.html#4946" class="Bound">b</a> <a id="4948" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4950" href="Cubical.HITs.Join.Properties.html#4950" class="Bound">c</a><a id="4951" class="Symbol">))</a> <a id="4954" class="Symbol">=</a> <a id="4956" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="4966" class="Comment">-- the first pushout span appearing in the 3x3 lemma</a>
    <a id="5023" href="Cubical.HITs.Join.Properties.html#5023" class="Function">sp1</a> <a id="5027" class="Symbol">:</a> <a id="5029" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a>
    <a id="5040" href="Cubical.HITs.Join.Properties.html#5023" class="Function">sp1</a> <a id="5044" class="Symbol">=</a> <a id="5046" class="Keyword">record</a> <a id="5053" class="Symbol">{</a>
      <a id="5061" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="5064" class="Symbol">=</a> <a id="5066" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">3x3-span.A□0</a> <a id="5079" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="5083" class="Symbol">;</a>
      <a id="5091" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="5094" class="Symbol">=</a> <a id="5096" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">3x3-span.A□2</a> <a id="5109" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="5113" class="Symbol">;</a>
      <a id="5121" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="5124" class="Symbol">=</a> <a id="5126" href="Cubical.HITs.Pushout.Properties.html#7530" class="Function">3x3-span.A□4</a> <a id="5139" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="5143" class="Symbol">;</a>
      <a id="5151" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="5154" class="Symbol">=</a> <a id="5156" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">3x3-span.f□1</a> <a id="5169" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="5173" class="Symbol">;</a>
      <a id="5181" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="5184" class="Symbol">=</a> <a id="5186" href="Cubical.HITs.Pushout.Properties.html#7800" class="Function">3x3-span.f□3</a> <a id="5199" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="5204" class="Symbol">}</a>

    <a id="5211" class="Comment">-- the first span we are interested in</a>
    <a id="5254" href="Cubical.HITs.Join.Properties.html#5254" class="Function">sp2</a> <a id="5258" class="Symbol">:</a> <a id="5260" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a>
    <a id="5271" href="Cubical.HITs.Join.Properties.html#5254" class="Function">sp2</a> <a id="5275" class="Symbol">=</a> <a id="5277" class="Keyword">record</a> <a id="5284" class="Symbol">{</a>
      <a id="5292" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="5295" class="Symbol">=</a> <a id="5297" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="5299" class="Symbol">;</a>
      <a id="5307" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="5310" class="Symbol">=</a> <a id="5312" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="5314" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5316" class="Symbol">(</a><a id="5317" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="5322" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="5324" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="5325" class="Symbol">)</a> <a id="5327" class="Symbol">;</a>
      <a id="5335" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="5338" class="Symbol">=</a> <a id="5340" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="5345" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="5347" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a> <a id="5349" class="Symbol">;</a>
      <a id="5357" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="5360" class="Symbol">=</a> <a id="5362" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="5368" class="Symbol">;</a>
      <a id="5376" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="5387" class="Symbol">}</a>

    <a id="5394" class="Comment">-- proof that they are in fact equivalent</a>
    <a id="5440" href="Cubical.HITs.Join.Properties.html#5440" class="Function">sp1≃sp2</a> <a id="5448" class="Symbol">:</a> <a id="5450" href="Cubical.HITs.Pushout.Properties.html#3545" class="Record">3-span-equiv</a> <a id="5463" href="Cubical.HITs.Join.Properties.html#5023" class="Function">sp1</a> <a id="5467" href="Cubical.HITs.Join.Properties.html#5254" class="Function">sp2</a>
    <a id="5475" href="Cubical.HITs.Join.Properties.html#5440" class="Function">sp1≃sp2</a> <a id="5483" class="Symbol">=</a> <a id="5485" class="Keyword">record</a> <a id="5492" class="Symbol">{</a>
      <a id="5500" href="Cubical.HITs.Pushout.Properties.html#3706" class="Field">e0</a> <a id="5503" class="Symbol">=</a> <a id="5505" href="Cubical.HITs.Join.Properties.html#7053" class="Function">A□0≃A</a><a id="5510" class="Symbol">;</a>
      <a id="5518" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="Cubical.HITs.Join.Properties.html#6479" class="Function">A□2≃A×join</a><a id="5533" class="Symbol">;</a>
      <a id="5541" href="Cubical.HITs.Pushout.Properties.html#3786" class="Field">e4</a> <a id="5544" class="Symbol">=</a> <a id="5546" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="5563" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="5565" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="5566" class="Symbol">;</a>
      <a id="5574" href="Cubical.HITs.Pushout.Properties.html#3826" class="Field">H1</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="Cubical.HITs.Join.Properties.html#7156" class="Function">H1</a><a id="5581" class="Symbol">;</a>
      <a id="5589" href="Cubical.HITs.Pushout.Properties.html#3896" class="Field">H3</a> <a id="5592" class="Symbol">=</a> <a id="5594" href="Cubical.HITs.Join.Properties.html#7416" class="Function">H2</a> <a id="5597" class="Symbol">}</a>
      <a id="5605" class="Keyword">where</a>
        <a id="5619" href="Cubical.HITs.Join.Properties.html#5619" class="Function">A×join</a> <a id="5626" class="Symbol">:</a> <a id="5628" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
        <a id="5642" href="Cubical.HITs.Join.Properties.html#5619" class="Function">A×join</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="5653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5655" class="Symbol">(</a><a id="5656" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="5661" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="5663" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a><a id="5664" class="Symbol">)</a>

        <a id="5675" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="5686" class="Symbol">:</a> <a id="5688" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">3x3-span.A□2</a> <a id="5701" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="5706" class="Symbol">→</a> <a id="5708" href="Cubical.HITs.Join.Properties.html#5619" class="Function">A×join</a>
        <a id="5723" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Cubical.HITs.Join.Properties.html#5740" class="Bound">a</a> <a id="5742" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5744" href="Cubical.HITs.Join.Properties.html#5744" class="Bound">b</a><a id="5745" class="Symbol">))</a> <a id="5748" class="Symbol">=</a> <a id="5750" href="Cubical.HITs.Join.Properties.html#5740" class="Bound">a</a> <a id="5752" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5754" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="5758" href="Cubical.HITs.Join.Properties.html#5744" class="Bound">b</a>
        <a id="5768" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.HITs.Join.Properties.html#5785" class="Bound">a</a> <a id="5787" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5789" href="Cubical.HITs.Join.Properties.html#5789" class="Bound">c</a><a id="5790" class="Symbol">))</a> <a id="5793" class="Symbol">=</a> <a id="5795" href="Cubical.HITs.Join.Properties.html#5785" class="Bound">a</a> <a id="5797" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5799" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="5803" href="Cubical.HITs.Join.Properties.html#5789" class="Bound">c</a>
        <a id="5813" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="5824" class="Symbol">(</a><a id="5825" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.HITs.Join.Properties.html#5831" class="Bound">a</a> <a id="5833" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5835" class="Symbol">(</a><a id="5836" href="Cubical.HITs.Join.Properties.html#5836" class="Bound">b</a> <a id="5838" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5840" href="Cubical.HITs.Join.Properties.html#5840" class="Bound">c</a><a id="5841" class="Symbol">))</a> <a id="5844" href="Cubical.HITs.Join.Properties.html#5844" class="Bound">i</a><a id="5845" class="Symbol">)</a> <a id="5847" class="Symbol">=</a> <a id="5849" href="Cubical.HITs.Join.Properties.html#5831" class="Bound">a</a> <a id="5851" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5853" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="5858" href="Cubical.HITs.Join.Properties.html#5836" class="Bound">b</a> <a id="5860" href="Cubical.HITs.Join.Properties.html#5840" class="Bound">c</a> <a id="5862" href="Cubical.HITs.Join.Properties.html#5844" class="Bound">i</a>

        <a id="5873" href="Cubical.HITs.Join.Properties.html#5873" class="Function">A×join→A□2</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Cubical.HITs.Join.Properties.html#5619" class="Function">A×join</a> <a id="5893" class="Symbol">→</a> <a id="5895" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">3x3-span.A□2</a> <a id="5908" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a>
        <a id="5921" href="Cubical.HITs.Join.Properties.html#5873" class="Function">A×join→A□2</a> <a id="5932" class="Symbol">(</a><a id="5933" href="Cubical.HITs.Join.Properties.html#5933" class="Bound">a</a> <a id="5935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5937" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="5941" href="Cubical.HITs.Join.Properties.html#5941" class="Bound">b</a><a id="5942" class="Symbol">)</a> <a id="5944" class="Symbol">=</a> <a id="5946" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Cubical.HITs.Join.Properties.html#5933" class="Bound">a</a> <a id="5953" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5955" href="Cubical.HITs.Join.Properties.html#5941" class="Bound">b</a><a id="5956" class="Symbol">)</a>
        <a id="5966" href="Cubical.HITs.Join.Properties.html#5873" class="Function">A×join→A□2</a> <a id="5977" class="Symbol">(</a><a id="5978" href="Cubical.HITs.Join.Properties.html#5978" class="Bound">a</a> <a id="5980" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5982" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="5986" href="Cubical.HITs.Join.Properties.html#5986" class="Bound">c</a><a id="5987" class="Symbol">)</a> <a id="5989" class="Symbol">=</a> <a id="5991" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5995" class="Symbol">(</a><a id="5996" href="Cubical.HITs.Join.Properties.html#5978" class="Bound">a</a> <a id="5998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6000" href="Cubical.HITs.Join.Properties.html#5986" class="Bound">c</a><a id="6001" class="Symbol">)</a>
        <a id="6011" href="Cubical.HITs.Join.Properties.html#5873" class="Function">A×join→A□2</a> <a id="6022" class="Symbol">(</a><a id="6023" href="Cubical.HITs.Join.Properties.html#6023" class="Bound">a</a> <a id="6025" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6027" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="6032" href="Cubical.HITs.Join.Properties.html#6032" class="Bound">b</a> <a id="6034" href="Cubical.HITs.Join.Properties.html#6034" class="Bound">c</a> <a id="6036" href="Cubical.HITs.Join.Properties.html#6036" class="Bound">i</a><a id="6037" class="Symbol">)</a> <a id="6039" class="Symbol">=</a> <a id="6041" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Cubical.HITs.Join.Properties.html#6023" class="Bound">a</a> <a id="6049" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6051" class="Symbol">(</a><a id="6052" href="Cubical.HITs.Join.Properties.html#6032" class="Bound">b</a> <a id="6054" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6056" href="Cubical.HITs.Join.Properties.html#6034" class="Bound">c</a><a id="6057" class="Symbol">))</a> <a id="6060" href="Cubical.HITs.Join.Properties.html#6036" class="Bound">i</a>

        <a id="6071" href="Cubical.HITs.Join.Properties.html#6071" class="Function">A×join→A□2→A×join</a> <a id="6089" class="Symbol">:</a> <a id="6091" class="Symbol">∀</a> <a id="6093" href="Cubical.HITs.Join.Properties.html#6093" class="Bound">x</a> <a id="6095" class="Symbol">→</a> <a id="6097" href="Cubical.HITs.Join.Properties.html#5873" class="Function">A×join→A□2</a> <a id="6108" class="Symbol">(</a><a id="6109" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="6120" href="Cubical.HITs.Join.Properties.html#6093" class="Bound">x</a><a id="6121" class="Symbol">)</a> <a id="6123" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6125" href="Cubical.HITs.Join.Properties.html#6093" class="Bound">x</a>
        <a id="6135" href="Cubical.HITs.Join.Properties.html#6071" class="Function">A×join→A□2→A×join</a> <a id="6153" class="Symbol">(</a><a id="6154" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Cubical.HITs.Join.Properties.html#6159" class="Bound">a</a> <a id="6161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6163" href="Cubical.HITs.Join.Properties.html#6163" class="Bound">b</a><a id="6164" class="Symbol">))</a> <a id="6167" class="Symbol">=</a> <a id="6169" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="6182" href="Cubical.HITs.Join.Properties.html#6071" class="Function">A×join→A□2→A×join</a> <a id="6200" class="Symbol">(</a><a id="6201" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Cubical.HITs.Join.Properties.html#6206" class="Bound">a</a> <a id="6208" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6210" href="Cubical.HITs.Join.Properties.html#6210" class="Bound">c</a><a id="6211" class="Symbol">))</a> <a id="6214" class="Symbol">=</a> <a id="6216" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="6229" href="Cubical.HITs.Join.Properties.html#6071" class="Function">A×join→A□2→A×join</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6253" class="Symbol">(</a><a id="6254" href="Cubical.HITs.Join.Properties.html#6254" class="Bound">a</a> <a id="6256" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Cubical.HITs.Join.Properties.html#6259" class="Bound">b</a> <a id="6261" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6263" href="Cubical.HITs.Join.Properties.html#6263" class="Bound">c</a><a id="6264" class="Symbol">))</a> <a id="6267" href="Cubical.HITs.Join.Properties.html#6267" class="Bound">i</a><a id="6268" class="Symbol">)</a> <a id="6270" class="Symbol">=</a> <a id="6272" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="6286" href="Cubical.HITs.Join.Properties.html#6286" class="Function">A□2→A×join→A□2</a> <a id="6301" class="Symbol">:</a> <a id="6303" class="Symbol">∀</a> <a id="6305" href="Cubical.HITs.Join.Properties.html#6305" class="Bound">x</a> <a id="6307" class="Symbol">→</a> <a id="6309" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Cubical.HITs.Join.Properties.html#5873" class="Function">A×join→A□2</a> <a id="6332" href="Cubical.HITs.Join.Properties.html#6305" class="Bound">x</a><a id="6333" class="Symbol">)</a> <a id="6335" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6337" href="Cubical.HITs.Join.Properties.html#6305" class="Bound">x</a>
        <a id="6347" href="Cubical.HITs.Join.Properties.html#6286" class="Function">A□2→A×join→A□2</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Cubical.HITs.Join.Properties.html#6363" class="Bound">a</a> <a id="6365" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6367" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="6371" href="Cubical.HITs.Join.Properties.html#6371" class="Bound">b</a><a id="6372" class="Symbol">)</a> <a id="6374" class="Symbol">=</a> <a id="6376" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="6389" href="Cubical.HITs.Join.Properties.html#6286" class="Function">A□2→A×join→A□2</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Cubical.HITs.Join.Properties.html#6405" class="Bound">a</a> <a id="6407" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6409" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="6413" href="Cubical.HITs.Join.Properties.html#6413" class="Bound">c</a><a id="6414" class="Symbol">)</a> <a id="6416" class="Symbol">=</a> <a id="6418" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="6431" href="Cubical.HITs.Join.Properties.html#6286" class="Function">A□2→A×join→A□2</a> <a id="6446" class="Symbol">(</a><a id="6447" href="Cubical.HITs.Join.Properties.html#6447" class="Bound">a</a> <a id="6449" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6451" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="6456" href="Cubical.HITs.Join.Properties.html#6456" class="Bound">b</a> <a id="6458" href="Cubical.HITs.Join.Properties.html#6458" class="Bound">c</a> <a id="6460" href="Cubical.HITs.Join.Properties.html#6460" class="Bound">i</a><a id="6461" class="Symbol">)</a> <a id="6463" class="Symbol">=</a> <a id="6465" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="6479" href="Cubical.HITs.Join.Properties.html#6479" class="Function">A□2≃A×join</a> <a id="6490" class="Symbol">:</a> <a id="6492" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">3x3-span.A□2</a> <a id="6505" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="6510" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6512" href="Cubical.HITs.Join.Properties.html#5619" class="Function">A×join</a>
        <a id="6527" href="Cubical.HITs.Join.Properties.html#6479" class="Function">A□2≃A×join</a> <a id="6538" class="Symbol">=</a> <a id="6540" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6551" class="Symbol">(</a><a id="6552" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="6556" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="6567" href="Cubical.HITs.Join.Properties.html#5873" class="Function">A×join→A□2</a> <a id="6578" href="Cubical.HITs.Join.Properties.html#6286" class="Function">A□2→A×join→A□2</a> <a id="6593" href="Cubical.HITs.Join.Properties.html#6071" class="Function">A×join→A□2→A×join</a><a id="6610" class="Symbol">)</a>

        <a id="6621" href="Cubical.HITs.Join.Properties.html#6621" class="Function">A→A□0</a> <a id="6627" class="Symbol">:</a> <a id="6629" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">3x3-span.A□0</a> <a id="6646" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a>
        <a id="6659" href="Cubical.HITs.Join.Properties.html#6621" class="Function">A→A□0</a> <a id="6665" href="Cubical.HITs.Join.Properties.html#6665" class="Bound">b</a> <a id="6667" class="Symbol">=</a> <a id="6669" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6673" href="Cubical.HITs.Join.Properties.html#6665" class="Bound">b</a>

        <a id="6684" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="6690" class="Symbol">:</a> <a id="6692" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">3x3-span.A□0</a> <a id="6705" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="6710" class="Symbol">→</a> <a id="6712" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a>
        <a id="6722" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="6728" class="Symbol">(</a><a id="6729" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6733" href="Cubical.HITs.Join.Properties.html#6733" class="Bound">b</a><a id="6734" class="Symbol">)</a> <a id="6736" class="Symbol">=</a> <a id="6738" href="Cubical.HITs.Join.Properties.html#6733" class="Bound">b</a>
        <a id="6748" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="6754" class="Symbol">(</a><a id="6755" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6759" href="Cubical.HITs.Join.Properties.html#6759" class="Bound">a</a><a id="6760" class="Symbol">)</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="6770" href="Cubical.HITs.Join.Properties.html#6759" class="Bound">a</a>
        <a id="6780" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="6786" class="Symbol">(</a><a id="6787" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6792" href="Cubical.HITs.Join.Properties.html#6792" class="Bound">a</a> <a id="6794" href="Cubical.HITs.Join.Properties.html#6794" class="Bound">i</a><a id="6795" class="Symbol">)</a> <a id="6797" class="Symbol">=</a> <a id="6799" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="6805" href="Cubical.HITs.Join.Properties.html#6792" class="Bound">a</a>

        <a id="6816" href="Cubical.HITs.Join.Properties.html#6816" class="Function">A→A□0→A</a> <a id="6824" class="Symbol">:</a> <a id="6826" class="Symbol">∀</a> <a id="6828" href="Cubical.HITs.Join.Properties.html#6828" class="Bound">x</a> <a id="6830" class="Symbol">→</a> <a id="6832" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Cubical.HITs.Join.Properties.html#6621" class="Function">A→A□0</a> <a id="6845" href="Cubical.HITs.Join.Properties.html#6828" class="Bound">x</a><a id="6846" class="Symbol">)</a> <a id="6848" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6850" href="Cubical.HITs.Join.Properties.html#6828" class="Bound">x</a>
        <a id="6860" href="Cubical.HITs.Join.Properties.html#6816" class="Function">A→A□0→A</a> <a id="6868" href="Cubical.HITs.Join.Properties.html#6868" class="Bound">x</a> <a id="6870" class="Symbol">=</a> <a id="6872" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="6886" href="Cubical.HITs.Join.Properties.html#6886" class="Function">A□0→A→A□0</a> <a id="6896" class="Symbol">:</a> <a id="6898" class="Symbol">∀</a> <a id="6900" href="Cubical.HITs.Join.Properties.html#6900" class="Bound">x</a> <a id="6902" class="Symbol">→</a> <a id="6904" href="Cubical.HITs.Join.Properties.html#6621" class="Function">A→A□0</a> <a id="6910" class="Symbol">(</a><a id="6911" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="6917" href="Cubical.HITs.Join.Properties.html#6900" class="Bound">x</a><a id="6918" class="Symbol">)</a> <a id="6920" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6922" href="Cubical.HITs.Join.Properties.html#6900" class="Bound">x</a>
        <a id="6932" href="Cubical.HITs.Join.Properties.html#6886" class="Function">A□0→A→A□0</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6947" href="Cubical.HITs.Join.Properties.html#6947" class="Bound">b</a><a id="6948" class="Symbol">)</a> <a id="6950" class="Symbol">=</a> <a id="6952" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="6965" href="Cubical.HITs.Join.Properties.html#6886" class="Function">A□0→A→A□0</a> <a id="6975" class="Symbol">(</a><a id="6976" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6980" href="Cubical.HITs.Join.Properties.html#6980" class="Bound">a</a><a id="6981" class="Symbol">)</a> <a id="6983" href="Cubical.HITs.Join.Properties.html#6983" class="Bound">j</a> <a id="6985" class="Symbol">=</a> <a id="6987" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6992" href="Cubical.HITs.Join.Properties.html#6980" class="Bound">a</a> <a id="6994" href="Cubical.HITs.Join.Properties.html#6983" class="Bound">j</a>
        <a id="7004" href="Cubical.HITs.Join.Properties.html#6886" class="Function">A□0→A→A□0</a> <a id="7014" class="Symbol">(</a><a id="7015" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7020" href="Cubical.HITs.Join.Properties.html#7020" class="Bound">a</a> <a id="7022" href="Cubical.HITs.Join.Properties.html#7022" class="Bound">i</a><a id="7023" class="Symbol">)</a> <a id="7025" href="Cubical.HITs.Join.Properties.html#7025" class="Bound">j</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7034" href="Cubical.HITs.Join.Properties.html#7020" class="Bound">a</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Cubical.HITs.Join.Properties.html#7025" class="Bound">j</a> <a id="7039" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7041" href="Cubical.HITs.Join.Properties.html#7022" class="Bound">i</a><a id="7042" class="Symbol">)</a>

        <a id="7053" href="Cubical.HITs.Join.Properties.html#7053" class="Function">A□0≃A</a> <a id="7059" class="Symbol">:</a>  <a id="7062" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">3x3-span.A□0</a> <a id="7075" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="7080" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7082" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a>
        <a id="7092" href="Cubical.HITs.Join.Properties.html#7053" class="Function">A□0≃A</a> <a id="7098" class="Symbol">=</a> <a id="7100" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7111" class="Symbol">(</a><a id="7112" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7116" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="7122" href="Cubical.HITs.Join.Properties.html#6621" class="Function">A→A□0</a> <a id="7128" href="Cubical.HITs.Join.Properties.html#6816" class="Function">A→A□0→A</a> <a id="7136" href="Cubical.HITs.Join.Properties.html#6886" class="Function">A□0→A→A□0</a><a id="7145" class="Symbol">)</a>

        <a id="7156" href="Cubical.HITs.Join.Properties.html#7156" class="Function">H1</a> <a id="7159" class="Symbol">:</a> <a id="7161" class="Symbol">(</a><a id="7162" href="Cubical.HITs.Join.Properties.html#7162" class="Bound">x</a> <a id="7164" class="Symbol">:</a> <a id="7166" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">3x3-span.A□2</a> <a id="7179" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="7183" class="Symbol">)</a> <a id="7185" class="Symbol">→</a> <a id="7187" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="7205" href="Cubical.HITs.Join.Properties.html#7162" class="Bound">x</a><a id="7206" class="Symbol">)</a> <a id="7208" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7210" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">3x3-span.f□1</a> <a id="7230" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="7235" href="Cubical.HITs.Join.Properties.html#7162" class="Bound">x</a><a id="7236" class="Symbol">)</a>
        <a id="7246" href="Cubical.HITs.Join.Properties.html#7156" class="Function">H1</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7254" class="Symbol">(</a><a id="7255" href="Cubical.HITs.Join.Properties.html#7255" class="Bound">a</a> <a id="7257" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7259" href="Cubical.HITs.Join.Properties.html#7259" class="Bound">b</a><a id="7260" class="Symbol">))</a> <a id="7263" class="Symbol">=</a> <a id="7265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="7278" href="Cubical.HITs.Join.Properties.html#7156" class="Function">H1</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7286" class="Symbol">(</a><a id="7287" href="Cubical.HITs.Join.Properties.html#7287" class="Bound">a</a> <a id="7289" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7291" href="Cubical.HITs.Join.Properties.html#7291" class="Bound">c</a><a id="7292" class="Symbol">))</a> <a id="7295" class="Symbol">=</a> <a id="7297" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="7310" href="Cubical.HITs.Join.Properties.html#7156" class="Function">H1</a> <a id="7313" class="Symbol">(</a><a id="7314" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7319" class="Symbol">(</a><a id="7320" href="Cubical.HITs.Join.Properties.html#7320" class="Bound">a</a> <a id="7322" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7324" class="Symbol">(</a><a id="7325" href="Cubical.HITs.Join.Properties.html#7325" class="Bound">b</a> <a id="7327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7329" href="Cubical.HITs.Join.Properties.html#7329" class="Bound">c</a><a id="7330" class="Symbol">))</a> <a id="7333" href="Cubical.HITs.Join.Properties.html#7333" class="Bound">i</a><a id="7334" class="Symbol">)</a> <a id="7336" href="Cubical.HITs.Join.Properties.html#7336" class="Bound">j</a> <a id="7338" class="Symbol">=</a> <a id="7340" href="Cubical.HITs.Join.Properties.html#6684" class="Function">A□0→A</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7369" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7374" class="Symbol">(λ</a> <a id="7377" href="Cubical.HITs.Join.Properties.html#7377" class="Bound">i</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Cubical.HITs.Join.Properties.html#7320" class="Bound">a</a> <a id="7389" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7391" href="Cubical.HITs.Join.Properties.html#7329" class="Bound">c</a><a id="7392" class="Symbol">)</a> <a id="7394" href="Cubical.HITs.Join.Properties.html#7377" class="Bound">i</a><a id="7395" class="Symbol">)</a> <a id="7397" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7402" href="Cubical.HITs.Join.Properties.html#7336" class="Bound">j</a> <a id="7404" href="Cubical.HITs.Join.Properties.html#7333" class="Bound">i</a><a id="7405" class="Symbol">)</a>

        <a id="7416" href="Cubical.HITs.Join.Properties.html#7416" class="Function">H2</a> <a id="7419" class="Symbol">:</a> <a id="7421" class="Symbol">(</a><a id="7422" href="Cubical.HITs.Join.Properties.html#7422" class="Bound">x</a> <a id="7424" class="Symbol">:</a> <a id="7426" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">3x3-span.A□2</a> <a id="7439" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="7443" class="Symbol">)</a> <a id="7445" class="Symbol">→</a> <a id="7447" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="7453" class="Symbol">(</a><a id="7454" href="Cubical.HITs.Join.Properties.html#5675" class="Function">A□2→A×join</a> <a id="7465" href="Cubical.HITs.Join.Properties.html#7422" class="Bound">x</a><a id="7466" class="Symbol">)</a> <a id="7468" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7470" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7474" class="Symbol">(</a><a id="7475" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="7492" class="Symbol">_</a> <a id="7494" class="Symbol">_)</a> <a id="7497" class="Symbol">(</a><a id="7498" href="Cubical.HITs.Pushout.Properties.html#7800" class="Function">3x3-span.f□3</a> <a id="7511" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="7516" href="Cubical.HITs.Join.Properties.html#7422" class="Bound">x</a><a id="7517" class="Symbol">)</a>
        <a id="7527" href="Cubical.HITs.Join.Properties.html#7416" class="Function">H2</a> <a id="7530" class="Symbol">(</a><a id="7531" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Cubical.HITs.Join.Properties.html#7536" class="Bound">a</a> <a id="7538" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7540" href="Cubical.HITs.Join.Properties.html#7540" class="Bound">b</a><a id="7541" class="Symbol">))</a> <a id="7544" class="Symbol">=</a> <a id="7546" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="7559" href="Cubical.HITs.Join.Properties.html#7416" class="Function">H2</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7567" class="Symbol">(</a><a id="7568" href="Cubical.HITs.Join.Properties.html#7568" class="Bound">a</a> <a id="7570" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7572" href="Cubical.HITs.Join.Properties.html#7572" class="Bound">c</a><a id="7573" class="Symbol">))</a> <a id="7576" class="Symbol">=</a> <a id="7578" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="7591" href="Cubical.HITs.Join.Properties.html#7416" class="Function">H2</a> <a id="7594" class="Symbol">(</a><a id="7595" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7600" class="Symbol">(</a><a id="7601" href="Cubical.HITs.Join.Properties.html#7601" class="Bound">a</a> <a id="7603" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7605" class="Symbol">(</a><a id="7606" href="Cubical.HITs.Join.Properties.html#7606" class="Bound">b</a> <a id="7608" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7610" href="Cubical.HITs.Join.Properties.html#7610" class="Bound">c</a><a id="7611" class="Symbol">))</a> <a id="7614" href="Cubical.HITs.Join.Properties.html#7614" class="Bound">i</a><a id="7615" class="Symbol">)</a> <a id="7617" href="Cubical.HITs.Join.Properties.html#7617" class="Bound">j</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7625" class="Symbol">(</a><a id="7626" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="7643" class="Symbol">_</a> <a id="7645" class="Symbol">_)</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="7671" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7676" class="Symbol">(λ</a> <a id="7679" href="Cubical.HITs.Join.Properties.html#7679" class="Bound">i</a> <a id="7681" class="Symbol">→</a> <a id="7683" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Cubical.HITs.Join.Properties.html#7606" class="Bound">b</a> <a id="7691" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7693" href="Cubical.HITs.Join.Properties.html#7610" class="Bound">c</a><a id="7694" class="Symbol">)</a> <a id="7696" href="Cubical.HITs.Join.Properties.html#7679" class="Bound">i</a><a id="7697" class="Symbol">)</a> <a id="7699" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7704" href="Cubical.HITs.Join.Properties.html#7617" class="Bound">j</a> <a id="7706" href="Cubical.HITs.Join.Properties.html#7614" class="Bound">i</a><a id="7707" class="Symbol">)</a>

    <a id="7714" class="Comment">-- the second span appearing in 3x3 lemma</a>
    <a id="7760" href="Cubical.HITs.Join.Properties.html#7760" class="Function">sp3</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a>
    <a id="7777" href="Cubical.HITs.Join.Properties.html#7760" class="Function">sp3</a> <a id="7781" class="Symbol">=</a> <a id="7783" class="Keyword">record</a> <a id="7790" class="Symbol">{</a>
      <a id="7798" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="7801" class="Symbol">=</a> <a id="7803" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">3x3-span.A0□</a> <a id="7816" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="7820" class="Symbol">;</a>
      <a id="7828" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">3x3-span.A2□</a> <a id="7846" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="7850" class="Symbol">;</a>
      <a id="7858" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="7861" class="Symbol">=</a> <a id="7863" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">3x3-span.A4□</a> <a id="7876" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="7880" class="Symbol">;</a>
      <a id="7888" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="7891" class="Symbol">=</a> <a id="7893" href="Cubical.HITs.Pushout.Properties.html#8238" class="Function">3x3-span.f1□</a> <a id="7906" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="7910" class="Symbol">;</a>
      <a id="7918" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="7921" class="Symbol">=</a> <a id="7923" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">3x3-span.f3□</a> <a id="7936" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="7941" class="Symbol">}</a>

    <a id="7948" class="Comment">-- the second span we are interested in</a>
    <a id="7992" href="Cubical.HITs.Join.Properties.html#7992" class="Function">sp4</a> <a id="7996" class="Symbol">:</a> <a id="7998" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a>
    <a id="8009" href="Cubical.HITs.Join.Properties.html#7992" class="Function">sp4</a> <a id="8013" class="Symbol">=</a> <a id="8015" class="Keyword">record</a> <a id="8022" class="Symbol">{</a>
      <a id="8030" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="8033" class="Symbol">=</a> <a id="8035" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="8040" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="8042" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a> <a id="8044" class="Symbol">;</a>
      <a id="8052" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="8055" class="Symbol">=</a> <a id="8057" class="Symbol">(</a><a id="8058" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="8063" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="8065" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a><a id="8066" class="Symbol">)</a> <a id="8068" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8070" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a> <a id="8072" class="Symbol">;</a>
      <a id="8080" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="8083" class="Symbol">=</a> <a id="8085" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a> <a id="8087" class="Symbol">;</a>
      <a id="8095" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="8098" class="Symbol">=</a> <a id="8100" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="8106" class="Symbol">;</a>
      <a id="8114" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="8117" class="Symbol">=</a> <a id="8119" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="8125" class="Symbol">}</a>

    <a id="8132" class="Comment">-- proof that they are in fact equivalent</a>
    <a id="8178" href="Cubical.HITs.Join.Properties.html#8178" class="Function">sp3≃sp4</a> <a id="8186" class="Symbol">:</a> <a id="8188" href="Cubical.HITs.Pushout.Properties.html#3545" class="Record">3-span-equiv</a> <a id="8201" href="Cubical.HITs.Join.Properties.html#7760" class="Function">sp3</a> <a id="8205" href="Cubical.HITs.Join.Properties.html#7992" class="Function">sp4</a>
    <a id="8213" href="Cubical.HITs.Join.Properties.html#8178" class="Function">sp3≃sp4</a> <a id="8221" class="Symbol">=</a> <a id="8223" class="Keyword">record</a> <a id="8230" class="Symbol">{</a>
      <a id="8238" href="Cubical.HITs.Pushout.Properties.html#3706" class="Field">e0</a> <a id="8241" class="Symbol">=</a> <a id="8243" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="8260" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="8262" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a><a id="8263" class="Symbol">;</a>
      <a id="8271" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a> <a id="8274" class="Symbol">=</a> <a id="8276" href="Cubical.HITs.Join.Properties.html#9221" class="Function">A2□≃join×C</a><a id="8286" class="Symbol">;</a>
      <a id="8294" href="Cubical.HITs.Pushout.Properties.html#3786" class="Field">e4</a> <a id="8297" class="Symbol">=</a> <a id="8299" href="Cubical.HITs.Join.Properties.html#9801" class="Function">A4□≃C</a><a id="8304" class="Symbol">;</a>
      <a id="8312" href="Cubical.HITs.Pushout.Properties.html#3826" class="Field">H1</a> <a id="8315" class="Symbol">=</a> <a id="8317" href="Cubical.HITs.Join.Properties.html#10164" class="Function">H4</a><a id="8319" class="Symbol">;</a>
      <a id="8327" href="Cubical.HITs.Pushout.Properties.html#3896" class="Field">H3</a> <a id="8330" class="Symbol">=</a> <a id="8332" href="Cubical.HITs.Join.Properties.html#9904" class="Function">H3</a> <a id="8335" class="Symbol">}</a>
      <a id="8343" class="Keyword">where</a>
        <a id="8357" href="Cubical.HITs.Join.Properties.html#8357" class="Function">join×C</a> <a id="8364" class="Symbol">:</a> <a id="8366" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
        <a id="8380" href="Cubical.HITs.Join.Properties.html#8357" class="Function">join×C</a> <a id="8387" class="Symbol">=</a> <a id="8389" class="Symbol">(</a><a id="8390" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="8395" href="Cubical.HITs.Join.Properties.html#3628" class="Bound">A</a> <a id="8397" href="Cubical.HITs.Join.Properties.html#3630" class="Bound">B</a><a id="8398" class="Symbol">)</a> <a id="8400" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="8402" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a>

        <a id="8413" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="8424" class="Symbol">:</a> <a id="8426" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">3x3-span.A2□</a> <a id="8439" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="8444" class="Symbol">→</a> <a id="8446" href="Cubical.HITs.Join.Properties.html#8357" class="Function">join×C</a>
        <a id="8461" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="8472" class="Symbol">(</a><a id="8473" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.HITs.Join.Properties.html#8478" class="Bound">a</a> <a id="8480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8482" href="Cubical.HITs.Join.Properties.html#8482" class="Bound">c</a><a id="8483" class="Symbol">))</a> <a id="8486" class="Symbol">=</a> <a id="8488" class="Symbol">(</a><a id="8489" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="8493" href="Cubical.HITs.Join.Properties.html#8478" class="Bound">a</a><a id="8494" class="Symbol">)</a> <a id="8496" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8498" href="Cubical.HITs.Join.Properties.html#8482" class="Bound">c</a>
        <a id="8508" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8524" class="Symbol">(</a><a id="8525" href="Cubical.HITs.Join.Properties.html#8525" class="Bound">b</a> <a id="8527" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8529" href="Cubical.HITs.Join.Properties.html#8529" class="Bound">c</a><a id="8530" class="Symbol">))</a> <a id="8533" class="Symbol">=</a> <a id="8535" class="Symbol">(</a><a id="8536" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="8540" href="Cubical.HITs.Join.Properties.html#8525" class="Bound">b</a><a id="8541" class="Symbol">)</a> <a id="8543" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8545" href="Cubical.HITs.Join.Properties.html#8529" class="Bound">c</a>
        <a id="8555" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="8566" class="Symbol">(</a><a id="8567" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8572" class="Symbol">(</a><a id="8573" href="Cubical.HITs.Join.Properties.html#8573" class="Bound">a</a> <a id="8575" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8577" class="Symbol">(</a><a id="8578" href="Cubical.HITs.Join.Properties.html#8578" class="Bound">b</a> <a id="8580" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8582" href="Cubical.HITs.Join.Properties.html#8582" class="Bound">c</a><a id="8583" class="Symbol">))</a> <a id="8586" href="Cubical.HITs.Join.Properties.html#8586" class="Bound">i</a><a id="8587" class="Symbol">)</a> <a id="8589" class="Symbol">=</a> <a id="8591" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="8596" href="Cubical.HITs.Join.Properties.html#8573" class="Bound">a</a> <a id="8598" href="Cubical.HITs.Join.Properties.html#8578" class="Bound">b</a> <a id="8600" href="Cubical.HITs.Join.Properties.html#8586" class="Bound">i</a> <a id="8602" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8604" href="Cubical.HITs.Join.Properties.html#8582" class="Bound">c</a>

        <a id="8615" href="Cubical.HITs.Join.Properties.html#8615" class="Function">join×C→A2□</a> <a id="8626" class="Symbol">:</a> <a id="8628" href="Cubical.HITs.Join.Properties.html#8357" class="Function">join×C</a> <a id="8635" class="Symbol">→</a> <a id="8637" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">3x3-span.A2□</a> <a id="8650" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a>
        <a id="8663" href="Cubical.HITs.Join.Properties.html#8615" class="Function">join×C→A2□</a> <a id="8674" class="Symbol">(</a><a id="8675" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="8679" href="Cubical.HITs.Join.Properties.html#8679" class="Bound">a</a> <a id="8681" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8683" href="Cubical.HITs.Join.Properties.html#8683" class="Bound">c</a><a id="8684" class="Symbol">)</a> <a id="8686" class="Symbol">=</a> <a id="8688" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8692" class="Symbol">(</a><a id="8693" href="Cubical.HITs.Join.Properties.html#8679" class="Bound">a</a> <a id="8695" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8697" href="Cubical.HITs.Join.Properties.html#8683" class="Bound">c</a><a id="8698" class="Symbol">)</a>
        <a id="8708" href="Cubical.HITs.Join.Properties.html#8615" class="Function">join×C→A2□</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="8724" href="Cubical.HITs.Join.Properties.html#8724" class="Bound">b</a> <a id="8726" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8728" href="Cubical.HITs.Join.Properties.html#8728" class="Bound">c</a><a id="8729" class="Symbol">)</a> <a id="8731" class="Symbol">=</a> <a id="8733" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8737" class="Symbol">(</a><a id="8738" href="Cubical.HITs.Join.Properties.html#8724" class="Bound">b</a> <a id="8740" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8742" href="Cubical.HITs.Join.Properties.html#8728" class="Bound">c</a><a id="8743" class="Symbol">)</a>
        <a id="8753" href="Cubical.HITs.Join.Properties.html#8615" class="Function">join×C→A2□</a> <a id="8764" class="Symbol">(</a><a id="8765" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="8770" href="Cubical.HITs.Join.Properties.html#8770" class="Bound">a</a> <a id="8772" href="Cubical.HITs.Join.Properties.html#8772" class="Bound">b</a> <a id="8774" href="Cubical.HITs.Join.Properties.html#8774" class="Bound">i</a> <a id="8776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8778" href="Cubical.HITs.Join.Properties.html#8778" class="Bound">c</a><a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">=</a> <a id="8783" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8788" class="Symbol">(</a><a id="8789" href="Cubical.HITs.Join.Properties.html#8770" class="Bound">a</a> <a id="8791" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8793" class="Symbol">(</a><a id="8794" href="Cubical.HITs.Join.Properties.html#8772" class="Bound">b</a> <a id="8796" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8798" href="Cubical.HITs.Join.Properties.html#8778" class="Bound">c</a><a id="8799" class="Symbol">))</a> <a id="8802" href="Cubical.HITs.Join.Properties.html#8774" class="Bound">i</a>

        <a id="8813" href="Cubical.HITs.Join.Properties.html#8813" class="Function">join×C→A2□→join×C</a> <a id="8831" class="Symbol">:</a> <a id="8833" class="Symbol">∀</a> <a id="8835" href="Cubical.HITs.Join.Properties.html#8835" class="Bound">x</a> <a id="8837" class="Symbol">→</a> <a id="8839" href="Cubical.HITs.Join.Properties.html#8615" class="Function">join×C→A2□</a> <a id="8850" class="Symbol">(</a><a id="8851" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="8862" href="Cubical.HITs.Join.Properties.html#8835" class="Bound">x</a><a id="8863" class="Symbol">)</a> <a id="8865" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8867" href="Cubical.HITs.Join.Properties.html#8835" class="Bound">x</a>
        <a id="8877" href="Cubical.HITs.Join.Properties.html#8813" class="Function">join×C→A2□→join×C</a> <a id="8895" class="Symbol">(</a><a id="8896" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8900" class="Symbol">(</a><a id="8901" href="Cubical.HITs.Join.Properties.html#8901" class="Bound">a</a> <a id="8903" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8905" href="Cubical.HITs.Join.Properties.html#8905" class="Bound">c</a><a id="8906" class="Symbol">))</a> <a id="8909" class="Symbol">=</a> <a id="8911" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="8924" href="Cubical.HITs.Join.Properties.html#8813" class="Function">join×C→A2□→join×C</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8947" class="Symbol">(</a><a id="8948" href="Cubical.HITs.Join.Properties.html#8948" class="Bound">b</a> <a id="8950" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8952" href="Cubical.HITs.Join.Properties.html#8952" class="Bound">c</a><a id="8953" class="Symbol">))</a> <a id="8956" class="Symbol">=</a> <a id="8958" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="8971" href="Cubical.HITs.Join.Properties.html#8813" class="Function">join×C→A2□→join×C</a> <a id="8989" class="Symbol">(</a><a id="8990" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8995" class="Symbol">(</a><a id="8996" href="Cubical.HITs.Join.Properties.html#8996" class="Bound">a</a> <a id="8998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9000" class="Symbol">(</a><a id="9001" href="Cubical.HITs.Join.Properties.html#9001" class="Bound">b</a> <a id="9003" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9005" href="Cubical.HITs.Join.Properties.html#9005" class="Bound">c</a><a id="9006" class="Symbol">))</a> <a id="9009" href="Cubical.HITs.Join.Properties.html#9009" class="Bound">j</a><a id="9010" class="Symbol">)</a> <a id="9012" class="Symbol">=</a> <a id="9014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="9028" href="Cubical.HITs.Join.Properties.html#9028" class="Function">A2□→join×C→A2□</a> <a id="9043" class="Symbol">:</a> <a id="9045" class="Symbol">∀</a> <a id="9047" href="Cubical.HITs.Join.Properties.html#9047" class="Bound">x</a> <a id="9049" class="Symbol">→</a> <a id="9051" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="9062" class="Symbol">(</a><a id="9063" href="Cubical.HITs.Join.Properties.html#8615" class="Function">join×C→A2□</a> <a id="9074" href="Cubical.HITs.Join.Properties.html#9047" class="Bound">x</a><a id="9075" class="Symbol">)</a> <a id="9077" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9079" href="Cubical.HITs.Join.Properties.html#9047" class="Bound">x</a>
        <a id="9089" href="Cubical.HITs.Join.Properties.html#9028" class="Function">A2□→join×C→A2□</a> <a id="9104" class="Symbol">(</a><a id="9105" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="9109" href="Cubical.HITs.Join.Properties.html#9109" class="Bound">a</a> <a id="9111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9113" href="Cubical.HITs.Join.Properties.html#9113" class="Bound">c</a><a id="9114" class="Symbol">)</a> <a id="9116" class="Symbol">=</a> <a id="9118" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="9131" href="Cubical.HITs.Join.Properties.html#9028" class="Function">A2□→join×C→A2□</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="9151" href="Cubical.HITs.Join.Properties.html#9151" class="Bound">b</a> <a id="9153" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9155" href="Cubical.HITs.Join.Properties.html#9155" class="Bound">c</a><a id="9156" class="Symbol">)</a> <a id="9158" class="Symbol">=</a> <a id="9160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="9173" href="Cubical.HITs.Join.Properties.html#9028" class="Function">A2□→join×C→A2□</a> <a id="9188" class="Symbol">(</a><a id="9189" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="9194" href="Cubical.HITs.Join.Properties.html#9194" class="Bound">a</a> <a id="9196" href="Cubical.HITs.Join.Properties.html#9196" class="Bound">b</a> <a id="9198" href="Cubical.HITs.Join.Properties.html#9198" class="Bound">i</a> <a id="9200" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9202" href="Cubical.HITs.Join.Properties.html#9202" class="Bound">c</a><a id="9203" class="Symbol">)</a> <a id="9205" class="Symbol">=</a> <a id="9207" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="9221" href="Cubical.HITs.Join.Properties.html#9221" class="Function">A2□≃join×C</a> <a id="9232" class="Symbol">:</a> <a id="9234" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">3x3-span.A2□</a> <a id="9247" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="9252" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9254" href="Cubical.HITs.Join.Properties.html#8357" class="Function">join×C</a>
        <a id="9269" href="Cubical.HITs.Join.Properties.html#9221" class="Function">A2□≃join×C</a> <a id="9280" class="Symbol">=</a> <a id="9282" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9293" class="Symbol">(</a><a id="9294" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9298" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="9309" href="Cubical.HITs.Join.Properties.html#8615" class="Function">join×C→A2□</a> <a id="9320" href="Cubical.HITs.Join.Properties.html#9028" class="Function">A2□→join×C→A2□</a> <a id="9335" href="Cubical.HITs.Join.Properties.html#8813" class="Function">join×C→A2□→join×C</a><a id="9352" class="Symbol">)</a>

        <a id="9363" href="Cubical.HITs.Join.Properties.html#9363" class="Function">C→A4□</a> <a id="9369" class="Symbol">:</a> <a id="9371" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a> <a id="9373" class="Symbol">→</a> <a id="9375" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">3x3-span.A4□</a> <a id="9388" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a>
        <a id="9401" href="Cubical.HITs.Join.Properties.html#9363" class="Function">C→A4□</a> <a id="9407" href="Cubical.HITs.Join.Properties.html#9407" class="Bound">b</a> <a id="9409" class="Symbol">=</a> <a id="9411" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9415" href="Cubical.HITs.Join.Properties.html#9407" class="Bound">b</a>

        <a id="9426" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9432" class="Symbol">:</a> <a id="9434" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">3x3-span.A4□</a> <a id="9447" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="9452" class="Symbol">→</a> <a id="9454" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a>
        <a id="9464" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9470" class="Symbol">(</a><a id="9471" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9475" href="Cubical.HITs.Join.Properties.html#9475" class="Bound">x</a><a id="9476" class="Symbol">)</a> <a id="9478" class="Symbol">=</a> <a id="9480" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="9486" href="Cubical.HITs.Join.Properties.html#9475" class="Bound">x</a>
        <a id="9496" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9502" class="Symbol">(</a><a id="9503" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9507" href="Cubical.HITs.Join.Properties.html#9507" class="Bound">c</a><a id="9508" class="Symbol">)</a> <a id="9510" class="Symbol">=</a> <a id="9512" href="Cubical.HITs.Join.Properties.html#9507" class="Bound">c</a>
        <a id="9522" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9528" class="Symbol">(</a><a id="9529" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9534" href="Cubical.HITs.Join.Properties.html#9534" class="Bound">x</a> <a id="9536" href="Cubical.HITs.Join.Properties.html#9536" class="Bound">i</a><a id="9537" class="Symbol">)</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="9547" href="Cubical.HITs.Join.Properties.html#9534" class="Bound">x</a>

        <a id="9558" href="Cubical.HITs.Join.Properties.html#9558" class="Function">C→A4□→C</a> <a id="9566" class="Symbol">:</a> <a id="9568" class="Symbol">∀</a> <a id="9570" href="Cubical.HITs.Join.Properties.html#9570" class="Bound">x</a> <a id="9572" class="Symbol">→</a> <a id="9574" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9580" class="Symbol">(</a><a id="9581" href="Cubical.HITs.Join.Properties.html#9363" class="Function">C→A4□</a> <a id="9587" href="Cubical.HITs.Join.Properties.html#9570" class="Bound">x</a><a id="9588" class="Symbol">)</a> <a id="9590" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9592" href="Cubical.HITs.Join.Properties.html#9570" class="Bound">x</a>
        <a id="9602" href="Cubical.HITs.Join.Properties.html#9558" class="Function">C→A4□→C</a> <a id="9610" href="Cubical.HITs.Join.Properties.html#9610" class="Bound">x</a> <a id="9612" class="Symbol">=</a> <a id="9614" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

        <a id="9628" href="Cubical.HITs.Join.Properties.html#9628" class="Function">A4□→C→A4□</a> <a id="9638" class="Symbol">:</a> <a id="9640" class="Symbol">∀</a> <a id="9642" href="Cubical.HITs.Join.Properties.html#9642" class="Bound">x</a> <a id="9644" class="Symbol">→</a> <a id="9646" href="Cubical.HITs.Join.Properties.html#9363" class="Function">C→A4□</a> <a id="9652" class="Symbol">(</a><a id="9653" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9659" href="Cubical.HITs.Join.Properties.html#9642" class="Bound">x</a><a id="9660" class="Symbol">)</a> <a id="9662" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9664" href="Cubical.HITs.Join.Properties.html#9642" class="Bound">x</a>
        <a id="9674" href="Cubical.HITs.Join.Properties.html#9628" class="Function">A4□→C→A4□</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9689" href="Cubical.HITs.Join.Properties.html#9689" class="Bound">x</a><a id="9690" class="Symbol">)</a> <a id="9692" href="Cubical.HITs.Join.Properties.html#9692" class="Bound">j</a> <a id="9694" class="Symbol">=</a> <a id="9696" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9701" href="Cubical.HITs.Join.Properties.html#9689" class="Bound">x</a> <a id="9703" class="Symbol">(</a><a id="9704" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9706" href="Cubical.HITs.Join.Properties.html#9692" class="Bound">j</a><a id="9707" class="Symbol">)</a>
        <a id="9717" href="Cubical.HITs.Join.Properties.html#9628" class="Function">A4□→C→A4□</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9732" href="Cubical.HITs.Join.Properties.html#9732" class="Bound">c</a><a id="9733" class="Symbol">)</a> <a id="9735" class="Symbol">=</a> <a id="9737" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="9750" href="Cubical.HITs.Join.Properties.html#9628" class="Function">A4□→C→A4□</a> <a id="9760" class="Symbol">(</a><a id="9761" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9766" href="Cubical.HITs.Join.Properties.html#9766" class="Bound">x</a> <a id="9768" href="Cubical.HITs.Join.Properties.html#9768" class="Bound">i</a><a id="9769" class="Symbol">)</a> <a id="9771" href="Cubical.HITs.Join.Properties.html#9771" class="Bound">j</a> <a id="9773" class="Symbol">=</a> <a id="9775" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9780" href="Cubical.HITs.Join.Properties.html#9766" class="Bound">x</a> <a id="9782" class="Symbol">(</a><a id="9783" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9785" href="Cubical.HITs.Join.Properties.html#9771" class="Bound">j</a> <a id="9787" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9789" href="Cubical.HITs.Join.Properties.html#9768" class="Bound">i</a><a id="9790" class="Symbol">)</a>

        <a id="9801" href="Cubical.HITs.Join.Properties.html#9801" class="Function">A4□≃C</a> <a id="9807" class="Symbol">:</a>  <a id="9810" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">3x3-span.A4□</a> <a id="9823" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="9828" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9830" href="Cubical.HITs.Join.Properties.html#3632" class="Bound">C</a>
        <a id="9840" href="Cubical.HITs.Join.Properties.html#9801" class="Function">A4□≃C</a> <a id="9846" class="Symbol">=</a> <a id="9848" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9864" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9870" href="Cubical.HITs.Join.Properties.html#9363" class="Function">C→A4□</a> <a id="9876" href="Cubical.HITs.Join.Properties.html#9558" class="Function">C→A4□→C</a> <a id="9884" href="Cubical.HITs.Join.Properties.html#9628" class="Function">A4□→C→A4□</a><a id="9893" class="Symbol">)</a>

        <a id="9904" href="Cubical.HITs.Join.Properties.html#9904" class="Function">H3</a> <a id="9907" class="Symbol">:</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Cubical.HITs.Join.Properties.html#9910" class="Bound">x</a> <a id="9912" class="Symbol">:</a> <a id="9914" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">3x3-span.A2□</a> <a id="9927" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="9931" class="Symbol">)</a> <a id="9933" class="Symbol">→</a> <a id="9935" href="Cubical.HITs.Join.Properties.html#750" class="Field">proj₂</a> <a id="9941" class="Symbol">(</a><a id="9942" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="9953" href="Cubical.HITs.Join.Properties.html#9910" class="Bound">x</a><a id="9954" class="Symbol">)</a> <a id="9956" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9958" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="9964" class="Symbol">(</a><a id="9965" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">3x3-span.f3□</a> <a id="9978" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="9983" href="Cubical.HITs.Join.Properties.html#9910" class="Bound">x</a><a id="9984" class="Symbol">)</a>
        <a id="9994" href="Cubical.HITs.Join.Properties.html#9904" class="Function">H3</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Cubical.HITs.Join.Properties.html#10003" class="Bound">a</a> <a id="10005" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10007" href="Cubical.HITs.Join.Properties.html#10007" class="Bound">c</a><a id="10008" class="Symbol">))</a> <a id="10011" class="Symbol">=</a> <a id="10013" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="10026" href="Cubical.HITs.Join.Properties.html#9904" class="Function">H3</a> <a id="10029" class="Symbol">(</a><a id="10030" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10034" class="Symbol">(</a><a id="10035" href="Cubical.HITs.Join.Properties.html#10035" class="Bound">b</a> <a id="10037" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10039" href="Cubical.HITs.Join.Properties.html#10039" class="Bound">c</a><a id="10040" class="Symbol">))</a> <a id="10043" class="Symbol">=</a> <a id="10045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="10058" href="Cubical.HITs.Join.Properties.html#9904" class="Function">H3</a> <a id="10061" class="Symbol">(</a><a id="10062" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10067" class="Symbol">(</a><a id="10068" href="Cubical.HITs.Join.Properties.html#10068" class="Bound">a</a> <a id="10070" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10072" class="Symbol">(</a><a id="10073" href="Cubical.HITs.Join.Properties.html#10073" class="Bound">b</a> <a id="10075" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10077" href="Cubical.HITs.Join.Properties.html#10077" class="Bound">c</a><a id="10078" class="Symbol">))</a> <a id="10081" href="Cubical.HITs.Join.Properties.html#10081" class="Bound">i</a><a id="10082" class="Symbol">)</a> <a id="10084" href="Cubical.HITs.Join.Properties.html#10084" class="Bound">j</a> <a id="10086" class="Symbol">=</a> <a id="10088" href="Cubical.HITs.Join.Properties.html#9426" class="Function">A4□→C</a> <a id="10094" class="Symbol">(</a><a id="10095" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="10117" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10122" class="Symbol">(λ</a> <a id="10125" href="Cubical.HITs.Join.Properties.html#10125" class="Bound">i</a> <a id="10127" class="Symbol">→</a> <a id="10129" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Cubical.HITs.Join.Properties.html#10068" class="Bound">a</a> <a id="10137" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10139" href="Cubical.HITs.Join.Properties.html#10077" class="Bound">c</a><a id="10140" class="Symbol">)</a> <a id="10142" href="Cubical.HITs.Join.Properties.html#10125" class="Bound">i</a><a id="10143" class="Symbol">)</a> <a id="10145" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10150" href="Cubical.HITs.Join.Properties.html#10084" class="Bound">j</a> <a id="10152" href="Cubical.HITs.Join.Properties.html#10081" class="Bound">i</a><a id="10153" class="Symbol">)</a>

        <a id="10164" href="Cubical.HITs.Join.Properties.html#10164" class="Function">H4</a> <a id="10167" class="Symbol">:</a> <a id="10169" class="Symbol">(</a><a id="10170" href="Cubical.HITs.Join.Properties.html#10170" class="Bound">x</a> <a id="10172" class="Symbol">:</a> <a id="10174" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">3x3-span.A2□</a> <a id="10187" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a><a id="10191" class="Symbol">)</a> <a id="10193" class="Symbol">→</a> <a id="10195" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="10201" class="Symbol">(</a><a id="10202" href="Cubical.HITs.Join.Properties.html#8413" class="Function">A2□→join×C</a> <a id="10213" href="Cubical.HITs.Join.Properties.html#10170" class="Bound">x</a><a id="10214" class="Symbol">)</a> <a id="10216" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10218" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="10240" class="Symbol">_</a> <a id="10242" class="Symbol">_)</a> <a id="10245" class="Symbol">(</a><a id="10246" href="Cubical.HITs.Pushout.Properties.html#8238" class="Function">3x3-span.f1□</a> <a id="10259" href="Cubical.HITs.Join.Properties.html#3978" class="Function">span</a> <a id="10264" href="Cubical.HITs.Join.Properties.html#10170" class="Bound">x</a><a id="10265" class="Symbol">)</a>
        <a id="10275" href="Cubical.HITs.Join.Properties.html#10164" class="Function">H4</a> <a id="10278" class="Symbol">(</a><a id="10279" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10283" class="Symbol">(</a><a id="10284" href="Cubical.HITs.Join.Properties.html#10284" class="Bound">a</a> <a id="10286" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10288" href="Cubical.HITs.Join.Properties.html#10288" class="Bound">c</a><a id="10289" class="Symbol">))</a> <a id="10292" class="Symbol">=</a> <a id="10294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="10307" href="Cubical.HITs.Join.Properties.html#10164" class="Function">H4</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Cubical.HITs.Join.Properties.html#10316" class="Bound">b</a> <a id="10318" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10320" href="Cubical.HITs.Join.Properties.html#10320" class="Bound">c</a><a id="10321" class="Symbol">))</a> <a id="10324" class="Symbol">=</a> <a id="10326" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="10339" href="Cubical.HITs.Join.Properties.html#10164" class="Function">H4</a> <a id="10342" class="Symbol">(</a><a id="10343" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10348" class="Symbol">(</a><a id="10349" href="Cubical.HITs.Join.Properties.html#10349" class="Bound">a</a> <a id="10351" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10353" class="Symbol">(</a><a id="10354" href="Cubical.HITs.Join.Properties.html#10354" class="Bound">b</a> <a id="10356" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10358" href="Cubical.HITs.Join.Properties.html#10358" class="Bound">c</a><a id="10359" class="Symbol">))</a> <a id="10362" href="Cubical.HITs.Join.Properties.html#10362" class="Bound">i</a><a id="10363" class="Symbol">)</a> <a id="10365" href="Cubical.HITs.Join.Properties.html#10365" class="Bound">j</a> <a id="10367" class="Symbol">=</a> <a id="10369" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10373" class="Symbol">(</a><a id="10374" href="Cubical.HITs.Join.Properties.html#3227" class="Function">joinPushout≃join</a> <a id="10391" class="Symbol">_</a> <a id="10393" class="Symbol">_)</a> <a id="10396" class="Symbol">(</a><a id="10397" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="10419" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10424" class="Symbol">(λ</a> <a id="10427" href="Cubical.HITs.Join.Properties.html#10427" class="Bound">i</a> <a id="10429" class="Symbol">→</a> <a id="10431" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10436" class="Symbol">(</a><a id="10437" href="Cubical.HITs.Join.Properties.html#10349" class="Bound">a</a> <a id="10439" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10441" href="Cubical.HITs.Join.Properties.html#10354" class="Bound">b</a><a id="10442" class="Symbol">)</a> <a id="10444" href="Cubical.HITs.Join.Properties.html#10427" class="Bound">i</a><a id="10445" class="Symbol">)</a> <a id="10447" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10452" href="Cubical.HITs.Join.Properties.html#10365" class="Bound">j</a> <a id="10454" href="Cubical.HITs.Join.Properties.html#10362" class="Bound">i</a><a id="10455" class="Symbol">)</a>

<a id="10458" class="Comment">{-
  Direct proof of an associativity-related property. Combined with
  commutativity, this implies that the join is associative.
-}</a>
<a id="joinSwitch"></a><a id="10591" href="Cubical.HITs.Join.Properties.html#10591" class="Function">joinSwitch</a> <a id="10602" class="Symbol">:</a> <a id="10604" class="Symbol">∀</a> <a id="10606" class="Symbol">{</a><a id="10607" href="Cubical.HITs.Join.Properties.html#10607" class="Bound">ℓ</a> <a id="10609" href="Cubical.HITs.Join.Properties.html#10609" class="Bound">ℓ&#39;</a> <a id="10612" href="Cubical.HITs.Join.Properties.html#10612" class="Bound">ℓ&#39;&#39;</a><a id="10615" class="Symbol">}</a> <a id="10617" class="Symbol">{</a><a id="10618" href="Cubical.HITs.Join.Properties.html#10618" class="Bound">A</a> <a id="10620" class="Symbol">:</a> <a id="10622" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10627" href="Cubical.HITs.Join.Properties.html#10607" class="Bound">ℓ</a><a id="10628" class="Symbol">}</a> <a id="10630" class="Symbol">{</a><a id="10631" href="Cubical.HITs.Join.Properties.html#10631" class="Bound">B</a> <a id="10633" class="Symbol">:</a> <a id="10635" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10640" href="Cubical.HITs.Join.Properties.html#10609" class="Bound">ℓ&#39;</a><a id="10642" class="Symbol">}</a> <a id="10644" class="Symbol">{</a><a id="10645" href="Cubical.HITs.Join.Properties.html#10645" class="Bound">C</a> <a id="10647" class="Symbol">:</a> <a id="10649" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10654" href="Cubical.HITs.Join.Properties.html#10612" class="Bound">ℓ&#39;&#39;</a><a id="10657" class="Symbol">}</a>
  <a id="10661" class="Symbol">→</a> <a id="10663" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10668" class="Symbol">(</a><a id="10669" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10674" href="Cubical.HITs.Join.Properties.html#10618" class="Bound">A</a> <a id="10676" href="Cubical.HITs.Join.Properties.html#10631" class="Bound">B</a><a id="10677" class="Symbol">)</a> <a id="10679" href="Cubical.HITs.Join.Properties.html#10645" class="Bound">C</a> <a id="10681" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10683" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10688" class="Symbol">(</a><a id="10689" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10694" href="Cubical.HITs.Join.Properties.html#10645" class="Bound">C</a> <a id="10696" href="Cubical.HITs.Join.Properties.html#10631" class="Bound">B</a><a id="10697" class="Symbol">)</a> <a id="10699" href="Cubical.HITs.Join.Properties.html#10618" class="Bound">A</a>
<a id="10701" href="Cubical.HITs.Join.Properties.html#10591" class="Function">joinSwitch</a> <a id="10712" class="Symbol">=</a> <a id="10714" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10725" class="Symbol">(</a><a id="10726" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="10730" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="10737" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="10744" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="10750" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a><a id="10755" class="Symbol">)</a>
  <a id="10759" class="Keyword">where</a>
  <a id="10767" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="10774" class="Symbol">:</a> <a id="10776" class="Symbol">∀</a> <a id="10778" class="Symbol">{</a><a id="10779" href="Cubical.HITs.Join.Properties.html#10779" class="Bound">ℓ</a> <a id="10781" href="Cubical.HITs.Join.Properties.html#10781" class="Bound">ℓ&#39;</a> <a id="10784" href="Cubical.HITs.Join.Properties.html#10784" class="Bound">ℓ&#39;&#39;</a><a id="10787" class="Symbol">}</a>  <a id="10790" class="Symbol">{</a><a id="10791" href="Cubical.HITs.Join.Properties.html#10791" class="Bound">A</a> <a id="10793" class="Symbol">:</a> <a id="10795" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10800" href="Cubical.HITs.Join.Properties.html#10779" class="Bound">ℓ</a><a id="10801" class="Symbol">}</a> <a id="10803" class="Symbol">{</a><a id="10804" href="Cubical.HITs.Join.Properties.html#10804" class="Bound">B</a> <a id="10806" class="Symbol">:</a> <a id="10808" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10813" href="Cubical.HITs.Join.Properties.html#10781" class="Bound">ℓ&#39;</a><a id="10815" class="Symbol">}</a> <a id="10817" class="Symbol">{</a><a id="10818" href="Cubical.HITs.Join.Properties.html#10818" class="Bound">C</a> <a id="10820" class="Symbol">:</a> <a id="10822" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10827" href="Cubical.HITs.Join.Properties.html#10784" class="Bound">ℓ&#39;&#39;</a><a id="10830" class="Symbol">}</a>
    <a id="10836" class="Symbol">→</a> <a id="10838" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10843" class="Symbol">(</a><a id="10844" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10849" href="Cubical.HITs.Join.Properties.html#10791" class="Bound">A</a> <a id="10851" href="Cubical.HITs.Join.Properties.html#10804" class="Bound">B</a><a id="10852" class="Symbol">)</a> <a id="10854" href="Cubical.HITs.Join.Properties.html#10818" class="Bound">C</a> <a id="10856" class="Symbol">→</a> <a id="10858" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10863" class="Symbol">(</a><a id="10864" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10869" href="Cubical.HITs.Join.Properties.html#10818" class="Bound">C</a> <a id="10871" href="Cubical.HITs.Join.Properties.html#10804" class="Bound">B</a><a id="10872" class="Symbol">)</a> <a id="10874" href="Cubical.HITs.Join.Properties.html#10791" class="Bound">A</a>
  <a id="10878" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="10885" class="Symbol">(</a><a id="10886" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="10890" class="Symbol">(</a><a id="10891" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="10895" href="Cubical.HITs.Join.Properties.html#10895" class="Bound">a</a><a id="10896" class="Symbol">))</a> <a id="10899" class="Symbol">=</a> <a id="10901" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="10905" href="Cubical.HITs.Join.Properties.html#10895" class="Bound">a</a>
  <a id="10909" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="10916" class="Symbol">(</a><a id="10917" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="10921" class="Symbol">(</a><a id="10922" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="10926" href="Cubical.HITs.Join.Properties.html#10926" class="Bound">b</a><a id="10927" class="Symbol">))</a> <a id="10930" class="Symbol">=</a> <a id="10932" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="10936" class="Symbol">(</a><a id="10937" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="10941" href="Cubical.HITs.Join.Properties.html#10926" class="Bound">b</a><a id="10942" class="Symbol">)</a>
  <a id="10946" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="10953" class="Symbol">(</a><a id="10954" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="10958" class="Symbol">(</a><a id="10959" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10964" href="Cubical.HITs.Join.Properties.html#10964" class="Bound">a</a> <a id="10966" href="Cubical.HITs.Join.Properties.html#10966" class="Bound">b</a> <a id="10968" href="Cubical.HITs.Join.Properties.html#10968" class="Bound">i</a><a id="10969" class="Symbol">))</a> <a id="10972" class="Symbol">=</a> <a id="10974" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10979" class="Symbol">(</a><a id="10980" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="10984" href="Cubical.HITs.Join.Properties.html#10966" class="Bound">b</a><a id="10985" class="Symbol">)</a> <a id="10987" href="Cubical.HITs.Join.Properties.html#10964" class="Bound">a</a> <a id="10989" class="Symbol">(</a><a id="10990" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10992" href="Cubical.HITs.Join.Properties.html#10968" class="Bound">i</a><a id="10993" class="Symbol">)</a>
  <a id="10997" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="11004" class="Symbol">(</a><a id="11005" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11009" href="Cubical.HITs.Join.Properties.html#11009" class="Bound">c</a><a id="11010" class="Symbol">)</a> <a id="11012" class="Symbol">=</a> <a id="11014" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11023" href="Cubical.HITs.Join.Properties.html#11009" class="Bound">c</a><a id="11024" class="Symbol">)</a>
  <a id="11028" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="11035" class="Symbol">(</a><a id="11036" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11041" class="Symbol">(</a><a id="11042" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11046" href="Cubical.HITs.Join.Properties.html#11046" class="Bound">a</a><a id="11047" class="Symbol">)</a> <a id="11049" href="Cubical.HITs.Join.Properties.html#11049" class="Bound">c</a> <a id="11051" href="Cubical.HITs.Join.Properties.html#11051" class="Bound">j</a><a id="11052" class="Symbol">)</a> <a id="11054" class="Symbol">=</a> <a id="11056" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11061" class="Symbol">(</a><a id="11062" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11066" href="Cubical.HITs.Join.Properties.html#11049" class="Bound">c</a><a id="11067" class="Symbol">)</a> <a id="11069" href="Cubical.HITs.Join.Properties.html#11046" class="Bound">a</a> <a id="11071" class="Symbol">(</a><a id="11072" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11074" href="Cubical.HITs.Join.Properties.html#11051" class="Bound">j</a><a id="11075" class="Symbol">)</a>
  <a id="11079" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="11086" class="Symbol">(</a><a id="11087" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11092" class="Symbol">(</a><a id="11093" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11097" href="Cubical.HITs.Join.Properties.html#11097" class="Bound">b</a><a id="11098" class="Symbol">)</a> <a id="11100" href="Cubical.HITs.Join.Properties.html#11100" class="Bound">c</a> <a id="11102" href="Cubical.HITs.Join.Properties.html#11102" class="Bound">j</a><a id="11103" class="Symbol">)</a> <a id="11105" class="Symbol">=</a> <a id="11107" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11111" class="Symbol">(</a><a id="11112" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11117" href="Cubical.HITs.Join.Properties.html#11100" class="Bound">c</a> <a id="11119" href="Cubical.HITs.Join.Properties.html#11097" class="Bound">b</a> <a id="11121" class="Symbol">(</a><a id="11122" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11124" href="Cubical.HITs.Join.Properties.html#11102" class="Bound">j</a><a id="11125" class="Symbol">))</a>
  <a id="11130" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="11137" class="Symbol">(</a><a id="11138" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11143" class="Symbol">(</a><a id="11144" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11149" href="Cubical.HITs.Join.Properties.html#11149" class="Bound">a</a> <a id="11151" href="Cubical.HITs.Join.Properties.html#11151" class="Bound">b</a> <a id="11153" href="Cubical.HITs.Join.Properties.html#11153" class="Bound">i</a><a id="11154" class="Symbol">)</a> <a id="11156" href="Cubical.HITs.Join.Properties.html#11156" class="Bound">c</a> <a id="11158" href="Cubical.HITs.Join.Properties.html#11158" class="Bound">j</a><a id="11159" class="Symbol">)</a> <a id="11161" class="Symbol">=</a>
    <a id="11167" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="11179" class="Symbol">(λ</a> <a id="11182" href="Cubical.HITs.Join.Properties.html#11182" class="Bound">k</a> <a id="11184" class="Symbol">→</a> <a id="11186" class="Symbol">λ</a>
        <a id="11196" class="Symbol">{</a> <a id="11198" class="Symbol">(</a><a id="11199" href="Cubical.HITs.Join.Properties.html#11153" class="Bound">i</a> <a id="11201" class="Symbol">=</a> <a id="11203" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11205" class="Symbol">)</a> <a id="11207" class="Symbol">→</a> <a id="11209" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11214" class="Symbol">(</a><a id="11215" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11219" href="Cubical.HITs.Join.Properties.html#11156" class="Bound">c</a><a id="11220" class="Symbol">)</a> <a id="11222" href="Cubical.HITs.Join.Properties.html#11149" class="Bound">a</a> <a id="11224" class="Symbol">(</a><a id="11225" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11227" href="Cubical.HITs.Join.Properties.html#11158" class="Bound">j</a> <a id="11229" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11231" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11233" href="Cubical.HITs.Join.Properties.html#11182" class="Bound">k</a><a id="11234" class="Symbol">)</a>
        <a id="11244" class="Symbol">;</a> <a id="11246" class="Symbol">(</a><a id="11247" href="Cubical.HITs.Join.Properties.html#11153" class="Bound">i</a> <a id="11249" class="Symbol">=</a> <a id="11251" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11253" class="Symbol">)</a> <a id="11255" class="Symbol">→</a> <a id="11257" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11261" class="Symbol">(</a><a id="11262" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11267" href="Cubical.HITs.Join.Properties.html#11156" class="Bound">c</a> <a id="11269" href="Cubical.HITs.Join.Properties.html#11151" class="Bound">b</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11274" href="Cubical.HITs.Join.Properties.html#11158" class="Bound">j</a><a id="11275" class="Symbol">))</a>
        <a id="11286" class="Symbol">;</a> <a id="11288" class="Symbol">(</a><a id="11289" href="Cubical.HITs.Join.Properties.html#11158" class="Bound">j</a> <a id="11291" class="Symbol">=</a> <a id="11293" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11295" class="Symbol">)</a> <a id="11297" class="Symbol">→</a> <a id="11299" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11304" class="Symbol">(</a><a id="11305" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11309" href="Cubical.HITs.Join.Properties.html#11151" class="Bound">b</a><a id="11310" class="Symbol">)</a> <a id="11312" href="Cubical.HITs.Join.Properties.html#11149" class="Bound">a</a> <a id="11314" class="Symbol">(</a><a id="11315" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11317" href="Cubical.HITs.Join.Properties.html#11153" class="Bound">i</a><a id="11318" class="Symbol">)</a>
        <a id="11328" class="Symbol">;</a> <a id="11330" class="Symbol">(</a><a id="11331" href="Cubical.HITs.Join.Properties.html#11158" class="Bound">j</a> <a id="11333" class="Symbol">=</a> <a id="11335" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11337" class="Symbol">)</a> <a id="11339" class="Symbol">→</a> <a id="11341" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11346" class="Symbol">(</a><a id="11347" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11351" href="Cubical.HITs.Join.Properties.html#11156" class="Bound">c</a><a id="11352" class="Symbol">)</a> <a id="11354" href="Cubical.HITs.Join.Properties.html#11149" class="Bound">a</a> <a id="11356" class="Symbol">(</a><a id="11357" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11359" href="Cubical.HITs.Join.Properties.html#11153" class="Bound">i</a> <a id="11361" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11363" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11365" href="Cubical.HITs.Join.Properties.html#11182" class="Bound">k</a><a id="11366" class="Symbol">)</a>
        <a id="11376" class="Symbol">})</a>
      <a id="11385" class="Symbol">(</a><a id="11386" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11391" class="Symbol">(</a><a id="11392" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11397" href="Cubical.HITs.Join.Properties.html#11156" class="Bound">c</a> <a id="11399" href="Cubical.HITs.Join.Properties.html#11151" class="Bound">b</a> <a id="11401" class="Symbol">(</a><a id="11402" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11404" href="Cubical.HITs.Join.Properties.html#11158" class="Bound">j</a><a id="11405" class="Symbol">))</a> <a id="11408" href="Cubical.HITs.Join.Properties.html#11149" class="Bound">a</a> <a id="11410" class="Symbol">(</a><a id="11411" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11413" href="Cubical.HITs.Join.Properties.html#11153" class="Bound">i</a><a id="11414" class="Symbol">))</a>

  <a id="11420" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11426" class="Symbol">:</a> <a id="11428" class="Symbol">∀</a> <a id="11430" class="Symbol">{</a><a id="11431" href="Cubical.HITs.Join.Properties.html#11431" class="Bound">ℓ</a> <a id="11433" href="Cubical.HITs.Join.Properties.html#11433" class="Bound">ℓ&#39;</a> <a id="11436" href="Cubical.HITs.Join.Properties.html#11436" class="Bound">ℓ&#39;&#39;</a><a id="11439" class="Symbol">}</a> <a id="11441" class="Symbol">{</a><a id="11442" href="Cubical.HITs.Join.Properties.html#11442" class="Bound">A</a> <a id="11444" class="Symbol">:</a> <a id="11446" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11451" href="Cubical.HITs.Join.Properties.html#11431" class="Bound">ℓ</a><a id="11452" class="Symbol">}</a> <a id="11454" class="Symbol">{</a><a id="11455" href="Cubical.HITs.Join.Properties.html#11455" class="Bound">B</a> <a id="11457" class="Symbol">:</a> <a id="11459" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11464" href="Cubical.HITs.Join.Properties.html#11433" class="Bound">ℓ&#39;</a><a id="11466" class="Symbol">}</a> <a id="11468" class="Symbol">{</a><a id="11469" href="Cubical.HITs.Join.Properties.html#11469" class="Bound">C</a> <a id="11471" class="Symbol">:</a> <a id="11473" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11478" href="Cubical.HITs.Join.Properties.html#11436" class="Bound">ℓ&#39;&#39;</a><a id="11481" class="Symbol">}</a>
    <a id="11487" class="Symbol">(</a><a id="11488" href="Cubical.HITs.Join.Properties.html#11488" class="Bound">u</a> <a id="11490" class="Symbol">:</a> <a id="11492" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11497" class="Symbol">(</a><a id="11498" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11503" href="Cubical.HITs.Join.Properties.html#11442" class="Bound">A</a> <a id="11505" href="Cubical.HITs.Join.Properties.html#11455" class="Bound">B</a><a id="11506" class="Symbol">)</a> <a id="11508" href="Cubical.HITs.Join.Properties.html#11469" class="Bound">C</a><a id="11509" class="Symbol">)</a> <a id="11511" class="Symbol">→</a> <a id="11513" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="11520" class="Symbol">(</a><a id="11521" href="Cubical.HITs.Join.Properties.html#10767" class="Function">switch</a> <a id="11528" href="Cubical.HITs.Join.Properties.html#11488" class="Bound">u</a><a id="11529" class="Symbol">)</a> <a id="11531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11533" href="Cubical.HITs.Join.Properties.html#11488" class="Bound">u</a>
  <a id="11537" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11543" class="Symbol">(</a><a id="11544" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11548" class="Symbol">(</a><a id="11549" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11553" href="Cubical.HITs.Join.Properties.html#11553" class="Bound">a</a><a id="11554" class="Symbol">))</a> <a id="11557" class="Symbol">=</a> <a id="11559" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11566" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11572" class="Symbol">(</a><a id="11573" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11577" class="Symbol">(</a><a id="11578" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11582" href="Cubical.HITs.Join.Properties.html#11582" class="Bound">b</a><a id="11583" class="Symbol">))</a> <a id="11586" class="Symbol">=</a> <a id="11588" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11595" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11606" class="Symbol">(</a><a id="11607" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11612" href="Cubical.HITs.Join.Properties.html#11612" class="Bound">a</a> <a id="11614" href="Cubical.HITs.Join.Properties.html#11614" class="Bound">b</a> <a id="11616" href="Cubical.HITs.Join.Properties.html#11616" class="Bound">i</a><a id="11617" class="Symbol">))</a> <a id="11620" class="Symbol">=</a> <a id="11622" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11629" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11640" href="Cubical.HITs.Join.Properties.html#11640" class="Bound">c</a><a id="11641" class="Symbol">)</a> <a id="11643" class="Symbol">=</a> <a id="11645" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11652" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11658" class="Symbol">(</a><a id="11659" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11664" class="Symbol">(</a><a id="11665" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11669" href="Cubical.HITs.Join.Properties.html#11669" class="Bound">a</a><a id="11670" class="Symbol">)</a> <a id="11672" href="Cubical.HITs.Join.Properties.html#11672" class="Bound">c</a> <a id="11674" href="Cubical.HITs.Join.Properties.html#11674" class="Bound">j</a><a id="11675" class="Symbol">)</a> <a id="11677" class="Symbol">=</a> <a id="11679" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11686" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11692" class="Symbol">(</a><a id="11693" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11698" class="Symbol">(</a><a id="11699" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11703" href="Cubical.HITs.Join.Properties.html#11703" class="Bound">b</a><a id="11704" class="Symbol">)</a> <a id="11706" href="Cubical.HITs.Join.Properties.html#11706" class="Bound">c</a> <a id="11708" href="Cubical.HITs.Join.Properties.html#11708" class="Bound">j</a><a id="11709" class="Symbol">)</a> <a id="11711" class="Symbol">=</a> <a id="11713" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11720" href="Cubical.HITs.Join.Properties.html#11420" class="Function">invol</a> <a id="11726" class="Symbol">{</a><a id="11727" class="Argument">A</a> <a id="11729" class="Symbol">=</a> <a id="11731" href="Cubical.HITs.Join.Properties.html#11731" class="Bound">A</a><a id="11732" class="Symbol">}</a> <a id="11734" class="Symbol">{</a><a id="11735" href="Cubical.HITs.Join.Properties.html#11735" class="Bound">B</a><a id="11736" class="Symbol">}</a> <a id="11738" class="Symbol">{</a><a id="11739" href="Cubical.HITs.Join.Properties.html#11739" class="Bound">C</a><a id="11740" class="Symbol">}</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11754" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a> <a id="11756" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a> <a id="11758" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a><a id="11759" class="Symbol">)</a> <a id="11761" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="11763" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a><a id="11764" class="Symbol">)</a> <a id="11766" href="Cubical.HITs.Join.Properties.html#11766" class="Bound">l</a> <a id="11768" class="Symbol">=</a>
    <a id="11774" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a>
      <a id="11785" class="Symbol">(λ</a> <a id="11788" href="Cubical.HITs.Join.Properties.html#11788" class="Bound">_</a> <a id="11790" class="Symbol">→</a> <a id="11792" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11797" class="Symbol">(</a><a id="11798" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11803" href="Cubical.HITs.Join.Properties.html#11731" class="Bound">A</a> <a id="11805" href="Cubical.HITs.Join.Properties.html#11735" class="Bound">B</a><a id="11806" class="Symbol">)</a> <a id="11808" href="Cubical.HITs.Join.Properties.html#11739" class="Bound">C</a><a id="11809" class="Symbol">)</a>
      <a id="11817" class="Symbol">(λ</a> <a id="11820" href="Cubical.HITs.Join.Properties.html#11820" class="Bound">k</a> <a id="11822" class="Symbol">→</a> <a id="11824" class="Symbol">λ</a>
        <a id="11834" class="Symbol">{</a> <a id="11836" class="Symbol">(</a><a id="11837" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a> <a id="11839" class="Symbol">=</a> <a id="11841" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11843" class="Symbol">)</a> <a id="11845" class="Symbol">→</a> <a id="11847" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11852" class="Symbol">(</a><a id="11853" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11857" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a><a id="11858" class="Symbol">)</a> <a id="11860" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="11862" class="Symbol">(</a><a id="11863" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a> <a id="11865" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11867" class="Symbol">(</a><a id="11868" href="Cubical.HITs.Join.Properties.html#11820" class="Bound">k</a> <a id="11870" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11872" href="Cubical.HITs.Join.Properties.html#11766" class="Bound">l</a><a id="11873" class="Symbol">))</a>
        <a id="11884" class="Symbol">;</a> <a id="11886" class="Symbol">(</a><a id="11887" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a> <a id="11889" class="Symbol">=</a> <a id="11891" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11893" class="Symbol">)</a> <a id="11895" class="Symbol">→</a> <a id="11897" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11902" class="Symbol">(</a><a id="11903" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11907" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a><a id="11908" class="Symbol">)</a> <a id="11910" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="11912" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a>
        <a id="11922" class="Symbol">;</a> <a id="11924" class="Symbol">(</a><a id="11925" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a> <a id="11927" class="Symbol">=</a> <a id="11929" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11931" class="Symbol">)</a> <a id="11933" class="Symbol">→</a> <a id="11935" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11939" class="Symbol">(</a><a id="11940" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11945" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a> <a id="11947" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a> <a id="11949" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a><a id="11950" class="Symbol">)</a>
        <a id="11960" class="Symbol">;</a> <a id="11962" class="Symbol">(</a><a id="11963" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a> <a id="11965" class="Symbol">=</a> <a id="11967" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11969" class="Symbol">)</a> <a id="11971" class="Symbol">→</a> <a id="11973" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11978" class="Symbol">(</a><a id="11979" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11983" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a><a id="11984" class="Symbol">)</a> <a id="11986" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="11988" class="Symbol">(</a><a id="11989" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a> <a id="11991" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11993" class="Symbol">(</a><a id="11994" href="Cubical.HITs.Join.Properties.html#11820" class="Bound">k</a> <a id="11996" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11998" href="Cubical.HITs.Join.Properties.html#11766" class="Bound">l</a><a id="11999" class="Symbol">))</a>
        <a id="12010" class="Symbol">;</a> <a id="12012" class="Symbol">(</a><a id="12013" href="Cubical.HITs.Join.Properties.html#11766" class="Bound">l</a> <a id="12015" class="Symbol">=</a> <a id="12017" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12019" class="Symbol">)</a> <a id="12021" class="Symbol">→</a> <a id="12023" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12028" class="Symbol">(</a><a id="12029" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12034" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a> <a id="12036" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a> <a id="12038" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a><a id="12039" class="Symbol">)</a> <a id="12041" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="12043" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a>
        <a id="12053" class="Symbol">})</a>
      <a id="12062" class="Symbol">(</a><a id="12063" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
        <a id="12077" class="Symbol">(λ</a> <a id="12080" href="Cubical.HITs.Join.Properties.html#12080" class="Bound">k</a> <a id="12082" class="Symbol">→</a> <a id="12084" class="Symbol">λ</a>
          <a id="12096" class="Symbol">{</a> <a id="12098" class="Symbol">(</a><a id="12099" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a> <a id="12101" class="Symbol">=</a> <a id="12103" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12105" class="Symbol">)</a> <a id="12107" class="Symbol">→</a> <a id="12109" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12114" class="Symbol">(</a><a id="12115" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12119" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a><a id="12120" class="Symbol">)</a> <a id="12122" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="12124" class="Symbol">(</a><a id="12125" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a> <a id="12127" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12129" class="Symbol">(</a><a id="12130" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12132" href="Cubical.HITs.Join.Properties.html#12080" class="Bound">k</a> <a id="12134" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12136" href="Cubical.HITs.Join.Properties.html#11766" class="Bound">l</a><a id="12137" class="Symbol">))</a>
          <a id="12150" class="Symbol">;</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a> <a id="12155" class="Symbol">=</a> <a id="12157" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12159" class="Symbol">)</a> <a id="12161" class="Symbol">→</a> <a id="12163" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12168" class="Symbol">(</a><a id="12169" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12173" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a><a id="12174" class="Symbol">)</a> <a id="12176" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="12178" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a>
          <a id="12190" class="Symbol">;</a> <a id="12192" class="Symbol">(</a><a id="12193" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a> <a id="12195" class="Symbol">=</a> <a id="12197" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12199" class="Symbol">)</a> <a id="12201" class="Symbol">→</a> <a id="12203" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12207" class="Symbol">(</a><a id="12208" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12213" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a> <a id="12215" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a> <a id="12217" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a><a id="12218" class="Symbol">)</a>
          <a id="12230" class="Symbol">;</a> <a id="12232" class="Symbol">(</a><a id="12233" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a> <a id="12235" class="Symbol">=</a> <a id="12237" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12239" class="Symbol">)</a> <a id="12241" class="Symbol">→</a> <a id="12243" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12253" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a><a id="12254" class="Symbol">)</a> <a id="12256" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="12258" class="Symbol">(</a><a id="12259" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a> <a id="12261" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12263" class="Symbol">(</a><a id="12264" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12266" href="Cubical.HITs.Join.Properties.html#12080" class="Bound">k</a> <a id="12268" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12270" href="Cubical.HITs.Join.Properties.html#11766" class="Bound">l</a><a id="12271" class="Symbol">))</a>
          <a id="12284" class="Symbol">;</a> <a id="12286" class="Symbol">(</a><a id="12287" href="Cubical.HITs.Join.Properties.html#11766" class="Bound">l</a> <a id="12289" class="Symbol">=</a> <a id="12291" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12293" class="Symbol">)</a> <a id="12295" class="Symbol">→</a> <a id="12297" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12302" class="Symbol">(</a><a id="12303" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12308" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a> <a id="12310" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a> <a id="12312" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a><a id="12313" class="Symbol">)</a> <a id="12315" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="12317" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a>
          <a id="12329" class="Symbol">})</a>
        <a id="12340" class="Symbol">(</a><a id="12341" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12346" class="Symbol">(</a><a id="12347" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12352" href="Cubical.HITs.Join.Properties.html#11754" class="Bound">a</a> <a id="12354" href="Cubical.HITs.Join.Properties.html#11756" class="Bound">b</a> <a id="12356" href="Cubical.HITs.Join.Properties.html#11758" class="Bound">i</a><a id="12357" class="Symbol">)</a> <a id="12359" href="Cubical.HITs.Join.Properties.html#11761" class="Bound">c</a> <a id="12361" href="Cubical.HITs.Join.Properties.html#11763" class="Bound">j</a><a id="12362" class="Symbol">))</a>

<a id="12366" class="Comment">{-
  Direct proof of associativity.
-}</a>
<a id="joinAssocDirect"></a><a id="12405" href="Cubical.HITs.Join.Properties.html#12405" class="Function">joinAssocDirect</a> <a id="12421" class="Symbol">:</a> <a id="12423" class="Symbol">∀</a> <a id="12425" class="Symbol">{</a><a id="12426" href="Cubical.HITs.Join.Properties.html#12426" class="Bound">ℓ</a> <a id="12428" href="Cubical.HITs.Join.Properties.html#12428" class="Bound">ℓ&#39;</a> <a id="12431" href="Cubical.HITs.Join.Properties.html#12431" class="Bound">ℓ&#39;&#39;</a><a id="12434" class="Symbol">}</a> <a id="12436" class="Symbol">{</a><a id="12437" href="Cubical.HITs.Join.Properties.html#12437" class="Bound">A</a> <a id="12439" class="Symbol">:</a> <a id="12441" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12446" href="Cubical.HITs.Join.Properties.html#12426" class="Bound">ℓ</a><a id="12447" class="Symbol">}</a> <a id="12449" class="Symbol">{</a><a id="12450" href="Cubical.HITs.Join.Properties.html#12450" class="Bound">B</a> <a id="12452" class="Symbol">:</a> <a id="12454" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12459" href="Cubical.HITs.Join.Properties.html#12428" class="Bound">ℓ&#39;</a><a id="12461" class="Symbol">}</a> <a id="12463" class="Symbol">{</a><a id="12464" href="Cubical.HITs.Join.Properties.html#12464" class="Bound">C</a> <a id="12466" class="Symbol">:</a> <a id="12468" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12473" href="Cubical.HITs.Join.Properties.html#12431" class="Bound">ℓ&#39;&#39;</a><a id="12476" class="Symbol">}</a>
  <a id="12480" class="Symbol">→</a> <a id="12482" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12487" class="Symbol">(</a><a id="12488" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12493" href="Cubical.HITs.Join.Properties.html#12437" class="Bound">A</a> <a id="12495" href="Cubical.HITs.Join.Properties.html#12450" class="Bound">B</a><a id="12496" class="Symbol">)</a> <a id="12498" href="Cubical.HITs.Join.Properties.html#12464" class="Bound">C</a> <a id="12500" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12502" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12507" href="Cubical.HITs.Join.Properties.html#12437" class="Bound">A</a> <a id="12509" class="Symbol">(</a><a id="12510" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12515" href="Cubical.HITs.Join.Properties.html#12450" class="Bound">B</a> <a id="12517" href="Cubical.HITs.Join.Properties.html#12464" class="Bound">C</a><a id="12518" class="Symbol">)</a>
<a id="12520" href="Cubical.HITs.Join.Properties.html#12405" class="Function">joinAssocDirect</a> <a id="12536" class="Symbol">{</a><a id="12537" class="Argument">A</a> <a id="12539" class="Symbol">=</a> <a id="12541" href="Cubical.HITs.Join.Properties.html#12541" class="Bound">A</a><a id="12542" class="Symbol">}</a> <a id="12544" class="Symbol">{</a><a id="12545" href="Cubical.HITs.Join.Properties.html#12545" class="Bound">B</a><a id="12546" class="Symbol">}</a> <a id="12548" class="Symbol">{</a><a id="12549" href="Cubical.HITs.Join.Properties.html#12549" class="Bound">C</a><a id="12550" class="Symbol">}</a> <a id="12552" class="Symbol">=</a>
  <a id="12556" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12567" class="Symbol">(</a><a id="12568" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="12572" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12580" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="12585" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="12597" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a><a id="12608" class="Symbol">)</a>
  <a id="12612" class="Keyword">where</a>
  <a id="12620" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12628" class="Symbol">:</a> <a id="12630" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12635" class="Symbol">(</a><a id="12636" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12641" href="Cubical.HITs.Join.Properties.html#12541" class="Bound">A</a> <a id="12643" href="Cubical.HITs.Join.Properties.html#12545" class="Bound">B</a><a id="12644" class="Symbol">)</a> <a id="12646" href="Cubical.HITs.Join.Properties.html#12549" class="Bound">C</a> <a id="12648" class="Symbol">→</a> <a id="12650" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12655" href="Cubical.HITs.Join.Properties.html#12541" class="Bound">A</a> <a id="12657" class="Symbol">(</a><a id="12658" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12663" href="Cubical.HITs.Join.Properties.html#12545" class="Bound">B</a> <a id="12665" href="Cubical.HITs.Join.Properties.html#12549" class="Bound">C</a><a id="12666" class="Symbol">)</a>
  <a id="12670" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12678" class="Symbol">(</a><a id="12679" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12683" class="Symbol">(</a><a id="12684" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12688" href="Cubical.HITs.Join.Properties.html#12688" class="Bound">a</a><a id="12689" class="Symbol">))</a> <a id="12692" class="Symbol">=</a> <a id="12694" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12698" href="Cubical.HITs.Join.Properties.html#12688" class="Bound">a</a>
  <a id="12702" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12710" class="Symbol">(</a><a id="12711" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12715" class="Symbol">(</a><a id="12716" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12720" href="Cubical.HITs.Join.Properties.html#12720" class="Bound">b</a><a id="12721" class="Symbol">))</a> <a id="12724" class="Symbol">=</a> <a id="12726" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12730" class="Symbol">(</a><a id="12731" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12735" href="Cubical.HITs.Join.Properties.html#12720" class="Bound">b</a><a id="12736" class="Symbol">)</a>
  <a id="12740" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12748" class="Symbol">(</a><a id="12749" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12759" href="Cubical.HITs.Join.Properties.html#12759" class="Bound">a</a> <a id="12761" href="Cubical.HITs.Join.Properties.html#12761" class="Bound">b</a> <a id="12763" href="Cubical.HITs.Join.Properties.html#12763" class="Bound">i</a><a id="12764" class="Symbol">))</a> <a id="12767" class="Symbol">=</a> <a id="12769" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12774" href="Cubical.HITs.Join.Properties.html#12759" class="Bound">a</a> <a id="12776" class="Symbol">(</a><a id="12777" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12781" href="Cubical.HITs.Join.Properties.html#12761" class="Bound">b</a><a id="12782" class="Symbol">)</a> <a id="12784" href="Cubical.HITs.Join.Properties.html#12763" class="Bound">i</a>
  <a id="12788" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12796" class="Symbol">(</a><a id="12797" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12801" href="Cubical.HITs.Join.Properties.html#12801" class="Bound">c</a><a id="12802" class="Symbol">)</a> <a id="12804" class="Symbol">=</a> <a id="12806" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12810" class="Symbol">(</a><a id="12811" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12815" href="Cubical.HITs.Join.Properties.html#12801" class="Bound">c</a><a id="12816" class="Symbol">)</a>
  <a id="12820" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12828" class="Symbol">(</a><a id="12829" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12834" class="Symbol">(</a><a id="12835" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12839" href="Cubical.HITs.Join.Properties.html#12839" class="Bound">a</a><a id="12840" class="Symbol">)</a> <a id="12842" href="Cubical.HITs.Join.Properties.html#12842" class="Bound">c</a> <a id="12844" href="Cubical.HITs.Join.Properties.html#12844" class="Bound">j</a><a id="12845" class="Symbol">)</a> <a id="12847" class="Symbol">=</a> <a id="12849" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12854" href="Cubical.HITs.Join.Properties.html#12839" class="Bound">a</a> <a id="12856" class="Symbol">(</a><a id="12857" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12861" href="Cubical.HITs.Join.Properties.html#12842" class="Bound">c</a><a id="12862" class="Symbol">)</a> <a id="12864" href="Cubical.HITs.Join.Properties.html#12844" class="Bound">j</a>
  <a id="12868" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12876" class="Symbol">(</a><a id="12877" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12882" class="Symbol">(</a><a id="12883" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12887" href="Cubical.HITs.Join.Properties.html#12887" class="Bound">b</a><a id="12888" class="Symbol">)</a> <a id="12890" href="Cubical.HITs.Join.Properties.html#12890" class="Bound">c</a> <a id="12892" href="Cubical.HITs.Join.Properties.html#12892" class="Bound">j</a><a id="12893" class="Symbol">)</a> <a id="12895" class="Symbol">=</a> <a id="12897" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12901" class="Symbol">(</a><a id="12902" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12907" href="Cubical.HITs.Join.Properties.html#12887" class="Bound">b</a> <a id="12909" href="Cubical.HITs.Join.Properties.html#12890" class="Bound">c</a> <a id="12911" href="Cubical.HITs.Join.Properties.html#12892" class="Bound">j</a><a id="12912" class="Symbol">)</a>
  <a id="12916" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="12924" class="Symbol">(</a><a id="12925" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12930" class="Symbol">(</a><a id="12931" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12936" href="Cubical.HITs.Join.Properties.html#12936" class="Bound">a</a> <a id="12938" href="Cubical.HITs.Join.Properties.html#12938" class="Bound">b</a> <a id="12940" href="Cubical.HITs.Join.Properties.html#12940" class="Bound">i</a><a id="12941" class="Symbol">)</a> <a id="12943" href="Cubical.HITs.Join.Properties.html#12943" class="Bound">c</a> <a id="12945" href="Cubical.HITs.Join.Properties.html#12945" class="Bound">j</a><a id="12946" class="Symbol">)</a> <a id="12948" class="Symbol">=</a>
    <a id="12954" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="12966" class="Symbol">(λ</a> <a id="12969" href="Cubical.HITs.Join.Properties.html#12969" class="Bound">k</a> <a id="12971" class="Symbol">→</a> <a id="12973" class="Symbol">λ</a>
        <a id="12983" class="Symbol">{</a> <a id="12985" class="Symbol">(</a><a id="12986" href="Cubical.HITs.Join.Properties.html#12940" class="Bound">i</a> <a id="12988" class="Symbol">=</a> <a id="12990" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12992" class="Symbol">)</a> <a id="12994" class="Symbol">→</a> <a id="12996" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13001" href="Cubical.HITs.Join.Properties.html#12936" class="Bound">a</a> <a id="13003" class="Symbol">(</a><a id="13004" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13008" href="Cubical.HITs.Join.Properties.html#12943" class="Bound">c</a><a id="13009" class="Symbol">)</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Cubical.HITs.Join.Properties.html#12945" class="Bound">j</a> <a id="13014" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13016" href="Cubical.HITs.Join.Properties.html#12969" class="Bound">k</a><a id="13017" class="Symbol">)</a>
        <a id="13027" class="Symbol">;</a> <a id="13029" class="Symbol">(</a><a id="13030" href="Cubical.HITs.Join.Properties.html#12940" class="Bound">i</a> <a id="13032" class="Symbol">=</a> <a id="13034" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13036" class="Symbol">)</a> <a id="13038" class="Symbol">→</a> <a id="13040" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13044" class="Symbol">(</a><a id="13045" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13050" href="Cubical.HITs.Join.Properties.html#12938" class="Bound">b</a> <a id="13052" href="Cubical.HITs.Join.Properties.html#12943" class="Bound">c</a> <a id="13054" href="Cubical.HITs.Join.Properties.html#12945" class="Bound">j</a><a id="13055" class="Symbol">)</a>
        <a id="13065" class="Symbol">;</a> <a id="13067" class="Symbol">(</a><a id="13068" href="Cubical.HITs.Join.Properties.html#12945" class="Bound">j</a> <a id="13070" class="Symbol">=</a> <a id="13072" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13074" class="Symbol">)</a> <a id="13076" class="Symbol">→</a> <a id="13078" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13083" href="Cubical.HITs.Join.Properties.html#12936" class="Bound">a</a> <a id="13085" class="Symbol">(</a><a id="13086" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13090" href="Cubical.HITs.Join.Properties.html#12938" class="Bound">b</a><a id="13091" class="Symbol">)</a> <a id="13093" href="Cubical.HITs.Join.Properties.html#12940" class="Bound">i</a>
        <a id="13103" class="Symbol">;</a> <a id="13105" class="Symbol">(</a><a id="13106" href="Cubical.HITs.Join.Properties.html#12945" class="Bound">j</a> <a id="13108" class="Symbol">=</a> <a id="13110" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13112" class="Symbol">)</a> <a id="13114" class="Symbol">→</a> <a id="13116" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13121" href="Cubical.HITs.Join.Properties.html#12936" class="Bound">a</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13128" href="Cubical.HITs.Join.Properties.html#12943" class="Bound">c</a><a id="13129" class="Symbol">)</a> <a id="13131" class="Symbol">(</a><a id="13132" href="Cubical.HITs.Join.Properties.html#12940" class="Bound">i</a> <a id="13134" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13136" href="Cubical.HITs.Join.Properties.html#12969" class="Bound">k</a><a id="13137" class="Symbol">)</a>
        <a id="13147" class="Symbol">})</a>
      <a id="13156" class="Symbol">(</a><a id="13157" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13162" href="Cubical.HITs.Join.Properties.html#12936" class="Bound">a</a> <a id="13164" class="Symbol">(</a><a id="13165" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13170" href="Cubical.HITs.Join.Properties.html#12938" class="Bound">b</a> <a id="13172" href="Cubical.HITs.Join.Properties.html#12943" class="Bound">c</a> <a id="13174" href="Cubical.HITs.Join.Properties.html#12945" class="Bound">j</a><a id="13175" class="Symbol">)</a> <a id="13177" href="Cubical.HITs.Join.Properties.html#12940" class="Bound">i</a><a id="13178" class="Symbol">)</a>

  <a id="13183" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13188" class="Symbol">:</a> <a id="13190" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="13195" href="Cubical.HITs.Join.Properties.html#12541" class="Bound">A</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="13203" href="Cubical.HITs.Join.Properties.html#12545" class="Bound">B</a> <a id="13205" href="Cubical.HITs.Join.Properties.html#12549" class="Bound">C</a><a id="13206" class="Symbol">)</a> <a id="13208" class="Symbol">→</a> <a id="13210" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="13215" class="Symbol">(</a><a id="13216" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="13221" href="Cubical.HITs.Join.Properties.html#12541" class="Bound">A</a> <a id="13223" href="Cubical.HITs.Join.Properties.html#12545" class="Bound">B</a><a id="13224" class="Symbol">)</a> <a id="13226" href="Cubical.HITs.Join.Properties.html#12549" class="Bound">C</a>
  <a id="13230" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13235" class="Symbol">(</a><a id="13236" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13240" href="Cubical.HITs.Join.Properties.html#13240" class="Bound">a</a><a id="13241" class="Symbol">)</a> <a id="13243" class="Symbol">=</a> <a id="13245" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13249" class="Symbol">(</a><a id="13250" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13254" href="Cubical.HITs.Join.Properties.html#13240" class="Bound">a</a><a id="13255" class="Symbol">)</a>
  <a id="13259" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13264" class="Symbol">(</a><a id="13265" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13269" class="Symbol">(</a><a id="13270" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13274" href="Cubical.HITs.Join.Properties.html#13274" class="Bound">b</a><a id="13275" class="Symbol">))</a> <a id="13278" class="Symbol">=</a> <a id="13280" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13284" class="Symbol">(</a><a id="13285" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13289" href="Cubical.HITs.Join.Properties.html#13274" class="Bound">b</a><a id="13290" class="Symbol">)</a>
  <a id="13294" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13299" class="Symbol">(</a><a id="13300" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13304" class="Symbol">(</a><a id="13305" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13309" href="Cubical.HITs.Join.Properties.html#13309" class="Bound">c</a><a id="13310" class="Symbol">))</a> <a id="13313" class="Symbol">=</a> <a id="13315" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13319" href="Cubical.HITs.Join.Properties.html#13309" class="Bound">c</a>
  <a id="13323" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13328" class="Symbol">(</a><a id="13329" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13333" class="Symbol">(</a><a id="13334" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13339" href="Cubical.HITs.Join.Properties.html#13339" class="Bound">b</a> <a id="13341" href="Cubical.HITs.Join.Properties.html#13341" class="Bound">c</a> <a id="13343" href="Cubical.HITs.Join.Properties.html#13343" class="Bound">j</a><a id="13344" class="Symbol">))</a> <a id="13347" class="Symbol">=</a> <a id="13349" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13354" class="Symbol">(</a><a id="13355" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13359" href="Cubical.HITs.Join.Properties.html#13339" class="Bound">b</a><a id="13360" class="Symbol">)</a> <a id="13362" href="Cubical.HITs.Join.Properties.html#13341" class="Bound">c</a> <a id="13364" href="Cubical.HITs.Join.Properties.html#13343" class="Bound">j</a>
  <a id="13368" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13373" class="Symbol">(</a><a id="13374" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13379" href="Cubical.HITs.Join.Properties.html#13379" class="Bound">a</a> <a id="13381" class="Symbol">(</a><a id="13382" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13386" href="Cubical.HITs.Join.Properties.html#13386" class="Bound">b</a><a id="13387" class="Symbol">)</a> <a id="13389" href="Cubical.HITs.Join.Properties.html#13389" class="Bound">i</a><a id="13390" class="Symbol">)</a> <a id="13392" class="Symbol">=</a> <a id="13394" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13398" class="Symbol">(</a><a id="13399" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13404" href="Cubical.HITs.Join.Properties.html#13379" class="Bound">a</a> <a id="13406" href="Cubical.HITs.Join.Properties.html#13386" class="Bound">b</a> <a id="13408" href="Cubical.HITs.Join.Properties.html#13389" class="Bound">i</a><a id="13409" class="Symbol">)</a>
  <a id="13413" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13418" class="Symbol">(</a><a id="13419" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13424" href="Cubical.HITs.Join.Properties.html#13424" class="Bound">a</a> <a id="13426" class="Symbol">(</a><a id="13427" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13431" href="Cubical.HITs.Join.Properties.html#13431" class="Bound">c</a><a id="13432" class="Symbol">)</a> <a id="13434" href="Cubical.HITs.Join.Properties.html#13434" class="Bound">i</a><a id="13435" class="Symbol">)</a> <a id="13437" class="Symbol">=</a> <a id="13439" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13444" class="Symbol">(</a><a id="13445" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13449" href="Cubical.HITs.Join.Properties.html#13424" class="Bound">a</a><a id="13450" class="Symbol">)</a> <a id="13452" href="Cubical.HITs.Join.Properties.html#13431" class="Bound">c</a> <a id="13454" href="Cubical.HITs.Join.Properties.html#13434" class="Bound">i</a>
  <a id="13458" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13463" class="Symbol">(</a><a id="13464" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13469" href="Cubical.HITs.Join.Properties.html#13469" class="Bound">a</a> <a id="13471" class="Symbol">(</a><a id="13472" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13477" href="Cubical.HITs.Join.Properties.html#13477" class="Bound">b</a> <a id="13479" href="Cubical.HITs.Join.Properties.html#13479" class="Bound">c</a> <a id="13481" href="Cubical.HITs.Join.Properties.html#13481" class="Bound">j</a><a id="13482" class="Symbol">)</a> <a id="13484" href="Cubical.HITs.Join.Properties.html#13484" class="Bound">i</a><a id="13485" class="Symbol">)</a> <a id="13487" class="Symbol">=</a>
    <a id="13493" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="13505" class="Symbol">(λ</a> <a id="13508" href="Cubical.HITs.Join.Properties.html#13508" class="Bound">k</a> <a id="13510" class="Symbol">→</a> <a id="13512" class="Symbol">λ</a>
        <a id="13522" class="Symbol">{</a> <a id="13524" class="Symbol">(</a><a id="13525" href="Cubical.HITs.Join.Properties.html#13484" class="Bound">i</a> <a id="13527" class="Symbol">=</a> <a id="13529" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">→</a> <a id="13535" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13540" class="Symbol">(</a><a id="13541" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13545" href="Cubical.HITs.Join.Properties.html#13469" class="Bound">a</a><a id="13546" class="Symbol">)</a> <a id="13548" href="Cubical.HITs.Join.Properties.html#13479" class="Bound">c</a> <a id="13550" class="Symbol">(</a><a id="13551" href="Cubical.HITs.Join.Properties.html#13481" class="Bound">j</a> <a id="13553" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13555" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13557" href="Cubical.HITs.Join.Properties.html#13508" class="Bound">k</a><a id="13558" class="Symbol">)</a>
        <a id="13568" class="Symbol">;</a> <a id="13570" class="Symbol">(</a><a id="13571" href="Cubical.HITs.Join.Properties.html#13484" class="Bound">i</a> <a id="13573" class="Symbol">=</a> <a id="13575" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13577" class="Symbol">)</a> <a id="13579" class="Symbol">→</a> <a id="13581" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13586" class="Symbol">(</a><a id="13587" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13591" href="Cubical.HITs.Join.Properties.html#13477" class="Bound">b</a><a id="13592" class="Symbol">)</a> <a id="13594" href="Cubical.HITs.Join.Properties.html#13479" class="Bound">c</a> <a id="13596" href="Cubical.HITs.Join.Properties.html#13481" class="Bound">j</a>
        <a id="13606" class="Symbol">;</a> <a id="13608" class="Symbol">(</a><a id="13609" href="Cubical.HITs.Join.Properties.html#13481" class="Bound">j</a> <a id="13611" class="Symbol">=</a> <a id="13613" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13615" class="Symbol">)</a> <a id="13617" class="Symbol">→</a> <a id="13619" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13623" class="Symbol">(</a><a id="13624" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13629" href="Cubical.HITs.Join.Properties.html#13469" class="Bound">a</a> <a id="13631" href="Cubical.HITs.Join.Properties.html#13477" class="Bound">b</a> <a id="13633" href="Cubical.HITs.Join.Properties.html#13484" class="Bound">i</a><a id="13634" class="Symbol">)</a>
        <a id="13644" class="Symbol">;</a> <a id="13646" class="Symbol">(</a><a id="13647" href="Cubical.HITs.Join.Properties.html#13481" class="Bound">j</a> <a id="13649" class="Symbol">=</a> <a id="13651" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13653" class="Symbol">)</a> <a id="13655" class="Symbol">→</a> <a id="13657" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13662" class="Symbol">(</a><a id="13663" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13667" href="Cubical.HITs.Join.Properties.html#13469" class="Bound">a</a><a id="13668" class="Symbol">)</a> <a id="13670" href="Cubical.HITs.Join.Properties.html#13479" class="Bound">c</a> <a id="13672" class="Symbol">(</a><a id="13673" href="Cubical.HITs.Join.Properties.html#13484" class="Bound">i</a> <a id="13675" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13677" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13679" href="Cubical.HITs.Join.Properties.html#13508" class="Bound">k</a><a id="13680" class="Symbol">)</a>
        <a id="13690" class="Symbol">})</a>
      <a id="13699" class="Symbol">(</a><a id="13700" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13705" class="Symbol">(</a><a id="13706" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13711" href="Cubical.HITs.Join.Properties.html#13469" class="Bound">a</a> <a id="13713" href="Cubical.HITs.Join.Properties.html#13477" class="Bound">b</a> <a id="13715" href="Cubical.HITs.Join.Properties.html#13484" class="Bound">i</a><a id="13716" class="Symbol">)</a> <a id="13718" href="Cubical.HITs.Join.Properties.html#13479" class="Bound">c</a> <a id="13720" href="Cubical.HITs.Join.Properties.html#13481" class="Bound">j</a><a id="13721" class="Symbol">)</a>

  <a id="13726" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="13738" class="Symbol">:</a> <a id="13740" class="Symbol">∀</a> <a id="13742" href="Cubical.HITs.Join.Properties.html#13742" class="Bound">u</a> <a id="13744" class="Symbol">→</a> <a id="13746" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="13754" class="Symbol">(</a><a id="13755" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="13760" href="Cubical.HITs.Join.Properties.html#13742" class="Bound">u</a><a id="13761" class="Symbol">)</a> <a id="13763" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13765" href="Cubical.HITs.Join.Properties.html#13742" class="Bound">u</a>
  <a id="13769" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="13781" class="Symbol">(</a><a id="13782" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13786" href="Cubical.HITs.Join.Properties.html#13786" class="Bound">a</a><a id="13787" class="Symbol">)</a> <a id="13789" class="Symbol">=</a> <a id="13791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13798" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="13810" class="Symbol">(</a><a id="13811" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13815" class="Symbol">(</a><a id="13816" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13820" href="Cubical.HITs.Join.Properties.html#13820" class="Bound">b</a><a id="13821" class="Symbol">))</a> <a id="13824" class="Symbol">=</a> <a id="13826" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13833" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="13845" class="Symbol">(</a><a id="13846" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13855" href="Cubical.HITs.Join.Properties.html#13855" class="Bound">c</a><a id="13856" class="Symbol">))</a> <a id="13859" class="Symbol">=</a> <a id="13861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13868" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="13880" class="Symbol">(</a><a id="13881" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13885" class="Symbol">(</a><a id="13886" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13891" href="Cubical.HITs.Join.Properties.html#13891" class="Bound">b</a> <a id="13893" href="Cubical.HITs.Join.Properties.html#13893" class="Bound">c</a> <a id="13895" href="Cubical.HITs.Join.Properties.html#13895" class="Bound">j</a><a id="13896" class="Symbol">))</a> <a id="13899" class="Symbol">=</a> <a id="13901" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13908" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="13920" class="Symbol">(</a><a id="13921" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13926" href="Cubical.HITs.Join.Properties.html#13926" class="Bound">a</a> <a id="13928" class="Symbol">(</a><a id="13929" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13933" href="Cubical.HITs.Join.Properties.html#13933" class="Bound">b</a><a id="13934" class="Symbol">)</a> <a id="13936" href="Cubical.HITs.Join.Properties.html#13936" class="Bound">i</a><a id="13937" class="Symbol">)</a> <a id="13939" class="Symbol">=</a> <a id="13941" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13948" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="13960" class="Symbol">(</a><a id="13961" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13966" href="Cubical.HITs.Join.Properties.html#13966" class="Bound">a</a> <a id="13968" class="Symbol">(</a><a id="13969" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13973" href="Cubical.HITs.Join.Properties.html#13973" class="Bound">c</a><a id="13974" class="Symbol">)</a> <a id="13976" href="Cubical.HITs.Join.Properties.html#13976" class="Bound">i</a><a id="13977" class="Symbol">)</a> <a id="13979" class="Symbol">=</a> <a id="13981" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13988" href="Cubical.HITs.Join.Properties.html#13726" class="Function">forwardBack</a> <a id="14000" class="Symbol">(</a><a id="14001" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14006" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14008" class="Symbol">(</a><a id="14009" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14014" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a> <a id="14016" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a> <a id="14018" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a><a id="14019" class="Symbol">)</a> <a id="14021" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a><a id="14022" class="Symbol">)</a> <a id="14024" href="Cubical.HITs.Join.Properties.html#14024" class="Bound">l</a> <a id="14026" class="Symbol">=</a>
    <a id="14032" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a>
      <a id="14043" class="Symbol">(λ</a> <a id="14046" href="Cubical.HITs.Join.Properties.html#14046" class="Bound">_</a> <a id="14048" class="Symbol">→</a> <a id="14050" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="14055" href="Cubical.HITs.Join.Properties.html#12541" class="Bound">A</a> <a id="14057" class="Symbol">(</a><a id="14058" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="14063" href="Cubical.HITs.Join.Properties.html#12545" class="Bound">B</a> <a id="14065" href="Cubical.HITs.Join.Properties.html#12549" class="Bound">C</a><a id="14066" class="Symbol">))</a>
      <a id="14075" class="Symbol">(λ</a> <a id="14078" href="Cubical.HITs.Join.Properties.html#14078" class="Bound">k</a> <a id="14080" class="Symbol">→</a> <a id="14082" class="Symbol">λ</a>
        <a id="14092" class="Symbol">{</a> <a id="14094" class="Symbol">(</a><a id="14095" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a> <a id="14097" class="Symbol">=</a> <a id="14099" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14101" class="Symbol">)</a> <a id="14103" class="Symbol">→</a> <a id="14105" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14110" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14112" class="Symbol">(</a><a id="14113" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14117" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a><a id="14118" class="Symbol">)</a> <a id="14120" class="Symbol">(</a><a id="14121" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a> <a id="14123" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14125" class="Symbol">(</a><a id="14126" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14128" href="Cubical.HITs.Join.Properties.html#14078" class="Bound">k</a> <a id="14130" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14132" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14134" href="Cubical.HITs.Join.Properties.html#14024" class="Bound">l</a><a id="14135" class="Symbol">))</a>
        <a id="14146" class="Symbol">;</a> <a id="14148" class="Symbol">(</a><a id="14149" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a> <a id="14151" class="Symbol">=</a> <a id="14153" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14155" class="Symbol">)</a> <a id="14157" class="Symbol">→</a> <a id="14159" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14163" class="Symbol">(</a><a id="14164" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14169" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a> <a id="14171" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a> <a id="14173" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a><a id="14174" class="Symbol">)</a>
        <a id="14184" class="Symbol">;</a> <a id="14186" class="Symbol">(</a><a id="14187" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a> <a id="14189" class="Symbol">=</a> <a id="14191" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14193" class="Symbol">)</a> <a id="14195" class="Symbol">→</a> <a id="14197" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14202" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14204" class="Symbol">(</a><a id="14205" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="14209" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a><a id="14210" class="Symbol">)</a> <a id="14212" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a>
        <a id="14222" class="Symbol">;</a> <a id="14224" class="Symbol">(</a><a id="14225" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a> <a id="14227" class="Symbol">=</a> <a id="14229" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14231" class="Symbol">)</a> <a id="14233" class="Symbol">→</a> <a id="14235" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14240" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14242" class="Symbol">(</a><a id="14243" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14247" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a><a id="14248" class="Symbol">)</a> <a id="14250" class="Symbol">(</a><a id="14251" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a> <a id="14253" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14255" class="Symbol">(</a><a id="14256" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14258" href="Cubical.HITs.Join.Properties.html#14078" class="Bound">k</a> <a id="14260" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14262" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14264" href="Cubical.HITs.Join.Properties.html#14024" class="Bound">l</a><a id="14265" class="Symbol">))</a>
        <a id="14276" class="Symbol">;</a> <a id="14278" class="Symbol">(</a><a id="14279" href="Cubical.HITs.Join.Properties.html#14024" class="Bound">l</a> <a id="14281" class="Symbol">=</a> <a id="14283" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14285" class="Symbol">)</a> <a id="14287" class="Symbol">→</a> <a id="14289" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14294" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14296" class="Symbol">(</a><a id="14297" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14302" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a> <a id="14304" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a> <a id="14306" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a><a id="14307" class="Symbol">)</a> <a id="14309" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a>
        <a id="14319" class="Symbol">})</a>
      <a id="14328" class="Symbol">(</a><a id="14329" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
        <a id="14343" class="Symbol">(λ</a> <a id="14346" href="Cubical.HITs.Join.Properties.html#14346" class="Bound">k</a> <a id="14348" class="Symbol">→</a> <a id="14350" class="Symbol">λ</a>
          <a id="14362" class="Symbol">{</a> <a id="14364" class="Symbol">(</a><a id="14365" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a> <a id="14367" class="Symbol">=</a> <a id="14369" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14371" class="Symbol">)</a> <a id="14373" class="Symbol">→</a> <a id="14375" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14380" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14382" class="Symbol">(</a><a id="14383" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14387" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a><a id="14388" class="Symbol">)</a> <a id="14390" class="Symbol">(</a><a id="14391" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a> <a id="14393" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14395" class="Symbol">(</a><a id="14396" href="Cubical.HITs.Join.Properties.html#14346" class="Bound">k</a> <a id="14398" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14400" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14402" href="Cubical.HITs.Join.Properties.html#14024" class="Bound">l</a><a id="14403" class="Symbol">))</a>
          <a id="14416" class="Symbol">;</a> <a id="14418" class="Symbol">(</a><a id="14419" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a> <a id="14421" class="Symbol">=</a> <a id="14423" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14425" class="Symbol">)</a> <a id="14427" class="Symbol">→</a> <a id="14429" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14433" class="Symbol">(</a><a id="14434" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14439" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a> <a id="14441" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a> <a id="14443" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a><a id="14444" class="Symbol">)</a>
          <a id="14456" class="Symbol">;</a> <a id="14458" class="Symbol">(</a><a id="14459" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a> <a id="14461" class="Symbol">=</a> <a id="14463" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14465" class="Symbol">)</a> <a id="14467" class="Symbol">→</a> <a id="14469" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14474" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14476" class="Symbol">(</a><a id="14477" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="14481" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a><a id="14482" class="Symbol">)</a> <a id="14484" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a>
          <a id="14496" class="Symbol">;</a> <a id="14498" class="Symbol">(</a><a id="14499" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a> <a id="14501" class="Symbol">=</a> <a id="14503" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14505" class="Symbol">)</a> <a id="14507" class="Symbol">→</a> <a id="14509" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14514" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14516" class="Symbol">(</a><a id="14517" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14521" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a><a id="14522" class="Symbol">)</a> <a id="14524" class="Symbol">(</a><a id="14525" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a> <a id="14527" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14529" class="Symbol">(</a><a id="14530" href="Cubical.HITs.Join.Properties.html#14346" class="Bound">k</a> <a id="14532" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14534" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14536" href="Cubical.HITs.Join.Properties.html#14024" class="Bound">l</a><a id="14537" class="Symbol">))</a>
          <a id="14550" class="Symbol">;</a> <a id="14552" class="Symbol">(</a><a id="14553" href="Cubical.HITs.Join.Properties.html#14024" class="Bound">l</a> <a id="14555" class="Symbol">=</a> <a id="14557" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14559" class="Symbol">)</a> <a id="14561" class="Symbol">→</a> <a id="14563" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14568" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14570" class="Symbol">(</a><a id="14571" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14576" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a> <a id="14578" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a> <a id="14580" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a><a id="14581" class="Symbol">)</a> <a id="14583" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a>
          <a id="14595" class="Symbol">})</a>
        <a id="14606" class="Symbol">(</a><a id="14607" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14612" href="Cubical.HITs.Join.Properties.html#14006" class="Bound">a</a> <a id="14614" class="Symbol">(</a><a id="14615" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14620" href="Cubical.HITs.Join.Properties.html#14014" class="Bound">b</a> <a id="14622" href="Cubical.HITs.Join.Properties.html#14016" class="Bound">c</a> <a id="14624" href="Cubical.HITs.Join.Properties.html#14018" class="Bound">j</a><a id="14625" class="Symbol">)</a> <a id="14627" href="Cubical.HITs.Join.Properties.html#14021" class="Bound">i</a><a id="14628" class="Symbol">))</a>

  <a id="14634" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14646" class="Symbol">:</a> <a id="14648" class="Symbol">∀</a> <a id="14650" href="Cubical.HITs.Join.Properties.html#14650" class="Bound">u</a> <a id="14652" class="Symbol">→</a> <a id="14654" href="Cubical.HITs.Join.Properties.html#13183" class="Function">back</a> <a id="14659" class="Symbol">(</a><a id="14660" href="Cubical.HITs.Join.Properties.html#12620" class="Function">forward</a> <a id="14668" href="Cubical.HITs.Join.Properties.html#14650" class="Bound">u</a><a id="14669" class="Symbol">)</a> <a id="14671" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14673" href="Cubical.HITs.Join.Properties.html#14650" class="Bound">u</a>
  <a id="14677" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14689" class="Symbol">(</a><a id="14690" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="14694" class="Symbol">(</a><a id="14695" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="14699" href="Cubical.HITs.Join.Properties.html#14699" class="Bound">a</a><a id="14700" class="Symbol">))</a> <a id="14703" class="Symbol">=</a> <a id="14705" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="14712" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14724" class="Symbol">(</a><a id="14725" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="14729" class="Symbol">(</a><a id="14730" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14734" href="Cubical.HITs.Join.Properties.html#14734" class="Bound">b</a><a id="14735" class="Symbol">))</a> <a id="14738" class="Symbol">=</a> <a id="14740" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="14747" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14759" class="Symbol">(</a><a id="14760" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="14764" class="Symbol">(</a><a id="14765" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14770" href="Cubical.HITs.Join.Properties.html#14770" class="Bound">a</a> <a id="14772" href="Cubical.HITs.Join.Properties.html#14772" class="Bound">b</a> <a id="14774" href="Cubical.HITs.Join.Properties.html#14774" class="Bound">i</a><a id="14775" class="Symbol">))</a> <a id="14778" class="Symbol">=</a> <a id="14780" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="14787" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14799" class="Symbol">(</a><a id="14800" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14804" href="Cubical.HITs.Join.Properties.html#14804" class="Bound">c</a><a id="14805" class="Symbol">)</a> <a id="14807" class="Symbol">=</a> <a id="14809" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="14816" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14828" class="Symbol">(</a><a id="14829" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14834" class="Symbol">(</a><a id="14835" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="14839" href="Cubical.HITs.Join.Properties.html#14839" class="Bound">a</a><a id="14840" class="Symbol">)</a> <a id="14842" href="Cubical.HITs.Join.Properties.html#14842" class="Bound">c</a> <a id="14844" href="Cubical.HITs.Join.Properties.html#14844" class="Bound">j</a><a id="14845" class="Symbol">)</a> <a id="14847" class="Symbol">=</a> <a id="14849" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="14856" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14868" class="Symbol">(</a><a id="14869" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14874" class="Symbol">(</a><a id="14875" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14879" href="Cubical.HITs.Join.Properties.html#14879" class="Bound">b</a><a id="14880" class="Symbol">)</a> <a id="14882" href="Cubical.HITs.Join.Properties.html#14882" class="Bound">c</a> <a id="14884" href="Cubical.HITs.Join.Properties.html#14884" class="Bound">j</a><a id="14885" class="Symbol">)</a> <a id="14887" class="Symbol">=</a> <a id="14889" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="14896" href="Cubical.HITs.Join.Properties.html#14634" class="Function">backForward</a> <a id="14908" class="Symbol">(</a><a id="14909" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14914" class="Symbol">(</a><a id="14915" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14920" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a> <a id="14922" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a> <a id="14924" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a><a id="14925" class="Symbol">)</a> <a id="14927" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="14929" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a><a id="14930" class="Symbol">)</a> <a id="14932" href="Cubical.HITs.Join.Properties.html#14932" class="Bound">l</a> <a id="14934" class="Symbol">=</a>
    <a id="14940" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a>
      <a id="14951" class="Symbol">(λ</a> <a id="14954" href="Cubical.HITs.Join.Properties.html#14954" class="Bound">_</a> <a id="14956" class="Symbol">→</a> <a id="14958" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="14963" class="Symbol">(</a><a id="14964" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="14969" href="Cubical.HITs.Join.Properties.html#12541" class="Bound">A</a> <a id="14971" href="Cubical.HITs.Join.Properties.html#12545" class="Bound">B</a><a id="14972" class="Symbol">)</a> <a id="14974" href="Cubical.HITs.Join.Properties.html#12549" class="Bound">C</a><a id="14975" class="Symbol">)</a>
      <a id="14983" class="Symbol">(λ</a> <a id="14986" href="Cubical.HITs.Join.Properties.html#14986" class="Bound">k</a> <a id="14988" class="Symbol">→</a> <a id="14990" class="Symbol">λ</a>
        <a id="15000" class="Symbol">{</a> <a id="15002" class="Symbol">(</a><a id="15003" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a> <a id="15005" class="Symbol">=</a> <a id="15007" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15009" class="Symbol">)</a> <a id="15011" class="Symbol">→</a> <a id="15013" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15018" class="Symbol">(</a><a id="15019" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15023" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a><a id="15024" class="Symbol">)</a> <a id="15026" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15028" class="Symbol">(</a><a id="15029" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a> <a id="15031" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15033" class="Symbol">(</a><a id="15034" href="Cubical.HITs.Join.Properties.html#14986" class="Bound">k</a> <a id="15036" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15038" href="Cubical.HITs.Join.Properties.html#14932" class="Bound">l</a><a id="15039" class="Symbol">))</a>
        <a id="15050" class="Symbol">;</a> <a id="15052" class="Symbol">(</a><a id="15053" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a> <a id="15055" class="Symbol">=</a> <a id="15057" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15059" class="Symbol">)</a> <a id="15061" class="Symbol">→</a> <a id="15063" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15068" class="Symbol">(</a><a id="15069" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="15073" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a><a id="15074" class="Symbol">)</a> <a id="15076" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15078" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a>
        <a id="15088" class="Symbol">;</a> <a id="15090" class="Symbol">(</a><a id="15091" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a> <a id="15093" class="Symbol">=</a> <a id="15095" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15097" class="Symbol">)</a> <a id="15099" class="Symbol">→</a> <a id="15101" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15105" class="Symbol">(</a><a id="15106" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15111" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a> <a id="15113" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a> <a id="15115" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a><a id="15116" class="Symbol">)</a>
        <a id="15126" class="Symbol">;</a> <a id="15128" class="Symbol">(</a><a id="15129" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a> <a id="15131" class="Symbol">=</a> <a id="15133" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15135" class="Symbol">)</a> <a id="15137" class="Symbol">→</a> <a id="15139" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15144" class="Symbol">(</a><a id="15145" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15149" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a><a id="15150" class="Symbol">)</a> <a id="15152" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15154" class="Symbol">(</a><a id="15155" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a> <a id="15157" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15159" class="Symbol">(</a><a id="15160" href="Cubical.HITs.Join.Properties.html#14986" class="Bound">k</a> <a id="15162" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15164" href="Cubical.HITs.Join.Properties.html#14932" class="Bound">l</a><a id="15165" class="Symbol">))</a>
        <a id="15176" class="Symbol">;</a> <a id="15178" class="Symbol">(</a><a id="15179" href="Cubical.HITs.Join.Properties.html#14932" class="Bound">l</a> <a id="15181" class="Symbol">=</a> <a id="15183" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15185" class="Symbol">)</a> <a id="15187" class="Symbol">→</a> <a id="15189" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15194" class="Symbol">(</a><a id="15195" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15200" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a> <a id="15202" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a> <a id="15204" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a><a id="15205" class="Symbol">)</a> <a id="15207" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15209" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a>
        <a id="15219" class="Symbol">})</a>
      <a id="15228" class="Symbol">(</a><a id="15229" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
        <a id="15243" class="Symbol">(λ</a> <a id="15246" href="Cubical.HITs.Join.Properties.html#15246" class="Bound">k</a> <a id="15248" class="Symbol">→</a> <a id="15250" class="Symbol">λ</a>
          <a id="15262" class="Symbol">{</a> <a id="15264" class="Symbol">(</a><a id="15265" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a> <a id="15267" class="Symbol">=</a> <a id="15269" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15271" class="Symbol">)</a> <a id="15273" class="Symbol">→</a> <a id="15275" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15280" class="Symbol">(</a><a id="15281" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15285" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a><a id="15286" class="Symbol">)</a> <a id="15288" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15290" class="Symbol">(</a><a id="15291" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a> <a id="15293" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15295" class="Symbol">(</a><a id="15296" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15298" href="Cubical.HITs.Join.Properties.html#15246" class="Bound">k</a> <a id="15300" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15302" href="Cubical.HITs.Join.Properties.html#14932" class="Bound">l</a><a id="15303" class="Symbol">))</a>
          <a id="15316" class="Symbol">;</a> <a id="15318" class="Symbol">(</a><a id="15319" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a> <a id="15321" class="Symbol">=</a> <a id="15323" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15325" class="Symbol">)</a> <a id="15327" class="Symbol">→</a> <a id="15329" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15334" class="Symbol">(</a><a id="15335" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="15339" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a><a id="15340" class="Symbol">)</a> <a id="15342" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15344" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a>
          <a id="15356" class="Symbol">;</a> <a id="15358" class="Symbol">(</a><a id="15359" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a> <a id="15361" class="Symbol">=</a> <a id="15363" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15365" class="Symbol">)</a> <a id="15367" class="Symbol">→</a> <a id="15369" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15373" class="Symbol">(</a><a id="15374" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15379" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a> <a id="15381" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a> <a id="15383" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a><a id="15384" class="Symbol">)</a>
          <a id="15396" class="Symbol">;</a> <a id="15398" class="Symbol">(</a><a id="15399" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a> <a id="15401" class="Symbol">=</a> <a id="15403" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15405" class="Symbol">)</a> <a id="15407" class="Symbol">→</a> <a id="15409" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15414" class="Symbol">(</a><a id="15415" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15419" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a><a id="15420" class="Symbol">)</a> <a id="15422" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15424" class="Symbol">(</a><a id="15425" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a> <a id="15427" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15429" class="Symbol">(</a><a id="15430" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15432" href="Cubical.HITs.Join.Properties.html#15246" class="Bound">k</a> <a id="15434" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15436" href="Cubical.HITs.Join.Properties.html#14932" class="Bound">l</a><a id="15437" class="Symbol">))</a>
          <a id="15450" class="Symbol">;</a> <a id="15452" class="Symbol">(</a><a id="15453" href="Cubical.HITs.Join.Properties.html#14932" class="Bound">l</a> <a id="15455" class="Symbol">=</a> <a id="15457" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15459" class="Symbol">)</a> <a id="15461" class="Symbol">→</a> <a id="15463" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15468" class="Symbol">(</a><a id="15469" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15474" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a> <a id="15476" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a> <a id="15478" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a><a id="15479" class="Symbol">)</a> <a id="15481" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15483" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a>
          <a id="15495" class="Symbol">})</a>
        <a id="15506" class="Symbol">(</a><a id="15507" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15512" class="Symbol">(</a><a id="15513" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15518" href="Cubical.HITs.Join.Properties.html#14920" class="Bound">a</a> <a id="15520" href="Cubical.HITs.Join.Properties.html#14922" class="Bound">b</a> <a id="15522" href="Cubical.HITs.Join.Properties.html#14924" class="Bound">i</a><a id="15523" class="Symbol">)</a> <a id="15525" href="Cubical.HITs.Join.Properties.html#14927" class="Bound">c</a> <a id="15527" href="Cubical.HITs.Join.Properties.html#14929" class="Bound">j</a><a id="15528" class="Symbol">))</a>

<a id="15532" class="Comment">-- commutativity</a>
<a id="join-commFun"></a><a id="15549" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a> <a id="15562" class="Symbol">:</a> <a id="15564" class="Symbol">∀</a> <a id="15566" class="Symbol">{</a><a id="15567" href="Cubical.HITs.Join.Properties.html#15567" class="Bound">ℓ&#39;</a><a id="15569" class="Symbol">}</a> <a id="15571" class="Symbol">{</a><a id="15572" href="Cubical.HITs.Join.Properties.html#15572" class="Bound">A</a> <a id="15574" class="Symbol">:</a> <a id="15576" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15581" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="15582" class="Symbol">}</a> <a id="15584" class="Symbol">{</a><a id="15585" href="Cubical.HITs.Join.Properties.html#15585" class="Bound">B</a> <a id="15587" class="Symbol">:</a> <a id="15589" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15594" href="Cubical.HITs.Join.Properties.html#15567" class="Bound">ℓ&#39;</a><a id="15596" class="Symbol">}</a> <a id="15598" class="Symbol">→</a> <a id="15600" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="15605" href="Cubical.HITs.Join.Properties.html#15572" class="Bound">A</a> <a id="15607" href="Cubical.HITs.Join.Properties.html#15585" class="Bound">B</a> <a id="15609" class="Symbol">→</a> <a id="15611" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="15616" href="Cubical.HITs.Join.Properties.html#15585" class="Bound">B</a> <a id="15618" href="Cubical.HITs.Join.Properties.html#15572" class="Bound">A</a>
<a id="15620" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a> <a id="15633" class="Symbol">(</a><a id="15634" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15638" href="Cubical.HITs.Join.Properties.html#15638" class="Bound">x</a><a id="15639" class="Symbol">)</a> <a id="15641" class="Symbol">=</a> <a id="15643" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="15647" href="Cubical.HITs.Join.Properties.html#15638" class="Bound">x</a>
<a id="15649" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a> <a id="15662" class="Symbol">(</a><a id="15663" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="15667" href="Cubical.HITs.Join.Properties.html#15667" class="Bound">x</a><a id="15668" class="Symbol">)</a> <a id="15670" class="Symbol">=</a> <a id="15672" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15676" href="Cubical.HITs.Join.Properties.html#15667" class="Bound">x</a>
<a id="15678" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a> <a id="15691" class="Symbol">(</a><a id="15692" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15697" href="Cubical.HITs.Join.Properties.html#15697" class="Bound">a</a> <a id="15699" href="Cubical.HITs.Join.Properties.html#15699" class="Bound">b</a> <a id="15701" href="Cubical.HITs.Join.Properties.html#15701" class="Bound">i</a><a id="15702" class="Symbol">)</a> <a id="15704" class="Symbol">=</a> <a id="15706" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15711" href="Cubical.HITs.Join.Properties.html#15699" class="Bound">b</a> <a id="15713" href="Cubical.HITs.Join.Properties.html#15697" class="Bound">a</a> <a id="15715" class="Symbol">(</a><a id="15716" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15718" href="Cubical.HITs.Join.Properties.html#15701" class="Bound">i</a><a id="15719" class="Symbol">)</a>

<a id="join-commFun²"></a><a id="15722" href="Cubical.HITs.Join.Properties.html#15722" class="Function">join-commFun²</a> <a id="15736" class="Symbol">:</a> <a id="15738" class="Symbol">∀</a> <a id="15740" class="Symbol">{</a><a id="15741" href="Cubical.HITs.Join.Properties.html#15741" class="Bound">ℓ&#39;</a><a id="15743" class="Symbol">}</a> <a id="15745" class="Symbol">{</a><a id="15746" href="Cubical.HITs.Join.Properties.html#15746" class="Bound">A</a> <a id="15748" class="Symbol">:</a> <a id="15750" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15755" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="15756" class="Symbol">}</a> <a id="15758" class="Symbol">{</a><a id="15759" href="Cubical.HITs.Join.Properties.html#15759" class="Bound">B</a> <a id="15761" class="Symbol">:</a> <a id="15763" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15768" href="Cubical.HITs.Join.Properties.html#15741" class="Bound">ℓ&#39;</a><a id="15770" class="Symbol">}</a> <a id="15772" class="Symbol">(</a><a id="15773" href="Cubical.HITs.Join.Properties.html#15773" class="Bound">x</a> <a id="15775" class="Symbol">:</a> <a id="15777" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="15782" href="Cubical.HITs.Join.Properties.html#15746" class="Bound">A</a> <a id="15784" href="Cubical.HITs.Join.Properties.html#15759" class="Bound">B</a><a id="15785" class="Symbol">)</a>
                <a id="15803" class="Symbol">→</a> <a id="15805" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a> <a id="15818" class="Symbol">(</a><a id="15819" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a> <a id="15832" href="Cubical.HITs.Join.Properties.html#15773" class="Bound">x</a><a id="15833" class="Symbol">)</a> <a id="15835" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15837" href="Cubical.HITs.Join.Properties.html#15773" class="Bound">x</a>
<a id="15839" href="Cubical.HITs.Join.Properties.html#15722" class="Function">join-commFun²</a> <a id="15853" class="Symbol">(</a><a id="15854" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15858" href="Cubical.HITs.Join.Properties.html#15858" class="Bound">x</a><a id="15859" class="Symbol">)</a> <a id="15861" class="Symbol">=</a> <a id="15863" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15868" href="Cubical.HITs.Join.Properties.html#15722" class="Function">join-commFun²</a> <a id="15882" class="Symbol">(</a><a id="15883" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="15887" href="Cubical.HITs.Join.Properties.html#15887" class="Bound">x</a><a id="15888" class="Symbol">)</a> <a id="15890" class="Symbol">=</a> <a id="15892" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15897" href="Cubical.HITs.Join.Properties.html#15722" class="Function">join-commFun²</a> <a id="15911" class="Symbol">(</a><a id="15912" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15917" href="Cubical.HITs.Join.Properties.html#15917" class="Bound">a</a> <a id="15919" href="Cubical.HITs.Join.Properties.html#15919" class="Bound">b</a> <a id="15921" href="Cubical.HITs.Join.Properties.html#15921" class="Bound">i</a><a id="15922" class="Symbol">)</a> <a id="15924" class="Symbol">=</a> <a id="15926" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="join-comm"></a><a id="15932" href="Cubical.HITs.Join.Properties.html#15932" class="Function">join-comm</a> <a id="15942" class="Symbol">:</a> <a id="15944" class="Symbol">∀</a> <a id="15946" class="Symbol">{</a><a id="15947" href="Cubical.HITs.Join.Properties.html#15947" class="Bound">ℓ&#39;</a><a id="15949" class="Symbol">}</a> <a id="15951" class="Symbol">{</a><a id="15952" href="Cubical.HITs.Join.Properties.html#15952" class="Bound">A</a> <a id="15954" class="Symbol">:</a> <a id="15956" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15961" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="15962" class="Symbol">}</a> <a id="15964" class="Symbol">{</a><a id="15965" href="Cubical.HITs.Join.Properties.html#15965" class="Bound">B</a> <a id="15967" class="Symbol">:</a> <a id="15969" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15974" href="Cubical.HITs.Join.Properties.html#15947" class="Bound">ℓ&#39;</a><a id="15976" class="Symbol">}</a>
  <a id="15980" class="Symbol">→</a> <a id="15982" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15986" class="Symbol">(</a><a id="15987" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="15992" href="Cubical.HITs.Join.Properties.html#15952" class="Bound">A</a> <a id="15994" href="Cubical.HITs.Join.Properties.html#15965" class="Bound">B</a><a id="15995" class="Symbol">)</a> <a id="15997" class="Symbol">(</a><a id="15998" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="16003" href="Cubical.HITs.Join.Properties.html#15965" class="Bound">B</a> <a id="16005" href="Cubical.HITs.Join.Properties.html#15952" class="Bound">A</a><a id="16006" class="Symbol">)</a>
<a id="16008" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="16012" href="Cubical.HITs.Join.Properties.html#15932" class="Function">join-comm</a> <a id="16022" class="Symbol">=</a> <a id="16024" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a>
<a id="16037" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="16041" href="Cubical.HITs.Join.Properties.html#15932" class="Function">join-comm</a> <a id="16051" class="Symbol">=</a> <a id="16053" href="Cubical.HITs.Join.Properties.html#15549" class="Function">join-commFun</a>
<a id="16066" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16070" href="Cubical.HITs.Join.Properties.html#15932" class="Function">join-comm</a> <a id="16080" class="Symbol">=</a> <a id="16082" href="Cubical.HITs.Join.Properties.html#15722" class="Function">join-commFun²</a>
<a id="16096" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="16100" href="Cubical.HITs.Join.Properties.html#15932" class="Function">join-comm</a> <a id="16110" class="Symbol">=</a> <a id="16112" href="Cubical.HITs.Join.Properties.html#15722" class="Function">join-commFun²</a>

<a id="join→"></a><a id="16127" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="16133" class="Symbol">:</a> <a id="16135" class="Symbol">∀</a> <a id="16137" class="Symbol">{</a><a id="16138" href="Cubical.HITs.Join.Properties.html#16138" class="Bound">ℓ&#39;&#39;</a> <a id="16142" href="Cubical.HITs.Join.Properties.html#16142" class="Bound">ℓ&#39;&#39;&#39;</a><a id="16146" class="Symbol">}</a>
     <a id="16153" class="Symbol">{</a><a id="16154" href="Cubical.HITs.Join.Properties.html#16154" class="Bound">A</a> <a id="16156" class="Symbol">:</a> <a id="16158" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16163" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="16164" class="Symbol">}</a> <a id="16166" class="Symbol">{</a><a id="16167" href="Cubical.HITs.Join.Properties.html#16167" class="Bound">B</a> <a id="16169" class="Symbol">:</a> <a id="16171" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16176" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="16178" class="Symbol">}</a> <a id="16180" class="Symbol">{</a><a id="16181" href="Cubical.HITs.Join.Properties.html#16181" class="Bound">C</a> <a id="16183" class="Symbol">:</a> <a id="16185" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16190" href="Cubical.HITs.Join.Properties.html#16138" class="Bound">ℓ&#39;&#39;</a><a id="16193" class="Symbol">}</a> <a id="16195" class="Symbol">{</a><a id="16196" href="Cubical.HITs.Join.Properties.html#16196" class="Bound">D</a> <a id="16198" class="Symbol">:</a> <a id="16200" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16205" href="Cubical.HITs.Join.Properties.html#16142" class="Bound">ℓ&#39;&#39;&#39;</a><a id="16209" class="Symbol">}</a>
  <a id="16213" class="Symbol">→</a> <a id="16215" class="Symbol">(</a><a id="16216" href="Cubical.HITs.Join.Properties.html#16154" class="Bound">A</a> <a id="16218" class="Symbol">→</a> <a id="16220" href="Cubical.HITs.Join.Properties.html#16181" class="Bound">C</a><a id="16221" class="Symbol">)</a> <a id="16223" class="Symbol">→</a> <a id="16225" class="Symbol">(</a><a id="16226" href="Cubical.HITs.Join.Properties.html#16167" class="Bound">B</a> <a id="16228" class="Symbol">→</a> <a id="16230" href="Cubical.HITs.Join.Properties.html#16196" class="Bound">D</a><a id="16231" class="Symbol">)</a> <a id="16233" class="Symbol">→</a> <a id="16235" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="16240" href="Cubical.HITs.Join.Properties.html#16154" class="Bound">A</a> <a id="16242" href="Cubical.HITs.Join.Properties.html#16167" class="Bound">B</a> <a id="16244" class="Symbol">→</a> <a id="16246" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="16251" href="Cubical.HITs.Join.Properties.html#16181" class="Bound">C</a> <a id="16253" href="Cubical.HITs.Join.Properties.html#16196" class="Bound">D</a>
<a id="16255" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="16261" href="Cubical.HITs.Join.Properties.html#16261" class="Bound">f</a> <a id="16263" href="Cubical.HITs.Join.Properties.html#16263" class="Bound">g</a> <a id="16265" class="Symbol">(</a><a id="16266" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="16270" href="Cubical.HITs.Join.Properties.html#16270" class="Bound">x</a><a id="16271" class="Symbol">)</a> <a id="16273" class="Symbol">=</a> <a id="16275" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="16279" class="Symbol">(</a><a id="16280" href="Cubical.HITs.Join.Properties.html#16261" class="Bound">f</a> <a id="16282" href="Cubical.HITs.Join.Properties.html#16270" class="Bound">x</a><a id="16283" class="Symbol">)</a>
<a id="16285" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="16291" href="Cubical.HITs.Join.Properties.html#16291" class="Bound">f</a> <a id="16293" href="Cubical.HITs.Join.Properties.html#16293" class="Bound">g</a> <a id="16295" class="Symbol">(</a><a id="16296" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="16300" href="Cubical.HITs.Join.Properties.html#16300" class="Bound">x</a><a id="16301" class="Symbol">)</a> <a id="16303" class="Symbol">=</a> <a id="16305" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="16309" class="Symbol">(</a><a id="16310" href="Cubical.HITs.Join.Properties.html#16293" class="Bound">g</a> <a id="16312" href="Cubical.HITs.Join.Properties.html#16300" class="Bound">x</a><a id="16313" class="Symbol">)</a>
<a id="16315" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="16321" href="Cubical.HITs.Join.Properties.html#16321" class="Bound">f</a> <a id="16323" href="Cubical.HITs.Join.Properties.html#16323" class="Bound">g</a> <a id="16325" class="Symbol">(</a><a id="16326" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="16331" href="Cubical.HITs.Join.Properties.html#16331" class="Bound">a</a> <a id="16333" href="Cubical.HITs.Join.Properties.html#16333" class="Bound">b</a> <a id="16335" href="Cubical.HITs.Join.Properties.html#16335" class="Bound">i</a><a id="16336" class="Symbol">)</a> <a id="16338" class="Symbol">=</a> <a id="16340" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="16345" class="Symbol">(</a><a id="16346" href="Cubical.HITs.Join.Properties.html#16321" class="Bound">f</a> <a id="16348" href="Cubical.HITs.Join.Properties.html#16331" class="Bound">a</a><a id="16349" class="Symbol">)</a> <a id="16351" class="Symbol">(</a><a id="16352" href="Cubical.HITs.Join.Properties.html#16323" class="Bound">g</a> <a id="16354" href="Cubical.HITs.Join.Properties.html#16333" class="Bound">b</a><a id="16355" class="Symbol">)</a> <a id="16357" href="Cubical.HITs.Join.Properties.html#16335" class="Bound">i</a>

<a id="16360" class="Comment">-- Applying Isos to joins (more efficient than transports)</a>
<a id="Iso→joinIso"></a><a id="16419" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16431" class="Symbol">:</a> <a id="16433" class="Symbol">∀</a> <a id="16435" class="Symbol">{</a><a id="16436" href="Cubical.HITs.Join.Properties.html#16436" class="Bound">ℓ&#39;&#39;</a> <a id="16440" href="Cubical.HITs.Join.Properties.html#16440" class="Bound">ℓ&#39;&#39;&#39;</a><a id="16444" class="Symbol">}</a>
     <a id="16451" class="Symbol">{</a><a id="16452" href="Cubical.HITs.Join.Properties.html#16452" class="Bound">A</a> <a id="16454" class="Symbol">:</a> <a id="16456" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16461" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="16462" class="Symbol">}</a> <a id="16464" class="Symbol">{</a><a id="16465" href="Cubical.HITs.Join.Properties.html#16465" class="Bound">B</a> <a id="16467" class="Symbol">:</a> <a id="16469" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16474" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="16476" class="Symbol">}</a> <a id="16478" class="Symbol">{</a><a id="16479" href="Cubical.HITs.Join.Properties.html#16479" class="Bound">C</a> <a id="16481" class="Symbol">:</a> <a id="16483" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16488" href="Cubical.HITs.Join.Properties.html#16436" class="Bound">ℓ&#39;&#39;</a><a id="16491" class="Symbol">}</a> <a id="16493" class="Symbol">{</a><a id="16494" href="Cubical.HITs.Join.Properties.html#16494" class="Bound">D</a> <a id="16496" class="Symbol">:</a> <a id="16498" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16503" href="Cubical.HITs.Join.Properties.html#16440" class="Bound">ℓ&#39;&#39;&#39;</a><a id="16507" class="Symbol">}</a>
  <a id="16511" class="Symbol">→</a> <a id="16513" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16517" href="Cubical.HITs.Join.Properties.html#16452" class="Bound">A</a> <a id="16519" href="Cubical.HITs.Join.Properties.html#16479" class="Bound">C</a> <a id="16521" class="Symbol">→</a> <a id="16523" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16527" href="Cubical.HITs.Join.Properties.html#16465" class="Bound">B</a> <a id="16529" href="Cubical.HITs.Join.Properties.html#16494" class="Bound">D</a> <a id="16531" class="Symbol">→</a> <a id="16533" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16537" class="Symbol">(</a><a id="16538" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="16543" href="Cubical.HITs.Join.Properties.html#16452" class="Bound">A</a> <a id="16545" href="Cubical.HITs.Join.Properties.html#16465" class="Bound">B</a><a id="16546" class="Symbol">)</a> <a id="16548" class="Symbol">(</a><a id="16549" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="16554" href="Cubical.HITs.Join.Properties.html#16479" class="Bound">C</a> <a id="16556" href="Cubical.HITs.Join.Properties.html#16494" class="Bound">D</a><a id="16557" class="Symbol">)</a>
<a id="16559" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="16563" class="Symbol">(</a><a id="16564" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16576" href="Cubical.HITs.Join.Properties.html#16576" class="Bound">is1</a> <a id="16580" href="Cubical.HITs.Join.Properties.html#16580" class="Bound">is2</a><a id="16583" class="Symbol">)</a> <a id="16585" href="Cubical.HITs.Join.Properties.html#16585" class="Bound">x</a> <a id="16587" class="Symbol">=</a> <a id="16589" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="16595" class="Symbol">(</a><a id="16596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16604" href="Cubical.HITs.Join.Properties.html#16576" class="Bound">is1</a><a id="16607" class="Symbol">)</a> <a id="16609" class="Symbol">(</a><a id="16610" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16618" href="Cubical.HITs.Join.Properties.html#16580" class="Bound">is2</a><a id="16621" class="Symbol">)</a> <a id="16623" href="Cubical.HITs.Join.Properties.html#16585" class="Bound">x</a>
<a id="16625" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="16629" class="Symbol">(</a><a id="16630" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16642" href="Cubical.HITs.Join.Properties.html#16642" class="Bound">is1</a> <a id="16646" href="Cubical.HITs.Join.Properties.html#16646" class="Bound">is2</a><a id="16649" class="Symbol">)</a> <a id="16651" href="Cubical.HITs.Join.Properties.html#16651" class="Bound">x</a> <a id="16653" class="Symbol">=</a> <a id="16655" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="16661" class="Symbol">(</a><a id="16662" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16670" href="Cubical.HITs.Join.Properties.html#16642" class="Bound">is1</a><a id="16673" class="Symbol">)</a> <a id="16675" class="Symbol">(</a><a id="16676" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16684" href="Cubical.HITs.Join.Properties.html#16646" class="Bound">is2</a><a id="16687" class="Symbol">)</a> <a id="16689" href="Cubical.HITs.Join.Properties.html#16651" class="Bound">x</a>
<a id="16691" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16695" class="Symbol">(</a><a id="16696" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16708" href="Cubical.HITs.Join.Properties.html#16708" class="Bound">is1</a> <a id="16712" href="Cubical.HITs.Join.Properties.html#16712" class="Bound">is2</a><a id="16715" class="Symbol">)</a> <a id="16717" class="Symbol">(</a><a id="16718" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="16722" href="Cubical.HITs.Join.Properties.html#16722" class="Bound">x</a><a id="16723" class="Symbol">)</a> <a id="16725" href="Cubical.HITs.Join.Properties.html#16725" class="Bound">i</a> <a id="16727" class="Symbol">=</a> <a id="16729" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="16733" class="Symbol">(</a><a id="16734" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16738" href="Cubical.HITs.Join.Properties.html#16708" class="Bound">is1</a> <a id="16742" href="Cubical.HITs.Join.Properties.html#16722" class="Bound">x</a> <a id="16744" href="Cubical.HITs.Join.Properties.html#16725" class="Bound">i</a><a id="16745" class="Symbol">)</a>
<a id="16747" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16751" class="Symbol">(</a><a id="16752" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16764" href="Cubical.HITs.Join.Properties.html#16764" class="Bound">is1</a> <a id="16768" href="Cubical.HITs.Join.Properties.html#16768" class="Bound">is2</a><a id="16771" class="Symbol">)</a> <a id="16773" class="Symbol">(</a><a id="16774" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="16778" href="Cubical.HITs.Join.Properties.html#16778" class="Bound">x</a><a id="16779" class="Symbol">)</a> <a id="16781" href="Cubical.HITs.Join.Properties.html#16781" class="Bound">i</a> <a id="16783" class="Symbol">=</a> <a id="16785" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="16789" class="Symbol">(</a><a id="16790" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16794" href="Cubical.HITs.Join.Properties.html#16768" class="Bound">is2</a> <a id="16798" href="Cubical.HITs.Join.Properties.html#16778" class="Bound">x</a> <a id="16800" href="Cubical.HITs.Join.Properties.html#16781" class="Bound">i</a><a id="16801" class="Symbol">)</a>
<a id="16803" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16807" class="Symbol">(</a><a id="16808" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16820" href="Cubical.HITs.Join.Properties.html#16820" class="Bound">is1</a> <a id="16824" href="Cubical.HITs.Join.Properties.html#16824" class="Bound">is2</a><a id="16827" class="Symbol">)</a> <a id="16829" class="Symbol">(</a><a id="16830" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="16835" href="Cubical.HITs.Join.Properties.html#16835" class="Bound">a</a> <a id="16837" href="Cubical.HITs.Join.Properties.html#16837" class="Bound">b</a> <a id="16839" href="Cubical.HITs.Join.Properties.html#16839" class="Bound">j</a><a id="16840" class="Symbol">)</a> <a id="16842" href="Cubical.HITs.Join.Properties.html#16842" class="Bound">i</a> <a id="16844" class="Symbol">=</a>
  <a id="16848" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="16853" class="Symbol">(</a><a id="16854" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16858" href="Cubical.HITs.Join.Properties.html#16820" class="Bound">is1</a> <a id="16862" href="Cubical.HITs.Join.Properties.html#16835" class="Bound">a</a> <a id="16864" href="Cubical.HITs.Join.Properties.html#16842" class="Bound">i</a><a id="16865" class="Symbol">)</a> <a id="16867" class="Symbol">(</a><a id="16868" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="16872" href="Cubical.HITs.Join.Properties.html#16824" class="Bound">is2</a> <a id="16876" href="Cubical.HITs.Join.Properties.html#16837" class="Bound">b</a> <a id="16878" href="Cubical.HITs.Join.Properties.html#16842" class="Bound">i</a><a id="16879" class="Symbol">)</a> <a id="16881" href="Cubical.HITs.Join.Properties.html#16839" class="Bound">j</a>
<a id="16883" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="16887" class="Symbol">(</a><a id="16888" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16900" href="Cubical.HITs.Join.Properties.html#16900" class="Bound">is1</a> <a id="16904" href="Cubical.HITs.Join.Properties.html#16904" class="Bound">is2</a><a id="16907" class="Symbol">)</a> <a id="16909" class="Symbol">(</a><a id="16910" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="16914" href="Cubical.HITs.Join.Properties.html#16914" class="Bound">x</a><a id="16915" class="Symbol">)</a> <a id="16917" href="Cubical.HITs.Join.Properties.html#16917" class="Bound">i</a> <a id="16919" class="Symbol">=</a> <a id="16921" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="16925" class="Symbol">(</a><a id="16926" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="16930" href="Cubical.HITs.Join.Properties.html#16900" class="Bound">is1</a> <a id="16934" href="Cubical.HITs.Join.Properties.html#16914" class="Bound">x</a> <a id="16936" href="Cubical.HITs.Join.Properties.html#16917" class="Bound">i</a><a id="16937" class="Symbol">)</a>
<a id="16939" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="16943" class="Symbol">(</a><a id="16944" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="16956" href="Cubical.HITs.Join.Properties.html#16956" class="Bound">is1</a> <a id="16960" href="Cubical.HITs.Join.Properties.html#16960" class="Bound">is2</a><a id="16963" class="Symbol">)</a> <a id="16965" class="Symbol">(</a><a id="16966" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="16970" href="Cubical.HITs.Join.Properties.html#16970" class="Bound">x</a><a id="16971" class="Symbol">)</a> <a id="16973" href="Cubical.HITs.Join.Properties.html#16973" class="Bound">i</a> <a id="16975" class="Symbol">=</a> <a id="16977" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="16981" class="Symbol">(</a><a id="16982" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="16986" href="Cubical.HITs.Join.Properties.html#16960" class="Bound">is2</a> <a id="16990" href="Cubical.HITs.Join.Properties.html#16970" class="Bound">x</a> <a id="16992" href="Cubical.HITs.Join.Properties.html#16973" class="Bound">i</a><a id="16993" class="Symbol">)</a>
<a id="16995" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="16999" class="Symbol">(</a><a id="17000" href="Cubical.HITs.Join.Properties.html#16419" class="Function">Iso→joinIso</a> <a id="17012" href="Cubical.HITs.Join.Properties.html#17012" class="Bound">is1</a> <a id="17016" href="Cubical.HITs.Join.Properties.html#17016" class="Bound">is2</a><a id="17019" class="Symbol">)</a> <a id="17021" class="Symbol">(</a><a id="17022" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="17027" href="Cubical.HITs.Join.Properties.html#17027" class="Bound">a</a> <a id="17029" href="Cubical.HITs.Join.Properties.html#17029" class="Bound">b</a> <a id="17031" href="Cubical.HITs.Join.Properties.html#17031" class="Bound">i</a><a id="17032" class="Symbol">)</a> <a id="17034" href="Cubical.HITs.Join.Properties.html#17034" class="Bound">j</a> <a id="17036" class="Symbol">=</a>
  <a id="17040" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="17045" class="Symbol">(</a><a id="17046" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="17050" href="Cubical.HITs.Join.Properties.html#17012" class="Bound">is1</a> <a id="17054" href="Cubical.HITs.Join.Properties.html#17027" class="Bound">a</a> <a id="17056" href="Cubical.HITs.Join.Properties.html#17034" class="Bound">j</a><a id="17057" class="Symbol">)</a> <a id="17059" class="Symbol">(</a><a id="17060" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="17064" href="Cubical.HITs.Join.Properties.html#17016" class="Bound">is2</a> <a id="17068" href="Cubical.HITs.Join.Properties.html#17029" class="Bound">b</a> <a id="17070" href="Cubical.HITs.Join.Properties.html#17034" class="Bound">j</a><a id="17071" class="Symbol">)</a> <a id="17073" href="Cubical.HITs.Join.Properties.html#17031" class="Bound">i</a>


<a id="joinAnnihilL"></a><a id="17077" href="Cubical.HITs.Join.Properties.html#17077" class="Function">joinAnnihilL</a> <a id="17090" class="Symbol">:</a> <a id="17092" class="Symbol">{</a><a id="17093" href="Cubical.HITs.Join.Properties.html#17093" class="Bound">A</a> <a id="17095" class="Symbol">:</a> <a id="17097" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17102" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="17103" class="Symbol">}</a> <a id="17105" class="Symbol">→</a> <a id="17107" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="17115" class="Symbol">(</a><a id="17116" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="17121" class="Symbol">(</a><a id="17122" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="17128" class="Symbol">{</a><a id="17129" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="17131" class="Symbol">})</a> <a id="17134" href="Cubical.HITs.Join.Properties.html#17093" class="Bound">A</a><a id="17135" class="Symbol">)</a>
<a id="17137" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17141" href="Cubical.HITs.Join.Properties.html#17077" class="Function">joinAnnihilL</a> <a id="17154" class="Symbol">=</a> <a id="17156" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="17160" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="17164" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17168" href="Cubical.HITs.Join.Properties.html#17077" class="Function">joinAnnihilL</a> <a id="17181" class="Symbol">(</a><a id="17182" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="17186" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="17189" class="Symbol">)</a> <a id="17191" class="Symbol">=</a> <a id="17193" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="17198" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17202" href="Cubical.HITs.Join.Properties.html#17077" class="Function">joinAnnihilL</a> <a id="17215" class="Symbol">(</a><a id="17216" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="17220" href="Cubical.HITs.Join.Properties.html#17220" class="Bound">a</a><a id="17221" class="Symbol">)</a> <a id="17223" class="Symbol">=</a> <a id="17225" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="17230" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="17234" href="Cubical.HITs.Join.Properties.html#17220" class="Bound">a</a>
<a id="17236" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17240" href="Cubical.HITs.Join.Properties.html#17077" class="Function">joinAnnihilL</a> <a id="17253" class="Symbol">(</a><a id="17254" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="17259" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="17263" href="Cubical.HITs.Join.Properties.html#17263" class="Bound">a</a> <a id="17265" href="Cubical.HITs.Join.Properties.html#17265" class="Bound">i</a><a id="17266" class="Symbol">)</a> <a id="17268" href="Cubical.HITs.Join.Properties.html#17268" class="Bound">j</a> <a id="17270" class="Symbol">=</a> <a id="17272" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="17277" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="17281" href="Cubical.HITs.Join.Properties.html#17263" class="Bound">a</a> <a id="17283" class="Symbol">(</a><a id="17284" href="Cubical.HITs.Join.Properties.html#17265" class="Bound">i</a> <a id="17286" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17288" href="Cubical.HITs.Join.Properties.html#17268" class="Bound">j</a><a id="17289" class="Symbol">)</a>


<a id="17293" class="Comment">--- Ganea&#39;s construction ---</a>

<a id="17323" class="Comment">-- preliminary lemmas</a>
<a id="17345" class="Keyword">private</a> <a id="17353" class="Keyword">module</a> <a id="17360" href="Cubical.HITs.Join.Properties.html#17360" class="Module">_</a> <a id="17362" class="Symbol">{</a><a id="17363" href="Cubical.HITs.Join.Properties.html#17363" class="Bound">ℓ</a> <a id="17365" class="Symbol">:</a> <a id="17367" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="17372" class="Symbol">}</a> <a id="17374" class="Symbol">{</a><a id="17375" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a> <a id="17377" class="Symbol">:</a> <a id="17379" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17384" href="Cubical.HITs.Join.Properties.html#17363" class="Bound">ℓ</a><a id="17385" class="Symbol">}</a> <a id="17387" class="Keyword">where</a>
  <a id="17395" href="Cubical.HITs.Join.Properties.html#17395" class="Function">ganea-fill₁</a> <a id="17407" class="Symbol">:</a> <a id="17409" class="Symbol">{</a><a id="17410" href="Cubical.HITs.Join.Properties.html#17410" class="Bound">x</a> <a id="17412" class="Symbol">:</a> <a id="17414" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="17415" class="Symbol">}</a> <a id="17417" class="Symbol">(</a><a id="17418" href="Cubical.HITs.Join.Properties.html#17418" class="Bound">y</a> <a id="17420" class="Symbol">:</a> <a id="17422" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="17423" class="Symbol">)</a>
    <a id="17429" class="Symbol">→</a> <a id="17431" class="Symbol">(</a><a id="17432" href="Cubical.HITs.Join.Properties.html#17432" class="Bound">p</a> <a id="17434" class="Symbol">:</a> <a id="17436" href="Cubical.HITs.Join.Properties.html#17410" class="Bound">x</a> <a id="17438" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17440" href="Cubical.HITs.Join.Properties.html#17418" class="Bound">y</a><a id="17441" class="Symbol">)</a>
    <a id="17447" class="Symbol">→</a> <a id="17449" class="Symbol">(</a><a id="17450" href="Cubical.HITs.Join.Properties.html#17450" class="Bound">z</a> <a id="17452" class="Symbol">:</a> <a id="17454" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="17455" class="Symbol">)</a>
    <a id="17461" class="Symbol">→</a> <a id="17463" class="Symbol">(</a><a id="17464" href="Cubical.HITs.Join.Properties.html#17464" class="Bound">q</a> <a id="17466" class="Symbol">:</a> <a id="17468" href="Cubical.HITs.Join.Properties.html#17418" class="Bound">y</a> <a id="17470" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17472" href="Cubical.HITs.Join.Properties.html#17450" class="Bound">z</a><a id="17473" class="Symbol">)</a>
    <a id="17479" class="Symbol">→</a> <a id="17481" class="Symbol">(</a><a id="17482" href="Cubical.HITs.Join.Properties.html#17482" class="Bound">i</a> <a id="17484" href="Cubical.HITs.Join.Properties.html#17484" class="Bound">j</a> <a id="17486" href="Cubical.HITs.Join.Properties.html#17486" class="Bound">k</a> <a id="17488" class="Symbol">:</a> <a id="17490" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="17491" class="Symbol">)</a> <a id="17493" class="Symbol">→</a> <a id="17495" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a>
  <a id="17499" href="Cubical.HITs.Join.Properties.html#17395" class="Function">ganea-fill₁</a> <a id="17511" href="Cubical.HITs.Join.Properties.html#17511" class="Bound">y</a> <a id="17513" href="Cubical.HITs.Join.Properties.html#17513" class="Bound">p</a> <a id="17515" href="Cubical.HITs.Join.Properties.html#17515" class="Bound">z</a> <a id="17517" href="Cubical.HITs.Join.Properties.html#17517" class="Bound">q</a> <a id="17519" href="Cubical.HITs.Join.Properties.html#17519" class="Bound">i</a> <a id="17521" href="Cubical.HITs.Join.Properties.html#17521" class="Bound">j</a> <a id="17523" href="Cubical.HITs.Join.Properties.html#17523" class="Bound">k</a> <a id="17525" class="Symbol">=</a>
    <a id="17531" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="17537" class="Symbol">(λ</a> <a id="17540" href="Cubical.HITs.Join.Properties.html#17540" class="Bound">k</a> <a id="17542" class="Symbol">→</a> <a id="17544" class="Symbol">λ</a> <a id="17546" class="Symbol">{(</a><a id="17548" href="Cubical.HITs.Join.Properties.html#17519" class="Bound">i</a> <a id="17550" class="Symbol">=</a> <a id="17552" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17554" class="Symbol">)</a> <a id="17556" class="Symbol">→</a> <a id="17558" href="Cubical.HITs.Join.Properties.html#17513" class="Bound">p</a> <a id="17560" href="Cubical.HITs.Join.Properties.html#17521" class="Bound">j</a>
                   <a id="17581" class="Symbol">;</a> <a id="17583" class="Symbol">(</a><a id="17584" href="Cubical.HITs.Join.Properties.html#17519" class="Bound">i</a> <a id="17586" class="Symbol">=</a> <a id="17588" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17590" class="Symbol">)</a> <a id="17592" class="Symbol">→</a> <a id="17594" href="Cubical.HITs.Join.Properties.html#17517" class="Bound">q</a> <a id="17596" class="Symbol">(</a><a id="17597" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17599" href="Cubical.HITs.Join.Properties.html#17521" class="Bound">j</a> <a id="17601" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17603" href="Cubical.HITs.Join.Properties.html#17540" class="Bound">k</a><a id="17604" class="Symbol">)</a>
                   <a id="17625" class="Symbol">;</a> <a id="17627" class="Symbol">(</a><a id="17628" href="Cubical.HITs.Join.Properties.html#17521" class="Bound">j</a> <a id="17630" class="Symbol">=</a> <a id="17632" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17634" class="Symbol">)</a> <a id="17636" class="Symbol">→</a> <a id="17638" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="17654" href="Cubical.HITs.Join.Properties.html#17513" class="Bound">p</a> <a id="17656" href="Cubical.HITs.Join.Properties.html#17517" class="Bound">q</a> <a id="17658" href="Cubical.HITs.Join.Properties.html#17540" class="Bound">k</a> <a id="17660" href="Cubical.HITs.Join.Properties.html#17519" class="Bound">i</a>
                   <a id="17681" class="Symbol">;</a> <a id="17683" class="Symbol">(</a><a id="17684" href="Cubical.HITs.Join.Properties.html#17521" class="Bound">j</a> <a id="17686" class="Symbol">=</a> <a id="17688" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17690" class="Symbol">)</a> <a id="17692" class="Symbol">→</a> <a id="17694" href="Cubical.HITs.Join.Properties.html#17511" class="Bound">y</a><a id="17695" class="Symbol">})</a>
              <a id="17712" class="Symbol">(</a><a id="17713" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="17717" class="Symbol">(</a><a id="17718" href="Cubical.HITs.Join.Properties.html#17513" class="Bound">p</a> <a id="17720" class="Symbol">(</a><a id="17721" href="Cubical.HITs.Join.Properties.html#17519" class="Bound">i</a> <a id="17723" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17725" href="Cubical.HITs.Join.Properties.html#17521" class="Bound">j</a><a id="17726" class="Symbol">)))</a>
              <a id="17744" href="Cubical.HITs.Join.Properties.html#17523" class="Bound">k</a>

  <a id="17749" href="Cubical.HITs.Join.Properties.html#17749" class="Function">ganea-fill₂</a> <a id="17761" class="Symbol">:</a> <a id="17763" class="Symbol">(</a><a id="17764" href="Cubical.HITs.Join.Properties.html#17764" class="Bound">i</a> <a id="17766" href="Cubical.HITs.Join.Properties.html#17766" class="Bound">j</a> <a id="17768" href="Cubical.HITs.Join.Properties.html#17768" class="Bound">k</a> <a id="17770" class="Symbol">:</a> <a id="17772" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="17773" class="Symbol">)</a>
    <a id="17779" class="Symbol">→</a> <a id="17781" class="Symbol">{</a><a id="17782" href="Cubical.HITs.Join.Properties.html#17782" class="Bound">x</a> <a id="17784" class="Symbol">:</a> <a id="17786" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="17787" class="Symbol">}</a> <a id="17789" class="Symbol">(</a><a id="17790" href="Cubical.HITs.Join.Properties.html#17790" class="Bound">y</a> <a id="17792" class="Symbol">:</a> <a id="17794" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="17795" class="Symbol">)</a> <a id="17797" class="Symbol">(</a><a id="17798" href="Cubical.HITs.Join.Properties.html#17798" class="Bound">q</a> <a id="17800" class="Symbol">:</a> <a id="17802" href="Cubical.HITs.Join.Properties.html#17782" class="Bound">x</a> <a id="17804" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17806" href="Cubical.HITs.Join.Properties.html#17790" class="Bound">y</a><a id="17807" class="Symbol">)</a>
       <a id="17816" class="Symbol">(</a><a id="17817" href="Cubical.HITs.Join.Properties.html#17817" class="Bound">z</a> <a id="17819" class="Symbol">:</a> <a id="17821" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="17822" class="Symbol">)</a> <a id="17824" class="Symbol">(</a><a id="17825" href="Cubical.HITs.Join.Properties.html#17825" class="Bound">p</a> <a id="17827" class="Symbol">:</a> <a id="17829" href="Cubical.HITs.Join.Properties.html#17798" class="Bound">q</a> <a id="17831" class="Symbol">(</a><a id="17832" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17834" href="Cubical.HITs.Join.Properties.html#17764" class="Bound">i</a><a id="17835" class="Symbol">)</a> <a id="17837" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17839" href="Cubical.HITs.Join.Properties.html#17817" class="Bound">z</a><a id="17840" class="Symbol">)</a>
    <a id="17846" class="Symbol">→</a> <a id="17848" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a>
  <a id="17852" href="Cubical.HITs.Join.Properties.html#17749" class="Function">ganea-fill₂</a> <a id="17864" href="Cubical.HITs.Join.Properties.html#17864" class="Bound">i</a> <a id="17866" href="Cubical.HITs.Join.Properties.html#17866" class="Bound">j</a> <a id="17868" href="Cubical.HITs.Join.Properties.html#17868" class="Bound">k</a> <a id="17870" href="Cubical.HITs.Join.Properties.html#17870" class="Bound">y</a> <a id="17872" href="Cubical.HITs.Join.Properties.html#17872" class="Bound">q</a> <a id="17874" href="Cubical.HITs.Join.Properties.html#17874" class="Bound">z</a> <a id="17876" href="Cubical.HITs.Join.Properties.html#17876" class="Bound">p</a> <a id="17878" class="Symbol">=</a>
    <a id="17884" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="17890" class="Symbol">(λ</a> <a id="17893" href="Cubical.HITs.Join.Properties.html#17893" class="Bound">k</a>
           <a id="17906" class="Symbol">→</a> <a id="17908" class="Symbol">λ</a> <a id="17910" class="Symbol">{(</a><a id="17912" href="Cubical.HITs.Join.Properties.html#17864" class="Bound">i</a> <a id="17914" class="Symbol">=</a> <a id="17916" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17918" class="Symbol">)</a> <a id="17920" class="Symbol">→</a> <a id="17922" href="Cubical.HITs.Join.Properties.html#17876" class="Bound">p</a> <a id="17924" href="Cubical.HITs.Join.Properties.html#17866" class="Bound">j</a>
              <a id="17940" class="Symbol">;</a> <a id="17942" class="Symbol">(</a><a id="17943" href="Cubical.HITs.Join.Properties.html#17864" class="Bound">i</a> <a id="17945" class="Symbol">=</a> <a id="17947" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17949" class="Symbol">)</a> <a id="17951" class="Symbol">→</a> <a id="17953" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="17970" class="Symbol">(</a><a id="17971" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17975" href="Cubical.HITs.Join.Properties.html#17872" class="Bound">q</a><a id="17976" class="Symbol">)</a> <a id="17978" href="Cubical.HITs.Join.Properties.html#17876" class="Bound">p</a> <a id="17980" href="Cubical.HITs.Join.Properties.html#17893" class="Bound">k</a> <a id="17982" href="Cubical.HITs.Join.Properties.html#17866" class="Bound">j</a>
              <a id="17998" class="Symbol">;</a> <a id="18000" class="Symbol">(</a><a id="18001" href="Cubical.HITs.Join.Properties.html#17866" class="Bound">j</a> <a id="18003" class="Symbol">=</a> <a id="18005" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18007" class="Symbol">)</a> <a id="18009" class="Symbol">→</a> <a id="18011" href="Cubical.HITs.Join.Properties.html#17872" class="Bound">q</a> <a id="18013" class="Symbol">(</a><a id="18014" href="Cubical.HITs.Join.Properties.html#17893" class="Bound">k</a> <a id="18016" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18018" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18020" href="Cubical.HITs.Join.Properties.html#17864" class="Bound">i</a><a id="18021" class="Symbol">)</a>
              <a id="18037" class="Symbol">;</a> <a id="18039" class="Symbol">(</a><a id="18040" href="Cubical.HITs.Join.Properties.html#17866" class="Bound">j</a> <a id="18042" class="Symbol">=</a> <a id="18044" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18046" class="Symbol">)</a> <a id="18048" class="Symbol">→</a> <a id="18050" href="Cubical.HITs.Join.Properties.html#17874" class="Bound">z</a><a id="18051" class="Symbol">})</a>
              <a id="18068" class="Symbol">(</a><a id="18069" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="18073" class="Symbol">(</a><a id="18074" href="Cubical.HITs.Join.Properties.html#17876" class="Bound">p</a> <a id="18076" href="Cubical.HITs.Join.Properties.html#17866" class="Bound">j</a><a id="18077" class="Symbol">))</a>
              <a id="18094" href="Cubical.HITs.Join.Properties.html#17868" class="Bound">k</a>

  <a id="18099" href="Cubical.HITs.Join.Properties.html#18099" class="Function">ganea-fill₃</a> <a id="18111" class="Symbol">:</a> <a id="18113" class="Symbol">∀</a> <a id="18115" class="Symbol">{</a><a id="18116" href="Cubical.HITs.Join.Properties.html#18116" class="Bound">ℓ</a><a id="18117" class="Symbol">}</a> <a id="18119" class="Symbol">{</a><a id="18120" href="Cubical.HITs.Join.Properties.html#18120" class="Bound">A</a> <a id="18122" class="Symbol">:</a> <a id="18124" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18129" href="Cubical.HITs.Join.Properties.html#18116" class="Bound">ℓ</a><a id="18130" class="Symbol">}</a> <a id="18132" class="Symbol">(</a><a id="18133" href="Cubical.HITs.Join.Properties.html#18133" class="Bound">f</a> <a id="18135" class="Symbol">:</a> <a id="18137" href="Cubical.HITs.Join.Properties.html#18120" class="Bound">A</a> <a id="18139" class="Symbol">→</a> <a id="18141" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="18142" class="Symbol">)</a> <a id="18144" class="Symbol">(</a><a id="18145" href="Cubical.HITs.Join.Properties.html#18145" class="Bound">b</a> <a id="18147" class="Symbol">:</a> <a id="18149" href="Cubical.HITs.Join.Properties.html#17375" class="Bound">B</a><a id="18150" class="Symbol">)</a>
    <a id="18156" class="Symbol">(</a><a id="18157" href="Cubical.HITs.Join.Properties.html#18157" class="Bound">i</a> <a id="18159" href="Cubical.HITs.Join.Properties.html#18159" class="Bound">k</a> <a id="18161" class="Symbol">:</a> <a id="18163" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="18164" class="Symbol">)</a>
    <a id="18170" class="Symbol">(</a><a id="18171" href="Cubical.HITs.Join.Properties.html#18171" class="Bound">a</a> <a id="18173" class="Symbol">:</a> <a id="18175" href="Cubical.HITs.Join.Properties.html#18120" class="Bound">A</a><a id="18176" class="Symbol">)</a> <a id="18178" class="Symbol">(</a><a id="18179" href="Cubical.HITs.Join.Properties.html#18179" class="Bound">q</a> <a id="18181" class="Symbol">:</a> <a id="18183" href="Cubical.HITs.Join.Properties.html#18133" class="Bound">f</a> <a id="18185" href="Cubical.HITs.Join.Properties.html#18171" class="Bound">a</a> <a id="18187" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18189" href="Cubical.HITs.Join.Properties.html#18145" class="Bound">b</a><a id="18190" class="Symbol">)</a> <a id="18192" class="Symbol">(</a><a id="18193" href="Cubical.HITs.Join.Properties.html#18193" class="Bound">p</a> <a id="18195" class="Symbol">:</a> <a id="18197" href="Cubical.HITs.Join.Properties.html#18179" class="Bound">q</a> <a id="18199" class="Symbol">(</a><a id="18200" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18202" href="Cubical.HITs.Join.Properties.html#18157" class="Bound">i</a><a id="18203" class="Symbol">)</a> <a id="18205" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18207" href="Cubical.HITs.Join.Properties.html#18145" class="Bound">b</a><a id="18208" class="Symbol">)</a>
    <a id="18214" class="Symbol">→</a> <a id="18216" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="18221" class="Symbol">(</a><a id="18222" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="18228" href="Cubical.HITs.Join.Properties.html#18133" class="Bound">f</a> <a id="18230" href="Cubical.HITs.Join.Properties.html#18145" class="Bound">b</a><a id="18231" class="Symbol">)</a> <a id="18233" class="Symbol">(</a><a id="18234" href="Cubical.HITs.Join.Properties.html#18145" class="Bound">b</a> <a id="18236" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18238" href="Cubical.HITs.Join.Properties.html#18145" class="Bound">b</a><a id="18239" class="Symbol">)</a>
  <a id="18243" href="Cubical.HITs.Join.Properties.html#18099" class="Function">ganea-fill₃</a> <a id="18255" href="Cubical.HITs.Join.Properties.html#18255" class="Bound">f</a> <a id="18257" href="Cubical.HITs.Join.Properties.html#18257" class="Bound">b</a> <a id="18259" href="Cubical.HITs.Join.Properties.html#18259" class="Bound">i</a> <a id="18261" href="Cubical.HITs.Join.Properties.html#18261" class="Bound">k</a> <a id="18263" href="Cubical.HITs.Join.Properties.html#18263" class="Bound">a</a> <a id="18265" href="Cubical.HITs.Join.Properties.html#18265" class="Bound">q</a> <a id="18267" href="Cubical.HITs.Join.Properties.html#18267" class="Bound">p</a> <a id="18269" class="Symbol">=</a>
    <a id="18275" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="18281" class="Symbol">(λ</a> <a id="18284" href="Cubical.HITs.Join.Properties.html#18284" class="Bound">k</a> <a id="18286" class="Symbol">→</a> <a id="18288" class="Symbol">λ</a> <a id="18290" class="Symbol">{(</a><a id="18292" href="Cubical.HITs.Join.Properties.html#18259" class="Bound">i</a> <a id="18294" class="Symbol">=</a> <a id="18296" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18298" class="Symbol">)</a> <a id="18300" class="Symbol">→</a> <a id="18302" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="18306" href="Cubical.HITs.Join.Properties.html#18267" class="Bound">p</a>
                   <a id="18327" class="Symbol">;</a> <a id="18329" class="Symbol">(</a><a id="18330" href="Cubical.HITs.Join.Properties.html#18259" class="Bound">i</a> <a id="18332" class="Symbol">=</a> <a id="18334" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18336" class="Symbol">)</a> <a id="18338" class="Symbol">→</a> <a id="18340" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="18345" class="Symbol">(</a><a id="18346" href="Cubical.HITs.Join.Properties.html#18263" class="Bound">a</a> <a id="18348" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18350" href="Cubical.HITs.Join.Properties.html#18267" class="Bound">p</a><a id="18351" class="Symbol">)</a> <a id="18353" class="Symbol">(</a><a id="18354" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18358" href="Cubical.HITs.Join.Properties.html#18265" class="Bound">q</a> <a id="18360" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18362" href="Cubical.HITs.Join.Properties.html#18267" class="Bound">p</a><a id="18363" class="Symbol">)</a> <a id="18365" class="Symbol">(</a><a id="18366" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18368" href="Cubical.HITs.Join.Properties.html#18284" class="Bound">k</a><a id="18369" class="Symbol">)})</a>
          <a id="18383" class="Symbol">(</a><a id="18384" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="18388" class="Symbol">(</a><a id="18389" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="18393" class="Symbol">λ</a> <a id="18395" href="Cubical.HITs.Join.Properties.html#18395" class="Bound">j</a> <a id="18397" class="Symbol">→</a> <a id="18399" href="Cubical.HITs.Join.Properties.html#17749" class="Function">ganea-fill₂</a> <a id="18411" href="Cubical.HITs.Join.Properties.html#18259" class="Bound">i</a> <a id="18413" href="Cubical.HITs.Join.Properties.html#18395" class="Bound">j</a> <a id="18415" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="18418" class="Symbol">_</a> <a id="18420" href="Cubical.HITs.Join.Properties.html#18265" class="Bound">q</a> <a id="18422" class="Symbol">_</a> <a id="18424" href="Cubical.HITs.Join.Properties.html#18267" class="Bound">p</a><a id="18425" class="Symbol">))</a> <a id="18428" href="Cubical.HITs.Join.Properties.html#18261" class="Bound">k</a>


<a id="18432" class="Comment">-- Proof of the main theorem</a>
<a id="18461" class="Keyword">module</a> <a id="18468" href="Cubical.HITs.Join.Properties.html#18468" class="Module">_</a> <a id="18470" class="Symbol">{</a><a id="18471" href="Cubical.HITs.Join.Properties.html#18471" class="Bound">A</a> <a id="18473" class="Symbol">:</a> <a id="18475" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="18483" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="18484" class="Symbol">}</a> <a id="18486" class="Symbol">{</a><a id="18487" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a> <a id="18489" class="Symbol">:</a> <a id="18491" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="18499" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="18501" class="Symbol">}</a> <a id="18503" class="Symbol">(</a><a id="18504" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a> <a id="18506" class="Symbol">:</a> <a id="18508" href="Cubical.HITs.Join.Properties.html#18471" class="Bound">A</a> <a id="18510" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="18513" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="18514" class="Symbol">)</a> <a id="18516" class="Keyword">where</a>
  <a id="18524" href="Cubical.HITs.Join.Properties.html#18524" class="Function">fib-cofib</a> <a id="18534" class="Symbol">:</a> <a id="18536" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18541" class="Symbol">_</a>
  <a id="18545" href="Cubical.HITs.Join.Properties.html#18524" class="Function">fib-cofib</a> <a id="18555" class="Symbol">=</a> <a id="18557" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="18563" class="Symbol">{</a><a id="18564" class="Argument">A</a> <a id="18566" class="Symbol">=</a> <a id="18568" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="18574" class="Symbol">(</a><a id="18575" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18579" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="18580" class="Symbol">)</a> <a id="18582" class="Symbol">(</a><a id="18583" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="18586" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="18587" class="Symbol">)}</a> <a id="18590" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="18597" href="Cubical.HITs.Join.Properties.html#18597" class="Function">GaneaMap</a> <a id="18606" class="Symbol">:</a> <a id="18608" href="Cubical.HITs.Join.Properties.html#18524" class="Function">fib-cofib</a> <a id="18618" class="Symbol">→</a> <a id="18620" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18624" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a>
  <a id="18628" href="Cubical.HITs.Join.Properties.html#18597" class="Function">GaneaMap</a> <a id="18637" class="Symbol">(</a><a id="18638" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18642" href="Cubical.HITs.Join.Properties.html#18642" class="Bound">x</a><a id="18643" class="Symbol">)</a> <a id="18645" class="Symbol">=</a> <a id="18647" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="18650" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a>
  <a id="18654" href="Cubical.HITs.Join.Properties.html#18597" class="Function">GaneaMap</a> <a id="18663" class="Symbol">(</a><a id="18664" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18668" href="Cubical.HITs.Join.Properties.html#18668" class="Bound">x</a><a id="18669" class="Symbol">)</a> <a id="18671" class="Symbol">=</a> <a id="18673" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18677" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a> <a id="18679" href="Cubical.HITs.Join.Properties.html#18668" class="Bound">x</a>
  <a id="18683" href="Cubical.HITs.Join.Properties.html#18597" class="Function">GaneaMap</a> <a id="18692" class="Symbol">(</a><a id="18693" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18698" href="Cubical.HITs.Join.Properties.html#18698" class="Bound">a</a> <a id="18700" href="Cubical.HITs.Join.Properties.html#18700" class="Bound">i</a><a id="18701" class="Symbol">)</a> <a id="18703" class="Symbol">=</a> <a id="18705" href="Cubical.HITs.Join.Properties.html#18698" class="Bound">a</a> <a id="18707" class="Symbol">.</a><a id="18708" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18712" class="Symbol">(</a><a id="18713" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18715" href="Cubical.HITs.Join.Properties.html#18700" class="Bound">i</a><a id="18716" class="Symbol">)</a>

  <a id="18721" href="Cubical.HITs.Join.Properties.html#18721" class="Function">GaneaFib</a> <a id="18730" class="Symbol">:</a> <a id="18732" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18737" class="Symbol">_</a>
  <a id="18741" href="Cubical.HITs.Join.Properties.html#18721" class="Function">GaneaFib</a> <a id="18750" class="Symbol">=</a> <a id="18752" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="18758" href="Cubical.HITs.Join.Properties.html#18597" class="Function">GaneaMap</a> <a id="18767" class="Symbol">(</a><a id="18768" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="18771" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="18772" class="Symbol">)</a>

  <a id="18777" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="18791" class="Symbol">:</a> <a id="18793" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="18798" class="Symbol">(</a><a id="18799" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="18805" class="Symbol">(</a><a id="18806" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18810" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="18811" class="Symbol">)</a> <a id="18813" class="Symbol">(</a><a id="18814" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="18817" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="18818" class="Symbol">))</a> <a id="18821" class="Symbol">(</a><a id="18822" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="18824" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a> <a id="18826" class="Symbol">.</a><a id="18827" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="18830" class="Symbol">)</a> <a id="18832" class="Symbol">→</a> <a id="18834" href="Cubical.HITs.Join.Properties.html#18721" class="Function">GaneaFib</a>
  <a id="18845" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="18859" class="Symbol">(</a><a id="18860" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="18864" href="Cubical.HITs.Join.Properties.html#18864" class="Bound">x</a><a id="18865" class="Symbol">)</a> <a id="18867" class="Symbol">=</a> <a id="18869" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18873" class="Symbol">(</a><a id="18874" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18878" href="Cubical.HITs.Join.Properties.html#18864" class="Bound">x</a><a id="18879" class="Symbol">)</a> <a id="18881" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18883" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18887" href="Cubical.HITs.Join.Properties.html#18864" class="Bound">x</a>
  <a id="18891" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="18905" class="Symbol">(</a><a id="18906" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="18910" href="Cubical.HITs.Join.Properties.html#18910" class="Bound">x</a><a id="18911" class="Symbol">)</a> <a id="18913" class="Symbol">=</a> <a id="18915" class="Symbol">(</a><a id="18916" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18920" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="18922" class="Symbol">)</a> <a id="18924" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18926" href="Cubical.HITs.Join.Properties.html#18910" class="Bound">x</a>
  <a id="18930" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="18936" class="Symbol">(</a><a id="18937" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="18951" class="Symbol">(</a><a id="18952" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="18957" href="Cubical.HITs.Join.Properties.html#18957" class="Bound">a</a> <a id="18959" href="Cubical.HITs.Join.Properties.html#18959" class="Bound">b</a> <a id="18961" href="Cubical.HITs.Join.Properties.html#18961" class="Bound">i</a><a id="18962" class="Symbol">))</a> <a id="18965" class="Symbol">=</a> <a id="18967" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18972" class="Symbol">(</a><a id="18973" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18977" href="Cubical.HITs.Join.Properties.html#18957" class="Bound">a</a> <a id="18979" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18981" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18985" href="Cubical.HITs.Join.Properties.html#18957" class="Bound">a</a> <a id="18987" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18989" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18993" href="Cubical.HITs.Join.Properties.html#18959" class="Bound">b</a><a id="18994" class="Symbol">)</a> <a id="18996" class="Symbol">(</a><a id="18997" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18999" href="Cubical.HITs.Join.Properties.html#18961" class="Bound">i</a><a id="19000" class="Symbol">)</a>
  <a id="19004" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="19008" class="Symbol">(</a><a id="19009" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="19023" class="Symbol">(</a><a id="19024" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="19029" href="Cubical.HITs.Join.Properties.html#19029" class="Bound">a</a> <a id="19031" href="Cubical.HITs.Join.Properties.html#19031" class="Bound">b</a> <a id="19033" href="Cubical.HITs.Join.Properties.html#19033" class="Bound">i</a><a id="19034" class="Symbol">))</a> <a id="19037" href="Cubical.HITs.Join.Properties.html#19037" class="Bound">j</a> <a id="19039" class="Symbol">=</a> <a id="19041" href="Cubical.HITs.Join.Properties.html#17395" class="Function">ganea-fill₁</a> <a id="19053" class="Symbol">_</a> <a id="19055" class="Symbol">(</a><a id="19056" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="19060" href="Cubical.HITs.Join.Properties.html#19029" class="Bound">a</a><a id="19061" class="Symbol">)</a> <a id="19063" class="Symbol">_</a>  <a id="19066" class="Symbol">(</a><a id="19067" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19071" href="Cubical.HITs.Join.Properties.html#19031" class="Bound">b</a><a id="19072" class="Symbol">)</a> <a id="19074" href="Cubical.HITs.Join.Properties.html#19033" class="Bound">i</a> <a id="19076" href="Cubical.HITs.Join.Properties.html#19037" class="Bound">j</a> <a id="19078" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

  <a id="19084" href="Cubical.HITs.Join.Properties.html#19084" class="Function">GaneaFib→join</a> <a id="19098" class="Symbol">:</a> <a id="19100" href="Cubical.HITs.Join.Properties.html#18721" class="Function">GaneaFib</a> <a id="19109" class="Symbol">→</a> <a id="19111" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="19116" class="Symbol">(</a><a id="19117" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="19123" class="Symbol">(</a><a id="19124" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19128" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="19129" class="Symbol">)</a> <a id="19131" class="Symbol">(</a><a id="19132" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19135" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="19136" class="Symbol">))</a> <a id="19139" class="Symbol">(</a><a id="19140" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="19142" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a> <a id="19144" class="Symbol">.</a><a id="19145" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="19148" class="Symbol">)</a>
  <a id="19152" href="Cubical.HITs.Join.Properties.html#19084" class="Function">GaneaFib→join</a> <a id="19166" class="Symbol">(</a><a id="19167" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19171" href="Cubical.HITs.Join.Properties.html#19171" class="Bound">x</a> <a id="19173" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19175" href="Cubical.HITs.Join.Properties.html#19175" class="Bound">p</a><a id="19176" class="Symbol">)</a> <a id="19178" class="Symbol">=</a> <a id="19180" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="19184" href="Cubical.HITs.Join.Properties.html#19175" class="Bound">p</a>
  <a id="19188" href="Cubical.HITs.Join.Properties.html#19084" class="Function">GaneaFib→join</a> <a id="19202" class="Symbol">(</a><a id="19203" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19207" href="Cubical.HITs.Join.Properties.html#19207" class="Bound">x</a> <a id="19209" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19211" href="Cubical.HITs.Join.Properties.html#19211" class="Bound">p</a><a id="19212" class="Symbol">)</a> <a id="19214" class="Symbol">=</a> <a id="19216" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="19220" class="Symbol">(</a><a id="19221" href="Cubical.HITs.Join.Properties.html#19207" class="Bound">x</a> <a id="19223" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19225" href="Cubical.HITs.Join.Properties.html#19211" class="Bound">p</a><a id="19226" class="Symbol">)</a>
  <a id="19230" href="Cubical.HITs.Join.Properties.html#19084" class="Function">GaneaFib→join</a> <a id="19244" class="Symbol">(</a><a id="19245" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19250" class="Symbol">(</a><a id="19251" href="Cubical.HITs.Join.Properties.html#19251" class="Bound">a</a> <a id="19253" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19255" href="Cubical.HITs.Join.Properties.html#19255" class="Bound">q</a><a id="19256" class="Symbol">)</a> <a id="19258" href="Cubical.HITs.Join.Properties.html#19258" class="Bound">i</a> <a id="19260" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19262" href="Cubical.HITs.Join.Properties.html#19262" class="Bound">p</a><a id="19263" class="Symbol">)</a> <a id="19265" class="Symbol">=</a>
    <a id="19271" href="Cubical.HITs.Join.Properties.html#18099" class="Function">ganea-fill₃</a> <a id="19283" class="Symbol">(</a><a id="19284" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19288" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="19289" class="Symbol">)</a> <a id="19291" class="Symbol">(</a><a id="19292" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19295" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="19296" class="Symbol">)</a> <a id="19298" href="Cubical.HITs.Join.Properties.html#19258" class="Bound">i</a> <a id="19300" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="19303" href="Cubical.HITs.Join.Properties.html#19251" class="Bound">a</a> <a id="19305" href="Cubical.HITs.Join.Properties.html#19255" class="Bound">q</a> <a id="19307" href="Cubical.HITs.Join.Properties.html#19262" class="Bound">p</a>

  <a id="19312" href="Cubical.HITs.Join.Properties.html#19312" class="Function">GaneaFib→join→GaneaFib</a> <a id="19335" class="Symbol">:</a> <a id="19337" class="Symbol">(</a><a id="19338" href="Cubical.HITs.Join.Properties.html#19338" class="Bound">x</a> <a id="19340" class="Symbol">:</a> <a id="19342" href="Cubical.HITs.Join.Properties.html#18721" class="Function">GaneaFib</a><a id="19350" class="Symbol">)</a>
    <a id="19356" class="Symbol">→</a> <a id="19358" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="19372" class="Symbol">(</a><a id="19373" href="Cubical.HITs.Join.Properties.html#19084" class="Function">GaneaFib→join</a> <a id="19387" href="Cubical.HITs.Join.Properties.html#19338" class="Bound">x</a><a id="19388" class="Symbol">)</a> <a id="19390" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19392" href="Cubical.HITs.Join.Properties.html#19338" class="Bound">x</a>
  <a id="19396" href="Cubical.HITs.Join.Properties.html#19312" class="Function">GaneaFib→join→GaneaFib</a> <a id="19419" class="Symbol">(</a><a id="19420" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19424" href="Cubical.HITs.Join.Properties.html#19424" class="Bound">x</a> <a id="19426" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19428" href="Cubical.HITs.Join.Properties.html#19428" class="Bound">y</a><a id="19429" class="Symbol">)</a> <a id="19431" class="Symbol">=</a> <a id="19433" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="19440" href="Cubical.HITs.Join.Properties.html#19312" class="Function">GaneaFib→join→GaneaFib</a> <a id="19463" class="Symbol">(</a><a id="19464" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19468" href="Cubical.HITs.Join.Properties.html#19468" class="Bound">x</a> <a id="19470" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19472" href="Cubical.HITs.Join.Properties.html#19472" class="Bound">y</a><a id="19473" class="Symbol">)</a> <a id="19475" class="Symbol">=</a> <a id="19477" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="19484" href="Cubical.HITs.Join.Properties.html#19312" class="Function">GaneaFib→join→GaneaFib</a> <a id="19507" class="Symbol">(</a><a id="19508" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19513" class="Symbol">(</a><a id="19514" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="19516" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19518" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="19519" class="Symbol">)</a> <a id="19521" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19523" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19525" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a><a id="19526" class="Symbol">)</a> <a id="19528" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a> <a id="19530" class="Symbol">=</a>
    <a id="19536" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="19542" class="Symbol">(λ</a> <a id="19545" href="Cubical.HITs.Join.Properties.html#19545" class="Bound">k</a>
    <a id="19551" class="Symbol">→</a> <a id="19553" class="Symbol">λ</a> <a id="19555" class="Symbol">{(</a><a id="19557" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19559" class="Symbol">=</a> <a id="19561" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19563" class="Symbol">)</a> <a id="19565" class="Symbol">→</a> <a id="19567" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19571" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="19574" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19576" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a>
        <a id="19586" class="Symbol">;</a> <a id="19588" class="Symbol">(</a><a id="19589" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19591" class="Symbol">=</a> <a id="19593" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19595" class="Symbol">)</a> <a id="19597" class="Symbol">→</a> <a id="19599" href="Cubical.HITs.Join.Properties.html#22515" class="Function">main</a> <a id="19604" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a> <a id="19606" href="Cubical.HITs.Join.Properties.html#19545" class="Bound">k</a> <a id="19608" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a>
        <a id="19618" class="Symbol">;</a> <a id="19620" class="Symbol">(</a><a id="19621" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a> <a id="19623" class="Symbol">=</a> <a id="19625" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19627" class="Symbol">)</a> <a id="19629" class="Symbol">→</a> <a id="19631" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="19645" class="Symbol">(</a><a id="19646" href="Cubical.HITs.Join.Properties.html#18099" class="Function">ganea-fill₃</a> <a id="19658" class="Symbol">(</a><a id="19659" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19663" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="19664" class="Symbol">)</a> <a id="19666" class="Symbol">(</a><a id="19667" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19670" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="19671" class="Symbol">)</a> <a id="19673" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19675" href="Cubical.HITs.Join.Properties.html#19545" class="Bound">k</a> <a id="19677" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="19679" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="19681" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a><a id="19682" class="Symbol">)</a>
        <a id="19692" class="Symbol">;</a> <a id="19694" class="Symbol">(</a><a id="19695" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a> <a id="19697" class="Symbol">=</a> <a id="19699" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19701" class="Symbol">)</a> <a id="19703" class="Symbol">→</a> <a id="19705" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19710" class="Symbol">(</a><a id="19711" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="19713" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19715" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="19716" class="Symbol">)</a> <a id="19718" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19720" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19722" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a><a id="19723" class="Symbol">})</a>
          <a id="19736" class="Symbol">((</a><a id="19738" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19743" class="Symbol">(</a><a id="19744" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="19746" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19748" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="19749" class="Symbol">)</a> <a id="19751" class="Symbol">(</a><a id="19752" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19754" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="19756" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a><a id="19757" class="Symbol">))</a>
         <a id="19769" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19771" class="Symbol">λ</a> <a id="19773" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a> <a id="19775" class="Symbol">→</a> <a id="19777" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="19783" class="Symbol">(λ</a> <a id="19786" href="Cubical.HITs.Join.Properties.html#19786" class="Bound">r</a>
           <a id="19799" class="Symbol">→</a> <a id="19801" class="Symbol">λ</a> <a id="19803" class="Symbol">{(</a><a id="19805" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19807" class="Symbol">=</a> <a id="19809" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19811" class="Symbol">)</a> <a id="19813" class="Symbol">→</a> <a id="19815" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a> <a id="19817" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a>
               <a id="19834" class="Symbol">;</a> <a id="19836" class="Symbol">(</a><a id="19837" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19839" class="Symbol">=</a> <a id="19841" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19843" class="Symbol">)</a> <a id="19845" class="Symbol">→</a> <a id="19847" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="19864" class="Symbol">(</a><a id="19865" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19869" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="19870" class="Symbol">)</a> <a id="19872" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a> <a id="19874" class="Symbol">(</a><a id="19875" href="Cubical.HITs.Join.Properties.html#19786" class="Bound">r</a> <a id="19877" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="19879" class="Symbol">(</a><a id="19880" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19882" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a><a id="19883" class="Symbol">))</a> <a id="19886" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a>
               <a id="19903" class="Symbol">;</a> <a id="19905" class="Symbol">(</a><a id="19906" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a> <a id="19908" class="Symbol">=</a> <a id="19910" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19912" class="Symbol">)</a> <a id="19914" class="Symbol">→</a> <a id="19916" href="Cubical.HITs.Join.Properties.html#17749" class="Function">ganea-fill₂</a> <a id="19928" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a> <a id="19930" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a> <a id="19932" href="Cubical.HITs.Join.Properties.html#19786" class="Bound">r</a> <a id="19934" class="Symbol">_</a> <a id="19936" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="19938" class="Symbol">_</a> <a id="19940" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a>
               <a id="19957" class="Symbol">;</a> <a id="19959" class="Symbol">(</a><a id="19960" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a> <a id="19962" class="Symbol">=</a> <a id="19964" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19966" class="Symbol">)</a> <a id="19968" class="Symbol">→</a> <a id="19970" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a> <a id="19972" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a>
               <a id="19989" class="Symbol">;</a> <a id="19991" class="Symbol">(</a><a id="19992" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a> <a id="19994" class="Symbol">=</a> <a id="19996" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19998" class="Symbol">)</a> <a id="20000" class="Symbol">→</a> <a id="20002" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20004" class="Symbol">((</a><a id="20006" href="Cubical.HITs.Join.Properties.html#19786" class="Bound">r</a> <a id="20008" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="20010" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20012" href="Cubical.HITs.Join.Properties.html#19528" class="Bound">j</a><a id="20013" class="Symbol">)</a> <a id="20015" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="20017" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20019" href="Cubical.HITs.Join.Properties.html#19521" class="Bound">i</a><a id="20020" class="Symbol">)</a>
               <a id="20037" class="Symbol">;</a> <a id="20039" class="Symbol">(</a><a id="20040" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a> <a id="20042" class="Symbol">=</a> <a id="20044" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20046" class="Symbol">)</a> <a id="20048" class="Symbol">→</a> <a id="20050" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20054" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="20055" class="Symbol">})</a>
      <a id="20064" class="Symbol">(</a><a id="20065" href="Cubical.HITs.Join.Properties.html#19525" class="Bound">p</a> <a id="20067" href="Cubical.HITs.Join.Properties.html#19773" class="Bound">k</a><a id="20068" class="Symbol">))</a>
    <a id="20075" class="Keyword">where</a>
    <a id="20085" href="Cubical.HITs.Join.Properties.html#20085" class="Function">filler₁</a> <a id="20093" class="Symbol">:</a> <a id="20095" class="Symbol">(</a><a id="20096" href="Cubical.HITs.Join.Properties.html#20096" class="Bound">i</a> <a id="20098" href="Cubical.HITs.Join.Properties.html#20098" class="Bound">j</a> <a id="20100" href="Cubical.HITs.Join.Properties.html#20100" class="Bound">k</a> <a id="20102" class="Symbol">:</a> <a id="20104" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="20105" class="Symbol">)</a> <a id="20107" class="Symbol">(</a><a id="20108" href="Cubical.HITs.Join.Properties.html#20108" class="Bound">p</a> <a id="20110" class="Symbol">:</a> <a id="20112" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20116" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a> <a id="20118" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="20120" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20122" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="20125" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="20126" class="Symbol">)</a> <a id="20128" class="Symbol">→</a> <a id="20130" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20134" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a>
    <a id="20140" href="Cubical.HITs.Join.Properties.html#20085" class="Function">filler₁</a> <a id="20148" href="Cubical.HITs.Join.Properties.html#20148" class="Bound">i</a> <a id="20150" href="Cubical.HITs.Join.Properties.html#20150" class="Bound">j</a> <a id="20152" href="Cubical.HITs.Join.Properties.html#20152" class="Bound">k</a> <a id="20154" href="Cubical.HITs.Join.Properties.html#20154" class="Bound">p</a> <a id="20156" class="Symbol">=</a>
      <a id="20164" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="20170" class="Symbol">(λ</a> <a id="20173" href="Cubical.HITs.Join.Properties.html#20173" class="Bound">k</a>
        <a id="20183" class="Symbol">→</a> <a id="20185" class="Symbol">λ</a> <a id="20187" class="Symbol">{(</a><a id="20189" href="Cubical.HITs.Join.Properties.html#20148" class="Bound">i</a> <a id="20191" class="Symbol">=</a> <a id="20193" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20195" class="Symbol">)</a> <a id="20197" class="Symbol">→</a> <a id="20199" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="20215" href="Cubical.HITs.Join.Properties.html#20154" class="Bound">p</a> <a id="20217" class="Symbol">(</a><a id="20218" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20222" class="Symbol">(</a><a id="20223" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20227" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20229" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20231" href="Cubical.HITs.Join.Properties.html#20154" class="Bound">p</a><a id="20232" class="Symbol">))</a> <a id="20235" href="Cubical.HITs.Join.Properties.html#20173" class="Bound">k</a> <a id="20237" href="Cubical.HITs.Join.Properties.html#20150" class="Bound">j</a>
            <a id="20251" class="Symbol">;</a> <a id="20253" class="Symbol">(</a><a id="20254" href="Cubical.HITs.Join.Properties.html#20148" class="Bound">i</a> <a id="20256" class="Symbol">=</a> <a id="20258" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20260" class="Symbol">)</a> <a id="20262" class="Symbol">→</a> <a id="20264" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20266" class="Symbol">(</a><a id="20267" href="Cubical.HITs.Join.Properties.html#20150" class="Bound">j</a> <a id="20269" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="20271" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20273" href="Cubical.HITs.Join.Properties.html#20173" class="Bound">k</a><a id="20274" class="Symbol">)</a>
            <a id="20288" class="Symbol">;</a> <a id="20290" class="Symbol">(</a><a id="20291" href="Cubical.HITs.Join.Properties.html#20150" class="Bound">j</a> <a id="20293" class="Symbol">=</a> <a id="20295" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20297" class="Symbol">)</a> <a id="20299" class="Symbol">→</a> <a id="20301" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20303" class="Symbol">(</a><a id="20304" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20306" href="Cubical.HITs.Join.Properties.html#20173" class="Bound">k</a> <a id="20308" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="20310" href="Cubical.HITs.Join.Properties.html#20148" class="Bound">i</a><a id="20311" class="Symbol">)</a>
            <a id="20325" class="Symbol">;</a> <a id="20327" class="Symbol">(</a><a id="20328" href="Cubical.HITs.Join.Properties.html#20150" class="Bound">j</a> <a id="20330" class="Symbol">=</a> <a id="20332" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20334" class="Symbol">)</a> <a id="20336" class="Symbol">→</a> <a id="20338" class="Symbol">((λ</a> <a id="20342" href="Cubical.HITs.Join.Properties.html#20342" class="Bound">i₂</a> <a id="20345" class="Symbol">→</a> <a id="20347" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20349" class="Symbol">(</a><a id="20350" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20352" href="Cubical.HITs.Join.Properties.html#20342" class="Bound">i₂</a><a id="20354" class="Symbol">))</a> <a id="20357" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20359" href="Cubical.HITs.Join.Properties.html#20154" class="Bound">p</a><a id="20360" class="Symbol">)</a> <a id="20362" class="Symbol">(</a><a id="20363" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20365" href="Cubical.HITs.Join.Properties.html#20173" class="Bound">k</a> <a id="20367" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="20369" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20371" href="Cubical.HITs.Join.Properties.html#20148" class="Bound">i</a><a id="20372" class="Symbol">)})</a>
       <a id="20383" class="Symbol">(</a><a id="20384" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="20388" class="Symbol">(</a><a id="20389" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="20405" class="Symbol">(</a><a id="20406" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20410" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="20411" class="Symbol">)</a> <a id="20413" href="Cubical.HITs.Join.Properties.html#20154" class="Bound">p</a> <a id="20415" href="Cubical.HITs.Join.Properties.html#20150" class="Bound">j</a> <a id="20417" class="Symbol">(</a><a id="20418" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20420" href="Cubical.HITs.Join.Properties.html#20148" class="Bound">i</a><a id="20421" class="Symbol">)))</a> <a id="20425" href="Cubical.HITs.Join.Properties.html#20152" class="Bound">k</a>

    <a id="20432" href="Cubical.HITs.Join.Properties.html#20432" class="Function">main&#39;</a> <a id="20438" class="Symbol">:</a> <a id="20440" class="Symbol">(</a><a id="20441" href="Cubical.HITs.Join.Properties.html#20441" class="Bound">p</a> <a id="20443" class="Symbol">:</a> <a id="20445" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20449" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a> <a id="20451" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="20453" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20455" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="20458" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="20459" class="Symbol">)</a>
      <a id="20467" class="Symbol">→</a> <a id="20469" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20474" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="20488" class="Symbol">(</a><a id="20489" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="20494" class="Symbol">(</a><a id="20495" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="20497" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20499" href="Cubical.HITs.Join.Properties.html#20441" class="Bound">p</a><a id="20500" class="Symbol">)</a> <a id="20502" class="Symbol">(</a><a id="20503" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20507" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20509" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20511" href="Cubical.HITs.Join.Properties.html#20441" class="Bound">p</a><a id="20512" class="Symbol">))</a>
        <a id="20523" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20525" class="Symbol">λ</a> <a id="20527" href="Cubical.HITs.Join.Properties.html#20527" class="Bound">i</a> <a id="20529" class="Symbol">→</a> <a id="20531" class="Symbol">(</a><a id="20532" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20537" class="Symbol">(</a><a id="20538" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="20540" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20542" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="20543" class="Symbol">)</a> <a id="20545" class="Symbol">(</a><a id="20546" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20548" href="Cubical.HITs.Join.Properties.html#20527" class="Bound">i</a><a id="20549" class="Symbol">))</a> <a id="20552" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20554" class="Symbol">(</a><a id="20555" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="20572" class="Symbol">(</a><a id="20573" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20577" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="20578" class="Symbol">)</a> <a id="20580" href="Cubical.HITs.Join.Properties.html#20441" class="Bound">p</a> <a id="20582" href="Cubical.HITs.Join.Properties.html#20527" class="Bound">i</a><a id="20583" class="Symbol">)</a>
    <a id="20589" href="Cubical.HITs.Join.Properties.html#736" class="Field">proj₁</a> <a id="20595" class="Symbol">(</a><a id="20596" href="Cubical.HITs.Join.Properties.html#20432" class="Function">main&#39;</a> <a id="20602" href="Cubical.HITs.Join.Properties.html#20602" class="Bound">p</a> <a id="20604" href="Cubical.HITs.Join.Properties.html#20604" class="Bound">i</a> <a id="20606" href="Cubical.HITs.Join.Properties.html#20606" class="Bound">j</a><a id="20607" class="Symbol">)</a> <a id="20609" class="Symbol">=</a> <a id="20611" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20616" class="Symbol">(</a><a id="20617" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="20619" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20621" class="Symbol">λ</a> <a id="20623" href="Cubical.HITs.Join.Properties.html#20623" class="Bound">j</a> <a id="20625" class="Symbol">→</a> <a id="20627" href="Cubical.HITs.Join.Properties.html#20085" class="Function">filler₁</a> <a id="20635" href="Cubical.HITs.Join.Properties.html#20604" class="Bound">i</a> <a id="20637" href="Cubical.HITs.Join.Properties.html#20623" class="Bound">j</a> <a id="20639" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="20642" href="Cubical.HITs.Join.Properties.html#20602" class="Bound">p</a><a id="20643" class="Symbol">)</a> <a id="20645" class="Symbol">(</a><a id="20646" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20648" href="Cubical.HITs.Join.Properties.html#20606" class="Bound">j</a><a id="20649" class="Symbol">)</a>
    <a id="20655" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20659" class="Symbol">(</a><a id="20660" href="Cubical.HITs.Join.Properties.html#20432" class="Function">main&#39;</a> <a id="20666" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a> <a id="20668" href="Cubical.HITs.Join.Properties.html#20668" class="Bound">i</a> <a id="20670" href="Cubical.HITs.Join.Properties.html#20670" class="Bound">j</a><a id="20671" class="Symbol">)</a> <a id="20673" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a> <a id="20675" class="Symbol">=</a>
      <a id="20683" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="20689" class="Symbol">(λ</a> <a id="20692" href="Cubical.HITs.Join.Properties.html#20692" class="Bound">k</a> <a id="20694" class="Symbol">→</a> <a id="20696" class="Symbol">λ</a> <a id="20698" class="Symbol">{(</a><a id="20700" href="Cubical.HITs.Join.Properties.html#20668" class="Bound">i</a> <a id="20702" class="Symbol">=</a> <a id="20704" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20706" class="Symbol">)</a> <a id="20708" class="Symbol">→</a> <a id="20710" href="Cubical.HITs.Join.Properties.html#17395" class="Function">ganea-fill₁</a> <a id="20722" class="Symbol">_</a> <a id="20724" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a> <a id="20726" class="Symbol">_</a> <a id="20728" class="Symbol">(</a><a id="20729" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20733" class="Symbol">(</a><a id="20734" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20738" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20740" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20742" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a><a id="20743" class="Symbol">))</a> <a id="20746" href="Cubical.HITs.Join.Properties.html#20670" class="Bound">j</a> <a id="20748" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a> <a id="20750" href="Cubical.HITs.Join.Properties.html#20692" class="Bound">k</a>
                     <a id="20773" class="Symbol">;</a> <a id="20775" class="Symbol">(</a><a id="20776" href="Cubical.HITs.Join.Properties.html#20668" class="Bound">i</a> <a id="20778" class="Symbol">=</a> <a id="20780" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20782" class="Symbol">)</a> <a id="20784" class="Symbol">→</a> <a id="20786" href="Cubical.HITs.Join.Properties.html#21086" class="Function">J-lem</a> <a id="20792" class="Symbol">_</a> <a id="20794" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20796" class="Symbol">_</a> <a id="20798" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a> <a id="20800" href="Cubical.HITs.Join.Properties.html#20692" class="Bound">k</a> <a id="20802" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a> <a id="20804" href="Cubical.HITs.Join.Properties.html#20670" class="Bound">j</a>
                     <a id="20827" class="Symbol">;</a> <a id="20829" class="Symbol">(</a><a id="20830" href="Cubical.HITs.Join.Properties.html#20670" class="Bound">j</a> <a id="20832" class="Symbol">=</a> <a id="20834" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20836" class="Symbol">)</a> <a id="20838" class="Symbol">→</a> <a id="20840" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="20857" class="Symbol">(</a><a id="20858" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20862" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="20863" class="Symbol">)</a> <a id="20865" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a> <a id="20867" class="Symbol">(</a><a id="20868" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20870" href="Cubical.HITs.Join.Properties.html#20692" class="Bound">k</a> <a id="20872" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="20874" href="Cubical.HITs.Join.Properties.html#20668" class="Bound">i</a><a id="20875" class="Symbol">)</a> <a id="20877" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a>
                     <a id="20900" class="Symbol">;</a> <a id="20902" class="Symbol">(</a><a id="20903" href="Cubical.HITs.Join.Properties.html#20670" class="Bound">j</a> <a id="20905" class="Symbol">=</a> <a id="20907" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20909" class="Symbol">)</a> <a id="20911" class="Symbol">→</a> <a id="20913" class="Symbol">(</a><a id="20914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20918" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="20920" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20922" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a><a id="20923" class="Symbol">)</a> <a id="20925" class="Symbol">(</a><a id="20926" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a> <a id="20928" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="20930" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20932" class="Symbol">(</a><a id="20933" href="Cubical.HITs.Join.Properties.html#20692" class="Bound">k</a> <a id="20935" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="20937" href="Cubical.HITs.Join.Properties.html#20668" class="Bound">i</a><a id="20938" class="Symbol">))</a>
                     <a id="20962" class="Symbol">;</a> <a id="20964" class="Symbol">(</a><a id="20965" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a> <a id="20967" class="Symbol">=</a> <a id="20969" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20971" class="Symbol">)</a> <a id="20973" class="Symbol">→</a> <a id="20975" href="Cubical.HITs.Join.Properties.html#20085" class="Function">filler₁</a> <a id="20983" href="Cubical.HITs.Join.Properties.html#20668" class="Bound">i</a> <a id="20985" href="Cubical.HITs.Join.Properties.html#20670" class="Bound">j</a> <a id="20987" href="Cubical.HITs.Join.Properties.html#20692" class="Bound">k</a> <a id="20989" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a>
                     <a id="21012" class="Symbol">;</a> <a id="21014" class="Symbol">(</a><a id="21015" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a> <a id="21017" class="Symbol">=</a> <a id="21019" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21021" class="Symbol">)</a> <a id="21023" class="Symbol">→</a> <a id="21025" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21029" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="21030" class="Symbol">})</a>
            <a id="21045" class="Symbol">(</a><a id="21046" href="Cubical.HITs.Join.Properties.html#21810" class="Function">J-lem₂</a> <a id="21053" class="Symbol">_</a> <a id="21055" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="21057" class="Symbol">_</a> <a id="21059" href="Cubical.HITs.Join.Properties.html#20666" class="Bound">p</a> <a id="21061" href="Cubical.HITs.Join.Properties.html#20673" class="Bound">r</a> <a id="21063" href="Cubical.HITs.Join.Properties.html#20670" class="Bound">j</a> <a id="21065" href="Cubical.HITs.Join.Properties.html#20668" class="Bound">i</a><a id="21066" class="Symbol">)</a>
      <a id="21074" class="Keyword">where</a>
      <a id="21086" href="Cubical.HITs.Join.Properties.html#21086" class="Function">J-lem</a> <a id="21092" class="Symbol">:</a> <a id="21094" class="Symbol">∀</a> <a id="21096" class="Symbol">{</a><a id="21097" href="Cubical.HITs.Join.Properties.html#21097" class="Bound">ℓ</a><a id="21098" class="Symbol">}</a> <a id="21100" class="Symbol">{</a><a id="21101" href="Cubical.HITs.Join.Properties.html#21101" class="Bound">A</a> <a id="21103" class="Symbol">:</a> <a id="21105" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21110" href="Cubical.HITs.Join.Properties.html#21097" class="Bound">ℓ</a><a id="21111" class="Symbol">}</a> <a id="21113" class="Symbol">{</a><a id="21114" href="Cubical.HITs.Join.Properties.html#21114" class="Bound">x</a> <a id="21116" class="Symbol">:</a> <a id="21118" href="Cubical.HITs.Join.Properties.html#21101" class="Bound">A</a><a id="21119" class="Symbol">}</a> <a id="21121" class="Symbol">(</a><a id="21122" href="Cubical.HITs.Join.Properties.html#21122" class="Bound">y</a> <a id="21124" class="Symbol">:</a> <a id="21126" href="Cubical.HITs.Join.Properties.html#21101" class="Bound">A</a><a id="21127" class="Symbol">)</a> <a id="21129" class="Symbol">(</a><a id="21130" href="Cubical.HITs.Join.Properties.html#21130" class="Bound">q</a> <a id="21132" class="Symbol">:</a> <a id="21134" href="Cubical.HITs.Join.Properties.html#21114" class="Bound">x</a> <a id="21136" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21138" href="Cubical.HITs.Join.Properties.html#21122" class="Bound">y</a><a id="21139" class="Symbol">)</a>
        <a id="21149" class="Symbol">(</a><a id="21150" href="Cubical.HITs.Join.Properties.html#21150" class="Bound">z</a> <a id="21152" class="Symbol">:</a> <a id="21154" href="Cubical.HITs.Join.Properties.html#21101" class="Bound">A</a><a id="21155" class="Symbol">)</a> <a id="21157" class="Symbol">(</a><a id="21158" href="Cubical.HITs.Join.Properties.html#21158" class="Bound">p</a> <a id="21160" class="Symbol">:</a> <a id="21162" href="Cubical.HITs.Join.Properties.html#21114" class="Bound">x</a> <a id="21164" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21166" href="Cubical.HITs.Join.Properties.html#21150" class="Bound">z</a><a id="21167" class="Symbol">)</a>
        <a id="21177" class="Symbol">→</a> <a id="21179" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="21185" class="Symbol">(λ</a> <a id="21188" href="Cubical.HITs.Join.Properties.html#21188" class="Bound">k</a>
          <a id="21200" class="Symbol">→</a> <a id="21202" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="21209" class="Symbol">(λ</a> <a id="21212" href="Cubical.HITs.Join.Properties.html#21212" class="Bound">j</a> <a id="21214" class="Symbol">→</a> <a id="21216" href="Cubical.HITs.Join.Properties.html#21130" class="Bound">q</a> <a id="21218" class="Symbol">(</a><a id="21219" href="Cubical.HITs.Join.Properties.html#21212" class="Bound">j</a> <a id="21221" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="21223" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21225" href="Cubical.HITs.Join.Properties.html#21188" class="Bound">k</a><a id="21226" class="Symbol">))</a> <a id="21229" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                    <a id="21254" class="Symbol">(</a><a id="21255" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="21272" class="Symbol">(λ</a> <a id="21275" href="Cubical.HITs.Join.Properties.html#21275" class="Bound">i₂</a> <a id="21278" class="Symbol">→</a> <a id="21280" href="Cubical.HITs.Join.Properties.html#21130" class="Bound">q</a> <a id="21282" class="Symbol">(</a><a id="21283" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21285" href="Cubical.HITs.Join.Properties.html#21275" class="Bound">i₂</a><a id="21287" class="Symbol">))</a> <a id="21290" href="Cubical.HITs.Join.Properties.html#21158" class="Bound">p</a> <a id="21292" class="Symbol">(</a><a id="21293" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21295" href="Cubical.HITs.Join.Properties.html#21188" class="Bound">k</a><a id="21296" class="Symbol">))</a>
                    <a id="21319" class="Symbol">(</a><a id="21320" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21324" href="Cubical.HITs.Join.Properties.html#21130" class="Bound">q</a> <a id="21326" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21328" href="Cubical.HITs.Join.Properties.html#21158" class="Bound">p</a><a id="21329" class="Symbol">))</a>
                 <a id="21349" class="Symbol">(λ</a> <a id="21352" href="Cubical.HITs.Join.Properties.html#21352" class="Bound">i</a> <a id="21354" href="Cubical.HITs.Join.Properties.html#21354" class="Bound">_</a> <a id="21356" class="Symbol">→</a> <a id="21358" class="Symbol">(</a><a id="21359" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21363" href="Cubical.HITs.Join.Properties.html#21130" class="Bound">q</a> <a id="21365" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21367" href="Cubical.HITs.Join.Properties.html#21158" class="Bound">p</a><a id="21368" class="Symbol">)</a> <a id="21370" href="Cubical.HITs.Join.Properties.html#21352" class="Bound">i</a><a id="21371" class="Symbol">)</a>
                  <a id="21391" class="Symbol">λ</a> <a id="21393" href="Cubical.HITs.Join.Properties.html#21393" class="Bound">i</a> <a id="21395" href="Cubical.HITs.Join.Properties.html#21395" class="Bound">j</a> <a id="21397" class="Symbol">→</a> <a id="21399" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="21416" class="Symbol">(</a><a id="21417" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21421" href="Cubical.HITs.Join.Properties.html#21130" class="Bound">q</a><a id="21422" class="Symbol">)</a> <a id="21424" href="Cubical.HITs.Join.Properties.html#21158" class="Bound">p</a> <a id="21426" href="Cubical.HITs.Join.Properties.html#21395" class="Bound">j</a> <a id="21428" href="Cubical.HITs.Join.Properties.html#21393" class="Bound">i</a>
      <a id="21436" href="Cubical.HITs.Join.Properties.html#21086" class="Function">J-lem</a> <a id="21442" class="Symbol">{</a><a id="21443" class="Argument">x</a> <a id="21445" class="Symbol">=</a> <a id="21447" href="Cubical.HITs.Join.Properties.html#21447" class="Bound">x</a><a id="21448" class="Symbol">}</a> <a id="21450" class="Symbol">=</a>
        <a id="21460" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="21463" class="Symbol">(</a><a id="21464" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="21467" href="Cubical.HITs.Join.Properties.html#21573" class="Function">J-lem-refl</a> <a id="21478" href="Cubical.HITs.Join.Properties.html#21447" class="Bound">x</a> <a id="21480" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="21485" class="Symbol">(</a><a id="21486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="21491" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21493" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21497" class="Symbol">)</a>
                <a id="21515" class="Symbol">(</a><a id="21516" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="21533" class="Symbol">(</a><a id="21534" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21538" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21542" class="Symbol">)</a> <a id="21544" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21548" class="Symbol">))</a>
        <a id="21559" class="Keyword">where</a>
        <a id="21573" href="Cubical.HITs.Join.Properties.html#21573" class="Function">J-lem-refl</a> <a id="21584" class="Symbol">:</a> <a id="21586" class="Symbol">∀</a> <a id="21588" class="Symbol">{</a><a id="21589" href="Cubical.HITs.Join.Properties.html#21589" class="Bound">ℓ</a><a id="21590" class="Symbol">}</a> <a id="21592" class="Symbol">{</a><a id="21593" href="Cubical.HITs.Join.Properties.html#21593" class="Bound">A</a> <a id="21595" class="Symbol">:</a> <a id="21597" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21602" href="Cubical.HITs.Join.Properties.html#21589" class="Bound">ℓ</a><a id="21603" class="Symbol">}</a> <a id="21605" class="Symbol">{</a><a id="21606" href="Cubical.HITs.Join.Properties.html#21606" class="Bound">x</a> <a id="21608" class="Symbol">:</a> <a id="21610" href="Cubical.HITs.Join.Properties.html#21593" class="Bound">A</a><a id="21611" class="Symbol">}</a> <a id="21613" class="Symbol">(</a><a id="21614" href="Cubical.HITs.Join.Properties.html#21614" class="Bound">y</a> <a id="21616" class="Symbol">:</a> <a id="21618" href="Cubical.HITs.Join.Properties.html#21593" class="Bound">A</a><a id="21619" class="Symbol">)</a>
          <a id="21631" class="Symbol">(</a><a id="21632" href="Cubical.HITs.Join.Properties.html#21632" class="Bound">p</a> <a id="21634" class="Symbol">:</a> <a id="21636" href="Cubical.HITs.Join.Properties.html#21606" class="Bound">x</a> <a id="21638" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21640" href="Cubical.HITs.Join.Properties.html#21614" class="Bound">y</a><a id="21641" class="Symbol">)</a> <a id="21643" class="Symbol">(</a><a id="21644" href="Cubical.HITs.Join.Properties.html#21644" class="Bound">q</a> <a id="21646" class="Symbol">:</a> <a id="21648" href="Cubical.HITs.Join.Properties.html#21606" class="Bound">x</a> <a id="21650" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21652" href="Cubical.HITs.Join.Properties.html#21614" class="Bound">y</a><a id="21653" class="Symbol">)</a> <a id="21655" class="Symbol">(</a><a id="21656" href="Cubical.HITs.Join.Properties.html#21656" class="Bound">r</a> <a id="21658" class="Symbol">:</a> <a id="21660" href="Cubical.HITs.Join.Properties.html#21632" class="Bound">p</a> <a id="21662" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21664" href="Cubical.HITs.Join.Properties.html#21644" class="Bound">q</a><a id="21665" class="Symbol">)</a>
          <a id="21677" class="Symbol">→</a> <a id="21679" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="21685" class="Symbol">(λ</a> <a id="21688" href="Cubical.HITs.Join.Properties.html#21688" class="Bound">k</a> <a id="21690" class="Symbol">→</a> <a id="21692" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="21699" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="21704" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="21709" class="Symbol">(</a><a id="21710" href="Cubical.HITs.Join.Properties.html#21656" class="Bound">r</a> <a id="21712" class="Symbol">(</a><a id="21713" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21715" href="Cubical.HITs.Join.Properties.html#21688" class="Bound">k</a><a id="21716" class="Symbol">))</a> <a id="21719" href="Cubical.HITs.Join.Properties.html#21644" class="Bound">q</a><a id="21720" class="Symbol">)</a>
                   <a id="21741" class="Symbol">(λ</a> <a id="21744" href="Cubical.HITs.Join.Properties.html#21744" class="Bound">i</a> <a id="21746" href="Cubical.HITs.Join.Properties.html#21746" class="Bound">_</a> <a id="21748" class="Symbol">→</a> <a id="21750" href="Cubical.HITs.Join.Properties.html#21644" class="Bound">q</a> <a id="21752" href="Cubical.HITs.Join.Properties.html#21744" class="Bound">i</a><a id="21753" class="Symbol">)</a> <a id="21755" class="Symbol">λ</a> <a id="21757" href="Cubical.HITs.Join.Properties.html#21757" class="Bound">i</a> <a id="21759" href="Cubical.HITs.Join.Properties.html#21759" class="Bound">j</a> <a id="21761" class="Symbol">→</a> <a id="21763" href="Cubical.HITs.Join.Properties.html#21656" class="Bound">r</a> <a id="21765" href="Cubical.HITs.Join.Properties.html#21759" class="Bound">j</a> <a id="21767" href="Cubical.HITs.Join.Properties.html#21757" class="Bound">i</a>
        <a id="21777" href="Cubical.HITs.Join.Properties.html#21573" class="Function">J-lem-refl</a> <a id="21788" class="Symbol">=</a> <a id="21790" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="21793" class="Symbol">(</a><a id="21794" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="21797" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21801" class="Symbol">)</a>

      <a id="21810" href="Cubical.HITs.Join.Properties.html#21810" class="Function">J-lem₂</a> <a id="21817" class="Symbol">:</a> <a id="21819" class="Symbol">∀</a> <a id="21821" class="Symbol">{</a><a id="21822" href="Cubical.HITs.Join.Properties.html#21822" class="Bound">ℓ</a><a id="21823" class="Symbol">}</a> <a id="21825" class="Symbol">{</a><a id="21826" href="Cubical.HITs.Join.Properties.html#21826" class="Bound">A</a> <a id="21828" class="Symbol">:</a> <a id="21830" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21835" href="Cubical.HITs.Join.Properties.html#21822" class="Bound">ℓ</a><a id="21836" class="Symbol">}</a> <a id="21838" class="Symbol">{</a><a id="21839" href="Cubical.HITs.Join.Properties.html#21839" class="Bound">x</a> <a id="21841" class="Symbol">:</a> <a id="21843" href="Cubical.HITs.Join.Properties.html#21826" class="Bound">A</a><a id="21844" class="Symbol">}</a> <a id="21846" class="Symbol">(</a><a id="21847" href="Cubical.HITs.Join.Properties.html#21847" class="Bound">y</a> <a id="21849" class="Symbol">:</a> <a id="21851" href="Cubical.HITs.Join.Properties.html#21826" class="Bound">A</a><a id="21852" class="Symbol">)</a> <a id="21854" class="Symbol">(</a><a id="21855" href="Cubical.HITs.Join.Properties.html#21855" class="Bound">q</a> <a id="21857" class="Symbol">:</a> <a id="21859" href="Cubical.HITs.Join.Properties.html#21839" class="Bound">x</a> <a id="21861" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21863" href="Cubical.HITs.Join.Properties.html#21847" class="Bound">y</a><a id="21864" class="Symbol">)</a> <a id="21866" class="Symbol">(</a><a id="21867" href="Cubical.HITs.Join.Properties.html#21867" class="Bound">z</a> <a id="21869" class="Symbol">:</a> <a id="21871" href="Cubical.HITs.Join.Properties.html#21826" class="Bound">A</a><a id="21872" class="Symbol">)</a> <a id="21874" class="Symbol">(</a><a id="21875" href="Cubical.HITs.Join.Properties.html#21875" class="Bound">p</a> <a id="21877" class="Symbol">:</a> <a id="21879" href="Cubical.HITs.Join.Properties.html#21839" class="Bound">x</a> <a id="21881" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21883" href="Cubical.HITs.Join.Properties.html#21867" class="Bound">z</a><a id="21884" class="Symbol">)</a>
        <a id="21894" class="Symbol">→</a> <a id="21896" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="21902" class="Symbol">(λ</a> <a id="21905" href="Cubical.HITs.Join.Properties.html#21905" class="Bound">r</a> <a id="21907" class="Symbol">→</a> <a id="21909" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="21916" class="Symbol">(λ</a> <a id="21919" href="Cubical.HITs.Join.Properties.html#21919" class="Bound">i</a> <a id="21921" class="Symbol">→</a> <a id="21923" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="21940" class="Symbol">(</a><a id="21941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21945" href="Cubical.HITs.Join.Properties.html#21855" class="Bound">q</a><a id="21946" class="Symbol">)</a> <a id="21948" href="Cubical.HITs.Join.Properties.html#21875" class="Bound">p</a> <a id="21950" href="Cubical.HITs.Join.Properties.html#21919" class="Bound">i</a> <a id="21952" href="Cubical.HITs.Join.Properties.html#21905" class="Bound">r</a><a id="21953" class="Symbol">)</a>
                                <a id="21987" class="Symbol">(λ</a> <a id="21990" href="Cubical.HITs.Join.Properties.html#21990" class="Bound">i</a> <a id="21992" class="Symbol">→</a> <a id="21994" class="Symbol">(</a><a id="21995" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21999" href="Cubical.HITs.Join.Properties.html#21855" class="Bound">q</a> <a id="22001" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22003" href="Cubical.HITs.Join.Properties.html#21875" class="Bound">p</a><a id="22004" class="Symbol">)</a> <a id="22006" class="Symbol">(</a><a id="22007" href="Cubical.HITs.Join.Properties.html#21905" class="Bound">r</a> <a id="22009" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22011" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22013" href="Cubical.HITs.Join.Properties.html#21990" class="Bound">i</a><a id="22014" class="Symbol">))</a>
                                <a id="22049" class="Symbol">(λ</a> <a id="22052" href="Cubical.HITs.Join.Properties.html#22052" class="Bound">j</a> <a id="22054" class="Symbol">→</a> <a id="22056" href="Cubical.HITs.Join.Properties.html#21875" class="Bound">p</a> <a id="22058" class="Symbol">(</a><a id="22059" href="Cubical.HITs.Join.Properties.html#21905" class="Bound">r</a> <a id="22061" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22063" href="Cubical.HITs.Join.Properties.html#22052" class="Bound">j</a><a id="22064" class="Symbol">))</a> <a id="22067" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="22071" class="Symbol">)</a>
          <a id="22083" class="Symbol">(λ</a> <a id="22086" href="Cubical.HITs.Join.Properties.html#22086" class="Bound">j</a> <a id="22088" href="Cubical.HITs.Join.Properties.html#22088" class="Bound">i</a> <a id="22090" class="Symbol">→</a> <a id="22092" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="22108" class="Symbol">(</a><a id="22109" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22113" href="Cubical.HITs.Join.Properties.html#21855" class="Bound">q</a><a id="22114" class="Symbol">)</a> <a id="22116" href="Cubical.HITs.Join.Properties.html#21875" class="Bound">p</a> <a id="22118" href="Cubical.HITs.Join.Properties.html#22086" class="Bound">j</a> <a id="22120" class="Symbol">(</a><a id="22121" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22123" href="Cubical.HITs.Join.Properties.html#22088" class="Bound">i</a><a id="22124" class="Symbol">))</a>
          <a id="22137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="22148" href="Cubical.HITs.Join.Properties.html#21810" class="Function">J-lem₂</a> <a id="22155" class="Symbol">{</a><a id="22156" class="Argument">x</a> <a id="22158" class="Symbol">=</a> <a id="22160" href="Cubical.HITs.Join.Properties.html#22160" class="Bound">x</a><a id="22161" class="Symbol">}</a> <a id="22163" class="Symbol">=</a>
        <a id="22173" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="22176" class="Symbol">(</a><a id="22177" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="22180" class="Symbol">λ</a> <a id="22182" href="Cubical.HITs.Join.Properties.html#22182" class="Bound">i</a> <a id="22184" href="Cubical.HITs.Join.Properties.html#22184" class="Bound">j</a> <a id="22186" href="Cubical.HITs.Join.Properties.html#22186" class="Bound">k</a> <a id="22188" class="Symbol">→</a> <a id="22190" href="Cubical.HITs.Join.Properties.html#22256" class="Function">J-lem₂-refl</a> <a id="22202" class="Symbol">_</a> <a id="22204" class="Symbol">(</a><a id="22205" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="22211" class="Symbol">(</a><a id="22212" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="22217" class="Symbol">{</a><a id="22218" class="Argument">x</a> <a id="22220" class="Symbol">=</a> <a id="22222" href="Cubical.HITs.Join.Properties.html#22160" class="Bound">x</a><a id="22223" class="Symbol">}))</a> <a id="22227" href="Cubical.HITs.Join.Properties.html#22186" class="Bound">k</a> <a id="22229" href="Cubical.HITs.Join.Properties.html#22182" class="Bound">i</a> <a id="22231" href="Cubical.HITs.Join.Properties.html#22184" class="Bound">j</a><a id="22232" class="Symbol">)</a>
        <a id="22242" class="Keyword">where</a>
        <a id="22256" href="Cubical.HITs.Join.Properties.html#22256" class="Function">J-lem₂-refl</a> <a id="22268" class="Symbol">:</a> <a id="22270" class="Symbol">∀</a> <a id="22272" class="Symbol">{</a><a id="22273" href="Cubical.HITs.Join.Properties.html#22273" class="Bound">ℓ</a><a id="22274" class="Symbol">}</a> <a id="22276" class="Symbol">{</a><a id="22277" href="Cubical.HITs.Join.Properties.html#22277" class="Bound">A</a> <a id="22279" class="Symbol">:</a> <a id="22281" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22286" href="Cubical.HITs.Join.Properties.html#22273" class="Bound">ℓ</a><a id="22287" class="Symbol">}</a> <a id="22289" class="Symbol">{</a><a id="22290" href="Cubical.HITs.Join.Properties.html#22290" class="Bound">x</a> <a id="22292" class="Symbol">:</a> <a id="22294" href="Cubical.HITs.Join.Properties.html#22277" class="Bound">A</a><a id="22295" class="Symbol">}</a> <a id="22297" class="Symbol">(</a><a id="22298" href="Cubical.HITs.Join.Properties.html#22298" class="Bound">q</a> <a id="22300" class="Symbol">:</a> <a id="22302" href="Cubical.HITs.Join.Properties.html#22290" class="Bound">x</a> <a id="22304" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22306" href="Cubical.HITs.Join.Properties.html#22290" class="Bound">x</a><a id="22307" class="Symbol">)</a> <a id="22309" class="Symbol">(</a><a id="22310" href="Cubical.HITs.Join.Properties.html#22310" class="Bound">r</a> <a id="22312" class="Symbol">:</a> <a id="22314" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="22319" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22321" href="Cubical.HITs.Join.Properties.html#22298" class="Bound">q</a><a id="22322" class="Symbol">)</a>
          <a id="22334" class="Symbol">→</a> <a id="22336" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="22342" class="Symbol">(λ</a> <a id="22345" href="Cubical.HITs.Join.Properties.html#22345" class="Bound">k</a>
            <a id="22359" class="Symbol">→</a> <a id="22361" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="22368" class="Symbol">(λ</a> <a id="22371" href="Cubical.HITs.Join.Properties.html#22371" class="Bound">j</a> <a id="22373" class="Symbol">→</a> <a id="22375" href="Cubical.HITs.Join.Properties.html#22310" class="Bound">r</a> <a id="22377" href="Cubical.HITs.Join.Properties.html#22371" class="Bound">j</a> <a id="22379" class="Symbol">(</a><a id="22380" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22382" href="Cubical.HITs.Join.Properties.html#22345" class="Bound">k</a><a id="22383" class="Symbol">))</a> <a id="22386" class="Symbol">(λ</a> <a id="22389" href="Cubical.HITs.Join.Properties.html#22389" class="Bound">_</a> <a id="22391" class="Symbol">→</a> <a id="22393" href="Cubical.HITs.Join.Properties.html#22290" class="Bound">x</a><a id="22394" class="Symbol">)</a>
                      <a id="22418" class="Symbol">(</a><a id="22419" href="Cubical.HITs.Join.Properties.html#22310" class="Bound">r</a> <a id="22421" href="Cubical.HITs.Join.Properties.html#22345" class="Bound">k</a><a id="22422" class="Symbol">)</a> <a id="22424" class="Symbol">λ</a> <a id="22426" href="Cubical.HITs.Join.Properties.html#22426" class="Bound">i</a> <a id="22428" class="Symbol">→</a> <a id="22430" href="Cubical.HITs.Join.Properties.html#22298" class="Bound">q</a> <a id="22432" class="Symbol">(</a><a id="22433" href="Cubical.HITs.Join.Properties.html#22426" class="Bound">i</a> <a id="22435" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22437" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22439" href="Cubical.HITs.Join.Properties.html#22345" class="Bound">k</a><a id="22440" class="Symbol">))</a>
                   <a id="22462" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="22467" class="Symbol">λ</a> <a id="22469" href="Cubical.HITs.Join.Properties.html#22469" class="Bound">i</a> <a id="22471" href="Cubical.HITs.Join.Properties.html#22471" class="Bound">_</a> <a id="22473" class="Symbol">→</a> <a id="22475" href="Cubical.HITs.Join.Properties.html#22298" class="Bound">q</a> <a id="22477" href="Cubical.HITs.Join.Properties.html#22469" class="Bound">i</a>
        <a id="22487" href="Cubical.HITs.Join.Properties.html#22256" class="Function">J-lem₂-refl</a> <a id="22499" class="Symbol">=</a> <a id="22501" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="22504" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


    <a id="22515" href="Cubical.HITs.Join.Properties.html#22515" class="Function">main</a> <a id="22520" class="Symbol">:</a> <a id="22522" class="Symbol">(</a><a id="22523" href="Cubical.HITs.Join.Properties.html#22523" class="Bound">p</a> <a id="22525" class="Symbol">:</a> <a id="22527" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22531" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a> <a id="22533" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="22535" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22537" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="22540" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="22541" class="Symbol">)</a>
      <a id="22549" class="Symbol">→</a> <a id="22551" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="22557" class="Symbol">(λ</a> <a id="22560" href="Cubical.HITs.Join.Properties.html#22560" class="Bound">k</a> <a id="22562" class="Symbol">→</a> <a id="22564" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="22578" class="Symbol">(</a><a id="22579" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="22584" class="Symbol">(</a><a id="22585" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="22587" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22589" href="Cubical.HITs.Join.Properties.html#22523" class="Bound">p</a><a id="22590" class="Symbol">)</a> <a id="22592" class="Symbol">(</a><a id="22593" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22597" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a> <a id="22599" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22601" href="Cubical.HITs.Join.Properties.html#22523" class="Bound">p</a><a id="22602" class="Symbol">)</a> <a id="22604" class="Symbol">(</a><a id="22605" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22607" href="Cubical.HITs.Join.Properties.html#22560" class="Bound">k</a><a id="22608" class="Symbol">))</a>
                    <a id="22631" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22633" class="Symbol">(</a><a id="22634" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22638" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="22640" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22642" href="Cubical.HITs.Join.Properties.html#22523" class="Bound">p</a><a id="22643" class="Symbol">))</a>
              <a id="22660" class="Symbol">(λ</a> <a id="22663" href="Cubical.HITs.Join.Properties.html#22663" class="Bound">i</a> <a id="22665" class="Symbol">→</a> <a id="22667" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22672" class="Symbol">(</a><a id="22673" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="22675" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22677" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="22678" class="Symbol">)</a> <a id="22680" href="Cubical.HITs.Join.Properties.html#22663" class="Bound">i</a> <a id="22682" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22684" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="22701" class="Symbol">(</a><a id="22702" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22706" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="22707" class="Symbol">)</a> <a id="22709" href="Cubical.HITs.Join.Properties.html#22523" class="Bound">p</a> <a id="22711" class="Symbol">(</a><a id="22712" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22714" href="Cubical.HITs.Join.Properties.html#22663" class="Bound">i</a><a id="22715" class="Symbol">))</a>
              <a id="22732" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="22741" href="Cubical.HITs.Join.Properties.html#22515" class="Function">main</a> <a id="22746" href="Cubical.HITs.Join.Properties.html#22746" class="Bound">p</a> <a id="22748" class="Symbol">=</a> <a id="22750" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="22761" class="Symbol">(</a><a id="22762" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22767" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22771" class="Symbol">(</a><a id="22772" href="Cubical.HITs.Join.Properties.html#20432" class="Function">main&#39;</a> <a id="22778" href="Cubical.HITs.Join.Properties.html#22746" class="Bound">p</a><a id="22779" class="Symbol">)</a>
      <a id="22787" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="22789" class="Symbol">λ</a> <a id="22791" href="Cubical.HITs.Join.Properties.html#22791" class="Bound">j</a> <a id="22793" href="Cubical.HITs.Join.Properties.html#22793" class="Bound">i</a> <a id="22795" class="Symbol">→</a> <a id="22797" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22802" class="Symbol">(</a><a id="22803" href="Cubical.HITs.Join.Properties.html#19514" class="Bound">a</a> <a id="22805" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22807" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="22808" class="Symbol">)</a> <a id="22810" class="Symbol">(</a><a id="22811" href="Cubical.HITs.Join.Properties.html#22791" class="Bound">j</a> <a id="22813" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22815" href="Cubical.HITs.Join.Properties.html#22793" class="Bound">i</a><a id="22816" class="Symbol">)</a>
          <a id="22828" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22830" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="22847" class="Symbol">(</a><a id="22848" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22852" href="Cubical.HITs.Join.Properties.html#19518" class="Bound">q</a><a id="22853" class="Symbol">)</a> <a id="22855" href="Cubical.HITs.Join.Properties.html#22746" class="Bound">p</a> <a id="22857" class="Symbol">(</a><a id="22858" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22860" class="Symbol">(</a><a id="22861" href="Cubical.HITs.Join.Properties.html#22791" class="Bound">j</a> <a id="22863" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22865" href="Cubical.HITs.Join.Properties.html#22793" class="Bound">i</a><a id="22866" class="Symbol">)))</a>

  <a id="22873" href="Cubical.HITs.Join.Properties.html#22873" class="Function">join→GaneaFib→join</a> <a id="22892" class="Symbol">:</a> <a id="22894" class="Symbol">(</a><a id="22895" href="Cubical.HITs.Join.Properties.html#22895" class="Bound">x</a> <a id="22897" class="Symbol">:</a> <a id="22899" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="22904" class="Symbol">(</a><a id="22905" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="22911" class="Symbol">(</a><a id="22912" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22916" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="22917" class="Symbol">)</a> <a id="22919" class="Symbol">(</a><a id="22920" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="22923" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="22924" class="Symbol">))</a> <a id="22927" class="Symbol">(</a><a id="22928" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="22930" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a> <a id="22932" class="Symbol">.</a><a id="22933" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22936" class="Symbol">))</a>
    <a id="22943" class="Symbol">→</a> <a id="22945" href="Cubical.HITs.Join.Properties.html#19084" class="Function">GaneaFib→join</a> <a id="22959" class="Symbol">(</a><a id="22960" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a> <a id="22974" href="Cubical.HITs.Join.Properties.html#22895" class="Bound">x</a><a id="22975" class="Symbol">)</a> <a id="22977" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22979" href="Cubical.HITs.Join.Properties.html#22895" class="Bound">x</a>
  <a id="22983" href="Cubical.HITs.Join.Properties.html#22873" class="Function">join→GaneaFib→join</a> <a id="23002" class="Symbol">(</a><a id="23003" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="23007" href="Cubical.HITs.Join.Properties.html#23007" class="Bound">x</a><a id="23008" class="Symbol">)</a> <a id="23010" class="Symbol">=</a> <a id="23012" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="23019" href="Cubical.HITs.Join.Properties.html#22873" class="Function">join→GaneaFib→join</a> <a id="23038" class="Symbol">(</a><a id="23039" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="23043" href="Cubical.HITs.Join.Properties.html#23043" class="Bound">x</a><a id="23044" class="Symbol">)</a> <a id="23046" class="Symbol">=</a> <a id="23048" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="23055" href="Cubical.HITs.Join.Properties.html#22873" class="Function">join→GaneaFib→join</a> <a id="23074" class="Symbol">(</a><a id="23075" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="23080" class="Symbol">(</a><a id="23081" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23083" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23085" href="Cubical.HITs.Join.Properties.html#23085" class="Bound">q</a><a id="23086" class="Symbol">)</a> <a id="23088" href="Cubical.HITs.Join.Properties.html#23088" class="Bound">p</a> <a id="23090" href="Cubical.HITs.Join.Properties.html#23090" class="Bound">i</a><a id="23091" class="Symbol">)</a> <a id="23093" href="Cubical.HITs.Join.Properties.html#23093" class="Bound">j</a> <a id="23095" class="Symbol">=</a>
    <a id="23101" href="Cubical.HITs.Join.Properties.html#23143" class="Function">main</a> <a id="23106" class="Symbol">(</a><a id="23107" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23111" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="23112" class="Symbol">)</a> <a id="23114" class="Symbol">(</a><a id="23115" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="23118" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="23119" class="Symbol">)</a> <a id="23121" href="Cubical.HITs.Join.Properties.html#23085" class="Bound">q</a> <a id="23123" href="Cubical.HITs.Join.Properties.html#23088" class="Bound">p</a> <a id="23125" href="Cubical.HITs.Join.Properties.html#23093" class="Bound">j</a> <a id="23127" href="Cubical.HITs.Join.Properties.html#23090" class="Bound">i</a>
    <a id="23133" class="Keyword">where</a>
    <a id="23143" href="Cubical.HITs.Join.Properties.html#23143" class="Function">main</a> <a id="23148" class="Symbol">:</a> <a id="23150" class="Symbol">(</a><a id="23151" href="Cubical.HITs.Join.Properties.html#23151" class="Bound">f</a> <a id="23153" class="Symbol">:</a> <a id="23155" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23159" href="Cubical.HITs.Join.Properties.html#18471" class="Bound">A</a> <a id="23161" class="Symbol">→</a> <a id="23163" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23167" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="23168" class="Symbol">)</a> <a id="23170" class="Symbol">(</a><a id="23171" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a> <a id="23173" class="Symbol">:</a> <a id="23175" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23179" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="23180" class="Symbol">)</a>
        <a id="23190" class="Symbol">(</a><a id="23191" href="Cubical.HITs.Join.Properties.html#23191" class="Bound">q</a> <a id="23193" class="Symbol">:</a> <a id="23195" href="Cubical.HITs.Join.Properties.html#23151" class="Bound">f</a> <a id="23197" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23199" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23201" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a><a id="23202" class="Symbol">)</a> <a id="23204" class="Symbol">(</a><a id="23205" href="Cubical.HITs.Join.Properties.html#23205" class="Bound">p</a> <a id="23207" class="Symbol">:</a> <a id="23209" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a> <a id="23211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23213" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a><a id="23214" class="Symbol">)</a>
      <a id="23222" class="Symbol">→</a> <a id="23224" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="23229" class="Symbol">(</a><a id="23230" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="23235" class="Symbol">(</a><a id="23236" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="23241" class="Symbol">(</a><a id="23242" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="23248" href="Cubical.HITs.Join.Properties.html#23151" class="Bound">f</a> <a id="23250" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a><a id="23251" class="Symbol">)</a> <a id="23253" class="Symbol">(</a><a id="23254" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a> <a id="23256" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23258" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a><a id="23259" class="Symbol">))</a> <a id="23262" class="Symbol">_</a> <a id="23264" class="Symbol">_)</a>
        <a id="23275" class="Symbol">(λ</a> <a id="23278" href="Cubical.HITs.Join.Properties.html#23278" class="Bound">i</a> <a id="23280" class="Symbol">→</a> <a id="23282" href="Cubical.HITs.Join.Properties.html#18099" class="Function">ganea-fill₃</a> <a id="23294" href="Cubical.HITs.Join.Properties.html#23151" class="Bound">f</a> <a id="23296" href="Cubical.HITs.Join.Properties.html#23171" class="Bound">b</a> <a id="23298" class="Symbol">(</a><a id="23299" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23301" href="Cubical.HITs.Join.Properties.html#23278" class="Bound">i</a><a id="23302" class="Symbol">)</a> <a id="23304" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="23307" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23309" class="Symbol">(</a><a id="23310" href="Cubical.HITs.Join.Properties.html#23191" class="Bound">q</a> <a id="23312" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="23314" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23318" href="Cubical.HITs.Join.Properties.html#23205" class="Bound">p</a><a id="23319" class="Symbol">)</a>
        <a id="23329" class="Symbol">λ</a> <a id="23331" href="Cubical.HITs.Join.Properties.html#23331" class="Bound">j</a> <a id="23333" class="Symbol">→</a> <a id="23335" href="Cubical.HITs.Join.Properties.html#17395" class="Function">ganea-fill₁</a> <a id="23347" class="Symbol">_</a> <a id="23349" href="Cubical.HITs.Join.Properties.html#23191" class="Bound">q</a> <a id="23351" class="Symbol">_</a> <a id="23353" class="Symbol">(</a><a id="23354" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23358" href="Cubical.HITs.Join.Properties.html#23205" class="Bound">p</a><a id="23359" class="Symbol">)</a> <a id="23361" href="Cubical.HITs.Join.Properties.html#23278" class="Bound">i</a> <a id="23363" href="Cubical.HITs.Join.Properties.html#23331" class="Bound">j</a> <a id="23365" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23367" class="Symbol">)</a>
        <a id="23377" class="Symbol">(</a><a id="23378" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="23383" class="Symbol">(</a><a id="23384" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23386" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23388" href="Cubical.HITs.Join.Properties.html#23191" class="Bound">q</a><a id="23389" class="Symbol">)</a> <a id="23391" href="Cubical.HITs.Join.Properties.html#23205" class="Bound">p</a><a id="23392" class="Symbol">)</a>
    <a id="23398" href="Cubical.HITs.Join.Properties.html#23143" class="Function">main</a> <a id="23403" href="Cubical.HITs.Join.Properties.html#23403" class="Bound">f</a> <a id="23405" class="Symbol">=</a> <a id="23407" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="23410" class="Symbol">λ</a> <a id="23412" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a> <a id="23414" href="Cubical.HITs.Join.Properties.html#23414" class="Bound">i</a> <a id="23416" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a>
      <a id="23424" class="Symbol">→</a> <a id="23426" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="23432" class="Symbol">(λ</a> <a id="23435" href="Cubical.HITs.Join.Properties.html#23435" class="Bound">k</a> <a id="23437" class="Symbol">→</a> <a id="23439" class="Symbol">λ</a> <a id="23441" class="Symbol">{(</a><a id="23443" href="Cubical.HITs.Join.Properties.html#23414" class="Bound">i</a> <a id="23445" class="Symbol">=</a> <a id="23447" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23449" class="Symbol">)</a> <a id="23451" class="Symbol">→</a> <a id="23453" href="Cubical.HITs.Join.Properties.html#18099" class="Function">ganea-fill₃</a> <a id="23465" href="Cubical.HITs.Join.Properties.html#23403" class="Bound">f</a> <a id="23467" class="Symbol">(</a><a id="23468" href="Cubical.HITs.Join.Properties.html#23403" class="Bound">f</a> <a id="23470" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a><a id="23471" class="Symbol">)</a> <a id="23473" class="Symbol">(</a><a id="23474" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23476" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a><a id="23477" class="Symbol">)</a> <a id="23479" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                                       <a id="23521" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23523" class="Symbol">(</a><a id="23524" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="23530" class="Symbol">(</a><a id="23531" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23535" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a><a id="23536" class="Symbol">)</a> <a id="23538" href="Cubical.HITs.Join.Properties.html#23435" class="Bound">k</a><a id="23539" class="Symbol">)</a>
                                       <a id="23580" class="Symbol">(</a><a id="23581" href="Cubical.HITs.Join.Properties.html#24523" class="Function">side</a> <a id="23586" class="Symbol">_</a> <a id="23588" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a> <a id="23590" href="Cubical.HITs.Join.Properties.html#23435" class="Bound">k</a> <a id="23592" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a><a id="23593" class="Symbol">)</a>
                        <a id="23619" class="Symbol">;</a> <a id="23621" class="Symbol">(</a><a id="23622" href="Cubical.HITs.Join.Properties.html#23414" class="Bound">i</a> <a id="23624" class="Symbol">=</a> <a id="23626" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23628" class="Symbol">)</a> <a id="23630" class="Symbol">→</a> <a id="23632" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="23637" class="Symbol">(</a><a id="23638" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23640" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23642" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23646" class="Symbol">)</a> <a id="23648" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a> <a id="23650" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a>
                        <a id="23676" class="Symbol">;</a> <a id="23678" class="Symbol">(</a><a id="23679" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a> <a id="23681" class="Symbol">=</a> <a id="23683" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23685" class="Symbol">)</a> <a id="23687" class="Symbol">→</a> <a id="23689" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="23693" class="Symbol">(</a><a id="23694" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23696" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23698" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23702" class="Symbol">)</a>
                        <a id="23728" class="Symbol">;</a> <a id="23730" class="Symbol">(</a><a id="23731" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a> <a id="23733" class="Symbol">=</a> <a id="23735" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23737" class="Symbol">)</a> <a id="23739" class="Symbol">→</a> <a id="23741" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="23745" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a><a id="23746" class="Symbol">})</a>
         <a id="23758" class="Symbol">(</a><a id="23759" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="23765" class="Symbol">(λ</a> <a id="23768" href="Cubical.HITs.Join.Properties.html#23768" class="Bound">k</a> <a id="23770" class="Symbol">→</a> <a id="23772" class="Symbol">λ</a> <a id="23774" class="Symbol">{(</a><a id="23776" href="Cubical.HITs.Join.Properties.html#23414" class="Bound">i</a> <a id="23778" class="Symbol">=</a> <a id="23780" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23782" class="Symbol">)</a> <a id="23784" class="Symbol">→</a> <a id="23786" href="Cubical.HITs.Join.Properties.html#18099" class="Function">ganea-fill₃</a> <a id="23798" href="Cubical.HITs.Join.Properties.html#23403" class="Bound">f</a> <a id="23800" class="Symbol">(</a><a id="23801" href="Cubical.HITs.Join.Properties.html#23403" class="Bound">f</a> <a id="23803" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a><a id="23804" class="Symbol">)</a> <a id="23806" class="Symbol">(</a><a id="23807" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23809" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a><a id="23810" class="Symbol">)</a> <a id="23812" href="Cubical.HITs.Join.Properties.html#23768" class="Bound">k</a>
                                       <a id="23853" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23855" class="Symbol">(</a><a id="23856" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23860" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a><a id="23861" class="Symbol">)</a> <a id="23863" class="Symbol">λ</a> <a id="23865" href="Cubical.HITs.Join.Properties.html#23865" class="Bound">j₂</a> <a id="23868" class="Symbol">→</a> <a id="23870" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a> <a id="23872" class="Symbol">(</a><a id="23873" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23875" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a> <a id="23877" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="23879" href="Cubical.HITs.Join.Properties.html#23865" class="Bound">j₂</a><a id="23881" class="Symbol">)</a>
                        <a id="23907" class="Symbol">;</a> <a id="23909" class="Symbol">(</a><a id="23910" href="Cubical.HITs.Join.Properties.html#23414" class="Bound">i</a> <a id="23912" class="Symbol">=</a> <a id="23914" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23916" class="Symbol">)</a> <a id="23918" class="Symbol">→</a> <a id="23920" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="23925" class="Symbol">(</a><a id="23926" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23928" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23930" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23934" class="Symbol">)</a> <a id="23936" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a> <a id="23938" class="Symbol">(</a><a id="23939" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a> <a id="23941" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="23943" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23945" href="Cubical.HITs.Join.Properties.html#23768" class="Bound">k</a><a id="23946" class="Symbol">)</a>
                        <a id="23972" class="Symbol">;</a> <a id="23974" class="Symbol">(</a><a id="23975" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a> <a id="23977" class="Symbol">=</a> <a id="23979" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23981" class="Symbol">)</a> <a id="23983" class="Symbol">→</a> <a id="23985" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="23990" class="Symbol">(</a><a id="23991" href="Cubical.HITs.Join.Properties.html#23081" class="Bound">a</a> <a id="23993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23995" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23999" class="Symbol">)</a> <a id="24001" class="Symbol">(</a><a id="24002" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="24008" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a> <a id="24010" class="Symbol">(</a><a id="24011" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24013" href="Cubical.HITs.Join.Properties.html#23414" class="Bound">i</a><a id="24014" class="Symbol">))</a> <a id="24017" class="Symbol">(</a><a id="24018" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24020" href="Cubical.HITs.Join.Properties.html#23768" class="Bound">k</a><a id="24021" class="Symbol">)</a>
                        <a id="24047" class="Symbol">;</a> <a id="24049" class="Symbol">(</a><a id="24050" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a> <a id="24052" class="Symbol">=</a> <a id="24054" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24056" class="Symbol">)</a> <a id="24058" class="Symbol">→</a> <a id="24060" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="24064" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a><a id="24065" class="Symbol">})</a>
                <a id="24084" class="Symbol">(</a><a id="24085" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="24089" class="Symbol">λ</a> <a id="24091" href="Cubical.HITs.Join.Properties.html#24091" class="Bound">k</a> <a id="24093" class="Symbol">→</a> <a id="24095" href="Cubical.HITs.Join.Properties.html#24131" class="Function">btm</a> <a id="24099" class="Symbol">_</a> <a id="24101" href="Cubical.HITs.Join.Properties.html#23412" class="Bound">q</a> <a id="24103" href="Cubical.HITs.Join.Properties.html#24091" class="Bound">k</a> <a id="24105" href="Cubical.HITs.Join.Properties.html#23414" class="Bound">i</a> <a id="24107" href="Cubical.HITs.Join.Properties.html#23416" class="Bound">j</a><a id="24108" class="Symbol">))</a>
       <a id="24118" class="Keyword">where</a>
       <a id="24131" href="Cubical.HITs.Join.Properties.html#24131" class="Function">btm</a> <a id="24135" class="Symbol">:</a> <a id="24137" class="Symbol">∀</a> <a id="24139" class="Symbol">{</a><a id="24140" href="Cubical.HITs.Join.Properties.html#24140" class="Bound">ℓ</a><a id="24141" class="Symbol">}</a> <a id="24143" class="Symbol">{</a><a id="24144" href="Cubical.HITs.Join.Properties.html#24144" class="Bound">A</a> <a id="24146" class="Symbol">:</a> <a id="24148" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24153" href="Cubical.HITs.Join.Properties.html#24140" class="Bound">ℓ</a><a id="24154" class="Symbol">}</a> <a id="24156" class="Symbol">{</a><a id="24157" href="Cubical.HITs.Join.Properties.html#24157" class="Bound">x</a> <a id="24159" class="Symbol">:</a> <a id="24161" href="Cubical.HITs.Join.Properties.html#24144" class="Bound">A</a><a id="24162" class="Symbol">}</a> <a id="24164" class="Symbol">(</a><a id="24165" href="Cubical.HITs.Join.Properties.html#24165" class="Bound">y</a> <a id="24167" class="Symbol">:</a> <a id="24169" href="Cubical.HITs.Join.Properties.html#24144" class="Bound">A</a><a id="24170" class="Symbol">)</a> <a id="24172" class="Symbol">(</a><a id="24173" href="Cubical.HITs.Join.Properties.html#24173" class="Bound">q</a> <a id="24175" class="Symbol">:</a> <a id="24177" href="Cubical.HITs.Join.Properties.html#24157" class="Bound">x</a> <a id="24179" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="24181" href="Cubical.HITs.Join.Properties.html#24165" class="Bound">y</a><a id="24182" class="Symbol">)</a>
         <a id="24193" class="Symbol">→</a> <a id="24195" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="24200" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24205" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                 <a id="24227" class="Symbol">(λ</a> <a id="24230" href="Cubical.HITs.Join.Properties.html#24230" class="Bound">k</a> <a id="24232" href="Cubical.HITs.Join.Properties.html#24232" class="Bound">j</a> <a id="24234" class="Symbol">→</a> <a id="24236" href="Cubical.HITs.Join.Properties.html#17749" class="Function">ganea-fill₂</a> <a id="24248" class="Symbol">(</a><a id="24249" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24251" href="Cubical.HITs.Join.Properties.html#24232" class="Bound">j</a><a id="24252" class="Symbol">)</a> <a id="24254" href="Cubical.HITs.Join.Properties.html#24230" class="Bound">k</a> <a id="24256" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                            <a id="24287" class="Symbol">_</a> <a id="24289" class="Symbol">(</a><a id="24290" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24294" href="Cubical.HITs.Join.Properties.html#24173" class="Bound">q</a><a id="24295" class="Symbol">)</a> <a id="24297" class="Symbol">_</a> <a id="24299" class="Symbol">(λ</a> <a id="24302" href="Cubical.HITs.Join.Properties.html#24302" class="Bound">j₂</a> <a id="24305" class="Symbol">→</a> <a id="24307" href="Cubical.HITs.Join.Properties.html#24173" class="Bound">q</a> <a id="24309" class="Symbol">(</a><a id="24310" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24312" href="Cubical.HITs.Join.Properties.html#24232" class="Bound">j</a> <a id="24314" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24316" href="Cubical.HITs.Join.Properties.html#24302" class="Bound">j₂</a><a id="24318" class="Symbol">)))</a>
                 <a id="24339" class="Symbol">(λ</a> <a id="24342" href="Cubical.HITs.Join.Properties.html#24342" class="Bound">k</a> <a id="24344" href="Cubical.HITs.Join.Properties.html#24344" class="Bound">j</a> <a id="24346" class="Symbol">→</a> <a id="24348" href="Cubical.HITs.Join.Properties.html#24173" class="Bound">q</a> <a id="24350" href="Cubical.HITs.Join.Properties.html#24342" class="Bound">k</a><a id="24351" class="Symbol">)</a>
                 <a id="24370" class="Symbol">(λ</a> <a id="24373" href="Cubical.HITs.Join.Properties.html#24373" class="Bound">k</a> <a id="24375" href="Cubical.HITs.Join.Properties.html#24375" class="Bound">i</a> <a id="24377" class="Symbol">→</a> <a id="24379" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="24385" href="Cubical.HITs.Join.Properties.html#24173" class="Bound">q</a> <a id="24387" class="Symbol">(</a><a id="24388" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24390" href="Cubical.HITs.Join.Properties.html#24375" class="Bound">i</a><a id="24391" class="Symbol">)</a> <a id="24393" href="Cubical.HITs.Join.Properties.html#24373" class="Bound">k</a><a id="24394" class="Symbol">)</a>
                 <a id="24413" class="Symbol">λ</a> <a id="24415" href="Cubical.HITs.Join.Properties.html#24415" class="Bound">k</a> <a id="24417" href="Cubical.HITs.Join.Properties.html#24417" class="Bound">i</a> <a id="24419" class="Symbol">→</a> <a id="24421" href="Cubical.HITs.Join.Properties.html#24173" class="Bound">q</a> <a id="24423" href="Cubical.HITs.Join.Properties.html#24415" class="Bound">k</a>
       <a id="24432" href="Cubical.HITs.Join.Properties.html#24131" class="Function">btm</a> <a id="24436" class="Symbol">{</a><a id="24437" class="Argument">x</a> <a id="24439" class="Symbol">=</a> <a id="24441" href="Cubical.HITs.Join.Properties.html#24441" class="Bound">x</a><a id="24442" class="Symbol">}</a> <a id="24444" class="Symbol">=</a>
         <a id="24455" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="24458" class="Symbol">λ</a> <a id="24460" href="Cubical.HITs.Join.Properties.html#24460" class="Bound">k</a> <a id="24462" href="Cubical.HITs.Join.Properties.html#24462" class="Bound">i</a> <a id="24464" href="Cubical.HITs.Join.Properties.html#24464" class="Bound">j</a> <a id="24466" class="Symbol">→</a> <a id="24468" href="Cubical.HITs.Join.Properties.html#17749" class="Function">ganea-fill₂</a> <a id="24480" class="Symbol">(</a><a id="24481" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24483" href="Cubical.HITs.Join.Properties.html#24464" class="Bound">j</a><a id="24484" class="Symbol">)</a> <a id="24486" href="Cubical.HITs.Join.Properties.html#24460" class="Bound">k</a> <a id="24488" class="Symbol">(</a><a id="24489" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24491" href="Cubical.HITs.Join.Properties.html#24462" class="Bound">i</a><a id="24492" class="Symbol">)</a> <a id="24494" href="Cubical.HITs.Join.Properties.html#24441" class="Bound">x</a> <a id="24496" class="Symbol">(</a><a id="24497" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24501" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24505" class="Symbol">)</a> <a id="24507" href="Cubical.HITs.Join.Properties.html#24441" class="Bound">x</a> <a id="24509" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


       <a id="24523" href="Cubical.HITs.Join.Properties.html#24523" class="Function">side</a> <a id="24528" class="Symbol">:</a> <a id="24530" class="Symbol">∀</a> <a id="24532" class="Symbol">{</a><a id="24533" href="Cubical.HITs.Join.Properties.html#24533" class="Bound">ℓ</a><a id="24534" class="Symbol">}</a> <a id="24536" class="Symbol">{</a><a id="24537" href="Cubical.HITs.Join.Properties.html#24537" class="Bound">A</a> <a id="24539" class="Symbol">:</a> <a id="24541" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24546" href="Cubical.HITs.Join.Properties.html#24533" class="Bound">ℓ</a><a id="24547" class="Symbol">}</a> <a id="24549" class="Symbol">{</a><a id="24550" href="Cubical.HITs.Join.Properties.html#24550" class="Bound">x</a> <a id="24552" class="Symbol">:</a> <a id="24554" href="Cubical.HITs.Join.Properties.html#24537" class="Bound">A</a><a id="24555" class="Symbol">}</a> <a id="24557" class="Symbol">(</a><a id="24558" href="Cubical.HITs.Join.Properties.html#24558" class="Bound">y</a> <a id="24560" class="Symbol">:</a> <a id="24562" href="Cubical.HITs.Join.Properties.html#24537" class="Bound">A</a><a id="24563" class="Symbol">)</a> <a id="24565" class="Symbol">(</a><a id="24566" href="Cubical.HITs.Join.Properties.html#24566" class="Bound">p</a> <a id="24568" class="Symbol">:</a> <a id="24570" href="Cubical.HITs.Join.Properties.html#24550" class="Bound">x</a> <a id="24572" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="24574" href="Cubical.HITs.Join.Properties.html#24558" class="Bound">y</a><a id="24575" class="Symbol">)</a>
         <a id="24586" class="Symbol">→</a> <a id="24588" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="24594" class="Symbol">(λ</a> <a id="24597" href="Cubical.HITs.Join.Properties.html#24597" class="Bound">k</a> <a id="24599" class="Symbol">→</a> <a id="24601" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="24608" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24613" href="Cubical.HITs.Join.Properties.html#24566" class="Bound">p</a> <a id="24615" class="Symbol">(</a><a id="24616" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="24622" class="Symbol">(</a><a id="24623" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24627" href="Cubical.HITs.Join.Properties.html#24566" class="Bound">p</a><a id="24628" class="Symbol">)</a> <a id="24630" href="Cubical.HITs.Join.Properties.html#24597" class="Bound">k</a><a id="24631" class="Symbol">)</a> <a id="24633" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24637" class="Symbol">)</a>
                  <a id="24657" class="Symbol">(λ</a> <a id="24660" href="Cubical.HITs.Join.Properties.html#24660" class="Bound">i</a> <a id="24662" href="Cubical.HITs.Join.Properties.html#24662" class="Bound">j</a> <a id="24664" class="Symbol">→</a> <a id="24666" href="Cubical.HITs.Join.Properties.html#24566" class="Bound">p</a> <a id="24668" class="Symbol">(</a><a id="24669" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24671" href="Cubical.HITs.Join.Properties.html#24660" class="Bound">i</a> <a id="24673" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24675" href="Cubical.HITs.Join.Properties.html#24662" class="Bound">j</a><a id="24676" class="Symbol">))</a>
                  <a id="24697" class="Symbol">λ</a> <a id="24699" href="Cubical.HITs.Join.Properties.html#24699" class="Bound">j</a> <a id="24701" href="Cubical.HITs.Join.Properties.html#24701" class="Bound">j₂</a> <a id="24704" class="Symbol">→</a> <a id="24706" href="Cubical.HITs.Join.Properties.html#17395" class="Function">ganea-fill₁</a> <a id="24718" class="Symbol">_</a> <a id="24720" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24725" class="Symbol">_</a> <a id="24727" class="Symbol">(</a><a id="24728" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24732" href="Cubical.HITs.Join.Properties.html#24566" class="Bound">p</a><a id="24733" class="Symbol">)</a> <a id="24735" href="Cubical.HITs.Join.Properties.html#24699" class="Bound">j</a> <a id="24737" href="Cubical.HITs.Join.Properties.html#24701" class="Bound">j₂</a> <a id="24740" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
       <a id="24750" href="Cubical.HITs.Join.Properties.html#24523" class="Function">side</a> <a id="24755" class="Symbol">{</a><a id="24756" class="Argument">A</a> <a id="24758" class="Symbol">=</a> <a id="24760" href="Cubical.HITs.Join.Properties.html#24760" class="Bound">A</a><a id="24761" class="Symbol">}</a> <a id="24763" class="Symbol">{</a><a id="24764" class="Argument">x</a> <a id="24766" class="Symbol">=</a> <a id="24768" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a><a id="24769" class="Symbol">}</a> <a id="24771" class="Symbol">=</a>
         <a id="24782" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="24785" class="Symbol">((λ</a> <a id="24789" href="Cubical.HITs.Join.Properties.html#24789" class="Bound">i</a> <a id="24791" href="Cubical.HITs.Join.Properties.html#24791" class="Bound">j</a> <a id="24793" href="Cubical.HITs.Join.Properties.html#24793" class="Bound">k</a> <a id="24795" class="Symbol">→</a> <a id="24797" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="24803" class="Symbol">(</a><a id="24804" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24809" class="Symbol">{</a><a id="24810" class="Argument">x</a> <a id="24812" class="Symbol">=</a> <a id="24814" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a><a id="24815" class="Symbol">})</a> <a id="24818" class="Symbol">(</a><a id="24819" href="Cubical.HITs.Join.Properties.html#24789" class="Bound">i</a> <a id="24821" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="24823" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24825" href="Cubical.HITs.Join.Properties.html#24793" class="Bound">k</a><a id="24826" class="Symbol">)</a> <a id="24828" href="Cubical.HITs.Join.Properties.html#24791" class="Bound">j</a><a id="24829" class="Symbol">)</a>
            <a id="24843" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="24845" class="Symbol">λ</a> <a id="24847" href="Cubical.HITs.Join.Properties.html#24847" class="Bound">k</a> <a id="24849" href="Cubical.HITs.Join.Properties.html#24849" class="Bound">i</a> <a id="24851" href="Cubical.HITs.Join.Properties.html#24851" class="Bound">j</a> <a id="24853" class="Symbol">→</a> <a id="24855" href="Cubical.HITs.Join.Properties.html#24893" class="Function">filler</a> <a id="24862" href="Cubical.HITs.Join.Properties.html#24847" class="Bound">k</a> <a id="24864" href="Cubical.HITs.Join.Properties.html#24851" class="Bound">j</a> <a id="24866" href="Cubical.HITs.Join.Properties.html#24849" class="Bound">i</a><a id="24867" class="Symbol">)</a>
         <a id="24878" class="Keyword">where</a>
         <a id="24893" href="Cubical.HITs.Join.Properties.html#24893" class="Function">filler</a> <a id="24900" class="Symbol">:</a> <a id="24902" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="24904" class="Symbol">→</a> <a id="24906" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="24908" class="Symbol">→</a> <a id="24910" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="24912" class="Symbol">→</a> <a id="24914" href="Cubical.HITs.Join.Properties.html#24760" class="Bound">A</a>
         <a id="24925" href="Cubical.HITs.Join.Properties.html#24893" class="Function">filler</a> <a id="24932" href="Cubical.HITs.Join.Properties.html#24932" class="Bound">k</a> <a id="24934" href="Cubical.HITs.Join.Properties.html#24934" class="Bound">i</a> <a id="24936" href="Cubical.HITs.Join.Properties.html#24936" class="Bound">j</a> <a id="24938" class="Symbol">=</a>
             <a id="24953" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="24959" class="Symbol">(λ</a> <a id="24962" href="Cubical.HITs.Join.Properties.html#24962" class="Bound">r</a> <a id="24964" class="Symbol">→</a> <a id="24966" class="Symbol">λ</a> <a id="24968" class="Symbol">{(</a><a id="24970" href="Cubical.HITs.Join.Properties.html#24934" class="Bound">i</a> <a id="24972" class="Symbol">=</a> <a id="24974" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="24976" class="Symbol">)</a> <a id="24978" class="Symbol">→</a> <a id="24980" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="24986" class="Symbol">(</a><a id="24987" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24992" class="Symbol">{</a><a id="24993" class="Argument">x</a> <a id="24995" class="Symbol">=</a> <a id="24997" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a><a id="24998" class="Symbol">})</a> <a id="25001" href="Cubical.HITs.Join.Properties.html#24962" class="Bound">r</a> <a id="25003" href="Cubical.HITs.Join.Properties.html#24936" class="Bound">j</a>
                            <a id="25033" class="Symbol">;</a> <a id="25035" class="Symbol">(</a><a id="25036" href="Cubical.HITs.Join.Properties.html#24934" class="Bound">i</a> <a id="25038" class="Symbol">=</a> <a id="25040" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25042" class="Symbol">)</a> <a id="25044" class="Symbol">→</a> <a id="25046" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a>
                            <a id="25076" class="Symbol">;</a> <a id="25078" class="Symbol">(</a><a id="25079" href="Cubical.HITs.Join.Properties.html#24936" class="Bound">j</a> <a id="25081" class="Symbol">=</a> <a id="25083" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25085" class="Symbol">)</a> <a id="25087" class="Symbol">→</a> <a id="25089" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a>
                            <a id="25119" class="Symbol">;</a> <a id="25121" class="Symbol">(</a><a id="25122" href="Cubical.HITs.Join.Properties.html#24936" class="Bound">j</a> <a id="25124" class="Symbol">=</a> <a id="25126" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25128" class="Symbol">)</a> <a id="25130" class="Symbol">→</a> <a id="25132" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a>
                            <a id="25162" class="Symbol">;</a> <a id="25164" class="Symbol">(</a><a id="25165" href="Cubical.HITs.Join.Properties.html#24932" class="Bound">k</a> <a id="25167" class="Symbol">=</a> <a id="25169" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25171" class="Symbol">)</a> <a id="25173" class="Symbol">→</a> <a id="25175" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="25181" class="Symbol">(</a><a id="25182" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25187" class="Symbol">{</a><a id="25188" class="Argument">x</a> <a id="25190" class="Symbol">=</a> <a id="25192" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a><a id="25193" class="Symbol">})</a> <a id="25196" class="Symbol">(</a><a id="25197" href="Cubical.HITs.Join.Properties.html#24962" class="Bound">r</a> <a id="25199" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25201" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25203" href="Cubical.HITs.Join.Properties.html#24934" class="Bound">i</a><a id="25204" class="Symbol">)</a> <a id="25206" href="Cubical.HITs.Join.Properties.html#24936" class="Bound">j</a>
                            <a id="25236" class="Symbol">;</a> <a id="25238" class="Symbol">(</a><a id="25239" href="Cubical.HITs.Join.Properties.html#24932" class="Bound">k</a> <a id="25241" class="Symbol">=</a> <a id="25243" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25245" class="Symbol">)</a> <a id="25247" class="Symbol">→</a> <a id="25249" href="Cubical.HITs.Join.Properties.html#17395" class="Function">ganea-fill₁</a> <a id="25261" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a> <a id="25263" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25268" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a> <a id="25270" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25275" href="Cubical.HITs.Join.Properties.html#24936" class="Bound">j</a> <a id="25277" href="Cubical.HITs.Join.Properties.html#24934" class="Bound">i</a> <a id="25279" href="Cubical.HITs.Join.Properties.html#24962" class="Bound">r</a><a id="25280" class="Symbol">})</a>
                   <a id="25302" href="Cubical.HITs.Join.Properties.html#24768" class="Bound">x</a>

  <a id="25307" class="Comment">-- Main theorem</a>
  <a id="25325" href="Cubical.HITs.Join.Properties.html#25325" class="Function">GaneaIso</a> <a id="25334" class="Symbol">:</a> <a id="25336" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="25340" href="Cubical.HITs.Join.Properties.html#18721" class="Function">GaneaFib</a> <a id="25349" class="Symbol">(</a><a id="25350" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="25355" class="Symbol">(</a><a id="25356" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="25362" class="Symbol">(</a><a id="25363" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="25367" href="Cubical.HITs.Join.Properties.html#18504" class="Bound">f</a><a id="25368" class="Symbol">)</a> <a id="25370" class="Symbol">(</a><a id="25371" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="25374" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a><a id="25375" class="Symbol">))</a> <a id="25378" class="Symbol">(</a><a id="25379" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="25381" href="Cubical.HITs.Join.Properties.html#18487" class="Bound">B</a> <a id="25383" class="Symbol">.</a><a id="25384" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="25387" class="Symbol">))</a>
  <a id="25392" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="25396" href="Cubical.HITs.Join.Properties.html#25325" class="Function">GaneaIso</a> <a id="25405" class="Symbol">=</a> <a id="25407" href="Cubical.HITs.Join.Properties.html#19084" class="Function">GaneaFib→join</a>
  <a id="25423" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="25427" href="Cubical.HITs.Join.Properties.html#25325" class="Function">GaneaIso</a> <a id="25436" class="Symbol">=</a> <a id="25438" href="Cubical.HITs.Join.Properties.html#18777" class="Function">join→GaneaFib</a>
  <a id="25454" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="25458" href="Cubical.HITs.Join.Properties.html#25325" class="Function">GaneaIso</a> <a id="25467" class="Symbol">=</a> <a id="25469" href="Cubical.HITs.Join.Properties.html#22873" class="Function">join→GaneaFib→join</a>
  <a id="25490" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="25494" href="Cubical.HITs.Join.Properties.html#25325" class="Function">GaneaIso</a> <a id="25503" class="Symbol">=</a> <a id="25505" href="Cubical.HITs.Join.Properties.html#19312" class="Function">GaneaFib→join→GaneaFib</a>

<a id="25529" class="Comment">-- Characterizing when Join isContr, isProp</a>
<a id="25573" class="Keyword">module</a> <a id="25580" href="Cubical.HITs.Join.Properties.html#25580" class="Module">_</a> <a id="25582" class="Symbol">{</a><a id="25583" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="25585" class="Symbol">:</a> <a id="25587" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25592" href="Cubical.HITs.Join.Properties.html#938" class="Generalizable">ℓ</a><a id="25593" class="Symbol">}{</a><a id="25595" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a> <a id="25597" class="Symbol">:</a> <a id="25599" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25604" href="Cubical.HITs.Join.Properties.html#940" class="Generalizable">ℓ&#39;</a><a id="25606" class="Symbol">}</a> <a id="25608" class="Keyword">where</a>
  <a id="25616" href="Cubical.HITs.Join.Properties.html#25616" class="Function">elim</a> <a id="25621" class="Symbol">:</a> <a id="25623" class="Symbol">{</a><a id="25624" href="Cubical.HITs.Join.Properties.html#25624" class="Bound">C</a> <a id="25626" class="Symbol">:</a> <a id="25628" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="25633" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="25635" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a> <a id="25637" class="Symbol">→</a> <a id="25639" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25644" href="Cubical.HITs.Join.Properties.html#943" class="Generalizable">ℓ&#39;&#39;</a><a id="25647" class="Symbol">}</a>
    <a id="25653" class="Symbol">→</a> <a id="25655" class="Symbol">(</a><a id="25656" href="Cubical.HITs.Join.Properties.html#25656" class="Bound">l</a> <a id="25658" class="Symbol">:</a> <a id="25660" class="Symbol">(</a><a id="25661" href="Cubical.HITs.Join.Properties.html#25661" class="Bound">a</a> <a id="25663" class="Symbol">:</a> <a id="25665" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a><a id="25666" class="Symbol">)</a> <a id="25668" class="Symbol">→</a> <a id="25670" href="Cubical.HITs.Join.Properties.html#25624" class="Bound">C</a> <a id="25672" class="Symbol">(</a><a id="25673" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="25677" href="Cubical.HITs.Join.Properties.html#25661" class="Bound">a</a><a id="25678" class="Symbol">))</a>
    <a id="25685" class="Symbol">→</a> <a id="25687" class="Symbol">(</a><a id="25688" href="Cubical.HITs.Join.Properties.html#25688" class="Bound">r</a> <a id="25690" class="Symbol">:</a> <a id="25692" class="Symbol">(</a><a id="25693" href="Cubical.HITs.Join.Properties.html#25693" class="Bound">b</a> <a id="25695" class="Symbol">:</a> <a id="25697" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a><a id="25698" class="Symbol">)</a> <a id="25700" class="Symbol">→</a> <a id="25702" href="Cubical.HITs.Join.Properties.html#25624" class="Bound">C</a> <a id="25704" class="Symbol">(</a><a id="25705" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="25709" href="Cubical.HITs.Join.Properties.html#25693" class="Bound">b</a><a id="25710" class="Symbol">))</a>
    <a id="25717" class="Symbol">→</a> <a id="25719" class="Symbol">(</a><a id="25720" href="Cubical.HITs.Join.Properties.html#25720" class="Bound">p</a> <a id="25722" class="Symbol">:</a> <a id="25724" class="Symbol">∀</a> <a id="25726" href="Cubical.HITs.Join.Properties.html#25726" class="Bound">a</a> <a id="25728" href="Cubical.HITs.Join.Properties.html#25728" class="Bound">b</a> <a id="25730" class="Symbol">→</a> <a id="25732" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="25738" class="Symbol">(λ</a> <a id="25741" href="Cubical.HITs.Join.Properties.html#25741" class="Bound">i</a> <a id="25743" class="Symbol">→</a> <a id="25745" href="Cubical.HITs.Join.Properties.html#25624" class="Bound">C</a> <a id="25747" class="Symbol">(</a><a id="25748" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="25753" href="Cubical.HITs.Join.Properties.html#25726" class="Bound">a</a> <a id="25755" href="Cubical.HITs.Join.Properties.html#25728" class="Bound">b</a> <a id="25757" href="Cubical.HITs.Join.Properties.html#25741" class="Bound">i</a><a id="25758" class="Symbol">))</a> <a id="25761" class="Symbol">(</a><a id="25762" href="Cubical.HITs.Join.Properties.html#25656" class="Bound">l</a> <a id="25764" href="Cubical.HITs.Join.Properties.html#25726" class="Bound">a</a><a id="25765" class="Symbol">)</a> <a id="25767" class="Symbol">(</a><a id="25768" href="Cubical.HITs.Join.Properties.html#25688" class="Bound">r</a> <a id="25770" href="Cubical.HITs.Join.Properties.html#25728" class="Bound">b</a><a id="25771" class="Symbol">))</a>
    <a id="25778" class="Symbol">→</a> <a id="25780" class="Symbol">∀</a> <a id="25782" href="Cubical.HITs.Join.Properties.html#25782" class="Bound">j</a> <a id="25784" class="Symbol">→</a> <a id="25786" href="Cubical.HITs.Join.Properties.html#25624" class="Bound">C</a> <a id="25788" href="Cubical.HITs.Join.Properties.html#25782" class="Bound">j</a>
  <a id="25792" href="Cubical.HITs.Join.Properties.html#25616" class="Function">elim</a> <a id="25797" href="Cubical.HITs.Join.Properties.html#25797" class="Bound">l</a> <a id="25799" href="Cubical.HITs.Join.Properties.html#25799" class="Bound">r</a> <a id="25801" href="Cubical.HITs.Join.Properties.html#25801" class="Bound">p</a> <a id="25803" class="Symbol">(</a><a id="25804" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="25808" href="Cubical.HITs.Join.Properties.html#25808" class="Bound">a</a><a id="25809" class="Symbol">)</a> <a id="25811" class="Symbol">=</a> <a id="25813" href="Cubical.HITs.Join.Properties.html#25797" class="Bound">l</a> <a id="25815" href="Cubical.HITs.Join.Properties.html#25808" class="Bound">a</a>
  <a id="25819" href="Cubical.HITs.Join.Properties.html#25616" class="Function">elim</a> <a id="25824" href="Cubical.HITs.Join.Properties.html#25824" class="Bound">l</a> <a id="25826" href="Cubical.HITs.Join.Properties.html#25826" class="Bound">r</a> <a id="25828" href="Cubical.HITs.Join.Properties.html#25828" class="Bound">p</a> <a id="25830" class="Symbol">(</a><a id="25831" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="25835" href="Cubical.HITs.Join.Properties.html#25835" class="Bound">b</a><a id="25836" class="Symbol">)</a> <a id="25838" class="Symbol">=</a> <a id="25840" href="Cubical.HITs.Join.Properties.html#25826" class="Bound">r</a> <a id="25842" href="Cubical.HITs.Join.Properties.html#25835" class="Bound">b</a>
  <a id="25846" href="Cubical.HITs.Join.Properties.html#25616" class="Function">elim</a> <a id="25851" href="Cubical.HITs.Join.Properties.html#25851" class="Bound">l</a> <a id="25853" href="Cubical.HITs.Join.Properties.html#25853" class="Bound">r</a> <a id="25855" href="Cubical.HITs.Join.Properties.html#25855" class="Bound">p</a> <a id="25857" class="Symbol">(</a><a id="25858" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="25863" href="Cubical.HITs.Join.Properties.html#25863" class="Bound">a</a> <a id="25865" href="Cubical.HITs.Join.Properties.html#25865" class="Bound">b</a> <a id="25867" href="Cubical.HITs.Join.Properties.html#25867" class="Bound">i</a><a id="25868" class="Symbol">)</a> <a id="25870" class="Symbol">=</a> <a id="25872" href="Cubical.HITs.Join.Properties.html#25855" class="Bound">p</a> <a id="25874" href="Cubical.HITs.Join.Properties.html#25863" class="Bound">a</a> <a id="25876" href="Cubical.HITs.Join.Properties.html#25865" class="Bound">b</a> <a id="25878" href="Cubical.HITs.Join.Properties.html#25867" class="Bound">i</a>

  <a id="25883" href="Cubical.HITs.Join.Properties.html#25883" class="Function">elimProp</a> <a id="25892" class="Symbol">:</a> <a id="25894" class="Symbol">{</a><a id="25895" href="Cubical.HITs.Join.Properties.html#25895" class="Bound">C</a> <a id="25897" class="Symbol">:</a> <a id="25899" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="25904" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="25906" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a> <a id="25908" class="Symbol">→</a> <a id="25910" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25915" href="Cubical.HITs.Join.Properties.html#943" class="Generalizable">ℓ&#39;&#39;</a><a id="25918" class="Symbol">}</a> <a id="25920" class="Symbol">(</a><a id="25921" href="Cubical.HITs.Join.Properties.html#25921" class="Bound">isPropC</a> <a id="25929" class="Symbol">:</a> <a id="25931" class="Symbol">∀</a> <a id="25933" href="Cubical.HITs.Join.Properties.html#25933" class="Bound">j</a> <a id="25935" class="Symbol">→</a> <a id="25937" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="25944" class="Symbol">(</a><a id="25945" href="Cubical.HITs.Join.Properties.html#25895" class="Bound">C</a> <a id="25947" href="Cubical.HITs.Join.Properties.html#25933" class="Bound">j</a><a id="25948" class="Symbol">))</a>
    <a id="25955" class="Symbol">→</a> <a id="25957" class="Symbol">(</a><a id="25958" href="Cubical.HITs.Join.Properties.html#25958" class="Bound">l</a> <a id="25960" class="Symbol">:</a> <a id="25962" class="Symbol">(</a><a id="25963" href="Cubical.HITs.Join.Properties.html#25963" class="Bound">a</a> <a id="25965" class="Symbol">:</a> <a id="25967" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a><a id="25968" class="Symbol">)</a> <a id="25970" class="Symbol">→</a> <a id="25972" href="Cubical.HITs.Join.Properties.html#25895" class="Bound">C</a> <a id="25974" class="Symbol">(</a><a id="25975" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="25979" href="Cubical.HITs.Join.Properties.html#25963" class="Bound">a</a><a id="25980" class="Symbol">))</a>
    <a id="25987" class="Symbol">→</a> <a id="25989" class="Symbol">(</a><a id="25990" href="Cubical.HITs.Join.Properties.html#25990" class="Bound">r</a> <a id="25992" class="Symbol">:</a> <a id="25994" class="Symbol">(</a><a id="25995" href="Cubical.HITs.Join.Properties.html#25995" class="Bound">b</a> <a id="25997" class="Symbol">:</a> <a id="25999" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a><a id="26000" class="Symbol">)</a> <a id="26002" class="Symbol">→</a> <a id="26004" href="Cubical.HITs.Join.Properties.html#25895" class="Bound">C</a> <a id="26006" class="Symbol">(</a><a id="26007" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="26011" href="Cubical.HITs.Join.Properties.html#25995" class="Bound">b</a><a id="26012" class="Symbol">))</a>
    <a id="26019" class="Symbol">→</a> <a id="26021" class="Symbol">∀</a> <a id="26023" href="Cubical.HITs.Join.Properties.html#26023" class="Bound">j</a> <a id="26025" class="Symbol">→</a> <a id="26027" href="Cubical.HITs.Join.Properties.html#25895" class="Bound">C</a> <a id="26029" href="Cubical.HITs.Join.Properties.html#26023" class="Bound">j</a>
  <a id="26033" href="Cubical.HITs.Join.Properties.html#25883" class="Function">elimProp</a> <a id="26042" href="Cubical.HITs.Join.Properties.html#26042" class="Bound">isPropC</a> <a id="26050" href="Cubical.HITs.Join.Properties.html#26050" class="Bound">l</a> <a id="26052" href="Cubical.HITs.Join.Properties.html#26052" class="Bound">r</a> <a id="26054" class="Symbol">=</a> <a id="26056" href="Cubical.HITs.Join.Properties.html#25616" class="Function">elim</a> <a id="26061" href="Cubical.HITs.Join.Properties.html#26050" class="Bound">l</a> <a id="26063" href="Cubical.HITs.Join.Properties.html#26052" class="Bound">r</a> <a id="26065" class="Symbol">(λ</a> <a id="26068" href="Cubical.HITs.Join.Properties.html#26068" class="Bound">a</a> <a id="26070" href="Cubical.HITs.Join.Properties.html#26070" class="Bound">b</a> <a id="26072" class="Symbol">→</a>
    <a id="26078" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="26091" class="Symbol">(λ</a> <a id="26094" href="Cubical.HITs.Join.Properties.html#26094" class="Bound">i</a> <a id="26096" class="Symbol">→</a> <a id="26098" href="Cubical.HITs.Join.Properties.html#26042" class="Bound">isPropC</a> <a id="26106" class="Symbol">(</a><a id="26107" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26112" href="Cubical.HITs.Join.Properties.html#26068" class="Bound">a</a> <a id="26114" href="Cubical.HITs.Join.Properties.html#26070" class="Bound">b</a> <a id="26116" href="Cubical.HITs.Join.Properties.html#26094" class="Bound">i</a><a id="26117" class="Symbol">))</a> <a id="26120" class="Symbol">(</a><a id="26121" href="Cubical.HITs.Join.Properties.html#26050" class="Bound">l</a> <a id="26123" href="Cubical.HITs.Join.Properties.html#26068" class="Bound">a</a><a id="26124" class="Symbol">)</a> <a id="26126" class="Symbol">(</a><a id="26127" href="Cubical.HITs.Join.Properties.html#26052" class="Bound">r</a> <a id="26129" href="Cubical.HITs.Join.Properties.html#26070" class="Bound">b</a><a id="26130" class="Symbol">))</a>

  <a id="26136" href="Cubical.HITs.Join.Properties.html#26136" class="Function">isContrJoinL</a> <a id="26149" class="Symbol">:</a> <a id="26151" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="26159" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="26161" class="Symbol">→</a> <a id="26163" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="26171" class="Symbol">(</a><a id="26172" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="26177" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="26179" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a><a id="26180" class="Symbol">)</a>
  <a id="26184" href="Cubical.HITs.Join.Properties.html#26136" class="Function">isContrJoinL</a> <a id="26197" href="Cubical.HITs.Join.Properties.html#26197" class="Bound">isContrA</a> <a id="26206" class="Symbol">.</a><a id="26207" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26211" class="Symbol">=</a> <a id="26213" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="26217" class="Symbol">(</a><a id="26218" href="Cubical.HITs.Join.Properties.html#26197" class="Bound">isContrA</a> <a id="26227" class="Symbol">.</a><a id="26228" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26231" class="Symbol">)</a>
  <a id="26235" href="Cubical.HITs.Join.Properties.html#26136" class="Function">isContrJoinL</a> <a id="26248" href="Cubical.HITs.Join.Properties.html#26248" class="Bound">isContrA</a> <a id="26257" class="Symbol">.</a><a id="26258" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26262" class="Symbol">(</a><a id="26263" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="26267" href="Cubical.HITs.Join.Properties.html#26267" class="Bound">a</a><a id="26268" class="Symbol">)</a> <a id="26270" class="Symbol">=</a> <a id="26272" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26277" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="26281" class="Symbol">(</a><a id="26282" href="Cubical.HITs.Join.Properties.html#26248" class="Bound">isContrA</a> <a id="26291" class="Symbol">.</a><a id="26292" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26296" href="Cubical.HITs.Join.Properties.html#26267" class="Bound">a</a><a id="26297" class="Symbol">)</a>
  <a id="26301" href="Cubical.HITs.Join.Properties.html#26136" class="Function">isContrJoinL</a> <a id="26314" href="Cubical.HITs.Join.Properties.html#26314" class="Bound">isContrA</a> <a id="26323" class="Symbol">.</a><a id="26324" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26328" class="Symbol">(</a><a id="26329" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="26333" href="Cubical.HITs.Join.Properties.html#26333" class="Bound">b</a><a id="26334" class="Symbol">)</a> <a id="26336" class="Symbol">=</a> <a id="26338" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26343" class="Symbol">(</a><a id="26344" href="Cubical.HITs.Join.Properties.html#26314" class="Bound">isContrA</a> <a id="26353" class="Symbol">.</a><a id="26354" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26357" class="Symbol">)</a> <a id="26359" href="Cubical.HITs.Join.Properties.html#26333" class="Bound">b</a>
  <a id="26363" href="Cubical.HITs.Join.Properties.html#26136" class="Function">isContrJoinL</a> <a id="26376" href="Cubical.HITs.Join.Properties.html#26376" class="Bound">isContrA</a> <a id="26385" class="Symbol">.</a><a id="26386" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26390" class="Symbol">(</a><a id="26391" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26396" href="Cubical.HITs.Join.Properties.html#26396" class="Bound">a</a> <a id="26398" href="Cubical.HITs.Join.Properties.html#26398" class="Bound">b</a> <a id="26400" href="Cubical.HITs.Join.Properties.html#26400" class="Bound">i</a><a id="26401" class="Symbol">)</a> <a id="26403" href="Cubical.HITs.Join.Properties.html#26403" class="Bound">j</a> <a id="26405" class="Symbol">=</a> <a id="26407" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="26413" class="Symbol">(λ</a> <a id="26416" class="Keyword">where</a>
    <a id="26426" href="Cubical.HITs.Join.Properties.html#26426" class="Bound">k</a> <a id="26428" class="Symbol">(</a><a id="26429" href="Cubical.HITs.Join.Properties.html#26400" class="Bound">i</a> <a id="26431" class="Symbol">=</a> <a id="26433" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="26435" class="Symbol">)</a> <a id="26437" class="Symbol">→</a> <a id="26439" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="26443" class="Symbol">(</a><a id="26444" href="Cubical.HITs.Join.Properties.html#26376" class="Bound">isContrA</a> <a id="26453" class="Symbol">.</a><a id="26454" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26458" href="Cubical.HITs.Join.Properties.html#26396" class="Bound">a</a> <a id="26460" class="Symbol">(</a><a id="26461" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26463" href="Cubical.HITs.Join.Properties.html#26426" class="Bound">k</a> <a id="26465" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="26467" href="Cubical.HITs.Join.Properties.html#26403" class="Bound">j</a><a id="26468" class="Symbol">))</a>
    <a id="26475" href="Cubical.HITs.Join.Properties.html#26475" class="Bound">k</a> <a id="26477" class="Symbol">(</a><a id="26478" href="Cubical.HITs.Join.Properties.html#26400" class="Bound">i</a> <a id="26480" class="Symbol">=</a> <a id="26482" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26484" class="Symbol">)</a> <a id="26486" class="Symbol">→</a> <a id="26488" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26493" class="Symbol">(</a><a id="26494" href="Cubical.HITs.Join.Properties.html#26376" class="Bound">isContrA</a> <a id="26503" class="Symbol">.</a><a id="26504" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26508" href="Cubical.HITs.Join.Properties.html#26396" class="Bound">a</a> <a id="26510" class="Symbol">(</a><a id="26511" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26513" href="Cubical.HITs.Join.Properties.html#26475" class="Bound">k</a><a id="26514" class="Symbol">))</a> <a id="26517" href="Cubical.HITs.Join.Properties.html#26398" class="Bound">b</a> <a id="26519" href="Cubical.HITs.Join.Properties.html#26403" class="Bound">j</a>
    <a id="26525" href="Cubical.HITs.Join.Properties.html#26525" class="Bound">k</a> <a id="26527" class="Symbol">(</a><a id="26528" href="Cubical.HITs.Join.Properties.html#26403" class="Bound">j</a> <a id="26530" class="Symbol">=</a> <a id="26532" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="26534" class="Symbol">)</a> <a id="26536" class="Symbol">→</a> <a id="26538" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="26542" class="Symbol">(</a><a id="26543" href="Cubical.HITs.Join.Properties.html#26376" class="Bound">isContrA</a> <a id="26552" class="Symbol">.</a><a id="26553" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26557" href="Cubical.HITs.Join.Properties.html#26396" class="Bound">a</a> <a id="26559" class="Symbol">(</a><a id="26560" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26562" href="Cubical.HITs.Join.Properties.html#26525" class="Bound">k</a><a id="26563" class="Symbol">))</a>
    <a id="26570" href="Cubical.HITs.Join.Properties.html#26570" class="Bound">k</a> <a id="26572" class="Symbol">(</a><a id="26573" href="Cubical.HITs.Join.Properties.html#26403" class="Bound">j</a> <a id="26575" class="Symbol">=</a> <a id="26577" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26579" class="Symbol">)</a> <a id="26581" class="Symbol">→</a> <a id="26583" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26588" href="Cubical.HITs.Join.Properties.html#26396" class="Bound">a</a> <a id="26590" href="Cubical.HITs.Join.Properties.html#26398" class="Bound">b</a> <a id="26592" href="Cubical.HITs.Join.Properties.html#26400" class="Bound">i</a><a id="26593" class="Symbol">)</a>
    <a id="26599" class="Symbol">(</a><a id="26600" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26605" href="Cubical.HITs.Join.Properties.html#26396" class="Bound">a</a> <a id="26607" href="Cubical.HITs.Join.Properties.html#26398" class="Bound">b</a> <a id="26609" class="Symbol">(</a><a id="26610" href="Cubical.HITs.Join.Properties.html#26400" class="Bound">i</a> <a id="26612" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="26614" href="Cubical.HITs.Join.Properties.html#26403" class="Bound">j</a><a id="26615" class="Symbol">))</a>

  <a id="26621" href="Cubical.HITs.Join.Properties.html#26621" class="Function">isContrJoinR</a> <a id="26634" class="Symbol">:</a> <a id="26636" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="26644" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a> <a id="26646" class="Symbol">→</a> <a id="26648" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="26656" class="Symbol">(</a><a id="26657" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="26662" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="26664" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a><a id="26665" class="Symbol">)</a>
  <a id="26669" href="Cubical.HITs.Join.Properties.html#26621" class="Function">isContrJoinR</a> <a id="26682" href="Cubical.HITs.Join.Properties.html#26682" class="Bound">isContrB</a> <a id="26691" class="Symbol">.</a><a id="26692" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26696" class="Symbol">=</a> <a id="26698" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="26702" class="Symbol">(</a><a id="26703" href="Cubical.HITs.Join.Properties.html#26682" class="Bound">isContrB</a> <a id="26712" class="Symbol">.</a><a id="26713" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26716" class="Symbol">)</a>
  <a id="26720" href="Cubical.HITs.Join.Properties.html#26621" class="Function">isContrJoinR</a> <a id="26733" href="Cubical.HITs.Join.Properties.html#26733" class="Bound">isContrB</a> <a id="26742" class="Symbol">.</a><a id="26743" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26747" class="Symbol">(</a><a id="26748" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="26752" href="Cubical.HITs.Join.Properties.html#26752" class="Bound">a</a><a id="26753" class="Symbol">)</a> <a id="26755" class="Symbol">=</a> <a id="26757" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26761" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="26763" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26768" href="Cubical.HITs.Join.Properties.html#26752" class="Bound">a</a> <a id="26770" class="Symbol">(</a><a id="26771" href="Cubical.HITs.Join.Properties.html#26733" class="Bound">isContrB</a> <a id="26780" class="Symbol">.</a><a id="26781" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26784" class="Symbol">)</a>
  <a id="26788" href="Cubical.HITs.Join.Properties.html#26621" class="Function">isContrJoinR</a> <a id="26801" href="Cubical.HITs.Join.Properties.html#26801" class="Bound">isContrB</a> <a id="26810" class="Symbol">.</a><a id="26811" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26815" class="Symbol">(</a><a id="26816" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="26820" href="Cubical.HITs.Join.Properties.html#26820" class="Bound">b</a><a id="26821" class="Symbol">)</a> <a id="26823" class="Symbol">=</a> <a id="26825" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26830" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="26834" class="Symbol">(</a><a id="26835" href="Cubical.HITs.Join.Properties.html#26801" class="Bound">isContrB</a> <a id="26844" class="Symbol">.</a><a id="26845" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26849" href="Cubical.HITs.Join.Properties.html#26820" class="Bound">b</a><a id="26850" class="Symbol">)</a>
  <a id="26854" href="Cubical.HITs.Join.Properties.html#26621" class="Function">isContrJoinR</a> <a id="26867" href="Cubical.HITs.Join.Properties.html#26867" class="Bound">isContrB</a> <a id="26876" class="Symbol">.</a><a id="26877" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26881" class="Symbol">(</a><a id="26882" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26887" href="Cubical.HITs.Join.Properties.html#26887" class="Bound">a</a> <a id="26889" href="Cubical.HITs.Join.Properties.html#26889" class="Bound">b</a> <a id="26891" href="Cubical.HITs.Join.Properties.html#26891" class="Bound">i</a><a id="26892" class="Symbol">)</a> <a id="26894" href="Cubical.HITs.Join.Properties.html#26894" class="Bound">j</a> <a id="26896" class="Symbol">=</a> <a id="26898" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="26904" class="Symbol">(λ</a> <a id="26907" class="Keyword">where</a>
    <a id="26917" href="Cubical.HITs.Join.Properties.html#26917" class="Bound">k</a> <a id="26919" class="Symbol">(</a><a id="26920" href="Cubical.HITs.Join.Properties.html#26891" class="Bound">i</a> <a id="26922" class="Symbol">=</a> <a id="26924" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="26926" class="Symbol">)</a> <a id="26928" class="Symbol">→</a> <a id="26930" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="26935" href="Cubical.HITs.Join.Properties.html#26887" class="Bound">a</a> <a id="26937" class="Symbol">(</a><a id="26938" href="Cubical.HITs.Join.Properties.html#26867" class="Bound">isContrB</a> <a id="26947" class="Symbol">.</a><a id="26948" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26952" href="Cubical.HITs.Join.Properties.html#26889" class="Bound">b</a> <a id="26954" class="Symbol">(</a><a id="26955" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26957" href="Cubical.HITs.Join.Properties.html#26917" class="Bound">k</a><a id="26958" class="Symbol">))</a> <a id="26961" class="Symbol">(</a><a id="26962" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26964" href="Cubical.HITs.Join.Properties.html#26894" class="Bound">j</a><a id="26965" class="Symbol">)</a>
    <a id="26971" href="Cubical.HITs.Join.Properties.html#26971" class="Bound">k</a> <a id="26973" class="Symbol">(</a><a id="26974" href="Cubical.HITs.Join.Properties.html#26891" class="Bound">i</a> <a id="26976" class="Symbol">=</a> <a id="26978" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26980" class="Symbol">)</a> <a id="26982" class="Symbol">→</a> <a id="26984" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="26988" class="Symbol">(</a><a id="26989" href="Cubical.HITs.Join.Properties.html#26867" class="Bound">isContrB</a> <a id="26998" class="Symbol">.</a><a id="26999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27003" href="Cubical.HITs.Join.Properties.html#26889" class="Bound">b</a> <a id="27005" class="Symbol">(</a><a id="27006" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27008" href="Cubical.HITs.Join.Properties.html#26971" class="Bound">k</a> <a id="27010" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="27012" href="Cubical.HITs.Join.Properties.html#26894" class="Bound">j</a><a id="27013" class="Symbol">))</a>
    <a id="27020" href="Cubical.HITs.Join.Properties.html#27020" class="Bound">k</a> <a id="27022" class="Symbol">(</a><a id="27023" href="Cubical.HITs.Join.Properties.html#26894" class="Bound">j</a> <a id="27025" class="Symbol">=</a> <a id="27027" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27029" class="Symbol">)</a> <a id="27031" class="Symbol">→</a> <a id="27033" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="27037" class="Symbol">(</a><a id="27038" href="Cubical.HITs.Join.Properties.html#26867" class="Bound">isContrB</a> <a id="27047" class="Symbol">.</a><a id="27048" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27052" href="Cubical.HITs.Join.Properties.html#26889" class="Bound">b</a> <a id="27054" class="Symbol">(</a><a id="27055" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27057" href="Cubical.HITs.Join.Properties.html#27020" class="Bound">k</a><a id="27058" class="Symbol">))</a>
    <a id="27065" href="Cubical.HITs.Join.Properties.html#27065" class="Bound">k</a> <a id="27067" class="Symbol">(</a><a id="27068" href="Cubical.HITs.Join.Properties.html#26894" class="Bound">j</a> <a id="27070" class="Symbol">=</a> <a id="27072" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27074" class="Symbol">)</a> <a id="27076" class="Symbol">→</a> <a id="27078" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="27083" href="Cubical.HITs.Join.Properties.html#26887" class="Bound">a</a> <a id="27085" href="Cubical.HITs.Join.Properties.html#26889" class="Bound">b</a> <a id="27087" href="Cubical.HITs.Join.Properties.html#26891" class="Bound">i</a><a id="27088" class="Symbol">)</a>
    <a id="27094" class="Symbol">(</a><a id="27095" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="27100" href="Cubical.HITs.Join.Properties.html#26887" class="Bound">a</a> <a id="27102" href="Cubical.HITs.Join.Properties.html#26889" class="Bound">b</a> <a id="27104" class="Symbol">(</a><a id="27105" href="Cubical.HITs.Join.Properties.html#26891" class="Bound">i</a> <a id="27107" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="27109" class="Symbol">(</a><a id="27110" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27112" href="Cubical.HITs.Join.Properties.html#26894" class="Bound">j</a><a id="27113" class="Symbol">)))</a>

  <a id="27120" href="Cubical.HITs.Join.Properties.html#27120" class="Function">isPropJoin</a> <a id="27131" class="Symbol">:</a> <a id="27133" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="27140" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="27142" class="Symbol">→</a> <a id="27144" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="27151" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a> <a id="27153" class="Symbol">→</a> <a id="27155" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="27162" class="Symbol">(</a><a id="27163" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="27168" href="Cubical.HITs.Join.Properties.html#25583" class="Bound">A</a> <a id="27170" href="Cubical.HITs.Join.Properties.html#25595" class="Bound">B</a><a id="27171" class="Symbol">)</a>
  <a id="27175" href="Cubical.HITs.Join.Properties.html#27120" class="Function">isPropJoin</a> <a id="27186" href="Cubical.HITs.Join.Properties.html#27186" class="Bound">isPropA</a> <a id="27194" href="Cubical.HITs.Join.Properties.html#27194" class="Bound">isPropB</a> <a id="27202" class="Symbol">=</a> <a id="27204" href="Cubical.Foundations.HLevels.html#3759" class="Function">isContrIfInhabited→isProp</a> <a id="27230" class="Symbol">(</a><a id="27231" href="Cubical.HITs.Join.Properties.html#25883" class="Function">elimProp</a>
    <a id="27244" class="Symbol">(λ</a> <a id="27247" href="Cubical.HITs.Join.Properties.html#27247" class="Bound">_</a> <a id="27249" class="Symbol">→</a> <a id="27251" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="27264" class="Symbol">)</a>
    <a id="27270" class="Symbol">(λ</a> <a id="27273" href="Cubical.HITs.Join.Properties.html#27273" class="Bound">a</a> <a id="27275" class="Symbol">→</a> <a id="27277" href="Cubical.HITs.Join.Properties.html#26136" class="Function">isContrJoinL</a> <a id="27290" class="Symbol">(</a><a id="27291" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="27307" href="Cubical.HITs.Join.Properties.html#27273" class="Bound">a</a> <a id="27309" href="Cubical.HITs.Join.Properties.html#27186" class="Bound">isPropA</a><a id="27316" class="Symbol">))</a>
    <a id="27323" class="Symbol">(λ</a> <a id="27326" href="Cubical.HITs.Join.Properties.html#27326" class="Bound">b</a> <a id="27328" class="Symbol">→</a> <a id="27330" href="Cubical.HITs.Join.Properties.html#26621" class="Function">isContrJoinR</a> <a id="27343" class="Symbol">(</a><a id="27344" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="27360" href="Cubical.HITs.Join.Properties.html#27326" class="Bound">b</a> <a id="27362" href="Cubical.HITs.Join.Properties.html#27194" class="Bound">isPropB</a><a id="27369" class="Symbol">)))</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Join.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Join</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.HITs.Join.Base.html" class="Module">Cubical.HITs.Join.Base</a> <a id="68" class="Keyword">public</a>
<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Cubical.HITs.Join.Properties.html" class="Module">Cubical.HITs.Join.Properties</a> <a id="116" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Localization.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Localization.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Localization.Base.html" class="Module">Cubical.HITs.Localization.Base</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.PathSplit.html" class="Module">Cubical.Foundations.Equiv.PathSplit</a>
<a id="175" class="Keyword">open</a> <a id="180" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Module">isPathSplitEquiv</a>

<a id="198" class="Keyword">module</a> <a id="205" href="Cubical.HITs.Localization.Base.html#205" class="Module">_</a> <a id="207" class="Symbol">{</a><a id="208" href="Cubical.HITs.Localization.Base.html#208" class="Bound">ℓα</a> <a id="211" href="Cubical.HITs.Localization.Base.html#211" class="Bound">ℓs</a> <a id="214" href="Cubical.HITs.Localization.Base.html#214" class="Bound">ℓt</a><a id="216" class="Symbol">}</a> <a id="218" class="Symbol">{</a><a id="219" href="Cubical.HITs.Localization.Base.html#219" class="Bound">A</a> <a id="221" class="Symbol">:</a> <a id="223" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="228" href="Cubical.HITs.Localization.Base.html#208" class="Bound">ℓα</a><a id="230" class="Symbol">}</a> <a id="232" class="Symbol">{</a><a id="233" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="235" class="Symbol">:</a> <a id="237" href="Cubical.HITs.Localization.Base.html#219" class="Bound">A</a> <a id="239" class="Symbol">→</a> <a id="241" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="246" href="Cubical.HITs.Localization.Base.html#211" class="Bound">ℓs</a><a id="248" class="Symbol">}</a> <a id="250" class="Symbol">{</a><a id="251" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="253" class="Symbol">:</a> <a id="255" href="Cubical.HITs.Localization.Base.html#219" class="Bound">A</a> <a id="257" class="Symbol">→</a> <a id="259" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="264" href="Cubical.HITs.Localization.Base.html#214" class="Bound">ℓt</a><a id="266" class="Symbol">}</a> <a id="268" class="Keyword">where</a>

  <a id="277" href="Cubical.HITs.Localization.Base.html#277" class="Function">isLocal</a> <a id="285" class="Symbol">:</a> <a id="287" class="Symbol">∀</a> <a id="289" class="Symbol">(</a><a id="290" href="Cubical.HITs.Localization.Base.html#290" class="Bound">F</a> <a id="292" class="Symbol">:</a> <a id="294" class="Symbol">∀</a> <a id="296" href="Cubical.HITs.Localization.Base.html#296" class="Bound">α</a> <a id="298" class="Symbol">→</a> <a id="300" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="302" href="Cubical.HITs.Localization.Base.html#296" class="Bound">α</a> <a id="304" class="Symbol">→</a> <a id="306" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="308" href="Cubical.HITs.Localization.Base.html#296" class="Bound">α</a><a id="309" class="Symbol">)</a> <a id="311" class="Symbol">{</a><a id="312" href="Cubical.HITs.Localization.Base.html#312" class="Bound">ℓ</a><a id="313" class="Symbol">}</a> <a id="315" class="Symbol">(</a><a id="316" href="Cubical.HITs.Localization.Base.html#316" class="Bound">X</a> <a id="318" class="Symbol">:</a> <a id="320" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="325" href="Cubical.HITs.Localization.Base.html#312" class="Bound">ℓ</a><a id="326" class="Symbol">)</a> <a id="328" class="Symbol">→</a> <a id="330" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="335" class="Symbol">_</a>
  <a id="339" href="Cubical.HITs.Localization.Base.html#277" class="Function">isLocal</a> <a id="347" href="Cubical.HITs.Localization.Base.html#347" class="Bound">F</a> <a id="349" href="Cubical.HITs.Localization.Base.html#349" class="Bound">X</a> <a id="351" class="Symbol">=</a> <a id="353" class="Symbol">∀</a> <a id="355" href="Cubical.HITs.Localization.Base.html#355" class="Bound">α</a> <a id="357" class="Symbol">→</a> <a id="359" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="376" class="Symbol">(λ</a> <a id="379" class="Symbol">(</a><a id="380" href="Cubical.HITs.Localization.Base.html#380" class="Bound">g</a> <a id="382" class="Symbol">:</a> <a id="384" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="386" href="Cubical.HITs.Localization.Base.html#355" class="Bound">α</a> <a id="388" class="Symbol">→</a> <a id="390" href="Cubical.HITs.Localization.Base.html#349" class="Bound">X</a><a id="391" class="Symbol">)</a> <a id="393" class="Symbol">→</a> <a id="395" href="Cubical.HITs.Localization.Base.html#380" class="Bound">g</a> <a id="397" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="399" href="Cubical.HITs.Localization.Base.html#347" class="Bound">F</a> <a id="401" href="Cubical.HITs.Localization.Base.html#355" class="Bound">α</a><a id="402" class="Symbol">)</a>

  <a id="407" class="Keyword">data</a> <a id="412" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="421" class="Symbol">(</a><a id="422" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="424" class="Symbol">:</a> <a id="426" class="Symbol">∀</a> <a id="428" href="Cubical.HITs.Localization.Base.html#428" class="Bound">α</a> <a id="430" class="Symbol">→</a> <a id="432" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="434" href="Cubical.HITs.Localization.Base.html#428" class="Bound">α</a> <a id="436" class="Symbol">→</a> <a id="438" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="440" href="Cubical.HITs.Localization.Base.html#428" class="Bound">α</a><a id="441" class="Symbol">)</a> <a id="443" class="Symbol">{</a><a id="444" href="Cubical.HITs.Localization.Base.html#444" class="Bound">ℓ</a><a id="445" class="Symbol">}</a> <a id="447" class="Symbol">(</a><a id="448" href="Cubical.HITs.Localization.Base.html#448" class="Bound">X</a> <a id="450" class="Symbol">:</a> <a id="452" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="457" href="Cubical.HITs.Localization.Base.html#444" class="Bound">ℓ</a><a id="458" class="Symbol">)</a> <a id="460" class="Symbol">:</a> <a id="462" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="467" class="Symbol">(</a><a id="468" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="474" href="Cubical.HITs.Localization.Base.html#444" class="Bound">ℓ</a> <a id="476" class="Symbol">(</a><a id="477" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="483" href="Cubical.HITs.Localization.Base.html#208" class="Bound">ℓα</a> <a id="486" class="Symbol">(</a><a id="487" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="493" href="Cubical.HITs.Localization.Base.html#211" class="Bound">ℓs</a> <a id="496" href="Cubical.HITs.Localization.Base.html#214" class="Bound">ℓt</a><a id="498" class="Symbol">)))</a> <a id="502" class="Keyword">where</a>
    <a id="512" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣_∣</a> <a id="516" class="Symbol">:</a> <a id="518" href="Cubical.HITs.Localization.Base.html#448" class="Bound">X</a> <a id="520" class="Symbol">→</a> <a id="522" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="531" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="533" href="Cubical.HITs.Localization.Base.html#448" class="Bound">X</a>
    <a id="539" class="Comment">-- (_∘ F α) : (T α → Localize F X) → (S α → Localize F X) is a path-split equivalence ∀ α</a>
    <a id="633" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a>   <a id="639" class="Symbol">:</a> <a id="641" class="Symbol">∀</a> <a id="643" href="Cubical.HITs.Localization.Base.html#643" class="Bound">α</a> <a id="645" class="Symbol">→</a> <a id="647" class="Symbol">(</a><a id="648" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="650" href="Cubical.HITs.Localization.Base.html#643" class="Bound">α</a> <a id="652" class="Symbol">→</a> <a id="654" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="663" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="665" href="Cubical.HITs.Localization.Base.html#448" class="Bound">X</a><a id="666" class="Symbol">)</a> <a id="668" class="Symbol">→</a> <a id="670" class="Symbol">(</a><a id="671" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="673" href="Cubical.HITs.Localization.Base.html#643" class="Bound">α</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="686" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="688" href="Cubical.HITs.Localization.Base.html#448" class="Bound">X</a><a id="689" class="Symbol">)</a>
    <a id="695" href="Cubical.HITs.Localization.Base.html#695" class="InductiveConstructor">isExt</a> <a id="701" class="Symbol">:</a> <a id="703" class="Symbol">∀</a> <a id="705" href="Cubical.HITs.Localization.Base.html#705" class="Bound">α</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.HITs.Localization.Base.html#708" class="Bound">f</a> <a id="710" class="Symbol">:</a> <a id="712" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="714" href="Cubical.HITs.Localization.Base.html#705" class="Bound">α</a> <a id="716" class="Symbol">→</a> <a id="718" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="727" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="729" href="Cubical.HITs.Localization.Base.html#448" class="Bound">X</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.HITs.Localization.Base.html#733" class="Bound">s</a> <a id="735" class="Symbol">:</a> <a id="737" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="739" href="Cubical.HITs.Localization.Base.html#705" class="Bound">α</a><a id="740" class="Symbol">)</a> <a id="742" class="Symbol">→</a> <a id="744" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a> <a id="748" href="Cubical.HITs.Localization.Base.html#705" class="Bound">α</a> <a id="750" href="Cubical.HITs.Localization.Base.html#708" class="Bound">f</a> <a id="752" class="Symbol">(</a><a id="753" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="755" href="Cubical.HITs.Localization.Base.html#705" class="Bound">α</a> <a id="757" href="Cubical.HITs.Localization.Base.html#733" class="Bound">s</a><a id="758" class="Symbol">)</a> <a id="760" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="762" href="Cubical.HITs.Localization.Base.html#708" class="Bound">f</a> <a id="764" href="Cubical.HITs.Localization.Base.html#733" class="Bound">s</a>
    <a id="770" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a>   <a id="777" class="Symbol">:</a> <a id="779" class="Symbol">∀</a> <a id="781" href="Cubical.HITs.Localization.Base.html#781" class="Bound">α</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.HITs.Localization.Base.html#784" class="Bound">g</a> <a id="786" href="Cubical.HITs.Localization.Base.html#786" class="Bound">h</a> <a id="788" class="Symbol">:</a> <a id="790" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="792" href="Cubical.HITs.Localization.Base.html#781" class="Bound">α</a> <a id="794" class="Symbol">→</a> <a id="796" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="805" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="807" href="Cubical.HITs.Localization.Base.html#448" class="Bound">X</a><a id="808" class="Symbol">)</a> <a id="810" class="Symbol">→</a> <a id="812" class="Symbol">((</a><a id="814" href="Cubical.HITs.Localization.Base.html#814" class="Bound">s</a> <a id="816" class="Symbol">:</a> <a id="818" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="820" href="Cubical.HITs.Localization.Base.html#781" class="Bound">α</a><a id="821" class="Symbol">)</a> <a id="823" class="Symbol">→</a> <a id="825" href="Cubical.HITs.Localization.Base.html#784" class="Bound">g</a> <a id="827" class="Symbol">(</a><a id="828" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="830" href="Cubical.HITs.Localization.Base.html#781" class="Bound">α</a> <a id="832" href="Cubical.HITs.Localization.Base.html#814" class="Bound">s</a><a id="833" class="Symbol">)</a> <a id="835" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="837" href="Cubical.HITs.Localization.Base.html#786" class="Bound">h</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="842" href="Cubical.HITs.Localization.Base.html#781" class="Bound">α</a> <a id="844" href="Cubical.HITs.Localization.Base.html#814" class="Bound">s</a><a id="845" class="Symbol">))</a> <a id="848" class="Symbol">→</a> <a id="850" class="Symbol">((</a><a id="852" href="Cubical.HITs.Localization.Base.html#852" class="Bound">t</a> <a id="854" class="Symbol">:</a> <a id="856" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="858" href="Cubical.HITs.Localization.Base.html#781" class="Bound">α</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">→</a> <a id="863" href="Cubical.HITs.Localization.Base.html#784" class="Bound">g</a> <a id="865" href="Cubical.HITs.Localization.Base.html#852" class="Bound">t</a> <a id="867" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="869" href="Cubical.HITs.Localization.Base.html#786" class="Bound">h</a> <a id="871" href="Cubical.HITs.Localization.Base.html#852" class="Bound">t</a><a id="872" class="Symbol">)</a>
    <a id="878" href="Cubical.HITs.Localization.Base.html#878" class="InductiveConstructor">≡isExt</a> <a id="885" class="Symbol">:</a> <a id="887" class="Symbol">∀</a> <a id="889" href="Cubical.HITs.Localization.Base.html#889" class="Bound">α</a> <a id="891" href="Cubical.HITs.Localization.Base.html#891" class="Bound">g</a> <a id="893" href="Cubical.HITs.Localization.Base.html#893" class="Bound">h</a> <a id="895" class="Symbol">(</a><a id="896" href="Cubical.HITs.Localization.Base.html#896" class="Bound">p</a> <a id="898" class="Symbol">:</a> <a id="900" class="Symbol">(</a><a id="901" href="Cubical.HITs.Localization.Base.html#901" class="Bound">s</a> <a id="903" class="Symbol">:</a> <a id="905" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="907" href="Cubical.HITs.Localization.Base.html#889" class="Bound">α</a><a id="908" class="Symbol">)</a> <a id="910" class="Symbol">→</a> <a id="912" href="Cubical.HITs.Localization.Base.html#891" class="Bound">g</a> <a id="914" class="Symbol">(</a><a id="915" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="917" href="Cubical.HITs.Localization.Base.html#889" class="Bound">α</a> <a id="919" href="Cubical.HITs.Localization.Base.html#901" class="Bound">s</a><a id="920" class="Symbol">)</a> <a id="922" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="924" href="Cubical.HITs.Localization.Base.html#893" class="Bound">h</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="929" href="Cubical.HITs.Localization.Base.html#889" class="Bound">α</a> <a id="931" href="Cubical.HITs.Localization.Base.html#901" class="Bound">s</a><a id="932" class="Symbol">))</a> <a id="935" class="Symbol">(</a><a id="936" href="Cubical.HITs.Localization.Base.html#936" class="Bound">s</a> <a id="938" class="Symbol">:</a> <a id="940" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="942" href="Cubical.HITs.Localization.Base.html#889" class="Bound">α</a><a id="943" class="Symbol">)</a> <a id="945" class="Symbol">→</a> <a id="947" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a> <a id="952" href="Cubical.HITs.Localization.Base.html#889" class="Bound">α</a> <a id="954" href="Cubical.HITs.Localization.Base.html#891" class="Bound">g</a> <a id="956" href="Cubical.HITs.Localization.Base.html#893" class="Bound">h</a> <a id="958" href="Cubical.HITs.Localization.Base.html#896" class="Bound">p</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.HITs.Localization.Base.html#422" class="Bound">F</a> <a id="963" href="Cubical.HITs.Localization.Base.html#889" class="Bound">α</a> <a id="965" href="Cubical.HITs.Localization.Base.html#936" class="Bound">s</a><a id="966" class="Symbol">)</a> <a id="968" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="970" href="Cubical.HITs.Localization.Base.html#896" class="Bound">p</a> <a id="972" href="Cubical.HITs.Localization.Base.html#936" class="Bound">s</a>

  <a id="977" href="Cubical.HITs.Localization.Base.html#977" class="Function">isLocal-Localize</a> <a id="994" class="Symbol">:</a> <a id="996" class="Symbol">∀</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.HITs.Localization.Base.html#999" class="Bound">F</a> <a id="1001" class="Symbol">:</a> <a id="1003" class="Symbol">∀</a> <a id="1005" href="Cubical.HITs.Localization.Base.html#1005" class="Bound">α</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Cubical.HITs.Localization.Base.html#233" class="Bound">S</a> <a id="1011" href="Cubical.HITs.Localization.Base.html#1005" class="Bound">α</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Cubical.HITs.Localization.Base.html#251" class="Bound">T</a> <a id="1017" href="Cubical.HITs.Localization.Base.html#1005" class="Bound">α</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Cubical.HITs.Localization.Base.html#1021" class="Bound">ℓ</a><a id="1022" class="Symbol">}</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Cubical.HITs.Localization.Base.html#1025" class="Bound">X</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1034" href="Cubical.HITs.Localization.Base.html#1021" class="Bound">ℓ</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="Cubical.HITs.Localization.Base.html#277" class="Function">isLocal</a> <a id="1047" href="Cubical.HITs.Localization.Base.html#999" class="Bound">F</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="1059" href="Cubical.HITs.Localization.Base.html#999" class="Bound">F</a> <a id="1061" href="Cubical.HITs.Localization.Base.html#1025" class="Bound">X</a><a id="1062" class="Symbol">)</a>
  <a id="1066" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.HITs.Localization.Base.html#977" class="Function">isLocal-Localize</a> <a id="1093" href="Cubical.HITs.Localization.Base.html#1093" class="Bound">F</a> <a id="1095" href="Cubical.HITs.Localization.Base.html#1095" class="Bound">X</a> <a id="1097" href="Cubical.HITs.Localization.Base.html#1097" class="Bound">α</a><a id="1098" class="Symbol">))</a> <a id="1101" href="Cubical.HITs.Localization.Base.html#1101" class="Bound">f</a> <a id="1103" href="Cubical.HITs.Localization.Base.html#1103" class="Bound">t</a>   <a id="1107" class="Symbol">=</a> <a id="1109" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a>   <a id="1115" href="Cubical.HITs.Localization.Base.html#1097" class="Bound">α</a> <a id="1117" href="Cubical.HITs.Localization.Base.html#1101" class="Bound">f</a> <a id="1119" href="Cubical.HITs.Localization.Base.html#1103" class="Bound">t</a>
  <a id="1123" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Cubical.HITs.Localization.Base.html#977" class="Function">isLocal-Localize</a> <a id="1150" href="Cubical.HITs.Localization.Base.html#1150" class="Bound">F</a> <a id="1152" href="Cubical.HITs.Localization.Base.html#1152" class="Bound">X</a> <a id="1154" href="Cubical.HITs.Localization.Base.html#1154" class="Bound">α</a><a id="1155" class="Symbol">))</a> <a id="1158" href="Cubical.HITs.Localization.Base.html#1158" class="Bound">f</a> <a id="1160" href="Cubical.HITs.Localization.Base.html#1160" class="Bound">i</a> <a id="1162" href="Cubical.HITs.Localization.Base.html#1162" class="Bound">s</a> <a id="1164" class="Symbol">=</a> <a id="1166" href="Cubical.HITs.Localization.Base.html#695" class="InductiveConstructor">isExt</a> <a id="1172" href="Cubical.HITs.Localization.Base.html#1154" class="Bound">α</a> <a id="1174" href="Cubical.HITs.Localization.Base.html#1158" class="Bound">f</a> <a id="1176" href="Cubical.HITs.Localization.Base.html#1162" class="Bound">s</a> <a id="1178" href="Cubical.HITs.Localization.Base.html#1160" class="Bound">i</a>
  <a id="1182" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Cubical.HITs.Localization.Base.html#977" class="Function">isLocal-Localize</a> <a id="1213" href="Cubical.HITs.Localization.Base.html#1213" class="Bound">F</a> <a id="1215" href="Cubical.HITs.Localization.Base.html#1215" class="Bound">X</a> <a id="1217" href="Cubical.HITs.Localization.Base.html#1217" class="Bound">α</a><a id="1218" class="Symbol">)</a> <a id="1220" href="Cubical.HITs.Localization.Base.html#1220" class="Bound">g</a> <a id="1222" href="Cubical.HITs.Localization.Base.html#1222" class="Bound">h</a><a id="1223" class="Symbol">)</a> <a id="1225" href="Cubical.HITs.Localization.Base.html#1225" class="Bound">p</a> <a id="1227" href="Cubical.HITs.Localization.Base.html#1227" class="Bound">i</a> <a id="1229" href="Cubical.HITs.Localization.Base.html#1229" class="Bound">t</a>   <a id="1233" class="Symbol">=</a> <a id="1235" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a>   <a id="1242" href="Cubical.HITs.Localization.Base.html#1217" class="Bound">α</a> <a id="1244" href="Cubical.HITs.Localization.Base.html#1220" class="Bound">g</a> <a id="1246" href="Cubical.HITs.Localization.Base.html#1222" class="Bound">h</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1257" href="Cubical.HITs.Localization.Base.html#1225" class="Bound">p</a><a id="1258" class="Symbol">)</a> <a id="1260" href="Cubical.HITs.Localization.Base.html#1229" class="Bound">t</a> <a id="1262" href="Cubical.HITs.Localization.Base.html#1227" class="Bound">i</a>
  <a id="1266" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Cubical.HITs.Localization.Base.html#977" class="Function">isLocal-Localize</a> <a id="1297" href="Cubical.HITs.Localization.Base.html#1297" class="Bound">F</a> <a id="1299" href="Cubical.HITs.Localization.Base.html#1299" class="Bound">X</a> <a id="1301" href="Cubical.HITs.Localization.Base.html#1301" class="Bound">α</a><a id="1302" class="Symbol">)</a> <a id="1304" href="Cubical.HITs.Localization.Base.html#1304" class="Bound">g</a> <a id="1306" href="Cubical.HITs.Localization.Base.html#1306" class="Bound">h</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Cubical.HITs.Localization.Base.html#1309" class="Bound">p</a> <a id="1311" href="Cubical.HITs.Localization.Base.html#1311" class="Bound">i</a> <a id="1313" href="Cubical.HITs.Localization.Base.html#1313" class="Bound">j</a> <a id="1315" href="Cubical.HITs.Localization.Base.html#1315" class="Bound">t</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Cubical.HITs.Localization.Base.html#878" class="InductiveConstructor">≡isExt</a> <a id="1326" href="Cubical.HITs.Localization.Base.html#1301" class="Bound">α</a> <a id="1328" href="Cubical.HITs.Localization.Base.html#1304" class="Bound">g</a> <a id="1330" href="Cubical.HITs.Localization.Base.html#1306" class="Bound">h</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1341" href="Cubical.HITs.Localization.Base.html#1309" class="Bound">p</a><a id="1342" class="Symbol">)</a> <a id="1344" href="Cubical.HITs.Localization.Base.html#1315" class="Bound">t</a> <a id="1346" href="Cubical.HITs.Localization.Base.html#1311" class="Bound">i</a> <a id="1348" href="Cubical.HITs.Localization.Base.html#1313" class="Bound">j</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Localization.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Localization.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Localization.Properties.html" class="Module">Cubical.HITs.Localization.Properties</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="92" class="Keyword">open</a> <a id="97" class="Keyword">import</a> <a id="104" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Foundations.Equiv.PathSplit.html" class="Module">Cubical.Foundations.Equiv.PathSplit</a>
<a id="263" class="Keyword">open</a> <a id="268" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Module">isPathSplitEquiv</a>

<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.HITs.Localization.Base.html" class="Module">Cubical.HITs.Localization.Base</a>

<a id="330" class="Keyword">module</a> <a id="337" href="Cubical.HITs.Localization.Properties.html#337" class="Module">_</a> <a id="339" class="Symbol">{</a><a id="340" href="Cubical.HITs.Localization.Properties.html#340" class="Bound">ℓα</a> <a id="343" href="Cubical.HITs.Localization.Properties.html#343" class="Bound">ℓs</a> <a id="346" href="Cubical.HITs.Localization.Properties.html#346" class="Bound">ℓt</a><a id="348" class="Symbol">}</a> <a id="350" class="Symbol">{</a><a id="351" href="Cubical.HITs.Localization.Properties.html#351" class="Bound">A</a> <a id="353" class="Symbol">:</a> <a id="355" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="360" href="Cubical.HITs.Localization.Properties.html#340" class="Bound">ℓα</a><a id="362" class="Symbol">}</a> <a id="364" class="Symbol">{</a><a id="365" href="Cubical.HITs.Localization.Properties.html#365" class="Bound">S</a> <a id="367" class="Symbol">:</a> <a id="369" href="Cubical.HITs.Localization.Properties.html#351" class="Bound">A</a> <a id="371" class="Symbol">→</a> <a id="373" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="378" href="Cubical.HITs.Localization.Properties.html#343" class="Bound">ℓs</a><a id="380" class="Symbol">}</a> <a id="382" class="Symbol">{</a><a id="383" href="Cubical.HITs.Localization.Properties.html#383" class="Bound">T</a> <a id="385" class="Symbol">:</a> <a id="387" href="Cubical.HITs.Localization.Properties.html#351" class="Bound">A</a> <a id="389" class="Symbol">→</a> <a id="391" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="396" href="Cubical.HITs.Localization.Properties.html#346" class="Bound">ℓt</a><a id="398" class="Symbol">}</a> <a id="400" class="Keyword">where</a>

  <a id="409" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="413" class="Symbol">:</a> <a id="415" class="Symbol">∀</a> <a id="417" class="Symbol">{</a><a id="418" href="Cubical.HITs.Localization.Properties.html#418" class="Bound">F</a> <a id="420" class="Symbol">:</a> <a id="422" class="Symbol">∀</a> <a id="424" href="Cubical.HITs.Localization.Properties.html#424" class="Bound">α</a> <a id="426" class="Symbol">→</a> <a id="428" href="Cubical.HITs.Localization.Properties.html#365" class="Bound">S</a> <a id="430" href="Cubical.HITs.Localization.Properties.html#424" class="Bound">α</a> <a id="432" class="Symbol">→</a> <a id="434" href="Cubical.HITs.Localization.Properties.html#383" class="Bound">T</a> <a id="436" href="Cubical.HITs.Localization.Properties.html#424" class="Bound">α</a><a id="437" class="Symbol">}</a> <a id="439" class="Symbol">{</a><a id="440" href="Cubical.HITs.Localization.Properties.html#440" class="Bound">ℓ</a> <a id="442" href="Cubical.HITs.Localization.Properties.html#442" class="Bound">ℓ&#39;</a><a id="444" class="Symbol">}</a> <a id="446" class="Symbol">{</a><a id="447" href="Cubical.HITs.Localization.Properties.html#447" class="Bound">X</a> <a id="449" class="Symbol">:</a> <a id="451" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="456" href="Cubical.HITs.Localization.Properties.html#440" class="Bound">ℓ</a><a id="457" class="Symbol">}</a> <a id="459" class="Symbol">{</a><a id="460" href="Cubical.HITs.Localization.Properties.html#460" class="Bound">Y</a> <a id="462" class="Symbol">:</a> <a id="464" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="469" href="Cubical.HITs.Localization.Properties.html#442" class="Bound">ℓ&#39;</a><a id="471" class="Symbol">}</a>
        <a id="481" class="Symbol">→</a> <a id="483" class="Symbol">(</a><a id="484" href="Cubical.HITs.Localization.Properties.html#484" class="Bound">lY</a> <a id="487" class="Symbol">:</a> <a id="489" href="Cubical.HITs.Localization.Base.html#277" class="Function">isLocal</a> <a id="497" href="Cubical.HITs.Localization.Properties.html#418" class="Bound">F</a> <a id="499" href="Cubical.HITs.Localization.Properties.html#460" class="Bound">Y</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">→</a> <a id="504" class="Symbol">(</a><a id="505" href="Cubical.HITs.Localization.Properties.html#447" class="Bound">X</a> <a id="507" class="Symbol">→</a> <a id="509" href="Cubical.HITs.Localization.Properties.html#460" class="Bound">Y</a><a id="510" class="Symbol">)</a> <a id="512" class="Symbol">→</a> <a id="514" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="523" href="Cubical.HITs.Localization.Properties.html#418" class="Bound">F</a> <a id="525" href="Cubical.HITs.Localization.Properties.html#447" class="Bound">X</a> <a id="527" class="Symbol">→</a> <a id="529" href="Cubical.HITs.Localization.Properties.html#460" class="Bound">Y</a>
  <a id="533" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="537" href="Cubical.HITs.Localization.Properties.html#537" class="Bound">lY</a> <a id="540" href="Cubical.HITs.Localization.Properties.html#540" class="Bound">g</a> <a id="542" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="544" href="Cubical.HITs.Localization.Properties.html#544" class="Bound">x</a> <a id="546" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="548" class="Symbol">=</a> <a id="550" href="Cubical.HITs.Localization.Properties.html#540" class="Bound">g</a> <a id="552" href="Cubical.HITs.Localization.Properties.html#544" class="Bound">x</a>
  <a id="556" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="560" href="Cubical.HITs.Localization.Properties.html#560" class="Bound">lY</a> <a id="563" href="Cubical.HITs.Localization.Properties.html#563" class="Bound">g</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a>   <a id="572" href="Cubical.HITs.Localization.Properties.html#572" class="Bound">α</a> <a id="574" href="Cubical.HITs.Localization.Properties.html#574" class="Bound">f</a> <a id="576" href="Cubical.HITs.Localization.Properties.html#576" class="Bound">t</a><a id="577" class="Symbol">)</a>   <a id="581" class="Symbol">=</a> <a id="583" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="587" class="Symbol">(</a><a id="588" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="592" class="Symbol">(</a><a id="593" href="Cubical.HITs.Localization.Properties.html#560" class="Bound">lY</a> <a id="596" href="Cubical.HITs.Localization.Properties.html#572" class="Bound">α</a><a id="597" class="Symbol">))</a> <a id="600" class="Symbol">(λ</a> <a id="603" href="Cubical.HITs.Localization.Properties.html#603" class="Bound">s</a> <a id="605" class="Symbol">→</a> <a id="607" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="611" href="Cubical.HITs.Localization.Properties.html#560" class="Bound">lY</a> <a id="614" href="Cubical.HITs.Localization.Properties.html#563" class="Bound">g</a> <a id="616" class="Symbol">(</a><a id="617" href="Cubical.HITs.Localization.Properties.html#574" class="Bound">f</a> <a id="619" href="Cubical.HITs.Localization.Properties.html#603" class="Bound">s</a><a id="620" class="Symbol">))</a> <a id="623" href="Cubical.HITs.Localization.Properties.html#576" class="Bound">t</a>
  <a id="627" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="631" href="Cubical.HITs.Localization.Properties.html#631" class="Bound">lY</a> <a id="634" href="Cubical.HITs.Localization.Properties.html#634" class="Bound">g</a> <a id="636" class="Symbol">(</a><a id="637" href="Cubical.HITs.Localization.Base.html#695" class="InductiveConstructor">isExt</a> <a id="643" href="Cubical.HITs.Localization.Properties.html#643" class="Bound">α</a> <a id="645" href="Cubical.HITs.Localization.Properties.html#645" class="Bound">f</a> <a id="647" href="Cubical.HITs.Localization.Properties.html#647" class="Bound">s</a> <a id="649" href="Cubical.HITs.Localization.Properties.html#649" class="Bound">i</a><a id="650" class="Symbol">)</a> <a id="652" class="Symbol">=</a> <a id="654" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="658" class="Symbol">(</a><a id="659" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="663" class="Symbol">(</a><a id="664" href="Cubical.HITs.Localization.Properties.html#631" class="Bound">lY</a> <a id="667" href="Cubical.HITs.Localization.Properties.html#643" class="Bound">α</a><a id="668" class="Symbol">))</a> <a id="671" class="Symbol">(λ</a> <a id="674" href="Cubical.HITs.Localization.Properties.html#674" class="Bound">s</a> <a id="676" class="Symbol">→</a> <a id="678" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="682" href="Cubical.HITs.Localization.Properties.html#631" class="Bound">lY</a> <a id="685" href="Cubical.HITs.Localization.Properties.html#634" class="Bound">g</a> <a id="687" class="Symbol">(</a><a id="688" href="Cubical.HITs.Localization.Properties.html#645" class="Bound">f</a> <a id="690" href="Cubical.HITs.Localization.Properties.html#674" class="Bound">s</a><a id="691" class="Symbol">))</a> <a id="694" href="Cubical.HITs.Localization.Properties.html#649" class="Bound">i</a> <a id="696" href="Cubical.HITs.Localization.Properties.html#647" class="Bound">s</a>
  <a id="700" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="704" href="Cubical.HITs.Localization.Properties.html#704" class="Bound">lY</a> <a id="707" href="Cubical.HITs.Localization.Properties.html#707" class="Bound">f</a> <a id="709" class="Symbol">(</a><a id="710" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a>   <a id="717" href="Cubical.HITs.Localization.Properties.html#717" class="Bound">α</a> <a id="719" href="Cubical.HITs.Localization.Properties.html#719" class="Bound">g</a> <a id="721" href="Cubical.HITs.Localization.Properties.html#721" class="Bound">h</a> <a id="723" href="Cubical.HITs.Localization.Properties.html#723" class="Bound">p</a> <a id="725" href="Cubical.HITs.Localization.Properties.html#725" class="Bound">t</a> <a id="727" href="Cubical.HITs.Localization.Properties.html#727" class="Bound">i</a><a id="728" class="Symbol">)</a>   <a id="732" class="Symbol">=</a> <a id="734" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="738" class="Symbol">(</a><a id="739" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.HITs.Localization.Properties.html#704" class="Bound">lY</a> <a id="751" href="Cubical.HITs.Localization.Properties.html#717" class="Bound">α</a><a id="752" class="Symbol">)</a> <a id="754" class="Symbol">(λ</a> <a id="757" href="Cubical.HITs.Localization.Properties.html#757" class="Bound">t</a> <a id="759" class="Symbol">→</a> <a id="761" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="765" href="Cubical.HITs.Localization.Properties.html#704" class="Bound">lY</a> <a id="768" href="Cubical.HITs.Localization.Properties.html#707" class="Bound">f</a> <a id="770" class="Symbol">(</a><a id="771" href="Cubical.HITs.Localization.Properties.html#719" class="Bound">g</a> <a id="773" href="Cubical.HITs.Localization.Properties.html#757" class="Bound">t</a><a id="774" class="Symbol">))</a> <a id="777" class="Symbol">(λ</a> <a id="780" href="Cubical.HITs.Localization.Properties.html#780" class="Bound">t</a> <a id="782" class="Symbol">→</a> <a id="784" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="788" href="Cubical.HITs.Localization.Properties.html#704" class="Bound">lY</a> <a id="791" href="Cubical.HITs.Localization.Properties.html#707" class="Bound">f</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.HITs.Localization.Properties.html#721" class="Bound">h</a> <a id="796" href="Cubical.HITs.Localization.Properties.html#780" class="Bound">t</a><a id="797" class="Symbol">)))</a>
                                        <a id="841" class="Symbol">(λ</a> <a id="844" href="Cubical.HITs.Localization.Properties.html#844" class="Bound">i</a> <a id="846" href="Cubical.HITs.Localization.Properties.html#846" class="Bound">s</a> <a id="848" class="Symbol">→</a> <a id="850" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="854" href="Cubical.HITs.Localization.Properties.html#704" class="Bound">lY</a> <a id="857" href="Cubical.HITs.Localization.Properties.html#707" class="Bound">f</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.HITs.Localization.Properties.html#723" class="Bound">p</a> <a id="862" href="Cubical.HITs.Localization.Properties.html#846" class="Bound">s</a> <a id="864" href="Cubical.HITs.Localization.Properties.html#844" class="Bound">i</a><a id="865" class="Symbol">))</a> <a id="868" href="Cubical.HITs.Localization.Properties.html#727" class="Bound">i</a> <a id="870" href="Cubical.HITs.Localization.Properties.html#725" class="Bound">t</a>
  <a id="874" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="878" href="Cubical.HITs.Localization.Properties.html#878" class="Bound">lY</a> <a id="881" href="Cubical.HITs.Localization.Properties.html#881" class="Bound">f</a> <a id="883" class="Symbol">(</a><a id="884" href="Cubical.HITs.Localization.Base.html#878" class="InductiveConstructor">≡isExt</a> <a id="891" href="Cubical.HITs.Localization.Properties.html#891" class="Bound">α</a> <a id="893" href="Cubical.HITs.Localization.Properties.html#893" class="Bound">g</a> <a id="895" href="Cubical.HITs.Localization.Properties.html#895" class="Bound">h</a> <a id="897" href="Cubical.HITs.Localization.Properties.html#897" class="Bound">p</a> <a id="899" href="Cubical.HITs.Localization.Properties.html#899" class="Bound">t</a> <a id="901" href="Cubical.HITs.Localization.Properties.html#901" class="Bound">i</a> <a id="903" href="Cubical.HITs.Localization.Properties.html#903" class="Bound">j</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">=</a> <a id="908" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="912" class="Symbol">(</a><a id="913" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.HITs.Localization.Properties.html#878" class="Bound">lY</a> <a id="925" href="Cubical.HITs.Localization.Properties.html#891" class="Bound">α</a><a id="926" class="Symbol">)</a> <a id="928" class="Symbol">(λ</a> <a id="931" href="Cubical.HITs.Localization.Properties.html#931" class="Bound">t</a> <a id="933" class="Symbol">→</a> <a id="935" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="939" href="Cubical.HITs.Localization.Properties.html#878" class="Bound">lY</a> <a id="942" href="Cubical.HITs.Localization.Properties.html#881" class="Bound">f</a> <a id="944" class="Symbol">(</a><a id="945" href="Cubical.HITs.Localization.Properties.html#893" class="Bound">g</a> <a id="947" href="Cubical.HITs.Localization.Properties.html#931" class="Bound">t</a><a id="948" class="Symbol">))</a> <a id="951" class="Symbol">(λ</a> <a id="954" href="Cubical.HITs.Localization.Properties.html#954" class="Bound">t</a> <a id="956" class="Symbol">→</a> <a id="958" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="962" href="Cubical.HITs.Localization.Properties.html#878" class="Bound">lY</a> <a id="965" href="Cubical.HITs.Localization.Properties.html#881" class="Bound">f</a> <a id="967" class="Symbol">(</a><a id="968" href="Cubical.HITs.Localization.Properties.html#895" class="Bound">h</a> <a id="970" href="Cubical.HITs.Localization.Properties.html#954" class="Bound">t</a><a id="971" class="Symbol">)))</a>
                                        <a id="1015" class="Symbol">(λ</a> <a id="1018" href="Cubical.HITs.Localization.Properties.html#1018" class="Bound">i</a> <a id="1020" href="Cubical.HITs.Localization.Properties.html#1020" class="Bound">s</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="1028" href="Cubical.HITs.Localization.Properties.html#878" class="Bound">lY</a> <a id="1031" href="Cubical.HITs.Localization.Properties.html#881" class="Bound">f</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.HITs.Localization.Properties.html#897" class="Bound">p</a> <a id="1036" href="Cubical.HITs.Localization.Properties.html#1020" class="Bound">s</a> <a id="1038" href="Cubical.HITs.Localization.Properties.html#1018" class="Bound">i</a><a id="1039" class="Symbol">))</a> <a id="1042" href="Cubical.HITs.Localization.Properties.html#901" class="Bound">i</a> <a id="1044" href="Cubical.HITs.Localization.Properties.html#903" class="Bound">j</a> <a id="1046" href="Cubical.HITs.Localization.Properties.html#899" class="Bound">t</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Localization.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Localization</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Localization.html" class="Module">Cubical.HITs.Localization</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.HITs.Localization.Base.html" class="Module">Cubical.HITs.Localization.Base</a> <a id="84" class="Keyword">public</a>

<a id="92" class="Keyword">open</a> <a id="97" class="Keyword">import</a> <a id="104" href="Cubical.HITs.Localization.Properties.html" class="Module">Cubical.HITs.Localization.Properties</a> <a id="141" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Nullification.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Nullification.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Nullification.Base.html" class="Module">Cubical.HITs.Nullification.Base</a> <a id="40" class="Keyword">where</a>

<a id="47" class="Keyword">open</a> <a id="52" class="Keyword">import</a> <a id="59" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Foundations.Equiv.PathSplit.html" class="Module">Cubical.Foundations.Equiv.PathSplit</a>
<a id="176" class="Keyword">open</a> <a id="181" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Module">isPathSplitEquiv</a>

<a id="199" class="Keyword">module</a> <a id="206" href="Cubical.HITs.Nullification.Base.html#206" class="Module">_</a> <a id="208" class="Symbol">{</a><a id="209" href="Cubical.HITs.Nullification.Base.html#209" class="Bound">ℓα</a> <a id="212" href="Cubical.HITs.Nullification.Base.html#212" class="Bound">ℓs</a><a id="214" class="Symbol">}</a> <a id="216" class="Symbol">{</a><a id="217" href="Cubical.HITs.Nullification.Base.html#217" class="Bound">A</a> <a id="219" class="Symbol">:</a> <a id="221" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="226" href="Cubical.HITs.Nullification.Base.html#209" class="Bound">ℓα</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">(</a><a id="231" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="233" class="Symbol">:</a> <a id="235" href="Cubical.HITs.Nullification.Base.html#217" class="Bound">A</a> <a id="237" class="Symbol">→</a> <a id="239" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="244" href="Cubical.HITs.Nullification.Base.html#212" class="Bound">ℓs</a><a id="246" class="Symbol">)</a> <a id="248" class="Keyword">where</a>
  <a id="256" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="263" class="Symbol">:</a> <a id="265" class="Symbol">∀</a> <a id="267" class="Symbol">{</a><a id="268" href="Cubical.HITs.Nullification.Base.html#268" class="Bound">ℓ</a><a id="269" class="Symbol">}</a> <a id="271" class="Symbol">(</a><a id="272" href="Cubical.HITs.Nullification.Base.html#272" class="Bound">X</a> <a id="274" class="Symbol">:</a> <a id="276" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="281" href="Cubical.HITs.Nullification.Base.html#268" class="Bound">ℓ</a><a id="282" class="Symbol">)</a> <a id="284" class="Symbol">→</a> <a id="286" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="291" class="Symbol">(</a><a id="292" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="298" class="Symbol">(</a><a id="299" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="305" href="Cubical.HITs.Nullification.Base.html#209" class="Bound">ℓα</a> <a id="308" href="Cubical.HITs.Nullification.Base.html#212" class="Bound">ℓs</a><a id="310" class="Symbol">)</a> <a id="312" href="Cubical.HITs.Nullification.Base.html#268" class="Bound">ℓ</a><a id="313" class="Symbol">)</a>
  <a id="317" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="324" href="Cubical.HITs.Nullification.Base.html#324" class="Bound">X</a> <a id="326" class="Symbol">=</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.HITs.Nullification.Base.html#329" class="Bound">α</a> <a id="331" class="Symbol">:</a> <a id="333" href="Cubical.HITs.Nullification.Base.html#217" class="Bound">A</a><a id="334" class="Symbol">)</a> <a id="336" class="Symbol">→</a> <a id="338" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="355" class="Symbol">(</a><a id="356" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="362" class="Symbol">{</a><a id="363" class="Argument">A</a> <a id="365" class="Symbol">=</a> <a id="367" href="Cubical.HITs.Nullification.Base.html#324" class="Bound">X</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">{</a><a id="371" class="Argument">B</a> <a id="373" class="Symbol">=</a> <a id="375" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="377" href="Cubical.HITs.Nullification.Base.html#329" class="Bound">α</a><a id="378" class="Symbol">})</a>

  <a id="384" class="Keyword">data</a> <a id="389" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="394" class="Symbol">{</a><a id="395" href="Cubical.HITs.Nullification.Base.html#395" class="Bound">ℓ</a><a id="396" class="Symbol">}</a> <a id="398" class="Symbol">(</a><a id="399" href="Cubical.HITs.Nullification.Base.html#399" class="Bound">X</a> <a id="401" class="Symbol">:</a> <a id="403" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="408" href="Cubical.HITs.Nullification.Base.html#395" class="Bound">ℓ</a><a id="409" class="Symbol">)</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="418" class="Symbol">(</a><a id="419" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="425" class="Symbol">(</a><a id="426" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="432" href="Cubical.HITs.Nullification.Base.html#209" class="Bound">ℓα</a> <a id="435" href="Cubical.HITs.Nullification.Base.html#212" class="Bound">ℓs</a><a id="437" class="Symbol">)</a> <a id="439" href="Cubical.HITs.Nullification.Base.html#395" class="Bound">ℓ</a><a id="440" class="Symbol">)</a> <a id="442" class="Keyword">where</a>
    <a id="452" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="456" class="Symbol">:</a> <a id="458" href="Cubical.HITs.Nullification.Base.html#399" class="Bound">X</a> <a id="460" class="Symbol">→</a> <a id="462" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="467" href="Cubical.HITs.Nullification.Base.html#399" class="Bound">X</a>
    <a id="473" class="Comment">-- the image of every map (S α → Null S X) is contractible in Null S X</a>
    <a id="548" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a>   <a id="554" class="Symbol">:</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.HITs.Nullification.Base.html#557" class="Bound">α</a> <a id="559" class="Symbol">:</a> <a id="561" href="Cubical.HITs.Nullification.Base.html#217" class="Bound">A</a><a id="562" class="Symbol">)</a> <a id="564" class="Symbol">→</a> <a id="566" class="Symbol">(</a><a id="567" href="Cubical.HITs.Nullification.Base.html#567" class="Bound">f</a> <a id="569" class="Symbol">:</a> <a id="571" class="Symbol">(</a><a id="572" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="574" href="Cubical.HITs.Nullification.Base.html#557" class="Bound">α</a><a id="575" class="Symbol">)</a> <a id="577" class="Symbol">→</a> <a id="579" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="584" href="Cubical.HITs.Nullification.Base.html#399" class="Bound">X</a><a id="585" class="Symbol">)</a> <a id="587" class="Symbol">→</a> <a id="589" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="594" href="Cubical.HITs.Nullification.Base.html#399" class="Bound">X</a>
    <a id="600" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="606" class="Symbol">:</a> <a id="608" class="Symbol">(</a><a id="609" href="Cubical.HITs.Nullification.Base.html#609" class="Bound">α</a> <a id="611" class="Symbol">:</a> <a id="613" href="Cubical.HITs.Nullification.Base.html#217" class="Bound">A</a><a id="614" class="Symbol">)</a> <a id="616" class="Symbol">→</a> <a id="618" class="Symbol">(</a><a id="619" href="Cubical.HITs.Nullification.Base.html#619" class="Bound">f</a> <a id="621" class="Symbol">:</a> <a id="623" class="Symbol">(</a><a id="624" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="626" href="Cubical.HITs.Nullification.Base.html#609" class="Bound">α</a><a id="627" class="Symbol">)</a> <a id="629" class="Symbol">→</a> <a id="631" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="636" href="Cubical.HITs.Nullification.Base.html#399" class="Bound">X</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">(</a><a id="640" href="Cubical.HITs.Nullification.Base.html#640" class="Bound">s</a> <a id="642" class="Symbol">:</a> <a id="644" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="646" href="Cubical.HITs.Nullification.Base.html#609" class="Bound">α</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">→</a> <a id="651" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="655" href="Cubical.HITs.Nullification.Base.html#609" class="Bound">α</a> <a id="657" href="Cubical.HITs.Nullification.Base.html#619" class="Bound">f</a> <a id="659" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="661" href="Cubical.HITs.Nullification.Base.html#619" class="Bound">f</a> <a id="663" href="Cubical.HITs.Nullification.Base.html#640" class="Bound">s</a>
    <a id="669" class="Comment">-- the image of every map (S α → x ≡ y) for x y : X is contractible in x ≡ y</a>
    <a id="750" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a>   <a id="757" class="Symbol">:</a> <a id="759" class="Symbol">∀</a> <a id="761" class="Symbol">{</a><a id="762" href="Cubical.HITs.Nullification.Base.html#762" class="Bound">x</a> <a id="764" href="Cubical.HITs.Nullification.Base.html#764" class="Bound">y</a><a id="765" class="Symbol">}</a> <a id="767" class="Symbol">{</a><a id="768" href="Cubical.HITs.Nullification.Base.html#768" class="Bound">α</a><a id="769" class="Symbol">}</a> <a id="771" class="Symbol">(</a><a id="772" href="Cubical.HITs.Nullification.Base.html#772" class="Bound">p</a> <a id="774" class="Symbol">:</a> <a id="776" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="778" href="Cubical.HITs.Nullification.Base.html#768" class="Bound">α</a> <a id="780" class="Symbol">→</a> <a id="782" href="Cubical.HITs.Nullification.Base.html#762" class="Bound">x</a> <a id="784" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="786" href="Cubical.HITs.Nullification.Base.html#764" class="Bound">y</a><a id="787" class="Symbol">)</a> <a id="789" class="Symbol">→</a> <a id="791" href="Cubical.HITs.Nullification.Base.html#762" class="Bound">x</a> <a id="793" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="795" href="Cubical.HITs.Nullification.Base.html#764" class="Bound">y</a>
    <a id="801" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="808" class="Symbol">:</a> <a id="810" class="Symbol">∀</a> <a id="812" class="Symbol">{</a><a id="813" href="Cubical.HITs.Nullification.Base.html#813" class="Bound">x</a> <a id="815" href="Cubical.HITs.Nullification.Base.html#815" class="Bound">y</a><a id="816" class="Symbol">}</a> <a id="818" class="Symbol">{</a><a id="819" href="Cubical.HITs.Nullification.Base.html#819" class="Bound">α</a><a id="820" class="Symbol">}</a> <a id="822" class="Symbol">(</a><a id="823" href="Cubical.HITs.Nullification.Base.html#823" class="Bound">p</a> <a id="825" class="Symbol">:</a> <a id="827" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="829" href="Cubical.HITs.Nullification.Base.html#819" class="Bound">α</a> <a id="831" class="Symbol">→</a> <a id="833" href="Cubical.HITs.Nullification.Base.html#813" class="Bound">x</a> <a id="835" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="837" href="Cubical.HITs.Nullification.Base.html#815" class="Bound">y</a><a id="838" class="Symbol">)</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.HITs.Nullification.Base.html#841" class="Bound">s</a> <a id="843" class="Symbol">:</a> <a id="845" href="Cubical.HITs.Nullification.Base.html#231" class="Bound">S</a> <a id="847" href="Cubical.HITs.Nullification.Base.html#819" class="Bound">α</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">→</a> <a id="852" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="857" href="Cubical.HITs.Nullification.Base.html#823" class="Bound">p</a> <a id="859" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="861" href="Cubical.HITs.Nullification.Base.html#823" class="Bound">p</a> <a id="863" href="Cubical.HITs.Nullification.Base.html#841" class="Bound">s</a>

  <a id="868" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="880" class="Symbol">:</a> <a id="882" class="Symbol">∀</a> <a id="884" class="Symbol">{</a><a id="885" href="Cubical.HITs.Nullification.Base.html#885" class="Bound">ℓ</a><a id="886" class="Symbol">}</a> <a id="888" class="Symbol">{</a><a id="889" href="Cubical.HITs.Nullification.Base.html#889" class="Bound">X</a> <a id="891" class="Symbol">:</a> <a id="893" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="898" href="Cubical.HITs.Nullification.Base.html#885" class="Bound">ℓ</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">→</a> <a id="903" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="910" class="Symbol">(</a><a id="911" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="916" href="Cubical.HITs.Nullification.Base.html#889" class="Bound">X</a><a id="917" class="Symbol">)</a>
  <a id="921" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="925" class="Symbol">(</a><a id="926" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="930" class="Symbol">(</a><a id="931" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="943" href="Cubical.HITs.Nullification.Base.html#943" class="Bound">α</a><a id="944" class="Symbol">))</a> <a id="947" href="Cubical.HITs.Nullification.Base.html#947" class="Bound">f</a> <a id="949" class="Symbol">=</a>     <a id="955" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a>   <a id="961" href="Cubical.HITs.Nullification.Base.html#943" class="Bound">α</a> <a id="963" href="Cubical.HITs.Nullification.Base.html#947" class="Bound">f</a>
  <a id="967" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="971" class="Symbol">(</a><a id="972" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="976" class="Symbol">(</a><a id="977" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="989" href="Cubical.HITs.Nullification.Base.html#989" class="Bound">α</a><a id="990" class="Symbol">))</a> <a id="993" href="Cubical.HITs.Nullification.Base.html#993" class="Bound">f</a> <a id="995" href="Cubical.HITs.Nullification.Base.html#995" class="Bound">i</a> <a id="997" href="Cubical.HITs.Nullification.Base.html#997" class="Bound">s</a> <a id="999" class="Symbol">=</a> <a id="1001" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="1007" href="Cubical.HITs.Nullification.Base.html#989" class="Bound">α</a> <a id="1009" href="Cubical.HITs.Nullification.Base.html#993" class="Bound">f</a> <a id="1011" href="Cubical.HITs.Nullification.Base.html#997" class="Bound">s</a> <a id="1013" href="Cubical.HITs.Nullification.Base.html#995" class="Bound">i</a>
  <a id="1017" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="1043" href="Cubical.HITs.Nullification.Base.html#1043" class="Bound">α</a><a id="1044" class="Symbol">)</a> <a id="1046" href="Cubical.HITs.Nullification.Base.html#1046" class="Bound">x</a> <a id="1048" href="Cubical.HITs.Nullification.Base.html#1048" class="Bound">y</a><a id="1049" class="Symbol">)</a> <a id="1051" href="Cubical.HITs.Nullification.Base.html#1051" class="Bound">p</a> <a id="1053" href="Cubical.HITs.Nullification.Base.html#1053" class="Bound">i</a>     <a id="1059" class="Symbol">=</a> <a id="1061" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a>   <a id="1068" class="Symbol">(</a><a id="1069" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1077" href="Cubical.HITs.Nullification.Base.html#1051" class="Bound">p</a><a id="1078" class="Symbol">)</a> <a id="1080" href="Cubical.HITs.Nullification.Base.html#1053" class="Bound">i</a>
  <a id="1084" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1088" class="Symbol">(</a><a id="1089" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="1110" href="Cubical.HITs.Nullification.Base.html#1110" class="Bound">α</a><a id="1111" class="Symbol">)</a> <a id="1113" href="Cubical.HITs.Nullification.Base.html#1113" class="Bound">x</a> <a id="1115" href="Cubical.HITs.Nullification.Base.html#1115" class="Bound">y</a><a id="1116" class="Symbol">)</a> <a id="1118" href="Cubical.HITs.Nullification.Base.html#1118" class="Bound">p</a> <a id="1120" href="Cubical.HITs.Nullification.Base.html#1120" class="Bound">i</a> <a id="1122" href="Cubical.HITs.Nullification.Base.html#1122" class="Bound">j</a> <a id="1124" href="Cubical.HITs.Nullification.Base.html#1124" class="Bound">s</a> <a id="1126" class="Symbol">=</a> <a id="1128" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="1144" href="Cubical.HITs.Nullification.Base.html#1118" class="Bound">p</a><a id="1145" class="Symbol">)</a> <a id="1147" href="Cubical.HITs.Nullification.Base.html#1124" class="Bound">s</a> <a id="1149" href="Cubical.HITs.Nullification.Base.html#1120" class="Bound">i</a> <a id="1151" href="Cubical.HITs.Nullification.Base.html#1122" class="Bound">j</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Nullification.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Nullification.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Nullification.Properties.html" class="Module">Cubical.HITs.Nullification.Properties</a> <a id="46" class="Keyword">where</a>

<a id="53" class="Keyword">open</a> <a id="58" class="Keyword">import</a> <a id="65" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="Cubical.Foundations.Equiv.PathSplit.html" class="Module">Cubical.Foundations.Equiv.PathSplit</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Cubical.Modalities.Modality.html" class="Module">Cubical.Modalities.Modality</a>

<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Cubical.HITs.Localization.html" class="Module">Cubical.HITs.Localization</a> <a id="642" class="Keyword">renaming</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.HITs.Localization.Properties.html#409" class="Function">rec</a> <a id="656" class="Symbol">to</a> <a id="659" class="Function">Localize-rec</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="703" class="Keyword">open</a> <a id="708" class="Keyword">import</a> <a id="715" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="763" class="Keyword">using</a> <a id="769" class="Symbol">(</a><a id="770" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="771" class="Symbol">;</a> <a id="773" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="777" class="Symbol">;</a> <a id="779" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="782" class="Symbol">)</a>

<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Cubical.HITs.Nullification.Base.html" class="Module">Cubical.HITs.Nullification.Base</a>

<a id="830" class="Keyword">open</a> <a id="835" href="Cubical.Modalities.Modality.html#450" class="Module">Modality</a>
<a id="844" class="Keyword">open</a> <a id="849" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Module">isPathSplitEquiv</a>

<a id="867" class="Keyword">private</a>
  <a id="877" class="Keyword">variable</a>
    <a id="890" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a> <a id="893" href="Cubical.HITs.Nullification.Properties.html#893" class="Generalizable">ℓs</a> <a id="896" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a> <a id="898" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a> <a id="901" href="Cubical.HITs.Nullification.Properties.html#901" class="Generalizable">ℓ&#39;&#39;</a> <a id="905" class="Symbol">:</a> <a id="907" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="917" href="Cubical.HITs.Nullification.Properties.html#917" class="Generalizable">A</a> <a id="919" class="Symbol">:</a> <a id="921" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="926" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a>
    <a id="933" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="935" class="Symbol">:</a> <a id="937" href="Cubical.HITs.Nullification.Properties.html#917" class="Generalizable">A</a> <a id="939" class="Symbol">→</a> <a id="941" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="946" href="Cubical.HITs.Nullification.Properties.html#893" class="Generalizable">ℓs</a>
    <a id="953" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="955" class="Symbol">:</a> <a id="957" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="962" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a>

<a id="isNull≡"></a><a id="965" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">(</a><a id="976" href="Cubical.HITs.Nullification.Properties.html#976" class="Bound">nX</a> <a id="979" class="Symbol">:</a> <a id="981" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="988" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="990" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="991" class="Symbol">)</a> <a id="993" class="Symbol">{</a><a id="994" href="Cubical.HITs.Nullification.Properties.html#994" class="Bound">x</a> <a id="996" href="Cubical.HITs.Nullification.Properties.html#996" class="Bound">y</a> <a id="998" class="Symbol">:</a> <a id="1000" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1012" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="1014" class="Symbol">(</a><a id="1015" href="Cubical.HITs.Nullification.Properties.html#994" class="Bound">x</a> <a id="1017" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1019" href="Cubical.HITs.Nullification.Properties.html#996" class="Bound">y</a><a id="1020" class="Symbol">)</a>
<a id="1022" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="1030" href="Cubical.HITs.Nullification.Properties.html#1030" class="Bound">nX</a> <a id="1033" href="Cubical.HITs.Nullification.Properties.html#1033" class="Bound">α</a> <a id="1035" class="Symbol">=</a>
  <a id="1039" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="1051" class="Symbol">(λ</a> <a id="1054" href="Cubical.HITs.Nullification.Properties.html#1054" class="Bound">p</a> <a id="1056" href="Cubical.HITs.Nullification.Properties.html#1056" class="Bound">_</a> <a id="1058" href="Cubical.HITs.Nullification.Properties.html#1058" class="Bound">i</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Cubical.HITs.Nullification.Properties.html#1054" class="Bound">p</a> <a id="1064" href="Cubical.HITs.Nullification.Properties.html#1058" class="Bound">i</a><a id="1065" class="Symbol">)</a>
              <a id="1081" class="Symbol">(</a><a id="1082" href="Cubical.Foundations.Equiv.Properties.html#10019" class="Function">isEquiv[equivFunA≃B∘f]→isEquiv[f]</a> <a id="1116" class="Symbol">(λ</a> <a id="1119" href="Cubical.HITs.Nullification.Properties.html#1119" class="Bound">p</a> <a id="1121" href="Cubical.HITs.Nullification.Properties.html#1121" class="Bound">_</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Cubical.HITs.Nullification.Properties.html#1119" class="Bound">p</a><a id="1126" class="Symbol">)</a> <a id="1128" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Foundations.Equiv.Properties.html#1439" class="Function">isEquivCong</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1160" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1162" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="1172" class="Symbol">_</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Cubical.HITs.Nullification.Properties.html#1030" class="Bound">nX</a> <a id="1178" href="Cubical.HITs.Nullification.Properties.html#1033" class="Bound">α</a><a id="1179" class="Symbol">))))</a>

<a id="isNullΠ"></a><a id="1185" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="1193" class="Symbol">:</a> <a id="1195" class="Symbol">{</a><a id="1196" href="Cubical.HITs.Nullification.Properties.html#1196" class="Bound">Y</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1209" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">→</a> <a id="1215" class="Symbol">((</a><a id="1217" href="Cubical.HITs.Nullification.Properties.html#1217" class="Bound">x</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1233" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.HITs.Nullification.Properties.html#1196" class="Bound">Y</a> <a id="1238" href="Cubical.HITs.Nullification.Properties.html#1217" class="Bound">x</a><a id="1239" class="Symbol">))</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1251" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="1253" class="Symbol">((</a><a id="1255" href="Cubical.HITs.Nullification.Properties.html#1255" class="Bound">x</a> <a id="1257" class="Symbol">:</a> <a id="1259" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Cubical.HITs.Nullification.Properties.html#1196" class="Bound">Y</a> <a id="1266" href="Cubical.HITs.Nullification.Properties.html#1255" class="Bound">x</a><a id="1267" class="Symbol">)</a>
<a id="1269" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="1277" class="Symbol">{</a><a id="1278" class="Argument">X</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1283" class="Symbol">}</a> <a id="1285" class="Symbol">{</a><a id="1286" class="Argument">S</a> <a id="1288" class="Symbol">=</a> <a id="1290" href="Cubical.HITs.Nullification.Properties.html#1290" class="Bound">S</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">{</a><a id="1294" class="Argument">Y</a> <a id="1296" class="Symbol">=</a> <a id="1298" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a><a id="1299" class="Symbol">}</a> <a id="1301" href="Cubical.HITs.Nullification.Properties.html#1301" class="Bound">nY</a> <a id="1304" href="Cubical.HITs.Nullification.Properties.html#1304" class="Bound">α</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="1320" class="Symbol">_</a> <a id="1322" class="Symbol">(</a><a id="1323" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1327" href="Cubical.HITs.Nullification.Properties.html#1525" class="Function">e</a><a id="1328" class="Symbol">)</a>
  <a id="1332" class="Keyword">where</a>
    <a id="1342" href="Cubical.HITs.Nullification.Properties.html#1342" class="Function">flipIso</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1356" class="Symbol">((</a><a id="1358" href="Cubical.HITs.Nullification.Properties.html#1358" class="Bound">x</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1363" class="Symbol">)</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.HITs.Nullification.Properties.html#1290" class="Bound">S</a> <a id="1369" href="Cubical.HITs.Nullification.Properties.html#1304" class="Bound">α</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a> <a id="1375" href="Cubical.HITs.Nullification.Properties.html#1358" class="Bound">x</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Cubical.HITs.Nullification.Properties.html#1290" class="Bound">S</a> <a id="1381" href="Cubical.HITs.Nullification.Properties.html#1304" class="Bound">α</a> <a id="1383" class="Symbol">→</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Cubical.HITs.Nullification.Properties.html#1386" class="Bound">x</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a> <a id="1397" href="Cubical.HITs.Nullification.Properties.html#1386" class="Bound">x</a><a id="1398" class="Symbol">)</a>
    <a id="1404" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1412" href="Cubical.HITs.Nullification.Properties.html#1342" class="Function">flipIso</a> <a id="1420" href="Cubical.HITs.Nullification.Properties.html#1420" class="Bound">f</a> <a id="1422" class="Symbol">=</a> <a id="1424" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1429" href="Cubical.HITs.Nullification.Properties.html#1420" class="Bound">f</a>
    <a id="1435" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1443" href="Cubical.HITs.Nullification.Properties.html#1342" class="Function">flipIso</a> <a id="1451" href="Cubical.HITs.Nullification.Properties.html#1451" class="Bound">f</a> <a id="1453" class="Symbol">=</a> <a id="1455" href="Cubical.Foundations.Function.html#1452" class="Function">flip</a> <a id="1460" href="Cubical.HITs.Nullification.Properties.html#1451" class="Bound">f</a>
    <a id="1466" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1474" href="Cubical.HITs.Nullification.Properties.html#1342" class="Function">flipIso</a> <a id="1482" href="Cubical.HITs.Nullification.Properties.html#1482" class="Bound">f</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1495" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1503" href="Cubical.HITs.Nullification.Properties.html#1342" class="Function">flipIso</a> <a id="1511" href="Cubical.HITs.Nullification.Properties.html#1511" class="Bound">f</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="1525" href="Cubical.HITs.Nullification.Properties.html#1525" class="Function">e</a> <a id="1527" class="Symbol">:</a> <a id="1529" class="Symbol">((</a><a id="1531" href="Cubical.HITs.Nullification.Properties.html#1531" class="Bound">x</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1536" class="Symbol">)</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a> <a id="1542" href="Cubical.HITs.Nullification.Properties.html#1531" class="Bound">x</a><a id="1543" class="Symbol">)</a> <a id="1545" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Cubical.HITs.Nullification.Properties.html#1290" class="Bound">S</a> <a id="1550" href="Cubical.HITs.Nullification.Properties.html#1304" class="Bound">α</a> <a id="1552" class="Symbol">→</a> <a id="1554" class="Symbol">((</a><a id="1556" href="Cubical.HITs.Nullification.Properties.html#1556" class="Bound">x</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a> <a id="1567" href="Cubical.HITs.Nullification.Properties.html#1556" class="Bound">x</a><a id="1568" class="Symbol">))</a>
    <a id="1575" href="Cubical.HITs.Nullification.Properties.html#1525" class="Function">e</a> <a id="1577" class="Symbol">=</a>
      <a id="1585" class="Symbol">((</a><a id="1587" href="Cubical.HITs.Nullification.Properties.html#1587" class="Bound">x</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">→</a> <a id="1596" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a> <a id="1598" href="Cubical.HITs.Nullification.Properties.html#1587" class="Bound">x</a><a id="1599" class="Symbol">)</a>
        <a id="1609" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1612" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="1622" class="Symbol">(λ</a> <a id="1625" href="Cubical.HITs.Nullification.Properties.html#1625" class="Bound">x</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1635" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="1648" class="Symbol">_</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Cubical.HITs.Nullification.Properties.html#1301" class="Bound">nY</a> <a id="1654" href="Cubical.HITs.Nullification.Properties.html#1625" class="Bound">x</a> <a id="1656" href="Cubical.HITs.Nullification.Properties.html#1304" class="Bound">α</a><a id="1657" class="Symbol">)))</a> <a id="1661" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="1669" class="Symbol">((</a><a id="1671" href="Cubical.HITs.Nullification.Properties.html#1671" class="Bound">x</a> <a id="1673" class="Symbol">:</a> <a id="1675" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1676" class="Symbol">)</a> <a id="1678" class="Symbol">→</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Cubical.HITs.Nullification.Properties.html#1290" class="Bound">S</a> <a id="1683" href="Cubical.HITs.Nullification.Properties.html#1304" class="Bound">α</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a> <a id="1689" href="Cubical.HITs.Nullification.Properties.html#1671" class="Bound">x</a><a id="1690" class="Symbol">))</a>
        <a id="1701" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1704" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1715" href="Cubical.HITs.Nullification.Properties.html#1342" class="Function">flipIso</a> <a id="1723" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.HITs.Nullification.Properties.html#1290" class="Bound">S</a> <a id="1734" href="Cubical.HITs.Nullification.Properties.html#1304" class="Bound">α</a> <a id="1736" class="Symbol">→</a> <a id="1738" class="Symbol">((</a><a id="1740" href="Cubical.HITs.Nullification.Properties.html#1740" class="Bound">x</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Cubical.HITs.Nullification.Properties.html#1282" class="Bound">X</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.HITs.Nullification.Properties.html#1298" class="Bound">Y</a> <a id="1751" href="Cubical.HITs.Nullification.Properties.html#1740" class="Bound">x</a><a id="1752" class="Symbol">))</a>
        <a id="1763" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="isNullΣ"></a><a id="1766" href="Cubical.HITs.Nullification.Properties.html#1766" class="Function">isNullΣ</a> <a id="1774" class="Symbol">:</a> <a id="1776" class="Symbol">{</a><a id="1777" href="Cubical.HITs.Nullification.Properties.html#1777" class="Bound">Y</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1790" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="1792" class="Symbol">}</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1804" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="1806" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="1807" class="Symbol">)</a> <a id="1809" class="Symbol">→</a> <a id="1811" class="Symbol">((</a><a id="1813" href="Cubical.HITs.Nullification.Properties.html#1813" class="Bound">x</a> <a id="1815" class="Symbol">:</a> <a id="1817" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="1818" class="Symbol">)</a> <a id="1820" class="Symbol">→</a> <a id="1822" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1829" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Cubical.HITs.Nullification.Properties.html#1777" class="Bound">Y</a> <a id="1834" href="Cubical.HITs.Nullification.Properties.html#1813" class="Bound">x</a><a id="1835" class="Symbol">))</a> <a id="1838" class="Symbol">→</a>
  <a id="1842" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1849" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1854" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="1856" href="Cubical.HITs.Nullification.Properties.html#1777" class="Bound">Y</a><a id="1857" class="Symbol">)</a>
<a id="1859" href="Cubical.HITs.Nullification.Properties.html#1766" class="Function">isNullΣ</a> <a id="1867" class="Symbol">{</a><a id="1868" class="Argument">X</a> <a id="1870" class="Symbol">=</a> <a id="1872" href="Cubical.HITs.Nullification.Properties.html#1872" class="Bound">X</a><a id="1873" class="Symbol">}</a> <a id="1875" class="Symbol">{</a><a id="1876" class="Argument">S</a> <a id="1878" class="Symbol">=</a> <a id="1880" href="Cubical.HITs.Nullification.Properties.html#1880" class="Bound">S</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">{</a><a id="1884" class="Argument">Y</a> <a id="1886" class="Symbol">=</a> <a id="1888" href="Cubical.HITs.Nullification.Properties.html#1888" class="Bound">Y</a><a id="1889" class="Symbol">}</a> <a id="1891" href="Cubical.HITs.Nullification.Properties.html#1891" class="Bound">nX</a> <a id="1894" href="Cubical.HITs.Nullification.Properties.html#1894" class="Bound">nY</a> <a id="1897" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a> <a id="1899" class="Symbol">=</a> <a id="1901" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="1913" class="Symbol">_</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1920" href="Cubical.HITs.Nullification.Properties.html#1935" class="Function">e</a><a id="1921" class="Symbol">)</a>
  <a id="1925" class="Keyword">where</a>
    <a id="1935" href="Cubical.HITs.Nullification.Properties.html#1935" class="Function">e</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1941" href="Cubical.HITs.Nullification.Properties.html#1872" class="Bound">X</a> <a id="1943" href="Cubical.HITs.Nullification.Properties.html#1888" class="Bound">Y</a> <a id="1945" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Cubical.HITs.Nullification.Properties.html#1880" class="Bound">S</a> <a id="1950" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1956" href="Cubical.HITs.Nullification.Properties.html#1872" class="Bound">X</a> <a id="1958" href="Cubical.HITs.Nullification.Properties.html#1888" class="Bound">Y</a><a id="1959" class="Symbol">)</a>
    <a id="1965" href="Cubical.HITs.Nullification.Properties.html#1935" class="Function">e</a> <a id="1967" class="Symbol">=</a>
      <a id="1975" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1977" href="Cubical.HITs.Nullification.Properties.html#1872" class="Bound">X</a> <a id="1979" href="Cubical.HITs.Nullification.Properties.html#1888" class="Bound">Y</a>
        <a id="1989" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1992" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="2009" class="Symbol">(λ</a> <a id="2012" href="Cubical.HITs.Nullification.Properties.html#2012" class="Bound">x</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="2033" class="Symbol">(_</a> <a id="2036" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Cubical.HITs.Nullification.Properties.html#1894" class="Bound">nY</a> <a id="2042" href="Cubical.HITs.Nullification.Properties.html#2012" class="Bound">x</a> <a id="2044" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a><a id="2045" class="Symbol">)))</a> <a id="2049" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="2057" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2060" href="Cubical.HITs.Nullification.Properties.html#2060" class="Bound">x</a> <a id="2062" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2064" href="Cubical.HITs.Nullification.Properties.html#1872" class="Bound">X</a> <a id="2066" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Cubical.HITs.Nullification.Properties.html#1880" class="Bound">S</a> <a id="2071" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Cubical.HITs.Nullification.Properties.html#1888" class="Bound">Y</a> <a id="2077" href="Cubical.HITs.Nullification.Properties.html#2060" class="Bound">x</a><a id="2078" class="Symbol">)</a>
        <a id="2088" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2091" href="Cubical.Data.Sigma.Properties.html#7825" class="Function">Σ-cong-equiv-fst</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="2126" class="Symbol">(_</a> <a id="2129" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Cubical.HITs.Nullification.Properties.html#1891" class="Bound">nX</a> <a id="2135" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a><a id="2136" class="Symbol">)))</a> <a id="2140" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="2148" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2151" href="Cubical.HITs.Nullification.Properties.html#2151" class="Bound">f</a> <a id="2153" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.HITs.Nullification.Properties.html#1880" class="Bound">S</a> <a id="2158" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="Cubical.HITs.Nullification.Properties.html#1872" class="Bound">X</a><a id="2163" class="Symbol">)</a> <a id="2165" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2167" class="Symbol">((</a><a id="2169" href="Cubical.HITs.Nullification.Properties.html#2169" class="Bound">z</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Cubical.HITs.Nullification.Properties.html#1880" class="Bound">S</a> <a id="2175" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a><a id="2176" class="Symbol">)</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Cubical.HITs.Nullification.Properties.html#1888" class="Bound">Y</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Cubical.HITs.Nullification.Properties.html#2151" class="Bound">f</a> <a id="2185" href="Cubical.HITs.Nullification.Properties.html#2169" class="Bound">z</a><a id="2186" class="Symbol">))</a>
        <a id="2197" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2200" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2219" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a><a id="2226" class="Symbol">)</a> <a id="2228" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.HITs.Nullification.Properties.html#1880" class="Bound">S</a> <a id="2239" href="Cubical.HITs.Nullification.Properties.html#1897" class="Bound">α</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2245" href="Cubical.HITs.Nullification.Properties.html#1872" class="Bound">X</a> <a id="2247" href="Cubical.HITs.Nullification.Properties.html#1888" class="Bound">Y</a><a id="2248" class="Symbol">)</a>
        <a id="2258" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="equivPreservesIsNull"></a><a id="2261" href="Cubical.HITs.Nullification.Properties.html#2261" class="Function">equivPreservesIsNull</a> <a id="2282" class="Symbol">:</a> <a id="2284" class="Symbol">{</a><a id="2285" href="Cubical.HITs.Nullification.Properties.html#2285" class="Bound">Y</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2294" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="2296" class="Symbol">}</a> <a id="2298" class="Symbol">→</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Cubical.HITs.Nullification.Properties.html#2301" class="Bound">e</a> <a id="2303" class="Symbol">:</a> <a id="2305" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="2307" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2309" href="Cubical.HITs.Nullification.Properties.html#2285" class="Bound">Y</a><a id="2310" class="Symbol">)</a> <a id="2312" class="Symbol">→</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="2322" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="2324" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="2336" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="2338" href="Cubical.HITs.Nullification.Properties.html#2285" class="Bound">Y</a>
<a id="2340" href="Cubical.HITs.Nullification.Properties.html#2261" class="Function">equivPreservesIsNull</a> <a id="2361" href="Cubical.HITs.Nullification.Properties.html#2361" class="Bound">e</a> <a id="2363" href="Cubical.HITs.Nullification.Properties.html#2363" class="Bound">nullX</a> <a id="2369" href="Cubical.HITs.Nullification.Properties.html#2369" class="Bound">α</a> <a id="2371" class="Symbol">=</a>
  <a id="2375" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="2387" class="Symbol">_</a>
    <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Foundations.Equiv.Properties.html#9454" class="Function">isEquiv[f∘equivFunA≃B]→isEquiv[f]</a>
      <a id="2434" class="Symbol">(λ</a> <a id="2437" href="Cubical.HITs.Nullification.Properties.html#2437" class="Bound">y</a> <a id="2439" href="Cubical.HITs.Nullification.Properties.html#2439" class="Bound">_</a> <a id="2441" class="Symbol">→</a> <a id="2443" href="Cubical.HITs.Nullification.Properties.html#2437" class="Bound">y</a><a id="2444" class="Symbol">)</a> <a id="2446" href="Cubical.HITs.Nullification.Properties.html#2361" class="Bound">e</a>
      <a id="2454" class="Symbol">(</a><a id="2455" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Cubical.Foundations.Equiv.PathSplit.html#2575" class="Function">pathSplitToEquiv</a> <a id="2488" class="Symbol">((λ</a> <a id="2492" href="Cubical.HITs.Nullification.Properties.html#2492" class="Bound">x</a> <a id="2494" href="Cubical.HITs.Nullification.Properties.html#2494" class="Bound">_</a> <a id="2496" class="Symbol">→</a> <a id="2498" href="Cubical.HITs.Nullification.Properties.html#2492" class="Bound">x</a><a id="2499" class="Symbol">)</a> <a id="2501" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.HITs.Nullification.Properties.html#2363" class="Bound">nullX</a> <a id="2510" href="Cubical.HITs.Nullification.Properties.html#2369" class="Bound">α</a><a id="2511" class="Symbol">)))</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Cubical.Foundations.Equiv.Properties.html#2345" class="Function">postCompEquiv</a> <a id="2530" href="Cubical.HITs.Nullification.Properties.html#2361" class="Bound">e</a><a id="2531" class="Symbol">))))</a>

<a id="rec"></a><a id="2537" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2541" class="Symbol">:</a> <a id="2543" class="Symbol">{</a><a id="2544" href="Cubical.HITs.Nullification.Properties.html#2544" class="Bound">Y</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2553" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">→</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Cubical.HITs.Nullification.Properties.html#2560" class="Bound">nB</a> <a id="2563" class="Symbol">:</a> <a id="2565" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="2572" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="2574" href="Cubical.HITs.Nullification.Properties.html#2544" class="Bound">Y</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">→</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Cubical.HITs.Nullification.Properties.html#2544" class="Bound">Y</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="2594" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="2596" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Cubical.HITs.Nullification.Properties.html#2544" class="Bound">Y</a>
<a id="2602" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2606" href="Cubical.HITs.Nullification.Properties.html#2606" class="Bound">nB</a> <a id="2609" href="Cubical.HITs.Nullification.Properties.html#2609" class="Bound">g</a> <a id="2611" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="2613" href="Cubical.HITs.Nullification.Properties.html#2613" class="Bound">x</a> <a id="2615" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="2617" class="Symbol">=</a> <a id="2619" href="Cubical.HITs.Nullification.Properties.html#2609" class="Bound">g</a> <a id="2621" href="Cubical.HITs.Nullification.Properties.html#2613" class="Bound">x</a>
<a id="2623" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2627" href="Cubical.HITs.Nullification.Properties.html#2627" class="Bound">nB</a> <a id="2630" href="Cubical.HITs.Nullification.Properties.html#2630" class="Bound">g</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="2637" href="Cubical.HITs.Nullification.Properties.html#2637" class="Bound">α</a> <a id="2639" href="Cubical.HITs.Nullification.Properties.html#2639" class="Bound">f</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Cubical.HITs.Nullification.Properties.html#2627" class="Bound">nB</a> <a id="2657" href="Cubical.HITs.Nullification.Properties.html#2637" class="Bound">α</a><a id="2658" class="Symbol">))</a> <a id="2661" class="Symbol">(λ</a> <a id="2664" href="Cubical.HITs.Nullification.Properties.html#2664" class="Bound">s</a> <a id="2666" class="Symbol">→</a> <a id="2668" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2672" href="Cubical.HITs.Nullification.Properties.html#2627" class="Bound">nB</a> <a id="2675" href="Cubical.HITs.Nullification.Properties.html#2630" class="Bound">g</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Cubical.HITs.Nullification.Properties.html#2639" class="Bound">f</a> <a id="2680" href="Cubical.HITs.Nullification.Properties.html#2664" class="Bound">s</a><a id="2681" class="Symbol">))</a>
<a id="2684" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2688" href="Cubical.HITs.Nullification.Properties.html#2688" class="Bound">nB</a> <a id="2691" href="Cubical.HITs.Nullification.Properties.html#2691" class="Bound">g</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="2700" href="Cubical.HITs.Nullification.Properties.html#2700" class="Bound">α</a> <a id="2702" href="Cubical.HITs.Nullification.Properties.html#2702" class="Bound">f</a> <a id="2704" href="Cubical.HITs.Nullification.Properties.html#2704" class="Bound">s</a> <a id="2706" href="Cubical.HITs.Nullification.Properties.html#2706" class="Bound">i</a><a id="2707" class="Symbol">)</a> <a id="2709" class="Symbol">=</a> <a id="2711" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Cubical.HITs.Nullification.Properties.html#2688" class="Bound">nB</a> <a id="2724" href="Cubical.HITs.Nullification.Properties.html#2700" class="Bound">α</a><a id="2725" class="Symbol">))</a> <a id="2728" class="Symbol">(λ</a> <a id="2731" href="Cubical.HITs.Nullification.Properties.html#2731" class="Bound">s</a> <a id="2733" class="Symbol">→</a> <a id="2735" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2739" href="Cubical.HITs.Nullification.Properties.html#2688" class="Bound">nB</a> <a id="2742" href="Cubical.HITs.Nullification.Properties.html#2691" class="Bound">g</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Cubical.HITs.Nullification.Properties.html#2702" class="Bound">f</a> <a id="2747" href="Cubical.HITs.Nullification.Properties.html#2731" class="Bound">s</a><a id="2748" class="Symbol">))</a> <a id="2751" href="Cubical.HITs.Nullification.Properties.html#2706" class="Bound">i</a> <a id="2753" href="Cubical.HITs.Nullification.Properties.html#2704" class="Bound">s</a>
<a id="2755" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2759" href="Cubical.HITs.Nullification.Properties.html#2759" class="Bound">nB</a> <a id="2762" href="Cubical.HITs.Nullification.Properties.html#2762" class="Bound">g</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="2770" class="Symbol">{</a><a id="2771" href="Cubical.HITs.Nullification.Properties.html#2771" class="Bound">x</a><a id="2772" class="Symbol">}</a> <a id="2774" class="Symbol">{</a><a id="2775" href="Cubical.HITs.Nullification.Properties.html#2775" class="Bound">y</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">{</a><a id="2779" href="Cubical.HITs.Nullification.Properties.html#2779" class="Bound">α</a><a id="2780" class="Symbol">}</a> <a id="2782" href="Cubical.HITs.Nullification.Properties.html#2782" class="Bound">p</a> <a id="2784" href="Cubical.HITs.Nullification.Properties.html#2784" class="Bound">i</a><a id="2785" class="Symbol">)</a> <a id="2787" class="Symbol">=</a> <a id="2789" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Cubical.HITs.Nullification.Properties.html#2759" class="Bound">nB</a> <a id="2806" href="Cubical.HITs.Nullification.Properties.html#2779" class="Bound">α</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2814" href="Cubical.HITs.Nullification.Properties.html#2759" class="Bound">nB</a> <a id="2817" href="Cubical.HITs.Nullification.Properties.html#2762" class="Bound">g</a> <a id="2819" href="Cubical.HITs.Nullification.Properties.html#2771" class="Bound">x</a><a id="2820" class="Symbol">)</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2827" href="Cubical.HITs.Nullification.Properties.html#2759" class="Bound">nB</a> <a id="2830" href="Cubical.HITs.Nullification.Properties.html#2762" class="Bound">g</a> <a id="2832" href="Cubical.HITs.Nullification.Properties.html#2775" class="Bound">y</a><a id="2833" class="Symbol">))</a> <a id="2836" class="Symbol">(λ</a> <a id="2839" href="Cubical.HITs.Nullification.Properties.html#2839" class="Bound">i</a> <a id="2841" href="Cubical.HITs.Nullification.Properties.html#2841" class="Bound">s</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2849" href="Cubical.HITs.Nullification.Properties.html#2759" class="Bound">nB</a> <a id="2852" href="Cubical.HITs.Nullification.Properties.html#2762" class="Bound">g</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Cubical.HITs.Nullification.Properties.html#2782" class="Bound">p</a> <a id="2857" href="Cubical.HITs.Nullification.Properties.html#2841" class="Bound">s</a> <a id="2859" href="Cubical.HITs.Nullification.Properties.html#2839" class="Bound">i</a><a id="2860" class="Symbol">))</a> <a id="2863" href="Cubical.HITs.Nullification.Properties.html#2784" class="Bound">i</a>
<a id="2865" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2869" href="Cubical.HITs.Nullification.Properties.html#2869" class="Bound">nB</a> <a id="2872" href="Cubical.HITs.Nullification.Properties.html#2872" class="Bound">g</a> <a id="2874" class="Symbol">(</a><a id="2875" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.HITs.Nullification.Properties.html#2883" class="Bound">x</a><a id="2884" class="Symbol">}</a> <a id="2886" class="Symbol">{</a><a id="2887" href="Cubical.HITs.Nullification.Properties.html#2887" class="Bound">y</a><a id="2888" class="Symbol">}</a> <a id="2890" class="Symbol">{</a><a id="2891" href="Cubical.HITs.Nullification.Properties.html#2891" class="Bound">α</a><a id="2892" class="Symbol">}</a> <a id="2894" href="Cubical.HITs.Nullification.Properties.html#2894" class="Bound">p</a> <a id="2896" href="Cubical.HITs.Nullification.Properties.html#2896" class="Bound">s</a> <a id="2898" href="Cubical.HITs.Nullification.Properties.html#2898" class="Bound">i</a> <a id="2900" href="Cubical.HITs.Nullification.Properties.html#2900" class="Bound">j</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Cubical.HITs.Nullification.Properties.html#2869" class="Bound">nB</a> <a id="2922" href="Cubical.HITs.Nullification.Properties.html#2891" class="Bound">α</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2930" href="Cubical.HITs.Nullification.Properties.html#2869" class="Bound">nB</a> <a id="2933" href="Cubical.HITs.Nullification.Properties.html#2872" class="Bound">g</a> <a id="2935" href="Cubical.HITs.Nullification.Properties.html#2883" class="Bound">x</a><a id="2936" class="Symbol">)</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2943" href="Cubical.HITs.Nullification.Properties.html#2869" class="Bound">nB</a> <a id="2946" href="Cubical.HITs.Nullification.Properties.html#2872" class="Bound">g</a> <a id="2948" href="Cubical.HITs.Nullification.Properties.html#2887" class="Bound">y</a><a id="2949" class="Symbol">))</a> <a id="2952" class="Symbol">(λ</a> <a id="2955" href="Cubical.HITs.Nullification.Properties.html#2955" class="Bound">i</a> <a id="2957" href="Cubical.HITs.Nullification.Properties.html#2957" class="Bound">s</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2965" href="Cubical.HITs.Nullification.Properties.html#2869" class="Bound">nB</a> <a id="2968" href="Cubical.HITs.Nullification.Properties.html#2872" class="Bound">g</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Cubical.HITs.Nullification.Properties.html#2894" class="Bound">p</a> <a id="2973" href="Cubical.HITs.Nullification.Properties.html#2957" class="Bound">s</a> <a id="2975" href="Cubical.HITs.Nullification.Properties.html#2955" class="Bound">i</a><a id="2976" class="Symbol">))</a> <a id="2979" href="Cubical.HITs.Nullification.Properties.html#2898" class="Bound">i</a> <a id="2981" href="Cubical.HITs.Nullification.Properties.html#2900" class="Bound">j</a> <a id="2983" href="Cubical.HITs.Nullification.Properties.html#2896" class="Bound">s</a>

<a id="toPathP⁻"></a><a id="2986" href="Cubical.HITs.Nullification.Properties.html#2986" class="Function">toPathP⁻</a> <a id="2995" class="Symbol">:</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Cubical.HITs.Nullification.Properties.html#2998" class="Bound">A</a> <a id="3000" class="Symbol">:</a> <a id="3002" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3011" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">{</a><a id="3015" href="Cubical.HITs.Nullification.Properties.html#3015" class="Bound">x</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Cubical.HITs.Nullification.Properties.html#2998" class="Bound">A</a> <a id="3021" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3023" class="Symbol">}</a> <a id="3025" class="Symbol">{</a><a id="3026" href="Cubical.HITs.Nullification.Properties.html#3026" class="Bound">y</a> <a id="3028" class="Symbol">:</a> <a id="3030" href="Cubical.HITs.Nullification.Properties.html#2998" class="Bound">A</a> <a id="3032" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3034" class="Symbol">}</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="Cubical.HITs.Nullification.Properties.html#3015" class="Bound">x</a> <a id="3040" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3042" href="Cubical.Foundations.Transport.html#909" class="Function">transport⁻</a> <a id="3053" class="Symbol">(λ</a> <a id="3056" href="Cubical.HITs.Nullification.Properties.html#3056" class="Bound">i</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Cubical.HITs.Nullification.Properties.html#2998" class="Bound">A</a> <a id="3062" href="Cubical.HITs.Nullification.Properties.html#3056" class="Bound">i</a><a id="3063" class="Symbol">)</a> <a id="3065" href="Cubical.HITs.Nullification.Properties.html#3026" class="Bound">y</a> <a id="3067" class="Symbol">→</a> <a id="3069" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3075" href="Cubical.HITs.Nullification.Properties.html#2998" class="Bound">A</a> <a id="3077" href="Cubical.HITs.Nullification.Properties.html#3015" class="Bound">x</a> <a id="3079" href="Cubical.HITs.Nullification.Properties.html#3026" class="Bound">y</a>
<a id="3081" href="Cubical.HITs.Nullification.Properties.html#2986" class="Function">toPathP⁻</a> <a id="3090" href="Cubical.HITs.Nullification.Properties.html#3090" class="Bound">A</a> <a id="3092" href="Cubical.HITs.Nullification.Properties.html#3092" class="Bound">p</a> <a id="3094" href="Cubical.HITs.Nullification.Properties.html#3094" class="Bound">i</a> <a id="3096" class="Symbol">=</a> <a id="3098" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="3106" class="Symbol">{</a><a id="3107" class="Argument">A</a> <a id="3109" class="Symbol">=</a> <a id="3111" class="Symbol">λ</a> <a id="3113" href="Cubical.HITs.Nullification.Properties.html#3113" class="Bound">i</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="Cubical.HITs.Nullification.Properties.html#3090" class="Bound">A</a> <a id="3119" class="Symbol">(</a><a id="3120" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3122" href="Cubical.HITs.Nullification.Properties.html#3113" class="Bound">i</a><a id="3123" class="Symbol">)}</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3131" href="Cubical.HITs.Nullification.Properties.html#3092" class="Bound">p</a><a id="3132" class="Symbol">)</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3137" href="Cubical.HITs.Nullification.Properties.html#3094" class="Bound">i</a><a id="3138" class="Symbol">)</a>

<a id="toPathP⁻-sq"></a><a id="3141" href="Cubical.HITs.Nullification.Properties.html#3141" class="Function">toPathP⁻-sq</a> <a id="3153" class="Symbol">:</a> <a id="3155" class="Symbol">∀</a> <a id="3157" class="Symbol">{</a><a id="3158" href="Cubical.HITs.Nullification.Properties.html#3158" class="Bound">ℓ</a><a id="3159" class="Symbol">}</a> <a id="3161" class="Symbol">{</a><a id="3162" href="Cubical.HITs.Nullification.Properties.html#3162" class="Bound">A</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3171" href="Cubical.HITs.Nullification.Properties.html#3158" class="Bound">ℓ</a><a id="3172" class="Symbol">}</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Cubical.HITs.Nullification.Properties.html#3175" class="Bound">x</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Cubical.HITs.Nullification.Properties.html#3162" class="Bound">A</a><a id="3180" class="Symbol">)</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.HITs.Nullification.Properties.html#2986" class="Function">toPathP⁻</a> <a id="3201" class="Symbol">(λ</a> <a id="3204" href="Cubical.HITs.Nullification.Properties.html#3204" class="Bound">_</a> <a id="3206" class="Symbol">→</a> <a id="3208" href="Cubical.HITs.Nullification.Properties.html#3162" class="Bound">A</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(λ</a> <a id="3214" href="Cubical.HITs.Nullification.Properties.html#3214" class="Bound">_</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3233" href="Cubical.HITs.Nullification.Properties.html#3175" class="Bound">x</a><a id="3234" class="Symbol">))</a> <a id="3237" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                                                  <a id="3292" class="Symbol">(</a><a id="3293" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3307" href="Cubical.HITs.Nullification.Properties.html#3175" class="Bound">x</a><a id="3308" class="Symbol">)</a> <a id="3310" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3315" href="Cubical.HITs.Nullification.Properties.html#3141" class="Function">toPathP⁻-sq</a> <a id="3327" href="Cubical.HITs.Nullification.Properties.html#3327" class="Bound">x</a> <a id="3329" href="Cubical.HITs.Nullification.Properties.html#3329" class="Bound">j</a> <a id="3331" href="Cubical.HITs.Nullification.Properties.html#3331" class="Bound">i</a> <a id="3333" class="Symbol">=</a> <a id="3335" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3341" class="Symbol">(λ</a> <a id="3344" href="Cubical.HITs.Nullification.Properties.html#3344" class="Bound">l</a> <a id="3346" class="Symbol">→</a> <a id="3348" class="Symbol">λ</a> <a id="3350" class="Symbol">{</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Cubical.HITs.Nullification.Properties.html#3331" class="Bound">i</a> <a id="3355" class="Symbol">=</a> <a id="3357" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3359" class="Symbol">)</a> <a id="3361" class="Symbol">→</a> <a id="3363" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3377" href="Cubical.HITs.Nullification.Properties.html#3327" class="Bound">x</a> <a id="3379" href="Cubical.HITs.Nullification.Properties.html#3329" class="Bound">j</a>
                                   <a id="3416" class="Symbol">;</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Cubical.HITs.Nullification.Properties.html#3331" class="Bound">i</a> <a id="3421" class="Symbol">=</a> <a id="3423" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3425" class="Symbol">)</a> <a id="3427" class="Symbol">→</a> <a id="3429" href="Cubical.HITs.Nullification.Properties.html#3327" class="Bound">x</a> <a id="3431" class="Symbol">;</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Cubical.HITs.Nullification.Properties.html#3329" class="Bound">j</a> <a id="3436" class="Symbol">=</a> <a id="3438" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">→</a> <a id="3444" href="Cubical.HITs.Nullification.Properties.html#3327" class="Bound">x</a> <a id="3446" class="Symbol">})</a>
                          <a id="3475" class="Symbol">(</a><a id="3476" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3490" href="Cubical.HITs.Nullification.Properties.html#3327" class="Bound">x</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Cubical.HITs.Nullification.Properties.html#3331" class="Bound">i</a> <a id="3495" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3497" href="Cubical.HITs.Nullification.Properties.html#3329" class="Bound">j</a><a id="3498" class="Symbol">))</a>

<a id="3502" class="Keyword">module</a> <a id="3509" href="Cubical.HITs.Nullification.Properties.html#3509" class="Module">_</a> <a id="3511" class="Symbol">{</a><a id="3512" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3521" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="3523" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="3525" class="Symbol">→</a> <a id="3527" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3532" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="3534" class="Symbol">}</a> <a id="3536" class="Keyword">where</a>

  <a id="3545" class="Keyword">private</a>
    <a id="3557" href="Cubical.HITs.Nullification.Properties.html#3557" class="Function">secCongDep&#39;</a> <a id="3569" class="Symbol">:</a> <a id="3571" class="Symbol">∀</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Cubical.HITs.Nullification.Properties.html#3574" class="Bound">nY</a> <a id="3577" class="Symbol">:</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Cubical.HITs.Nullification.Properties.html#3580" class="Bound">x</a> <a id="3582" class="Symbol">:</a> <a id="3584" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3589" href="Cubical.HITs.Nullification.Properties.html#3521" class="Bound">S</a> <a id="3591" href="Cubical.HITs.Nullification.Properties.html#3523" class="Bound">X</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="3603" href="Cubical.HITs.Nullification.Properties.html#3521" class="Bound">S</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3608" href="Cubical.HITs.Nullification.Properties.html#3580" class="Bound">x</a><a id="3609" class="Symbol">))</a> <a id="3612" class="Symbol">{</a><a id="3613" href="Cubical.HITs.Nullification.Properties.html#3613" class="Bound">x</a> <a id="3615" href="Cubical.HITs.Nullification.Properties.html#3615" class="Bound">y</a> <a id="3617" class="Symbol">:</a> <a id="3619" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3624" href="Cubical.HITs.Nullification.Properties.html#3521" class="Bound">S</a> <a id="3626" href="Cubical.HITs.Nullification.Properties.html#3523" class="Bound">X</a><a id="3627" class="Symbol">}</a> <a id="3629" class="Symbol">{</a><a id="3630" href="Cubical.HITs.Nullification.Properties.html#3630" class="Bound">α</a><a id="3631" class="Symbol">}</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Cubical.HITs.Nullification.Properties.html#3634" class="Bound">p</a> <a id="3636" class="Symbol">:</a> <a id="3638" href="Cubical.HITs.Nullification.Properties.html#3613" class="Bound">x</a> <a id="3640" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3642" href="Cubical.HITs.Nullification.Properties.html#3615" class="Bound">y</a><a id="3643" class="Symbol">)</a>
                  <a id="3663" class="Symbol">→</a> <a id="3665" class="Symbol">(∀</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Cubical.HITs.Nullification.Properties.html#3669" class="Bound">bx</a> <a id="3672" class="Symbol">:</a> <a id="3674" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3676" href="Cubical.HITs.Nullification.Properties.html#3613" class="Bound">x</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Cubical.HITs.Nullification.Properties.html#3680" class="Bound">by</a> <a id="3683" class="Symbol">:</a> <a id="3685" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3687" href="Cubical.HITs.Nullification.Properties.html#3615" class="Bound">y</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">→</a> <a id="3692" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3710" class="Symbol">(λ</a> <a id="3713" href="Cubical.HITs.Nullification.Properties.html#3713" class="Bound">x</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Cubical.HITs.Nullification.Properties.html#3716" class="Bound">b</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3722" href="Cubical.HITs.Nullification.Properties.html#3713" class="Bound">x</a><a id="3723" class="Symbol">)</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Cubical.HITs.Nullification.Properties.html#3726" class="Symbol">_</a> <a id="3728" class="Symbol">:</a> <a id="3730" href="Cubical.HITs.Nullification.Properties.html#3521" class="Bound">S</a> <a id="3732" href="Cubical.HITs.Nullification.Properties.html#3630" class="Bound">α</a><a id="3733" class="Symbol">)</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="Cubical.HITs.Nullification.Properties.html#3716" class="Bound">b</a><a id="3738" class="Symbol">)</a> <a id="3740" href="Cubical.HITs.Nullification.Properties.html#3634" class="Bound">p</a><a id="3741" class="Symbol">))</a>
    <a id="3748" href="Cubical.HITs.Nullification.Properties.html#3557" class="Function">secCongDep&#39;</a> <a id="3760" href="Cubical.HITs.Nullification.Properties.html#3760" class="Bound">nY</a> <a id="3763" class="Symbol">{</a><a id="3764" class="Argument">α</a> <a id="3766" class="Symbol">=</a> <a id="3768" href="Cubical.HITs.Nullification.Properties.html#3768" class="Bound">α</a><a id="3769" class="Symbol">}</a> <a id="3771" href="Cubical.HITs.Nullification.Properties.html#3771" class="Bound">p</a> <a id="3773" class="Symbol">=</a> <a id="3775" href="Cubical.Foundations.Equiv.PathSplit.html#5226" class="Function">secCongDep</a> <a id="3786" class="Symbol">(λ</a> <a id="3789" href="Cubical.HITs.Nullification.Properties.html#3789" class="Bound">_</a> <a id="3791" class="Symbol">→</a> <a id="3793" href="Cubical.Foundations.Function.html#1599" class="Function">const</a><a id="3798" class="Symbol">)</a> <a id="3800" href="Cubical.HITs.Nullification.Properties.html#3771" class="Bound">p</a> <a id="3802" class="Symbol">(λ</a> <a id="3805" href="Cubical.HITs.Nullification.Properties.html#3805" class="Bound">a</a> <a id="3807" class="Symbol">→</a> <a id="3809" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="3817" class="Symbol">(</a><a id="3818" href="Cubical.HITs.Nullification.Properties.html#3760" class="Bound">nY</a> <a id="3821" href="Cubical.HITs.Nullification.Properties.html#3805" class="Bound">a</a> <a id="3823" href="Cubical.HITs.Nullification.Properties.html#3768" class="Bound">α</a><a id="3824" class="Symbol">))</a>

  <a id="3830" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="3835" class="Symbol">:</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Cubical.HITs.Nullification.Properties.html#3838" class="Bound">nY</a> <a id="3841" class="Symbol">:</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Cubical.HITs.Nullification.Properties.html#3844" class="Bound">x</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3853" href="Cubical.HITs.Nullification.Properties.html#3521" class="Bound">S</a> <a id="3855" href="Cubical.HITs.Nullification.Properties.html#3523" class="Bound">X</a><a id="3856" class="Symbol">)</a> <a id="3858" class="Symbol">→</a> <a id="3860" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="3867" href="Cubical.HITs.Nullification.Properties.html#3521" class="Bound">S</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3872" href="Cubical.HITs.Nullification.Properties.html#3844" class="Bound">x</a><a id="3873" class="Symbol">))</a> <a id="3876" class="Symbol">→</a> <a id="3878" class="Symbol">((</a><a id="3880" href="Cubical.HITs.Nullification.Properties.html#3880" class="Bound">a</a> <a id="3882" class="Symbol">:</a> <a id="3884" href="Cubical.HITs.Nullification.Properties.html#3523" class="Bound">X</a><a id="3885" class="Symbol">)</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3891" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3893" href="Cubical.HITs.Nullification.Properties.html#3880" class="Bound">a</a> <a id="3895" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="3896" class="Symbol">)</a> <a id="3898" class="Symbol">→</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Cubical.HITs.Nullification.Properties.html#3901" class="Bound">x</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3910" href="Cubical.HITs.Nullification.Properties.html#3521" class="Bound">S</a> <a id="3912" href="Cubical.HITs.Nullification.Properties.html#3523" class="Bound">X</a><a id="3913" class="Symbol">)</a> <a id="3915" class="Symbol">→</a> <a id="3917" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="3919" href="Cubical.HITs.Nullification.Properties.html#3901" class="Bound">x</a>
  <a id="3923" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="3928" href="Cubical.HITs.Nullification.Properties.html#3928" class="Bound">nY</a> <a id="3931" href="Cubical.HITs.Nullification.Properties.html#3931" class="Bound">g</a> <a id="3933" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3935" href="Cubical.HITs.Nullification.Properties.html#3935" class="Bound">x</a> <a id="3937" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.HITs.Nullification.Properties.html#3931" class="Bound">g</a> <a id="3943" href="Cubical.HITs.Nullification.Properties.html#3935" class="Bound">x</a>
  <a id="3947" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="3952" href="Cubical.HITs.Nullification.Properties.html#3952" class="Bound">nY</a> <a id="3955" href="Cubical.HITs.Nullification.Properties.html#3955" class="Bound">g</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="3962" href="Cubical.HITs.Nullification.Properties.html#3962" class="Bound">α</a> <a id="3964" href="Cubical.HITs.Nullification.Properties.html#3964" class="Bound">f</a><a id="3965" class="Symbol">)</a>
    <a id="3971" class="Symbol">=</a> <a id="3973" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.HITs.Nullification.Properties.html#3952" class="Bound">nY</a> <a id="3986" class="Symbol">(</a><a id="3987" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="3991" href="Cubical.HITs.Nullification.Properties.html#3962" class="Bound">α</a> <a id="3993" href="Cubical.HITs.Nullification.Properties.html#3964" class="Bound">f</a><a id="3994" class="Symbol">)</a> <a id="3996" href="Cubical.HITs.Nullification.Properties.html#3962" class="Bound">α</a><a id="3997" class="Symbol">))</a>
          <a id="4010" class="Symbol">(λ</a> <a id="4013" href="Cubical.HITs.Nullification.Properties.html#4013" class="Bound">s</a> <a id="4015" class="Symbol">→</a> <a id="4017" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4027" class="Symbol">(λ</a> <a id="4030" href="Cubical.HITs.Nullification.Properties.html#4030" class="Bound">i</a> <a id="4032" class="Symbol">→</a> <a id="4034" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="4043" href="Cubical.HITs.Nullification.Properties.html#3962" class="Bound">α</a> <a id="4045" href="Cubical.HITs.Nullification.Properties.html#3964" class="Bound">f</a> <a id="4047" href="Cubical.HITs.Nullification.Properties.html#4013" class="Bound">s</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4052" href="Cubical.HITs.Nullification.Properties.html#4030" class="Bound">i</a><a id="4053" class="Symbol">)))</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4063" href="Cubical.HITs.Nullification.Properties.html#3952" class="Bound">nY</a> <a id="4066" href="Cubical.HITs.Nullification.Properties.html#3955" class="Bound">g</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.HITs.Nullification.Properties.html#3964" class="Bound">f</a> <a id="4071" href="Cubical.HITs.Nullification.Properties.html#4013" class="Bound">s</a><a id="4072" class="Symbol">)))</a>

  <a id="4079" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4084" href="Cubical.HITs.Nullification.Properties.html#4084" class="Bound">nY</a> <a id="4087" href="Cubical.HITs.Nullification.Properties.html#4087" class="Bound">g</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="4096" href="Cubical.HITs.Nullification.Properties.html#4096" class="Bound">α</a> <a id="4098" href="Cubical.HITs.Nullification.Properties.html#4098" class="Bound">f</a> <a id="4100" href="Cubical.HITs.Nullification.Properties.html#4100" class="Bound">s</a> <a id="4102" href="Cubical.HITs.Nullification.Properties.html#4102" class="Bound">i</a><a id="4103" class="Symbol">)</a>
    <a id="4109" class="Symbol">=</a> <a id="4111" href="Cubical.HITs.Nullification.Properties.html#2986" class="Function">toPathP⁻</a> <a id="4120" class="Symbol">(λ</a> <a id="4123" href="Cubical.HITs.Nullification.Properties.html#4123" class="Bound">i</a> <a id="4125" class="Symbol">→</a> <a id="4127" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="4136" href="Cubical.HITs.Nullification.Properties.html#4096" class="Bound">α</a> <a id="4138" href="Cubical.HITs.Nullification.Properties.html#4098" class="Bound">f</a> <a id="4140" href="Cubical.HITs.Nullification.Properties.html#4100" class="Bound">s</a> <a id="4142" href="Cubical.HITs.Nullification.Properties.html#4123" class="Bound">i</a><a id="4143" class="Symbol">))</a>
               <a id="4161" class="Symbol">(</a><a id="4162" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="4170" class="Symbol">(</a> <a id="4172" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.HITs.Nullification.Properties.html#4084" class="Bound">nY</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="4190" href="Cubical.HITs.Nullification.Properties.html#4096" class="Bound">α</a> <a id="4192" href="Cubical.HITs.Nullification.Properties.html#4098" class="Bound">f</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Cubical.HITs.Nullification.Properties.html#4096" class="Bound">α</a><a id="4196" class="Symbol">))</a>
                              <a id="4229" class="Symbol">(λ</a> <a id="4232" href="Cubical.HITs.Nullification.Properties.html#4232" class="Bound">s</a> <a id="4234" class="Symbol">→</a> <a id="4236" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4246" class="Symbol">(λ</a> <a id="4249" href="Cubical.HITs.Nullification.Properties.html#4249" class="Bound">i</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="4262" href="Cubical.HITs.Nullification.Properties.html#4096" class="Bound">α</a> <a id="4264" href="Cubical.HITs.Nullification.Properties.html#4098" class="Bound">f</a> <a id="4266" href="Cubical.HITs.Nullification.Properties.html#4232" class="Bound">s</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4271" href="Cubical.HITs.Nullification.Properties.html#4249" class="Bound">i</a><a id="4272" class="Symbol">)))</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4282" href="Cubical.HITs.Nullification.Properties.html#4084" class="Bound">nY</a> <a id="4285" href="Cubical.HITs.Nullification.Properties.html#4087" class="Bound">g</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Cubical.HITs.Nullification.Properties.html#4098" class="Bound">f</a> <a id="4290" href="Cubical.HITs.Nullification.Properties.html#4232" class="Bound">s</a><a id="4291" class="Symbol">)))</a> <a id="4295" class="Symbol">)</a> <a id="4297" href="Cubical.HITs.Nullification.Properties.html#4100" class="Bound">s</a><a id="4298" class="Symbol">)</a> <a id="4300" href="Cubical.HITs.Nullification.Properties.html#4102" class="Bound">i</a>

  <a id="4305" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4310" href="Cubical.HITs.Nullification.Properties.html#4310" class="Bound">nY</a> <a id="4313" href="Cubical.HITs.Nullification.Properties.html#4313" class="Bound">g</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="4321" class="Symbol">{</a><a id="4322" href="Cubical.HITs.Nullification.Properties.html#4322" class="Bound">x</a><a id="4323" class="Symbol">}</a> <a id="4325" class="Symbol">{</a><a id="4326" href="Cubical.HITs.Nullification.Properties.html#4326" class="Bound">y</a><a id="4327" class="Symbol">}</a> <a id="4329" href="Cubical.HITs.Nullification.Properties.html#4329" class="Bound">p</a> <a id="4331" href="Cubical.HITs.Nullification.Properties.html#4331" class="Bound">i</a><a id="4332" class="Symbol">)</a>
    <a id="4338" class="Symbol">=</a> <a id="4340" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4346" class="Symbol">(λ</a> <a id="4349" href="Cubical.HITs.Nullification.Properties.html#4349" class="Bound">k</a> <a id="4351" class="Symbol">→</a> <a id="4353" class="Symbol">λ</a> <a id="4355" class="Symbol">{</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.HITs.Nullification.Properties.html#4331" class="Bound">i</a> <a id="4360" class="Symbol">=</a> <a id="4362" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4364" class="Symbol">)</a> <a id="4366" class="Symbol">→</a> <a id="4368" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4388" href="Cubical.HITs.Nullification.Properties.html#4310" class="Bound">nY</a> <a id="4391" href="Cubical.HITs.Nullification.Properties.html#4313" class="Bound">g</a> <a id="4393" href="Cubical.HITs.Nullification.Properties.html#4322" class="Bound">x</a><a id="4394" class="Symbol">)</a> <a id="4396" href="Cubical.HITs.Nullification.Properties.html#4349" class="Bound">k</a>
                     <a id="4419" class="Symbol">;</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Cubical.HITs.Nullification.Properties.html#4331" class="Bound">i</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4428" class="Symbol">)</a> <a id="4430" class="Symbol">→</a> <a id="4432" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4452" href="Cubical.HITs.Nullification.Properties.html#4310" class="Bound">nY</a> <a id="4455" href="Cubical.HITs.Nullification.Properties.html#4313" class="Bound">g</a> <a id="4457" href="Cubical.HITs.Nullification.Properties.html#4326" class="Bound">y</a><a id="4458" class="Symbol">)</a> <a id="4460" href="Cubical.HITs.Nullification.Properties.html#4349" class="Bound">k</a> <a id="4462" class="Symbol">})</a>
            <a id="4477" class="Symbol">(</a><a id="4478" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Cubical.HITs.Nullification.Properties.html#3557" class="Function">secCongDep&#39;</a> <a id="4495" href="Cubical.HITs.Nullification.Properties.html#4310" class="Bound">nY</a> <a id="4498" class="Symbol">(</a><a id="4499" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="4504" href="Cubical.HITs.Nullification.Properties.html#4329" class="Bound">p</a><a id="4505" class="Symbol">)</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4518" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4529" href="Cubical.HITs.Nullification.Properties.html#4310" class="Bound">nY</a> <a id="4532" href="Cubical.HITs.Nullification.Properties.html#4313" class="Bound">g</a> <a id="4534" href="Cubical.HITs.Nullification.Properties.html#4322" class="Bound">x</a><a id="4535" class="Symbol">))</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4554" class="Symbol">(</a><a id="4555" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4560" href="Cubical.HITs.Nullification.Properties.html#4310" class="Bound">nY</a> <a id="4563" href="Cubical.HITs.Nullification.Properties.html#4313" class="Bound">g</a> <a id="4565" href="Cubical.HITs.Nullification.Properties.html#4326" class="Bound">y</a><a id="4566" class="Symbol">)))</a>
                 <a id="4587" class="Symbol">(λ</a> <a id="4590" href="Cubical.HITs.Nullification.Properties.html#4590" class="Bound">i</a> <a id="4592" href="Cubical.HITs.Nullification.Properties.html#4592" class="Bound">s</a> <a id="4594" class="Symbol">→</a> <a id="4596" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4606" class="Symbol">(λ</a> <a id="4609" href="Cubical.HITs.Nullification.Properties.html#4609" class="Bound">j</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="4615" class="Symbol">(</a><a id="4616" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="4623" href="Cubical.HITs.Nullification.Properties.html#4329" class="Bound">p</a> <a id="4625" href="Cubical.HITs.Nullification.Properties.html#4592" class="Bound">s</a> <a id="4627" class="Symbol">(</a><a id="4628" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4630" href="Cubical.HITs.Nullification.Properties.html#4609" class="Bound">j</a><a id="4631" class="Symbol">)</a> <a id="4633" href="Cubical.HITs.Nullification.Properties.html#4590" class="Bound">i</a><a id="4634" class="Symbol">))</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4643" href="Cubical.HITs.Nullification.Properties.html#4310" class="Bound">nY</a> <a id="4646" href="Cubical.HITs.Nullification.Properties.html#4313" class="Bound">g</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Cubical.HITs.Nullification.Properties.html#4329" class="Bound">p</a> <a id="4651" href="Cubical.HITs.Nullification.Properties.html#4592" class="Bound">s</a> <a id="4653" href="Cubical.HITs.Nullification.Properties.html#4590" class="Bound">i</a><a id="4654" class="Symbol">)))</a> <a id="4658" href="Cubical.HITs.Nullification.Properties.html#4331" class="Bound">i</a><a id="4659" class="Symbol">)</a>

  <a id="4664" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4669" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="4672" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="4682" class="Symbol">{</a><a id="4683" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="4684" class="Symbol">}</a> <a id="4686" class="Symbol">{</a><a id="4687" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="4688" class="Symbol">}</a> <a id="4690" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="4692" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a> <a id="4694" href="Cubical.HITs.Nullification.Properties.html#4694" class="Bound">j</a> <a id="4696" href="Cubical.HITs.Nullification.Properties.html#4696" class="Bound">i</a><a id="4697" class="Symbol">)</a>
    <a id="4703" class="Symbol">=</a> <a id="4705" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4711" class="Symbol">(λ</a> <a id="4714" href="Cubical.HITs.Nullification.Properties.html#4714" class="Bound">k</a> <a id="4716" class="Symbol">→</a> <a id="4718" class="Symbol">λ</a> <a id="4720" class="Symbol">{</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Cubical.HITs.Nullification.Properties.html#4696" class="Bound">i</a> <a id="4725" class="Symbol">=</a> <a id="4727" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4729" class="Symbol">)</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="Cubical.HITs.Nullification.Properties.html#3141" class="Function">toPathP⁻-sq</a> <a id="4745" class="Symbol">(</a><a id="4746" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4751" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="4754" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="4756" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="4757" class="Symbol">)</a> <a id="4759" href="Cubical.HITs.Nullification.Properties.html#4714" class="Bound">k</a> <a id="4761" href="Cubical.HITs.Nullification.Properties.html#4694" class="Bound">j</a>
                     <a id="4784" class="Symbol">;</a> <a id="4786" class="Symbol">(</a><a id="4787" href="Cubical.HITs.Nullification.Properties.html#4696" class="Bound">i</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4793" class="Symbol">)</a> <a id="4795" class="Symbol">→</a> <a id="4797" href="Cubical.HITs.Nullification.Properties.html#3141" class="Function">toPathP⁻-sq</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4815" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="4818" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="4820" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="4821" class="Symbol">)</a> <a id="4823" href="Cubical.HITs.Nullification.Properties.html#4714" class="Bound">k</a> <a id="4825" href="Cubical.HITs.Nullification.Properties.html#4694" class="Bound">j</a>
                     <a id="4848" class="Symbol">;</a> <a id="4850" class="Symbol">(</a><a id="4851" href="Cubical.HITs.Nullification.Properties.html#4694" class="Bound">j</a> <a id="4853" class="Symbol">=</a> <a id="4855" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4857" class="Symbol">)</a> <a id="4859" class="Symbol">→</a> <a id="4861" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4866" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="4869" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="4874" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a> <a id="4876" href="Cubical.HITs.Nullification.Properties.html#4696" class="Bound">i</a><a id="4877" class="Symbol">)</a> <a id="4879" class="Symbol">})</a>
            <a id="4894" class="Symbol">(</a><a id="4895" href="Cubical.HITs.Nullification.Properties.html#5536" class="Function">q₂</a> <a id="4898" href="Cubical.HITs.Nullification.Properties.html#4694" class="Bound">j</a> <a id="4900" href="Cubical.HITs.Nullification.Properties.html#4696" class="Bound">i</a><a id="4901" class="Symbol">)</a>

    <a id="4908" class="Keyword">where</a> <a id="4914" href="Cubical.HITs.Nullification.Properties.html#4914" class="Function">q₁</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4931" class="Symbol">(λ</a> <a id="4934" href="Cubical.HITs.Nullification.Properties.html#4934" class="Bound">i</a> <a id="4936" class="Symbol">→</a> <a id="4938" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="4946" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="4948" href="Cubical.HITs.Nullification.Properties.html#4934" class="Bound">i</a><a id="4949" class="Symbol">))</a> <a id="4952" class="Symbol">(</a><a id="4953" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4963" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="4974" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="4977" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="4979" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="4980" class="Symbol">))</a> <a id="4983" class="Symbol">(</a><a id="4984" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4994" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5005" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5008" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5010" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="5011" class="Symbol">)))</a>
                    <a id="5035" class="Symbol">(</a><a id="5036" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5040" class="Symbol">(</a><a id="5041" href="Cubical.HITs.Nullification.Properties.html#3557" class="Function">secCongDep&#39;</a> <a id="5053" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="5062" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a><a id="5063" class="Symbol">)</a> <a id="5065" class="Symbol">(</a><a id="5066" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5076" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5087" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5090" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5092" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="5093" class="Symbol">))</a> <a id="5096" class="Symbol">(</a><a id="5097" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5107" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5118" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5121" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5123" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="5124" class="Symbol">)))</a>
                         <a id="5153" class="Symbol">(λ</a> <a id="5156" href="Cubical.HITs.Nullification.Properties.html#5156" class="Bound">i</a> <a id="5158" href="Cubical.HITs.Nullification.Properties.html#5158" class="Bound">s</a> <a id="5160" class="Symbol">→</a> <a id="5162" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5172" class="Symbol">(λ</a> <a id="5175" href="Cubical.HITs.Nullification.Properties.html#5175" class="Bound">j</a> <a id="5177" class="Symbol">→</a> <a id="5179" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="5189" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5191" href="Cubical.HITs.Nullification.Properties.html#5158" class="Bound">s</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5196" href="Cubical.HITs.Nullification.Properties.html#5175" class="Bound">j</a><a id="5197" class="Symbol">)</a> <a id="5199" href="Cubical.HITs.Nullification.Properties.html#5156" class="Bound">i</a><a id="5200" class="Symbol">))</a> <a id="5203" class="Symbol">(</a><a id="5204" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5209" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5212" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5217" href="Cubical.HITs.Nullification.Properties.html#5158" class="Bound">s</a> <a id="5219" href="Cubical.HITs.Nullification.Properties.html#5156" class="Bound">i</a><a id="5220" class="Symbol">))))</a>
                    <a id="5245" class="Symbol">(λ</a> <a id="5248" href="Cubical.HITs.Nullification.Properties.html#5248" class="Bound">i</a> <a id="5250" class="Symbol">→</a> <a id="5252" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5262" class="Symbol">(λ</a> <a id="5265" href="Cubical.HITs.Nullification.Properties.html#5265" class="Bound">j</a> <a id="5267" class="Symbol">→</a> <a id="5269" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="5279" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5281" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a> <a id="5283" class="Symbol">(</a><a id="5284" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5286" href="Cubical.HITs.Nullification.Properties.html#5265" class="Bound">j</a><a id="5287" class="Symbol">)</a> <a id="5289" href="Cubical.HITs.Nullification.Properties.html#5248" class="Bound">i</a><a id="5290" class="Symbol">))</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5299" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5302" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5307" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a> <a id="5309" href="Cubical.HITs.Nullification.Properties.html#5248" class="Bound">i</a><a id="5310" class="Symbol">)))</a>
          <a id="5324" href="Cubical.HITs.Nullification.Properties.html#4914" class="Function">q₁</a> <a id="5327" href="Cubical.HITs.Nullification.Properties.html#5327" class="Bound">j</a> <a id="5329" href="Cubical.HITs.Nullification.Properties.html#5329" class="Bound">i</a> <a id="5331" class="Symbol">=</a> <a id="5333" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Cubical.HITs.Nullification.Properties.html#3557" class="Function">secCongDep&#39;</a> <a id="5350" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5353" class="Symbol">(</a><a id="5354" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="5359" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a><a id="5360" class="Symbol">)</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5373" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5378" class="Symbol">(</a><a id="5379" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5384" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5387" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5389" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="5390" class="Symbol">))</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5404" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5415" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5418" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5420" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="5421" class="Symbol">)))</a>
                       <a id="5448" class="Symbol">(λ</a> <a id="5451" href="Cubical.HITs.Nullification.Properties.html#5451" class="Bound">i</a> <a id="5453" href="Cubical.HITs.Nullification.Properties.html#5453" class="Bound">s</a> <a id="5455" class="Symbol">→</a> <a id="5457" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5467" class="Symbol">(λ</a> <a id="5470" href="Cubical.HITs.Nullification.Properties.html#5470" class="Bound">j</a> <a id="5472" class="Symbol">→</a> <a id="5474" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="5476" class="Symbol">(</a><a id="5477" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="5484" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5486" href="Cubical.HITs.Nullification.Properties.html#5453" class="Bound">s</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5491" href="Cubical.HITs.Nullification.Properties.html#5470" class="Bound">j</a><a id="5492" class="Symbol">)</a> <a id="5494" href="Cubical.HITs.Nullification.Properties.html#5451" class="Bound">i</a><a id="5495" class="Symbol">))</a> <a id="5498" class="Symbol">(</a><a id="5499" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5504" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5507" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5509" class="Symbol">(</a><a id="5510" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5512" href="Cubical.HITs.Nullification.Properties.html#5453" class="Bound">s</a> <a id="5514" href="Cubical.HITs.Nullification.Properties.html#5451" class="Bound">i</a><a id="5515" class="Symbol">)))</a> <a id="5519" href="Cubical.HITs.Nullification.Properties.html#5327" class="Bound">j</a> <a id="5521" href="Cubical.HITs.Nullification.Properties.html#5329" class="Bound">i</a> <a id="5523" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a>

          <a id="5536" href="Cubical.HITs.Nullification.Properties.html#5536" class="Function">q₂</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5547" class="Symbol">(λ</a> <a id="5550" href="Cubical.HITs.Nullification.Properties.html#5550" class="Bound">j</a> <a id="5552" class="Symbol">→</a> <a id="5554" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5560" class="Symbol">(λ</a> <a id="5563" href="Cubical.HITs.Nullification.Properties.html#5563" class="Bound">i</a> <a id="5565" class="Symbol">→</a> <a id="5567" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="5569" class="Symbol">(</a><a id="5570" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="5577" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5579" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a> <a id="5581" href="Cubical.HITs.Nullification.Properties.html#5550" class="Bound">j</a> <a id="5583" href="Cubical.HITs.Nullification.Properties.html#5563" class="Bound">i</a><a id="5584" class="Symbol">))</a> <a id="5587" class="Symbol">(</a><a id="5588" href="Cubical.HITs.Nullification.Properties.html#2986" class="Function">toPathP⁻</a> <a id="5597" class="Symbol">(λ</a> <a id="5600" href="Cubical.HITs.Nullification.Properties.html#5600" class="Bound">_</a> <a id="5602" class="Symbol">→</a> <a id="5604" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="5606" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="5607" class="Symbol">)</a> <a id="5609" class="Symbol">(λ</a> <a id="5612" href="Cubical.HITs.Nullification.Properties.html#5612" class="Bound">_</a> <a id="5614" class="Symbol">→</a> <a id="5616" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5626" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5631" class="Symbol">(</a><a id="5632" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5637" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5640" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5642" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="5643" class="Symbol">))</a> <a id="5646" href="Cubical.HITs.Nullification.Properties.html#5550" class="Bound">j</a><a id="5647" class="Symbol">)</a>
                                                             <a id="5710" class="Symbol">(</a><a id="5711" href="Cubical.HITs.Nullification.Properties.html#2986" class="Function">toPathP⁻</a> <a id="5720" class="Symbol">(λ</a> <a id="5723" href="Cubical.HITs.Nullification.Properties.html#5723" class="Bound">_</a> <a id="5725" class="Symbol">→</a> <a id="5727" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="5729" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">(λ</a> <a id="5735" href="Cubical.HITs.Nullification.Properties.html#5735" class="Bound">_</a> <a id="5737" class="Symbol">→</a> <a id="5739" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5749" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5754" class="Symbol">(</a><a id="5755" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5760" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5763" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5765" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="5766" class="Symbol">))</a> <a id="5769" href="Cubical.HITs.Nullification.Properties.html#5550" class="Bound">j</a><a id="5770" class="Symbol">))</a>
                     <a id="5794" class="Symbol">(</a><a id="5795" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5799" class="Symbol">(</a><a id="5800" href="Cubical.HITs.Nullification.Properties.html#3557" class="Function">secCongDep&#39;</a> <a id="5812" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5815" class="Symbol">(</a><a id="5816" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="5821" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a><a id="5822" class="Symbol">)</a> <a id="5824" class="Symbol">(</a><a id="5825" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5835" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5846" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5849" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5851" href="Cubical.HITs.Nullification.Properties.html#4683" class="Bound">x</a><a id="5852" class="Symbol">))</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5866" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5877" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5880" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5882" href="Cubical.HITs.Nullification.Properties.html#4687" class="Bound">y</a><a id="5883" class="Symbol">)))</a>
                        <a id="5911" class="Symbol">(λ</a> <a id="5914" href="Cubical.HITs.Nullification.Properties.html#5914" class="Bound">i</a> <a id="5916" href="Cubical.HITs.Nullification.Properties.html#5916" class="Bound">s</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5930" class="Symbol">(λ</a> <a id="5933" href="Cubical.HITs.Nullification.Properties.html#5933" class="Bound">j</a> <a id="5935" class="Symbol">→</a> <a id="5937" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="5947" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5949" href="Cubical.HITs.Nullification.Properties.html#5916" class="Bound">s</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5954" href="Cubical.HITs.Nullification.Properties.html#5933" class="Bound">j</a><a id="5955" class="Symbol">)</a> <a id="5957" href="Cubical.HITs.Nullification.Properties.html#5914" class="Bound">i</a><a id="5958" class="Symbol">))</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="5967" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="5970" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="5975" href="Cubical.HITs.Nullification.Properties.html#5916" class="Bound">s</a> <a id="5977" href="Cubical.HITs.Nullification.Properties.html#5914" class="Bound">i</a><a id="5978" class="Symbol">))))</a>
                     <a id="6004" class="Symbol">(λ</a> <a id="6007" href="Cubical.HITs.Nullification.Properties.html#6007" class="Bound">i</a> <a id="6009" class="Symbol">→</a> <a id="6011" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="6016" href="Cubical.HITs.Nullification.Properties.html#4669" class="Bound">nY</a> <a id="6019" href="Cubical.HITs.Nullification.Properties.html#4672" class="Bound">g</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="6024" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a> <a id="6026" href="Cubical.HITs.Nullification.Properties.html#6007" class="Bound">i</a><a id="6027" class="Symbol">))</a>
          <a id="6040" href="Cubical.HITs.Nullification.Properties.html#5536" class="Function">q₂</a> <a id="6043" href="Cubical.HITs.Nullification.Properties.html#6043" class="Bound">j</a> <a id="6045" href="Cubical.HITs.Nullification.Properties.html#6045" class="Bound">i</a> <a id="6047" class="Symbol">=</a> <a id="6049" href="Cubical.HITs.Nullification.Properties.html#2986" class="Function">toPathP⁻</a> <a id="6058" class="Symbol">(λ</a> <a id="6061" href="Cubical.HITs.Nullification.Properties.html#6061" class="Bound">j</a> <a id="6063" class="Symbol">→</a> <a id="6065" href="Cubical.HITs.Nullification.Properties.html#3512" class="Bound">Y</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="6075" href="Cubical.HITs.Nullification.Properties.html#4690" class="Bound">p</a> <a id="6077" href="Cubical.HITs.Nullification.Properties.html#4692" class="Bound">s</a> <a id="6079" href="Cubical.HITs.Nullification.Properties.html#6061" class="Bound">j</a> <a id="6081" href="Cubical.HITs.Nullification.Properties.html#6045" class="Bound">i</a><a id="6082" class="Symbol">))</a> <a id="6085" class="Symbol">(λ</a> <a id="6088" href="Cubical.HITs.Nullification.Properties.html#6088" class="Bound">j</a> <a id="6090" class="Symbol">→</a> <a id="6092" href="Cubical.HITs.Nullification.Properties.html#4914" class="Function">q₁</a> <a id="6095" href="Cubical.HITs.Nullification.Properties.html#6088" class="Bound">j</a> <a id="6097" href="Cubical.HITs.Nullification.Properties.html#6045" class="Bound">i</a><a id="6098" class="Symbol">)</a> <a id="6100" href="Cubical.HITs.Nullification.Properties.html#6043" class="Bound">j</a>

<a id="NullRecIsPathSplitEquiv"></a><a id="6103" href="Cubical.HITs.Nullification.Properties.html#6103" class="Function">NullRecIsPathSplitEquiv</a> <a id="6127" class="Symbol">:</a> <a id="6129" class="Symbol">{</a><a id="6130" href="Cubical.HITs.Nullification.Properties.html#6130" class="Bound">Y</a> <a id="6132" class="Symbol">:</a> <a id="6134" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6139" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="6141" class="Symbol">}</a> <a id="6143" class="Symbol">→</a> <a id="6145" class="Symbol">(</a><a id="6146" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="6153" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6155" href="Cubical.HITs.Nullification.Properties.html#6130" class="Bound">Y</a><a id="6156" class="Symbol">)</a> <a id="6158" class="Symbol">→</a> <a id="6160" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Record">isPathSplitEquiv</a> <a id="6177" class="Symbol">{</a><a id="6178" class="Argument">A</a> <a id="6180" class="Symbol">=</a> <a id="6182" class="Symbol">(</a><a id="6183" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="6188" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6190" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="6191" class="Symbol">)</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="Cubical.HITs.Nullification.Properties.html#6130" class="Bound">Y</a><a id="6196" class="Symbol">}</a> <a id="6198" class="Symbol">(λ</a> <a id="6201" href="Cubical.HITs.Nullification.Properties.html#6201" class="Bound">f</a> <a id="6203" class="Symbol">→</a> <a id="6205" href="Cubical.HITs.Nullification.Properties.html#6201" class="Bound">f</a> <a id="6207" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6209" class="InductiveConstructor Operator">∣_∣</a><a id="6212" class="Symbol">)</a>
<a id="6214" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="6218" class="Symbol">(</a><a id="6219" href="Cubical.HITs.Nullification.Properties.html#6103" class="Function">NullRecIsPathSplitEquiv</a> <a id="6243" href="Cubical.HITs.Nullification.Properties.html#6243" class="Bound">nY</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">=</a> <a id="6249" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="6253" href="Cubical.HITs.Nullification.Properties.html#6243" class="Bound">nY</a> <a id="6256" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6258" class="Symbol">λ</a> <a id="6260" href="Cubical.HITs.Nullification.Properties.html#6260" class="Bound">_</a> <a id="6262" class="Symbol">→</a> <a id="6264" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6269" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="6277" class="Symbol">(</a><a id="6278" href="Cubical.HITs.Nullification.Properties.html#6103" class="Function">NullRecIsPathSplitEquiv</a> <a id="6302" href="Cubical.HITs.Nullification.Properties.html#6302" class="Bound">nY</a><a id="6304" class="Symbol">)</a> <a id="6306" href="Cubical.HITs.Nullification.Properties.html#6306" class="Bound">f</a> <a id="6308" href="Cubical.HITs.Nullification.Properties.html#6308" class="Bound">f&#39;</a> <a id="6311" class="Symbol">=</a> <a id="6313" class="Symbol">(λ</a> <a id="6316" href="Cubical.HITs.Nullification.Properties.html#6316" class="Bound">p</a> <a id="6318" class="Symbol">→</a> <a id="6320" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6327" class="Symbol">(</a><a id="6328" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="6333" class="Symbol">(λ</a> <a id="6336" href="Cubical.HITs.Nullification.Properties.html#6336" class="Bound">_</a> <a id="6338" class="Symbol">→</a> <a id="6340" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="6348" href="Cubical.HITs.Nullification.Properties.html#6302" class="Bound">nY</a><a id="6350" class="Symbol">)</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="6361" href="Cubical.HITs.Nullification.Properties.html#6316" class="Bound">p</a><a id="6362" class="Symbol">)))</a> <a id="6366" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6368" class="Symbol">λ</a> <a id="6370" href="Cubical.HITs.Nullification.Properties.html#6370" class="Bound">_</a> <a id="6372" class="Symbol">→</a> <a id="6374" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="NullRecIsEquiv"></a><a id="6380" href="Cubical.HITs.Nullification.Properties.html#6380" class="Function">NullRecIsEquiv</a> <a id="6395" class="Symbol">:</a> <a id="6397" class="Symbol">{</a><a id="6398" href="Cubical.HITs.Nullification.Properties.html#6398" class="Bound">Y</a> <a id="6400" class="Symbol">:</a> <a id="6402" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6407" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="6409" class="Symbol">}</a> <a id="6411" class="Symbol">→</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="6421" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6423" href="Cubical.HITs.Nullification.Properties.html#6398" class="Bound">Y</a><a id="6424" class="Symbol">)</a> <a id="6426" class="Symbol">→</a> <a id="6428" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6436" class="Symbol">{</a><a id="6437" class="Argument">A</a> <a id="6439" class="Symbol">=</a> <a id="6441" class="Symbol">(</a><a id="6442" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="6447" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6449" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.HITs.Nullification.Properties.html#6398" class="Bound">Y</a><a id="6455" class="Symbol">}</a> <a id="6457" class="Symbol">(λ</a> <a id="6460" href="Cubical.HITs.Nullification.Properties.html#6460" class="Bound">f</a> <a id="6462" class="Symbol">→</a> <a id="6464" href="Cubical.HITs.Nullification.Properties.html#6460" class="Bound">f</a> <a id="6466" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6468" class="InductiveConstructor Operator">∣_∣</a><a id="6471" class="Symbol">)</a>
<a id="6473" href="Cubical.HITs.Nullification.Properties.html#6380" class="Function">NullRecIsEquiv</a> <a id="6488" href="Cubical.HITs.Nullification.Properties.html#6488" class="Bound">nY</a> <a id="6491" class="Symbol">=</a> <a id="6493" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="6503" class="Symbol">_</a> <a id="6505" class="Symbol">(</a><a id="6506" href="Cubical.HITs.Nullification.Properties.html#6103" class="Function">NullRecIsPathSplitEquiv</a> <a id="6530" href="Cubical.HITs.Nullification.Properties.html#6488" class="Bound">nY</a><a id="6532" class="Symbol">)</a>

<a id="NullRecEquiv"></a><a id="6535" href="Cubical.HITs.Nullification.Properties.html#6535" class="Function">NullRecEquiv</a> <a id="6548" class="Symbol">:</a> <a id="6550" class="Symbol">{</a><a id="6551" href="Cubical.HITs.Nullification.Properties.html#6551" class="Bound">Y</a> <a id="6553" class="Symbol">:</a> <a id="6555" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6560" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="6562" class="Symbol">}</a> <a id="6564" class="Symbol">→</a> <a id="6566" class="Symbol">(</a><a id="6567" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="6574" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6576" href="Cubical.HITs.Nullification.Properties.html#6551" class="Bound">Y</a><a id="6577" class="Symbol">)</a> <a id="6579" class="Symbol">→</a> <a id="6581" class="Symbol">((</a><a id="6583" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="6588" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6590" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="6591" class="Symbol">)</a> <a id="6593" class="Symbol">→</a> <a id="6595" href="Cubical.HITs.Nullification.Properties.html#6551" class="Bound">Y</a><a id="6596" class="Symbol">)</a> <a id="6598" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Cubical.HITs.Nullification.Properties.html#6551" class="Bound">Y</a><a id="6606" class="Symbol">)</a>
<a id="6608" href="Cubical.HITs.Nullification.Properties.html#6535" class="Function">NullRecEquiv</a> <a id="6621" href="Cubical.HITs.Nullification.Properties.html#6621" class="Bound">nY</a> <a id="6624" class="Symbol">=</a> <a id="6626" class="Symbol">(λ</a> <a id="6629" href="Cubical.HITs.Nullification.Properties.html#6629" class="Bound">f</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Cubical.HITs.Nullification.Properties.html#6629" class="Bound">f</a> <a id="6635" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6637" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a><a id="6640" class="Symbol">)</a> <a id="6642" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Cubical.HITs.Nullification.Properties.html#6380" class="Function">NullRecIsEquiv</a> <a id="6660" href="Cubical.HITs.Nullification.Properties.html#6621" class="Bound">nY</a><a id="6662" class="Symbol">)</a>

<a id="NullPreservesProp"></a><a id="6665" href="Cubical.HITs.Nullification.Properties.html#6665" class="Function">NullPreservesProp</a> <a id="6683" class="Symbol">:</a> <a id="6685" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6692" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="6694" class="Symbol">→</a> <a id="6696" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6703" class="Symbol">(</a><a id="6704" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="6709" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6711" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="6712" class="Symbol">)</a>

<a id="6715" href="Cubical.HITs.Nullification.Properties.html#6665" class="Function">NullPreservesProp</a> <a id="6733" class="Symbol">{</a><a id="6734" class="Argument">S</a> <a id="6736" class="Symbol">=</a> <a id="6738" href="Cubical.HITs.Nullification.Properties.html#6738" class="Bound">S</a><a id="6739" class="Symbol">}</a> <a id="6741" href="Cubical.HITs.Nullification.Properties.html#6741" class="Bound">pX</a> <a id="6744" href="Cubical.HITs.Nullification.Properties.html#6744" class="Bound">u</a> <a id="6746" class="Symbol">=</a> <a id="6748" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="6753" class="Symbol">(λ</a> <a id="6756" href="Cubical.HITs.Nullification.Properties.html#6756" class="Bound">v&#39;</a> <a id="6759" class="Symbol">→</a> <a id="6761" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="6769" class="Symbol">(</a><a id="6770" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="6782" href="Cubical.HITs.Nullification.Properties.html#6738" class="Bound">S</a><a id="6783" class="Symbol">))</a>
  <a id="6788" class="Symbol">(λ</a> <a id="6791" href="Cubical.HITs.Nullification.Properties.html#6791" class="Bound">y</a> <a id="6793" class="Symbol">→</a> <a id="6795" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="6800" class="Symbol">(λ</a> <a id="6803" href="Cubical.HITs.Nullification.Properties.html#6803" class="Bound">u&#39;</a> <a id="6806" class="Symbol">→</a> <a id="6808" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="6816" class="Symbol">(</a><a id="6817" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="6829" href="Cubical.HITs.Nullification.Properties.html#6738" class="Bound">S</a><a id="6830" class="Symbol">)</a> <a id="6832" class="Symbol">{</a><a id="6833" class="Argument">x</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Cubical.HITs.Nullification.Properties.html#6803" class="Bound">u&#39;</a><a id="6839" class="Symbol">})</a> <a id="6842" class="Symbol">(λ</a> <a id="6845" href="Cubical.HITs.Nullification.Properties.html#6845" class="Bound">x</a> <a id="6847" class="Symbol">→</a> <a id="6849" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6854" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Cubical.HITs.Nullification.Properties.html#6741" class="Bound">pX</a> <a id="6862" href="Cubical.HITs.Nullification.Properties.html#6845" class="Bound">x</a> <a id="6864" href="Cubical.HITs.Nullification.Properties.html#6791" class="Bound">y</a><a id="6865" class="Symbol">))</a> <a id="6868" href="Cubical.HITs.Nullification.Properties.html#6744" class="Bound">u</a><a id="6869" class="Symbol">)</a>

<a id="NullPreservesContr"></a><a id="6872" href="Cubical.HITs.Nullification.Properties.html#6872" class="Function">NullPreservesContr</a> <a id="6891" class="Symbol">:</a> <a id="6893" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6901" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="6903" class="Symbol">→</a> <a id="6905" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6913" class="Symbol">(</a><a id="6914" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="6919" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="6921" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="6922" class="Symbol">)</a>
<a id="6924" href="Cubical.HITs.Nullification.Properties.html#6872" class="Function">NullPreservesContr</a> <a id="6943" href="Cubical.HITs.Nullification.Properties.html#6943" class="Bound">l</a> <a id="6945" class="Symbol">=</a> <a id="6947" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="6963" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="6965" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6969" href="Cubical.HITs.Nullification.Properties.html#6943" class="Bound">l</a> <a id="6971" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Cubical.HITs.Nullification.Properties.html#6665" class="Function">NullPreservesProp</a> <a id="6992" class="Symbol">(</a><a id="6993" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="7008" href="Cubical.HITs.Nullification.Properties.html#6943" class="Bound">l</a><a id="7009" class="Symbol">))</a>

<a id="isPropIsNull"></a><a id="7013" href="Cubical.HITs.Nullification.Properties.html#7013" class="Function">isPropIsNull</a> <a id="7026" class="Symbol">:</a> <a id="7028" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7043" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7045" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="7046" class="Symbol">)</a>
<a id="7048" href="Cubical.HITs.Nullification.Properties.html#7013" class="Function">isPropIsNull</a> <a id="7061" class="Symbol">=</a> <a id="7063" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="7071" class="Symbol">(λ</a> <a id="7074" href="Cubical.HITs.Nullification.Properties.html#7074" class="Bound">_</a> <a id="7076" class="Symbol">→</a> <a id="7078" href="Cubical.Foundations.Equiv.PathSplit.html#3465" class="Function">isPropIsPathSplitEquiv</a> <a id="7101" class="Symbol">_)</a>

<a id="7105" class="Comment">{-
  We check that a few common definitions in type theory are null,
  assuming they are given null types as input.
-}</a>
<a id="isNullIsContr"></a><a id="7224" href="Cubical.HITs.Nullification.Properties.html#7224" class="Function">isNullIsContr</a> <a id="7238" class="Symbol">:</a> <a id="7240" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7247" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7249" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="7251" class="Symbol">→</a> <a id="7253" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7260" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7262" class="Symbol">(</a><a id="7263" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="7271" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="7272" class="Symbol">)</a>
<a id="7274" href="Cubical.HITs.Nullification.Properties.html#7224" class="Function">isNullIsContr</a> <a id="7288" href="Cubical.HITs.Nullification.Properties.html#7288" class="Bound">nullX</a> <a id="7294" class="Symbol">=</a> <a id="7296" href="Cubical.HITs.Nullification.Properties.html#1766" class="Function">isNullΣ</a> <a id="7304" href="Cubical.HITs.Nullification.Properties.html#7288" class="Bound">nullX</a> <a id="7310" class="Symbol">λ</a> <a id="7312" href="Cubical.HITs.Nullification.Properties.html#7312" class="Bound">_</a> <a id="7314" class="Symbol">→</a> <a id="7316" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="7324" class="Symbol">(λ</a> <a id="7327" href="Cubical.HITs.Nullification.Properties.html#7327" class="Bound">_</a> <a id="7329" class="Symbol">→</a> <a id="7331" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="7339" href="Cubical.HITs.Nullification.Properties.html#7288" class="Bound">nullX</a><a id="7344" class="Symbol">)</a>

<a id="isNullIsEquiv"></a><a id="7347" href="Cubical.HITs.Nullification.Properties.html#7347" class="Function">isNullIsEquiv</a> <a id="7361" class="Symbol">:</a>
  <a id="7365" class="Symbol">{</a><a id="7366" href="Cubical.HITs.Nullification.Properties.html#7366" class="Bound">Y</a> <a id="7368" class="Symbol">:</a> <a id="7370" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7375" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="7377" class="Symbol">}</a> <a id="7379" class="Symbol">(</a><a id="7380" href="Cubical.HITs.Nullification.Properties.html#7380" class="Bound">nullX</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7395" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7397" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="7398" class="Symbol">)</a>
  <a id="7402" class="Symbol">(</a><a id="7403" href="Cubical.HITs.Nullification.Properties.html#7403" class="Bound">nullY</a> <a id="7409" class="Symbol">:</a> <a id="7411" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7418" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7420" href="Cubical.HITs.Nullification.Properties.html#7366" class="Bound">Y</a><a id="7421" class="Symbol">)</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Cubical.HITs.Nullification.Properties.html#7424" class="Bound">f</a> <a id="7426" class="Symbol">:</a> <a id="7428" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Cubical.HITs.Nullification.Properties.html#7366" class="Bound">Y</a><a id="7433" class="Symbol">)</a> <a id="7435" class="Symbol">→</a> <a id="7437" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7444" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7446" class="Symbol">(</a><a id="7447" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="7455" href="Cubical.HITs.Nullification.Properties.html#7424" class="Bound">f</a><a id="7456" class="Symbol">)</a>
<a id="7458" href="Cubical.HITs.Nullification.Properties.html#7347" class="Function">isNullIsEquiv</a> <a id="7472" href="Cubical.HITs.Nullification.Properties.html#7472" class="Bound">nullX</a> <a id="7478" href="Cubical.HITs.Nullification.Properties.html#7478" class="Bound">nullY</a> <a id="7484" href="Cubical.HITs.Nullification.Properties.html#7484" class="Bound">f</a> <a id="7486" class="Symbol">=</a>
  <a id="7490" href="Cubical.HITs.Nullification.Properties.html#2261" class="Function">equivPreservesIsNull</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="7521" class="Symbol">(</a><a id="7522" href="Cubical.Foundations.Equiv.html#12131" class="Function">isEquiv≃isEquiv&#39;</a> <a id="7539" href="Cubical.HITs.Nullification.Properties.html#7484" class="Bound">f</a><a id="7540" class="Symbol">))</a>
    <a id="7547" class="Symbol">(</a><a id="7548" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="7556" class="Symbol">λ</a> <a id="7558" href="Cubical.HITs.Nullification.Properties.html#7558" class="Bound">_</a> <a id="7560" class="Symbol">→</a> <a id="7562" href="Cubical.HITs.Nullification.Properties.html#7224" class="Function">isNullIsContr</a> <a id="7576" class="Symbol">(</a><a id="7577" href="Cubical.HITs.Nullification.Properties.html#1766" class="Function">isNullΣ</a> <a id="7585" href="Cubical.HITs.Nullification.Properties.html#7472" class="Bound">nullX</a> <a id="7591" class="Symbol">λ</a> <a id="7593" href="Cubical.HITs.Nullification.Properties.html#7593" class="Bound">_</a> <a id="7595" class="Symbol">→</a> <a id="7597" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="7605" href="Cubical.HITs.Nullification.Properties.html#7478" class="Bound">nullY</a><a id="7610" class="Symbol">))</a>

<a id="isNullEquiv"></a><a id="7614" href="Cubical.HITs.Nullification.Properties.html#7614" class="Function">isNullEquiv</a> <a id="7626" class="Symbol">:</a>
  <a id="7630" class="Symbol">∀</a> <a id="7632" class="Symbol">{</a><a id="7633" href="Cubical.HITs.Nullification.Properties.html#7633" class="Bound">ℓα</a> <a id="7636" href="Cubical.HITs.Nullification.Properties.html#7636" class="Bound">ℓs</a> <a id="7639" href="Cubical.HITs.Nullification.Properties.html#7639" class="Bound">ℓ</a><a id="7640" class="Symbol">}</a> <a id="7642" class="Symbol">{</a><a id="7643" href="Cubical.HITs.Nullification.Properties.html#7643" class="Bound">A</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7652" href="Cubical.HITs.Nullification.Properties.html#7633" class="Bound">ℓα</a><a id="7654" class="Symbol">}</a> <a id="7656" class="Symbol">{</a><a id="7657" href="Cubical.HITs.Nullification.Properties.html#7657" class="Bound">S</a> <a id="7659" class="Symbol">:</a> <a id="7661" href="Cubical.HITs.Nullification.Properties.html#7643" class="Bound">A</a> <a id="7663" class="Symbol">→</a> <a id="7665" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7670" href="Cubical.HITs.Nullification.Properties.html#7636" class="Bound">ℓs</a><a id="7672" class="Symbol">}</a>
  <a id="7676" class="Symbol">{</a><a id="7677" href="Cubical.HITs.Nullification.Properties.html#7677" class="Bound">X</a> <a id="7679" class="Symbol">:</a> <a id="7681" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7686" href="Cubical.HITs.Nullification.Properties.html#7639" class="Bound">ℓ</a><a id="7687" class="Symbol">}</a> <a id="7689" class="Symbol">{</a><a id="7690" href="Cubical.HITs.Nullification.Properties.html#7690" class="Bound">Y</a> <a id="7692" class="Symbol">:</a> <a id="7694" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7699" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="7701" class="Symbol">}</a> <a id="7703" class="Symbol">→</a> <a id="7705" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7712" href="Cubical.HITs.Nullification.Properties.html#7657" class="Bound">S</a> <a id="7714" href="Cubical.HITs.Nullification.Properties.html#7677" class="Bound">X</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7725" href="Cubical.HITs.Nullification.Properties.html#7657" class="Bound">S</a> <a id="7727" href="Cubical.HITs.Nullification.Properties.html#7690" class="Bound">Y</a> <a id="7729" class="Symbol">→</a> <a id="7731" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7738" href="Cubical.HITs.Nullification.Properties.html#7657" class="Bound">S</a> <a id="7740" class="Symbol">(</a><a id="7741" href="Cubical.HITs.Nullification.Properties.html#7677" class="Bound">X</a> <a id="7743" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7745" href="Cubical.HITs.Nullification.Properties.html#7690" class="Bound">Y</a><a id="7746" class="Symbol">)</a>
<a id="7748" href="Cubical.HITs.Nullification.Properties.html#7614" class="Function">isNullEquiv</a> <a id="7760" href="Cubical.HITs.Nullification.Properties.html#7760" class="Bound">nullX</a> <a id="7766" href="Cubical.HITs.Nullification.Properties.html#7766" class="Bound">nullY</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="Cubical.HITs.Nullification.Properties.html#1766" class="Function">isNullΣ</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="7791" class="Symbol">(λ</a> <a id="7794" href="Cubical.HITs.Nullification.Properties.html#7794" class="Bound">_</a> <a id="7796" class="Symbol">→</a> <a id="7798" href="Cubical.HITs.Nullification.Properties.html#7766" class="Bound">nullY</a><a id="7803" class="Symbol">))</a> <a id="7806" class="Symbol">(</a><a id="7807" href="Cubical.HITs.Nullification.Properties.html#7347" class="Function">isNullIsEquiv</a> <a id="7821" href="Cubical.HITs.Nullification.Properties.html#7760" class="Bound">nullX</a> <a id="7827" href="Cubical.HITs.Nullification.Properties.html#7766" class="Bound">nullY</a><a id="7832" class="Symbol">)</a>

<a id="isNullIsOfHLevel"></a><a id="7835" href="Cubical.HITs.Nullification.Properties.html#7835" class="Function">isNullIsOfHLevel</a> <a id="7852" class="Symbol">:</a> <a id="7854" class="Symbol">(</a><a id="7855" href="Cubical.HITs.Nullification.Properties.html#7855" class="Bound">n</a> <a id="7857" class="Symbol">:</a> <a id="7859" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7865" class="Symbol">)</a> <a id="7867" class="Symbol">→</a> <a id="7869" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7876" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7878" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a> <a id="7880" class="Symbol">→</a> <a id="7882" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="7889" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="7891" class="Symbol">(</a><a id="7892" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7903" href="Cubical.HITs.Nullification.Properties.html#7855" class="Bound">n</a> <a id="7905" href="Cubical.HITs.Nullification.Properties.html#953" class="Generalizable">X</a><a id="7906" class="Symbol">)</a>
<a id="7908" href="Cubical.HITs.Nullification.Properties.html#7835" class="Function">isNullIsOfHLevel</a> <a id="7925" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7930" href="Cubical.HITs.Nullification.Properties.html#7930" class="Bound">nullX</a> <a id="7936" class="Symbol">=</a> <a id="7938" href="Cubical.HITs.Nullification.Properties.html#7224" class="Function">isNullIsContr</a> <a id="7952" href="Cubical.HITs.Nullification.Properties.html#7930" class="Bound">nullX</a>
<a id="7958" href="Cubical.HITs.Nullification.Properties.html#7835" class="Function">isNullIsOfHLevel</a> <a id="7975" class="Symbol">(</a><a id="7976" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7980" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7984" class="Symbol">)</a> <a id="7986" href="Cubical.HITs.Nullification.Properties.html#7986" class="Bound">nullX</a> <a id="7992" class="Symbol">=</a> <a id="7994" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="8002" class="Symbol">(λ</a> <a id="8005" href="Cubical.HITs.Nullification.Properties.html#8005" class="Bound">_</a> <a id="8007" class="Symbol">→</a> <a id="8009" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="8017" class="Symbol">(λ</a> <a id="8020" href="Cubical.HITs.Nullification.Properties.html#8020" class="Bound">_</a> <a id="8022" class="Symbol">→</a> <a id="8024" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="8032" href="Cubical.HITs.Nullification.Properties.html#7986" class="Bound">nullX</a><a id="8037" class="Symbol">))</a>
<a id="8040" href="Cubical.HITs.Nullification.Properties.html#7835" class="Function">isNullIsOfHLevel</a> <a id="8057" class="Symbol">(</a><a id="8058" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8067" href="Cubical.HITs.Nullification.Properties.html#8067" class="Bound">n</a><a id="8068" class="Symbol">))</a> <a id="8071" href="Cubical.HITs.Nullification.Properties.html#8071" class="Bound">nullX</a> <a id="8077" class="Symbol">=</a>
  <a id="8081" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="8089" class="Symbol">(λ</a> <a id="8092" href="Cubical.HITs.Nullification.Properties.html#8092" class="Bound">_</a> <a id="8094" class="Symbol">→</a> <a id="8096" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="8104" class="Symbol">(λ</a> <a id="8107" href="Cubical.HITs.Nullification.Properties.html#8107" class="Bound">_</a> <a id="8109" class="Symbol">→</a> <a id="8111" href="Cubical.HITs.Nullification.Properties.html#7835" class="Function">isNullIsOfHLevel</a> <a id="8128" class="Symbol">(</a><a id="8129" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8133" href="Cubical.HITs.Nullification.Properties.html#8067" class="Bound">n</a><a id="8134" class="Symbol">)</a> <a id="8136" class="Symbol">(</a><a id="8137" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="8145" href="Cubical.HITs.Nullification.Properties.html#8071" class="Bound">nullX</a><a id="8150" class="Symbol">)))</a>

<a id="8155" class="Comment">-- nullification is a modality</a>

<a id="NullModality"></a><a id="8187" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8200" class="Symbol">:</a> <a id="8202" class="Symbol">{</a><a id="8203" href="Cubical.HITs.Nullification.Properties.html#8203" class="Bound">A</a> <a id="8205" class="Symbol">:</a> <a id="8207" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8212" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a><a id="8214" class="Symbol">}</a> <a id="8216" class="Symbol">(</a><a id="8217" href="Cubical.HITs.Nullification.Properties.html#8217" class="Bound">S</a> <a id="8219" class="Symbol">:</a> <a id="8221" href="Cubical.HITs.Nullification.Properties.html#8203" class="Bound">A</a> <a id="8223" class="Symbol">→</a> <a id="8225" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8230" href="Cubical.HITs.Nullification.Properties.html#893" class="Generalizable">ℓs</a><a id="8232" class="Symbol">)</a> <a id="8234" class="Symbol">→</a> <a id="8236" href="Cubical.Modalities.Modality.html#450" class="Record">Modality</a> <a id="8245" class="Symbol">(</a><a id="8246" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="8252" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a> <a id="8254" class="Symbol">(</a><a id="8255" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="8261" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a> <a id="8264" href="Cubical.HITs.Nullification.Properties.html#893" class="Generalizable">ℓs</a><a id="8266" class="Symbol">))</a>
<a id="8269" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a>       <a id="8283" class="Symbol">(</a><a id="8284" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8297" href="Cubical.HITs.Nullification.Properties.html#8297" class="Bound">S</a><a id="8298" class="Symbol">)</a> <a id="8300" class="Symbol">=</a> <a id="8302" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="8309" href="Cubical.HITs.Nullification.Properties.html#8297" class="Bound">S</a>
<a id="8311" href="Cubical.Modalities.Modality.html#526" class="Field">isPropIsModal</a> <a id="8325" class="Symbol">(</a><a id="8326" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8339" href="Cubical.HITs.Nullification.Properties.html#8339" class="Bound">S</a><a id="8340" class="Symbol">)</a> <a id="8342" class="Symbol">=</a> <a id="8344" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="8352" class="Symbol">(λ</a> <a id="8355" href="Cubical.HITs.Nullification.Properties.html#8355" class="Bound">α</a> <a id="8357" class="Symbol">→</a> <a id="8359" href="Cubical.Foundations.Equiv.PathSplit.html#3465" class="Function">isPropIsPathSplitEquiv</a> <a id="8382" class="Symbol">_)</a>
<a id="8385" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a>             <a id="8399" class="Symbol">(</a><a id="8400" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8413" href="Cubical.HITs.Nullification.Properties.html#8413" class="Bound">S</a><a id="8414" class="Symbol">)</a> <a id="8416" class="Symbol">=</a> <a id="8418" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="8423" href="Cubical.HITs.Nullification.Properties.html#8413" class="Bound">S</a>
<a id="8425" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a>     <a id="8439" class="Symbol">(</a><a id="8440" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8453" href="Cubical.HITs.Nullification.Properties.html#8453" class="Bound">S</a><a id="8454" class="Symbol">)</a> <a id="8456" class="Symbol">=</a> <a id="8458" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="8470" href="Cubical.HITs.Nullification.Properties.html#8453" class="Bound">S</a> <a id="8472" class="Comment">-- isNull-Null</a>
<a id="8487" href="Cubical.Modalities.Modality.html#692" class="Field">η</a>             <a id="8501" class="Symbol">(</a><a id="8502" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8515" href="Cubical.HITs.Nullification.Properties.html#8515" class="Bound">S</a><a id="8516" class="Symbol">)</a> <a id="8518" class="Symbol">=</a> <a id="8520" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a>
<a id="8524" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a>        <a id="8538" class="Symbol">(</a><a id="8539" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8552" href="Cubical.HITs.Nullification.Properties.html#8552" class="Bound">S</a><a id="8553" class="Symbol">)</a> <a id="8555" class="Symbol">=</a> <a id="8557" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a>
<a id="8562" href="Cubical.Modalities.Modality.html#864" class="Field">◯-elim-β</a>      <a id="8576" class="Symbol">(</a><a id="8577" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8590" href="Cubical.HITs.Nullification.Properties.html#8590" class="Bound">S</a><a id="8591" class="Symbol">)</a> <a id="8593" class="Symbol">=</a> <a id="8595" class="Symbol">λ</a> <a id="8597" href="Cubical.HITs.Nullification.Properties.html#8597" class="Bound">_</a> <a id="8599" href="Cubical.HITs.Nullification.Properties.html#8599" class="Bound">_</a> <a id="8601" href="Cubical.HITs.Nullification.Properties.html#8601" class="Bound">_</a> <a id="8603" class="Symbol">→</a> <a id="8605" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8610" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a>   <a id="8624" class="Symbol">(</a><a id="8625" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="8638" href="Cubical.HITs.Nullification.Properties.html#8638" class="Bound">S</a><a id="8639" class="Symbol">)</a> <a id="8641" href="Cubical.HITs.Nullification.Properties.html#8641" class="Bound">x</a> <a id="8643" href="Cubical.HITs.Nullification.Properties.html#8643" class="Bound">y</a> <a id="8645" href="Cubical.HITs.Nullification.Properties.html#8645" class="Bound">α</a> <a id="8647" class="Symbol">=</a> <a id="8649" href="Cubical.Foundations.Equiv.PathSplit.html#2370" class="Function">fromIsEquiv</a> <a id="8661" class="Symbol">_</a> <a id="8663" href="Cubical.HITs.Nullification.Properties.html#8673" class="Function">e</a>
  <a id="8667" class="Keyword">where</a> <a id="8673" href="Cubical.HITs.Nullification.Properties.html#8673" class="Function">e</a> <a id="8675" class="Symbol">:</a> <a id="8677" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="8685" class="Symbol">(λ</a> <a id="8688" class="Symbol">(</a><a id="8689" href="Cubical.HITs.Nullification.Properties.html#8689" class="Bound">p</a> <a id="8691" class="Symbol">:</a> <a id="8693" href="Cubical.HITs.Nullification.Properties.html#8641" class="Bound">x</a> <a id="8695" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8697" href="Cubical.HITs.Nullification.Properties.html#8643" class="Bound">y</a><a id="8698" class="Symbol">)</a> <a id="8700" class="Symbol">→</a> <a id="8702" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8708" class="Symbol">{</a><a id="8709" class="Argument">B</a> <a id="8711" class="Symbol">=</a> <a id="8713" href="Cubical.HITs.Nullification.Properties.html#8638" class="Bound">S</a> <a id="8715" href="Cubical.HITs.Nullification.Properties.html#8645" class="Bound">α</a><a id="8716" class="Symbol">}</a> <a id="8718" href="Cubical.HITs.Nullification.Properties.html#8689" class="Bound">p</a><a id="8719" class="Symbol">)</a>
        <a id="8729" href="Cubical.HITs.Nullification.Properties.html#8673" class="Function">e</a> <a id="8731" class="Symbol">=</a> <a id="8733" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8743" class="Symbol">(λ</a> <a id="8746" href="Cubical.HITs.Nullification.Properties.html#8746" class="Bound">i</a> <a id="8748" class="Symbol">→</a> <a id="8750" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="8758" class="Symbol">{</a><a id="8759" class="Argument">B</a> <a id="8761" class="Symbol">=</a> <a id="8763" href="Cubical.Functions.FunExtEquiv.html#781" class="Function">funExtPath</a> <a id="8774" class="Symbol">{</a><a id="8775" class="Argument">A</a> <a id="8777" class="Symbol">=</a> <a id="8779" href="Cubical.HITs.Nullification.Properties.html#8638" class="Bound">S</a> <a id="8781" href="Cubical.HITs.Nullification.Properties.html#8645" class="Bound">α</a><a id="8782" class="Symbol">}</a> <a id="8784" class="Symbol">{</a><a id="8785" class="Argument">f</a> <a id="8787" class="Symbol">=</a> <a id="8789" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8795" href="Cubical.HITs.Nullification.Properties.html#8641" class="Bound">x</a><a id="8796" class="Symbol">}</a> <a id="8798" class="Symbol">{</a><a id="8799" class="Argument">g</a> <a id="8801" class="Symbol">=</a> <a id="8803" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8809" href="Cubical.HITs.Nullification.Properties.html#8643" class="Bound">y</a><a id="8810" class="Symbol">}</a> <a id="8812" class="Symbol">(</a><a id="8813" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8815" href="Cubical.HITs.Nullification.Properties.html#8746" class="Bound">i</a><a id="8816" class="Symbol">)}</a>
                                     <a id="8856" class="Symbol">(λ</a> <a id="8859" href="Cubical.HITs.Nullification.Properties.html#8859" class="Bound">p</a> <a id="8861" class="Symbol">→</a> <a id="8863" href="Cubical.Foundations.Univalence.html#2151" class="Function">ua-gluePath</a> <a id="8875" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a> <a id="8887" class="Symbol">{</a><a id="8888" class="Argument">x</a> <a id="8890" class="Symbol">=</a> <a id="8892" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8898" href="Cubical.HITs.Nullification.Properties.html#8859" class="Bound">p</a><a id="8899" class="Symbol">}</a> <a id="8901" class="Symbol">{</a><a id="8902" class="Argument">y</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8911" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8917" href="Cubical.HITs.Nullification.Properties.html#8859" class="Bound">p</a><a id="8918" class="Symbol">}</a> <a id="8920" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8928" href="Cubical.HITs.Nullification.Properties.html#8746" class="Bound">i</a><a id="8929" class="Symbol">)))</a>
                      <a id="8955" class="Symbol">(</a><a id="8956" href="Cubical.Foundations.Equiv.Properties.html#1439" class="Function">isEquivCong</a> <a id="8968" class="Symbol">(_</a> <a id="8971" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8973" href="Cubical.Foundations.Equiv.PathSplit.html#1861" class="Function">toIsEquiv</a> <a id="8983" class="Symbol">_</a> <a id="8985" class="Symbol">(</a><a id="8986" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="8998" href="Cubical.HITs.Nullification.Properties.html#8638" class="Bound">S</a> <a id="9000" href="Cubical.HITs.Nullification.Properties.html#8645" class="Bound">α</a><a id="9001" class="Symbol">)))</a>

<a id="idemNull"></a><a id="9006" href="Cubical.HITs.Nullification.Properties.html#9006" class="Function">idemNull</a> <a id="9015" class="Symbol">:</a> <a id="9017" class="Symbol">∀</a> <a id="9019" class="Symbol">{</a><a id="9020" href="Cubical.HITs.Nullification.Properties.html#9020" class="Bound">ℓa</a> <a id="9023" href="Cubical.HITs.Nullification.Properties.html#9023" class="Bound">ℓs</a> <a id="9026" href="Cubical.HITs.Nullification.Properties.html#9026" class="Bound">ℓ</a><a id="9027" class="Symbol">}</a> <a id="9029" class="Symbol">{</a><a id="9030" href="Cubical.HITs.Nullification.Properties.html#9030" class="Bound">A</a> <a id="9032" class="Symbol">:</a> <a id="9034" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9039" href="Cubical.HITs.Nullification.Properties.html#9020" class="Bound">ℓa</a><a id="9041" class="Symbol">}</a> <a id="9043" class="Symbol">(</a><a id="9044" href="Cubical.HITs.Nullification.Properties.html#9044" class="Bound">S</a> <a id="9046" class="Symbol">:</a> <a id="9048" href="Cubical.HITs.Nullification.Properties.html#9030" class="Bound">A</a> <a id="9050" class="Symbol">→</a> <a id="9052" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9057" href="Cubical.HITs.Nullification.Properties.html#9023" class="Bound">ℓs</a><a id="9059" class="Symbol">)</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Cubical.HITs.Nullification.Properties.html#9062" class="Bound">X</a> <a id="9064" class="Symbol">:</a> <a id="9066" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9071" class="Symbol">(</a><a id="9072" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="9078" href="Cubical.HITs.Nullification.Properties.html#9026" class="Bound">ℓ</a> <a id="9080" class="Symbol">(</a><a id="9081" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="9087" href="Cubical.HITs.Nullification.Properties.html#9020" class="Bound">ℓa</a> <a id="9090" href="Cubical.HITs.Nullification.Properties.html#9023" class="Bound">ℓs</a><a id="9092" class="Symbol">)))</a> <a id="9096" class="Symbol">→</a> <a id="9098" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="9105" href="Cubical.HITs.Nullification.Properties.html#9044" class="Bound">S</a> <a id="9107" href="Cubical.HITs.Nullification.Properties.html#9062" class="Bound">X</a> <a id="9109" class="Symbol">→</a> <a id="9111" href="Cubical.HITs.Nullification.Properties.html#9062" class="Bound">X</a> <a id="9113" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9115" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="9120" href="Cubical.HITs.Nullification.Properties.html#9044" class="Bound">S</a> <a id="9122" href="Cubical.HITs.Nullification.Properties.html#9062" class="Bound">X</a>
<a id="9124" href="Cubical.HITs.Nullification.Properties.html#9006" class="Function">idemNull</a> <a id="9133" class="Symbol">{</a><a id="9134" class="Argument">ℓ</a> <a id="9136" class="Symbol">=</a> <a id="9138" href="Cubical.HITs.Nullification.Properties.html#9138" class="Bound">ℓ</a><a id="9139" class="Symbol">}</a> <a id="9141" href="Cubical.HITs.Nullification.Properties.html#9141" class="Bound">S</a> <a id="9143" href="Cubical.HITs.Nullification.Properties.html#9143" class="Bound">A</a> <a id="9145" href="Cubical.HITs.Nullification.Properties.html#9145" class="Bound">nA</a> <a id="9148" class="Symbol">=</a> <a id="9150" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="9154" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9156" href="Cubical.Modalities.Modality.html#2969" class="Function">isModalToIsEquiv</a> <a id="9173" class="Symbol">(</a><a id="9174" href="Cubical.HITs.Nullification.Properties.html#8187" class="Function">NullModality</a> <a id="9187" class="Symbol">{</a><a id="9188" class="Argument">ℓ</a> <a id="9190" class="Symbol">=</a> <a id="9192" href="Cubical.HITs.Nullification.Properties.html#9138" class="Bound">ℓ</a><a id="9193" class="Symbol">}</a> <a id="9195" href="Cubical.HITs.Nullification.Properties.html#9141" class="Bound">S</a><a id="9196" class="Symbol">)</a> <a id="9198" href="Cubical.HITs.Nullification.Properties.html#9145" class="Bound">nA</a>

<a id="9202" class="Comment">-- nullification is localization at a family of maps (S α → 1)</a>

<a id="9266" class="Keyword">module</a> <a id="Null-iso-Localize"></a><a id="9273" href="Cubical.HITs.Nullification.Properties.html#9273" class="Module">Null-iso-Localize</a> <a id="9291" class="Symbol">(</a><a id="9292" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="9294" class="Symbol">:</a> <a id="9296" href="Cubical.HITs.Nullification.Properties.html#917" class="Generalizable">A</a> <a id="9298" class="Symbol">→</a> <a id="9300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9305" href="Cubical.HITs.Nullification.Properties.html#893" class="Generalizable">ℓs</a><a id="9307" class="Symbol">)</a> <a id="9309" class="Symbol">(</a><a id="9310" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a> <a id="9312" class="Symbol">:</a> <a id="9314" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9319" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="9320" class="Symbol">)</a> <a id="9322" class="Keyword">where</a>

  <a id="Null-iso-Localize.to"></a><a id="9331" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9334" class="Symbol">:</a> <a id="9336" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="9341" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="9343" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a> <a id="9345" class="Symbol">→</a> <a id="9347" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="9356" class="Symbol">{</a><a id="9357" class="Argument">A</a> <a id="9359" class="Symbol">=</a> <a id="9361" href="Cubical.HITs.Nullification.Properties.html#9296" class="Bound">A</a><a id="9362" class="Symbol">}</a> <a id="9364" class="Symbol">(λ</a> <a id="9367" href="Cubical.HITs.Nullification.Properties.html#9367" class="Bound">α</a> <a id="9369" class="Symbol">→</a> <a id="9371" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9377" class="Symbol">{</a><a id="9378" class="Argument">B</a> <a id="9380" class="Symbol">=</a> <a id="9382" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="9384" href="Cubical.HITs.Nullification.Properties.html#9367" class="Bound">α</a><a id="9385" class="Symbol">}</a> <a id="9387" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9389" class="Symbol">)</a> <a id="9391" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a>
  <a id="9395" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9398" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="9400" href="Cubical.HITs.Nullification.Properties.html#9400" class="Bound">x</a> <a id="9402" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="9404" class="Symbol">=</a> <a id="9406" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="9408" href="Cubical.HITs.Nullification.Properties.html#9400" class="Bound">x</a> <a id="9410" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a>
  <a id="9414" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="9422" href="Cubical.HITs.Nullification.Properties.html#9422" class="Bound">α</a> <a id="9424" href="Cubical.HITs.Nullification.Properties.html#9424" class="Bound">f</a><a id="9425" class="Symbol">)</a> <a id="9427" class="Symbol">=</a> <a id="9429" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a> <a id="9433" href="Cubical.HITs.Nullification.Properties.html#9422" class="Bound">α</a> <a id="9435" class="Symbol">(</a><a id="9436" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9439" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9441" href="Cubical.HITs.Nullification.Properties.html#9424" class="Bound">f</a><a id="9442" class="Symbol">)</a> <a id="9444" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="9449" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9452" class="Symbol">(</a><a id="9453" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="9459" href="Cubical.HITs.Nullification.Properties.html#9459" class="Bound">α</a> <a id="9461" href="Cubical.HITs.Nullification.Properties.html#9461" class="Bound">f</a> <a id="9463" href="Cubical.HITs.Nullification.Properties.html#9463" class="Bound">s</a> <a id="9465" href="Cubical.HITs.Nullification.Properties.html#9465" class="Bound">i</a><a id="9466" class="Symbol">)</a> <a id="9468" class="Symbol">=</a> <a id="9470" href="Cubical.HITs.Localization.Base.html#695" class="InductiveConstructor">isExt</a> <a id="9476" href="Cubical.HITs.Nullification.Properties.html#9459" class="Bound">α</a> <a id="9478" class="Symbol">(</a><a id="9479" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9482" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9484" href="Cubical.HITs.Nullification.Properties.html#9461" class="Bound">f</a><a id="9485" class="Symbol">)</a> <a id="9487" href="Cubical.HITs.Nullification.Properties.html#9463" class="Bound">s</a> <a id="9489" href="Cubical.HITs.Nullification.Properties.html#9465" class="Bound">i</a>
  <a id="9493" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9496" class="Symbol">(</a><a id="9497" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="9502" class="Symbol">{</a><a id="9503" href="Cubical.HITs.Nullification.Properties.html#9503" class="Bound">x</a><a id="9504" class="Symbol">}</a> <a id="9506" class="Symbol">{</a><a id="9507" href="Cubical.HITs.Nullification.Properties.html#9507" class="Bound">y</a><a id="9508" class="Symbol">}</a> <a id="9510" class="Symbol">{</a><a id="9511" href="Cubical.HITs.Nullification.Properties.html#9511" class="Bound">α</a><a id="9512" class="Symbol">}</a> <a id="9514" href="Cubical.HITs.Nullification.Properties.html#9514" class="Bound">p</a> <a id="9516" href="Cubical.HITs.Nullification.Properties.html#9516" class="Bound">i</a><a id="9517" class="Symbol">)</a> <a id="9519" class="Symbol">=</a> <a id="9521" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a> <a id="9526" href="Cubical.HITs.Nullification.Properties.html#9511" class="Bound">α</a> <a id="9528" class="Symbol">(</a><a id="9529" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9535" class="Symbol">(</a><a id="9536" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9539" href="Cubical.HITs.Nullification.Properties.html#9503" class="Bound">x</a><a id="9540" class="Symbol">))</a> <a id="9543" class="Symbol">(</a><a id="9544" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9550" class="Symbol">(</a><a id="9551" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9554" href="Cubical.HITs.Nullification.Properties.html#9507" class="Bound">y</a><a id="9555" class="Symbol">))</a> <a id="9558" class="Symbol">(</a><a id="9559" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9564" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9567" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9569" href="Cubical.HITs.Nullification.Properties.html#9514" class="Bound">p</a><a id="9570" class="Symbol">)</a> <a id="9572" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="9575" href="Cubical.HITs.Nullification.Properties.html#9516" class="Bound">i</a>
  <a id="9579" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9582" class="Symbol">(</a><a id="9583" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="9590" class="Symbol">{</a><a id="9591" href="Cubical.HITs.Nullification.Properties.html#9591" class="Bound">x</a><a id="9592" class="Symbol">}</a> <a id="9594" class="Symbol">{</a><a id="9595" href="Cubical.HITs.Nullification.Properties.html#9595" class="Bound">y</a><a id="9596" class="Symbol">}</a> <a id="9598" class="Symbol">{</a><a id="9599" href="Cubical.HITs.Nullification.Properties.html#9599" class="Bound">α</a><a id="9600" class="Symbol">}</a> <a id="9602" href="Cubical.HITs.Nullification.Properties.html#9602" class="Bound">p</a> <a id="9604" href="Cubical.HITs.Nullification.Properties.html#9604" class="Bound">s</a> <a id="9606" href="Cubical.HITs.Nullification.Properties.html#9606" class="Bound">i</a> <a id="9608" href="Cubical.HITs.Nullification.Properties.html#9608" class="Bound">j</a><a id="9609" class="Symbol">)</a> <a id="9611" class="Symbol">=</a> <a id="9613" href="Cubical.HITs.Localization.Base.html#878" class="InductiveConstructor">≡isExt</a> <a id="9620" href="Cubical.HITs.Nullification.Properties.html#9599" class="Bound">α</a> <a id="9622" class="Symbol">(</a><a id="9623" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9629" class="Symbol">(</a><a id="9630" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9633" href="Cubical.HITs.Nullification.Properties.html#9591" class="Bound">x</a><a id="9634" class="Symbol">))</a> <a id="9637" class="Symbol">(</a><a id="9638" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9644" class="Symbol">(</a><a id="9645" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9648" href="Cubical.HITs.Nullification.Properties.html#9595" class="Bound">y</a><a id="9649" class="Symbol">))</a> <a id="9652" class="Symbol">(</a><a id="9653" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9658" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="9661" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9663" href="Cubical.HITs.Nullification.Properties.html#9602" class="Bound">p</a><a id="9664" class="Symbol">)</a> <a id="9666" href="Cubical.HITs.Nullification.Properties.html#9604" class="Bound">s</a> <a id="9668" href="Cubical.HITs.Nullification.Properties.html#9606" class="Bound">i</a> <a id="9670" href="Cubical.HITs.Nullification.Properties.html#9608" class="Bound">j</a>

  <a id="Null-iso-Localize.from"></a><a id="9675" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9680" class="Symbol">:</a> <a id="9682" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="9691" class="Symbol">{</a><a id="9692" class="Argument">A</a> <a id="9694" class="Symbol">=</a> <a id="9696" href="Cubical.HITs.Nullification.Properties.html#9296" class="Bound">A</a><a id="9697" class="Symbol">}</a> <a id="9699" class="Symbol">(λ</a> <a id="9702" href="Cubical.HITs.Nullification.Properties.html#9702" class="Bound">α</a> <a id="9704" class="Symbol">→</a> <a id="9706" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9712" class="Symbol">{</a><a id="9713" class="Argument">B</a> <a id="9715" class="Symbol">=</a> <a id="9717" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="9719" href="Cubical.HITs.Nullification.Properties.html#9702" class="Bound">α</a><a id="9720" class="Symbol">}</a> <a id="9722" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9724" class="Symbol">)</a> <a id="9726" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a> <a id="9728" class="Symbol">→</a> <a id="9730" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="9735" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="9737" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a>
  <a id="9741" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9746" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="9748" href="Cubical.HITs.Nullification.Properties.html#9748" class="Bound">x</a> <a id="9750" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="9752" class="Symbol">=</a> <a id="9754" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="9756" href="Cubical.HITs.Nullification.Properties.html#9748" class="Bound">x</a> <a id="9758" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
  <a id="9762" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9767" class="Symbol">(</a><a id="9768" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a> <a id="9772" href="Cubical.HITs.Nullification.Properties.html#9772" class="Bound">α</a> <a id="9774" href="Cubical.HITs.Nullification.Properties.html#9774" class="Bound">f</a> <a id="9776" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9778" class="Symbol">)</a> <a id="9780" class="Symbol">=</a> <a id="9782" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="9786" href="Cubical.HITs.Nullification.Properties.html#9772" class="Bound">α</a> <a id="9788" class="Symbol">(</a><a id="9789" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9794" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9796" href="Cubical.HITs.Nullification.Properties.html#9774" class="Bound">f</a><a id="9797" class="Symbol">)</a>
  <a id="9801" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9806" class="Symbol">(</a><a id="9807" href="Cubical.HITs.Localization.Base.html#695" class="InductiveConstructor">isExt</a> <a id="9813" href="Cubical.HITs.Nullification.Properties.html#9813" class="Bound">α</a> <a id="9815" href="Cubical.HITs.Nullification.Properties.html#9815" class="Bound">f</a> <a id="9817" href="Cubical.HITs.Nullification.Properties.html#9817" class="Bound">s</a> <a id="9819" href="Cubical.HITs.Nullification.Properties.html#9819" class="Bound">i</a><a id="9820" class="Symbol">)</a> <a id="9822" class="Symbol">=</a> <a id="9824" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="9830" href="Cubical.HITs.Nullification.Properties.html#9813" class="Bound">α</a> <a id="9832" class="Symbol">(</a><a id="9833" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9838" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9840" href="Cubical.HITs.Nullification.Properties.html#9815" class="Bound">f</a><a id="9841" class="Symbol">)</a> <a id="9843" href="Cubical.HITs.Nullification.Properties.html#9817" class="Bound">s</a> <a id="9845" href="Cubical.HITs.Nullification.Properties.html#9819" class="Bound">i</a>
  <a id="9849" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9854" class="Symbol">(</a><a id="9855" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a> <a id="9860" href="Cubical.HITs.Nullification.Properties.html#9860" class="Bound">α</a> <a id="9862" href="Cubical.HITs.Nullification.Properties.html#9862" class="Bound">g</a> <a id="9864" href="Cubical.HITs.Nullification.Properties.html#9864" class="Bound">h</a> <a id="9866" href="Cubical.HITs.Nullification.Properties.html#9866" class="Bound">p</a> <a id="9868" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="9871" href="Cubical.HITs.Nullification.Properties.html#9871" class="Bound">i</a><a id="9872" class="Symbol">)</a> <a id="9874" class="Symbol">=</a> <a id="9876" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="9881" class="Symbol">{</a><a id="9882" class="Argument">x</a> <a id="9884" class="Symbol">=</a> <a id="9886" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9891" class="Symbol">(</a><a id="9892" href="Cubical.HITs.Nullification.Properties.html#9862" class="Bound">g</a> <a id="9894" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9896" class="Symbol">)}</a> <a id="9899" class="Symbol">{</a><a id="9900" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9905" class="Symbol">(</a><a id="9906" href="Cubical.HITs.Nullification.Properties.html#9864" class="Bound">h</a> <a id="9908" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9910" class="Symbol">)}</a> <a id="9913" class="Symbol">(</a><a id="9914" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9919" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9924" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9926" href="Cubical.HITs.Nullification.Properties.html#9866" class="Bound">p</a><a id="9927" class="Symbol">)</a> <a id="9929" href="Cubical.HITs.Nullification.Properties.html#9871" class="Bound">i</a>
  <a id="9933" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9938" class="Symbol">(</a><a id="9939" href="Cubical.HITs.Localization.Base.html#878" class="InductiveConstructor">≡isExt</a> <a id="9946" href="Cubical.HITs.Nullification.Properties.html#9946" class="Bound">α</a> <a id="9948" href="Cubical.HITs.Nullification.Properties.html#9948" class="Bound">g</a> <a id="9950" href="Cubical.HITs.Nullification.Properties.html#9950" class="Bound">h</a> <a id="9952" href="Cubical.HITs.Nullification.Properties.html#9952" class="Bound">p</a> <a id="9954" href="Cubical.HITs.Nullification.Properties.html#9954" class="Bound">s</a> <a id="9956" href="Cubical.HITs.Nullification.Properties.html#9956" class="Bound">i</a> <a id="9958" href="Cubical.HITs.Nullification.Properties.html#9958" class="Bound">j</a><a id="9959" class="Symbol">)</a> <a id="9961" class="Symbol">=</a> <a id="9963" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="9970" class="Symbol">{</a><a id="9971" class="Argument">x</a> <a id="9973" class="Symbol">=</a> <a id="9975" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9980" class="Symbol">(</a><a id="9981" href="Cubical.HITs.Nullification.Properties.html#9948" class="Bound">g</a> <a id="9983" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9985" class="Symbol">)}</a> <a id="9988" class="Symbol">{</a><a id="9989" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="9994" class="Symbol">(</a><a id="9995" href="Cubical.HITs.Nullification.Properties.html#9950" class="Bound">h</a> <a id="9997" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9999" class="Symbol">)}</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10008" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="10013" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10015" href="Cubical.HITs.Nullification.Properties.html#9952" class="Bound">p</a><a id="10016" class="Symbol">)</a> <a id="10018" href="Cubical.HITs.Nullification.Properties.html#9954" class="Bound">s</a> <a id="10020" href="Cubical.HITs.Nullification.Properties.html#9956" class="Bound">i</a> <a id="10022" href="Cubical.HITs.Nullification.Properties.html#9958" class="Bound">j</a>

  <a id="Null-iso-Localize.to-from"></a><a id="10027" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10035" class="Symbol">:</a> <a id="10037" class="Symbol">∀</a> <a id="10039" class="Symbol">(</a><a id="10040" href="Cubical.HITs.Nullification.Properties.html#10040" class="Bound">x</a> <a id="10042" class="Symbol">:</a> <a id="10044" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="10053" class="Symbol">{</a><a id="10054" class="Argument">A</a> <a id="10056" class="Symbol">=</a> <a id="10058" href="Cubical.HITs.Nullification.Properties.html#9296" class="Bound">A</a><a id="10059" class="Symbol">}</a> <a id="10061" class="Symbol">(λ</a> <a id="10064" href="Cubical.HITs.Nullification.Properties.html#10064" class="Bound">α</a> <a id="10066" class="Symbol">→</a> <a id="10068" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="10074" class="Symbol">{</a><a id="10075" class="Argument">B</a> <a id="10077" class="Symbol">=</a> <a id="10079" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="10081" href="Cubical.HITs.Nullification.Properties.html#10064" class="Bound">α</a><a id="10082" class="Symbol">}</a> <a id="10084" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10086" class="Symbol">)</a> <a id="10088" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a><a id="10089" class="Symbol">)</a> <a id="10091" class="Symbol">→</a> <a id="10093" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="10096" class="Symbol">(</a><a id="10097" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="10102" href="Cubical.HITs.Nullification.Properties.html#10040" class="Bound">x</a><a id="10103" class="Symbol">)</a> <a id="10105" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10107" href="Cubical.HITs.Nullification.Properties.html#10040" class="Bound">x</a>
  <a id="10111" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10119" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="10121" href="Cubical.HITs.Nullification.Properties.html#10121" class="Bound">x</a> <a id="10123" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="10125" href="Cubical.HITs.Nullification.Properties.html#10125" class="Bound">k</a> <a id="10127" class="Symbol">=</a> <a id="10129" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a> <a id="10131" href="Cubical.HITs.Nullification.Properties.html#10121" class="Bound">x</a> <a id="10133" href="Cubical.HITs.Localization.Base.html#512" class="InductiveConstructor Operator">∣</a>
  <a id="10137" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10145" class="Symbol">(</a><a id="10146" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a> <a id="10150" href="Cubical.HITs.Nullification.Properties.html#10150" class="Bound">α</a> <a id="10152" href="Cubical.HITs.Nullification.Properties.html#10152" class="Bound">f</a> <a id="10154" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10156" class="Symbol">)</a> <a id="10158" href="Cubical.HITs.Nullification.Properties.html#10158" class="Bound">k</a> <a id="10160" class="Symbol">=</a> <a id="10162" href="Cubical.HITs.Localization.Base.html#633" class="InductiveConstructor">ext</a> <a id="10166" href="Cubical.HITs.Nullification.Properties.html#10150" class="Bound">α</a> <a id="10168" class="Symbol">(λ</a> <a id="10171" href="Cubical.HITs.Nullification.Properties.html#10171" class="Bound">s</a> <a id="10173" class="Symbol">→</a> <a id="10175" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10183" class="Symbol">(</a><a id="10184" href="Cubical.HITs.Nullification.Properties.html#10152" class="Bound">f</a> <a id="10186" href="Cubical.HITs.Nullification.Properties.html#10171" class="Bound">s</a><a id="10187" class="Symbol">)</a> <a id="10189" href="Cubical.HITs.Nullification.Properties.html#10158" class="Bound">k</a><a id="10190" class="Symbol">)</a> <a id="10192" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="10197" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Cubical.HITs.Localization.Base.html#695" class="InductiveConstructor">isExt</a> <a id="10212" href="Cubical.HITs.Nullification.Properties.html#10212" class="Bound">α</a> <a id="10214" href="Cubical.HITs.Nullification.Properties.html#10214" class="Bound">f</a> <a id="10216" href="Cubical.HITs.Nullification.Properties.html#10216" class="Bound">s</a> <a id="10218" href="Cubical.HITs.Nullification.Properties.html#10218" class="Bound">i</a><a id="10219" class="Symbol">)</a> <a id="10221" href="Cubical.HITs.Nullification.Properties.html#10221" class="Bound">k</a> <a id="10223" class="Symbol">=</a> <a id="10225" href="Cubical.HITs.Localization.Base.html#695" class="InductiveConstructor">isExt</a> <a id="10231" href="Cubical.HITs.Nullification.Properties.html#10212" class="Bound">α</a> <a id="10233" class="Symbol">(λ</a> <a id="10236" href="Cubical.HITs.Nullification.Properties.html#10236" class="Bound">s</a> <a id="10238" class="Symbol">→</a> <a id="10240" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10248" class="Symbol">(</a><a id="10249" href="Cubical.HITs.Nullification.Properties.html#10214" class="Bound">f</a> <a id="10251" href="Cubical.HITs.Nullification.Properties.html#10236" class="Bound">s</a><a id="10252" class="Symbol">)</a> <a id="10254" href="Cubical.HITs.Nullification.Properties.html#10221" class="Bound">k</a><a id="10255" class="Symbol">)</a> <a id="10257" href="Cubical.HITs.Nullification.Properties.html#10216" class="Bound">s</a> <a id="10259" href="Cubical.HITs.Nullification.Properties.html#10218" class="Bound">i</a>
  <a id="10263" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10271" class="Symbol">(</a><a id="10272" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a> <a id="10277" href="Cubical.HITs.Nullification.Properties.html#10277" class="Bound">α</a> <a id="10279" href="Cubical.HITs.Nullification.Properties.html#10279" class="Bound">g</a> <a id="10281" href="Cubical.HITs.Nullification.Properties.html#10281" class="Bound">h</a> <a id="10283" href="Cubical.HITs.Nullification.Properties.html#10283" class="Bound">p</a> <a id="10285" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="10288" href="Cubical.HITs.Nullification.Properties.html#10288" class="Bound">i</a><a id="10289" class="Symbol">)</a> <a id="10291" href="Cubical.HITs.Nullification.Properties.html#10291" class="Bound">k</a> <a id="10293" class="Symbol">=</a> <a id="10295" href="Cubical.HITs.Localization.Base.html#770" class="InductiveConstructor">≡ext</a> <a id="10300" href="Cubical.HITs.Nullification.Properties.html#10277" class="Bound">α</a> <a id="10302" class="Symbol">(λ</a> <a id="10305" href="Cubical.HITs.Nullification.Properties.html#10305" class="Bound">_</a> <a id="10307" class="Symbol">→</a> <a id="10309" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Cubical.HITs.Nullification.Properties.html#10279" class="Bound">g</a> <a id="10320" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10322" class="Symbol">)</a> <a id="10324" href="Cubical.HITs.Nullification.Properties.html#10291" class="Bound">k</a><a id="10325" class="Symbol">)</a> <a id="10327" class="Symbol">(λ</a> <a id="10330" href="Cubical.HITs.Nullification.Properties.html#10330" class="Bound">_</a> <a id="10332" class="Symbol">→</a> <a id="10334" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10342" class="Symbol">(</a><a id="10343" href="Cubical.HITs.Nullification.Properties.html#10281" class="Bound">h</a> <a id="10345" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10347" class="Symbol">)</a> <a id="10349" href="Cubical.HITs.Nullification.Properties.html#10291" class="Bound">k</a><a id="10350" class="Symbol">)</a> <a id="10352" class="Symbol">(λ</a> <a id="10355" href="Cubical.HITs.Nullification.Properties.html#10355" class="Bound">s</a> <a id="10357" href="Cubical.HITs.Nullification.Properties.html#10357" class="Bound">j</a> <a id="10359" class="Symbol">→</a> <a id="10361" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10369" class="Symbol">(</a><a id="10370" href="Cubical.HITs.Nullification.Properties.html#10283" class="Bound">p</a> <a id="10372" href="Cubical.HITs.Nullification.Properties.html#10355" class="Bound">s</a> <a id="10374" href="Cubical.HITs.Nullification.Properties.html#10357" class="Bound">j</a><a id="10375" class="Symbol">)</a> <a id="10377" href="Cubical.HITs.Nullification.Properties.html#10291" class="Bound">k</a><a id="10378" class="Symbol">)</a> <a id="10380" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="10383" href="Cubical.HITs.Nullification.Properties.html#10288" class="Bound">i</a>
  <a id="10387" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10395" class="Symbol">(</a><a id="10396" href="Cubical.HITs.Localization.Base.html#878" class="InductiveConstructor">≡isExt</a> <a id="10403" href="Cubical.HITs.Nullification.Properties.html#10403" class="Bound">α</a> <a id="10405" href="Cubical.HITs.Nullification.Properties.html#10405" class="Bound">g</a> <a id="10407" href="Cubical.HITs.Nullification.Properties.html#10407" class="Bound">h</a> <a id="10409" href="Cubical.HITs.Nullification.Properties.html#10409" class="Bound">p</a> <a id="10411" href="Cubical.HITs.Nullification.Properties.html#10411" class="Bound">s</a> <a id="10413" href="Cubical.HITs.Nullification.Properties.html#10413" class="Bound">i</a> <a id="10415" href="Cubical.HITs.Nullification.Properties.html#10415" class="Bound">j</a><a id="10416" class="Symbol">)</a> <a id="10418" href="Cubical.HITs.Nullification.Properties.html#10418" class="Bound">k</a> <a id="10420" class="Symbol">=</a> <a id="10422" href="Cubical.HITs.Localization.Base.html#878" class="InductiveConstructor">≡isExt</a> <a id="10429" href="Cubical.HITs.Nullification.Properties.html#10403" class="Bound">α</a> <a id="10431" class="Symbol">(λ</a> <a id="10434" href="Cubical.HITs.Nullification.Properties.html#10434" class="Bound">_</a> <a id="10436" class="Symbol">→</a> <a id="10438" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10446" class="Symbol">(</a><a id="10447" href="Cubical.HITs.Nullification.Properties.html#10405" class="Bound">g</a> <a id="10449" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10451" class="Symbol">)</a> <a id="10453" href="Cubical.HITs.Nullification.Properties.html#10418" class="Bound">k</a><a id="10454" class="Symbol">)</a> <a id="10456" class="Symbol">(λ</a> <a id="10459" href="Cubical.HITs.Nullification.Properties.html#10459" class="Bound">_</a> <a id="10461" class="Symbol">→</a> <a id="10463" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10471" class="Symbol">(</a><a id="10472" href="Cubical.HITs.Nullification.Properties.html#10407" class="Bound">h</a> <a id="10474" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10476" class="Symbol">)</a> <a id="10478" href="Cubical.HITs.Nullification.Properties.html#10418" class="Bound">k</a><a id="10479" class="Symbol">)</a> <a id="10481" class="Symbol">(λ</a> <a id="10484" href="Cubical.HITs.Nullification.Properties.html#10484" class="Bound">s</a> <a id="10486" href="Cubical.HITs.Nullification.Properties.html#10486" class="Bound">j</a> <a id="10488" class="Symbol">→</a> <a id="10490" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="10498" class="Symbol">(</a><a id="10499" href="Cubical.HITs.Nullification.Properties.html#10409" class="Bound">p</a> <a id="10501" href="Cubical.HITs.Nullification.Properties.html#10484" class="Bound">s</a> <a id="10503" href="Cubical.HITs.Nullification.Properties.html#10486" class="Bound">j</a><a id="10504" class="Symbol">)</a> <a id="10506" href="Cubical.HITs.Nullification.Properties.html#10418" class="Bound">k</a><a id="10507" class="Symbol">)</a> <a id="10509" href="Cubical.HITs.Nullification.Properties.html#10411" class="Bound">s</a> <a id="10511" href="Cubical.HITs.Nullification.Properties.html#10413" class="Bound">i</a> <a id="10513" href="Cubical.HITs.Nullification.Properties.html#10415" class="Bound">j</a>

  <a id="Null-iso-Localize.from-to"></a><a id="10518" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10526" class="Symbol">:</a> <a id="10528" class="Symbol">∀</a> <a id="10530" class="Symbol">(</a><a id="10531" href="Cubical.HITs.Nullification.Properties.html#10531" class="Bound">x</a> <a id="10533" class="Symbol">:</a> <a id="10535" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="10540" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="10542" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a><a id="10543" class="Symbol">)</a> <a id="10545" class="Symbol">→</a> <a id="10547" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="10552" class="Symbol">(</a><a id="10553" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="10556" href="Cubical.HITs.Nullification.Properties.html#10531" class="Bound">x</a><a id="10557" class="Symbol">)</a> <a id="10559" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10561" href="Cubical.HITs.Nullification.Properties.html#10531" class="Bound">x</a>
  <a id="10565" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10573" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10575" href="Cubical.HITs.Nullification.Properties.html#10575" class="Bound">x</a> <a id="10577" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10579" href="Cubical.HITs.Nullification.Properties.html#10579" class="Bound">k</a> <a id="10581" class="Symbol">=</a> <a id="10583" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10585" href="Cubical.HITs.Nullification.Properties.html#10575" class="Bound">x</a> <a id="10587" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
  <a id="10591" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10599" class="Symbol">(</a><a id="10600" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="10604" href="Cubical.HITs.Nullification.Properties.html#10604" class="Bound">α</a> <a id="10606" href="Cubical.HITs.Nullification.Properties.html#10606" class="Bound">f</a><a id="10607" class="Symbol">)</a> <a id="10609" href="Cubical.HITs.Nullification.Properties.html#10609" class="Bound">k</a> <a id="10611" class="Symbol">=</a> <a id="10613" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="10617" href="Cubical.HITs.Nullification.Properties.html#10604" class="Bound">α</a> <a id="10619" class="Symbol">(λ</a> <a id="10622" href="Cubical.HITs.Nullification.Properties.html#10622" class="Bound">s</a> <a id="10624" class="Symbol">→</a> <a id="10626" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10634" class="Symbol">(</a><a id="10635" href="Cubical.HITs.Nullification.Properties.html#10606" class="Bound">f</a> <a id="10637" href="Cubical.HITs.Nullification.Properties.html#10622" class="Bound">s</a><a id="10638" class="Symbol">)</a> <a id="10640" href="Cubical.HITs.Nullification.Properties.html#10609" class="Bound">k</a><a id="10641" class="Symbol">)</a>
  <a id="10645" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10653" class="Symbol">(</a><a id="10654" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="10660" href="Cubical.HITs.Nullification.Properties.html#10660" class="Bound">α</a> <a id="10662" href="Cubical.HITs.Nullification.Properties.html#10662" class="Bound">f</a> <a id="10664" href="Cubical.HITs.Nullification.Properties.html#10664" class="Bound">s</a> <a id="10666" href="Cubical.HITs.Nullification.Properties.html#10666" class="Bound">i</a><a id="10667" class="Symbol">)</a> <a id="10669" href="Cubical.HITs.Nullification.Properties.html#10669" class="Bound">k</a> <a id="10671" class="Symbol">=</a> <a id="10673" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="10679" href="Cubical.HITs.Nullification.Properties.html#10660" class="Bound">α</a> <a id="10681" class="Symbol">(λ</a> <a id="10684" href="Cubical.HITs.Nullification.Properties.html#10684" class="Bound">s</a> <a id="10686" class="Symbol">→</a> <a id="10688" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10696" class="Symbol">(</a><a id="10697" href="Cubical.HITs.Nullification.Properties.html#10662" class="Bound">f</a> <a id="10699" href="Cubical.HITs.Nullification.Properties.html#10684" class="Bound">s</a><a id="10700" class="Symbol">)</a> <a id="10702" href="Cubical.HITs.Nullification.Properties.html#10669" class="Bound">k</a><a id="10703" class="Symbol">)</a> <a id="10705" href="Cubical.HITs.Nullification.Properties.html#10664" class="Bound">s</a> <a id="10707" href="Cubical.HITs.Nullification.Properties.html#10666" class="Bound">i</a>
  <a id="10711" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10719" class="Symbol">(</a><a id="10720" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="10725" class="Symbol">{</a><a id="10726" href="Cubical.HITs.Nullification.Properties.html#10726" class="Bound">x</a><a id="10727" class="Symbol">}</a> <a id="10729" class="Symbol">{</a><a id="10730" href="Cubical.HITs.Nullification.Properties.html#10730" class="Bound">y</a><a id="10731" class="Symbol">}</a> <a id="10733" href="Cubical.HITs.Nullification.Properties.html#10733" class="Bound">p</a> <a id="10735" href="Cubical.HITs.Nullification.Properties.html#10735" class="Bound">i</a><a id="10736" class="Symbol">)</a> <a id="10738" href="Cubical.HITs.Nullification.Properties.html#10738" class="Bound">k</a> <a id="10740" class="Symbol">=</a> <a id="10742" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="10747" class="Symbol">{</a><a id="10748" class="Argument">x</a> <a id="10750" class="Symbol">=</a> <a id="10752" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10760" href="Cubical.HITs.Nullification.Properties.html#10726" class="Bound">x</a> <a id="10762" href="Cubical.HITs.Nullification.Properties.html#10738" class="Bound">k</a><a id="10763" class="Symbol">}</a> <a id="10765" class="Symbol">{</a><a id="10766" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10774" href="Cubical.HITs.Nullification.Properties.html#10730" class="Bound">y</a> <a id="10776" href="Cubical.HITs.Nullification.Properties.html#10738" class="Bound">k</a><a id="10777" class="Symbol">}</a> <a id="10779" class="Symbol">(λ</a> <a id="10782" href="Cubical.HITs.Nullification.Properties.html#10782" class="Bound">s</a> <a id="10784" href="Cubical.HITs.Nullification.Properties.html#10784" class="Bound">j</a> <a id="10786" class="Symbol">→</a> <a id="10788" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10796" class="Symbol">(</a><a id="10797" href="Cubical.HITs.Nullification.Properties.html#10733" class="Bound">p</a> <a id="10799" href="Cubical.HITs.Nullification.Properties.html#10782" class="Bound">s</a> <a id="10801" href="Cubical.HITs.Nullification.Properties.html#10784" class="Bound">j</a><a id="10802" class="Symbol">)</a> <a id="10804" href="Cubical.HITs.Nullification.Properties.html#10738" class="Bound">k</a><a id="10805" class="Symbol">)</a> <a id="10807" href="Cubical.HITs.Nullification.Properties.html#10735" class="Bound">i</a>
  <a id="10811" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="10827" class="Symbol">{</a><a id="10828" href="Cubical.HITs.Nullification.Properties.html#10828" class="Bound">x</a><a id="10829" class="Symbol">}</a> <a id="10831" class="Symbol">{</a><a id="10832" href="Cubical.HITs.Nullification.Properties.html#10832" class="Bound">y</a><a id="10833" class="Symbol">}</a> <a id="10835" href="Cubical.HITs.Nullification.Properties.html#10835" class="Bound">p</a> <a id="10837" href="Cubical.HITs.Nullification.Properties.html#10837" class="Bound">s</a> <a id="10839" href="Cubical.HITs.Nullification.Properties.html#10839" class="Bound">i</a> <a id="10841" href="Cubical.HITs.Nullification.Properties.html#10841" class="Bound">j</a><a id="10842" class="Symbol">)</a> <a id="10844" href="Cubical.HITs.Nullification.Properties.html#10844" class="Bound">k</a> <a id="10846" class="Symbol">=</a> <a id="10848" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="10855" class="Symbol">{</a><a id="10856" class="Argument">x</a> <a id="10858" class="Symbol">=</a> <a id="10860" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10868" href="Cubical.HITs.Nullification.Properties.html#10828" class="Bound">x</a> <a id="10870" href="Cubical.HITs.Nullification.Properties.html#10844" class="Bound">k</a><a id="10871" class="Symbol">}</a> <a id="10873" class="Symbol">{</a><a id="10874" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10882" href="Cubical.HITs.Nullification.Properties.html#10832" class="Bound">y</a> <a id="10884" href="Cubical.HITs.Nullification.Properties.html#10844" class="Bound">k</a><a id="10885" class="Symbol">}</a> <a id="10887" class="Symbol">(λ</a> <a id="10890" href="Cubical.HITs.Nullification.Properties.html#10890" class="Bound">s</a> <a id="10892" href="Cubical.HITs.Nullification.Properties.html#10892" class="Bound">j</a> <a id="10894" class="Symbol">→</a> <a id="10896" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a> <a id="10904" class="Symbol">(</a><a id="10905" href="Cubical.HITs.Nullification.Properties.html#10835" class="Bound">p</a> <a id="10907" href="Cubical.HITs.Nullification.Properties.html#10890" class="Bound">s</a> <a id="10909" href="Cubical.HITs.Nullification.Properties.html#10892" class="Bound">j</a><a id="10910" class="Symbol">)</a> <a id="10912" href="Cubical.HITs.Nullification.Properties.html#10844" class="Bound">k</a><a id="10913" class="Symbol">)</a> <a id="10915" href="Cubical.HITs.Nullification.Properties.html#10837" class="Bound">s</a> <a id="10917" href="Cubical.HITs.Nullification.Properties.html#10839" class="Bound">i</a> <a id="10919" href="Cubical.HITs.Nullification.Properties.html#10841" class="Bound">j</a>

  <a id="Null-iso-Localize.isom"></a><a id="10924" href="Cubical.HITs.Nullification.Properties.html#10924" class="Function">isom</a> <a id="10929" class="Symbol">:</a> <a id="10931" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10935" class="Symbol">(</a><a id="10936" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="10941" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="10943" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a><a id="10944" class="Symbol">)</a> <a id="10946" class="Symbol">(</a><a id="10947" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="10956" class="Symbol">{</a><a id="10957" class="Argument">A</a> <a id="10959" class="Symbol">=</a> <a id="10961" href="Cubical.HITs.Nullification.Properties.html#9296" class="Bound">A</a><a id="10962" class="Symbol">}</a> <a id="10964" class="Symbol">(λ</a> <a id="10967" href="Cubical.HITs.Nullification.Properties.html#10967" class="Bound">α</a> <a id="10969" class="Symbol">→</a> <a id="10971" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="10977" class="Symbol">{</a><a id="10978" class="Argument">B</a> <a id="10980" class="Symbol">=</a> <a id="10982" href="Cubical.HITs.Nullification.Properties.html#9292" class="Bound">S</a> <a id="10984" href="Cubical.HITs.Nullification.Properties.html#10967" class="Bound">α</a><a id="10985" class="Symbol">}</a> <a id="10987" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10989" class="Symbol">)</a> <a id="10991" href="Cubical.HITs.Nullification.Properties.html#9310" class="Bound">X</a><a id="10992" class="Symbol">)</a>
  <a id="10996" href="Cubical.HITs.Nullification.Properties.html#10924" class="Function">isom</a> <a id="11001" class="Symbol">=</a> <a id="11003" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="11007" href="Cubical.HITs.Nullification.Properties.html#9331" class="Function">to</a> <a id="11010" href="Cubical.HITs.Nullification.Properties.html#9675" class="Function">from</a> <a id="11015" href="Cubical.HITs.Nullification.Properties.html#10027" class="Function">to-from</a> <a id="11023" href="Cubical.HITs.Nullification.Properties.html#10518" class="Function">from-to</a>

<a id="Null≃Localize"></a><a id="11032" href="Cubical.HITs.Nullification.Properties.html#11032" class="Function">Null≃Localize</a> <a id="11046" class="Symbol">:</a> <a id="11048" class="Symbol">(</a><a id="11049" href="Cubical.HITs.Nullification.Properties.html#11049" class="Bound">S</a> <a id="11051" class="Symbol">:</a> <a id="11053" href="Cubical.HITs.Nullification.Properties.html#917" class="Generalizable">A</a> <a id="11055" class="Symbol">→</a> <a id="11057" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11062" href="Cubical.HITs.Nullification.Properties.html#893" class="Generalizable">ℓs</a><a id="11064" class="Symbol">)</a> <a id="11066" class="Symbol">(</a><a id="11067" href="Cubical.HITs.Nullification.Properties.html#11067" class="Bound">X</a> <a id="11069" class="Symbol">:</a> <a id="11071" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11076" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="11077" class="Symbol">)</a> <a id="11079" class="Symbol">→</a> <a id="11081" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="11086" href="Cubical.HITs.Nullification.Properties.html#11049" class="Bound">S</a> <a id="11088" href="Cubical.HITs.Nullification.Properties.html#11067" class="Bound">X</a> <a id="11090" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11092" href="Cubical.HITs.Localization.Base.html#412" class="Datatype">Localize</a> <a id="11101" class="Symbol">(λ</a> <a id="11104" href="Cubical.HITs.Nullification.Properties.html#11104" class="Bound">α</a> <a id="11106" class="Symbol">→</a> <a id="11108" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="11114" class="Symbol">{</a><a id="11115" class="Argument">B</a> <a id="11117" class="Symbol">=</a> <a id="11119" href="Cubical.HITs.Nullification.Properties.html#11049" class="Bound">S</a> <a id="11121" href="Cubical.HITs.Nullification.Properties.html#11104" class="Bound">α</a><a id="11122" class="Symbol">}</a> <a id="11124" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="11126" class="Symbol">)</a> <a id="11128" href="Cubical.HITs.Nullification.Properties.html#11067" class="Bound">X</a>
<a id="11130" href="Cubical.HITs.Nullification.Properties.html#11032" class="Function">Null≃Localize</a> <a id="11144" href="Cubical.HITs.Nullification.Properties.html#11144" class="Bound">S</a> <a id="11146" href="Cubical.HITs.Nullification.Properties.html#11146" class="Bound">X</a> <a id="11148" class="Symbol">=</a> <a id="11150" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11161" class="Symbol">(</a><a id="11162" href="Cubical.HITs.Nullification.Properties.html#10924" class="Function">Null-iso-Localize.isom</a> <a id="11185" href="Cubical.HITs.Nullification.Properties.html#11144" class="Bound">S</a> <a id="11187" href="Cubical.HITs.Nullification.Properties.html#11146" class="Bound">X</a><a id="11188" class="Symbol">)</a>

<a id="SeparatedAndInjective→Null"></a><a id="11191" href="Cubical.HITs.Nullification.Properties.html#11191" class="Function">SeparatedAndInjective→Null</a> <a id="11218" class="Symbol">:</a>
  <a id="11222" class="Symbol">(</a><a id="11223" href="Cubical.HITs.Nullification.Properties.html#11223" class="Bound">X</a> <a id="11225" class="Symbol">:</a> <a id="11227" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11232" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="11233" class="Symbol">)</a> <a id="11235" class="Symbol">(</a><a id="11236" href="Cubical.HITs.Nullification.Properties.html#11236" class="Bound">sep</a> <a id="11240" class="Symbol">:</a> <a id="11242" class="Symbol">(</a><a id="11243" href="Cubical.HITs.Nullification.Properties.html#11243" class="Bound">x</a> <a id="11245" href="Cubical.HITs.Nullification.Properties.html#11245" class="Bound">y</a> <a id="11247" class="Symbol">:</a> <a id="11249" href="Cubical.HITs.Nullification.Properties.html#11223" class="Bound">X</a><a id="11250" class="Symbol">)</a> <a id="11252" class="Symbol">→</a> <a id="11254" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="11261" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="11263" class="Symbol">(</a><a id="11264" href="Cubical.HITs.Nullification.Properties.html#11243" class="Bound">x</a> <a id="11266" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11268" href="Cubical.HITs.Nullification.Properties.html#11245" class="Bound">y</a><a id="11269" class="Symbol">))</a>
  <a id="11274" class="Symbol">(</a><a id="11275" href="Cubical.HITs.Nullification.Properties.html#11275" class="Bound">inj</a> <a id="11279" class="Symbol">:</a> <a id="11281" class="Symbol">(</a><a id="11282" href="Cubical.HITs.Nullification.Properties.html#11282" class="Bound">α</a> <a id="11284" class="Symbol">:</a> <a id="11286" href="Cubical.HITs.Nullification.Properties.html#917" class="Generalizable">A</a><a id="11287" class="Symbol">)</a> <a id="11289" class="Symbol">→</a> <a id="11291" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="11302" class="Symbol">(</a><a id="11303" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="11309" class="Symbol">{</a><a id="11310" class="Argument">A</a> <a id="11312" class="Symbol">=</a> <a id="11314" href="Cubical.HITs.Nullification.Properties.html#11223" class="Bound">X</a><a id="11315" class="Symbol">}</a> <a id="11317" class="Symbol">{</a><a id="11318" class="Argument">B</a> <a id="11320" class="Symbol">=</a> <a id="11322" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="11324" href="Cubical.HITs.Nullification.Properties.html#11282" class="Bound">α</a><a id="11325" class="Symbol">}))</a> <a id="11329" class="Symbol">→</a>
  <a id="11333" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="11340" href="Cubical.HITs.Nullification.Properties.html#933" class="Generalizable">S</a> <a id="11342" href="Cubical.HITs.Nullification.Properties.html#11223" class="Bound">X</a>
<a id="11344" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="11348" class="Symbol">(</a><a id="11349" href="Cubical.HITs.Nullification.Properties.html#11191" class="Function">SeparatedAndInjective→Null</a> <a id="11376" href="Cubical.HITs.Nullification.Properties.html#11376" class="Bound">X</a> <a id="11378" href="Cubical.HITs.Nullification.Properties.html#11378" class="Bound">sep</a> <a id="11382" href="Cubical.HITs.Nullification.Properties.html#11382" class="Bound">inj</a> <a id="11386" href="Cubical.HITs.Nullification.Properties.html#11386" class="Bound">α</a><a id="11387" class="Symbol">)</a> <a id="11389" class="Symbol">=</a> <a id="11391" href="Cubical.HITs.Nullification.Properties.html#11382" class="Bound">inj</a> <a id="11395" href="Cubical.HITs.Nullification.Properties.html#11386" class="Bound">α</a>
<a id="11397" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Cubical.HITs.Nullification.Properties.html#11191" class="Function">SeparatedAndInjective→Null</a> <a id="11433" href="Cubical.HITs.Nullification.Properties.html#11433" class="Bound">X</a> <a id="11435" href="Cubical.HITs.Nullification.Properties.html#11435" class="Bound">sep</a> <a id="11439" href="Cubical.HITs.Nullification.Properties.html#11439" class="Bound">inj</a> <a id="11443" href="Cubical.HITs.Nullification.Properties.html#11443" class="Bound">α</a><a id="11444" class="Symbol">)</a> <a id="11446" href="Cubical.HITs.Nullification.Properties.html#11446" class="Bound">x</a> <a id="11448" href="Cubical.HITs.Nullification.Properties.html#11448" class="Bound">y</a> <a id="11450" class="Symbol">=</a>
  <a id="11454" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11458" href="Cubical.HITs.Nullification.Properties.html#11520" class="Function">s</a> <a id="11460" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11462" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11470" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11472" class="Symbol">λ</a> <a id="11474" href="Cubical.HITs.Nullification.Properties.html#11474" class="Bound">p</a> <a id="11476" href="Cubical.HITs.Nullification.Properties.html#11476" class="Bound">i</a> <a id="11478" href="Cubical.HITs.Nullification.Properties.html#11478" class="Bound">j</a> <a id="11480" href="Cubical.HITs.Nullification.Properties.html#11480" class="Bound">α</a> <a id="11482" class="Symbol">→</a> <a id="11484" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11488" href="Cubical.HITs.Nullification.Properties.html#11520" class="Function">s</a> <a id="11490" class="Symbol">(</a><a id="11491" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="11499" href="Cubical.HITs.Nullification.Properties.html#11474" class="Bound">p</a><a id="11500" class="Symbol">)</a> <a id="11502" href="Cubical.HITs.Nullification.Properties.html#11476" class="Bound">i</a> <a id="11504" href="Cubical.HITs.Nullification.Properties.html#11480" class="Bound">α</a> <a id="11506" href="Cubical.HITs.Nullification.Properties.html#11478" class="Bound">j</a>
  <a id="11510" class="Keyword">where</a>
    <a id="11520" href="Cubical.HITs.Nullification.Properties.html#11520" class="Function">s</a> <a id="11522" class="Symbol">=</a> <a id="11524" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Cubical.HITs.Nullification.Properties.html#11435" class="Bound">sep</a> <a id="11533" href="Cubical.HITs.Nullification.Properties.html#11446" class="Bound">x</a> <a id="11535" href="Cubical.HITs.Nullification.Properties.html#11448" class="Bound">y</a> <a id="11537" href="Cubical.HITs.Nullification.Properties.html#11443" class="Bound">α</a><a id="11538" class="Symbol">)</a>

<a id="generatorsConnected"></a><a id="11541" href="Cubical.HITs.Nullification.Properties.html#11541" class="Function">generatorsConnected</a> <a id="11561" class="Symbol">:</a> <a id="11563" class="Symbol">{</a><a id="11564" href="Cubical.HITs.Nullification.Properties.html#11564" class="Bound">A</a> <a id="11566" class="Symbol">:</a> <a id="11568" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11573" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a><a id="11575" class="Symbol">}</a> <a id="11577" class="Symbol">(</a><a id="11578" href="Cubical.HITs.Nullification.Properties.html#11578" class="Bound">S</a> <a id="11580" class="Symbol">:</a> <a id="11582" href="Cubical.HITs.Nullification.Properties.html#11564" class="Bound">A</a> <a id="11584" class="Symbol">→</a> <a id="11586" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11591" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="11592" class="Symbol">)</a> <a id="11594" class="Symbol">→</a>
  <a id="11598" class="Symbol">(</a><a id="11599" href="Cubical.HITs.Nullification.Properties.html#11599" class="Bound">a</a> <a id="11601" class="Symbol">:</a> <a id="11603" href="Cubical.HITs.Nullification.Properties.html#11564" class="Bound">A</a><a id="11604" class="Symbol">)</a> <a id="11606" class="Symbol">→</a> <a id="11608" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="11616" class="Symbol">(</a><a id="11617" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="11622" href="Cubical.HITs.Nullification.Properties.html#11578" class="Bound">S</a> <a id="11624" class="Symbol">(</a><a id="11625" href="Cubical.HITs.Nullification.Properties.html#11578" class="Bound">S</a> <a id="11627" href="Cubical.HITs.Nullification.Properties.html#11599" class="Bound">a</a><a id="11628" class="Symbol">))</a>
<a id="11631" href="Cubical.HITs.Nullification.Properties.html#11541" class="Function">generatorsConnected</a> <a id="11651" href="Cubical.HITs.Nullification.Properties.html#11651" class="Bound">S</a> <a id="11653" href="Cubical.HITs.Nullification.Properties.html#11653" class="Bound">a</a> <a id="11655" class="Symbol">=</a> <a id="11657" class="Symbol">(</a><a id="11658" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="11662" href="Cubical.HITs.Nullification.Properties.html#11653" class="Bound">a</a> <a id="11664" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a><a id="11667" class="Symbol">)</a> <a id="11669" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
  <a id="11673" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="11678" class="Symbol">(λ</a> <a id="11681" href="Cubical.HITs.Nullification.Properties.html#11681" class="Bound">_</a> <a id="11683" class="Symbol">→</a> <a id="11685" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="11693" class="Symbol">(</a><a id="11694" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="11706" href="Cubical.HITs.Nullification.Properties.html#11651" class="Bound">S</a><a id="11707" class="Symbol">))</a> <a id="11710" class="Symbol">(</a><a id="11711" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="11717" href="Cubical.HITs.Nullification.Properties.html#11653" class="Bound">a</a> <a id="11719" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a><a id="11722" class="Symbol">)</a>

<a id="nullMap"></a><a id="11725" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="11733" class="Symbol">:</a> <a id="11735" class="Symbol">{</a><a id="11736" href="Cubical.HITs.Nullification.Properties.html#11736" class="Bound">A</a> <a id="11738" class="Symbol">:</a> <a id="11740" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11745" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a><a id="11747" class="Symbol">}</a> <a id="11749" class="Symbol">(</a><a id="11750" href="Cubical.HITs.Nullification.Properties.html#11750" class="Bound">S</a> <a id="11752" class="Symbol">:</a> <a id="11754" href="Cubical.HITs.Nullification.Properties.html#11736" class="Bound">A</a> <a id="11756" class="Symbol">→</a> <a id="11758" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11763" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="11764" class="Symbol">)</a> <a id="11766" class="Symbol">→</a>
  <a id="11770" class="Symbol">{</a><a id="11771" href="Cubical.HITs.Nullification.Properties.html#11771" class="Bound">X</a> <a id="11773" class="Symbol">:</a> <a id="11775" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11780" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="11782" class="Symbol">}</a> <a id="11784" class="Symbol">{</a><a id="11785" href="Cubical.HITs.Nullification.Properties.html#11785" class="Bound">Y</a> <a id="11787" class="Symbol">:</a> <a id="11789" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11794" href="Cubical.HITs.Nullification.Properties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="11797" class="Symbol">}</a> <a id="11799" class="Symbol">→</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Cubical.HITs.Nullification.Properties.html#11771" class="Bound">X</a> <a id="11804" class="Symbol">→</a> <a id="11806" href="Cubical.HITs.Nullification.Properties.html#11785" class="Bound">Y</a><a id="11807" class="Symbol">)</a> <a id="11809" class="Symbol">→</a> <a id="11811" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="11816" href="Cubical.HITs.Nullification.Properties.html#11750" class="Bound">S</a> <a id="11818" href="Cubical.HITs.Nullification.Properties.html#11771" class="Bound">X</a> <a id="11820" class="Symbol">→</a> <a id="11822" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="11827" href="Cubical.HITs.Nullification.Properties.html#11750" class="Bound">S</a> <a id="11829" href="Cubical.HITs.Nullification.Properties.html#11785" class="Bound">Y</a>
<a id="11831" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="11839" href="Cubical.HITs.Nullification.Properties.html#11839" class="Bound">S</a> <a id="11841" href="Cubical.HITs.Nullification.Properties.html#11841" class="Bound">f</a> <a id="11843" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11845" href="Cubical.HITs.Nullification.Properties.html#11845" class="Bound">x</a> <a id="11847" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11849" class="Symbol">=</a> <a id="11851" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11853" href="Cubical.HITs.Nullification.Properties.html#11841" class="Bound">f</a> <a id="11855" href="Cubical.HITs.Nullification.Properties.html#11845" class="Bound">x</a> <a id="11857" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
<a id="11859" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="11867" href="Cubical.HITs.Nullification.Properties.html#11867" class="Bound">S</a> <a id="11869" href="Cubical.HITs.Nullification.Properties.html#11869" class="Bound">f</a> <a id="11871" class="Symbol">(</a><a id="11872" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="11876" href="Cubical.HITs.Nullification.Properties.html#11876" class="Bound">α</a> <a id="11878" href="Cubical.HITs.Nullification.Properties.html#11878" class="Bound">g</a><a id="11879" class="Symbol">)</a> <a id="11881" class="Symbol">=</a> <a id="11883" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="11887" href="Cubical.HITs.Nullification.Properties.html#11876" class="Bound">α</a> <a id="11889" class="Symbol">(λ</a> <a id="11892" href="Cubical.HITs.Nullification.Properties.html#11892" class="Bound">z</a> <a id="11894" class="Symbol">→</a> <a id="11896" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="11904" href="Cubical.HITs.Nullification.Properties.html#11867" class="Bound">S</a> <a id="11906" href="Cubical.HITs.Nullification.Properties.html#11869" class="Bound">f</a> <a id="11908" class="Symbol">(</a><a id="11909" href="Cubical.HITs.Nullification.Properties.html#11878" class="Bound">g</a> <a id="11911" href="Cubical.HITs.Nullification.Properties.html#11892" class="Bound">z</a><a id="11912" class="Symbol">))</a>
<a id="11915" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="11923" href="Cubical.HITs.Nullification.Properties.html#11923" class="Bound">S</a> <a id="11925" href="Cubical.HITs.Nullification.Properties.html#11925" class="Bound">f</a> <a id="11927" class="Symbol">(</a><a id="11928" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="11934" href="Cubical.HITs.Nullification.Properties.html#11934" class="Bound">α</a> <a id="11936" href="Cubical.HITs.Nullification.Properties.html#11936" class="Bound">g</a> <a id="11938" href="Cubical.HITs.Nullification.Properties.html#11938" class="Bound">s</a> <a id="11940" href="Cubical.HITs.Nullification.Properties.html#11940" class="Bound">i</a><a id="11941" class="Symbol">)</a> <a id="11943" class="Symbol">=</a> <a id="11945" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="11951" href="Cubical.HITs.Nullification.Properties.html#11934" class="Bound">α</a> <a id="11953" class="Symbol">(λ</a> <a id="11956" href="Cubical.HITs.Nullification.Properties.html#11956" class="Bound">z</a> <a id="11958" class="Symbol">→</a> <a id="11960" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="11968" href="Cubical.HITs.Nullification.Properties.html#11923" class="Bound">S</a> <a id="11970" href="Cubical.HITs.Nullification.Properties.html#11925" class="Bound">f</a> <a id="11972" class="Symbol">(</a><a id="11973" href="Cubical.HITs.Nullification.Properties.html#11936" class="Bound">g</a> <a id="11975" href="Cubical.HITs.Nullification.Properties.html#11956" class="Bound">z</a><a id="11976" class="Symbol">))</a> <a id="11979" href="Cubical.HITs.Nullification.Properties.html#11938" class="Bound">s</a> <a id="11981" href="Cubical.HITs.Nullification.Properties.html#11940" class="Bound">i</a>
<a id="11983" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="11991" href="Cubical.HITs.Nullification.Properties.html#11991" class="Bound">S</a> <a id="11993" href="Cubical.HITs.Nullification.Properties.html#11993" class="Bound">f</a> <a id="11995" class="Symbol">(</a><a id="11996" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="12001" href="Cubical.HITs.Nullification.Properties.html#12001" class="Bound">p</a> <a id="12003" href="Cubical.HITs.Nullification.Properties.html#12003" class="Bound">i</a><a id="12004" class="Symbol">)</a> <a id="12006" class="Symbol">=</a> <a id="12008" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="12013" class="Symbol">(λ</a> <a id="12016" href="Cubical.HITs.Nullification.Properties.html#12016" class="Bound">z</a> <a id="12018" href="Cubical.HITs.Nullification.Properties.html#12018" class="Bound">j</a> <a id="12020" class="Symbol">→</a> <a id="12022" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="12030" href="Cubical.HITs.Nullification.Properties.html#11991" class="Bound">S</a> <a id="12032" href="Cubical.HITs.Nullification.Properties.html#11993" class="Bound">f</a> <a id="12034" class="Symbol">(</a><a id="12035" href="Cubical.HITs.Nullification.Properties.html#12001" class="Bound">p</a> <a id="12037" href="Cubical.HITs.Nullification.Properties.html#12016" class="Bound">z</a> <a id="12039" href="Cubical.HITs.Nullification.Properties.html#12018" class="Bound">j</a><a id="12040" class="Symbol">))</a> <a id="12043" href="Cubical.HITs.Nullification.Properties.html#12003" class="Bound">i</a>
<a id="12045" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="12053" href="Cubical.HITs.Nullification.Properties.html#12053" class="Bound">S</a> <a id="12055" href="Cubical.HITs.Nullification.Properties.html#12055" class="Bound">f</a> <a id="12057" class="Symbol">(</a><a id="12058" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="12065" href="Cubical.HITs.Nullification.Properties.html#12065" class="Bound">p</a> <a id="12067" href="Cubical.HITs.Nullification.Properties.html#12067" class="Bound">s</a> <a id="12069" href="Cubical.HITs.Nullification.Properties.html#12069" class="Bound">i</a> <a id="12071" href="Cubical.HITs.Nullification.Properties.html#12071" class="Bound">i₁</a><a id="12073" class="Symbol">)</a> <a id="12075" class="Symbol">=</a> <a id="12077" href="Cubical.HITs.Nullification.Base.html#801" class="InductiveConstructor">≡spoke</a> <a id="12084" class="Symbol">(λ</a> <a id="12087" href="Cubical.HITs.Nullification.Properties.html#12087" class="Bound">z</a> <a id="12089" href="Cubical.HITs.Nullification.Properties.html#12089" class="Bound">j</a> <a id="12091" class="Symbol">→</a> <a id="12093" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="12101" href="Cubical.HITs.Nullification.Properties.html#12053" class="Bound">S</a> <a id="12103" href="Cubical.HITs.Nullification.Properties.html#12055" class="Bound">f</a> <a id="12105" class="Symbol">(</a><a id="12106" href="Cubical.HITs.Nullification.Properties.html#12065" class="Bound">p</a> <a id="12108" href="Cubical.HITs.Nullification.Properties.html#12087" class="Bound">z</a> <a id="12110" href="Cubical.HITs.Nullification.Properties.html#12089" class="Bound">j</a><a id="12111" class="Symbol">))</a> <a id="12114" href="Cubical.HITs.Nullification.Properties.html#12067" class="Bound">s</a> <a id="12116" href="Cubical.HITs.Nullification.Properties.html#12069" class="Bound">i</a> <a id="12118" href="Cubical.HITs.Nullification.Properties.html#12071" class="Bound">i₁</a>

<a id="nullPreservesIso"></a><a id="12122" href="Cubical.HITs.Nullification.Properties.html#12122" class="Function">nullPreservesIso</a> <a id="12139" class="Symbol">:</a> <a id="12141" class="Symbol">{</a><a id="12142" href="Cubical.HITs.Nullification.Properties.html#12142" class="Bound">A</a> <a id="12144" class="Symbol">:</a> <a id="12146" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12151" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a><a id="12153" class="Symbol">}</a> <a id="12155" class="Symbol">(</a><a id="12156" href="Cubical.HITs.Nullification.Properties.html#12156" class="Bound">S</a> <a id="12158" class="Symbol">:</a> <a id="12160" href="Cubical.HITs.Nullification.Properties.html#12142" class="Bound">A</a> <a id="12162" class="Symbol">→</a> <a id="12164" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12169" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="12170" class="Symbol">)</a> <a id="12172" class="Symbol">→</a> <a id="12174" class="Symbol">{</a><a id="12175" href="Cubical.HITs.Nullification.Properties.html#12175" class="Bound">X</a> <a id="12177" class="Symbol">:</a> <a id="12179" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12184" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="12186" class="Symbol">}</a> <a id="12188" class="Symbol">→</a>
  <a id="12192" class="Symbol">{</a><a id="12193" href="Cubical.HITs.Nullification.Properties.html#12193" class="Bound">Y</a> <a id="12195" class="Symbol">:</a> <a id="12197" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12202" href="Cubical.HITs.Nullification.Properties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="12205" class="Symbol">}</a> <a id="12207" class="Symbol">→</a> <a id="12209" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12213" href="Cubical.HITs.Nullification.Properties.html#12175" class="Bound">X</a> <a id="12215" href="Cubical.HITs.Nullification.Properties.html#12193" class="Bound">Y</a> <a id="12217" class="Symbol">→</a> <a id="12219" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12223" class="Symbol">(</a><a id="12224" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="12229" href="Cubical.HITs.Nullification.Properties.html#12156" class="Bound">S</a> <a id="12231" href="Cubical.HITs.Nullification.Properties.html#12175" class="Bound">X</a><a id="12232" class="Symbol">)</a> <a id="12234" class="Symbol">(</a><a id="12235" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="12240" href="Cubical.HITs.Nullification.Properties.html#12156" class="Bound">S</a> <a id="12242" href="Cubical.HITs.Nullification.Properties.html#12193" class="Bound">Y</a><a id="12243" class="Symbol">)</a>
<a id="12245" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12253" class="Symbol">(</a><a id="12254" href="Cubical.HITs.Nullification.Properties.html#12122" class="Function">nullPreservesIso</a> <a id="12271" href="Cubical.HITs.Nullification.Properties.html#12271" class="Bound">S</a> <a id="12273" href="Cubical.HITs.Nullification.Properties.html#12273" class="Bound">e</a><a id="12274" class="Symbol">)</a> <a id="12276" class="Symbol">=</a> <a id="12278" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="12286" href="Cubical.HITs.Nullification.Properties.html#12271" class="Bound">S</a> <a id="12288" class="Symbol">(</a><a id="12289" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12297" href="Cubical.HITs.Nullification.Properties.html#12273" class="Bound">e</a><a id="12298" class="Symbol">)</a>
<a id="12300" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12308" class="Symbol">(</a><a id="12309" href="Cubical.HITs.Nullification.Properties.html#12122" class="Function">nullPreservesIso</a> <a id="12326" href="Cubical.HITs.Nullification.Properties.html#12326" class="Bound">S</a> <a id="12328" href="Cubical.HITs.Nullification.Properties.html#12328" class="Bound">e</a><a id="12329" class="Symbol">)</a> <a id="12331" class="Symbol">=</a> <a id="12333" href="Cubical.HITs.Nullification.Properties.html#11725" class="Function">nullMap</a> <a id="12341" href="Cubical.HITs.Nullification.Properties.html#12326" class="Bound">S</a> <a id="12343" class="Symbol">(</a><a id="12344" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12352" href="Cubical.HITs.Nullification.Properties.html#12328" class="Bound">e</a><a id="12353" class="Symbol">)</a>
<a id="12355" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12363" class="Symbol">(</a><a id="12364" href="Cubical.HITs.Nullification.Properties.html#12122" class="Function">nullPreservesIso</a> <a id="12381" href="Cubical.HITs.Nullification.Properties.html#12381" class="Bound">S</a> <a id="12383" href="Cubical.HITs.Nullification.Properties.html#12383" class="Bound">e</a><a id="12384" class="Symbol">)</a> <a id="12386" class="Symbol">=</a>
  <a id="12390" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="12395" class="Symbol">(λ</a> <a id="12398" href="Cubical.HITs.Nullification.Properties.html#12398" class="Bound">_</a> <a id="12400" class="Symbol">→</a> <a id="12402" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="12410" class="Symbol">(</a><a id="12411" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="12423" href="Cubical.HITs.Nullification.Properties.html#12381" class="Bound">S</a><a id="12424" class="Symbol">))</a> <a id="12427" class="Symbol">(λ</a> <a id="12430" href="Cubical.HITs.Nullification.Properties.html#12430" class="Bound">x</a> <a id="12432" class="Symbol">→</a> <a id="12434" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12439" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="12443" class="Symbol">(</a><a id="12444" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12452" href="Cubical.HITs.Nullification.Properties.html#12383" class="Bound">e</a> <a id="12454" href="Cubical.HITs.Nullification.Properties.html#12430" class="Bound">x</a><a id="12455" class="Symbol">))</a>
<a id="12458" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12466" class="Symbol">(</a><a id="12467" href="Cubical.HITs.Nullification.Properties.html#12122" class="Function">nullPreservesIso</a> <a id="12484" href="Cubical.HITs.Nullification.Properties.html#12484" class="Bound">S</a> <a id="12486" href="Cubical.HITs.Nullification.Properties.html#12486" class="Bound">e</a><a id="12487" class="Symbol">)</a> <a id="12489" class="Symbol">=</a>
  <a id="12493" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="12498" class="Symbol">(λ</a> <a id="12501" href="Cubical.HITs.Nullification.Properties.html#12501" class="Bound">_</a> <a id="12503" class="Symbol">→</a> <a id="12505" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="12513" class="Symbol">(</a><a id="12514" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="12526" href="Cubical.HITs.Nullification.Properties.html#12484" class="Bound">S</a><a id="12527" class="Symbol">))</a> <a id="12530" class="Symbol">(λ</a> <a id="12533" href="Cubical.HITs.Nullification.Properties.html#12533" class="Bound">y</a> <a id="12535" class="Symbol">→</a> <a id="12537" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12542" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12555" href="Cubical.HITs.Nullification.Properties.html#12486" class="Bound">e</a> <a id="12557" href="Cubical.HITs.Nullification.Properties.html#12533" class="Bound">y</a><a id="12558" class="Symbol">))</a>

<a id="nullPreservesEquiv"></a><a id="12562" href="Cubical.HITs.Nullification.Properties.html#12562" class="Function">nullPreservesEquiv</a> <a id="12581" class="Symbol">:</a> <a id="12583" class="Symbol">{</a><a id="12584" href="Cubical.HITs.Nullification.Properties.html#12584" class="Bound">A</a> <a id="12586" class="Symbol">:</a> <a id="12588" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12593" href="Cubical.HITs.Nullification.Properties.html#890" class="Generalizable">ℓα</a><a id="12595" class="Symbol">}</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Cubical.HITs.Nullification.Properties.html#12598" class="Bound">S</a> <a id="12600" class="Symbol">:</a> <a id="12602" href="Cubical.HITs.Nullification.Properties.html#12584" class="Bound">A</a> <a id="12604" class="Symbol">→</a> <a id="12606" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12611" href="Cubical.HITs.Nullification.Properties.html#896" class="Generalizable">ℓ</a><a id="12612" class="Symbol">)</a> <a id="12614" class="Symbol">→</a> <a id="12616" class="Symbol">{</a><a id="12617" href="Cubical.HITs.Nullification.Properties.html#12617" class="Bound">X</a> <a id="12619" class="Symbol">:</a> <a id="12621" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12626" href="Cubical.HITs.Nullification.Properties.html#898" class="Generalizable">ℓ&#39;</a><a id="12628" class="Symbol">}</a> <a id="12630" class="Symbol">→</a>
  <a id="12634" class="Symbol">{</a><a id="12635" href="Cubical.HITs.Nullification.Properties.html#12635" class="Bound">Y</a> <a id="12637" class="Symbol">:</a> <a id="12639" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12644" href="Cubical.HITs.Nullification.Properties.html#901" class="Generalizable">ℓ&#39;&#39;</a><a id="12647" class="Symbol">}</a> <a id="12649" class="Symbol">→</a> <a id="12651" href="Cubical.HITs.Nullification.Properties.html#12617" class="Bound">X</a> <a id="12653" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12655" href="Cubical.HITs.Nullification.Properties.html#12635" class="Bound">Y</a> <a id="12657" class="Symbol">→</a> <a id="12659" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="12664" href="Cubical.HITs.Nullification.Properties.html#12598" class="Bound">S</a> <a id="12666" href="Cubical.HITs.Nullification.Properties.html#12617" class="Bound">X</a> <a id="12668" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12670" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="12675" href="Cubical.HITs.Nullification.Properties.html#12598" class="Bound">S</a> <a id="12677" href="Cubical.HITs.Nullification.Properties.html#12635" class="Bound">Y</a>
<a id="12679" href="Cubical.HITs.Nullification.Properties.html#12562" class="Function">nullPreservesEquiv</a> <a id="12698" href="Cubical.HITs.Nullification.Properties.html#12698" class="Bound">S</a> <a id="12700" class="Symbol">{</a><a id="12701" class="Argument">X</a> <a id="12703" class="Symbol">=</a> <a id="12705" href="Cubical.HITs.Nullification.Properties.html#12705" class="Bound">X</a><a id="12706" class="Symbol">}</a> <a id="12708" class="Symbol">{</a><a id="12709" class="Argument">Y</a> <a id="12711" class="Symbol">=</a> <a id="12713" href="Cubical.HITs.Nullification.Properties.html#12713" class="Bound">Y</a><a id="12714" class="Symbol">}</a> <a id="12716" href="Cubical.HITs.Nullification.Properties.html#12716" class="Bound">e</a> <a id="12718" class="Symbol">=</a> <a id="12720" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="12731" class="Symbol">(</a><a id="12732" href="Cubical.HITs.Nullification.Properties.html#12122" class="Function">nullPreservesIso</a> <a id="12749" href="Cubical.HITs.Nullification.Properties.html#12698" class="Bound">S</a> <a id="12751" class="Symbol">(</a><a id="12752" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="12763" href="Cubical.HITs.Nullification.Properties.html#12716" class="Bound">e</a><a id="12764" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Nullification.Topological.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Nullification.Topological</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  A topological modality is by definition the nullification of a family of
  propositions. They are always lex modalities. We show that together
  with a couple of useful corollaries. We roughly follow the proofs
  from Rijke, Shulman, Spitters, Modalities in homotopy type theory.
-}</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Cubical.Data.Sigma.Properties.html" class="Module">Cubical.Data.Sigma.Properties</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="691" class="Keyword">using</a> <a id="697" class="Symbol">(</a><a id="698" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="699" class="Symbol">;</a> <a id="701" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="705" class="Symbol">;</a> <a id="707" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="710" class="Symbol">)</a>

<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Cubical.HITs.Nullification.Base.html" class="Module">Cubical.HITs.Nullification.Base</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Cubical.HITs.Nullification.Properties.html" class="Module">Cubical.HITs.Nullification.Properties</a>

<a id="808" class="Keyword">module</a> <a id="815" href="Cubical.HITs.Nullification.Topological.html" class="Module">Cubical.HITs.Nullification.Topological</a>
  <a id="856" class="Symbol">{</a><a id="857" href="Cubical.HITs.Nullification.Topological.html#857" class="Bound">ℓα</a> <a id="860" href="Cubical.HITs.Nullification.Topological.html#860" class="Bound">ℓs</a><a id="862" class="Symbol">}</a>
  <a id="866" class="Symbol">{</a><a id="867" href="Cubical.HITs.Nullification.Topological.html#867" class="Bound">A</a> <a id="869" class="Symbol">:</a> <a id="871" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="876" href="Cubical.HITs.Nullification.Topological.html#857" class="Bound">ℓα</a><a id="878" class="Symbol">}</a>
  <a id="882" class="Symbol">(</a><a id="883" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="885" class="Symbol">:</a> <a id="887" href="Cubical.HITs.Nullification.Topological.html#867" class="Bound">A</a> <a id="889" class="Symbol">→</a> <a id="891" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="896" href="Cubical.HITs.Nullification.Topological.html#860" class="Bound">ℓs</a><a id="898" class="Symbol">)</a>
  <a id="902" class="Keyword">where</a>

<a id="909" class="Keyword">private</a> <a id="917" class="Keyword">variable</a>
  <a id="928" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a> <a id="930" href="Cubical.HITs.Nullification.Topological.html#930" class="Generalizable">ℓ&#39;</a> <a id="933" class="Symbol">:</a> <a id="935" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="942" class="Comment">{-
  We use the formulation of lexness that the universe of null types is
  null itself.

  We choose the level of the universe of null types to be as low as
  possible such that it is null when the generators are propositions.
-}</a>
<a id="NullType"></a><a id="1173" href="Cubical.HITs.Nullification.Topological.html#1173" class="Function">NullType</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1210" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a> <a id="1212" href="Cubical.HITs.Nullification.Topological.html#860" class="Bound">ℓs</a><a id="1214" class="Symbol">))</a> <a id="1217" href="Cubical.HITs.Nullification.Topological.html#857" class="Bound">ℓα</a> <a id="1220" class="Symbol">)</a>
<a id="1222" href="Cubical.HITs.Nullification.Topological.html#1173" class="Function">NullType</a> <a id="1231" class="Symbol">{</a><a id="1232" href="Cubical.HITs.Nullification.Topological.html#1232" class="Bound">ℓ</a><a id="1233" class="Symbol">}</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1240" href="Cubical.HITs.Nullification.Topological.html#1240" class="Bound">X</a> <a id="1242" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1244" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1256" href="Cubical.HITs.Nullification.Topological.html#1232" class="Bound">ℓ</a> <a id="1258" href="Cubical.HITs.Nullification.Topological.html#860" class="Bound">ℓs</a><a id="1260" class="Symbol">)</a> <a id="1262" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1264" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1271" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="1273" href="Cubical.HITs.Nullification.Topological.html#1240" class="Bound">X</a>

<a id="1276" class="Comment">{-
  We can show that the universe is separated in general.
-}</a>
<a id="NullType≡isNull"></a><a id="1339" href="Cubical.HITs.Nullification.Topological.html#1339" class="Function">NullType≡isNull</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Cubical.HITs.Nullification.Topological.html#1358" class="Bound">X</a> <a id="1360" href="Cubical.HITs.Nullification.Topological.html#1360" class="Bound">Y</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Cubical.HITs.Nullification.Topological.html#1173" class="Function">NullType</a> <a id="1373" class="Symbol">{</a><a id="1374" class="Argument">ℓ</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a><a id="1379" class="Symbol">})</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="1391" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.HITs.Nullification.Topological.html#1358" class="Bound">X</a> <a id="1396" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1398" href="Cubical.HITs.Nullification.Topological.html#1360" class="Bound">Y</a><a id="1399" class="Symbol">)</a>
<a id="1401" href="Cubical.HITs.Nullification.Topological.html#1339" class="Function">NullType≡isNull</a> <a id="1417" class="Symbol">{</a><a id="1418" class="Argument">ℓ</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Cubical.HITs.Nullification.Topological.html#1422" class="Bound">ℓ</a><a id="1423" class="Symbol">}</a> <a id="1425" href="Cubical.HITs.Nullification.Topological.html#1425" class="Bound">X</a> <a id="1427" href="Cubical.HITs.Nullification.Topological.html#1427" class="Bound">Y</a> <a id="1429" class="Symbol">=</a>
  <a id="1433" href="Cubical.HITs.Nullification.Properties.html#2261" class="Function">equivPreservesIsNull</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1464" href="Cubical.HITs.Nullification.Topological.html#1509" class="Function">e</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Cubical.HITs.Nullification.Properties.html#7614" class="Function">isNullEquiv</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1485" href="Cubical.HITs.Nullification.Topological.html#1425" class="Bound">X</a><a id="1486" class="Symbol">)</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1493" href="Cubical.HITs.Nullification.Topological.html#1427" class="Bound">Y</a><a id="1494" class="Symbol">))</a>
  <a id="1499" class="Keyword">where</a>
    <a id="1509" href="Cubical.HITs.Nullification.Topological.html#1509" class="Function">e</a> <a id="1511" class="Symbol">:</a> <a id="1513" class="Symbol">(</a><a id="1514" href="Cubical.HITs.Nullification.Topological.html#1425" class="Bound">X</a> <a id="1516" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1518" href="Cubical.HITs.Nullification.Topological.html#1427" class="Bound">Y</a><a id="1519" class="Symbol">)</a> <a id="1521" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1523" class="Symbol">((</a><a id="1525" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1529" href="Cubical.HITs.Nullification.Topological.html#1425" class="Bound">X</a><a id="1530" class="Symbol">)</a> <a id="1532" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1539" href="Cubical.HITs.Nullification.Topological.html#1427" class="Bound">Y</a><a id="1540" class="Symbol">))</a>
    <a id="1547" href="Cubical.HITs.Nullification.Topological.html#1509" class="Function">e</a> <a id="1549" class="Symbol">=</a>
      <a id="1557" href="Cubical.HITs.Nullification.Topological.html#1425" class="Bound">X</a> <a id="1559" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1561" href="Cubical.HITs.Nullification.Topological.html#1427" class="Bound">Y</a> <a id="1563" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1566" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Data.Sigma.Properties.html#13480" class="Function">Σ≡PropEquiv</a> <a id="1588" class="Symbol">λ</a> <a id="1590" href="Cubical.HITs.Nullification.Topological.html#1590" class="Bound">_</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Cubical.HITs.Nullification.Properties.html#7013" class="Function">isPropIsNull</a><a id="1606" class="Symbol">)</a> <a id="1608" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="1616" class="Symbol">(</a><a id="1617" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1621" href="Cubical.HITs.Nullification.Topological.html#1425" class="Bound">X</a><a id="1622" class="Symbol">)</a> <a id="1624" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1631" href="Cubical.HITs.Nullification.Topological.html#1427" class="Bound">Y</a><a id="1632" class="Symbol">)</a> <a id="1634" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1637" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a> <a id="1648" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="1656" class="Symbol">(</a><a id="1657" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1661" href="Cubical.HITs.Nullification.Topological.html#1425" class="Bound">X</a><a id="1662" class="Symbol">)</a> <a id="1664" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1671" href="Cubical.HITs.Nullification.Topological.html#1427" class="Bound">Y</a><a id="1672" class="Symbol">)</a> <a id="1674" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="1677" class="Keyword">module</a> <a id="1684" href="Cubical.HITs.Nullification.Topological.html#1684" class="Module">_</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Cubical.HITs.Nullification.Topological.html#1687" class="Bound">isPropS</a> <a id="1695" class="Symbol">:</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Cubical.HITs.Nullification.Topological.html#1698" class="Bound">α</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Cubical.HITs.Nullification.Topological.html#867" class="Bound">A</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="1717" href="Cubical.HITs.Nullification.Topological.html#1698" class="Bound">α</a><a id="1718" class="Symbol">))</a> <a id="1721" class="Keyword">where</a>
  <a id="1729" class="Comment">{- Recall that a type Z is injective when we can extend any map S α → Z to
     an element of Z. We show this is the case for Z = NullType.
  -}</a>
  <a id="1876" href="Cubical.HITs.Nullification.Topological.html#1876" class="Function">NullTypeIsInj</a> <a id="1890" class="Symbol">:</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.HITs.Nullification.Topological.html#1893" class="Bound">α</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Cubical.HITs.Nullification.Topological.html#867" class="Bound">A</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="1920" class="Symbol">{</a><a id="1921" class="Argument">A</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Cubical.HITs.Nullification.Topological.html#1173" class="Function">NullType</a> <a id="1934" class="Symbol">{</a><a id="1935" class="Argument">ℓ</a> <a id="1937" class="Symbol">=</a> <a id="1939" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a><a id="1940" class="Symbol">}}</a> <a id="1943" class="Symbol">{</a><a id="1944" class="Argument">B</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="1950" href="Cubical.HITs.Nullification.Topological.html#1893" class="Bound">α</a><a id="1951" class="Symbol">})</a>
  <a id="1956" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Cubical.HITs.Nullification.Topological.html#1876" class="Function">NullTypeIsInj</a> <a id="1975" href="Cubical.HITs.Nullification.Topological.html#1975" class="Bound">α</a><a id="1976" class="Symbol">)</a> <a id="1978" href="Cubical.HITs.Nullification.Topological.html#1978" class="Bound">f</a> <a id="1980" class="Symbol">=</a> <a id="1982" class="Symbol">((</a><a id="1984" href="Cubical.HITs.Nullification.Topological.html#1984" class="Bound">z</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="1990" href="Cubical.HITs.Nullification.Topological.html#1975" class="Bound">α</a><a id="1991" class="Symbol">)</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Cubical.HITs.Nullification.Topological.html#1978" class="Bound">f</a> <a id="2002" href="Cubical.HITs.Nullification.Topological.html#1984" class="Bound">z</a><a id="2003" class="Symbol">))</a> <a id="2006" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2008" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="2016" class="Symbol">(λ</a> <a id="2019" href="Cubical.HITs.Nullification.Topological.html#2019" class="Bound">z</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Cubical.HITs.Nullification.Topological.html#1978" class="Bound">f</a> <a id="2030" href="Cubical.HITs.Nullification.Topological.html#2019" class="Bound">z</a><a id="2031" class="Symbol">))</a>
  <a id="2036" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.HITs.Nullification.Topological.html#1876" class="Function">NullTypeIsInj</a> <a id="2055" href="Cubical.HITs.Nullification.Topological.html#2055" class="Bound">α</a><a id="2056" class="Symbol">)</a> <a id="2058" href="Cubical.HITs.Nullification.Topological.html#2058" class="Bound">f</a> <a id="2060" class="Symbol">=</a> <a id="2062" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2069" class="Symbol">(λ</a> <a id="2072" href="Cubical.HITs.Nullification.Topological.html#2072" class="Bound">z</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="2083" class="Symbol">(λ</a> <a id="2086" href="Cubical.HITs.Nullification.Topological.html#2086" class="Bound">_</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Cubical.HITs.Nullification.Properties.html#7013" class="Function">isPropIsNull</a><a id="2102" class="Symbol">)</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Cubical.HITs.Nullification.Topological.html#2132" class="Function">e</a> <a id="2111" href="Cubical.HITs.Nullification.Topological.html#2072" class="Bound">z</a><a id="2112" class="Symbol">)))</a>
    <a id="2120" class="Keyword">where</a>
      <a id="2132" href="Cubical.HITs.Nullification.Topological.html#2132" class="Function">e</a> <a id="2134" class="Symbol">:</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Cubical.HITs.Nullification.Topological.html#2137" class="Bound">z</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2143" href="Cubical.HITs.Nullification.Topological.html#2055" class="Bound">α</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">→</a> <a id="2148" class="Symbol">((</a><a id="2150" href="Cubical.HITs.Nullification.Topological.html#2150" class="Bound">z</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2156" href="Cubical.HITs.Nullification.Topological.html#2055" class="Bound">α</a><a id="2157" class="Symbol">)</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Cubical.HITs.Nullification.Topological.html#2058" class="Bound">f</a> <a id="2168" href="Cubical.HITs.Nullification.Topological.html#2150" class="Bound">z</a><a id="2169" class="Symbol">))</a> <a id="2172" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2174" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.HITs.Nullification.Topological.html#2058" class="Bound">f</a> <a id="2181" href="Cubical.HITs.Nullification.Topological.html#2137" class="Bound">z</a><a id="2182" class="Symbol">)</a>
      <a id="2190" href="Cubical.HITs.Nullification.Topological.html#2132" class="Function">e</a> <a id="2192" href="Cubical.HITs.Nullification.Topological.html#2192" class="Bound">z</a> <a id="2194" class="Symbol">=</a>
        <a id="2204" class="Symbol">((</a><a id="2206" href="Cubical.HITs.Nullification.Topological.html#2206" class="Bound">z</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2212" href="Cubical.HITs.Nullification.Topological.html#2055" class="Bound">α</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Cubical.HITs.Nullification.Topological.html#2058" class="Bound">f</a> <a id="2224" href="Cubical.HITs.Nullification.Topological.html#2206" class="Bound">z</a><a id="2225" class="Symbol">))</a>
          <a id="2238" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2241" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a>
            <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.Foundations.Equiv.html#9668" class="Function">equivΠ</a>
              <a id="2284" class="Symbol">(</a><a id="2285" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a>
                <a id="2310" class="Symbol">(</a><a id="2311" href="Cubical.Data.Unit.Properties.html#2514" class="Function">isContr→≃Unit</a>
                  <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="2360" href="Cubical.HITs.Nullification.Topological.html#2192" class="Bound">z</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Cubical.HITs.Nullification.Topological.html#1687" class="Bound">isPropS</a> <a id="2371" href="Cubical.HITs.Nullification.Topological.html#2055" class="Bound">α</a><a id="2372" class="Symbol">))))</a> <a id="2377" class="Symbol">λ</a> <a id="2379" href="Cubical.HITs.Nullification.Topological.html#2379" class="Bound">_</a> <a id="2381" class="Symbol">→</a> <a id="2383" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2391" class="Symbol">_)</a> <a id="2394" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="2410" class="Symbol">→</a> <a id="2412" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Cubical.HITs.Nullification.Topological.html#2058" class="Bound">f</a> <a id="2419" href="Cubical.HITs.Nullification.Topological.html#2192" class="Bound">z</a><a id="2420" class="Symbol">))</a>
          <a id="2433" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="2436" href="Cubical.Data.Unit.Properties.html#1475" class="Function">ΠUnit</a> <a id="2442" class="Symbol">(λ</a> <a id="2445" href="Cubical.HITs.Nullification.Topological.html#2445" class="Bound">_</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.HITs.Nullification.Topological.html#2058" class="Bound">f</a> <a id="2456" href="Cubical.HITs.Nullification.Topological.html#2192" class="Bound">z</a><a id="2457" class="Symbol">))</a> <a id="2460" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="2470" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Cubical.HITs.Nullification.Topological.html#2058" class="Bound">f</a> <a id="2477" href="Cubical.HITs.Nullification.Topological.html#2192" class="Bound">z</a><a id="2478" class="Symbol">)</a>
          <a id="2490" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

  <a id="2495" href="Cubical.HITs.Nullification.Topological.html#2495" class="Function">isNullNullTypes</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="2520" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Cubical.HITs.Nullification.Topological.html#1173" class="Function">NullType</a> <a id="2532" class="Symbol">{</a><a id="2533" class="Argument">ℓ</a> <a id="2535" class="Symbol">=</a> <a id="2537" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a><a id="2538" class="Symbol">})</a>
  <a id="2543" href="Cubical.HITs.Nullification.Topological.html#2495" class="Function">isNullNullTypes</a> <a id="2559" class="Symbol">{</a><a id="2560" href="Cubical.HITs.Nullification.Topological.html#2560" class="Bound">ℓ</a><a id="2561" class="Symbol">}</a> <a id="2563" class="Symbol">=</a>
    <a id="2569" href="Cubical.HITs.Nullification.Properties.html#11191" class="Function">SeparatedAndInjective→Null</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.HITs.Nullification.Topological.html#1173" class="Function">NullType</a> <a id="2606" class="Symbol">{</a><a id="2607" class="Argument">ℓ</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Cubical.HITs.Nullification.Topological.html#2560" class="Bound">ℓ</a><a id="2612" class="Symbol">})</a>
      <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.HITs.Nullification.Topological.html#1339" class="Function">NullType≡isNull</a> <a id="2638" class="Symbol">{</a><a id="2639" class="Argument">ℓ</a> <a id="2641" class="Symbol">=</a> <a id="2643" href="Cubical.HITs.Nullification.Topological.html#2560" class="Bound">ℓ</a><a id="2644" class="Symbol">})</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Cubical.HITs.Nullification.Topological.html#1876" class="Function">NullTypeIsInj</a> <a id="2662" class="Symbol">{</a><a id="2663" class="Argument">ℓ</a> <a id="2665" class="Symbol">=</a> <a id="2667" href="Cubical.HITs.Nullification.Topological.html#2560" class="Bound">ℓ</a><a id="2668" class="Symbol">})</a>

  <a id="2674" href="Cubical.HITs.Nullification.Topological.html#2674" class="Function">topUnitWeaklyEmb</a> <a id="2691" class="Symbol">:</a> <a id="2693" class="Symbol">{</a><a id="2694" href="Cubical.HITs.Nullification.Topological.html#2694" class="Bound">X</a> <a id="2696" class="Symbol">:</a> <a id="2698" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2703" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a><a id="2704" class="Symbol">}</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Cubical.HITs.Nullification.Topological.html#2707" class="Bound">x</a> <a id="2709" href="Cubical.HITs.Nullification.Topological.html#2709" class="Bound">y</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Cubical.HITs.Nullification.Topological.html#2694" class="Bound">X</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="2729" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2731" href="Cubical.HITs.Nullification.Topological.html#2694" class="Bound">X</a><a id="2732" class="Symbol">)</a> <a id="2734" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="2736" href="Cubical.HITs.Nullification.Topological.html#2707" class="Bound">x</a> <a id="2738" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="2740" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="2742" href="Cubical.HITs.Nullification.Topological.html#2709" class="Bound">y</a> <a id="2744" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="2746" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2748" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="2753" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Cubical.HITs.Nullification.Topological.html#2707" class="Bound">x</a> <a id="2758" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2760" href="Cubical.HITs.Nullification.Topological.html#2709" class="Bound">y</a><a id="2761" class="Symbol">)</a>
  <a id="2765" href="Cubical.HITs.Nullification.Topological.html#2674" class="Function">topUnitWeaklyEmb</a> <a id="2782" class="Symbol">{</a><a id="2783" href="Cubical.HITs.Nullification.Topological.html#2783" class="Bound">ℓ</a><a id="2784" class="Symbol">}</a> <a id="2786" class="Symbol">{</a><a id="2787" href="Cubical.HITs.Nullification.Topological.html#2787" class="Bound">X</a><a id="2788" class="Symbol">}</a> <a id="2790" href="Cubical.HITs.Nullification.Topological.html#2790" class="Bound">x</a> <a id="2792" href="Cubical.HITs.Nullification.Topological.html#2792" class="Bound">y</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Cubical.HITs.Nullification.Topological.html#2973" class="Function">extensionToE</a> <a id="2809" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="2811" href="Cubical.HITs.Nullification.Topological.html#2792" class="Bound">y</a> <a id="2813" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
    <a id="2819" class="Keyword">where</a>
      <a id="2831" href="Cubical.HITs.Nullification.Topological.html#2831" class="Function">E</a> <a id="2833" class="Symbol">:</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="2841" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2843" href="Cubical.HITs.Nullification.Topological.html#2787" class="Bound">X</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Cubical.HITs.Nullification.Topological.html#1173" class="Function">NullType</a> <a id="2857" class="Symbol">{</a><a id="2858" class="Argument">ℓ</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2868" href="Cubical.HITs.Nullification.Topological.html#2783" class="Bound">ℓ</a> <a id="2870" href="Cubical.HITs.Nullification.Topological.html#857" class="Bound">ℓα</a><a id="2872" class="Symbol">}</a>
      <a id="2880" href="Cubical.HITs.Nullification.Topological.html#2831" class="Function">E</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Cubical.HITs.Nullification.Topological.html#2495" class="Function">isNullNullTypes</a> <a id="2905" class="Symbol">{</a><a id="2906" class="Argument">ℓ</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2916" href="Cubical.HITs.Nullification.Topological.html#2783" class="Bound">ℓ</a> <a id="2918" href="Cubical.HITs.Nullification.Topological.html#857" class="Bound">ℓα</a><a id="2920" class="Symbol">})</a> <a id="2923" class="Symbol">(λ</a> <a id="2926" href="Cubical.HITs.Nullification.Topological.html#2926" class="Bound">y&#39;</a> <a id="2929" class="Symbol">→</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="2937" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.HITs.Nullification.Topological.html#2790" class="Bound">x</a> <a id="2942" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2944" href="Cubical.HITs.Nullification.Topological.html#2926" class="Bound">y&#39;</a><a id="2946" class="Symbol">))</a> <a id="2949" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2951" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="2963" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a><a id="2964" class="Symbol">)</a>

      <a id="2973" href="Cubical.HITs.Nullification.Topological.html#2973" class="Function">extensionToE</a> <a id="2986" class="Symbol">:</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.HITs.Nullification.Topological.html#2989" class="Bound">z</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="2998" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="3000" href="Cubical.HITs.Nullification.Topological.html#2787" class="Bound">X</a><a id="3001" class="Symbol">)</a> <a id="3003" class="Symbol">→</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3008" href="Cubical.HITs.Nullification.Topological.html#2790" class="Bound">x</a> <a id="3010" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3012" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3014" href="Cubical.HITs.Nullification.Topological.html#2989" class="Bound">z</a><a id="3015" class="Symbol">)</a> <a id="3017" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3019" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Cubical.HITs.Nullification.Topological.html#2831" class="Function">E</a> <a id="3026" href="Cubical.HITs.Nullification.Topological.html#2989" class="Bound">z</a><a id="3027" class="Symbol">)</a>
      <a id="3035" href="Cubical.HITs.Nullification.Topological.html#2973" class="Function">extensionToE</a> <a id="3048" class="Symbol">=</a> <a id="3050" href="Cubical.Foundations.Equiv.Fiberwise.html#3705" class="Function">recognizeId</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3067" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3069" href="Cubical.HITs.Nullification.Topological.html#2831" class="Function">E</a><a id="3070" class="Symbol">)</a> <a id="3072" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3074" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3079" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
        <a id="3089" class="Symbol">((</a><a id="3091" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3093" href="Cubical.HITs.Nullification.Topological.html#2790" class="Bound">x</a> <a id="3095" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3097" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3099" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3101" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3106" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="3107" class="Symbol">)</a> <a id="3109" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
          <a id="3121" class="Symbol">(</a><a id="3122" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a>
            <a id="3142" class="Symbol">(</a><a id="3143" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="3148" class="Symbol">(λ</a> <a id="3151" href="Cubical.HITs.Nullification.Topological.html#3151" class="Bound">_</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="3163" href="Cubical.HITs.Nullification.Topological.html#3287" class="Function">isnull</a><a id="3169" class="Symbol">)</a>
              <a id="3185" class="Symbol">λ</a> <a id="3187" href="Cubical.HITs.Nullification.Topological.html#3187" class="Bound">y</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="3196" href="Cubical.HITs.Nullification.Topological.html#3287" class="Function">isnull</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3206" class="Symbol">(λ</a> <a id="3209" href="Cubical.HITs.Nullification.Topological.html#3209" class="Bound">y</a> <a id="3211" href="Cubical.HITs.Nullification.Topological.html#3211" class="Bound">p</a> <a id="3213" class="Symbol">→</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3218" href="Cubical.HITs.Nullification.Topological.html#2790" class="Bound">x</a> <a id="3220" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3222" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3224" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3226" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3231" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="3232" class="Symbol">)</a> <a id="3234" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3239" href="Cubical.HITs.Nullification.Topological.html#3209" class="Bound">y</a> <a id="3241" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3243" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3245" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3247" href="Cubical.HITs.Nullification.Topological.html#3211" class="Bound">p</a> <a id="3249" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="3250" class="Symbol">))</a> <a id="3253" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3257" class="Symbol">))))</a>

        <a id="3271" class="Keyword">where</a>
          <a id="3287" href="Cubical.HITs.Nullification.Topological.html#3287" class="Function">isnull</a> <a id="3294" class="Symbol">:</a> <a id="3296" class="Symbol">{</a><a id="3297" href="Cubical.HITs.Nullification.Topological.html#3297" class="Bound">z</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3306" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="3308" href="Cubical.HITs.Nullification.Topological.html#2787" class="Bound">X</a><a id="3309" class="Symbol">}</a> <a id="3311" class="Symbol">→</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Cubical.HITs.Nullification.Topological.html#3314" class="Bound">e</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Cubical.HITs.Nullification.Topological.html#2831" class="Function">E</a> <a id="3325" href="Cubical.HITs.Nullification.Topological.html#3297" class="Bound">z</a><a id="3326" class="Symbol">))</a> <a id="3329" class="Symbol">→</a>
            <a id="3343" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="3350" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3361" class="Symbol">_</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3368" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3370" href="Cubical.HITs.Nullification.Topological.html#2831" class="Function">E</a><a id="3371" class="Symbol">))</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3377" href="Cubical.HITs.Nullification.Topological.html#2790" class="Bound">x</a> <a id="3379" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3381" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3383" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3385" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3390" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">(</a><a id="3394" href="Cubical.HITs.Nullification.Topological.html#3297" class="Bound">z</a> <a id="3396" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3398" href="Cubical.HITs.Nullification.Topological.html#3314" class="Bound">e</a><a id="3399" class="Symbol">))</a>
          <a id="3412" href="Cubical.HITs.Nullification.Topological.html#3287" class="Function">isnull</a> <a id="3419" href="Cubical.HITs.Nullification.Topological.html#3419" class="Bound">e</a> <a id="3421" class="Symbol">=</a> <a id="3423" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Cubical.HITs.Nullification.Properties.html#1766" class="Function">isNullΣ</a> <a id="3440" class="Symbol">(</a><a id="3441" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="3453" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a><a id="3454" class="Symbol">)</a> <a id="3456" class="Symbol">(λ</a> <a id="3459" href="Cubical.HITs.Nullification.Topological.html#3459" class="Bound">z</a> <a id="3461" class="Symbol">→</a> <a id="3463" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Cubical.HITs.Nullification.Topological.html#2831" class="Function">E</a> <a id="3470" href="Cubical.HITs.Nullification.Topological.html#3459" class="Bound">z</a><a id="3471" class="Symbol">)))</a>

  <a id="3478" href="Cubical.HITs.Nullification.Topological.html#3478" class="Function">topUnitWeaklyInj</a> <a id="3495" class="Symbol">:</a> <a id="3497" class="Symbol">{</a><a id="3498" href="Cubical.HITs.Nullification.Topological.html#3498" class="Bound">X</a> <a id="3500" class="Symbol">:</a> <a id="3502" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3507" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a><a id="3508" class="Symbol">}</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Cubical.HITs.Nullification.Topological.html#3511" class="Bound">x</a> <a id="3513" href="Cubical.HITs.Nullification.Topological.html#3513" class="Bound">y</a> <a id="3515" class="Symbol">:</a> <a id="3517" href="Cubical.HITs.Nullification.Topological.html#3498" class="Bound">X</a><a id="3518" class="Symbol">)</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3533" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="3535" href="Cubical.HITs.Nullification.Topological.html#3498" class="Bound">X</a><a id="3536" class="Symbol">)</a> <a id="3538" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3540" href="Cubical.HITs.Nullification.Topological.html#3511" class="Bound">x</a> <a id="3542" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3544" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3546" href="Cubical.HITs.Nullification.Topological.html#3513" class="Bound">y</a> <a id="3548" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="3550" class="Symbol">→</a> <a id="3552" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3557" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Cubical.HITs.Nullification.Topological.html#3511" class="Bound">x</a> <a id="3562" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3564" href="Cubical.HITs.Nullification.Topological.html#3513" class="Bound">y</a><a id="3565" class="Symbol">)</a>
  <a id="3569" href="Cubical.HITs.Nullification.Topological.html#3478" class="Function">topUnitWeaklyInj</a> <a id="3586" href="Cubical.HITs.Nullification.Topological.html#3586" class="Bound">x</a> <a id="3588" href="Cubical.HITs.Nullification.Topological.html#3588" class="Bound">y</a> <a id="3590" class="Symbol">=</a> <a id="3592" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Cubical.HITs.Nullification.Topological.html#2674" class="Function">topUnitWeaklyEmb</a> <a id="3614" href="Cubical.HITs.Nullification.Topological.html#3586" class="Bound">x</a> <a id="3616" href="Cubical.HITs.Nullification.Topological.html#3588" class="Bound">y</a><a id="3617" class="Symbol">)</a>

  <a id="3622" href="Cubical.HITs.Nullification.Topological.html#3622" class="Function">topPreservesHLevel</a> <a id="3641" class="Symbol">:</a> <a id="3643" class="Symbol">{</a><a id="3644" href="Cubical.HITs.Nullification.Topological.html#3644" class="Bound">X</a> <a id="3646" class="Symbol">:</a> <a id="3648" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3653" href="Cubical.HITs.Nullification.Topological.html#928" class="Generalizable">ℓ</a><a id="3654" class="Symbol">}</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Cubical.HITs.Nullification.Topological.html#3657" class="Bound">n</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3667" class="Symbol">)</a> <a id="3669" class="Symbol">→</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3683" href="Cubical.HITs.Nullification.Topological.html#3657" class="Bound">n</a> <a id="3685" href="Cubical.HITs.Nullification.Topological.html#3644" class="Bound">X</a><a id="3686" class="Symbol">)</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3701" href="Cubical.HITs.Nullification.Topological.html#3657" class="Bound">n</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="3709" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a> <a id="3711" href="Cubical.HITs.Nullification.Topological.html#3644" class="Bound">X</a><a id="3712" class="Symbol">)</a>
  <a id="3716" href="Cubical.HITs.Nullification.Topological.html#3622" class="Function">topPreservesHLevel</a> <a id="3735" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="Cubical.HITs.Nullification.Properties.html#6872" class="Function">NullPreservesContr</a>
  <a id="3763" href="Cubical.HITs.Nullification.Topological.html#3622" class="Function">topPreservesHLevel</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3787" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3791" class="Symbol">)</a> <a id="3793" class="Symbol">=</a> <a id="3795" href="Cubical.HITs.Nullification.Properties.html#6665" class="Function">NullPreservesProp</a>
  <a id="3815" href="Cubical.HITs.Nullification.Topological.html#3622" class="Function">topPreservesHLevel</a> <a id="3834" class="Symbol">(</a><a id="3835" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3844" href="Cubical.HITs.Nullification.Topological.html#3844" class="Bound">n</a><a id="3845" class="Symbol">))</a> <a id="3848" href="Cubical.HITs.Nullification.Topological.html#3848" class="Bound">l</a> <a id="3850" class="Symbol">=</a>
    <a id="3856" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="3861" class="Symbol">(λ</a> <a id="3864" href="Cubical.HITs.Nullification.Topological.html#3864" class="Bound">x</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="Cubical.HITs.Nullification.Properties.html#1185" class="Function">isNullΠ</a> <a id="3876" class="Symbol">(λ</a> <a id="3879" href="Cubical.HITs.Nullification.Topological.html#3879" class="Bound">y</a> <a id="3881" class="Symbol">→</a> <a id="3883" href="Cubical.HITs.Nullification.Properties.html#7835" class="Function">isNullIsOfHLevel</a> <a id="3900" class="Symbol">_</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="3924" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a><a id="3925" class="Symbol">))))</a>
      <a id="3936" class="Symbol">(λ</a> <a id="3939" href="Cubical.HITs.Nullification.Topological.html#3939" class="Bound">x</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a> <a id="3948" class="Symbol">(λ</a> <a id="3951" href="Cubical.HITs.Nullification.Topological.html#3951" class="Bound">y</a> <a id="3953" class="Symbol">→</a> <a id="3955" href="Cubical.HITs.Nullification.Properties.html#7835" class="Function">isNullIsOfHLevel</a> <a id="3972" class="Symbol">_</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Cubical.HITs.Nullification.Properties.html#965" class="Function">isNull≡</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Cubical.HITs.Nullification.Base.html#868" class="Function">isNull-Null</a> <a id="3996" href="Cubical.HITs.Nullification.Topological.html#883" class="Bound">S</a><a id="3997" class="Symbol">)))</a>
        <a id="4009" class="Symbol">(λ</a> <a id="4012" href="Cubical.HITs.Nullification.Topological.html#4012" class="Bound">y</a> <a id="4014" class="Symbol">→</a> <a id="4016" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4044" href="Cubical.HITs.Nullification.Topological.html#3844" class="Bound">n</a><a id="4045" class="Symbol">)</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Cubical.HITs.Nullification.Topological.html#2674" class="Function">topUnitWeaklyEmb</a> <a id="4075" href="Cubical.HITs.Nullification.Topological.html#3939" class="Bound">x</a> <a id="4077" href="Cubical.HITs.Nullification.Topological.html#4012" class="Bound">y</a><a id="4078" class="Symbol">))</a>
          <a id="4091" class="Symbol">(</a><a id="4092" href="Cubical.HITs.Nullification.Topological.html#3622" class="Function">topPreservesHLevel</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4116" href="Cubical.HITs.Nullification.Topological.html#3844" class="Bound">n</a><a id="4117" class="Symbol">)</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Cubical.HITs.Nullification.Topological.html#3848" class="Bound">l</a> <a id="4122" href="Cubical.HITs.Nullification.Topological.html#3939" class="Bound">x</a> <a id="4124" href="Cubical.HITs.Nullification.Topological.html#4012" class="Bound">y</a><a id="4125" class="Symbol">))))</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Nullification.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Nullification</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Nullification.html" class="Module">Cubical.HITs.Nullification</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.HITs.Nullification.Base.html" class="Module">Cubical.HITs.Nullification.Base</a> <a id="86" class="Keyword">public</a>

<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.HITs.Nullification.Properties.html" class="Module">Cubical.HITs.Nullification.Properties</a> <a id="144" class="Keyword">public</a>

<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Cubical.HITs.Nullification.Topological.html" class="Module">Cubical.HITs.Nullification.Topological</a> <a id="203" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of propositional truncation

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a> <a id="120" class="Keyword">where</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="164" class="Comment">-- Propositional truncation as a higher inductive type:</a>

<a id="221" class="Keyword">data</a> <a id="∥_∥₁"></a><a id="226" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a> <a id="231" class="Symbol">{</a><a id="232" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a><a id="233" class="Symbol">}</a> <a id="235" class="Symbol">(</a><a id="236" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="238" class="Symbol">:</a> <a id="240" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="245" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a><a id="246" class="Symbol">)</a> <a id="248" class="Symbol">:</a> <a id="250" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="255" href="Cubical.HITs.PropositionalTruncation.Base.html#232" class="Bound">ℓ</a> <a id="257" class="Keyword">where</a>
  <a id="∥_∥₁.∣_∣₁"></a><a id="265" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="270" class="Symbol">:</a> <a id="272" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="274" class="Symbol">→</a> <a id="276" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="278" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="280" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
  <a id="∥_∥₁.squash₁"></a><a id="285" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">∀</a> <a id="297" class="Symbol">(</a><a id="298" href="Cubical.HITs.PropositionalTruncation.Base.html#298" class="Bound">x</a> <a id="300" href="Cubical.HITs.PropositionalTruncation.Base.html#300" class="Bound">y</a> <a id="302" class="Symbol">:</a> <a id="304" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="306" href="Cubical.HITs.PropositionalTruncation.Base.html#236" class="Bound">A</a> <a id="308" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="310" class="Symbol">)</a> <a id="312" class="Symbol">→</a> <a id="314" href="Cubical.HITs.PropositionalTruncation.Base.html#298" class="Bound">x</a> <a id="316" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="318" href="Cubical.HITs.PropositionalTruncation.Base.html#300" class="Bound">y</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.MagicTrick.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.MagicTrick</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Based on Nicolai Kraus&#39; blog post:
  The Truncation Map |_| : ℕ -&gt; ‖ℕ‖ is nearly Invertible
  https://homotopytypetheory.org/2013/10/28/the-truncation-map-_-ℕ-‖ℕ‖-is-nearly-invertible/

Defines [recover], which definitionally satisfies `recover ∣ x ∣ ≡ x` ([recover∣∣]) for homogeneous types

Also see the follow-up post by Jason Gross:
  Composition is not what you think it is! Why “nearly invertible” isn’t.
  https://homotopytypetheory.org/2014/02/24/composition-is-not-what-you-think-it-is-why-nearly-invertible-isnt/

-}</a>

<a id="533" class="Keyword">module</a> <a id="540" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html" class="Module">Cubical.HITs.PropositionalTruncation.MagicTrick</a> <a id="588" class="Keyword">where</a>

<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>

<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a>

<a id="921" class="Keyword">module</a> <a id="Recover"></a><a id="928" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#928" class="Module">Recover</a> <a id="936" class="Symbol">{</a><a id="937" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a><a id="938" class="Symbol">}</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a> <a id="944" class="Symbol">:</a> <a id="946" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="954" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">(</a><a id="958" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#958" class="Bound">h</a> <a id="960" class="Symbol">:</a> <a id="962" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="976" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a><a id="978" class="Symbol">)</a> <a id="980" class="Keyword">where</a>
  <a id="988" class="Keyword">private</a>
    <a id="Recover.A"></a><a id="1000" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1008" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a>
    <a id="Recover.a"></a><a id="1015" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1015" class="Function">a</a> <a id="1017" class="Symbol">=</a> <a id="1019" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1022" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#941" class="Bound">A∙</a>

  <a id="Recover.toEquivPtd"></a><a id="1028" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1043" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1045" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1053" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1053" class="Bound">B∙</a> <a id="1056" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1058" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1066" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a> <a id="1068" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1073" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1075" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1015" class="Function">a</a><a id="1076" class="Symbol">)</a> <a id="1078" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1080" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1053" class="Bound">B∙</a>
  <a id="1085" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="1102" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="1114" class="Symbol">(λ</a> <a id="1117" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a> <a id="1119" class="Symbol">→</a> <a id="1121" class="Symbol">(</a><a id="1122" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1124" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1126" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a><a id="1127" class="Symbol">)</a> <a id="1129" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1131" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#958" class="Bound">h</a> <a id="1133" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1117" class="Bound">x</a><a id="1134" class="Symbol">)</a>
  <a id="1138" class="Keyword">private</a>
    <a id="Recover.B∙"></a><a id="1150" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1153" class="Symbol">:</a> <a id="1155" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1157" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1172" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#937" class="Bound">ℓ</a>
    <a id="1178" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1181" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1181" class="Bound">tx</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1028" class="Function">toEquivPtd</a> <a id="1202" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1181" class="Bound">tx</a><a id="1204" class="Symbol">)</a>

  <a id="1209" class="Comment">-- the key observation is that B∙ ∣ x ∣₁ is definitionally equal to (A , x)</a>
  <a id="1287" class="Keyword">private</a>
    <a id="Recover.obvs"></a><a id="1299" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1299" class="Function">obvs</a> <a id="1304" class="Symbol">:</a> <a id="1306" class="Symbol">∀</a> <a id="1308" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1315" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1317" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a> <a id="1319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1322" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1329" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1308" class="Bound">x</a><a id="1330" class="Symbol">)</a>
    <a id="1336" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1299" class="Function">obvs</a> <a id="1341" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1341" class="Bound">x</a> <a id="1343" class="Symbol">=</a> <a id="1345" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1350" class="Comment">-- try it: `C-c C-n B∙ ∣ x ∣₁` gives `(A , x)`</a>

  <a id="1400" class="Comment">-- thus any truncated element (of a homogeneous type) can be recovered by agda&#39;s normalizer!</a>

  <a id="Recover.recover"></a><a id="1496" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1504" class="Symbol">:</a> <a id="1506" class="Symbol">∀</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1509" class="Bound">tx</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1516" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1518" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1532" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1509" class="Bound">tx</a><a id="1534" class="Symbol">)</a>
  <a id="1538" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1546" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1546" class="Bound">tx</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="1558" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1546" class="Bound">tx</a><a id="1560" class="Symbol">)</a>

  <a id="Recover.recover∣∣"></a><a id="1565" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1565" class="Function">recover∣∣</a> <a id="1575" class="Symbol">:</a> <a id="1577" class="Symbol">∀</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a><a id="1585" class="Symbol">)</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="1597" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1599" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a> <a id="1601" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1604" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1606" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1580" class="Bound">x</a>
  <a id="1610" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1565" class="Function">recover∣∣</a> <a id="1620" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1620" class="Bound">x</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1629" class="Comment">-- try it: `C-c C-n recover ∣ x ∣₁` gives `x`</a>

  <a id="1678" class="Keyword">private</a>
    <a id="1690" class="Comment">-- notice that the following typechecks because typ (B∙ ∣ x ∣₁) is definitionally equal to to A, but</a>
    <a id="1795" class="Comment">--  `recover : ∥ A ∥₁ → A` does not because typ (B∙ tx) is not definitionally equal to A (though it is</a>
    <a id="1902" class="Comment">--  judegmentally equal to A by cong typ (snd (toEquivPtd tx)) : A ≡ typ (B∙ tx))</a>
    <a id="Recover.obvs2"></a><a id="1988" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1988" class="Function">obvs2</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1000" class="Function">A</a>
    <a id="2006" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1988" class="Function">obvs2</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2022" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2024" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a>

    <a id="2034" class="Comment">-- one might wonder if (cong recover (squash₁ ∣ x ∣₁ ∣ y ∣₁)) therefore has type x ≡ y, but thankfully</a>
    <a id="2141" class="Comment">--  typ (B∙ (squash₁ ∣ x ∣₁ ∣ y ∣₁ i)) is *not* A (it&#39;s a messy hcomp involving h x and h y)</a>
    <a id="Recover.recover-squash₁"></a><a id="2238" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2238" class="Function">recover-squash₁</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">∀</a> <a id="2258" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2260" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a> <a id="2262" class="Symbol">→</a> <a id="2264" class="Comment">-- x ≡ y -- this raises an error</a>
                             <a id="2326" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2332" class="Symbol">(λ</a> <a id="2335" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2335" class="Bound">i</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1150" class="Function">B∙</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="2356" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2358" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2360" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2365" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a> <a id="2367" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2370" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2335" class="Bound">i</a><a id="2371" class="Symbol">)))</a> <a id="2375" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2258" class="Bound">x</a> <a id="2377" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2260" class="Bound">y</a>
    <a id="2383" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2238" class="Function">recover-squash₁</a> <a id="2399" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2399" class="Bound">x</a> <a id="2401" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2401" class="Bound">y</a> <a id="2403" class="Symbol">=</a> <a id="2405" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2410" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="2427" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2429" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2399" class="Bound">x</a> <a id="2431" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="2434" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2436" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2401" class="Bound">y</a> <a id="2438" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="2440" class="Symbol">)</a>


<a id="2444" class="Comment">-- Demo, adapted from:</a>
<a id="2467" class="Comment">-- https://bitbucket.org/nicolaikraus/agda/src/e30d70c72c6af8e62b72eefabcc57623dd921f04/trunc-inverse.lagda</a>

<a id="2576" class="Keyword">private</a>
  <a id="2586" class="Keyword">open</a> <a id="2591" class="Keyword">import</a> <a id="2598" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="2617" class="Keyword">open</a> <a id="2622" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#928" class="Module">Recover</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="2633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2635" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2639" class="Symbol">)</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.Foundations.Pointed.Homogeneous.html#8887" class="Function">isHomogeneousDiscrete</a> <a id="2664" href="Cubical.Data.Nat.Properties.html#4632" class="Function">discreteℕ</a><a id="2673" class="Symbol">)</a>

  <a id="2678" class="Comment">-- only `∣hidden∣` is exported, `hidden` is no longer in scope</a>
  <a id="2743" class="Keyword">module</a> <a id="2750" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2750" class="Module">_</a> <a id="2752" class="Keyword">where</a>
    <a id="2762" class="Keyword">private</a>
      <a id="2776" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a>
      <a id="2793" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2800" class="Symbol">=</a> <a id="2802" class="Number">17</a>

    <a id="2810" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2823" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="2825" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
    <a id="2832" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="2845" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2776" class="Function">hidden</a> <a id="2852" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>

  <a id="2858" class="Comment">-- we can still recover the value, even though agda can no longer see `hidden`!</a>
  <a id="test"></a><a id="2940" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2940" class="Function">test</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#1496" class="Function">recover</a> <a id="2955" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2810" class="Function">∣hidden∣</a> <a id="2964" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2966" class="Number">17</a>
  <a id="2971" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html#2940" class="Function">test</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2983" class="Comment">-- try it: `C-c C-n recover ∣hidden∣` gives `17`</a>
              <a id="3046" class="Comment">--         `C-c C-n hidden` gives an error</a>

  <a id="3092" class="Comment">-- Finally, note that the definition of recover is independent of the proof that A is homogeneous. Thus we</a>
  <a id="3201" class="Comment">--  still can definitionally recover information hidden by ∣_∣₁ as long as we permit holes. Try replacing</a>
  <a id="3309" class="Comment">--  `isHomogeneousDiscrete discreteℕ` above with a hole (`?`) and notice that everything still works</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Eliminator for propositional truncation

-}</a>
<a id="72" class="Keyword">module</a> <a id="79" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a> <a id="127" class="Keyword">where</a>

<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="441" class="Keyword">hiding</a> <a id="448" class="Symbol">(</a><a id="449" href="Cubical.Data.Sum.Base.html#277" class="Function">rec</a> <a id="453" class="Symbol">;</a> <a id="455" href="Cubical.Data.Sum.Base.html#373" class="Function">elim</a> <a id="460" class="Symbol">;</a> <a id="462" href="Cubical.Data.Sum.Base.html#524" class="Function">map</a><a id="465" class="Symbol">)</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="505" class="Symbol">;</a> <a id="507" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="512" class="Symbol">;</a> <a id="514" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Cubical.Data.FinData.html" class="Module">Cubical.Data.FinData</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="563" class="Symbol">;</a> <a id="565" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="570" class="Symbol">;</a> <a id="572" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="575" class="Symbol">)</a>

<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="633" class="Keyword">private</a>
  <a id="643" class="Keyword">variable</a>
    <a id="656" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="658" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a> <a id="661" class="Symbol">:</a> <a id="663" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="673" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="675" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="677" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="679" class="Symbol">:</a> <a id="681" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="686" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a>
    <a id="692" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="695" class="Symbol">:</a> <a id="697" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="702" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a>

<a id="∥∥-isPropDep"></a><a id="706" href="Cubical.HITs.PropositionalTruncation.Properties.html#706" class="Function">∥∥-isPropDep</a> <a id="719" class="Symbol">:</a> <a id="721" class="Symbol">(</a><a id="722" href="Cubical.HITs.PropositionalTruncation.Properties.html#722" class="Bound">P</a> <a id="724" class="Symbol">:</a> <a id="726" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="728" class="Symbol">→</a> <a id="730" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="735" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="736" class="Symbol">)</a> <a id="738" class="Symbol">→</a> <a id="740" href="Cubical.Foundations.HLevels.html#26089" class="Function">isOfHLevelDep</a> <a id="754" class="Number">1</a> <a id="756" class="Symbol">(λ</a> <a id="759" href="Cubical.HITs.PropositionalTruncation.Properties.html#759" class="Bound">x</a> <a id="761" class="Symbol">→</a> <a id="763" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="765" href="Cubical.HITs.PropositionalTruncation.Properties.html#722" class="Bound">P</a> <a id="767" href="Cubical.HITs.PropositionalTruncation.Properties.html#759" class="Bound">x</a> <a id="769" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="771" class="Symbol">)</a>
<a id="773" href="Cubical.HITs.PropositionalTruncation.Properties.html#706" class="Function">∥∥-isPropDep</a> <a id="786" href="Cubical.HITs.PropositionalTruncation.Properties.html#786" class="Bound">P</a> <a id="788" class="Symbol">=</a> <a id="790" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="815" class="Number">1</a> <a id="817" class="Symbol">(λ</a> <a id="820" href="Cubical.HITs.PropositionalTruncation.Properties.html#820" class="Bound">_</a> <a id="822" class="Symbol">→</a> <a id="824" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="831" class="Symbol">)</a>

<a id="rec"></a><a id="834" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="838" class="Symbol">:</a> <a id="840" class="Symbol">{</a><a id="841" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a> <a id="843" class="Symbol">:</a> <a id="845" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="850" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">→</a> <a id="855" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="862" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a> <a id="864" class="Symbol">→</a> <a id="866" class="Symbol">(</a><a id="867" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="869" class="Symbol">→</a> <a id="871" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a><a id="872" class="Symbol">)</a> <a id="874" class="Symbol">→</a> <a id="876" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="878" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="880" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="883" class="Symbol">→</a> <a id="885" href="Cubical.HITs.PropositionalTruncation.Properties.html#841" class="Bound">P</a>
<a id="887" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="891" href="Cubical.HITs.PropositionalTruncation.Properties.html#891" class="Bound">Pprop</a> <a id="897" href="Cubical.HITs.PropositionalTruncation.Properties.html#897" class="Bound">f</a> <a id="899" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="901" href="Cubical.HITs.PropositionalTruncation.Properties.html#901" class="Bound">x</a> <a id="903" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="906" class="Symbol">=</a> <a id="908" href="Cubical.HITs.PropositionalTruncation.Properties.html#897" class="Bound">f</a> <a id="910" href="Cubical.HITs.PropositionalTruncation.Properties.html#901" class="Bound">x</a>
<a id="912" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="916" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="922" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="933" href="Cubical.HITs.PropositionalTruncation.Properties.html#933" class="Bound">x</a> <a id="935" href="Cubical.HITs.PropositionalTruncation.Properties.html#935" class="Bound">y</a> <a id="937" href="Cubical.HITs.PropositionalTruncation.Properties.html#937" class="Bound">i</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">=</a> <a id="942" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="948" class="Symbol">(</a><a id="949" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="953" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="959" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="961" href="Cubical.HITs.PropositionalTruncation.Properties.html#933" class="Bound">x</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="969" href="Cubical.HITs.PropositionalTruncation.Properties.html#916" class="Bound">Pprop</a> <a id="975" href="Cubical.HITs.PropositionalTruncation.Properties.html#922" class="Bound">f</a> <a id="977" href="Cubical.HITs.PropositionalTruncation.Properties.html#935" class="Bound">y</a><a id="978" class="Symbol">)</a> <a id="980" href="Cubical.HITs.PropositionalTruncation.Properties.html#937" class="Bound">i</a>

<a id="rec2"></a><a id="983" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="988" class="Symbol">:</a> <a id="990" class="Symbol">{</a><a id="991" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a> <a id="993" class="Symbol">:</a> <a id="995" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1000" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1012" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a> <a id="1014" class="Symbol">→</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1032" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1034" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1041" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1043" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Cubical.HITs.PropositionalTruncation.Properties.html#991" class="Bound">P</a>
<a id="1050" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1055" href="Cubical.HITs.PropositionalTruncation.Properties.html#1055" class="Bound">Pprop</a> <a id="1061" href="Cubical.HITs.PropositionalTruncation.Properties.html#1061" class="Bound">f</a> <a id="1063" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1065" href="Cubical.HITs.PropositionalTruncation.Properties.html#1065" class="Bound">x</a> <a id="1067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1070" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1072" href="Cubical.HITs.PropositionalTruncation.Properties.html#1072" class="Bound">y</a> <a id="1074" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Cubical.HITs.PropositionalTruncation.Properties.html#1061" class="Bound">f</a> <a id="1081" href="Cubical.HITs.PropositionalTruncation.Properties.html#1065" class="Bound">x</a> <a id="1083" href="Cubical.HITs.PropositionalTruncation.Properties.html#1072" class="Bound">y</a>
<a id="1085" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1090" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1096" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1098" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1100" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1102" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1114" href="Cubical.HITs.PropositionalTruncation.Properties.html#1114" class="Bound">y</a> <a id="1116" href="Cubical.HITs.PropositionalTruncation.Properties.html#1116" class="Bound">z</a> <a id="1118" href="Cubical.HITs.PropositionalTruncation.Properties.html#1118" class="Bound">i</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">=</a> <a id="1123" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1135" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1141" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1145" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1150" href="Cubical.HITs.PropositionalTruncation.Properties.html#1114" class="Bound">y</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1159" href="Cubical.HITs.PropositionalTruncation.Properties.html#1090" class="Bound">Pprop</a> <a id="1165" href="Cubical.HITs.PropositionalTruncation.Properties.html#1096" class="Bound">f</a> <a id="1167" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1169" href="Cubical.HITs.PropositionalTruncation.Properties.html#1100" class="Bound">x</a> <a id="1171" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1174" href="Cubical.HITs.PropositionalTruncation.Properties.html#1116" class="Bound">z</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Cubical.HITs.PropositionalTruncation.Properties.html#1118" class="Bound">i</a>
<a id="1179" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1184" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1190" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1201" href="Cubical.HITs.PropositionalTruncation.Properties.html#1201" class="Bound">x</a> <a id="1203" href="Cubical.HITs.PropositionalTruncation.Properties.html#1203" class="Bound">y</a> <a id="1205" href="Cubical.HITs.PropositionalTruncation.Properties.html#1205" class="Bound">i</a><a id="1206" class="Symbol">)</a> <a id="1208" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1224" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1230" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1232" href="Cubical.HITs.PropositionalTruncation.Properties.html#1201" class="Bound">x</a> <a id="1234" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="1243" href="Cubical.HITs.PropositionalTruncation.Properties.html#1184" class="Bound">Pprop</a> <a id="1249" href="Cubical.HITs.PropositionalTruncation.Properties.html#1190" class="Bound">f</a> <a id="1251" href="Cubical.HITs.PropositionalTruncation.Properties.html#1203" class="Bound">y</a> <a id="1253" href="Cubical.HITs.PropositionalTruncation.Properties.html#1208" class="Bound">z</a><a id="1254" class="Symbol">)</a> <a id="1256" href="Cubical.HITs.PropositionalTruncation.Properties.html#1205" class="Bound">i</a>

<a id="rec3"></a><a id="1259" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1264" class="Symbol">:</a> <a id="1266" class="Symbol">{</a><a id="1267" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1276" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1288" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a> <a id="1290" class="Symbol">→</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1299" class="Symbol">→</a> <a id="1301" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a><a id="1306" class="Symbol">)</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1312" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1314" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1321" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="1323" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1330" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="1332" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Cubical.HITs.PropositionalTruncation.Properties.html#1267" class="Bound">P</a>
<a id="1339" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1344" href="Cubical.HITs.PropositionalTruncation.Properties.html#1344" class="Bound">Pprop</a> <a id="1350" href="Cubical.HITs.PropositionalTruncation.Properties.html#1350" class="Bound">f</a> <a id="1352" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1354" href="Cubical.HITs.PropositionalTruncation.Properties.html#1354" class="Bound">x</a> <a id="1356" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1359" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1361" href="Cubical.HITs.PropositionalTruncation.Properties.html#1361" class="Bound">y</a> <a id="1363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1366" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1368" href="Cubical.HITs.PropositionalTruncation.Properties.html#1368" class="Bound">z</a> <a id="1370" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Cubical.HITs.PropositionalTruncation.Properties.html#1350" class="Bound">f</a> <a id="1377" href="Cubical.HITs.PropositionalTruncation.Properties.html#1354" class="Bound">x</a> <a id="1379" href="Cubical.HITs.PropositionalTruncation.Properties.html#1361" class="Bound">y</a> <a id="1381" href="Cubical.HITs.PropositionalTruncation.Properties.html#1368" class="Bound">z</a>
<a id="1383" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1388" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1394" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1396" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1398" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1400" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1403" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1405" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1407" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1419" href="Cubical.HITs.PropositionalTruncation.Properties.html#1419" class="Bound">z</a> <a id="1421" href="Cubical.HITs.PropositionalTruncation.Properties.html#1421" class="Bound">w</a> <a id="1423" href="Cubical.HITs.PropositionalTruncation.Properties.html#1423" class="Bound">i</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">=</a> <a id="1428" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1440" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1446" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1448" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1450" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1452" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1455" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1457" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1459" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1462" href="Cubical.HITs.PropositionalTruncation.Properties.html#1419" class="Bound">z</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1471" href="Cubical.HITs.PropositionalTruncation.Properties.html#1388" class="Bound">Pprop</a> <a id="1477" href="Cubical.HITs.PropositionalTruncation.Properties.html#1394" class="Bound">f</a> <a id="1479" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1481" href="Cubical.HITs.PropositionalTruncation.Properties.html#1398" class="Bound">x</a> <a id="1483" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1486" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1488" href="Cubical.HITs.PropositionalTruncation.Properties.html#1405" class="Bound">y</a> <a id="1490" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1493" href="Cubical.HITs.PropositionalTruncation.Properties.html#1421" class="Bound">w</a><a id="1494" class="Symbol">)</a> <a id="1496" href="Cubical.HITs.PropositionalTruncation.Properties.html#1423" class="Bound">i</a>
<a id="1498" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1503" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1509" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1511" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1513" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1515" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1527" href="Cubical.HITs.PropositionalTruncation.Properties.html#1527" class="Bound">y</a> <a id="1529" href="Cubical.HITs.PropositionalTruncation.Properties.html#1529" class="Bound">z</a> <a id="1531" href="Cubical.HITs.PropositionalTruncation.Properties.html#1531" class="Bound">i</a><a id="1532" class="Symbol">)</a> <a id="1534" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1550" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1556" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1558" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1560" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1562" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1565" href="Cubical.HITs.PropositionalTruncation.Properties.html#1527" class="Bound">y</a> <a id="1567" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a><a id="1568" class="Symbol">)</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1576" href="Cubical.HITs.PropositionalTruncation.Properties.html#1503" class="Bound">Pprop</a> <a id="1582" href="Cubical.HITs.PropositionalTruncation.Properties.html#1509" class="Bound">f</a> <a id="1584" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="1586" href="Cubical.HITs.PropositionalTruncation.Properties.html#1513" class="Bound">x</a> <a id="1588" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="1591" href="Cubical.HITs.PropositionalTruncation.Properties.html#1529" class="Bound">z</a> <a id="1593" href="Cubical.HITs.PropositionalTruncation.Properties.html#1534" class="Bound">w</a><a id="1594" class="Symbol">)</a> <a id="1596" href="Cubical.HITs.PropositionalTruncation.Properties.html#1531" class="Bound">i</a>
<a id="1598" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1603" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1609" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="1620" href="Cubical.HITs.PropositionalTruncation.Properties.html#1620" class="Bound">x</a> <a id="1622" href="Cubical.HITs.PropositionalTruncation.Properties.html#1622" class="Bound">y</a> <a id="1624" href="Cubical.HITs.PropositionalTruncation.Properties.html#1624" class="Bound">i</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1629" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1645" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1651" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1653" href="Cubical.HITs.PropositionalTruncation.Properties.html#1620" class="Bound">x</a> <a id="1655" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1657" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Cubical.HITs.PropositionalTruncation.Properties.html#1259" class="Function">rec3</a> <a id="1666" href="Cubical.HITs.PropositionalTruncation.Properties.html#1603" class="Bound">Pprop</a> <a id="1672" href="Cubical.HITs.PropositionalTruncation.Properties.html#1609" class="Bound">f</a> <a id="1674" href="Cubical.HITs.PropositionalTruncation.Properties.html#1622" class="Bound">y</a> <a id="1676" href="Cubical.HITs.PropositionalTruncation.Properties.html#1627" class="Bound">z</a> <a id="1678" href="Cubical.HITs.PropositionalTruncation.Properties.html#1629" class="Bound">w</a><a id="1679" class="Symbol">)</a> <a id="1681" href="Cubical.HITs.PropositionalTruncation.Properties.html#1624" class="Bound">i</a>

<a id="∃-rec"></a><a id="1684" href="Cubical.HITs.PropositionalTruncation.Properties.html#1684" class="Function">∃-rec</a> <a id="1690" class="Symbol">:</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1706" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1720" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1732" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a> <a id="1734" class="Symbol">→</a> <a id="1736" class="Symbol">(∀</a> <a id="1739" href="Cubical.HITs.PropositionalTruncation.Properties.html#1739" class="Bound">x</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1745" href="Cubical.HITs.PropositionalTruncation.Properties.html#1739" class="Bound">x</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a><a id="1750" class="Symbol">)</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="1757" href="Cubical.HITs.PropositionalTruncation.Properties.html#1757" class="Bound">x</a> <a id="1759" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="1761" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="1763" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="1765" href="Cubical.HITs.PropositionalTruncation.Properties.html#1693" class="Bound">B</a> <a id="1767" href="Cubical.HITs.PropositionalTruncation.Properties.html#1757" class="Bound">x</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Cubical.HITs.PropositionalTruncation.Properties.html#1711" class="Bound">P</a>
<a id="1773" href="Cubical.HITs.PropositionalTruncation.Properties.html#1684" class="Function">∃-rec</a> <a id="1779" href="Cubical.HITs.PropositionalTruncation.Properties.html#1779" class="Bound">Pprop</a> <a id="1785" href="Cubical.HITs.PropositionalTruncation.Properties.html#1785" class="Bound">f</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="1793" href="Cubical.HITs.PropositionalTruncation.Properties.html#1779" class="Bound">Pprop</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="1808" href="Cubical.HITs.PropositionalTruncation.Properties.html#1785" class="Bound">f</a><a id="1809" class="Symbol">)</a>

<a id="1812" class="Comment">-- Old version</a>
<a id="1827" class="Comment">-- rec2 : ∀ {P : Type ℓ} → isProp P → (A → A → P) → ∥ A ∥ → ∥ A ∥ → P</a>
<a id="1897" class="Comment">-- rec2 Pprop f = rec (isProp→ Pprop) (λ a → rec Pprop (f a))</a>

<a id="1960" class="Comment">-- n-ary recursor, stated using a dependent FinVec</a>
<a id="recFin"></a><a id="2011" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2018" class="Symbol">:</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Cubical.HITs.PropositionalTruncation.Properties.html#2021" class="Bound">m</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2037" href="Cubical.HITs.PropositionalTruncation.Properties.html#2021" class="Bound">m</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2046" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="2047" class="Symbol">}</a>
         <a id="2058" class="Symbol">{</a><a id="2059" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a> <a id="2061" class="Symbol">:</a> <a id="2063" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2068" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.HITs.PropositionalTruncation.Properties.html#2073" class="Bound">isPropB</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2090" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2091" class="Symbol">)</a>
       <a id="2100" class="Symbol">→</a> <a id="2102" class="Symbol">((∀</a> <a id="2106" href="Cubical.HITs.PropositionalTruncation.Properties.html#2106" class="Bound">i</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2112" href="Cubical.HITs.PropositionalTruncation.Properties.html#2106" class="Bound">i</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2118" class="Symbol">)</a>
      <a id="2126" class="Comment">---------------------</a>
       <a id="2155" class="Symbol">→</a> <a id="2157" class="Symbol">((∀</a> <a id="2161" href="Cubical.HITs.PropositionalTruncation.Properties.html#2161" class="Bound">i</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2167" href="Cubical.HITs.PropositionalTruncation.Properties.html#2029" class="Bound">P</a> <a id="2169" href="Cubical.HITs.PropositionalTruncation.Properties.html#2161" class="Bound">i</a> <a id="2171" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.HITs.PropositionalTruncation.Properties.html#2059" class="Bound">B</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2187" class="Symbol">{</a><a id="2188" class="Argument">m</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">_</a> <a id="2200" href="Cubical.HITs.PropositionalTruncation.Properties.html#2200" class="Bound">untruncHyp</a> <a id="2211" class="Symbol">_</a> <a id="2213" class="Symbol">=</a> <a id="2215" href="Cubical.HITs.PropositionalTruncation.Properties.html#2200" class="Bound">untruncHyp</a> <a id="2226" class="Symbol">(λ</a> <a id="2229" class="Symbol">())</a>
<a id="2233" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2240" class="Symbol">{</a><a id="2241" class="Argument">m</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2249" href="Cubical.HITs.PropositionalTruncation.Properties.html#2249" class="Bound">m</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" class="Argument">P</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a><a id="2258" class="Symbol">}</a> <a id="2260" class="Symbol">{</a><a id="2261" class="Argument">B</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a><a id="2266" class="Symbol">}</a> <a id="2268" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a> <a id="2276" href="Cubical.HITs.PropositionalTruncation.Properties.html#2276" class="Bound">untruncHyp</a> <a id="2287" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2296" class="Symbol">=</a>
  <a id="2300" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2326" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.HITs.PropositionalTruncation.Properties.html#2287" class="Bound">truncFam</a> <a id="2342" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2344" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="2347" class="Symbol">)</a>
  <a id="2351" class="Keyword">where</a>
  <a id="2359" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2374" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2379" class="Symbol">→</a> <a id="2381" class="Symbol">(∀</a> <a id="2384" href="Cubical.HITs.PropositionalTruncation.Properties.html#2384" class="Bound">i</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2390" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2397" href="Cubical.HITs.PropositionalTruncation.Properties.html#2384" class="Bound">i</a><a id="2398" class="Symbol">)</a> <a id="2400" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a>
  <a id="2410" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a> <a id="2421" href="Cubical.HITs.PropositionalTruncation.Properties.html#2421" class="Bound">p₀</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="2433" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a>
                         <a id="2466" class="Symbol">(λ</a> <a id="2469" href="Cubical.HITs.PropositionalTruncation.Properties.html#2469" class="Bound">famSuc</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="Cubical.HITs.PropositionalTruncation.Properties.html#2276" class="Bound">untruncHyp</a> <a id="2489" class="Symbol">(λ</a> <a id="2492" class="Symbol">{</a> <a id="2494" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Cubical.HITs.PropositionalTruncation.Properties.html#2421" class="Bound">p₀</a> <a id="2504" class="Symbol">;</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2511" href="Cubical.HITs.PropositionalTruncation.Properties.html#2511" class="Bound">i</a><a id="2512" class="Symbol">)</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Cubical.HITs.PropositionalTruncation.Properties.html#2469" class="Bound">famSuc</a> <a id="2523" href="Cubical.HITs.PropositionalTruncation.Properties.html#2511" class="Bound">i</a> <a id="2525" class="Symbol">}))</a>

  <a id="2532" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2552" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2554" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="2559" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="2562" class="Symbol">→</a> <a id="2564" class="Symbol">(∀</a> <a id="2567" href="Cubical.HITs.PropositionalTruncation.Properties.html#2567" class="Bound">i</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2573" href="Cubical.HITs.PropositionalTruncation.Properties.html#2257" class="Bound">P</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="2580" href="Cubical.HITs.PropositionalTruncation.Properties.html#2567" class="Bound">i</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.HITs.PropositionalTruncation.Properties.html#2265" class="Bound">B</a>
  <a id="2593" href="Cubical.HITs.PropositionalTruncation.Properties.html#2532" class="Function">curriedishTrunc</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.Foundations.HLevels.html#19985" class="Function">isProp→</a> <a id="2624" href="Cubical.HITs.PropositionalTruncation.Properties.html#2268" class="Bound">isPropB</a><a id="2631" class="Symbol">)</a> <a id="2633" href="Cubical.HITs.PropositionalTruncation.Properties.html#2359" class="Function">curriedish</a>

<a id="recFin2"></a><a id="2645" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2653" class="Symbol">:</a> <a id="2655" class="Symbol">{</a><a id="2656" href="Cubical.HITs.PropositionalTruncation.Properties.html#2656" class="Bound">m1</a> <a id="2659" href="Cubical.HITs.PropositionalTruncation.Properties.html#2659" class="Bound">m2</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2665" class="Symbol">}</a> <a id="2667" class="Symbol">{</a><a id="2668" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2676" href="Cubical.HITs.PropositionalTruncation.Properties.html#2656" class="Bound">m1</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="2685" href="Cubical.HITs.PropositionalTruncation.Properties.html#2659" class="Bound">m2</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2695" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="2696" class="Symbol">}</a>
          <a id="2708" class="Symbol">{</a><a id="2709" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2718" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.HITs.PropositionalTruncation.Properties.html#2723" class="Bound">isPropB</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2740" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a><a id="2741" class="Symbol">)</a>
        <a id="2751" class="Symbol">→</a> <a id="2753" class="Symbol">((∀</a> <a id="2757" href="Cubical.HITs.PropositionalTruncation.Properties.html#2757" class="Bound">i</a> <a id="2759" href="Cubical.HITs.PropositionalTruncation.Properties.html#2759" class="Bound">j</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2765" href="Cubical.HITs.PropositionalTruncation.Properties.html#2757" class="Bound">i</a> <a id="2767" href="Cubical.HITs.PropositionalTruncation.Properties.html#2759" class="Bound">j</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a><a id="2773" class="Symbol">)</a>
       <a id="2782" class="Comment">--------------------------</a>
        <a id="2817" class="Symbol">→</a> <a id="2819" class="Symbol">(∀</a> <a id="2822" href="Cubical.HITs.PropositionalTruncation.Properties.html#2822" class="Bound">i</a> <a id="2824" href="Cubical.HITs.PropositionalTruncation.Properties.html#2824" class="Bound">j</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="2830" href="Cubical.HITs.PropositionalTruncation.Properties.html#2668" class="Bound">P</a> <a id="2832" href="Cubical.HITs.PropositionalTruncation.Properties.html#2822" class="Bound">i</a> <a id="2834" href="Cubical.HITs.PropositionalTruncation.Properties.html#2824" class="Bound">j</a> <a id="2836" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="2838" class="Symbol">)</a>
        <a id="2848" class="Symbol">→</a> <a id="2850" href="Cubical.HITs.PropositionalTruncation.Properties.html#2709" class="Bound">B</a>
<a id="2852" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2860" class="Symbol">{</a><a id="2861" class="Argument">m1</a> <a id="2864" class="Symbol">=</a> <a id="2866" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2870" class="Symbol">}</a> <a id="2872" class="Symbol">_</a> <a id="2874" href="Cubical.HITs.PropositionalTruncation.Properties.html#2874" class="Bound">untruncHyp</a> <a id="2885" class="Symbol">_</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Cubical.HITs.PropositionalTruncation.Properties.html#2874" class="Bound">untruncHyp</a> <a id="2900" class="Symbol">λ</a> <a id="2902" class="Symbol">()</a>
<a id="2905" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="2913" class="Symbol">{</a><a id="2914" class="Argument">m1</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2923" href="Cubical.HITs.PropositionalTruncation.Properties.html#2923" class="Bound">m1</a><a id="2925" class="Symbol">}</a> <a id="2927" class="Symbol">{</a><a id="2928" class="Argument">P</a> <a id="2930" class="Symbol">=</a> <a id="2932" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a><a id="2933" class="Symbol">}</a> <a id="2935" class="Symbol">{</a><a id="2936" class="Argument">B</a> <a id="2938" class="Symbol">=</a> <a id="2940" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a><a id="2941" class="Symbol">}</a> <a id="2943" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a> <a id="2951" href="Cubical.HITs.PropositionalTruncation.Properties.html#2951" class="Bound">untruncHyp</a> <a id="2962" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="2971" class="Symbol">=</a>
  <a id="2975" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="3001" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="3005" class="Symbol">)</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.HITs.PropositionalTruncation.Properties.html#2962" class="Bound">truncFam</a> <a id="3017" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3019" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="3022" class="Symbol">)</a>
  <a id="3026" class="Keyword">where</a>
  <a id="3034" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">(∀</a> <a id="3050" href="Cubical.HITs.PropositionalTruncation.Properties.html#3050" class="Bound">j</a> <a id="3052" class="Symbol">→</a> <a id="3054" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3056" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3061" href="Cubical.HITs.PropositionalTruncation.Properties.html#3050" class="Bound">j</a><a id="3062" class="Symbol">)</a> <a id="3064" class="Symbol">→</a> <a id="3066" class="Symbol">(∀</a> <a id="3069" href="Cubical.HITs.PropositionalTruncation.Properties.html#3069" class="Bound">i</a> <a id="3071" href="Cubical.HITs.PropositionalTruncation.Properties.html#3071" class="Bound">j</a> <a id="3073" class="Symbol">→</a> <a id="3075" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3077" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3084" href="Cubical.HITs.PropositionalTruncation.Properties.html#3069" class="Bound">i</a><a id="3085" class="Symbol">)</a> <a id="3087" href="Cubical.HITs.PropositionalTruncation.Properties.html#3071" class="Bound">j</a> <a id="3089" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3091" class="Symbol">)</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a>
  <a id="3099" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a> <a id="3110" href="Cubical.HITs.PropositionalTruncation.Properties.html#3110" class="Bound">p₀</a> <a id="3113" href="Cubical.HITs.PropositionalTruncation.Properties.html#3113" class="Bound">truncFamSuc</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Cubical.HITs.PropositionalTruncation.Properties.html#2645" class="Function">recFin2</a> <a id="3135" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a>
                             <a id="3172" class="Symbol">(λ</a> <a id="3175" href="Cubical.HITs.PropositionalTruncation.Properties.html#3175" class="Bound">famSuc</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Cubical.HITs.PropositionalTruncation.Properties.html#2951" class="Bound">untruncHyp</a> <a id="3195" class="Symbol">λ</a> <a id="3197" class="Symbol">{</a> <a id="3199" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Cubical.HITs.PropositionalTruncation.Properties.html#3110" class="Bound">p₀</a> <a id="3209" class="Symbol">;</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3216" href="Cubical.HITs.PropositionalTruncation.Properties.html#3216" class="Bound">i</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Cubical.HITs.PropositionalTruncation.Properties.html#3175" class="Bound">famSuc</a> <a id="3228" href="Cubical.HITs.PropositionalTruncation.Properties.html#3216" class="Bound">i</a> <a id="3230" class="Symbol">})</a>
                               <a id="3264" href="Cubical.HITs.PropositionalTruncation.Properties.html#3113" class="Bound">truncFamSuc</a>

  <a id="3279" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">(∀</a> <a id="3300" href="Cubical.HITs.PropositionalTruncation.Properties.html#3300" class="Bound">j</a> <a id="3302" class="Symbol">→</a> <a id="3304" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3306" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3308" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="3313" href="Cubical.HITs.PropositionalTruncation.Properties.html#3300" class="Bound">j</a> <a id="3315" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3317" class="Symbol">)</a> <a id="3319" class="Symbol">→</a> <a id="3321" class="Symbol">(∀</a> <a id="3324" href="Cubical.HITs.PropositionalTruncation.Properties.html#3324" class="Bound">i</a> <a id="3326" href="Cubical.HITs.PropositionalTruncation.Properties.html#3326" class="Bound">j</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3332" href="Cubical.HITs.PropositionalTruncation.Properties.html#2932" class="Bound">P</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="3339" href="Cubical.HITs.PropositionalTruncation.Properties.html#3324" class="Bound">i</a><a id="3340" class="Symbol">)</a> <a id="3342" href="Cubical.HITs.PropositionalTruncation.Properties.html#3326" class="Bound">j</a> <a id="3344" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">→</a> <a id="3350" href="Cubical.HITs.PropositionalTruncation.Properties.html#2940" class="Bound">B</a>
  <a id="3354" href="Cubical.HITs.PropositionalTruncation.Properties.html#3279" class="Function">curriedishTrunc</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Cubical.HITs.PropositionalTruncation.Properties.html#2011" class="Function">recFin</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Foundations.HLevels.html#19985" class="Function">isProp→</a> <a id="3388" href="Cubical.HITs.PropositionalTruncation.Properties.html#2943" class="Bound">isPropB</a><a id="3395" class="Symbol">)</a> <a id="3397" href="Cubical.HITs.PropositionalTruncation.Properties.html#3034" class="Function">curriedish</a>


<a id="elim"></a><a id="3410" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3415" class="Symbol">:</a> <a id="3417" class="Symbol">{</a><a id="3418" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3424" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3426" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3436" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="3437" class="Symbol">}</a> <a id="3439" class="Symbol">→</a> <a id="3441" class="Symbol">((</a><a id="3443" href="Cubical.HITs.PropositionalTruncation.Properties.html#3443" class="Bound">a</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3449" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3451" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3453" class="Symbol">)</a> <a id="3455" class="Symbol">→</a> <a id="3457" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3467" href="Cubical.HITs.PropositionalTruncation.Properties.html#3443" class="Bound">a</a><a id="3468" class="Symbol">))</a>
     <a id="3476" class="Symbol">→</a> <a id="3478" class="Symbol">((</a><a id="3480" href="Cubical.HITs.PropositionalTruncation.Properties.html#3480" class="Bound">x</a> <a id="3482" class="Symbol">:</a> <a id="3484" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="3485" class="Symbol">)</a> <a id="3487" class="Symbol">→</a> <a id="3489" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3491" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3493" href="Cubical.HITs.PropositionalTruncation.Properties.html#3480" class="Bound">x</a> <a id="3495" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3497" class="Symbol">)</a> <a id="3499" class="Symbol">→</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.HITs.PropositionalTruncation.Properties.html#3502" class="Bound">a</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3508" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3510" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3512" class="Symbol">)</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Cubical.HITs.PropositionalTruncation.Properties.html#3418" class="Bound">P</a> <a id="3518" href="Cubical.HITs.PropositionalTruncation.Properties.html#3502" class="Bound">a</a>
<a id="3520" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3525" href="Cubical.HITs.PropositionalTruncation.Properties.html#3525" class="Bound">Pprop</a> <a id="3531" href="Cubical.HITs.PropositionalTruncation.Properties.html#3531" class="Bound">f</a> <a id="3533" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3535" href="Cubical.HITs.PropositionalTruncation.Properties.html#3535" class="Bound">x</a> <a id="3537" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3540" class="Symbol">=</a> <a id="3542" href="Cubical.HITs.PropositionalTruncation.Properties.html#3531" class="Bound">f</a> <a id="3544" href="Cubical.HITs.PropositionalTruncation.Properties.html#3535" class="Bound">x</a>
<a id="3546" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3551" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3557" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3568" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a> <a id="3570" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a> <a id="3572" href="Cubical.HITs.PropositionalTruncation.Properties.html#3572" class="Bound">i</a><a id="3573" class="Symbol">)</a> <a id="3575" class="Symbol">=</a>
  <a id="3579" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="3604" class="Number">1</a> <a id="3606" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a>
    <a id="3616" class="Symbol">(</a><a id="3617" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3622" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3628" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3630" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a><a id="3631" class="Symbol">)</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3639" href="Cubical.HITs.PropositionalTruncation.Properties.html#3551" class="Bound">Pprop</a> <a id="3645" href="Cubical.HITs.PropositionalTruncation.Properties.html#3557" class="Bound">f</a> <a id="3647" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3659" href="Cubical.HITs.PropositionalTruncation.Properties.html#3568" class="Bound">x</a> <a id="3661" href="Cubical.HITs.PropositionalTruncation.Properties.html#3570" class="Bound">y</a><a id="3662" class="Symbol">)</a> <a id="3664" href="Cubical.HITs.PropositionalTruncation.Properties.html#3572" class="Bound">i</a>

<a id="elim2"></a><a id="3667" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="3673" class="Symbol">:</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3682" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3684" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3691" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3693" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3703" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="3704" class="Symbol">}</a>
        <a id="3714" class="Symbol">(</a><a id="3715" href="Cubical.HITs.PropositionalTruncation.Properties.html#3715" class="Bound">Pprop</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Cubical.HITs.PropositionalTruncation.Properties.html#3724" class="Bound">x</a> <a id="3726" class="Symbol">:</a> <a id="3728" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3730" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3732" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.HITs.PropositionalTruncation.Properties.html#3737" class="Bound">y</a> <a id="3739" class="Symbol">:</a> <a id="3741" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3743" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3745" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3761" href="Cubical.HITs.PropositionalTruncation.Properties.html#3724" class="Bound">x</a> <a id="3763" href="Cubical.HITs.PropositionalTruncation.Properties.html#3737" class="Bound">y</a><a id="3764" class="Symbol">))</a>
        <a id="3775" class="Symbol">(</a><a id="3776" href="Cubical.HITs.PropositionalTruncation.Properties.html#3776" class="Bound">f</a> <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.HITs.PropositionalTruncation.Properties.html#3781" class="Bound">a</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Cubical.HITs.PropositionalTruncation.Properties.html#3789" class="Bound">b</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3800" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3802" href="Cubical.HITs.PropositionalTruncation.Properties.html#3781" class="Bound">a</a> <a id="3804" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3807" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3809" href="Cubical.HITs.PropositionalTruncation.Properties.html#3789" class="Bound">b</a> <a id="3811" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="3813" class="Symbol">)</a>
        <a id="3823" class="Symbol">(</a><a id="3824" href="Cubical.HITs.PropositionalTruncation.Properties.html#3824" class="Bound">x</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3830" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3832" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3834" class="Symbol">)</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.HITs.PropositionalTruncation.Properties.html#3837" class="Bound">y</a> <a id="3839" class="Symbol">:</a> <a id="3841" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3843" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="3845" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Cubical.HITs.PropositionalTruncation.Properties.html#3676" class="Bound">P</a> <a id="3853" href="Cubical.HITs.PropositionalTruncation.Properties.html#3824" class="Bound">x</a> <a id="3855" href="Cubical.HITs.PropositionalTruncation.Properties.html#3837" class="Bound">y</a>
<a id="3857" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="3863" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3869" href="Cubical.HITs.PropositionalTruncation.Properties.html#3869" class="Bound">f</a> <a id="3871" class="Symbol">=</a>
  <a id="3875" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3880" class="Symbol">(λ</a> <a id="3883" href="Cubical.HITs.PropositionalTruncation.Properties.html#3883" class="Bound">_</a> <a id="3885" class="Symbol">→</a> <a id="3887" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="3895" class="Symbol">(λ</a> <a id="3898" href="Cubical.HITs.PropositionalTruncation.Properties.html#3898" class="Bound">_</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3908" class="Symbol">_</a> <a id="3910" class="Symbol">_))</a>
                       <a id="3937" class="Symbol">(λ</a> <a id="3940" href="Cubical.HITs.PropositionalTruncation.Properties.html#3940" class="Bound">a</a> <a id="3942" class="Symbol">→</a> <a id="3944" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="3949" class="Symbol">(λ</a> <a id="3952" href="Cubical.HITs.PropositionalTruncation.Properties.html#3952" class="Bound">_</a> <a id="3954" class="Symbol">→</a> <a id="3956" href="Cubical.HITs.PropositionalTruncation.Properties.html#3863" class="Bound">Pprop</a> <a id="3962" class="Symbol">_</a> <a id="3964" class="Symbol">_)</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.HITs.PropositionalTruncation.Properties.html#3869" class="Bound">f</a> <a id="3970" href="Cubical.HITs.PropositionalTruncation.Properties.html#3940" class="Bound">a</a><a id="3971" class="Symbol">))</a>

<a id="elim3"></a><a id="3975" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="3981" class="Symbol">:</a> <a id="3983" class="Symbol">{</a><a id="3984" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3990" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="3992" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3999" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4001" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4008" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4010" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4013" class="Symbol">→</a> <a id="4015" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4020" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="4021" class="Symbol">}</a>
        <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.HITs.PropositionalTruncation.Properties.html#4032" class="Bound">Pprop</a> <a id="4038" class="Symbol">:</a> <a id="4040" class="Symbol">((</a><a id="4042" href="Cubical.HITs.PropositionalTruncation.Properties.html#4042" class="Bound">x</a> <a id="4044" class="Symbol">:</a> <a id="4046" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4048" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="4050" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.HITs.PropositionalTruncation.Properties.html#4055" class="Bound">y</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4061" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4063" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4065" class="Symbol">)</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.HITs.PropositionalTruncation.Properties.html#4068" class="Bound">z</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4074" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4076" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4078" class="Symbol">)</a> <a id="4080" class="Symbol">→</a> <a id="4082" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4092" href="Cubical.HITs.PropositionalTruncation.Properties.html#4042" class="Bound">x</a> <a id="4094" href="Cubical.HITs.PropositionalTruncation.Properties.html#4055" class="Bound">y</a> <a id="4096" href="Cubical.HITs.PropositionalTruncation.Properties.html#4068" class="Bound">z</a><a id="4097" class="Symbol">)))</a>
        <a id="4109" class="Symbol">(</a><a id="4110" href="Cubical.HITs.PropositionalTruncation.Properties.html#4110" class="Bound">g</a> <a id="4112" class="Symbol">:</a> <a id="4114" class="Symbol">(</a><a id="4115" href="Cubical.HITs.PropositionalTruncation.Properties.html#4115" class="Bound">a</a> <a id="4117" class="Symbol">:</a> <a id="4119" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Cubical.HITs.PropositionalTruncation.Properties.html#4123" class="Bound">b</a> <a id="4125" class="Symbol">:</a> <a id="4127" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.HITs.PropositionalTruncation.Properties.html#4131" class="Bound">c</a> <a id="4133" class="Symbol">:</a> <a id="4135" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a><a id="4136" class="Symbol">)</a> <a id="4138" class="Symbol">→</a> <a id="4140" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4145" href="Cubical.HITs.PropositionalTruncation.Properties.html#4115" class="Bound">a</a> <a id="4147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4149" class="Symbol">)</a> <a id="4151" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4153" href="Cubical.HITs.PropositionalTruncation.Properties.html#4123" class="Bound">b</a> <a id="4155" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="4158" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4160" href="Cubical.HITs.PropositionalTruncation.Properties.html#4131" class="Bound">c</a> <a id="4162" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4164" class="Symbol">)</a>
        <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.HITs.PropositionalTruncation.Properties.html#4175" class="Bound">x</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4181" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="4183" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4185" class="Symbol">)</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.HITs.PropositionalTruncation.Properties.html#4188" class="Bound">y</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4194" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="4196" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Cubical.HITs.PropositionalTruncation.Properties.html#4201" class="Bound">z</a> <a id="4203" class="Symbol">:</a> <a id="4205" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4207" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="4209" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4211" class="Symbol">)</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Cubical.HITs.PropositionalTruncation.Properties.html#3984" class="Bound">P</a> <a id="4217" href="Cubical.HITs.PropositionalTruncation.Properties.html#4175" class="Bound">x</a> <a id="4219" href="Cubical.HITs.PropositionalTruncation.Properties.html#4188" class="Bound">y</a> <a id="4221" href="Cubical.HITs.PropositionalTruncation.Properties.html#4201" class="Bound">z</a>
<a id="4223" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="4229" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4235" href="Cubical.HITs.PropositionalTruncation.Properties.html#4235" class="Bound">g</a> <a id="4237" class="Symbol">=</a> <a id="4239" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="4245" class="Symbol">(λ</a> <a id="4248" href="Cubical.HITs.PropositionalTruncation.Properties.html#4248" class="Bound">_</a> <a id="4250" href="Cubical.HITs.PropositionalTruncation.Properties.html#4250" class="Bound">_</a> <a id="4252" class="Symbol">→</a> <a id="4254" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4262" class="Symbol">(λ</a> <a id="4265" href="Cubical.HITs.PropositionalTruncation.Properties.html#4265" class="Bound">_</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4275" class="Symbol">_</a> <a id="4277" class="Symbol">_</a> <a id="4279" class="Symbol">_))</a>
                      <a id="4305" class="Symbol">(λ</a> <a id="4308" href="Cubical.HITs.PropositionalTruncation.Properties.html#4308" class="Bound">a</a> <a id="4310" href="Cubical.HITs.PropositionalTruncation.Properties.html#4310" class="Bound">b</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="4319" class="Symbol">(λ</a> <a id="4322" href="Cubical.HITs.PropositionalTruncation.Properties.html#4322" class="Bound">_</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Cubical.HITs.PropositionalTruncation.Properties.html#4229" class="Bound">Pprop</a> <a id="4332" class="Symbol">_</a> <a id="4334" class="Symbol">_</a> <a id="4336" class="Symbol">_)</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Cubical.HITs.PropositionalTruncation.Properties.html#4235" class="Bound">g</a> <a id="4342" href="Cubical.HITs.PropositionalTruncation.Properties.html#4308" class="Bound">a</a> <a id="4344" href="Cubical.HITs.PropositionalTruncation.Properties.html#4310" class="Bound">b</a><a id="4345" class="Symbol">))</a>

<a id="4349" class="Comment">-- n-ary eliminator, stated using a dependent FinVec</a>
<a id="elimFin"></a><a id="4402" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4410" class="Symbol">:</a> <a id="4412" class="Symbol">{</a><a id="4413" href="Cubical.HITs.PropositionalTruncation.Properties.html#4413" class="Bound">m</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4418" class="Symbol">}</a> <a id="4420" class="Symbol">{</a><a id="4421" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4423" class="Symbol">:</a> <a id="4425" href="Cubical.Data.FinData.Base.html#352" class="Datatype">Fin</a> <a id="4429" href="Cubical.HITs.PropositionalTruncation.Properties.html#4413" class="Bound">m</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4438" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="4439" class="Symbol">}</a>
          <a id="4451" class="Symbol">{</a><a id="4452" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4454" class="Symbol">:</a> <a id="4456" class="Symbol">(∀</a> <a id="4459" href="Cubical.HITs.PropositionalTruncation.Properties.html#4459" class="Bound">i</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4465" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4467" href="Cubical.HITs.PropositionalTruncation.Properties.html#4459" class="Bound">i</a> <a id="4469" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4471" class="Symbol">)</a> <a id="4473" class="Symbol">→</a> <a id="4475" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4480" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="4482" class="Symbol">}</a>
          <a id="4494" class="Symbol">(</a><a id="4495" href="Cubical.HITs.PropositionalTruncation.Properties.html#4495" class="Bound">isPropB</a> <a id="4503" class="Symbol">:</a> <a id="4505" class="Symbol">∀</a> <a id="4507" href="Cubical.HITs.PropositionalTruncation.Properties.html#4507" class="Bound">x</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4521" href="Cubical.HITs.PropositionalTruncation.Properties.html#4507" class="Bound">x</a><a id="4522" class="Symbol">))</a>
        <a id="4533" class="Symbol">→</a> <a id="4535" class="Symbol">((</a><a id="4537" href="Cubical.HITs.PropositionalTruncation.Properties.html#4537" class="Bound">x</a> <a id="4539" class="Symbol">:</a> <a id="4541" class="Symbol">∀</a> <a id="4543" href="Cubical.HITs.PropositionalTruncation.Properties.html#4543" class="Bound">i</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4549" href="Cubical.HITs.PropositionalTruncation.Properties.html#4543" class="Bound">i</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">→</a> <a id="4554" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4556" class="Symbol">(λ</a> <a id="4559" href="Cubical.HITs.PropositionalTruncation.Properties.html#4559" class="Bound">i</a> <a id="4561" class="Symbol">→</a> <a id="4563" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4565" href="Cubical.HITs.PropositionalTruncation.Properties.html#4537" class="Bound">x</a> <a id="4567" href="Cubical.HITs.PropositionalTruncation.Properties.html#4559" class="Bound">i</a> <a id="4569" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4571" class="Symbol">))</a>
       <a id="4581" class="Comment">----------------------------------------</a>
        <a id="4630" class="Symbol">→</a> <a id="4632" class="Symbol">((</a><a id="4634" href="Cubical.HITs.PropositionalTruncation.Properties.html#4634" class="Bound">x</a> <a id="4636" class="Symbol">:</a> <a id="4638" class="Symbol">∀</a> <a id="4640" href="Cubical.HITs.PropositionalTruncation.Properties.html#4640" class="Bound">i</a> <a id="4642" class="Symbol">→</a> <a id="4644" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4646" href="Cubical.HITs.PropositionalTruncation.Properties.html#4421" class="Bound">P</a> <a id="4648" href="Cubical.HITs.PropositionalTruncation.Properties.html#4640" class="Bound">i</a> <a id="4650" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4652" class="Symbol">)</a> <a id="4654" class="Symbol">→</a> <a id="4656" href="Cubical.HITs.PropositionalTruncation.Properties.html#4452" class="Bound">B</a> <a id="4658" href="Cubical.HITs.PropositionalTruncation.Properties.html#4634" class="Bound">x</a><a id="4659" class="Symbol">)</a>
<a id="4661" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4669" class="Symbol">{</a><a id="4670" class="Argument">m</a> <a id="4672" class="Symbol">=</a> <a id="4674" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4678" class="Symbol">}</a> <a id="4680" class="Symbol">{</a><a id="4681" class="Argument">B</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="Cubical.HITs.PropositionalTruncation.Properties.html#4685" class="Bound">B</a><a id="4686" class="Symbol">}</a> <a id="4688" class="Symbol">_</a> <a id="4690" href="Cubical.HITs.PropositionalTruncation.Properties.html#4690" class="Bound">untruncHyp</a> <a id="4701" class="Symbol">_</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4711" href="Cubical.HITs.PropositionalTruncation.Properties.html#4685" class="Bound">B</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4721" class="Symbol">(λ</a> <a id="4724" class="Symbol">()))</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.HITs.PropositionalTruncation.Properties.html#4690" class="Bound">untruncHyp</a> <a id="4741" class="Symbol">(λ</a> <a id="4744" class="Symbol">()))</a>
<a id="4749" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="4757" class="Symbol">{</a><a id="4758" class="Argument">m</a> <a id="4760" class="Symbol">=</a> <a id="4762" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4766" href="Cubical.HITs.PropositionalTruncation.Properties.html#4766" class="Bound">m</a><a id="4767" class="Symbol">}</a> <a id="4769" class="Symbol">{</a><a id="4770" class="Argument">P</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a><a id="4775" class="Symbol">}</a> <a id="4777" class="Symbol">{</a><a id="4778" class="Argument">B</a> <a id="4780" class="Symbol">=</a> <a id="4782" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a><a id="4783" class="Symbol">}</a> <a id="4785" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="4793" href="Cubical.HITs.PropositionalTruncation.Properties.html#4793" class="Bound">untruncHyp</a> <a id="4804" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4806" class="Symbol">=</a>
  <a id="4810" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4816" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4826" class="Symbol">(λ</a> <a id="4829" class="Symbol">{</a> <a id="4831" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4843" class="Symbol">;</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4850" href="Cubical.HITs.PropositionalTruncation.Properties.html#4850" class="Bound">i</a><a id="4851" class="Symbol">)</a> <a id="4853" class="Symbol">→</a> <a id="4855" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4859" class="Symbol">}))</a>
          <a id="4873" class="Symbol">(</a><a id="4874" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4893" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Cubical.HITs.PropositionalTruncation.Properties.html#4804" class="Bound">x</a> <a id="4902" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4904" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a><a id="4907" class="Symbol">))</a>
  <a id="4912" class="Keyword">where</a>
  <a id="4920" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="4931" class="Symbol">:</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Cubical.HITs.PropositionalTruncation.Properties.html#4934" class="Bound">x₀</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="4941" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a><a id="4945" class="Symbol">)</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Cubical.HITs.PropositionalTruncation.Properties.html#4948" class="Bound">xₛ</a> <a id="4951" class="Symbol">:</a> <a id="4953" class="Symbol">∀</a> <a id="4955" href="Cubical.HITs.PropositionalTruncation.Properties.html#4955" class="Bound">i</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4961" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="4963" class="Symbol">(</a><a id="4964" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="4968" href="Cubical.HITs.PropositionalTruncation.Properties.html#4955" class="Bound">i</a><a id="4969" class="Symbol">)</a> <a id="4971" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4973" class="Symbol">)</a>
             <a id="4988" class="Symbol">→</a> <a id="4990" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="4992" class="Symbol">(λ</a> <a id="4995" class="Symbol">{</a> <a id="4997" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5002" class="Symbol">→</a> <a id="5004" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5006" href="Cubical.HITs.PropositionalTruncation.Properties.html#4934" class="Bound">x₀</a> <a id="5009" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5012" class="Symbol">;</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5019" href="Cubical.HITs.PropositionalTruncation.Properties.html#5019" class="Bound">i</a><a id="5020" class="Symbol">)</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Cubical.HITs.PropositionalTruncation.Properties.html#4948" class="Bound">xₛ</a> <a id="5027" href="Cubical.HITs.PropositionalTruncation.Properties.html#5019" class="Bound">i</a><a id="5028" class="Symbol">})</a>
  <a id="5033" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="5044" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5047" href="Cubical.HITs.PropositionalTruncation.Properties.html#5047" class="Bound">xₛ</a> <a id="5050" class="Symbol">=</a> <a id="5052" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5058" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5068" class="Symbol">(λ</a> <a id="5071" class="Symbol">{</a> <a id="5073" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5085" class="Symbol">;</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5092" href="Cubical.HITs.PropositionalTruncation.Properties.html#5092" class="Bound">i</a><a id="5093" class="Symbol">)</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5101" class="Symbol">}))</a>
     <a id="5110" class="Symbol">(</a><a id="5111" href="Cubical.HITs.PropositionalTruncation.Properties.html#4402" class="Function">elimFin</a> <a id="5119" class="Symbol">(λ</a> <a id="5122" href="Cubical.HITs.PropositionalTruncation.Properties.html#5122" class="Bound">xₛ</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="5135" class="Symbol">(λ</a> <a id="5138" class="Symbol">{</a> <a id="5140" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5145" class="Symbol">→</a> <a id="5147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5149" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5152" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5155" class="Symbol">;</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5162" href="Cubical.HITs.PropositionalTruncation.Properties.html#5162" class="Bound">i</a><a id="5163" class="Symbol">)</a> <a id="5165" class="Symbol">→</a> <a id="5167" href="Cubical.HITs.PropositionalTruncation.Properties.html#5122" class="Bound">xₛ</a> <a id="5170" href="Cubical.HITs.PropositionalTruncation.Properties.html#5162" class="Bound">i</a><a id="5171" class="Symbol">}))</a>
              <a id="5189" class="Symbol">(λ</a> <a id="5192" href="Cubical.HITs.PropositionalTruncation.Properties.html#5192" class="Bound">y</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5202" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5212" class="Symbol">(λ</a> <a id="5215" class="Symbol">{</a> <a id="5217" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5222" class="Symbol">→</a> <a id="5224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5229" class="Symbol">;</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5236" href="Cubical.HITs.PropositionalTruncation.Properties.html#5236" class="Bound">i</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">→</a> <a id="5241" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5245" class="Symbol">}))</a>
                             <a id="5278" class="Symbol">(</a><a id="5279" href="Cubical.HITs.PropositionalTruncation.Properties.html#4793" class="Bound">untruncHyp</a> <a id="5290" class="Symbol">(λ</a> <a id="5293" class="Symbol">{</a> <a id="5295" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5300" class="Symbol">→</a> <a id="5302" href="Cubical.HITs.PropositionalTruncation.Properties.html#5044" class="Bound">x₀</a> <a id="5305" class="Symbol">;</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5312" href="Cubical.HITs.PropositionalTruncation.Properties.html#5312" class="Bound">i</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">→</a> <a id="5317" href="Cubical.HITs.PropositionalTruncation.Properties.html#5192" class="Bound">y</a> <a id="5319" href="Cubical.HITs.PropositionalTruncation.Properties.html#5312" class="Bound">i</a> <a id="5321" class="Symbol">})))</a> <a id="5326" href="Cubical.HITs.PropositionalTruncation.Properties.html#5047" class="Bound">xₛ</a><a id="5328" class="Symbol">)</a>

  <a id="5333" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="5349" class="Symbol">:</a> <a id="5351" class="Symbol">(</a><a id="5352" href="Cubical.HITs.PropositionalTruncation.Properties.html#5352" class="Bound">x₀</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5359" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="5361" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5366" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="5368" class="Symbol">)</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Cubical.HITs.PropositionalTruncation.Properties.html#5371" class="Bound">xₛ</a> <a id="5374" class="Symbol">:</a> <a id="5376" class="Symbol">∀</a> <a id="5378" href="Cubical.HITs.PropositionalTruncation.Properties.html#5378" class="Bound">i</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5384" href="Cubical.HITs.PropositionalTruncation.Properties.html#4774" class="Bound">P</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5391" href="Cubical.HITs.PropositionalTruncation.Properties.html#5378" class="Bound">i</a><a id="5392" class="Symbol">)</a> <a id="5394" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="5396" class="Symbol">)</a>
                  <a id="5416" class="Symbol">→</a> <a id="5418" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5420" class="Symbol">(λ</a> <a id="5423" class="Symbol">{</a> <a id="5425" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="Cubical.HITs.PropositionalTruncation.Properties.html#5352" class="Bound">x₀</a> <a id="5435" class="Symbol">;</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5442" href="Cubical.HITs.PropositionalTruncation.Properties.html#5442" class="Bound">i</a><a id="5443" class="Symbol">)</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Cubical.HITs.PropositionalTruncation.Properties.html#5371" class="Bound">xₛ</a> <a id="5450" href="Cubical.HITs.PropositionalTruncation.Properties.html#5442" class="Bound">i</a><a id="5451" class="Symbol">})</a>
  <a id="5456" href="Cubical.HITs.PropositionalTruncation.Properties.html#5333" class="Function">curriedishTrunc</a> <a id="5472" class="Symbol">=</a> <a id="5474" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="5479" class="Symbol">(λ</a> <a id="5482" href="Cubical.HITs.PropositionalTruncation.Properties.html#5482" class="Bound">_</a> <a id="5484" class="Symbol">→</a> <a id="5486" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="5494" class="Symbol">λ</a> <a id="5496" href="Cubical.HITs.PropositionalTruncation.Properties.html#5496" class="Bound">_</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="Cubical.HITs.PropositionalTruncation.Properties.html#4785" class="Bound">isPropB</a> <a id="5508" class="Symbol">_)</a>
                    <a id="5531" class="Symbol">λ</a> <a id="5533" href="Cubical.HITs.PropositionalTruncation.Properties.html#5533" class="Bound">x₀</a> <a id="5536" href="Cubical.HITs.PropositionalTruncation.Properties.html#5536" class="Bound">xₛ</a> <a id="5539" class="Symbol">→</a> <a id="5541" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5547" href="Cubical.HITs.PropositionalTruncation.Properties.html#4782" class="Bound">B</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5557" class="Symbol">(λ</a> <a id="5560" class="Symbol">{</a> <a id="5562" href="Cubical.Data.FinData.Base.html#376" class="InductiveConstructor">zero</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5574" class="Symbol">;</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Cubical.Data.FinData.Base.html#407" class="InductiveConstructor">suc</a> <a id="5581" href="Cubical.HITs.PropositionalTruncation.Properties.html#5581" class="Bound">i</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5590" class="Symbol">}))</a>
                                      <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.HITs.PropositionalTruncation.Properties.html#4920" class="Function">curriedish</a> <a id="5644" href="Cubical.HITs.PropositionalTruncation.Properties.html#5533" class="Bound">x₀</a> <a id="5647" href="Cubical.HITs.PropositionalTruncation.Properties.html#5536" class="Bound">xₛ</a><a id="5649" class="Symbol">)</a>

<a id="∃-elim"></a><a id="5652" href="Cubical.HITs.PropositionalTruncation.Properties.html#5652" class="Function">∃-elim</a> <a id="5659" class="Symbol">:</a> <a id="5661" class="Symbol">{</a><a id="5662" href="Cubical.HITs.PropositionalTruncation.Properties.html#5662" class="Bound">B</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5668" class="Symbol">→</a> <a id="5670" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5675" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="5677" class="Symbol">}</a> <a id="5679" class="Symbol">{</a><a id="5680" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="5687" href="Cubical.HITs.PropositionalTruncation.Properties.html#5687" class="Bound">x</a> <a id="5689" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="5691" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5693" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a> <a id="5695" href="Cubical.HITs.PropositionalTruncation.Properties.html#5662" class="Bound">B</a> <a id="5697" href="Cubical.HITs.PropositionalTruncation.Properties.html#5687" class="Bound">x</a> <a id="5699" class="Symbol">→</a> <a id="5701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5706" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="5707" class="Symbol">}</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Cubical.HITs.PropositionalTruncation.Properties.html#5710" class="Bound">Pprop</a> <a id="5716" class="Symbol">:</a> <a id="5718" class="Symbol">∀</a> <a id="5720" href="Cubical.HITs.PropositionalTruncation.Properties.html#5720" class="Bound">s</a> <a id="5722" class="Symbol">→</a> <a id="5724" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5734" href="Cubical.HITs.PropositionalTruncation.Properties.html#5720" class="Bound">s</a><a id="5735" class="Symbol">))</a>
       <a id="5745" class="Symbol">→</a> <a id="5747" class="Symbol">(∀</a> <a id="5750" href="Cubical.HITs.PropositionalTruncation.Properties.html#5750" class="Bound">x</a> <a id="5752" href="Cubical.HITs.PropositionalTruncation.Properties.html#5752" class="Bound">y</a> <a id="5754" class="Symbol">→</a> <a id="5756" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5758" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5760" href="Cubical.HITs.PropositionalTruncation.Properties.html#5750" class="Bound">x</a> <a id="5762" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5764" href="Cubical.HITs.PropositionalTruncation.Properties.html#5752" class="Bound">y</a> <a id="5766" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="5768" class="Symbol">)</a> <a id="5770" class="Symbol">→</a> <a id="5772" class="Symbol">∀</a> <a id="5774" href="Cubical.HITs.PropositionalTruncation.Properties.html#5774" class="Bound">s</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Cubical.HITs.PropositionalTruncation.Properties.html#5680" class="Bound">P</a> <a id="5780" href="Cubical.HITs.PropositionalTruncation.Properties.html#5774" class="Bound">s</a>
<a id="5782" href="Cubical.HITs.PropositionalTruncation.Properties.html#5652" class="Function">∃-elim</a> <a id="5789" href="Cubical.HITs.PropositionalTruncation.Properties.html#5789" class="Bound">Pprop</a> <a id="5795" href="Cubical.HITs.PropositionalTruncation.Properties.html#5795" class="Bound">f</a> <a id="5797" class="Symbol">=</a> <a id="5799" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="5804" href="Cubical.HITs.PropositionalTruncation.Properties.html#5789" class="Bound">Pprop</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="5819" href="Cubical.HITs.PropositionalTruncation.Properties.html#5795" class="Bound">f</a><a id="5820" class="Symbol">)</a>

<a id="isPropPropTrunc"></a><a id="5823" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5839" class="Symbol">:</a> <a id="5841" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5850" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5852" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="5855" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5871" href="Cubical.HITs.PropositionalTruncation.Properties.html#5871" class="Bound">x</a> <a id="5873" href="Cubical.HITs.PropositionalTruncation.Properties.html#5873" class="Bound">y</a> <a id="5875" class="Symbol">=</a> <a id="5877" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="5885" href="Cubical.HITs.PropositionalTruncation.Properties.html#5871" class="Bound">x</a> <a id="5887" href="Cubical.HITs.PropositionalTruncation.Properties.html#5873" class="Bound">y</a>

<a id="propTrunc≃"></a><a id="5890" href="Cubical.HITs.PropositionalTruncation.Properties.html#5890" class="Function">propTrunc≃</a> <a id="5901" class="Symbol">:</a> <a id="5903" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5905" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5907" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="5909" class="Symbol">→</a> <a id="5911" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5913" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="5915" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="5918" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5920" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="5922" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="5924" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="5927" href="Cubical.HITs.PropositionalTruncation.Properties.html#5890" class="Function">propTrunc≃</a> <a id="5938" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="5940" class="Symbol">=</a>
  <a id="5944" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a>
    <a id="5965" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="5981" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
    <a id="6001" class="Symbol">(</a><a id="6002" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6006" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6022" class="Symbol">(λ</a> <a id="6025" href="Cubical.HITs.PropositionalTruncation.Properties.html#6025" class="Bound">a</a> <a id="6027" class="Symbol">→</a> <a id="6029" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6031" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="6033" class="Symbol">.</a><a id="6034" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6038" href="Cubical.HITs.PropositionalTruncation.Properties.html#6025" class="Bound">a</a> <a id="6040" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6042" class="Symbol">))</a>
    <a id="6049" class="Symbol">(</a><a id="6050" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6054" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6070" class="Symbol">(λ</a> <a id="6073" href="Cubical.HITs.PropositionalTruncation.Properties.html#6073" class="Bound">b</a> <a id="6075" class="Symbol">→</a> <a id="6077" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6079" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6085" href="Cubical.HITs.PropositionalTruncation.Properties.html#5938" class="Bound">e</a> <a id="6087" href="Cubical.HITs.PropositionalTruncation.Properties.html#6073" class="Bound">b</a> <a id="6089" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6091" class="Symbol">))</a>

<a id="propTruncIdempotent≃"></a><a id="6095" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6116" class="Symbol">:</a> <a id="6118" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6125" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6127" class="Symbol">→</a> <a id="6129" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6131" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6133" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6136" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6138" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a>
<a id="6140" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6161" class="Symbol">{</a><a id="6162" class="Argument">A</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a><a id="6167" class="Symbol">}</a> <a id="6169" href="Cubical.HITs.PropositionalTruncation.Properties.html#6169" class="Bound">hA</a> <a id="6172" class="Symbol">=</a> <a id="6174" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6185" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>
  <a id="6189" class="Keyword">where</a>
  <a id="6197" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6199" class="Symbol">:</a> <a id="6201" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6205" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6207" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a> <a id="6209" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6212" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a>
  <a id="6216" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6224" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>        <a id="6233" class="Symbol">=</a> <a id="6235" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6239" href="Cubical.HITs.PropositionalTruncation.Properties.html#6169" class="Bound">hA</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="6249" href="Cubical.HITs.PropositionalTruncation.Properties.html#6166" class="Bound">A</a><a id="6250" class="Symbol">)</a>
  <a id="6254" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6262" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6264" href="Cubical.HITs.PropositionalTruncation.Properties.html#6264" class="Bound">x</a>      <a id="6271" class="Symbol">=</a> <a id="6273" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6275" href="Cubical.HITs.PropositionalTruncation.Properties.html#6264" class="Bound">x</a> <a id="6277" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
  <a id="6282" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6290" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a> <a id="6292" class="Symbol">_</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6303" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="6311" href="Cubical.HITs.PropositionalTruncation.Properties.html#6197" class="Function">f</a>    <a id="6316" class="Symbol">=</a> <a id="6318" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="6323" class="Symbol">(λ</a> <a id="6326" href="Cubical.HITs.PropositionalTruncation.Properties.html#6326" class="Bound">_</a> <a id="6328" class="Symbol">→</a> <a id="6330" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="6343" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="6359" class="Symbol">_</a> <a id="6361" class="Symbol">_)</a> <a id="6364" class="Symbol">(λ</a> <a id="6367" href="Cubical.HITs.PropositionalTruncation.Properties.html#6367" class="Bound">_</a> <a id="6369" class="Symbol">→</a> <a id="6371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6375" class="Symbol">)</a>

<a id="propTruncIdempotent"></a><a id="6378" href="Cubical.HITs.PropositionalTruncation.Properties.html#6378" class="Function">propTruncIdempotent</a> <a id="6398" class="Symbol">:</a> <a id="6400" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6407" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6409" class="Symbol">→</a> <a id="6411" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6413" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6415" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6418" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6420" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a>
<a id="6422" href="Cubical.HITs.PropositionalTruncation.Properties.html#6378" class="Function">propTruncIdempotent</a> <a id="6442" href="Cubical.HITs.PropositionalTruncation.Properties.html#6442" class="Bound">hA</a> <a id="6445" class="Symbol">=</a> <a id="6447" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="6472" href="Cubical.HITs.PropositionalTruncation.Properties.html#6442" class="Bound">hA</a><a id="6474" class="Symbol">)</a>

<a id="6477" class="Comment">-- We could also define the eliminator using the recursor</a>
<a id="elim&#39;"></a><a id="6535" href="Cubical.HITs.PropositionalTruncation.Properties.html#6535" class="Function">elim&#39;</a> <a id="6541" class="Symbol">:</a> <a id="6543" class="Symbol">{</a><a id="6544" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6546" class="Symbol">:</a> <a id="6548" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6550" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6552" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6555" class="Symbol">→</a> <a id="6557" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6562" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="6563" class="Symbol">}</a> <a id="6565" class="Symbol">→</a> <a id="6567" class="Symbol">((</a><a id="6569" href="Cubical.HITs.PropositionalTruncation.Properties.html#6569" class="Bound">a</a> <a id="6571" class="Symbol">:</a> <a id="6573" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6575" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6577" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6579" class="Symbol">)</a> <a id="6581" class="Symbol">→</a> <a id="6583" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6593" href="Cubical.HITs.PropositionalTruncation.Properties.html#6569" class="Bound">a</a><a id="6594" class="Symbol">))</a> <a id="6597" class="Symbol">→</a>
        <a id="6607" class="Symbol">((</a><a id="6609" href="Cubical.HITs.PropositionalTruncation.Properties.html#6609" class="Bound">x</a> <a id="6611" class="Symbol">:</a> <a id="6613" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="6614" class="Symbol">)</a> <a id="6616" class="Symbol">→</a> <a id="6618" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6620" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6622" href="Cubical.HITs.PropositionalTruncation.Properties.html#6609" class="Bound">x</a> <a id="6624" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="6626" class="Symbol">)</a> <a id="6628" class="Symbol">→</a> <a id="6630" class="Symbol">(</a><a id="6631" href="Cubical.HITs.PropositionalTruncation.Properties.html#6631" class="Bound">a</a> <a id="6633" class="Symbol">:</a> <a id="6635" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6637" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6639" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6641" class="Symbol">)</a> <a id="6643" class="Symbol">→</a> <a id="6645" href="Cubical.HITs.PropositionalTruncation.Properties.html#6544" class="Bound">P</a> <a id="6647" href="Cubical.HITs.PropositionalTruncation.Properties.html#6631" class="Bound">a</a>
<a id="6649" href="Cubical.HITs.PropositionalTruncation.Properties.html#6535" class="Function">elim&#39;</a> <a id="6655" class="Symbol">{</a><a id="6656" class="Argument">P</a> <a id="6658" class="Symbol">=</a> <a id="6660" href="Cubical.HITs.PropositionalTruncation.Properties.html#6660" class="Bound">P</a><a id="6661" class="Symbol">}</a> <a id="6663" href="Cubical.HITs.PropositionalTruncation.Properties.html#6663" class="Bound">Pprop</a> <a id="6669" href="Cubical.HITs.PropositionalTruncation.Properties.html#6669" class="Bound">f</a> <a id="6671" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a> <a id="6673" class="Symbol">=</a>
  <a id="6677" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.HITs.PropositionalTruncation.Properties.html#6663" class="Bound">Pprop</a> <a id="6688" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a><a id="6689" class="Symbol">)</a> <a id="6691" class="Symbol">(λ</a> <a id="6694" href="Cubical.HITs.PropositionalTruncation.Properties.html#6694" class="Bound">x</a> <a id="6696" class="Symbol">→</a> <a id="6698" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="6705" class="Symbol">(λ</a> <a id="6708" href="Cubical.HITs.PropositionalTruncation.Properties.html#6708" class="Bound">i</a> <a id="6710" class="Symbol">→</a> <a id="6712" href="Cubical.HITs.PropositionalTruncation.Properties.html#6660" class="Bound">P</a> <a id="6714" class="Symbol">(</a><a id="6715" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6723" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6725" href="Cubical.HITs.PropositionalTruncation.Properties.html#6694" class="Bound">x</a> <a id="6727" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6730" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a> <a id="6732" href="Cubical.HITs.PropositionalTruncation.Properties.html#6708" class="Bound">i</a><a id="6733" class="Symbol">))</a> <a id="6736" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="6739" class="Symbol">(</a><a id="6740" href="Cubical.HITs.PropositionalTruncation.Properties.html#6669" class="Bound">f</a> <a id="6742" href="Cubical.HITs.PropositionalTruncation.Properties.html#6694" class="Bound">x</a><a id="6743" class="Symbol">))</a> <a id="6746" href="Cubical.HITs.PropositionalTruncation.Properties.html#6671" class="Bound">a</a>

<a id="map"></a><a id="6749" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="6753" class="Symbol">:</a> <a id="6755" class="Symbol">(</a><a id="6756" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6758" class="Symbol">→</a> <a id="6760" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="6761" class="Symbol">)</a> <a id="6763" class="Symbol">→</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6768" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6770" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6773" class="Symbol">→</a> <a id="6775" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6777" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6779" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6781" class="Symbol">)</a>
<a id="6783" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="6787" href="Cubical.HITs.PropositionalTruncation.Properties.html#6787" class="Bound">f</a> <a id="6789" class="Symbol">=</a> <a id="6791" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6795" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6803" class="Symbol">(</a><a id="6804" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="6809" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6811" href="Cubical.HITs.PropositionalTruncation.Properties.html#6787" class="Bound">f</a><a id="6812" class="Symbol">)</a>

<a id="map2"></a><a id="6815" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="6820" class="Symbol">:</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6825" class="Symbol">→</a> <a id="6827" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6829" class="Symbol">→</a> <a id="6831" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a><a id="6832" class="Symbol">)</a> <a id="6834" class="Symbol">→</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6839" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="6841" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6844" class="Symbol">→</a> <a id="6846" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6848" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="6850" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6853" class="Symbol">→</a> <a id="6855" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6857" href="Cubical.HITs.PropositionalTruncation.Properties.html#677" class="Generalizable">C</a> <a id="6859" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6861" class="Symbol">)</a>
<a id="6863" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="6868" href="Cubical.HITs.PropositionalTruncation.Properties.html#6868" class="Bound">f</a> <a id="6870" class="Symbol">=</a> <a id="6872" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="6885" class="Symbol">λ</a> <a id="6887" href="Cubical.HITs.PropositionalTruncation.Properties.html#6887" class="Bound">_</a> <a id="6889" class="Symbol">→</a> <a id="6891" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="6898" class="Symbol">)</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="6905" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6907" href="Cubical.HITs.PropositionalTruncation.Properties.html#6868" class="Bound">f</a><a id="6908" class="Symbol">)</a>

<a id="6911" class="Comment">-- The propositional truncation can be eliminated into non-propositional</a>
<a id="6984" class="Comment">-- types as long as the function used in the eliminator is &#39;coherently</a>
<a id="7055" class="Comment">-- constant.&#39; The details of this can be found in the following paper:</a>
<a id="7126" class="Comment">--</a>
<a id="7129" class="Comment">--   https://arxiv.org/pdf/1411.2682.pdf</a>
<a id="7170" class="Keyword">module</a> <a id="SetElim"></a><a id="7177" href="Cubical.HITs.PropositionalTruncation.Properties.html#7177" class="Module">SetElim</a> <a id="7185" class="Symbol">(</a><a id="7186" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7199" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="7200" class="Symbol">)</a> <a id="7202" class="Keyword">where</a>
  <a id="SetElim.Bset&#39;"></a><a id="7210" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7216" class="Symbol">:</a> <a id="7218" href="Cubical.Foundations.Prelude.html#18213" class="Function">isSet&#39;</a> <a id="7225" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a>
  <a id="7229" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7235" class="Symbol">=</a> <a id="7237" href="Cubical.Foundations.Prelude.html#18383" class="Function">isSet→isSet&#39;</a> <a id="7250" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a>

  <a id="SetElim.rec→Set"></a><a id="7258" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7266" class="Symbol">:</a> <a id="7268" class="Symbol">(</a><a id="7269" href="Cubical.HITs.PropositionalTruncation.Properties.html#7269" class="Bound">f</a> <a id="7271" class="Symbol">:</a> <a id="7273" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7275" class="Symbol">→</a> <a id="7277" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7278" class="Symbol">)</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Cubical.HITs.PropositionalTruncation.Properties.html#7281" class="Bound">kf</a> <a id="7284" class="Symbol">:</a> <a id="7286" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="7297" href="Cubical.HITs.PropositionalTruncation.Properties.html#7269" class="Bound">f</a><a id="7298" class="Symbol">)</a> <a id="7300" class="Symbol">→</a> <a id="7302" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7304" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7306" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7309" class="Symbol">→</a> <a id="7311" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a>
  <a id="SetElim.helper"></a><a id="7315" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a>  <a id="7323" class="Symbol">:</a> <a id="7325" class="Symbol">(</a><a id="7326" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a> <a id="7328" class="Symbol">:</a> <a id="7330" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7332" class="Symbol">→</a> <a id="7334" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7335" class="Symbol">)</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Cubical.HITs.PropositionalTruncation.Properties.html#7338" class="Bound">kf</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="7354" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a><a id="7355" class="Symbol">)</a> <a id="7357" class="Symbol">→</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Cubical.HITs.PropositionalTruncation.Properties.html#7360" class="Bound">t</a> <a id="7362" href="Cubical.HITs.PropositionalTruncation.Properties.html#7362" class="Bound">u</a> <a id="7364" class="Symbol">:</a> <a id="7366" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7368" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7370" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="7372" class="Symbol">)</a>
          <a id="7384" class="Symbol">→</a> <a id="7386" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7394" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a> <a id="7396" href="Cubical.HITs.PropositionalTruncation.Properties.html#7338" class="Bound">kf</a> <a id="7399" href="Cubical.HITs.PropositionalTruncation.Properties.html#7360" class="Bound">t</a> <a id="7401" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7403" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7411" href="Cubical.HITs.PropositionalTruncation.Properties.html#7326" class="Bound">f</a> <a id="7413" href="Cubical.HITs.PropositionalTruncation.Properties.html#7338" class="Bound">kf</a> <a id="7416" href="Cubical.HITs.PropositionalTruncation.Properties.html#7362" class="Bound">u</a>

  <a id="7421" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7429" href="Cubical.HITs.PropositionalTruncation.Properties.html#7429" class="Bound">f</a> <a id="7431" href="Cubical.HITs.PropositionalTruncation.Properties.html#7431" class="Bound">kf</a> <a id="7434" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7436" href="Cubical.HITs.PropositionalTruncation.Properties.html#7436" class="Bound">x</a> <a id="7438" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7441" class="Symbol">=</a> <a id="7443" href="Cubical.HITs.PropositionalTruncation.Properties.html#7429" class="Bound">f</a> <a id="7445" href="Cubical.HITs.PropositionalTruncation.Properties.html#7436" class="Bound">x</a>
  <a id="7449" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="7457" href="Cubical.HITs.PropositionalTruncation.Properties.html#7457" class="Bound">f</a> <a id="7459" href="Cubical.HITs.PropositionalTruncation.Properties.html#7459" class="Bound">kf</a> <a id="7462" class="Symbol">(</a><a id="7463" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7471" href="Cubical.HITs.PropositionalTruncation.Properties.html#7471" class="Bound">t</a> <a id="7473" href="Cubical.HITs.PropositionalTruncation.Properties.html#7473" class="Bound">u</a> <a id="7475" href="Cubical.HITs.PropositionalTruncation.Properties.html#7475" class="Bound">i</a><a id="7476" class="Symbol">)</a> <a id="7478" class="Symbol">=</a> <a id="7480" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7487" href="Cubical.HITs.PropositionalTruncation.Properties.html#7457" class="Bound">f</a> <a id="7489" href="Cubical.HITs.PropositionalTruncation.Properties.html#7459" class="Bound">kf</a> <a id="7492" href="Cubical.HITs.PropositionalTruncation.Properties.html#7471" class="Bound">t</a> <a id="7494" href="Cubical.HITs.PropositionalTruncation.Properties.html#7473" class="Bound">u</a> <a id="7496" href="Cubical.HITs.PropositionalTruncation.Properties.html#7475" class="Bound">i</a>

  <a id="7501" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7508" href="Cubical.HITs.PropositionalTruncation.Properties.html#7508" class="Bound">f</a> <a id="7510" href="Cubical.HITs.PropositionalTruncation.Properties.html#7510" class="Bound">kf</a> <a id="7513" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7515" href="Cubical.HITs.PropositionalTruncation.Properties.html#7515" class="Bound">x</a> <a id="7517" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7520" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7522" href="Cubical.HITs.PropositionalTruncation.Properties.html#7522" class="Bound">y</a> <a id="7524" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7527" class="Symbol">=</a> <a id="7529" href="Cubical.HITs.PropositionalTruncation.Properties.html#7510" class="Bound">kf</a> <a id="7532" href="Cubical.HITs.PropositionalTruncation.Properties.html#7515" class="Bound">x</a> <a id="7534" href="Cubical.HITs.PropositionalTruncation.Properties.html#7522" class="Bound">y</a>
  <a id="7538" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7545" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7547" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7559" href="Cubical.HITs.PropositionalTruncation.Properties.html#7559" class="Bound">t</a> <a id="7561" href="Cubical.HITs.PropositionalTruncation.Properties.html#7561" class="Bound">u</a> <a id="7563" href="Cubical.HITs.PropositionalTruncation.Properties.html#7563" class="Bound">i</a><a id="7564" class="Symbol">)</a> <a id="7566" href="Cubical.HITs.PropositionalTruncation.Properties.html#7566" class="Bound">v</a>
    <a id="7572" class="Symbol">=</a> <a id="7574" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7588" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7590" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7593" href="Cubical.HITs.PropositionalTruncation.Properties.html#7559" class="Bound">t</a> <a id="7595" href="Cubical.HITs.PropositionalTruncation.Properties.html#7566" class="Bound">v</a><a id="7596" class="Symbol">)</a> <a id="7598" class="Symbol">(</a><a id="7599" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7606" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7608" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7611" href="Cubical.HITs.PropositionalTruncation.Properties.html#7561" class="Bound">u</a> <a id="7613" href="Cubical.HITs.PropositionalTruncation.Properties.html#7566" class="Bound">v</a><a id="7614" class="Symbol">)</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7624" href="Cubical.HITs.PropositionalTruncation.Properties.html#7545" class="Bound">f</a> <a id="7626" href="Cubical.HITs.PropositionalTruncation.Properties.html#7547" class="Bound">kf</a> <a id="7629" href="Cubical.HITs.PropositionalTruncation.Properties.html#7559" class="Bound">t</a> <a id="7631" href="Cubical.HITs.PropositionalTruncation.Properties.html#7561" class="Bound">u</a><a id="7632" class="Symbol">)</a> <a id="7634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7639" href="Cubical.HITs.PropositionalTruncation.Properties.html#7563" class="Bound">i</a>
  <a id="7643" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="CatchallClause Function">helper</a><a id="7649" class="CatchallClause"> </a><a id="7650" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="CatchallClause Bound">f</a><a id="7651" class="CatchallClause"> </a><a id="7652" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="CatchallClause Bound">kf</a><a id="7654" class="CatchallClause"> </a><a id="7655" href="Cubical.HITs.PropositionalTruncation.Properties.html#7655" class="CatchallClause Bound">t</a><a id="7656" class="CatchallClause"> </a><a id="7657" class="CatchallClause Symbol">(</a><a id="7658" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="CatchallClause InductiveConstructor">squash₁</a><a id="7665" class="CatchallClause"> </a><a id="7666" href="Cubical.HITs.PropositionalTruncation.Properties.html#7666" class="CatchallClause Bound">u</a><a id="7667" class="CatchallClause"> </a><a id="7668" href="Cubical.HITs.PropositionalTruncation.Properties.html#7668" class="CatchallClause Bound">v</a><a id="7669" class="CatchallClause"> </a><a id="7670" href="Cubical.HITs.PropositionalTruncation.Properties.html#7670" class="CatchallClause Bound">i</a><a id="7671" class="CatchallClause Symbol">)</a>
    <a id="7677" class="Symbol">=</a> <a id="7679" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7693" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="Bound">f</a> <a id="7695" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="Bound">kf</a> <a id="7698" href="Cubical.HITs.PropositionalTruncation.Properties.html#7655" class="Bound">t</a> <a id="7700" href="Cubical.HITs.PropositionalTruncation.Properties.html#7666" class="Bound">u</a><a id="7701" class="Symbol">)</a> <a id="7703" class="Symbol">(</a><a id="7704" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7711" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="Bound">f</a> <a id="7713" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="Bound">kf</a> <a id="7716" href="Cubical.HITs.PropositionalTruncation.Properties.html#7655" class="Bound">t</a> <a id="7718" href="Cubical.HITs.PropositionalTruncation.Properties.html#7668" class="Bound">v</a><a id="7719" class="Symbol">)</a> <a id="7721" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7726" class="Symbol">(</a><a id="7727" href="Cubical.HITs.PropositionalTruncation.Properties.html#7315" class="Function">helper</a> <a id="7734" href="Cubical.HITs.PropositionalTruncation.Properties.html#7650" class="Bound">f</a> <a id="7736" href="Cubical.HITs.PropositionalTruncation.Properties.html#7652" class="Bound">kf</a> <a id="7739" href="Cubical.HITs.PropositionalTruncation.Properties.html#7666" class="Bound">u</a> <a id="7741" href="Cubical.HITs.PropositionalTruncation.Properties.html#7668" class="Bound">v</a><a id="7742" class="Symbol">)</a> <a id="7744" href="Cubical.HITs.PropositionalTruncation.Properties.html#7670" class="Bound">i</a>

  <a id="SetElim.kcomp"></a><a id="7749" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="7755" class="Symbol">:</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Bound">f</a> <a id="7760" class="Symbol">:</a> <a id="7762" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7764" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7766" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7769" class="Symbol">→</a> <a id="7771" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7772" class="Symbol">)</a> <a id="7774" class="Symbol">→</a> <a id="7776" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="7787" class="Symbol">(</a><a id="7788" href="Cubical.HITs.PropositionalTruncation.Properties.html#7758" class="Bound">f</a> <a id="7790" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7792" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="7796" class="Symbol">)</a>
  <a id="7800" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="7806" href="Cubical.HITs.PropositionalTruncation.Properties.html#7806" class="Bound">f</a> <a id="7808" href="Cubical.HITs.PropositionalTruncation.Properties.html#7808" class="Bound">x</a> <a id="7810" href="Cubical.HITs.PropositionalTruncation.Properties.html#7810" class="Bound">y</a> <a id="7812" class="Symbol">=</a> <a id="7814" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7819" href="Cubical.HITs.PropositionalTruncation.Properties.html#7806" class="Bound">f</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="7830" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7832" href="Cubical.HITs.PropositionalTruncation.Properties.html#7808" class="Bound">x</a> <a id="7834" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="7837" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7839" href="Cubical.HITs.PropositionalTruncation.Properties.html#7810" class="Bound">y</a> <a id="7841" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="7843" class="Symbol">)</a>

  <a id="SetElim.Fset"></a><a id="7848" href="Cubical.HITs.PropositionalTruncation.Properties.html#7848" class="Function">Fset</a> <a id="7853" class="Symbol">:</a> <a id="7855" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7861" class="Symbol">(</a><a id="7862" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7864" class="Symbol">→</a> <a id="7866" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7867" class="Symbol">)</a>
  <a id="7871" href="Cubical.HITs.PropositionalTruncation.Properties.html#7848" class="Function">Fset</a> <a id="7876" class="Symbol">=</a> <a id="7878" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="7892" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a><a id="7896" class="Symbol">)</a>

  <a id="SetElim.Kset"></a><a id="7901" href="Cubical.HITs.PropositionalTruncation.Properties.html#7901" class="Function">Kset</a> <a id="7906" class="Symbol">:</a> <a id="7908" class="Symbol">(</a><a id="7909" href="Cubical.HITs.PropositionalTruncation.Properties.html#7909" class="Bound">f</a> <a id="7911" class="Symbol">:</a> <a id="7913" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="7918" class="Symbol">)</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7928" class="Symbol">(</a><a id="7929" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="7940" href="Cubical.HITs.PropositionalTruncation.Properties.html#7909" class="Bound">f</a><a id="7941" class="Symbol">)</a>
  <a id="7945" href="Cubical.HITs.PropositionalTruncation.Properties.html#7901" class="Function">Kset</a> <a id="7950" href="Cubical.HITs.PropositionalTruncation.Properties.html#7950" class="Bound">f</a> <a id="7952" class="Symbol">=</a> <a id="7954" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="7961" class="Symbol">(λ</a> <a id="7964" href="Cubical.HITs.PropositionalTruncation.Properties.html#7964" class="Bound">_</a> <a id="7966" class="Symbol">→</a> <a id="7968" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="7975" class="Symbol">(λ</a> <a id="7978" href="Cubical.HITs.PropositionalTruncation.Properties.html#7978" class="Bound">_</a> <a id="7980" class="Symbol">→</a> <a id="7982" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="7995" class="Symbol">(</a><a id="7996" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a> <a id="8001" class="Symbol">_</a> <a id="8003" class="Symbol">_)))</a>

  <a id="SetElim.setRecLemma"></a><a id="8011" href="Cubical.HITs.PropositionalTruncation.Properties.html#8011" class="Function">setRecLemma</a>
    <a id="8027" class="Symbol">:</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a> <a id="8032" class="Symbol">:</a> <a id="8034" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8036" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8038" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8041" class="Symbol">→</a> <a id="8043" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8044" class="Symbol">)</a>
    <a id="8050" class="Symbol">→</a> <a id="8052" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8060" class="Symbol">(</a><a id="8061" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a> <a id="8063" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8065" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="8069" class="Symbol">)</a> <a id="8071" class="Symbol">(</a><a id="8072" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="8078" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a><a id="8079" class="Symbol">)</a> <a id="8081" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8083" href="Cubical.HITs.PropositionalTruncation.Properties.html#8030" class="Bound">f</a>
  <a id="8087" href="Cubical.HITs.PropositionalTruncation.Properties.html#8011" class="Function">setRecLemma</a> <a id="8099" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a> <a id="8101" href="Cubical.HITs.PropositionalTruncation.Properties.html#8101" class="Bound">i</a> <a id="8103" href="Cubical.HITs.PropositionalTruncation.Properties.html#8103" class="Bound">t</a>
    <a id="8109" class="Symbol">=</a> <a id="8111" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="8116" class="Symbol">{</a><a id="8117" class="Argument">P</a> <a id="8119" class="Symbol">=</a> <a id="8121" class="Symbol">λ</a> <a id="8123" href="Cubical.HITs.PropositionalTruncation.Properties.html#8123" class="Bound">t</a> <a id="8125" class="Symbol">→</a> <a id="8127" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a> <a id="8138" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8140" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="8144" class="Symbol">)</a> <a id="8146" class="Symbol">(</a><a id="8147" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="8153" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a><a id="8154" class="Symbol">)</a> <a id="8156" href="Cubical.HITs.PropositionalTruncation.Properties.html#8123" class="Bound">t</a> <a id="8158" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8160" href="Cubical.HITs.PropositionalTruncation.Properties.html#8099" class="Bound">f</a> <a id="8162" href="Cubical.HITs.PropositionalTruncation.Properties.html#8123" class="Bound">t</a><a id="8163" class="Symbol">}</a>
        <a id="8173" class="Symbol">(λ</a> <a id="8176" href="Cubical.HITs.PropositionalTruncation.Properties.html#8176" class="Bound">t</a> <a id="8178" class="Symbol">→</a> <a id="8180" href="Cubical.HITs.PropositionalTruncation.Properties.html#7186" class="Bound">Bset</a> <a id="8185" class="Symbol">_</a> <a id="8187" class="Symbol">_)</a> <a id="8190" class="Symbol">(λ</a> <a id="8193" href="Cubical.HITs.PropositionalTruncation.Properties.html#8193" class="Bound">x</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8201" class="Symbol">)</a> <a id="8203" href="Cubical.HITs.PropositionalTruncation.Properties.html#8103" class="Bound">t</a> <a id="8205" href="Cubical.HITs.PropositionalTruncation.Properties.html#8101" class="Bound">i</a>

  <a id="SetElim.mkKmap"></a><a id="8210" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a> <a id="8217" class="Symbol">:</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8222" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8224" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8227" class="Symbol">→</a> <a id="8229" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8230" class="Symbol">)</a> <a id="8232" class="Symbol">→</a> <a id="8234" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8236" class="Symbol">(</a><a id="8237" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8239" class="Symbol">→</a> <a id="8241" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8242" class="Symbol">)</a> <a id="8244" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a>
  <a id="8257" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a> <a id="8264" href="Cubical.HITs.PropositionalTruncation.Properties.html#8264" class="Bound">f</a> <a id="8266" class="Symbol">=</a> <a id="8268" href="Cubical.HITs.PropositionalTruncation.Properties.html#8264" class="Bound">f</a> <a id="8270" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8272" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="8277" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8279" href="Cubical.HITs.PropositionalTruncation.Properties.html#7749" class="Function">kcomp</a> <a id="8285" href="Cubical.HITs.PropositionalTruncation.Properties.html#8264" class="Bound">f</a>

  <a id="SetElim.fib"></a><a id="8290" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8294" class="Symbol">:</a> <a id="8296" class="Symbol">(</a><a id="8297" href="Cubical.HITs.PropositionalTruncation.Properties.html#8297" class="Bound">g</a> <a id="8299" class="Symbol">:</a> <a id="8301" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8303" class="Symbol">(</a><a id="8304" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8306" class="Symbol">→</a> <a id="8308" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8309" class="Symbol">)</a> <a id="8311" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a><a id="8321" class="Symbol">)</a> <a id="8323" class="Symbol">→</a> <a id="8325" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8331" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a> <a id="8338" href="Cubical.HITs.PropositionalTruncation.Properties.html#8297" class="Bound">g</a>
  <a id="8342" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.HITs.PropositionalTruncation.Properties.html#8347" class="Bound">g</a> <a id="8349" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8351" href="Cubical.HITs.PropositionalTruncation.Properties.html#8351" class="Bound">kg</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">=</a> <a id="8357" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8365" href="Cubical.HITs.PropositionalTruncation.Properties.html#8347" class="Bound">g</a> <a id="8367" href="Cubical.HITs.PropositionalTruncation.Properties.html#8351" class="Bound">kg</a> <a id="8370" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8372" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SetElim.eqv"></a><a id="8380" href="Cubical.HITs.PropositionalTruncation.Properties.html#8380" class="Function">eqv</a> <a id="8384" class="Symbol">:</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Cubical.HITs.PropositionalTruncation.Properties.html#8387" class="Bound">g</a> <a id="8389" class="Symbol">:</a> <a id="8391" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8393" class="Symbol">(</a><a id="8394" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8396" class="Symbol">→</a> <a id="8398" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8399" class="Symbol">)</a> <a id="8401" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a><a id="8411" class="Symbol">)</a> <a id="8413" class="Symbol">→</a> <a id="8415" class="Symbol">∀</a> <a id="8417" href="Cubical.HITs.PropositionalTruncation.Properties.html#8417" class="Bound">fi</a> <a id="8420" class="Symbol">→</a> <a id="8422" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8426" href="Cubical.HITs.PropositionalTruncation.Properties.html#8387" class="Bound">g</a> <a id="8428" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8430" href="Cubical.HITs.PropositionalTruncation.Properties.html#8417" class="Bound">fi</a>
  <a id="8435" href="Cubical.HITs.PropositionalTruncation.Properties.html#8380" class="Function">eqv</a> <a id="8439" href="Cubical.HITs.PropositionalTruncation.Properties.html#8439" class="Bound">g</a> <a id="8441" class="Symbol">(</a><a id="8442" href="Cubical.HITs.PropositionalTruncation.Properties.html#8442" class="Bound">f</a> <a id="8444" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8446" href="Cubical.HITs.PropositionalTruncation.Properties.html#8446" class="Bound">p</a><a id="8447" class="Symbol">)</a> <a id="8449" class="Symbol">=</a>
    <a id="8455" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="8462" class="Symbol">(λ</a> <a id="8465" href="Cubical.HITs.PropositionalTruncation.Properties.html#8465" class="Bound">f</a> <a id="8467" class="Symbol">→</a> <a id="8469" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="8481" class="Number">2</a> <a id="8483" href="Cubical.HITs.PropositionalTruncation.Properties.html#7848" class="Function">Fset</a> <a id="8488" href="Cubical.HITs.PropositionalTruncation.Properties.html#7901" class="Function">Kset</a> <a id="8493" class="Symbol">_</a> <a id="8495" class="Symbol">_)</a>
      <a id="8504" class="Symbol">(</a><a id="8505" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8510" class="Symbol">(</a><a id="8511" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="8519" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a><a id="8526" class="Symbol">)</a> <a id="8528" class="Symbol">(</a><a id="8529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8533" href="Cubical.HITs.PropositionalTruncation.Properties.html#8446" class="Bound">p</a><a id="8534" class="Symbol">)</a> <a id="8536" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8538" href="Cubical.HITs.PropositionalTruncation.Properties.html#8011" class="Function">setRecLemma</a> <a id="8550" href="Cubical.HITs.PropositionalTruncation.Properties.html#8442" class="Bound">f</a><a id="8551" class="Symbol">)</a>

  <a id="SetElim.trunc→Set≃"></a><a id="8556" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a> <a id="8567" class="Symbol">:</a> <a id="8569" class="Symbol">(</a><a id="8570" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8572" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8574" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8577" class="Symbol">→</a> <a id="8579" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8580" class="Symbol">)</a> <a id="8582" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8590" class="Symbol">→</a> <a id="8592" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8593" class="Symbol">)</a> <a id="8595" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a><a id="8605" class="Symbol">)</a>
  <a id="8609" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a> <a id="8620" class="Symbol">.</a><a id="8621" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8625" class="Symbol">=</a> <a id="8627" href="Cubical.HITs.PropositionalTruncation.Properties.html#8210" class="Function">mkKmap</a>
  <a id="8636" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a> <a id="8647" class="Symbol">.</a><a id="8648" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8652" class="Symbol">.</a><a id="8653" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="8665" href="Cubical.HITs.PropositionalTruncation.Properties.html#8665" class="Bound">g</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Cubical.HITs.PropositionalTruncation.Properties.html#8290" class="Function">fib</a> <a id="8673" href="Cubical.HITs.PropositionalTruncation.Properties.html#8665" class="Bound">g</a> <a id="8675" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8677" href="Cubical.HITs.PropositionalTruncation.Properties.html#8380" class="Function">eqv</a> <a id="8681" href="Cubical.HITs.PropositionalTruncation.Properties.html#8665" class="Bound">g</a>

  <a id="8686" class="Comment">-- The strategy of this equivalence proof follows the paper more closely.</a>
  <a id="8762" class="Comment">-- It is used further down for the groupoid version, because the above</a>
  <a id="8835" class="Comment">-- strategy does not generalize so easily.</a>
  <a id="SetElim.e"></a><a id="8880" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="8882" class="Symbol">:</a> <a id="8884" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a> <a id="8886" class="Symbol">→</a> <a id="8888" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8890" class="Symbol">(</a><a id="8891" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8893" class="Symbol">→</a> <a id="8895" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8896" class="Symbol">)</a> <a id="8898" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a>
  <a id="8911" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="8913" href="Cubical.HITs.PropositionalTruncation.Properties.html#8913" class="Bound">b</a> <a id="8915" class="Symbol">=</a> <a id="8917" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="8923" href="Cubical.HITs.PropositionalTruncation.Properties.html#8913" class="Bound">b</a> <a id="8925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8927" class="Symbol">λ</a> <a id="8929" href="Cubical.HITs.PropositionalTruncation.Properties.html#8929" class="Bound">_</a> <a id="8931" href="Cubical.HITs.PropositionalTruncation.Properties.html#8931" class="Bound">_</a> <a id="8933" class="Symbol">→</a> <a id="8935" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="SetElim.eval"></a><a id="8943" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="8948" class="Symbol">:</a> <a id="8950" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8952" class="Symbol">→</a> <a id="8954" class="Symbol">(</a><a id="8955" href="Cubical.HITs.PropositionalTruncation.Properties.html#8955" class="Bound">γ</a> <a id="8957" class="Symbol">:</a> <a id="8959" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="8964" class="Symbol">→</a> <a id="8966" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="8967" class="Symbol">)</a> <a id="8969" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a><a id="8979" class="Symbol">)</a> <a id="8981" class="Symbol">→</a> <a id="8983" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a>
  <a id="8987" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="8992" href="Cubical.HITs.PropositionalTruncation.Properties.html#8992" class="Bound">a₀</a> <a id="8995" class="Symbol">(</a><a id="8996" href="Cubical.HITs.PropositionalTruncation.Properties.html#8996" class="Bound">g</a> <a id="8998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9000" class="Symbol">_)</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Cubical.HITs.PropositionalTruncation.Properties.html#8996" class="Bound">g</a> <a id="9007" href="Cubical.HITs.PropositionalTruncation.Properties.html#8992" class="Bound">a₀</a>

  <a id="SetElim.e-eval"></a><a id="9013" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9020" class="Symbol">:</a> <a id="9022" class="Symbol">∀</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Cubical.HITs.PropositionalTruncation.Properties.html#9025" class="Bound">a₀</a> <a id="9028" class="Symbol">:</a> <a id="9030" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="9031" class="Symbol">)</a> <a id="9033" href="Cubical.HITs.PropositionalTruncation.Properties.html#9033" class="Bound">γ</a> <a id="9035" class="Symbol">→</a> <a id="9037" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9039" class="Symbol">(</a><a id="9040" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="9045" href="Cubical.HITs.PropositionalTruncation.Properties.html#9025" class="Bound">a₀</a> <a id="9048" href="Cubical.HITs.PropositionalTruncation.Properties.html#9033" class="Bound">γ</a><a id="9049" class="Symbol">)</a> <a id="9051" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9053" href="Cubical.HITs.PropositionalTruncation.Properties.html#9033" class="Bound">γ</a>
  <a id="9057" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9064" href="Cubical.HITs.PropositionalTruncation.Properties.html#9064" class="Bound">a₀</a> <a id="9067" class="Symbol">(</a><a id="9068" href="Cubical.HITs.PropositionalTruncation.Properties.html#9068" class="Bound">g</a> <a id="9070" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9072" href="Cubical.HITs.PropositionalTruncation.Properties.html#9072" class="Bound">kg</a><a id="9074" class="Symbol">)</a> <a id="9076" href="Cubical.HITs.PropositionalTruncation.Properties.html#9076" class="Bound">i</a> <a id="9078" class="Symbol">.</a><a id="9079" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9083" href="Cubical.HITs.PropositionalTruncation.Properties.html#9083" class="Bound">a₁</a> <a id="9086" class="Symbol">=</a> <a id="9088" href="Cubical.HITs.PropositionalTruncation.Properties.html#9072" class="Bound">kg</a> <a id="9091" href="Cubical.HITs.PropositionalTruncation.Properties.html#9064" class="Bound">a₀</a> <a id="9094" href="Cubical.HITs.PropositionalTruncation.Properties.html#9083" class="Bound">a₁</a> <a id="9097" href="Cubical.HITs.PropositionalTruncation.Properties.html#9076" class="Bound">i</a>
  <a id="9101" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9108" href="Cubical.HITs.PropositionalTruncation.Properties.html#9108" class="Bound">a₀</a> <a id="9111" class="Symbol">(</a><a id="9112" href="Cubical.HITs.PropositionalTruncation.Properties.html#9112" class="Bound">g</a> <a id="9114" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9116" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a><a id="9118" class="Symbol">)</a> <a id="9120" href="Cubical.HITs.PropositionalTruncation.Properties.html#9120" class="Bound">i</a> <a id="9122" class="Symbol">.</a><a id="9123" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9127" href="Cubical.HITs.PropositionalTruncation.Properties.html#9127" class="Bound">a₁</a> <a id="9130" href="Cubical.HITs.PropositionalTruncation.Properties.html#9130" class="Bound">a₂</a> <a id="9133" class="Symbol">=</a> <a id="9135" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a> <a id="9141" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a> <a id="9150" href="Cubical.HITs.PropositionalTruncation.Properties.html#9127" class="Bound">a₁</a> <a id="9153" href="Cubical.HITs.PropositionalTruncation.Properties.html#9130" class="Bound">a₂</a><a id="9155" class="Symbol">)</a> <a id="9157" class="Symbol">(</a><a id="9158" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a> <a id="9161" href="Cubical.HITs.PropositionalTruncation.Properties.html#9108" class="Bound">a₀</a> <a id="9164" href="Cubical.HITs.PropositionalTruncation.Properties.html#9127" class="Bound">a₁</a><a id="9166" class="Symbol">)</a> <a id="9168" class="Symbol">(</a><a id="9169" href="Cubical.HITs.PropositionalTruncation.Properties.html#9116" class="Bound">kg</a> <a id="9172" href="Cubical.HITs.PropositionalTruncation.Properties.html#9108" class="Bound">a₀</a> <a id="9175" href="Cubical.HITs.PropositionalTruncation.Properties.html#9130" class="Bound">a₂</a><a id="9177" class="Symbol">)</a> <a id="9179" href="Cubical.HITs.PropositionalTruncation.Properties.html#9120" class="Bound">i</a>

  <a id="SetElim.e-isEquiv"></a><a id="9184" href="Cubical.HITs.PropositionalTruncation.Properties.html#9184" class="Function">e-isEquiv</a> <a id="9194" class="Symbol">:</a> <a id="9196" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9198" class="Symbol">→</a> <a id="9200" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9208" class="Symbol">(</a><a id="9209" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9211" class="Symbol">{</a><a id="9212" class="Argument">A</a> <a id="9214" class="Symbol">=</a> <a id="9216" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="9217" class="Symbol">})</a>
  <a id="9222" href="Cubical.HITs.PropositionalTruncation.Properties.html#9184" class="Function">e-isEquiv</a> <a id="9232" href="Cubical.HITs.PropositionalTruncation.Properties.html#9232" class="Bound">a₀</a> <a id="9235" class="Symbol">=</a> <a id="9237" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9255" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9257" class="Symbol">(</a><a id="9258" href="Cubical.HITs.PropositionalTruncation.Properties.html#8943" class="Function">eval</a> <a id="9263" href="Cubical.HITs.PropositionalTruncation.Properties.html#9232" class="Bound">a₀</a><a id="9265" class="Symbol">)</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Cubical.HITs.PropositionalTruncation.Properties.html#9013" class="Function">e-eval</a> <a id="9275" href="Cubical.HITs.PropositionalTruncation.Properties.html#9232" class="Bound">a₀</a><a id="9277" class="Symbol">)</a> <a id="9279" class="Symbol">λ</a> <a id="9281" href="Cubical.HITs.PropositionalTruncation.Properties.html#9281" class="Bound">_</a> <a id="9283" class="Symbol">→</a> <a id="9285" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9289" class="Symbol">)</a>

  <a id="SetElim.preEquiv₁"></a><a id="9294" href="Cubical.HITs.PropositionalTruncation.Properties.html#9294" class="Function">preEquiv₁</a> <a id="9304" class="Symbol">:</a> <a id="9306" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9308" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9310" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9313" class="Symbol">→</a> <a id="9315" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a> <a id="9317" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9319" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9321" class="Symbol">(</a><a id="9322" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9324" class="Symbol">→</a> <a id="9326" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9327" class="Symbol">)</a> <a id="9329" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a>
  <a id="9342" href="Cubical.HITs.PropositionalTruncation.Properties.html#9294" class="Function">preEquiv₁</a> <a id="9352" href="Cubical.HITs.PropositionalTruncation.Properties.html#9352" class="Bound">t</a> <a id="9354" class="Symbol">=</a> <a id="9356" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a> <a id="9358" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9360" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="9379" href="Cubical.HITs.PropositionalTruncation.Properties.html#8880" class="Function">e</a><a id="9380" class="Symbol">)</a> <a id="9382" href="Cubical.HITs.PropositionalTruncation.Properties.html#9184" class="Function">e-isEquiv</a> <a id="9392" href="Cubical.HITs.PropositionalTruncation.Properties.html#9352" class="Bound">t</a>

  <a id="SetElim.preEquiv₂"></a><a id="9397" href="Cubical.HITs.PropositionalTruncation.Properties.html#9397" class="Function">preEquiv₂</a> <a id="9407" class="Symbol">:</a> <a id="9409" class="Symbol">(</a><a id="9410" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9412" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9414" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9417" class="Symbol">→</a> <a id="9419" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9421" class="Symbol">(</a><a id="9422" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9424" class="Symbol">→</a> <a id="9426" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9427" class="Symbol">)</a> <a id="9429" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a><a id="9439" class="Symbol">)</a> <a id="9441" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9443" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9445" class="Symbol">(</a><a id="9446" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9448" class="Symbol">→</a> <a id="9450" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9451" class="Symbol">)</a> <a id="9453" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a>
  <a id="9466" href="Cubical.HITs.PropositionalTruncation.Properties.html#9397" class="Function">preEquiv₂</a> <a id="9476" class="Symbol">=</a> <a id="9478" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9489" class="Symbol">(</a><a id="9490" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="9494" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9497" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="9503" class="Symbol">(λ</a> <a id="9506" href="Cubical.HITs.PropositionalTruncation.Properties.html#9506" class="Bound">_</a> <a id="9508" class="Symbol">→</a> <a id="9510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9514" class="Symbol">)</a> <a id="9516" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a><a id="9520" class="Symbol">)</a>
    <a id="9526" class="Keyword">where</a>
    <a id="9536" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9539" class="Symbol">:</a> <a id="9541" class="Symbol">(</a><a id="9542" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="9544" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9546" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="9549" class="Symbol">→</a> <a id="9551" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9556" class="Symbol">→</a> <a id="9558" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9559" class="Symbol">)</a> <a id="9561" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a><a id="9571" class="Symbol">)</a> <a id="9573" class="Symbol">→</a> <a id="9575" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="9577" class="Symbol">(</a><a id="9578" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="9580" class="Symbol">→</a> <a id="9582" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="9583" class="Symbol">)</a> <a id="9585" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a>
    <a id="9600" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9603" href="Cubical.HITs.PropositionalTruncation.Properties.html#9603" class="Bound">f</a> <a id="9605" class="Symbol">.</a><a id="9606" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9610" href="Cubical.HITs.PropositionalTruncation.Properties.html#9610" class="Bound">x</a> <a id="9612" class="Symbol">=</a> <a id="9614" href="Cubical.HITs.PropositionalTruncation.Properties.html#9603" class="Bound">f</a> <a id="9616" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9618" href="Cubical.HITs.PropositionalTruncation.Properties.html#9610" class="Bound">x</a> <a id="9620" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9623" class="Symbol">.</a><a id="9624" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9628" href="Cubical.HITs.PropositionalTruncation.Properties.html#9610" class="Bound">x</a>
    <a id="9634" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9637" href="Cubical.HITs.PropositionalTruncation.Properties.html#9637" class="Bound">f</a> <a id="9639" class="Symbol">.</a><a id="9640" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9644" href="Cubical.HITs.PropositionalTruncation.Properties.html#9644" class="Bound">x</a> <a id="9646" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">y</a> <a id="9648" href="Cubical.HITs.PropositionalTruncation.Properties.html#9648" class="Bound">i</a> <a id="9650" class="Symbol">=</a> <a id="9652" href="Cubical.HITs.PropositionalTruncation.Properties.html#9637" class="Bound">f</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9663" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9665" href="Cubical.HITs.PropositionalTruncation.Properties.html#9644" class="Bound">x</a> <a id="9667" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9670" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9672" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">y</a> <a id="9674" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9677" href="Cubical.HITs.PropositionalTruncation.Properties.html#9648" class="Bound">i</a><a id="9678" class="Symbol">)</a> <a id="9680" class="Symbol">.</a><a id="9681" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9685" href="Cubical.HITs.PropositionalTruncation.Properties.html#9644" class="Bound">x</a> <a id="9687" href="Cubical.HITs.PropositionalTruncation.Properties.html#9646" class="Bound">y</a> <a id="9689" href="Cubical.HITs.PropositionalTruncation.Properties.html#9648" class="Bound">i</a>

    <a id="9696" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a> <a id="9701" class="Symbol">:</a> <a id="9703" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="9711" href="Cubical.HITs.PropositionalTruncation.Properties.html#9536" class="Function">to</a> <a id="9714" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>
    <a id="9724" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a> <a id="9729" href="Cubical.HITs.PropositionalTruncation.Properties.html#9729" class="Bound">f</a> <a id="9731" href="Cubical.HITs.PropositionalTruncation.Properties.html#9731" class="Bound">i</a> <a id="9733" href="Cubical.HITs.PropositionalTruncation.Properties.html#9733" class="Bound">t</a> <a id="9735" class="Symbol">.</a><a id="9736" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9740" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">x</a> <a id="9742" class="Symbol">=</a> <a id="9744" href="Cubical.HITs.PropositionalTruncation.Properties.html#9729" class="Bound">f</a> <a id="9746" class="Symbol">(</a><a id="9747" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9755" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9757" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">x</a> <a id="9759" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9762" href="Cubical.HITs.PropositionalTruncation.Properties.html#9733" class="Bound">t</a> <a id="9764" href="Cubical.HITs.PropositionalTruncation.Properties.html#9731" class="Bound">i</a><a id="9765" class="Symbol">)</a> <a id="9767" class="Symbol">.</a><a id="9768" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9772" href="Cubical.HITs.PropositionalTruncation.Properties.html#9740" class="Bound">x</a>
    <a id="9778" href="Cubical.HITs.PropositionalTruncation.Properties.html#9696" class="Function">retr</a> <a id="9783" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9785" href="Cubical.HITs.PropositionalTruncation.Properties.html#9785" class="Bound">i</a> <a id="9787" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9789" class="Symbol">.</a><a id="9790" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9794" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9796" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a>
      <a id="9804" class="Symbol">=</a> <a id="9806" href="Cubical.HITs.PropositionalTruncation.Properties.html#7210" class="Function">Bset&#39;</a>
          <a id="9822" class="Symbol">(λ</a> <a id="9825" href="Cubical.HITs.PropositionalTruncation.Properties.html#9825" class="Bound">j</a> <a id="9827" class="Symbol">→</a> <a id="9829" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9831" class="Symbol">(</a><a id="9832" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9840" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9842" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9844" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9847" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9849" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a> <a id="9851" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9854" href="Cubical.HITs.PropositionalTruncation.Properties.html#9825" class="Bound">j</a><a id="9855" class="Symbol">)</a> <a id="9857" class="Symbol">.</a><a id="9858" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9862" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9864" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a> <a id="9866" href="Cubical.HITs.PropositionalTruncation.Properties.html#9825" class="Bound">j</a><a id="9867" class="Symbol">)</a>
          <a id="9879" class="Symbol">(</a><a id="9880" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9882" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9884" class="Symbol">.</a><a id="9885" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9889" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9891" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a><a id="9892" class="Symbol">)</a>
          <a id="9904" class="Symbol">(λ</a> <a id="9907" href="Cubical.HITs.PropositionalTruncation.Properties.html#9907" class="Bound">j</a> <a id="9909" class="Symbol">→</a> <a id="9911" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9913" class="Symbol">(</a><a id="9914" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9922" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9924" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a> <a id="9926" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9929" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9931" href="Cubical.HITs.PropositionalTruncation.Properties.html#9907" class="Bound">j</a><a id="9932" class="Symbol">)</a> <a id="9934" class="Symbol">.</a><a id="9935" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9939" href="Cubical.HITs.PropositionalTruncation.Properties.html#9794" class="Bound">x</a><a id="9940" class="Symbol">)</a>
          <a id="9952" class="Symbol">(λ</a> <a id="9955" href="Cubical.HITs.PropositionalTruncation.Properties.html#9955" class="Bound">j</a> <a id="9957" class="Symbol">→</a> <a id="9959" href="Cubical.HITs.PropositionalTruncation.Properties.html#9783" class="Bound">f</a> <a id="9961" class="Symbol">(</a><a id="9962" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="9970" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="9972" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a> <a id="9974" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="9977" href="Cubical.HITs.PropositionalTruncation.Properties.html#9787" class="Bound">t</a> <a id="9979" href="Cubical.HITs.PropositionalTruncation.Properties.html#9955" class="Bound">j</a><a id="9980" class="Symbol">)</a> <a id="9982" class="Symbol">.</a><a id="9983" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9987" href="Cubical.HITs.PropositionalTruncation.Properties.html#9796" class="Bound">y</a><a id="9988" class="Symbol">)</a>
          <a id="10000" href="Cubical.HITs.PropositionalTruncation.Properties.html#9785" class="Bound">i</a>

  <a id="SetElim.trunc→Set≃₂"></a><a id="10005" href="Cubical.HITs.PropositionalTruncation.Properties.html#10005" class="Function">trunc→Set≃₂</a> <a id="10017" class="Symbol">:</a> <a id="10019" class="Symbol">(</a><a id="10020" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10022" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10024" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10027" class="Symbol">→</a> <a id="10029" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="10030" class="Symbol">)</a> <a id="10032" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10034" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10036" class="Symbol">(</a><a id="10037" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10039" class="Symbol">→</a> <a id="10041" href="Cubical.HITs.PropositionalTruncation.Properties.html#7199" class="Bound">B</a><a id="10042" class="Symbol">)</a> <a id="10044" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a>
  <a id="10057" href="Cubical.HITs.PropositionalTruncation.Properties.html#10005" class="Function">trunc→Set≃₂</a> <a id="10069" class="Symbol">=</a> <a id="10071" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="10081" class="Symbol">(</a><a id="10082" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="10092" href="Cubical.HITs.PropositionalTruncation.Properties.html#9294" class="Function">preEquiv₁</a><a id="10101" class="Symbol">)</a> <a id="10103" href="Cubical.HITs.PropositionalTruncation.Properties.html#9397" class="Function">preEquiv₂</a>

<a id="10114" class="Keyword">open</a> <a id="10119" href="Cubical.HITs.PropositionalTruncation.Properties.html#7177" class="Module">SetElim</a> <a id="10127" class="Keyword">public</a> <a id="10134" class="Keyword">using</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a><a id="10148" class="Symbol">;</a> <a id="10150" href="Cubical.HITs.PropositionalTruncation.Properties.html#8556" class="Function">trunc→Set≃</a><a id="10160" class="Symbol">)</a>

<a id="elim→Set"></a><a id="10163" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="10172" class="Symbol">:</a> <a id="10174" class="Symbol">∀</a> <a id="10176" class="Symbol">{</a><a id="10177" href="Cubical.HITs.PropositionalTruncation.Properties.html#10177" class="Bound">ℓ&#39;</a><a id="10179" class="Symbol">}</a> <a id="10181" class="Symbol">{</a><a id="10182" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a> <a id="10184" class="Symbol">:</a> <a id="10186" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10191" href="Cubical.HITs.PropositionalTruncation.Properties.html#10177" class="Bound">ℓ&#39;</a><a id="10193" class="Symbol">}</a> <a id="10195" class="Symbol">{</a><a id="10196" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10198" class="Symbol">:</a> <a id="10200" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10202" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a> <a id="10204" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10207" class="Symbol">→</a> <a id="10209" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10214" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="10215" class="Symbol">}</a>
  <a id="10219" class="Symbol">→</a> <a id="10221" class="Symbol">(∀</a> <a id="10224" href="Cubical.HITs.PropositionalTruncation.Properties.html#10224" class="Bound">t</a> <a id="10226" class="Symbol">→</a> <a id="10228" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10237" href="Cubical.HITs.PropositionalTruncation.Properties.html#10224" class="Bound">t</a><a id="10238" class="Symbol">))</a>
  <a id="10243" class="Symbol">→</a> <a id="10245" class="Symbol">(</a><a id="10246" href="Cubical.HITs.PropositionalTruncation.Properties.html#10246" class="Bound">f</a> <a id="10248" class="Symbol">:</a> <a id="10250" class="Symbol">(</a><a id="10251" href="Cubical.HITs.PropositionalTruncation.Properties.html#10251" class="Bound">x</a> <a id="10253" class="Symbol">:</a> <a id="10255" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a><a id="10256" class="Symbol">)</a> <a id="10258" class="Symbol">→</a> <a id="10260" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10262" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10264" href="Cubical.HITs.PropositionalTruncation.Properties.html#10251" class="Bound">x</a> <a id="10266" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="10268" class="Symbol">)</a>
  <a id="10272" class="Symbol">→</a> <a id="10274" class="Symbol">(</a><a id="10275" href="Cubical.HITs.PropositionalTruncation.Properties.html#10275" class="Bound">kf</a> <a id="10278" class="Symbol">:</a> <a id="10280" class="Symbol">∀</a> <a id="10282" href="Cubical.HITs.PropositionalTruncation.Properties.html#10282" class="Bound">x</a> <a id="10284" href="Cubical.HITs.PropositionalTruncation.Properties.html#10284" class="Bound">y</a> <a id="10286" class="Symbol">→</a> <a id="10288" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10294" class="Symbol">(λ</a> <a id="10297" href="Cubical.HITs.PropositionalTruncation.Properties.html#10297" class="Bound">i</a> <a id="10299" class="Symbol">→</a> <a id="10301" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10303" class="Symbol">(</a><a id="10304" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10312" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10314" href="Cubical.HITs.PropositionalTruncation.Properties.html#10282" class="Bound">x</a> <a id="10316" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10321" href="Cubical.HITs.PropositionalTruncation.Properties.html#10284" class="Bound">y</a> <a id="10323" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10326" href="Cubical.HITs.PropositionalTruncation.Properties.html#10297" class="Bound">i</a><a id="10327" class="Symbol">))</a> <a id="10330" class="Symbol">(</a><a id="10331" href="Cubical.HITs.PropositionalTruncation.Properties.html#10246" class="Bound">f</a> <a id="10333" href="Cubical.HITs.PropositionalTruncation.Properties.html#10282" class="Bound">x</a><a id="10334" class="Symbol">)</a> <a id="10336" class="Symbol">(</a><a id="10337" href="Cubical.HITs.PropositionalTruncation.Properties.html#10246" class="Bound">f</a> <a id="10339" href="Cubical.HITs.PropositionalTruncation.Properties.html#10284" class="Bound">y</a><a id="10340" class="Symbol">))</a>
  <a id="10345" class="Symbol">→</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Cubical.HITs.PropositionalTruncation.Properties.html#10348" class="Bound">t</a> <a id="10350" class="Symbol">:</a> <a id="10352" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10354" href="Cubical.HITs.PropositionalTruncation.Properties.html#10182" class="Bound">A</a> <a id="10356" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="10358" class="Symbol">)</a> <a id="10360" class="Symbol">→</a> <a id="10362" href="Cubical.HITs.PropositionalTruncation.Properties.html#10196" class="Bound">P</a> <a id="10364" href="Cubical.HITs.PropositionalTruncation.Properties.html#10348" class="Bound">t</a>
<a id="10366" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="10375" class="Symbol">{</a><a id="10376" class="Argument">A</a> <a id="10378" class="Symbol">=</a> <a id="10380" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a><a id="10381" class="Symbol">}</a> <a id="10383" class="Symbol">{</a><a id="10384" class="Argument">P</a> <a id="10386" class="Symbol">=</a> <a id="10388" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a><a id="10389" class="Symbol">}</a> <a id="10391" href="Cubical.HITs.PropositionalTruncation.Properties.html#10391" class="Bound">Pset</a> <a id="10396" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10398" href="Cubical.HITs.PropositionalTruncation.Properties.html#10398" class="Bound">kf</a> <a id="10401" href="Cubical.HITs.PropositionalTruncation.Properties.html#10401" class="Bound">t</a> <a id="10403" class="Symbol">=</a> <a id="10405" href="Cubical.HITs.PropositionalTruncation.Properties.html#10432" class="Function">main</a> <a id="10410" href="Cubical.HITs.PropositionalTruncation.Properties.html#10401" class="Bound">t</a> <a id="10412" class="Symbol">.</a><a id="10413" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10417" class="Symbol">.</a><a id="10418" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="10424" class="Keyword">where</a>
  <a id="10432" href="Cubical.HITs.PropositionalTruncation.Properties.html#10432" class="Function">main</a> <a id="10437" class="Symbol">:</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Cubical.HITs.PropositionalTruncation.Properties.html#10440" class="Bound">t</a> <a id="10442" class="Symbol">:</a> <a id="10444" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10446" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a> <a id="10448" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="10450" class="Symbol">)</a>
    <a id="10456" class="Symbol">→</a> <a id="10458" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="10466" class="Symbol">(</a><a id="10467" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="10470" href="Cubical.HITs.PropositionalTruncation.Properties.html#10470" class="Bound">x</a> <a id="10472" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="10474" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a> <a id="10476" href="Cubical.HITs.PropositionalTruncation.Properties.html#10440" class="Bound">t</a> <a id="10478" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                <a id="10496" class="Symbol">((</a><a id="10498" href="Cubical.HITs.PropositionalTruncation.Properties.html#10498" class="Bound">a</a> <a id="10500" class="Symbol">:</a> <a id="10502" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a><a id="10503" class="Symbol">)</a> <a id="10505" class="Symbol">→</a> <a id="10507" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10513" class="Symbol">(λ</a> <a id="10516" href="Cubical.HITs.PropositionalTruncation.Properties.html#10516" class="Bound">i</a> <a id="10518" class="Symbol">→</a> <a id="10520" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10531" href="Cubical.HITs.PropositionalTruncation.Properties.html#10440" class="Bound">t</a> <a id="10533" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10535" href="Cubical.HITs.PropositionalTruncation.Properties.html#10498" class="Bound">a</a> <a id="10537" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10540" href="Cubical.HITs.PropositionalTruncation.Properties.html#10516" class="Bound">i</a><a id="10541" class="Symbol">))</a> <a id="10544" href="Cubical.HITs.PropositionalTruncation.Properties.html#10470" class="Bound">x</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10549" href="Cubical.HITs.PropositionalTruncation.Properties.html#10498" class="Bound">a</a><a id="10550" class="Symbol">)))</a>
  <a id="10556" href="Cubical.HITs.PropositionalTruncation.Properties.html#10432" class="Function">main</a> <a id="10561" class="Symbol">=</a> <a id="10563" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="10568" class="Symbol">(λ</a> <a id="10571" href="Cubical.HITs.PropositionalTruncation.Properties.html#10571" class="Bound">_</a> <a id="10573" class="Symbol">→</a> <a id="10575" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a><a id="10588" class="Symbol">)</a>
    <a id="10594" class="Symbol">λ</a> <a id="10596" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a> <a id="10598" class="Symbol">→</a>
       <a id="10607" class="Symbol">(((</a><a id="10610" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10612" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10613" class="Symbol">)</a> <a id="10615" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10617" href="Cubical.HITs.PropositionalTruncation.Properties.html#10398" class="Bound">kf</a> <a id="10620" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10621" class="Symbol">)</a>
      <a id="10629" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10631" class="Symbol">λ</a> <a id="10633" class="Symbol">{(</a><a id="10635" href="Cubical.HITs.PropositionalTruncation.Properties.html#10635" class="Bound">x</a> <a id="10637" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10639" href="Cubical.HITs.PropositionalTruncation.Properties.html#10639" class="Bound">p</a><a id="10640" class="Symbol">)</a> <a id="10642" class="Symbol">→</a> <a id="10644" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="10651" class="Symbol">(λ</a> <a id="10654" href="Cubical.HITs.PropositionalTruncation.Properties.html#10654" class="Bound">_</a> <a id="10656" class="Symbol">→</a> <a id="10658" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a>
           <a id="10677" class="Symbol">λ</a> <a id="10679" href="Cubical.HITs.PropositionalTruncation.Properties.html#10679" class="Bound">_</a> <a id="10681" class="Symbol">→</a> <a id="10683" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="10700" class="Number">1</a> <a id="10702" class="Symbol">(</a><a id="10703" href="Cubical.HITs.PropositionalTruncation.Properties.html#10391" class="Bound">Pset</a> <a id="10708" class="Symbol">_)</a> <a id="10711" class="Symbol">_</a> <a id="10713" class="Symbol">_)</a>
             <a id="10729" class="Symbol">(</a><a id="10730" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10734" class="Symbol">(</a><a id="10735" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="10745" class="Symbol">(λ</a> <a id="10748" href="Cubical.HITs.PropositionalTruncation.Properties.html#10748" class="Bound">j</a> <a id="10750" class="Symbol">→</a> <a id="10752" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="10758" class="Symbol">(λ</a> <a id="10761" href="Cubical.HITs.PropositionalTruncation.Properties.html#10761" class="Bound">i</a> <a id="10763" class="Symbol">→</a> <a id="10765" href="Cubical.HITs.PropositionalTruncation.Properties.html#10388" class="Bound">P</a> <a id="10767" class="Symbol">(</a><a id="10768" href="Cubical.HITs.PropositionalTruncation.Properties.html#10826" class="Function">sq</a> <a id="10771" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a> <a id="10773" href="Cubical.HITs.PropositionalTruncation.Properties.html#10748" class="Bound">j</a> <a id="10775" href="Cubical.HITs.PropositionalTruncation.Properties.html#10761" class="Bound">i</a><a id="10776" class="Symbol">))</a> <a id="10779" href="Cubical.HITs.PropositionalTruncation.Properties.html#10635" class="Bound">x</a> <a id="10781" class="Symbol">(</a><a id="10782" href="Cubical.HITs.PropositionalTruncation.Properties.html#10396" class="Bound">f</a> <a id="10784" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10785" class="Symbol">))</a> <a id="10788" class="Symbol">(</a><a id="10789" href="Cubical.HITs.PropositionalTruncation.Properties.html#10639" class="Bound">p</a> <a id="10791" href="Cubical.HITs.PropositionalTruncation.Properties.html#10596" class="Bound">a</a><a id="10792" class="Symbol">)))</a>
             <a id="10809" class="Symbol">})</a>
    <a id="10816" class="Keyword">where</a>
    <a id="10826" href="Cubical.HITs.PropositionalTruncation.Properties.html#10826" class="Function">sq</a> <a id="10829" class="Symbol">:</a> <a id="10831" class="Symbol">(</a><a id="10832" href="Cubical.HITs.PropositionalTruncation.Properties.html#10832" class="Bound">a</a> <a id="10834" class="Symbol">:</a> <a id="10836" href="Cubical.HITs.PropositionalTruncation.Properties.html#10380" class="Bound">A</a><a id="10837" class="Symbol">)</a> <a id="10839" class="Symbol">→</a> <a id="10841" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10849" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10851" href="Cubical.HITs.PropositionalTruncation.Properties.html#10832" class="Bound">a</a> <a id="10853" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10856" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="10858" href="Cubical.HITs.PropositionalTruncation.Properties.html#10832" class="Bound">a</a> <a id="10860" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="10863" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10865" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="10874" href="Cubical.HITs.PropositionalTruncation.Properties.html#10826" class="Function">sq</a> <a id="10877" href="Cubical.HITs.PropositionalTruncation.Properties.html#10877" class="Bound">a</a> <a id="10879" class="Symbol">=</a> <a id="10881" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="10894" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="10902" class="Symbol">_</a> <a id="10904" class="Symbol">_</a> <a id="10906" class="Symbol">_</a> <a id="10908" class="Symbol">_</a>

<a id="elim2→Set"></a><a id="10911" href="Cubical.HITs.PropositionalTruncation.Properties.html#10911" class="Function">elim2→Set</a> <a id="10921" class="Symbol">:</a>
    <a id="10927" class="Symbol">{</a><a id="10928" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="10930" class="Symbol">:</a> <a id="10932" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10934" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="10936" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10939" class="Symbol">→</a> <a id="10941" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="10943" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="10945" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="10948" class="Symbol">→</a> <a id="10950" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10955" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="10956" class="Symbol">}</a>
  <a id="10960" class="Symbol">→</a> <a id="10962" class="Symbol">(∀</a> <a id="10965" href="Cubical.HITs.PropositionalTruncation.Properties.html#10965" class="Bound">t</a> <a id="10967" href="Cubical.HITs.PropositionalTruncation.Properties.html#10967" class="Bound">u</a> <a id="10969" class="Symbol">→</a> <a id="10971" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10977" class="Symbol">(</a><a id="10978" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="10980" href="Cubical.HITs.PropositionalTruncation.Properties.html#10965" class="Bound">t</a> <a id="10982" href="Cubical.HITs.PropositionalTruncation.Properties.html#10967" class="Bound">u</a><a id="10983" class="Symbol">))</a>
  <a id="10988" class="Symbol">→</a> <a id="10990" class="Symbol">(</a><a id="10991" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="10993" class="Symbol">:</a> <a id="10995" class="Symbol">(</a><a id="10996" href="Cubical.HITs.PropositionalTruncation.Properties.html#10996" class="Bound">x</a> <a id="10998" class="Symbol">:</a> <a id="11000" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="11001" class="Symbol">)</a> <a id="11003" class="Symbol">(</a><a id="11004" href="Cubical.HITs.PropositionalTruncation.Properties.html#11004" class="Bound">y</a> <a id="11006" class="Symbol">:</a> <a id="11008" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="11009" class="Symbol">)</a> <a id="11011" class="Symbol">→</a> <a id="11013" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11015" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11017" href="Cubical.HITs.PropositionalTruncation.Properties.html#10996" class="Bound">x</a> <a id="11019" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11022" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11024" href="Cubical.HITs.PropositionalTruncation.Properties.html#11004" class="Bound">y</a> <a id="11026" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="11028" class="Symbol">)</a>
  <a id="11032" class="Symbol">→</a> <a id="11034" class="Symbol">(</a><a id="11035" href="Cubical.HITs.PropositionalTruncation.Properties.html#11035" class="Bound">kf₁</a> <a id="11039" class="Symbol">:</a> <a id="11041" class="Symbol">∀</a> <a id="11043" href="Cubical.HITs.PropositionalTruncation.Properties.html#11043" class="Bound">x</a> <a id="11045" href="Cubical.HITs.PropositionalTruncation.Properties.html#11045" class="Bound">y</a> <a id="11047" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a> <a id="11049" class="Symbol">→</a> <a id="11051" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11057" class="Symbol">(λ</a> <a id="11060" href="Cubical.HITs.PropositionalTruncation.Properties.html#11060" class="Bound">i</a> <a id="11062" class="Symbol">→</a> <a id="11064" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11066" class="Symbol">(</a><a id="11067" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11075" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11077" href="Cubical.HITs.PropositionalTruncation.Properties.html#11043" class="Bound">x</a> <a id="11079" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11082" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11084" href="Cubical.HITs.PropositionalTruncation.Properties.html#11045" class="Bound">y</a> <a id="11086" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11089" href="Cubical.HITs.PropositionalTruncation.Properties.html#11060" class="Bound">i</a><a id="11090" class="Symbol">)</a> <a id="11092" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11094" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a> <a id="11096" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="11098" class="Symbol">)</a> <a id="11100" class="Symbol">(</a><a id="11101" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11103" href="Cubical.HITs.PropositionalTruncation.Properties.html#11043" class="Bound">x</a> <a id="11105" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a><a id="11106" class="Symbol">)</a> <a id="11108" class="Symbol">(</a><a id="11109" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11111" href="Cubical.HITs.PropositionalTruncation.Properties.html#11045" class="Bound">y</a> <a id="11113" href="Cubical.HITs.PropositionalTruncation.Properties.html#11047" class="Bound">v</a><a id="11114" class="Symbol">))</a>
  <a id="11119" class="Symbol">→</a> <a id="11121" class="Symbol">(</a><a id="11122" href="Cubical.HITs.PropositionalTruncation.Properties.html#11122" class="Bound">kf₂</a> <a id="11126" class="Symbol">:</a> <a id="11128" class="Symbol">∀</a> <a id="11130" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11132" href="Cubical.HITs.PropositionalTruncation.Properties.html#11132" class="Bound">v</a> <a id="11134" href="Cubical.HITs.PropositionalTruncation.Properties.html#11134" class="Bound">w</a> <a id="11136" class="Symbol">→</a> <a id="11138" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11144" class="Symbol">(λ</a> <a id="11147" href="Cubical.HITs.PropositionalTruncation.Properties.html#11147" class="Bound">i</a> <a id="11149" class="Symbol">→</a> <a id="11151" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11153" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11155" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11157" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11169" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11171" href="Cubical.HITs.PropositionalTruncation.Properties.html#11132" class="Bound">v</a> <a id="11173" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11176" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11178" href="Cubical.HITs.PropositionalTruncation.Properties.html#11134" class="Bound">w</a> <a id="11180" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11183" href="Cubical.HITs.PropositionalTruncation.Properties.html#11147" class="Bound">i</a><a id="11184" class="Symbol">))</a> <a id="11187" class="Symbol">(</a><a id="11188" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11190" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11192" href="Cubical.HITs.PropositionalTruncation.Properties.html#11132" class="Bound">v</a><a id="11193" class="Symbol">)</a> <a id="11195" class="Symbol">(</a><a id="11196" href="Cubical.HITs.PropositionalTruncation.Properties.html#10991" class="Bound">f</a> <a id="11198" href="Cubical.HITs.PropositionalTruncation.Properties.html#11130" class="Bound">x</a> <a id="11200" href="Cubical.HITs.PropositionalTruncation.Properties.html#11134" class="Bound">w</a><a id="11201" class="Symbol">))</a>
  <a id="11206" class="Symbol">→</a> <a id="11208" class="Symbol">(</a><a id="11209" href="Cubical.HITs.PropositionalTruncation.Properties.html#11209" class="Bound">sf</a> <a id="11212" class="Symbol">:</a> <a id="11214" class="Symbol">∀</a> <a id="11216" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11218" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11220" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11222" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a> <a id="11224" class="Symbol">→</a> <a id="11226" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="11234" class="Symbol">(λ</a> <a id="11237" href="Cubical.HITs.PropositionalTruncation.Properties.html#11237" class="Bound">i</a> <a id="11239" href="Cubical.HITs.PropositionalTruncation.Properties.html#11239" class="Bound">j</a> <a id="11241" class="Symbol">→</a> <a id="11243" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11245" class="Symbol">(</a><a id="11246" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11254" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11256" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11258" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11261" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11263" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11265" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11268" href="Cubical.HITs.PropositionalTruncation.Properties.html#11237" class="Bound">i</a><a id="11269" class="Symbol">)</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11280" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11282" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11284" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11287" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11289" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a> <a id="11291" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11294" href="Cubical.HITs.PropositionalTruncation.Properties.html#11239" class="Bound">j</a><a id="11295" class="Symbol">))</a>
                              <a id="11328" class="Symbol">(</a><a id="11329" href="Cubical.HITs.PropositionalTruncation.Properties.html#11122" class="Bound">kf₂</a> <a id="11333" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11335" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11337" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a><a id="11338" class="Symbol">)</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Cubical.HITs.PropositionalTruncation.Properties.html#11122" class="Bound">kf₂</a> <a id="11345" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11347" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a> <a id="11349" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a><a id="11350" class="Symbol">)</a> <a id="11352" class="Symbol">(</a><a id="11353" href="Cubical.HITs.PropositionalTruncation.Properties.html#11035" class="Bound">kf₁</a> <a id="11357" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11359" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11361" href="Cubical.HITs.PropositionalTruncation.Properties.html#11220" class="Bound">v</a><a id="11362" class="Symbol">)</a> <a id="11364" class="Symbol">(</a><a id="11365" href="Cubical.HITs.PropositionalTruncation.Properties.html#11035" class="Bound">kf₁</a> <a id="11369" href="Cubical.HITs.PropositionalTruncation.Properties.html#11216" class="Bound">x</a> <a id="11371" href="Cubical.HITs.PropositionalTruncation.Properties.html#11218" class="Bound">y</a> <a id="11373" href="Cubical.HITs.PropositionalTruncation.Properties.html#11222" class="Bound">w</a><a id="11374" class="Symbol">))</a>
  <a id="11379" class="Symbol">→</a> <a id="11381" class="Symbol">(</a><a id="11382" href="Cubical.HITs.PropositionalTruncation.Properties.html#11382" class="Bound">t</a> <a id="11384" class="Symbol">:</a> <a id="11386" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11388" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11390" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11392" class="Symbol">)</a> <a id="11394" class="Symbol">→</a> <a id="11396" class="Symbol">(</a><a id="11397" href="Cubical.HITs.PropositionalTruncation.Properties.html#11397" class="Bound">u</a> <a id="11399" class="Symbol">:</a> <a id="11401" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11403" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a> <a id="11405" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11407" class="Symbol">)</a> <a id="11409" class="Symbol">→</a> <a id="11411" href="Cubical.HITs.PropositionalTruncation.Properties.html#10928" class="Bound">P</a> <a id="11413" href="Cubical.HITs.PropositionalTruncation.Properties.html#11382" class="Bound">t</a> <a id="11415" href="Cubical.HITs.PropositionalTruncation.Properties.html#11397" class="Bound">u</a>
<a id="11417" href="Cubical.HITs.PropositionalTruncation.Properties.html#10911" class="Function">elim2→Set</a> <a id="11427" class="Symbol">{</a><a id="11428" class="Argument">A</a> <a id="11430" class="Symbol">=</a> <a id="11432" href="Cubical.HITs.PropositionalTruncation.Properties.html#11432" class="Bound">A</a><a id="11433" class="Symbol">}</a> <a id="11435" class="Symbol">{</a><a id="11436" class="Argument">B</a> <a id="11438" class="Symbol">=</a> <a id="11440" href="Cubical.HITs.PropositionalTruncation.Properties.html#11440" class="Bound">B</a><a id="11441" class="Symbol">}</a> <a id="11443" class="Symbol">{</a><a id="11444" class="Argument">P</a> <a id="11446" class="Symbol">=</a> <a id="11448" href="Cubical.HITs.PropositionalTruncation.Properties.html#11448" class="Bound">P</a><a id="11449" class="Symbol">}</a> <a id="11451" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11456" href="Cubical.HITs.PropositionalTruncation.Properties.html#11456" class="Bound">f</a> <a id="11458" href="Cubical.HITs.PropositionalTruncation.Properties.html#11458" class="Bound">kf₁</a> <a id="11462" href="Cubical.HITs.PropositionalTruncation.Properties.html#11462" class="Bound">kf₂</a> <a id="11466" href="Cubical.HITs.PropositionalTruncation.Properties.html#11466" class="Bound">sf</a> <a id="11469" class="Symbol">=</a>
  <a id="11473" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="11482" class="Symbol">(λ</a> <a id="11485" href="Cubical.HITs.PropositionalTruncation.Properties.html#11485" class="Bound">_</a> <a id="11487" class="Symbol">→</a> <a id="11489" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="11496" class="Symbol">(λ</a> <a id="11499" href="Cubical.HITs.PropositionalTruncation.Properties.html#11499" class="Bound">_</a> <a id="11501" class="Symbol">→</a> <a id="11503" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11508" class="Symbol">_</a> <a id="11510" class="Symbol">_))</a> <a id="11514" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11524" href="Cubical.HITs.PropositionalTruncation.Properties.html#11652" class="Function">squareHelper</a>
  <a id="11539" class="Keyword">where</a>
  <a id="11547" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11557" class="Symbol">:</a> <a id="11559" class="Symbol">(</a><a id="11560" href="Cubical.HITs.PropositionalTruncation.Properties.html#11560" class="Bound">x</a> <a id="11562" class="Symbol">:</a> <a id="11564" href="Cubical.HITs.PropositionalTruncation.Properties.html#11432" class="Bound">A</a><a id="11565" class="Symbol">)</a> <a id="11567" class="Symbol">(</a><a id="11568" href="Cubical.HITs.PropositionalTruncation.Properties.html#11568" class="Bound">u</a> <a id="11570" class="Symbol">:</a> <a id="11572" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11574" href="Cubical.HITs.PropositionalTruncation.Properties.html#11440" class="Bound">B</a> <a id="11576" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11578" class="Symbol">)</a> <a id="11580" class="Symbol">→</a> <a id="11582" href="Cubical.HITs.PropositionalTruncation.Properties.html#11448" class="Bound">P</a> <a id="11584" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11586" href="Cubical.HITs.PropositionalTruncation.Properties.html#11560" class="Bound">x</a> <a id="11588" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11591" href="Cubical.HITs.PropositionalTruncation.Properties.html#11568" class="Bound">u</a>
  <a id="11595" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11605" href="Cubical.HITs.PropositionalTruncation.Properties.html#11605" class="Bound">x</a> <a id="11607" class="Symbol">=</a> <a id="11609" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="11618" class="Symbol">(λ</a> <a id="11621" href="Cubical.HITs.PropositionalTruncation.Properties.html#11621" class="Bound">_</a> <a id="11623" class="Symbol">→</a> <a id="11625" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11630" class="Symbol">_</a> <a id="11632" class="Symbol">_)</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Cubical.HITs.PropositionalTruncation.Properties.html#11456" class="Bound">f</a> <a id="11638" href="Cubical.HITs.PropositionalTruncation.Properties.html#11605" class="Bound">x</a><a id="11639" class="Symbol">)</a> <a id="11641" class="Symbol">(</a><a id="11642" href="Cubical.HITs.PropositionalTruncation.Properties.html#11462" class="Bound">kf₂</a> <a id="11646" href="Cubical.HITs.PropositionalTruncation.Properties.html#11605" class="Bound">x</a><a id="11647" class="Symbol">)</a>

  <a id="11652" href="Cubical.HITs.PropositionalTruncation.Properties.html#11652" class="Function">squareHelper</a> <a id="11665" class="Symbol">:</a> <a id="11667" class="Symbol">(</a><a id="11668" href="Cubical.HITs.PropositionalTruncation.Properties.html#11668" class="Bound">x</a> <a id="11670" href="Cubical.HITs.PropositionalTruncation.Properties.html#11670" class="Bound">y</a> <a id="11672" class="Symbol">:</a> <a id="11674" href="Cubical.HITs.PropositionalTruncation.Properties.html#11432" class="Bound">A</a><a id="11675" class="Symbol">)</a>
               <a id="11692" class="Symbol">→</a> <a id="11694" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11700" class="Symbol">(λ</a> <a id="11703" href="Cubical.HITs.PropositionalTruncation.Properties.html#11703" class="Bound">i</a> <a id="11705" class="Symbol">→</a> <a id="11707" class="Symbol">(</a><a id="11708" href="Cubical.HITs.PropositionalTruncation.Properties.html#11708" class="Bound">u</a> <a id="11710" class="Symbol">:</a> <a id="11712" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11714" href="Cubical.HITs.PropositionalTruncation.Properties.html#11440" class="Bound">B</a> <a id="11716" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="11718" class="Symbol">)</a> <a id="11720" class="Symbol">→</a> <a id="11722" href="Cubical.HITs.PropositionalTruncation.Properties.html#11448" class="Bound">P</a> <a id="11724" class="Symbol">(</a><a id="11725" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="11733" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11735" href="Cubical.HITs.PropositionalTruncation.Properties.html#11668" class="Bound">x</a> <a id="11737" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11740" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="11742" href="Cubical.HITs.PropositionalTruncation.Properties.html#11670" class="Bound">y</a> <a id="11744" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="11747" href="Cubical.HITs.PropositionalTruncation.Properties.html#11703" class="Bound">i</a><a id="11748" class="Symbol">)</a> <a id="11750" href="Cubical.HITs.PropositionalTruncation.Properties.html#11708" class="Bound">u</a><a id="11751" class="Symbol">)</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11764" href="Cubical.HITs.PropositionalTruncation.Properties.html#11668" class="Bound">x</a><a id="11765" class="Symbol">)</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Cubical.HITs.PropositionalTruncation.Properties.html#11547" class="Function">mapHelper</a> <a id="11778" href="Cubical.HITs.PropositionalTruncation.Properties.html#11670" class="Bound">y</a><a id="11779" class="Symbol">)</a>
  <a id="11783" href="Cubical.HITs.PropositionalTruncation.Properties.html#11652" class="Function">squareHelper</a> <a id="11796" href="Cubical.HITs.PropositionalTruncation.Properties.html#11796" class="Bound">x</a> <a id="11798" href="Cubical.HITs.PropositionalTruncation.Properties.html#11798" class="Bound">y</a> <a id="11800" href="Cubical.HITs.PropositionalTruncation.Properties.html#11800" class="Bound">i</a> <a id="11802" class="Symbol">=</a> <a id="11804" href="Cubical.HITs.PropositionalTruncation.Properties.html#10163" class="Function">elim→Set</a> <a id="11813" class="Symbol">(λ</a> <a id="11816" href="Cubical.HITs.PropositionalTruncation.Properties.html#11816" class="Bound">_</a> <a id="11818" class="Symbol">→</a> <a id="11820" href="Cubical.HITs.PropositionalTruncation.Properties.html#11451" class="Bound">Pset</a> <a id="11825" class="Symbol">_</a> <a id="11827" class="Symbol">_)</a> <a id="11830" class="Symbol">(λ</a> <a id="11833" href="Cubical.HITs.PropositionalTruncation.Properties.html#11833" class="Bound">v</a> <a id="11835" class="Symbol">→</a> <a id="11837" href="Cubical.HITs.PropositionalTruncation.Properties.html#11458" class="Bound">kf₁</a> <a id="11841" href="Cubical.HITs.PropositionalTruncation.Properties.html#11796" class="Bound">x</a> <a id="11843" href="Cubical.HITs.PropositionalTruncation.Properties.html#11798" class="Bound">y</a> <a id="11845" href="Cubical.HITs.PropositionalTruncation.Properties.html#11833" class="Bound">v</a> <a id="11847" href="Cubical.HITs.PropositionalTruncation.Properties.html#11800" class="Bound">i</a><a id="11848" class="Symbol">)</a> <a id="11850" class="Symbol">λ</a> <a id="11852" href="Cubical.HITs.PropositionalTruncation.Properties.html#11852" class="Bound">v</a> <a id="11854" href="Cubical.HITs.PropositionalTruncation.Properties.html#11854" class="Bound">w</a> <a id="11856" class="Symbol">→</a> <a id="11858" href="Cubical.HITs.PropositionalTruncation.Properties.html#11466" class="Bound">sf</a> <a id="11861" href="Cubical.HITs.PropositionalTruncation.Properties.html#11796" class="Bound">x</a> <a id="11863" href="Cubical.HITs.PropositionalTruncation.Properties.html#11798" class="Bound">y</a> <a id="11865" href="Cubical.HITs.PropositionalTruncation.Properties.html#11852" class="Bound">v</a> <a id="11867" href="Cubical.HITs.PropositionalTruncation.Properties.html#11854" class="Bound">w</a> <a id="11869" href="Cubical.HITs.PropositionalTruncation.Properties.html#11800" class="Bound">i</a>

<a id="RecHProp"></a><a id="11872" href="Cubical.HITs.PropositionalTruncation.Properties.html#11872" class="Function">RecHProp</a> <a id="11881" class="Symbol">:</a> <a id="11883" class="Symbol">(</a><a id="11884" href="Cubical.HITs.PropositionalTruncation.Properties.html#11884" class="Bound">P</a> <a id="11886" class="Symbol">:</a> <a id="11888" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11890" class="Symbol">→</a> <a id="11892" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="11898" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="11899" class="Symbol">)</a> <a id="11901" class="Symbol">(</a><a id="11902" href="Cubical.HITs.PropositionalTruncation.Properties.html#11902" class="Bound">kP</a> <a id="11905" class="Symbol">:</a> <a id="11907" class="Symbol">∀</a> <a id="11909" href="Cubical.HITs.PropositionalTruncation.Properties.html#11909" class="Bound">x</a> <a id="11911" href="Cubical.HITs.PropositionalTruncation.Properties.html#11911" class="Bound">y</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="Cubical.HITs.PropositionalTruncation.Properties.html#11884" class="Bound">P</a> <a id="11917" href="Cubical.HITs.PropositionalTruncation.Properties.html#11909" class="Bound">x</a> <a id="11919" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11921" href="Cubical.HITs.PropositionalTruncation.Properties.html#11884" class="Bound">P</a> <a id="11923" href="Cubical.HITs.PropositionalTruncation.Properties.html#11911" class="Bound">y</a><a id="11924" class="Symbol">)</a> <a id="11926" class="Symbol">→</a> <a id="11928" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="11930" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="11932" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="11935" class="Symbol">→</a> <a id="11937" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="11943" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a>
<a id="11945" href="Cubical.HITs.PropositionalTruncation.Properties.html#11872" class="Function">RecHProp</a> <a id="11954" href="Cubical.HITs.PropositionalTruncation.Properties.html#11954" class="Bound">P</a> <a id="11956" href="Cubical.HITs.PropositionalTruncation.Properties.html#11956" class="Bound">kP</a> <a id="11959" class="Symbol">=</a> <a id="11961" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="11969" href="Cubical.Foundations.HLevels.html#24785" class="Function">isSetHProp</a> <a id="11980" href="Cubical.HITs.PropositionalTruncation.Properties.html#11954" class="Bound">P</a> <a id="11982" href="Cubical.HITs.PropositionalTruncation.Properties.html#11956" class="Bound">kP</a>

<a id="squash₁ᵗ"></a><a id="11986" href="Cubical.HITs.PropositionalTruncation.Properties.html#11986" class="Function">squash₁ᵗ</a>
  <a id="11997" class="Symbol">:</a> <a id="11999" class="Symbol">∀(</a><a id="12001" href="Cubical.HITs.PropositionalTruncation.Properties.html#12001" class="Bound">x</a> <a id="12003" href="Cubical.HITs.PropositionalTruncation.Properties.html#12003" class="Bound">y</a> <a id="12005" href="Cubical.HITs.PropositionalTruncation.Properties.html#12005" class="Bound">z</a> <a id="12007" class="Symbol">:</a> <a id="12009" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12010" class="Symbol">)</a>
  <a id="12014" class="Symbol">→</a> <a id="12016" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="12023" class="Symbol">(</a><a id="12024" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12032" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12034" href="Cubical.HITs.PropositionalTruncation.Properties.html#12001" class="Bound">x</a> <a id="12036" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12039" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12041" href="Cubical.HITs.PropositionalTruncation.Properties.html#12003" class="Bound">y</a> <a id="12043" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12045" class="Symbol">)</a> <a id="12047" class="Symbol">(</a><a id="12048" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12056" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12058" href="Cubical.HITs.PropositionalTruncation.Properties.html#12001" class="Bound">x</a> <a id="12060" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12063" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12065" href="Cubical.HITs.PropositionalTruncation.Properties.html#12005" class="Bound">z</a> <a id="12067" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12069" class="Symbol">)</a> <a id="12071" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12076" class="Symbol">(</a><a id="12077" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12085" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12087" href="Cubical.HITs.PropositionalTruncation.Properties.html#12003" class="Bound">y</a> <a id="12089" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12092" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12094" href="Cubical.HITs.PropositionalTruncation.Properties.html#12005" class="Bound">z</a> <a id="12096" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12098" class="Symbol">)</a>
<a id="12100" href="Cubical.HITs.PropositionalTruncation.Properties.html#11986" class="Function">squash₁ᵗ</a> <a id="12109" href="Cubical.HITs.PropositionalTruncation.Properties.html#12109" class="Bound">x</a> <a id="12111" href="Cubical.HITs.PropositionalTruncation.Properties.html#12111" class="Bound">y</a> <a id="12113" href="Cubical.HITs.PropositionalTruncation.Properties.html#12113" class="Bound">z</a> <a id="12115" href="Cubical.HITs.PropositionalTruncation.Properties.html#12115" class="Bound">i</a> <a id="12117" class="Symbol">=</a> <a id="12119" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12127" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12129" href="Cubical.HITs.PropositionalTruncation.Properties.html#12109" class="Bound">x</a> <a id="12131" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12143" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12145" href="Cubical.HITs.PropositionalTruncation.Properties.html#12111" class="Bound">y</a> <a id="12147" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12150" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12152" href="Cubical.HITs.PropositionalTruncation.Properties.html#12113" class="Bound">z</a> <a id="12154" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12157" href="Cubical.HITs.PropositionalTruncation.Properties.html#12115" class="Bound">i</a><a id="12158" class="Symbol">)</a>

<a id="12161" class="Keyword">module</a> <a id="12168" href="Cubical.HITs.PropositionalTruncation.Properties.html#12168" class="Module">_</a> <a id="12170" class="Symbol">(</a><a id="12171" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12173" class="Symbol">:</a> <a id="12175" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12177" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="12179" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="12182" class="Symbol">→</a> <a id="12184" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12189" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="12190" class="Symbol">)</a>
  <a id="12194" class="Symbol">(</a><a id="12195" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="12201" class="Symbol">:</a> <a id="12203" class="Symbol">(</a><a id="12204" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">a</a> <a id="12206" class="Symbol">:</a> <a id="12208" class="Symbol">_)</a> <a id="12211" class="Symbol">→</a> <a id="12213" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12227" href="Cubical.HITs.PropositionalTruncation.Properties.html#12204" class="Bound">a</a><a id="12228" class="Symbol">))</a>
  <a id="12233" class="Symbol">(</a><a id="12234" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="12236" class="Symbol">:</a> <a id="12238" class="Symbol">(</a><a id="12239" href="Cubical.HITs.PropositionalTruncation.Properties.html#12239" class="Bound">a</a> <a id="12241" class="Symbol">:</a> <a id="12243" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12244" class="Symbol">)</a> <a id="12246" class="Symbol">→</a> <a id="12248" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12250" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12252" href="Cubical.HITs.PropositionalTruncation.Properties.html#12239" class="Bound">a</a> <a id="12254" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="12256" class="Symbol">)</a>
  <a id="12260" class="Symbol">(</a><a id="12261" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12267" class="Symbol">:</a> <a id="12269" class="Symbol">(</a><a id="12270" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">x</a> <a id="12272" href="Cubical.HITs.PropositionalTruncation.Properties.html#12272" class="Bound">y</a> <a id="12274" class="Symbol">:</a> <a id="12276" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12277" class="Symbol">)</a> <a id="12279" class="Symbol">→</a> <a id="12281" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12287" class="Symbol">(λ</a> <a id="12290" href="Cubical.HITs.PropositionalTruncation.Properties.html#12290" class="Bound">i</a> <a id="12292" class="Symbol">→</a> <a id="12294" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12296" class="Symbol">(</a><a id="12297" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12305" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12307" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">x</a> <a id="12309" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12312" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12314" href="Cubical.HITs.PropositionalTruncation.Properties.html#12272" class="Bound">y</a> <a id="12316" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12319" href="Cubical.HITs.PropositionalTruncation.Properties.html#12290" class="Bound">i</a><a id="12320" class="Symbol">))</a> <a id="12323" class="Symbol">(</a><a id="12324" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="12326" href="Cubical.HITs.PropositionalTruncation.Properties.html#12270" class="Bound">x</a><a id="12327" class="Symbol">)</a> <a id="12329" class="Symbol">(</a><a id="12330" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="12332" href="Cubical.HITs.PropositionalTruncation.Properties.html#12272" class="Bound">y</a><a id="12333" class="Symbol">))</a>
  <a id="12338" class="Symbol">(</a><a id="12339" href="Cubical.HITs.PropositionalTruncation.Properties.html#12339" class="Bound">f-coh-coh</a> <a id="12349" class="Symbol">:</a> <a id="12351" class="Symbol">(</a><a id="12352" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12354" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a> <a id="12356" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a> <a id="12358" class="Symbol">:</a> <a id="12360" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="12361" class="Symbol">)</a> <a id="12363" class="Symbol">→</a> <a id="12365" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a>
      <a id="12379" class="Symbol">(λ</a> <a id="12382" href="Cubical.HITs.PropositionalTruncation.Properties.html#12382" class="Bound">i</a> <a id="12384" href="Cubical.HITs.PropositionalTruncation.Properties.html#12384" class="Bound">j</a> <a id="12386" class="Symbol">→</a> <a id="12388" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12390" class="Symbol">(</a><a id="12391" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12399" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12401" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12403" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12406" class="Symbol">(</a><a id="12407" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12415" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12417" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a> <a id="12419" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12422" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="12424" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a> <a id="12426" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="12429" href="Cubical.HITs.PropositionalTruncation.Properties.html#12382" class="Bound">i</a><a id="12430" class="Symbol">)</a> <a id="12432" href="Cubical.HITs.PropositionalTruncation.Properties.html#12384" class="Bound">j</a><a id="12433" class="Symbol">))</a>
      <a id="12442" class="Symbol">(</a><a id="12443" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12449" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12451" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a><a id="12452" class="Symbol">)</a> <a id="12454" class="Symbol">(</a><a id="12455" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12461" href="Cubical.HITs.PropositionalTruncation.Properties.html#12352" class="Bound">x</a> <a id="12463" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a><a id="12464" class="Symbol">)</a> <a id="12466" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12471" class="Symbol">(</a><a id="12472" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="12478" href="Cubical.HITs.PropositionalTruncation.Properties.html#12354" class="Bound">y</a> <a id="12480" href="Cubical.HITs.PropositionalTruncation.Properties.html#12356" class="Bound">z</a><a id="12481" class="Symbol">))</a>
  <a id="12486" class="Keyword">where</a>
  <a id="12494" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="12503" class="Symbol">:</a> <a id="12505" class="Symbol">(</a><a id="12506" href="Cubical.HITs.PropositionalTruncation.Properties.html#12506" class="Bound">t</a> <a id="12508" class="Symbol">:</a> <a id="12510" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12512" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12514" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12516" class="Symbol">)</a> <a id="12518" class="Symbol">→</a> <a id="12520" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12522" href="Cubical.HITs.PropositionalTruncation.Properties.html#12506" class="Bound">t</a>
  <a id="12526" class="Keyword">private</a>
    <a id="12538" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12549" class="Symbol">:</a> <a id="12551" class="Symbol">(</a><a id="12552" href="Cubical.HITs.PropositionalTruncation.Properties.html#12552" class="Bound">t</a> <a id="12554" href="Cubical.HITs.PropositionalTruncation.Properties.html#12554" class="Bound">u</a> <a id="12556" class="Symbol">:</a> <a id="12558" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12560" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12562" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12564" class="Symbol">)</a> <a id="12566" class="Symbol">→</a> <a id="12568" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="12574" class="Symbol">(λ</a> <a id="12577" href="Cubical.HITs.PropositionalTruncation.Properties.html#12577" class="Bound">i</a> <a id="12579" class="Symbol">→</a> <a id="12581" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12583" class="Symbol">(</a><a id="12584" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12592" href="Cubical.HITs.PropositionalTruncation.Properties.html#12552" class="Bound">t</a> <a id="12594" href="Cubical.HITs.PropositionalTruncation.Properties.html#12554" class="Bound">u</a> <a id="12596" href="Cubical.HITs.PropositionalTruncation.Properties.html#12577" class="Bound">i</a><a id="12597" class="Symbol">))</a> <a id="12600" class="Symbol">(</a><a id="12601" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="12610" href="Cubical.HITs.PropositionalTruncation.Properties.html#12552" class="Bound">t</a><a id="12611" class="Symbol">)</a> <a id="12613" class="Symbol">(</a><a id="12614" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="12623" href="Cubical.HITs.PropositionalTruncation.Properties.html#12554" class="Bound">u</a><a id="12624" class="Symbol">)</a>
    <a id="12630" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a>
      <a id="12647" class="Symbol">:</a> <a id="12649" class="Symbol">(</a><a id="12650" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12652" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a> <a id="12654" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a> <a id="12656" class="Symbol">:</a> <a id="12658" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12660" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12662" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12664" class="Symbol">)</a>
      <a id="12672" class="Symbol">→</a> <a id="12674" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="12682" class="Symbol">(λ</a> <a id="12685" href="Cubical.HITs.PropositionalTruncation.Properties.html#12685" class="Bound">i</a> <a id="12687" href="Cubical.HITs.PropositionalTruncation.Properties.html#12687" class="Bound">j</a> <a id="12689" class="Symbol">→</a> <a id="12691" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12693" class="Symbol">(</a><a id="12694" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12702" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12704" class="Symbol">(</a><a id="12705" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12713" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a> <a id="12715" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a> <a id="12717" href="Cubical.HITs.PropositionalTruncation.Properties.html#12685" class="Bound">i</a><a id="12718" class="Symbol">)</a> <a id="12720" href="Cubical.HITs.PropositionalTruncation.Properties.html#12687" class="Bound">j</a><a id="12721" class="Symbol">))</a>
                <a id="12740" class="Symbol">(</a><a id="12741" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12752" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12754" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a><a id="12755" class="Symbol">)</a> <a id="12757" class="Symbol">(</a><a id="12758" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12769" href="Cubical.HITs.PropositionalTruncation.Properties.html#12650" class="Bound">t</a> <a id="12771" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a><a id="12772" class="Symbol">)</a>
                <a id="12790" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12795" class="Symbol">(</a><a id="12796" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12807" href="Cubical.HITs.PropositionalTruncation.Properties.html#12652" class="Bound">u</a> <a id="12809" href="Cubical.HITs.PropositionalTruncation.Properties.html#12654" class="Bound">v</a><a id="12810" class="Symbol">)</a>
    <a id="12816" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a>
      <a id="12833" class="Symbol">:</a> <a id="12835" class="Symbol">(</a><a id="12836" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12838" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a> <a id="12840" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a> <a id="12842" class="Symbol">:</a> <a id="12844" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="12846" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="12848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="12850" class="Symbol">)</a>
      <a id="12858" class="Symbol">→</a> <a id="12860" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="12868" class="Symbol">(λ</a> <a id="12871" href="Cubical.HITs.PropositionalTruncation.Properties.html#12871" class="Bound">i</a> <a id="12873" href="Cubical.HITs.PropositionalTruncation.Properties.html#12873" class="Bound">j</a> <a id="12875" class="Symbol">→</a> <a id="12877" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12888" class="Symbol">(</a><a id="12889" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="12897" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12899" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a> <a id="12901" href="Cubical.HITs.PropositionalTruncation.Properties.html#12871" class="Bound">i</a><a id="12902" class="Symbol">)</a> <a id="12904" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a> <a id="12906" href="Cubical.HITs.PropositionalTruncation.Properties.html#12873" class="Bound">j</a><a id="12907" class="Symbol">))</a>
                <a id="12926" class="Symbol">(</a><a id="12927" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12938" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12940" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a><a id="12941" class="Symbol">)</a> <a id="12943" class="Symbol">(</a><a id="12944" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12955" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a> <a id="12957" href="Cubical.HITs.PropositionalTruncation.Properties.html#12840" class="Bound">v</a><a id="12958" class="Symbol">)</a>
                <a id="12976" class="Symbol">(</a><a id="12977" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="12988" href="Cubical.HITs.PropositionalTruncation.Properties.html#12836" class="Bound">t</a> <a id="12990" href="Cubical.HITs.PropositionalTruncation.Properties.html#12838" class="Bound">u</a><a id="12991" class="Symbol">)</a> <a id="12993" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="13002" href="Cubical.HITs.PropositionalTruncation.Properties.html#13002" class="Function">triHelper₂Cube</a> <a id="13017" class="Symbol">:</a> <a id="13019" class="Symbol">(</a><a id="13020" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13022" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13024" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13026" class="Symbol">:</a> <a id="13028" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13030" href="Cubical.HITs.PropositionalTruncation.Properties.html#12177" class="Bound">A</a> <a id="13032" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="13034" class="Symbol">)</a>
      <a id="13042" class="Symbol">→</a> <a id="13044" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="13049" class="Symbol">(λ</a> <a id="13052" href="Cubical.HITs.PropositionalTruncation.Properties.html#13052" class="Bound">j</a> <a id="13054" href="Cubical.HITs.PropositionalTruncation.Properties.html#13054" class="Bound">k</a> <a id="13056" class="Symbol">→</a> <a id="13058" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13066" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13068" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Cubical.HITs.PropositionalTruncation.Properties.html#13054" class="Bound">k</a> <a id="13073" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13075" href="Cubical.HITs.PropositionalTruncation.Properties.html#13052" class="Bound">j</a><a id="13076" class="Symbol">))</a>
              <a id="13093" class="Symbol">(λ</a> <a id="13096" href="Cubical.HITs.PropositionalTruncation.Properties.html#13096" class="Bound">j</a> <a id="13098" href="Cubical.HITs.PropositionalTruncation.Properties.html#13098" class="Bound">k</a> <a id="13100" class="Symbol">→</a> <a id="13102" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13110" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13112" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13114" href="Cubical.HITs.PropositionalTruncation.Properties.html#13096" class="Bound">j</a><a id="13115" class="Symbol">)</a>
              <a id="13131" class="Symbol">(λ</a> <a id="13134" href="Cubical.HITs.PropositionalTruncation.Properties.html#13134" class="Bound">i</a> <a id="13136" href="Cubical.HITs.PropositionalTruncation.Properties.html#13136" class="Bound">k</a> <a id="13138" class="Symbol">→</a> <a id="13140" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13148" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13150" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13152" href="Cubical.HITs.PropositionalTruncation.Properties.html#13134" class="Bound">i</a><a id="13153" class="Symbol">)</a>
              <a id="13169" class="Symbol">(λ</a> <a id="13172" href="Cubical.HITs.PropositionalTruncation.Properties.html#13172" class="Bound">i</a> <a id="13174" href="Cubical.HITs.PropositionalTruncation.Properties.html#13174" class="Bound">k</a> <a id="13176" class="Symbol">→</a> <a id="13178" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13186" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13188" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Cubical.HITs.PropositionalTruncation.Properties.html#13172" class="Bound">i</a> <a id="13193" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13195" href="Cubical.HITs.PropositionalTruncation.Properties.html#13174" class="Bound">k</a><a id="13196" class="Symbol">))</a>
              <a id="13213" class="Symbol">(λ</a> <a id="13216" href="Cubical.HITs.PropositionalTruncation.Properties.html#13216" class="Bound">i</a> <a id="13218" href="Cubical.HITs.PropositionalTruncation.Properties.html#13218" class="Bound">j</a> <a id="13220" class="Symbol">→</a> <a id="13222" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13230" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13241" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13243" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13245" href="Cubical.HITs.PropositionalTruncation.Properties.html#13218" class="Bound">j</a><a id="13246" class="Symbol">)</a> <a id="13248" href="Cubical.HITs.PropositionalTruncation.Properties.html#13216" class="Bound">i</a><a id="13249" class="Symbol">)</a>
              <a id="13265" class="Symbol">(λ</a> <a id="13268" href="Cubical.HITs.PropositionalTruncation.Properties.html#13268" class="Bound">i</a> <a id="13270" href="Cubical.HITs.PropositionalTruncation.Properties.html#13270" class="Bound">j</a> <a id="13272" class="Symbol">→</a> <a id="13274" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13282" class="Symbol">(</a><a id="13283" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13291" href="Cubical.HITs.PropositionalTruncation.Properties.html#13020" class="Bound">x</a> <a id="13293" href="Cubical.HITs.PropositionalTruncation.Properties.html#13022" class="Bound">y</a> <a id="13295" href="Cubical.HITs.PropositionalTruncation.Properties.html#13268" class="Bound">i</a><a id="13296" class="Symbol">)</a> <a id="13298" href="Cubical.HITs.PropositionalTruncation.Properties.html#13024" class="Bound">z</a> <a id="13300" href="Cubical.HITs.PropositionalTruncation.Properties.html#13270" class="Bound">j</a><a id="13301" class="Symbol">)</a>

    <a id="13308" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="13317" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13319" href="Cubical.HITs.PropositionalTruncation.Properties.html#13319" class="Bound">x</a> <a id="13321" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13324" class="Symbol">=</a> <a id="13326" href="Cubical.HITs.PropositionalTruncation.Properties.html#12234" class="Bound">f</a> <a id="13328" href="Cubical.HITs.PropositionalTruncation.Properties.html#13319" class="Bound">x</a>
    <a id="13334" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="13343" class="Symbol">(</a><a id="13344" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13352" href="Cubical.HITs.PropositionalTruncation.Properties.html#13352" class="Bound">t</a> <a id="13354" href="Cubical.HITs.PropositionalTruncation.Properties.html#13354" class="Bound">u</a> <a id="13356" href="Cubical.HITs.PropositionalTruncation.Properties.html#13356" class="Bound">i</a><a id="13357" class="Symbol">)</a> <a id="13359" class="Symbol">=</a> <a id="13361" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13372" href="Cubical.HITs.PropositionalTruncation.Properties.html#13352" class="Bound">t</a> <a id="13374" href="Cubical.HITs.PropositionalTruncation.Properties.html#13354" class="Bound">u</a> <a id="13376" href="Cubical.HITs.PropositionalTruncation.Properties.html#13356" class="Bound">i</a>
    <a id="13382" href="Cubical.HITs.PropositionalTruncation.Properties.html#13002" class="Function">triHelper₂Cube</a> <a id="13397" href="Cubical.HITs.PropositionalTruncation.Properties.html#13397" class="Bound">x</a> <a id="13399" href="Cubical.HITs.PropositionalTruncation.Properties.html#13399" class="Bound">y</a> <a id="13401" href="Cubical.HITs.PropositionalTruncation.Properties.html#13401" class="Bound">z</a> <a id="13403" class="Symbol">=</a>
      <a id="13411" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="13424" class="Symbol">(λ</a> <a id="13427" href="Cubical.HITs.PropositionalTruncation.Properties.html#13427" class="Bound">_</a> <a id="13429" class="Symbol">→</a> <a id="13431" href="Cubical.Foundations.HLevels.html#11552" class="Function">isOfHLevelPathP</a> <a id="13447" class="Number">1</a> <a id="13449" class="Symbol">(</a><a id="13450" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13465" class="Number">1</a> <a id="13467" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13475" class="Symbol">_</a> <a id="13477" class="Symbol">_)</a> <a id="13480" class="Symbol">_</a> <a id="13482" class="Symbol">_)</a> <a id="13485" class="Symbol">_</a> <a id="13487" class="Symbol">_</a>

    <a id="13494" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13505" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13507" href="Cubical.HITs.PropositionalTruncation.Properties.html#13507" class="Bound">x</a> <a id="13509" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13512" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13514" href="Cubical.HITs.PropositionalTruncation.Properties.html#13514" class="Bound">y</a> <a id="13516" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13519" class="Symbol">=</a> <a id="13521" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="13527" href="Cubical.HITs.PropositionalTruncation.Properties.html#13507" class="Bound">x</a> <a id="13529" href="Cubical.HITs.PropositionalTruncation.Properties.html#13514" class="Bound">y</a>
    <a id="13535" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13546" class="Symbol">(</a><a id="13547" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13555" href="Cubical.HITs.PropositionalTruncation.Properties.html#13555" class="Bound">t</a> <a id="13557" href="Cubical.HITs.PropositionalTruncation.Properties.html#13557" class="Bound">u</a> <a id="13559" href="Cubical.HITs.PropositionalTruncation.Properties.html#13559" class="Bound">j</a><a id="13560" class="Symbol">)</a> <a id="13562" href="Cubical.HITs.PropositionalTruncation.Properties.html#13562" class="Bound">v</a> <a id="13564" class="Symbol">=</a> <a id="13566" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="13577" href="Cubical.HITs.PropositionalTruncation.Properties.html#13555" class="Bound">t</a> <a id="13579" href="Cubical.HITs.PropositionalTruncation.Properties.html#13557" class="Bound">u</a> <a id="13581" href="Cubical.HITs.PropositionalTruncation.Properties.html#13562" class="Bound">v</a> <a id="13583" href="Cubical.HITs.PropositionalTruncation.Properties.html#13559" class="Bound">j</a>
    <a id="13589" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="13600" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13602" href="Cubical.HITs.PropositionalTruncation.Properties.html#13602" class="Bound">x</a> <a id="13604" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13607" class="Symbol">(</a><a id="13608" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13616" href="Cubical.HITs.PropositionalTruncation.Properties.html#13616" class="Bound">u</a> <a id="13618" href="Cubical.HITs.PropositionalTruncation.Properties.html#13618" class="Bound">v</a> <a id="13620" href="Cubical.HITs.PropositionalTruncation.Properties.html#13620" class="Bound">j</a><a id="13621" class="Symbol">)</a> <a id="13623" class="Symbol">=</a> <a id="13625" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13636" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13638" href="Cubical.HITs.PropositionalTruncation.Properties.html#13602" class="Bound">x</a> <a id="13640" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13643" href="Cubical.HITs.PropositionalTruncation.Properties.html#13616" class="Bound">u</a> <a id="13645" href="Cubical.HITs.PropositionalTruncation.Properties.html#13618" class="Bound">v</a> <a id="13647" href="Cubical.HITs.PropositionalTruncation.Properties.html#13620" class="Bound">j</a>

    <a id="13654" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13665" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13667" href="Cubical.HITs.PropositionalTruncation.Properties.html#13667" class="Bound">x</a> <a id="13669" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13672" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13674" href="Cubical.HITs.PropositionalTruncation.Properties.html#13674" class="Bound">y</a> <a id="13676" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13679" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13681" href="Cubical.HITs.PropositionalTruncation.Properties.html#13681" class="Bound">z</a> <a id="13683" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="13686" class="Symbol">=</a> <a id="13688" href="Cubical.HITs.PropositionalTruncation.Properties.html#12339" class="Bound">f-coh-coh</a> <a id="13698" href="Cubical.HITs.PropositionalTruncation.Properties.html#13667" class="Bound">x</a> <a id="13700" href="Cubical.HITs.PropositionalTruncation.Properties.html#13674" class="Bound">y</a> <a id="13702" href="Cubical.HITs.PropositionalTruncation.Properties.html#13681" class="Bound">z</a>
    <a id="13708" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13719" class="Symbol">(</a><a id="13720" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13728" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13730" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13732" href="Cubical.HITs.PropositionalTruncation.Properties.html#13732" class="Bound">i</a><a id="13733" class="Symbol">)</a> <a id="13735" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13737" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a>
      <a id="13745" class="Symbol">=</a> <a id="13747" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="13764" class="Symbol">(λ</a> <a id="13767" href="Cubical.HITs.PropositionalTruncation.Properties.html#13767" class="Bound">i</a> <a id="13769" href="Cubical.HITs.PropositionalTruncation.Properties.html#13769" class="Bound">i₁</a> <a id="13772" href="Cubical.HITs.PropositionalTruncation.Properties.html#13772" class="Bound">j</a> <a id="13774" class="Symbol">→</a> <a id="13776" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="13778" class="Symbol">(</a><a id="13779" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13787" class="Symbol">(</a><a id="13788" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13796" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13798" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13800" href="Cubical.HITs.PropositionalTruncation.Properties.html#13767" class="Bound">i</a><a id="13801" class="Symbol">)</a> <a id="13803" class="Symbol">(</a><a id="13804" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13812" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13814" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a> <a id="13816" href="Cubical.HITs.PropositionalTruncation.Properties.html#13769" class="Bound">i₁</a><a id="13818" class="Symbol">)</a> <a id="13820" href="Cubical.HITs.PropositionalTruncation.Properties.html#13772" class="Bound">j</a><a id="13821" class="Symbol">))</a>
                          <a id="13850" class="Symbol">(</a><a id="13851" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13862" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13864" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13866" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="13867" class="Symbol">)</a> <a id="13869" class="Symbol">(</a><a id="13870" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="13881" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13883" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="13885" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="13886" class="Symbol">)</a>
                          <a id="13914" class="Symbol">(</a><a id="13915" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="13926" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13928" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13930" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a><a id="13931" class="Symbol">)</a>
                          <a id="13959" class="Symbol">(</a><a id="13960" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="13971" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="13973" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="13975" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="13976" class="Symbol">)</a>
                          <a id="14004" class="Symbol">(λ</a> <a id="14007" href="Cubical.HITs.PropositionalTruncation.Properties.html#14007" class="Bound">i</a> <a id="14009" href="Cubical.HITs.PropositionalTruncation.Properties.html#14009" class="Bound">j</a> <a id="14011" class="Symbol">→</a> <a id="14013" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="14024" href="Cubical.HITs.PropositionalTruncation.Properties.html#13728" class="Bound">s</a> <a id="14026" href="Cubical.HITs.PropositionalTruncation.Properties.html#13730" class="Bound">t</a> <a id="14028" href="Cubical.HITs.PropositionalTruncation.Properties.html#14007" class="Bound">i</a><a id="14029" class="Symbol">)</a>
                          <a id="14057" class="Symbol">(λ</a> <a id="14060" href="Cubical.HITs.PropositionalTruncation.Properties.html#14060" class="Bound">i</a> <a id="14062" href="Cubical.HITs.PropositionalTruncation.Properties.html#14062" class="Bound">j</a> <a id="14064" class="Symbol">→</a> <a id="14066" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="14077" href="Cubical.HITs.PropositionalTruncation.Properties.html#13735" class="Bound">u</a> <a id="14079" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a> <a id="14081" href="Cubical.HITs.PropositionalTruncation.Properties.html#14062" class="Bound">j</a><a id="14082" class="Symbol">)</a>
                          <a id="14110" class="Symbol">(</a><a id="14111" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="14117" href="Cubical.HITs.PropositionalTruncation.Properties.html#13737" class="Bound">v</a><a id="14118" class="Symbol">)</a> <a id="14120" href="Cubical.HITs.PropositionalTruncation.Properties.html#13732" class="Bound">i</a>

    <a id="14127" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14138" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14140" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14142" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14145" class="Symbol">(</a><a id="14146" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14154" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14156" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14158" href="Cubical.HITs.PropositionalTruncation.Properties.html#14158" class="Bound">i</a><a id="14159" class="Symbol">)</a> <a id="14161" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a>
      <a id="14169" class="Symbol">=</a> <a id="14171" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="14188" class="Symbol">(λ</a> <a id="14191" href="Cubical.HITs.PropositionalTruncation.Properties.html#14191" class="Bound">i</a> <a id="14193" href="Cubical.HITs.PropositionalTruncation.Properties.html#14193" class="Bound">i₁</a> <a id="14196" href="Cubical.HITs.PropositionalTruncation.Properties.html#14196" class="Bound">j</a> <a id="14198" class="Symbol">→</a> <a id="14200" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="14202" class="Symbol">(</a><a id="14203" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14211" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14213" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14215" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14218" class="Symbol">(</a><a id="14219" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14227" class="Symbol">(</a><a id="14228" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14236" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14238" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14240" href="Cubical.HITs.PropositionalTruncation.Properties.html#14191" class="Bound">i</a><a id="14241" class="Symbol">)</a> <a id="14243" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a> <a id="14245" href="Cubical.HITs.PropositionalTruncation.Properties.html#14193" class="Bound">i₁</a><a id="14247" class="Symbol">)</a> <a id="14249" href="Cubical.HITs.PropositionalTruncation.Properties.html#14196" class="Bound">j</a><a id="14250" class="Symbol">))</a>
                          <a id="14279" class="Symbol">(</a><a id="14280" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14291" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14293" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14295" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14298" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14300" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14301" class="Symbol">)</a> <a id="14303" class="Symbol">(</a><a id="14304" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14315" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14317" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14319" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14322" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14324" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14325" class="Symbol">)</a>
                          <a id="14353" class="Symbol">(</a><a id="14354" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14365" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14367" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14369" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14372" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14374" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a><a id="14375" class="Symbol">)</a>
                          <a id="14403" class="Symbol">(λ</a> <a id="14406" href="Cubical.HITs.PropositionalTruncation.Properties.html#14406" class="Bound">i</a> <a id="14408" href="Cubical.HITs.PropositionalTruncation.Properties.html#14408" class="Bound">j</a> <a id="14410" class="Symbol">→</a> <a id="14412" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="14423" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14425" href="Cubical.HITs.PropositionalTruncation.Properties.html#14140" class="Bound">x</a> <a id="14427" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14430" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a> <a id="14432" href="Cubical.HITs.PropositionalTruncation.Properties.html#14408" class="Bound">j</a><a id="14433" class="Symbol">)</a>
                          <a id="14461" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14466" class="Symbol">(</a><a id="14467" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="14478" href="Cubical.HITs.PropositionalTruncation.Properties.html#14154" class="Bound">t</a> <a id="14480" href="Cubical.HITs.PropositionalTruncation.Properties.html#14156" class="Bound">u</a> <a id="14482" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14483" class="Symbol">)</a>
                          <a id="14511" class="Symbol">(</a><a id="14512" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="14518" href="Cubical.HITs.PropositionalTruncation.Properties.html#14161" class="Bound">v</a><a id="14519" class="Symbol">)</a> <a id="14521" href="Cubical.HITs.PropositionalTruncation.Properties.html#14158" class="Bound">i</a>
    <a id="14527" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14538" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14540" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14542" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14545" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14547" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14549" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14552" class="Symbol">(</a><a id="14553" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14561" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14563" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a> <a id="14565" href="Cubical.HITs.PropositionalTruncation.Properties.html#14565" class="Bound">i</a><a id="14566" class="Symbol">)</a>
      <a id="14574" class="Symbol">=</a> <a id="14576" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="14593" class="Symbol">(λ</a> <a id="14596" href="Cubical.HITs.PropositionalTruncation.Properties.html#14596" class="Bound">i</a> <a id="14598" href="Cubical.HITs.PropositionalTruncation.Properties.html#14598" class="Bound">i₁</a> <a id="14601" href="Cubical.HITs.PropositionalTruncation.Properties.html#14601" class="Bound">j</a> <a id="14603" class="Symbol">→</a> <a id="14605" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="14607" class="Symbol">(</a><a id="14608" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14616" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14618" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14620" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14623" class="Symbol">(</a><a id="14624" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14632" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14634" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14636" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14639" class="Symbol">(</a><a id="14640" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="14648" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14650" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a> <a id="14652" href="Cubical.HITs.PropositionalTruncation.Properties.html#14596" class="Bound">i</a><a id="14653" class="Symbol">)</a> <a id="14655" href="Cubical.HITs.PropositionalTruncation.Properties.html#14598" class="Bound">i₁</a><a id="14657" class="Symbol">)</a> <a id="14659" href="Cubical.HITs.PropositionalTruncation.Properties.html#14601" class="Bound">j</a><a id="14660" class="Symbol">))</a>
                          <a id="14689" class="Symbol">(</a><a id="14690" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14701" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14703" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14705" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14708" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14710" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14712" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14715" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a><a id="14716" class="Symbol">)</a> <a id="14718" class="Symbol">(</a><a id="14719" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14730" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14732" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14734" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14737" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14739" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14741" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14744" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14745" class="Symbol">)</a>
                          <a id="14773" class="Symbol">(λ</a> <a id="14776" href="Cubical.HITs.PropositionalTruncation.Properties.html#14776" class="Bound">i</a> <a id="14778" href="Cubical.HITs.PropositionalTruncation.Properties.html#14778" class="Bound">j</a> <a id="14780" class="Symbol">→</a> <a id="14782" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="14788" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14790" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14792" href="Cubical.HITs.PropositionalTruncation.Properties.html#14778" class="Bound">j</a><a id="14793" class="Symbol">)</a> <a id="14795" class="Symbol">(</a><a id="14796" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14807" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14809" href="Cubical.HITs.PropositionalTruncation.Properties.html#14540" class="Bound">x</a> <a id="14811" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14814" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14816" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14817" class="Symbol">)</a>
                          <a id="14845" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14850" class="Symbol">(</a><a id="14851" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="14862" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14864" href="Cubical.HITs.PropositionalTruncation.Properties.html#14547" class="Bound">y</a> <a id="14866" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14869" href="Cubical.HITs.PropositionalTruncation.Properties.html#14561" class="Bound">u</a> <a id="14871" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14872" class="Symbol">)</a>
                          <a id="14900" class="Symbol">(</a><a id="14901" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="14907" href="Cubical.HITs.PropositionalTruncation.Properties.html#14563" class="Bound">v</a><a id="14908" class="Symbol">)</a> <a id="14910" href="Cubical.HITs.PropositionalTruncation.Properties.html#14565" class="Bound">i</a>
    <a id="14916" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="14927" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14929" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="14931" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14934" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14936" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="14938" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14941" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14943" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="14945" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14948" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="14950" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="14952" class="Symbol">=</a>
      <a id="14960" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="14965" class="Symbol">(λ</a> <a id="14968" href="Cubical.HITs.PropositionalTruncation.Properties.html#14968" class="Bound">k</a> <a id="14970" class="Symbol">→</a> <a id="14972" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="14974" class="Symbol">(</a><a id="14975" href="Cubical.HITs.PropositionalTruncation.Properties.html#13002" class="Function">triHelper₂Cube</a> <a id="14990" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14992" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="14994" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="14997" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="14999" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15001" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15004" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15006" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15008" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15011" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15013" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15015" href="Cubical.HITs.PropositionalTruncation.Properties.html#14968" class="Bound">k</a><a id="15016" class="Symbol">))</a>
           <a id="15030" class="Symbol">(λ</a> <a id="15033" href="Cubical.HITs.PropositionalTruncation.Properties.html#15033" class="Bound">k</a> <a id="15035" class="Symbol">→</a> <a id="15037" class="Symbol">λ</a> <a id="15039" class="Symbol">{(</a><a id="15041" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15043" class="Symbol">=</a> <a id="15045" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15047" class="Symbol">)</a> <a id="15049" class="Symbol">→</a> <a id="15051" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15057" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15059" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15061" class="Symbol">(</a><a id="15062" href="Cubical.HITs.PropositionalTruncation.Properties.html#15033" class="Bound">k</a> <a id="15064" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15066" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a><a id="15067" class="Symbol">)</a>
                    <a id="15089" class="Symbol">;</a> <a id="15091" class="Symbol">(</a><a id="15092" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15094" class="Symbol">=</a> <a id="15096" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15098" class="Symbol">)</a> <a id="15100" class="Symbol">→</a> <a id="15102" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15108" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15110" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15112" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a>
                    <a id="15134" class="Symbol">;</a> <a id="15136" class="Symbol">(</a><a id="15137" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15139" class="Symbol">=</a> <a id="15141" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15143" class="Symbol">)</a> <a id="15145" class="Symbol">→</a> <a id="15147" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15153" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15155" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15157" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a>
                    <a id="15179" class="Symbol">;</a> <a id="15181" class="Symbol">(</a><a id="15182" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15184" class="Symbol">=</a> <a id="15186" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15188" class="Symbol">)</a> <a id="15190" class="Symbol">→</a> <a id="15192" href="Cubical.HITs.PropositionalTruncation.Properties.html#12261" class="Bound">f-coh</a> <a id="15198" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15200" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15202" class="Symbol">(</a><a id="15203" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a> <a id="15205" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15207" href="Cubical.HITs.PropositionalTruncation.Properties.html#15033" class="Bound">k</a><a id="15208" class="Symbol">)})</a>
           <a id="15223" class="Symbol">(</a><a id="15224" href="Cubical.HITs.PropositionalTruncation.Properties.html#12339" class="Bound">f-coh-coh</a> <a id="15234" href="Cubical.HITs.PropositionalTruncation.Properties.html#14929" class="Bound">x</a> <a id="15236" href="Cubical.HITs.PropositionalTruncation.Properties.html#14936" class="Bound">y</a> <a id="15238" href="Cubical.HITs.PropositionalTruncation.Properties.html#14943" class="Bound">z</a> <a id="15240" href="Cubical.HITs.PropositionalTruncation.Properties.html#14950" class="Bound">j</a> <a id="15242" href="Cubical.HITs.PropositionalTruncation.Properties.html#14948" class="Bound">i</a><a id="15243" class="Symbol">)</a>
    <a id="15249" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15260" class="Symbol">(</a><a id="15261" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15269" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15271" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15273" href="Cubical.HITs.PropositionalTruncation.Properties.html#15273" class="Bound">i</a><a id="15274" class="Symbol">)</a> <a id="15276" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15278" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a>
      <a id="15286" class="Symbol">=</a> <a id="15288" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="15305" class="Symbol">(λ</a> <a id="15308" href="Cubical.HITs.PropositionalTruncation.Properties.html#15308" class="Bound">i</a> <a id="15310" href="Cubical.HITs.PropositionalTruncation.Properties.html#15310" class="Bound">i₁</a> <a id="15313" href="Cubical.HITs.PropositionalTruncation.Properties.html#15313" class="Bound">j</a> <a id="15315" class="Symbol">→</a> <a id="15317" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="15319" class="Symbol">(</a><a id="15320" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15328" class="Symbol">(</a><a id="15329" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15337" class="Symbol">(</a><a id="15338" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15346" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15348" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15350" href="Cubical.HITs.PropositionalTruncation.Properties.html#15308" class="Bound">i</a><a id="15351" class="Symbol">)</a> <a id="15353" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15355" href="Cubical.HITs.PropositionalTruncation.Properties.html#15310" class="Bound">i₁</a><a id="15357" class="Symbol">)</a> <a id="15359" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a> <a id="15361" href="Cubical.HITs.PropositionalTruncation.Properties.html#15313" class="Bound">j</a><a id="15362" class="Symbol">))</a>
                          <a id="15391" class="Symbol">(</a><a id="15392" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15403" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15405" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15407" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15408" class="Symbol">)</a> <a id="15410" class="Symbol">(</a><a id="15411" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15422" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15424" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15426" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15427" class="Symbol">)</a>
                          <a id="15455" class="Symbol">(</a><a id="15456" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15467" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15469" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15471" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15472" class="Symbol">)</a> <a id="15474" class="Symbol">(λ</a> <a id="15477" href="Cubical.HITs.PropositionalTruncation.Properties.html#15477" class="Bound">i</a> <a id="15479" href="Cubical.HITs.PropositionalTruncation.Properties.html#15479" class="Bound">j</a> <a id="15481" class="Symbol">→</a> <a id="15483" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="15494" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a> <a id="15496" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a> <a id="15498" href="Cubical.HITs.PropositionalTruncation.Properties.html#15479" class="Bound">j</a><a id="15499" class="Symbol">)</a>
                          <a id="15527" class="Symbol">(</a><a id="15528" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15539" href="Cubical.HITs.PropositionalTruncation.Properties.html#15269" class="Bound">s</a> <a id="15541" href="Cubical.HITs.PropositionalTruncation.Properties.html#15271" class="Bound">t</a> <a id="15543" href="Cubical.HITs.PropositionalTruncation.Properties.html#15276" class="Bound">u</a><a id="15544" class="Symbol">)</a> <a id="15546" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="15577" class="Symbol">(</a><a id="15578" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="15584" href="Cubical.HITs.PropositionalTruncation.Properties.html#15278" class="Bound">v</a><a id="15585" class="Symbol">)</a> <a id="15587" href="Cubical.HITs.PropositionalTruncation.Properties.html#15273" class="Bound">i</a>
    <a id="15593" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15604" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15606" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15608" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15611" class="Symbol">(</a><a id="15612" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15620" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15622" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15624" href="Cubical.HITs.PropositionalTruncation.Properties.html#15624" class="Bound">i</a><a id="15625" class="Symbol">)</a> <a id="15627" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a>
      <a id="15635" class="Symbol">=</a> <a id="15637" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="15654" class="Symbol">(λ</a> <a id="15657" href="Cubical.HITs.PropositionalTruncation.Properties.html#15657" class="Bound">i</a> <a id="15659" href="Cubical.HITs.PropositionalTruncation.Properties.html#15659" class="Bound">i₁</a> <a id="15662" href="Cubical.HITs.PropositionalTruncation.Properties.html#15662" class="Bound">j</a> <a id="15664" class="Symbol">→</a> <a id="15666" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="15668" class="Symbol">(</a><a id="15669" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15677" class="Symbol">(</a><a id="15678" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15686" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15688" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15690" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15693" class="Symbol">(</a><a id="15694" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="15702" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15704" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15706" href="Cubical.HITs.PropositionalTruncation.Properties.html#15657" class="Bound">i</a><a id="15707" class="Symbol">)</a> <a id="15709" href="Cubical.HITs.PropositionalTruncation.Properties.html#15659" class="Bound">i₁</a><a id="15711" class="Symbol">)</a> <a id="15713" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a> <a id="15715" href="Cubical.HITs.PropositionalTruncation.Properties.html#15662" class="Bound">j</a><a id="15716" class="Symbol">))</a>
                          <a id="15745" class="Symbol">(</a><a id="15746" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15757" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15759" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15761" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15764" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15766" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15767" class="Symbol">)</a> <a id="15769" class="Symbol">(</a><a id="15770" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15781" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15783" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15785" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15788" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15790" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15791" class="Symbol">)</a>
                          <a id="15819" class="Symbol">(λ</a> <a id="15822" href="Cubical.HITs.PropositionalTruncation.Properties.html#15822" class="Bound">i</a> <a id="15824" href="Cubical.HITs.PropositionalTruncation.Properties.html#15824" class="Bound">j</a> <a id="15826" class="Symbol">→</a> <a id="15828" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="15839" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15841" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15843" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15846" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a> <a id="15848" href="Cubical.HITs.PropositionalTruncation.Properties.html#15824" class="Bound">j</a><a id="15849" class="Symbol">)</a> <a id="15851" class="Symbol">(</a><a id="15852" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15863" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15865" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a> <a id="15867" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15868" class="Symbol">)</a>
                          <a id="15896" class="Symbol">(</a><a id="15897" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="15908" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15910" href="Cubical.HITs.PropositionalTruncation.Properties.html#15606" class="Bound">x</a> <a id="15912" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15915" href="Cubical.HITs.PropositionalTruncation.Properties.html#15620" class="Bound">t</a> <a id="15917" href="Cubical.HITs.PropositionalTruncation.Properties.html#15622" class="Bound">u</a><a id="15918" class="Symbol">)</a> <a id="15920" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="15951" class="Symbol">(</a><a id="15952" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="15958" href="Cubical.HITs.PropositionalTruncation.Properties.html#15627" class="Bound">v</a><a id="15959" class="Symbol">)</a> <a id="15961" href="Cubical.HITs.PropositionalTruncation.Properties.html#15624" class="Bound">i</a>
    <a id="15967" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="15978" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15980" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="15982" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15985" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="15987" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="15989" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="15992" class="Symbol">(</a><a id="15993" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16001" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16003" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a> <a id="16005" href="Cubical.HITs.PropositionalTruncation.Properties.html#16005" class="Bound">i</a><a id="16006" class="Symbol">)</a>
      <a id="16014" class="Symbol">=</a> <a id="16016" href="Cubical.Foundations.HLevels.html#35279" class="Function">isGroupoid→CubeP</a> <a id="16033" class="Symbol">(λ</a> <a id="16036" href="Cubical.HITs.PropositionalTruncation.Properties.html#16036" class="Bound">i</a> <a id="16038" href="Cubical.HITs.PropositionalTruncation.Properties.html#16038" class="Bound">i₁</a> <a id="16041" href="Cubical.HITs.PropositionalTruncation.Properties.html#16041" class="Bound">j</a> <a id="16043" class="Symbol">→</a> <a id="16045" href="Cubical.HITs.PropositionalTruncation.Properties.html#12171" class="Bound">B</a> <a id="16047" class="Symbol">(</a><a id="16048" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16056" class="Symbol">(</a><a id="16057" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16065" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16067" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16069" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16072" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16074" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16076" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16079" href="Cubical.HITs.PropositionalTruncation.Properties.html#16038" class="Bound">i₁</a><a id="16081" class="Symbol">)</a> <a id="16083" class="Symbol">(</a><a id="16084" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16092" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16094" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a> <a id="16096" href="Cubical.HITs.PropositionalTruncation.Properties.html#16036" class="Bound">i</a><a id="16097" class="Symbol">)</a> <a id="16099" href="Cubical.HITs.PropositionalTruncation.Properties.html#16041" class="Bound">j</a><a id="16100" class="Symbol">))</a>
                          <a id="16129" class="Symbol">(</a><a id="16130" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="16141" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16143" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16145" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16148" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16150" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16152" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16155" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a><a id="16156" class="Symbol">)</a> <a id="16158" class="Symbol">(</a><a id="16159" href="Cubical.HITs.PropositionalTruncation.Properties.html#12816" class="Function">triHelper₂</a> <a id="16170" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16172" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16174" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16177" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16179" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16181" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16184" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16185" class="Symbol">)</a>
                          <a id="16213" class="Symbol">(</a><a id="16214" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="16225" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16227" href="Cubical.HITs.PropositionalTruncation.Properties.html#15980" class="Bound">x</a> <a id="16229" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16232" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16234" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16235" class="Symbol">)</a> <a id="16237" class="Symbol">(</a><a id="16238" href="Cubical.HITs.PropositionalTruncation.Properties.html#12630" class="Function">triHelper₁</a> <a id="16249" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16251" href="Cubical.HITs.PropositionalTruncation.Properties.html#15987" class="Bound">y</a> <a id="16253" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16256" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16258" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16259" class="Symbol">)</a>
                          <a id="16287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16292" class="Symbol">(λ</a> <a id="16295" href="Cubical.HITs.PropositionalTruncation.Properties.html#16295" class="Bound">i</a> <a id="16297" href="Cubical.HITs.PropositionalTruncation.Properties.html#16297" class="Bound">j</a> <a id="16299" class="Symbol">→</a> <a id="16301" href="Cubical.HITs.PropositionalTruncation.Properties.html#12538" class="Function">pathHelper</a> <a id="16312" href="Cubical.HITs.PropositionalTruncation.Properties.html#16001" class="Bound">u</a> <a id="16314" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a> <a id="16316" href="Cubical.HITs.PropositionalTruncation.Properties.html#16295" class="Bound">i</a><a id="16317" class="Symbol">)</a>
                          <a id="16345" class="Symbol">(</a><a id="16346" href="Cubical.HITs.PropositionalTruncation.Properties.html#12195" class="Bound">B-gpd</a> <a id="16352" href="Cubical.HITs.PropositionalTruncation.Properties.html#16003" class="Bound">v</a><a id="16353" class="Symbol">)</a> <a id="16355" href="Cubical.HITs.PropositionalTruncation.Properties.html#16005" class="Bound">i</a>


<a id="16359" class="Keyword">module</a> <a id="GpdElim"></a><a id="16366" href="Cubical.HITs.PropositionalTruncation.Properties.html#16366" class="Module">GpdElim</a> <a id="16374" class="Symbol">(</a><a id="16375" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Bound">Bgpd</a> <a id="16380" class="Symbol">:</a> <a id="16382" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="16393" href="Cubical.HITs.PropositionalTruncation.Properties.html#675" class="Generalizable">B</a><a id="16394" class="Symbol">)</a> <a id="16396" class="Keyword">where</a>
  <a id="GpdElim.Bgpd&#39;"></a><a id="16404" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a> <a id="16410" class="Symbol">:</a> <a id="16412" href="Cubical.Foundations.Prelude.html#18553" class="Function">isGroupoid&#39;</a> <a id="16424" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a>
  <a id="16428" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a> <a id="16434" class="Symbol">=</a> <a id="16436" href="Cubical.Foundations.HLevels.html#12292" class="Function">isGroupoid→isGroupoid&#39;</a> <a id="16459" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Bound">Bgpd</a>

  <a id="16467" class="Keyword">module</a> <a id="16474" href="Cubical.HITs.PropositionalTruncation.Properties.html#16474" class="Module">_</a> <a id="16476" class="Symbol">(</a><a id="16477" href="Cubical.HITs.PropositionalTruncation.Properties.html#16477" class="Bound">f</a> <a id="16479" class="Symbol">:</a> <a id="16481" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16483" class="Symbol">→</a> <a id="16485" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16486" class="Symbol">)</a> <a id="16488" class="Symbol">(</a><a id="16489" href="Cubical.HITs.PropositionalTruncation.Properties.html#16489" class="Bound">3kf</a> <a id="16493" class="Symbol">:</a> <a id="16495" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a> <a id="16506" href="Cubical.HITs.PropositionalTruncation.Properties.html#16477" class="Bound">f</a><a id="16507" class="Symbol">)</a> <a id="16509" class="Keyword">where</a>
    <a id="16519" class="Keyword">open</a> <a id="16524" href="Cubical.Foundations.Function.html#3693" class="Module">3-Constant</a> <a id="16535" href="Cubical.HITs.PropositionalTruncation.Properties.html#16489" class="Bound">3kf</a>

    <a id="16544" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a> <a id="16552" class="Symbol">:</a> <a id="16554" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16556" href="Cubical.HITs.PropositionalTruncation.Properties.html#16481" class="Bound">A</a> <a id="16558" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16561" class="Symbol">→</a> <a id="16563" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a>
    <a id="16569" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a> <a id="16577" class="Symbol">=</a> <a id="16579" href="Cubical.HITs.PropositionalTruncation.Properties.html#12494" class="Function">elim→Gpd</a> <a id="16588" class="Symbol">(λ</a> <a id="16591" href="Cubical.HITs.PropositionalTruncation.Properties.html#16591" class="Bound">_</a> <a id="16593" class="Symbol">→</a> <a id="16595" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16596" class="Symbol">)</a> <a id="16598" class="Symbol">(λ</a> <a id="16601" href="Cubical.HITs.PropositionalTruncation.Properties.html#16601" class="Bound">_</a> <a id="16603" class="Symbol">→</a> <a id="16605" href="Cubical.HITs.PropositionalTruncation.Properties.html#16375" class="Bound">Bgpd</a><a id="16609" class="Symbol">)</a> <a id="16611" href="Cubical.HITs.PropositionalTruncation.Properties.html#16477" class="Bound">f</a> <a id="16613" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="16618" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a>

  <a id="GpdElim.preEquiv₁"></a><a id="16626" href="Cubical.HITs.PropositionalTruncation.Properties.html#16626" class="Function">preEquiv₁</a> <a id="16636" class="Symbol">:</a> <a id="16638" class="Symbol">(</a><a id="16639" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16641" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16643" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16646" class="Symbol">→</a> <a id="16648" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="16650" class="Symbol">(</a><a id="16651" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16653" class="Symbol">→</a> <a id="16655" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16656" class="Symbol">)</a> <a id="16658" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a><a id="16668" class="Symbol">)</a> <a id="16670" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16672" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="16674" class="Symbol">(</a><a id="16675" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16677" class="Symbol">→</a> <a id="16679" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16680" class="Symbol">)</a> <a id="16682" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a>
  <a id="16695" href="Cubical.HITs.PropositionalTruncation.Properties.html#16626" class="Function">preEquiv₁</a> <a id="16705" class="Symbol">=</a> <a id="16707" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="16718" class="Symbol">(</a><a id="16719" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="16723" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16726" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="16732" class="Symbol">(λ</a> <a id="16735" href="Cubical.HITs.PropositionalTruncation.Properties.html#16735" class="Bound">_</a> <a id="16737" class="Symbol">→</a> <a id="16739" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16743" class="Symbol">)</a> <a id="16745" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a><a id="16749" class="Symbol">)</a>
    <a id="16755" class="Keyword">where</a>
    <a id="16765" class="Keyword">open</a> <a id="16770" href="Cubical.Foundations.Function.html#3693" class="Module">3-Constant</a>

    <a id="16786" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16789" class="Symbol">:</a> <a id="16791" class="Symbol">(</a><a id="16792" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16794" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16796" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="16799" class="Symbol">→</a> <a id="16801" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="16803" class="Symbol">(</a><a id="16804" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16806" class="Symbol">→</a> <a id="16808" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16809" class="Symbol">)</a> <a id="16811" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a><a id="16821" class="Symbol">)</a> <a id="16823" class="Symbol">→</a> <a id="16825" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="16827" class="Symbol">(</a><a id="16828" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="16830" class="Symbol">→</a> <a id="16832" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="16833" class="Symbol">)</a> <a id="16835" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a>
    <a id="16850" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16853" href="Cubical.HITs.PropositionalTruncation.Properties.html#16853" class="Bound">f</a> <a id="16855" class="Symbol">.</a><a id="16856" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16860" href="Cubical.HITs.PropositionalTruncation.Properties.html#16860" class="Bound">x</a> <a id="16862" class="Symbol">=</a> <a id="16864" href="Cubical.HITs.PropositionalTruncation.Properties.html#16853" class="Bound">f</a> <a id="16866" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16868" href="Cubical.HITs.PropositionalTruncation.Properties.html#16860" class="Bound">x</a> <a id="16870" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16873" class="Symbol">.</a><a id="16874" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16878" href="Cubical.HITs.PropositionalTruncation.Properties.html#16860" class="Bound">x</a>
    <a id="16884" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16887" href="Cubical.HITs.PropositionalTruncation.Properties.html#16887" class="Bound">f</a> <a id="16889" class="Symbol">.</a><a id="16890" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16894" class="Symbol">.</a><a id="16895" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="16900" href="Cubical.HITs.PropositionalTruncation.Properties.html#16900" class="Bound">x</a> <a id="16902" href="Cubical.HITs.PropositionalTruncation.Properties.html#16902" class="Bound">y</a> <a id="16904" href="Cubical.HITs.PropositionalTruncation.Properties.html#16904" class="Bound">i</a> <a id="16906" class="Symbol">=</a> <a id="16908" href="Cubical.HITs.PropositionalTruncation.Properties.html#16887" class="Bound">f</a> <a id="16910" class="Symbol">(</a><a id="16911" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="16919" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16921" href="Cubical.HITs.PropositionalTruncation.Properties.html#16900" class="Bound">x</a> <a id="16923" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16926" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="16928" href="Cubical.HITs.PropositionalTruncation.Properties.html#16902" class="Bound">y</a> <a id="16930" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="16933" href="Cubical.HITs.PropositionalTruncation.Properties.html#16904" class="Bound">i</a><a id="16934" class="Symbol">)</a> <a id="16936" class="Symbol">.</a><a id="16937" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16941" class="Symbol">.</a><a id="16942" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="16947" href="Cubical.HITs.PropositionalTruncation.Properties.html#16900" class="Bound">x</a> <a id="16949" href="Cubical.HITs.PropositionalTruncation.Properties.html#16902" class="Bound">y</a> <a id="16951" href="Cubical.HITs.PropositionalTruncation.Properties.html#16904" class="Bound">i</a>
    <a id="16957" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="16960" href="Cubical.HITs.PropositionalTruncation.Properties.html#16960" class="Bound">f</a> <a id="16962" class="Symbol">.</a><a id="16963" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16967" class="Symbol">.</a><a id="16968" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="16973" href="Cubical.HITs.PropositionalTruncation.Properties.html#16973" class="Bound">x</a> <a id="16975" href="Cubical.HITs.PropositionalTruncation.Properties.html#16975" class="Bound">y</a> <a id="16977" href="Cubical.HITs.PropositionalTruncation.Properties.html#16977" class="Bound">z</a> <a id="16979" href="Cubical.HITs.PropositionalTruncation.Properties.html#16979" class="Bound">i</a> <a id="16981" href="Cubical.HITs.PropositionalTruncation.Properties.html#16981" class="Bound">j</a>
      <a id="16989" class="Symbol">=</a> <a id="16991" href="Cubical.HITs.PropositionalTruncation.Properties.html#16960" class="Bound">f</a> <a id="16993" class="Symbol">(</a><a id="16994" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17002" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17004" href="Cubical.HITs.PropositionalTruncation.Properties.html#16973" class="Bound">x</a> <a id="17006" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17009" class="Symbol">(</a><a id="17010" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17018" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17020" href="Cubical.HITs.PropositionalTruncation.Properties.html#16975" class="Bound">y</a> <a id="17022" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17025" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17027" href="Cubical.HITs.PropositionalTruncation.Properties.html#16977" class="Bound">z</a> <a id="17029" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17032" href="Cubical.HITs.PropositionalTruncation.Properties.html#16979" class="Bound">i</a><a id="17033" class="Symbol">)</a> <a id="17035" href="Cubical.HITs.PropositionalTruncation.Properties.html#16981" class="Bound">j</a><a id="17036" class="Symbol">)</a> <a id="17038" class="Symbol">.</a><a id="17039" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17043" class="Symbol">.</a><a id="17044" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="17049" href="Cubical.HITs.PropositionalTruncation.Properties.html#16973" class="Bound">x</a> <a id="17051" href="Cubical.HITs.PropositionalTruncation.Properties.html#16975" class="Bound">y</a> <a id="17053" href="Cubical.HITs.PropositionalTruncation.Properties.html#16977" class="Bound">z</a> <a id="17055" href="Cubical.HITs.PropositionalTruncation.Properties.html#16979" class="Bound">i</a> <a id="17057" href="Cubical.HITs.PropositionalTruncation.Properties.html#16981" class="Bound">j</a>

    <a id="17064" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17069" class="Symbol">:</a> <a id="17071" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="17079" href="Cubical.HITs.PropositionalTruncation.Properties.html#16786" class="Function">fn</a> <a id="17082" href="Cubical.Foundations.Function.html#1599" class="Function">const</a>
    <a id="17092" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17097" href="Cubical.HITs.PropositionalTruncation.Properties.html#17097" class="Bound">f</a> <a id="17099" href="Cubical.HITs.PropositionalTruncation.Properties.html#17099" class="Bound">i</a> <a id="17101" href="Cubical.HITs.PropositionalTruncation.Properties.html#17101" class="Bound">t</a> <a id="17103" class="Symbol">.</a><a id="17104" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17108" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">x</a> <a id="17110" class="Symbol">=</a> <a id="17112" href="Cubical.HITs.PropositionalTruncation.Properties.html#17097" class="Bound">f</a> <a id="17114" class="Symbol">(</a><a id="17115" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17123" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17125" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">x</a> <a id="17127" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17130" href="Cubical.HITs.PropositionalTruncation.Properties.html#17101" class="Bound">t</a> <a id="17132" href="Cubical.HITs.PropositionalTruncation.Properties.html#17099" class="Bound">i</a><a id="17133" class="Symbol">)</a> <a id="17135" class="Symbol">.</a><a id="17136" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17140" href="Cubical.HITs.PropositionalTruncation.Properties.html#17108" class="Bound">x</a>
    <a id="17146" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17151" href="Cubical.HITs.PropositionalTruncation.Properties.html#17151" class="Bound">f</a> <a id="17153" href="Cubical.HITs.PropositionalTruncation.Properties.html#17153" class="Bound">i</a> <a id="17155" href="Cubical.HITs.PropositionalTruncation.Properties.html#17155" class="Bound">t</a> <a id="17157" class="Symbol">.</a><a id="17158" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17162" class="Symbol">.</a><a id="17163" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="17168" href="Cubical.HITs.PropositionalTruncation.Properties.html#17168" class="Bound">x</a> <a id="17170" href="Cubical.HITs.PropositionalTruncation.Properties.html#17170" class="Bound">y</a> <a id="17172" href="Cubical.HITs.PropositionalTruncation.Properties.html#17172" class="Bound">j</a>
      <a id="17180" class="Symbol">=</a> <a id="17182" href="Cubical.HITs.PropositionalTruncation.Properties.html#17151" class="Bound">f</a> <a id="17184" class="Symbol">(</a><a id="17185" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17193" class="Symbol">(</a><a id="17194" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17202" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17204" href="Cubical.HITs.PropositionalTruncation.Properties.html#17168" class="Bound">x</a> <a id="17206" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17209" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17211" href="Cubical.HITs.PropositionalTruncation.Properties.html#17170" class="Bound">y</a> <a id="17213" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17216" href="Cubical.HITs.PropositionalTruncation.Properties.html#17172" class="Bound">j</a><a id="17217" class="Symbol">)</a> <a id="17219" href="Cubical.HITs.PropositionalTruncation.Properties.html#17155" class="Bound">t</a> <a id="17221" href="Cubical.HITs.PropositionalTruncation.Properties.html#17153" class="Bound">i</a><a id="17222" class="Symbol">)</a> <a id="17224" class="Symbol">.</a><a id="17225" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17229" class="Symbol">.</a><a id="17230" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="17235" href="Cubical.HITs.PropositionalTruncation.Properties.html#17168" class="Bound">x</a> <a id="17237" href="Cubical.HITs.PropositionalTruncation.Properties.html#17170" class="Bound">y</a> <a id="17239" href="Cubical.HITs.PropositionalTruncation.Properties.html#17172" class="Bound">j</a>
    <a id="17245" href="Cubical.HITs.PropositionalTruncation.Properties.html#17064" class="Function">retr</a> <a id="17250" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17252" href="Cubical.HITs.PropositionalTruncation.Properties.html#17252" class="Bound">i</a> <a id="17254" href="Cubical.HITs.PropositionalTruncation.Properties.html#17254" class="Bound">t</a> <a id="17256" class="Symbol">.</a><a id="17257" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17261" class="Symbol">.</a><a id="17262" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="17267" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17269" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17271" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a>
      <a id="17279" class="Symbol">=</a> <a id="17281" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a>
          <a id="17297" class="Symbol">(λ</a> <a id="17300" href="Cubical.HITs.PropositionalTruncation.Properties.html#17300" class="Bound">k</a> <a id="17302" href="Cubical.HITs.PropositionalTruncation.Properties.html#17302" class="Bound">j</a> <a id="17304" class="Symbol">→</a> <a id="17306" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17308" class="Symbol">(</a><a id="17309" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17312" href="Cubical.HITs.PropositionalTruncation.Properties.html#17300" class="Bound">k</a> <a id="17314" href="Cubical.HITs.PropositionalTruncation.Properties.html#17302" class="Bound">j</a> <a id="17316" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17318" class="Symbol">)</a> <a id="17320" class="Symbol">.</a><a id="17321" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17325" class="Symbol">.</a><a id="17326" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="17331" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17333" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17335" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17337" href="Cubical.HITs.PropositionalTruncation.Properties.html#17300" class="Bound">k</a> <a id="17339" href="Cubical.HITs.PropositionalTruncation.Properties.html#17302" class="Bound">j</a> <a id="17341" class="Symbol">)</a>
          <a id="17353" class="Symbol">(λ</a> <a id="17356" href="Cubical.HITs.PropositionalTruncation.Properties.html#17356" class="Bound">k</a> <a id="17358" href="Cubical.HITs.PropositionalTruncation.Properties.html#17358" class="Bound">j</a> <a id="17360" class="Symbol">→</a> <a id="17362" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17364" class="Symbol">(</a><a id="17365" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17368" href="Cubical.HITs.PropositionalTruncation.Properties.html#17356" class="Bound">k</a> <a id="17370" href="Cubical.HITs.PropositionalTruncation.Properties.html#17358" class="Bound">j</a> <a id="17372" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17374" class="Symbol">)</a> <a id="17376" class="Symbol">.</a><a id="17377" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17381" class="Symbol">.</a><a id="17382" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="17387" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17389" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17391" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17393" href="Cubical.HITs.PropositionalTruncation.Properties.html#17356" class="Bound">k</a> <a id="17395" href="Cubical.HITs.PropositionalTruncation.Properties.html#17358" class="Bound">j</a><a id="17396" class="Symbol">)</a>
          <a id="17408" class="Symbol">(λ</a> <a id="17411" href="Cubical.HITs.PropositionalTruncation.Properties.html#17411" class="Bound">k</a> <a id="17413" href="Cubical.HITs.PropositionalTruncation.Properties.html#17413" class="Bound">j</a> <a id="17415" class="Symbol">→</a> <a id="17417" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17419" class="Symbol">(</a><a id="17420" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17423" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="17426" href="Cubical.HITs.PropositionalTruncation.Properties.html#17413" class="Bound">j</a> <a id="17428" href="Cubical.HITs.PropositionalTruncation.Properties.html#17411" class="Bound">k</a><a id="17429" class="Symbol">)</a> <a id="17431" class="Symbol">.</a><a id="17432" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17436" class="Symbol">.</a><a id="17437" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="17442" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17444" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17446" href="Cubical.HITs.PropositionalTruncation.Properties.html#17413" class="Bound">j</a><a id="17447" class="Symbol">)</a>
          <a id="17459" class="Symbol">(λ</a> <a id="17462" href="Cubical.HITs.PropositionalTruncation.Properties.html#17462" class="Bound">k</a> <a id="17464" href="Cubical.HITs.PropositionalTruncation.Properties.html#17464" class="Bound">j</a> <a id="17466" class="Symbol">→</a> <a id="17468" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17470" class="Symbol">(</a><a id="17471" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17474" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="17477" href="Cubical.HITs.PropositionalTruncation.Properties.html#17464" class="Bound">j</a> <a id="17479" href="Cubical.HITs.PropositionalTruncation.Properties.html#17462" class="Bound">k</a><a id="17480" class="Symbol">)</a> <a id="17482" class="Symbol">.</a><a id="17483" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17487" class="Symbol">.</a><a id="17488" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="17493" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17495" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17497" href="Cubical.HITs.PropositionalTruncation.Properties.html#17464" class="Bound">j</a><a id="17498" class="Symbol">)</a>
          <a id="17510" class="Symbol">(λ</a> <a id="17513" href="Cubical.HITs.PropositionalTruncation.Properties.html#17513" class="Bound">_</a> <a id="17515" class="Symbol">→</a> <a id="17517" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17521" class="Symbol">)</a>
          <a id="17533" class="Symbol">(λ</a> <a id="17536" href="Cubical.HITs.PropositionalTruncation.Properties.html#17536" class="Bound">k</a> <a id="17538" href="Cubical.HITs.PropositionalTruncation.Properties.html#17538" class="Bound">j</a> <a id="17540" class="Symbol">→</a> <a id="17542" href="Cubical.HITs.PropositionalTruncation.Properties.html#17250" class="Bound">f</a> <a id="17544" class="Symbol">(</a><a id="17545" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17548" href="Cubical.HITs.PropositionalTruncation.Properties.html#17538" class="Bound">j</a> <a id="17550" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="17553" href="Cubical.HITs.PropositionalTruncation.Properties.html#17536" class="Bound">k</a><a id="17554" class="Symbol">)</a> <a id="17556" class="Symbol">.</a><a id="17557" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17561" class="Symbol">.</a><a id="17562" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="17567" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17569" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17571" href="Cubical.HITs.PropositionalTruncation.Properties.html#17538" class="Bound">j</a><a id="17572" class="Symbol">)</a>
          <a id="17584" href="Cubical.HITs.PropositionalTruncation.Properties.html#17252" class="Bound">i</a>
      <a id="17592" class="Keyword">where</a>
      <a id="17604" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17607" class="Symbol">:</a> <a id="17609" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17611" class="Symbol">→</a> <a id="17613" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17615" class="Symbol">→</a> <a id="17617" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17619" class="Symbol">→</a> <a id="17621" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="17623" class="Symbol">_</a> <a id="17625" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
      <a id="17634" href="Cubical.HITs.PropositionalTruncation.Properties.html#17604" class="Function">cb</a> <a id="17637" href="Cubical.HITs.PropositionalTruncation.Properties.html#17637" class="Bound">i</a> <a id="17639" href="Cubical.HITs.PropositionalTruncation.Properties.html#17639" class="Bound">j</a> <a id="17641" href="Cubical.HITs.PropositionalTruncation.Properties.html#17641" class="Bound">k</a> <a id="17643" class="Symbol">=</a> <a id="17645" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17653" class="Symbol">(</a><a id="17654" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17662" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17664" href="Cubical.HITs.PropositionalTruncation.Properties.html#17267" class="Bound">x</a> <a id="17666" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17669" class="Symbol">(</a><a id="17670" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="17678" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17680" href="Cubical.HITs.PropositionalTruncation.Properties.html#17269" class="Bound">y</a> <a id="17682" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17685" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="17687" href="Cubical.HITs.PropositionalTruncation.Properties.html#17271" class="Bound">z</a> <a id="17689" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="17692" href="Cubical.HITs.PropositionalTruncation.Properties.html#17637" class="Bound">i</a><a id="17693" class="Symbol">)</a> <a id="17695" href="Cubical.HITs.PropositionalTruncation.Properties.html#17639" class="Bound">j</a><a id="17696" class="Symbol">)</a> <a id="17698" href="Cubical.HITs.PropositionalTruncation.Properties.html#17254" class="Bound">t</a> <a id="17700" href="Cubical.HITs.PropositionalTruncation.Properties.html#17641" class="Bound">k</a>

  <a id="GpdElim.e"></a><a id="17705" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17707" class="Symbol">:</a> <a id="17709" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a> <a id="17711" class="Symbol">→</a> <a id="17713" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="17715" class="Symbol">(</a><a id="17716" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17718" class="Symbol">→</a> <a id="17720" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="17721" class="Symbol">)</a> <a id="17723" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a>
  <a id="17736" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17738" href="Cubical.HITs.PropositionalTruncation.Properties.html#17738" class="Bound">b</a> <a id="17740" class="Symbol">.</a><a id="17741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17745" class="Symbol">_</a> <a id="17747" class="Symbol">=</a> <a id="17749" href="Cubical.HITs.PropositionalTruncation.Properties.html#17738" class="Bound">b</a>
  <a id="17753" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17755" href="Cubical.HITs.PropositionalTruncation.Properties.html#17755" class="Bound">b</a> <a id="17757" class="Symbol">.</a><a id="17758" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17762" class="Symbol">=</a> <a id="17764" class="Keyword">record</a>
           <a id="17782" class="Symbol">{</a> <a id="17784" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="17789" class="Symbol">=</a> <a id="17791" class="Symbol">λ</a> <a id="17793" href="Cubical.HITs.PropositionalTruncation.Properties.html#17793" class="Bound">_</a> <a id="17795" href="Cubical.HITs.PropositionalTruncation.Properties.html#17795" class="Bound">_</a> <a id="17797" href="Cubical.HITs.PropositionalTruncation.Properties.html#17797" class="Bound">_</a> <a id="17799" class="Symbol">→</a> <a id="17801" href="Cubical.HITs.PropositionalTruncation.Properties.html#17755" class="Bound">b</a>
           <a id="17814" class="Symbol">;</a> <a id="17816" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="17821" class="Symbol">=</a> <a id="17823" class="Symbol">λ</a> <a id="17825" href="Cubical.HITs.PropositionalTruncation.Properties.html#17825" class="Bound">_</a> <a id="17827" href="Cubical.HITs.PropositionalTruncation.Properties.html#17827" class="Bound">_</a> <a id="17829" href="Cubical.HITs.PropositionalTruncation.Properties.html#17829" class="Bound">_</a> <a id="17831" href="Cubical.HITs.PropositionalTruncation.Properties.html#17831" class="Bound">_</a> <a id="17833" href="Cubical.HITs.PropositionalTruncation.Properties.html#17833" class="Bound">_</a> <a id="17835" class="Symbol">→</a> <a id="17837" href="Cubical.HITs.PropositionalTruncation.Properties.html#17755" class="Bound">b</a>
           <a id="17850" class="Symbol">}</a>

  <a id="GpdElim.eval"></a><a id="17855" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="17860" class="Symbol">:</a> <a id="17862" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17864" class="Symbol">→</a> <a id="17866" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="17868" class="Symbol">(</a><a id="17869" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="17871" class="Symbol">→</a> <a id="17873" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="17874" class="Symbol">)</a> <a id="17876" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a> <a id="17887" class="Symbol">→</a> <a id="17889" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a>
  <a id="17893" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="17898" href="Cubical.HITs.PropositionalTruncation.Properties.html#17898" class="Bound">a₀</a> <a id="17901" class="Symbol">(</a><a id="17902" href="Cubical.HITs.PropositionalTruncation.Properties.html#17902" class="Bound">g</a> <a id="17904" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17906" class="Symbol">_)</a> <a id="17909" class="Symbol">=</a> <a id="17911" href="Cubical.HITs.PropositionalTruncation.Properties.html#17902" class="Bound">g</a> <a id="17913" href="Cubical.HITs.PropositionalTruncation.Properties.html#17898" class="Bound">a₀</a>

  <a id="17919" class="Keyword">module</a> <a id="17926" href="Cubical.HITs.PropositionalTruncation.Properties.html#17926" class="Module">_</a> <a id="17928" class="Keyword">where</a>
    <a id="17938" class="Keyword">open</a> <a id="17943" href="Cubical.Foundations.Function.html#3693" class="Module">3-Constant</a>
    <a id="17958" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="17965" class="Symbol">:</a> <a id="17967" class="Symbol">∀(</a><a id="17969" href="Cubical.HITs.PropositionalTruncation.Properties.html#17969" class="Bound">a₀</a> <a id="17972" class="Symbol">:</a> <a id="17974" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="17975" class="Symbol">)</a> <a id="17977" href="Cubical.HITs.PropositionalTruncation.Properties.html#17977" class="Bound">γ</a> <a id="17979" class="Symbol">→</a> <a id="17981" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="17983" class="Symbol">(</a><a id="17984" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="17989" href="Cubical.HITs.PropositionalTruncation.Properties.html#17969" class="Bound">a₀</a> <a id="17992" href="Cubical.HITs.PropositionalTruncation.Properties.html#17977" class="Bound">γ</a><a id="17993" class="Symbol">)</a> <a id="17995" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17997" href="Cubical.HITs.PropositionalTruncation.Properties.html#17977" class="Bound">γ</a>
    <a id="18003" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18010" href="Cubical.HITs.PropositionalTruncation.Properties.html#18010" class="Bound">a₀</a> <a id="18013" class="Symbol">(</a><a id="18014" href="Cubical.HITs.PropositionalTruncation.Properties.html#18014" class="Bound">g</a> <a id="18016" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18018" href="Cubical.HITs.PropositionalTruncation.Properties.html#18018" class="Bound">3kg</a><a id="18021" class="Symbol">)</a> <a id="18023" href="Cubical.HITs.PropositionalTruncation.Properties.html#18023" class="Bound">i</a> <a id="18025" class="Symbol">.</a><a id="18026" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18030" href="Cubical.HITs.PropositionalTruncation.Properties.html#18030" class="Bound">x</a> <a id="18032" class="Symbol">=</a> <a id="18034" href="Cubical.HITs.PropositionalTruncation.Properties.html#18018" class="Bound">3kg</a> <a id="18038" class="Symbol">.</a><a id="18039" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="18044" href="Cubical.HITs.PropositionalTruncation.Properties.html#18010" class="Bound">a₀</a> <a id="18047" href="Cubical.HITs.PropositionalTruncation.Properties.html#18030" class="Bound">x</a> <a id="18049" href="Cubical.HITs.PropositionalTruncation.Properties.html#18023" class="Bound">i</a>
    <a id="18055" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18062" href="Cubical.HITs.PropositionalTruncation.Properties.html#18062" class="Bound">a₀</a> <a id="18065" class="Symbol">(</a><a id="18066" href="Cubical.HITs.PropositionalTruncation.Properties.html#18066" class="Bound">g</a> <a id="18068" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18070" href="Cubical.HITs.PropositionalTruncation.Properties.html#18070" class="Bound">3kg</a><a id="18073" class="Symbol">)</a> <a id="18075" href="Cubical.HITs.PropositionalTruncation.Properties.html#18075" class="Bound">i</a> <a id="18077" class="Symbol">.</a><a id="18078" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18082" class="Symbol">.</a><a id="18083" href="Cubical.Foundations.Function.html#3758" class="Field">link</a> <a id="18088" href="Cubical.HITs.PropositionalTruncation.Properties.html#18088" class="Bound">x</a> <a id="18090" href="Cubical.HITs.PropositionalTruncation.Properties.html#18090" class="Bound">y</a> <a id="18092" class="Symbol">=</a> <a id="18094" class="Symbol">λ</a> <a id="18096" href="Cubical.HITs.PropositionalTruncation.Properties.html#18096" class="Bound">j</a> <a id="18098" class="Symbol">→</a> <a id="18100" href="Cubical.HITs.PropositionalTruncation.Properties.html#18070" class="Bound">3kg</a> <a id="18104" class="Symbol">.</a><a id="18105" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="18110" href="Cubical.HITs.PropositionalTruncation.Properties.html#18062" class="Bound">a₀</a> <a id="18113" href="Cubical.HITs.PropositionalTruncation.Properties.html#18088" class="Bound">x</a> <a id="18115" href="Cubical.HITs.PropositionalTruncation.Properties.html#18090" class="Bound">y</a> <a id="18117" href="Cubical.HITs.PropositionalTruncation.Properties.html#18096" class="Bound">j</a> <a id="18119" href="Cubical.HITs.PropositionalTruncation.Properties.html#18075" class="Bound">i</a>
    <a id="18125" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18132" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18135" class="Symbol">(</a><a id="18136" href="Cubical.HITs.PropositionalTruncation.Properties.html#18136" class="Bound">g</a> <a id="18138" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18140" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a><a id="18143" class="Symbol">)</a> <a id="18145" href="Cubical.HITs.PropositionalTruncation.Properties.html#18145" class="Bound">i</a> <a id="18147" class="Symbol">.</a><a id="18148" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18152" class="Symbol">.</a><a id="18153" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="18158" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18160" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18162" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a>
      <a id="18170" class="Symbol">=</a> <a id="18172" href="Cubical.HITs.PropositionalTruncation.Properties.html#16404" class="Function">Bgpd&#39;</a>
          <a id="18188" class="Symbol">(λ</a> <a id="18191" href="Cubical.HITs.PropositionalTruncation.Properties.html#18191" class="Bound">_</a> <a id="18193" href="Cubical.HITs.PropositionalTruncation.Properties.html#18193" class="Bound">_</a> <a id="18195" class="Symbol">→</a> <a id="18197" href="Cubical.HITs.PropositionalTruncation.Properties.html#18136" class="Bound">g</a> <a id="18199" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a><a id="18201" class="Symbol">)</a>
          <a id="18213" class="Symbol">(</a><a id="18214" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18218" class="Symbol">.</a><a id="18219" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="18224" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18226" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18228" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a><a id="18229" class="Symbol">)</a>
          <a id="18241" class="Symbol">(λ</a> <a id="18244" href="Cubical.HITs.PropositionalTruncation.Properties.html#18244" class="Bound">k</a> <a id="18246" href="Cubical.HITs.PropositionalTruncation.Properties.html#18246" class="Bound">j</a> <a id="18248" class="Symbol">→</a> <a id="18250" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18254" class="Symbol">.</a><a id="18255" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="18260" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18263" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18265" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18267" href="Cubical.HITs.PropositionalTruncation.Properties.html#18246" class="Bound">j</a> <a id="18269" href="Cubical.HITs.PropositionalTruncation.Properties.html#18244" class="Bound">k</a><a id="18270" class="Symbol">)</a>
          <a id="18282" class="Symbol">(λ</a> <a id="18285" href="Cubical.HITs.PropositionalTruncation.Properties.html#18285" class="Bound">k</a> <a id="18287" href="Cubical.HITs.PropositionalTruncation.Properties.html#18287" class="Bound">j</a> <a id="18289" class="Symbol">→</a> <a id="18291" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18295" class="Symbol">.</a><a id="18296" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="18301" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18304" href="Cubical.HITs.PropositionalTruncation.Properties.html#18158" class="Bound">x</a> <a id="18306" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a> <a id="18308" href="Cubical.HITs.PropositionalTruncation.Properties.html#18287" class="Bound">j</a> <a id="18310" href="Cubical.HITs.PropositionalTruncation.Properties.html#18285" class="Bound">k</a><a id="18311" class="Symbol">)</a>
          <a id="18323" class="Symbol">(λ</a> <a id="18326" href="Cubical.HITs.PropositionalTruncation.Properties.html#18326" class="Bound">_</a> <a id="18328" class="Symbol">→</a> <a id="18330" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18334" class="Symbol">)</a>
          <a id="18346" class="Symbol">(λ</a> <a id="18349" href="Cubical.HITs.PropositionalTruncation.Properties.html#18349" class="Bound">k</a> <a id="18351" href="Cubical.HITs.PropositionalTruncation.Properties.html#18351" class="Bound">j</a> <a id="18353" class="Symbol">→</a> <a id="18355" href="Cubical.HITs.PropositionalTruncation.Properties.html#18140" class="Bound">3kg</a> <a id="18359" class="Symbol">.</a><a id="18360" href="Cubical.Foundations.Function.html#3784" class="Field">coh₁</a> <a id="18365" href="Cubical.HITs.PropositionalTruncation.Properties.html#18132" class="Bound">a₀</a> <a id="18368" href="Cubical.HITs.PropositionalTruncation.Properties.html#18160" class="Bound">y</a> <a id="18370" href="Cubical.HITs.PropositionalTruncation.Properties.html#18162" class="Bound">z</a> <a id="18372" href="Cubical.HITs.PropositionalTruncation.Properties.html#18351" class="Bound">j</a> <a id="18374" href="Cubical.HITs.PropositionalTruncation.Properties.html#18349" class="Bound">k</a><a id="18375" class="Symbol">)</a>
          <a id="18387" href="Cubical.HITs.PropositionalTruncation.Properties.html#18145" class="Bound">i</a>

  <a id="GpdElim.e-isEquiv"></a><a id="18392" href="Cubical.HITs.PropositionalTruncation.Properties.html#18392" class="Function">e-isEquiv</a> <a id="18402" class="Symbol">:</a> <a id="18404" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18406" class="Symbol">→</a> <a id="18408" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="18416" class="Symbol">(</a><a id="18417" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="18419" class="Symbol">{</a><a id="18420" class="Argument">A</a> <a id="18422" class="Symbol">=</a> <a id="18424" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a><a id="18425" class="Symbol">})</a>
  <a id="18430" href="Cubical.HITs.PropositionalTruncation.Properties.html#18392" class="Function">e-isEquiv</a> <a id="18440" href="Cubical.HITs.PropositionalTruncation.Properties.html#18440" class="Bound">a₀</a> <a id="18443" class="Symbol">=</a> <a id="18445" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="18458" class="Symbol">(</a><a id="18459" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="18463" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="18465" class="Symbol">(</a><a id="18466" href="Cubical.HITs.PropositionalTruncation.Properties.html#17855" class="Function">eval</a> <a id="18471" href="Cubical.HITs.PropositionalTruncation.Properties.html#18440" class="Bound">a₀</a><a id="18473" class="Symbol">)</a> <a id="18475" class="Symbol">(</a><a id="18476" href="Cubical.HITs.PropositionalTruncation.Properties.html#17958" class="Function">e-eval</a> <a id="18483" href="Cubical.HITs.PropositionalTruncation.Properties.html#18440" class="Bound">a₀</a><a id="18485" class="Symbol">)</a> <a id="18487" class="Symbol">λ</a> <a id="18489" href="Cubical.HITs.PropositionalTruncation.Properties.html#18489" class="Bound">_</a> <a id="18491" class="Symbol">→</a> <a id="18493" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18497" class="Symbol">)</a>

  <a id="GpdElim.preEquiv₂"></a><a id="18502" href="Cubical.HITs.PropositionalTruncation.Properties.html#18502" class="Function">preEquiv₂</a> <a id="18512" class="Symbol">:</a> <a id="18514" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18516" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18518" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18521" class="Symbol">→</a> <a id="18523" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a> <a id="18525" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="18527" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="18529" class="Symbol">(</a><a id="18530" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18532" class="Symbol">→</a> <a id="18534" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="18535" class="Symbol">)</a> <a id="18537" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a>
  <a id="18550" href="Cubical.HITs.PropositionalTruncation.Properties.html#18502" class="Function">preEquiv₂</a> <a id="18560" href="Cubical.HITs.PropositionalTruncation.Properties.html#18560" class="Bound">t</a> <a id="18562" class="Symbol">=</a> <a id="18564" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a> <a id="18566" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18568" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="18572" class="Symbol">(</a><a id="18573" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="18587" href="Cubical.HITs.PropositionalTruncation.Properties.html#17705" class="Function">e</a><a id="18588" class="Symbol">)</a> <a id="18590" href="Cubical.HITs.PropositionalTruncation.Properties.html#18392" class="Function">e-isEquiv</a> <a id="18600" href="Cubical.HITs.PropositionalTruncation.Properties.html#18560" class="Bound">t</a>

  <a id="GpdElim.trunc→Gpd≃"></a><a id="18605" href="Cubical.HITs.PropositionalTruncation.Properties.html#18605" class="Function">trunc→Gpd≃</a> <a id="18616" class="Symbol">:</a> <a id="18618" class="Symbol">(</a><a id="18619" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18621" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18623" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18626" class="Symbol">→</a> <a id="18628" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="18629" class="Symbol">)</a> <a id="18631" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="18633" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="18635" class="Symbol">(</a><a id="18636" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18638" class="Symbol">→</a> <a id="18640" href="Cubical.HITs.PropositionalTruncation.Properties.html#16393" class="Bound">B</a><a id="18641" class="Symbol">)</a> <a id="18643" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a>
  <a id="18656" href="Cubical.HITs.PropositionalTruncation.Properties.html#18605" class="Function">trunc→Gpd≃</a> <a id="18667" class="Symbol">=</a> <a id="18669" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="18679" class="Symbol">(</a><a id="18680" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="18690" href="Cubical.HITs.PropositionalTruncation.Properties.html#18502" class="Function">preEquiv₂</a><a id="18699" class="Symbol">)</a> <a id="18701" href="Cubical.HITs.PropositionalTruncation.Properties.html#16626" class="Function">preEquiv₁</a>

<a id="18712" class="Keyword">open</a> <a id="18717" href="Cubical.HITs.PropositionalTruncation.Properties.html#16366" class="Module">GpdElim</a> <a id="18725" class="Keyword">using</a> <a id="18731" class="Symbol">(</a><a id="18732" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a><a id="18739" class="Symbol">;</a> <a id="18741" href="Cubical.HITs.PropositionalTruncation.Properties.html#18605" class="Function">trunc→Gpd≃</a><a id="18751" class="Symbol">)</a> <a id="18753" class="Keyword">public</a>

<a id="RecHSet"></a><a id="18761" href="Cubical.HITs.PropositionalTruncation.Properties.html#18761" class="Function">RecHSet</a> <a id="18769" class="Symbol">:</a> <a id="18771" class="Symbol">(</a><a id="18772" href="Cubical.HITs.PropositionalTruncation.Properties.html#18772" class="Bound">P</a> <a id="18774" class="Symbol">:</a> <a id="18776" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18778" class="Symbol">→</a> <a id="18780" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="18793" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="18795" class="Number">2</a><a id="18796" class="Symbol">)</a> <a id="18798" class="Symbol">→</a> <a id="18800" href="Cubical.Foundations.Function.html#3693" class="Record">3-Constant</a> <a id="18811" href="Cubical.HITs.PropositionalTruncation.Properties.html#18772" class="Bound">P</a> <a id="18813" class="Symbol">→</a> <a id="18815" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18817" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18819" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18822" class="Symbol">→</a> <a id="18824" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="18837" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a> <a id="18839" class="Number">2</a>
<a id="18841" href="Cubical.HITs.PropositionalTruncation.Properties.html#18761" class="Function">RecHSet</a> <a id="18849" href="Cubical.HITs.PropositionalTruncation.Properties.html#18849" class="Bound">P</a> <a id="18851" href="Cubical.HITs.PropositionalTruncation.Properties.html#18851" class="Bound">3kP</a> <a id="18855" class="Symbol">=</a> <a id="18857" href="Cubical.HITs.PropositionalTruncation.Properties.html#16544" class="Function">rec→Gpd</a> <a id="18865" class="Symbol">(</a><a id="18866" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="18889" class="Number">2</a><a id="18890" class="Symbol">)</a> <a id="18892" href="Cubical.HITs.PropositionalTruncation.Properties.html#18849" class="Bound">P</a> <a id="18894" href="Cubical.HITs.PropositionalTruncation.Properties.html#18851" class="Bound">3kP</a>

<a id="∥∥-IdempotentL-⊎-≃"></a><a id="18899" href="Cubical.HITs.PropositionalTruncation.Properties.html#18899" class="Function">∥∥-IdempotentL-⊎-≃</a> <a id="18918" class="Symbol">:</a> <a id="18920" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18922" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18924" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18926" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18929" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18931" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="18934" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="18937" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="18939" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="18941" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="18943" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18945" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="18948" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="18951" href="Cubical.HITs.PropositionalTruncation.Properties.html#18899" class="Function">∥∥-IdempotentL-⊎-≃</a> <a id="18970" class="Symbol">=</a> <a id="18972" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="18983" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a>
  <a id="19006" class="Keyword">where</a> <a id="19012" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19033" class="Symbol">:</a> <a id="19035" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19039" class="Symbol">(</a><a id="19040" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19042" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19044" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19046" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19049" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19051" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19054" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19056" class="Symbol">)</a>  <a id="19059" class="Symbol">(</a><a id="19060" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19062" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19064" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19066" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19069" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19071" class="Symbol">)</a>
        <a id="19081" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19089" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19110" href="Cubical.HITs.PropositionalTruncation.Properties.html#19110" class="Bound">x</a> <a id="19112" class="Symbol">=</a> <a id="19114" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="19118" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19126" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19130" href="Cubical.HITs.PropositionalTruncation.Properties.html#19110" class="Bound">x</a>
          <a id="19142" class="Keyword">where</a> <a id="19148" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19152" class="Symbol">:</a> <a id="19154" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19156" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19158" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19161" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19163" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19166" class="Symbol">→</a> <a id="19168" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19170" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19172" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19174" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19177" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="19196" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19200" class="Symbol">(</a><a id="19201" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19205" href="Cubical.HITs.PropositionalTruncation.Properties.html#19205" class="Bound">x</a><a id="19206" class="Symbol">)</a> <a id="19208" class="Symbol">=</a> <a id="19210" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="19214" class="Symbol">(λ</a> <a id="19217" href="Cubical.HITs.PropositionalTruncation.Properties.html#19217" class="Bound">a</a> <a id="19219" class="Symbol">→</a> <a id="19221" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19225" href="Cubical.HITs.PropositionalTruncation.Properties.html#19217" class="Bound">a</a><a id="19226" class="Symbol">)</a> <a id="19228" href="Cubical.HITs.PropositionalTruncation.Properties.html#19205" class="Bound">x</a>
                <a id="19246" href="Cubical.HITs.PropositionalTruncation.Properties.html#19148" class="Function">lem</a> <a id="19250" class="Symbol">(</a><a id="19251" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19255" href="Cubical.HITs.PropositionalTruncation.Properties.html#19255" class="Bound">x</a><a id="19256" class="Symbol">)</a> <a id="19258" class="Symbol">=</a> <a id="19260" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="19262" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19266" href="Cubical.HITs.PropositionalTruncation.Properties.html#19255" class="Bound">x</a> <a id="19268" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="19279" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19287" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19308" href="Cubical.HITs.PropositionalTruncation.Properties.html#19308" class="Bound">x</a> <a id="19310" class="Symbol">=</a> <a id="19312" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="19316" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19320" href="Cubical.HITs.PropositionalTruncation.Properties.html#19308" class="Bound">x</a>
          <a id="19332" class="Keyword">where</a> <a id="19338" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19342" class="Symbol">:</a> <a id="19344" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19346" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19348" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19351" class="Symbol">→</a> <a id="19353" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19355" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19357" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19360" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19362" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a>
                <a id="19381" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19385" class="Symbol">(</a><a id="19386" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19390" href="Cubical.HITs.PropositionalTruncation.Properties.html#19390" class="Bound">x</a><a id="19391" class="Symbol">)</a> <a id="19393" class="Symbol">=</a> <a id="19395" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="19399" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="19401" href="Cubical.HITs.PropositionalTruncation.Properties.html#19390" class="Bound">x</a> <a id="19403" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
                <a id="19422" href="Cubical.HITs.PropositionalTruncation.Properties.html#19338" class="Function">lem</a> <a id="19426" class="Symbol">(</a><a id="19427" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19431" href="Cubical.HITs.PropositionalTruncation.Properties.html#19431" class="Bound">x</a><a id="19432" class="Symbol">)</a> <a id="19434" class="Symbol">=</a> <a id="19436" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="19440" href="Cubical.HITs.PropositionalTruncation.Properties.html#19431" class="Bound">x</a>
        <a id="19450" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19458" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19479" href="Cubical.HITs.PropositionalTruncation.Properties.html#19479" class="Bound">x</a> <a id="19481" class="Symbol">=</a> <a id="19483" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19491" class="Symbol">(</a><a id="19492" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19500" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19521" class="Symbol">(</a><a id="19522" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19530" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19551" href="Cubical.HITs.PropositionalTruncation.Properties.html#19479" class="Bound">x</a><a id="19552" class="Symbol">))</a> <a id="19555" href="Cubical.HITs.PropositionalTruncation.Properties.html#19479" class="Bound">x</a>
        <a id="19565" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="19573" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19594" href="Cubical.HITs.PropositionalTruncation.Properties.html#19594" class="Bound">x</a>  <a id="19597" class="Symbol">=</a> <a id="19599" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19607" class="Symbol">(</a><a id="19608" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19616" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19637" class="Symbol">(</a><a id="19638" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19646" href="Cubical.HITs.PropositionalTruncation.Properties.html#19012" class="Function">∥∥-IdempotentL-⊎-Iso</a> <a id="19667" href="Cubical.HITs.PropositionalTruncation.Properties.html#19594" class="Bound">x</a><a id="19668" class="Symbol">))</a> <a id="19671" href="Cubical.HITs.PropositionalTruncation.Properties.html#19594" class="Bound">x</a>

<a id="∥∥-IdempotentL-⊎"></a><a id="19674" href="Cubical.HITs.PropositionalTruncation.Properties.html#19674" class="Function">∥∥-IdempotentL-⊎</a> <a id="19691" class="Symbol">:</a> <a id="19693" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19695" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19697" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19699" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19702" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19704" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19707" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19710" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19712" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19714" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19716" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19718" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19721" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="19724" href="Cubical.HITs.PropositionalTruncation.Properties.html#19674" class="Function">∥∥-IdempotentL-⊎</a> <a id="19741" class="Symbol">=</a> <a id="19743" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="19746" href="Cubical.HITs.PropositionalTruncation.Properties.html#18899" class="Function">∥∥-IdempotentL-⊎-≃</a>

<a id="∥∥-IdempotentR-⊎-≃"></a><a id="19766" href="Cubical.HITs.PropositionalTruncation.Properties.html#19766" class="Function">∥∥-IdempotentR-⊎-≃</a> <a id="19785" class="Symbol">:</a> <a id="19787" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19789" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19791" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19793" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19795" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19798" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19801" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19804" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="19806" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19808" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19810" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19812" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19815" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="19818" href="Cubical.HITs.PropositionalTruncation.Properties.html#19766" class="Function">∥∥-IdempotentR-⊎-≃</a> <a id="19837" class="Symbol">=</a> <a id="19839" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="19850" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a>
  <a id="19873" class="Keyword">where</a> <a id="19879" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="19900" class="Symbol">:</a> <a id="19902" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19906" class="Symbol">(</a><a id="19907" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19909" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19911" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19913" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19915" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19918" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="19921" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19923" class="Symbol">)</a> <a id="19925" class="Symbol">(</a><a id="19926" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="19928" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="19930" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="19932" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="19935" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="19937" class="Symbol">)</a>
        <a id="19947" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19955" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="19976" href="Cubical.HITs.PropositionalTruncation.Properties.html#19976" class="Bound">x</a> <a id="19978" class="Symbol">=</a> <a id="19980" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="19984" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="19992" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="19996" href="Cubical.HITs.PropositionalTruncation.Properties.html#19976" class="Bound">x</a>
          <a id="20008" class="Keyword">where</a> <a id="20014" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="20018" class="Symbol">:</a> <a id="20020" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20022" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20024" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20026" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20029" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20032" class="Symbol">→</a> <a id="20034" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20036" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20038" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20040" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20043" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="20062" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="20066" class="Symbol">(</a><a id="20067" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20071" href="Cubical.HITs.PropositionalTruncation.Properties.html#20071" class="Bound">x</a><a id="20072" class="Symbol">)</a> <a id="20074" class="Symbol">=</a> <a id="20076" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="20078" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20082" href="Cubical.HITs.PropositionalTruncation.Properties.html#20071" class="Bound">x</a> <a id="20084" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
                <a id="20103" href="Cubical.HITs.PropositionalTruncation.Properties.html#20014" class="Function">lem</a> <a id="20107" class="Symbol">(</a><a id="20108" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20112" href="Cubical.HITs.PropositionalTruncation.Properties.html#20112" class="Bound">x</a><a id="20113" class="Symbol">)</a> <a id="20115" class="Symbol">=</a> <a id="20117" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="20121" class="Symbol">(λ</a> <a id="20124" href="Cubical.HITs.PropositionalTruncation.Properties.html#20124" class="Bound">a</a> <a id="20126" class="Symbol">→</a> <a id="20128" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20132" href="Cubical.HITs.PropositionalTruncation.Properties.html#20124" class="Bound">a</a><a id="20133" class="Symbol">)</a> <a id="20135" href="Cubical.HITs.PropositionalTruncation.Properties.html#20112" class="Bound">x</a>
        <a id="20145" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20153" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20174" href="Cubical.HITs.PropositionalTruncation.Properties.html#20174" class="Bound">x</a> <a id="20176" class="Symbol">=</a> <a id="20178" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="20182" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20186" href="Cubical.HITs.PropositionalTruncation.Properties.html#20174" class="Bound">x</a>
          <a id="20198" class="Keyword">where</a> <a id="20204" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20208" class="Symbol">:</a> <a id="20210" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20212" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20214" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20217" class="Symbol">→</a> <a id="20219" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20221" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20223" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20225" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20228" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="20247" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20251" class="Symbol">(</a><a id="20252" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20256" href="Cubical.HITs.PropositionalTruncation.Properties.html#20256" class="Bound">x</a><a id="20257" class="Symbol">)</a> <a id="20259" class="Symbol">=</a> <a id="20261" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="20265" href="Cubical.HITs.PropositionalTruncation.Properties.html#20256" class="Bound">x</a>
                <a id="20283" href="Cubical.HITs.PropositionalTruncation.Properties.html#20204" class="Function">lem</a> <a id="20287" class="Symbol">(</a><a id="20288" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20292" href="Cubical.HITs.PropositionalTruncation.Properties.html#20292" class="Bound">x</a><a id="20293" class="Symbol">)</a> <a id="20295" class="Symbol">=</a> <a id="20297" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="20301" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="20303" href="Cubical.HITs.PropositionalTruncation.Properties.html#20292" class="Bound">x</a> <a id="20305" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="20316" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="20324" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20345" href="Cubical.HITs.PropositionalTruncation.Properties.html#20345" class="Bound">x</a> <a id="20347" class="Symbol">=</a> <a id="20349" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="20357" class="Symbol">(</a><a id="20358" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20366" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20387" class="Symbol">(</a><a id="20388" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20396" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20417" href="Cubical.HITs.PropositionalTruncation.Properties.html#20345" class="Bound">x</a><a id="20418" class="Symbol">))</a> <a id="20421" href="Cubical.HITs.PropositionalTruncation.Properties.html#20345" class="Bound">x</a>
        <a id="20431" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20439" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20460" href="Cubical.HITs.PropositionalTruncation.Properties.html#20460" class="Bound">x</a>  <a id="20463" class="Symbol">=</a> <a id="20465" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="20473" class="Symbol">(</a><a id="20474" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20482" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20503" class="Symbol">(</a><a id="20504" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20512" href="Cubical.HITs.PropositionalTruncation.Properties.html#19879" class="Function">∥∥-IdempotentR-⊎-Iso</a> <a id="20533" href="Cubical.HITs.PropositionalTruncation.Properties.html#20460" class="Bound">x</a><a id="20534" class="Symbol">))</a> <a id="20537" href="Cubical.HITs.PropositionalTruncation.Properties.html#20460" class="Bound">x</a>

<a id="∥∥-IdempotentR-⊎"></a><a id="20540" href="Cubical.HITs.PropositionalTruncation.Properties.html#20540" class="Function">∥∥-IdempotentR-⊎</a> <a id="20557" class="Symbol">:</a> <a id="20559" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20561" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20563" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20565" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20567" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20570" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20573" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20576" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20578" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20580" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20582" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20584" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20587" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20590" href="Cubical.HITs.PropositionalTruncation.Properties.html#20540" class="Function">∥∥-IdempotentR-⊎</a> <a id="20607" class="Symbol">=</a> <a id="20609" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="20612" href="Cubical.HITs.PropositionalTruncation.Properties.html#19766" class="Function">∥∥-IdempotentR-⊎-≃</a>

<a id="∥∥-Idempotent-⊎"></a><a id="20632" href="Cubical.HITs.PropositionalTruncation.Properties.html#20632" class="Function">∥∥-Idempotent-⊎</a> <a id="20648" class="Symbol">:</a> <a id="20650" class="Symbol">{</a><a id="20651" href="Cubical.HITs.PropositionalTruncation.Properties.html#20651" class="Bound">A</a> <a id="20653" class="Symbol">:</a> <a id="20655" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20660" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="20661" class="Symbol">}</a> <a id="20663" class="Symbol">{</a><a id="20664" href="Cubical.HITs.PropositionalTruncation.Properties.html#20664" class="Bound">A′</a> <a id="20667" class="Symbol">:</a> <a id="20669" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20674" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="20676" class="Symbol">}</a> <a id="20678" class="Symbol">→</a> <a id="20680" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20682" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20684" href="Cubical.HITs.PropositionalTruncation.Properties.html#20651" class="Bound">A</a> <a id="20686" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20689" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20691" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20693" href="Cubical.HITs.PropositionalTruncation.Properties.html#20664" class="Bound">A′</a> <a id="20696" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20699" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20702" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20704" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20706" href="Cubical.HITs.PropositionalTruncation.Properties.html#20651" class="Bound">A</a> <a id="20708" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20710" href="Cubical.HITs.PropositionalTruncation.Properties.html#20664" class="Bound">A′</a> <a id="20713" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20716" href="Cubical.HITs.PropositionalTruncation.Properties.html#20632" class="Function">∥∥-Idempotent-⊎</a> <a id="20732" class="Symbol">{</a><a id="20733" class="Argument">A</a> <a id="20735" class="Symbol">=</a> <a id="20737" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a><a id="20738" class="Symbol">}</a> <a id="20740" class="Symbol">{</a><a id="20741" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a><a id="20743" class="Symbol">}</a> <a id="20745" class="Symbol">=</a> <a id="20747" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20749" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20751" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a> <a id="20753" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20756" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20758" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20760" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a> <a id="20763" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20766" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20769" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20772" href="Cubical.HITs.PropositionalTruncation.Properties.html#20540" class="Function">∥∥-IdempotentR-⊎</a> <a id="20789" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="20822" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20824" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20826" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a> <a id="20828" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20831" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20833" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a> <a id="20836" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>     <a id="20843" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="20846" href="Cubical.HITs.PropositionalTruncation.Properties.html#19674" class="Function">∥∥-IdempotentL-⊎</a> <a id="20863" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="20896" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20898" href="Cubical.HITs.PropositionalTruncation.Properties.html#20737" class="Bound">A</a> <a id="20900" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="20902" href="Cubical.HITs.PropositionalTruncation.Properties.html#20741" class="Bound">A′</a> <a id="20905" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>         <a id="20916" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∥∥-IdempotentL-×-≃"></a><a id="20919" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a> <a id="20938" class="Symbol">:</a> <a id="20940" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20942" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20944" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20946" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20949" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="20951" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20954" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="20957" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="20959" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="20961" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="20963" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="20965" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="20968" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="20971" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a> <a id="20990" class="Symbol">=</a> <a id="20992" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="21003" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a>
  <a id="21026" class="Keyword">where</a> <a id="21032" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21053" class="Symbol">:</a> <a id="21055" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21059" class="Symbol">(</a><a id="21060" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21062" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21064" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21066" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21069" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21071" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21074" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21076" class="Symbol">)</a> <a id="21078" class="Symbol">(</a><a id="21079" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21081" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21083" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21085" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21088" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21090" class="Symbol">)</a>
        <a id="21100" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21108" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21129" href="Cubical.HITs.PropositionalTruncation.Properties.html#21129" class="Bound">x</a> <a id="21131" class="Symbol">=</a> <a id="21133" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="21137" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21145" href="Cubical.HITs.PropositionalTruncation.Properties.html#21167" class="Function">lem</a> <a id="21149" href="Cubical.HITs.PropositionalTruncation.Properties.html#21129" class="Bound">x</a>
          <a id="21161" class="Keyword">where</a> <a id="21167" href="Cubical.HITs.PropositionalTruncation.Properties.html#21167" class="Function">lem</a> <a id="21171" class="Symbol">:</a> <a id="21173" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21175" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21177" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21180" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21182" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21185" class="Symbol">→</a> <a id="21187" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21189" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21191" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21193" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21196" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="21215" href="Cubical.HITs.PropositionalTruncation.Properties.html#21167" class="Function">lem</a> <a id="21219" class="Symbol">(</a><a id="21220" href="Cubical.HITs.PropositionalTruncation.Properties.html#21220" class="Bound">a</a> <a id="21222" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21224" href="Cubical.HITs.PropositionalTruncation.Properties.html#21224" class="Bound">a′</a><a id="21226" class="Symbol">)</a> <a id="21228" class="Symbol">=</a> <a id="21230" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="21235" class="Symbol">(λ</a> <a id="21238" href="Cubical.HITs.PropositionalTruncation.Properties.html#21238" class="Bound">a</a> <a id="21240" href="Cubical.HITs.PropositionalTruncation.Properties.html#21240" class="Bound">a′</a> <a id="21243" class="Symbol">→</a> <a id="21245" href="Cubical.HITs.PropositionalTruncation.Properties.html#21238" class="Bound">a</a> <a id="21247" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21249" href="Cubical.HITs.PropositionalTruncation.Properties.html#21240" class="Bound">a′</a><a id="21251" class="Symbol">)</a> <a id="21253" href="Cubical.HITs.PropositionalTruncation.Properties.html#21220" class="Bound">a</a> <a id="21255" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="21257" href="Cubical.HITs.PropositionalTruncation.Properties.html#21224" class="Bound">a′</a> <a id="21260" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="21271" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21279" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21300" href="Cubical.HITs.PropositionalTruncation.Properties.html#21300" class="Bound">x</a> <a id="21302" class="Symbol">=</a> <a id="21304" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="21308" href="Cubical.HITs.PropositionalTruncation.Properties.html#21330" class="Function">lem</a> <a id="21312" href="Cubical.HITs.PropositionalTruncation.Properties.html#21300" class="Bound">x</a>
          <a id="21324" class="Keyword">where</a> <a id="21330" href="Cubical.HITs.PropositionalTruncation.Properties.html#21330" class="Function">lem</a> <a id="21334" class="Symbol">:</a> <a id="21336" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21338" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21340" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21343" class="Symbol">→</a> <a id="21345" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21347" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21349" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21352" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21354" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a>
                <a id="21373" href="Cubical.HITs.PropositionalTruncation.Properties.html#21330" class="Function">lem</a> <a id="21377" class="Symbol">(</a><a id="21378" href="Cubical.HITs.PropositionalTruncation.Properties.html#21378" class="Bound">a</a> <a id="21380" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21382" href="Cubical.HITs.PropositionalTruncation.Properties.html#21382" class="Bound">a′</a><a id="21384" class="Symbol">)</a> <a id="21386" class="Symbol">=</a> <a id="21388" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="21390" href="Cubical.HITs.PropositionalTruncation.Properties.html#21378" class="Bound">a</a> <a id="21392" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="21395" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21397" href="Cubical.HITs.PropositionalTruncation.Properties.html#21382" class="Bound">a′</a>
        <a id="21408" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="21416" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21437" href="Cubical.HITs.PropositionalTruncation.Properties.html#21437" class="Bound">x</a> <a id="21439" class="Symbol">=</a> <a id="21441" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21449" class="Symbol">(</a><a id="21450" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21458" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21479" class="Symbol">(</a><a id="21480" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21488" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21509" href="Cubical.HITs.PropositionalTruncation.Properties.html#21437" class="Bound">x</a><a id="21510" class="Symbol">))</a> <a id="21513" href="Cubical.HITs.PropositionalTruncation.Properties.html#21437" class="Bound">x</a>
        <a id="21523" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="21531" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21552" href="Cubical.HITs.PropositionalTruncation.Properties.html#21552" class="Bound">x</a>  <a id="21555" class="Symbol">=</a> <a id="21557" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21565" class="Symbol">(</a><a id="21566" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21574" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21595" class="Symbol">(</a><a id="21596" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21604" href="Cubical.HITs.PropositionalTruncation.Properties.html#21032" class="Function">∥∥-IdempotentL-×-Iso</a> <a id="21625" href="Cubical.HITs.PropositionalTruncation.Properties.html#21552" class="Bound">x</a><a id="21626" class="Symbol">))</a> <a id="21629" href="Cubical.HITs.PropositionalTruncation.Properties.html#21552" class="Bound">x</a>

<a id="∥∥-IdempotentL-×"></a><a id="21632" href="Cubical.HITs.PropositionalTruncation.Properties.html#21632" class="Function">∥∥-IdempotentL-×</a> <a id="21649" class="Symbol">:</a> <a id="21651" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21653" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21655" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21657" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21660" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21662" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21665" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21668" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21670" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21672" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21674" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21676" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21679" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="21682" href="Cubical.HITs.PropositionalTruncation.Properties.html#21632" class="Function">∥∥-IdempotentL-×</a> <a id="21699" class="Symbol">=</a> <a id="21701" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="21704" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a>

<a id="∥∥-IdempotentR-×-≃"></a><a id="21724" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a> <a id="21743" class="Symbol">:</a> <a id="21745" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21747" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21749" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21751" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21753" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21756" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21759" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21762" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="21764" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21766" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21768" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21770" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21773" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="21776" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a> <a id="21795" class="Symbol">=</a> <a id="21797" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="21808" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a>
  <a id="21831" class="Keyword">where</a> <a id="21837" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="21858" class="Symbol">:</a> <a id="21860" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21864" class="Symbol">(</a><a id="21865" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21867" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21869" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21871" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21873" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21876" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21879" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21881" class="Symbol">)</a> <a id="21883" class="Symbol">(</a><a id="21884" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21886" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21888" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21890" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21893" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="21895" class="Symbol">)</a>
        <a id="21905" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21913" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="21934" href="Cubical.HITs.PropositionalTruncation.Properties.html#21934" class="Bound">x</a> <a id="21936" class="Symbol">=</a> <a id="21938" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="21942" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="21950" href="Cubical.HITs.PropositionalTruncation.Properties.html#21972" class="Function">lem</a> <a id="21954" href="Cubical.HITs.PropositionalTruncation.Properties.html#21934" class="Bound">x</a>
          <a id="21966" class="Keyword">where</a> <a id="21972" href="Cubical.HITs.PropositionalTruncation.Properties.html#21972" class="Function">lem</a> <a id="21976" class="Symbol">:</a> <a id="21978" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21980" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21982" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21984" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="21987" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="21990" class="Symbol">→</a> <a id="21992" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="21994" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="21996" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21998" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22001" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="22020" href="Cubical.HITs.PropositionalTruncation.Properties.html#21972" class="Function">lem</a> <a id="22024" class="Symbol">(</a><a id="22025" href="Cubical.HITs.PropositionalTruncation.Properties.html#22025" class="Bound">a</a> <a id="22027" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22029" href="Cubical.HITs.PropositionalTruncation.Properties.html#22029" class="Bound">a′</a><a id="22031" class="Symbol">)</a> <a id="22033" class="Symbol">=</a> <a id="22035" href="Cubical.HITs.PropositionalTruncation.Properties.html#6815" class="Function">map2</a> <a id="22040" class="Symbol">(λ</a> <a id="22043" href="Cubical.HITs.PropositionalTruncation.Properties.html#22043" class="Bound">a</a> <a id="22045" href="Cubical.HITs.PropositionalTruncation.Properties.html#22045" class="Bound">a′</a> <a id="22048" class="Symbol">→</a> <a id="22050" href="Cubical.HITs.PropositionalTruncation.Properties.html#22043" class="Bound">a</a> <a id="22052" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22054" href="Cubical.HITs.PropositionalTruncation.Properties.html#22045" class="Bound">a′</a><a id="22056" class="Symbol">)</a> <a id="22058" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="22060" href="Cubical.HITs.PropositionalTruncation.Properties.html#22025" class="Bound">a</a> <a id="22062" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="22065" href="Cubical.HITs.PropositionalTruncation.Properties.html#22029" class="Bound">a′</a>
        <a id="22076" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22084" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22105" href="Cubical.HITs.PropositionalTruncation.Properties.html#22105" class="Bound">x</a> <a id="22107" class="Symbol">=</a> <a id="22109" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a> <a id="22113" href="Cubical.HITs.PropositionalTruncation.Properties.html#22135" class="Function">lem</a> <a id="22117" href="Cubical.HITs.PropositionalTruncation.Properties.html#22105" class="Bound">x</a>
          <a id="22129" class="Keyword">where</a> <a id="22135" href="Cubical.HITs.PropositionalTruncation.Properties.html#22135" class="Function">lem</a> <a id="22139" class="Symbol">:</a> <a id="22141" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22143" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22145" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22148" class="Symbol">→</a> <a id="22150" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22152" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22154" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22156" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
                <a id="22178" href="Cubical.HITs.PropositionalTruncation.Properties.html#22135" class="Function">lem</a> <a id="22182" class="Symbol">(</a><a id="22183" href="Cubical.HITs.PropositionalTruncation.Properties.html#22183" class="Bound">a</a> <a id="22185" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22187" href="Cubical.HITs.PropositionalTruncation.Properties.html#22187" class="Bound">a′</a><a id="22189" class="Symbol">)</a> <a id="22191" class="Symbol">=</a> <a id="22193" href="Cubical.HITs.PropositionalTruncation.Properties.html#22183" class="Bound">a</a> <a id="22195" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22197" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="22199" href="Cubical.HITs.PropositionalTruncation.Properties.html#22187" class="Bound">a′</a> <a id="22202" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
        <a id="22213" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="22221" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22242" href="Cubical.HITs.PropositionalTruncation.Properties.html#22242" class="Bound">x</a> <a id="22244" class="Symbol">=</a> <a id="22246" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="22254" class="Symbol">(</a><a id="22255" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22263" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22284" class="Symbol">(</a><a id="22285" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22293" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22314" href="Cubical.HITs.PropositionalTruncation.Properties.html#22242" class="Bound">x</a><a id="22315" class="Symbol">))</a> <a id="22318" href="Cubical.HITs.PropositionalTruncation.Properties.html#22242" class="Bound">x</a>
        <a id="22328" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="22336" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22357" href="Cubical.HITs.PropositionalTruncation.Properties.html#22357" class="Bound">x</a>  <a id="22360" class="Symbol">=</a> <a id="22362" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="22370" class="Symbol">(</a><a id="22371" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22379" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22400" class="Symbol">(</a><a id="22401" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22409" href="Cubical.HITs.PropositionalTruncation.Properties.html#21837" class="Function">∥∥-IdempotentR-×-Iso</a> <a id="22430" href="Cubical.HITs.PropositionalTruncation.Properties.html#22357" class="Bound">x</a><a id="22431" class="Symbol">))</a> <a id="22434" href="Cubical.HITs.PropositionalTruncation.Properties.html#22357" class="Bound">x</a>

<a id="∥∥-IdempotentR-×"></a><a id="22437" href="Cubical.HITs.PropositionalTruncation.Properties.html#22437" class="Function">∥∥-IdempotentR-×</a> <a id="22454" class="Symbol">:</a> <a id="22456" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22458" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22460" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22462" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22464" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22467" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22470" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22473" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22475" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22477" href="Cubical.HITs.PropositionalTruncation.Properties.html#673" class="Generalizable">A</a> <a id="22479" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22481" href="Cubical.HITs.PropositionalTruncation.Properties.html#692" class="Generalizable">A′</a> <a id="22484" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22487" href="Cubical.HITs.PropositionalTruncation.Properties.html#22437" class="Function">∥∥-IdempotentR-×</a> <a id="22504" class="Symbol">=</a> <a id="22506" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="22509" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a>

<a id="∥∥-Idempotent-×"></a><a id="22529" href="Cubical.HITs.PropositionalTruncation.Properties.html#22529" class="Function">∥∥-Idempotent-×</a> <a id="22545" class="Symbol">:</a> <a id="22547" class="Symbol">{</a><a id="22548" href="Cubical.HITs.PropositionalTruncation.Properties.html#22548" class="Bound">A</a> <a id="22550" class="Symbol">:</a> <a id="22552" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22557" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="22558" class="Symbol">}</a> <a id="22560" class="Symbol">{</a><a id="22561" href="Cubical.HITs.PropositionalTruncation.Properties.html#22561" class="Bound">A′</a> <a id="22564" class="Symbol">:</a> <a id="22566" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22571" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="22573" class="Symbol">}</a> <a id="22575" class="Symbol">→</a> <a id="22577" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22579" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22581" href="Cubical.HITs.PropositionalTruncation.Properties.html#22548" class="Bound">A</a> <a id="22583" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22586" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22588" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22590" href="Cubical.HITs.PropositionalTruncation.Properties.html#22561" class="Bound">A′</a> <a id="22593" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22596" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22599" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22601" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22603" href="Cubical.HITs.PropositionalTruncation.Properties.html#22548" class="Bound">A</a> <a id="22605" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22607" href="Cubical.HITs.PropositionalTruncation.Properties.html#22561" class="Bound">A′</a> <a id="22610" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22613" href="Cubical.HITs.PropositionalTruncation.Properties.html#22529" class="Function">∥∥-Idempotent-×</a> <a id="22629" class="Symbol">{</a><a id="22630" class="Argument">A</a> <a id="22632" class="Symbol">=</a> <a id="22634" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a><a id="22635" class="Symbol">}</a> <a id="22637" class="Symbol">{</a><a id="22638" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a><a id="22640" class="Symbol">}</a> <a id="22642" class="Symbol">=</a> <a id="22644" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22646" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22648" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a> <a id="22650" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22655" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22657" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a> <a id="22660" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22663" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22666" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22669" href="Cubical.HITs.PropositionalTruncation.Properties.html#22437" class="Function">∥∥-IdempotentR-×</a> <a id="22686" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="22719" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22721" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22723" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a> <a id="22725" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22728" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22730" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a> <a id="22733" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>     <a id="22740" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="22743" href="Cubical.HITs.PropositionalTruncation.Properties.html#21632" class="Function">∥∥-IdempotentL-×</a> <a id="22760" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                               <a id="22793" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22795" href="Cubical.HITs.PropositionalTruncation.Properties.html#22634" class="Bound">A</a> <a id="22797" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22799" href="Cubical.HITs.PropositionalTruncation.Properties.html#22638" class="Bound">A′</a> <a id="22802" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>         <a id="22813" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

<a id="∥∥-Idempotent-×-≃"></a><a id="22816" href="Cubical.HITs.PropositionalTruncation.Properties.html#22816" class="Function">∥∥-Idempotent-×-≃</a> <a id="22834" class="Symbol">:</a> <a id="22836" class="Symbol">{</a><a id="22837" href="Cubical.HITs.PropositionalTruncation.Properties.html#22837" class="Bound">A</a> <a id="22839" class="Symbol">:</a> <a id="22841" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22846" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="22847" class="Symbol">}</a> <a id="22849" class="Symbol">{</a><a id="22850" href="Cubical.HITs.PropositionalTruncation.Properties.html#22850" class="Bound">A′</a> <a id="22853" class="Symbol">:</a> <a id="22855" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22860" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="22862" class="Symbol">}</a> <a id="22864" class="Symbol">→</a> <a id="22866" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22868" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22870" href="Cubical.HITs.PropositionalTruncation.Properties.html#22837" class="Bound">A</a> <a id="22872" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22875" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22877" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22879" href="Cubical.HITs.PropositionalTruncation.Properties.html#22850" class="Bound">A′</a> <a id="22882" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22885" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="22888" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="22890" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="22892" href="Cubical.HITs.PropositionalTruncation.Properties.html#22837" class="Bound">A</a> <a id="22894" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="22896" href="Cubical.HITs.PropositionalTruncation.Properties.html#22850" class="Bound">A′</a> <a id="22899" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="22902" href="Cubical.HITs.PropositionalTruncation.Properties.html#22816" class="Function">∥∥-Idempotent-×-≃</a> <a id="22920" class="Symbol">{</a><a id="22921" class="Argument">A</a> <a id="22923" class="Symbol">=</a> <a id="22925" href="Cubical.HITs.PropositionalTruncation.Properties.html#22925" class="Bound">A</a><a id="22926" class="Symbol">}</a> <a id="22928" class="Symbol">{</a><a id="22929" href="Cubical.HITs.PropositionalTruncation.Properties.html#22929" class="Bound">A′</a><a id="22931" class="Symbol">}</a> <a id="22933" class="Symbol">=</a> <a id="22935" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="22945" href="Cubical.HITs.PropositionalTruncation.Properties.html#21724" class="Function">∥∥-IdempotentR-×-≃</a> <a id="22964" href="Cubical.HITs.PropositionalTruncation.Properties.html#20919" class="Function">∥∥-IdempotentL-×-≃</a>

<a id="∥∥-×-≃"></a><a id="22984" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a> <a id="22991" class="Symbol">:</a> <a id="22993" class="Symbol">{</a><a id="22994" href="Cubical.HITs.PropositionalTruncation.Properties.html#22994" class="Bound">A</a> <a id="22996" class="Symbol">:</a> <a id="22998" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23003" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23004" class="Symbol">}</a> <a id="23006" class="Symbol">{</a><a id="23007" href="Cubical.HITs.PropositionalTruncation.Properties.html#23007" class="Bound">A′</a> <a id="23010" class="Symbol">:</a> <a id="23012" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23017" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="23019" class="Symbol">}</a> <a id="23021" class="Symbol">→</a> <a id="23023" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23025" href="Cubical.HITs.PropositionalTruncation.Properties.html#22994" class="Bound">A</a> <a id="23027" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23030" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23032" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23034" href="Cubical.HITs.PropositionalTruncation.Properties.html#23007" class="Bound">A′</a> <a id="23037" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23040" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23042" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23044" href="Cubical.HITs.PropositionalTruncation.Properties.html#22994" class="Bound">A</a> <a id="23046" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23048" href="Cubical.HITs.PropositionalTruncation.Properties.html#23007" class="Bound">A′</a> <a id="23051" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="23054" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a> <a id="23061" class="Symbol">{</a><a id="23062" class="Argument">A</a> <a id="23064" class="Symbol">=</a> <a id="23066" href="Cubical.HITs.PropositionalTruncation.Properties.html#23066" class="Bound">A</a><a id="23067" class="Symbol">}</a> <a id="23069" class="Symbol">{</a><a id="23070" href="Cubical.HITs.PropositionalTruncation.Properties.html#23070" class="Bound">A′</a><a id="23072" class="Symbol">}</a> <a id="23074" class="Symbol">=</a> <a id="23076" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="23086" class="Symbol">(</a><a id="23087" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="23096" class="Symbol">(</a><a id="23097" href="Cubical.HITs.PropositionalTruncation.Properties.html#6095" class="Function">propTruncIdempotent≃</a> <a id="23118" class="Symbol">(</a><a id="23119" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="23127" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a> <a id="23143" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a><a id="23158" class="Symbol">)))</a> <a id="23162" href="Cubical.HITs.PropositionalTruncation.Properties.html#22816" class="Function">∥∥-Idempotent-×-≃</a>

<a id="∥∥-×"></a><a id="23181" href="Cubical.HITs.PropositionalTruncation.Properties.html#23181" class="Function">∥∥-×</a> <a id="23186" class="Symbol">:</a> <a id="23188" class="Symbol">{</a><a id="23189" href="Cubical.HITs.PropositionalTruncation.Properties.html#23189" class="Bound">A</a> <a id="23191" class="Symbol">:</a> <a id="23193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23198" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23199" class="Symbol">}</a> <a id="23201" class="Symbol">{</a><a id="23202" href="Cubical.HITs.PropositionalTruncation.Properties.html#23202" class="Bound">A′</a> <a id="23205" class="Symbol">:</a> <a id="23207" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23212" href="Cubical.HITs.PropositionalTruncation.Properties.html#658" class="Generalizable">ℓ&#39;</a><a id="23214" class="Symbol">}</a> <a id="23216" class="Symbol">→</a> <a id="23218" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23220" href="Cubical.HITs.PropositionalTruncation.Properties.html#23189" class="Bound">A</a> <a id="23222" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23225" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23227" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23229" href="Cubical.HITs.PropositionalTruncation.Properties.html#23202" class="Bound">A′</a> <a id="23232" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23235" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23237" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23239" href="Cubical.HITs.PropositionalTruncation.Properties.html#23189" class="Bound">A</a> <a id="23241" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23243" href="Cubical.HITs.PropositionalTruncation.Properties.html#23202" class="Bound">A′</a> <a id="23246" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="23249" href="Cubical.HITs.PropositionalTruncation.Properties.html#23181" class="Function">∥∥-×</a> <a id="23254" class="Symbol">=</a> <a id="23256" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="23259" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a>

<a id="23267" class="Comment">-- using this we get a convenient recursor/eliminator for binary functions into sets</a>
<a id="rec2→Set"></a><a id="23352" href="Cubical.HITs.PropositionalTruncation.Properties.html#23352" class="Function">rec2→Set</a> <a id="23361" class="Symbol">:</a> <a id="23363" class="Symbol">{</a><a id="23364" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a> <a id="23366" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a> <a id="23368" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a> <a id="23370" class="Symbol">:</a> <a id="23372" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23377" href="Cubical.HITs.PropositionalTruncation.Properties.html#656" class="Generalizable">ℓ</a><a id="23378" class="Symbol">}</a> <a id="23380" class="Symbol">(</a><a id="23381" href="Cubical.HITs.PropositionalTruncation.Properties.html#23381" class="Bound">Cset</a> <a id="23386" class="Symbol">:</a> <a id="23388" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="23394" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a><a id="23395" class="Symbol">)</a>
         <a id="23406" class="Symbol">→</a> <a id="23408" class="Symbol">(</a><a id="23409" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">f</a> <a id="23411" class="Symbol">:</a> <a id="23413" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a> <a id="23415" class="Symbol">→</a> <a id="23417" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a> <a id="23419" class="Symbol">→</a> <a id="23421" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a><a id="23422" class="Symbol">)</a>
         <a id="23433" class="Symbol">→</a> <a id="23435" class="Symbol">(∀</a> <a id="23438" class="Symbol">(</a><a id="23439" href="Cubical.HITs.PropositionalTruncation.Properties.html#23439" class="Bound">a</a> <a id="23441" href="Cubical.HITs.PropositionalTruncation.Properties.html#23441" class="Bound">a&#39;</a> <a id="23444" class="Symbol">:</a> <a id="23446" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a><a id="23447" class="Symbol">)</a> <a id="23449" class="Symbol">(</a><a id="23450" href="Cubical.HITs.PropositionalTruncation.Properties.html#23450" class="Bound">b</a> <a id="23452" href="Cubical.HITs.PropositionalTruncation.Properties.html#23452" class="Bound">b&#39;</a> <a id="23455" class="Symbol">:</a> <a id="23457" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a><a id="23458" class="Symbol">)</a> <a id="23460" class="Symbol">→</a> <a id="23462" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">f</a> <a id="23464" href="Cubical.HITs.PropositionalTruncation.Properties.html#23439" class="Bound">a</a> <a id="23466" href="Cubical.HITs.PropositionalTruncation.Properties.html#23450" class="Bound">b</a> <a id="23468" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23470" href="Cubical.HITs.PropositionalTruncation.Properties.html#23409" class="Bound">f</a> <a id="23472" href="Cubical.HITs.PropositionalTruncation.Properties.html#23441" class="Bound">a&#39;</a> <a id="23475" href="Cubical.HITs.PropositionalTruncation.Properties.html#23452" class="Bound">b&#39;</a><a id="23477" class="Symbol">)</a>
         <a id="23488" class="Symbol">→</a> <a id="23490" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23492" href="Cubical.HITs.PropositionalTruncation.Properties.html#23364" class="Bound">A</a> <a id="23494" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23497" class="Symbol">→</a> <a id="23499" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23501" href="Cubical.HITs.PropositionalTruncation.Properties.html#23366" class="Bound">B</a> <a id="23503" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23506" class="Symbol">→</a> <a id="23508" href="Cubical.HITs.PropositionalTruncation.Properties.html#23368" class="Bound">C</a>
<a id="23510" href="Cubical.HITs.PropositionalTruncation.Properties.html#23352" class="Function">rec2→Set</a> <a id="23519" class="Symbol">{</a><a id="23520" class="Argument">A</a> <a id="23522" class="Symbol">=</a> <a id="23524" href="Cubical.HITs.PropositionalTruncation.Properties.html#23524" class="Bound">A</a><a id="23525" class="Symbol">}</a> <a id="23527" class="Symbol">{</a><a id="23528" class="Argument">B</a> <a id="23530" class="Symbol">=</a> <a id="23532" href="Cubical.HITs.PropositionalTruncation.Properties.html#23532" class="Bound">B</a><a id="23533" class="Symbol">}</a> <a id="23535" class="Symbol">{</a><a id="23536" class="Argument">C</a> <a id="23538" class="Symbol">=</a> <a id="23540" href="Cubical.HITs.PropositionalTruncation.Properties.html#23540" class="Bound">C</a><a id="23541" class="Symbol">}</a> <a id="23543" href="Cubical.HITs.PropositionalTruncation.Properties.html#23543" class="Bound">Cset</a> <a id="23548" href="Cubical.HITs.PropositionalTruncation.Properties.html#23548" class="Bound">f</a> <a id="23550" href="Cubical.HITs.PropositionalTruncation.Properties.html#23550" class="Bound">fconst</a> <a id="23557" class="Symbol">=</a> <a id="23559" href="Cubical.Foundations.Function.html#2904" class="Function">curry</a> <a id="23565" class="Symbol">(</a><a id="23566" href="Cubical.HITs.PropositionalTruncation.Properties.html#23591" class="Function">g</a> <a id="23568" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="23570" href="Cubical.HITs.PropositionalTruncation.Properties.html#22984" class="Function">∥∥-×-≃</a> <a id="23577" class="Symbol">.</a><a id="23578" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="23581" class="Symbol">)</a>
 <a id="23584" class="Keyword">where</a>
 <a id="23591" href="Cubical.HITs.PropositionalTruncation.Properties.html#23591" class="Function">g</a> <a id="23593" class="Symbol">:</a> <a id="23595" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="23597" href="Cubical.HITs.PropositionalTruncation.Properties.html#23524" class="Bound">A</a> <a id="23599" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="23601" href="Cubical.HITs.PropositionalTruncation.Properties.html#23532" class="Bound">B</a> <a id="23603" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="23606" class="Symbol">→</a> <a id="23608" href="Cubical.HITs.PropositionalTruncation.Properties.html#23540" class="Bound">C</a>
 <a id="23611" href="Cubical.HITs.PropositionalTruncation.Properties.html#23591" class="Function">g</a> <a id="23613" class="Symbol">=</a> <a id="23615" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="23623" href="Cubical.HITs.PropositionalTruncation.Properties.html#23543" class="Bound">Cset</a> <a id="23628" class="Symbol">(</a><a id="23629" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="23637" href="Cubical.HITs.PropositionalTruncation.Properties.html#23548" class="Bound">f</a><a id="23638" class="Symbol">)</a> <a id="23640" class="Symbol">λ</a> <a id="23642" href="Cubical.HITs.PropositionalTruncation.Properties.html#23642" class="Bound">x</a> <a id="23644" href="Cubical.HITs.PropositionalTruncation.Properties.html#23644" class="Bound">y</a> <a id="23646" class="Symbol">→</a> <a id="23648" href="Cubical.HITs.PropositionalTruncation.Properties.html#23550" class="Bound">fconst</a> <a id="23655" class="Symbol">(</a><a id="23656" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23660" href="Cubical.HITs.PropositionalTruncation.Properties.html#23642" class="Bound">x</a><a id="23661" class="Symbol">)</a> <a id="23663" class="Symbol">(</a><a id="23664" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23668" href="Cubical.HITs.PropositionalTruncation.Properties.html#23644" class="Bound">y</a><a id="23669" class="Symbol">)</a> <a id="23671" class="Symbol">(</a><a id="23672" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23676" href="Cubical.HITs.PropositionalTruncation.Properties.html#23642" class="Bound">x</a><a id="23677" class="Symbol">)</a> <a id="23679" class="Symbol">(</a><a id="23680" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23684" href="Cubical.HITs.PropositionalTruncation.Properties.html#23644" class="Bound">y</a><a id="23685" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.PropositionalTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.PropositionalTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a> <a id="106" class="Keyword">public</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Cubical.HITs.PropositionalTruncation.Properties.html" class="Module">Cubical.HITs.PropositionalTruncation.Properties</a> <a id="173" class="Keyword">public</a>

<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Cubical.HITs.PropositionalTruncation.MagicTrick.html" class="Module">Cubical.HITs.PropositionalTruncation.MagicTrick</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Pushout.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Pushout.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a>

<a id="388" class="Keyword">private</a>
  <a id="398" class="Keyword">variable</a>
    <a id="411" href="Cubical.HITs.Pushout.Base.html#411" class="Generalizable">ℓ</a> <a id="413" class="Symbol">:</a> <a id="415" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="425" href="Cubical.HITs.Pushout.Base.html#425" class="Generalizable">X₀</a> <a id="428" href="Cubical.HITs.Pushout.Base.html#428" class="Generalizable">X₁</a> <a id="431" href="Cubical.HITs.Pushout.Base.html#431" class="Generalizable">X₂</a> <a id="434" href="Cubical.HITs.Pushout.Base.html#434" class="Generalizable">Y₀</a> <a id="437" href="Cubical.HITs.Pushout.Base.html#437" class="Generalizable">Y₁</a> <a id="440" href="Cubical.HITs.Pushout.Base.html#440" class="Generalizable">Y₂</a> <a id="443" class="Symbol">:</a> <a id="445" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="450" href="Cubical.HITs.Pushout.Base.html#411" class="Generalizable">ℓ</a>

<a id="453" class="Keyword">data</a> <a id="Pushout"></a><a id="458" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="466" class="Symbol">{</a><a id="467" href="Cubical.HITs.Pushout.Base.html#467" class="Bound">ℓ</a> <a id="469" href="Cubical.HITs.Pushout.Base.html#469" class="Bound">ℓ&#39;</a> <a id="472" href="Cubical.HITs.Pushout.Base.html#472" class="Bound">ℓ&#39;&#39;</a><a id="475" class="Symbol">}</a> <a id="477" class="Symbol">{</a><a id="478" href="Cubical.HITs.Pushout.Base.html#478" class="Bound">A</a> <a id="480" class="Symbol">:</a> <a id="482" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="487" href="Cubical.HITs.Pushout.Base.html#467" class="Bound">ℓ</a><a id="488" class="Symbol">}</a> <a id="490" class="Symbol">{</a><a id="491" href="Cubical.HITs.Pushout.Base.html#491" class="Bound">B</a> <a id="493" class="Symbol">:</a> <a id="495" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="500" href="Cubical.HITs.Pushout.Base.html#469" class="Bound">ℓ&#39;</a><a id="502" class="Symbol">}</a> <a id="504" class="Symbol">{</a><a id="505" href="Cubical.HITs.Pushout.Base.html#505" class="Bound">C</a> <a id="507" class="Symbol">:</a> <a id="509" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="514" href="Cubical.HITs.Pushout.Base.html#472" class="Bound">ℓ&#39;&#39;</a><a id="517" class="Symbol">}</a>
             <a id="532" class="Symbol">(</a><a id="533" href="Cubical.HITs.Pushout.Base.html#533" class="Bound">f</a> <a id="535" class="Symbol">:</a> <a id="537" href="Cubical.HITs.Pushout.Base.html#478" class="Bound">A</a> <a id="539" class="Symbol">→</a> <a id="541" href="Cubical.HITs.Pushout.Base.html#491" class="Bound">B</a><a id="542" class="Symbol">)</a> <a id="544" class="Symbol">(</a><a id="545" href="Cubical.HITs.Pushout.Base.html#545" class="Bound">g</a> <a id="547" class="Symbol">:</a> <a id="549" href="Cubical.HITs.Pushout.Base.html#478" class="Bound">A</a> <a id="551" class="Symbol">→</a> <a id="553" href="Cubical.HITs.Pushout.Base.html#505" class="Bound">C</a><a id="554" class="Symbol">)</a> <a id="556" class="Symbol">:</a> <a id="558" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="563" class="Symbol">(</a><a id="564" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="570" href="Cubical.HITs.Pushout.Base.html#467" class="Bound">ℓ</a> <a id="572" class="Symbol">(</a><a id="573" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="579" href="Cubical.HITs.Pushout.Base.html#469" class="Bound">ℓ&#39;</a> <a id="582" href="Cubical.HITs.Pushout.Base.html#472" class="Bound">ℓ&#39;&#39;</a><a id="585" class="Symbol">))</a> <a id="588" class="Keyword">where</a>
  <a id="Pushout.inl"></a><a id="596" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="600" class="Symbol">:</a> <a id="602" href="Cubical.HITs.Pushout.Base.html#491" class="Bound">B</a> <a id="604" class="Symbol">→</a> <a id="606" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="614" href="Cubical.HITs.Pushout.Base.html#533" class="Bound">f</a> <a id="616" href="Cubical.HITs.Pushout.Base.html#545" class="Bound">g</a>
  <a id="Pushout.inr"></a><a id="620" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="624" class="Symbol">:</a> <a id="626" href="Cubical.HITs.Pushout.Base.html#505" class="Bound">C</a> <a id="628" class="Symbol">→</a> <a id="630" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="638" href="Cubical.HITs.Pushout.Base.html#533" class="Bound">f</a> <a id="640" href="Cubical.HITs.Pushout.Base.html#545" class="Bound">g</a>
  <a id="Pushout.push"></a><a id="644" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="649" class="Symbol">:</a> <a id="651" class="Symbol">(</a><a id="652" href="Cubical.HITs.Pushout.Base.html#652" class="Bound">a</a> <a id="654" class="Symbol">:</a> <a id="656" href="Cubical.HITs.Pushout.Base.html#478" class="Bound">A</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">→</a> <a id="661" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="665" class="Symbol">(</a><a id="666" href="Cubical.HITs.Pushout.Base.html#533" class="Bound">f</a> <a id="668" href="Cubical.HITs.Pushout.Base.html#652" class="Bound">a</a><a id="669" class="Symbol">)</a> <a id="671" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="673" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="677" class="Symbol">(</a><a id="678" href="Cubical.HITs.Pushout.Base.html#545" class="Bound">g</a> <a id="680" href="Cubical.HITs.Pushout.Base.html#652" class="Bound">a</a><a id="681" class="Symbol">)</a>

<a id="Pushout→"></a><a id="684" href="Cubical.HITs.Pushout.Base.html#684" class="Function">Pushout→</a> <a id="693" class="Symbol">:</a>
  <a id="697" class="Symbol">(</a><a id="698" href="Cubical.HITs.Pushout.Base.html#698" class="Bound">f₁</a> <a id="701" class="Symbol">:</a> <a id="703" href="Cubical.HITs.Pushout.Base.html#425" class="Generalizable">X₀</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.HITs.Pushout.Base.html#428" class="Generalizable">X₁</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">(</a><a id="713" href="Cubical.HITs.Pushout.Base.html#713" class="Bound">f₂</a> <a id="716" class="Symbol">:</a> <a id="718" href="Cubical.HITs.Pushout.Base.html#425" class="Generalizable">X₀</a> <a id="721" class="Symbol">→</a> <a id="723" href="Cubical.HITs.Pushout.Base.html#431" class="Generalizable">X₂</a><a id="725" class="Symbol">)</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.HITs.Pushout.Base.html#728" class="Bound">g₁</a> <a id="731" class="Symbol">:</a> <a id="733" href="Cubical.HITs.Pushout.Base.html#434" class="Generalizable">Y₀</a> <a id="736" class="Symbol">→</a> <a id="738" href="Cubical.HITs.Pushout.Base.html#437" class="Generalizable">Y₁</a><a id="740" class="Symbol">)</a> <a id="742" class="Symbol">(</a><a id="743" href="Cubical.HITs.Pushout.Base.html#743" class="Bound">g₂</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.HITs.Pushout.Base.html#434" class="Generalizable">Y₀</a> <a id="751" class="Symbol">→</a> <a id="753" href="Cubical.HITs.Pushout.Base.html#440" class="Generalizable">Y₂</a><a id="755" class="Symbol">)</a>
  <a id="759" class="Symbol">(</a><a id="760" href="Cubical.HITs.Pushout.Base.html#760" class="Bound">h₀</a> <a id="763" class="Symbol">:</a> <a id="765" href="Cubical.HITs.Pushout.Base.html#425" class="Generalizable">X₀</a> <a id="768" class="Symbol">→</a> <a id="770" href="Cubical.HITs.Pushout.Base.html#434" class="Generalizable">Y₀</a><a id="772" class="Symbol">)</a> <a id="774" class="Symbol">(</a><a id="775" href="Cubical.HITs.Pushout.Base.html#775" class="Bound">h₁</a> <a id="778" class="Symbol">:</a> <a id="780" href="Cubical.HITs.Pushout.Base.html#428" class="Generalizable">X₁</a> <a id="783" class="Symbol">→</a> <a id="785" href="Cubical.HITs.Pushout.Base.html#437" class="Generalizable">Y₁</a><a id="787" class="Symbol">)</a> <a id="789" class="Symbol">(</a><a id="790" href="Cubical.HITs.Pushout.Base.html#790" class="Bound">h₂</a> <a id="793" class="Symbol">:</a> <a id="795" href="Cubical.HITs.Pushout.Base.html#431" class="Generalizable">X₂</a> <a id="798" class="Symbol">→</a> <a id="800" href="Cubical.HITs.Pushout.Base.html#440" class="Generalizable">Y₂</a><a id="802" class="Symbol">)</a>
  <a id="806" class="Symbol">(</a><a id="807" href="Cubical.HITs.Pushout.Base.html#807" class="Bound">e₁</a> <a id="810" class="Symbol">:</a> <a id="812" href="Cubical.HITs.Pushout.Base.html#775" class="Bound">h₁</a> <a id="815" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="817" href="Cubical.HITs.Pushout.Base.html#698" class="Bound">f₁</a> <a id="820" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="822" href="Cubical.HITs.Pushout.Base.html#728" class="Bound">g₁</a> <a id="825" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="827" href="Cubical.HITs.Pushout.Base.html#760" class="Bound">h₀</a><a id="829" class="Symbol">)</a> <a id="831" class="Symbol">(</a><a id="832" href="Cubical.HITs.Pushout.Base.html#832" class="Bound">e₂</a> <a id="835" class="Symbol">:</a> <a id="837" href="Cubical.HITs.Pushout.Base.html#790" class="Bound">h₂</a> <a id="840" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="842" href="Cubical.HITs.Pushout.Base.html#713" class="Bound">f₂</a> <a id="845" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="847" href="Cubical.HITs.Pushout.Base.html#743" class="Bound">g₂</a> <a id="850" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="852" href="Cubical.HITs.Pushout.Base.html#760" class="Bound">h₀</a><a id="854" class="Symbol">)</a>
  <a id="858" class="Symbol">→</a> <a id="860" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="868" href="Cubical.HITs.Pushout.Base.html#698" class="Bound">f₁</a> <a id="871" href="Cubical.HITs.Pushout.Base.html#713" class="Bound">f₂</a> <a id="874" class="Symbol">→</a> <a id="876" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="884" href="Cubical.HITs.Pushout.Base.html#728" class="Bound">g₁</a> <a id="887" href="Cubical.HITs.Pushout.Base.html#743" class="Bound">g₂</a>
<a id="890" href="Cubical.HITs.Pushout.Base.html#684" class="Function">Pushout→</a> <a id="899" href="Cubical.HITs.Pushout.Base.html#899" class="Bound">f₁</a> <a id="902" href="Cubical.HITs.Pushout.Base.html#902" class="Bound">f₂</a> <a id="905" href="Cubical.HITs.Pushout.Base.html#905" class="Bound">g₁</a> <a id="908" href="Cubical.HITs.Pushout.Base.html#908" class="Bound">g₂</a> <a id="911" href="Cubical.HITs.Pushout.Base.html#911" class="Bound">h₀</a> <a id="914" href="Cubical.HITs.Pushout.Base.html#914" class="Bound">h₁</a> <a id="917" href="Cubical.HITs.Pushout.Base.html#917" class="Bound">h₂</a> <a id="920" href="Cubical.HITs.Pushout.Base.html#920" class="Bound">e₁</a> <a id="923" href="Cubical.HITs.Pushout.Base.html#923" class="Bound">e₂</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="931" href="Cubical.HITs.Pushout.Base.html#931" class="Bound">x</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">=</a> <a id="936" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.HITs.Pushout.Base.html#914" class="Bound">h₁</a> <a id="944" href="Cubical.HITs.Pushout.Base.html#931" class="Bound">x</a><a id="945" class="Symbol">)</a>
<a id="947" href="Cubical.HITs.Pushout.Base.html#684" class="Function">Pushout→</a> <a id="956" href="Cubical.HITs.Pushout.Base.html#956" class="Bound">f₁</a> <a id="959" href="Cubical.HITs.Pushout.Base.html#959" class="Bound">f₂</a> <a id="962" href="Cubical.HITs.Pushout.Base.html#962" class="Bound">g₁</a> <a id="965" href="Cubical.HITs.Pushout.Base.html#965" class="Bound">g₂</a> <a id="968" href="Cubical.HITs.Pushout.Base.html#968" class="Bound">h₀</a> <a id="971" href="Cubical.HITs.Pushout.Base.html#971" class="Bound">h₁</a> <a id="974" href="Cubical.HITs.Pushout.Base.html#974" class="Bound">h₂</a> <a id="977" href="Cubical.HITs.Pushout.Base.html#977" class="Bound">e₁</a> <a id="980" href="Cubical.HITs.Pushout.Base.html#980" class="Bound">e₂</a> <a id="983" class="Symbol">(</a><a id="984" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="988" href="Cubical.HITs.Pushout.Base.html#988" class="Bound">x</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">=</a> <a id="993" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="997" class="Symbol">(</a><a id="998" href="Cubical.HITs.Pushout.Base.html#974" class="Bound">h₂</a> <a id="1001" href="Cubical.HITs.Pushout.Base.html#988" class="Bound">x</a><a id="1002" class="Symbol">)</a>
<a id="1004" href="Cubical.HITs.Pushout.Base.html#684" class="Function">Pushout→</a> <a id="1013" href="Cubical.HITs.Pushout.Base.html#1013" class="Bound">f₁</a> <a id="1016" href="Cubical.HITs.Pushout.Base.html#1016" class="Bound">f₂</a> <a id="1019" href="Cubical.HITs.Pushout.Base.html#1019" class="Bound">g₁</a> <a id="1022" href="Cubical.HITs.Pushout.Base.html#1022" class="Bound">g₂</a> <a id="1025" href="Cubical.HITs.Pushout.Base.html#1025" class="Bound">h₀</a> <a id="1028" href="Cubical.HITs.Pushout.Base.html#1028" class="Bound">h₁</a> <a id="1031" href="Cubical.HITs.Pushout.Base.html#1031" class="Bound">h₂</a> <a id="1034" href="Cubical.HITs.Pushout.Base.html#1034" class="Bound">e₁</a> <a id="1037" href="Cubical.HITs.Pushout.Base.html#1037" class="Bound">e₂</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1046" href="Cubical.HITs.Pushout.Base.html#1046" class="Bound">a</a> <a id="1048" href="Cubical.HITs.Pushout.Base.html#1048" class="Bound">i</a><a id="1049" class="Symbol">)</a> <a id="1051" class="Symbol">=</a>
  <a id="1055" class="Symbol">((λ</a> <a id="1059" href="Cubical.HITs.Pushout.Base.html#1059" class="Bound">j</a> <a id="1061" class="Symbol">→</a> <a id="1063" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Cubical.HITs.Pushout.Base.html#1034" class="Bound">e₁</a> <a id="1071" href="Cubical.HITs.Pushout.Base.html#1059" class="Bound">j</a> <a id="1073" href="Cubical.HITs.Pushout.Base.html#1046" class="Bound">a</a><a id="1074" class="Symbol">))</a> <a id="1077" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1080" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Cubical.HITs.Pushout.Base.html#1025" class="Bound">h₀</a> <a id="1089" href="Cubical.HITs.Pushout.Base.html#1046" class="Bound">a</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1095" class="Symbol">λ</a> <a id="1097" href="Cubical.HITs.Pushout.Base.html#1097" class="Bound">j</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.HITs.Pushout.Base.html#1037" class="Bound">e₂</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1112" href="Cubical.HITs.Pushout.Base.html#1097" class="Bound">j</a><a id="1113" class="Symbol">)</a> <a id="1115" href="Cubical.HITs.Pushout.Base.html#1046" class="Bound">a</a><a id="1116" class="Symbol">))</a> <a id="1119" href="Cubical.HITs.Pushout.Base.html#1048" class="Bound">i</a>

<a id="1122" class="Comment">-- cofiber (equivalent to Cone in Cubical.HITs.MappingCones.Base)</a>
<a id="cofib"></a><a id="1188" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="1194" class="Symbol">:</a> <a id="1196" class="Symbol">∀</a> <a id="1198" class="Symbol">{</a><a id="1199" href="Cubical.HITs.Pushout.Base.html#1199" class="Bound">ℓ</a> <a id="1201" href="Cubical.HITs.Pushout.Base.html#1201" class="Bound">ℓ&#39;</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">{</a><a id="1206" href="Cubical.HITs.Pushout.Base.html#1206" class="Bound">A</a> <a id="1208" class="Symbol">:</a> <a id="1210" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1215" href="Cubical.HITs.Pushout.Base.html#1199" class="Bound">ℓ</a><a id="1216" class="Symbol">}</a> <a id="1218" class="Symbol">{</a><a id="1219" href="Cubical.HITs.Pushout.Base.html#1219" class="Bound">B</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1228" href="Cubical.HITs.Pushout.Base.html#1201" class="Bound">ℓ&#39;</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Cubical.HITs.Pushout.Base.html#1233" class="Bound">f</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Cubical.HITs.Pushout.Base.html#1206" class="Bound">A</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Cubical.HITs.Pushout.Base.html#1219" class="Bound">B</a><a id="1242" class="Symbol">)</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1251" class="Symbol">_</a>
<a id="1253" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="1259" href="Cubical.HITs.Pushout.Base.html#1259" class="Bound">f</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1271" class="Symbol">(λ</a> <a id="1274" href="Cubical.HITs.Pushout.Base.html#1274" class="Bound">_</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Cubical.HITs.Pushout.Base.html#1259" class="Bound">f</a>

<a id="cofib∙"></a><a id="1285" href="Cubical.HITs.Pushout.Base.html#1285" class="Function">cofib∙</a> <a id="1292" class="Symbol">:</a> <a id="1294" class="Symbol">∀</a> <a id="1296" class="Symbol">{</a><a id="1297" href="Cubical.HITs.Pushout.Base.html#1297" class="Bound">ℓ</a> <a id="1299" href="Cubical.HITs.Pushout.Base.html#1299" class="Bound">ℓ&#39;</a><a id="1301" class="Symbol">}</a> <a id="1303" class="Symbol">{</a><a id="1304" href="Cubical.HITs.Pushout.Base.html#1304" class="Bound">A</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1313" href="Cubical.HITs.Pushout.Base.html#1297" class="Bound">ℓ</a><a id="1314" class="Symbol">}</a> <a id="1316" class="Symbol">{</a><a id="1317" href="Cubical.HITs.Pushout.Base.html#1317" class="Bound">B</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1326" href="Cubical.HITs.Pushout.Base.html#1299" class="Bound">ℓ&#39;</a><a id="1328" class="Symbol">}</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.HITs.Pushout.Base.html#1331" class="Bound">f</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Cubical.HITs.Pushout.Base.html#1304" class="Bound">A</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.HITs.Pushout.Base.html#1317" class="Bound">B</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">→</a> <a id="1344" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1352" class="Symbol">_</a>
<a id="1354" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Cubical.HITs.Pushout.Base.html#1285" class="Function">cofib∙</a> <a id="1366" href="Cubical.HITs.Pushout.Base.html#1366" class="Bound">f</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="1377" href="Cubical.HITs.Pushout.Base.html#1366" class="Bound">f</a>
<a id="1379" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.HITs.Pushout.Base.html#1285" class="Function">cofib∙</a> <a id="1391" href="Cubical.HITs.Pushout.Base.html#1391" class="Bound">f</a><a id="1392" class="Symbol">)</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1400" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="cfcod"></a><a id="1404" href="Cubical.HITs.Pushout.Base.html#1404" class="Function">cfcod</a> <a id="1410" class="Symbol">:</a> <a id="1412" class="Symbol">∀</a> <a id="1414" class="Symbol">{</a><a id="1415" href="Cubical.HITs.Pushout.Base.html#1415" class="Bound">ℓ</a> <a id="1417" href="Cubical.HITs.Pushout.Base.html#1417" class="Bound">ℓ&#39;</a><a id="1419" class="Symbol">}</a> <a id="1421" class="Symbol">{</a><a id="1422" href="Cubical.HITs.Pushout.Base.html#1422" class="Bound">A</a> <a id="1424" class="Symbol">:</a> <a id="1426" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1431" href="Cubical.HITs.Pushout.Base.html#1415" class="Bound">ℓ</a><a id="1432" class="Symbol">}</a> <a id="1434" class="Symbol">{</a><a id="1435" href="Cubical.HITs.Pushout.Base.html#1435" class="Bound">B</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1444" href="Cubical.HITs.Pushout.Base.html#1417" class="Bound">ℓ&#39;</a><a id="1446" class="Symbol">}</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Cubical.HITs.Pushout.Base.html#1449" class="Bound">f</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Cubical.HITs.Pushout.Base.html#1422" class="Bound">A</a> <a id="1455" class="Symbol">→</a> <a id="1457" href="Cubical.HITs.Pushout.Base.html#1435" class="Bound">B</a><a id="1458" class="Symbol">)</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Cubical.HITs.Pushout.Base.html#1435" class="Bound">B</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="1472" href="Cubical.HITs.Pushout.Base.html#1449" class="Bound">f</a>
<a id="1474" href="Cubical.HITs.Pushout.Base.html#1404" class="Function">cfcod</a> <a id="1480" href="Cubical.HITs.Pushout.Base.html#1480" class="Bound">f</a> <a id="1482" class="Symbol">=</a> <a id="1484" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>

<a id="1489" class="Comment">-- Symmetry of pushout</a>

<a id="symPushout"></a><a id="1513" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="1524" class="Symbol">:</a> <a id="1526" class="Symbol">{</a><a id="1527" href="Cubical.HITs.Pushout.Base.html#1527" class="Bound">ℓ</a> <a id="1529" href="Cubical.HITs.Pushout.Base.html#1529" class="Bound">ℓ&#39;</a> <a id="1532" href="Cubical.HITs.Pushout.Base.html#1532" class="Bound">ℓ&#39;&#39;</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1543" class="Symbol">}</a> <a id="1545" class="Symbol">{</a><a id="1546" href="Cubical.HITs.Pushout.Base.html#1546" class="Bound">A</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1555" href="Cubical.HITs.Pushout.Base.html#1527" class="Bound">ℓ</a><a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">{</a><a id="1559" href="Cubical.HITs.Pushout.Base.html#1559" class="Bound">B</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1568" href="Cubical.HITs.Pushout.Base.html#1529" class="Bound">ℓ&#39;</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">{</a><a id="1573" href="Cubical.HITs.Pushout.Base.html#1573" class="Bound">C</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1582" href="Cubical.HITs.Pushout.Base.html#1532" class="Bound">ℓ&#39;&#39;</a><a id="1585" class="Symbol">}</a>
  <a id="1589" class="Symbol">→</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Cubical.HITs.Pushout.Base.html#1592" class="Bound">f</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.HITs.Pushout.Base.html#1546" class="Bound">A</a> <a id="1598" class="Symbol">→</a> <a id="1600" href="Cubical.HITs.Pushout.Base.html#1559" class="Bound">B</a><a id="1601" class="Symbol">)</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Cubical.HITs.Pushout.Base.html#1604" class="Bound">g</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Cubical.HITs.Pushout.Base.html#1546" class="Bound">A</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Cubical.HITs.Pushout.Base.html#1573" class="Bound">C</a><a id="1613" class="Symbol">)</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1625" href="Cubical.HITs.Pushout.Base.html#1592" class="Bound">f</a> <a id="1627" href="Cubical.HITs.Pushout.Base.html#1604" class="Bound">g</a> <a id="1629" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1631" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1639" href="Cubical.HITs.Pushout.Base.html#1604" class="Bound">g</a> <a id="1641" href="Cubical.HITs.Pushout.Base.html#1592" class="Bound">f</a>
<a id="1643" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="1654" href="Cubical.HITs.Pushout.Base.html#1654" class="Bound">f</a> <a id="1656" href="Cubical.HITs.Pushout.Base.html#1656" class="Bound">g</a> <a id="1658" class="Symbol">=</a> <a id="1660" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
  <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1678" class="Symbol">(λ</a> <a id="1681" class="Symbol">{</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1688" href="Cubical.HITs.Pushout.Base.html#1688" class="Bound">x</a><a id="1689" class="Symbol">)</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1697" href="Cubical.HITs.Pushout.Base.html#1688" class="Bound">x</a> <a id="1699" class="Symbol">;</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1706" href="Cubical.HITs.Pushout.Base.html#1706" class="Bound">x</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">→</a> <a id="1711" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1715" href="Cubical.HITs.Pushout.Base.html#1706" class="Bound">x</a> <a id="1717" class="Symbol">;</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1725" href="Cubical.HITs.Pushout.Base.html#1725" class="Bound">x</a> <a id="1727" href="Cubical.HITs.Pushout.Base.html#1727" class="Bound">i</a><a id="1728" class="Symbol">)</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1737" href="Cubical.HITs.Pushout.Base.html#1725" class="Bound">x</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1742" href="Cubical.HITs.Pushout.Base.html#1727" class="Bound">i</a><a id="1743" class="Symbol">)})</a>
       <a id="1754" class="Symbol">(λ</a> <a id="1757" class="Symbol">{</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1764" href="Cubical.HITs.Pushout.Base.html#1764" class="Bound">x</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1773" href="Cubical.HITs.Pushout.Base.html#1764" class="Bound">x</a> <a id="1775" class="Symbol">;</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1782" href="Cubical.HITs.Pushout.Base.html#1782" class="Bound">x</a><a id="1783" class="Symbol">)</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1791" href="Cubical.HITs.Pushout.Base.html#1782" class="Bound">x</a> <a id="1793" class="Symbol">;</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1801" href="Cubical.HITs.Pushout.Base.html#1801" class="Bound">x</a> <a id="1803" href="Cubical.HITs.Pushout.Base.html#1803" class="Bound">i</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1813" href="Cubical.HITs.Pushout.Base.html#1801" class="Bound">x</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1818" href="Cubical.HITs.Pushout.Base.html#1803" class="Bound">i</a><a id="1819" class="Symbol">)})</a>
       <a id="1830" class="Symbol">(λ</a> <a id="1833" class="Symbol">{</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1840" href="Cubical.HITs.Pushout.Base.html#1840" class="Bound">x</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="1851" class="Symbol">;</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1858" href="Cubical.HITs.Pushout.Base.html#1858" class="Bound">x</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="1869" class="Symbol">;</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1877" href="Cubical.HITs.Pushout.Base.html#1877" class="Bound">x</a> <a id="1879" href="Cubical.HITs.Pushout.Base.html#1879" class="Bound">i</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1888" class="Symbol">})</a>
       <a id="1898" class="Symbol">(λ</a> <a id="1901" class="Symbol">{</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1908" href="Cubical.HITs.Pushout.Base.html#1908" class="Bound">x</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="1919" class="Symbol">;</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1926" href="Cubical.HITs.Pushout.Base.html#1926" class="Bound">x</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">→</a> <a id="1931" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>  <a id="1937" class="Symbol">;</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1945" href="Cubical.HITs.Pushout.Base.html#1945" class="Bound">x</a> <a id="1947" href="Cubical.HITs.Pushout.Base.html#1947" class="Bound">i</a><a id="1948" class="Symbol">)</a> <a id="1950" class="Symbol">→</a> <a id="1952" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1956" class="Symbol">}))</a>

<a id="1961" class="Comment">-- Suspension defined as a pushout</a>

<a id="PushoutSusp"></a><a id="1997" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="2009" class="Symbol">:</a> <a id="2011" class="Symbol">∀</a> <a id="2013" class="Symbol">{</a><a id="2014" href="Cubical.HITs.Pushout.Base.html#2014" class="Bound">ℓ</a><a id="2015" class="Symbol">}</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.HITs.Pushout.Base.html#2018" class="Bound">A</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2027" href="Cubical.HITs.Pushout.Base.html#2014" class="Bound">ℓ</a><a id="2028" class="Symbol">)</a> <a id="2030" class="Symbol">→</a> <a id="2032" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2037" href="Cubical.HITs.Pushout.Base.html#2014" class="Bound">ℓ</a>
<a id="2039" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="2051" href="Cubical.HITs.Pushout.Base.html#2051" class="Bound">A</a> <a id="2053" class="Symbol">=</a> <a id="2055" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2063" class="Symbol">{</a><a id="2064" class="Argument">A</a> <a id="2066" class="Symbol">=</a> <a id="2068" href="Cubical.HITs.Pushout.Base.html#2051" class="Bound">A</a><a id="2069" class="Symbol">}</a> <a id="2071" class="Symbol">{</a><a id="2072" class="Argument">B</a> <a id="2074" class="Symbol">=</a> <a id="2076" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="2080" class="Symbol">}</a> <a id="2082" class="Symbol">{</a><a id="2083" class="Argument">C</a> <a id="2085" class="Symbol">=</a> <a id="2087" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="2091" class="Symbol">}</a> <a id="2093" class="Symbol">(λ</a> <a id="2096" href="Cubical.HITs.Pushout.Base.html#2096" class="Bound">_</a> <a id="2098" class="Symbol">→</a> <a id="2100" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2102" class="Symbol">)</a> <a id="2104" class="Symbol">(λ</a> <a id="2107" href="Cubical.HITs.Pushout.Base.html#2107" class="Bound">_</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2113" class="Symbol">)</a>

<a id="PushoutSusp→Susp"></a><a id="2116" href="Cubical.HITs.Pushout.Base.html#2116" class="Function">PushoutSusp→Susp</a> <a id="2133" class="Symbol">:</a> <a id="2135" class="Symbol">∀</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Cubical.HITs.Pushout.Base.html#2138" class="Bound">ℓ</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">{</a><a id="2142" href="Cubical.HITs.Pushout.Base.html#2142" class="Bound">A</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2151" href="Cubical.HITs.Pushout.Base.html#2138" class="Bound">ℓ</a><a id="2152" class="Symbol">}</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="2168" href="Cubical.HITs.Pushout.Base.html#2142" class="Bound">A</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2177" href="Cubical.HITs.Pushout.Base.html#2142" class="Bound">A</a>
<a id="2179" href="Cubical.HITs.Pushout.Base.html#2116" class="Function">PushoutSusp→Susp</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2201" class="Symbol">_)</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="2212" href="Cubical.HITs.Pushout.Base.html#2116" class="Function">PushoutSusp→Susp</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2234" class="Symbol">_)</a> <a id="2237" class="Symbol">=</a> <a id="2239" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="2245" href="Cubical.HITs.Pushout.Base.html#2116" class="Function">PushoutSusp→Susp</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2268" href="Cubical.HITs.Pushout.Base.html#2268" class="Bound">a</a> <a id="2270" href="Cubical.HITs.Pushout.Base.html#2270" class="Bound">i</a><a id="2271" class="Symbol">)</a> <a id="2273" class="Symbol">=</a> <a id="2275" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2281" href="Cubical.HITs.Pushout.Base.html#2268" class="Bound">a</a> <a id="2283" href="Cubical.HITs.Pushout.Base.html#2270" class="Bound">i</a>

<a id="Susp→PushoutSusp"></a><a id="2286" href="Cubical.HITs.Pushout.Base.html#2286" class="Function">Susp→PushoutSusp</a> <a id="2303" class="Symbol">:</a> <a id="2305" class="Symbol">∀</a> <a id="2307" class="Symbol">{</a><a id="2308" href="Cubical.HITs.Pushout.Base.html#2308" class="Bound">ℓ</a><a id="2309" class="Symbol">}</a> <a id="2311" class="Symbol">{</a><a id="2312" href="Cubical.HITs.Pushout.Base.html#2312" class="Bound">A</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2321" href="Cubical.HITs.Pushout.Base.html#2308" class="Bound">ℓ</a><a id="2322" class="Symbol">}</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2331" href="Cubical.HITs.Pushout.Base.html#2312" class="Bound">A</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="2347" href="Cubical.HITs.Pushout.Base.html#2312" class="Bound">A</a>
<a id="2349" href="Cubical.HITs.Pushout.Base.html#2286" class="Function">Susp→PushoutSusp</a> <a id="2366" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2372" class="Symbol">=</a> <a id="2374" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2378" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="2381" href="Cubical.HITs.Pushout.Base.html#2286" class="Function">Susp→PushoutSusp</a> <a id="2398" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2410" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="2413" href="Cubical.HITs.Pushout.Base.html#2286" class="Function">Susp→PushoutSusp</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2437" href="Cubical.HITs.Pushout.Base.html#2437" class="Bound">a</a> <a id="2439" href="Cubical.HITs.Pushout.Base.html#2439" class="Bound">i</a><a id="2440" class="Symbol">)</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2449" href="Cubical.HITs.Pushout.Base.html#2437" class="Bound">a</a> <a id="2451" href="Cubical.HITs.Pushout.Base.html#2439" class="Bound">i</a>

<a id="Susp→PushoutSusp→Susp"></a><a id="2454" href="Cubical.HITs.Pushout.Base.html#2454" class="Function">Susp→PushoutSusp→Susp</a> <a id="2476" class="Symbol">:</a> <a id="2478" class="Symbol">∀</a> <a id="2480" class="Symbol">{</a><a id="2481" href="Cubical.HITs.Pushout.Base.html#2481" class="Bound">ℓ</a><a id="2482" class="Symbol">}</a> <a id="2484" class="Symbol">{</a><a id="2485" href="Cubical.HITs.Pushout.Base.html#2485" class="Bound">A</a> <a id="2487" class="Symbol">:</a> <a id="2489" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2494" href="Cubical.HITs.Pushout.Base.html#2481" class="Bound">ℓ</a><a id="2495" class="Symbol">}</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Cubical.HITs.Pushout.Base.html#2498" class="Bound">x</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2507" href="Cubical.HITs.Pushout.Base.html#2485" class="Bound">A</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">→</a>
                        <a id="2536" href="Cubical.HITs.Pushout.Base.html#2116" class="Function">PushoutSusp→Susp</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Cubical.HITs.Pushout.Base.html#2286" class="Function">Susp→PushoutSusp</a> <a id="2571" href="Cubical.HITs.Pushout.Base.html#2498" class="Bound">x</a><a id="2572" class="Symbol">)</a> <a id="2574" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2576" href="Cubical.HITs.Pushout.Base.html#2498" class="Bound">x</a>
<a id="2578" href="Cubical.HITs.Pushout.Base.html#2454" class="Function">Susp→PushoutSusp→Susp</a> <a id="2600" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2613" href="Cubical.HITs.Pushout.Base.html#2454" class="Function">Susp→PushoutSusp→Susp</a> <a id="2635" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2641" class="Symbol">=</a> <a id="2643" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2648" href="Cubical.HITs.Pushout.Base.html#2454" class="Function">Susp→PushoutSusp→Susp</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2677" class="Symbol">_</a> <a id="2679" class="Symbol">_)</a> <a id="2682" class="Symbol">=</a> <a id="2684" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="PushoutSusp→Susp→PushoutSusp"></a><a id="2690" href="Cubical.HITs.Pushout.Base.html#2690" class="Function">PushoutSusp→Susp→PushoutSusp</a> <a id="2719" class="Symbol">:</a> <a id="2721" class="Symbol">∀</a> <a id="2723" class="Symbol">{</a><a id="2724" href="Cubical.HITs.Pushout.Base.html#2724" class="Bound">ℓ</a><a id="2725" class="Symbol">}</a> <a id="2727" class="Symbol">{</a><a id="2728" href="Cubical.HITs.Pushout.Base.html#2728" class="Bound">A</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2737" href="Cubical.HITs.Pushout.Base.html#2724" class="Bound">ℓ</a><a id="2738" class="Symbol">}</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.HITs.Pushout.Base.html#2741" class="Bound">x</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="2757" href="Cubical.HITs.Pushout.Base.html#2728" class="Bound">A</a><a id="2758" class="Symbol">)</a> <a id="2760" class="Symbol">→</a>
                               <a id="2793" href="Cubical.HITs.Pushout.Base.html#2286" class="Function">Susp→PushoutSusp</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Cubical.HITs.Pushout.Base.html#2116" class="Function">PushoutSusp→Susp</a> <a id="2828" href="Cubical.HITs.Pushout.Base.html#2741" class="Bound">x</a><a id="2829" class="Symbol">)</a> <a id="2831" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2833" href="Cubical.HITs.Pushout.Base.html#2741" class="Bound">x</a>
<a id="2835" href="Cubical.HITs.Pushout.Base.html#2690" class="Function">PushoutSusp→Susp→PushoutSusp</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2869" class="Symbol">_)</a> <a id="2872" class="Symbol">=</a> <a id="2874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2879" href="Cubical.HITs.Pushout.Base.html#2690" class="Function">PushoutSusp→Susp→PushoutSusp</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2913" class="Symbol">_)</a> <a id="2916" class="Symbol">=</a> <a id="2918" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2923" href="Cubical.HITs.Pushout.Base.html#2690" class="Function">PushoutSusp→Susp→PushoutSusp</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2958" class="Symbol">_</a> <a id="2960" class="Symbol">_)</a> <a id="2963" class="Symbol">=</a> <a id="2965" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="PushoutSuspIsoSusp"></a><a id="2971" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a> <a id="2990" class="Symbol">:</a> <a id="2992" class="Symbol">∀</a> <a id="2994" class="Symbol">{</a><a id="2995" href="Cubical.HITs.Pushout.Base.html#2995" class="Bound">ℓ</a><a id="2996" class="Symbol">}</a> <a id="2998" class="Symbol">{</a><a id="2999" href="Cubical.HITs.Pushout.Base.html#2999" class="Bound">A</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3008" href="Cubical.HITs.Pushout.Base.html#2995" class="Bound">ℓ</a><a id="3009" class="Symbol">}</a> <a id="3011" class="Symbol">→</a> <a id="3013" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="3030" href="Cubical.HITs.Pushout.Base.html#2999" class="Bound">A</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="3039" href="Cubical.HITs.Pushout.Base.html#2999" class="Bound">A</a><a id="3040" class="Symbol">)</a>
<a id="3042" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3050" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a> <a id="3069" class="Symbol">=</a> <a id="3071" href="Cubical.HITs.Pushout.Base.html#2116" class="Function">PushoutSusp→Susp</a>
<a id="3088" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3096" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a> <a id="3115" class="Symbol">=</a> <a id="3117" href="Cubical.HITs.Pushout.Base.html#2286" class="Function">Susp→PushoutSusp</a>
<a id="3134" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3142" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a> <a id="3161" class="Symbol">=</a> <a id="3163" href="Cubical.HITs.Pushout.Base.html#2454" class="Function">Susp→PushoutSusp→Susp</a>
<a id="3185" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3193" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Cubical.HITs.Pushout.Base.html#2690" class="Function">PushoutSusp→Susp→PushoutSusp</a>


<a id="PushoutSusp≃Susp"></a><a id="3245" href="Cubical.HITs.Pushout.Base.html#3245" class="Function">PushoutSusp≃Susp</a> <a id="3262" class="Symbol">:</a> <a id="3264" class="Symbol">∀</a> <a id="3266" class="Symbol">{</a><a id="3267" href="Cubical.HITs.Pushout.Base.html#3267" class="Bound">ℓ</a><a id="3268" class="Symbol">}</a> <a id="3270" class="Symbol">{</a><a id="3271" href="Cubical.HITs.Pushout.Base.html#3271" class="Bound">A</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3280" href="Cubical.HITs.Pushout.Base.html#3267" class="Bound">ℓ</a><a id="3281" class="Symbol">}</a> <a id="3283" class="Symbol">→</a> <a id="3285" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="3297" href="Cubical.HITs.Pushout.Base.html#3271" class="Bound">A</a> <a id="3299" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3301" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="3306" href="Cubical.HITs.Pushout.Base.html#3271" class="Bound">A</a>
<a id="3308" href="Cubical.HITs.Pushout.Base.html#3245" class="Function">PushoutSusp≃Susp</a> <a id="3325" class="Symbol">=</a> <a id="3327" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3338" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a>

<a id="PushoutSusp≡Susp"></a><a id="3358" href="Cubical.HITs.Pushout.Base.html#3358" class="Function">PushoutSusp≡Susp</a> <a id="3375" class="Symbol">:</a> <a id="3377" class="Symbol">∀</a> <a id="3379" class="Symbol">{</a><a id="3380" href="Cubical.HITs.Pushout.Base.html#3380" class="Bound">ℓ</a><a id="3381" class="Symbol">}</a> <a id="3383" class="Symbol">{</a><a id="3384" href="Cubical.HITs.Pushout.Base.html#3384" class="Bound">A</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3393" href="Cubical.HITs.Pushout.Base.html#3380" class="Bound">ℓ</a><a id="3394" class="Symbol">}</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Cubical.HITs.Pushout.Base.html#1997" class="Function">PushoutSusp</a> <a id="3410" href="Cubical.HITs.Pushout.Base.html#3384" class="Bound">A</a> <a id="3412" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3414" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="3419" href="Cubical.HITs.Pushout.Base.html#3384" class="Bound">A</a>
<a id="3421" href="Cubical.HITs.Pushout.Base.html#3358" class="Function">PushoutSusp≡Susp</a> <a id="3438" class="Symbol">=</a> <a id="3440" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3450" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a>

<a id="3470" class="Comment">-- Generalised pushout, used in e.g. BlakersMassey</a>
<a id="3521" class="Keyword">data</a> <a id="PushoutGen"></a><a id="3526" href="Cubical.HITs.Pushout.Base.html#3526" class="Datatype">PushoutGen</a> <a id="3537" class="Symbol">{</a><a id="3538" href="Cubical.HITs.Pushout.Base.html#3538" class="Bound">ℓ₁</a> <a id="3541" href="Cubical.HITs.Pushout.Base.html#3541" class="Bound">ℓ₂</a> <a id="3544" href="Cubical.HITs.Pushout.Base.html#3544" class="Bound">ℓ₃</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3554" class="Symbol">}</a> <a id="3556" class="Symbol">{</a><a id="3557" href="Cubical.HITs.Pushout.Base.html#3557" class="Bound">X</a> <a id="3559" class="Symbol">:</a> <a id="3561" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3566" href="Cubical.HITs.Pushout.Base.html#3538" class="Bound">ℓ₁</a><a id="3568" class="Symbol">}</a> <a id="3570" class="Symbol">{</a><a id="3571" href="Cubical.HITs.Pushout.Base.html#3571" class="Bound">Y</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3580" href="Cubical.HITs.Pushout.Base.html#3541" class="Bound">ℓ₂</a><a id="3582" class="Symbol">}</a>
                <a id="3600" class="Symbol">(</a><a id="3601" href="Cubical.HITs.Pushout.Base.html#3601" class="Bound">Q</a> <a id="3603" class="Symbol">:</a> <a id="3605" href="Cubical.HITs.Pushout.Base.html#3557" class="Bound">X</a> <a id="3607" class="Symbol">→</a> <a id="3609" href="Cubical.HITs.Pushout.Base.html#3571" class="Bound">Y</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3618" href="Cubical.HITs.Pushout.Base.html#3544" class="Bound">ℓ₃</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">:</a> <a id="3624" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3643" href="Cubical.HITs.Pushout.Base.html#3538" class="Bound">ℓ₁</a> <a id="3646" href="Cubical.HITs.Pushout.Base.html#3541" class="Bound">ℓ₂</a><a id="3648" class="Symbol">)</a> <a id="3650" href="Cubical.HITs.Pushout.Base.html#3544" class="Bound">ℓ₃</a><a id="3652" class="Symbol">)</a>
     <a id="3659" class="Keyword">where</a>
     <a id="PushoutGen.inl"></a><a id="3670" href="Cubical.HITs.Pushout.Base.html#3670" class="InductiveConstructor">inl</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Cubical.HITs.Pushout.Base.html#3557" class="Bound">X</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Cubical.HITs.Pushout.Base.html#3526" class="Datatype">PushoutGen</a> <a id="3691" href="Cubical.HITs.Pushout.Base.html#3601" class="Bound">Q</a>
     <a id="PushoutGen.inr"></a><a id="3698" href="Cubical.HITs.Pushout.Base.html#3698" class="InductiveConstructor">inr</a> <a id="3702" class="Symbol">:</a> <a id="3704" href="Cubical.HITs.Pushout.Base.html#3571" class="Bound">Y</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Cubical.HITs.Pushout.Base.html#3526" class="Datatype">PushoutGen</a> <a id="3719" href="Cubical.HITs.Pushout.Base.html#3601" class="Bound">Q</a>
     <a id="PushoutGen.push"></a><a id="3726" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="3731" class="Symbol">:</a> <a id="3733" class="Symbol">{</a><a id="3734" href="Cubical.HITs.Pushout.Base.html#3734" class="Bound">x</a> <a id="3736" class="Symbol">:</a> <a id="3738" href="Cubical.HITs.Pushout.Base.html#3557" class="Bound">X</a><a id="3739" class="Symbol">}</a> <a id="3741" class="Symbol">{</a><a id="3742" href="Cubical.HITs.Pushout.Base.html#3742" class="Bound">y</a> <a id="3744" class="Symbol">:</a> <a id="3746" href="Cubical.HITs.Pushout.Base.html#3571" class="Bound">Y</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Cubical.HITs.Pushout.Base.html#3601" class="Bound">Q</a> <a id="3753" href="Cubical.HITs.Pushout.Base.html#3734" class="Bound">x</a> <a id="3755" href="Cubical.HITs.Pushout.Base.html#3742" class="Bound">y</a> <a id="3757" class="Symbol">→</a> <a id="3759" href="Cubical.HITs.Pushout.Base.html#3670" class="InductiveConstructor">inl</a> <a id="3763" href="Cubical.HITs.Pushout.Base.html#3734" class="Bound">x</a> <a id="3765" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3767" href="Cubical.HITs.Pushout.Base.html#3698" class="InductiveConstructor">inr</a> <a id="3771" href="Cubical.HITs.Pushout.Base.html#3742" class="Bound">y</a>

<a id="3774" class="Comment">-- The usual pushout is a special case of the above</a>
<a id="3826" class="Keyword">module</a> <a id="3833" href="Cubical.HITs.Pushout.Base.html#3833" class="Module">_</a> <a id="3835" class="Symbol">{</a><a id="3836" href="Cubical.HITs.Pushout.Base.html#3836" class="Bound">ℓ₁</a> <a id="3839" href="Cubical.HITs.Pushout.Base.html#3839" class="Bound">ℓ₂</a> <a id="3842" href="Cubical.HITs.Pushout.Base.html#3842" class="Bound">ℓ₃</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3852" class="Symbol">}</a> <a id="3854" class="Symbol">{</a><a id="3855" href="Cubical.HITs.Pushout.Base.html#3855" class="Bound">A</a> <a id="3857" class="Symbol">:</a> <a id="3859" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3864" href="Cubical.HITs.Pushout.Base.html#3836" class="Bound">ℓ₁</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">{</a><a id="3869" href="Cubical.HITs.Pushout.Base.html#3869" class="Bound">B</a> <a id="3871" class="Symbol">:</a> <a id="3873" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3878" href="Cubical.HITs.Pushout.Base.html#3839" class="Bound">ℓ₂</a><a id="3880" class="Symbol">}</a> <a id="3882" class="Symbol">{</a><a id="3883" href="Cubical.HITs.Pushout.Base.html#3883" class="Bound">C</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3892" href="Cubical.HITs.Pushout.Base.html#3842" class="Bound">ℓ₃</a><a id="3894" class="Symbol">}</a>
         <a id="3905" class="Symbol">(</a><a id="3906" href="Cubical.HITs.Pushout.Base.html#3906" class="Bound">f</a> <a id="3908" class="Symbol">:</a> <a id="3910" href="Cubical.HITs.Pushout.Base.html#3855" class="Bound">A</a> <a id="3912" class="Symbol">→</a> <a id="3914" href="Cubical.HITs.Pushout.Base.html#3869" class="Bound">B</a><a id="3915" class="Symbol">)</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Cubical.HITs.Pushout.Base.html#3918" class="Bound">g</a> <a id="3920" class="Symbol">:</a> <a id="3922" href="Cubical.HITs.Pushout.Base.html#3855" class="Bound">A</a> <a id="3924" class="Symbol">→</a> <a id="3926" href="Cubical.HITs.Pushout.Base.html#3883" class="Bound">C</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Keyword">where</a>
  <a id="3937" class="Keyword">open</a> <a id="3942" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="3949" href="Cubical.HITs.Pushout.Base.html#3949" class="Function">doubleFib</a> <a id="3959" class="Symbol">:</a> <a id="3961" href="Cubical.HITs.Pushout.Base.html#3869" class="Bound">B</a> <a id="3963" class="Symbol">→</a> <a id="3965" href="Cubical.HITs.Pushout.Base.html#3883" class="Bound">C</a> <a id="3967" class="Symbol">→</a> <a id="3969" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3974" class="Symbol">_</a>
  <a id="3978" href="Cubical.HITs.Pushout.Base.html#3949" class="Function">doubleFib</a> <a id="3988" href="Cubical.HITs.Pushout.Base.html#3988" class="Bound">b</a> <a id="3990" href="Cubical.HITs.Pushout.Base.html#3990" class="Bound">c</a> <a id="3992" class="Symbol">=</a> <a id="3994" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3997" href="Cubical.HITs.Pushout.Base.html#3997" class="Bound">a</a> <a id="3999" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4001" href="Cubical.HITs.Pushout.Base.html#3855" class="Bound">A</a> <a id="4003" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Cubical.HITs.Pushout.Base.html#3906" class="Bound">f</a> <a id="4008" href="Cubical.HITs.Pushout.Base.html#3997" class="Bound">a</a> <a id="4010" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4012" href="Cubical.HITs.Pushout.Base.html#3988" class="Bound">b</a><a id="4013" class="Symbol">)</a> <a id="4015" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4017" class="Symbol">(</a><a id="4018" href="Cubical.HITs.Pushout.Base.html#3918" class="Bound">g</a> <a id="4020" href="Cubical.HITs.Pushout.Base.html#3997" class="Bound">a</a> <a id="4022" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4024" href="Cubical.HITs.Pushout.Base.html#3990" class="Bound">c</a><a id="4025" class="Symbol">)</a>

  <a id="4030" href="Cubical.HITs.Pushout.Base.html#4030" class="Function">PushoutGenFib</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="Cubical.HITs.Pushout.Base.html#3526" class="Datatype">PushoutGen</a> <a id="4057" href="Cubical.HITs.Pushout.Base.html#3949" class="Function">doubleFib</a>

  <a id="4070" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="4099" href="Cubical.HITs.Pushout.Base.html#3906" class="Bound">f</a> <a id="4101" href="Cubical.HITs.Pushout.Base.html#3918" class="Bound">g</a> <a id="4103" class="Symbol">→</a> <a id="4105" href="Cubical.HITs.Pushout.Base.html#4030" class="Function">PushoutGenFib</a>
  <a id="4121" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a> <a id="4140" class="Symbol">(</a><a id="4141" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4145" href="Cubical.HITs.Pushout.Base.html#4145" class="Bound">x</a><a id="4146" class="Symbol">)</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="Cubical.HITs.Pushout.Base.html#3670" class="InductiveConstructor">inl</a> <a id="4154" href="Cubical.HITs.Pushout.Base.html#4145" class="Bound">x</a>
  <a id="4158" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a> <a id="4177" class="Symbol">(</a><a id="4178" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4182" href="Cubical.HITs.Pushout.Base.html#4182" class="Bound">x</a><a id="4183" class="Symbol">)</a> <a id="4185" class="Symbol">=</a> <a id="4187" href="Cubical.HITs.Pushout.Base.html#3698" class="InductiveConstructor">inr</a> <a id="4191" href="Cubical.HITs.Pushout.Base.html#4182" class="Bound">x</a>
  <a id="4195" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4220" href="Cubical.HITs.Pushout.Base.html#4220" class="Bound">a</a> <a id="4222" href="Cubical.HITs.Pushout.Base.html#4222" class="Bound">i</a><a id="4223" class="Symbol">)</a> <a id="4225" class="Symbol">=</a> <a id="4227" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.HITs.Pushout.Base.html#4220" class="Bound">a</a> <a id="4235" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4237" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4244" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4248" class="Symbol">)</a> <a id="4250" href="Cubical.HITs.Pushout.Base.html#4222" class="Bound">i</a>

  <a id="4255" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a> <a id="4274" class="Symbol">:</a> <a id="4276" href="Cubical.HITs.Pushout.Base.html#4030" class="Function">PushoutGenFib</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="4300" href="Cubical.HITs.Pushout.Base.html#3906" class="Bound">f</a> <a id="4302" href="Cubical.HITs.Pushout.Base.html#3918" class="Bound">g</a>
  <a id="4306" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Cubical.HITs.Pushout.Base.html#3670" class="InductiveConstructor">inl</a> <a id="4330" href="Cubical.HITs.Pushout.Base.html#4330" class="Bound">x</a><a id="4331" class="Symbol">)</a> <a id="4333" class="Symbol">=</a> <a id="4335" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4339" href="Cubical.HITs.Pushout.Base.html#4330" class="Bound">x</a>
  <a id="4343" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a> <a id="4362" class="Symbol">(</a><a id="4363" href="Cubical.HITs.Pushout.Base.html#3698" class="InductiveConstructor">inr</a> <a id="4367" href="Cubical.HITs.Pushout.Base.html#4367" class="Bound">x</a><a id="4368" class="Symbol">)</a> <a id="4370" class="Symbol">=</a> <a id="4372" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4376" href="Cubical.HITs.Pushout.Base.html#4367" class="Bound">x</a>
  <a id="4380" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Cubical.HITs.Pushout.Base.html#4406" class="Bound">x</a> <a id="4408" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4410" href="Cubical.HITs.Pushout.Base.html#4410" class="Bound">p</a> <a id="4412" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4414" href="Cubical.HITs.Pushout.Base.html#4414" class="Bound">q</a><a id="4415" class="Symbol">)</a> <a id="4417" href="Cubical.HITs.Pushout.Base.html#4417" class="Bound">i</a><a id="4418" class="Symbol">)</a> <a id="4420" class="Symbol">=</a>
    <a id="4426" class="Symbol">((λ</a> <a id="4430" href="Cubical.HITs.Pushout.Base.html#4430" class="Bound">i</a> <a id="4432" class="Symbol">→</a> <a id="4434" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.HITs.Pushout.Base.html#4410" class="Bound">p</a> <a id="4441" class="Symbol">(</a><a id="4442" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4444" href="Cubical.HITs.Pushout.Base.html#4430" class="Bound">i</a><a id="4445" class="Symbol">)))</a> <a id="4449" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4452" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4457" href="Cubical.HITs.Pushout.Base.html#4406" class="Bound">x</a> <a id="4459" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4462" class="Symbol">(λ</a> <a id="4465" href="Cubical.HITs.Pushout.Base.html#4465" class="Bound">i</a> <a id="4467" class="Symbol">→</a> <a id="4469" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.HITs.Pushout.Base.html#4414" class="Bound">q</a> <a id="4476" href="Cubical.HITs.Pushout.Base.html#4465" class="Bound">i</a><a id="4477" class="Symbol">)))</a> <a id="4481" href="Cubical.HITs.Pushout.Base.html#4417" class="Bound">i</a>

  <a id="4486" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="4507" class="Symbol">:</a> <a id="4509" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="4522" href="Cubical.HITs.Pushout.Base.html#3906" class="Bound">f</a> <a id="4524" href="Cubical.HITs.Pushout.Base.html#3918" class="Bound">g</a><a id="4525" class="Symbol">)</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Cubical.HITs.Pushout.Base.html#4030" class="Function">PushoutGenFib</a><a id="4541" class="Symbol">)</a>
  <a id="4545" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4549" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="4570" class="Symbol">=</a> <a id="4572" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a>
  <a id="4593" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4597" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="4618" class="Symbol">=</a> <a id="4620" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a>
  <a id="4641" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4645" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="4666" class="Symbol">(</a><a id="4667" href="Cubical.HITs.Pushout.Base.html#3670" class="InductiveConstructor">inl</a> <a id="4671" href="Cubical.HITs.Pushout.Base.html#4671" class="Bound">x</a><a id="4672" class="Symbol">)</a> <a id="4674" class="Symbol">=</a> <a id="4676" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4683" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4687" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="4708" class="Symbol">(</a><a id="4709" href="Cubical.HITs.Pushout.Base.html#3698" class="InductiveConstructor">inr</a> <a id="4713" href="Cubical.HITs.Pushout.Base.html#4713" class="Bound">x</a><a id="4714" class="Symbol">)</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4725" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4729" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Cubical.HITs.Pushout.Base.html#4757" class="Bound">x</a> <a id="4759" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4761" href="Cubical.HITs.Pushout.Base.html#4761" class="Bound">p</a> <a id="4763" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4765" href="Cubical.HITs.Pushout.Base.html#4765" class="Bound">q</a><a id="4766" class="Symbol">)</a> <a id="4768" href="Cubical.HITs.Pushout.Base.html#4768" class="Bound">i</a><a id="4769" class="Symbol">)</a> <a id="4771" href="Cubical.HITs.Pushout.Base.html#4771" class="Bound">j</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="Cubical.HITs.Pushout.Base.html#4803" class="Function">lem</a> <a id="4779" href="Cubical.HITs.Pushout.Base.html#4757" class="Bound">x</a> <a id="4781" href="Cubical.HITs.Pushout.Base.html#4761" class="Bound">p</a> <a id="4783" href="Cubical.HITs.Pushout.Base.html#4765" class="Bound">q</a> <a id="4785" href="Cubical.HITs.Pushout.Base.html#4771" class="Bound">j</a> <a id="4787" href="Cubical.HITs.Pushout.Base.html#4768" class="Bound">i</a>
    <a id="4793" class="Keyword">where</a>
    <a id="4803" href="Cubical.HITs.Pushout.Base.html#4803" class="Function">lem</a> <a id="4807" class="Symbol">:</a> <a id="4809" class="Symbol">{</a><a id="4810" href="Cubical.HITs.Pushout.Base.html#4810" class="Bound">b</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Cubical.HITs.Pushout.Base.html#3869" class="Bound">B</a><a id="4815" class="Symbol">}</a> <a id="4817" class="Symbol">{</a><a id="4818" href="Cubical.HITs.Pushout.Base.html#4818" class="Bound">c</a> <a id="4820" class="Symbol">:</a> <a id="4822" href="Cubical.HITs.Pushout.Base.html#3883" class="Bound">C</a><a id="4823" class="Symbol">}</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Cubical.HITs.Pushout.Base.html#4826" class="Bound">x</a> <a id="4828" class="Symbol">:</a> <a id="4830" href="Cubical.HITs.Pushout.Base.html#3855" class="Bound">A</a><a id="4831" class="Symbol">)</a> <a id="4833" class="Symbol">(</a><a id="4834" href="Cubical.HITs.Pushout.Base.html#4834" class="Bound">p</a> <a id="4836" class="Symbol">:</a> <a id="4838" href="Cubical.HITs.Pushout.Base.html#3906" class="Bound">f</a> <a id="4840" href="Cubical.HITs.Pushout.Base.html#4826" class="Bound">x</a> <a id="4842" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4844" href="Cubical.HITs.Pushout.Base.html#4810" class="Bound">b</a><a id="4845" class="Symbol">)</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Cubical.HITs.Pushout.Base.html#4848" class="Bound">q</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Cubical.HITs.Pushout.Base.html#3918" class="Bound">g</a> <a id="4854" href="Cubical.HITs.Pushout.Base.html#4826" class="Bound">x</a> <a id="4856" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4858" href="Cubical.HITs.Pushout.Base.html#4818" class="Bound">c</a><a id="4859" class="Symbol">)</a>
      <a id="4867" class="Symbol">→</a> <a id="4869" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4874" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4899" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Cubical.HITs.Pushout.Base.html#4826" class="Bound">x</a> <a id="4927" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4929" href="Cubical.HITs.Pushout.Base.html#4834" class="Bound">p</a> <a id="4931" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4933" href="Cubical.HITs.Pushout.Base.html#4848" class="Bound">q</a><a id="4934" class="Symbol">)))</a>
      <a id="4944" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4946" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Cubical.HITs.Pushout.Base.html#4826" class="Bound">x</a> <a id="4954" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4956" href="Cubical.HITs.Pushout.Base.html#4834" class="Bound">p</a> <a id="4958" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4960" href="Cubical.HITs.Pushout.Base.html#4848" class="Bound">q</a><a id="4961" class="Symbol">)</a>
    <a id="4967" href="Cubical.HITs.Pushout.Base.html#4803" class="Function">lem</a> <a id="4971" class="Symbol">{</a><a id="4972" class="Argument">c</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Cubical.HITs.Pushout.Base.html#4976" class="Bound">c</a><a id="4977" class="Symbol">}</a> <a id="4979" href="Cubical.HITs.Pushout.Base.html#4979" class="Bound">x</a> <a id="4981" class="Symbol">=</a>
      <a id="4989" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4991" class="Symbol">(λ</a> <a id="4994" href="Cubical.HITs.Pushout.Base.html#4994" class="Bound">b</a> <a id="4996" href="Cubical.HITs.Pushout.Base.html#4996" class="Bound">p</a> <a id="4998" class="Symbol">→</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Cubical.HITs.Pushout.Base.html#5001" class="Bound">q</a> <a id="5003" class="Symbol">:</a> <a id="5005" href="Cubical.HITs.Pushout.Base.html#3918" class="Bound">g</a> <a id="5007" href="Cubical.HITs.Pushout.Base.html#4979" class="Bound">x</a> <a id="5009" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5011" href="Cubical.HITs.Pushout.Base.html#4976" class="Bound">c</a><a id="5012" class="Symbol">)</a>
        <a id="5022" class="Symbol">→</a> <a id="5024" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5029" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a>
           <a id="5059" class="Symbol">(</a><a id="5060" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5065" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Cubical.HITs.Pushout.Base.html#4979" class="Bound">x</a> <a id="5093" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5095" href="Cubical.HITs.Pushout.Base.html#4996" class="Bound">p</a> <a id="5097" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5099" href="Cubical.HITs.Pushout.Base.html#5001" class="Bound">q</a><a id="5100" class="Symbol">)))</a>
         <a id="5113" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5115" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Cubical.HITs.Pushout.Base.html#4979" class="Bound">x</a> <a id="5123" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5125" href="Cubical.HITs.Pushout.Base.html#4996" class="Bound">p</a> <a id="5127" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5129" href="Cubical.HITs.Pushout.Base.html#5001" class="Bound">q</a><a id="5130" class="Symbol">))</a>
        <a id="5141" class="Symbol">(</a><a id="5142" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5144" class="Symbol">(λ</a> <a id="5147" href="Cubical.HITs.Pushout.Base.html#5147" class="Bound">c</a> <a id="5149" href="Cubical.HITs.Pushout.Base.html#5149" class="Bound">q</a> <a id="5151" class="Symbol">→</a> <a id="5153" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5158" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a>
                      <a id="5199" class="Symbol">(</a><a id="5200" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5205" href="Cubical.HITs.Pushout.Base.html#4255" class="Function">PushoutGen→Pushout</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Cubical.HITs.Pushout.Base.html#4979" class="Bound">x</a> <a id="5233" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5235" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5240" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5242" href="Cubical.HITs.Pushout.Base.html#5149" class="Bound">q</a><a id="5243" class="Symbol">)))</a>
         <a id="5256" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5258" href="Cubical.HITs.Pushout.Base.html#3726" class="InductiveConstructor">push</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Cubical.HITs.Pushout.Base.html#4979" class="Bound">x</a> <a id="5266" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5268" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5273" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5275" href="Cubical.HITs.Pushout.Base.html#5149" class="Bound">q</a><a id="5276" class="Symbol">))</a>
         <a id="5288" class="Symbol">(</a><a id="5289" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5294" class="Symbol">(</a><a id="5295" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5300" href="Cubical.HITs.Pushout.Base.html#4070" class="Function">Pushout→PushoutGen</a><a id="5318" class="Symbol">)</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5338" href="Cubical.HITs.Pushout.Base.html#4979" class="Bound">x</a><a id="5339" class="Symbol">)))))</a>
  <a id="5347" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5351" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5377" href="Cubical.HITs.Pushout.Base.html#5377" class="Bound">x</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">=</a> <a id="5382" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5389" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5393" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5419" href="Cubical.HITs.Pushout.Base.html#5419" class="Bound">x</a><a id="5420" class="Symbol">)</a> <a id="5422" class="Symbol">=</a> <a id="5424" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5431" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5435" href="Cubical.HITs.Pushout.Base.html#4486" class="Function">IsoPushoutPushoutGen</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5462" href="Cubical.HITs.Pushout.Base.html#5462" class="Bound">a</a> <a id="5464" href="Cubical.HITs.Pushout.Base.html#5464" class="Bound">i</a><a id="5465" class="Symbol">)</a> <a id="5467" href="Cubical.HITs.Pushout.Base.html#5467" class="Bound">j</a> <a id="5469" class="Symbol">=</a> <a id="5471" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5483" href="Cubical.HITs.Pushout.Base.html#5462" class="Bound">a</a><a id="5484" class="Symbol">)</a> <a id="5486" class="Symbol">(</a><a id="5487" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5489" href="Cubical.HITs.Pushout.Base.html#5467" class="Bound">j</a><a id="5490" class="Symbol">)</a> <a id="5492" href="Cubical.HITs.Pushout.Base.html#5464" class="Bound">i</a>


<a id="5496" class="Comment">-- Pushout along a composition</a>
<a id="5527" class="Keyword">module</a> <a id="5534" href="Cubical.HITs.Pushout.Base.html#5534" class="Module">_</a> <a id="5536" class="Symbol">{</a><a id="5537" href="Cubical.HITs.Pushout.Base.html#5537" class="Bound">ℓ</a> <a id="5539" href="Cubical.HITs.Pushout.Base.html#5539" class="Bound">ℓ&#39;</a> <a id="5542" href="Cubical.HITs.Pushout.Base.html#5542" class="Bound">ℓ&#39;&#39;</a> <a id="5546" href="Cubical.HITs.Pushout.Base.html#5546" class="Bound">ℓ&#39;&#39;&#39;</a><a id="5550" class="Symbol">}</a>
  <a id="5554" class="Symbol">{</a><a id="5555" href="Cubical.HITs.Pushout.Base.html#5555" class="Bound">A</a> <a id="5557" class="Symbol">:</a> <a id="5559" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5564" href="Cubical.HITs.Pushout.Base.html#5537" class="Bound">ℓ</a><a id="5565" class="Symbol">}</a> <a id="5567" class="Symbol">{</a><a id="5568" href="Cubical.HITs.Pushout.Base.html#5568" class="Bound">B</a> <a id="5570" class="Symbol">:</a> <a id="5572" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5577" href="Cubical.HITs.Pushout.Base.html#5539" class="Bound">ℓ&#39;</a><a id="5579" class="Symbol">}</a> <a id="5581" class="Symbol">{</a><a id="5582" href="Cubical.HITs.Pushout.Base.html#5582" class="Bound">C</a> <a id="5584" class="Symbol">:</a> <a id="5586" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5591" href="Cubical.HITs.Pushout.Base.html#5542" class="Bound">ℓ&#39;&#39;</a><a id="5594" class="Symbol">}</a> <a id="5596" class="Symbol">{</a><a id="5597" href="Cubical.HITs.Pushout.Base.html#5597" class="Bound">D</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5606" href="Cubical.HITs.Pushout.Base.html#5546" class="Bound">ℓ&#39;&#39;&#39;</a><a id="5610" class="Symbol">}</a>
  <a id="5614" class="Symbol">(</a><a id="5615" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a> <a id="5618" class="Symbol">:</a> <a id="5620" href="Cubical.HITs.Pushout.Base.html#5555" class="Bound">A</a> <a id="5622" class="Symbol">→</a> <a id="5624" href="Cubical.HITs.Pushout.Base.html#5568" class="Bound">B</a><a id="5625" class="Symbol">)</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="5631" class="Symbol">:</a> <a id="5633" href="Cubical.HITs.Pushout.Base.html#5568" class="Bound">B</a> <a id="5635" class="Symbol">→</a> <a id="5637" href="Cubical.HITs.Pushout.Base.html#5582" class="Bound">C</a><a id="5638" class="Symbol">)</a> <a id="5640" class="Symbol">{</a><a id="5641" href="Cubical.HITs.Pushout.Base.html#5641" class="Bound">g</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Cubical.HITs.Pushout.Base.html#5555" class="Bound">A</a> <a id="5647" class="Symbol">→</a> <a id="5649" href="Cubical.HITs.Pushout.Base.html#5597" class="Bound">D</a><a id="5650" class="Symbol">}</a> <a id="5652" class="Keyword">where</a>
  <a id="5660" href="Cubical.HITs.Pushout.Base.html#5660" class="Function">PushoutComp→IteratedPushout</a> <a id="5688" class="Symbol">:</a>
    <a id="5694" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="5706" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5708" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a><a id="5710" class="Symbol">)</a> <a id="5712" href="Cubical.HITs.Pushout.Base.html#5641" class="Bound">g</a> <a id="5714" class="Symbol">→</a> <a id="5716" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5724" class="Symbol">{</a><a id="5725" class="Argument">C</a> <a id="5727" class="Symbol">=</a> <a id="5729" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5737" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a> <a id="5740" href="Cubical.HITs.Pushout.Base.html#5641" class="Bound">g</a><a id="5741" class="Symbol">}</a> <a id="5743" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="5746" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>
  <a id="5752" href="Cubical.HITs.Pushout.Base.html#5660" class="Function">PushoutComp→IteratedPushout</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5785" href="Cubical.HITs.Pushout.Base.html#5785" class="Bound">x</a><a id="5786" class="Symbol">)</a> <a id="5788" class="Symbol">=</a> <a id="5790" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5794" href="Cubical.HITs.Pushout.Base.html#5785" class="Bound">x</a>
  <a id="5798" href="Cubical.HITs.Pushout.Base.html#5660" class="Function">PushoutComp→IteratedPushout</a> <a id="5826" class="Symbol">(</a><a id="5827" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5831" href="Cubical.HITs.Pushout.Base.html#5831" class="Bound">x</a><a id="5832" class="Symbol">)</a> <a id="5834" class="Symbol">=</a> <a id="5836" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5845" href="Cubical.HITs.Pushout.Base.html#5831" class="Bound">x</a><a id="5846" class="Symbol">)</a>
  <a id="5850" href="Cubical.HITs.Pushout.Base.html#5660" class="Function">PushoutComp→IteratedPushout</a> <a id="5878" class="Symbol">(</a><a id="5879" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5884" href="Cubical.HITs.Pushout.Base.html#5884" class="Bound">a</a> <a id="5886" href="Cubical.HITs.Pushout.Base.html#5886" class="Bound">i</a><a id="5887" class="Symbol">)</a> <a id="5889" class="Symbol">=</a> <a id="5891" class="Symbol">(</a><a id="5892" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5897" class="Symbol">(</a><a id="5898" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a> <a id="5901" href="Cubical.HITs.Pushout.Base.html#5884" class="Bound">a</a><a id="5902" class="Symbol">)</a> <a id="5904" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5906" class="Symbol">λ</a> <a id="5908" href="Cubical.HITs.Pushout.Base.html#5908" class="Bound">i</a> <a id="5910" class="Symbol">→</a> <a id="5912" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5922" href="Cubical.HITs.Pushout.Base.html#5884" class="Bound">a</a> <a id="5924" href="Cubical.HITs.Pushout.Base.html#5908" class="Bound">i</a><a id="5925" class="Symbol">))</a> <a id="5928" href="Cubical.HITs.Pushout.Base.html#5886" class="Bound">i</a>

  <a id="5933" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a> <a id="5961" class="Symbol">:</a>
    <a id="5967" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5975" class="Symbol">{</a><a id="5976" class="Argument">C</a> <a id="5978" class="Symbol">=</a> <a id="5980" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5988" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a> <a id="5991" href="Cubical.HITs.Pushout.Base.html#5641" class="Bound">g</a><a id="5992" class="Symbol">}</a> <a id="5994" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="5997" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6001" class="Symbol">→</a> <a id="6003" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="6011" class="Symbol">(</a><a id="6012" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="6015" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6017" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a><a id="6019" class="Symbol">)</a> <a id="6021" href="Cubical.HITs.Pushout.Base.html#5641" class="Bound">g</a>
  <a id="6025" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a> <a id="6053" class="Symbol">(</a><a id="6054" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6058" href="Cubical.HITs.Pushout.Base.html#6058" class="Bound">x</a><a id="6059" class="Symbol">)</a> <a id="6061" class="Symbol">=</a> <a id="6063" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6067" href="Cubical.HITs.Pushout.Base.html#6058" class="Bound">x</a>
  <a id="6071" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6104" class="Symbol">(</a><a id="6105" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6109" href="Cubical.HITs.Pushout.Base.html#6109" class="Bound">x</a><a id="6110" class="Symbol">))</a> <a id="6113" class="Symbol">=</a> <a id="6115" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="6123" href="Cubical.HITs.Pushout.Base.html#6109" class="Bound">x</a><a id="6124" class="Symbol">)</a>
  <a id="6128" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6161" class="Symbol">(</a><a id="6162" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6166" href="Cubical.HITs.Pushout.Base.html#6166" class="Bound">x</a><a id="6167" class="Symbol">))</a> <a id="6170" class="Symbol">=</a> <a id="6172" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6176" href="Cubical.HITs.Pushout.Base.html#6166" class="Bound">x</a>
  <a id="6180" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a> <a id="6208" class="Symbol">(</a><a id="6209" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6219" href="Cubical.HITs.Pushout.Base.html#6219" class="Bound">a</a> <a id="6221" href="Cubical.HITs.Pushout.Base.html#6221" class="Bound">i</a><a id="6222" class="Symbol">))</a> <a id="6225" class="Symbol">=</a> <a id="6227" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6232" href="Cubical.HITs.Pushout.Base.html#6219" class="Bound">a</a> <a id="6234" href="Cubical.HITs.Pushout.Base.html#6221" class="Bound">i</a>
  <a id="6238" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a> <a id="6266" class="Symbol">(</a><a id="6267" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6272" href="Cubical.HITs.Pushout.Base.html#6272" class="Bound">a</a> <a id="6274" href="Cubical.HITs.Pushout.Base.html#6274" class="Bound">i</a><a id="6275" class="Symbol">)</a> <a id="6277" class="Symbol">=</a> <a id="6279" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6283" class="Symbol">(</a><a id="6284" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="6287" href="Cubical.HITs.Pushout.Base.html#6272" class="Bound">a</a><a id="6288" class="Symbol">)</a>

  <a id="6293" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6325" class="Symbol">:</a>
    <a id="6331" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6335" class="Symbol">(</a><a id="6336" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="6344" class="Symbol">(</a><a id="6345" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="6348" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6350" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a><a id="6352" class="Symbol">)</a> <a id="6354" href="Cubical.HITs.Pushout.Base.html#5641" class="Bound">g</a><a id="6355" class="Symbol">)</a> <a id="6357" class="Symbol">(</a><a id="6358" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="6366" class="Symbol">{</a><a id="6367" class="Argument">C</a> <a id="6369" class="Symbol">=</a> <a id="6371" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="6379" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a> <a id="6382" href="Cubical.HITs.Pushout.Base.html#5641" class="Bound">g</a><a id="6383" class="Symbol">}</a> <a id="6385" href="Cubical.HITs.Pushout.Base.html#5628" class="Bound">f2</a> <a id="6388" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a><a id="6391" class="Symbol">)</a>
  <a id="6395" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6403" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6435" class="Symbol">=</a> <a id="6437" href="Cubical.HITs.Pushout.Base.html#5660" class="Function">PushoutComp→IteratedPushout</a>
  <a id="6467" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6475" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6507" class="Symbol">=</a> <a id="6509" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a>
  <a id="6539" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6547" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6584" href="Cubical.HITs.Pushout.Base.html#6584" class="Bound">x</a><a id="6585" class="Symbol">)</a> <a id="6587" class="Symbol">=</a> <a id="6589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6596" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6604" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6636" class="Symbol">(</a><a id="6637" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6646" href="Cubical.HITs.Pushout.Base.html#6646" class="Bound">x</a><a id="6647" class="Symbol">))</a> <a id="6650" class="Symbol">=</a> <a id="6652" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6657" href="Cubical.HITs.Pushout.Base.html#6646" class="Bound">x</a>
  <a id="6661" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6669" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6701" class="Symbol">(</a><a id="6702" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6706" class="Symbol">(</a><a id="6707" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6711" href="Cubical.HITs.Pushout.Base.html#6711" class="Bound">x</a><a id="6712" class="Symbol">))</a> <a id="6715" class="Symbol">=</a> <a id="6717" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6724" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6732" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6764" class="Symbol">(</a><a id="6765" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6769" class="Symbol">(</a><a id="6770" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6775" href="Cubical.HITs.Pushout.Base.html#6775" class="Bound">a</a> <a id="6777" href="Cubical.HITs.Pushout.Base.html#6777" class="Bound">i</a><a id="6778" class="Symbol">))</a> <a id="6781" href="Cubical.HITs.Pushout.Base.html#6781" class="Bound">j</a> <a id="6783" class="Symbol">=</a>
    <a id="6789" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a> <a id="6816" href="Cubical.HITs.Pushout.Base.html#6775" class="Bound">a</a><a id="6817" class="Symbol">))</a> <a id="6820" class="Symbol">(λ</a> <a id="6823" href="Cubical.HITs.Pushout.Base.html#6823" class="Bound">i₁</a> <a id="6826" class="Symbol">→</a> <a id="6828" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6832" class="Symbol">(</a><a id="6833" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6838" href="Cubical.HITs.Pushout.Base.html#6775" class="Bound">a</a> <a id="6840" href="Cubical.HITs.Pushout.Base.html#6823" class="Bound">i₁</a><a id="6842" class="Symbol">))</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6848" href="Cubical.HITs.Pushout.Base.html#6781" class="Bound">j</a><a id="6849" class="Symbol">)</a> <a id="6851" href="Cubical.HITs.Pushout.Base.html#6777" class="Bound">i</a>
  <a id="6855" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6863" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6895" class="Symbol">(</a><a id="6896" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6901" href="Cubical.HITs.Pushout.Base.html#6901" class="Bound">a</a> <a id="6903" href="Cubical.HITs.Pushout.Base.html#6903" class="Bound">i</a><a id="6904" class="Symbol">)</a> <a id="6906" href="Cubical.HITs.Pushout.Base.html#6906" class="Bound">j</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6915" href="Cubical.HITs.Pushout.Base.html#6901" class="Bound">a</a> <a id="6917" class="Symbol">(</a><a id="6918" href="Cubical.HITs.Pushout.Base.html#6903" class="Bound">i</a> <a id="6920" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6922" href="Cubical.HITs.Pushout.Base.html#6906" class="Bound">j</a><a id="6923" class="Symbol">)</a>
  <a id="6927" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="6935" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6972" href="Cubical.HITs.Pushout.Base.html#6972" class="Bound">x</a><a id="6973" class="Symbol">)</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6984" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="6992" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7029" href="Cubical.HITs.Pushout.Base.html#7029" class="Bound">x</a><a id="7030" class="Symbol">)</a> <a id="7032" class="Symbol">=</a> <a id="7034" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7041" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7049" href="Cubical.HITs.Pushout.Base.html#6293" class="Function">Iso-PushoutComp-IteratedPushout</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7087" href="Cubical.HITs.Pushout.Base.html#7087" class="Bound">a</a> <a id="7089" href="Cubical.HITs.Pushout.Base.html#7089" class="Bound">i</a><a id="7090" class="Symbol">)</a> <a id="7092" href="Cubical.HITs.Pushout.Base.html#7092" class="Bound">j</a> <a id="7094" class="Symbol">=</a>
    <a id="7100" class="Symbol">(</a><a id="7101" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="7108" href="Cubical.HITs.Pushout.Base.html#5933" class="Function">IteratedPushout→PushoutComp</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7142" class="Symbol">(</a><a id="7143" href="Cubical.HITs.Pushout.Base.html#5615" class="Bound">f1</a> <a id="7146" href="Cubical.HITs.Pushout.Base.html#7087" class="Bound">a</a><a id="7147" class="Symbol">))</a> <a id="7150" class="Symbol">(λ</a> <a id="7153" href="Cubical.HITs.Pushout.Base.html#7153" class="Bound">i</a> <a id="7155" class="Symbol">→</a> <a id="7157" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7161" class="Symbol">(</a><a id="7162" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7167" href="Cubical.HITs.Pushout.Base.html#7087" class="Bound">a</a> <a id="7169" href="Cubical.HITs.Pushout.Base.html#7153" class="Bound">i</a><a id="7170" class="Symbol">))</a>
    <a id="7177" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7179" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7183" class="Symbol">(</a><a id="7184" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7190" class="Symbol">_))</a> <a id="7194" href="Cubical.HITs.Pushout.Base.html#7092" class="Bound">j</a> <a id="7196" href="Cubical.HITs.Pushout.Base.html#7089" class="Bound">i</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Pushout.Flattening.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Pushout.Flattening</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

   The flattening lemma for pushouts (Lemma 8.5.3 in the HoTT book) proved in a cubical style.

   The proof in the HoTT book (the core lying in Lemma 6.12.2, the flattening lemma for coequalizers)
    consists mostly of long strings of equalities about transport. This proof follows almost
    entirely from definitional equalities involving glue/unglue.

-}</a>
<a id="365" class="Keyword">module</a> <a id="372" href="Cubical.HITs.Pushout.Flattening.html" class="Module">Cubical.HITs.Pushout.Flattening</a> <a id="404" class="Keyword">where</a>

<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a>

<a id="689" class="Keyword">module</a> <a id="FlatteningLemma"></a><a id="696" href="Cubical.HITs.Pushout.Flattening.html#696" class="Module">FlatteningLemma</a> <a id="712" class="Symbol">{</a><a id="713" href="Cubical.HITs.Pushout.Flattening.html#713" class="Bound">ℓa</a> <a id="716" href="Cubical.HITs.Pushout.Flattening.html#716" class="Bound">ℓb</a> <a id="719" href="Cubical.HITs.Pushout.Flattening.html#719" class="Bound">ℓc</a><a id="721" class="Symbol">}</a> <a id="723" class="Symbol">{</a><a id="724" href="Cubical.HITs.Pushout.Flattening.html#724" class="Bound">A</a> <a id="726" class="Symbol">:</a> <a id="728" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="733" href="Cubical.HITs.Pushout.Flattening.html#713" class="Bound">ℓa</a><a id="735" class="Symbol">}</a> <a id="737" class="Symbol">{</a><a id="738" href="Cubical.HITs.Pushout.Flattening.html#738" class="Bound">B</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="747" href="Cubical.HITs.Pushout.Flattening.html#716" class="Bound">ℓb</a><a id="749" class="Symbol">}</a> <a id="751" class="Symbol">{</a><a id="752" href="Cubical.HITs.Pushout.Flattening.html#752" class="Bound">C</a> <a id="754" class="Symbol">:</a> <a id="756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="761" href="Cubical.HITs.Pushout.Flattening.html#719" class="Bound">ℓc</a><a id="763" class="Symbol">}</a> <a id="765" class="Symbol">(</a><a id="766" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="768" class="Symbol">:</a> <a id="770" href="Cubical.HITs.Pushout.Flattening.html#724" class="Bound">A</a> <a id="772" class="Symbol">→</a> <a id="774" href="Cubical.HITs.Pushout.Flattening.html#738" class="Bound">B</a><a id="775" class="Symbol">)</a> <a id="777" class="Symbol">(</a><a id="778" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="780" class="Symbol">:</a> <a id="782" href="Cubical.HITs.Pushout.Flattening.html#724" class="Bound">A</a> <a id="784" class="Symbol">→</a> <a id="786" href="Cubical.HITs.Pushout.Flattening.html#752" class="Bound">C</a><a id="787" class="Symbol">)</a>
                       <a id="812" class="Symbol">{</a><a id="813" href="Cubical.HITs.Pushout.Flattening.html#813" class="Bound">ℓ</a><a id="814" class="Symbol">}</a> <a id="816" class="Symbol">(</a><a id="817" href="Cubical.HITs.Pushout.Flattening.html#817" class="Bound">F</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.HITs.Pushout.Flattening.html#738" class="Bound">B</a> <a id="823" class="Symbol">→</a> <a id="825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="830" href="Cubical.HITs.Pushout.Flattening.html#813" class="Bound">ℓ</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.HITs.Pushout.Flattening.html#834" class="Bound">G</a> <a id="836" class="Symbol">:</a> <a id="838" href="Cubical.HITs.Pushout.Flattening.html#752" class="Bound">C</a> <a id="840" class="Symbol">→</a> <a id="842" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="847" href="Cubical.HITs.Pushout.Flattening.html#813" class="Bound">ℓ</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">(</a><a id="851" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="853" class="Symbol">:</a> <a id="855" class="Symbol">∀</a> <a id="857" href="Cubical.HITs.Pushout.Flattening.html#857" class="Bound">a</a> <a id="859" class="Symbol">→</a> <a id="861" href="Cubical.HITs.Pushout.Flattening.html#817" class="Bound">F</a> <a id="863" class="Symbol">(</a><a id="864" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="866" href="Cubical.HITs.Pushout.Flattening.html#857" class="Bound">a</a><a id="867" class="Symbol">)</a> <a id="869" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="871" href="Cubical.HITs.Pushout.Flattening.html#834" class="Bound">G</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="876" href="Cubical.HITs.Pushout.Flattening.html#857" class="Bound">a</a><a id="877" class="Symbol">))</a> <a id="880" class="Keyword">where</a>

  <a id="FlatteningLemma.E"></a><a id="889" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="891" class="Symbol">:</a> <a id="893" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="901" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="903" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="905" class="Symbol">→</a> <a id="907" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="912" href="Cubical.HITs.Pushout.Flattening.html#813" class="Bound">ℓ</a>
  <a id="916" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="918" class="Symbol">(</a><a id="919" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="923" href="Cubical.HITs.Pushout.Flattening.html#923" class="Bound">x</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.HITs.Pushout.Flattening.html#817" class="Bound">F</a> <a id="930" href="Cubical.HITs.Pushout.Flattening.html#923" class="Bound">x</a>
  <a id="934" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="936" class="Symbol">(</a><a id="937" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="941" href="Cubical.HITs.Pushout.Flattening.html#941" class="Bound">x</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">=</a> <a id="946" href="Cubical.HITs.Pushout.Flattening.html#834" class="Bound">G</a> <a id="948" href="Cubical.HITs.Pushout.Flattening.html#941" class="Bound">x</a>
  <a id="952" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="960" href="Cubical.HITs.Pushout.Flattening.html#960" class="Bound">a</a> <a id="962" href="Cubical.HITs.Pushout.Flattening.html#962" class="Bound">i</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">=</a> <a id="967" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="970" class="Symbol">(</a><a id="971" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="973" href="Cubical.HITs.Pushout.Flattening.html#960" class="Bound">a</a><a id="974" class="Symbol">)</a> <a id="976" href="Cubical.HITs.Pushout.Flattening.html#962" class="Bound">i</a>

  <a id="FlatteningLemma.Σf"></a><a id="981" href="Cubical.HITs.Pushout.Flattening.html#981" class="Function">Σf</a> <a id="984" class="Symbol">:</a> <a id="986" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="989" href="Cubical.HITs.Pushout.Flattening.html#989" class="Bound">a</a> <a id="991" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="993" href="Cubical.HITs.Pushout.Flattening.html#724" class="Bound">A</a> <a id="995" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="997" href="Cubical.HITs.Pushout.Flattening.html#817" class="Bound">F</a> <a id="999" class="Symbol">(</a><a id="1000" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="1002" href="Cubical.HITs.Pushout.Flattening.html#989" class="Bound">a</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1010" href="Cubical.HITs.Pushout.Flattening.html#1010" class="Bound">b</a> <a id="1012" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1014" href="Cubical.HITs.Pushout.Flattening.html#738" class="Bound">B</a> <a id="1016" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1018" href="Cubical.HITs.Pushout.Flattening.html#817" class="Bound">F</a> <a id="1020" href="Cubical.HITs.Pushout.Flattening.html#1010" class="Bound">b</a>
  <a id="1024" href="Cubical.HITs.Pushout.Flattening.html#981" class="Function">Σf</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Cubical.HITs.Pushout.Flattening.html#1028" class="Bound">a</a> <a id="1030" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1032" href="Cubical.HITs.Pushout.Flattening.html#1032" class="Bound">x</a><a id="1033" class="Symbol">)</a> <a id="1035" class="Symbol">=</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="1040" href="Cubical.HITs.Pushout.Flattening.html#1028" class="Bound">a</a> <a id="1042" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1044" href="Cubical.HITs.Pushout.Flattening.html#1032" class="Bound">x</a><a id="1045" class="Symbol">)</a>

  <a id="FlatteningLemma.Σg"></a><a id="1050" href="Cubical.HITs.Pushout.Flattening.html#1050" class="Function">Σg</a> <a id="1053" class="Symbol">:</a> <a id="1055" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1058" href="Cubical.HITs.Pushout.Flattening.html#1058" class="Bound">a</a> <a id="1060" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1062" href="Cubical.HITs.Pushout.Flattening.html#724" class="Bound">A</a> <a id="1064" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1066" href="Cubical.HITs.Pushout.Flattening.html#817" class="Bound">F</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="1071" href="Cubical.HITs.Pushout.Flattening.html#1058" class="Bound">a</a><a id="1072" class="Symbol">)</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1079" href="Cubical.HITs.Pushout.Flattening.html#1079" class="Bound">c</a> <a id="1081" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1083" href="Cubical.HITs.Pushout.Flattening.html#752" class="Bound">C</a> <a id="1085" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1087" href="Cubical.HITs.Pushout.Flattening.html#834" class="Bound">G</a> <a id="1089" href="Cubical.HITs.Pushout.Flattening.html#1079" class="Bound">c</a>
  <a id="1093" href="Cubical.HITs.Pushout.Flattening.html#1050" class="Function">Σg</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Cubical.HITs.Pushout.Flattening.html#1097" class="Bound">a</a> <a id="1099" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1101" href="Cubical.HITs.Pushout.Flattening.html#1101" class="Bound">x</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">=</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="1109" href="Cubical.HITs.Pushout.Flattening.html#1097" class="Bound">a</a> <a id="1111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="1116" href="Cubical.HITs.Pushout.Flattening.html#1097" class="Bound">a</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">.</a><a id="1120" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1124" href="Cubical.HITs.Pushout.Flattening.html#1101" class="Bound">x</a><a id="1125" class="Symbol">)</a>

  <a id="1130" class="Keyword">module</a> <a id="FlatteningLemma.FlattenIso"></a><a id="1137" href="Cubical.HITs.Pushout.Flattening.html#1137" class="Module">FlattenIso</a> <a id="1148" class="Keyword">where</a>

    <a id="FlatteningLemma.FlattenIso.fwd"></a><a id="1159" href="Cubical.HITs.Pushout.Flattening.html#1159" class="Function">fwd</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1173" href="Cubical.HITs.Pushout.Flattening.html#981" class="Function">Σf</a> <a id="1176" href="Cubical.HITs.Pushout.Flattening.html#1050" class="Function">Σg</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1192" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="1194" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a><a id="1195" class="Symbol">)</a> <a id="1197" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a>
    <a id="1203" href="Cubical.HITs.Pushout.Flattening.html#1159" class="Function">fwd</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Cubical.HITs.Pushout.Flattening.html#1213" class="Bound">b</a> <a id="1215" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1217" href="Cubical.HITs.Pushout.Flattening.html#1217" class="Bound">x</a><a id="1218" class="Symbol">))</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1228" href="Cubical.HITs.Pushout.Flattening.html#1213" class="Bound">b</a> <a id="1230" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1232" href="Cubical.HITs.Pushout.Flattening.html#1217" class="Bound">x</a><a id="1233" class="Symbol">)</a>
    <a id="1239" href="Cubical.HITs.Pushout.Flattening.html#1159" class="Function">fwd</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Cubical.HITs.Pushout.Flattening.html#1249" class="Bound">c</a> <a id="1251" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1253" href="Cubical.HITs.Pushout.Flattening.html#1253" class="Bound">x</a><a id="1254" class="Symbol">))</a> <a id="1257" class="Symbol">=</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1264" href="Cubical.HITs.Pushout.Flattening.html#1249" class="Bound">c</a> <a id="1266" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1268" href="Cubical.HITs.Pushout.Flattening.html#1253" class="Bound">x</a><a id="1269" class="Symbol">)</a>
    <a id="1275" href="Cubical.HITs.Pushout.Flattening.html#1159" class="Function">fwd</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.HITs.Pushout.Flattening.html#1286" class="Bound">a</a> <a id="1288" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1290" href="Cubical.HITs.Pushout.Flattening.html#1290" class="Bound">x</a><a id="1291" class="Symbol">)</a> <a id="1293" href="Cubical.HITs.Pushout.Flattening.html#1293" class="Bound">i</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">=</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1304" href="Cubical.HITs.Pushout.Flattening.html#1286" class="Bound">a</a> <a id="1306" href="Cubical.HITs.Pushout.Flattening.html#1293" class="Bound">i</a> <a id="1308" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1310" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="1323" href="Cubical.HITs.Pushout.Flattening.html#1286" class="Bound">a</a><a id="1324" class="Symbol">)</a> <a id="1326" href="Cubical.HITs.Pushout.Flattening.html#1293" class="Bound">i</a> <a id="1328" href="Cubical.HITs.Pushout.Flattening.html#1290" class="Bound">x</a><a id="1329" class="Symbol">)</a>

    <a id="FlatteningLemma.FlattenIso.bwd"></a><a id="1336" href="Cubical.HITs.Pushout.Flattening.html#1336" class="Function">bwd</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1353" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="1355" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a><a id="1356" class="Symbol">)</a> <a id="1358" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="1360" class="Symbol">→</a> <a id="1362" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1370" href="Cubical.HITs.Pushout.Flattening.html#981" class="Function">Σf</a> <a id="1373" href="Cubical.HITs.Pushout.Flattening.html#1050" class="Function">Σg</a>
    <a id="1380" href="Cubical.HITs.Pushout.Flattening.html#1336" class="Function">bwd</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1389" href="Cubical.HITs.Pushout.Flattening.html#1389" class="Bound">b</a> <a id="1391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1393" href="Cubical.HITs.Pushout.Flattening.html#1393" class="Bound">x</a><a id="1394" class="Symbol">)</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Cubical.HITs.Pushout.Flattening.html#1389" class="Bound">b</a> <a id="1405" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1407" href="Cubical.HITs.Pushout.Flattening.html#1393" class="Bound">x</a><a id="1408" class="Symbol">)</a>
    <a id="1414" href="Cubical.HITs.Pushout.Flattening.html#1336" class="Function">bwd</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1423" href="Cubical.HITs.Pushout.Flattening.html#1423" class="Bound">c</a> <a id="1425" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1427" href="Cubical.HITs.Pushout.Flattening.html#1427" class="Bound">x</a><a id="1428" class="Symbol">)</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.HITs.Pushout.Flattening.html#1423" class="Bound">c</a> <a id="1439" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1441" href="Cubical.HITs.Pushout.Flattening.html#1427" class="Bound">x</a><a id="1442" class="Symbol">)</a>
    <a id="1448" href="Cubical.HITs.Pushout.Flattening.html#1336" class="Function">bwd</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1458" href="Cubical.HITs.Pushout.Flattening.html#1458" class="Bound">a</a> <a id="1460" href="Cubical.HITs.Pushout.Flattening.html#1460" class="Bound">i</a> <a id="1462" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1464" href="Cubical.HITs.Pushout.Flattening.html#1464" class="Bound">x</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">=</a> <a id="1469" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="1475" class="Symbol">(λ</a> <a id="1478" href="Cubical.HITs.Pushout.Flattening.html#1478" class="Bound">j</a> <a id="1480" class="Symbol">→</a> <a id="1482" class="Symbol">λ</a> <a id="1484" class="Symbol">{</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Cubical.HITs.Pushout.Flattening.html#1460" class="Bound">i</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Cubical.HITs.Pushout.Flattening.html#1458" class="Bound">a</a> <a id="1505" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1507" href="Cubical.HITs.Pushout.Flattening.html#1464" class="Bound">x</a><a id="1508" class="Symbol">)</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1513" href="Cubical.HITs.Pushout.Flattening.html#1478" class="Bound">j</a><a id="1514" class="Symbol">)</a>
                                        <a id="1556" class="Symbol">;</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Cubical.HITs.Pushout.Flattening.html#1460" class="Bound">i</a> <a id="1561" class="Symbol">=</a> <a id="1563" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1565" class="Symbol">)</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="1576" href="Cubical.HITs.Pushout.Flattening.html#1458" class="Bound">a</a> <a id="1578" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1580" href="Cubical.HITs.Pushout.Flattening.html#1464" class="Bound">x</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">})</a>
                               <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="1625" href="Cubical.HITs.Pushout.Flattening.html#1458" class="Bound">a</a> <a id="1627" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1629" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="1642" href="Cubical.HITs.Pushout.Flattening.html#1458" class="Bound">a</a><a id="1643" class="Symbol">)</a> <a id="1645" href="Cubical.HITs.Pushout.Flattening.html#1460" class="Bound">i</a> <a id="1647" href="Cubical.HITs.Pushout.Flattening.html#1464" class="Bound">x</a><a id="1648" class="Symbol">))</a>

    <a id="FlatteningLemma.FlattenIso.bwd-fwd"></a><a id="1656" href="Cubical.HITs.Pushout.Flattening.html#1656" class="Function">bwd-fwd</a> <a id="1664" class="Symbol">:</a> <a id="1666" class="Symbol">∀</a> <a id="1668" href="Cubical.HITs.Pushout.Flattening.html#1668" class="Bound">x</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Cubical.HITs.Pushout.Flattening.html#1336" class="Function">bwd</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Cubical.HITs.Pushout.Flattening.html#1159" class="Function">fwd</a> <a id="1681" href="Cubical.HITs.Pushout.Flattening.html#1668" class="Bound">x</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1686" href="Cubical.HITs.Pushout.Flattening.html#1668" class="Bound">x</a>
    <a id="1692" href="Cubical.HITs.Pushout.Flattening.html#1656" class="Function">bwd-fwd</a> <a id="1700" class="Symbol">(</a><a id="1701" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.HITs.Pushout.Flattening.html#1706" class="Bound">b</a> <a id="1708" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1710" href="Cubical.HITs.Pushout.Flattening.html#1710" class="Bound">x</a><a id="1711" class="Symbol">))</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1725" href="Cubical.HITs.Pushout.Flattening.html#1656" class="Function">bwd-fwd</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Cubical.HITs.Pushout.Flattening.html#1739" class="Bound">c</a> <a id="1741" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1743" href="Cubical.HITs.Pushout.Flattening.html#1743" class="Bound">x</a><a id="1744" class="Symbol">))</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1758" href="Cubical.HITs.Pushout.Flattening.html#1656" class="Function">bwd-fwd</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a> <a id="1775" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1777" href="Cubical.HITs.Pushout.Flattening.html#1777" class="Bound">x</a><a id="1778" class="Symbol">)</a> <a id="1780" href="Cubical.HITs.Pushout.Flattening.html#1780" class="Bound">i</a><a id="1781" class="Symbol">)</a> <a id="1783" href="Cubical.HITs.Pushout.Flattening.html#1783" class="Bound">j</a> <a id="1785" class="Symbol">=</a>
      <a id="1793" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="1799" class="Symbol">(λ</a> <a id="1802" href="Cubical.HITs.Pushout.Flattening.html#1802" class="Bound">k</a> <a id="1804" class="Symbol">→</a> <a id="1806" class="Symbol">λ</a> <a id="1808" class="Symbol">{</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Cubical.HITs.Pushout.Flattening.html#1780" class="Bound">i</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a> <a id="1829" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1831" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="1844" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a><a id="1845" class="Symbol">)</a> <a id="1847" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="1850" href="Cubical.HITs.Pushout.Flattening.html#1777" class="Bound">x</a><a id="1851" class="Symbol">)</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1856" href="Cubical.HITs.Pushout.Flattening.html#1802" class="Bound">k</a><a id="1857" class="Symbol">)</a>
                     <a id="1880" class="Symbol">;</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.HITs.Pushout.Flattening.html#1780" class="Bound">i</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="1900" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a> <a id="1902" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1904" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="1917" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a><a id="1918" class="Symbol">)</a> <a id="1920" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="1923" href="Cubical.HITs.Pushout.Flattening.html#1777" class="Bound">x</a><a id="1924" class="Symbol">)</a>
                     <a id="1947" class="Symbol">;</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Cubical.HITs.Pushout.Flattening.html#1783" class="Bound">j</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a> <a id="1968" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1970" href="Cubical.HITs.Pushout.Flattening.html#1777" class="Bound">x</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Cubical.HITs.Pushout.Flattening.html#1780" class="Bound">i</a> <a id="1976" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1978" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1980" href="Cubical.HITs.Pushout.Flattening.html#1802" class="Bound">k</a><a id="1981" class="Symbol">)</a> <a id="1983" class="Symbol">})</a>
            <a id="1998" class="Symbol">(</a><a id="1999" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="2006" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a> <a id="2008" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2010" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="2023" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a><a id="2024" class="Symbol">)</a> <a id="2026" href="Cubical.HITs.Pushout.Flattening.html#1780" class="Bound">i</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="2042" href="Cubical.HITs.Pushout.Flattening.html#1773" class="Bound">a</a><a id="2043" class="Symbol">)</a> <a id="2045" href="Cubical.HITs.Pushout.Flattening.html#1780" class="Bound">i</a> <a id="2047" href="Cubical.HITs.Pushout.Flattening.html#1777" class="Bound">x</a><a id="2048" class="Symbol">)))</a>
      <a id="2058" class="Comment">-- Note: the (j = i1) case typechecks because of the definitional equalities:</a>
      <a id="2142" class="Comment">--  ua-gluePt e i0 x ≡ x , ua-gluePt e i1 x ≡ e .fst x,</a>
      <a id="2204" class="Comment">--  ua-unglue-glue : ua-unglue e i (ua-gluePt e i x) ≡ e .fst x</a>

    <a id="2273" class="Comment">-- essentially: ua-glue e (i ∨ ~ k) ∘ ua-unglue e i</a>
    <a id="FlatteningLemma.FlattenIso.sq"></a><a id="2329" href="Cubical.HITs.Pushout.Flattening.html#2329" class="Function">sq</a> <a id="2332" class="Symbol">:</a> <a id="2334" class="Symbol">∀</a> <a id="2336" class="Symbol">{</a><a id="2337" href="Cubical.HITs.Pushout.Flattening.html#2337" class="Bound">ℓ</a><a id="2338" class="Symbol">}</a> <a id="2340" class="Symbol">{</a><a id="2341" href="Cubical.HITs.Pushout.Flattening.html#2341" class="Bound">A</a> <a id="2343" href="Cubical.HITs.Pushout.Flattening.html#2343" class="Bound">B</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2352" href="Cubical.HITs.Pushout.Flattening.html#2337" class="Bound">ℓ</a><a id="2353" class="Symbol">}</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Cubical.HITs.Pushout.Flattening.html#2356" class="Bound">e</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Cubical.HITs.Pushout.Flattening.html#2341" class="Bound">A</a> <a id="2362" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2364" href="Cubical.HITs.Pushout.Flattening.html#2343" class="Bound">B</a><a id="2365" class="Symbol">)</a>
         <a id="2376" class="Symbol">→</a> <a id="2378" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a> <a id="2386" class="Symbol">(λ</a> <a id="2389" href="Cubical.HITs.Pushout.Flattening.html#2389" class="Bound">i</a> <a id="2391" href="Cubical.HITs.Pushout.Flattening.html#2391" class="Bound">k</a> <a id="2393" class="Symbol">→</a> <a id="2395" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2398" href="Cubical.HITs.Pushout.Flattening.html#2356" class="Bound">e</a> <a id="2400" href="Cubical.HITs.Pushout.Flattening.html#2389" class="Bound">i</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2407" href="Cubical.HITs.Pushout.Flattening.html#2356" class="Bound">e</a> <a id="2409" class="Symbol">(</a><a id="2410" href="Cubical.HITs.Pushout.Flattening.html#2389" class="Bound">i</a> <a id="2412" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2414" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2416" href="Cubical.HITs.Pushout.Flattening.html#2391" class="Bound">k</a><a id="2417" class="Symbol">))</a>
      <a id="2426" class="Comment">{- i = i0 -}</a> <a id="2439" class="Symbol">(λ</a> <a id="2442" href="Cubical.HITs.Pushout.Flattening.html#2442" class="Bound">k</a> <a id="2444" href="Cubical.HITs.Pushout.Flattening.html#2444" class="Bound">x</a> <a id="2446" class="Symbol">→</a> <a id="2448" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="2458" href="Cubical.HITs.Pushout.Flattening.html#2356" class="Bound">e</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2463" href="Cubical.HITs.Pushout.Flattening.html#2442" class="Bound">k</a><a id="2464" class="Symbol">)</a> <a id="2466" href="Cubical.HITs.Pushout.Flattening.html#2444" class="Bound">x</a><a id="2467" class="Symbol">)</a>
      <a id="2475" class="Comment">{- i = i1 -}</a> <a id="2488" class="Symbol">(λ</a> <a id="2491" href="Cubical.HITs.Pushout.Flattening.html#2491" class="Bound">k</a> <a id="2493" href="Cubical.HITs.Pushout.Flattening.html#2493" class="Bound">x</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Cubical.HITs.Pushout.Flattening.html#2493" class="Bound">x</a><a id="2498" class="Symbol">)</a>
      <a id="2506" class="Comment">{- k = i0 -}</a> <a id="2519" class="Symbol">(λ</a> <a id="2522" href="Cubical.HITs.Pushout.Flattening.html#2522" class="Bound">i</a> <a id="2524" href="Cubical.HITs.Pushout.Flattening.html#2524" class="Bound">x</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2538" href="Cubical.HITs.Pushout.Flattening.html#2356" class="Bound">e</a> <a id="2540" href="Cubical.HITs.Pushout.Flattening.html#2522" class="Bound">i</a> <a id="2542" href="Cubical.HITs.Pushout.Flattening.html#2524" class="Bound">x</a><a id="2543" class="Symbol">)</a>
      <a id="2551" class="Comment">{- k = i1 -}</a> <a id="2564" class="Symbol">(λ</a> <a id="2567" href="Cubical.HITs.Pushout.Flattening.html#2567" class="Bound">i</a> <a id="2569" href="Cubical.HITs.Pushout.Flattening.html#2569" class="Bound">x</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Cubical.HITs.Pushout.Flattening.html#2569" class="Bound">x</a><a id="2574" class="Symbol">)</a>
    <a id="2580" href="Cubical.HITs.Pushout.Flattening.html#2329" class="Function">sq</a> <a id="2583" href="Cubical.HITs.Pushout.Flattening.html#2583" class="Bound">e</a> <a id="2585" href="Cubical.HITs.Pushout.Flattening.html#2585" class="Bound">i</a> <a id="2587" href="Cubical.HITs.Pushout.Flattening.html#2587" class="Bound">k</a> <a id="2589" href="Cubical.HITs.Pushout.Flattening.html#2589" class="Bound">x</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Cubical.Foundations.Univalence.html#1600" class="Function">ua-glue</a> <a id="2601" href="Cubical.HITs.Pushout.Flattening.html#2583" class="Bound">e</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Cubical.HITs.Pushout.Flattening.html#2585" class="Bound">i</a> <a id="2606" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2608" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2610" href="Cubical.HITs.Pushout.Flattening.html#2587" class="Bound">k</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">(λ</a> <a id="2616" class="Symbol">{</a> <a id="2618" class="Symbol">((</a><a id="2620" href="Cubical.HITs.Pushout.Flattening.html#2585" class="Bound">i</a> <a id="2622" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2624" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2626" href="Cubical.HITs.Pushout.Flattening.html#2587" class="Bound">k</a><a id="2627" class="Symbol">)</a> <a id="2629" class="Symbol">=</a> <a id="2631" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2633" class="Symbol">)</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Cubical.HITs.Pushout.Flattening.html#2589" class="Bound">x</a> <a id="2639" class="Symbol">})</a>
                                     <a id="2679" class="Symbol">(</a><a id="2680" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2695" href="Cubical.HITs.Pushout.Flattening.html#2583" class="Bound">e</a> <a id="2697" href="Cubical.HITs.Pushout.Flattening.html#2585" class="Bound">i</a> <a id="2699" href="Cubical.HITs.Pushout.Flattening.html#2589" class="Bound">x</a><a id="2700" class="Symbol">))</a>
      <a id="2709" class="Comment">-- Note: this typechecks because of the definitional equalities:</a>
      <a id="2780" class="Comment">--  ua-unglue e i0 x ≡ e .fst x, ua-glue e i1 _ (inS y) ≡ y, ua-unglue e i1 x ≡ x,</a>
      <a id="2869" class="Comment">--  ua-glue-unglue : ua-glue e i (λ { (i = i0) → x }) (inS (ua-unglue e i x)) ≡ x</a>

    <a id="FlatteningLemma.FlattenIso.fwd-bwd"></a><a id="2956" href="Cubical.HITs.Pushout.Flattening.html#2956" class="Function">fwd-bwd</a> <a id="2964" class="Symbol">:</a> <a id="2966" class="Symbol">∀</a> <a id="2968" href="Cubical.HITs.Pushout.Flattening.html#2968" class="Bound">x</a> <a id="2970" class="Symbol">→</a> <a id="2972" href="Cubical.HITs.Pushout.Flattening.html#1159" class="Function">fwd</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.HITs.Pushout.Flattening.html#1336" class="Function">bwd</a> <a id="2981" href="Cubical.HITs.Pushout.Flattening.html#2968" class="Bound">x</a><a id="2982" class="Symbol">)</a> <a id="2984" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2986" href="Cubical.HITs.Pushout.Flattening.html#2968" class="Bound">x</a>
    <a id="2992" href="Cubical.HITs.Pushout.Flattening.html#2956" class="Function">fwd-bwd</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3005" href="Cubical.HITs.Pushout.Flattening.html#3005" class="Bound">b</a> <a id="3007" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3009" href="Cubical.HITs.Pushout.Flattening.html#3009" class="Bound">x</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">=</a> <a id="3014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3023" href="Cubical.HITs.Pushout.Flattening.html#2956" class="Function">fwd-bwd</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3036" href="Cubical.HITs.Pushout.Flattening.html#3036" class="Bound">c</a> <a id="3038" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3040" href="Cubical.HITs.Pushout.Flattening.html#3040" class="Bound">x</a><a id="3041" class="Symbol">)</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3054" href="Cubical.HITs.Pushout.Flattening.html#2956" class="Function">fwd-bwd</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3068" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a> <a id="3070" href="Cubical.HITs.Pushout.Flattening.html#3070" class="Bound">i</a> <a id="3072" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3074" href="Cubical.HITs.Pushout.Flattening.html#3074" class="Bound">x</a><a id="3075" class="Symbol">)</a> <a id="3077" href="Cubical.HITs.Pushout.Flattening.html#3077" class="Bound">j</a> <a id="3079" class="Symbol">=</a>
      <a id="3087" class="Comment">-- `fwd` (or any function) takes hcomps to comps on a constant family, so we must use a comp here</a>
      <a id="3191" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="3196" class="Symbol">(λ</a> <a id="3199" href="Cubical.HITs.Pushout.Flattening.html#3199" class="Bound">_</a> <a id="3201" class="Symbol">→</a> <a id="3203" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="3214" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="3216" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a><a id="3217" class="Symbol">)</a> <a id="3219" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a><a id="3220" class="Symbol">)</a>
           <a id="3233" class="Symbol">(λ</a> <a id="3236" href="Cubical.HITs.Pushout.Flattening.html#3236" class="Bound">k</a> <a id="3238" class="Symbol">→</a> <a id="3240" class="Symbol">λ</a> <a id="3242" class="Symbol">{</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Cubical.HITs.Pushout.Flattening.html#3070" class="Bound">i</a> <a id="3247" class="Symbol">=</a> <a id="3249" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3251" class="Symbol">)</a> <a id="3253" class="Symbol">→</a> <a id="3255" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3260" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3265" href="Cubical.HITs.Pushout.Flattening.html#3236" class="Bound">k</a><a id="3266" class="Symbol">)</a> <a id="3268" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3270" href="Cubical.Foundations.Univalence.html#4570" class="Function">ua-gluePt</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="3283" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a><a id="3284" class="Symbol">)</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3289" href="Cubical.HITs.Pushout.Flattening.html#3236" class="Bound">k</a><a id="3290" class="Symbol">)</a> <a id="3292" href="Cubical.HITs.Pushout.Flattening.html#3074" class="Bound">x</a>
                    <a id="3314" class="Symbol">;</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Cubical.HITs.Pushout.Flattening.html#3070" class="Bound">i</a> <a id="3319" class="Symbol">=</a> <a id="3321" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3323" class="Symbol">)</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="3334" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a><a id="3335" class="Symbol">)</a> <a id="3337" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3339" href="Cubical.HITs.Pushout.Flattening.html#3074" class="Bound">x</a>
                    <a id="3361" class="Symbol">;</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Cubical.HITs.Pushout.Flattening.html#3077" class="Bound">j</a> <a id="3366" class="Symbol">=</a> <a id="3368" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3370" class="Symbol">)</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3379" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Cubical.HITs.Pushout.Flattening.html#3070" class="Bound">i</a> <a id="3384" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3386" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3388" href="Cubical.HITs.Pushout.Flattening.html#3236" class="Bound">k</a><a id="3389" class="Symbol">)</a> <a id="3391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3393" href="Cubical.HITs.Pushout.Flattening.html#2329" class="Function">sq</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="3399" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a><a id="3400" class="Symbol">)</a> <a id="3402" href="Cubical.HITs.Pushout.Flattening.html#3070" class="Bound">i</a> <a id="3404" href="Cubical.HITs.Pushout.Flattening.html#3236" class="Bound">k</a> <a id="3406" href="Cubical.HITs.Pushout.Flattening.html#3074" class="Bound">x</a> <a id="3408" class="Symbol">})</a>
            <a id="3423" class="Symbol">(</a><a id="3424" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a> <a id="3431" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a><a id="3432" class="Symbol">)</a> <a id="3434" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3436" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.HITs.Pushout.Flattening.html#851" class="Bound">e</a> <a id="3449" href="Cubical.HITs.Pushout.Flattening.html#3068" class="Bound">a</a><a id="3450" class="Symbol">)</a> <a id="3452" href="Cubical.HITs.Pushout.Flattening.html#3070" class="Bound">i</a> <a id="3454" href="Cubical.HITs.Pushout.Flattening.html#3074" class="Bound">x</a><a id="3455" class="Symbol">)</a>

    <a id="FlatteningLemma.FlattenIso.isom"></a><a id="3462" href="Cubical.HITs.Pushout.Flattening.html#3462" class="Function">isom</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="3485" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="3487" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a><a id="3488" class="Symbol">)</a> <a id="3490" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a><a id="3491" class="Symbol">)</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="3502" href="Cubical.HITs.Pushout.Flattening.html#981" class="Function">Σf</a> <a id="3505" href="Cubical.HITs.Pushout.Flattening.html#1050" class="Function">Σg</a><a id="3507" class="Symbol">)</a>
    <a id="3513" href="Cubical.HITs.Pushout.Flattening.html#3462" class="Function">isom</a> <a id="3518" class="Symbol">=</a> <a id="3520" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="3524" href="Cubical.HITs.Pushout.Flattening.html#1336" class="Function">bwd</a> <a id="3528" href="Cubical.HITs.Pushout.Flattening.html#1159" class="Function">fwd</a> <a id="3532" href="Cubical.HITs.Pushout.Flattening.html#1656" class="Function">bwd-fwd</a> <a id="3540" href="Cubical.HITs.Pushout.Flattening.html#2956" class="Function">fwd-bwd</a>

  <a id="FlatteningLemma.flatten"></a><a id="3551" href="Cubical.HITs.Pushout.Flattening.html#3551" class="Function">flatten</a> <a id="3559" class="Symbol">:</a> <a id="3561" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="3572" href="Cubical.HITs.Pushout.Flattening.html#766" class="Bound">f</a> <a id="3574" href="Cubical.HITs.Pushout.Flattening.html#778" class="Bound">g</a><a id="3575" class="Symbol">)</a> <a id="3577" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="3579" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3581" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="3589" href="Cubical.HITs.Pushout.Flattening.html#981" class="Function">Σf</a> <a id="3592" href="Cubical.HITs.Pushout.Flattening.html#1050" class="Function">Σg</a>
  <a id="3597" href="Cubical.HITs.Pushout.Flattening.html#3551" class="Function">flatten</a> <a id="3605" class="Symbol">=</a> <a id="3607" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3618" href="Cubical.HITs.Pushout.Flattening.html#3462" class="Function">FlattenIso.isom</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Pushout.KrausVonRaumer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Pushout.KrausVonRaumer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

An induction principle for paths in a pushout, described in
Kraus and von Raumer, &quot;Path Spaces of Higher Inductive Types in Homotopy Type Theory&quot;
https://arxiv.org/abs/1901.06022

-}</a>

<a id="189" class="Keyword">module</a> <a id="196" href="Cubical.HITs.Pushout.KrausVonRaumer.html" class="Module">Cubical.HITs.Pushout.KrausVonRaumer</a> <a id="232" class="Keyword">where</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="709" class="Symbol">as</a> <a id="712" class="Module">⊎</a>

<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="764" class="Symbol">as</a> <a id="767" class="Module">Trunc</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a> <a id="811" class="Symbol">as</a> <a id="814" class="Module">⊔</a>
<a id="816" class="Keyword">open</a> <a id="821" class="Keyword">import</a> <a id="828" href="Cubical.HITs.Pushout.Properties.html" class="Module">Cubical.HITs.Pushout.Properties</a>

<a id="861" class="Keyword">private</a>
  <a id="871" class="Keyword">variable</a>
    <a id="884" href="Cubical.HITs.Pushout.KrausVonRaumer.html#884" class="Generalizable">ℓ</a> <a id="886" href="Cubical.HITs.Pushout.KrausVonRaumer.html#886" class="Generalizable">ℓ&#39;</a> <a id="889" href="Cubical.HITs.Pushout.KrausVonRaumer.html#889" class="Generalizable">ℓ&#39;&#39;</a> <a id="893" href="Cubical.HITs.Pushout.KrausVonRaumer.html#893" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="898" class="Symbol">:</a> <a id="900" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="910" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="912" class="Symbol">:</a> <a id="914" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="919" href="Cubical.HITs.Pushout.KrausVonRaumer.html#884" class="Generalizable">ℓ</a>
    <a id="925" href="Cubical.HITs.Pushout.KrausVonRaumer.html#925" class="Generalizable">B</a> <a id="927" class="Symbol">:</a> <a id="929" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="934" href="Cubical.HITs.Pushout.KrausVonRaumer.html#886" class="Generalizable">ℓ&#39;</a>
    <a id="941" href="Cubical.HITs.Pushout.KrausVonRaumer.html#941" class="Generalizable">C</a> <a id="943" class="Symbol">:</a> <a id="945" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="950" href="Cubical.HITs.Pushout.KrausVonRaumer.html#889" class="Generalizable">ℓ&#39;&#39;</a>

<a id="955" class="Keyword">private</a>
  <a id="interpolate"></a><a id="965" href="Cubical.HITs.Pushout.KrausVonRaumer.html#965" class="Function">interpolate</a> <a id="977" class="Symbol">:</a> <a id="979" class="Symbol">{</a><a id="980" href="Cubical.HITs.Pushout.KrausVonRaumer.html#980" class="Bound">x</a> <a id="982" href="Cubical.HITs.Pushout.KrausVonRaumer.html#982" class="Bound">y</a> <a id="984" href="Cubical.HITs.Pushout.KrausVonRaumer.html#984" class="Bound">z</a> <a id="986" class="Symbol">:</a> <a id="988" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.HITs.Pushout.KrausVonRaumer.html#992" class="Bound">q</a> <a id="994" class="Symbol">:</a> <a id="996" href="Cubical.HITs.Pushout.KrausVonRaumer.html#982" class="Bound">y</a> <a id="998" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1000" href="Cubical.HITs.Pushout.KrausVonRaumer.html#984" class="Bound">z</a><a id="1001" class="Symbol">)</a>
    <a id="1007" class="Symbol">→</a> <a id="1009" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1015" class="Symbol">(λ</a> <a id="1018" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1018" class="Bound">i</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="Cubical.HITs.Pushout.KrausVonRaumer.html#980" class="Bound">x</a> <a id="1024" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1026" href="Cubical.HITs.Pushout.KrausVonRaumer.html#992" class="Bound">q</a> <a id="1028" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1018" class="Bound">i</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Cubical.HITs.Pushout.KrausVonRaumer.html#980" class="Bound">x</a> <a id="1034" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1036" href="Cubical.HITs.Pushout.KrausVonRaumer.html#984" class="Bound">z</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="1043" href="Cubical.HITs.Pushout.KrausVonRaumer.html#992" class="Bound">q</a><a id="1044" class="Symbol">)</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="1053" class="Symbol">_)</a>
  <a id="1058" href="Cubical.HITs.Pushout.KrausVonRaumer.html#965" class="Function">interpolate</a> <a id="1070" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1070" class="Bound">q</a> <a id="1072" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1072" class="Bound">i</a> <a id="1074" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1074" class="Bound">p</a> <a id="1076" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1076" class="Bound">j</a> <a id="1078" class="Symbol">=</a>
    <a id="1084" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
      <a id="1096" class="Symbol">(λ</a> <a id="1099" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1099" class="Bound">k</a> <a id="1101" class="Symbol">→</a> <a id="1103" class="Symbol">λ</a>
        <a id="1113" class="Symbol">{</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1076" class="Bound">j</a> <a id="1118" class="Symbol">=</a> <a id="1120" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1122" class="Symbol">)</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1074" class="Bound">p</a> <a id="1128" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
        <a id="1139" class="Symbol">;</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1076" class="Bound">j</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1148" class="Symbol">)</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1070" class="Bound">q</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1072" class="Bound">i</a> <a id="1157" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1159" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1099" class="Bound">k</a><a id="1160" class="Symbol">)</a>
        <a id="1170" class="Symbol">;</a> <a id="1172" class="Symbol">(</a><a id="1173" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1072" class="Bound">i</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1179" class="Symbol">)</a> <a id="1181" class="Symbol">→</a> <a id="1183" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1074" class="Bound">p</a> <a id="1185" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1076" class="Bound">j</a>
        <a id="1195" class="Symbol">})</a>
      <a id="1204" class="Symbol">(</a><a id="1205" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1074" class="Bound">p</a> <a id="1207" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1076" class="Bound">j</a><a id="1208" class="Symbol">)</a>

  <a id="interpolateCompPath"></a><a id="1213" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1213" class="Function">interpolateCompPath</a> <a id="1233" class="Symbol">:</a> <a id="1235" class="Symbol">{</a><a id="1236" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1236" class="Bound">x</a> <a id="1238" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1238" class="Bound">y</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a><a id="1243" class="Symbol">}</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1246" class="Bound">p</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1236" class="Bound">x</a> <a id="1252" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1254" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1238" class="Bound">y</a><a id="1255" class="Symbol">)</a> <a id="1257" class="Symbol">{</a><a id="1258" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1258" class="Bound">z</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a><a id="1263" class="Symbol">}</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1266" class="Bound">q</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1238" class="Bound">y</a> <a id="1272" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1274" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1258" class="Bound">z</a><a id="1275" class="Symbol">)</a>
   <a id="1280" class="Symbol">→</a> <a id="1282" class="Symbol">(λ</a> <a id="1285" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1285" class="Bound">i</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="Cubical.HITs.Pushout.KrausVonRaumer.html#965" class="Function">interpolate</a> <a id="1301" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1266" class="Bound">q</a> <a id="1303" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1285" class="Bound">i</a> <a id="1305" class="Symbol">(λ</a> <a id="1308" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1308" class="Bound">j</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1328" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1246" class="Bound">p</a> <a id="1330" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1266" class="Bound">q</a> <a id="1332" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1285" class="Bound">i</a> <a id="1334" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1308" class="Bound">j</a><a id="1335" class="Symbol">))</a> <a id="1338" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1340" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1347" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1213" class="Function">interpolateCompPath</a> <a id="1367" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1367" class="Bound">p</a> <a id="1369" class="Symbol">=</a>
    <a id="1375" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1377" class="Symbol">(λ</a> <a id="1380" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1380" class="Bound">z</a> <a id="1382" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1382" class="Bound">q</a> <a id="1384" class="Symbol">→</a> <a id="1386" class="Symbol">(λ</a> <a id="1389" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1389" class="Bound">i</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Cubical.HITs.Pushout.KrausVonRaumer.html#965" class="Function">interpolate</a> <a id="1405" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1382" class="Bound">q</a> <a id="1407" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1389" class="Bound">i</a> <a id="1409" class="Symbol">(λ</a> <a id="1412" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1412" class="Bound">j</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1432" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1367" class="Bound">p</a> <a id="1434" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1382" class="Bound">q</a> <a id="1436" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1389" class="Bound">i</a> <a id="1438" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1412" class="Bound">j</a><a id="1439" class="Symbol">))</a> <a id="1442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1444" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1448" class="Symbol">)</a>
      <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Foundations.Function.html#5530" class="Function">homotopySymInv</a> <a id="1472" class="Symbol">(λ</a> <a id="1475" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1475" class="Bound">p</a> <a id="1477" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1477" class="Bound">i</a> <a id="1479" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1479" class="Bound">j</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="1499" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1475" class="Bound">p</a> <a id="1501" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1509" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1477" class="Bound">i</a><a id="1510" class="Symbol">)</a> <a id="1512" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1479" class="Bound">j</a><a id="1513" class="Symbol">)</a> <a id="1515" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1367" class="Bound">p</a><a id="1516" class="Symbol">)</a>

<a id="1519" class="Keyword">module</a> <a id="ElimL"></a><a id="1526" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1526" class="Module">ElimL</a>
  <a id="1534" class="Symbol">{</a><a id="1535" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Cubical.HITs.Pushout.KrausVonRaumer.html#925" class="Generalizable">B</a><a id="1544" class="Symbol">}</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a> <a id="1549" class="Symbol">:</a> <a id="1551" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.HITs.Pushout.KrausVonRaumer.html#941" class="Generalizable">C</a><a id="1556" class="Symbol">}</a> <a id="1558" class="Symbol">{</a><a id="1559" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a> <a id="1562" class="Symbol">:</a> <a id="1564" href="Cubical.HITs.Pushout.KrausVonRaumer.html#925" class="Generalizable">B</a><a id="1565" class="Symbol">}</a>
  <a id="1569" class="Symbol">(</a><a id="1570" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1570" class="Bound">P</a> <a id="1572" class="Symbol">:</a> <a id="1574" class="Symbol">∀</a> <a id="1576" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1576" class="Bound">b</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1594" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="1596" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a><a id="1597" class="Symbol">)</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1604" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a><a id="1606" class="Symbol">)</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1613" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1576" class="Bound">b</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1623" href="Cubical.HITs.Pushout.KrausVonRaumer.html#893" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="1627" class="Symbol">)</a>
  <a id="1631" class="Symbol">(</a><a id="1632" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1632" class="Bound">Q</a> <a id="1634" class="Symbol">:</a> <a id="1636" class="Symbol">∀</a> <a id="1638" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1638" class="Bound">c</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1656" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="1658" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1666" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1675" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1638" class="Bound">c</a><a id="1676" class="Symbol">)</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1685" href="Cubical.HITs.Pushout.KrausVonRaumer.html#893" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="1689" class="Symbol">)</a>
  <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1694" class="Bound">r</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1570" class="Bound">P</a> <a id="1700" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a> <a id="1703" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1707" class="Symbol">)</a>
  <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1712" class="Bound">e</a> <a id="1714" class="Symbol">:</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1717" class="Bound">a</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a><a id="1722" class="Symbol">)</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1725" class="Bound">q</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1733" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a> <a id="1736" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1738" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="1745" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1717" class="Bound">a</a><a id="1746" class="Symbol">))</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1570" class="Bound">P</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="1756" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1717" class="Bound">a</a><a id="1757" class="Symbol">)</a> <a id="1759" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1725" class="Bound">q</a> <a id="1761" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1763" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1632" class="Bound">Q</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a> <a id="1768" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1717" class="Bound">a</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1725" class="Bound">q</a> <a id="1774" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1776" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1781" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1717" class="Bound">a</a><a id="1782" class="Symbol">))</a>
  <a id="1787" class="Keyword">where</a>

  <a id="ElimL.Codes"></a><a id="1796" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1796" class="Function">Codes</a> <a id="1802" class="Symbol">:</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1805" class="Bound">d</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1817" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="1819" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1823" class="Bound">q</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1831" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a> <a id="1834" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1836" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1805" class="Bound">d</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1846" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1623" class="Bound">ℓ&#39;&#39;&#39;</a>
  <a id="1853" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1796" class="Function">Codes</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1864" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1864" class="Bound">b</a><a id="1865" class="Symbol">)</a> <a id="1867" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1867" class="Bound">q</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1570" class="Bound">P</a> <a id="1873" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1864" class="Bound">b</a> <a id="1875" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1867" class="Bound">q</a>
  <a id="1879" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1796" class="Function">Codes</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1890" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1890" class="Bound">c</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1893" class="Bound">q</a> <a id="1895" class="Symbol">=</a> <a id="1897" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1632" class="Bound">Q</a> <a id="1899" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1890" class="Bound">c</a> <a id="1901" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1893" class="Bound">q</a>
  <a id="1905" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1796" class="Function">Codes</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1917" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1917" class="Bound">a</a> <a id="1919" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1919" class="Bound">i</a><a id="1920" class="Symbol">)</a> <a id="1922" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1922" class="Bound">q</a> <a id="1924" class="Symbol">=</a>
    <a id="1930" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a>
      <a id="1941" class="Symbol">(</a><a id="1942" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1632" class="Bound">Q</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a> <a id="1947" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1917" class="Bound">a</a><a id="1948" class="Symbol">)</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Cubical.HITs.Pushout.KrausVonRaumer.html#965" class="Function">interpolate</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1969" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1917" class="Bound">a</a><a id="1970" class="Symbol">)</a> <a id="1972" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1919" class="Bound">i</a> <a id="1974" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1922" class="Bound">q</a><a id="1975" class="Symbol">))</a>
      <a id="1984" class="Symbol">(λ</a>
        <a id="1995" class="Symbol">{</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1919" class="Bound">i</a> <a id="2000" class="Symbol">=</a> <a id="2002" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">→</a> <a id="2008" class="Symbol">_</a> <a id="2010" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2012" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1712" class="Bound">e</a> <a id="2014" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1917" class="Bound">a</a> <a id="2016" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1922" class="Bound">q</a>
        <a id="2026" class="Symbol">;</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1919" class="Bound">i</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">→</a> <a id="2039" class="Symbol">_</a> <a id="2041" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2043" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1632" class="Bound">Q</a> <a id="2054" class="Symbol">(</a><a id="2055" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a> <a id="2057" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1917" class="Bound">a</a><a id="2058" class="Symbol">)</a> <a id="2060" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1922" class="Bound">q</a><a id="2061" class="Symbol">)</a>
        <a id="2071" class="Symbol">})</a>

  <a id="ElimL.elimL"></a><a id="2077" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2077" class="Function">elimL</a> <a id="2083" class="Symbol">:</a> <a id="2085" class="Symbol">∀</a> <a id="2087" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2087" class="Bound">b</a> <a id="2089" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2089" class="Bound">q</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1570" class="Bound">P</a> <a id="2095" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2087" class="Bound">b</a> <a id="2097" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2089" class="Bound">q</a>
  <a id="2101" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2077" class="Function">elimL</a> <a id="2107" class="Symbol">_</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2113" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1796" class="Function">Codes</a> <a id="2119" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1694" class="Bound">r</a>

  <a id="ElimL.elimR"></a><a id="2124" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2124" class="Function">elimR</a> <a id="2130" class="Symbol">:</a> <a id="2132" class="Symbol">∀</a> <a id="2134" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2134" class="Bound">c</a> <a id="2136" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2136" class="Bound">q</a> <a id="2138" class="Symbol">→</a> <a id="2140" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1632" class="Bound">Q</a> <a id="2142" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2134" class="Bound">c</a> <a id="2144" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2136" class="Bound">q</a>
  <a id="2148" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2124" class="Function">elimR</a> <a id="2154" class="Symbol">_</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2160" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1796" class="Function">Codes</a> <a id="2166" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1694" class="Bound">r</a>

  <a id="ElimL.refl-β"></a><a id="2171" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2171" class="Function">refl-β</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2077" class="Function">elimL</a> <a id="2186" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a> <a id="2189" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2194" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2196" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1694" class="Bound">r</a>
  <a id="2200" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2171" class="Function">refl-β</a> <a id="2207" class="Symbol">=</a> <a id="2209" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="2223" class="Symbol">_</a>

  <a id="ElimL.push-β"></a><a id="2228" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2228" class="Function">push-β</a> <a id="2235" class="Symbol">:</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2238" class="Bound">a</a> <a id="2240" class="Symbol">:</a> <a id="2242" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1539" class="Bound">A</a><a id="2243" class="Symbol">)</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2246" class="Bound">q</a> <a id="2248" class="Symbol">:</a> <a id="2250" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2254" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1559" class="Bound">b₀</a> <a id="2257" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2259" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="2266" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2238" class="Bound">a</a><a id="2267" class="Symbol">))</a>
    <a id="2274" class="Symbol">→</a> <a id="2276" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2124" class="Function">elimR</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a> <a id="2285" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2238" class="Bound">a</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2246" class="Bound">q</a> <a id="2291" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2293" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2298" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2238" class="Bound">a</a><a id="2299" class="Symbol">)</a> <a id="2301" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2303" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1712" class="Bound">e</a> <a id="2305" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2238" class="Bound">a</a> <a id="2307" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2246" class="Bound">q</a> <a id="2309" class="Symbol">.</a><a id="2310" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2077" class="Function">elimL</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="2324" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2238" class="Bound">a</a><a id="2325" class="Symbol">)</a> <a id="2327" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2246" class="Bound">q</a><a id="2328" class="Symbol">)</a>
  <a id="2332" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2228" class="Function">push-β</a> <a id="2339" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a> <a id="2341" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2341" class="Bound">q</a> <a id="2343" class="Symbol">=</a>
    <a id="2349" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="2353" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1796" class="Function">Codes</a> <a id="2359" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1694" class="Bound">r</a> <a id="2361" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2341" class="Bound">q</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2369" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a><a id="2370" class="Symbol">)</a>
    <a id="2376" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2378" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
      <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
       <a id="2408" class="Symbol">(λ</a> <a id="2411" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2411" class="Bound">α</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2421" class="Symbol">(λ</a> <a id="2424" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2424" class="Bound">i</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1632" class="Bound">Q</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1547" class="Bound">g</a> <a id="2433" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a><a id="2434" class="Symbol">)</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2411" class="Bound">α</a> <a id="2439" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2424" class="Bound">i</a><a id="2440" class="Symbol">))</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1712" class="Bound">e</a> <a id="2446" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a> <a id="2448" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2341" class="Bound">q</a> <a id="2450" class="Symbol">.</a><a id="2451" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2077" class="Function">elimL</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="2465" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a><a id="2466" class="Symbol">)</a> <a id="2468" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2341" class="Bound">q</a><a id="2469" class="Symbol">))</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1712" class="Bound">e</a> <a id="2475" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a> <a id="2477" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2341" class="Bound">q</a> <a id="2479" class="Symbol">.</a><a id="2480" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2077" class="Function">elimL</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1535" class="Bound">f</a> <a id="2494" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a><a id="2495" class="Symbol">)</a> <a id="2497" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2341" class="Bound">q</a><a id="2498" class="Symbol">)))</a>
       <a id="2509" class="Symbol">(</a><a id="2510" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1213" class="Function">interpolateCompPath</a> <a id="2530" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2341" class="Bound">q</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2538" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2339" class="Bound">a</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="2543" class="Symbol">)</a>
       <a id="2552" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2556" class="Symbol">)</a>

<a id="2559" class="Keyword">module</a> <a id="ElimR"></a><a id="2566" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2566" class="Module">ElimR</a>
  <a id="2574" class="Symbol">{</a><a id="2575" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="2581" class="Symbol">→</a> <a id="2583" href="Cubical.HITs.Pushout.KrausVonRaumer.html#925" class="Generalizable">B</a><a id="2584" class="Symbol">}</a> <a id="2586" class="Symbol">{</a><a id="2587" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="2593" class="Symbol">→</a> <a id="2595" href="Cubical.HITs.Pushout.KrausVonRaumer.html#941" class="Generalizable">C</a><a id="2596" class="Symbol">}</a> <a id="2598" class="Symbol">{</a><a id="2599" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Cubical.HITs.Pushout.KrausVonRaumer.html#941" class="Generalizable">C</a><a id="2605" class="Symbol">}</a>
  <a id="2609" class="Symbol">(</a><a id="2610" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2610" class="Bound">P</a> <a id="2612" class="Symbol">:</a> <a id="2614" class="Symbol">∀</a> <a id="2616" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2616" class="Bound">b</a> <a id="2618" class="Symbol">→</a> <a id="2620" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2634" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="2636" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a><a id="2637" class="Symbol">)</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2644" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a><a id="2646" class="Symbol">)</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2653" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2616" class="Bound">b</a><a id="2654" class="Symbol">)</a> <a id="2656" class="Symbol">→</a> <a id="2658" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2663" href="Cubical.HITs.Pushout.KrausVonRaumer.html#893" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="2667" class="Symbol">)</a>
  <a id="2671" class="Symbol">(</a><a id="2672" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="2674" class="Symbol">:</a> <a id="2676" class="Symbol">∀</a> <a id="2678" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2678" class="Bound">c</a> <a id="2680" class="Symbol">→</a> <a id="2682" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2696" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="2698" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2706" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a><a id="2708" class="Symbol">)</a> <a id="2710" class="Symbol">(</a><a id="2711" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2715" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2678" class="Bound">c</a><a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">→</a> <a id="2720" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2725" href="Cubical.HITs.Pushout.KrausVonRaumer.html#893" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="2729" class="Symbol">)</a>
  <a id="2733" class="Symbol">(</a><a id="2734" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2734" class="Bound">r</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="2740" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a> <a id="2743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2747" class="Symbol">)</a>
  <a id="2751" class="Symbol">(</a><a id="2752" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2752" class="Bound">e</a> <a id="2754" class="Symbol">:</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2757" class="Bound">a</a> <a id="2759" class="Symbol">:</a> <a id="2761" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a><a id="2762" class="Symbol">)</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2765" class="Bound">q</a> <a id="2767" class="Symbol">:</a> <a id="2769" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2773" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a> <a id="2776" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2778" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="2785" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2757" class="Bound">a</a><a id="2786" class="Symbol">))</a> <a id="2789" class="Symbol">→</a> <a id="2791" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2610" class="Bound">P</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="2796" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2757" class="Bound">a</a><a id="2797" class="Symbol">)</a> <a id="2799" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2765" class="Bound">q</a> <a id="2801" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2803" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a> <a id="2808" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2757" class="Bound">a</a><a id="2809" class="Symbol">)</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2765" class="Bound">q</a> <a id="2814" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2816" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2821" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2757" class="Bound">a</a><a id="2822" class="Symbol">))</a>
  <a id="2827" class="Keyword">where</a>

  <a id="ElimR.Codes"></a><a id="2836" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2836" class="Function">Codes</a> <a id="2842" class="Symbol">:</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2845" class="Bound">d</a> <a id="2847" class="Symbol">:</a> <a id="2849" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2857" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="2859" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a><a id="2860" class="Symbol">)</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2863" class="Bound">q</a> <a id="2865" class="Symbol">:</a> <a id="2867" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2871" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a> <a id="2874" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2876" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2845" class="Bound">d</a><a id="2877" class="Symbol">)</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2886" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2663" class="Bound">ℓ&#39;&#39;&#39;</a>
  <a id="2893" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2836" class="Function">Codes</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2904" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2904" class="Bound">b</a><a id="2905" class="Symbol">)</a> <a id="2907" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2907" class="Bound">q</a> <a id="2909" class="Symbol">=</a> <a id="2911" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2610" class="Bound">P</a> <a id="2913" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2904" class="Bound">b</a> <a id="2915" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2907" class="Bound">q</a>
  <a id="2919" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2836" class="Function">Codes</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2930" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2930" class="Bound">c</a><a id="2931" class="Symbol">)</a> <a id="2933" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2933" class="Bound">q</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="2939" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2930" class="Bound">c</a> <a id="2941" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2933" class="Bound">q</a>
  <a id="2945" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2836" class="Function">Codes</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2957" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2957" class="Bound">a</a> <a id="2959" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2959" class="Bound">i</a><a id="2960" class="Symbol">)</a> <a id="2962" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2962" class="Bound">q</a> <a id="2964" class="Symbol">=</a>
    <a id="2970" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a>
      <a id="2981" class="Symbol">(</a><a id="2982" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a> <a id="2987" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2957" class="Bound">a</a><a id="2988" class="Symbol">)</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Cubical.HITs.Pushout.KrausVonRaumer.html#965" class="Function">interpolate</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3009" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2957" class="Bound">a</a><a id="3010" class="Symbol">)</a> <a id="3012" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2959" class="Bound">i</a> <a id="3014" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2962" class="Bound">q</a><a id="3015" class="Symbol">))</a>
      <a id="3024" class="Symbol">(λ</a>
        <a id="3035" class="Symbol">{</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2959" class="Bound">i</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">→</a> <a id="3048" class="Symbol">_</a> <a id="3050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3052" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2752" class="Bound">e</a> <a id="3054" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2957" class="Bound">a</a> <a id="3056" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2962" class="Bound">q</a>
        <a id="3066" class="Symbol">;</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2959" class="Bound">i</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3075" class="Symbol">)</a> <a id="3077" class="Symbol">→</a> <a id="3079" class="Symbol">_</a> <a id="3081" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3083" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="3094" class="Symbol">(</a><a id="3095" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a> <a id="3097" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2957" class="Bound">a</a><a id="3098" class="Symbol">)</a> <a id="3100" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2962" class="Bound">q</a><a id="3101" class="Symbol">)</a>
        <a id="3111" class="Symbol">})</a>

  <a id="ElimR.elimL"></a><a id="3117" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3117" class="Function">elimL</a> <a id="3123" class="Symbol">:</a> <a id="3125" class="Symbol">∀</a> <a id="3127" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3127" class="Bound">b</a> <a id="3129" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3129" class="Bound">q</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2610" class="Bound">P</a> <a id="3135" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3127" class="Bound">b</a> <a id="3137" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3129" class="Bound">q</a>
  <a id="3141" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3117" class="Function">elimL</a> <a id="3147" class="Symbol">_</a> <a id="3149" class="Symbol">=</a> <a id="3151" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3153" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2836" class="Function">Codes</a> <a id="3159" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2734" class="Bound">r</a>

  <a id="ElimR.elimR"></a><a id="3164" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3164" class="Function">elimR</a> <a id="3170" class="Symbol">:</a> <a id="3172" class="Symbol">∀</a> <a id="3174" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3174" class="Bound">c</a> <a id="3176" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3176" class="Bound">q</a> <a id="3178" class="Symbol">→</a> <a id="3180" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="3182" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3174" class="Bound">c</a> <a id="3184" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3176" class="Bound">q</a>
  <a id="3188" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3164" class="Function">elimR</a> <a id="3194" class="Symbol">_</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="3200" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2836" class="Function">Codes</a> <a id="3206" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2734" class="Bound">r</a>

  <a id="ElimR.refl-β"></a><a id="3211" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3211" class="Function">refl-β</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3164" class="Function">elimR</a> <a id="3226" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a> <a id="3229" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3234" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3236" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2734" class="Bound">r</a>
  <a id="3240" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3211" class="Function">refl-β</a> <a id="3247" class="Symbol">=</a> <a id="3249" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3263" class="Symbol">_</a>

  <a id="ElimR.push-β"></a><a id="3268" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3268" class="Function">push-β</a> <a id="3275" class="Symbol">:</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3278" class="Bound">a</a> <a id="3280" class="Symbol">:</a> <a id="3282" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2579" class="Bound">A</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3286" class="Bound">q</a> <a id="3288" class="Symbol">:</a> <a id="3290" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3294" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2599" class="Bound">c₀</a> <a id="3297" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3299" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="3306" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3278" class="Bound">a</a><a id="3307" class="Symbol">))</a>
    <a id="3314" class="Symbol">→</a> <a id="3316" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3164" class="Function">elimR</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a> <a id="3325" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3278" class="Bound">a</a><a id="3326" class="Symbol">)</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3286" class="Bound">q</a> <a id="3331" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3333" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3338" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3278" class="Bound">a</a><a id="3339" class="Symbol">)</a> <a id="3341" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3343" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2752" class="Bound">e</a> <a id="3345" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3278" class="Bound">a</a> <a id="3347" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3286" class="Bound">q</a> <a id="3349" class="Symbol">.</a><a id="3350" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3117" class="Function">elimL</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="3364" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3278" class="Bound">a</a><a id="3365" class="Symbol">)</a> <a id="3367" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3286" class="Bound">q</a><a id="3368" class="Symbol">)</a>
  <a id="3372" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3268" class="Function">push-β</a> <a id="3379" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a> <a id="3381" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3381" class="Bound">q</a> <a id="3383" class="Symbol">=</a>
    <a id="3389" href="Cubical.Foundations.Prelude.html#12798" class="Function">J-∙</a> <a id="3393" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2836" class="Function">Codes</a> <a id="3399" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2734" class="Bound">r</a> <a id="3401" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3381" class="Bound">q</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3409" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a><a id="3410" class="Symbol">)</a>
    <a id="3416" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3418" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
      <a id="3434" class="Symbol">(</a><a id="3435" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
       <a id="3448" class="Symbol">(λ</a> <a id="3451" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3451" class="Bound">α</a> <a id="3453" class="Symbol">→</a> <a id="3455" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3461" class="Symbol">(λ</a> <a id="3464" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3464" class="Bound">i</a> <a id="3466" class="Symbol">→</a> <a id="3468" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2672" class="Bound">Q</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2587" class="Bound">g</a> <a id="3473" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a><a id="3474" class="Symbol">)</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3451" class="Bound">α</a> <a id="3479" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3464" class="Bound">i</a><a id="3480" class="Symbol">))</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2752" class="Bound">e</a> <a id="3486" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a> <a id="3488" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3381" class="Bound">q</a> <a id="3490" class="Symbol">.</a><a id="3491" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3117" class="Function">elimL</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="3505" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a><a id="3506" class="Symbol">)</a> <a id="3508" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3381" class="Bound">q</a><a id="3509" class="Symbol">))</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2752" class="Bound">e</a> <a id="3515" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a> <a id="3517" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3381" class="Bound">q</a> <a id="3519" class="Symbol">.</a><a id="3520" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3117" class="Function">elimL</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2575" class="Bound">f</a> <a id="3534" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a><a id="3535" class="Symbol">)</a> <a id="3537" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3381" class="Bound">q</a><a id="3538" class="Symbol">)))</a>
       <a id="3549" class="Symbol">(</a><a id="3550" href="Cubical.HITs.Pushout.KrausVonRaumer.html#1213" class="Function">interpolateCompPath</a> <a id="3570" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3381" class="Bound">q</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3578" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3379" class="Bound">a</a><a id="3579" class="Symbol">)</a> <a id="3581" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="3583" class="Symbol">)</a>
       <a id="3592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3596" class="Symbol">)</a>

<a id="3599" class="Comment">-- Example application: pushouts preserve embeddings</a>

<a id="isEmbeddingInr"></a><a id="3653" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3653" class="Function">isEmbeddingInr</a> <a id="3668" class="Symbol">:</a>
  <a id="3672" class="Symbol">(</a><a id="3673" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3673" class="Bound">f</a> <a id="3675" class="Symbol">:</a> <a id="3677" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="3679" class="Symbol">→</a> <a id="3681" href="Cubical.HITs.Pushout.KrausVonRaumer.html#925" class="Generalizable">B</a><a id="3682" class="Symbol">)</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3685" class="Bound">g</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Cubical.HITs.Pushout.KrausVonRaumer.html#941" class="Generalizable">C</a><a id="3694" class="Symbol">)</a>
  <a id="3698" class="Symbol">→</a> <a id="3700" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3712" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3673" class="Bound">f</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="3728" class="Symbol">(</a><a id="3729" class="InductiveConstructor">⊔.inr</a> <a id="3735" class="Symbol">{</a><a id="3736" class="Argument">f</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3673" class="Bound">f</a><a id="3741" class="Symbol">}</a> <a id="3743" class="Symbol">{</a><a id="3744" class="Argument">g</a> <a id="3746" class="Symbol">=</a> <a id="3748" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3685" class="Bound">g</a><a id="3749" class="Symbol">})</a>
<a id="3752" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3653" class="Function">isEmbeddingInr</a> <a id="3767" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3767" class="Bound">f</a> <a id="3769" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3769" class="Bound">g</a> <a id="3771" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3771" class="Bound">fEmb</a> <a id="3776" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3776" class="Bound">c₀</a> <a id="3779" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3779" class="Bound">c₁</a> <a id="3782" class="Symbol">=</a>
  <a id="3786" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="3804" class="Symbol">_</a> <a id="3806" class="Symbol">(</a><a id="3807" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3811" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3813" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4302" class="Function">bwd</a> <a id="3817" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3779" class="Bound">c₁</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3826" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3828" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4302" class="Function">bwd</a> <a id="3832" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3779" class="Bound">c₁</a><a id="3834" class="Symbol">)</a> <a id="3836" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4383" class="Function">bwdCong</a><a id="3843" class="Symbol">)</a>
  <a id="3847" class="Keyword">where</a>
  <a id="3855" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3855" class="Function">Q</a> <a id="3857" class="Symbol">:</a> <a id="3859" class="Symbol">∀</a> <a id="3861" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3861" class="Bound">c</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a> <a id="3871" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3776" class="Bound">c₀</a> <a id="3874" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3876" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a> <a id="3882" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3861" class="Bound">c</a> <a id="3884" class="Symbol">→</a> <a id="3886" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3891" class="Symbol">_</a>
  <a id="3895" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3855" class="Function">Q</a> <a id="3897" class="Symbol">_</a> <a id="3899" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3899" class="Bound">q</a> <a id="3901" class="Symbol">=</a> <a id="3903" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3915" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a><a id="3920" class="Symbol">)</a> <a id="3922" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3899" class="Bound">q</a>

  <a id="3927" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3927" class="Function">P</a> <a id="3929" class="Symbol">:</a> <a id="3931" class="Symbol">∀</a> <a id="3933" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3933" class="Bound">b</a> <a id="3935" class="Symbol">→</a> <a id="3937" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a> <a id="3943" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3776" class="Bound">c₀</a> <a id="3946" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3948" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">⊔.inl</a> <a id="3954" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3933" class="Bound">b</a> <a id="3956" class="Symbol">→</a> <a id="3958" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3963" class="Symbol">_</a>
  <a id="3967" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3927" class="Function">P</a> <a id="3969" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3969" class="Bound">b</a> <a id="3971" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3971" class="Bound">p</a> <a id="3973" class="Symbol">=</a> <a id="3975" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3978" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3978" class="Bound">u</a> <a id="3980" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3982" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3988" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3767" class="Bound">f</a> <a id="3990" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3969" class="Bound">b</a> <a id="3992" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3994" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3855" class="Function">Q</a> <a id="3996" class="Symbol">_</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3971" class="Bound">p</a> <a id="4001" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4003" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4008" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">⊔.inl</a> <a id="4014" class="Symbol">(</a><a id="4015" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3978" class="Bound">u</a> <a id="4017" class="Symbol">.</a><a id="4018" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4022" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="4024" class="Symbol">)</a> <a id="4026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4028" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3978" class="Bound">u</a> <a id="4036" class="Symbol">.</a><a id="4037" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4040" class="Symbol">))</a>

  <a id="4046" class="Keyword">module</a> <a id="4053" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4053" class="Module">Bwd</a> <a id="4057" class="Symbol">=</a> <a id="4059" href="Cubical.HITs.Pushout.KrausVonRaumer.html#2566" class="Module">ElimR</a> <a id="4065" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3927" class="Function">P</a> <a id="4067" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3855" class="Function">Q</a>
    <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4079" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4081" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4085" class="Symbol">)</a>
    <a id="4091" class="Symbol">(λ</a> <a id="4094" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4094" class="Bound">a</a> <a id="4096" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4096" class="Bound">p</a> <a id="4098" class="Symbol">→</a>
      <a id="4106" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
        <a id="4120" class="Symbol">(</a><a id="4121" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3927" class="Function">P</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3767" class="Bound">f</a> <a id="4126" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4094" class="Bound">a</a><a id="4127" class="Symbol">)</a> <a id="4129" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4096" class="Bound">p</a>  <a id="4132" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃_</a><a id="4134" class="Symbol">)</a>
        <a id="4144" class="Symbol">(</a><a id="4145" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4150" class="Symbol">(λ</a> <a id="4153" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4153" class="Bound">w</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4169" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a><a id="4174" class="Symbol">)</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4096" class="Bound">p</a> <a id="4179" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4181" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4153" class="Bound">w</a><a id="4182" class="Symbol">))</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="4192" class="Symbol">(</a><a id="4193" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4198" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4094" class="Bound">a</a><a id="4199" class="Symbol">)</a> <a id="4201" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a><a id="4203" class="Symbol">))</a>
        <a id="4214" class="Symbol">(</a><a id="4215" href="Cubical.Data.Sigma.Properties.html#12207" class="Function">Σ-contractFst</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Foundations.HLevels.html#25353" class="Function">inhProp→isContr</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4094" class="Bound">a</a> <a id="4249" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4251" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4255" class="Symbol">)</a> <a id="4257" class="Symbol">(</a><a id="4258" href="Cubical.Functions.Embedding.html#2954" class="Function">isEmbedding→hasPropFibers</a> <a id="4284" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3771" class="Bound">fEmb</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3767" class="Bound">f</a> <a id="4292" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4094" class="Bound">a</a><a id="4293" class="Symbol">)))))</a>

  <a id="4302" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4302" class="Function">bwd</a> <a id="4306" class="Symbol">:</a> <a id="4308" class="Symbol">∀</a> <a id="4310" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4310" class="Bound">c</a> <a id="4312" class="Symbol">→</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4315" class="Bound">t</a> <a id="4317" class="Symbol">:</a> <a id="4319" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a> <a id="4325" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3776" class="Bound">c₀</a> <a id="4328" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4330" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a> <a id="4336" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4310" class="Bound">c</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">→</a> <a id="4341" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4353" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a><a id="4358" class="Symbol">)</a> <a id="4360" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4315" class="Bound">t</a>
  <a id="4364" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4302" class="Function">bwd</a> <a id="4368" class="Symbol">=</a> <a id="4370" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3164" class="Function">Bwd.elimR</a>

  <a id="4383" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4383" class="Function">bwdCong</a> <a id="4391" class="Symbol">:</a> <a id="4393" class="Symbol">∀</a> <a id="4395" class="Symbol">{</a><a id="4396" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4396" class="Bound">c</a><a id="4397" class="Symbol">}</a> <a id="4399" class="Symbol">→</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4402" class="Bound">r</a> <a id="4404" class="Symbol">:</a> <a id="4406" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3776" class="Bound">c₀</a> <a id="4409" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4411" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4396" class="Bound">c</a><a id="4412" class="Symbol">)</a> <a id="4414" class="Symbol">→</a> <a id="4416" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4302" class="Function">bwd</a> <a id="4420" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4396" class="Bound">c</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4428" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a> <a id="4434" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4402" class="Bound">r</a><a id="4435" class="Symbol">)</a> <a id="4437" class="Symbol">.</a><a id="4438" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4444" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4402" class="Bound">r</a>
  <a id="4448" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4383" class="Function">bwdCong</a> <a id="4456" class="Symbol">=</a> <a id="4458" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="4460" class="Symbol">(λ</a> <a id="4463" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4463" class="Bound">c</a> <a id="4465" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4465" class="Bound">r</a> <a id="4467" class="Symbol">→</a> <a id="4469" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4302" class="Function">bwd</a> <a id="4473" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4463" class="Bound">c</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4481" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">⊔.inr</a> <a id="4487" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4465" class="Bound">r</a><a id="4488" class="Symbol">)</a> <a id="4490" class="Symbol">.</a><a id="4491" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4495" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4497" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4465" class="Bound">r</a><a id="4498" class="Symbol">)</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4506" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4510" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3211" class="Function">Bwd.refl-β</a><a id="4520" class="Symbol">)</a>


<a id="4524" class="Comment">-- Further Application: Pushouts of emedding-spans of n-Types are n-Types, for n≥0</a>
<a id="4607" class="Keyword">module</a> <a id="4614" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4614" class="Module">_</a> <a id="4616" class="Symbol">(</a><a id="4617" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="4619" class="Symbol">:</a> <a id="4621" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="4623" class="Symbol">→</a> <a id="4625" href="Cubical.HITs.Pushout.KrausVonRaumer.html#925" class="Generalizable">B</a><a id="4626" class="Symbol">)</a> <a id="4628" class="Symbol">(</a><a id="4629" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a> <a id="4631" class="Symbol">:</a> <a id="4633" href="Cubical.HITs.Pushout.KrausVonRaumer.html#910" class="Generalizable">A</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Cubical.HITs.Pushout.KrausVonRaumer.html#941" class="Generalizable">C</a><a id="4638" class="Symbol">)</a> <a id="4640" class="Keyword">where</a>
  <a id="4648" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4648" class="Function">inlrJointlySurjective</a> <a id="4670" class="Symbol">:</a>
    <a id="4676" class="Symbol">(</a><a id="4677" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4677" class="Bound">z</a> <a id="4679" class="Symbol">:</a> <a id="4681" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="4689" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="4691" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a><a id="4692" class="Symbol">)</a> <a id="4694" class="Symbol">→</a> <a id="4696" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4698" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4701" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4701" class="Bound">x</a> <a id="4703" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4705" class="Symbol">(</a><a id="4706" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4625" class="Bound">B</a> <a id="4708" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="4710" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4637" class="Bound">C</a><a id="4711" class="Symbol">)</a> <a id="4713" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="4722" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4726" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4730" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4701" class="Bound">x</a><a id="4731" class="Symbol">)</a> <a id="4733" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4735" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4677" class="Bound">z</a> <a id="4737" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
  <a id="4742" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4648" class="Function">inlrJointlySurjective</a> <a id="4764" class="Symbol">=</a>
    <a id="4770" href="Cubical.HITs.Pushout.Properties.html#1347" class="Function">elimProp</a> <a id="4779" class="Symbol">_</a>
             <a id="4794" class="Symbol">(λ</a> <a id="4797" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4797" class="Bound">_</a> <a id="4799" class="Symbol">→</a> <a id="4801" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a><a id="4816" class="Symbol">)</a>
             <a id="4831" class="Symbol">(λ</a> <a id="4834" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4834" class="Bound">b</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4840" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="4846" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4834" class="Bound">b</a> <a id="4848" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4850" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4855" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4857" class="Symbol">)</a>
             <a id="4872" class="Symbol">(λ</a> <a id="4875" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4875" class="Bound">c</a> <a id="4877" class="Symbol">→</a> <a id="4879" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4881" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="4887" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4875" class="Bound">c</a> <a id="4889" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4891" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4896" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4898" class="Symbol">)</a>

  <a id="4903" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4903" class="Function">preserveHLevelEmbedding</a> <a id="4927" class="Symbol">:</a>
    <a id="4933" class="Symbol">{</a><a id="4934" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4934" class="Bound">n</a> <a id="4936" class="Symbol">:</a> <a id="4938" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4944" class="Symbol">}</a>
    <a id="4950" class="Symbol">→</a> <a id="4952" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="4964" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a>
    <a id="4970" class="Symbol">→</a> <a id="4972" href="Cubical.Functions.Embedding.html#1325" class="Function">isEmbedding</a> <a id="4984" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a>
    <a id="4990" class="Symbol">→</a> <a id="4992" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5003" class="Symbol">(</a><a id="5004" class="Number">2</a> <a id="5006" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5008" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4934" class="Bound">n</a><a id="5009" class="Symbol">)</a> <a id="5011" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4625" class="Bound">B</a>
    <a id="5017" class="Symbol">→</a> <a id="5019" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5030" class="Symbol">(</a><a id="5031" class="Number">2</a> <a id="5033" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5035" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4934" class="Bound">n</a><a id="5036" class="Symbol">)</a> <a id="5038" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4637" class="Bound">C</a>
    <a id="5044" class="Symbol">→</a> <a id="5046" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5057" class="Symbol">(</a><a id="5058" class="Number">2</a> <a id="5060" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5062" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4934" class="Bound">n</a><a id="5063" class="Symbol">)</a> <a id="5065" class="Symbol">(</a><a id="5066" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5074" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="5076" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a><a id="5077" class="Symbol">)</a>
  <a id="5081" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4903" class="Function">preserveHLevelEmbedding</a> <a id="5105" class="Symbol">{</a><a id="5106" class="Argument">n</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5110" class="Bound">n</a><a id="5111" class="Symbol">}</a> <a id="5113" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5113" class="Bound">fEmb</a> <a id="5118" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5118" class="Bound">gEmb</a> <a id="5123" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5123" class="Bound">isOfHLB</a> <a id="5131" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5131" class="Bound">isOfHLC</a> <a id="5139" class="Symbol">=</a>
    <a id="5145" href="Cubical.Foundations.HLevels.html#1600" class="Function">isOfHLevelΩ→isOfHLevel</a> <a id="5168" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5110" class="Bound">n</a> <a id="5170" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5794" class="Function">ΩHLevelPushout</a>
    <a id="5189" class="Keyword">where</a> <a id="5195" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5195" class="Function">isEmbInr</a> <a id="5204" class="Symbol">=</a> <a id="5206" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3653" class="Function">isEmbeddingInr</a> <a id="5221" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="5223" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a> <a id="5225" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5113" class="Bound">fEmb</a>
          <a id="5240" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5240" class="Function">isEmbInrSwitched</a> <a id="5257" class="Symbol">=</a> <a id="5259" href="Cubical.HITs.Pushout.KrausVonRaumer.html#3653" class="Function">isEmbeddingInr</a> <a id="5274" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a> <a id="5276" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="5278" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5118" class="Bound">gEmb</a>

          <a id="5294" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5294" class="Function">equivΩC</a> <a id="5302" class="Symbol">:</a>  <a id="5305" class="Symbol">{</a><a id="5306" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5306" class="Bound">x</a> <a id="5308" class="Symbol">:</a> <a id="5310" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5318" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="5320" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a><a id="5321" class="Symbol">}</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5324" class="Bound">c</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4637" class="Bound">C</a><a id="5329" class="Symbol">)</a> <a id="5331" class="Symbol">(</a><a id="5332" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5332" class="Bound">p</a> <a id="5334" class="Symbol">:</a> <a id="5336" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5340" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5324" class="Bound">c</a> <a id="5342" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5344" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5306" class="Bound">x</a><a id="5345" class="Symbol">)</a>
                    <a id="5367" class="Symbol">→</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5324" class="Bound">c</a> <a id="5372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5374" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5324" class="Bound">c</a><a id="5375" class="Symbol">)</a> <a id="5377" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5379" class="Symbol">(</a><a id="5380" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5306" class="Bound">x</a> <a id="5382" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5384" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5306" class="Bound">x</a><a id="5385" class="Symbol">)</a>
          <a id="5397" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5294" class="Function">equivΩC</a> <a id="5405" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5405" class="Bound">c</a> <a id="5407" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5407" class="Bound">p</a> <a id="5409" class="Symbol">=</a> <a id="5411" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5421" class="Symbol">(_</a> <a id="5424" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5426" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5195" class="Function">isEmbInr</a> <a id="5435" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5405" class="Bound">c</a> <a id="5437" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5405" class="Bound">c</a><a id="5438" class="Symbol">)</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Cubical.Foundations.Equiv.Properties.html#8541" class="Function">conjugatePathEquiv</a> <a id="5460" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5407" class="Bound">p</a><a id="5461" class="Symbol">)</a>

          <a id="5474" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5474" class="Function">equivΩB</a> <a id="5482" class="Symbol">:</a>  <a id="5485" class="Symbol">{</a><a id="5486" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5486" class="Bound">x</a> <a id="5488" class="Symbol">:</a> <a id="5490" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5498" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="5500" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a><a id="5501" class="Symbol">}</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5504" class="Bound">b</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4625" class="Bound">B</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5512" class="Bound">p</a> <a id="5514" class="Symbol">:</a> <a id="5516" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5520" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5504" class="Bound">b</a> <a id="5522" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5524" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5486" class="Bound">x</a><a id="5525" class="Symbol">)</a>
                    <a id="5547" class="Symbol">→</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5504" class="Bound">b</a> <a id="5552" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5554" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5504" class="Bound">b</a><a id="5555" class="Symbol">)</a> <a id="5557" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5486" class="Bound">x</a> <a id="5562" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5564" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5486" class="Bound">x</a><a id="5565" class="Symbol">)</a>
          <a id="5577" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5474" class="Function">equivΩB</a> <a id="5585" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5585" class="Bound">b</a> <a id="5587" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5587" class="Bound">p</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
                          <a id="5627" class="Symbol">(</a><a id="5628" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="5638" class="Symbol">(_</a> <a id="5641" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5643" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5240" class="Function">isEmbInrSwitched</a> <a id="5660" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5585" class="Bound">b</a> <a id="5662" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5585" class="Bound">b</a><a id="5663" class="Symbol">)</a>
                                     <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="5713" href="Cubical.HITs.Pushout.Properties.html#1796" class="Function">pushoutSwitchEquiv</a><a id="5731" class="Symbol">))</a>
                          <a id="5760" class="Symbol">(</a><a id="5761" href="Cubical.Foundations.Equiv.Properties.html#8541" class="Function">conjugatePathEquiv</a> <a id="5780" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5587" class="Bound">p</a><a id="5781" class="Symbol">)</a>

          <a id="5794" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5794" class="Function">ΩHLevelPushout</a> <a id="5809" class="Symbol">:</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5812" class="Bound">x</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="5824" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4617" class="Bound">f</a> <a id="5826" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4629" class="Bound">g</a><a id="5827" class="Symbol">)</a> <a id="5829" class="Symbol">→</a> <a id="5831" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5847" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5110" class="Bound">n</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5812" class="Bound">x</a> <a id="5853" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5855" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5812" class="Bound">x</a><a id="5856" class="Symbol">)</a>
          <a id="5868" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5794" class="Function">ΩHLevelPushout</a> <a id="5883" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5883" class="Bound">x</a> <a id="5885" class="Symbol">=</a>
            <a id="5899" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">Trunc.elim</a>
              <a id="5924" class="Symbol">(λ</a> <a id="5927" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5927" class="Bound">_</a> <a id="5929" class="Symbol">→</a> <a id="5931" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="5948" class="Symbol">{</a><a id="5949" class="Argument">A</a> <a id="5951" class="Symbol">=</a> <a id="5953" class="Symbol">(</a><a id="5954" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5883" class="Bound">x</a> <a id="5956" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5958" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5883" class="Bound">x</a><a id="5959" class="Symbol">)}</a> <a id="5962" class="Symbol">(</a><a id="5963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5967" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5110" class="Bound">n</a><a id="5968" class="Symbol">))</a>
              <a id="5985" class="Symbol">(λ</a> <a id="5988" class="Symbol">{(</a><a id="5990" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">⊎.inl</a> <a id="5996" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5996" class="Bound">b</a> <a id="5998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6000" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6000" class="Bound">p</a><a id="6001" class="Symbol">)</a> <a id="6003" class="Symbol">→</a>
                    <a id="6025" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a>
                      <a id="6070" class="Symbol">(</a><a id="6071" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6075" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5110" class="Bound">n</a><a id="6076" class="Symbol">)</a>
                      <a id="6100" class="Symbol">(</a><a id="6101" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5474" class="Function">equivΩB</a> <a id="6109" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5996" class="Bound">b</a> <a id="6111" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6000" class="Bound">p</a><a id="6112" class="Symbol">)</a>
                      <a id="6136" class="Symbol">(</a><a id="6137" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5123" class="Bound">isOfHLB</a> <a id="6145" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5996" class="Bound">b</a> <a id="6147" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5996" class="Bound">b</a><a id="6148" class="Symbol">);</a>
                  <a id="6169" class="Symbol">(</a><a id="6170" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">⊎.inr</a> <a id="6176" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6176" class="Bound">c</a> <a id="6178" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6180" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6180" class="Bound">p</a><a id="6181" class="Symbol">)</a> <a id="6183" class="Symbol">→</a>
                    <a id="6205" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a>
                      <a id="6250" class="Symbol">(</a><a id="6251" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6255" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5110" class="Bound">n</a><a id="6256" class="Symbol">)</a>
                      <a id="6280" class="Symbol">(</a><a id="6281" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5294" class="Function">equivΩC</a> <a id="6289" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6176" class="Bound">c</a> <a id="6291" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6180" class="Bound">p</a><a id="6292" class="Symbol">)</a>
                      <a id="6316" class="Symbol">(</a><a id="6317" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5131" class="Bound">isOfHLC</a> <a id="6325" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6176" class="Bound">c</a> <a id="6327" href="Cubical.HITs.Pushout.KrausVonRaumer.html#6176" class="Bound">c</a><a id="6328" class="Symbol">)})</a>
              <a id="6346" class="Symbol">(</a><a id="6347" href="Cubical.HITs.Pushout.KrausVonRaumer.html#4648" class="Function">inlrJointlySurjective</a> <a id="6369" href="Cubical.HITs.Pushout.KrausVonRaumer.html#5883" class="Bound">x</a><a id="6370" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Pushout.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Pushout.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:
- Elimination principle for pushouts

- Homotopy natural equivalences of pushout spans
  Written by: Loïc Pujet, September 2019

- 3×3 lemma for pushouts
  Written by: Loïc Pujet, April 2019

- Homotopy natural equivalences of pushout spans
  (unpacked and avoiding transports)
-}</a>


<a id="308" class="Keyword">module</a> <a id="315" href="Cubical.HITs.Pushout.Properties.html" class="Module">Cubical.HITs.Pushout.Properties</a> <a id="347" class="Keyword">where</a>

<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>

<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="903" class="Keyword">open</a> <a id="908" class="Keyword">import</a> <a id="915" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="941" class="Keyword">open</a> <a id="946" class="Keyword">import</a> <a id="953" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="972" class="Keyword">open</a> <a id="977" class="Keyword">import</a> <a id="984" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="1002" class="Keyword">open</a> <a id="1007" class="Keyword">import</a> <a id="1014" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="1033" class="Symbol">as</a> <a id="1036" class="Module">⊥</a>
<a id="1038" class="Keyword">open</a> <a id="1043" class="Keyword">import</a> <a id="1050" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="1068" class="Keyword">open</a> <a id="1073" class="Keyword">import</a> <a id="1080" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>

<a id="1098" class="Keyword">open</a> <a id="1103" class="Keyword">import</a> <a id="1110" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a>
<a id="1136" class="Keyword">open</a> <a id="1141" class="Keyword">import</a> <a id="1148" href="Cubical.HITs.Pushout.Flattening.html" class="Module">Cubical.HITs.Pushout.Flattening</a>
<a id="1180" class="Keyword">open</a> <a id="1185" class="Keyword">import</a> <a id="1192" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a>

<a id="1216" class="Keyword">private</a>
  <a id="1226" class="Keyword">variable</a>
    <a id="1239" href="Cubical.HITs.Pushout.Properties.html#1239" class="Generalizable">ℓ</a> <a id="1241" href="Cubical.HITs.Pushout.Properties.html#1241" class="Generalizable">ℓ&#39;</a> <a id="1244" href="Cubical.HITs.Pushout.Properties.html#1244" class="Generalizable">ℓ&#39;&#39;</a> <a id="1248" href="Cubical.HITs.Pushout.Properties.html#1248" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1265" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="1267" class="Symbol">:</a> <a id="1269" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1274" href="Cubical.HITs.Pushout.Properties.html#1239" class="Generalizable">ℓ</a>
    <a id="1280" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1289" href="Cubical.HITs.Pushout.Properties.html#1241" class="Generalizable">ℓ&#39;</a>
    <a id="1296" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1305" href="Cubical.HITs.Pushout.Properties.html#1244" class="Generalizable">ℓ&#39;&#39;</a>

<a id="1310" class="Comment">{-
  Elimination for propositions
-}</a>
<a id="elimProp"></a><a id="1347" href="Cubical.HITs.Pushout.Properties.html#1347" class="Function">elimProp</a> <a id="1356" class="Symbol">:</a> <a id="1358" class="Symbol">{</a><a id="1359" href="Cubical.HITs.Pushout.Properties.html#1359" class="Bound">f</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">{</a><a id="1371" href="Cubical.HITs.Pushout.Properties.html#1371" class="Bound">g</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a><a id="1380" class="Symbol">}</a>
  <a id="1384" class="Symbol">→</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Cubical.HITs.Pushout.Properties.html#1387" class="Bound">P</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1399" href="Cubical.HITs.Pushout.Properties.html#1359" class="Bound">f</a> <a id="1401" href="Cubical.HITs.Pushout.Properties.html#1371" class="Bound">g</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1410" href="Cubical.HITs.Pushout.Properties.html#1248" class="Generalizable">ℓ&#39;&#39;&#39;</a><a id="1414" class="Symbol">)</a>
  <a id="1418" class="Symbol">→</a> <a id="1420" class="Symbol">((</a><a id="1422" href="Cubical.HITs.Pushout.Properties.html#1422" class="Bound">x</a> <a id="1424" class="Symbol">:</a> <a id="1426" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1434" href="Cubical.HITs.Pushout.Properties.html#1359" class="Bound">f</a> <a id="1436" href="Cubical.HITs.Pushout.Properties.html#1371" class="Bound">g</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Cubical.HITs.Pushout.Properties.html#1387" class="Bound">P</a> <a id="1451" href="Cubical.HITs.Pushout.Properties.html#1422" class="Bound">x</a><a id="1452" class="Symbol">))</a>
  <a id="1457" class="Symbol">→</a> <a id="1459" class="Symbol">((</a><a id="1461" href="Cubical.HITs.Pushout.Properties.html#1461" class="Bound">b</a> <a id="1463" class="Symbol">:</a> <a id="1465" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Cubical.HITs.Pushout.Properties.html#1387" class="Bound">P</a> <a id="1472" class="Symbol">(</a><a id="1473" class="InductiveConstructor">inl</a> <a id="1477" href="Cubical.HITs.Pushout.Properties.html#1461" class="Bound">b</a><a id="1478" class="Symbol">))</a>
  <a id="1483" class="Symbol">→</a> <a id="1485" class="Symbol">((</a><a id="1487" href="Cubical.HITs.Pushout.Properties.html#1487" class="Bound">c</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a><a id="1492" class="Symbol">)</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Cubical.HITs.Pushout.Properties.html#1387" class="Bound">P</a> <a id="1498" class="Symbol">(</a><a id="1499" class="InductiveConstructor">inr</a> <a id="1503" href="Cubical.HITs.Pushout.Properties.html#1487" class="Bound">c</a><a id="1504" class="Symbol">))</a>
  <a id="1509" class="Symbol">→</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.HITs.Pushout.Properties.html#1512" class="Bound">x</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1524" href="Cubical.HITs.Pushout.Properties.html#1359" class="Bound">f</a> <a id="1526" href="Cubical.HITs.Pushout.Properties.html#1371" class="Bound">g</a><a id="1527" class="Symbol">)</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Cubical.HITs.Pushout.Properties.html#1387" class="Bound">P</a> <a id="1533" href="Cubical.HITs.Pushout.Properties.html#1512" class="Bound">x</a>
<a id="1535" href="Cubical.HITs.Pushout.Properties.html#1347" class="Function">elimProp</a> <a id="1544" href="Cubical.HITs.Pushout.Properties.html#1544" class="Bound">P</a> <a id="1546" href="Cubical.HITs.Pushout.Properties.html#1546" class="Bound">isPropP</a> <a id="1554" href="Cubical.HITs.Pushout.Properties.html#1554" class="Bound">PB</a> <a id="1557" href="Cubical.HITs.Pushout.Properties.html#1557" class="Bound">PC</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1565" href="Cubical.HITs.Pushout.Properties.html#1565" class="Bound">x</a><a id="1566" class="Symbol">)</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Cubical.HITs.Pushout.Properties.html#1554" class="Bound">PB</a> <a id="1573" href="Cubical.HITs.Pushout.Properties.html#1565" class="Bound">x</a>
<a id="1575" href="Cubical.HITs.Pushout.Properties.html#1347" class="Function">elimProp</a> <a id="1584" href="Cubical.HITs.Pushout.Properties.html#1584" class="Bound">P</a> <a id="1586" href="Cubical.HITs.Pushout.Properties.html#1586" class="Bound">isPropP</a> <a id="1594" href="Cubical.HITs.Pushout.Properties.html#1594" class="Bound">PB</a> <a id="1597" href="Cubical.HITs.Pushout.Properties.html#1597" class="Bound">PC</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1605" href="Cubical.HITs.Pushout.Properties.html#1605" class="Bound">x</a><a id="1606" class="Symbol">)</a> <a id="1608" class="Symbol">=</a> <a id="1610" href="Cubical.HITs.Pushout.Properties.html#1597" class="Bound">PC</a> <a id="1613" href="Cubical.HITs.Pushout.Properties.html#1605" class="Bound">x</a>
<a id="1615" href="Cubical.HITs.Pushout.Properties.html#1347" class="Function">elimProp</a> <a id="1624" class="Symbol">{</a><a id="1625" class="Argument">f</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Cubical.HITs.Pushout.Properties.html#1629" class="Bound">f</a><a id="1630" class="Symbol">}</a> <a id="1632" class="Symbol">{</a><a id="1633" class="Argument">g</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="Cubical.HITs.Pushout.Properties.html#1637" class="Bound">g</a><a id="1638" class="Symbol">}</a> <a id="1640" href="Cubical.HITs.Pushout.Properties.html#1640" class="Bound">P</a> <a id="1642" href="Cubical.HITs.Pushout.Properties.html#1642" class="Bound">isPropP</a> <a id="1650" href="Cubical.HITs.Pushout.Properties.html#1650" class="Bound">PB</a> <a id="1653" href="Cubical.HITs.Pushout.Properties.html#1653" class="Bound">PC</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1662" href="Cubical.HITs.Pushout.Properties.html#1662" class="Bound">a</a> <a id="1664" href="Cubical.HITs.Pushout.Properties.html#1664" class="Bound">i</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">=</a>
  <a id="1671" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="1696" class="Number">1</a> <a id="1698" href="Cubical.HITs.Pushout.Properties.html#1642" class="Bound">isPropP</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Cubical.HITs.Pushout.Properties.html#1650" class="Bound">PB</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Cubical.HITs.Pushout.Properties.html#1629" class="Bound">f</a> <a id="1713" href="Cubical.HITs.Pushout.Properties.html#1662" class="Bound">a</a><a id="1714" class="Symbol">))</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Cubical.HITs.Pushout.Properties.html#1653" class="Bound">PC</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Cubical.HITs.Pushout.Properties.html#1637" class="Bound">g</a> <a id="1724" href="Cubical.HITs.Pushout.Properties.html#1662" class="Bound">a</a><a id="1725" class="Symbol">))</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1734" href="Cubical.HITs.Pushout.Properties.html#1662" class="Bound">a</a><a id="1735" class="Symbol">)</a> <a id="1737" href="Cubical.HITs.Pushout.Properties.html#1664" class="Bound">i</a>


<a id="1741" class="Comment">{-
  Switching the span does not change the pushout
-}</a>
<a id="pushoutSwitchEquiv"></a><a id="1796" href="Cubical.HITs.Pushout.Properties.html#1796" class="Function">pushoutSwitchEquiv</a> <a id="1815" class="Symbol">:</a> <a id="1817" class="Symbol">{</a><a id="1818" href="Cubical.HITs.Pushout.Properties.html#1818" class="Bound">f</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a><a id="1827" class="Symbol">}</a> <a id="1829" class="Symbol">{</a><a id="1830" href="Cubical.HITs.Pushout.Properties.html#1830" class="Bound">g</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a><a id="1839" class="Symbol">}</a>
  <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1853" href="Cubical.HITs.Pushout.Properties.html#1818" class="Bound">f</a> <a id="1855" href="Cubical.HITs.Pushout.Properties.html#1830" class="Bound">g</a> <a id="1857" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1859" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1867" href="Cubical.HITs.Pushout.Properties.html#1830" class="Bound">g</a> <a id="1869" href="Cubical.HITs.Pushout.Properties.html#1818" class="Bound">f</a>
<a id="1871" href="Cubical.HITs.Pushout.Properties.html#1796" class="Function">pushoutSwitchEquiv</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1908" href="Cubical.HITs.Pushout.Properties.html#1931" class="Function">f</a> <a id="1910" href="Cubical.HITs.Pushout.Properties.html#2007" class="Function">inv</a> <a id="1914" href="Cubical.HITs.Pushout.Properties.html#2085" class="Function">ret</a> <a id="1918" href="Cubical.HITs.Pushout.Properties.html#2153" class="Function">sec</a><a id="1921" class="Symbol">)</a>
  <a id="1925" class="Keyword">where</a> <a id="1931" href="Cubical.HITs.Pushout.Properties.html#1931" class="Function">f</a> <a id="1933" class="Symbol">=</a> <a id="1935" class="Symbol">λ</a> <a id="1937" class="Symbol">{(</a><a id="1939" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1943" href="Cubical.HITs.Pushout.Properties.html#1943" class="Bound">x</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1952" href="Cubical.HITs.Pushout.Properties.html#1943" class="Bound">x</a><a id="1953" class="Symbol">;</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1960" href="Cubical.HITs.Pushout.Properties.html#1960" class="Bound">x</a><a id="1961" class="Symbol">)</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1969" href="Cubical.HITs.Pushout.Properties.html#1960" class="Bound">x</a><a id="1970" class="Symbol">;</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1978" href="Cubical.HITs.Pushout.Properties.html#1978" class="Bound">a</a> <a id="1980" href="Cubical.HITs.Pushout.Properties.html#1980" class="Bound">i</a><a id="1981" class="Symbol">)</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1990" href="Cubical.HITs.Pushout.Properties.html#1978" class="Bound">a</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1995" href="Cubical.HITs.Pushout.Properties.html#1980" class="Bound">i</a><a id="1996" class="Symbol">)}</a>
        <a id="2007" href="Cubical.HITs.Pushout.Properties.html#2007" class="Function">inv</a> <a id="2011" class="Symbol">=</a> <a id="2013" class="Symbol">λ</a> <a id="2015" class="Symbol">{(</a><a id="2017" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2021" href="Cubical.HITs.Pushout.Properties.html#2021" class="Bound">x</a><a id="2022" class="Symbol">)</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2030" href="Cubical.HITs.Pushout.Properties.html#2021" class="Bound">x</a><a id="2031" class="Symbol">;</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2038" href="Cubical.HITs.Pushout.Properties.html#2038" class="Bound">x</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Symbol">→</a> <a id="2043" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2047" href="Cubical.HITs.Pushout.Properties.html#2038" class="Bound">x</a><a id="2048" class="Symbol">;</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2056" href="Cubical.HITs.Pushout.Properties.html#2056" class="Bound">a</a> <a id="2058" href="Cubical.HITs.Pushout.Properties.html#2058" class="Bound">i</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2068" href="Cubical.HITs.Pushout.Properties.html#2056" class="Bound">a</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2073" href="Cubical.HITs.Pushout.Properties.html#2058" class="Bound">i</a><a id="2074" class="Symbol">)}</a>
        <a id="2085" href="Cubical.HITs.Pushout.Properties.html#2085" class="Function">ret</a> <a id="2089" class="Symbol">=</a> <a id="2091" class="Symbol">λ</a> <a id="2093" class="Symbol">{(</a><a id="2095" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2099" href="Cubical.HITs.Pushout.Properties.html#2099" class="Bound">x</a><a id="2100" class="Symbol">)</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2108" class="Symbol">;</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2115" href="Cubical.HITs.Pushout.Properties.html#2115" class="Bound">x</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2124" class="Symbol">;</a> <a id="2126" class="Symbol">(</a><a id="2127" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2132" href="Cubical.HITs.Pushout.Properties.html#2132" class="Bound">a</a> <a id="2134" href="Cubical.HITs.Pushout.Properties.html#2134" class="Bound">i</a><a id="2135" class="Symbol">)</a> <a id="2137" class="Symbol">→</a> <a id="2139" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2143" class="Symbol">}</a>
        <a id="2153" href="Cubical.HITs.Pushout.Properties.html#2153" class="Function">sec</a> <a id="2157" class="Symbol">=</a> <a id="2159" class="Symbol">λ</a> <a id="2161" class="Symbol">{(</a><a id="2163" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2167" href="Cubical.HITs.Pushout.Properties.html#2167" class="Bound">x</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2176" class="Symbol">;</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2183" href="Cubical.HITs.Pushout.Properties.html#2183" class="Bound">x</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2192" class="Symbol">;</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2200" href="Cubical.HITs.Pushout.Properties.html#2200" class="Bound">a</a> <a id="2202" href="Cubical.HITs.Pushout.Properties.html#2202" class="Bound">i</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2211" class="Symbol">}</a>


<a id="2215" class="Comment">{-
  Direct proof that pushout along the identity gives an equivalence.
-}</a>
<a id="pushoutIdfunEquiv"></a><a id="2290" href="Cubical.HITs.Pushout.Properties.html#2290" class="Function">pushoutIdfunEquiv</a> <a id="2308" class="Symbol">:</a> <a id="2310" class="Symbol">∀</a> <a id="2312" class="Symbol">{</a><a id="2313" href="Cubical.HITs.Pushout.Properties.html#2313" class="Bound">ℓ</a> <a id="2315" href="Cubical.HITs.Pushout.Properties.html#2315" class="Bound">ℓ&#39;</a><a id="2317" class="Symbol">}</a> <a id="2319" class="Symbol">{</a><a id="2320" href="Cubical.HITs.Pushout.Properties.html#2320" class="Bound">X</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2329" href="Cubical.HITs.Pushout.Properties.html#2313" class="Bound">ℓ</a><a id="2330" class="Symbol">}</a> <a id="2332" class="Symbol">{</a><a id="2333" href="Cubical.HITs.Pushout.Properties.html#2333" class="Bound">Y</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2342" href="Cubical.HITs.Pushout.Properties.html#2315" class="Bound">ℓ&#39;</a><a id="2344" class="Symbol">}</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Cubical.HITs.Pushout.Properties.html#2347" class="Bound">f</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Cubical.HITs.Pushout.Properties.html#2320" class="Bound">X</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Cubical.HITs.Pushout.Properties.html#2333" class="Bound">Y</a><a id="2356" class="Symbol">)</a>
  <a id="2360" class="Symbol">→</a> <a id="2362" href="Cubical.HITs.Pushout.Properties.html#2333" class="Bound">Y</a> <a id="2364" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2366" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2374" href="Cubical.HITs.Pushout.Properties.html#2347" class="Bound">f</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2383" href="Cubical.HITs.Pushout.Properties.html#2320" class="Bound">X</a><a id="2384" class="Symbol">)</a>
<a id="2386" href="Cubical.HITs.Pushout.Properties.html#2290" class="Function">pushoutIdfunEquiv</a> <a id="2404" href="Cubical.HITs.Pushout.Properties.html#2404" class="Bound">f</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="2424" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2428" href="Cubical.HITs.Pushout.Properties.html#2460" class="Function">inv</a> <a id="2432" href="Cubical.HITs.Pushout.Properties.html#2562" class="Function">ret</a> <a id="2436" class="Symbol">λ</a> <a id="2438" href="Cubical.HITs.Pushout.Properties.html#2438" class="Bound">_</a> <a id="2440" class="Symbol">→</a> <a id="2442" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2446" class="Symbol">)</a>
  <a id="2450" class="Keyword">where</a>
    <a id="2460" href="Cubical.HITs.Pushout.Properties.html#2460" class="Function">inv</a> <a id="2464" class="Symbol">:</a> <a id="2466" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2474" href="Cubical.HITs.Pushout.Properties.html#2404" class="Bound">f</a> <a id="2476" class="Symbol">(</a><a id="2477" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2483" class="Symbol">_)</a> <a id="2486" class="Symbol">→</a> <a id="2488" class="Symbol">_</a>
    <a id="2494" href="Cubical.HITs.Pushout.Properties.html#2460" class="Function">inv</a> <a id="2498" class="Symbol">(</a><a id="2499" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2503" href="Cubical.HITs.Pushout.Properties.html#2503" class="Bound">y</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Cubical.HITs.Pushout.Properties.html#2503" class="Bound">y</a>
    <a id="2514" href="Cubical.HITs.Pushout.Properties.html#2460" class="Function">inv</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2523" href="Cubical.HITs.Pushout.Properties.html#2523" class="Bound">x</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="Cubical.HITs.Pushout.Properties.html#2404" class="Bound">f</a> <a id="2530" href="Cubical.HITs.Pushout.Properties.html#2523" class="Bound">x</a>
    <a id="2536" href="Cubical.HITs.Pushout.Properties.html#2460" class="Function">inv</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2546" href="Cubical.HITs.Pushout.Properties.html#2546" class="Bound">x</a> <a id="2548" href="Cubical.HITs.Pushout.Properties.html#2548" class="Bound">i</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Cubical.HITs.Pushout.Properties.html#2404" class="Bound">f</a> <a id="2555" href="Cubical.HITs.Pushout.Properties.html#2546" class="Bound">x</a>

    <a id="2562" href="Cubical.HITs.Pushout.Properties.html#2562" class="Function">ret</a> <a id="2566" class="Symbol">:</a> <a id="2568" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="2576" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2580" href="Cubical.HITs.Pushout.Properties.html#2460" class="Function">inv</a>
    <a id="2588" href="Cubical.HITs.Pushout.Properties.html#2562" class="Function">ret</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2597" href="Cubical.HITs.Pushout.Properties.html#2597" class="Bound">y</a><a id="2598" class="Symbol">)</a> <a id="2600" class="Symbol">=</a> <a id="2602" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2611" href="Cubical.HITs.Pushout.Properties.html#2562" class="Function">ret</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2620" href="Cubical.HITs.Pushout.Properties.html#2620" class="Bound">x</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">=</a> <a id="2625" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2630" href="Cubical.HITs.Pushout.Properties.html#2620" class="Bound">x</a>
    <a id="2636" href="Cubical.HITs.Pushout.Properties.html#2562" class="Function">ret</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2646" href="Cubical.HITs.Pushout.Properties.html#2646" class="Bound">a</a> <a id="2648" href="Cubical.HITs.Pushout.Properties.html#2648" class="Bound">i</a><a id="2649" class="Symbol">)</a> <a id="2651" href="Cubical.HITs.Pushout.Properties.html#2651" class="Bound">j</a> <a id="2653" class="Symbol">=</a> <a id="2655" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2660" href="Cubical.HITs.Pushout.Properties.html#2646" class="Bound">a</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.HITs.Pushout.Properties.html#2648" class="Bound">i</a> <a id="2665" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2667" href="Cubical.HITs.Pushout.Properties.html#2651" class="Bound">j</a><a id="2668" class="Symbol">)</a>

<a id="pushoutIdfunEquiv&#39;"></a><a id="2671" href="Cubical.HITs.Pushout.Properties.html#2671" class="Function">pushoutIdfunEquiv&#39;</a> <a id="2690" class="Symbol">:</a> <a id="2692" class="Symbol">∀</a> <a id="2694" class="Symbol">{</a><a id="2695" href="Cubical.HITs.Pushout.Properties.html#2695" class="Bound">ℓ</a> <a id="2697" href="Cubical.HITs.Pushout.Properties.html#2697" class="Bound">ℓ&#39;</a><a id="2699" class="Symbol">}</a> <a id="2701" class="Symbol">{</a><a id="2702" href="Cubical.HITs.Pushout.Properties.html#2702" class="Bound">X</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2711" href="Cubical.HITs.Pushout.Properties.html#2695" class="Bound">ℓ</a><a id="2712" class="Symbol">}</a> <a id="2714" class="Symbol">{</a><a id="2715" href="Cubical.HITs.Pushout.Properties.html#2715" class="Bound">Y</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2724" href="Cubical.HITs.Pushout.Properties.html#2697" class="Bound">ℓ&#39;</a><a id="2726" class="Symbol">}</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.HITs.Pushout.Properties.html#2729" class="Bound">f</a> <a id="2731" class="Symbol">:</a> <a id="2733" href="Cubical.HITs.Pushout.Properties.html#2702" class="Bound">X</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Cubical.HITs.Pushout.Properties.html#2715" class="Bound">Y</a><a id="2738" class="Symbol">)</a>
  <a id="2742" class="Symbol">→</a> <a id="2744" href="Cubical.HITs.Pushout.Properties.html#2715" class="Bound">Y</a> <a id="2746" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2748" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2763" href="Cubical.HITs.Pushout.Properties.html#2702" class="Bound">X</a><a id="2764" class="Symbol">)</a> <a id="2766" href="Cubical.HITs.Pushout.Properties.html#2729" class="Bound">f</a>
<a id="2768" href="Cubical.HITs.Pushout.Properties.html#2671" class="Function">pushoutIdfunEquiv&#39;</a> <a id="2787" href="Cubical.HITs.Pushout.Properties.html#2787" class="Bound">f</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Cubical.HITs.Pushout.Properties.html#2290" class="Function">pushoutIdfunEquiv</a> <a id="2820" class="Symbol">_)</a> <a id="2823" href="Cubical.HITs.Pushout.Properties.html#1796" class="Function">pushoutSwitchEquiv</a>

<a id="2843" class="Comment">{-
  Definition of pushout diagrams
-}</a>
<a id="2882" class="Keyword">module</a> <a id="2889" href="Cubical.HITs.Pushout.Properties.html#2889" class="Module">_</a> <a id="2891" class="Symbol">{</a><a id="2892" href="Cubical.HITs.Pushout.Properties.html#2892" class="Bound">ℓ₀</a> <a id="2895" href="Cubical.HITs.Pushout.Properties.html#2895" class="Bound">ℓ₂</a> <a id="2898" href="Cubical.HITs.Pushout.Properties.html#2898" class="Bound">ℓ₄</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2908" class="Symbol">}</a> <a id="2910" class="Keyword">where</a>
  <a id="2918" class="Keyword">private</a>
    <a id="2930" href="Cubical.HITs.Pushout.Properties.html#2930" class="Function">ℓ*</a> <a id="2933" class="Symbol">=</a> <a id="2935" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Cubical.HITs.Pushout.Properties.html#2892" class="Bound">ℓ₀</a> <a id="2949" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2951" href="Cubical.HITs.Pushout.Properties.html#2895" class="Bound">ℓ₂</a> <a id="2954" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2956" href="Cubical.HITs.Pushout.Properties.html#2898" class="Bound">ℓ₄</a> <a id="2959" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2961" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="2963" class="Symbol">)</a>
  <a id="2967" class="Keyword">record</a>  <a id="2975" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="2996" href="Cubical.HITs.Pushout.Properties.html#2930" class="Function">ℓ*</a><a id="2998" class="Symbol">)</a> <a id="3000" class="Keyword">where</a>
    <a id="3010" class="Keyword">field</a>
      <a id="3022" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="3025" class="Symbol">:</a> <a id="3027" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3032" href="Cubical.HITs.Pushout.Properties.html#2892" class="Bound">ℓ₀</a>
      <a id="3041" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="3044" class="Symbol">:</a> <a id="3046" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3051" href="Cubical.HITs.Pushout.Properties.html#2895" class="Bound">ℓ₂</a>
      <a id="3060" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3070" href="Cubical.HITs.Pushout.Properties.html#2898" class="Bound">ℓ₄</a>
      <a id="3079" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="3082" class="Symbol">:</a> <a id="3084" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="3087" class="Symbol">→</a> <a id="3089" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a>
      <a id="3098" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="3101" class="Symbol">:</a> <a id="3103" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a>

  <a id="3114" href="Cubical.HITs.Pushout.Properties.html#3114" class="Function">3span</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">{</a><a id="3123" href="Cubical.HITs.Pushout.Properties.html#3123" class="Bound">A0</a> <a id="3126" class="Symbol">:</a> <a id="3128" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3133" href="Cubical.HITs.Pushout.Properties.html#2892" class="Bound">ℓ₀</a><a id="3135" class="Symbol">}</a> <a id="3137" class="Symbol">{</a><a id="3138" href="Cubical.HITs.Pushout.Properties.html#3138" class="Bound">A2</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3148" href="Cubical.HITs.Pushout.Properties.html#2895" class="Bound">ℓ₂</a><a id="3150" class="Symbol">}</a> <a id="3152" class="Symbol">{</a><a id="3153" href="Cubical.HITs.Pushout.Properties.html#3153" class="Bound">A4</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3163" href="Cubical.HITs.Pushout.Properties.html#2898" class="Bound">ℓ₄</a><a id="3165" class="Symbol">}</a>
    <a id="3171" class="Symbol">→</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Cubical.HITs.Pushout.Properties.html#3138" class="Bound">A2</a> <a id="3177" class="Symbol">→</a> <a id="3179" href="Cubical.HITs.Pushout.Properties.html#3123" class="Bound">A0</a><a id="3181" class="Symbol">)</a> <a id="3183" class="Symbol">→</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Cubical.HITs.Pushout.Properties.html#3138" class="Bound">A2</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Cubical.HITs.Pushout.Properties.html#3153" class="Bound">A4</a><a id="3193" class="Symbol">)</a> <a id="3195" class="Symbol">→</a> <a id="3197" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a>
  <a id="3206" href="Cubical.HITs.Pushout.Properties.html#3114" class="Function">3span</a> <a id="3212" href="Cubical.HITs.Pushout.Properties.html#3212" class="Bound">f1</a> <a id="3215" href="Cubical.HITs.Pushout.Properties.html#3215" class="Bound">f3</a> <a id="3218" class="Symbol">=</a> <a id="3220" class="Keyword">record</a> <a id="3227" class="Symbol">{</a> <a id="3229" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="Cubical.HITs.Pushout.Properties.html#3212" class="Bound">f1</a> <a id="3237" class="Symbol">;</a> <a id="3239" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="3242" class="Symbol">=</a> <a id="3244" href="Cubical.HITs.Pushout.Properties.html#3215" class="Bound">f3</a> <a id="3247" class="Symbol">}</a>

  <a id="3252" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="3264" class="Symbol">:</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Cubical.HITs.Pushout.Properties.html#3267" class="Bound">s</a> <a id="3269" class="Symbol">:</a> <a id="3271" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a><a id="3277" class="Symbol">)</a> <a id="3279" class="Symbol">→</a> <a id="3281" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3286" href="Cubical.HITs.Pushout.Properties.html#2930" class="Function">ℓ*</a>
  <a id="3291" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="3303" href="Cubical.HITs.Pushout.Properties.html#3303" class="Bound">s</a> <a id="3305" class="Symbol">=</a> <a id="3307" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="3326" href="Cubical.HITs.Pushout.Properties.html#3303" class="Bound">s</a><a id="3327" class="Symbol">)</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="3340" href="Cubical.HITs.Pushout.Properties.html#3303" class="Bound">s</a><a id="3341" class="Symbol">)</a>

<a id="3344" class="Comment">{-
  Definition of a homotopy natural diagram equivalence
-}</a>

<a id="3406" class="Keyword">module</a> <a id="3413" href="Cubical.HITs.Pushout.Properties.html#3413" class="Module">_</a> <a id="3415" class="Symbol">{</a><a id="3416" href="Cubical.HITs.Pushout.Properties.html#3416" class="Bound">ℓ₀₀</a> <a id="3420" href="Cubical.HITs.Pushout.Properties.html#3420" class="Bound">ℓ₀₂</a> <a id="3424" href="Cubical.HITs.Pushout.Properties.html#3424" class="Bound">ℓ₀₄</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3435" class="Symbol">}</a> <a id="3437" class="Symbol">{</a><a id="3438" href="Cubical.HITs.Pushout.Properties.html#3438" class="Bound">ℓ₂₀</a> <a id="3442" href="Cubical.HITs.Pushout.Properties.html#3442" class="Bound">ℓ₂₂</a> <a id="3446" href="Cubical.HITs.Pushout.Properties.html#3446" class="Bound">ℓ₂₄</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3457" class="Symbol">}</a>  <a id="3460" class="Keyword">where</a>
  <a id="3468" class="Keyword">private</a>
    <a id="3480" href="Cubical.HITs.Pushout.Properties.html#3480" class="Function">ℓ*</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.HITs.Pushout.Properties.html#3416" class="Bound">ℓ₀₀</a> <a id="3500" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3502" href="Cubical.HITs.Pushout.Properties.html#3420" class="Bound">ℓ₀₂</a> <a id="3506" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3508" href="Cubical.HITs.Pushout.Properties.html#3424" class="Bound">ℓ₀₄</a> <a id="3512" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3514" href="Cubical.HITs.Pushout.Properties.html#3438" class="Bound">ℓ₂₀</a> <a id="3518" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3520" href="Cubical.HITs.Pushout.Properties.html#3442" class="Bound">ℓ₂₂</a> <a id="3524" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3526" href="Cubical.HITs.Pushout.Properties.html#3446" class="Bound">ℓ₂₄</a> <a id="3530" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3532" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3534" class="Symbol">)</a>
  <a id="3538" class="Keyword">record</a> <a id="3545" href="Cubical.HITs.Pushout.Properties.html#3545" class="Record">3-span-equiv</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Cubical.HITs.Pushout.Properties.html#3559" class="Bound">s1</a> <a id="3562" class="Symbol">:</a> <a id="3564" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a> <a id="3571" class="Symbol">{</a><a id="3572" href="Cubical.HITs.Pushout.Properties.html#3416" class="Bound">ℓ₀₀</a><a id="3575" class="Symbol">}</a> <a id="3577" class="Symbol">{</a><a id="3578" href="Cubical.HITs.Pushout.Properties.html#3420" class="Bound">ℓ₀₂</a><a id="3581" class="Symbol">}</a> <a id="3583" class="Symbol">{</a><a id="3584" href="Cubical.HITs.Pushout.Properties.html#3424" class="Bound">ℓ₀₄</a><a id="3587" class="Symbol">})</a>
                      <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.HITs.Pushout.Properties.html#3613" class="Bound">s2</a> <a id="3616" class="Symbol">:</a> <a id="3618" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a> <a id="3625" class="Symbol">{</a><a id="3626" href="Cubical.HITs.Pushout.Properties.html#3438" class="Bound">ℓ₂₀</a><a id="3629" class="Symbol">}</a> <a id="3631" class="Symbol">{</a><a id="3632" href="Cubical.HITs.Pushout.Properties.html#3442" class="Bound">ℓ₂₂</a><a id="3635" class="Symbol">}</a> <a id="3637" class="Symbol">{</a><a id="3638" href="Cubical.HITs.Pushout.Properties.html#3446" class="Bound">ℓ₂₄</a><a id="3641" class="Symbol">})</a>
                    <a id="3664" class="Symbol">:</a> <a id="3666" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="3678" href="Cubical.HITs.Pushout.Properties.html#3480" class="Function">ℓ*</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Keyword">where</a>
     <a id="3693" class="Keyword">field</a>
       <a id="3706" href="Cubical.HITs.Pushout.Properties.html#3706" class="Field">e0</a> <a id="3709" class="Symbol">:</a> <a id="3711" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="3721" href="Cubical.HITs.Pushout.Properties.html#3559" class="Bound">s1</a> <a id="3724" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3726" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="3736" href="Cubical.HITs.Pushout.Properties.html#3613" class="Bound">s2</a>
       <a id="3746" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a> <a id="3749" class="Symbol">:</a> <a id="3751" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">3-span.A2</a> <a id="3761" href="Cubical.HITs.Pushout.Properties.html#3559" class="Bound">s1</a> <a id="3764" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3766" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">3-span.A2</a> <a id="3776" href="Cubical.HITs.Pushout.Properties.html#3613" class="Bound">s2</a>
       <a id="3786" href="Cubical.HITs.Pushout.Properties.html#3786" class="Field">e4</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="3801" href="Cubical.HITs.Pushout.Properties.html#3559" class="Bound">s1</a> <a id="3804" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3806" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="3816" href="Cubical.HITs.Pushout.Properties.html#3613" class="Bound">s2</a>
       <a id="3826" href="Cubical.HITs.Pushout.Properties.html#3826" class="Field">H1</a> <a id="3829" class="Symbol">:</a> <a id="3831" class="Symbol">∀</a> <a id="3833" href="Cubical.HITs.Pushout.Properties.html#3833" class="Bound">x</a> <a id="3835" class="Symbol">→</a> <a id="3837" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="3847" href="Cubical.HITs.Pushout.Properties.html#3613" class="Bound">s2</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a> <a id="3854" class="Symbol">.</a><a id="3855" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3859" href="Cubical.HITs.Pushout.Properties.html#3833" class="Bound">x</a><a id="3860" class="Symbol">)</a> <a id="3862" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3864" href="Cubical.HITs.Pushout.Properties.html#3706" class="Field">e0</a> <a id="3867" class="Symbol">.</a><a id="3868" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="3883" href="Cubical.HITs.Pushout.Properties.html#3559" class="Bound">s1</a> <a id="3886" href="Cubical.HITs.Pushout.Properties.html#3833" class="Bound">x</a><a id="3887" class="Symbol">)</a>
       <a id="3896" href="Cubical.HITs.Pushout.Properties.html#3896" class="Field">H3</a> <a id="3899" class="Symbol">:</a> <a id="3901" class="Symbol">∀</a> <a id="3903" href="Cubical.HITs.Pushout.Properties.html#3903" class="Bound">x</a> <a id="3905" class="Symbol">→</a> <a id="3907" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="3917" href="Cubical.HITs.Pushout.Properties.html#3613" class="Bound">s2</a> <a id="3920" class="Symbol">(</a><a id="3921" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a> <a id="3924" class="Symbol">.</a><a id="3925" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3929" href="Cubical.HITs.Pushout.Properties.html#3903" class="Bound">x</a><a id="3930" class="Symbol">)</a> <a id="3932" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3934" href="Cubical.HITs.Pushout.Properties.html#3786" class="Field">e4</a> <a id="3937" class="Symbol">.</a><a id="3938" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="3953" href="Cubical.HITs.Pushout.Properties.html#3559" class="Bound">s1</a> <a id="3956" href="Cubical.HITs.Pushout.Properties.html#3903" class="Bound">x</a><a id="3957" class="Symbol">)</a>

  <a id="3962" class="Comment">{-
    Proof that homotopy equivalent spans are in fact equal
  -}</a>
<a id="4029" class="Keyword">module</a> <a id="4036" href="Cubical.HITs.Pushout.Properties.html#4036" class="Module">_</a> <a id="4038" class="Symbol">{</a><a id="4039" href="Cubical.HITs.Pushout.Properties.html#4039" class="Bound">ℓ₀</a> <a id="4042" href="Cubical.HITs.Pushout.Properties.html#4042" class="Bound">ℓ₂</a> <a id="4045" href="Cubical.HITs.Pushout.Properties.html#4045" class="Bound">ℓ₄</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="4055" class="Symbol">}</a> <a id="4057" class="Keyword">where</a>
  <a id="4065" href="Cubical.HITs.Pushout.Properties.html#4065" class="Function">spanEquivToPath</a> <a id="4081" class="Symbol">:</a> <a id="4083" class="Symbol">{</a><a id="4084" href="Cubical.HITs.Pushout.Properties.html#4084" class="Bound">s1</a> <a id="4087" href="Cubical.HITs.Pushout.Properties.html#4087" class="Bound">s2</a> <a id="4090" class="Symbol">:</a> <a id="4092" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a> <a id="4099" class="Symbol">{</a><a id="4100" href="Cubical.HITs.Pushout.Properties.html#4039" class="Bound">ℓ₀</a><a id="4102" class="Symbol">}</a> <a id="4104" class="Symbol">{</a><a id="4105" href="Cubical.HITs.Pushout.Properties.html#4042" class="Bound">ℓ₂</a><a id="4107" class="Symbol">}</a> <a id="4109" class="Symbol">{</a><a id="4110" href="Cubical.HITs.Pushout.Properties.html#4045" class="Bound">ℓ₄</a><a id="4112" class="Symbol">}}</a>
    <a id="4119" class="Symbol">→</a> <a id="4121" class="Symbol">(</a><a id="4122" href="Cubical.HITs.Pushout.Properties.html#4122" class="Bound">e</a> <a id="4124" class="Symbol">:</a> <a id="4126" href="Cubical.HITs.Pushout.Properties.html#3545" class="Record">3-span-equiv</a> <a id="4139" href="Cubical.HITs.Pushout.Properties.html#4084" class="Bound">s1</a> <a id="4142" href="Cubical.HITs.Pushout.Properties.html#4087" class="Bound">s2</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">→</a> <a id="4148" href="Cubical.HITs.Pushout.Properties.html#4084" class="Bound">s1</a> <a id="4151" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4153" href="Cubical.HITs.Pushout.Properties.html#4087" class="Bound">s2</a>
  <a id="4158" href="Cubical.HITs.Pushout.Properties.html#4065" class="Function">spanEquivToPath</a> <a id="4174" class="Symbol">{</a><a id="4175" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a><a id="4177" class="Symbol">}</a> <a id="4179" class="Symbol">{</a><a id="4180" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a><a id="4182" class="Symbol">}</a> <a id="4184" href="Cubical.HITs.Pushout.Properties.html#4184" class="Bound">e</a> <a id="4186" class="Symbol">=</a> <a id="4188" href="Cubical.HITs.Pushout.Properties.html#5592" class="Function">spanPath</a>
    <a id="4201" class="Keyword">where</a>
      <a id="4213" class="Keyword">open</a> <a id="4218" href="Cubical.HITs.Pushout.Properties.html#3545" class="Module">3-span-equiv</a> <a id="4231" href="Cubical.HITs.Pushout.Properties.html#4184" class="Bound">e</a>
      <a id="4239" class="Keyword">open</a> <a id="4244" href="Cubical.HITs.Pushout.Properties.html#2975" class="Module">3-span</a>

      <a id="4258" href="Cubical.HITs.Pushout.Properties.html#4258" class="Function">path0</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="4269" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="4272" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4274" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="4277" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a>
      <a id="4286" href="Cubical.HITs.Pushout.Properties.html#4258" class="Function">path0</a> <a id="4292" class="Symbol">=</a> <a id="4294" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4297" href="Cubical.HITs.Pushout.Properties.html#3706" class="Field">e0</a>

      <a id="4307" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="4313" class="Symbol">:</a> <a id="4315" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="4318" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="4321" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4323" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="4326" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a>
      <a id="4335" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="4341" class="Symbol">=</a> <a id="4343" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4346" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a>

      <a id="4356" href="Cubical.HITs.Pushout.Properties.html#4356" class="Function">path4</a> <a id="4362" class="Symbol">:</a> <a id="4364" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="4367" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="4370" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4372" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="4375" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a>
      <a id="4384" href="Cubical.HITs.Pushout.Properties.html#4356" class="Function">path4</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="4395" href="Cubical.HITs.Pushout.Properties.html#3786" class="Field">e4</a>

      <a id="4405" href="Cubical.HITs.Pushout.Properties.html#4405" class="Function">spanPath1</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4419" class="Symbol">→</a> <a id="4421" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a>
      <a id="4434" href="Cubical.HITs.Pushout.Properties.html#4405" class="Function">spanPath1</a> <a id="4444" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a> <a id="4446" class="Symbol">=</a> <a id="4448" class="Keyword">record</a> <a id="4455" class="Symbol">{</a> <a id="4457" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="4460" class="Symbol">=</a> <a id="4462" href="Cubical.HITs.Pushout.Properties.html#4258" class="Function">path0</a> <a id="4468" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a> <a id="4470" class="Symbol">;</a> <a id="4472" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="4475" class="Symbol">=</a> <a id="4477" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="4483" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a> <a id="4485" class="Symbol">;</a> <a id="4487" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="4490" class="Symbol">=</a> <a id="4492" href="Cubical.HITs.Pushout.Properties.html#4356" class="Function">path4</a> <a id="4498" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a> <a id="4500" class="Symbol">;</a>
                             <a id="4531" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="4534" class="Symbol">=</a> <a id="4536" class="Symbol">λ</a> <a id="4538" href="Cubical.HITs.Pushout.Properties.html#4538" class="Bound">x</a> <a id="4540" class="Symbol">→</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4550" class="Symbol">(λ</a> <a id="4553" href="Cubical.HITs.Pushout.Properties.html#4553" class="Bound">j</a> <a id="4555" class="Symbol">→</a> <a id="4557" href="Cubical.HITs.Pushout.Properties.html#4258" class="Function">path0</a> <a id="4563" class="Symbol">(</a><a id="4564" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a> <a id="4566" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4568" href="Cubical.HITs.Pushout.Properties.html#4553" class="Bound">j</a><a id="4569" class="Symbol">))</a> <a id="4572" class="Symbol">(</a><a id="4573" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4575" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a><a id="4576" class="Symbol">)</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="4582" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4593" class="Symbol">(λ</a> <a id="4596" href="Cubical.HITs.Pushout.Properties.html#4596" class="Bound">j</a> <a id="4598" class="Symbol">→</a> <a id="4600" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4609" href="Cubical.HITs.Pushout.Properties.html#4596" class="Bound">j</a> <a id="4611" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4613" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a><a id="4614" class="Symbol">))</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4620" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a><a id="4621" class="Symbol">)</a> <a id="4623" href="Cubical.HITs.Pushout.Properties.html#4538" class="Bound">x</a><a id="4624" class="Symbol">)))</a> <a id="4628" class="Symbol">;</a>
                             <a id="4659" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="4662" class="Symbol">=</a> <a id="4664" class="Symbol">λ</a> <a id="4666" href="Cubical.HITs.Pushout.Properties.html#4666" class="Bound">x</a> <a id="4668" class="Symbol">→</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4678" class="Symbol">(λ</a> <a id="4681" href="Cubical.HITs.Pushout.Properties.html#4681" class="Bound">j</a> <a id="4683" class="Symbol">→</a> <a id="4685" href="Cubical.HITs.Pushout.Properties.html#4356" class="Function">path4</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a> <a id="4694" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4696" href="Cubical.HITs.Pushout.Properties.html#4681" class="Bound">j</a><a id="4697" class="Symbol">))</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4703" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="4710" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4721" class="Symbol">(λ</a> <a id="4724" href="Cubical.HITs.Pushout.Properties.html#4724" class="Bound">j</a> <a id="4726" class="Symbol">→</a> <a id="4728" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4737" href="Cubical.HITs.Pushout.Properties.html#4724" class="Bound">j</a> <a id="4739" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4741" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a><a id="4742" class="Symbol">))</a> <a id="4745" class="Symbol">(</a><a id="4746" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4748" href="Cubical.HITs.Pushout.Properties.html#4444" class="Bound">i</a><a id="4749" class="Symbol">)</a> <a id="4751" href="Cubical.HITs.Pushout.Properties.html#4666" class="Bound">x</a><a id="4752" class="Symbol">)))</a> <a id="4756" class="Symbol">}</a>

      <a id="4765" href="Cubical.HITs.Pushout.Properties.html#4765" class="Function">spanPath2</a> <a id="4775" class="Symbol">:</a> <a id="4777" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4779" class="Symbol">→</a> <a id="4781" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a>
      <a id="4794" href="Cubical.HITs.Pushout.Properties.html#4765" class="Function">spanPath2</a> <a id="4804" href="Cubical.HITs.Pushout.Properties.html#4804" class="Bound">i</a> <a id="4806" class="Symbol">=</a> <a id="4808" class="Keyword">record</a> <a id="4815" class="Symbol">{</a> <a id="4817" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="4825" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="4828" class="Symbol">;</a> <a id="4830" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="4833" class="Symbol">=</a> <a id="4835" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="4838" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="4841" class="Symbol">;</a> <a id="4843" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="4851" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="4854" class="Symbol">;</a> <a id="4856" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="Cubical.HITs.Pushout.Properties.html#4912" class="Function">f1Path</a> <a id="4868" href="Cubical.HITs.Pushout.Properties.html#4804" class="Bound">i</a> <a id="4870" class="Symbol">;</a> <a id="4872" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="4875" class="Symbol">=</a> <a id="4877" href="Cubical.HITs.Pushout.Properties.html#5254" class="Function">f3Path</a> <a id="4884" href="Cubical.HITs.Pushout.Properties.html#4804" class="Bound">i</a> <a id="4886" class="Symbol">}</a>
        <a id="4896" class="Keyword">where</a>
          <a id="4912" href="Cubical.HITs.Pushout.Properties.html#4912" class="Function">f1Path</a> <a id="4919" class="Symbol">:</a> <a id="4921" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="4923" class="Symbol">→</a> <a id="4925" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="4928" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="4931" class="Symbol">→</a> <a id="4933" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="4936" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a>
          <a id="4949" href="Cubical.HITs.Pushout.Properties.html#4912" class="Function">f1Path</a> <a id="4956" href="Cubical.HITs.Pushout.Properties.html#4956" class="Bound">i</a> <a id="4958" href="Cubical.HITs.Pushout.Properties.html#4958" class="Bound">x</a> <a id="4960" class="Symbol">=</a> <a id="4962" class="Symbol">((</a><a id="4964" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="4968" href="Cubical.HITs.Pushout.Properties.html#3706" class="Field">e0</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="4975" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="4978" class="Symbol">(</a><a id="4979" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4989" class="Symbol">(λ</a> <a id="4992" href="Cubical.HITs.Pushout.Properties.html#4992" class="Bound">j</a> <a id="4994" class="Symbol">→</a> <a id="4996" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5002" class="Symbol">(</a><a id="5003" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5005" href="Cubical.HITs.Pushout.Properties.html#4992" class="Bound">j</a><a id="5006" class="Symbol">))</a> <a id="5009" href="Cubical.HITs.Pushout.Properties.html#4958" class="Bound">x</a><a id="5010" class="Symbol">)))</a>
                       <a id="5037" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5039" class="Symbol">(</a><a id="5040" href="Cubical.HITs.Pushout.Properties.html#3826" class="Field">H1</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5054" class="Symbol">(λ</a> <a id="5057" href="Cubical.HITs.Pushout.Properties.html#5057" class="Bound">j</a> <a id="5059" class="Symbol">→</a> <a id="5061" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5067" class="Symbol">(</a><a id="5068" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5070" href="Cubical.HITs.Pushout.Properties.html#5057" class="Bound">j</a><a id="5071" class="Symbol">))</a> <a id="5074" href="Cubical.HITs.Pushout.Properties.html#4958" class="Bound">x</a><a id="5075" class="Symbol">))</a> <a id="5078" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
                       <a id="5104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5106" class="Symbol">(λ</a> <a id="5109" href="Cubical.HITs.Pushout.Properties.html#5109" class="Bound">j</a> <a id="5111" class="Symbol">→</a> <a id="5113" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="5116" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="5124" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5138" class="Symbol">(λ</a> <a id="5141" href="Cubical.HITs.Pushout.Properties.html#5141" class="Bound">j</a> <a id="5143" class="Symbol">→</a> <a id="5145" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5154" href="Cubical.HITs.Pushout.Properties.html#5141" class="Bound">j</a><a id="5155" class="Symbol">))</a> <a id="5158" href="Cubical.HITs.Pushout.Properties.html#4958" class="Bound">x</a><a id="5159" class="Symbol">)</a> <a id="5161" class="Symbol">(</a><a id="5162" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5164" href="Cubical.HITs.Pushout.Properties.html#5109" class="Bound">j</a><a id="5165" class="Symbol">)))</a>
                       <a id="5192" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5194" class="Symbol">(λ</a> <a id="5197" href="Cubical.HITs.Pushout.Properties.html#5197" class="Bound">j</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="5204" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="5228" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5234" href="Cubical.HITs.Pushout.Properties.html#4958" class="Bound">x</a> <a id="5236" href="Cubical.HITs.Pushout.Properties.html#5197" class="Bound">j</a><a id="5237" class="Symbol">)))</a> <a id="5241" href="Cubical.HITs.Pushout.Properties.html#4956" class="Bound">i</a>

          <a id="5254" href="Cubical.HITs.Pushout.Properties.html#5254" class="Function">f3Path</a> <a id="5261" class="Symbol">:</a> <a id="5263" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5265" class="Symbol">→</a> <a id="5267" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="5270" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="5273" class="Symbol">→</a> <a id="5275" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="5278" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a>
          <a id="5291" href="Cubical.HITs.Pushout.Properties.html#5254" class="Function">f3Path</a> <a id="5298" href="Cubical.HITs.Pushout.Properties.html#5298" class="Bound">i</a> <a id="5300" href="Cubical.HITs.Pushout.Properties.html#5300" class="Bound">x</a> <a id="5302" class="Symbol">=</a> <a id="5304" class="Symbol">((</a><a id="5306" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="5310" href="Cubical.HITs.Pushout.Properties.html#3786" class="Field">e4</a> <a id="5313" class="Symbol">(</a><a id="5314" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="5317" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5331" class="Symbol">(λ</a> <a id="5334" href="Cubical.HITs.Pushout.Properties.html#5334" class="Bound">j</a> <a id="5336" class="Symbol">→</a> <a id="5338" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5344" class="Symbol">(</a><a id="5345" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5347" href="Cubical.HITs.Pushout.Properties.html#5334" class="Bound">j</a><a id="5348" class="Symbol">))</a> <a id="5351" href="Cubical.HITs.Pushout.Properties.html#5300" class="Bound">x</a><a id="5352" class="Symbol">)))</a>
                       <a id="5379" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Cubical.HITs.Pushout.Properties.html#3896" class="Field">H3</a> <a id="5385" class="Symbol">(</a><a id="5386" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5396" class="Symbol">(λ</a> <a id="5399" href="Cubical.HITs.Pushout.Properties.html#5399" class="Bound">j</a> <a id="5401" class="Symbol">→</a> <a id="5403" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5412" href="Cubical.HITs.Pushout.Properties.html#5399" class="Bound">j</a><a id="5413" class="Symbol">))</a> <a id="5416" href="Cubical.HITs.Pushout.Properties.html#5300" class="Bound">x</a><a id="5417" class="Symbol">))</a> <a id="5420" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>
                       <a id="5446" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5448" class="Symbol">(λ</a> <a id="5451" href="Cubical.HITs.Pushout.Properties.html#5451" class="Bound">j</a> <a id="5453" class="Symbol">→</a> <a id="5455" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="5458" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Cubical.Foundations.Univalence.html#8487" class="Function">uaβ</a> <a id="5466" href="Cubical.HITs.Pushout.Properties.html#3746" class="Field">e2</a> <a id="5469" class="Symbol">(</a><a id="5470" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5480" class="Symbol">(λ</a> <a id="5483" href="Cubical.HITs.Pushout.Properties.html#5483" class="Bound">j</a> <a id="5485" class="Symbol">→</a> <a id="5487" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5493" class="Symbol">(</a><a id="5494" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5496" href="Cubical.HITs.Pushout.Properties.html#5483" class="Bound">j</a><a id="5497" class="Symbol">))</a> <a id="5500" href="Cubical.HITs.Pushout.Properties.html#5300" class="Bound">x</a><a id="5501" class="Symbol">)</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5506" href="Cubical.HITs.Pushout.Properties.html#5451" class="Bound">j</a><a id="5507" class="Symbol">)))</a>
                       <a id="5534" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5536" class="Symbol">(λ</a> <a id="5539" href="Cubical.HITs.Pushout.Properties.html#5539" class="Bound">j</a> <a id="5541" class="Symbol">→</a> <a id="5543" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="5546" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="5570" href="Cubical.HITs.Pushout.Properties.html#4307" class="Function">path2</a> <a id="5576" href="Cubical.HITs.Pushout.Properties.html#5300" class="Bound">x</a> <a id="5578" href="Cubical.HITs.Pushout.Properties.html#5539" class="Bound">j</a><a id="5579" class="Symbol">)))</a> <a id="5583" href="Cubical.HITs.Pushout.Properties.html#5298" class="Bound">i</a>

      <a id="5592" href="Cubical.HITs.Pushout.Properties.html#5592" class="Function">spanPath</a> <a id="5601" class="Symbol">:</a> <a id="5603" href="Cubical.HITs.Pushout.Properties.html#4175" class="Bound">s1</a> <a id="5606" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5608" href="Cubical.HITs.Pushout.Properties.html#4180" class="Bound">s2</a>
      <a id="5617" href="Cubical.HITs.Pushout.Properties.html#5592" class="Function">spanPath</a> <a id="5626" class="Symbol">=</a> <a id="5628" class="Symbol">(λ</a> <a id="5631" href="Cubical.HITs.Pushout.Properties.html#5631" class="Bound">i</a> <a id="5633" class="Symbol">→</a> <a id="5635" href="Cubical.HITs.Pushout.Properties.html#4405" class="Function">spanPath1</a> <a id="5645" href="Cubical.HITs.Pushout.Properties.html#5631" class="Bound">i</a><a id="5646" class="Symbol">)</a> <a id="5648" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5650" class="Symbol">(λ</a> <a id="5653" href="Cubical.HITs.Pushout.Properties.html#5653" class="Bound">i</a> <a id="5655" class="Symbol">→</a> <a id="5657" href="Cubical.HITs.Pushout.Properties.html#4765" class="Function">spanPath2</a> <a id="5667" href="Cubical.HITs.Pushout.Properties.html#5653" class="Bound">i</a><a id="5668" class="Symbol">)</a>

  <a id="5673" class="Comment">-- as a corollary, they have the same pushout</a>
  <a id="5721" href="Cubical.HITs.Pushout.Properties.html#5721" class="Function">spanEquivToPushoutPath</a> <a id="5744" class="Symbol">:</a> <a id="5746" class="Symbol">{</a><a id="5747" href="Cubical.HITs.Pushout.Properties.html#5747" class="Bound">s1</a> <a id="5750" class="Symbol">:</a> <a id="5752" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a><a id="5758" class="Symbol">}</a> <a id="5760" class="Symbol">→</a> <a id="5762" class="Symbol">{</a><a id="5763" href="Cubical.HITs.Pushout.Properties.html#5763" class="Bound">s2</a> <a id="5766" class="Symbol">:</a> <a id="5768" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a><a id="5774" class="Symbol">}</a> <a id="5776" class="Symbol">→</a> <a id="5778" class="Symbol">(</a><a id="5779" href="Cubical.HITs.Pushout.Properties.html#5779" class="Bound">e</a> <a id="5781" class="Symbol">:</a> <a id="5783" href="Cubical.HITs.Pushout.Properties.html#3545" class="Record">3-span-equiv</a> <a id="5796" href="Cubical.HITs.Pushout.Properties.html#5747" class="Bound">s1</a> <a id="5799" href="Cubical.HITs.Pushout.Properties.html#5763" class="Bound">s2</a><a id="5801" class="Symbol">)</a>
                           <a id="5830" class="Symbol">→</a> <a id="5832" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="5844" href="Cubical.HITs.Pushout.Properties.html#5747" class="Bound">s1</a> <a id="5847" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5849" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="5861" href="Cubical.HITs.Pushout.Properties.html#5763" class="Bound">s2</a>
  <a id="5866" href="Cubical.HITs.Pushout.Properties.html#5721" class="Function">spanEquivToPushoutPath</a> <a id="5889" class="Symbol">{</a><a id="5890" href="Cubical.HITs.Pushout.Properties.html#5890" class="Bound">s1</a><a id="5892" class="Symbol">}</a> <a id="5894" class="Symbol">{</a><a id="5895" href="Cubical.HITs.Pushout.Properties.html#5895" class="Bound">s2</a><a id="5897" class="Symbol">}</a> <a id="5899" href="Cubical.HITs.Pushout.Properties.html#5899" class="Bound">e</a> <a id="5901" class="Symbol">=</a> <a id="5903" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5908" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="5920" class="Symbol">(</a><a id="5921" href="Cubical.HITs.Pushout.Properties.html#4065" class="Function">spanEquivToPath</a> <a id="5937" href="Cubical.HITs.Pushout.Properties.html#5899" class="Bound">e</a><a id="5938" class="Symbol">)</a>

<a id="5941" class="Comment">{-

  3×3 lemma for pushouts

Let Aᵢⱼ denote a type, fᵢⱼ a map and Hᵢⱼ a homotopy. Given a diagram of the following shape:

A00 ←—f01—— A02 ——f03—→ A04
 ↑           ↑           ↑
f10   H11   f12   H13   f14
 |           |           |
A20 ←—f21—— A22 ——f23—→ A24
 |           |           |
f30   H31   f32   H33   f34
 ↓           ↓           ↓
A40 ←—f41—— A42 ——f43—→ A44

one can build its colimit from pushouts in two ways:
- either build pushouts A□0, A□2, A□4 of the lines and then build the pushout A□○ of the resulting
  diagram A□0 ←—f□1—— A□2 ——f□3—→ A□4 ;
- or build pushouts of the columns and build the pushout A○□ of the resulting diagram A0□ ← A2□ → A4□.

Then the lemma states there is an equivalence A□○ ≃ A○□.

-}</a>

<a id="6672" class="Keyword">record</a> <a id="3x3-span"></a><a id="6679" href="Cubical.HITs.Pushout.Properties.html#6679" class="Record">3x3-span</a> <a id="6688" class="Symbol">{</a><a id="6689" href="Cubical.HITs.Pushout.Properties.html#6689" class="Bound">ℓ₀₀</a> <a id="6693" href="Cubical.HITs.Pushout.Properties.html#6693" class="Bound">ℓ₀₂</a> <a id="6697" href="Cubical.HITs.Pushout.Properties.html#6697" class="Bound">ℓ₀₄</a> <a id="6701" href="Cubical.HITs.Pushout.Properties.html#6701" class="Bound">ℓ₂₀</a> <a id="6705" href="Cubical.HITs.Pushout.Properties.html#6705" class="Bound">ℓ₂₂</a> <a id="6709" href="Cubical.HITs.Pushout.Properties.html#6709" class="Bound">ℓ₂₄</a> <a id="6713" href="Cubical.HITs.Pushout.Properties.html#6713" class="Bound">ℓ₄₀</a> <a id="6717" href="Cubical.HITs.Pushout.Properties.html#6717" class="Bound">ℓ₄₂</a> <a id="6721" href="Cubical.HITs.Pushout.Properties.html#6721" class="Bound">ℓ₄₄</a> <a id="6725" class="Symbol">:</a> <a id="6727" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6732" class="Symbol">}</a> <a id="6734" class="Symbol">:</a>
  <a id="6738" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="6750" class="Symbol">(</a><a id="6751" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="6761" class="Symbol">(</a><a id="6762" href="Cubical.HITs.Pushout.Properties.html#6689" class="Bound">ℓ₀₀</a> <a id="6766" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6768" href="Cubical.HITs.Pushout.Properties.html#6693" class="Bound">ℓ₀₂</a> <a id="6772" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6774" href="Cubical.HITs.Pushout.Properties.html#6697" class="Bound">ℓ₀₄</a> <a id="6778" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6780" href="Cubical.HITs.Pushout.Properties.html#6701" class="Bound">ℓ₂₀</a> <a id="6784" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6786" href="Cubical.HITs.Pushout.Properties.html#6705" class="Bound">ℓ₂₂</a> <a id="6790" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6792" href="Cubical.HITs.Pushout.Properties.html#6709" class="Bound">ℓ₂₄</a> <a id="6796" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6798" href="Cubical.HITs.Pushout.Properties.html#6713" class="Bound">ℓ₄₀</a> <a id="6802" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6804" href="Cubical.HITs.Pushout.Properties.html#6717" class="Bound">ℓ₄₂</a> <a id="6808" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6810" href="Cubical.HITs.Pushout.Properties.html#6721" class="Bound">ℓ₄₄</a> <a id="6814" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6816" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6818" class="Symbol">)))</a> <a id="6822" class="Keyword">where</a>
  <a id="6830" class="Keyword">field</a>
    <a id="3x3-span.A00"></a><a id="6840" href="Cubical.HITs.Pushout.Properties.html#6840" class="Field">A00</a> <a id="6844" class="Symbol">:</a> <a id="6846" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6851" href="Cubical.HITs.Pushout.Properties.html#6689" class="Bound">ℓ₀₀</a>
    <a id="3x3-span.A02"></a><a id="6859" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">A02</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6870" href="Cubical.HITs.Pushout.Properties.html#6693" class="Bound">ℓ₀₂</a>
    <a id="3x3-span.A04"></a><a id="6878" href="Cubical.HITs.Pushout.Properties.html#6878" class="Field">A04</a> <a id="6882" class="Symbol">:</a> <a id="6884" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6889" href="Cubical.HITs.Pushout.Properties.html#6697" class="Bound">ℓ₀₄</a>
    <a id="3x3-span.A20"></a><a id="6897" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">A20</a> <a id="6901" class="Symbol">:</a> <a id="6903" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6908" href="Cubical.HITs.Pushout.Properties.html#6701" class="Bound">ℓ₂₀</a>
    <a id="3x3-span.A22"></a><a id="6916" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="6920" class="Symbol">:</a> <a id="6922" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6927" href="Cubical.HITs.Pushout.Properties.html#6705" class="Bound">ℓ₂₂</a>
    <a id="3x3-span.A24"></a><a id="6935" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">A24</a> <a id="6939" class="Symbol">:</a> <a id="6941" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6946" href="Cubical.HITs.Pushout.Properties.html#6709" class="Bound">ℓ₂₄</a>
    <a id="3x3-span.A40"></a><a id="6954" href="Cubical.HITs.Pushout.Properties.html#6954" class="Field">A40</a> <a id="6958" class="Symbol">:</a> <a id="6960" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6965" href="Cubical.HITs.Pushout.Properties.html#6713" class="Bound">ℓ₄₀</a>
    <a id="3x3-span.A42"></a><a id="6973" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">A42</a> <a id="6977" class="Symbol">:</a> <a id="6979" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6984" href="Cubical.HITs.Pushout.Properties.html#6717" class="Bound">ℓ₄₂</a>
    <a id="3x3-span.A44"></a><a id="6992" href="Cubical.HITs.Pushout.Properties.html#6992" class="Field">A44</a> <a id="6996" class="Symbol">:</a> <a id="6998" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7003" href="Cubical.HITs.Pushout.Properties.html#6721" class="Bound">ℓ₄₄</a>

    <a id="3x3-span.f10"></a><a id="7012" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">f10</a> <a id="7016" class="Symbol">:</a> <a id="7018" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">A20</a> <a id="7022" class="Symbol">→</a> <a id="7024" href="Cubical.HITs.Pushout.Properties.html#6840" class="Field">A00</a>
    <a id="3x3-span.f12"></a><a id="7032" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="7036" class="Symbol">:</a> <a id="7038" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="7042" class="Symbol">→</a> <a id="7044" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">A02</a>
    <a id="3x3-span.f14"></a><a id="7052" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">f14</a> <a id="7056" class="Symbol">:</a> <a id="7058" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">A24</a> <a id="7062" class="Symbol">→</a> <a id="7064" href="Cubical.HITs.Pushout.Properties.html#6878" class="Field">A04</a>

    <a id="3x3-span.f30"></a><a id="7073" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">f30</a> <a id="7077" class="Symbol">:</a> <a id="7079" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">A20</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="Cubical.HITs.Pushout.Properties.html#6954" class="Field">A40</a>
    <a id="3x3-span.f32"></a><a id="7093" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="7103" class="Symbol">→</a> <a id="7105" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">A42</a>
    <a id="3x3-span.f34"></a><a id="7113" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">f34</a> <a id="7117" class="Symbol">:</a> <a id="7119" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">A24</a> <a id="7123" class="Symbol">→</a> <a id="7125" href="Cubical.HITs.Pushout.Properties.html#6992" class="Field">A44</a>

    <a id="3x3-span.f01"></a><a id="7134" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">f01</a> <a id="7138" class="Symbol">:</a> <a id="7140" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">A02</a> <a id="7144" class="Symbol">→</a> <a id="7146" href="Cubical.HITs.Pushout.Properties.html#6840" class="Field">A00</a>
    <a id="3x3-span.f21"></a><a id="7154" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="7164" class="Symbol">→</a> <a id="7166" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">A20</a>
    <a id="3x3-span.f41"></a><a id="7174" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">f41</a> <a id="7178" class="Symbol">:</a> <a id="7180" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">A42</a> <a id="7184" class="Symbol">→</a> <a id="7186" href="Cubical.HITs.Pushout.Properties.html#6954" class="Field">A40</a>

    <a id="3x3-span.f03"></a><a id="7195" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">f03</a> <a id="7199" class="Symbol">:</a> <a id="7201" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">A02</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Cubical.HITs.Pushout.Properties.html#6878" class="Field">A04</a>
    <a id="3x3-span.f23"></a><a id="7215" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="7219" class="Symbol">:</a> <a id="7221" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">A24</a>
    <a id="3x3-span.f43"></a><a id="7235" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">f43</a> <a id="7239" class="Symbol">:</a> <a id="7241" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">A42</a> <a id="7245" class="Symbol">→</a> <a id="7247" href="Cubical.HITs.Pushout.Properties.html#6992" class="Field">A44</a>

    <a id="3x3-span.H11"></a><a id="7256" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="7260" class="Symbol">:</a> <a id="7262" class="Symbol">∀</a> <a id="7264" href="Cubical.HITs.Pushout.Properties.html#7264" class="Bound">x</a> <a id="7266" class="Symbol">→</a> <a id="7268" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">f01</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="7277" href="Cubical.HITs.Pushout.Properties.html#7264" class="Bound">x</a><a id="7278" class="Symbol">)</a> <a id="7280" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7282" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">f10</a> <a id="7286" class="Symbol">(</a><a id="7287" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="7291" href="Cubical.HITs.Pushout.Properties.html#7264" class="Bound">x</a><a id="7292" class="Symbol">)</a>
    <a id="3x3-span.H13"></a><a id="7298" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="7302" class="Symbol">:</a> <a id="7304" class="Symbol">∀</a> <a id="7306" href="Cubical.HITs.Pushout.Properties.html#7306" class="Bound">x</a> <a id="7308" class="Symbol">→</a> <a id="7310" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">f03</a> <a id="7314" class="Symbol">(</a><a id="7315" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="7319" href="Cubical.HITs.Pushout.Properties.html#7306" class="Bound">x</a><a id="7320" class="Symbol">)</a> <a id="7322" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7324" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">f14</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="7333" href="Cubical.HITs.Pushout.Properties.html#7306" class="Bound">x</a><a id="7334" class="Symbol">)</a>
    <a id="3x3-span.H31"></a><a id="7340" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="7344" class="Symbol">:</a> <a id="7346" class="Symbol">∀</a> <a id="7348" href="Cubical.HITs.Pushout.Properties.html#7348" class="Bound">x</a> <a id="7350" class="Symbol">→</a> <a id="7352" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">f41</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="7361" href="Cubical.HITs.Pushout.Properties.html#7348" class="Bound">x</a><a id="7362" class="Symbol">)</a> <a id="7364" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7366" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">f30</a> <a id="7370" class="Symbol">(</a><a id="7371" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="7375" href="Cubical.HITs.Pushout.Properties.html#7348" class="Bound">x</a><a id="7376" class="Symbol">)</a>
    <a id="3x3-span.H33"></a><a id="7382" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="7386" class="Symbol">:</a> <a id="7388" class="Symbol">∀</a> <a id="7390" href="Cubical.HITs.Pushout.Properties.html#7390" class="Bound">x</a> <a id="7392" class="Symbol">→</a> <a id="7394" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">f43</a> <a id="7398" class="Symbol">(</a><a id="7399" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="7403" href="Cubical.HITs.Pushout.Properties.html#7390" class="Bound">x</a><a id="7404" class="Symbol">)</a> <a id="7406" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7408" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">f34</a> <a id="7412" class="Symbol">(</a><a id="7413" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="7417" href="Cubical.HITs.Pushout.Properties.html#7390" class="Bound">x</a><a id="7418" class="Symbol">)</a>

  <a id="7423" class="Comment">-- pushouts of the lines</a>
  <a id="3x3-span.A□0"></a><a id="7450" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">A□0</a> <a id="7454" class="Symbol">:</a> <a id="7456" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7461" class="Symbol">_</a>
  <a id="7465" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">A□0</a> <a id="7469" class="Symbol">=</a> <a id="7471" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="7479" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">f10</a> <a id="7483" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">f30</a>

  <a id="3x3-span.A□2"></a><a id="7490" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">A□2</a> <a id="7494" class="Symbol">:</a> <a id="7496" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7501" class="Symbol">_</a>
  <a id="7505" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">A□2</a> <a id="7509" class="Symbol">=</a> <a id="7511" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="7519" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="7523" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a>

  <a id="3x3-span.A□4"></a><a id="7530" href="Cubical.HITs.Pushout.Properties.html#7530" class="Function">A□4</a> <a id="7534" class="Symbol">:</a> <a id="7536" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7541" class="Symbol">_</a>
  <a id="7545" href="Cubical.HITs.Pushout.Properties.html#7530" class="Function">A□4</a> <a id="7549" class="Symbol">=</a> <a id="7551" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="7559" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">f14</a> <a id="7563" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">f34</a>

  <a id="7570" class="Comment">-- maps between pushouts</a>
  <a id="3x3-span.f□1"></a><a id="7597" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">f□1</a> <a id="7601" class="Symbol">:</a> <a id="7603" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">A□2</a> <a id="7607" class="Symbol">→</a> <a id="7609" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">A□0</a>
  <a id="7615" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">f□1</a> <a id="7619" class="Symbol">(</a><a id="7620" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7624" href="Cubical.HITs.Pushout.Properties.html#7624" class="Bound">x</a><a id="7625" class="Symbol">)</a> <a id="7627" class="Symbol">=</a> <a id="7629" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7633" class="Symbol">(</a><a id="7634" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">f01</a> <a id="7638" href="Cubical.HITs.Pushout.Properties.html#7624" class="Bound">x</a><a id="7639" class="Symbol">)</a>
  <a id="7643" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">f□1</a> <a id="7647" class="Symbol">(</a><a id="7648" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7652" href="Cubical.HITs.Pushout.Properties.html#7652" class="Bound">x</a><a id="7653" class="Symbol">)</a> <a id="7655" class="Symbol">=</a> <a id="7657" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7661" class="Symbol">(</a><a id="7662" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">f41</a> <a id="7666" href="Cubical.HITs.Pushout.Properties.html#7652" class="Bound">x</a><a id="7667" class="Symbol">)</a>
  <a id="7671" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">f□1</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7681" href="Cubical.HITs.Pushout.Properties.html#7681" class="Bound">a</a> <a id="7683" href="Cubical.HITs.Pushout.Properties.html#7683" class="Bound">j</a><a id="7684" class="Symbol">)</a> <a id="7686" class="Symbol">=</a> <a id="7688" class="Symbol">((λ</a> <a id="7692" href="Cubical.HITs.Pushout.Properties.html#7692" class="Bound">i</a> <a id="7694" class="Symbol">→</a> <a id="7696" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="7705" href="Cubical.HITs.Pushout.Properties.html#7681" class="Bound">a</a> <a id="7707" href="Cubical.HITs.Pushout.Properties.html#7692" class="Bound">i</a><a id="7708" class="Symbol">))</a>
                   <a id="7730" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7733" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7738" class="Symbol">(</a><a id="7739" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="7743" href="Cubical.HITs.Pushout.Properties.html#7681" class="Bound">a</a><a id="7744" class="Symbol">)</a>
                   <a id="7765" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7768" class="Symbol">(λ</a> <a id="7771" href="Cubical.HITs.Pushout.Properties.html#7771" class="Bound">i</a> <a id="7773" class="Symbol">→</a> <a id="7775" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7779" class="Symbol">(</a><a id="7780" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="7784" href="Cubical.HITs.Pushout.Properties.html#7681" class="Bound">a</a> <a id="7786" class="Symbol">(</a><a id="7787" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7789" href="Cubical.HITs.Pushout.Properties.html#7771" class="Bound">i</a><a id="7790" class="Symbol">))))</a> <a id="7795" href="Cubical.HITs.Pushout.Properties.html#7683" class="Bound">j</a>

  <a id="3x3-span.f□3"></a><a id="7800" href="Cubical.HITs.Pushout.Properties.html#7800" class="Function">f□3</a> <a id="7804" class="Symbol">:</a> <a id="7806" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">A□2</a> <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.HITs.Pushout.Properties.html#7530" class="Function">A□4</a>
  <a id="7818" href="Cubical.HITs.Pushout.Properties.html#7800" class="Function">f□3</a> <a id="7822" class="Symbol">(</a><a id="7823" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7827" href="Cubical.HITs.Pushout.Properties.html#7827" class="Bound">x</a><a id="7828" class="Symbol">)</a> <a id="7830" class="Symbol">=</a> <a id="7832" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7836" class="Symbol">(</a><a id="7837" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">f03</a> <a id="7841" href="Cubical.HITs.Pushout.Properties.html#7827" class="Bound">x</a><a id="7842" class="Symbol">)</a>
  <a id="7846" href="Cubical.HITs.Pushout.Properties.html#7800" class="Function">f□3</a> <a id="7850" class="Symbol">(</a><a id="7851" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7855" href="Cubical.HITs.Pushout.Properties.html#7855" class="Bound">x</a><a id="7856" class="Symbol">)</a> <a id="7858" class="Symbol">=</a> <a id="7860" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">f43</a> <a id="7869" href="Cubical.HITs.Pushout.Properties.html#7855" class="Bound">x</a><a id="7870" class="Symbol">)</a>
  <a id="7874" href="Cubical.HITs.Pushout.Properties.html#7800" class="Function">f□3</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7884" href="Cubical.HITs.Pushout.Properties.html#7884" class="Bound">a</a> <a id="7886" href="Cubical.HITs.Pushout.Properties.html#7886" class="Bound">j</a><a id="7887" class="Symbol">)</a> <a id="7889" class="Symbol">=</a> <a id="7891" class="Symbol">((λ</a> <a id="7895" href="Cubical.HITs.Pushout.Properties.html#7895" class="Bound">i</a> <a id="7897" class="Symbol">→</a> <a id="7899" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="7908" href="Cubical.HITs.Pushout.Properties.html#7884" class="Bound">a</a> <a id="7910" href="Cubical.HITs.Pushout.Properties.html#7895" class="Bound">i</a><a id="7911" class="Symbol">))</a>
                   <a id="7933" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7936" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="7946" href="Cubical.HITs.Pushout.Properties.html#7884" class="Bound">a</a><a id="7947" class="Symbol">)</a>
                   <a id="7968" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7971" class="Symbol">(λ</a> <a id="7974" href="Cubical.HITs.Pushout.Properties.html#7974" class="Bound">i</a> <a id="7976" class="Symbol">→</a> <a id="7978" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7982" class="Symbol">(</a><a id="7983" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="7987" href="Cubical.HITs.Pushout.Properties.html#7884" class="Bound">a</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7992" href="Cubical.HITs.Pushout.Properties.html#7974" class="Bound">i</a><a id="7993" class="Symbol">))))</a> <a id="7998" href="Cubical.HITs.Pushout.Properties.html#7886" class="Bound">j</a>

  <a id="8003" class="Comment">-- total pushout</a>
  <a id="3x3-span.A□○"></a><a id="8022" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a> <a id="8026" class="Symbol">:</a> <a id="8028" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8033" class="Symbol">_</a>
  <a id="8037" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a> <a id="8041" class="Symbol">=</a> <a id="8043" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="8051" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">f□1</a> <a id="8055" href="Cubical.HITs.Pushout.Properties.html#7800" class="Function">f□3</a>

  <a id="8062" class="Comment">-- pushouts of the columns</a>
  <a id="3x3-span.A0□"></a><a id="8091" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">A0□</a> <a id="8095" class="Symbol">:</a> <a id="8097" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8102" class="Symbol">_</a>
  <a id="8106" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">A0□</a> <a id="8110" class="Symbol">=</a> <a id="8112" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="8120" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">f01</a> <a id="8124" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">f03</a>

  <a id="3x3-span.A2□"></a><a id="8131" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">A2□</a> <a id="8135" class="Symbol">:</a> <a id="8137" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8142" class="Symbol">_</a>
  <a id="8146" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">A2□</a> <a id="8150" class="Symbol">=</a> <a id="8152" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="8160" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="8164" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a>

  <a id="3x3-span.A4□"></a><a id="8171" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">A4□</a> <a id="8175" class="Symbol">:</a> <a id="8177" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8182" class="Symbol">_</a>
  <a id="8186" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">A4□</a> <a id="8190" class="Symbol">=</a> <a id="8192" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="8200" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">f41</a> <a id="8204" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">f43</a>

  <a id="8211" class="Comment">-- maps between pushouts</a>
  <a id="3x3-span.f1□"></a><a id="8238" href="Cubical.HITs.Pushout.Properties.html#8238" class="Function">f1□</a> <a id="8242" class="Symbol">:</a> <a id="8244" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">A2□</a> <a id="8248" class="Symbol">→</a> <a id="8250" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">A0□</a>
  <a id="8256" href="Cubical.HITs.Pushout.Properties.html#8238" class="Function">f1□</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8265" href="Cubical.HITs.Pushout.Properties.html#8265" class="Bound">x</a><a id="8266" class="Symbol">)</a> <a id="8268" class="Symbol">=</a> <a id="8270" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8274" class="Symbol">(</a><a id="8275" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">f10</a> <a id="8279" href="Cubical.HITs.Pushout.Properties.html#8265" class="Bound">x</a><a id="8280" class="Symbol">)</a>
  <a id="8284" href="Cubical.HITs.Pushout.Properties.html#8238" class="Function">f1□</a> <a id="8288" class="Symbol">(</a><a id="8289" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8293" href="Cubical.HITs.Pushout.Properties.html#8293" class="Bound">x</a><a id="8294" class="Symbol">)</a> <a id="8296" class="Symbol">=</a> <a id="8298" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">f14</a> <a id="8307" href="Cubical.HITs.Pushout.Properties.html#8293" class="Bound">x</a><a id="8308" class="Symbol">)</a>
  <a id="8312" href="Cubical.HITs.Pushout.Properties.html#8238" class="Function">f1□</a> <a id="8316" class="Symbol">(</a><a id="8317" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8322" href="Cubical.HITs.Pushout.Properties.html#8322" class="Bound">a</a> <a id="8324" href="Cubical.HITs.Pushout.Properties.html#8324" class="Bound">j</a><a id="8325" class="Symbol">)</a> <a id="8327" class="Symbol">=</a> <a id="8329" class="Symbol">((λ</a> <a id="8333" href="Cubical.HITs.Pushout.Properties.html#8333" class="Bound">i</a> <a id="8335" class="Symbol">→</a> <a id="8337" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8341" class="Symbol">(</a><a id="8342" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="8346" href="Cubical.HITs.Pushout.Properties.html#8322" class="Bound">a</a> <a id="8348" class="Symbol">(</a><a id="8349" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8351" href="Cubical.HITs.Pushout.Properties.html#8333" class="Bound">i</a><a id="8352" class="Symbol">)))</a>
                   <a id="8375" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8378" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="8388" href="Cubical.HITs.Pushout.Properties.html#8322" class="Bound">a</a><a id="8389" class="Symbol">)</a>
                   <a id="8410" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8413" class="Symbol">(λ</a> <a id="8416" href="Cubical.HITs.Pushout.Properties.html#8416" class="Bound">i</a> <a id="8418" class="Symbol">→</a> <a id="8420" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8424" class="Symbol">(</a><a id="8425" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="8429" href="Cubical.HITs.Pushout.Properties.html#8322" class="Bound">a</a> <a id="8431" href="Cubical.HITs.Pushout.Properties.html#8416" class="Bound">i</a><a id="8432" class="Symbol">)))</a> <a id="8436" href="Cubical.HITs.Pushout.Properties.html#8324" class="Bound">j</a>

  <a id="3x3-span.f3□"></a><a id="8441" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">f3□</a> <a id="8445" class="Symbol">:</a> <a id="8447" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">A2□</a> <a id="8451" class="Symbol">→</a> <a id="8453" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">A4□</a>
  <a id="8459" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">f3□</a> <a id="8463" class="Symbol">(</a><a id="8464" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8468" href="Cubical.HITs.Pushout.Properties.html#8468" class="Bound">x</a><a id="8469" class="Symbol">)</a> <a id="8471" class="Symbol">=</a> <a id="8473" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">f30</a> <a id="8482" href="Cubical.HITs.Pushout.Properties.html#8468" class="Bound">x</a><a id="8483" class="Symbol">)</a>
  <a id="8487" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">f3□</a> <a id="8491" class="Symbol">(</a><a id="8492" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8496" href="Cubical.HITs.Pushout.Properties.html#8496" class="Bound">x</a><a id="8497" class="Symbol">)</a> <a id="8499" class="Symbol">=</a> <a id="8501" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8505" class="Symbol">(</a><a id="8506" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">f34</a> <a id="8510" href="Cubical.HITs.Pushout.Properties.html#8496" class="Bound">x</a><a id="8511" class="Symbol">)</a>
  <a id="8515" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">f3□</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8525" href="Cubical.HITs.Pushout.Properties.html#8525" class="Bound">a</a> <a id="8527" href="Cubical.HITs.Pushout.Properties.html#8527" class="Bound">j</a><a id="8528" class="Symbol">)</a> <a id="8530" class="Symbol">=</a> <a id="8532" class="Symbol">((λ</a> <a id="8536" href="Cubical.HITs.Pushout.Properties.html#8536" class="Bound">i</a> <a id="8538" class="Symbol">→</a> <a id="8540" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="8549" href="Cubical.HITs.Pushout.Properties.html#8525" class="Bound">a</a> <a id="8551" class="Symbol">(</a><a id="8552" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8554" href="Cubical.HITs.Pushout.Properties.html#8536" class="Bound">i</a><a id="8555" class="Symbol">)))</a>
                   <a id="8578" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8581" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8586" class="Symbol">(</a><a id="8587" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="8591" href="Cubical.HITs.Pushout.Properties.html#8525" class="Bound">a</a><a id="8592" class="Symbol">)</a>
                   <a id="8613" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8616" class="Symbol">(λ</a> <a id="8619" href="Cubical.HITs.Pushout.Properties.html#8619" class="Bound">i</a> <a id="8621" class="Symbol">→</a> <a id="8623" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8627" class="Symbol">(</a><a id="8628" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="8632" href="Cubical.HITs.Pushout.Properties.html#8525" class="Bound">a</a> <a id="8634" href="Cubical.HITs.Pushout.Properties.html#8619" class="Bound">i</a><a id="8635" class="Symbol">)))</a> <a id="8639" href="Cubical.HITs.Pushout.Properties.html#8527" class="Bound">j</a>

  <a id="8644" class="Comment">-- total pushout</a>
  <a id="3x3-span.A○□"></a><a id="8663" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a> <a id="8667" class="Symbol">:</a> <a id="8669" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8674" class="Symbol">_</a>
  <a id="8678" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a> <a id="8682" class="Symbol">=</a> <a id="8684" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="8692" href="Cubical.HITs.Pushout.Properties.html#8238" class="Function">f1□</a> <a id="8696" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">f3□</a>

  <a id="8703" class="Comment">-- forward map of the equivalence A□○ ≃ A○□</a>
  <a id="3x3-span.forward-l"></a><a id="8749" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="8759" class="Symbol">:</a> <a id="8761" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">A□0</a> <a id="8765" class="Symbol">→</a> <a id="8767" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a>
  <a id="8773" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8788" href="Cubical.HITs.Pushout.Properties.html#8788" class="Bound">x</a><a id="8789" class="Symbol">)</a> <a id="8791" class="Symbol">=</a> <a id="8793" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8797" class="Symbol">(</a><a id="8798" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8802" href="Cubical.HITs.Pushout.Properties.html#8788" class="Bound">x</a><a id="8803" class="Symbol">)</a>
  <a id="8807" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="8817" class="Symbol">(</a><a id="8818" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8822" href="Cubical.HITs.Pushout.Properties.html#8822" class="Bound">x</a><a id="8823" class="Symbol">)</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8836" href="Cubical.HITs.Pushout.Properties.html#8822" class="Bound">x</a><a id="8837" class="Symbol">)</a>
  <a id="8841" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="8851" class="Symbol">(</a><a id="8852" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8857" href="Cubical.HITs.Pushout.Properties.html#8857" class="Bound">a</a> <a id="8859" href="Cubical.HITs.Pushout.Properties.html#8859" class="Bound">i</a><a id="8860" class="Symbol">)</a> <a id="8862" class="Symbol">=</a> <a id="8864" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8869" class="Symbol">(</a><a id="8870" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8874" href="Cubical.HITs.Pushout.Properties.html#8857" class="Bound">a</a><a id="8875" class="Symbol">)</a> <a id="8877" href="Cubical.HITs.Pushout.Properties.html#8859" class="Bound">i</a>

  <a id="3x3-span.forward-r"></a><a id="8882" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="8892" class="Symbol">:</a> <a id="8894" href="Cubical.HITs.Pushout.Properties.html#7530" class="Function">A□4</a> <a id="8898" class="Symbol">→</a> <a id="8900" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a>
  <a id="8906" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="8916" class="Symbol">(</a><a id="8917" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8921" href="Cubical.HITs.Pushout.Properties.html#8921" class="Bound">x</a><a id="8922" class="Symbol">)</a> <a id="8924" class="Symbol">=</a> <a id="8926" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8930" class="Symbol">(</a><a id="8931" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8935" href="Cubical.HITs.Pushout.Properties.html#8921" class="Bound">x</a><a id="8936" class="Symbol">)</a>
  <a id="8940" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="8950" class="Symbol">(</a><a id="8951" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8955" href="Cubical.HITs.Pushout.Properties.html#8955" class="Bound">x</a><a id="8956" class="Symbol">)</a> <a id="8958" class="Symbol">=</a> <a id="8960" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8964" class="Symbol">(</a><a id="8965" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8969" href="Cubical.HITs.Pushout.Properties.html#8955" class="Bound">x</a><a id="8970" class="Symbol">)</a>
  <a id="8974" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="8984" class="Symbol">(</a><a id="8985" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8990" href="Cubical.HITs.Pushout.Properties.html#8990" class="Bound">a</a> <a id="8992" href="Cubical.HITs.Pushout.Properties.html#8992" class="Bound">i</a><a id="8993" class="Symbol">)</a> <a id="8995" class="Symbol">=</a> <a id="8997" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9002" class="Symbol">(</a><a id="9003" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9007" href="Cubical.HITs.Pushout.Properties.html#8990" class="Bound">a</a><a id="9008" class="Symbol">)</a> <a id="9010" href="Cubical.HITs.Pushout.Properties.html#8992" class="Bound">i</a>

  <a id="3x3-span.forward-filler"></a><a id="9015" href="Cubical.HITs.Pushout.Properties.html#9015" class="Function">forward-filler</a> <a id="9030" class="Symbol">:</a> <a id="9032" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="9036" class="Symbol">→</a> <a id="9038" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9040" class="Symbol">→</a> <a id="9042" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9044" class="Symbol">→</a> <a id="9046" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9048" class="Symbol">→</a> <a id="9050" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a>
  <a id="9056" href="Cubical.HITs.Pushout.Properties.html#9015" class="Function">forward-filler</a> <a id="9071" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9073" href="Cubical.HITs.Pushout.Properties.html#9073" class="Bound">i</a> <a id="9075" href="Cubical.HITs.Pushout.Properties.html#9075" class="Bound">j</a> <a id="9077" class="Symbol">=</a> <a id="9079" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="9085" class="Symbol">(λ</a> <a id="9088" href="Cubical.HITs.Pushout.Properties.html#9088" class="Bound">t</a> <a id="9090" class="Symbol">→</a> <a id="9092" class="Symbol">λ</a> <a id="9094" class="Symbol">{</a> <a id="9096" class="Symbol">(</a><a id="9097" href="Cubical.HITs.Pushout.Properties.html#9073" class="Bound">i</a> <a id="9099" class="Symbol">=</a> <a id="9101" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9103" class="Symbol">)</a> <a id="9105" class="Symbol">→</a> <a id="9107" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9111" class="Symbol">(</a><a id="9112" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="9134" class="Symbol">(λ</a> <a id="9137" href="Cubical.HITs.Pushout.Properties.html#9137" class="Bound">k</a> <a id="9139" class="Symbol">→</a> <a id="9141" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9145" class="Symbol">(</a><a id="9146" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="9150" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9152" class="Symbol">(</a><a id="9153" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9155" href="Cubical.HITs.Pushout.Properties.html#9137" class="Bound">k</a><a id="9156" class="Symbol">)))</a> <a id="9160" class="Symbol">(</a><a id="9161" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9166" class="Symbol">(</a><a id="9167" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="9171" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a><a id="9172" class="Symbol">))</a> <a id="9175" class="Symbol">(λ</a> <a id="9178" href="Cubical.HITs.Pushout.Properties.html#9178" class="Bound">k</a> <a id="9180" class="Symbol">→</a> <a id="9182" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="9191" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9193" href="Cubical.HITs.Pushout.Properties.html#9178" class="Bound">k</a><a id="9194" class="Symbol">))</a> <a id="9197" class="Symbol">(</a><a id="9198" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9200" href="Cubical.HITs.Pushout.Properties.html#9088" class="Bound">t</a><a id="9201" class="Symbol">)</a> <a id="9203" href="Cubical.HITs.Pushout.Properties.html#9075" class="Bound">j</a><a id="9204" class="Symbol">)</a>
                                 <a id="9239" class="Symbol">;</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Cubical.HITs.Pushout.Properties.html#9073" class="Bound">i</a> <a id="9244" class="Symbol">=</a> <a id="9246" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9248" class="Symbol">)</a> <a id="9250" class="Symbol">→</a> <a id="9252" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9256" class="Symbol">(</a><a id="9257" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="9279" class="Symbol">(λ</a> <a id="9282" href="Cubical.HITs.Pushout.Properties.html#9282" class="Bound">k</a> <a id="9284" class="Symbol">→</a> <a id="9286" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9290" class="Symbol">(</a><a id="9291" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="9295" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9297" class="Symbol">(</a><a id="9298" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9300" href="Cubical.HITs.Pushout.Properties.html#9282" class="Bound">k</a><a id="9301" class="Symbol">)))</a> <a id="9305" class="Symbol">(</a><a id="9306" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9311" class="Symbol">(</a><a id="9312" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="9316" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a><a id="9317" class="Symbol">))</a> <a id="9320" class="Symbol">(λ</a> <a id="9323" href="Cubical.HITs.Pushout.Properties.html#9323" class="Bound">k</a> <a id="9325" class="Symbol">→</a> <a id="9327" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9331" class="Symbol">(</a><a id="9332" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="9336" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9338" href="Cubical.HITs.Pushout.Properties.html#9323" class="Bound">k</a><a id="9339" class="Symbol">))</a> <a id="9342" class="Symbol">(</a><a id="9343" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9345" href="Cubical.HITs.Pushout.Properties.html#9088" class="Bound">t</a><a id="9346" class="Symbol">)</a> <a id="9348" href="Cubical.HITs.Pushout.Properties.html#9075" class="Bound">j</a><a id="9349" class="Symbol">)</a>
                                 <a id="9384" class="Symbol">;</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Cubical.HITs.Pushout.Properties.html#9075" class="Bound">j</a> <a id="9389" class="Symbol">=</a> <a id="9391" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9393" class="Symbol">)</a> <a id="9395" class="Symbol">→</a> <a id="9397" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="9407" class="Symbol">(</a><a id="9408" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="9430" class="Symbol">(λ</a> <a id="9433" href="Cubical.HITs.Pushout.Properties.html#9433" class="Bound">k</a> <a id="9435" class="Symbol">→</a> <a id="9437" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9441" class="Symbol">(</a><a id="9442" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="9446" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9448" href="Cubical.HITs.Pushout.Properties.html#9433" class="Bound">k</a><a id="9449" class="Symbol">))</a> <a id="9452" class="Symbol">(</a><a id="9453" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9458" class="Symbol">(</a><a id="9459" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="9463" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a><a id="9464" class="Symbol">))</a> <a id="9467" class="Symbol">(λ</a> <a id="9470" href="Cubical.HITs.Pushout.Properties.html#9470" class="Bound">k</a> <a id="9472" class="Symbol">→</a> <a id="9474" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9478" class="Symbol">(</a><a id="9479" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="9483" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9488" href="Cubical.HITs.Pushout.Properties.html#9470" class="Bound">k</a><a id="9489" class="Symbol">)))</a> <a id="9493" href="Cubical.HITs.Pushout.Properties.html#9088" class="Bound">t</a> <a id="9495" href="Cubical.HITs.Pushout.Properties.html#9073" class="Bound">i</a><a id="9496" class="Symbol">)</a>
                                 <a id="9531" class="Symbol">;</a> <a id="9533" class="Symbol">(</a><a id="9534" href="Cubical.HITs.Pushout.Properties.html#9075" class="Bound">j</a> <a id="9536" class="Symbol">=</a> <a id="9538" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9540" class="Symbol">)</a> <a id="9542" class="Symbol">→</a> <a id="9544" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="9554" class="Symbol">(</a><a id="9555" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="9577" class="Symbol">(λ</a> <a id="9580" href="Cubical.HITs.Pushout.Properties.html#9580" class="Bound">k</a> <a id="9582" class="Symbol">→</a> <a id="9584" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9588" class="Symbol">(</a><a id="9589" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="9593" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9595" href="Cubical.HITs.Pushout.Properties.html#9580" class="Bound">k</a><a id="9596" class="Symbol">))</a> <a id="9599" class="Symbol">(</a><a id="9600" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="9610" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a><a id="9611" class="Symbol">))</a> <a id="9614" class="Symbol">(λ</a> <a id="9617" href="Cubical.HITs.Pushout.Properties.html#9617" class="Bound">k</a> <a id="9619" class="Symbol">→</a> <a id="9621" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9625" class="Symbol">(</a><a id="9626" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="9630" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9632" class="Symbol">(</a><a id="9633" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9635" href="Cubical.HITs.Pushout.Properties.html#9617" class="Bound">k</a><a id="9636" class="Symbol">)))</a> <a id="9640" href="Cubical.HITs.Pushout.Properties.html#9088" class="Bound">t</a> <a id="9642" href="Cubical.HITs.Pushout.Properties.html#9073" class="Bound">i</a><a id="9643" class="Symbol">)</a> <a id="9645" class="Symbol">})</a>
                        <a id="9672" class="Symbol">(</a><a id="9673" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="9677" class="Symbol">(</a><a id="9678" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9683" class="Symbol">(</a><a id="9684" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9689" href="Cubical.HITs.Pushout.Properties.html#9071" class="Bound">a</a> <a id="9691" href="Cubical.HITs.Pushout.Properties.html#9075" class="Bound">j</a><a id="9692" class="Symbol">)</a> <a id="9694" href="Cubical.HITs.Pushout.Properties.html#9073" class="Bound">i</a><a id="9695" class="Symbol">))</a>

  <a id="3x3-span.A□○→A○□"></a><a id="9701" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="9709" class="Symbol">:</a> <a id="9711" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a> <a id="9715" class="Symbol">→</a> <a id="9717" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a>
  <a id="9723" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="9731" class="Symbol">(</a><a id="9732" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9736" href="Cubical.HITs.Pushout.Properties.html#9736" class="Bound">x</a><a id="9737" class="Symbol">)</a> <a id="9739" class="Symbol">=</a> <a id="9741" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="9751" href="Cubical.HITs.Pushout.Properties.html#9736" class="Bound">x</a>
  <a id="9755" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="9763" class="Symbol">(</a><a id="9764" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9768" href="Cubical.HITs.Pushout.Properties.html#9768" class="Bound">x</a><a id="9769" class="Symbol">)</a> <a id="9771" class="Symbol">=</a> <a id="9773" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="9783" href="Cubical.HITs.Pushout.Properties.html#9768" class="Bound">x</a>
  <a id="9787" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="9795" class="Symbol">(</a><a id="9796" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9806" href="Cubical.HITs.Pushout.Properties.html#9806" class="Bound">x</a><a id="9807" class="Symbol">)</a> <a id="9809" href="Cubical.HITs.Pushout.Properties.html#9809" class="Bound">i</a><a id="9810" class="Symbol">)</a> <a id="9812" class="Symbol">=</a> <a id="9814" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9818" class="Symbol">(</a><a id="9819" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9824" href="Cubical.HITs.Pushout.Properties.html#9806" class="Bound">x</a> <a id="9826" href="Cubical.HITs.Pushout.Properties.html#9809" class="Bound">i</a><a id="9827" class="Symbol">)</a>
  <a id="9831" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="9839" class="Symbol">(</a><a id="9840" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9850" href="Cubical.HITs.Pushout.Properties.html#9850" class="Bound">x</a><a id="9851" class="Symbol">)</a> <a id="9853" href="Cubical.HITs.Pushout.Properties.html#9853" class="Bound">i</a><a id="9854" class="Symbol">)</a> <a id="9856" class="Symbol">=</a> <a id="9858" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9862" class="Symbol">(</a><a id="9863" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9868" href="Cubical.HITs.Pushout.Properties.html#9850" class="Bound">x</a> <a id="9870" href="Cubical.HITs.Pushout.Properties.html#9853" class="Bound">i</a><a id="9871" class="Symbol">)</a>
  <a id="9875" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9889" class="Symbol">(</a><a id="9890" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9895" href="Cubical.HITs.Pushout.Properties.html#9895" class="Bound">a</a> <a id="9897" href="Cubical.HITs.Pushout.Properties.html#9897" class="Bound">i</a><a id="9898" class="Symbol">)</a> <a id="9900" href="Cubical.HITs.Pushout.Properties.html#9900" class="Bound">j</a><a id="9901" class="Symbol">)</a> <a id="9903" class="Symbol">=</a> <a id="9905" href="Cubical.HITs.Pushout.Properties.html#9015" class="Function">forward-filler</a> <a id="9920" href="Cubical.HITs.Pushout.Properties.html#9895" class="Bound">a</a> <a id="9922" href="Cubical.HITs.Pushout.Properties.html#9897" class="Bound">i</a> <a id="9924" href="Cubical.HITs.Pushout.Properties.html#9900" class="Bound">j</a> <a id="9926" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

  <a id="9932" class="Comment">-- backward map</a>
  <a id="3x3-span.backward-l"></a><a id="9950" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="9961" class="Symbol">:</a> <a id="9963" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">A0□</a> <a id="9967" class="Symbol">→</a> <a id="9969" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a>
  <a id="9975" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9991" href="Cubical.HITs.Pushout.Properties.html#9991" class="Bound">x</a><a id="9992" class="Symbol">)</a> <a id="9994" class="Symbol">=</a> <a id="9996" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10000" class="Symbol">(</a><a id="10001" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10005" href="Cubical.HITs.Pushout.Properties.html#9991" class="Bound">x</a><a id="10006" class="Symbol">)</a>
  <a id="10010" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="10021" class="Symbol">(</a><a id="10022" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10026" href="Cubical.HITs.Pushout.Properties.html#10026" class="Bound">x</a><a id="10027" class="Symbol">)</a> <a id="10029" class="Symbol">=</a> <a id="10031" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10035" class="Symbol">(</a><a id="10036" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10040" href="Cubical.HITs.Pushout.Properties.html#10026" class="Bound">x</a><a id="10041" class="Symbol">)</a>
  <a id="10045" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="10056" class="Symbol">(</a><a id="10057" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10062" href="Cubical.HITs.Pushout.Properties.html#10062" class="Bound">a</a> <a id="10064" href="Cubical.HITs.Pushout.Properties.html#10064" class="Bound">i</a><a id="10065" class="Symbol">)</a> <a id="10067" class="Symbol">=</a> <a id="10069" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10074" class="Symbol">(</a><a id="10075" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10079" href="Cubical.HITs.Pushout.Properties.html#10062" class="Bound">a</a><a id="10080" class="Symbol">)</a> <a id="10082" href="Cubical.HITs.Pushout.Properties.html#10064" class="Bound">i</a>

  <a id="3x3-span.backward-r"></a><a id="10087" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="10098" class="Symbol">:</a> <a id="10100" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">A4□</a> <a id="10104" class="Symbol">→</a> <a id="10106" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a>
  <a id="10112" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10128" href="Cubical.HITs.Pushout.Properties.html#10128" class="Bound">x</a><a id="10129" class="Symbol">)</a> <a id="10131" class="Symbol">=</a> <a id="10133" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10137" class="Symbol">(</a><a id="10138" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10142" href="Cubical.HITs.Pushout.Properties.html#10128" class="Bound">x</a><a id="10143" class="Symbol">)</a>
  <a id="10147" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="10158" class="Symbol">(</a><a id="10159" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10163" href="Cubical.HITs.Pushout.Properties.html#10163" class="Bound">x</a><a id="10164" class="Symbol">)</a> <a id="10166" class="Symbol">=</a> <a id="10168" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10172" class="Symbol">(</a><a id="10173" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10177" href="Cubical.HITs.Pushout.Properties.html#10163" class="Bound">x</a><a id="10178" class="Symbol">)</a>
  <a id="10182" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="10193" class="Symbol">(</a><a id="10194" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10199" href="Cubical.HITs.Pushout.Properties.html#10199" class="Bound">a</a> <a id="10201" href="Cubical.HITs.Pushout.Properties.html#10201" class="Bound">i</a><a id="10202" class="Symbol">)</a> <a id="10204" class="Symbol">=</a> <a id="10206" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10211" class="Symbol">(</a><a id="10212" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10216" href="Cubical.HITs.Pushout.Properties.html#10199" class="Bound">a</a><a id="10217" class="Symbol">)</a> <a id="10219" href="Cubical.HITs.Pushout.Properties.html#10201" class="Bound">i</a>

  <a id="3x3-span.backward-filler"></a><a id="10224" href="Cubical.HITs.Pushout.Properties.html#10224" class="Function">backward-filler</a> <a id="10240" class="Symbol">:</a> <a id="10242" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="10246" class="Symbol">→</a> <a id="10248" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10250" class="Symbol">→</a> <a id="10252" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10254" class="Symbol">→</a> <a id="10256" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10258" class="Symbol">→</a> <a id="10260" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a>
  <a id="10266" href="Cubical.HITs.Pushout.Properties.html#10224" class="Function">backward-filler</a> <a id="10282" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10284" href="Cubical.HITs.Pushout.Properties.html#10284" class="Bound">i</a> <a id="10286" href="Cubical.HITs.Pushout.Properties.html#10286" class="Bound">j</a> <a id="10288" class="Symbol">=</a> <a id="10290" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="10296" class="Symbol">(λ</a> <a id="10299" href="Cubical.HITs.Pushout.Properties.html#10299" class="Bound">t</a> <a id="10301" class="Symbol">→</a> <a id="10303" class="Symbol">λ</a> <a id="10305" class="Symbol">{</a> <a id="10307" class="Symbol">(</a><a id="10308" href="Cubical.HITs.Pushout.Properties.html#10284" class="Bound">i</a> <a id="10310" class="Symbol">=</a> <a id="10312" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10314" class="Symbol">)</a> <a id="10316" class="Symbol">→</a> <a id="10318" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10322" class="Symbol">(</a><a id="10323" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="10345" class="Symbol">(λ</a> <a id="10348" href="Cubical.HITs.Pushout.Properties.html#10348" class="Bound">k</a> <a id="10350" class="Symbol">→</a> <a id="10352" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10356" class="Symbol">(</a><a id="10357" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="10361" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10363" href="Cubical.HITs.Pushout.Properties.html#10348" class="Bound">k</a><a id="10364" class="Symbol">))</a> <a id="10367" class="Symbol">(</a><a id="10368" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10373" class="Symbol">(</a><a id="10374" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="10378" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a><a id="10379" class="Symbol">))</a> <a id="10382" class="Symbol">(λ</a> <a id="10385" href="Cubical.HITs.Pushout.Properties.html#10385" class="Bound">k</a> <a id="10387" class="Symbol">→</a> <a id="10389" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="10398" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10400" class="Symbol">(</a><a id="10401" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10403" href="Cubical.HITs.Pushout.Properties.html#10385" class="Bound">k</a><a id="10404" class="Symbol">)))</a> <a id="10408" class="Symbol">(</a><a id="10409" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10411" href="Cubical.HITs.Pushout.Properties.html#10299" class="Bound">t</a><a id="10412" class="Symbol">)</a> <a id="10414" href="Cubical.HITs.Pushout.Properties.html#10286" class="Bound">j</a><a id="10415" class="Symbol">)</a>
                                 <a id="10450" class="Symbol">;</a> <a id="10452" class="Symbol">(</a><a id="10453" href="Cubical.HITs.Pushout.Properties.html#10284" class="Bound">i</a> <a id="10455" class="Symbol">=</a> <a id="10457" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10459" class="Symbol">)</a> <a id="10461" class="Symbol">→</a> <a id="10463" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10467" class="Symbol">(</a><a id="10468" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="10490" class="Symbol">(λ</a> <a id="10493" href="Cubical.HITs.Pushout.Properties.html#10493" class="Bound">k</a> <a id="10495" class="Symbol">→</a> <a id="10497" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10501" class="Symbol">(</a><a id="10502" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="10506" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10508" href="Cubical.HITs.Pushout.Properties.html#10493" class="Bound">k</a><a id="10509" class="Symbol">))</a> <a id="10512" class="Symbol">(</a><a id="10513" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10518" class="Symbol">(</a><a id="10519" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="10523" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a><a id="10524" class="Symbol">))</a> <a id="10527" class="Symbol">(λ</a> <a id="10530" href="Cubical.HITs.Pushout.Properties.html#10530" class="Bound">k</a> <a id="10532" class="Symbol">→</a> <a id="10534" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10538" class="Symbol">(</a><a id="10539" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="10543" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10545" class="Symbol">(</a><a id="10546" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10548" href="Cubical.HITs.Pushout.Properties.html#10530" class="Bound">k</a><a id="10549" class="Symbol">)))</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10556" href="Cubical.HITs.Pushout.Properties.html#10299" class="Bound">t</a><a id="10557" class="Symbol">)</a> <a id="10559" href="Cubical.HITs.Pushout.Properties.html#10286" class="Bound">j</a><a id="10560" class="Symbol">)</a>
                                 <a id="10595" class="Symbol">;</a> <a id="10597" class="Symbol">(</a><a id="10598" href="Cubical.HITs.Pushout.Properties.html#10286" class="Bound">j</a> <a id="10600" class="Symbol">=</a> <a id="10602" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10604" class="Symbol">)</a> <a id="10606" class="Symbol">→</a> <a id="10608" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="10642" class="Symbol">(λ</a> <a id="10645" href="Cubical.HITs.Pushout.Properties.html#10645" class="Bound">k</a> <a id="10647" class="Symbol">→</a> <a id="10649" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10653" class="Symbol">(</a><a id="10654" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="10658" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10660" class="Symbol">(</a><a id="10661" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10663" href="Cubical.HITs.Pushout.Properties.html#10645" class="Bound">k</a><a id="10664" class="Symbol">)))</a> <a id="10668" class="Symbol">(</a><a id="10669" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10674" class="Symbol">(</a><a id="10675" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="10679" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a><a id="10680" class="Symbol">))</a> <a id="10683" class="Symbol">(λ</a> <a id="10686" href="Cubical.HITs.Pushout.Properties.html#10686" class="Bound">k</a> <a id="10688" class="Symbol">→</a> <a id="10690" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10694" class="Symbol">(</a><a id="10695" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="10699" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10701" href="Cubical.HITs.Pushout.Properties.html#10686" class="Bound">k</a><a id="10702" class="Symbol">))</a> <a id="10705" href="Cubical.HITs.Pushout.Properties.html#10299" class="Bound">t</a> <a id="10707" href="Cubical.HITs.Pushout.Properties.html#10284" class="Bound">i</a><a id="10708" class="Symbol">)</a>
                                 <a id="10743" class="Symbol">;</a> <a id="10745" class="Symbol">(</a><a id="10746" href="Cubical.HITs.Pushout.Properties.html#10286" class="Bound">j</a> <a id="10748" class="Symbol">=</a> <a id="10750" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10752" class="Symbol">)</a> <a id="10754" class="Symbol">→</a> <a id="10756" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="10767" class="Symbol">(</a><a id="10768" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="10790" class="Symbol">(λ</a> <a id="10793" href="Cubical.HITs.Pushout.Properties.html#10793" class="Bound">k</a> <a id="10795" class="Symbol">→</a> <a id="10797" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10801" class="Symbol">(</a><a id="10802" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="10806" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10808" class="Symbol">(</a><a id="10809" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10811" href="Cubical.HITs.Pushout.Properties.html#10793" class="Bound">k</a><a id="10812" class="Symbol">)))</a> <a id="10816" class="Symbol">(</a><a id="10817" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10822" class="Symbol">(</a><a id="10823" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="10827" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a><a id="10828" class="Symbol">))</a> <a id="10831" class="Symbol">(λ</a> <a id="10834" href="Cubical.HITs.Pushout.Properties.html#10834" class="Bound">k</a> <a id="10836" class="Symbol">→</a> <a id="10838" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10842" class="Symbol">(</a><a id="10843" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="10847" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10849" href="Cubical.HITs.Pushout.Properties.html#10834" class="Bound">k</a><a id="10850" class="Symbol">))</a> <a id="10853" href="Cubical.HITs.Pushout.Properties.html#10299" class="Bound">t</a> <a id="10855" href="Cubical.HITs.Pushout.Properties.html#10284" class="Bound">i</a><a id="10856" class="Symbol">)</a> <a id="10858" class="Symbol">})</a>
                        <a id="10885" class="Symbol">(</a><a id="10886" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="10890" class="Symbol">(</a><a id="10891" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10902" href="Cubical.HITs.Pushout.Properties.html#10282" class="Bound">a</a> <a id="10904" href="Cubical.HITs.Pushout.Properties.html#10286" class="Bound">j</a><a id="10905" class="Symbol">)</a> <a id="10907" href="Cubical.HITs.Pushout.Properties.html#10284" class="Bound">i</a><a id="10908" class="Symbol">))</a>

  <a id="3x3-span.A○□→A□○"></a><a id="10914" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="10922" class="Symbol">:</a> <a id="10924" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a> <a id="10928" class="Symbol">→</a> <a id="10930" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a>
  <a id="10936" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="10944" class="Symbol">(</a><a id="10945" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10949" href="Cubical.HITs.Pushout.Properties.html#10949" class="Bound">x</a><a id="10950" class="Symbol">)</a> <a id="10952" class="Symbol">=</a> <a id="10954" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="10965" href="Cubical.HITs.Pushout.Properties.html#10949" class="Bound">x</a>
  <a id="10969" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="10977" class="Symbol">(</a><a id="10978" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10982" href="Cubical.HITs.Pushout.Properties.html#10982" class="Bound">x</a><a id="10983" class="Symbol">)</a> <a id="10985" class="Symbol">=</a> <a id="10987" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="10998" href="Cubical.HITs.Pushout.Properties.html#10982" class="Bound">x</a>
  <a id="11002" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="11010" class="Symbol">(</a><a id="11011" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11016" class="Symbol">(</a><a id="11017" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11021" href="Cubical.HITs.Pushout.Properties.html#11021" class="Bound">x</a><a id="11022" class="Symbol">)</a> <a id="11024" href="Cubical.HITs.Pushout.Properties.html#11024" class="Bound">i</a><a id="11025" class="Symbol">)</a> <a id="11027" class="Symbol">=</a> <a id="11029" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11033" class="Symbol">(</a><a id="11034" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11039" href="Cubical.HITs.Pushout.Properties.html#11021" class="Bound">x</a> <a id="11041" href="Cubical.HITs.Pushout.Properties.html#11024" class="Bound">i</a><a id="11042" class="Symbol">)</a>
  <a id="11046" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11065" href="Cubical.HITs.Pushout.Properties.html#11065" class="Bound">x</a><a id="11066" class="Symbol">)</a> <a id="11068" href="Cubical.HITs.Pushout.Properties.html#11068" class="Bound">i</a><a id="11069" class="Symbol">)</a> <a id="11071" class="Symbol">=</a> <a id="11073" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11077" class="Symbol">(</a><a id="11078" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11083" href="Cubical.HITs.Pushout.Properties.html#11065" class="Bound">x</a> <a id="11085" href="Cubical.HITs.Pushout.Properties.html#11068" class="Bound">i</a><a id="11086" class="Symbol">)</a>
  <a id="11090" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11104" class="Symbol">(</a><a id="11105" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11110" href="Cubical.HITs.Pushout.Properties.html#11110" class="Bound">a</a> <a id="11112" href="Cubical.HITs.Pushout.Properties.html#11112" class="Bound">i</a><a id="11113" class="Symbol">)</a> <a id="11115" href="Cubical.HITs.Pushout.Properties.html#11115" class="Bound">j</a><a id="11116" class="Symbol">)</a> <a id="11118" class="Symbol">=</a> <a id="11120" href="Cubical.HITs.Pushout.Properties.html#10224" class="Function">backward-filler</a> <a id="11136" href="Cubical.HITs.Pushout.Properties.html#11110" class="Bound">a</a> <a id="11138" href="Cubical.HITs.Pushout.Properties.html#11112" class="Bound">i</a> <a id="11140" href="Cubical.HITs.Pushout.Properties.html#11115" class="Bound">j</a> <a id="11142" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

  <a id="11148" class="Comment">-- first homotopy</a>
  <a id="3x3-span.homotopy1-l"></a><a id="11168" href="Cubical.HITs.Pushout.Properties.html#11168" class="Function">homotopy1-l</a> <a id="11180" class="Symbol">:</a> <a id="11182" class="Symbol">∀</a> <a id="11184" href="Cubical.HITs.Pushout.Properties.html#11184" class="Bound">x</a> <a id="11186" class="Symbol">→</a> <a id="11188" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="11196" class="Symbol">(</a><a id="11197" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="11208" href="Cubical.HITs.Pushout.Properties.html#11184" class="Bound">x</a><a id="11209" class="Symbol">)</a> <a id="11211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11213" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11217" href="Cubical.HITs.Pushout.Properties.html#11184" class="Bound">x</a>
  <a id="11221" href="Cubical.HITs.Pushout.Properties.html#11168" class="Function">homotopy1-l</a> <a id="11233" class="Symbol">(</a><a id="11234" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11238" href="Cubical.HITs.Pushout.Properties.html#11238" class="Bound">x</a><a id="11239" class="Symbol">)</a> <a id="11241" class="Symbol">=</a> <a id="11243" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11250" href="Cubical.HITs.Pushout.Properties.html#11168" class="Function">homotopy1-l</a> <a id="11262" class="Symbol">(</a><a id="11263" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11267" href="Cubical.HITs.Pushout.Properties.html#11267" class="Bound">x</a><a id="11268" class="Symbol">)</a> <a id="11270" class="Symbol">=</a> <a id="11272" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11279" href="Cubical.HITs.Pushout.Properties.html#11168" class="Function">homotopy1-l</a> <a id="11291" class="Symbol">(</a><a id="11292" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11297" href="Cubical.HITs.Pushout.Properties.html#11297" class="Bound">a</a> <a id="11299" href="Cubical.HITs.Pushout.Properties.html#11299" class="Bound">i</a><a id="11300" class="Symbol">)</a> <a id="11302" class="Symbol">=</a> <a id="11304" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3x3-span.homotopy1-r"></a><a id="11312" href="Cubical.HITs.Pushout.Properties.html#11312" class="Function">homotopy1-r</a> <a id="11324" class="Symbol">:</a> <a id="11326" class="Symbol">∀</a> <a id="11328" href="Cubical.HITs.Pushout.Properties.html#11328" class="Bound">x</a> <a id="11330" class="Symbol">→</a> <a id="11332" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="11352" href="Cubical.HITs.Pushout.Properties.html#11328" class="Bound">x</a><a id="11353" class="Symbol">)</a> <a id="11355" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11357" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11361" href="Cubical.HITs.Pushout.Properties.html#11328" class="Bound">x</a>
  <a id="11365" href="Cubical.HITs.Pushout.Properties.html#11312" class="Function">homotopy1-r</a> <a id="11377" class="Symbol">(</a><a id="11378" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11382" href="Cubical.HITs.Pushout.Properties.html#11382" class="Bound">x</a><a id="11383" class="Symbol">)</a> <a id="11385" class="Symbol">=</a> <a id="11387" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11394" href="Cubical.HITs.Pushout.Properties.html#11312" class="Function">homotopy1-r</a> <a id="11406" class="Symbol">(</a><a id="11407" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11411" href="Cubical.HITs.Pushout.Properties.html#11411" class="Bound">x</a><a id="11412" class="Symbol">)</a> <a id="11414" class="Symbol">=</a> <a id="11416" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="11423" href="Cubical.HITs.Pushout.Properties.html#11312" class="Function">homotopy1-r</a> <a id="11435" class="Symbol">(</a><a id="11436" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11441" href="Cubical.HITs.Pushout.Properties.html#11441" class="Bound">a</a> <a id="11443" href="Cubical.HITs.Pushout.Properties.html#11443" class="Bound">i</a><a id="11444" class="Symbol">)</a> <a id="11446" class="Symbol">=</a> <a id="11448" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3x3-span.A○□→A□○→A○□"></a><a id="11456" href="Cubical.HITs.Pushout.Properties.html#11456" class="Function">A○□→A□○→A○□</a> <a id="11468" class="Symbol">:</a> <a id="11470" class="Symbol">∀</a> <a id="11472" href="Cubical.HITs.Pushout.Properties.html#11472" class="Bound">x</a> <a id="11474" class="Symbol">→</a> <a id="11476" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="11484" class="Symbol">(</a><a id="11485" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="11493" href="Cubical.HITs.Pushout.Properties.html#11472" class="Bound">x</a><a id="11494" class="Symbol">)</a> <a id="11496" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11498" href="Cubical.HITs.Pushout.Properties.html#11472" class="Bound">x</a>
  <a id="11502" href="Cubical.HITs.Pushout.Properties.html#11456" class="Function">A○□→A□○→A○□</a> <a id="11514" class="Symbol">(</a><a id="11515" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11519" href="Cubical.HITs.Pushout.Properties.html#11519" class="Bound">x</a><a id="11520" class="Symbol">)</a> <a id="11522" class="Symbol">=</a> <a id="11524" href="Cubical.HITs.Pushout.Properties.html#11168" class="Function">homotopy1-l</a> <a id="11536" href="Cubical.HITs.Pushout.Properties.html#11519" class="Bound">x</a>
  <a id="11540" href="Cubical.HITs.Pushout.Properties.html#11456" class="Function">A○□→A□○→A○□</a> <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11557" href="Cubical.HITs.Pushout.Properties.html#11557" class="Bound">x</a><a id="11558" class="Symbol">)</a> <a id="11560" class="Symbol">=</a> <a id="11562" href="Cubical.HITs.Pushout.Properties.html#11312" class="Function">homotopy1-r</a> <a id="11574" href="Cubical.HITs.Pushout.Properties.html#11557" class="Bound">x</a>
  <a id="11578" href="Cubical.HITs.Pushout.Properties.html#11456" class="Function">A○□→A□○→A○□</a> <a id="11590" class="Symbol">(</a><a id="11591" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11601" href="Cubical.HITs.Pushout.Properties.html#11601" class="Bound">x</a><a id="11602" class="Symbol">)</a> <a id="11604" href="Cubical.HITs.Pushout.Properties.html#11604" class="Bound">i</a><a id="11605" class="Symbol">)</a> <a id="11607" href="Cubical.HITs.Pushout.Properties.html#11607" class="Bound">k</a> <a id="11609" class="Symbol">=</a> <a id="11611" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11616" class="Symbol">(</a><a id="11617" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11621" href="Cubical.HITs.Pushout.Properties.html#11601" class="Bound">x</a><a id="11622" class="Symbol">)</a> <a id="11624" href="Cubical.HITs.Pushout.Properties.html#11604" class="Bound">i</a>
  <a id="11628" href="Cubical.HITs.Pushout.Properties.html#11456" class="Function">A○□→A□○→A○□</a> <a id="11640" class="Symbol">(</a><a id="11641" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11646" class="Symbol">(</a><a id="11647" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11651" href="Cubical.HITs.Pushout.Properties.html#11651" class="Bound">x</a><a id="11652" class="Symbol">)</a> <a id="11654" href="Cubical.HITs.Pushout.Properties.html#11654" class="Bound">i</a><a id="11655" class="Symbol">)</a> <a id="11657" href="Cubical.HITs.Pushout.Properties.html#11657" class="Bound">k</a> <a id="11659" class="Symbol">=</a> <a id="11661" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11666" class="Symbol">(</a><a id="11667" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11671" href="Cubical.HITs.Pushout.Properties.html#11651" class="Bound">x</a><a id="11672" class="Symbol">)</a> <a id="11674" href="Cubical.HITs.Pushout.Properties.html#11654" class="Bound">i</a>
  <a id="11678" href="Cubical.HITs.Pushout.Properties.html#11456" class="Function">A○□→A□○→A○□</a> <a id="11690" class="Symbol">(</a><a id="11691" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11696" class="Symbol">(</a><a id="11697" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11702" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="11704" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a><a id="11705" class="Symbol">)</a> <a id="11707" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a><a id="11708" class="Symbol">)</a> <a id="11710" href="Cubical.HITs.Pushout.Properties.html#11710" class="Bound">k</a> <a id="11712" class="Symbol">=</a>
    <a id="11718" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11724" class="Symbol">(λ</a> <a id="11727" href="Cubical.HITs.Pushout.Properties.html#11727" class="Bound">t</a> <a id="11729" class="Symbol">→</a> <a id="11731" class="Symbol">λ</a> <a id="11733" class="Symbol">{</a> <a id="11735" class="Symbol">(</a><a id="11736" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a> <a id="11738" class="Symbol">=</a> <a id="11740" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11742" class="Symbol">)</a> <a id="11744" class="Symbol">→</a> <a id="11746" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="11756" class="Symbol">(</a><a id="11757" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="11779" class="Symbol">(λ</a> <a id="11782" href="Cubical.HITs.Pushout.Properties.html#11782" class="Bound">k</a> <a id="11784" class="Symbol">→</a> <a id="11786" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11790" class="Symbol">(</a><a id="11791" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="11795" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="11797" href="Cubical.HITs.Pushout.Properties.html#11782" class="Bound">k</a><a id="11798" class="Symbol">))</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11807" class="Symbol">(</a><a id="11808" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="11812" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a><a id="11813" class="Symbol">))</a> <a id="11816" class="Symbol">(λ</a> <a id="11819" href="Cubical.HITs.Pushout.Properties.html#11819" class="Bound">k</a> <a id="11821" class="Symbol">→</a> <a id="11823" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11827" class="Symbol">(</a><a id="11828" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="11832" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="11834" class="Symbol">(</a><a id="11835" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11837" href="Cubical.HITs.Pushout.Properties.html#11819" class="Bound">k</a><a id="11838" class="Symbol">)))</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11845" href="Cubical.HITs.Pushout.Properties.html#11727" class="Bound">t</a><a id="11846" class="Symbol">)</a> <a id="11848" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a><a id="11849" class="Symbol">)</a>
                   <a id="11870" class="Symbol">;</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a> <a id="11875" class="Symbol">=</a> <a id="11877" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11879" class="Symbol">)</a> <a id="11881" class="Symbol">→</a> <a id="11883" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="11916" class="Symbol">(λ</a> <a id="11919" href="Cubical.HITs.Pushout.Properties.html#11919" class="Bound">k</a> <a id="11921" class="Symbol">→</a> <a id="11923" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11927" class="Symbol">(</a><a id="11928" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="11932" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="11934" href="Cubical.HITs.Pushout.Properties.html#11919" class="Bound">k</a><a id="11935" class="Symbol">))</a> <a id="11938" class="Symbol">(</a><a id="11939" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11944" class="Symbol">(</a><a id="11945" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="11949" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a><a id="11950" class="Symbol">))</a> <a id="11953" class="Symbol">(λ</a> <a id="11956" href="Cubical.HITs.Pushout.Properties.html#11956" class="Bound">k</a> <a id="11958" class="Symbol">→</a> <a id="11960" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11964" class="Symbol">(</a><a id="11965" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="11969" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="11971" class="Symbol">(</a><a id="11972" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11974" href="Cubical.HITs.Pushout.Properties.html#11956" class="Bound">k</a><a id="11975" class="Symbol">)))</a> <a id="11979" class="Symbol">(</a><a id="11980" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11982" href="Cubical.HITs.Pushout.Properties.html#11727" class="Bound">t</a><a id="11983" class="Symbol">)</a> <a id="11985" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a><a id="11986" class="Symbol">)</a>
                   <a id="12007" class="Symbol">;</a> <a id="12009" class="Symbol">(</a><a id="12010" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a> <a id="12012" class="Symbol">=</a> <a id="12014" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12016" class="Symbol">)</a> <a id="12018" class="Symbol">→</a> <a id="12020" href="Cubical.HITs.Pushout.Properties.html#11168" class="Function">homotopy1-l</a> <a id="12032" class="Symbol">(</a><a id="12033" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="12055" class="Symbol">(λ</a> <a id="12058" href="Cubical.HITs.Pushout.Properties.html#12058" class="Bound">k</a> <a id="12060" class="Symbol">→</a> <a id="12062" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12066" class="Symbol">(</a><a id="12067" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="12071" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="12073" class="Symbol">(</a><a id="12074" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12076" href="Cubical.HITs.Pushout.Properties.html#12058" class="Bound">k</a><a id="12077" class="Symbol">)))</a> <a id="12081" class="Symbol">(</a><a id="12082" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12087" class="Symbol">(</a><a id="12088" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="12092" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a><a id="12093" class="Symbol">))</a> <a id="12096" class="Symbol">(λ</a> <a id="12099" href="Cubical.HITs.Pushout.Properties.html#12099" class="Bound">k</a> <a id="12101" class="Symbol">→</a> <a id="12103" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12107" class="Symbol">(</a><a id="12108" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="12112" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="12114" href="Cubical.HITs.Pushout.Properties.html#12099" class="Bound">k</a><a id="12115" class="Symbol">))</a> <a id="12118" href="Cubical.HITs.Pushout.Properties.html#11727" class="Bound">t</a> <a id="12120" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a><a id="12121" class="Symbol">)</a> <a id="12123" href="Cubical.HITs.Pushout.Properties.html#11710" class="Bound">k</a>
                   <a id="12144" class="Symbol">;</a> <a id="12146" class="Symbol">(</a><a id="12147" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a> <a id="12149" class="Symbol">=</a> <a id="12151" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12153" class="Symbol">)</a> <a id="12155" class="Symbol">→</a> <a id="12157" href="Cubical.HITs.Pushout.Properties.html#11312" class="Function">homotopy1-r</a> <a id="12169" class="Symbol">(</a><a id="12170" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="12192" class="Symbol">(λ</a> <a id="12195" href="Cubical.HITs.Pushout.Properties.html#12195" class="Bound">k</a> <a id="12197" class="Symbol">→</a> <a id="12199" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12203" class="Symbol">(</a><a id="12204" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="12208" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="12210" class="Symbol">(</a><a id="12211" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12213" href="Cubical.HITs.Pushout.Properties.html#12195" class="Bound">k</a><a id="12214" class="Symbol">)))</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="12229" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a><a id="12230" class="Symbol">))</a> <a id="12233" class="Symbol">(λ</a> <a id="12236" href="Cubical.HITs.Pushout.Properties.html#12236" class="Bound">k</a> <a id="12238" class="Symbol">→</a> <a id="12240" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12244" class="Symbol">(</a><a id="12245" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="12249" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="12251" href="Cubical.HITs.Pushout.Properties.html#12236" class="Bound">k</a><a id="12252" class="Symbol">))</a> <a id="12255" href="Cubical.HITs.Pushout.Properties.html#11727" class="Bound">t</a> <a id="12257" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a><a id="12258" class="Symbol">)</a> <a id="12260" href="Cubical.HITs.Pushout.Properties.html#11710" class="Bound">k</a>
                   <a id="12281" class="Symbol">;</a> <a id="12283" class="Symbol">(</a><a id="12284" href="Cubical.HITs.Pushout.Properties.html#11710" class="Bound">k</a> <a id="12286" class="Symbol">=</a> <a id="12288" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12290" class="Symbol">)</a> <a id="12292" class="Symbol">→</a> <a id="12294" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="12302" class="Symbol">(</a><a id="12303" href="Cubical.HITs.Pushout.Properties.html#10224" class="Function">backward-filler</a> <a id="12319" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="12321" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a> <a id="12323" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a> <a id="12325" href="Cubical.HITs.Pushout.Properties.html#11727" class="Bound">t</a><a id="12326" class="Symbol">)</a>
                   <a id="12347" class="Symbol">;</a> <a id="12349" class="Symbol">(</a><a id="12350" href="Cubical.HITs.Pushout.Properties.html#11710" class="Bound">k</a> <a id="12352" class="Symbol">=</a> <a id="12354" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12356" class="Symbol">)</a> <a id="12358" class="Symbol">→</a> <a id="12360" href="Cubical.HITs.Pushout.Properties.html#9015" class="Function">forward-filler</a> <a id="12375" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="12377" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a> <a id="12379" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a> <a id="12381" class="Symbol">(</a><a id="12382" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12384" href="Cubical.HITs.Pushout.Properties.html#11727" class="Bound">t</a><a id="12385" class="Symbol">)</a> <a id="12387" class="Symbol">})</a>
          <a id="12400" class="Symbol">(</a><a id="12401" href="Cubical.HITs.Pushout.Properties.html#9015" class="Function">forward-filler</a> <a id="12416" href="Cubical.HITs.Pushout.Properties.html#11702" class="Bound">a</a> <a id="12418" href="Cubical.HITs.Pushout.Properties.html#11707" class="Bound">j</a> <a id="12420" href="Cubical.HITs.Pushout.Properties.html#11704" class="Bound">i</a> <a id="12422" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12424" class="Symbol">)</a>

  <a id="12429" class="Comment">-- second homotopy</a>
  <a id="3x3-span.homotopy2-l"></a><a id="12450" href="Cubical.HITs.Pushout.Properties.html#12450" class="Function">homotopy2-l</a> <a id="12462" class="Symbol">:</a> <a id="12464" class="Symbol">∀</a> <a id="12466" href="Cubical.HITs.Pushout.Properties.html#12466" class="Bound">x</a> <a id="12468" class="Symbol">→</a> <a id="12470" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="12478" class="Symbol">(</a><a id="12479" href="Cubical.HITs.Pushout.Properties.html#8749" class="Function">forward-l</a> <a id="12489" href="Cubical.HITs.Pushout.Properties.html#12466" class="Bound">x</a><a id="12490" class="Symbol">)</a> <a id="12492" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12494" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12498" href="Cubical.HITs.Pushout.Properties.html#12466" class="Bound">x</a>
  <a id="12502" href="Cubical.HITs.Pushout.Properties.html#12450" class="Function">homotopy2-l</a> <a id="12514" class="Symbol">(</a><a id="12515" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12519" href="Cubical.HITs.Pushout.Properties.html#12519" class="Bound">x</a><a id="12520" class="Symbol">)</a> <a id="12522" class="Symbol">=</a> <a id="12524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12531" href="Cubical.HITs.Pushout.Properties.html#12450" class="Function">homotopy2-l</a> <a id="12543" class="Symbol">(</a><a id="12544" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12548" href="Cubical.HITs.Pushout.Properties.html#12548" class="Bound">x</a><a id="12549" class="Symbol">)</a> <a id="12551" class="Symbol">=</a> <a id="12553" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12560" href="Cubical.HITs.Pushout.Properties.html#12450" class="Function">homotopy2-l</a> <a id="12572" class="Symbol">(</a><a id="12573" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12578" href="Cubical.HITs.Pushout.Properties.html#12578" class="Bound">a</a> <a id="12580" href="Cubical.HITs.Pushout.Properties.html#12580" class="Bound">i</a><a id="12581" class="Symbol">)</a> <a id="12583" class="Symbol">=</a> <a id="12585" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3x3-span.homotopy2-r"></a><a id="12593" href="Cubical.HITs.Pushout.Properties.html#12593" class="Function">homotopy2-r</a> <a id="12605" class="Symbol">:</a> <a id="12607" class="Symbol">∀</a> <a id="12609" href="Cubical.HITs.Pushout.Properties.html#12609" class="Bound">x</a> <a id="12611" class="Symbol">→</a> <a id="12613" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="12621" class="Symbol">(</a><a id="12622" href="Cubical.HITs.Pushout.Properties.html#8882" class="Function">forward-r</a> <a id="12632" href="Cubical.HITs.Pushout.Properties.html#12609" class="Bound">x</a><a id="12633" class="Symbol">)</a> <a id="12635" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12637" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12641" href="Cubical.HITs.Pushout.Properties.html#12609" class="Bound">x</a>
  <a id="12645" href="Cubical.HITs.Pushout.Properties.html#12593" class="Function">homotopy2-r</a> <a id="12657" class="Symbol">(</a><a id="12658" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12662" href="Cubical.HITs.Pushout.Properties.html#12662" class="Bound">x</a><a id="12663" class="Symbol">)</a> <a id="12665" class="Symbol">=</a> <a id="12667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12674" href="Cubical.HITs.Pushout.Properties.html#12593" class="Function">homotopy2-r</a> <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12691" href="Cubical.HITs.Pushout.Properties.html#12691" class="Bound">x</a><a id="12692" class="Symbol">)</a> <a id="12694" class="Symbol">=</a> <a id="12696" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12703" href="Cubical.HITs.Pushout.Properties.html#12593" class="Function">homotopy2-r</a> <a id="12715" class="Symbol">(</a><a id="12716" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12721" href="Cubical.HITs.Pushout.Properties.html#12721" class="Bound">a</a> <a id="12723" href="Cubical.HITs.Pushout.Properties.html#12723" class="Bound">i</a><a id="12724" class="Symbol">)</a> <a id="12726" class="Symbol">=</a> <a id="12728" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3x3-span.A□○→A○□→A□○"></a><a id="12736" href="Cubical.HITs.Pushout.Properties.html#12736" class="Function">A□○→A○□→A□○</a> <a id="12748" class="Symbol">:</a> <a id="12750" class="Symbol">∀</a> <a id="12752" href="Cubical.HITs.Pushout.Properties.html#12752" class="Bound">x</a> <a id="12754" class="Symbol">→</a> <a id="12756" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="12764" class="Symbol">(</a><a id="12765" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a> <a id="12773" href="Cubical.HITs.Pushout.Properties.html#12752" class="Bound">x</a><a id="12774" class="Symbol">)</a> <a id="12776" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12778" href="Cubical.HITs.Pushout.Properties.html#12752" class="Bound">x</a>
  <a id="12782" href="Cubical.HITs.Pushout.Properties.html#12736" class="Function">A□○→A○□→A□○</a> <a id="12794" class="Symbol">(</a><a id="12795" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12799" href="Cubical.HITs.Pushout.Properties.html#12799" class="Bound">x</a><a id="12800" class="Symbol">)</a> <a id="12802" class="Symbol">=</a> <a id="12804" href="Cubical.HITs.Pushout.Properties.html#12450" class="Function">homotopy2-l</a> <a id="12816" href="Cubical.HITs.Pushout.Properties.html#12799" class="Bound">x</a>
  <a id="12820" href="Cubical.HITs.Pushout.Properties.html#12736" class="Function">A□○→A○□→A□○</a> <a id="12832" class="Symbol">(</a><a id="12833" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12837" href="Cubical.HITs.Pushout.Properties.html#12837" class="Bound">x</a><a id="12838" class="Symbol">)</a> <a id="12840" class="Symbol">=</a> <a id="12842" href="Cubical.HITs.Pushout.Properties.html#12593" class="Function">homotopy2-r</a> <a id="12854" href="Cubical.HITs.Pushout.Properties.html#12837" class="Bound">x</a>
  <a id="12858" href="Cubical.HITs.Pushout.Properties.html#12736" class="Function">A□○→A○□→A□○</a> <a id="12870" class="Symbol">(</a><a id="12871" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12876" class="Symbol">(</a><a id="12877" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12881" href="Cubical.HITs.Pushout.Properties.html#12881" class="Bound">x</a><a id="12882" class="Symbol">)</a> <a id="12884" href="Cubical.HITs.Pushout.Properties.html#12884" class="Bound">i</a><a id="12885" class="Symbol">)</a> <a id="12887" href="Cubical.HITs.Pushout.Properties.html#12887" class="Bound">k</a> <a id="12889" class="Symbol">=</a> <a id="12891" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12896" class="Symbol">(</a><a id="12897" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12901" href="Cubical.HITs.Pushout.Properties.html#12881" class="Bound">x</a><a id="12902" class="Symbol">)</a> <a id="12904" href="Cubical.HITs.Pushout.Properties.html#12884" class="Bound">i</a>
  <a id="12908" href="Cubical.HITs.Pushout.Properties.html#12736" class="Function">A□○→A○□→A□○</a> <a id="12920" class="Symbol">(</a><a id="12921" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12926" class="Symbol">(</a><a id="12927" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12931" href="Cubical.HITs.Pushout.Properties.html#12931" class="Bound">x</a><a id="12932" class="Symbol">)</a> <a id="12934" href="Cubical.HITs.Pushout.Properties.html#12934" class="Bound">i</a><a id="12935" class="Symbol">)</a> <a id="12937" href="Cubical.HITs.Pushout.Properties.html#12937" class="Bound">k</a> <a id="12939" class="Symbol">=</a> <a id="12941" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12946" class="Symbol">(</a><a id="12947" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12951" href="Cubical.HITs.Pushout.Properties.html#12931" class="Bound">x</a><a id="12952" class="Symbol">)</a> <a id="12954" href="Cubical.HITs.Pushout.Properties.html#12934" class="Bound">i</a>
  <a id="12958" href="Cubical.HITs.Pushout.Properties.html#12736" class="Function">A□○→A○□→A□○</a> <a id="12970" class="Symbol">(</a><a id="12971" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12976" class="Symbol">(</a><a id="12977" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12982" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="12984" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a><a id="12985" class="Symbol">)</a> <a id="12987" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a><a id="12988" class="Symbol">)</a> <a id="12990" href="Cubical.HITs.Pushout.Properties.html#12990" class="Bound">k</a> <a id="12992" class="Symbol">=</a>
    <a id="12998" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13004" class="Symbol">(λ</a> <a id="13007" href="Cubical.HITs.Pushout.Properties.html#13007" class="Bound">t</a> <a id="13009" class="Symbol">→</a> <a id="13011" class="Symbol">λ</a> <a id="13013" class="Symbol">{</a> <a id="13015" class="Symbol">(</a><a id="13016" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a> <a id="13018" class="Symbol">=</a> <a id="13020" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13022" class="Symbol">)</a> <a id="13024" class="Symbol">→</a> <a id="13026" href="Cubical.HITs.Pushout.Properties.html#9950" class="Function">backward-l</a> <a id="13037" class="Symbol">(</a><a id="13038" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="13060" class="Symbol">(λ</a> <a id="13063" href="Cubical.HITs.Pushout.Properties.html#13063" class="Bound">k</a> <a id="13065" class="Symbol">→</a> <a id="13067" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13071" class="Symbol">(</a><a id="13072" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="13076" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13078" class="Symbol">(</a><a id="13079" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13081" href="Cubical.HITs.Pushout.Properties.html#13063" class="Bound">k</a><a id="13082" class="Symbol">)))</a> <a id="13086" class="Symbol">(</a><a id="13087" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13092" class="Symbol">(</a><a id="13093" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="13097" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a><a id="13098" class="Symbol">))</a> <a id="13101" class="Symbol">(λ</a> <a id="13104" href="Cubical.HITs.Pushout.Properties.html#13104" class="Bound">k</a> <a id="13106" class="Symbol">→</a> <a id="13108" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13112" class="Symbol">(</a><a id="13113" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="13117" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13119" href="Cubical.HITs.Pushout.Properties.html#13104" class="Bound">k</a><a id="13120" class="Symbol">))</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13126" href="Cubical.HITs.Pushout.Properties.html#13007" class="Bound">t</a><a id="13127" class="Symbol">)</a> <a id="13129" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a><a id="13130" class="Symbol">)</a>
                   <a id="13151" class="Symbol">;</a> <a id="13153" class="Symbol">(</a><a id="13154" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a> <a id="13156" class="Symbol">=</a> <a id="13158" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13160" class="Symbol">)</a> <a id="13162" class="Symbol">→</a> <a id="13164" href="Cubical.HITs.Pushout.Properties.html#10087" class="Function">backward-r</a> <a id="13175" class="Symbol">(</a><a id="13176" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="13198" class="Symbol">(λ</a> <a id="13201" href="Cubical.HITs.Pushout.Properties.html#13201" class="Bound">k</a> <a id="13203" class="Symbol">→</a> <a id="13205" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13209" class="Symbol">(</a><a id="13210" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="13214" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13216" class="Symbol">(</a><a id="13217" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13219" href="Cubical.HITs.Pushout.Properties.html#13201" class="Bound">k</a><a id="13220" class="Symbol">)))</a> <a id="13224" class="Symbol">(</a><a id="13225" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13230" class="Symbol">(</a><a id="13231" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="13235" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a><a id="13236" class="Symbol">))</a> <a id="13239" class="Symbol">(λ</a> <a id="13242" href="Cubical.HITs.Pushout.Properties.html#13242" class="Bound">k</a> <a id="13244" class="Symbol">→</a> <a id="13246" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13250" class="Symbol">(</a><a id="13251" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="13255" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13257" href="Cubical.HITs.Pushout.Properties.html#13242" class="Bound">k</a><a id="13258" class="Symbol">))</a> <a id="13261" class="Symbol">(</a><a id="13262" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13264" href="Cubical.HITs.Pushout.Properties.html#13007" class="Bound">t</a><a id="13265" class="Symbol">)</a> <a id="13267" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a><a id="13268" class="Symbol">)</a>
                   <a id="13289" class="Symbol">;</a> <a id="13291" class="Symbol">(</a><a id="13292" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a> <a id="13294" class="Symbol">=</a> <a id="13296" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13298" class="Symbol">)</a> <a id="13300" class="Symbol">→</a> <a id="13302" href="Cubical.HITs.Pushout.Properties.html#12450" class="Function">homotopy2-l</a> <a id="13314" class="Symbol">(</a><a id="13315" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="13337" class="Symbol">(λ</a> <a id="13340" href="Cubical.HITs.Pushout.Properties.html#13340" class="Bound">k</a> <a id="13342" class="Symbol">→</a> <a id="13344" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13348" class="Symbol">(</a><a id="13349" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="13353" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13355" href="Cubical.HITs.Pushout.Properties.html#13340" class="Bound">k</a><a id="13356" class="Symbol">))</a> <a id="13359" class="Symbol">(</a><a id="13360" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13365" class="Symbol">(</a><a id="13366" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="13370" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a><a id="13371" class="Symbol">))</a> <a id="13374" class="Symbol">(λ</a> <a id="13377" href="Cubical.HITs.Pushout.Properties.html#13377" class="Bound">k</a> <a id="13379" class="Symbol">→</a> <a id="13381" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13385" class="Symbol">(</a><a id="13386" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="13390" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13392" class="Symbol">(</a><a id="13393" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13395" href="Cubical.HITs.Pushout.Properties.html#13377" class="Bound">k</a><a id="13396" class="Symbol">)))</a> <a id="13400" href="Cubical.HITs.Pushout.Properties.html#13007" class="Bound">t</a> <a id="13402" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a><a id="13403" class="Symbol">)</a> <a id="13405" href="Cubical.HITs.Pushout.Properties.html#12990" class="Bound">k</a>
                   <a id="13426" class="Symbol">;</a> <a id="13428" class="Symbol">(</a><a id="13429" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a> <a id="13431" class="Symbol">=</a> <a id="13433" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13435" class="Symbol">)</a> <a id="13437" class="Symbol">→</a> <a id="13439" href="Cubical.HITs.Pushout.Properties.html#12593" class="Function">homotopy2-r</a> <a id="13451" class="Symbol">(</a><a id="13452" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="13474" class="Symbol">(λ</a> <a id="13477" href="Cubical.HITs.Pushout.Properties.html#13477" class="Bound">k</a> <a id="13479" class="Symbol">→</a> <a id="13481" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13485" class="Symbol">(</a><a id="13486" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="13490" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13492" href="Cubical.HITs.Pushout.Properties.html#13477" class="Bound">k</a><a id="13493" class="Symbol">))</a> <a id="13496" class="Symbol">(</a><a id="13497" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="13507" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a><a id="13508" class="Symbol">))</a> <a id="13511" class="Symbol">(λ</a> <a id="13514" href="Cubical.HITs.Pushout.Properties.html#13514" class="Bound">k</a> <a id="13516" class="Symbol">→</a> <a id="13518" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13522" class="Symbol">(</a><a id="13523" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="13527" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13529" class="Symbol">(</a><a id="13530" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13532" href="Cubical.HITs.Pushout.Properties.html#13514" class="Bound">k</a><a id="13533" class="Symbol">)))</a> <a id="13537" href="Cubical.HITs.Pushout.Properties.html#13007" class="Bound">t</a> <a id="13539" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a><a id="13540" class="Symbol">)</a> <a id="13542" href="Cubical.HITs.Pushout.Properties.html#12990" class="Bound">k</a>
                   <a id="13563" class="Symbol">;</a> <a id="13565" class="Symbol">(</a><a id="13566" href="Cubical.HITs.Pushout.Properties.html#12990" class="Bound">k</a> <a id="13568" class="Symbol">=</a> <a id="13570" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13572" class="Symbol">)</a> <a id="13574" class="Symbol">→</a> <a id="13576" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a> <a id="13584" class="Symbol">(</a><a id="13585" href="Cubical.HITs.Pushout.Properties.html#9015" class="Function">forward-filler</a> <a id="13600" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13602" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a> <a id="13604" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a> <a id="13606" href="Cubical.HITs.Pushout.Properties.html#13007" class="Bound">t</a><a id="13607" class="Symbol">)</a>
                   <a id="13628" class="Symbol">;</a> <a id="13630" class="Symbol">(</a><a id="13631" href="Cubical.HITs.Pushout.Properties.html#12990" class="Bound">k</a> <a id="13633" class="Symbol">=</a> <a id="13635" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13637" class="Symbol">)</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Cubical.HITs.Pushout.Properties.html#10224" class="Function">backward-filler</a> <a id="13657" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13659" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a> <a id="13661" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a> <a id="13663" class="Symbol">(</a><a id="13664" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13666" href="Cubical.HITs.Pushout.Properties.html#13007" class="Bound">t</a><a id="13667" class="Symbol">)</a> <a id="13669" class="Symbol">})</a>
          <a id="13682" class="Symbol">(</a><a id="13683" href="Cubical.HITs.Pushout.Properties.html#10224" class="Function">backward-filler</a> <a id="13699" href="Cubical.HITs.Pushout.Properties.html#12982" class="Bound">a</a> <a id="13701" href="Cubical.HITs.Pushout.Properties.html#12987" class="Bound">j</a> <a id="13703" href="Cubical.HITs.Pushout.Properties.html#12984" class="Bound">i</a> <a id="13705" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13707" class="Symbol">)</a>

  <a id="3x3-span.3x3-Iso"></a><a id="13712" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a> <a id="13720" class="Symbol">:</a> <a id="13722" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13726" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a> <a id="13730" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a>
  <a id="13736" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13744" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a> <a id="13752" class="Symbol">=</a> <a id="13754" href="Cubical.HITs.Pushout.Properties.html#9701" class="Function">A□○→A○□</a>
  <a id="13764" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13772" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a> <a id="13780" class="Symbol">=</a> <a id="13782" href="Cubical.HITs.Pushout.Properties.html#10914" class="Function">A○□→A□○</a>
  <a id="13792" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13800" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a> <a id="13808" class="Symbol">=</a> <a id="13810" href="Cubical.HITs.Pushout.Properties.html#11456" class="Function">A○□→A□○→A○□</a>
  <a id="13824" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13832" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a> <a id="13840" class="Symbol">=</a> <a id="13842" href="Cubical.HITs.Pushout.Properties.html#12736" class="Function">A□○→A○□→A□○</a>

  <a id="13857" class="Comment">-- the claimed result</a>
  <a id="3x3-span.3x3-lemma"></a><a id="13881" href="Cubical.HITs.Pushout.Properties.html#13881" class="Function">3x3-lemma</a> <a id="13891" class="Symbol">:</a> <a id="13893" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a> <a id="13897" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13899" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a>
  <a id="13905" href="Cubical.HITs.Pushout.Properties.html#13881" class="Function">3x3-lemma</a> <a id="13915" class="Symbol">=</a> <a id="13917" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="13927" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a>

<a id="13936" class="Comment">-- explicit characterisation of equivalences</a>
<a id="13981" class="Comment">-- Pushout f₁ g₁ ≃ Pushout f₂ g₂ avoiding</a>
<a id="14023" class="Comment">-- transports</a>

<a id="14038" class="Keyword">open</a> <a id="14043" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="14047" class="Keyword">private</a>
  <a id="14057" class="Keyword">module</a> <a id="PushoutIso"></a><a id="14064" href="Cubical.HITs.Pushout.Properties.html#14064" class="Module">PushoutIso</a> <a id="14075" class="Symbol">{</a><a id="14076" href="Cubical.HITs.Pushout.Properties.html#14076" class="Bound">ℓ</a> <a id="14078" class="Symbol">:</a> <a id="14080" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="14085" class="Symbol">}</a> <a id="14087" class="Symbol">{</a><a id="14088" href="Cubical.HITs.Pushout.Properties.html#14088" class="Bound">A₁</a> <a id="14091" href="Cubical.HITs.Pushout.Properties.html#14091" class="Bound">B₁</a> <a id="14094" href="Cubical.HITs.Pushout.Properties.html#14094" class="Bound">C₁</a> <a id="14097" href="Cubical.HITs.Pushout.Properties.html#14097" class="Bound">A₂</a> <a id="14100" href="Cubical.HITs.Pushout.Properties.html#14100" class="Bound">B₂</a> <a id="14103" href="Cubical.HITs.Pushout.Properties.html#14103" class="Bound">C₂</a> <a id="14106" class="Symbol">:</a> <a id="14108" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14113" href="Cubical.HITs.Pushout.Properties.html#14076" class="Bound">ℓ</a><a id="14114" class="Symbol">}</a>
           <a id="14127" class="Symbol">(</a><a id="14128" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="14131" class="Symbol">:</a> <a id="14133" href="Cubical.HITs.Pushout.Properties.html#14088" class="Bound">A₁</a> <a id="14136" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14138" href="Cubical.HITs.Pushout.Properties.html#14097" class="Bound">A₂</a><a id="14140" class="Symbol">)</a> <a id="14142" class="Symbol">(</a><a id="14143" href="Cubical.HITs.Pushout.Properties.html#14143" class="Bound">B≃</a> <a id="14146" class="Symbol">:</a> <a id="14148" href="Cubical.HITs.Pushout.Properties.html#14091" class="Bound">B₁</a> <a id="14151" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14153" href="Cubical.HITs.Pushout.Properties.html#14100" class="Bound">B₂</a><a id="14155" class="Symbol">)</a> <a id="14157" class="Symbol">(</a><a id="14158" href="Cubical.HITs.Pushout.Properties.html#14158" class="Bound">C≃</a> <a id="14161" class="Symbol">:</a> <a id="14163" href="Cubical.HITs.Pushout.Properties.html#14094" class="Bound">C₁</a> <a id="14166" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14168" href="Cubical.HITs.Pushout.Properties.html#14103" class="Bound">C₂</a><a id="14170" class="Symbol">)</a>
           <a id="14183" class="Symbol">(</a><a id="14184" href="Cubical.HITs.Pushout.Properties.html#14184" class="Bound">f₁</a> <a id="14187" class="Symbol">:</a> <a id="14189" href="Cubical.HITs.Pushout.Properties.html#14088" class="Bound">A₁</a> <a id="14192" class="Symbol">→</a> <a id="14194" href="Cubical.HITs.Pushout.Properties.html#14091" class="Bound">B₁</a><a id="14196" class="Symbol">)</a> <a id="14198" class="Symbol">(</a><a id="14199" href="Cubical.HITs.Pushout.Properties.html#14199" class="Bound">g₁</a> <a id="14202" class="Symbol">:</a> <a id="14204" href="Cubical.HITs.Pushout.Properties.html#14088" class="Bound">A₁</a> <a id="14207" class="Symbol">→</a> <a id="14209" href="Cubical.HITs.Pushout.Properties.html#14094" class="Bound">C₁</a><a id="14211" class="Symbol">)</a>
           <a id="14224" class="Symbol">(</a><a id="14225" href="Cubical.HITs.Pushout.Properties.html#14225" class="Bound">f₂</a> <a id="14228" class="Symbol">:</a> <a id="14230" href="Cubical.HITs.Pushout.Properties.html#14097" class="Bound">A₂</a> <a id="14233" class="Symbol">→</a> <a id="14235" href="Cubical.HITs.Pushout.Properties.html#14100" class="Bound">B₂</a><a id="14237" class="Symbol">)</a> <a id="14239" class="Symbol">(</a><a id="14240" href="Cubical.HITs.Pushout.Properties.html#14240" class="Bound">g₂</a> <a id="14243" class="Symbol">:</a> <a id="14245" href="Cubical.HITs.Pushout.Properties.html#14097" class="Bound">A₂</a> <a id="14248" class="Symbol">→</a> <a id="14250" href="Cubical.HITs.Pushout.Properties.html#14103" class="Bound">C₂</a><a id="14252" class="Symbol">)</a>
           <a id="14265" class="Symbol">(</a><a id="14266" href="Cubical.HITs.Pushout.Properties.html#14266" class="Bound">id1</a> <a id="14270" class="Symbol">:</a> <a id="14272" class="Symbol">(</a><a id="14273" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14277" href="Cubical.HITs.Pushout.Properties.html#14143" class="Bound">B≃</a><a id="14279" class="Symbol">)</a> <a id="14281" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14283" href="Cubical.HITs.Pushout.Properties.html#14184" class="Bound">f₁</a> <a id="14286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14288" href="Cubical.HITs.Pushout.Properties.html#14225" class="Bound">f₂</a> <a id="14291" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14293" class="Symbol">(</a><a id="14294" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14298" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a><a id="14300" class="Symbol">))</a>
           <a id="14314" class="Symbol">(</a><a id="14315" href="Cubical.HITs.Pushout.Properties.html#14315" class="Bound">id2</a> <a id="14319" class="Symbol">:</a> <a id="14321" class="Symbol">(</a><a id="14322" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14326" href="Cubical.HITs.Pushout.Properties.html#14158" class="Bound">C≃</a><a id="14328" class="Symbol">)</a> <a id="14330" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14332" href="Cubical.HITs.Pushout.Properties.html#14199" class="Bound">g₁</a> <a id="14335" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14337" href="Cubical.HITs.Pushout.Properties.html#14240" class="Bound">g₂</a> <a id="14340" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14342" class="Symbol">(</a><a id="14343" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14347" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a><a id="14349" class="Symbol">))</a>
   <a id="14355" class="Keyword">where</a>
   <a id="PushoutIso.F"></a><a id="14364" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">F</a> <a id="14366" class="Symbol">:</a> <a id="14368" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="14376" href="Cubical.HITs.Pushout.Properties.html#14184" class="Bound">f₁</a> <a id="14379" href="Cubical.HITs.Pushout.Properties.html#14199" class="Bound">g₁</a> <a id="14382" class="Symbol">→</a> <a id="14384" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="14392" href="Cubical.HITs.Pushout.Properties.html#14225" class="Bound">f₂</a> <a id="14395" href="Cubical.HITs.Pushout.Properties.html#14240" class="Bound">g₂</a>
   <a id="14401" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">F</a> <a id="14403" class="Symbol">(</a><a id="14404" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14408" href="Cubical.HITs.Pushout.Properties.html#14408" class="Bound">x</a><a id="14409" class="Symbol">)</a> <a id="14411" class="Symbol">=</a> <a id="14413" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14417" class="Symbol">(</a><a id="14418" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14422" href="Cubical.HITs.Pushout.Properties.html#14143" class="Bound">B≃</a> <a id="14425" href="Cubical.HITs.Pushout.Properties.html#14408" class="Bound">x</a><a id="14426" class="Symbol">)</a>
   <a id="14431" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">F</a> <a id="14433" class="Symbol">(</a><a id="14434" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14438" href="Cubical.HITs.Pushout.Properties.html#14438" class="Bound">x</a><a id="14439" class="Symbol">)</a> <a id="14441" class="Symbol">=</a> <a id="14443" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14447" class="Symbol">(</a><a id="14448" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14452" href="Cubical.HITs.Pushout.Properties.html#14158" class="Bound">C≃</a> <a id="14455" href="Cubical.HITs.Pushout.Properties.html#14438" class="Bound">x</a><a id="14456" class="Symbol">)</a>
   <a id="14461" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">F</a> <a id="14463" class="Symbol">(</a><a id="14464" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14469" href="Cubical.HITs.Pushout.Properties.html#14469" class="Bound">a</a> <a id="14471" href="Cubical.HITs.Pushout.Properties.html#14471" class="Bound">i</a><a id="14472" class="Symbol">)</a> <a id="14474" class="Symbol">=</a>
     <a id="14481" class="Symbol">((λ</a> <a id="14485" href="Cubical.HITs.Pushout.Properties.html#14485" class="Bound">i</a> <a id="14487" class="Symbol">→</a> <a id="14489" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14493" class="Symbol">(</a><a id="14494" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="14502" href="Cubical.HITs.Pushout.Properties.html#14266" class="Bound">id1</a> <a id="14506" href="Cubical.HITs.Pushout.Properties.html#14469" class="Bound">a</a> <a id="14508" href="Cubical.HITs.Pushout.Properties.html#14485" class="Bound">i</a><a id="14509" class="Symbol">))</a>
      <a id="14518" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14521" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14526" class="Symbol">(</a><a id="14527" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14531" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="14534" href="Cubical.HITs.Pushout.Properties.html#14469" class="Bound">a</a><a id="14535" class="Symbol">)</a>
      <a id="14543" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14546" class="Symbol">λ</a> <a id="14548" href="Cubical.HITs.Pushout.Properties.html#14548" class="Bound">i</a> <a id="14550" class="Symbol">→</a> <a id="14552" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14556" class="Symbol">(</a><a id="14557" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="14570" href="Cubical.HITs.Pushout.Properties.html#14315" class="Bound">id2</a> <a id="14574" href="Cubical.HITs.Pushout.Properties.html#14469" class="Bound">a</a><a id="14575" class="Symbol">)</a> <a id="14577" href="Cubical.HITs.Pushout.Properties.html#14548" class="Bound">i</a><a id="14578" class="Symbol">))</a> <a id="14581" href="Cubical.HITs.Pushout.Properties.html#14471" class="Bound">i</a>

   <a id="PushoutIso.G"></a><a id="14587" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">G</a> <a id="14589" class="Symbol">:</a> <a id="14591" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="14599" href="Cubical.HITs.Pushout.Properties.html#14225" class="Bound">f₂</a> <a id="14602" href="Cubical.HITs.Pushout.Properties.html#14240" class="Bound">g₂</a> <a id="14605" class="Symbol">→</a> <a id="14607" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="14615" href="Cubical.HITs.Pushout.Properties.html#14184" class="Bound">f₁</a> <a id="14618" href="Cubical.HITs.Pushout.Properties.html#14199" class="Bound">g₁</a>
   <a id="14624" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">G</a> <a id="14626" class="Symbol">(</a><a id="14627" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14631" href="Cubical.HITs.Pushout.Properties.html#14631" class="Bound">x</a><a id="14632" class="Symbol">)</a> <a id="14634" class="Symbol">=</a> <a id="14636" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14640" class="Symbol">(</a><a id="14641" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14647" href="Cubical.HITs.Pushout.Properties.html#14143" class="Bound">B≃</a> <a id="14650" href="Cubical.HITs.Pushout.Properties.html#14631" class="Bound">x</a><a id="14651" class="Symbol">)</a>
   <a id="14656" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">G</a> <a id="14658" class="Symbol">(</a><a id="14659" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14663" href="Cubical.HITs.Pushout.Properties.html#14663" class="Bound">x</a><a id="14664" class="Symbol">)</a> <a id="14666" class="Symbol">=</a> <a id="14668" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14672" class="Symbol">(</a><a id="14673" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14679" href="Cubical.HITs.Pushout.Properties.html#14158" class="Bound">C≃</a> <a id="14682" href="Cubical.HITs.Pushout.Properties.html#14663" class="Bound">x</a><a id="14683" class="Symbol">)</a>
   <a id="14688" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">G</a> <a id="14690" class="Symbol">(</a><a id="14691" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14696" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a> <a id="14698" href="Cubical.HITs.Pushout.Properties.html#14698" class="Bound">i</a><a id="14699" class="Symbol">)</a> <a id="14701" class="Symbol">=</a>
     <a id="14708" class="Symbol">((λ</a> <a id="14712" href="Cubical.HITs.Pushout.Properties.html#14712" class="Bound">i</a> <a id="14714" class="Symbol">→</a> <a id="14716" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14720" class="Symbol">((</a><a id="14722" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14726" class="Symbol">(</a><a id="14727" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14732" class="Symbol">(</a><a id="14733" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14739" href="Cubical.HITs.Pushout.Properties.html#14143" class="Bound">B≃</a><a id="14741" class="Symbol">)</a> <a id="14743" class="Symbol">(</a><a id="14744" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="14752" href="Cubical.HITs.Pushout.Properties.html#14266" class="Bound">id1</a> <a id="14756" class="Symbol">(</a><a id="14757" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14763" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="14766" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a><a id="14767" class="Symbol">)</a>
                    <a id="14789" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14791" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14796" href="Cubical.HITs.Pushout.Properties.html#14225" class="Bound">f₂</a> <a id="14799" class="Symbol">(</a><a id="14800" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="14806" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="14809" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a><a id="14810" class="Symbol">)))</a>
                    <a id="14834" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14836" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="14842" href="Cubical.HITs.Pushout.Properties.html#14143" class="Bound">B≃</a> <a id="14845" class="Symbol">(</a><a id="14846" href="Cubical.HITs.Pushout.Properties.html#14184" class="Bound">f₁</a> <a id="14849" class="Symbol">(</a><a id="14850" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14856" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="14859" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a><a id="14860" class="Symbol">)))</a> <a id="14864" href="Cubical.HITs.Pushout.Properties.html#14712" class="Bound">i</a><a id="14865" class="Symbol">))</a>
      <a id="14874" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14877" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14882" class="Symbol">(</a><a id="14883" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14889" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="14892" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a><a id="14893" class="Symbol">)</a>
      <a id="14901" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="14904" class="Symbol">λ</a> <a id="14906" href="Cubical.HITs.Pushout.Properties.html#14906" class="Bound">i</a> <a id="14908" class="Symbol">→</a> <a id="14910" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14914" class="Symbol">(((</a><a id="14917" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14921" class="Symbol">(</a><a id="14922" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="14928" href="Cubical.HITs.Pushout.Properties.html#14158" class="Bound">C≃</a> <a id="14931" class="Symbol">(</a><a id="14932" href="Cubical.HITs.Pushout.Properties.html#14199" class="Bound">g₁</a> <a id="14935" class="Symbol">(</a><a id="14936" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14942" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="14945" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a><a id="14946" class="Symbol">)))</a>
                   <a id="14969" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14971" class="Symbol">(</a><a id="14972" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14977" class="Symbol">(</a><a id="14978" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14984" href="Cubical.HITs.Pushout.Properties.html#14158" class="Bound">C≃</a><a id="14986" class="Symbol">)</a> <a id="14988" class="Symbol">((</a><a id="14990" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="14998" href="Cubical.HITs.Pushout.Properties.html#14315" class="Bound">id2</a> <a id="15002" class="Symbol">(</a><a id="15003" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="15009" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="15012" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a><a id="15013" class="Symbol">)))))</a>
                   <a id="15038" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15040" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15045" class="Symbol">(</a><a id="15046" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="15052" href="Cubical.HITs.Pushout.Properties.html#14158" class="Bound">C≃</a><a id="15054" class="Symbol">)</a> <a id="15056" class="Symbol">(</a><a id="15057" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15062" href="Cubical.HITs.Pushout.Properties.html#14240" class="Bound">g₂</a> <a id="15065" class="Symbol">(</a><a id="15066" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="15072" href="Cubical.HITs.Pushout.Properties.html#14128" class="Bound">A≃</a> <a id="15075" href="Cubical.HITs.Pushout.Properties.html#14696" class="Bound">a</a><a id="15076" class="Symbol">)))</a> <a id="15080" href="Cubical.HITs.Pushout.Properties.html#14906" class="Bound">i</a><a id="15081" class="Symbol">))</a> <a id="15084" href="Cubical.HITs.Pushout.Properties.html#14698" class="Bound">i</a>


  <a id="abbrType₁"></a><a id="15090" href="Cubical.HITs.Pushout.Properties.html#15090" class="Function">abbrType₁</a> <a id="15100" class="Symbol">:</a> <a id="15102" class="Symbol">{</a><a id="15103" href="Cubical.HITs.Pushout.Properties.html#15103" class="Bound">ℓ</a> <a id="15105" class="Symbol">:</a> <a id="15107" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="15112" class="Symbol">}</a> <a id="15114" class="Symbol">{</a><a id="15115" href="Cubical.HITs.Pushout.Properties.html#15115" class="Bound">A₁</a> <a id="15118" href="Cubical.HITs.Pushout.Properties.html#15118" class="Bound">B₁</a> <a id="15121" href="Cubical.HITs.Pushout.Properties.html#15121" class="Bound">C₁</a> <a id="15124" href="Cubical.HITs.Pushout.Properties.html#15124" class="Bound">A₂</a> <a id="15127" href="Cubical.HITs.Pushout.Properties.html#15127" class="Bound">B₂</a> <a id="15130" href="Cubical.HITs.Pushout.Properties.html#15130" class="Bound">C₂</a> <a id="15133" class="Symbol">:</a> <a id="15135" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15140" href="Cubical.HITs.Pushout.Properties.html#15103" class="Bound">ℓ</a><a id="15141" class="Symbol">}</a>
       <a id="15150" class="Symbol">(</a><a id="15151" href="Cubical.HITs.Pushout.Properties.html#15151" class="Bound">A≃</a> <a id="15154" class="Symbol">:</a> <a id="15156" href="Cubical.HITs.Pushout.Properties.html#15115" class="Bound">A₁</a> <a id="15159" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15161" href="Cubical.HITs.Pushout.Properties.html#15124" class="Bound">A₂</a><a id="15163" class="Symbol">)</a> <a id="15165" class="Symbol">(</a><a id="15166" href="Cubical.HITs.Pushout.Properties.html#15166" class="Bound">B≃</a> <a id="15169" class="Symbol">:</a> <a id="15171" href="Cubical.HITs.Pushout.Properties.html#15118" class="Bound">B₁</a> <a id="15174" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15176" href="Cubical.HITs.Pushout.Properties.html#15127" class="Bound">B₂</a><a id="15178" class="Symbol">)</a> <a id="15180" class="Symbol">(</a><a id="15181" href="Cubical.HITs.Pushout.Properties.html#15181" class="Bound">C≃</a> <a id="15184" class="Symbol">:</a> <a id="15186" href="Cubical.HITs.Pushout.Properties.html#15121" class="Bound">C₁</a> <a id="15189" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15191" href="Cubical.HITs.Pushout.Properties.html#15130" class="Bound">C₂</a><a id="15193" class="Symbol">)</a>
    <a id="15199" class="Symbol">→</a> <a id="15201" class="Symbol">(</a><a id="15202" href="Cubical.HITs.Pushout.Properties.html#15202" class="Bound">f₁</a> <a id="15205" class="Symbol">:</a> <a id="15207" href="Cubical.HITs.Pushout.Properties.html#15115" class="Bound">A₁</a> <a id="15210" class="Symbol">→</a> <a id="15212" href="Cubical.HITs.Pushout.Properties.html#15118" class="Bound">B₁</a><a id="15214" class="Symbol">)</a> <a id="15216" class="Symbol">(</a><a id="15217" href="Cubical.HITs.Pushout.Properties.html#15217" class="Bound">g₁</a> <a id="15220" class="Symbol">:</a> <a id="15222" href="Cubical.HITs.Pushout.Properties.html#15115" class="Bound">A₁</a> <a id="15225" class="Symbol">→</a> <a id="15227" href="Cubical.HITs.Pushout.Properties.html#15121" class="Bound">C₁</a><a id="15229" class="Symbol">)</a>
       <a id="15238" class="Symbol">(</a><a id="15239" href="Cubical.HITs.Pushout.Properties.html#15239" class="Bound">f₂</a> <a id="15242" class="Symbol">:</a> <a id="15244" href="Cubical.HITs.Pushout.Properties.html#15124" class="Bound">A₂</a> <a id="15247" class="Symbol">→</a> <a id="15249" href="Cubical.HITs.Pushout.Properties.html#15127" class="Bound">B₂</a><a id="15251" class="Symbol">)</a> <a id="15253" class="Symbol">(</a><a id="15254" href="Cubical.HITs.Pushout.Properties.html#15254" class="Bound">g₂</a> <a id="15257" class="Symbol">:</a> <a id="15259" href="Cubical.HITs.Pushout.Properties.html#15124" class="Bound">A₂</a> <a id="15262" class="Symbol">→</a> <a id="15264" href="Cubical.HITs.Pushout.Properties.html#15130" class="Bound">C₂</a><a id="15266" class="Symbol">)</a>
    <a id="15272" class="Symbol">→</a> <a id="15274" class="Symbol">(</a><a id="15275" href="Cubical.HITs.Pushout.Properties.html#15275" class="Bound">id1</a> <a id="15279" class="Symbol">:</a> <a id="15281" class="Symbol">(</a><a id="15282" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15286" href="Cubical.HITs.Pushout.Properties.html#15166" class="Bound">B≃</a><a id="15288" class="Symbol">)</a> <a id="15290" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15292" href="Cubical.HITs.Pushout.Properties.html#15202" class="Bound">f₁</a> <a id="15295" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15297" href="Cubical.HITs.Pushout.Properties.html#15239" class="Bound">f₂</a> <a id="15300" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15302" class="Symbol">(</a><a id="15303" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15307" href="Cubical.HITs.Pushout.Properties.html#15151" class="Bound">A≃</a><a id="15309" class="Symbol">))</a>
       <a id="15319" class="Symbol">(</a><a id="15320" href="Cubical.HITs.Pushout.Properties.html#15320" class="Bound">id2</a> <a id="15324" class="Symbol">:</a> <a id="15326" class="Symbol">(</a><a id="15327" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15331" href="Cubical.HITs.Pushout.Properties.html#15181" class="Bound">C≃</a><a id="15333" class="Symbol">)</a> <a id="15335" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15337" href="Cubical.HITs.Pushout.Properties.html#15217" class="Bound">g₁</a> <a id="15340" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15342" href="Cubical.HITs.Pushout.Properties.html#15254" class="Bound">g₂</a> <a id="15345" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15347" class="Symbol">(</a><a id="15348" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15352" href="Cubical.HITs.Pushout.Properties.html#15151" class="Bound">A≃</a><a id="15354" class="Symbol">))</a>
    <a id="15361" class="Symbol">→</a> <a id="15363" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15368" class="Symbol">_</a>
  <a id="15372" href="Cubical.HITs.Pushout.Properties.html#15090" class="Function">abbrType₁</a> <a id="15382" href="Cubical.HITs.Pushout.Properties.html#15382" class="Bound">A≃</a> <a id="15385" href="Cubical.HITs.Pushout.Properties.html#15385" class="Bound">B≃</a> <a id="15388" href="Cubical.HITs.Pushout.Properties.html#15388" class="Bound">C≃</a> <a id="15391" href="Cubical.HITs.Pushout.Properties.html#15391" class="Bound">f₁</a> <a id="15394" href="Cubical.HITs.Pushout.Properties.html#15394" class="Bound">g₁</a> <a id="15397" href="Cubical.HITs.Pushout.Properties.html#15397" class="Bound">f₂</a> <a id="15400" href="Cubical.HITs.Pushout.Properties.html#15400" class="Bound">g₂</a> <a id="15403" href="Cubical.HITs.Pushout.Properties.html#15403" class="Bound">id1</a> <a id="15407" href="Cubical.HITs.Pushout.Properties.html#15407" class="Bound">id2</a> <a id="15411" class="Symbol">=</a>
      <a id="15419" class="Symbol">((</a><a id="15421" href="Cubical.HITs.Pushout.Properties.html#15421" class="Bound">x</a> <a id="15423" class="Symbol">:</a> <a id="15425" class="Symbol">_)</a> <a id="15428" class="Symbol">→</a> <a id="15430" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">PushoutIso.F</a> <a id="15443" href="Cubical.HITs.Pushout.Properties.html#15382" class="Bound">A≃</a> <a id="15446" href="Cubical.HITs.Pushout.Properties.html#15385" class="Bound">B≃</a> <a id="15449" href="Cubical.HITs.Pushout.Properties.html#15388" class="Bound">C≃</a> <a id="15452" href="Cubical.HITs.Pushout.Properties.html#15391" class="Bound">f₁</a> <a id="15455" href="Cubical.HITs.Pushout.Properties.html#15394" class="Bound">g₁</a> <a id="15458" href="Cubical.HITs.Pushout.Properties.html#15397" class="Bound">f₂</a> <a id="15461" href="Cubical.HITs.Pushout.Properties.html#15400" class="Bound">g₂</a> <a id="15464" href="Cubical.HITs.Pushout.Properties.html#15403" class="Bound">id1</a> <a id="15468" href="Cubical.HITs.Pushout.Properties.html#15407" class="Bound">id2</a>
                   <a id="15491" class="Symbol">(</a><a id="15492" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">PushoutIso.G</a> <a id="15505" href="Cubical.HITs.Pushout.Properties.html#15382" class="Bound">A≃</a> <a id="15508" href="Cubical.HITs.Pushout.Properties.html#15385" class="Bound">B≃</a> <a id="15511" href="Cubical.HITs.Pushout.Properties.html#15388" class="Bound">C≃</a> <a id="15514" href="Cubical.HITs.Pushout.Properties.html#15391" class="Bound">f₁</a> <a id="15517" href="Cubical.HITs.Pushout.Properties.html#15394" class="Bound">g₁</a> <a id="15520" href="Cubical.HITs.Pushout.Properties.html#15397" class="Bound">f₂</a> <a id="15523" href="Cubical.HITs.Pushout.Properties.html#15400" class="Bound">g₂</a> <a id="15526" href="Cubical.HITs.Pushout.Properties.html#15403" class="Bound">id1</a> <a id="15530" href="Cubical.HITs.Pushout.Properties.html#15407" class="Bound">id2</a> <a id="15534" href="Cubical.HITs.Pushout.Properties.html#15421" class="Bound">x</a><a id="15535" class="Symbol">)</a> <a id="15537" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15539" href="Cubical.HITs.Pushout.Properties.html#15421" class="Bound">x</a><a id="15540" class="Symbol">)</a>
    <a id="15546" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15548" class="Symbol">((</a><a id="15550" href="Cubical.HITs.Pushout.Properties.html#15550" class="Bound">x</a> <a id="15552" class="Symbol">:</a> <a id="15554" class="Symbol">_)</a> <a id="15557" class="Symbol">→</a> <a id="15559" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">PushoutIso.G</a> <a id="15572" href="Cubical.HITs.Pushout.Properties.html#15382" class="Bound">A≃</a> <a id="15575" href="Cubical.HITs.Pushout.Properties.html#15385" class="Bound">B≃</a> <a id="15578" href="Cubical.HITs.Pushout.Properties.html#15388" class="Bound">C≃</a> <a id="15581" href="Cubical.HITs.Pushout.Properties.html#15391" class="Bound">f₁</a> <a id="15584" href="Cubical.HITs.Pushout.Properties.html#15394" class="Bound">g₁</a> <a id="15587" href="Cubical.HITs.Pushout.Properties.html#15397" class="Bound">f₂</a> <a id="15590" href="Cubical.HITs.Pushout.Properties.html#15400" class="Bound">g₂</a> <a id="15593" href="Cubical.HITs.Pushout.Properties.html#15403" class="Bound">id1</a> <a id="15597" href="Cubical.HITs.Pushout.Properties.html#15407" class="Bound">id2</a>
                   <a id="15620" class="Symbol">(</a><a id="15621" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">PushoutIso.F</a> <a id="15634" href="Cubical.HITs.Pushout.Properties.html#15382" class="Bound">A≃</a> <a id="15637" href="Cubical.HITs.Pushout.Properties.html#15385" class="Bound">B≃</a> <a id="15640" href="Cubical.HITs.Pushout.Properties.html#15388" class="Bound">C≃</a> <a id="15643" href="Cubical.HITs.Pushout.Properties.html#15391" class="Bound">f₁</a> <a id="15646" href="Cubical.HITs.Pushout.Properties.html#15394" class="Bound">g₁</a> <a id="15649" href="Cubical.HITs.Pushout.Properties.html#15397" class="Bound">f₂</a> <a id="15652" href="Cubical.HITs.Pushout.Properties.html#15400" class="Bound">g₂</a> <a id="15655" href="Cubical.HITs.Pushout.Properties.html#15403" class="Bound">id1</a> <a id="15659" href="Cubical.HITs.Pushout.Properties.html#15407" class="Bound">id2</a> <a id="15663" href="Cubical.HITs.Pushout.Properties.html#15550" class="Bound">x</a><a id="15664" class="Symbol">)</a> <a id="15666" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15668" href="Cubical.HITs.Pushout.Properties.html#15550" class="Bound">x</a><a id="15669" class="Symbol">)</a>

  <a id="abbrType"></a><a id="15674" href="Cubical.HITs.Pushout.Properties.html#15674" class="Function">abbrType</a> <a id="15683" class="Symbol">:</a> <a id="15685" class="Symbol">{</a><a id="15686" href="Cubical.HITs.Pushout.Properties.html#15686" class="Bound">ℓ</a> <a id="15688" class="Symbol">:</a> <a id="15690" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="15695" class="Symbol">}</a> <a id="15697" class="Symbol">{</a><a id="15698" href="Cubical.HITs.Pushout.Properties.html#15698" class="Bound">A₁</a> <a id="15701" href="Cubical.HITs.Pushout.Properties.html#15701" class="Bound">B₁</a> <a id="15704" href="Cubical.HITs.Pushout.Properties.html#15704" class="Bound">C₁</a> <a id="15707" href="Cubical.HITs.Pushout.Properties.html#15707" class="Bound">A₂</a> <a id="15710" href="Cubical.HITs.Pushout.Properties.html#15710" class="Bound">B₂</a> <a id="15713" href="Cubical.HITs.Pushout.Properties.html#15713" class="Bound">C₂</a> <a id="15716" class="Symbol">:</a> <a id="15718" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15723" href="Cubical.HITs.Pushout.Properties.html#15686" class="Bound">ℓ</a><a id="15724" class="Symbol">}</a>
             <a id="15739" class="Symbol">(</a><a id="15740" href="Cubical.HITs.Pushout.Properties.html#15740" class="Bound">A≃</a> <a id="15743" class="Symbol">:</a> <a id="15745" href="Cubical.HITs.Pushout.Properties.html#15698" class="Bound">A₁</a> <a id="15748" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15750" href="Cubical.HITs.Pushout.Properties.html#15707" class="Bound">A₂</a><a id="15752" class="Symbol">)</a> <a id="15754" class="Symbol">(</a><a id="15755" href="Cubical.HITs.Pushout.Properties.html#15755" class="Bound">B≃</a> <a id="15758" class="Symbol">:</a> <a id="15760" href="Cubical.HITs.Pushout.Properties.html#15701" class="Bound">B₁</a> <a id="15763" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15765" href="Cubical.HITs.Pushout.Properties.html#15710" class="Bound">B₂</a><a id="15767" class="Symbol">)</a> <a id="15769" class="Symbol">(</a><a id="15770" href="Cubical.HITs.Pushout.Properties.html#15770" class="Bound">C≃</a> <a id="15773" class="Symbol">:</a> <a id="15775" href="Cubical.HITs.Pushout.Properties.html#15704" class="Bound">C₁</a> <a id="15778" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15780" href="Cubical.HITs.Pushout.Properties.html#15713" class="Bound">C₂</a><a id="15782" class="Symbol">)</a>
          <a id="15794" class="Symbol">→</a> <a id="15796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15801" class="Symbol">_</a>
  <a id="15805" href="Cubical.HITs.Pushout.Properties.html#15674" class="Function">abbrType</a> <a id="15814" class="Symbol">{</a><a id="15815" class="Argument">A₁</a> <a id="15818" class="Symbol">=</a> <a id="15820" href="Cubical.HITs.Pushout.Properties.html#15820" class="Bound">A₁</a><a id="15822" class="Symbol">}</a> <a id="15824" class="Symbol">{</a><a id="15825" class="Argument">B₁</a> <a id="15828" class="Symbol">=</a> <a id="15830" href="Cubical.HITs.Pushout.Properties.html#15830" class="Bound">B₁</a><a id="15832" class="Symbol">}</a> <a id="15834" class="Symbol">{</a><a id="15835" class="Argument">C₁</a> <a id="15838" class="Symbol">=</a> <a id="15840" href="Cubical.HITs.Pushout.Properties.html#15840" class="Bound">C₁</a><a id="15842" class="Symbol">}</a> <a id="15844" class="Symbol">{</a><a id="15845" class="Argument">A₂</a> <a id="15848" class="Symbol">=</a> <a id="15850" href="Cubical.HITs.Pushout.Properties.html#15850" class="Bound">A₂</a><a id="15852" class="Symbol">}</a> <a id="15854" class="Symbol">{</a><a id="15855" class="Argument">B₂</a> <a id="15858" class="Symbol">=</a> <a id="15860" href="Cubical.HITs.Pushout.Properties.html#15860" class="Bound">B₂</a><a id="15862" class="Symbol">}</a> <a id="15864" class="Symbol">{</a><a id="15865" class="Argument">C₂</a> <a id="15868" class="Symbol">=</a> <a id="15870" href="Cubical.HITs.Pushout.Properties.html#15870" class="Bound">C₂</a><a id="15872" class="Symbol">}</a>
    <a id="15878" href="Cubical.HITs.Pushout.Properties.html#15878" class="Bound">A≃</a> <a id="15881" href="Cubical.HITs.Pushout.Properties.html#15881" class="Bound">B≃</a> <a id="15884" href="Cubical.HITs.Pushout.Properties.html#15884" class="Bound">C≃</a> <a id="15887" class="Symbol">=</a>
    <a id="15893" class="Symbol">(</a><a id="15894" href="Cubical.HITs.Pushout.Properties.html#15894" class="Bound">f₁</a> <a id="15897" class="Symbol">:</a> <a id="15899" href="Cubical.HITs.Pushout.Properties.html#15820" class="Bound">A₁</a> <a id="15902" class="Symbol">→</a> <a id="15904" href="Cubical.HITs.Pushout.Properties.html#15830" class="Bound">B₁</a><a id="15906" class="Symbol">)</a> <a id="15908" class="Symbol">(</a><a id="15909" href="Cubical.HITs.Pushout.Properties.html#15909" class="Bound">g₁</a> <a id="15912" class="Symbol">:</a> <a id="15914" href="Cubical.HITs.Pushout.Properties.html#15820" class="Bound">A₁</a> <a id="15917" class="Symbol">→</a> <a id="15919" href="Cubical.HITs.Pushout.Properties.html#15840" class="Bound">C₁</a><a id="15921" class="Symbol">)</a>
    <a id="15927" class="Symbol">(</a><a id="15928" href="Cubical.HITs.Pushout.Properties.html#15928" class="Bound">f₂</a> <a id="15931" class="Symbol">:</a> <a id="15933" href="Cubical.HITs.Pushout.Properties.html#15850" class="Bound">A₂</a> <a id="15936" class="Symbol">→</a> <a id="15938" href="Cubical.HITs.Pushout.Properties.html#15860" class="Bound">B₂</a><a id="15940" class="Symbol">)</a> <a id="15942" class="Symbol">(</a><a id="15943" href="Cubical.HITs.Pushout.Properties.html#15943" class="Bound">g₂</a> <a id="15946" class="Symbol">:</a> <a id="15948" href="Cubical.HITs.Pushout.Properties.html#15850" class="Bound">A₂</a> <a id="15951" class="Symbol">→</a> <a id="15953" href="Cubical.HITs.Pushout.Properties.html#15870" class="Bound">C₂</a><a id="15955" class="Symbol">)</a>
    <a id="15961" class="Symbol">(</a><a id="15962" href="Cubical.HITs.Pushout.Properties.html#15962" class="Bound">id1</a> <a id="15966" class="Symbol">:</a> <a id="15968" class="Symbol">(</a><a id="15969" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15973" href="Cubical.HITs.Pushout.Properties.html#15881" class="Bound">B≃</a><a id="15975" class="Symbol">)</a> <a id="15977" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15979" href="Cubical.HITs.Pushout.Properties.html#15894" class="Bound">f₁</a> <a id="15982" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15984" href="Cubical.HITs.Pushout.Properties.html#15928" class="Bound">f₂</a> <a id="15987" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="15989" class="Symbol">(</a><a id="15990" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15994" href="Cubical.HITs.Pushout.Properties.html#15878" class="Bound">A≃</a><a id="15996" class="Symbol">))</a>
    <a id="16003" class="Symbol">(</a><a id="16004" href="Cubical.HITs.Pushout.Properties.html#16004" class="Bound">id2</a> <a id="16008" class="Symbol">:</a> <a id="16010" class="Symbol">(</a><a id="16011" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16015" href="Cubical.HITs.Pushout.Properties.html#15884" class="Bound">C≃</a><a id="16017" class="Symbol">)</a> <a id="16019" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16021" href="Cubical.HITs.Pushout.Properties.html#15909" class="Bound">g₁</a> <a id="16024" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16026" href="Cubical.HITs.Pushout.Properties.html#15943" class="Bound">g₂</a> <a id="16029" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="16031" class="Symbol">(</a><a id="16032" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16036" href="Cubical.HITs.Pushout.Properties.html#15878" class="Bound">A≃</a><a id="16038" class="Symbol">))</a>
    <a id="16045" class="Symbol">→</a> <a id="16047" href="Cubical.HITs.Pushout.Properties.html#15090" class="Function">abbrType₁</a> <a id="16057" href="Cubical.HITs.Pushout.Properties.html#15878" class="Bound">A≃</a> <a id="16060" href="Cubical.HITs.Pushout.Properties.html#15881" class="Bound">B≃</a> <a id="16063" href="Cubical.HITs.Pushout.Properties.html#15884" class="Bound">C≃</a> <a id="16066" href="Cubical.HITs.Pushout.Properties.html#15894" class="Bound">f₁</a> <a id="16069" href="Cubical.HITs.Pushout.Properties.html#15909" class="Bound">g₁</a> <a id="16072" href="Cubical.HITs.Pushout.Properties.html#15928" class="Bound">f₂</a> <a id="16075" href="Cubical.HITs.Pushout.Properties.html#15943" class="Bound">g₂</a> <a id="16078" href="Cubical.HITs.Pushout.Properties.html#15962" class="Bound">id1</a> <a id="16082" href="Cubical.HITs.Pushout.Properties.html#16004" class="Bound">id2</a>

  <a id="F-G-cancel"></a><a id="16089" href="Cubical.HITs.Pushout.Properties.html#16089" class="Function">F-G-cancel</a> <a id="16100" class="Symbol">:</a> <a id="16102" class="Symbol">{</a><a id="16103" href="Cubical.HITs.Pushout.Properties.html#16103" class="Bound">ℓ</a> <a id="16105" class="Symbol">:</a> <a id="16107" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="16112" class="Symbol">}</a> <a id="16114" class="Symbol">{</a><a id="16115" href="Cubical.HITs.Pushout.Properties.html#16115" class="Bound">A₁</a> <a id="16118" href="Cubical.HITs.Pushout.Properties.html#16118" class="Bound">B₁</a> <a id="16121" href="Cubical.HITs.Pushout.Properties.html#16121" class="Bound">C₁</a> <a id="16124" href="Cubical.HITs.Pushout.Properties.html#16124" class="Bound">A₂</a> <a id="16127" href="Cubical.HITs.Pushout.Properties.html#16127" class="Bound">B₂</a> <a id="16130" href="Cubical.HITs.Pushout.Properties.html#16130" class="Bound">C₂</a> <a id="16133" class="Symbol">:</a> <a id="16135" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16140" href="Cubical.HITs.Pushout.Properties.html#16103" class="Bound">ℓ</a><a id="16141" class="Symbol">}</a>
               <a id="16158" class="Symbol">(</a><a id="16159" href="Cubical.HITs.Pushout.Properties.html#16159" class="Bound">A≃</a> <a id="16162" class="Symbol">:</a> <a id="16164" href="Cubical.HITs.Pushout.Properties.html#16115" class="Bound">A₁</a> <a id="16167" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16169" href="Cubical.HITs.Pushout.Properties.html#16124" class="Bound">A₂</a><a id="16171" class="Symbol">)</a> <a id="16173" class="Symbol">(</a><a id="16174" href="Cubical.HITs.Pushout.Properties.html#16174" class="Bound">B≃</a> <a id="16177" class="Symbol">:</a> <a id="16179" href="Cubical.HITs.Pushout.Properties.html#16118" class="Bound">B₁</a> <a id="16182" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16184" href="Cubical.HITs.Pushout.Properties.html#16127" class="Bound">B₂</a><a id="16186" class="Symbol">)</a> <a id="16188" class="Symbol">(</a><a id="16189" href="Cubical.HITs.Pushout.Properties.html#16189" class="Bound">C≃</a> <a id="16192" class="Symbol">:</a> <a id="16194" href="Cubical.HITs.Pushout.Properties.html#16121" class="Bound">C₁</a> <a id="16197" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16199" href="Cubical.HITs.Pushout.Properties.html#16130" class="Bound">C₂</a><a id="16201" class="Symbol">)</a>
             <a id="16216" class="Symbol">→</a> <a id="16218" href="Cubical.HITs.Pushout.Properties.html#15674" class="Function">abbrType</a> <a id="16227" href="Cubical.HITs.Pushout.Properties.html#16159" class="Bound">A≃</a> <a id="16230" href="Cubical.HITs.Pushout.Properties.html#16174" class="Bound">B≃</a> <a id="16233" href="Cubical.HITs.Pushout.Properties.html#16189" class="Bound">C≃</a>
  <a id="16238" href="Cubical.HITs.Pushout.Properties.html#16089" class="Function">F-G-cancel</a> <a id="16249" class="Symbol">{</a><a id="16250" class="Argument">A₁</a> <a id="16253" class="Symbol">=</a> <a id="16255" href="Cubical.HITs.Pushout.Properties.html#16255" class="Bound">A₁</a><a id="16257" class="Symbol">}</a> <a id="16259" class="Symbol">{</a><a id="16260" class="Argument">B₁</a> <a id="16263" class="Symbol">=</a> <a id="16265" href="Cubical.HITs.Pushout.Properties.html#16265" class="Bound">B₁</a><a id="16267" class="Symbol">}</a> <a id="16269" class="Symbol">{</a><a id="16270" class="Argument">C₁</a> <a id="16273" class="Symbol">=</a> <a id="16275" href="Cubical.HITs.Pushout.Properties.html#16275" class="Bound">C₁</a><a id="16277" class="Symbol">}</a> <a id="16279" class="Symbol">{</a><a id="16280" class="Argument">A₂</a> <a id="16283" class="Symbol">=</a> <a id="16285" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="16287" class="Symbol">}</a> <a id="16289" class="Symbol">{</a><a id="16290" class="Argument">B₂</a> <a id="16293" class="Symbol">=</a> <a id="16295" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="16297" class="Symbol">}</a> <a id="16299" class="Symbol">{</a><a id="16300" class="Argument">C₂</a> <a id="16303" class="Symbol">=</a> <a id="16305" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="16307" class="Symbol">}</a> <a id="16309" class="Symbol">=</a>
    <a id="16315" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="16322" class="Symbol">(λ</a> <a id="16325" href="Cubical.HITs.Pushout.Properties.html#16325" class="Bound">A₁</a> <a id="16328" href="Cubical.HITs.Pushout.Properties.html#16328" class="Bound">A≃</a> <a id="16331" class="Symbol">→</a> <a id="16333" class="Symbol">(</a><a id="16334" href="Cubical.HITs.Pushout.Properties.html#16334" class="Bound">B≃</a> <a id="16337" class="Symbol">:</a> <a id="16339" href="Cubical.HITs.Pushout.Properties.html#16265" class="Bound">B₁</a> <a id="16342" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16344" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="16346" class="Symbol">)</a> <a id="16348" class="Symbol">(</a><a id="16349" href="Cubical.HITs.Pushout.Properties.html#16349" class="Bound">C≃</a> <a id="16352" class="Symbol">:</a> <a id="16354" href="Cubical.HITs.Pushout.Properties.html#16275" class="Bound">C₁</a> <a id="16357" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16359" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="16361" class="Symbol">)</a> <a id="16363" class="Symbol">→</a>
      <a id="16371" href="Cubical.HITs.Pushout.Properties.html#15674" class="Function">abbrType</a> <a id="16380" href="Cubical.HITs.Pushout.Properties.html#16328" class="Bound">A≃</a> <a id="16383" href="Cubical.HITs.Pushout.Properties.html#16334" class="Bound">B≃</a> <a id="16386" href="Cubical.HITs.Pushout.Properties.html#16349" class="Bound">C≃</a><a id="16388" class="Symbol">)</a>
      <a id="16396" class="Symbol">(</a><a id="16397" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="16404" class="Symbol">(λ</a> <a id="16407" href="Cubical.HITs.Pushout.Properties.html#16407" class="Bound">B₁</a> <a id="16410" href="Cubical.HITs.Pushout.Properties.html#16410" class="Bound">B≃</a> <a id="16413" class="Symbol">→</a> <a id="16415" class="Symbol">(</a><a id="16416" href="Cubical.HITs.Pushout.Properties.html#16416" class="Bound">C≃</a> <a id="16419" class="Symbol">:</a> <a id="16421" href="Cubical.HITs.Pushout.Properties.html#16275" class="Bound">C₁</a> <a id="16424" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16426" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="16428" class="Symbol">)</a> <a id="16430" class="Symbol">→</a>
      <a id="16438" href="Cubical.HITs.Pushout.Properties.html#15674" class="Function">abbrType</a> <a id="16447" class="Symbol">(</a><a id="16448" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16456" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="16458" class="Symbol">)</a> <a id="16460" href="Cubical.HITs.Pushout.Properties.html#16410" class="Bound">B≃</a> <a id="16463" href="Cubical.HITs.Pushout.Properties.html#16416" class="Bound">C≃</a><a id="16465" class="Symbol">)</a>
        <a id="16475" class="Symbol">(</a><a id="16476" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="16483" class="Symbol">(λ</a> <a id="16486" href="Cubical.HITs.Pushout.Properties.html#16486" class="Bound">C₁</a> <a id="16489" href="Cubical.HITs.Pushout.Properties.html#16489" class="Bound">C≃</a> <a id="16492" class="Symbol">→</a> <a id="16494" href="Cubical.HITs.Pushout.Properties.html#15674" class="Function">abbrType</a> <a id="16503" class="Symbol">(</a><a id="16504" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16512" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="16514" class="Symbol">)</a> <a id="16516" class="Symbol">(</a><a id="16517" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16525" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="16527" class="Symbol">)</a> <a id="16529" href="Cubical.HITs.Pushout.Properties.html#16489" class="Bound">C≃</a><a id="16531" class="Symbol">)</a>
          <a id="16543" class="Symbol">λ</a> <a id="16545" href="Cubical.HITs.Pushout.Properties.html#16545" class="Bound">f₁</a> <a id="16548" href="Cubical.HITs.Pushout.Properties.html#16548" class="Bound">g₁</a> <a id="16551" href="Cubical.HITs.Pushout.Properties.html#16551" class="Bound">f₂</a> <a id="16554" href="Cubical.HITs.Pushout.Properties.html#16554" class="Bound">g₂</a>
            <a id="16569" class="Symbol">→</a> <a id="16571" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="16573" class="Symbol">(λ</a> <a id="16576" href="Cubical.HITs.Pushout.Properties.html#16576" class="Bound">f₂</a> <a id="16579" href="Cubical.HITs.Pushout.Properties.html#16579" class="Bound">id1</a> <a id="16583" class="Symbol">→</a> <a id="16585" class="Symbol">(</a><a id="16586" href="Cubical.HITs.Pushout.Properties.html#16586" class="Bound">id2</a> <a id="16590" class="Symbol">:</a> <a id="16592" href="Cubical.HITs.Pushout.Properties.html#16548" class="Bound">g₁</a> <a id="16595" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16597" href="Cubical.HITs.Pushout.Properties.html#16554" class="Bound">g₂</a><a id="16599" class="Symbol">)</a>
                          <a id="16627" class="Symbol">→</a> <a id="16629" href="Cubical.HITs.Pushout.Properties.html#15090" class="Function">abbrType₁</a> <a id="16639" class="Symbol">(</a><a id="16640" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16648" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="16650" class="Symbol">)</a> <a id="16652" class="Symbol">(</a><a id="16653" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16661" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="16663" class="Symbol">)</a> <a id="16665" class="Symbol">(</a><a id="16666" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16674" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="16676" class="Symbol">)</a>
                                    <a id="16714" href="Cubical.HITs.Pushout.Properties.html#16545" class="Bound">f₁</a> <a id="16717" href="Cubical.HITs.Pushout.Properties.html#16548" class="Bound">g₁</a> <a id="16720" href="Cubical.HITs.Pushout.Properties.html#16576" class="Bound">f₂</a> <a id="16723" href="Cubical.HITs.Pushout.Properties.html#16554" class="Bound">g₂</a> <a id="16726" href="Cubical.HITs.Pushout.Properties.html#16579" class="Bound">id1</a> <a id="16730" href="Cubical.HITs.Pushout.Properties.html#16586" class="Bound">id2</a><a id="16733" class="Symbol">)</a>
                 <a id="16752" class="Symbol">(</a><a id="16753" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="16755" class="Symbol">(λ</a> <a id="16758" href="Cubical.HITs.Pushout.Properties.html#16758" class="Bound">g₂</a> <a id="16761" href="Cubical.HITs.Pushout.Properties.html#16761" class="Bound">id2</a> <a id="16765" class="Symbol">→</a> <a id="16767" href="Cubical.HITs.Pushout.Properties.html#15090" class="Function">abbrType₁</a> <a id="16777" class="Symbol">(</a><a id="16778" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16786" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="16788" class="Symbol">)</a> <a id="16790" class="Symbol">(</a><a id="16791" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16799" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="16801" class="Symbol">)</a> <a id="16803" class="Symbol">(</a><a id="16804" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16812" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="16814" class="Symbol">)</a>
                                        <a id="16856" href="Cubical.HITs.Pushout.Properties.html#16545" class="Bound">f₁</a> <a id="16859" href="Cubical.HITs.Pushout.Properties.html#16548" class="Bound">g₁</a> <a id="16862" href="Cubical.HITs.Pushout.Properties.html#16545" class="Bound">f₁</a> <a id="16865" href="Cubical.HITs.Pushout.Properties.html#16758" class="Bound">g₂</a> <a id="16868" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16873" href="Cubical.HITs.Pushout.Properties.html#16761" class="Bound">id2</a><a id="16876" class="Symbol">)</a>
                    <a id="16898" class="Symbol">(</a><a id="16899" href="Cubical.HITs.Pushout.Properties.html#16930" class="Function">postJ</a> <a id="16905" href="Cubical.HITs.Pushout.Properties.html#16545" class="Bound">f₁</a> <a id="16908" href="Cubical.HITs.Pushout.Properties.html#16548" class="Bound">g₁</a><a id="16910" class="Symbol">))))</a>

    <a id="16920" class="Keyword">where</a>
    <a id="16930" href="Cubical.HITs.Pushout.Properties.html#16930" class="Function">postJ</a> <a id="16936" class="Symbol">:</a> <a id="16938" class="Symbol">(</a><a id="16939" href="Cubical.HITs.Pushout.Properties.html#16939" class="Bound">f₁</a> <a id="16942" class="Symbol">:</a> <a id="16944" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a> <a id="16947" class="Symbol">→</a> <a id="16949" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="16951" class="Symbol">)</a> <a id="16953" class="Symbol">(</a><a id="16954" href="Cubical.HITs.Pushout.Properties.html#16954" class="Bound">g₁</a> <a id="16957" class="Symbol">:</a> <a id="16959" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a> <a id="16962" class="Symbol">→</a> <a id="16964" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="16966" class="Symbol">)</a>
      <a id="16974" class="Symbol">→</a> <a id="16976" href="Cubical.HITs.Pushout.Properties.html#15090" class="Function">abbrType₁</a> <a id="16986" class="Symbol">(</a><a id="16987" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16995" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="16997" class="Symbol">)</a> <a id="16999" class="Symbol">(</a><a id="17000" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17008" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="17010" class="Symbol">)</a> <a id="17012" class="Symbol">(</a><a id="17013" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17021" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="17023" class="Symbol">)</a>
                 <a id="17042" href="Cubical.HITs.Pushout.Properties.html#16939" class="Bound">f₁</a> <a id="17045" href="Cubical.HITs.Pushout.Properties.html#16954" class="Bound">g₁</a> <a id="17048" href="Cubical.HITs.Pushout.Properties.html#16939" class="Bound">f₁</a> <a id="17051" href="Cubical.HITs.Pushout.Properties.html#16954" class="Bound">g₁</a> <a id="17054" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17059" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="17068" href="Cubical.HITs.Pushout.Properties.html#16930" class="Function">postJ</a> <a id="17074" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17077" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="17080" class="Symbol">=</a> <a id="17082" href="Cubical.HITs.Pushout.Properties.html#17479" class="Function">FF-GG</a> <a id="17088" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17090" href="Cubical.HITs.Pushout.Properties.html#18190" class="Function">GG-FF</a>
      <a id="17102" class="Keyword">where</a>
      <a id="17114" href="Cubical.HITs.Pushout.Properties.html#17114" class="Function">refl-lem</a> <a id="17123" class="Symbol">:</a> <a id="17125" class="Symbol">∀</a> <a id="17127" class="Symbol">{</a><a id="17128" href="Cubical.HITs.Pushout.Properties.html#17128" class="Bound">ℓ</a><a id="17129" class="Symbol">}</a> <a id="17131" class="Symbol">{</a><a id="17132" href="Cubical.HITs.Pushout.Properties.html#17132" class="Bound">A</a> <a id="17134" class="Symbol">:</a> <a id="17136" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17141" href="Cubical.HITs.Pushout.Properties.html#17128" class="Bound">ℓ</a><a id="17142" class="Symbol">}</a> <a id="17144" class="Symbol">(</a><a id="17145" href="Cubical.HITs.Pushout.Properties.html#17145" class="Bound">x</a> <a id="17147" class="Symbol">:</a> <a id="17149" href="Cubical.HITs.Pushout.Properties.html#17132" class="Bound">A</a><a id="17150" class="Symbol">)</a>
              <a id="17166" class="Symbol">→</a> <a id="17168" class="Symbol">(</a><a id="17169" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17174" class="Symbol">{</a><a id="17175" class="Argument">x</a> <a id="17177" class="Symbol">=</a> <a id="17179" href="Cubical.HITs.Pushout.Properties.html#17145" class="Bound">x</a><a id="17180" class="Symbol">}</a> <a id="17182" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17184" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17188" class="Symbol">)</a> <a id="17190" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17192" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17197" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17199" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="17210" href="Cubical.HITs.Pushout.Properties.html#17114" class="Function">refl-lem</a> <a id="17219" href="Cubical.HITs.Pushout.Properties.html#17219" class="Bound">x</a> <a id="17221" class="Symbol">=</a> <a id="17223" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17227" class="Symbol">(</a><a id="17228" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17234" class="Symbol">_)</a> <a id="17237" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17239" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17243" class="Symbol">(</a><a id="17244" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17250" class="Symbol">_)</a>

      <a id="17260" href="Cubical.HITs.Pushout.Properties.html#17260" class="Function">FF</a> <a id="17263" class="Symbol">=</a> <a id="17265" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">PushoutIso.F</a> <a id="17278" class="Symbol">(</a><a id="17279" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17287" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="17289" class="Symbol">)</a> <a id="17291" class="Symbol">(</a><a id="17292" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17300" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="17302" class="Symbol">)</a> <a id="17304" class="Symbol">(</a><a id="17305" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17313" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="17315" class="Symbol">)</a>
                        <a id="17341" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17344" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="17347" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17350" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="17353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17358" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="17369" href="Cubical.HITs.Pushout.Properties.html#17369" class="Function">GG</a> <a id="17372" class="Symbol">=</a> <a id="17374" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">PushoutIso.G</a> <a id="17387" class="Symbol">(</a><a id="17388" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17396" href="Cubical.HITs.Pushout.Properties.html#16285" class="Bound">A₂</a><a id="17398" class="Symbol">)</a> <a id="17400" class="Symbol">(</a><a id="17401" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17409" href="Cubical.HITs.Pushout.Properties.html#16295" class="Bound">B₂</a><a id="17411" class="Symbol">)</a> <a id="17413" class="Symbol">(</a><a id="17414" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17422" href="Cubical.HITs.Pushout.Properties.html#16305" class="Bound">C₂</a><a id="17424" class="Symbol">)</a>
                        <a id="17450" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17453" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="17456" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17459" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="17462" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17467" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

      <a id="17479" href="Cubical.HITs.Pushout.Properties.html#17479" class="Function">FF-GG</a> <a id="17485" class="Symbol">:</a> <a id="17487" class="Symbol">(</a><a id="17488" href="Cubical.HITs.Pushout.Properties.html#17488" class="Bound">x</a> <a id="17490" class="Symbol">:</a> <a id="17492" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="17500" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17503" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a><a id="17505" class="Symbol">)</a> <a id="17507" class="Symbol">→</a> <a id="17509" href="Cubical.HITs.Pushout.Properties.html#17260" class="Function">FF</a> <a id="17512" class="Symbol">(</a><a id="17513" href="Cubical.HITs.Pushout.Properties.html#17369" class="Function">GG</a> <a id="17516" href="Cubical.HITs.Pushout.Properties.html#17488" class="Bound">x</a><a id="17517" class="Symbol">)</a> <a id="17519" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17521" href="Cubical.HITs.Pushout.Properties.html#17488" class="Bound">x</a>
      <a id="17529" href="Cubical.HITs.Pushout.Properties.html#17479" class="Function">FF-GG</a> <a id="17535" class="Symbol">(</a><a id="17536" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17540" href="Cubical.HITs.Pushout.Properties.html#17540" class="Bound">x</a><a id="17541" class="Symbol">)</a> <a id="17543" class="Symbol">=</a> <a id="17545" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="17556" href="Cubical.HITs.Pushout.Properties.html#17479" class="Function">FF-GG</a> <a id="17562" class="Symbol">(</a><a id="17563" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17567" href="Cubical.HITs.Pushout.Properties.html#17567" class="Bound">x</a><a id="17568" class="Symbol">)</a> <a id="17570" class="Symbol">=</a> <a id="17572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="17583" href="Cubical.HITs.Pushout.Properties.html#17479" class="Function">FF-GG</a> <a id="17589" class="Symbol">(</a><a id="17590" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17595" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a> <a id="17597" href="Cubical.HITs.Pushout.Properties.html#17597" class="Bound">i</a><a id="17598" class="Symbol">)</a> <a id="17600" href="Cubical.HITs.Pushout.Properties.html#17600" class="Bound">j</a> <a id="17602" class="Symbol">=</a> <a id="17604" href="Cubical.HITs.Pushout.Properties.html#17634" class="Function">lem</a> <a id="17608" href="Cubical.HITs.Pushout.Properties.html#17600" class="Bound">j</a> <a id="17610" href="Cubical.HITs.Pushout.Properties.html#17597" class="Bound">i</a>
        <a id="17620" class="Keyword">where</a>
        <a id="17634" href="Cubical.HITs.Pushout.Properties.html#17634" class="Function">lem</a> <a id="17638" class="Symbol">:</a> <a id="17640" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="17645" class="Symbol">(</a><a id="17646" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="17651" class="Symbol">(</a><a id="17652" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="17660" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17663" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a><a id="17665" class="Symbol">)</a> <a id="17667" class="Symbol">(</a><a id="17668" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17672" class="Symbol">(</a><a id="17673" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17676" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="17677" class="Symbol">))</a> <a id="17680" class="Symbol">(</a><a id="17681" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17685" class="Symbol">(</a><a id="17686" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="17689" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="17690" class="Symbol">)))</a>
                  <a id="17712" class="Symbol">(</a><a id="17713" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17718" href="Cubical.HITs.Pushout.Properties.html#17260" class="Function">FF</a> <a id="17721" class="Symbol">((λ</a> <a id="17725" href="Cubical.HITs.Pushout.Properties.html#17725" class="Bound">i</a> <a id="17727" class="Symbol">→</a> <a id="17729" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17733" class="Symbol">(((</a><a id="17736" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17741" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17743" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17747" class="Symbol">)</a> <a id="17749" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17751" class="Symbol">(</a><a id="17752" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17757" class="Symbol">{</a><a id="17758" class="Argument">x</a> <a id="17760" class="Symbol">=</a> <a id="17762" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17765" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="17766" class="Symbol">}))</a> <a id="17770" href="Cubical.HITs.Pushout.Properties.html#17725" class="Bound">i</a> <a id="17772" class="Symbol">))</a>
                        <a id="17799" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17802" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17807" class="Symbol">{</a><a id="17808" class="Argument">f</a> <a id="17810" class="Symbol">=</a> <a id="17812" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a><a id="17814" class="Symbol">}</a> <a id="17816" class="Symbol">{</a><a id="17817" class="Argument">g</a> <a id="17819" class="Symbol">=</a> <a id="17821" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a><a id="17823" class="Symbol">}</a> <a id="17825" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a>
                        <a id="17851" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17854" class="Symbol">λ</a> <a id="17856" href="Cubical.HITs.Pushout.Properties.html#17856" class="Bound">i</a> <a id="17858" class="Symbol">→</a> <a id="17860" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17864" class="Symbol">(((</a><a id="17867" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17872" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17878" class="Symbol">)</a> <a id="17880" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17882" class="Symbol">(</a><a id="17883" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17888" class="Symbol">{</a><a id="17889" class="Argument">x</a> <a id="17891" class="Symbol">=</a> <a id="17893" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="17896" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="17897" class="Symbol">}))</a> <a id="17901" href="Cubical.HITs.Pushout.Properties.html#17856" class="Bound">i</a><a id="17902" class="Symbol">)))</a>
                  <a id="17924" class="Symbol">(</a><a id="17925" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17930" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="17931" class="Symbol">)</a>
        <a id="17941" href="Cubical.HITs.Pushout.Properties.html#17634" class="Function">lem</a> <a id="17945" class="Symbol">=</a> <a id="17947" class="Symbol">(λ</a> <a id="17950" href="Cubical.HITs.Pushout.Properties.html#17950" class="Bound">i</a> <a id="17952" class="Symbol">→</a> <a id="17954" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17959" href="Cubical.HITs.Pushout.Properties.html#17260" class="Function">FF</a> <a id="17962" class="Symbol">((λ</a> <a id="17966" href="Cubical.HITs.Pushout.Properties.html#17966" class="Bound">j</a> <a id="17968" class="Symbol">→</a> <a id="17970" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17974" class="Symbol">(</a><a id="17975" href="Cubical.HITs.Pushout.Properties.html#17114" class="Function">refl-lem</a> <a id="17984" class="Symbol">(</a><a id="17985" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="17988" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="17989" class="Symbol">)</a> <a id="17991" href="Cubical.HITs.Pushout.Properties.html#17950" class="Bound">i</a> <a id="17993" href="Cubical.HITs.Pushout.Properties.html#17966" class="Bound">j</a><a id="17994" class="Symbol">))</a>
                           <a id="18024" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18027" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18032" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a>
                           <a id="18061" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18064" class="Symbol">λ</a> <a id="18066" href="Cubical.HITs.Pushout.Properties.html#18066" class="Bound">j</a> <a id="18068" class="Symbol">→</a> <a id="18070" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18074" class="Symbol">(</a><a id="18075" href="Cubical.HITs.Pushout.Properties.html#17114" class="Function">refl-lem</a> <a id="18084" class="Symbol">(</a><a id="18085" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="18088" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="18089" class="Symbol">)</a> <a id="18091" href="Cubical.HITs.Pushout.Properties.html#17950" class="Bound">i</a> <a id="18093" href="Cubical.HITs.Pushout.Properties.html#18066" class="Bound">j</a><a id="18094" class="Symbol">)))</a>
          <a id="18108" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18111" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18116" class="Symbol">(</a><a id="18117" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18122" href="Cubical.HITs.Pushout.Properties.html#17260" class="Function">FF</a><a id="18124" class="Symbol">)</a> <a id="18126" class="Symbol">(</a><a id="18127" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18131" class="Symbol">(</a><a id="18132" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="18138" class="Symbol">(</a><a id="18139" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18144" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="18145" class="Symbol">)))</a>
          <a id="18159" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18162" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18166" class="Symbol">(</a><a id="18167" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="18173" class="Symbol">(</a><a id="18174" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18179" href="Cubical.HITs.Pushout.Properties.html#17595" class="Bound">a</a><a id="18180" class="Symbol">))</a>

      <a id="18190" href="Cubical.HITs.Pushout.Properties.html#18190" class="Function">GG-FF</a> <a id="18196" class="Symbol">:</a> <a id="18198" class="Symbol">(</a><a id="18199" href="Cubical.HITs.Pushout.Properties.html#18199" class="Bound">x</a> <a id="18201" class="Symbol">:</a> <a id="18203" class="Symbol">_)</a> <a id="18206" class="Symbol">→</a> <a id="18208" href="Cubical.HITs.Pushout.Properties.html#17369" class="Function">GG</a> <a id="18211" class="Symbol">(</a><a id="18212" href="Cubical.HITs.Pushout.Properties.html#17260" class="Function">FF</a> <a id="18215" href="Cubical.HITs.Pushout.Properties.html#18199" class="Bound">x</a><a id="18216" class="Symbol">)</a> <a id="18218" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18220" href="Cubical.HITs.Pushout.Properties.html#18199" class="Bound">x</a>
      <a id="18228" href="Cubical.HITs.Pushout.Properties.html#18190" class="Function">GG-FF</a> <a id="18234" class="Symbol">(</a><a id="18235" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18239" href="Cubical.HITs.Pushout.Properties.html#18239" class="Bound">x</a><a id="18240" class="Symbol">)</a> <a id="18242" class="Symbol">=</a> <a id="18244" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="18255" href="Cubical.HITs.Pushout.Properties.html#18190" class="Function">GG-FF</a> <a id="18261" class="Symbol">(</a><a id="18262" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18266" href="Cubical.HITs.Pushout.Properties.html#18266" class="Bound">x</a><a id="18267" class="Symbol">)</a> <a id="18269" class="Symbol">=</a> <a id="18271" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="18282" href="Cubical.HITs.Pushout.Properties.html#18190" class="Function">GG-FF</a> <a id="18288" class="Symbol">(</a><a id="18289" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18294" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a> <a id="18296" href="Cubical.HITs.Pushout.Properties.html#18296" class="Bound">i</a><a id="18297" class="Symbol">)</a> <a id="18299" href="Cubical.HITs.Pushout.Properties.html#18299" class="Bound">j</a> <a id="18301" class="Symbol">=</a> <a id="18303" href="Cubical.HITs.Pushout.Properties.html#18333" class="Function">lem</a> <a id="18307" href="Cubical.HITs.Pushout.Properties.html#18299" class="Bound">j</a> <a id="18309" href="Cubical.HITs.Pushout.Properties.html#18296" class="Bound">i</a>
        <a id="18319" class="Keyword">where</a>
        <a id="18333" href="Cubical.HITs.Pushout.Properties.html#18333" class="Function">lem</a> <a id="18337" class="Symbol">:</a> <a id="18339" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18344" href="Cubical.HITs.Pushout.Properties.html#17369" class="Function">GG</a> <a id="18347" class="Symbol">(</a><a id="18348" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18353" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18356" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18361" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a> <a id="18363" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18366" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18370" class="Symbol">)</a> <a id="18372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18374" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18379" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a>
        <a id="18389" href="Cubical.HITs.Pushout.Properties.html#18333" class="Function">lem</a> <a id="18393" class="Symbol">=</a> <a id="18395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18400" class="Symbol">(</a><a id="18401" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18406" href="Cubical.HITs.Pushout.Properties.html#17369" class="Function">GG</a><a id="18408" class="Symbol">)</a> <a id="18410" class="Symbol">(</a><a id="18411" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18415" class="Symbol">(</a><a id="18416" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="18422" class="Symbol">(</a><a id="18423" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18428" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a><a id="18429" class="Symbol">)))</a>
          <a id="18443" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18446" class="Symbol">(λ</a> <a id="18449" href="Cubical.HITs.Pushout.Properties.html#18449" class="Bound">i</a> <a id="18451" class="Symbol">→</a> <a id="18453" class="Symbol">((λ</a> <a id="18457" href="Cubical.HITs.Pushout.Properties.html#18457" class="Bound">j</a> <a id="18459" class="Symbol">→</a> <a id="18461" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18465" class="Symbol">(</a><a id="18466" href="Cubical.HITs.Pushout.Properties.html#17114" class="Function">refl-lem</a> <a id="18475" class="Symbol">(</a><a id="18476" href="Cubical.HITs.Pushout.Properties.html#17074" class="Bound">f₁</a> <a id="18479" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a><a id="18480" class="Symbol">)</a> <a id="18482" href="Cubical.HITs.Pushout.Properties.html#18449" class="Bound">i</a> <a id="18484" href="Cubical.HITs.Pushout.Properties.html#18457" class="Bound">j</a><a id="18485" class="Symbol">))</a>
                   <a id="18507" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18510" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18515" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a>
                   <a id="18536" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18539" class="Symbol">λ</a> <a id="18541" href="Cubical.HITs.Pushout.Properties.html#18541" class="Bound">j</a> <a id="18543" class="Symbol">→</a> <a id="18545" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18549" class="Symbol">(</a><a id="18550" href="Cubical.HITs.Pushout.Properties.html#17114" class="Function">refl-lem</a> <a id="18559" class="Symbol">(</a><a id="18560" href="Cubical.HITs.Pushout.Properties.html#17077" class="Bound">g₁</a> <a id="18563" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a><a id="18564" class="Symbol">)</a> <a id="18566" href="Cubical.HITs.Pushout.Properties.html#18449" class="Bound">i</a> <a id="18568" href="Cubical.HITs.Pushout.Properties.html#18541" class="Bound">j</a><a id="18569" class="Symbol">)))</a>
          <a id="18583" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18586" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18590" class="Symbol">(</a><a id="18591" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="18597" class="Symbol">(</a><a id="18598" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18603" href="Cubical.HITs.Pushout.Properties.html#18294" class="Bound">a</a><a id="18604" class="Symbol">))</a>

<a id="18608" class="Comment">-- induced isomorphism of pushouts (see later def. pushoutIso/pushoutEquiv for a more universe polymorphic)</a>
<a id="18716" class="Keyword">module</a> <a id="18723" href="Cubical.HITs.Pushout.Properties.html#18723" class="Module">_</a> <a id="18725" class="Symbol">{</a><a id="18726" href="Cubical.HITs.Pushout.Properties.html#18726" class="Bound">ℓ</a> <a id="18728" class="Symbol">:</a> <a id="18730" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="18735" class="Symbol">}</a> <a id="18737" class="Symbol">{</a><a id="18738" href="Cubical.HITs.Pushout.Properties.html#18738" class="Bound">A₁</a> <a id="18741" href="Cubical.HITs.Pushout.Properties.html#18741" class="Bound">B₁</a> <a id="18744" href="Cubical.HITs.Pushout.Properties.html#18744" class="Bound">C₁</a> <a id="18747" href="Cubical.HITs.Pushout.Properties.html#18747" class="Bound">A₂</a> <a id="18750" href="Cubical.HITs.Pushout.Properties.html#18750" class="Bound">B₂</a> <a id="18753" href="Cubical.HITs.Pushout.Properties.html#18753" class="Bound">C₂</a> <a id="18756" class="Symbol">:</a> <a id="18758" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18763" href="Cubical.HITs.Pushout.Properties.html#18726" class="Bound">ℓ</a><a id="18764" class="Symbol">}</a>
  <a id="18768" class="Symbol">(</a><a id="18769" href="Cubical.HITs.Pushout.Properties.html#18769" class="Bound">f₁</a> <a id="18772" class="Symbol">:</a> <a id="18774" href="Cubical.HITs.Pushout.Properties.html#18738" class="Bound">A₁</a> <a id="18777" class="Symbol">→</a> <a id="18779" href="Cubical.HITs.Pushout.Properties.html#18741" class="Bound">B₁</a><a id="18781" class="Symbol">)</a> <a id="18783" class="Symbol">(</a><a id="18784" href="Cubical.HITs.Pushout.Properties.html#18784" class="Bound">g₁</a> <a id="18787" class="Symbol">:</a> <a id="18789" href="Cubical.HITs.Pushout.Properties.html#18738" class="Bound">A₁</a> <a id="18792" class="Symbol">→</a> <a id="18794" href="Cubical.HITs.Pushout.Properties.html#18744" class="Bound">C₁</a><a id="18796" class="Symbol">)</a>
  <a id="18800" class="Symbol">(</a><a id="18801" href="Cubical.HITs.Pushout.Properties.html#18801" class="Bound">f₂</a> <a id="18804" class="Symbol">:</a> <a id="18806" href="Cubical.HITs.Pushout.Properties.html#18747" class="Bound">A₂</a> <a id="18809" class="Symbol">→</a> <a id="18811" href="Cubical.HITs.Pushout.Properties.html#18750" class="Bound">B₂</a><a id="18813" class="Symbol">)</a> <a id="18815" class="Symbol">(</a><a id="18816" href="Cubical.HITs.Pushout.Properties.html#18816" class="Bound">g₂</a> <a id="18819" class="Symbol">:</a> <a id="18821" href="Cubical.HITs.Pushout.Properties.html#18747" class="Bound">A₂</a> <a id="18824" class="Symbol">→</a> <a id="18826" href="Cubical.HITs.Pushout.Properties.html#18753" class="Bound">C₂</a><a id="18828" class="Symbol">)</a>
  <a id="18832" class="Symbol">(</a><a id="18833" href="Cubical.HITs.Pushout.Properties.html#18833" class="Bound">A≃</a> <a id="18836" class="Symbol">:</a> <a id="18838" href="Cubical.HITs.Pushout.Properties.html#18738" class="Bound">A₁</a> <a id="18841" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="18843" href="Cubical.HITs.Pushout.Properties.html#18747" class="Bound">A₂</a><a id="18845" class="Symbol">)</a> <a id="18847" class="Symbol">(</a><a id="18848" href="Cubical.HITs.Pushout.Properties.html#18848" class="Bound">B≃</a> <a id="18851" class="Symbol">:</a> <a id="18853" href="Cubical.HITs.Pushout.Properties.html#18741" class="Bound">B₁</a> <a id="18856" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="18858" href="Cubical.HITs.Pushout.Properties.html#18750" class="Bound">B₂</a><a id="18860" class="Symbol">)</a> <a id="18862" class="Symbol">(</a><a id="18863" href="Cubical.HITs.Pushout.Properties.html#18863" class="Bound">C≃</a> <a id="18866" class="Symbol">:</a> <a id="18868" href="Cubical.HITs.Pushout.Properties.html#18744" class="Bound">C₁</a> <a id="18871" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="18873" href="Cubical.HITs.Pushout.Properties.html#18753" class="Bound">C₂</a><a id="18875" class="Symbol">)</a>
  <a id="18879" class="Symbol">(</a><a id="18880" href="Cubical.HITs.Pushout.Properties.html#18880" class="Bound">id1</a> <a id="18884" class="Symbol">:</a> <a id="18886" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18890" href="Cubical.HITs.Pushout.Properties.html#18848" class="Bound">B≃</a> <a id="18893" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="18895" href="Cubical.HITs.Pushout.Properties.html#18769" class="Bound">f₁</a> <a id="18898" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18900" href="Cubical.HITs.Pushout.Properties.html#18801" class="Bound">f₂</a> <a id="18903" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="18905" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18909" href="Cubical.HITs.Pushout.Properties.html#18833" class="Bound">A≃</a><a id="18911" class="Symbol">)</a>
  <a id="18915" class="Symbol">(</a><a id="18916" href="Cubical.HITs.Pushout.Properties.html#18916" class="Bound">id2</a> <a id="18920" class="Symbol">:</a> <a id="18922" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18926" href="Cubical.HITs.Pushout.Properties.html#18863" class="Bound">C≃</a> <a id="18929" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="18931" href="Cubical.HITs.Pushout.Properties.html#18784" class="Bound">g₁</a> <a id="18934" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18936" href="Cubical.HITs.Pushout.Properties.html#18816" class="Bound">g₂</a> <a id="18939" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="18941" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18945" href="Cubical.HITs.Pushout.Properties.html#18833" class="Bound">A≃</a><a id="18947" class="Symbol">)</a>
  <a id="18951" class="Keyword">where</a>
  <a id="18959" class="Keyword">private</a>
    <a id="18971" class="Keyword">module</a> <a id="18978" href="Cubical.HITs.Pushout.Properties.html#18978" class="Module">P</a> <a id="18980" class="Symbol">=</a> <a id="18982" href="Cubical.HITs.Pushout.Properties.html#14064" class="Module">PushoutIso</a> <a id="18993" href="Cubical.HITs.Pushout.Properties.html#18833" class="Bound">A≃</a> <a id="18996" href="Cubical.HITs.Pushout.Properties.html#18848" class="Bound">B≃</a> <a id="18999" href="Cubical.HITs.Pushout.Properties.html#18863" class="Bound">C≃</a> <a id="19002" href="Cubical.HITs.Pushout.Properties.html#18769" class="Bound">f₁</a> <a id="19005" href="Cubical.HITs.Pushout.Properties.html#18784" class="Bound">g₁</a> <a id="19008" href="Cubical.HITs.Pushout.Properties.html#18801" class="Bound">f₂</a> <a id="19011" href="Cubical.HITs.Pushout.Properties.html#18816" class="Bound">g₂</a> <a id="19014" href="Cubical.HITs.Pushout.Properties.html#18880" class="Bound">id1</a> <a id="19018" href="Cubical.HITs.Pushout.Properties.html#18916" class="Bound">id2</a>
    <a id="19026" href="Cubical.HITs.Pushout.Properties.html#19026" class="Function">l-r-cancel</a> <a id="19037" class="Symbol">=</a> <a id="19039" href="Cubical.HITs.Pushout.Properties.html#16089" class="Function">F-G-cancel</a> <a id="19050" href="Cubical.HITs.Pushout.Properties.html#18833" class="Bound">A≃</a> <a id="19053" href="Cubical.HITs.Pushout.Properties.html#18848" class="Bound">B≃</a> <a id="19056" href="Cubical.HITs.Pushout.Properties.html#18863" class="Bound">C≃</a> <a id="19059" href="Cubical.HITs.Pushout.Properties.html#18769" class="Bound">f₁</a> <a id="19062" href="Cubical.HITs.Pushout.Properties.html#18784" class="Bound">g₁</a> <a id="19065" href="Cubical.HITs.Pushout.Properties.html#18801" class="Bound">f₂</a> <a id="19068" href="Cubical.HITs.Pushout.Properties.html#18816" class="Bound">g₂</a> <a id="19071" href="Cubical.HITs.Pushout.Properties.html#18880" class="Bound">id1</a> <a id="19075" href="Cubical.HITs.Pushout.Properties.html#18916" class="Bound">id2</a>

  <a id="19082" href="Cubical.HITs.Pushout.Properties.html#19082" class="Function">pushoutIso&#39;</a> <a id="19094" class="Symbol">:</a> <a id="19096" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19100" class="Symbol">(</a><a id="19101" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="19109" href="Cubical.HITs.Pushout.Properties.html#18769" class="Bound">f₁</a> <a id="19112" href="Cubical.HITs.Pushout.Properties.html#18784" class="Bound">g₁</a><a id="19114" class="Symbol">)</a> <a id="19116" class="Symbol">(</a><a id="19117" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="19125" href="Cubical.HITs.Pushout.Properties.html#18801" class="Bound">f₂</a> <a id="19128" href="Cubical.HITs.Pushout.Properties.html#18816" class="Bound">g₂</a><a id="19130" class="Symbol">)</a>
  <a id="19134" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="19138" href="Cubical.HITs.Pushout.Properties.html#19082" class="Function">pushoutIso&#39;</a> <a id="19150" class="Symbol">=</a> <a id="19152" href="Cubical.HITs.Pushout.Properties.html#14364" class="Function">P.F</a>
  <a id="19158" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="19162" href="Cubical.HITs.Pushout.Properties.html#19082" class="Function">pushoutIso&#39;</a> <a id="19174" class="Symbol">=</a> <a id="19176" href="Cubical.HITs.Pushout.Properties.html#14587" class="Function">P.G</a>
  <a id="19182" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="19186" href="Cubical.HITs.Pushout.Properties.html#19082" class="Function">pushoutIso&#39;</a> <a id="19198" class="Symbol">=</a> <a id="19200" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19204" href="Cubical.HITs.Pushout.Properties.html#19026" class="Function">l-r-cancel</a>
  <a id="19217" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="19221" href="Cubical.HITs.Pushout.Properties.html#19082" class="Function">pushoutIso&#39;</a> <a id="19233" class="Symbol">=</a> <a id="19235" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="19239" href="Cubical.HITs.Pushout.Properties.html#19026" class="Function">l-r-cancel</a>

  <a id="19253" href="Cubical.HITs.Pushout.Properties.html#19253" class="Function">pushoutEquiv&#39;</a> <a id="19267" class="Symbol">:</a> <a id="19269" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="19277" href="Cubical.HITs.Pushout.Properties.html#18769" class="Bound">f₁</a> <a id="19280" href="Cubical.HITs.Pushout.Properties.html#18784" class="Bound">g₁</a> <a id="19283" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="19285" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="19293" href="Cubical.HITs.Pushout.Properties.html#18801" class="Bound">f₂</a> <a id="19296" href="Cubical.HITs.Pushout.Properties.html#18816" class="Bound">g₂</a>
  <a id="19301" href="Cubical.HITs.Pushout.Properties.html#19253" class="Function">pushoutEquiv&#39;</a> <a id="19315" class="Symbol">=</a> <a id="19317" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="19328" href="Cubical.HITs.Pushout.Properties.html#19082" class="Function">pushoutIso&#39;</a>

<a id="19341" class="Comment">-- lift induces an equivalence on Pushouts</a>
<a id="19384" class="Keyword">module</a> <a id="19391" href="Cubical.HITs.Pushout.Properties.html#19391" class="Module">_</a> <a id="19393" class="Symbol">{</a><a id="19394" href="Cubical.HITs.Pushout.Properties.html#19394" class="Bound">ℓ</a> <a id="19396" href="Cubical.HITs.Pushout.Properties.html#19396" class="Bound">ℓ&#39;</a> <a id="19399" href="Cubical.HITs.Pushout.Properties.html#19399" class="Bound">ℓ&#39;&#39;</a> <a id="19403" class="Symbol">:</a> <a id="19405" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="19410" class="Symbol">}</a> <a id="19412" class="Symbol">(</a><a id="19413" href="Cubical.HITs.Pushout.Properties.html#19413" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="19418" class="Symbol">:</a> <a id="19420" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="19425" class="Symbol">)</a>
  <a id="19429" class="Symbol">{</a><a id="19430" href="Cubical.HITs.Pushout.Properties.html#19430" class="Bound">A</a> <a id="19432" class="Symbol">:</a> <a id="19434" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19439" href="Cubical.HITs.Pushout.Properties.html#19394" class="Bound">ℓ</a><a id="19440" class="Symbol">}</a> <a id="19442" class="Symbol">{</a><a id="19443" href="Cubical.HITs.Pushout.Properties.html#19443" class="Bound">B</a> <a id="19445" class="Symbol">:</a> <a id="19447" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19452" href="Cubical.HITs.Pushout.Properties.html#19396" class="Bound">ℓ&#39;</a><a id="19454" class="Symbol">}</a> <a id="19456" class="Symbol">{</a><a id="19457" href="Cubical.HITs.Pushout.Properties.html#19457" class="Bound">C</a> <a id="19459" class="Symbol">:</a> <a id="19461" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19466" href="Cubical.HITs.Pushout.Properties.html#19399" class="Bound">ℓ&#39;&#39;</a><a id="19469" class="Symbol">}</a> <a id="19471" class="Symbol">(</a><a id="19472" href="Cubical.HITs.Pushout.Properties.html#19472" class="Bound">f</a> <a id="19474" class="Symbol">:</a> <a id="19476" href="Cubical.HITs.Pushout.Properties.html#19430" class="Bound">A</a> <a id="19478" class="Symbol">→</a> <a id="19480" href="Cubical.HITs.Pushout.Properties.html#19443" class="Bound">B</a><a id="19481" class="Symbol">)</a> <a id="19483" class="Symbol">(</a><a id="19484" href="Cubical.HITs.Pushout.Properties.html#19484" class="Bound">g</a> <a id="19486" class="Symbol">:</a> <a id="19488" href="Cubical.HITs.Pushout.Properties.html#19430" class="Bound">A</a> <a id="19490" class="Symbol">→</a> <a id="19492" href="Cubical.HITs.Pushout.Properties.html#19457" class="Bound">C</a><a id="19493" class="Symbol">)</a> <a id="19495" class="Keyword">where</a>
  <a id="19503" href="Cubical.HITs.Pushout.Properties.html#19503" class="Function">PushoutLevel</a>  <a id="19517" class="Symbol">:</a> <a id="19519" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="19527" href="Cubical.HITs.Pushout.Properties.html#19503" class="Function">PushoutLevel</a> <a id="19540" class="Symbol">=</a> <a id="19542" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19548" href="Cubical.HITs.Pushout.Properties.html#19394" class="Bound">ℓ</a> <a id="19550" class="Symbol">(</a><a id="19551" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19557" href="Cubical.HITs.Pushout.Properties.html#19396" class="Bound">ℓ&#39;</a> <a id="19560" class="Symbol">(</a><a id="19561" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19567" href="Cubical.HITs.Pushout.Properties.html#19399" class="Bound">ℓ&#39;&#39;</a> <a id="19571" href="Cubical.HITs.Pushout.Properties.html#19413" class="Bound">ℓ&#39;&#39;&#39;</a><a id="19575" class="Symbol">))</a>

  <a id="19581" href="Cubical.HITs.Pushout.Properties.html#19581" class="Function">PushoutLift</a> <a id="19593" class="Symbol">:</a> <a id="19595" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19600" href="Cubical.HITs.Pushout.Properties.html#19503" class="Function">PushoutLevel</a>
  <a id="19615" href="Cubical.HITs.Pushout.Properties.html#19581" class="Function">PushoutLift</a> <a id="19627" class="Symbol">=</a> <a id="19629" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="19637" class="Symbol">{</a><a id="19638" class="Argument">A</a> <a id="19640" class="Symbol">=</a> <a id="19642" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="19647" class="Symbol">(</a><a id="19648" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19654" href="Cubical.HITs.Pushout.Properties.html#19396" class="Bound">ℓ&#39;</a> <a id="19657" class="Symbol">(</a><a id="19658" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19664" href="Cubical.HITs.Pushout.Properties.html#19399" class="Bound">ℓ&#39;&#39;</a> <a id="19668" href="Cubical.HITs.Pushout.Properties.html#19413" class="Bound">ℓ&#39;&#39;&#39;</a><a id="19672" class="Symbol">))</a> <a id="19675" href="Cubical.HITs.Pushout.Properties.html#19430" class="Bound">A</a><a id="19676" class="Symbol">}</a>
                        <a id="19702" class="Symbol">{</a><a id="19703" class="Argument">B</a> <a id="19705" class="Symbol">=</a> <a id="19707" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="19712" class="Symbol">(</a><a id="19713" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19719" href="Cubical.HITs.Pushout.Properties.html#19394" class="Bound">ℓ</a> <a id="19721" class="Symbol">(</a><a id="19722" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19728" href="Cubical.HITs.Pushout.Properties.html#19399" class="Bound">ℓ&#39;&#39;</a> <a id="19732" href="Cubical.HITs.Pushout.Properties.html#19413" class="Bound">ℓ&#39;&#39;&#39;</a><a id="19736" class="Symbol">))</a> <a id="19739" href="Cubical.HITs.Pushout.Properties.html#19443" class="Bound">B</a><a id="19740" class="Symbol">}</a>
                        <a id="19766" class="Symbol">{</a><a id="19767" class="Argument">C</a> <a id="19769" class="Symbol">=</a> <a id="19771" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="19776" class="Symbol">(</a><a id="19777" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19783" href="Cubical.HITs.Pushout.Properties.html#19394" class="Bound">ℓ</a> <a id="19785" class="Symbol">(</a><a id="19786" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19792" href="Cubical.HITs.Pushout.Properties.html#19396" class="Bound">ℓ&#39;</a> <a id="19795" href="Cubical.HITs.Pushout.Properties.html#19413" class="Bound">ℓ&#39;&#39;&#39;</a><a id="19799" class="Symbol">))</a> <a id="19802" href="Cubical.HITs.Pushout.Properties.html#19457" class="Bound">C</a><a id="19803" class="Symbol">}</a>
                        <a id="19829" class="Symbol">(</a><a id="19830" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="19838" href="Cubical.HITs.Pushout.Properties.html#19472" class="Bound">f</a><a id="19839" class="Symbol">)</a>
                        <a id="19865" class="Symbol">(</a><a id="19866" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="19874" href="Cubical.HITs.Pushout.Properties.html#19484" class="Bound">g</a><a id="19875" class="Symbol">)</a>

  <a id="19880" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="19895" class="Symbol">:</a> <a id="19897" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19901" class="Symbol">(</a><a id="19902" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="19910" href="Cubical.HITs.Pushout.Properties.html#19472" class="Bound">f</a> <a id="19912" href="Cubical.HITs.Pushout.Properties.html#19484" class="Bound">g</a><a id="19913" class="Symbol">)</a> <a id="19915" href="Cubical.HITs.Pushout.Properties.html#19581" class="Function">PushoutLift</a>
  <a id="19929" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19937" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="19952" class="Symbol">(</a><a id="19953" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19957" href="Cubical.HITs.Pushout.Properties.html#19957" class="Bound">x</a><a id="19958" class="Symbol">)</a> <a id="19960" class="Symbol">=</a> <a id="19962" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19966" class="Symbol">(</a><a id="19967" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="19972" href="Cubical.HITs.Pushout.Properties.html#19957" class="Bound">x</a><a id="19973" class="Symbol">)</a>
  <a id="19977" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19985" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20000" class="Symbol">(</a><a id="20001" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20005" href="Cubical.HITs.Pushout.Properties.html#20005" class="Bound">x</a><a id="20006" class="Symbol">)</a> <a id="20008" class="Symbol">=</a> <a id="20010" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20014" class="Symbol">(</a><a id="20015" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20020" href="Cubical.HITs.Pushout.Properties.html#20005" class="Bound">x</a><a id="20021" class="Symbol">)</a>
  <a id="20025" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20033" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20048" class="Symbol">(</a><a id="20049" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20054" href="Cubical.HITs.Pushout.Properties.html#20054" class="Bound">a</a> <a id="20056" href="Cubical.HITs.Pushout.Properties.html#20056" class="Bound">i</a><a id="20057" class="Symbol">)</a> <a id="20059" class="Symbol">=</a> <a id="20061" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20066" class="Symbol">(</a><a id="20067" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20072" href="Cubical.HITs.Pushout.Properties.html#20054" class="Bound">a</a><a id="20073" class="Symbol">)</a> <a id="20075" href="Cubical.HITs.Pushout.Properties.html#20056" class="Bound">i</a>
  <a id="20079" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20087" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20102" class="Symbol">(</a><a id="20103" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="20107" class="Symbol">(</a><a id="20108" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20113" href="Cubical.HITs.Pushout.Properties.html#20113" class="Bound">x</a><a id="20114" class="Symbol">))</a> <a id="20117" class="Symbol">=</a> <a id="20119" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="20123" href="Cubical.HITs.Pushout.Properties.html#20113" class="Bound">x</a>
  <a id="20127" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20135" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20150" class="Symbol">(</a><a id="20151" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20155" class="Symbol">(</a><a id="20156" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20161" href="Cubical.HITs.Pushout.Properties.html#20161" class="Bound">x</a><a id="20162" class="Symbol">))</a> <a id="20165" class="Symbol">=</a> <a id="20167" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20171" href="Cubical.HITs.Pushout.Properties.html#20161" class="Bound">x</a>
  <a id="20175" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20183" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20198" class="Symbol">(</a><a id="20199" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20204" class="Symbol">(</a><a id="20205" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20210" href="Cubical.HITs.Pushout.Properties.html#20210" class="Bound">a</a><a id="20211" class="Symbol">)</a> <a id="20213" href="Cubical.HITs.Pushout.Properties.html#20213" class="Bound">i</a><a id="20214" class="Symbol">)</a> <a id="20216" class="Symbol">=</a> <a id="20218" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20223" href="Cubical.HITs.Pushout.Properties.html#20210" class="Bound">a</a> <a id="20225" href="Cubical.HITs.Pushout.Properties.html#20213" class="Bound">i</a>
  <a id="20229" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="20237" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20252" class="Symbol">(</a><a id="20253" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="20257" class="Symbol">(</a><a id="20258" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20263" href="Cubical.HITs.Pushout.Properties.html#20263" class="Bound">x</a><a id="20264" class="Symbol">))</a> <a id="20267" class="Symbol">=</a> <a id="20269" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20276" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="20284" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20299" class="Symbol">(</a><a id="20300" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20304" class="Symbol">(</a><a id="20305" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20310" href="Cubical.HITs.Pushout.Properties.html#20310" class="Bound">x</a><a id="20311" class="Symbol">))</a> <a id="20314" class="Symbol">=</a> <a id="20316" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20323" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="20331" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20346" class="Symbol">(</a><a id="20347" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20352" class="Symbol">(</a><a id="20353" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="20358" href="Cubical.HITs.Pushout.Properties.html#20358" class="Bound">a</a><a id="20359" class="Symbol">)</a> <a id="20361" href="Cubical.HITs.Pushout.Properties.html#20361" class="Bound">i</a><a id="20362" class="Symbol">)</a> <a id="20364" class="Symbol">=</a> <a id="20366" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20373" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20381" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20396" class="Symbol">(</a><a id="20397" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="20401" href="Cubical.HITs.Pushout.Properties.html#20401" class="Bound">x</a><a id="20402" class="Symbol">)</a> <a id="20404" class="Symbol">=</a> <a id="20406" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20413" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20421" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20436" class="Symbol">(</a><a id="20437" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20441" href="Cubical.HITs.Pushout.Properties.html#20441" class="Bound">x</a><a id="20442" class="Symbol">)</a> <a id="20444" class="Symbol">=</a> <a id="20446" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20453" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20461" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="20476" class="Symbol">(</a><a id="20477" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20482" href="Cubical.HITs.Pushout.Properties.html#20482" class="Bound">a</a> <a id="20484" href="Cubical.HITs.Pushout.Properties.html#20484" class="Bound">i</a><a id="20485" class="Symbol">)</a> <a id="20487" class="Symbol">=</a> <a id="20489" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="20495" class="Comment">-- equivalence of pushouts with arbitrary univeses</a>
<a id="20546" class="Keyword">module</a> <a id="20553" href="Cubical.HITs.Pushout.Properties.html#20553" class="Module">_</a> <a id="20555" class="Symbol">{</a><a id="20556" href="Cubical.HITs.Pushout.Properties.html#20556" class="Bound">ℓA₁</a> <a id="20560" href="Cubical.HITs.Pushout.Properties.html#20560" class="Bound">ℓB₁</a> <a id="20564" href="Cubical.HITs.Pushout.Properties.html#20564" class="Bound">ℓC₁</a> <a id="20568" href="Cubical.HITs.Pushout.Properties.html#20568" class="Bound">ℓA₂</a> <a id="20572" href="Cubical.HITs.Pushout.Properties.html#20572" class="Bound">ℓB₂</a> <a id="20576" href="Cubical.HITs.Pushout.Properties.html#20576" class="Bound">ℓC₂</a><a id="20579" class="Symbol">}</a>
      <a id="20587" class="Symbol">{</a><a id="20588" href="Cubical.HITs.Pushout.Properties.html#20588" class="Bound">A₁</a> <a id="20591" class="Symbol">:</a> <a id="20593" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20598" href="Cubical.HITs.Pushout.Properties.html#20556" class="Bound">ℓA₁</a><a id="20601" class="Symbol">}</a> <a id="20603" class="Symbol">{</a><a id="20604" href="Cubical.HITs.Pushout.Properties.html#20604" class="Bound">B₁</a> <a id="20607" class="Symbol">:</a> <a id="20609" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20614" href="Cubical.HITs.Pushout.Properties.html#20560" class="Bound">ℓB₁</a><a id="20617" class="Symbol">}</a> <a id="20619" class="Symbol">{</a><a id="20620" href="Cubical.HITs.Pushout.Properties.html#20620" class="Bound">C₁</a> <a id="20623" class="Symbol">:</a> <a id="20625" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20630" href="Cubical.HITs.Pushout.Properties.html#20564" class="Bound">ℓC₁</a><a id="20633" class="Symbol">}</a>
      <a id="20641" class="Symbol">{</a><a id="20642" href="Cubical.HITs.Pushout.Properties.html#20642" class="Bound">A₂</a> <a id="20645" class="Symbol">:</a> <a id="20647" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20652" href="Cubical.HITs.Pushout.Properties.html#20568" class="Bound">ℓA₂</a><a id="20655" class="Symbol">}</a> <a id="20657" class="Symbol">{</a><a id="20658" href="Cubical.HITs.Pushout.Properties.html#20658" class="Bound">B₂</a> <a id="20661" class="Symbol">:</a> <a id="20663" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20668" href="Cubical.HITs.Pushout.Properties.html#20572" class="Bound">ℓB₂</a><a id="20671" class="Symbol">}</a> <a id="20673" class="Symbol">{</a><a id="20674" href="Cubical.HITs.Pushout.Properties.html#20674" class="Bound">C₂</a> <a id="20677" class="Symbol">:</a> <a id="20679" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20684" href="Cubical.HITs.Pushout.Properties.html#20576" class="Bound">ℓC₂</a><a id="20687" class="Symbol">}</a>
      <a id="20695" class="Symbol">(</a><a id="20696" href="Cubical.HITs.Pushout.Properties.html#20696" class="Bound">f₁</a> <a id="20699" class="Symbol">:</a> <a id="20701" href="Cubical.HITs.Pushout.Properties.html#20588" class="Bound">A₁</a> <a id="20704" class="Symbol">→</a> <a id="20706" href="Cubical.HITs.Pushout.Properties.html#20604" class="Bound">B₁</a><a id="20708" class="Symbol">)</a> <a id="20710" class="Symbol">(</a><a id="20711" href="Cubical.HITs.Pushout.Properties.html#20711" class="Bound">g₁</a> <a id="20714" class="Symbol">:</a> <a id="20716" href="Cubical.HITs.Pushout.Properties.html#20588" class="Bound">A₁</a> <a id="20719" class="Symbol">→</a> <a id="20721" href="Cubical.HITs.Pushout.Properties.html#20620" class="Bound">C₁</a><a id="20723" class="Symbol">)</a>
      <a id="20731" class="Symbol">(</a><a id="20732" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="20735" class="Symbol">:</a> <a id="20737" href="Cubical.HITs.Pushout.Properties.html#20642" class="Bound">A₂</a> <a id="20740" class="Symbol">→</a> <a id="20742" href="Cubical.HITs.Pushout.Properties.html#20658" class="Bound">B₂</a><a id="20744" class="Symbol">)</a> <a id="20746" class="Symbol">(</a><a id="20747" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a> <a id="20750" class="Symbol">:</a> <a id="20752" href="Cubical.HITs.Pushout.Properties.html#20642" class="Bound">A₂</a> <a id="20755" class="Symbol">→</a> <a id="20757" href="Cubical.HITs.Pushout.Properties.html#20674" class="Bound">C₂</a><a id="20759" class="Symbol">)</a>
      <a id="20767" class="Symbol">(</a><a id="20768" href="Cubical.HITs.Pushout.Properties.html#20768" class="Bound">A≃</a> <a id="20771" class="Symbol">:</a> <a id="20773" href="Cubical.HITs.Pushout.Properties.html#20588" class="Bound">A₁</a> <a id="20776" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="20778" href="Cubical.HITs.Pushout.Properties.html#20642" class="Bound">A₂</a><a id="20780" class="Symbol">)</a> <a id="20782" class="Symbol">(</a><a id="20783" href="Cubical.HITs.Pushout.Properties.html#20783" class="Bound">B≃</a> <a id="20786" class="Symbol">:</a> <a id="20788" href="Cubical.HITs.Pushout.Properties.html#20604" class="Bound">B₁</a> <a id="20791" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="20793" href="Cubical.HITs.Pushout.Properties.html#20658" class="Bound">B₂</a><a id="20795" class="Symbol">)</a> <a id="20797" class="Symbol">(</a><a id="20798" href="Cubical.HITs.Pushout.Properties.html#20798" class="Bound">C≃</a> <a id="20801" class="Symbol">:</a> <a id="20803" href="Cubical.HITs.Pushout.Properties.html#20620" class="Bound">C₁</a> <a id="20806" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="20808" href="Cubical.HITs.Pushout.Properties.html#20674" class="Bound">C₂</a><a id="20810" class="Symbol">)</a>
      <a id="20818" class="Symbol">(</a><a id="20819" href="Cubical.HITs.Pushout.Properties.html#20819" class="Bound">id1</a> <a id="20823" class="Symbol">:</a> <a id="20825" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20829" href="Cubical.HITs.Pushout.Properties.html#20783" class="Bound">B≃</a> <a id="20832" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="20834" href="Cubical.HITs.Pushout.Properties.html#20696" class="Bound">f₁</a> <a id="20837" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20839" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="20842" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="20844" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20848" href="Cubical.HITs.Pushout.Properties.html#20768" class="Bound">A≃</a><a id="20850" class="Symbol">)</a>
      <a id="20858" class="Symbol">(</a><a id="20859" href="Cubical.HITs.Pushout.Properties.html#20859" class="Bound">id2</a> <a id="20863" class="Symbol">:</a> <a id="20865" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20869" href="Cubical.HITs.Pushout.Properties.html#20798" class="Bound">C≃</a> <a id="20872" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="20874" href="Cubical.HITs.Pushout.Properties.html#20711" class="Bound">g₁</a> <a id="20877" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20879" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a> <a id="20882" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="20884" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20888" href="Cubical.HITs.Pushout.Properties.html#20768" class="Bound">A≃</a><a id="20890" class="Symbol">)</a> <a id="20892" class="Keyword">where</a>
  <a id="20900" class="Keyword">private</a>
    <a id="20912" href="Cubical.HITs.Pushout.Properties.html#20912" class="Function">ℓ*</a> <a id="20915" class="Symbol">=</a> <a id="20917" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20923" href="Cubical.HITs.Pushout.Properties.html#20556" class="Bound">ℓA₁</a> <a id="20927" class="Symbol">(</a><a id="20928" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20934" href="Cubical.HITs.Pushout.Properties.html#20568" class="Bound">ℓA₂</a> <a id="20938" class="Symbol">(</a><a id="20939" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20945" href="Cubical.HITs.Pushout.Properties.html#20560" class="Bound">ℓB₁</a> <a id="20949" class="Symbol">(</a><a id="20950" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20956" href="Cubical.HITs.Pushout.Properties.html#20572" class="Bound">ℓB₂</a> <a id="20960" class="Symbol">(</a><a id="20961" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20967" href="Cubical.HITs.Pushout.Properties.html#20564" class="Bound">ℓC₁</a> <a id="20971" href="Cubical.HITs.Pushout.Properties.html#20576" class="Bound">ℓC₂</a><a id="20974" class="Symbol">))))</a>

    <a id="20984" href="Cubical.HITs.Pushout.Properties.html#20984" class="Function">pushoutIso→</a> <a id="20996" class="Symbol">:</a> <a id="20998" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="21006" href="Cubical.HITs.Pushout.Properties.html#20696" class="Bound">f₁</a> <a id="21009" href="Cubical.HITs.Pushout.Properties.html#20711" class="Bound">g₁</a> <a id="21012" class="Symbol">→</a> <a id="21014" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="21022" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="21025" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a>
    <a id="21032" href="Cubical.HITs.Pushout.Properties.html#20984" class="Function">pushoutIso→</a> <a id="21044" class="Symbol">(</a><a id="21045" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="21049" href="Cubical.HITs.Pushout.Properties.html#21049" class="Bound">x</a><a id="21050" class="Symbol">)</a> <a id="21052" class="Symbol">=</a> <a id="21054" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="21058" class="Symbol">(</a><a id="21059" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21063" href="Cubical.HITs.Pushout.Properties.html#20783" class="Bound">B≃</a> <a id="21066" href="Cubical.HITs.Pushout.Properties.html#21049" class="Bound">x</a><a id="21067" class="Symbol">)</a>
    <a id="21073" href="Cubical.HITs.Pushout.Properties.html#20984" class="Function">pushoutIso→</a> <a id="21085" class="Symbol">(</a><a id="21086" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="21090" href="Cubical.HITs.Pushout.Properties.html#21090" class="Bound">x</a><a id="21091" class="Symbol">)</a> <a id="21093" class="Symbol">=</a> <a id="21095" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="21099" class="Symbol">(</a><a id="21100" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21104" href="Cubical.HITs.Pushout.Properties.html#20798" class="Bound">C≃</a> <a id="21107" href="Cubical.HITs.Pushout.Properties.html#21090" class="Bound">x</a><a id="21108" class="Symbol">)</a>
    <a id="21114" href="Cubical.HITs.Pushout.Properties.html#20984" class="Function">pushoutIso→</a> <a id="21126" class="Symbol">(</a><a id="21127" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="21132" href="Cubical.HITs.Pushout.Properties.html#21132" class="Bound">a</a> <a id="21134" href="Cubical.HITs.Pushout.Properties.html#21134" class="Bound">i</a><a id="21135" class="Symbol">)</a> <a id="21137" class="Symbol">=</a>
      <a id="21145" class="Symbol">((λ</a> <a id="21149" href="Cubical.HITs.Pushout.Properties.html#21149" class="Bound">i</a> <a id="21151" class="Symbol">→</a> <a id="21153" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="21157" class="Symbol">(</a><a id="21158" href="Cubical.HITs.Pushout.Properties.html#20819" class="Bound">id1</a> <a id="21162" href="Cubical.HITs.Pushout.Properties.html#21149" class="Bound">i</a> <a id="21164" href="Cubical.HITs.Pushout.Properties.html#21132" class="Bound">a</a><a id="21165" class="Symbol">))</a> <a id="21168" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="21171" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="21176" class="Symbol">(</a><a id="21177" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21181" href="Cubical.HITs.Pushout.Properties.html#20768" class="Bound">A≃</a> <a id="21184" href="Cubical.HITs.Pushout.Properties.html#21132" class="Bound">a</a><a id="21185" class="Symbol">)</a> <a id="21187" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="21190" class="Symbol">λ</a> <a id="21192" href="Cubical.HITs.Pushout.Properties.html#21192" class="Bound">i</a> <a id="21194" class="Symbol">→</a> <a id="21196" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="21200" class="Symbol">(</a><a id="21201" href="Cubical.HITs.Pushout.Properties.html#20859" class="Bound">id2</a> <a id="21205" class="Symbol">(</a><a id="21206" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21208" href="Cubical.HITs.Pushout.Properties.html#21192" class="Bound">i</a><a id="21209" class="Symbol">)</a> <a id="21211" href="Cubical.HITs.Pushout.Properties.html#21132" class="Bound">a</a><a id="21212" class="Symbol">))</a> <a id="21215" href="Cubical.HITs.Pushout.Properties.html#21134" class="Bound">i</a>

    <a id="21222" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a> <a id="21234" class="Symbol">:</a> <a id="21236" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21240" class="Symbol">(</a><a id="21241" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="21249" href="Cubical.HITs.Pushout.Properties.html#20696" class="Bound">f₁</a> <a id="21252" href="Cubical.HITs.Pushout.Properties.html#20711" class="Bound">g₁</a><a id="21254" class="Symbol">)</a> <a id="21256" class="Symbol">(</a><a id="21257" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="21265" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="21268" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a><a id="21270" class="Symbol">)</a>
    <a id="21276" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a> <a id="21288" class="Symbol">=</a>
        <a id="21298" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="21306" class="Symbol">(</a><a id="21307" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="21322" href="Cubical.HITs.Pushout.Properties.html#20912" class="Function">ℓ*</a> <a id="21325" href="Cubical.HITs.Pushout.Properties.html#20696" class="Bound">f₁</a> <a id="21328" href="Cubical.HITs.Pushout.Properties.html#20711" class="Bound">g₁</a><a id="21330" class="Symbol">)</a>
          <a id="21342" class="Symbol">(</a><a id="21343" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="21351" class="Symbol">(</a><a id="21352" href="Cubical.HITs.Pushout.Properties.html#19082" class="Function">pushoutIso&#39;</a> <a id="21364" class="Symbol">_</a> <a id="21366" class="Symbol">_</a> <a id="21368" class="Symbol">_</a> <a id="21370" class="Symbol">_</a>
            <a id="21384" class="Symbol">(</a><a id="21385" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="21395" href="Cubical.HITs.Pushout.Properties.html#20768" class="Bound">A≃</a><a id="21397" class="Symbol">)</a>
            <a id="21411" class="Symbol">(</a><a id="21412" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="21422" href="Cubical.HITs.Pushout.Properties.html#20783" class="Bound">B≃</a><a id="21424" class="Symbol">)</a>
            <a id="21438" class="Symbol">(</a><a id="21439" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="21449" href="Cubical.HITs.Pushout.Properties.html#20798" class="Bound">C≃</a><a id="21451" class="Symbol">)</a>
            <a id="21465" class="Symbol">(</a><a id="21466" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="21473" class="Symbol">(λ</a> <a id="21476" class="Symbol">{</a> <a id="21478" class="Symbol">(</a><a id="21479" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="21484" href="Cubical.HITs.Pushout.Properties.html#21484" class="Bound">x</a><a id="21485" class="Symbol">)</a> <a id="21487" class="Symbol">→</a> <a id="21489" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21494" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="21499" class="Symbol">(</a><a id="21500" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="21508" href="Cubical.HITs.Pushout.Properties.html#20819" class="Bound">id1</a> <a id="21512" href="Cubical.HITs.Pushout.Properties.html#21484" class="Bound">x</a><a id="21513" class="Symbol">)}))</a>
            <a id="21530" class="Symbol">(</a><a id="21531" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="21538" class="Symbol">(λ</a> <a id="21541" class="Symbol">{</a> <a id="21543" class="Symbol">(</a><a id="21544" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="21549" href="Cubical.HITs.Pushout.Properties.html#21549" class="Bound">x</a><a id="21550" class="Symbol">)</a> <a id="21552" class="Symbol">→</a> <a id="21554" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21559" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="21564" class="Symbol">(</a><a id="21565" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="21573" href="Cubical.HITs.Pushout.Properties.html#20859" class="Bound">id2</a> <a id="21577" href="Cubical.HITs.Pushout.Properties.html#21549" class="Bound">x</a><a id="21578" class="Symbol">)})))</a>
          <a id="21594" class="Symbol">(</a><a id="21595" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="21602" class="Symbol">(</a><a id="21603" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="21618" href="Cubical.HITs.Pushout.Properties.html#20912" class="Function">ℓ*</a> <a id="21621" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="21624" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a><a id="21626" class="Symbol">)))</a>

    <a id="21635" href="Cubical.HITs.Pushout.Properties.html#21635" class="Function">pushoutIso→≡</a> <a id="21648" class="Symbol">:</a> <a id="21650" class="Symbol">(</a><a id="21651" href="Cubical.HITs.Pushout.Properties.html#21651" class="Bound">x</a> <a id="21653" class="Symbol">:</a> <a id="21655" class="Symbol">_)</a> <a id="21658" class="Symbol">→</a> <a id="21660" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21668" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a> <a id="21680" href="Cubical.HITs.Pushout.Properties.html#21651" class="Bound">x</a> <a id="21682" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21684" href="Cubical.HITs.Pushout.Properties.html#20984" class="Function">pushoutIso→</a> <a id="21696" href="Cubical.HITs.Pushout.Properties.html#21651" class="Bound">x</a>
    <a id="21702" href="Cubical.HITs.Pushout.Properties.html#21635" class="Function">pushoutIso→≡</a> <a id="21715" class="Symbol">(</a><a id="21716" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="21720" href="Cubical.HITs.Pushout.Properties.html#21720" class="Bound">x</a><a id="21721" class="Symbol">)</a> <a id="21723" class="Symbol">=</a> <a id="21725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="21734" href="Cubical.HITs.Pushout.Properties.html#21635" class="Function">pushoutIso→≡</a> <a id="21747" class="Symbol">(</a><a id="21748" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="21752" href="Cubical.HITs.Pushout.Properties.html#21752" class="Bound">x</a><a id="21753" class="Symbol">)</a> <a id="21755" class="Symbol">=</a> <a id="21757" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="21766" href="Cubical.HITs.Pushout.Properties.html#21635" class="Function">pushoutIso→≡</a> <a id="21779" class="Symbol">(</a><a id="21780" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="21785" href="Cubical.HITs.Pushout.Properties.html#21785" class="Bound">a</a> <a id="21787" href="Cubical.HITs.Pushout.Properties.html#21787" class="Bound">i</a><a id="21788" class="Symbol">)</a> <a id="21790" href="Cubical.HITs.Pushout.Properties.html#21790" class="Bound">j</a> <a id="21792" class="Symbol">=</a>
      <a id="21800" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="21808" class="Symbol">(</a><a id="21809" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21817" class="Symbol">(</a><a id="21818" href="Cubical.HITs.Pushout.Properties.html#19880" class="Function">PushoutLiftIso</a> <a id="21833" href="Cubical.HITs.Pushout.Properties.html#20912" class="Function">ℓ*</a> <a id="21836" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="21839" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a><a id="21841" class="Symbol">))</a>
            <a id="21856" class="Symbol">(λ</a> <a id="21859" href="Cubical.HITs.Pushout.Properties.html#21859" class="Bound">i</a> <a id="21861" class="Symbol">→</a> <a id="21863" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="21867" class="Symbol">(</a><a id="21868" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="21873" class="Symbol">(</a><a id="21874" href="Cubical.HITs.Pushout.Properties.html#20819" class="Bound">id1</a> <a id="21878" href="Cubical.HITs.Pushout.Properties.html#21859" class="Bound">i</a> <a id="21880" href="Cubical.HITs.Pushout.Properties.html#21785" class="Bound">a</a><a id="21881" class="Symbol">)))</a>
            <a id="21897" class="Symbol">(</a><a id="21898" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="21903" class="Symbol">(</a><a id="21904" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="21909" class="Symbol">(</a><a id="21910" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21914" href="Cubical.HITs.Pushout.Properties.html#20768" class="Bound">A≃</a> <a id="21917" href="Cubical.HITs.Pushout.Properties.html#21785" class="Bound">a</a><a id="21918" class="Symbol">)))</a>
            <a id="21934" class="Symbol">(λ</a> <a id="21937" href="Cubical.HITs.Pushout.Properties.html#21937" class="Bound">i</a> <a id="21939" class="Symbol">→</a> <a id="21941" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="21945" class="Symbol">(</a><a id="21946" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="21951" class="Symbol">(</a><a id="21952" href="Cubical.HITs.Pushout.Properties.html#20859" class="Bound">id2</a> <a id="21956" class="Symbol">(</a><a id="21957" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21959" href="Cubical.HITs.Pushout.Properties.html#21937" class="Bound">i</a><a id="21960" class="Symbol">)</a> <a id="21962" href="Cubical.HITs.Pushout.Properties.html#21785" class="Bound">a</a><a id="21963" class="Symbol">)))</a> <a id="21967" href="Cubical.HITs.Pushout.Properties.html#21790" class="Bound">j</a> <a id="21969" href="Cubical.HITs.Pushout.Properties.html#21787" class="Bound">i</a>

  <a id="21974" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="21985" class="Symbol">:</a> <a id="21987" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21991" class="Symbol">(</a><a id="21992" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22000" href="Cubical.HITs.Pushout.Properties.html#20696" class="Bound">f₁</a> <a id="22003" href="Cubical.HITs.Pushout.Properties.html#20711" class="Bound">g₁</a><a id="22005" class="Symbol">)</a> <a id="22007" class="Symbol">(</a><a id="22008" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22016" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="22019" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a><a id="22021" class="Symbol">)</a>
  <a id="22025" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="22029" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="22040" class="Symbol">=</a> <a id="22042" href="Cubical.HITs.Pushout.Properties.html#20984" class="Function">pushoutIso→</a>
  <a id="22056" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="22060" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="22071" class="Symbol">=</a> <a id="22073" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="22077" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a>
  <a id="22091" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="22095" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="22106" href="Cubical.HITs.Pushout.Properties.html#22106" class="Bound">x</a> <a id="22108" class="Symbol">=</a>
    <a id="22114" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22118" class="Symbol">(</a><a id="22119" href="Cubical.HITs.Pushout.Properties.html#21635" class="Function">pushoutIso→≡</a> <a id="22132" class="Symbol">(</a><a id="22133" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="22137" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a> <a id="22149" href="Cubical.HITs.Pushout.Properties.html#22106" class="Bound">x</a><a id="22150" class="Symbol">))</a> <a id="22153" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22155" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="22159" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a> <a id="22171" href="Cubical.HITs.Pushout.Properties.html#22106" class="Bound">x</a>
  <a id="22175" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="22179" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="22190" href="Cubical.HITs.Pushout.Properties.html#22190" class="Bound">x</a> <a id="22192" class="Symbol">=</a>
    <a id="22198" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22203" class="Symbol">(</a><a id="22204" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="22208" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a><a id="22219" class="Symbol">)</a> <a id="22221" class="Symbol">(</a><a id="22222" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22226" class="Symbol">(</a><a id="22227" href="Cubical.HITs.Pushout.Properties.html#21635" class="Function">pushoutIso→≡</a> <a id="22240" href="Cubical.HITs.Pushout.Properties.html#22190" class="Bound">x</a><a id="22241" class="Symbol">))</a> <a id="22244" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22246" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="22250" href="Cubical.HITs.Pushout.Properties.html#21222" class="Function">pushoutIso*</a> <a id="22262" href="Cubical.HITs.Pushout.Properties.html#22190" class="Bound">x</a>

  <a id="22267" href="Cubical.HITs.Pushout.Properties.html#22267" class="Function">pushoutEquiv</a> <a id="22280" class="Symbol">:</a> <a id="22282" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22290" href="Cubical.HITs.Pushout.Properties.html#20696" class="Bound">f₁</a> <a id="22293" href="Cubical.HITs.Pushout.Properties.html#20711" class="Bound">g₁</a> <a id="22296" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="22298" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22306" href="Cubical.HITs.Pushout.Properties.html#20732" class="Bound">f₂</a> <a id="22309" href="Cubical.HITs.Pushout.Properties.html#20747" class="Bound">g₂</a>
  <a id="22314" href="Cubical.HITs.Pushout.Properties.html#22267" class="Function">pushoutEquiv</a> <a id="22327" class="Symbol">=</a> <a id="22329" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="22340" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a>

<a id="22352" class="Comment">-- Pushouts commute with Σ</a>
<a id="22379" class="Keyword">module</a> <a id="22386" href="Cubical.HITs.Pushout.Properties.html#22386" class="Module">_</a> <a id="22388" class="Symbol">{</a><a id="22389" href="Cubical.HITs.Pushout.Properties.html#22389" class="Bound">ℓ</a> <a id="22391" href="Cubical.HITs.Pushout.Properties.html#22391" class="Bound">ℓ&#39;</a> <a id="22394" href="Cubical.HITs.Pushout.Properties.html#22394" class="Bound">ℓ&#39;&#39;</a> <a id="22398" href="Cubical.HITs.Pushout.Properties.html#22398" class="Bound">ℓ&#39;&#39;&#39;</a><a id="22402" class="Symbol">}</a> <a id="22404" class="Symbol">{</a><a id="22405" href="Cubical.HITs.Pushout.Properties.html#22405" class="Bound">A</a> <a id="22407" class="Symbol">:</a> <a id="22409" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22414" href="Cubical.HITs.Pushout.Properties.html#22389" class="Bound">ℓ</a><a id="22415" class="Symbol">}</a> <a id="22417" class="Symbol">{</a><a id="22418" href="Cubical.HITs.Pushout.Properties.html#22418" class="Bound">B</a> <a id="22420" class="Symbol">:</a> <a id="22422" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22427" href="Cubical.HITs.Pushout.Properties.html#22391" class="Bound">ℓ&#39;</a><a id="22429" class="Symbol">}</a> <a id="22431" class="Symbol">{</a><a id="22432" href="Cubical.HITs.Pushout.Properties.html#22432" class="Bound">C</a> <a id="22434" class="Symbol">:</a> <a id="22436" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22441" href="Cubical.HITs.Pushout.Properties.html#22394" class="Bound">ℓ&#39;&#39;</a><a id="22444" class="Symbol">}</a>
  <a id="22448" class="Symbol">(</a><a id="22449" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="22451" class="Symbol">:</a> <a id="22453" href="Cubical.HITs.Pushout.Properties.html#22405" class="Bound">A</a> <a id="22455" class="Symbol">→</a> <a id="22457" href="Cubical.HITs.Pushout.Properties.html#22418" class="Bound">B</a><a id="22458" class="Symbol">)</a> <a id="22460" class="Symbol">(</a><a id="22461" href="Cubical.HITs.Pushout.Properties.html#22461" class="Bound">g</a> <a id="22463" class="Symbol">:</a> <a id="22465" href="Cubical.HITs.Pushout.Properties.html#22405" class="Bound">A</a> <a id="22467" class="Symbol">→</a> <a id="22469" href="Cubical.HITs.Pushout.Properties.html#22432" class="Bound">C</a><a id="22470" class="Symbol">)</a> <a id="22472" class="Symbol">(</a><a id="22473" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22475" class="Symbol">:</a> <a id="22477" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22485" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="22487" href="Cubical.HITs.Pushout.Properties.html#22461" class="Bound">g</a> <a id="22489" class="Symbol">→</a> <a id="22491" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22496" href="Cubical.HITs.Pushout.Properties.html#22398" class="Bound">ℓ&#39;&#39;&#39;</a><a id="22500" class="Symbol">)</a> <a id="22502" class="Keyword">where</a>
  <a id="22510" class="Keyword">open</a> <a id="22515" href="Cubical.HITs.Pushout.Flattening.html#696" class="Module">FlatteningLemma</a> <a id="22531" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="22533" href="Cubical.HITs.Pushout.Properties.html#22461" class="Bound">g</a> <a id="22535" class="Symbol">(</a><a id="22536" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22538" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="22540" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a><a id="22543" class="Symbol">)</a> <a id="22545" class="Symbol">(</a><a id="22546" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22548" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="22550" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="22553" class="Symbol">)</a> <a id="22555" class="Symbol">(λ</a> <a id="22558" href="Cubical.HITs.Pushout.Properties.html#22558" class="Bound">a</a> <a id="22560" class="Symbol">→</a> <a id="22562" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="22573" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22575" class="Symbol">(</a><a id="22576" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22581" href="Cubical.HITs.Pushout.Properties.html#22558" class="Bound">a</a><a id="22582" class="Symbol">))</a>

  <a id="22588" href="Cubical.HITs.Pushout.Properties.html#22588" class="Function">PushoutΣL</a> <a id="22598" class="Symbol">:</a> <a id="22600" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="22603" href="Cubical.HITs.Pushout.Properties.html#22603" class="Bound">a</a> <a id="22605" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="22607" href="Cubical.HITs.Pushout.Properties.html#22405" class="Bound">A</a> <a id="22609" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="22611" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22613" class="Symbol">(</a><a id="22614" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22618" class="Symbol">(</a><a id="22619" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="22621" href="Cubical.HITs.Pushout.Properties.html#22603" class="Bound">a</a><a id="22622" class="Symbol">))</a> <a id="22625" class="Symbol">→</a> <a id="22627" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="22630" href="Cubical.HITs.Pushout.Properties.html#22630" class="Bound">b</a> <a id="22632" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="22634" href="Cubical.HITs.Pushout.Properties.html#22418" class="Bound">B</a> <a id="22636" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="22638" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22640" class="Symbol">(</a><a id="22641" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22645" href="Cubical.HITs.Pushout.Properties.html#22630" class="Bound">b</a><a id="22646" class="Symbol">)</a>
  <a id="22650" href="Cubical.HITs.Pushout.Properties.html#22588" class="Function">PushoutΣL</a> <a id="22660" class="Symbol">(</a><a id="22661" href="Cubical.HITs.Pushout.Properties.html#22661" class="Bound">a</a> <a id="22663" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22665" href="Cubical.HITs.Pushout.Properties.html#22665" class="Bound">x</a><a id="22666" class="Symbol">)</a> <a id="22668" class="Symbol">=</a> <a id="22670" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="22672" href="Cubical.HITs.Pushout.Properties.html#22661" class="Bound">a</a> <a id="22674" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22676" href="Cubical.HITs.Pushout.Properties.html#22665" class="Bound">x</a>

  <a id="22681" href="Cubical.HITs.Pushout.Properties.html#22681" class="Function">PushoutΣR</a> <a id="22691" class="Symbol">:</a> <a id="22693" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="22696" href="Cubical.HITs.Pushout.Properties.html#22696" class="Bound">a</a> <a id="22698" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="22700" href="Cubical.HITs.Pushout.Properties.html#22405" class="Bound">A</a> <a id="22702" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="22704" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22706" class="Symbol">(</a><a id="22707" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22711" class="Symbol">(</a><a id="22712" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="22714" href="Cubical.HITs.Pushout.Properties.html#22696" class="Bound">a</a><a id="22715" class="Symbol">))</a> <a id="22718" class="Symbol">→</a> <a id="22720" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="22723" href="Cubical.HITs.Pushout.Properties.html#22723" class="Bound">c</a> <a id="22725" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="22727" href="Cubical.HITs.Pushout.Properties.html#22432" class="Bound">C</a> <a id="22729" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="22731" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22733" class="Symbol">(</a><a id="22734" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22738" href="Cubical.HITs.Pushout.Properties.html#22723" class="Bound">c</a><a id="22739" class="Symbol">)</a>
  <a id="22743" href="Cubical.HITs.Pushout.Properties.html#22681" class="Function">PushoutΣR</a> <a id="22753" class="Symbol">(</a><a id="22754" href="Cubical.HITs.Pushout.Properties.html#22754" class="Bound">a</a> <a id="22756" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22758" href="Cubical.HITs.Pushout.Properties.html#22758" class="Bound">x</a><a id="22759" class="Symbol">)</a> <a id="22761" class="Symbol">=</a> <a id="22763" href="Cubical.HITs.Pushout.Properties.html#22461" class="Bound">g</a> <a id="22765" href="Cubical.HITs.Pushout.Properties.html#22754" class="Bound">a</a> <a id="22767" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22769" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22775" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22777" class="Symbol">(</a><a id="22778" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22783" href="Cubical.HITs.Pushout.Properties.html#22754" class="Bound">a</a><a id="22784" class="Symbol">)</a> <a id="22786" href="Cubical.HITs.Pushout.Properties.html#22758" class="Bound">x</a>

  <a id="22791" href="Cubical.HITs.Pushout.Properties.html#22791" class="Function">PushoutΣ</a> <a id="22800" class="Symbol">:</a> <a id="22802" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22807" class="Symbol">_</a>
  <a id="22811" href="Cubical.HITs.Pushout.Properties.html#22791" class="Function">PushoutΣ</a> <a id="22820" class="Symbol">=</a> <a id="22822" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22830" href="Cubical.HITs.Pushout.Properties.html#22588" class="Function">PushoutΣL</a> <a id="22840" href="Cubical.HITs.Pushout.Properties.html#22681" class="Function">PushoutΣR</a>

  <a id="22853" href="Cubical.HITs.Pushout.Properties.html#22853" class="Function">repairLeft</a> <a id="22864" class="Symbol">:</a> <a id="22866" class="Symbol">(</a><a id="22867" href="Cubical.HITs.Pushout.Properties.html#22867" class="Bound">a</a> <a id="22869" class="Symbol">:</a> <a id="22871" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22879" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="22881" href="Cubical.HITs.Pushout.Properties.html#22461" class="Bound">g</a><a id="22882" class="Symbol">)</a> <a id="22884" class="Symbol">→</a> <a id="22886" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="22888" href="Cubical.HITs.Pushout.Properties.html#22867" class="Bound">a</a> <a id="22890" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="22892" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="22894" href="Cubical.HITs.Pushout.Properties.html#22867" class="Bound">a</a>
  <a id="22898" href="Cubical.HITs.Pushout.Properties.html#22853" class="Function">repairLeft</a> <a id="22909" class="Symbol">(</a><a id="22910" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22914" href="Cubical.HITs.Pushout.Properties.html#22914" class="Bound">x</a><a id="22915" class="Symbol">)</a> <a id="22917" class="Symbol">=</a> <a id="22919" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="22927" class="Symbol">_</a>
  <a id="22931" href="Cubical.HITs.Pushout.Properties.html#22853" class="Function">repairLeft</a> <a id="22942" class="Symbol">(</a><a id="22943" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22947" href="Cubical.HITs.Pushout.Properties.html#22947" class="Bound">x</a><a id="22948" class="Symbol">)</a> <a id="22950" class="Symbol">=</a> <a id="22952" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="22960" class="Symbol">_</a>
  <a id="22964" href="Cubical.HITs.Pushout.Properties.html#22853" class="Function">repairLeft</a> <a id="22975" class="Symbol">(</a><a id="22976" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22981" href="Cubical.HITs.Pushout.Properties.html#22981" class="Bound">a</a> <a id="22983" href="Cubical.HITs.Pushout.Properties.html#22983" class="Bound">i</a><a id="22984" class="Symbol">)</a> <a id="22986" class="Symbol">=</a> <a id="22988" href="Cubical.HITs.Pushout.Properties.html#23009" class="Function">help</a> <a id="22993" href="Cubical.HITs.Pushout.Properties.html#22983" class="Bound">i</a>
    <a id="22999" class="Keyword">where</a>
    <a id="23009" href="Cubical.HITs.Pushout.Properties.html#23009" class="Function">help</a> <a id="23014" class="Symbol">:</a> <a id="23016" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="23022" class="Symbol">(λ</a> <a id="23025" href="Cubical.HITs.Pushout.Properties.html#23025" class="Bound">i</a> <a id="23027" class="Symbol">→</a> <a id="23029" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="23031" class="Symbol">(</a><a id="23032" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23037" href="Cubical.HITs.Pushout.Properties.html#22981" class="Bound">a</a> <a id="23039" href="Cubical.HITs.Pushout.Properties.html#23025" class="Bound">i</a><a id="23040" class="Symbol">)</a> <a id="23042" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23044" href="Cubical.HITs.Pushout.Flattening.html#889" class="Function">E</a> <a id="23046" class="Symbol">(</a><a id="23047" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23052" href="Cubical.HITs.Pushout.Properties.html#22981" class="Bound">a</a> <a id="23054" href="Cubical.HITs.Pushout.Properties.html#23025" class="Bound">i</a><a id="23055" class="Symbol">))</a> <a id="23058" class="Symbol">(</a><a id="23059" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="23067" class="Symbol">_)</a> <a id="23070" class="Symbol">(</a><a id="23071" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="23079" class="Symbol">_)</a>
    <a id="23086" href="Cubical.HITs.Pushout.Properties.html#23009" class="Function">help</a> <a id="23091" class="Symbol">=</a> <a id="23093" href="Cubical.Data.Sigma.Properties.html#13786" class="Function">ΣPathPProp</a> <a id="23104" class="Symbol">(λ</a> <a id="23107" href="Cubical.HITs.Pushout.Properties.html#23107" class="Bound">_</a> <a id="23109" class="Symbol">→</a> <a id="23111" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="23125" class="Symbol">_)</a>
                      <a id="23150" class="Symbol">(</a><a id="23151" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="23159" class="Symbol">(</a><a id="23160" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="23167" class="Symbol">λ</a> <a id="23169" href="Cubical.HITs.Pushout.Properties.html#23169" class="Bound">x</a> <a id="23171" class="Symbol">→</a>
                        <a id="23197" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="23211" class="Symbol">_</a> <a id="23213" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="23215" href="Cubical.Foundations.Transport.html#2886" class="Function">substSubst⁻</a> <a id="23227" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="23229" class="Symbol">(</a><a id="23230" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23235" href="Cubical.HITs.Pushout.Properties.html#22981" class="Bound">a</a><a id="23236" class="Symbol">)</a> <a id="23238" href="Cubical.HITs.Pushout.Properties.html#23169" class="Bound">x</a><a id="23239" class="Symbol">))</a>

  <a id="23245" href="Cubical.HITs.Pushout.Properties.html#23245" class="Function">ΣPushout≃PushoutΣ</a> <a id="23263" class="Symbol">:</a> <a id="23265" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="23267" class="Symbol">(</a><a id="23268" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="23276" href="Cubical.HITs.Pushout.Properties.html#22449" class="Bound">f</a> <a id="23278" href="Cubical.HITs.Pushout.Properties.html#22461" class="Bound">g</a><a id="23279" class="Symbol">)</a> <a id="23281" href="Cubical.HITs.Pushout.Properties.html#22473" class="Bound">X</a> <a id="23283" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23285" href="Cubical.HITs.Pushout.Properties.html#22791" class="Function">PushoutΣ</a>
  <a id="23296" href="Cubical.HITs.Pushout.Properties.html#23245" class="Function">ΣPushout≃PushoutΣ</a> <a id="23314" class="Symbol">=</a>
    <a id="23320" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="23330" class="Symbol">(</a><a id="23331" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="23348" href="Cubical.HITs.Pushout.Properties.html#22853" class="Function">repairLeft</a><a id="23358" class="Symbol">)</a> <a id="23360" href="Cubical.HITs.Pushout.Flattening.html#3551" class="Function">flatten</a>

<a id="23369" class="Keyword">module</a> <a id="23376" href="Cubical.HITs.Pushout.Properties.html#23376" class="Module">_</a> <a id="23378" class="Symbol">{</a><a id="23379" href="Cubical.HITs.Pushout.Properties.html#23379" class="Bound">C</a> <a id="23381" class="Symbol">:</a> <a id="23383" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23388" href="Cubical.HITs.Pushout.Properties.html#1239" class="Generalizable">ℓ</a><a id="23389" class="Symbol">}</a> <a id="23391" class="Symbol">{</a><a id="23392" href="Cubical.HITs.Pushout.Properties.html#23392" class="Bound">B</a> <a id="23394" class="Symbol">:</a> <a id="23396" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23401" href="Cubical.HITs.Pushout.Properties.html#1241" class="Generalizable">ℓ&#39;</a><a id="23403" class="Symbol">}</a> <a id="23405" class="Keyword">where</a>
  <a id="23413" href="Cubical.HITs.Pushout.Properties.html#23413" class="Function">PushoutAlongEquiv→</a> <a id="23432" class="Symbol">:</a> <a id="23434" class="Symbol">{</a><a id="23435" href="Cubical.HITs.Pushout.Properties.html#23435" class="Bound">A</a> <a id="23437" class="Symbol">:</a> <a id="23439" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23444" href="Cubical.HITs.Pushout.Properties.html#23388" class="Bound">ℓ</a><a id="23445" class="Symbol">}</a>
    <a id="23451" class="Symbol">(</a><a id="23452" href="Cubical.HITs.Pushout.Properties.html#23452" class="Bound">e</a> <a id="23454" class="Symbol">:</a> <a id="23456" href="Cubical.HITs.Pushout.Properties.html#23435" class="Bound">A</a> <a id="23458" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23460" href="Cubical.HITs.Pushout.Properties.html#23379" class="Bound">C</a><a id="23461" class="Symbol">)</a> <a id="23463" class="Symbol">(</a><a id="23464" href="Cubical.HITs.Pushout.Properties.html#23464" class="Bound">f</a> <a id="23466" class="Symbol">:</a> <a id="23468" href="Cubical.HITs.Pushout.Properties.html#23435" class="Bound">A</a> <a id="23470" class="Symbol">→</a> <a id="23472" href="Cubical.HITs.Pushout.Properties.html#23392" class="Bound">B</a><a id="23473" class="Symbol">)</a> <a id="23475" class="Symbol">→</a> <a id="23477" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="23485" class="Symbol">(</a><a id="23486" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23490" href="Cubical.HITs.Pushout.Properties.html#23452" class="Bound">e</a><a id="23491" class="Symbol">)</a> <a id="23493" href="Cubical.HITs.Pushout.Properties.html#23464" class="Bound">f</a> <a id="23495" class="Symbol">→</a> <a id="23497" href="Cubical.HITs.Pushout.Properties.html#23392" class="Bound">B</a>
  <a id="23501" href="Cubical.HITs.Pushout.Properties.html#23413" class="Function">PushoutAlongEquiv→</a> <a id="23520" href="Cubical.HITs.Pushout.Properties.html#23520" class="Bound">e</a> <a id="23522" href="Cubical.HITs.Pushout.Properties.html#23522" class="Bound">f</a> <a id="23524" class="Symbol">(</a><a id="23525" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23529" href="Cubical.HITs.Pushout.Properties.html#23529" class="Bound">x</a><a id="23530" class="Symbol">)</a> <a id="23532" class="Symbol">=</a> <a id="23534" href="Cubical.HITs.Pushout.Properties.html#23522" class="Bound">f</a> <a id="23536" class="Symbol">(</a><a id="23537" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="23543" href="Cubical.HITs.Pushout.Properties.html#23520" class="Bound">e</a> <a id="23545" href="Cubical.HITs.Pushout.Properties.html#23529" class="Bound">x</a><a id="23546" class="Symbol">)</a>
  <a id="23550" href="Cubical.HITs.Pushout.Properties.html#23413" class="Function">PushoutAlongEquiv→</a> <a id="23569" href="Cubical.HITs.Pushout.Properties.html#23569" class="Bound">e</a> <a id="23571" href="Cubical.HITs.Pushout.Properties.html#23571" class="Bound">f</a> <a id="23573" class="Symbol">(</a><a id="23574" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23578" href="Cubical.HITs.Pushout.Properties.html#23578" class="Bound">x</a><a id="23579" class="Symbol">)</a> <a id="23581" class="Symbol">=</a> <a id="23583" href="Cubical.HITs.Pushout.Properties.html#23578" class="Bound">x</a>
  <a id="23587" href="Cubical.HITs.Pushout.Properties.html#23413" class="Function">PushoutAlongEquiv→</a> <a id="23606" href="Cubical.HITs.Pushout.Properties.html#23606" class="Bound">e</a> <a id="23608" href="Cubical.HITs.Pushout.Properties.html#23608" class="Bound">f</a> <a id="23610" class="Symbol">(</a><a id="23611" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23616" href="Cubical.HITs.Pushout.Properties.html#23616" class="Bound">a</a> <a id="23618" href="Cubical.HITs.Pushout.Properties.html#23618" class="Bound">i</a><a id="23619" class="Symbol">)</a> <a id="23621" class="Symbol">=</a> <a id="23623" href="Cubical.HITs.Pushout.Properties.html#23608" class="Bound">f</a> <a id="23625" class="Symbol">(</a><a id="23626" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="23632" href="Cubical.HITs.Pushout.Properties.html#23606" class="Bound">e</a> <a id="23634" href="Cubical.HITs.Pushout.Properties.html#23616" class="Bound">a</a> <a id="23636" href="Cubical.HITs.Pushout.Properties.html#23618" class="Bound">i</a><a id="23637" class="Symbol">)</a>

  <a id="23642" class="Keyword">private</a>
    <a id="23654" href="Cubical.HITs.Pushout.Properties.html#23654" class="Function">PushoutAlongEquiv→Cancel</a> <a id="23679" class="Symbol">:</a> <a id="23681" class="Symbol">{</a><a id="23682" href="Cubical.HITs.Pushout.Properties.html#23682" class="Bound">A</a> <a id="23684" class="Symbol">:</a> <a id="23686" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23691" href="Cubical.HITs.Pushout.Properties.html#23388" class="Bound">ℓ</a><a id="23692" class="Symbol">}</a> <a id="23694" class="Symbol">(</a><a id="23695" href="Cubical.HITs.Pushout.Properties.html#23695" class="Bound">e</a> <a id="23697" class="Symbol">:</a> <a id="23699" href="Cubical.HITs.Pushout.Properties.html#23682" class="Bound">A</a> <a id="23701" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23703" href="Cubical.HITs.Pushout.Properties.html#23379" class="Bound">C</a><a id="23704" class="Symbol">)</a> <a id="23706" class="Symbol">(</a><a id="23707" href="Cubical.HITs.Pushout.Properties.html#23707" class="Bound">f</a> <a id="23709" class="Symbol">:</a> <a id="23711" href="Cubical.HITs.Pushout.Properties.html#23682" class="Bound">A</a> <a id="23713" class="Symbol">→</a> <a id="23715" href="Cubical.HITs.Pushout.Properties.html#23392" class="Bound">B</a><a id="23716" class="Symbol">)</a>
      <a id="23724" class="Symbol">→</a> <a id="23726" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="23734" class="Symbol">(</a><a id="23735" href="Cubical.HITs.Pushout.Properties.html#23413" class="Function">PushoutAlongEquiv→</a> <a id="23754" href="Cubical.HITs.Pushout.Properties.html#23695" class="Bound">e</a> <a id="23756" href="Cubical.HITs.Pushout.Properties.html#23707" class="Bound">f</a><a id="23757" class="Symbol">)</a> <a id="23759" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>
    <a id="23767" href="Cubical.HITs.Pushout.Properties.html#23654" class="Function">PushoutAlongEquiv→Cancel</a> <a id="23792" class="Symbol">=</a>
      <a id="23800" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="23807" class="Symbol">(λ</a> <a id="23810" href="Cubical.HITs.Pushout.Properties.html#23810" class="Bound">A</a> <a id="23812" href="Cubical.HITs.Pushout.Properties.html#23812" class="Bound">e</a> <a id="23814" class="Symbol">→</a> <a id="23816" class="Symbol">(</a><a id="23817" href="Cubical.HITs.Pushout.Properties.html#23817" class="Bound">f</a> <a id="23819" class="Symbol">:</a> <a id="23821" href="Cubical.HITs.Pushout.Properties.html#23810" class="Bound">A</a> <a id="23823" class="Symbol">→</a> <a id="23825" href="Cubical.HITs.Pushout.Properties.html#23392" class="Bound">B</a><a id="23826" class="Symbol">)</a>
                    <a id="23848" class="Symbol">→</a> <a id="23850" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="23858" class="Symbol">(</a><a id="23859" href="Cubical.HITs.Pushout.Properties.html#23413" class="Function">PushoutAlongEquiv→</a> <a id="23878" href="Cubical.HITs.Pushout.Properties.html#23812" class="Bound">e</a> <a id="23880" href="Cubical.HITs.Pushout.Properties.html#23817" class="Bound">f</a><a id="23881" class="Symbol">)</a> <a id="23883" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="23886" class="Symbol">)</a>
            <a id="23900" class="Symbol">λ</a> <a id="23902" href="Cubical.HITs.Pushout.Properties.html#23902" class="Bound">f</a> <a id="23904" class="Symbol">→</a> <a id="23906" class="Symbol">λ</a> <a id="23908" class="Symbol">{</a> <a id="23910" class="Symbol">(</a><a id="23911" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23915" href="Cubical.HITs.Pushout.Properties.html#23915" class="Bound">x</a><a id="23916" class="Symbol">)</a> <a id="23918" class="Symbol">→</a> <a id="23920" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23924" class="Symbol">(</a><a id="23925" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23930" href="Cubical.HITs.Pushout.Properties.html#23915" class="Bound">x</a><a id="23931" class="Symbol">)</a>
                      <a id="23955" class="Symbol">;</a> <a id="23957" class="Symbol">(</a><a id="23958" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23962" href="Cubical.HITs.Pushout.Properties.html#23962" class="Bound">x</a><a id="23963" class="Symbol">)</a> <a id="23965" class="Symbol">→</a> <a id="23967" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                      <a id="23994" class="Symbol">;</a> <a id="23996" class="Symbol">(</a><a id="23997" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24002" href="Cubical.HITs.Pushout.Properties.html#24002" class="Bound">a</a> <a id="24004" href="Cubical.HITs.Pushout.Properties.html#24004" class="Bound">i</a><a id="24005" class="Symbol">)</a> <a id="24007" href="Cubical.HITs.Pushout.Properties.html#24007" class="Bound">j</a> <a id="24009" class="Symbol">→</a> <a id="24011" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24016" href="Cubical.HITs.Pushout.Properties.html#24002" class="Bound">a</a> <a id="24018" class="Symbol">(</a><a id="24019" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24021" href="Cubical.HITs.Pushout.Properties.html#24007" class="Bound">j</a> <a id="24023" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24025" href="Cubical.HITs.Pushout.Properties.html#24004" class="Bound">i</a><a id="24026" class="Symbol">)}</a>

  <a id="24032" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="24050" class="Symbol">:</a> <a id="24052" class="Symbol">{</a><a id="24053" href="Cubical.HITs.Pushout.Properties.html#24053" class="Bound">A</a> <a id="24055" class="Symbol">:</a> <a id="24057" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24062" href="Cubical.HITs.Pushout.Properties.html#23388" class="Bound">ℓ</a><a id="24063" class="Symbol">}</a> <a id="24065" class="Symbol">(</a><a id="24066" href="Cubical.HITs.Pushout.Properties.html#24066" class="Bound">e</a> <a id="24068" class="Symbol">:</a> <a id="24070" href="Cubical.HITs.Pushout.Properties.html#24053" class="Bound">A</a> <a id="24072" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="24074" href="Cubical.HITs.Pushout.Properties.html#23379" class="Bound">C</a><a id="24075" class="Symbol">)</a> <a id="24077" class="Symbol">(</a><a id="24078" href="Cubical.HITs.Pushout.Properties.html#24078" class="Bound">f</a> <a id="24080" class="Symbol">:</a> <a id="24082" href="Cubical.HITs.Pushout.Properties.html#24053" class="Bound">A</a> <a id="24084" class="Symbol">→</a> <a id="24086" href="Cubical.HITs.Pushout.Properties.html#23392" class="Bound">B</a><a id="24087" class="Symbol">)</a>
    <a id="24093" class="Symbol">→</a> <a id="24095" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="24099" class="Symbol">(</a><a id="24100" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24108" class="Symbol">(</a><a id="24109" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="24113" href="Cubical.HITs.Pushout.Properties.html#24066" class="Bound">e</a><a id="24114" class="Symbol">)</a> <a id="24116" href="Cubical.HITs.Pushout.Properties.html#24078" class="Bound">f</a><a id="24117" class="Symbol">)</a> <a id="24119" href="Cubical.HITs.Pushout.Properties.html#23392" class="Bound">B</a>
  <a id="24123" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="24131" class="Symbol">(</a><a id="24132" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="24150" href="Cubical.HITs.Pushout.Properties.html#24150" class="Bound">e</a> <a id="24152" href="Cubical.HITs.Pushout.Properties.html#24152" class="Bound">f</a><a id="24153" class="Symbol">)</a> <a id="24155" class="Symbol">=</a> <a id="24157" href="Cubical.HITs.Pushout.Properties.html#23413" class="Function">PushoutAlongEquiv→</a> <a id="24176" href="Cubical.HITs.Pushout.Properties.html#24150" class="Bound">e</a> <a id="24178" href="Cubical.HITs.Pushout.Properties.html#24152" class="Bound">f</a>
  <a id="24182" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="24190" class="Symbol">(</a><a id="24191" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="24209" href="Cubical.HITs.Pushout.Properties.html#24209" class="Bound">e</a> <a id="24211" href="Cubical.HITs.Pushout.Properties.html#24211" class="Bound">f</a><a id="24212" class="Symbol">)</a> <a id="24214" class="Symbol">=</a> <a id="24216" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>
  <a id="24222" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="24230" class="Symbol">(</a><a id="24231" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="24249" href="Cubical.HITs.Pushout.Properties.html#24249" class="Bound">e</a> <a id="24251" href="Cubical.HITs.Pushout.Properties.html#24251" class="Bound">f</a><a id="24252" class="Symbol">)</a> <a id="24254" href="Cubical.HITs.Pushout.Properties.html#24254" class="Bound">x</a> <a id="24256" class="Symbol">=</a> <a id="24258" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="24265" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="24273" class="Symbol">(</a><a id="24274" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="24292" href="Cubical.HITs.Pushout.Properties.html#24292" class="Bound">e</a> <a id="24294" href="Cubical.HITs.Pushout.Properties.html#24294" class="Bound">f</a><a id="24295" class="Symbol">)</a> <a id="24297" class="Symbol">=</a> <a id="24299" href="Cubical.HITs.Pushout.Properties.html#23654" class="Function">PushoutAlongEquiv→Cancel</a> <a id="24324" href="Cubical.HITs.Pushout.Properties.html#24292" class="Bound">e</a> <a id="24326" href="Cubical.HITs.Pushout.Properties.html#24294" class="Bound">f</a>

<a id="24329" class="Keyword">module</a> <a id="PushoutDistr"></a><a id="24336" href="Cubical.HITs.Pushout.Properties.html#24336" class="Module">PushoutDistr</a> <a id="24349" class="Symbol">{</a><a id="24350" href="Cubical.HITs.Pushout.Properties.html#24350" class="Bound">ℓ</a> <a id="24352" href="Cubical.HITs.Pushout.Properties.html#24352" class="Bound">ℓ&#39;</a> <a id="24355" href="Cubical.HITs.Pushout.Properties.html#24355" class="Bound">ℓ&#39;&#39;</a> <a id="24359" href="Cubical.HITs.Pushout.Properties.html#24359" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="24364" class="Symbol">:</a> <a id="24366" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="24371" class="Symbol">}</a>
  <a id="24375" class="Symbol">{</a><a id="24376" href="Cubical.HITs.Pushout.Properties.html#24376" class="Bound">A</a> <a id="24378" class="Symbol">:</a> <a id="24380" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24385" href="Cubical.HITs.Pushout.Properties.html#24350" class="Bound">ℓ</a><a id="24386" class="Symbol">}</a> <a id="24388" class="Symbol">{</a><a id="24389" href="Cubical.HITs.Pushout.Properties.html#24389" class="Bound">B</a> <a id="24391" class="Symbol">:</a> <a id="24393" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24398" href="Cubical.HITs.Pushout.Properties.html#24352" class="Bound">ℓ&#39;</a><a id="24400" class="Symbol">}</a> <a id="24402" class="Symbol">{</a><a id="24403" href="Cubical.HITs.Pushout.Properties.html#24403" class="Bound">C</a> <a id="24405" class="Symbol">:</a> <a id="24407" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24412" href="Cubical.HITs.Pushout.Properties.html#24355" class="Bound">ℓ&#39;&#39;</a><a id="24415" class="Symbol">}</a> <a id="24417" class="Symbol">{</a><a id="24418" href="Cubical.HITs.Pushout.Properties.html#24418" class="Bound">D</a> <a id="24420" class="Symbol">:</a> <a id="24422" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24427" href="Cubical.HITs.Pushout.Properties.html#24359" class="Bound">ℓ&#39;&#39;&#39;</a><a id="24431" class="Symbol">}</a>
  <a id="24435" class="Symbol">(</a><a id="24436" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="24438" class="Symbol">:</a> <a id="24440" href="Cubical.HITs.Pushout.Properties.html#24389" class="Bound">B</a> <a id="24442" class="Symbol">→</a> <a id="24444" href="Cubical.HITs.Pushout.Properties.html#24376" class="Bound">A</a><a id="24445" class="Symbol">)</a> <a id="24447" class="Symbol">(</a><a id="24448" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a> <a id="24450" class="Symbol">:</a> <a id="24452" href="Cubical.HITs.Pushout.Properties.html#24403" class="Bound">C</a> <a id="24454" class="Symbol">→</a> <a id="24456" href="Cubical.HITs.Pushout.Properties.html#24389" class="Bound">B</a><a id="24457" class="Symbol">)</a> <a id="24459" class="Symbol">(</a><a id="24460" href="Cubical.HITs.Pushout.Properties.html#24460" class="Bound">h</a> <a id="24462" class="Symbol">:</a> <a id="24464" href="Cubical.HITs.Pushout.Properties.html#24403" class="Bound">C</a> <a id="24466" class="Symbol">→</a> <a id="24468" href="Cubical.HITs.Pushout.Properties.html#24418" class="Bound">D</a><a id="24469" class="Symbol">)</a> <a id="24471" class="Keyword">where</a>
  <a id="PushoutDistr.PushoutDistrFun"></a><a id="24479" href="Cubical.HITs.Pushout.Properties.html#24479" class="Function">PushoutDistrFun</a> <a id="24495" class="Symbol">:</a> <a id="24497" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24505" class="Symbol">{</a><a id="24506" class="Argument">C</a> <a id="24508" class="Symbol">=</a> <a id="24510" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24518" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a> <a id="24520" href="Cubical.HITs.Pushout.Properties.html#24460" class="Bound">h</a><a id="24521" class="Symbol">}</a> <a id="24523" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="24525" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24529" class="Symbol">→</a> <a id="24531" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24539" class="Symbol">(</a><a id="24540" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="24542" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24544" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a><a id="24545" class="Symbol">)</a> <a id="24547" href="Cubical.HITs.Pushout.Properties.html#24460" class="Bound">h</a>
  <a id="24551" href="Cubical.HITs.Pushout.Properties.html#24479" class="Function">PushoutDistrFun</a> <a id="24567" class="Symbol">(</a><a id="24568" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24572" href="Cubical.HITs.Pushout.Properties.html#24572" class="Bound">x</a><a id="24573" class="Symbol">)</a> <a id="24575" class="Symbol">=</a> <a id="24577" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24581" href="Cubical.HITs.Pushout.Properties.html#24572" class="Bound">x</a>
  <a id="24585" href="Cubical.HITs.Pushout.Properties.html#24479" class="Function">PushoutDistrFun</a> <a id="24601" class="Symbol">(</a><a id="24602" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24606" class="Symbol">(</a><a id="24607" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24611" href="Cubical.HITs.Pushout.Properties.html#24611" class="Bound">x</a><a id="24612" class="Symbol">))</a> <a id="24615" class="Symbol">=</a> <a id="24617" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24621" class="Symbol">(</a><a id="24622" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="24624" href="Cubical.HITs.Pushout.Properties.html#24611" class="Bound">x</a><a id="24625" class="Symbol">)</a>
  <a id="24629" href="Cubical.HITs.Pushout.Properties.html#24479" class="Function">PushoutDistrFun</a> <a id="24645" class="Symbol">(</a><a id="24646" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24650" class="Symbol">(</a><a id="24651" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24655" href="Cubical.HITs.Pushout.Properties.html#24655" class="Bound">x</a><a id="24656" class="Symbol">))</a> <a id="24659" class="Symbol">=</a> <a id="24661" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24665" href="Cubical.HITs.Pushout.Properties.html#24655" class="Bound">x</a>
  <a id="24669" href="Cubical.HITs.Pushout.Properties.html#24479" class="Function">PushoutDistrFun</a> <a id="24685" class="Symbol">(</a><a id="24686" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24690" class="Symbol">(</a><a id="24691" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24696" href="Cubical.HITs.Pushout.Properties.html#24696" class="Bound">a</a> <a id="24698" href="Cubical.HITs.Pushout.Properties.html#24698" class="Bound">i</a><a id="24699" class="Symbol">))</a> <a id="24702" class="Symbol">=</a> <a id="24704" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24709" href="Cubical.HITs.Pushout.Properties.html#24696" class="Bound">a</a> <a id="24711" href="Cubical.HITs.Pushout.Properties.html#24698" class="Bound">i</a>
  <a id="24715" href="Cubical.HITs.Pushout.Properties.html#24479" class="Function">PushoutDistrFun</a> <a id="24731" class="Symbol">(</a><a id="24732" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24737" href="Cubical.HITs.Pushout.Properties.html#24737" class="Bound">a</a> <a id="24739" href="Cubical.HITs.Pushout.Properties.html#24739" class="Bound">i</a><a id="24740" class="Symbol">)</a> <a id="24742" class="Symbol">=</a> <a id="24744" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24748" class="Symbol">(</a><a id="24749" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="24751" href="Cubical.HITs.Pushout.Properties.html#24737" class="Bound">a</a><a id="24752" class="Symbol">)</a>

  <a id="PushoutDistr.PushoutDistrInv"></a><a id="24757" href="Cubical.HITs.Pushout.Properties.html#24757" class="Function">PushoutDistrInv</a> <a id="24773" class="Symbol">:</a> <a id="24775" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24783" class="Symbol">(</a><a id="24784" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="24786" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="24788" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a><a id="24789" class="Symbol">)</a> <a id="24791" href="Cubical.HITs.Pushout.Properties.html#24460" class="Bound">h</a> <a id="24793" class="Symbol">→</a> <a id="24795" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24803" class="Symbol">{</a><a id="24804" class="Argument">C</a> <a id="24806" class="Symbol">=</a> <a id="24808" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24816" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a> <a id="24818" href="Cubical.HITs.Pushout.Properties.html#24460" class="Bound">h</a><a id="24819" class="Symbol">}</a> <a id="24821" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="24823" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>
  <a id="24829" href="Cubical.HITs.Pushout.Properties.html#24757" class="Function">PushoutDistrInv</a> <a id="24845" class="Symbol">(</a><a id="24846" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24850" href="Cubical.HITs.Pushout.Properties.html#24850" class="Bound">x</a><a id="24851" class="Symbol">)</a> <a id="24853" class="Symbol">=</a> <a id="24855" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24859" href="Cubical.HITs.Pushout.Properties.html#24850" class="Bound">x</a>
  <a id="24863" href="Cubical.HITs.Pushout.Properties.html#24757" class="Function">PushoutDistrInv</a> <a id="24879" class="Symbol">(</a><a id="24880" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24884" href="Cubical.HITs.Pushout.Properties.html#24884" class="Bound">x</a><a id="24885" class="Symbol">)</a> <a id="24887" class="Symbol">=</a> <a id="24889" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24893" class="Symbol">(</a><a id="24894" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24898" href="Cubical.HITs.Pushout.Properties.html#24884" class="Bound">x</a><a id="24899" class="Symbol">)</a>
  <a id="24903" href="Cubical.HITs.Pushout.Properties.html#24757" class="Function">PushoutDistrInv</a> <a id="24919" class="Symbol">(</a><a id="24920" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24925" href="Cubical.HITs.Pushout.Properties.html#24925" class="Bound">c</a> <a id="24927" href="Cubical.HITs.Pushout.Properties.html#24927" class="Bound">i</a><a id="24928" class="Symbol">)</a> <a id="24930" class="Symbol">=</a> <a id="24932" class="Symbol">(</a><a id="24933" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24938" class="Symbol">(</a><a id="24939" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a> <a id="24941" href="Cubical.HITs.Pushout.Properties.html#24925" class="Bound">c</a><a id="24942" class="Symbol">)</a> <a id="24944" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24946" class="Symbol">λ</a> <a id="24948" href="Cubical.HITs.Pushout.Properties.html#24948" class="Bound">j</a> <a id="24950" class="Symbol">→</a> <a id="24952" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24956" class="Symbol">(</a><a id="24957" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24962" href="Cubical.HITs.Pushout.Properties.html#24925" class="Bound">c</a> <a id="24964" href="Cubical.HITs.Pushout.Properties.html#24948" class="Bound">j</a><a id="24965" class="Symbol">))</a> <a id="24968" href="Cubical.HITs.Pushout.Properties.html#24927" class="Bound">i</a>

  <a id="PushoutDistr.PushoutDistrIso"></a><a id="24973" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="24989" class="Symbol">:</a> <a id="24991" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="24995" class="Symbol">(</a><a id="24996" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="25004" class="Symbol">{</a><a id="25005" class="Argument">C</a> <a id="25007" class="Symbol">=</a> <a id="25009" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="25017" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a> <a id="25019" href="Cubical.HITs.Pushout.Properties.html#24460" class="Bound">h</a><a id="25020" class="Symbol">}</a> <a id="25022" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="25024" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a><a id="25027" class="Symbol">)</a> <a id="25029" class="Symbol">(</a><a id="25030" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="25038" class="Symbol">(</a><a id="25039" href="Cubical.HITs.Pushout.Properties.html#24436" class="Bound">f</a> <a id="25041" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25043" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a><a id="25044" class="Symbol">)</a> <a id="25046" href="Cubical.HITs.Pushout.Properties.html#24460" class="Bound">h</a><a id="25047" class="Symbol">)</a>
  <a id="25051" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="25055" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25071" class="Symbol">=</a> <a id="25073" href="Cubical.HITs.Pushout.Properties.html#24479" class="Function">PushoutDistrFun</a>
  <a id="25091" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="25095" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25111" class="Symbol">=</a> <a id="25113" href="Cubical.HITs.Pushout.Properties.html#24757" class="Function">PushoutDistrInv</a>
  <a id="25131" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="25135" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25151" class="Symbol">(</a><a id="25152" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25156" href="Cubical.HITs.Pushout.Properties.html#25156" class="Bound">x</a><a id="25157" class="Symbol">)</a> <a id="25159" class="Symbol">=</a> <a id="25161" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="25168" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="25172" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25188" class="Symbol">(</a><a id="25189" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25193" href="Cubical.HITs.Pushout.Properties.html#25193" class="Bound">x</a><a id="25194" class="Symbol">)</a> <a id="25196" class="Symbol">=</a> <a id="25198" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="25205" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="25209" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25225" class="Symbol">(</a><a id="25226" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25231" href="Cubical.HITs.Pushout.Properties.html#25231" class="Bound">a</a> <a id="25233" href="Cubical.HITs.Pushout.Properties.html#25233" class="Bound">i</a><a id="25234" class="Symbol">)</a> <a id="25236" href="Cubical.HITs.Pushout.Properties.html#25236" class="Bound">j</a> <a id="25238" class="Symbol">=</a>
      <a id="25246" class="Symbol">(</a><a id="25247" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="25254" class="Symbol">(</a><a id="25255" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="25259" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a><a id="25274" class="Symbol">)</a> <a id="25276" class="Symbol">(</a><a id="25277" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25282" class="Symbol">(</a><a id="25283" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a> <a id="25285" href="Cubical.HITs.Pushout.Properties.html#25231" class="Bound">a</a><a id="25286" class="Symbol">))</a> <a id="25289" class="Symbol">(λ</a> <a id="25292" href="Cubical.HITs.Pushout.Properties.html#25292" class="Bound">j</a> <a id="25294" class="Symbol">→</a> <a id="25296" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25300" class="Symbol">(</a><a id="25301" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25306" href="Cubical.HITs.Pushout.Properties.html#25231" class="Bound">a</a> <a id="25308" href="Cubical.HITs.Pushout.Properties.html#25292" class="Bound">j</a><a id="25309" class="Symbol">))</a>
    <a id="25316" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="25318" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25322" class="Symbol">(</a><a id="25323" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="25329" class="Symbol">_))</a> <a id="25333" href="Cubical.HITs.Pushout.Properties.html#25236" class="Bound">j</a> <a id="25335" href="Cubical.HITs.Pushout.Properties.html#25233" class="Bound">i</a>
  <a id="25339" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="25343" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25359" class="Symbol">(</a><a id="25360" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25364" href="Cubical.HITs.Pushout.Properties.html#25364" class="Bound">x</a><a id="25365" class="Symbol">)</a> <a id="25367" class="Symbol">=</a> <a id="25369" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="25376" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="25380" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25396" class="Symbol">(</a><a id="25397" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25401" class="Symbol">(</a><a id="25402" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25406" href="Cubical.HITs.Pushout.Properties.html#25406" class="Bound">x</a><a id="25407" class="Symbol">))</a> <a id="25410" class="Symbol">=</a> <a id="25412" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25417" href="Cubical.HITs.Pushout.Properties.html#25406" class="Bound">x</a>
  <a id="25421" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="25425" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25441" class="Symbol">(</a><a id="25442" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25446" class="Symbol">(</a><a id="25447" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25451" href="Cubical.HITs.Pushout.Properties.html#25451" class="Bound">x</a><a id="25452" class="Symbol">))</a> <a id="25455" class="Symbol">=</a> <a id="25457" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="25464" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="25468" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25484" class="Symbol">(</a><a id="25485" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25489" class="Symbol">(</a><a id="25490" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25495" href="Cubical.HITs.Pushout.Properties.html#25495" class="Bound">a</a> <a id="25497" href="Cubical.HITs.Pushout.Properties.html#25497" class="Bound">i</a><a id="25498" class="Symbol">))</a> <a id="25501" href="Cubical.HITs.Pushout.Properties.html#25501" class="Bound">j</a> <a id="25503" class="Symbol">=</a>
    <a id="25509" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="25526" class="Symbol">(</a><a id="25527" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25532" class="Symbol">(</a><a id="25533" href="Cubical.HITs.Pushout.Properties.html#24448" class="Bound">g</a> <a id="25535" href="Cubical.HITs.Pushout.Properties.html#25495" class="Bound">a</a><a id="25536" class="Symbol">))</a> <a id="25539" class="Symbol">(λ</a> <a id="25542" href="Cubical.HITs.Pushout.Properties.html#25542" class="Bound">j</a> <a id="25544" class="Symbol">→</a> <a id="25546" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25550" class="Symbol">(</a><a id="25551" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25556" href="Cubical.HITs.Pushout.Properties.html#25495" class="Bound">a</a> <a id="25558" href="Cubical.HITs.Pushout.Properties.html#25542" class="Bound">j</a><a id="25559" class="Symbol">))</a> <a id="25562" class="Symbol">(</a><a id="25563" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25565" href="Cubical.HITs.Pushout.Properties.html#25501" class="Bound">j</a><a id="25566" class="Symbol">)</a> <a id="25568" href="Cubical.HITs.Pushout.Properties.html#25497" class="Bound">i</a>
  <a id="25572" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="25576" href="Cubical.HITs.Pushout.Properties.html#24973" class="Function">PushoutDistrIso</a> <a id="25592" class="Symbol">(</a><a id="25593" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25598" href="Cubical.HITs.Pushout.Properties.html#25598" class="Bound">a</a> <a id="25600" href="Cubical.HITs.Pushout.Properties.html#25600" class="Bound">i</a><a id="25601" class="Symbol">)</a> <a id="25603" href="Cubical.HITs.Pushout.Properties.html#25603" class="Bound">j</a> <a id="25605" class="Symbol">=</a> <a id="25607" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25612" href="Cubical.HITs.Pushout.Properties.html#25598" class="Bound">a</a> <a id="25614" class="Symbol">(</a><a id="25615" href="Cubical.HITs.Pushout.Properties.html#25600" class="Bound">i</a> <a id="25617" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25619" href="Cubical.HITs.Pushout.Properties.html#25603" class="Bound">j</a><a id="25620" class="Symbol">)</a>

<a id="PushoutEmptyFam"></a><a id="25623" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="25639" class="Symbol">:</a> <a id="25641" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="25643" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="25645" class="Symbol">→</a> <a id="25647" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="25649" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a>
  <a id="25653" class="Symbol">→</a> <a id="25655" class="Symbol">{</a><a id="25656" href="Cubical.HITs.Pushout.Properties.html#25656" class="Bound">f</a> <a id="25658" class="Symbol">:</a> <a id="25660" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="25662" class="Symbol">→</a> <a id="25664" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a><a id="25665" class="Symbol">}</a> <a id="25667" class="Symbol">{</a><a id="25668" href="Cubical.HITs.Pushout.Properties.html#25668" class="Bound">g</a> <a id="25670" class="Symbol">:</a> <a id="25672" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="25674" class="Symbol">→</a> <a id="25676" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a><a id="25677" class="Symbol">}</a>
  <a id="25681" class="Symbol">→</a> <a id="25683" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="25687" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a> <a id="25689" class="Symbol">(</a><a id="25690" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="25698" class="Symbol">{</a><a id="25699" class="Argument">A</a> <a id="25701" class="Symbol">=</a> <a id="25703" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a><a id="25704" class="Symbol">}</a> <a id="25706" class="Symbol">{</a><a id="25707" class="Argument">B</a> <a id="25709" class="Symbol">=</a> <a id="25711" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a><a id="25712" class="Symbol">}</a> <a id="25714" class="Symbol">{</a><a id="25715" class="Argument">C</a> <a id="25717" class="Symbol">=</a> <a id="25719" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a><a id="25720" class="Symbol">}</a> <a id="25722" href="Cubical.HITs.Pushout.Properties.html#25656" class="Bound">f</a> <a id="25724" href="Cubical.HITs.Pushout.Properties.html#25668" class="Bound">g</a><a id="25725" class="Symbol">)</a>
<a id="25727" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="25731" class="Symbol">(</a><a id="25732" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="25748" href="Cubical.HITs.Pushout.Properties.html#25748" class="Bound">¬A</a> <a id="25751" href="Cubical.HITs.Pushout.Properties.html#25751" class="Bound">¬C</a><a id="25753" class="Symbol">)</a> <a id="25755" class="Symbol">=</a> <a id="25757" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>
<a id="25761" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="25765" class="Symbol">(</a><a id="25766" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="25782" href="Cubical.HITs.Pushout.Properties.html#25782" class="Bound">¬A</a> <a id="25785" href="Cubical.HITs.Pushout.Properties.html#25785" class="Bound">¬C</a><a id="25787" class="Symbol">)</a> <a id="25789" class="Symbol">(</a><a id="25790" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25794" href="Cubical.HITs.Pushout.Properties.html#25794" class="Bound">x</a><a id="25795" class="Symbol">)</a> <a id="25797" class="Symbol">=</a> <a id="25799" href="Cubical.HITs.Pushout.Properties.html#25794" class="Bound">x</a>
<a id="25801" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="25805" class="Symbol">(</a><a id="25806" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="25822" href="Cubical.HITs.Pushout.Properties.html#25822" class="Bound">¬A</a> <a id="25825" href="Cubical.HITs.Pushout.Properties.html#25825" class="Bound">¬C</a><a id="25827" class="Symbol">)</a> <a id="25829" class="Symbol">(</a><a id="25830" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25834" href="Cubical.HITs.Pushout.Properties.html#25834" class="Bound">x</a><a id="25835" class="Symbol">)</a> <a id="25837" class="Symbol">=</a> <a id="25839" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="25845" class="Symbol">(</a><a id="25846" href="Cubical.HITs.Pushout.Properties.html#25825" class="Bound">¬C</a> <a id="25849" href="Cubical.HITs.Pushout.Properties.html#25834" class="Bound">x</a><a id="25850" class="Symbol">)</a>
<a id="25852" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="25856" class="Symbol">(</a><a id="25857" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="25873" href="Cubical.HITs.Pushout.Properties.html#25873" class="Bound">¬A</a> <a id="25876" href="Cubical.HITs.Pushout.Properties.html#25876" class="Bound">¬C</a> <a id="25879" class="Symbol">{</a><a id="25880" class="Argument">f</a> <a id="25882" class="Symbol">=</a> <a id="25884" href="Cubical.HITs.Pushout.Properties.html#25884" class="Bound">f</a><a id="25885" class="Symbol">}</a> <a id="25887" class="Symbol">{</a><a id="25888" class="Argument">g</a> <a id="25890" class="Symbol">=</a> <a id="25892" href="Cubical.HITs.Pushout.Properties.html#25892" class="Bound">g</a><a id="25893" class="Symbol">})</a> <a id="25896" class="Symbol">(</a><a id="25897" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25902" href="Cubical.HITs.Pushout.Properties.html#25902" class="Bound">a</a> <a id="25904" href="Cubical.HITs.Pushout.Properties.html#25904" class="Bound">i</a><a id="25905" class="Symbol">)</a> <a id="25907" class="Symbol">=</a>
  <a id="25911" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="25917" class="Symbol">{</a><a id="25918" class="Argument">A</a> <a id="25920" class="Symbol">=</a> <a id="25922" href="Cubical.HITs.Pushout.Properties.html#25884" class="Bound">f</a> <a id="25924" href="Cubical.HITs.Pushout.Properties.html#25902" class="Bound">a</a> <a id="25926" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25928" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="25934" class="Symbol">(</a><a id="25935" href="Cubical.HITs.Pushout.Properties.html#25876" class="Bound">¬C</a> <a id="25938" class="Symbol">(</a><a id="25939" href="Cubical.HITs.Pushout.Properties.html#25892" class="Bound">g</a> <a id="25941" href="Cubical.HITs.Pushout.Properties.html#25902" class="Bound">a</a><a id="25942" class="Symbol">))}</a> <a id="25946" class="Symbol">(</a><a id="25947" href="Cubical.HITs.Pushout.Properties.html#25873" class="Bound">¬A</a> <a id="25950" href="Cubical.HITs.Pushout.Properties.html#25902" class="Bound">a</a><a id="25951" class="Symbol">)</a> <a id="25953" href="Cubical.HITs.Pushout.Properties.html#25904" class="Bound">i</a>
<a id="25955" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="25959" class="Symbol">(</a><a id="25960" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="25976" class="Symbol">{</a><a id="25977" class="Argument">A</a> <a id="25979" class="Symbol">=</a> <a id="25981" href="Cubical.HITs.Pushout.Properties.html#25981" class="Bound">A</a><a id="25982" class="Symbol">}</a> <a id="25984" class="Symbol">{</a><a id="25985" class="Argument">B</a> <a id="25987" class="Symbol">=</a> <a id="25989" href="Cubical.HITs.Pushout.Properties.html#25989" class="Bound">B</a><a id="25990" class="Symbol">}</a> <a id="25992" href="Cubical.HITs.Pushout.Properties.html#25992" class="Bound">¬A</a> <a id="25995" href="Cubical.HITs.Pushout.Properties.html#25995" class="Bound">¬C</a><a id="25997" class="Symbol">)</a> <a id="25999" class="Symbol">(</a><a id="26000" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26004" href="Cubical.HITs.Pushout.Properties.html#26004" class="Bound">x</a><a id="26005" class="Symbol">)</a> <a id="26007" class="Symbol">=</a> <a id="26009" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26014" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="26018" class="Symbol">(</a><a id="26019" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="26035" class="Symbol">{</a><a id="26036" class="Argument">A</a> <a id="26038" class="Symbol">=</a> <a id="26040" href="Cubical.HITs.Pushout.Properties.html#26040" class="Bound">A</a><a id="26041" class="Symbol">}</a> <a id="26043" class="Symbol">{</a><a id="26044" class="Argument">B</a> <a id="26046" class="Symbol">=</a> <a id="26048" href="Cubical.HITs.Pushout.Properties.html#26048" class="Bound">B</a><a id="26049" class="Symbol">}</a> <a id="26051" href="Cubical.HITs.Pushout.Properties.html#26051" class="Bound">¬A</a> <a id="26054" href="Cubical.HITs.Pushout.Properties.html#26054" class="Bound">¬C</a><a id="26056" class="Symbol">)</a> <a id="26058" class="Symbol">(</a><a id="26059" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26063" href="Cubical.HITs.Pushout.Properties.html#26063" class="Bound">x</a><a id="26064" class="Symbol">)</a> <a id="26066" class="Symbol">=</a> <a id="26068" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="26074" class="Symbol">(</a><a id="26075" href="Cubical.HITs.Pushout.Properties.html#26054" class="Bound">¬C</a> <a id="26078" href="Cubical.HITs.Pushout.Properties.html#26063" class="Bound">x</a><a id="26079" class="Symbol">)</a>
<a id="26081" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="26085" class="Symbol">(</a><a id="26086" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="26102" class="Symbol">{</a><a id="26103" class="Argument">A</a> <a id="26105" class="Symbol">=</a> <a id="26107" href="Cubical.HITs.Pushout.Properties.html#26107" class="Bound">A</a><a id="26108" class="Symbol">}</a> <a id="26110" class="Symbol">{</a><a id="26111" class="Argument">B</a> <a id="26113" class="Symbol">=</a> <a id="26115" href="Cubical.HITs.Pushout.Properties.html#26115" class="Bound">B</a><a id="26116" class="Symbol">}</a> <a id="26118" href="Cubical.HITs.Pushout.Properties.html#26118" class="Bound">¬A</a> <a id="26121" href="Cubical.HITs.Pushout.Properties.html#26121" class="Bound">¬C</a> <a id="26124" class="Symbol">{</a><a id="26125" class="Argument">f</a> <a id="26127" class="Symbol">=</a> <a id="26129" href="Cubical.HITs.Pushout.Properties.html#26129" class="Bound">f</a><a id="26130" class="Symbol">}</a> <a id="26132" class="Symbol">{</a><a id="26133" class="Argument">g</a> <a id="26135" class="Symbol">=</a> <a id="26137" href="Cubical.HITs.Pushout.Properties.html#26137" class="Bound">g</a><a id="26138" class="Symbol">})</a> <a id="26141" class="Symbol">(</a><a id="26142" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26147" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a> <a id="26149" href="Cubical.HITs.Pushout.Properties.html#26149" class="Bound">i</a><a id="26150" class="Symbol">)</a> <a id="26152" href="Cubical.HITs.Pushout.Properties.html#26152" class="Bound">j</a> <a id="26154" class="Symbol">=</a>
  <a id="26158" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="26164" class="Symbol">{</a><a id="26165" class="Argument">A</a> <a id="26167" class="Symbol">=</a> <a id="26169" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="26176" class="Symbol">(λ</a> <a id="26179" href="Cubical.HITs.Pushout.Properties.html#26179" class="Bound">i</a> <a id="26181" class="Symbol">→</a>  <a id="26184" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26188" class="Symbol">(</a><a id="26189" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="26195" class="Symbol">{</a><a id="26196" class="Argument">A</a> <a id="26198" class="Symbol">=</a> <a id="26200" href="Cubical.HITs.Pushout.Properties.html#26129" class="Bound">f</a> <a id="26202" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a> <a id="26204" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26206" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="26212" class="Symbol">(</a><a id="26213" href="Cubical.HITs.Pushout.Properties.html#26121" class="Bound">¬C</a> <a id="26216" class="Symbol">(</a><a id="26217" href="Cubical.HITs.Pushout.Properties.html#26137" class="Bound">g</a> <a id="26219" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a><a id="26220" class="Symbol">))}</a> <a id="26224" class="Symbol">(</a><a id="26225" href="Cubical.HITs.Pushout.Properties.html#26118" class="Bound">¬A</a> <a id="26228" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a><a id="26229" class="Symbol">)</a> <a id="26231" href="Cubical.HITs.Pushout.Properties.html#26179" class="Bound">i</a><a id="26232" class="Symbol">))</a>
                     <a id="26256" class="Symbol">(</a><a id="26257" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26262" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a><a id="26263" class="Symbol">)</a> <a id="26265" class="Symbol">(λ</a> <a id="26268" href="Cubical.HITs.Pushout.Properties.html#26268" class="Bound">_</a> <a id="26270" class="Symbol">→</a> <a id="26272" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26276" class="Symbol">(</a><a id="26277" href="Cubical.HITs.Pushout.Properties.html#26129" class="Bound">f</a> <a id="26279" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a><a id="26280" class="Symbol">))</a> <a id="26283" class="Symbol">(</a><a id="26284" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="26290" class="Symbol">(</a><a id="26291" href="Cubical.HITs.Pushout.Properties.html#26121" class="Bound">¬C</a> <a id="26294" class="Symbol">(</a><a id="26295" href="Cubical.HITs.Pushout.Properties.html#26137" class="Bound">g</a> <a id="26297" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a><a id="26298" class="Symbol">)))}</a>
         <a id="26312" class="Symbol">(</a><a id="26313" href="Cubical.HITs.Pushout.Properties.html#26118" class="Bound">¬A</a> <a id="26316" href="Cubical.HITs.Pushout.Properties.html#26147" class="Bound">a</a><a id="26317" class="Symbol">)</a> <a id="26319" href="Cubical.HITs.Pushout.Properties.html#26152" class="Bound">j</a> <a id="26321" href="Cubical.HITs.Pushout.Properties.html#26149" class="Bound">i</a>
<a id="26323" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="26327" class="Symbol">(</a><a id="26328" href="Cubical.HITs.Pushout.Properties.html#25623" class="Function">PushoutEmptyFam</a> <a id="26344" class="Symbol">{</a><a id="26345" class="Argument">A</a> <a id="26347" class="Symbol">=</a> <a id="26349" href="Cubical.HITs.Pushout.Properties.html#26349" class="Bound">A</a><a id="26350" class="Symbol">}</a> <a id="26352" class="Symbol">{</a><a id="26353" class="Argument">B</a> <a id="26355" class="Symbol">=</a> <a id="26357" href="Cubical.HITs.Pushout.Properties.html#26357" class="Bound">B</a><a id="26358" class="Symbol">}</a> <a id="26360" href="Cubical.HITs.Pushout.Properties.html#26360" class="Bound">¬A</a> <a id="26363" href="Cubical.HITs.Pushout.Properties.html#26363" class="Bound">¬C</a><a id="26365" class="Symbol">)</a> <a id="26367" href="Cubical.HITs.Pushout.Properties.html#26367" class="Bound">x</a> <a id="26369" class="Symbol">=</a> <a id="26371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="PushoutEmptyDomainIso"></a><a id="26377" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26399" class="Symbol">:</a> <a id="26401" class="Symbol">∀</a> <a id="26403" class="Symbol">{</a><a id="26404" href="Cubical.HITs.Pushout.Properties.html#26404" class="Bound">ℓ</a> <a id="26406" href="Cubical.HITs.Pushout.Properties.html#26406" class="Bound">ℓ&#39;</a><a id="26408" class="Symbol">}</a> <a id="26410" class="Symbol">{</a><a id="26411" href="Cubical.HITs.Pushout.Properties.html#26411" class="Bound">A</a> <a id="26413" class="Symbol">:</a> <a id="26415" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26420" href="Cubical.HITs.Pushout.Properties.html#26404" class="Bound">ℓ</a><a id="26421" class="Symbol">}</a> <a id="26423" class="Symbol">{</a><a id="26424" href="Cubical.HITs.Pushout.Properties.html#26424" class="Bound">B</a> <a id="26426" class="Symbol">:</a> <a id="26428" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26433" href="Cubical.HITs.Pushout.Properties.html#26406" class="Bound">ℓ&#39;</a><a id="26435" class="Symbol">}</a>
  <a id="26439" class="Symbol">→</a> <a id="26441" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="26445" class="Symbol">(</a><a id="26446" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="26454" class="Symbol">{</a><a id="26455" class="Argument">A</a> <a id="26457" class="Symbol">=</a> <a id="26459" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="26460" class="Symbol">}</a> <a id="26462" class="Symbol">{</a><a id="26463" class="Argument">B</a> <a id="26465" class="Symbol">=</a> <a id="26467" href="Cubical.HITs.Pushout.Properties.html#26411" class="Bound">A</a><a id="26468" class="Symbol">}</a> <a id="26470" class="Symbol">{</a><a id="26471" class="Argument">C</a> <a id="26473" class="Symbol">=</a> <a id="26475" href="Cubical.HITs.Pushout.Properties.html#26424" class="Bound">B</a><a id="26476" class="Symbol">}</a> <a id="26478" class="Symbol">(λ())</a> <a id="26484" class="Symbol">(λ()))</a> <a id="26491" class="Symbol">(</a><a id="26492" href="Cubical.HITs.Pushout.Properties.html#26411" class="Bound">A</a> <a id="26494" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="26496" href="Cubical.HITs.Pushout.Properties.html#26424" class="Bound">B</a><a id="26497" class="Symbol">)</a>
<a id="26499" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="26507" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26529" class="Symbol">(</a><a id="26530" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26534" href="Cubical.HITs.Pushout.Properties.html#26534" class="Bound">x</a><a id="26535" class="Symbol">)</a> <a id="26537" class="Symbol">=</a> <a id="26539" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="26543" href="Cubical.HITs.Pushout.Properties.html#26534" class="Bound">x</a>
<a id="26545" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="26553" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26575" class="Symbol">(</a><a id="26576" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26580" href="Cubical.HITs.Pushout.Properties.html#26580" class="Bound">x</a><a id="26581" class="Symbol">)</a> <a id="26583" class="Symbol">=</a> <a id="26585" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="26589" href="Cubical.HITs.Pushout.Properties.html#26580" class="Bound">x</a>
<a id="26591" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="26599" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26621" class="Symbol">(</a><a id="26622" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="26626" href="Cubical.HITs.Pushout.Properties.html#26626" class="Bound">x</a><a id="26627" class="Symbol">)</a> <a id="26629" class="Symbol">=</a> <a id="26631" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26635" href="Cubical.HITs.Pushout.Properties.html#26626" class="Bound">x</a>
<a id="26637" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="26645" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26667" class="Symbol">(</a><a id="26668" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="26672" href="Cubical.HITs.Pushout.Properties.html#26672" class="Bound">x</a><a id="26673" class="Symbol">)</a> <a id="26675" class="Symbol">=</a> <a id="26677" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26681" href="Cubical.HITs.Pushout.Properties.html#26672" class="Bound">x</a>
<a id="26683" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="26691" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26713" class="Symbol">(</a><a id="26714" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="26718" href="Cubical.HITs.Pushout.Properties.html#26718" class="Bound">x</a><a id="26719" class="Symbol">)</a> <a id="26721" class="Symbol">=</a> <a id="26723" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26728" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="26736" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26758" class="Symbol">(</a><a id="26759" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="26763" href="Cubical.HITs.Pushout.Properties.html#26763" class="Bound">x</a><a id="26764" class="Symbol">)</a> <a id="26766" class="Symbol">=</a> <a id="26768" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26773" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="26781" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26803" class="Symbol">(</a><a id="26804" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26808" href="Cubical.HITs.Pushout.Properties.html#26808" class="Bound">x</a><a id="26809" class="Symbol">)</a> <a id="26811" class="Symbol">=</a> <a id="26813" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="26818" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="26826" href="Cubical.HITs.Pushout.Properties.html#26377" class="Function">PushoutEmptyDomainIso</a> <a id="26848" class="Symbol">(</a><a id="26849" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26853" href="Cubical.HITs.Pushout.Properties.html#26853" class="Bound">x</a><a id="26854" class="Symbol">)</a> <a id="26856" class="Symbol">=</a> <a id="26858" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="PushoutCompEquivIso"></a><a id="26864" href="Cubical.HITs.Pushout.Properties.html#26864" class="Function">PushoutCompEquivIso</a> <a id="26884" class="Symbol">:</a> <a id="26886" class="Symbol">∀</a> <a id="26888" class="Symbol">{</a><a id="26889" href="Cubical.HITs.Pushout.Properties.html#26889" class="Bound">ℓA</a> <a id="26892" href="Cubical.HITs.Pushout.Properties.html#26892" class="Bound">ℓA&#39;</a> <a id="26896" href="Cubical.HITs.Pushout.Properties.html#26896" class="Bound">ℓB</a> <a id="26899" href="Cubical.HITs.Pushout.Properties.html#26899" class="Bound">ℓB&#39;</a> <a id="26903" href="Cubical.HITs.Pushout.Properties.html#26903" class="Bound">ℓC</a><a id="26905" class="Symbol">}</a>
  <a id="26909" class="Symbol">{</a><a id="26910" href="Cubical.HITs.Pushout.Properties.html#26910" class="Bound">A</a> <a id="26912" class="Symbol">:</a> <a id="26914" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26919" href="Cubical.HITs.Pushout.Properties.html#26889" class="Bound">ℓA</a><a id="26921" class="Symbol">}</a> <a id="26923" class="Symbol">{</a><a id="26924" href="Cubical.HITs.Pushout.Properties.html#26924" class="Bound">A&#39;</a> <a id="26927" class="Symbol">:</a> <a id="26929" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26934" href="Cubical.HITs.Pushout.Properties.html#26892" class="Bound">ℓA&#39;</a><a id="26937" class="Symbol">}</a> <a id="26939" class="Symbol">{</a><a id="26940" href="Cubical.HITs.Pushout.Properties.html#26940" class="Bound">B</a> <a id="26942" class="Symbol">:</a> <a id="26944" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26949" href="Cubical.HITs.Pushout.Properties.html#26896" class="Bound">ℓB</a><a id="26951" class="Symbol">}</a> <a id="26953" class="Symbol">{</a><a id="26954" href="Cubical.HITs.Pushout.Properties.html#26954" class="Bound">B&#39;</a> <a id="26957" class="Symbol">:</a> <a id="26959" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26964" href="Cubical.HITs.Pushout.Properties.html#26899" class="Bound">ℓB&#39;</a><a id="26967" class="Symbol">}</a>
  <a id="26971" class="Symbol">{</a><a id="26972" href="Cubical.HITs.Pushout.Properties.html#26972" class="Bound">C</a> <a id="26974" class="Symbol">:</a> <a id="26976" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26981" href="Cubical.HITs.Pushout.Properties.html#26903" class="Bound">ℓC</a><a id="26983" class="Symbol">}</a>
  <a id="26987" class="Symbol">(</a><a id="26988" href="Cubical.HITs.Pushout.Properties.html#26988" class="Bound">e1</a> <a id="26991" class="Symbol">:</a> <a id="26993" href="Cubical.HITs.Pushout.Properties.html#26910" class="Bound">A</a> <a id="26995" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="26997" href="Cubical.HITs.Pushout.Properties.html#26924" class="Bound">A&#39;</a><a id="26999" class="Symbol">)</a> <a id="27001" class="Symbol">(</a><a id="27002" href="Cubical.HITs.Pushout.Properties.html#27002" class="Bound">e2</a> <a id="27005" class="Symbol">:</a> <a id="27007" href="Cubical.HITs.Pushout.Properties.html#26954" class="Bound">B&#39;</a> <a id="27010" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="27012" href="Cubical.HITs.Pushout.Properties.html#26940" class="Bound">B</a><a id="27013" class="Symbol">)</a>
  <a id="27017" class="Symbol">(</a><a id="27018" href="Cubical.HITs.Pushout.Properties.html#27018" class="Bound">f</a> <a id="27020" class="Symbol">:</a> <a id="27022" href="Cubical.HITs.Pushout.Properties.html#26924" class="Bound">A&#39;</a> <a id="27025" class="Symbol">→</a> <a id="27027" href="Cubical.HITs.Pushout.Properties.html#26954" class="Bound">B&#39;</a><a id="27029" class="Symbol">)</a> <a id="27031" class="Symbol">(</a><a id="27032" href="Cubical.HITs.Pushout.Properties.html#27032" class="Bound">g</a> <a id="27034" class="Symbol">:</a> <a id="27036" href="Cubical.HITs.Pushout.Properties.html#26910" class="Bound">A</a> <a id="27038" class="Symbol">→</a> <a id="27040" href="Cubical.HITs.Pushout.Properties.html#26972" class="Bound">C</a><a id="27041" class="Symbol">)</a>
  <a id="27045" class="Symbol">→</a> <a id="27047" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="27051" class="Symbol">(</a><a id="27052" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="27060" class="Symbol">(</a><a id="27061" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27065" href="Cubical.HITs.Pushout.Properties.html#27002" class="Bound">e2</a> <a id="27068" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27070" href="Cubical.HITs.Pushout.Properties.html#27018" class="Bound">f</a> <a id="27072" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27074" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27078" href="Cubical.HITs.Pushout.Properties.html#26988" class="Bound">e1</a><a id="27080" class="Symbol">)</a> <a id="27082" href="Cubical.HITs.Pushout.Properties.html#27032" class="Bound">g</a><a id="27083" class="Symbol">)</a> <a id="27085" class="Symbol">(</a><a id="27086" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="27094" href="Cubical.HITs.Pushout.Properties.html#27018" class="Bound">f</a> <a id="27096" class="Symbol">(</a><a id="27097" href="Cubical.HITs.Pushout.Properties.html#27032" class="Bound">g</a> <a id="27099" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27101" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="27107" href="Cubical.HITs.Pushout.Properties.html#26988" class="Bound">e1</a><a id="27109" class="Symbol">))</a>
<a id="27112" href="Cubical.HITs.Pushout.Properties.html#26864" class="Function">PushoutCompEquivIso</a> <a id="27132" class="Symbol">{</a><a id="27133" class="Argument">ℓA</a> <a id="27136" class="Symbol">=</a> <a id="27138" href="Cubical.HITs.Pushout.Properties.html#27138" class="Bound">ℓA</a><a id="27140" class="Symbol">}</a> <a id="27142" class="Symbol">{</a><a id="27143" href="Cubical.HITs.Pushout.Properties.html#27143" class="Bound">ℓA&#39;</a><a id="27146" class="Symbol">}</a> <a id="27148" class="Symbol">{</a><a id="27149" href="Cubical.HITs.Pushout.Properties.html#27149" class="Bound">ℓB</a><a id="27151" class="Symbol">}</a> <a id="27153" class="Symbol">{</a><a id="27154" href="Cubical.HITs.Pushout.Properties.html#27154" class="Bound">ℓB&#39;</a><a id="27157" class="Symbol">}</a> <a id="27159" class="Symbol">{</a><a id="27160" href="Cubical.HITs.Pushout.Properties.html#27160" class="Bound">ℓC</a><a id="27162" class="Symbol">}</a> <a id="27164" href="Cubical.HITs.Pushout.Properties.html#27164" class="Bound">e1</a> <a id="27167" href="Cubical.HITs.Pushout.Properties.html#27167" class="Bound">e2</a> <a id="27170" href="Cubical.HITs.Pushout.Properties.html#27170" class="Bound">f</a> <a id="27172" href="Cubical.HITs.Pushout.Properties.html#27172" class="Bound">g</a> <a id="27174" class="Symbol">=</a>
  <a id="27178" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="27186" class="Symbol">(</a><a id="27187" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="27198" class="Symbol">_</a> <a id="27200" class="Symbol">_</a> <a id="27202" class="Symbol">_</a> <a id="27204" class="Symbol">_</a> <a id="27206" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="27216" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="27226" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="27236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="27241" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="27245" class="Symbol">)</a>
    <a id="27251" class="Symbol">(</a><a id="27252" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="27260" class="Symbol">(</a><a id="27261" href="Cubical.HITs.Pushout.Properties.html#27694" class="Function">PushoutCompEquivIso&#39;</a> <a id="27282" class="Symbol">{</a><a id="27283" class="Argument">ℓ</a> <a id="27285" class="Symbol">=</a> <a id="27287" href="Cubical.HITs.Pushout.Properties.html#27476" class="Function">ℓ*</a><a id="27289" class="Symbol">}</a> <a id="27291" class="Symbol">{</a><a id="27292" href="Cubical.HITs.Pushout.Properties.html#27476" class="Function">ℓ*</a><a id="27294" class="Symbol">}</a> <a id="27296" class="Symbol">{</a><a id="27297" href="Cubical.HITs.Pushout.Properties.html#27476" class="Function">ℓ*</a><a id="27299" class="Symbol">}</a>
      <a id="27307" class="Symbol">(</a><a id="27308" href="Cubical.HITs.Pushout.Properties.html#27526" class="Function">liftEq</a> <a id="27315" href="Cubical.HITs.Pushout.Properties.html#27476" class="Function">ℓ*</a> <a id="27318" href="Cubical.HITs.Pushout.Properties.html#27164" class="Bound">e1</a><a id="27320" class="Symbol">)</a> <a id="27322" class="Symbol">(</a><a id="27323" href="Cubical.HITs.Pushout.Properties.html#27526" class="Function">liftEq</a> <a id="27330" href="Cubical.HITs.Pushout.Properties.html#27476" class="Function">ℓ*</a> <a id="27333" href="Cubical.HITs.Pushout.Properties.html#27167" class="Bound">e2</a><a id="27335" class="Symbol">)</a> <a id="27337" class="Symbol">(</a><a id="27338" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="27346" href="Cubical.HITs.Pushout.Properties.html#27170" class="Bound">f</a><a id="27347" class="Symbol">)</a> <a id="27349" class="Symbol">(</a><a id="27350" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="27358" href="Cubical.HITs.Pushout.Properties.html#27172" class="Bound">g</a><a id="27359" class="Symbol">))</a>
      <a id="27368" class="Symbol">(</a><a id="27369" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="27376" class="Symbol">(</a><a id="27377" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="27388" class="Symbol">_</a> <a id="27390" class="Symbol">_</a> <a id="27392" class="Symbol">_</a> <a id="27394" class="Symbol">_</a>
               <a id="27411" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="27421" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="27431" class="Symbol">(</a><a id="27432" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a> <a id="27442" class="Symbol">{</a><a id="27443" class="Argument">ℓ&#39;</a> <a id="27446" class="Symbol">=</a> <a id="27448" href="Cubical.HITs.Pushout.Properties.html#27476" class="Function">ℓ*</a><a id="27450" class="Symbol">})</a> <a id="27453" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="27458" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="27462" class="Symbol">)))</a>
  <a id="27468" class="Keyword">where</a>
  <a id="27476" href="Cubical.HITs.Pushout.Properties.html#27476" class="Function">ℓ*</a> <a id="27479" class="Symbol">=</a> <a id="27481" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="27491" class="Symbol">(</a><a id="27492" href="Cubical.HITs.Pushout.Properties.html#27138" class="Bound">ℓA</a> <a id="27495" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="27497" href="Cubical.HITs.Pushout.Properties.html#27143" class="Bound">ℓA&#39;</a> <a id="27501" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="27503" href="Cubical.HITs.Pushout.Properties.html#27149" class="Bound">ℓB</a> <a id="27506" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="27508" href="Cubical.HITs.Pushout.Properties.html#27154" class="Bound">ℓB&#39;</a> <a id="27512" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="27514" href="Cubical.HITs.Pushout.Properties.html#27160" class="Bound">ℓC</a> <a id="27517" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="27519" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="27521" class="Symbol">)</a>

  <a id="27526" href="Cubical.HITs.Pushout.Properties.html#27526" class="Function">liftEq</a> <a id="27533" class="Symbol">:</a> <a id="27535" class="Symbol">∀</a> <a id="27537" class="Symbol">{</a><a id="27538" href="Cubical.HITs.Pushout.Properties.html#27538" class="Bound">ℓ</a> <a id="27540" href="Cubical.HITs.Pushout.Properties.html#27540" class="Bound">ℓ&#39;</a><a id="27542" class="Symbol">}</a> <a id="27544" class="Symbol">{</a><a id="27545" href="Cubical.HITs.Pushout.Properties.html#27545" class="Bound">A</a> <a id="27547" class="Symbol">:</a> <a id="27549" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27554" href="Cubical.HITs.Pushout.Properties.html#27538" class="Bound">ℓ</a><a id="27555" class="Symbol">}</a> <a id="27557" class="Symbol">{</a><a id="27558" href="Cubical.HITs.Pushout.Properties.html#27558" class="Bound">B</a> <a id="27560" class="Symbol">:</a> <a id="27562" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27567" href="Cubical.HITs.Pushout.Properties.html#27540" class="Bound">ℓ&#39;</a><a id="27569" class="Symbol">}</a> <a id="27571" class="Symbol">(</a><a id="27572" href="Cubical.HITs.Pushout.Properties.html#27572" class="Bound">ℓ*</a> <a id="27575" class="Symbol">:</a> <a id="27577" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="27582" class="Symbol">)</a>
    <a id="27588" class="Symbol">→</a> <a id="27590" href="Cubical.HITs.Pushout.Properties.html#27545" class="Bound">A</a> <a id="27592" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="27594" href="Cubical.HITs.Pushout.Properties.html#27558" class="Bound">B</a> <a id="27596" class="Symbol">→</a> <a id="27598" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="27603" href="Cubical.HITs.Pushout.Properties.html#27572" class="Bound">ℓ*</a> <a id="27606" href="Cubical.HITs.Pushout.Properties.html#27545" class="Bound">A</a> <a id="27608" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="27610" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="27615" href="Cubical.HITs.Pushout.Properties.html#27572" class="Bound">ℓ*</a> <a id="27618" href="Cubical.HITs.Pushout.Properties.html#27558" class="Bound">B</a>
  <a id="27622" href="Cubical.HITs.Pushout.Properties.html#27526" class="Function">liftEq</a> <a id="27629" href="Cubical.HITs.Pushout.Properties.html#27629" class="Bound">ℓ*</a> <a id="27632" href="Cubical.HITs.Pushout.Properties.html#27632" class="Bound">e</a> <a id="27634" class="Symbol">=</a> <a id="27636" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="27646" class="Symbol">(</a><a id="27647" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="27656" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="27665" class="Symbol">)</a> <a id="27667" class="Symbol">(</a><a id="27668" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="27678" href="Cubical.HITs.Pushout.Properties.html#27632" class="Bound">e</a> <a id="27680" href="Cubical.Foundations.Equiv.html#5473" class="Function">LiftEquiv</a><a id="27689" class="Symbol">)</a>

  <a id="27694" href="Cubical.HITs.Pushout.Properties.html#27694" class="Function">PushoutCompEquivIso&#39;</a> <a id="27715" class="Symbol">:</a> <a id="27717" class="Symbol">∀</a> <a id="27719" class="Symbol">{</a><a id="27720" href="Cubical.HITs.Pushout.Properties.html#27720" class="Bound">ℓ</a> <a id="27722" href="Cubical.HITs.Pushout.Properties.html#27722" class="Bound">ℓ&#39;</a> <a id="27725" href="Cubical.HITs.Pushout.Properties.html#27725" class="Bound">ℓ&#39;&#39;</a><a id="27728" class="Symbol">}</a> <a id="27730" class="Symbol">{</a><a id="27731" href="Cubical.HITs.Pushout.Properties.html#27731" class="Bound">A</a> <a id="27733" href="Cubical.HITs.Pushout.Properties.html#27733" class="Bound">A&#39;</a> <a id="27736" class="Symbol">:</a> <a id="27738" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27743" href="Cubical.HITs.Pushout.Properties.html#27720" class="Bound">ℓ</a><a id="27744" class="Symbol">}</a> <a id="27746" class="Symbol">{</a><a id="27747" href="Cubical.HITs.Pushout.Properties.html#27747" class="Bound">B</a> <a id="27749" href="Cubical.HITs.Pushout.Properties.html#27749" class="Bound">B&#39;</a> <a id="27752" class="Symbol">:</a> <a id="27754" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27759" href="Cubical.HITs.Pushout.Properties.html#27722" class="Bound">ℓ&#39;</a><a id="27761" class="Symbol">}</a> <a id="27763" class="Symbol">{</a><a id="27764" href="Cubical.HITs.Pushout.Properties.html#27764" class="Bound">C</a> <a id="27766" class="Symbol">:</a> <a id="27768" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27773" href="Cubical.HITs.Pushout.Properties.html#27725" class="Bound">ℓ&#39;&#39;</a><a id="27776" class="Symbol">}</a>
    <a id="27782" class="Symbol">(</a><a id="27783" href="Cubical.HITs.Pushout.Properties.html#27783" class="Bound">e1</a> <a id="27786" class="Symbol">:</a> <a id="27788" href="Cubical.HITs.Pushout.Properties.html#27731" class="Bound">A</a> <a id="27790" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="27792" href="Cubical.HITs.Pushout.Properties.html#27733" class="Bound">A&#39;</a><a id="27794" class="Symbol">)</a> <a id="27796" class="Symbol">(</a><a id="27797" href="Cubical.HITs.Pushout.Properties.html#27797" class="Bound">e2</a> <a id="27800" class="Symbol">:</a> <a id="27802" href="Cubical.HITs.Pushout.Properties.html#27749" class="Bound">B&#39;</a> <a id="27805" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="27807" href="Cubical.HITs.Pushout.Properties.html#27747" class="Bound">B</a><a id="27808" class="Symbol">)</a>
    <a id="27814" class="Symbol">(</a><a id="27815" href="Cubical.HITs.Pushout.Properties.html#27815" class="Bound">f</a> <a id="27817" class="Symbol">:</a> <a id="27819" href="Cubical.HITs.Pushout.Properties.html#27733" class="Bound">A&#39;</a> <a id="27822" class="Symbol">→</a> <a id="27824" href="Cubical.HITs.Pushout.Properties.html#27749" class="Bound">B&#39;</a><a id="27826" class="Symbol">)</a> <a id="27828" class="Symbol">(</a><a id="27829" href="Cubical.HITs.Pushout.Properties.html#27829" class="Bound">g</a> <a id="27831" class="Symbol">:</a> <a id="27833" href="Cubical.HITs.Pushout.Properties.html#27731" class="Bound">A</a> <a id="27835" class="Symbol">→</a> <a id="27837" href="Cubical.HITs.Pushout.Properties.html#27764" class="Bound">C</a><a id="27838" class="Symbol">)</a>
    <a id="27844" class="Symbol">→</a> <a id="27846" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="27850" class="Symbol">(</a><a id="27851" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="27859" class="Symbol">(</a><a id="27860" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27864" href="Cubical.HITs.Pushout.Properties.html#27797" class="Bound">e2</a> <a id="27867" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27869" href="Cubical.HITs.Pushout.Properties.html#27815" class="Bound">f</a> <a id="27871" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27873" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27877" href="Cubical.HITs.Pushout.Properties.html#27783" class="Bound">e1</a><a id="27879" class="Symbol">)</a> <a id="27881" href="Cubical.HITs.Pushout.Properties.html#27829" class="Bound">g</a><a id="27882" class="Symbol">)</a> <a id="27884" class="Symbol">(</a><a id="27885" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="27893" href="Cubical.HITs.Pushout.Properties.html#27815" class="Bound">f</a> <a id="27895" class="Symbol">(</a><a id="27896" href="Cubical.HITs.Pushout.Properties.html#27829" class="Bound">g</a> <a id="27898" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="27900" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="27906" href="Cubical.HITs.Pushout.Properties.html#27783" class="Bound">e1</a><a id="27908" class="Symbol">))</a>
  <a id="27913" href="Cubical.HITs.Pushout.Properties.html#27694" class="Function">PushoutCompEquivIso&#39;</a> <a id="27934" class="Symbol">{</a><a id="27935" class="Argument">A</a> <a id="27937" class="Symbol">=</a> <a id="27939" href="Cubical.HITs.Pushout.Properties.html#27939" class="Bound">A</a><a id="27940" class="Symbol">}</a> <a id="27942" class="Symbol">{</a><a id="27943" class="Argument">A&#39;</a> <a id="27946" class="Symbol">=</a> <a id="27948" href="Cubical.HITs.Pushout.Properties.html#27948" class="Bound">A&#39;</a><a id="27950" class="Symbol">}</a> <a id="27952" class="Symbol">{</a><a id="27953" href="Cubical.HITs.Pushout.Properties.html#27953" class="Bound">B</a><a id="27954" class="Symbol">}</a> <a id="27956" class="Symbol">{</a><a id="27957" href="Cubical.HITs.Pushout.Properties.html#27957" class="Bound">B&#39;</a><a id="27959" class="Symbol">}</a> <a id="27961" class="Symbol">{</a><a id="27962" href="Cubical.HITs.Pushout.Properties.html#27962" class="Bound">C</a><a id="27963" class="Symbol">}</a> <a id="27965" class="Symbol">=</a>
    <a id="27971" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="27978" class="Symbol">(λ</a> <a id="27981" href="Cubical.HITs.Pushout.Properties.html#27981" class="Bound">A</a> <a id="27983" href="Cubical.HITs.Pushout.Properties.html#27983" class="Bound">e1</a> <a id="27986" class="Symbol">→</a> <a id="27988" class="Symbol">(</a><a id="27989" href="Cubical.HITs.Pushout.Properties.html#27989" class="Bound">e2</a> <a id="27992" class="Symbol">:</a> <a id="27994" href="Cubical.HITs.Pushout.Properties.html#27957" class="Bound">B&#39;</a> <a id="27997" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="27999" href="Cubical.HITs.Pushout.Properties.html#27953" class="Bound">B</a><a id="28000" class="Symbol">)</a> <a id="28002" class="Symbol">(</a><a id="28003" href="Cubical.HITs.Pushout.Properties.html#28003" class="Bound">f</a> <a id="28005" class="Symbol">:</a> <a id="28007" href="Cubical.HITs.Pushout.Properties.html#27948" class="Bound">A&#39;</a> <a id="28010" class="Symbol">→</a> <a id="28012" href="Cubical.HITs.Pushout.Properties.html#27957" class="Bound">B&#39;</a><a id="28014" class="Symbol">)</a> <a id="28016" class="Symbol">(</a><a id="28017" href="Cubical.HITs.Pushout.Properties.html#28017" class="Bound">g</a> <a id="28019" class="Symbol">:</a> <a id="28021" href="Cubical.HITs.Pushout.Properties.html#27981" class="Bound">A</a> <a id="28023" class="Symbol">→</a> <a id="28025" href="Cubical.HITs.Pushout.Properties.html#27962" class="Bound">C</a><a id="28026" class="Symbol">)</a>
                   <a id="28047" class="Symbol">→</a>  <a id="28050" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="28054" class="Symbol">(</a><a id="28055" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="28063" class="Symbol">(</a><a id="28064" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28068" href="Cubical.HITs.Pushout.Properties.html#27989" class="Bound">e2</a> <a id="28071" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="28073" href="Cubical.HITs.Pushout.Properties.html#28003" class="Bound">f</a> <a id="28075" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="28077" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28081" href="Cubical.HITs.Pushout.Properties.html#27983" class="Bound">e1</a><a id="28083" class="Symbol">)</a> <a id="28085" href="Cubical.HITs.Pushout.Properties.html#28017" class="Bound">g</a><a id="28086" class="Symbol">)</a>
                           <a id="28115" class="Symbol">(</a><a id="28116" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="28124" href="Cubical.HITs.Pushout.Properties.html#28003" class="Bound">f</a> <a id="28126" class="Symbol">(</a><a id="28127" href="Cubical.HITs.Pushout.Properties.html#28017" class="Bound">g</a> <a id="28129" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="28131" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="28137" href="Cubical.HITs.Pushout.Properties.html#27983" class="Bound">e1</a><a id="28139" class="Symbol">)))</a>
     <a id="28148" class="Symbol">(</a><a id="28149" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="28156" class="Symbol">(λ</a> <a id="28159" href="Cubical.HITs.Pushout.Properties.html#28159" class="Bound">B&#39;</a> <a id="28162" href="Cubical.HITs.Pushout.Properties.html#28162" class="Bound">e2</a> <a id="28165" class="Symbol">→</a> <a id="28167" class="Symbol">(</a><a id="28168" href="Cubical.HITs.Pushout.Properties.html#28168" class="Bound">f</a> <a id="28170" class="Symbol">:</a> <a id="28172" href="Cubical.HITs.Pushout.Properties.html#27948" class="Bound">A&#39;</a> <a id="28175" class="Symbol">→</a> <a id="28177" href="Cubical.HITs.Pushout.Properties.html#28159" class="Bound">B&#39;</a><a id="28179" class="Symbol">)</a> <a id="28181" class="Symbol">(</a><a id="28182" href="Cubical.HITs.Pushout.Properties.html#28182" class="Bound">g</a> <a id="28184" class="Symbol">:</a> <a id="28186" href="Cubical.HITs.Pushout.Properties.html#27948" class="Bound">A&#39;</a> <a id="28189" class="Symbol">→</a> <a id="28191" href="Cubical.HITs.Pushout.Properties.html#27962" class="Bound">C</a><a id="28192" class="Symbol">)</a>
                   <a id="28213" class="Symbol">→</a>  <a id="28216" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="28220" class="Symbol">(</a><a id="28221" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="28229" class="Symbol">(</a><a id="28230" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28234" href="Cubical.HITs.Pushout.Properties.html#28162" class="Bound">e2</a> <a id="28237" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="28239" href="Cubical.HITs.Pushout.Properties.html#28168" class="Bound">f</a><a id="28240" class="Symbol">)</a> <a id="28242" href="Cubical.HITs.Pushout.Properties.html#28182" class="Bound">g</a><a id="28243" class="Symbol">)</a>
                           <a id="28272" class="Symbol">(</a><a id="28273" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="28281" href="Cubical.HITs.Pushout.Properties.html#28168" class="Bound">f</a> <a id="28283" href="Cubical.HITs.Pushout.Properties.html#28182" class="Bound">g</a><a id="28284" class="Symbol">))</a>
       <a id="28294" class="Symbol">λ</a> <a id="28296" href="Cubical.HITs.Pushout.Properties.html#28296" class="Bound">f</a> <a id="28298" href="Cubical.HITs.Pushout.Properties.html#28298" class="Bound">g</a> <a id="28300" class="Symbol">→</a> <a id="28302" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a><a id="28307" class="Symbol">)</a>

<a id="28310" class="Comment">-- Computation of cofibre of the quotient map B → B/A (where B/A</a>
<a id="28375" class="Comment">-- denotes the cofibre of some f : B → A)</a>
<a id="28417" class="Keyword">module</a> <a id="28424" href="Cubical.HITs.Pushout.Properties.html#28424" class="Module">_</a> <a id="28426" class="Symbol">{</a><a id="28427" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a> <a id="28429" class="Symbol">:</a> <a id="28431" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="28439" href="Cubical.HITs.Pushout.Properties.html#1239" class="Generalizable">ℓ</a><a id="28440" class="Symbol">}</a> <a id="28442" class="Symbol">{</a><a id="28443" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a> <a id="28445" class="Symbol">:</a> <a id="28447" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="28455" href="Cubical.HITs.Pushout.Properties.html#1241" class="Generalizable">ℓ&#39;</a><a id="28457" class="Symbol">}</a> <a id="28459" class="Symbol">(</a><a id="28460" href="Cubical.HITs.Pushout.Properties.html#28460" class="Bound">f</a> <a id="28462" class="Symbol">:</a> <a id="28464" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a> <a id="28466" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="28469" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a><a id="28470" class="Symbol">)</a> <a id="28472" class="Keyword">where</a>
  <a id="28480" class="Keyword">private</a>
    <a id="28492" class="Keyword">open</a> <a id="28497" href="Cubical.HITs.Pushout.Properties.html#6679" class="Module">3x3-span</a>
    <a id="28510" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28515" class="Symbol">:</a> <a id="28517" href="Cubical.HITs.Pushout.Properties.html#6679" class="Record">3x3-span</a>
    <a id="28530" href="Cubical.HITs.Pushout.Properties.html#6840" class="Field">A00</a> <a id="28534" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28539" class="Symbol">=</a> <a id="28541" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="28550" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">A02</a> <a id="28554" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28559" class="Symbol">=</a> <a id="28561" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="28570" href="Cubical.HITs.Pushout.Properties.html#6878" class="Field">A04</a> <a id="28574" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28579" class="Symbol">=</a> <a id="28581" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="28590" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">A20</a> <a id="28594" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28599" class="Symbol">=</a> <a id="28601" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28605" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a>
    <a id="28611" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="28615" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28620" class="Symbol">=</a> <a id="28622" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="28631" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">A24</a> <a id="28635" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28640" class="Symbol">=</a> <a id="28642" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="28651" href="Cubical.HITs.Pushout.Properties.html#6954" class="Field">A40</a> <a id="28655" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28660" class="Symbol">=</a> <a id="28662" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28666" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a>
    <a id="28672" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">A42</a> <a id="28676" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28681" class="Symbol">=</a> <a id="28683" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28687" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a>
    <a id="28693" href="Cubical.HITs.Pushout.Properties.html#6992" class="Field">A44</a> <a id="28697" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28702" class="Symbol">=</a> <a id="28704" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="28713" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">f10</a> <a id="28717" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28722" class="Symbol">=</a> <a id="28724" class="Symbol">_</a>
    <a id="28730" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="28734" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28739" class="Symbol">=</a> <a id="28741" class="Symbol">_</a>
    <a id="28747" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">f14</a> <a id="28751" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28756" class="Symbol">=</a> <a id="28758" class="Symbol">_</a>
    <a id="28764" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">f30</a> <a id="28768" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28773" class="Symbol">=</a> <a id="28775" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28779" href="Cubical.HITs.Pushout.Properties.html#28460" class="Bound">f</a>
    <a id="28785" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="28789" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28794" class="Symbol">=</a> <a id="28796" class="Symbol">λ</a> <a id="28798" href="Cubical.HITs.Pushout.Properties.html#28798" class="Bound">_</a> <a id="28800" class="Symbol">→</a> <a id="28802" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="28805" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a>
    <a id="28811" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">f34</a> <a id="28815" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28820" class="Symbol">=</a> <a id="28822" class="Symbol">_</a>
    <a id="28828" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">f01</a> <a id="28832" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28837" class="Symbol">=</a> <a id="28839" class="Symbol">_</a>
    <a id="28845" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="28849" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28854" class="Symbol">=</a> <a id="28856" class="Symbol">λ</a> <a id="28858" href="Cubical.HITs.Pushout.Properties.html#28858" class="Bound">_</a> <a id="28860" class="Symbol">→</a> <a id="28862" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="28865" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a>
    <a id="28871" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">f41</a> <a id="28875" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28880" class="Symbol">=</a> <a id="28882" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="28888" class="Symbol">(</a><a id="28889" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28893" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a><a id="28894" class="Symbol">)</a>
    <a id="28900" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">f03</a> <a id="28904" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28909" class="Symbol">=</a> <a id="28911" class="Symbol">_</a>
    <a id="28917" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="28921" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28926" class="Symbol">=</a> <a id="28928" class="Symbol">_</a>
    <a id="28934" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">f43</a> <a id="28938" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28943" class="Symbol">=</a> <a id="28945" class="Symbol">_</a>
    <a id="28951" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="28955" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28960" class="Symbol">=</a> <a id="28962" class="Symbol">(λ</a> <a id="28965" href="Cubical.HITs.Pushout.Properties.html#28965" class="Bound">_</a> <a id="28967" class="Symbol">→</a> <a id="28969" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="28973" class="Symbol">)</a>
    <a id="28979" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="28983" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="28988" class="Symbol">=</a> <a id="28990" class="Symbol">λ</a> <a id="28992" href="Cubical.HITs.Pushout.Properties.html#28992" class="Bound">_</a> <a id="28994" class="Symbol">→</a> <a id="28996" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="29005" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="29009" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="29014" class="Symbol">=</a> <a id="29016" class="Symbol">λ</a> <a id="29018" href="Cubical.HITs.Pushout.Properties.html#29018" class="Bound">_</a> <a id="29020" class="Symbol">→</a> <a id="29022" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="29026" class="Symbol">(</a><a id="29027" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29031" href="Cubical.HITs.Pushout.Properties.html#28460" class="Bound">f</a><a id="29032" class="Symbol">)</a>
    <a id="29038" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="29042" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a> <a id="29047" class="Symbol">=</a> <a id="29049" class="Symbol">λ</a> <a id="29051" href="Cubical.HITs.Pushout.Properties.html#29051" class="Bound">_</a> <a id="29053" class="Symbol">→</a> <a id="29055" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="29065" href="Cubical.HITs.Pushout.Properties.html#29065" class="Function">A□0≅cofib-f</a> <a id="29077" class="Symbol">:</a> <a id="29079" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29083" class="Symbol">(</a><a id="29084" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">A□0</a> <a id="29088" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="29092" class="Symbol">)</a> <a id="29094" class="Symbol">(</a><a id="29095" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="29101" class="Symbol">(</a><a id="29102" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="29106" href="Cubical.HITs.Pushout.Properties.html#28460" class="Bound">f</a><a id="29107" class="Symbol">))</a>
    <a id="29114" href="Cubical.HITs.Pushout.Properties.html#29065" class="Function">A□0≅cofib-f</a> <a id="29126" class="Symbol">=</a> <a id="29128" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a>

    <a id="29139" href="Cubical.HITs.Pushout.Properties.html#29139" class="Function">A□2≅B</a> <a id="29145" class="Symbol">:</a> <a id="29147" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29151" class="Symbol">(</a><a id="29152" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">A□2</a> <a id="29156" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="29160" class="Symbol">)</a> <a id="29162" class="Symbol">(</a><a id="29163" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="29167" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a><a id="29168" class="Symbol">)</a>
    <a id="29174" href="Cubical.HITs.Pushout.Properties.html#29139" class="Function">A□2≅B</a> <a id="29180" class="Symbol">=</a> <a id="29182" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="29200" class="Symbol">(</a><a id="29201" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="29209" class="Symbol">_)</a> <a id="29212" class="Symbol">λ</a> <a id="29214" href="Cubical.HITs.Pushout.Properties.html#29214" class="Bound">_</a> <a id="29216" class="Symbol">→</a> <a id="29218" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="29221" href="Cubical.HITs.Pushout.Properties.html#28443" class="Bound">B</a>

    <a id="29228" href="Cubical.HITs.Pushout.Properties.html#29228" class="Function">A□4≅Unit</a> <a id="29237" class="Symbol">:</a> <a id="29239" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29243" class="Symbol">(</a><a id="29244" href="Cubical.HITs.Pushout.Properties.html#7530" class="Function">A□4</a> <a id="29248" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="29252" class="Symbol">)</a> <a id="29254" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="29263" href="Cubical.HITs.Pushout.Properties.html#29228" class="Function">A□4≅Unit</a> <a id="29272" class="Symbol">=</a> <a id="29274" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="29292" class="Symbol">(</a><a id="29293" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="29301" class="Symbol">_)</a> <a id="29304" class="Symbol">λ</a> <a id="29306" href="Cubical.HITs.Pushout.Properties.html#29306" class="Bound">_</a> <a id="29308" class="Symbol">→</a> <a id="29310" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

    <a id="29318" href="Cubical.HITs.Pushout.Properties.html#29318" class="Function">A0□≅Unit</a> <a id="29327" class="Symbol">:</a> <a id="29329" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29333" class="Symbol">(</a><a id="29334" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">A0□</a> <a id="29338" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="29342" class="Symbol">)</a> <a id="29344" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="29353" href="Cubical.HITs.Pushout.Properties.html#29318" class="Function">A0□≅Unit</a> <a id="29362" class="Symbol">=</a> <a id="29364" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="29382" class="Symbol">(</a><a id="29383" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="29391" class="Symbol">_)</a> <a id="29394" class="Symbol">λ</a> <a id="29396" href="Cubical.HITs.Pushout.Properties.html#29396" class="Bound">_</a> <a id="29398" class="Symbol">→</a> <a id="29400" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

    <a id="29408" href="Cubical.HITs.Pushout.Properties.html#29408" class="Function">A2□≅A</a> <a id="29414" class="Symbol">:</a> <a id="29416" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29420" class="Symbol">(</a><a id="29421" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">A2□</a> <a id="29425" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="29429" class="Symbol">)</a> <a id="29431" class="Symbol">(</a><a id="29432" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="29436" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a><a id="29437" class="Symbol">)</a>
    <a id="29443" href="Cubical.HITs.Pushout.Properties.html#29408" class="Function">A2□≅A</a> <a id="29449" class="Symbol">=</a> <a id="29451" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="29459" class="Symbol">(</a><a id="29460" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="29471" class="Symbol">(</a><a id="29472" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="29481" class="Symbol">(</a><a id="29482" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="29493" class="Symbol">_</a> <a id="29495" class="Symbol">_)))</a>
                    <a id="29520" class="Symbol">(</a><a id="29521" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="29539" class="Symbol">(</a><a id="29540" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="29548" class="Symbol">_)</a> <a id="29551" class="Symbol">λ</a> <a id="29553" href="Cubical.HITs.Pushout.Properties.html#29553" class="Bound">_</a> <a id="29555" class="Symbol">→</a> <a id="29557" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="29560" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a><a id="29561" class="Symbol">)</a>

    <a id="29568" href="Cubical.HITs.Pushout.Properties.html#29568" class="Function">A4□≅Unit</a> <a id="29577" class="Symbol">:</a> <a id="29579" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29583" class="Symbol">(</a><a id="29584" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">A4□</a> <a id="29588" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="29592" class="Symbol">)</a> <a id="29594" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="29603" href="Cubical.HITs.Pushout.Properties.html#29568" class="Function">A4□≅Unit</a> <a id="29612" class="Symbol">=</a> <a id="29614" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="29632" class="Symbol">(</a><a id="29633" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="29641" class="Symbol">_)</a> <a id="29644" class="Symbol">λ</a> <a id="29646" href="Cubical.HITs.Pushout.Properties.html#29646" class="Bound">_</a> <a id="29648" class="Symbol">→</a> <a id="29650" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

    <a id="29658" href="Cubical.HITs.Pushout.Properties.html#29658" class="Function">A□○≅cofibInr</a> <a id="29671" class="Symbol">:</a> <a id="29673" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29677" class="Symbol">(</a><a id="29678" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a> <a id="29682" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="29686" class="Symbol">)</a> <a id="29688" class="Symbol">(</a><a id="29689" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="29695" class="Symbol">{</a><a id="29696" class="Argument">B</a> <a id="29698" class="Symbol">=</a> <a id="29700" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="29706" class="Symbol">(</a><a id="29707" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="29711" href="Cubical.HITs.Pushout.Properties.html#28460" class="Bound">f</a><a id="29712" class="Symbol">)}</a> <a id="29715" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="29718" class="Symbol">)</a>
    <a id="29724" href="Cubical.HITs.Pushout.Properties.html#29658" class="Function">A□○≅cofibInr</a> <a id="29737" class="Symbol">=</a> <a id="29739" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="29747" class="Symbol">(</a><a id="29748" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="29755" class="Symbol">(</a><a id="29756" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="29767" class="Symbol">(</a><a id="29768" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="29779" class="Symbol">_</a> <a id="29781" class="Symbol">_)))</a>
                           <a id="29813" class="Symbol">(</a><a id="29814" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="29825" class="Symbol">_</a> <a id="29827" class="Symbol">_</a> <a id="29829" class="Symbol">_</a> <a id="29831" class="Symbol">_</a>
                             <a id="29862" class="Symbol">(</a><a id="29863" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="29874" href="Cubical.HITs.Pushout.Properties.html#29139" class="Function">A□2≅B</a><a id="29879" class="Symbol">)</a>
                             <a id="29910" class="Symbol">(</a><a id="29911" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="29922" href="Cubical.HITs.Pushout.Properties.html#29228" class="Function">A□4≅Unit</a><a id="29930" class="Symbol">)</a>
                             <a id="29961" class="Symbol">(</a><a id="29962" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="29973" href="Cubical.HITs.Pushout.Properties.html#29065" class="Function">A□0≅cofib-f</a><a id="29984" class="Symbol">)</a>
                             <a id="30015" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30020" class="Symbol">(</a><a id="30021" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="30028" class="Symbol">λ</a> <a id="30030" href="Cubical.HITs.Pushout.Properties.html#30030" class="Bound">x</a>
                               <a id="30063" class="Symbol">→</a> <a id="30065" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30070" class="Symbol">(</a><a id="30071" href="Cubical.HITs.Pushout.Properties.html#29065" class="Function">A□0≅cofib-f</a> <a id="30083" class="Symbol">.</a><a id="30084" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="30092" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="30094" href="Cubical.HITs.Pushout.Properties.html#7597" class="Function">f□1</a> <a id="30098" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="30102" class="Symbol">)</a>
                                       <a id="30143" class="Symbol">(</a><a id="30144" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="30148" class="Symbol">(</a><a id="30149" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="30157" href="Cubical.HITs.Pushout.Properties.html#29139" class="Function">A□2≅B</a> <a id="30163" href="Cubical.HITs.Pushout.Properties.html#30030" class="Bound">x</a><a id="30164" class="Symbol">))))</a>

    <a id="30174" href="Cubical.HITs.Pushout.Properties.html#30174" class="Function">A○□≅</a> <a id="30179" class="Symbol">:</a> <a id="30181" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="30185" class="Symbol">(</a><a id="30186" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a> <a id="30190" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="30194" class="Symbol">)</a> <a id="30196" class="Symbol">(</a><a id="30197" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="30202" class="Symbol">(</a><a id="30203" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="30207" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a><a id="30208" class="Symbol">))</a>
    <a id="30215" href="Cubical.HITs.Pushout.Properties.html#30174" class="Function">A○□≅</a> <a id="30220" class="Symbol">=</a>
      <a id="30228" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
        <a id="30244" class="Symbol">(</a><a id="30245" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="30256" class="Symbol">_</a> <a id="30258" class="Symbol">_</a> <a id="30260" class="Symbol">_</a> <a id="30262" class="Symbol">_</a>
          <a id="30274" class="Symbol">(</a><a id="30275" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="30286" href="Cubical.HITs.Pushout.Properties.html#29408" class="Function">A2□≅A</a><a id="30291" class="Symbol">)</a>
          <a id="30303" class="Symbol">(</a><a id="30304" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="30315" href="Cubical.HITs.Pushout.Properties.html#29318" class="Function">A0□≅Unit</a><a id="30323" class="Symbol">)</a>
          <a id="30335" class="Symbol">(</a><a id="30336" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="30347" href="Cubical.HITs.Pushout.Properties.html#29568" class="Function">A4□≅Unit</a><a id="30355" class="Symbol">)</a>
          <a id="30367" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="30372" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="30376" class="Symbol">)</a>
        <a id="30386" href="Cubical.HITs.Pushout.Base.html#2971" class="Function">PushoutSuspIsoSusp</a>

  <a id="30408" href="Cubical.HITs.Pushout.Properties.html#30408" class="Function">Iso-cofibInr-Susp</a> <a id="30426" class="Symbol">:</a> <a id="30428" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="30432" class="Symbol">(</a><a id="30433" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="30439" class="Symbol">{</a><a id="30440" class="Argument">B</a> <a id="30442" class="Symbol">=</a> <a id="30444" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="30450" class="Symbol">(</a><a id="30451" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30455" href="Cubical.HITs.Pushout.Properties.html#28460" class="Bound">f</a><a id="30456" class="Symbol">)}</a> <a id="30459" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="30462" class="Symbol">)</a>
                          <a id="30490" class="Symbol">(</a><a id="30491" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="30496" class="Symbol">(</a><a id="30497" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="30501" href="Cubical.HITs.Pushout.Properties.html#28427" class="Bound">A</a><a id="30502" class="Symbol">))</a>
  <a id="30507" href="Cubical.HITs.Pushout.Properties.html#30408" class="Function">Iso-cofibInr-Susp</a> <a id="30525" class="Symbol">=</a>
    <a id="30531" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="30539" class="Symbol">(</a><a id="30540" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="30548" class="Symbol">(</a><a id="30549" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="30556" href="Cubical.HITs.Pushout.Properties.html#29658" class="Function">A□○≅cofibInr</a><a id="30568" class="Symbol">)</a>
      <a id="30576" class="Symbol">(</a><a id="30577" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a> <a id="30585" href="Cubical.HITs.Pushout.Properties.html#28510" class="Function">inst</a><a id="30589" class="Symbol">))</a> <a id="30592" href="Cubical.HITs.Pushout.Properties.html#30174" class="Function">A○□≅</a>

<a id="30598" class="Comment">-- Commutative squares and pushout squares</a>
<a id="30641" class="Keyword">module</a> <a id="30648" href="Cubical.HITs.Pushout.Properties.html#30648" class="Module">_</a> <a id="30650" class="Symbol">{</a><a id="30651" href="Cubical.HITs.Pushout.Properties.html#30651" class="Bound">ℓ₀</a> <a id="30654" href="Cubical.HITs.Pushout.Properties.html#30654" class="Bound">ℓ₂</a> <a id="30657" href="Cubical.HITs.Pushout.Properties.html#30657" class="Bound">ℓ₄</a> <a id="30660" href="Cubical.HITs.Pushout.Properties.html#30660" class="Bound">ℓP</a> <a id="30663" class="Symbol">:</a> <a id="30665" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="30670" class="Symbol">}</a> <a id="30672" class="Keyword">where</a>
  <a id="30680" class="Keyword">private</a>
    <a id="30692" href="Cubical.HITs.Pushout.Properties.html#30692" class="Function">ℓ*</a> <a id="30695" class="Symbol">=</a> <a id="30697" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="30707" class="Symbol">(</a><a id="30708" href="Cubical.HITs.Pushout.Properties.html#30651" class="Bound">ℓ₀</a> <a id="30711" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="30713" href="Cubical.HITs.Pushout.Properties.html#30654" class="Bound">ℓ₂</a> <a id="30716" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="30718" href="Cubical.HITs.Pushout.Properties.html#30657" class="Bound">ℓ₄</a> <a id="30721" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="30723" href="Cubical.HITs.Pushout.Properties.html#30660" class="Bound">ℓP</a> <a id="30726" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="30728" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="30730" class="Symbol">)</a>

  <a id="30735" class="Keyword">record</a>  <a id="30743" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a> <a id="30754" class="Symbol">:</a> <a id="30756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="30761" class="Symbol">(</a><a id="30762" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="30768" href="Cubical.HITs.Pushout.Properties.html#30692" class="Function">ℓ*</a><a id="30770" class="Symbol">)</a> <a id="30772" class="Keyword">where</a>
    <a id="30782" class="Keyword">open</a> <a id="30787" href="Cubical.HITs.Pushout.Properties.html#2975" class="Module">3-span</a>
    <a id="30798" class="Keyword">field</a>
      <a id="30810" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="30813" class="Symbol">:</a> <a id="30815" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a> <a id="30822" class="Symbol">{</a><a id="30823" href="Cubical.HITs.Pushout.Properties.html#30651" class="Bound">ℓ₀</a><a id="30825" class="Symbol">}</a> <a id="30827" class="Symbol">{</a><a id="30828" href="Cubical.HITs.Pushout.Properties.html#30654" class="Bound">ℓ₂</a><a id="30830" class="Symbol">}</a> <a id="30832" class="Symbol">{</a><a id="30833" href="Cubical.HITs.Pushout.Properties.html#30657" class="Bound">ℓ₄</a><a id="30835" class="Symbol">}</a>
      <a id="30843" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="30845" class="Symbol">:</a> <a id="30847" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="30852" href="Cubical.HITs.Pushout.Properties.html#30660" class="Bound">ℓP</a>
      <a id="30861" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="30866" class="Symbol">:</a> <a id="30868" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="30871" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="30874" class="Symbol">→</a> <a id="30876" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a>
      <a id="30884" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="30889" class="Symbol">:</a> <a id="30891" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="30894" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="30897" class="Symbol">→</a> <a id="30899" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a>
      <a id="30907" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="30912" class="Symbol">:</a> <a id="30914" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="30919" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="30921" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="30924" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="30927" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="30929" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="30934" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="30936" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="30939" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a>

  <a id="30945" class="Keyword">open</a> <a id="30950" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a>

  <a id="30964" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="30983" class="Symbol">:</a> <a id="30985" class="Symbol">(</a><a id="30986" href="Cubical.HITs.Pushout.Properties.html#30986" class="Bound">sk</a> <a id="30989" class="Symbol">:</a> <a id="30991" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a><a id="31001" class="Symbol">)</a> <a id="31003" class="Symbol">→</a> <a id="31005" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="31017" class="Symbol">(</a><a id="31018" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="31021" href="Cubical.HITs.Pushout.Properties.html#30986" class="Bound">sk</a><a id="31023" class="Symbol">)</a> <a id="31025" class="Symbol">→</a> <a id="31027" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="31029" href="Cubical.HITs.Pushout.Properties.html#30986" class="Bound">sk</a>
  <a id="31034" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="31053" href="Cubical.HITs.Pushout.Properties.html#31053" class="Bound">sk</a> <a id="31056" class="Symbol">(</a><a id="31057" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="31061" href="Cubical.HITs.Pushout.Properties.html#31061" class="Bound">x</a><a id="31062" class="Symbol">)</a> <a id="31064" class="Symbol">=</a> <a id="31066" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="31071" href="Cubical.HITs.Pushout.Properties.html#31053" class="Bound">sk</a> <a id="31074" href="Cubical.HITs.Pushout.Properties.html#31061" class="Bound">x</a>
  <a id="31078" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="31097" href="Cubical.HITs.Pushout.Properties.html#31097" class="Bound">sk</a> <a id="31100" class="Symbol">(</a><a id="31101" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="31105" href="Cubical.HITs.Pushout.Properties.html#31105" class="Bound">x</a><a id="31106" class="Symbol">)</a> <a id="31108" class="Symbol">=</a> <a id="31110" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="31115" href="Cubical.HITs.Pushout.Properties.html#31097" class="Bound">sk</a> <a id="31118" href="Cubical.HITs.Pushout.Properties.html#31105" class="Bound">x</a>
  <a id="31122" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="31141" href="Cubical.HITs.Pushout.Properties.html#31141" class="Bound">sk</a> <a id="31144" class="Symbol">(</a><a id="31145" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="31150" href="Cubical.HITs.Pushout.Properties.html#31150" class="Bound">a</a> <a id="31152" href="Cubical.HITs.Pushout.Properties.html#31152" class="Bound">i</a><a id="31153" class="Symbol">)</a> <a id="31155" class="Symbol">=</a> <a id="31157" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="31162" href="Cubical.HITs.Pushout.Properties.html#31141" class="Bound">sk</a> <a id="31165" href="Cubical.HITs.Pushout.Properties.html#31152" class="Bound">i</a> <a id="31167" href="Cubical.HITs.Pushout.Properties.html#31150" class="Bound">a</a>

  <a id="31172" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="31188" class="Symbol">:</a> <a id="31190" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a> <a id="31201" class="Symbol">→</a> <a id="31203" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="31208" class="Symbol">_</a>
  <a id="31212" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="31228" href="Cubical.HITs.Pushout.Properties.html#31228" class="Bound">sk</a> <a id="31231" class="Symbol">=</a> <a id="31233" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="31241" class="Symbol">(</a><a id="31242" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="31261" href="Cubical.HITs.Pushout.Properties.html#31228" class="Bound">sk</a><a id="31263" class="Symbol">)</a>

  <a id="31268" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a> <a id="31282" class="Symbol">:</a> <a id="31284" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="31289" class="Symbol">(</a><a id="31290" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="31296" href="Cubical.HITs.Pushout.Properties.html#30692" class="Function">ℓ*</a><a id="31298" class="Symbol">)</a>
  <a id="31302" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a> <a id="31316" class="Symbol">=</a> <a id="31318" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="31320" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a> <a id="31331" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a>

<a id="31348" class="Keyword">module</a> <a id="31355" href="Cubical.HITs.Pushout.Properties.html#31355" class="Module">_</a> <a id="31357" class="Symbol">{</a><a id="31358" href="Cubical.HITs.Pushout.Properties.html#31358" class="Bound">ℓ₀</a> <a id="31361" href="Cubical.HITs.Pushout.Properties.html#31361" class="Bound">ℓ₂</a> <a id="31364" href="Cubical.HITs.Pushout.Properties.html#31364" class="Bound">ℓ₄</a> <a id="31367" href="Cubical.HITs.Pushout.Properties.html#31367" class="Bound">ℓP</a> <a id="31370" href="Cubical.HITs.Pushout.Properties.html#31370" class="Bound">ℓP&#39;</a> <a id="31374" class="Symbol">:</a> <a id="31376" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="31381" class="Symbol">}</a>
  <a id="31385" class="Symbol">{</a><a id="31386" href="Cubical.HITs.Pushout.Properties.html#31386" class="Bound">P&#39;</a> <a id="31389" class="Symbol">:</a> <a id="31391" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="31396" href="Cubical.HITs.Pushout.Properties.html#31370" class="Bound">ℓP&#39;</a><a id="31399" class="Symbol">}</a> <a id="31401" class="Keyword">where</a>
  <a id="31409" class="Keyword">open</a> <a id="31414" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a>
  <a id="31427" href="Cubical.HITs.Pushout.Properties.html#31427" class="Function">extendCommSquare</a> <a id="31444" class="Symbol">:</a> <a id="31446" class="Symbol">(</a><a id="31447" href="Cubical.HITs.Pushout.Properties.html#31447" class="Bound">sk</a> <a id="31450" class="Symbol">:</a> <a id="31452" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a> <a id="31463" class="Symbol">{</a><a id="31464" href="Cubical.HITs.Pushout.Properties.html#31358" class="Bound">ℓ₀</a><a id="31466" class="Symbol">}</a> <a id="31468" class="Symbol">{</a><a id="31469" href="Cubical.HITs.Pushout.Properties.html#31361" class="Bound">ℓ₂</a><a id="31471" class="Symbol">}</a> <a id="31473" class="Symbol">{</a><a id="31474" href="Cubical.HITs.Pushout.Properties.html#31364" class="Bound">ℓ₄</a><a id="31476" class="Symbol">}</a> <a id="31478" class="Symbol">{</a><a id="31479" href="Cubical.HITs.Pushout.Properties.html#31367" class="Bound">ℓP</a><a id="31481" class="Symbol">})</a>
    <a id="31488" class="Symbol">→</a> <a id="31490" class="Symbol">(</a><a id="31491" href="Cubical.HITs.Pushout.Properties.html#31447" class="Bound">sk</a> <a id="31494" class="Symbol">.</a><a id="31495" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="31497" class="Symbol">→</a> <a id="31499" href="Cubical.HITs.Pushout.Properties.html#31386" class="Bound">P&#39;</a><a id="31501" class="Symbol">)</a> <a id="31503" class="Symbol">→</a> <a id="31505" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="31518" href="Cubical.HITs.Pushout.Properties.html#31427" class="Function">extendCommSquare</a> <a id="31535" href="Cubical.HITs.Pushout.Properties.html#31535" class="Bound">sk</a> <a id="31538" href="Cubical.HITs.Pushout.Properties.html#31538" class="Bound">f</a> <a id="31540" class="Symbol">.</a><a id="31541" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="31544" class="Symbol">=</a> <a id="31546" href="Cubical.HITs.Pushout.Properties.html#31535" class="Bound">sk</a> <a id="31549" class="Symbol">.</a><a id="31550" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a>
  <a id="31555" href="Cubical.HITs.Pushout.Properties.html#31427" class="Function">extendCommSquare</a> <a id="31572" href="Cubical.HITs.Pushout.Properties.html#31572" class="Bound">sk</a> <a id="31575" href="Cubical.HITs.Pushout.Properties.html#31575" class="Bound">f</a> <a id="31577" class="Symbol">.</a><a id="31578" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="31580" class="Symbol">=</a> <a id="31582" href="Cubical.HITs.Pushout.Properties.html#31386" class="Bound">P&#39;</a>
  <a id="31587" href="Cubical.HITs.Pushout.Properties.html#31427" class="Function">extendCommSquare</a> <a id="31604" href="Cubical.HITs.Pushout.Properties.html#31604" class="Bound">sk</a> <a id="31607" href="Cubical.HITs.Pushout.Properties.html#31607" class="Bound">f</a> <a id="31609" class="Symbol">.</a><a id="31610" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="31615" class="Symbol">=</a> <a id="31617" href="Cubical.HITs.Pushout.Properties.html#31607" class="Bound">f</a> <a id="31619" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="31621" href="Cubical.HITs.Pushout.Properties.html#31604" class="Bound">sk</a> <a id="31624" class="Symbol">.</a><a id="31625" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a>
  <a id="31632" href="Cubical.HITs.Pushout.Properties.html#31427" class="Function">extendCommSquare</a> <a id="31649" href="Cubical.HITs.Pushout.Properties.html#31649" class="Bound">sk</a> <a id="31652" href="Cubical.HITs.Pushout.Properties.html#31652" class="Bound">f</a> <a id="31654" class="Symbol">.</a><a id="31655" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="31660" class="Symbol">=</a> <a id="31662" href="Cubical.HITs.Pushout.Properties.html#31652" class="Bound">f</a> <a id="31664" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="31666" href="Cubical.HITs.Pushout.Properties.html#31649" class="Bound">sk</a> <a id="31669" class="Symbol">.</a><a id="31670" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a>
  <a id="31677" href="Cubical.HITs.Pushout.Properties.html#31427" class="Function">extendCommSquare</a> <a id="31694" href="Cubical.HITs.Pushout.Properties.html#31694" class="Bound">sk</a> <a id="31697" href="Cubical.HITs.Pushout.Properties.html#31697" class="Bound">f</a> <a id="31699" class="Symbol">.</a><a id="31700" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="31705" class="Symbol">=</a> <a id="31707" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31712" class="Symbol">(</a><a id="31713" href="Cubical.HITs.Pushout.Properties.html#31697" class="Bound">f</a> <a id="31715" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘_</a><a id="31717" class="Symbol">)</a> <a id="31719" class="Symbol">(</a><a id="31720" href="Cubical.HITs.Pushout.Properties.html#31694" class="Bound">sk</a> <a id="31723" class="Symbol">.</a><a id="31724" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a><a id="31728" class="Symbol">)</a>


  <a id="31734" href="Cubical.HITs.Pushout.Properties.html#31734" class="Function">extendPushoutSquare</a> <a id="31754" class="Symbol">:</a> <a id="31756" class="Symbol">(</a><a id="31757" href="Cubical.HITs.Pushout.Properties.html#31757" class="Bound">sk</a> <a id="31760" class="Symbol">:</a> <a id="31762" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a> <a id="31776" class="Symbol">{</a><a id="31777" href="Cubical.HITs.Pushout.Properties.html#31358" class="Bound">ℓ₀</a><a id="31779" class="Symbol">}</a> <a id="31781" class="Symbol">{</a><a id="31782" href="Cubical.HITs.Pushout.Properties.html#31361" class="Bound">ℓ₂</a><a id="31784" class="Symbol">}</a> <a id="31786" class="Symbol">{</a><a id="31787" href="Cubical.HITs.Pushout.Properties.html#31364" class="Bound">ℓ₄</a><a id="31789" class="Symbol">}</a> <a id="31791" class="Symbol">{</a><a id="31792" href="Cubical.HITs.Pushout.Properties.html#31367" class="Bound">ℓP</a><a id="31794" class="Symbol">})</a>
    <a id="31801" class="Symbol">→</a> <a id="31803" class="Symbol">(</a><a id="31804" href="Cubical.HITs.Pushout.Properties.html#31804" class="Bound">e</a> <a id="31806" class="Symbol">:</a> <a id="31808" href="Cubical.HITs.Pushout.Properties.html#31757" class="Bound">sk</a> <a id="31811" class="Symbol">.</a><a id="31812" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="31816" class="Symbol">.</a><a id="31817" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="31819" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="31821" href="Cubical.HITs.Pushout.Properties.html#31386" class="Bound">P&#39;</a><a id="31823" class="Symbol">)</a> <a id="31825" class="Symbol">→</a> <a id="31827" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a>
  <a id="31843" href="Cubical.HITs.Pushout.Properties.html#31734" class="Function">extendPushoutSquare</a> <a id="31863" href="Cubical.HITs.Pushout.Properties.html#31863" class="Bound">sk</a> <a id="31866" href="Cubical.HITs.Pushout.Properties.html#31866" class="Bound">e</a> <a id="31868" class="Symbol">=</a> <a id="31870" class="Symbol">(</a><a id="31871" href="Cubical.HITs.Pushout.Properties.html#31427" class="Function">extendCommSquare</a> <a id="31888" class="Symbol">(</a><a id="31889" href="Cubical.HITs.Pushout.Properties.html#31863" class="Bound">sk</a> <a id="31892" class="Symbol">.</a><a id="31893" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="31896" class="Symbol">)</a> <a id="31898" class="Symbol">(</a><a id="31899" href="Cubical.HITs.Pushout.Properties.html#31866" class="Bound">e</a> <a id="31901" class="Symbol">.</a><a id="31902" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="31905" class="Symbol">)</a> <a id="31907" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
    <a id="31913" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="31919" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="31927" href="Cubical.HITs.Pushout.Properties.html#31979" class="Function">H</a> <a id="31929" class="Symbol">(</a><a id="31930" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="31940" class="Symbol">(_</a> <a id="31943" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31945" href="Cubical.HITs.Pushout.Properties.html#31863" class="Bound">sk</a> <a id="31948" class="Symbol">.</a><a id="31949" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="31952" class="Symbol">)</a> <a id="31954" href="Cubical.HITs.Pushout.Properties.html#31866" class="Bound">e</a> <a id="31956" class="Symbol">.</a><a id="31957" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="31960" class="Symbol">))</a>
    <a id="31967" class="Keyword">where</a>
      <a id="31979" href="Cubical.HITs.Pushout.Properties.html#31979" class="Function">H</a> <a id="31981" class="Symbol">:</a> <a id="31983" href="Cubical.HITs.Pushout.Properties.html#31866" class="Bound">e</a> <a id="31985" class="Symbol">.</a><a id="31986" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="31990" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="31992" class="Symbol">_</a> <a id="31994" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="31996" class="Symbol">_</a>
      <a id="32004" href="Cubical.HITs.Pushout.Properties.html#31979" class="Function">H</a> <a id="32006" class="Symbol">=</a> <a id="32008" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="32015" class="Symbol">λ</a>
        <a id="32025" class="Symbol">{</a> <a id="32027" class="Symbol">(</a><a id="32028" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="32032" href="Cubical.HITs.Pushout.Properties.html#32032" class="Bound">x</a><a id="32033" class="Symbol">)</a> <a id="32035" class="Symbol">→</a> <a id="32037" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="32050" class="Symbol">;</a> <a id="32052" class="Symbol">(</a><a id="32053" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="32057" href="Cubical.HITs.Pushout.Properties.html#32057" class="Bound">x</a><a id="32058" class="Symbol">)</a> <a id="32060" class="Symbol">→</a> <a id="32062" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="32075" class="Symbol">;</a> <a id="32077" class="Symbol">(</a><a id="32078" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="32083" href="Cubical.HITs.Pushout.Properties.html#32083" class="Bound">a</a> <a id="32085" href="Cubical.HITs.Pushout.Properties.html#32085" class="Bound">i</a><a id="32086" class="Symbol">)</a> <a id="32088" class="Symbol">→</a> <a id="32090" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="32095" class="Symbol">}</a>

<a id="32098" class="Comment">-- Pushout itself fits into a pushout square</a>
<a id="pushoutToSquare"></a><a id="32143" href="Cubical.HITs.Pushout.Properties.html#32143" class="Function">pushoutToSquare</a> <a id="32159" class="Symbol">:</a> <a id="32161" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a> <a id="32168" class="Symbol">{</a><a id="32169" href="Cubical.HITs.Pushout.Properties.html#1239" class="Generalizable">ℓ</a><a id="32170" class="Symbol">}</a> <a id="32172" class="Symbol">{</a><a id="32173" href="Cubical.HITs.Pushout.Properties.html#1241" class="Generalizable">ℓ&#39;</a><a id="32175" class="Symbol">}</a> <a id="32177" class="Symbol">{</a><a id="32178" href="Cubical.HITs.Pushout.Properties.html#1244" class="Generalizable">ℓ&#39;&#39;</a><a id="32181" class="Symbol">}</a> <a id="32183" class="Symbol">→</a> <a id="32185" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a>
<a id="32199" href="Cubical.HITs.Pushout.Properties.html#32143" class="Function">pushoutToSquare</a> <a id="32215" href="Cubical.HITs.Pushout.Properties.html#32215" class="Bound">spn</a> <a id="32219" class="Symbol">.</a><a id="32220" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="32224" class="Symbol">=</a> <a id="32226" href="Cubical.HITs.Pushout.Properties.html#32258" class="Function">cSq</a>
  <a id="32232" class="Keyword">where</a>
  <a id="32240" class="Keyword">open</a> <a id="32245" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a>
  <a id="32258" href="Cubical.HITs.Pushout.Properties.html#32258" class="Function">cSq</a> <a id="32262" class="Symbol">:</a> <a id="32264" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="32277" href="Cubical.HITs.Pushout.Properties.html#32258" class="Function">cSq</a> <a id="32281" class="Symbol">.</a><a id="32282" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32285" class="Symbol">=</a> <a id="32287" href="Cubical.HITs.Pushout.Properties.html#32215" class="Bound">spn</a>
  <a id="32293" href="Cubical.HITs.Pushout.Properties.html#32258" class="Function">cSq</a> <a id="32297" class="Symbol">.</a><a id="32298" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="32300" class="Symbol">=</a> <a id="32302" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="32314" href="Cubical.HITs.Pushout.Properties.html#32215" class="Bound">spn</a>
  <a id="32320" href="Cubical.HITs.Pushout.Properties.html#32258" class="Function">cSq</a> <a id="32324" class="Symbol">.</a><a id="32325" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="32330" class="Symbol">=</a> <a id="32332" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>
  <a id="32338" href="Cubical.HITs.Pushout.Properties.html#32258" class="Function">cSq</a> <a id="32342" class="Symbol">.</a><a id="32343" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="32348" class="Symbol">=</a> <a id="32350" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>
  <a id="32356" href="Cubical.HITs.Pushout.Properties.html#32258" class="Function">cSq</a> <a id="32360" class="Symbol">.</a><a id="32361" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="32366" class="Symbol">=</a> <a id="32368" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="32375" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a>
<a id="32380" href="Cubical.HITs.Pushout.Properties.html#32143" class="Function">pushoutToSquare</a> <a id="32396" href="Cubical.HITs.Pushout.Properties.html#32396" class="Bound">sp</a> <a id="32399" class="Symbol">.</a><a id="32400" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32404" class="Symbol">=</a>
  <a id="32408" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="32414" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="32422" class="Symbol">(</a><a id="32423" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="32430" href="Cubical.HITs.Pushout.Properties.html#32457" class="Function">H</a><a id="32431" class="Symbol">)</a> <a id="32433" class="Symbol">(</a><a id="32434" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="32444" class="Symbol">_)</a>
  <a id="32449" class="Keyword">where</a>
  <a id="32457" href="Cubical.HITs.Pushout.Properties.html#32457" class="Function">H</a> <a id="32459" class="Symbol">:</a> <a id="32461" class="Symbol">∀</a> <a id="32463" href="Cubical.HITs.Pushout.Properties.html#32463" class="Bound">p</a> <a id="32465" class="Symbol">→</a> <a id="32467" href="Cubical.HITs.Pushout.Properties.html#32463" class="Bound">p</a> <a id="32469" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="32471" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="32490" class="Symbol">_</a> <a id="32492" href="Cubical.HITs.Pushout.Properties.html#32463" class="Bound">p</a>
  <a id="32496" href="Cubical.HITs.Pushout.Properties.html#32457" class="Function">H</a> <a id="32498" class="Symbol">(</a><a id="32499" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="32503" href="Cubical.HITs.Pushout.Properties.html#32503" class="Bound">x</a><a id="32504" class="Symbol">)</a> <a id="32506" class="Symbol">=</a> <a id="32508" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="32515" href="Cubical.HITs.Pushout.Properties.html#32457" class="Function">H</a> <a id="32517" class="Symbol">(</a><a id="32518" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="32522" href="Cubical.HITs.Pushout.Properties.html#32522" class="Bound">x</a><a id="32523" class="Symbol">)</a> <a id="32525" class="Symbol">=</a> <a id="32527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="32534" href="Cubical.HITs.Pushout.Properties.html#32457" class="Function">H</a> <a id="32536" class="Symbol">(</a><a id="32537" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="32542" href="Cubical.HITs.Pushout.Properties.html#32542" class="Bound">a</a> <a id="32544" href="Cubical.HITs.Pushout.Properties.html#32544" class="Bound">i</a><a id="32545" class="Symbol">)</a> <a id="32547" class="Symbol">=</a> <a id="32549" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="32555" class="Comment">-- Rotations of commutative squares and pushout squares</a>
<a id="32611" class="Keyword">module</a> <a id="32618" href="Cubical.HITs.Pushout.Properties.html#32618" class="Module">_</a> <a id="32620" class="Symbol">{</a><a id="32621" href="Cubical.HITs.Pushout.Properties.html#32621" class="Bound">ℓ₀</a> <a id="32624" href="Cubical.HITs.Pushout.Properties.html#32624" class="Bound">ℓ₂</a> <a id="32627" href="Cubical.HITs.Pushout.Properties.html#32627" class="Bound">ℓ₄</a> <a id="32630" href="Cubical.HITs.Pushout.Properties.html#32630" class="Bound">ℓP</a> <a id="32633" class="Symbol">:</a> <a id="32635" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="32640" class="Symbol">}</a> <a id="32642" class="Keyword">where</a>
  <a id="32650" class="Keyword">open</a> <a id="32655" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a>
  <a id="32668" class="Keyword">open</a> <a id="32673" href="Cubical.HITs.Pushout.Properties.html#2975" class="Module">3-span</a>

  <a id="32683" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="32700" class="Symbol">:</a> <a id="32702" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a> <a id="32713" class="Symbol">{</a><a id="32714" href="Cubical.HITs.Pushout.Properties.html#32621" class="Bound">ℓ₀</a><a id="32716" class="Symbol">}</a> <a id="32718" class="Symbol">{</a><a id="32719" href="Cubical.HITs.Pushout.Properties.html#32624" class="Bound">ℓ₂</a><a id="32721" class="Symbol">}</a> <a id="32723" class="Symbol">{</a><a id="32724" href="Cubical.HITs.Pushout.Properties.html#32627" class="Bound">ℓ₄</a><a id="32726" class="Symbol">}</a> <a id="32728" class="Symbol">{</a><a id="32729" href="Cubical.HITs.Pushout.Properties.html#32630" class="Bound">ℓP</a><a id="32731" class="Symbol">}</a> <a id="32733" class="Symbol">→</a> <a id="32735" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a> <a id="32746" class="Symbol">{</a><a id="32747" href="Cubical.HITs.Pushout.Properties.html#32627" class="Bound">ℓ₄</a><a id="32749" class="Symbol">}</a> <a id="32751" class="Symbol">{</a><a id="32752" href="Cubical.HITs.Pushout.Properties.html#32624" class="Bound">ℓ₂</a><a id="32754" class="Symbol">}</a> <a id="32756" class="Symbol">{</a><a id="32757" href="Cubical.HITs.Pushout.Properties.html#32621" class="Bound">ℓ₀</a><a id="32759" class="Symbol">}</a> <a id="32761" class="Symbol">{</a><a id="32762" href="Cubical.HITs.Pushout.Properties.html#32630" class="Bound">ℓP</a><a id="32764" class="Symbol">}</a>
  <a id="32768" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="32771" class="Symbol">(</a><a id="32772" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32775" class="Symbol">(</a><a id="32776" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="32793" href="Cubical.HITs.Pushout.Properties.html#32793" class="Bound">sq</a><a id="32795" class="Symbol">))</a> <a id="32798" class="Symbol">=</a> <a id="32800" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="32803" class="Symbol">(</a><a id="32804" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32807" href="Cubical.HITs.Pushout.Properties.html#32793" class="Bound">sq</a><a id="32809" class="Symbol">)</a>
  <a id="32813" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="32816" class="Symbol">(</a><a id="32817" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32820" class="Symbol">(</a><a id="32821" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="32838" href="Cubical.HITs.Pushout.Properties.html#32838" class="Bound">sq</a><a id="32840" class="Symbol">))</a> <a id="32843" class="Symbol">=</a> <a id="32845" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="32848" class="Symbol">(</a><a id="32849" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32852" href="Cubical.HITs.Pushout.Properties.html#32838" class="Bound">sq</a><a id="32854" class="Symbol">)</a>
  <a id="32858" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="32861" class="Symbol">(</a><a id="32862" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32865" class="Symbol">(</a><a id="32866" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="32883" href="Cubical.HITs.Pushout.Properties.html#32883" class="Bound">sq</a><a id="32885" class="Symbol">))</a> <a id="32888" class="Symbol">=</a> <a id="32890" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="32893" class="Symbol">(</a><a id="32894" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32897" href="Cubical.HITs.Pushout.Properties.html#32883" class="Bound">sq</a><a id="32899" class="Symbol">)</a>
  <a id="32903" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="32906" class="Symbol">(</a><a id="32907" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32910" class="Symbol">(</a><a id="32911" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="32928" href="Cubical.HITs.Pushout.Properties.html#32928" class="Bound">sq</a><a id="32930" class="Symbol">))</a> <a id="32933" class="Symbol">=</a> <a id="32935" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="32938" class="Symbol">(</a><a id="32939" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32942" href="Cubical.HITs.Pushout.Properties.html#32928" class="Bound">sq</a><a id="32944" class="Symbol">)</a>
  <a id="32948" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="32951" class="Symbol">(</a><a id="32952" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32955" class="Symbol">(</a><a id="32956" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="32973" href="Cubical.HITs.Pushout.Properties.html#32973" class="Bound">sq</a><a id="32975" class="Symbol">))</a> <a id="32978" class="Symbol">=</a> <a id="32980" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="32983" class="Symbol">(</a><a id="32984" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="32987" href="Cubical.HITs.Pushout.Properties.html#32973" class="Bound">sq</a><a id="32989" class="Symbol">)</a>
  <a id="32993" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="32995" class="Symbol">(</a><a id="32996" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="33013" href="Cubical.HITs.Pushout.Properties.html#33013" class="Bound">sq</a><a id="33015" class="Symbol">)</a> <a id="33017" class="Symbol">=</a> <a id="33019" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="33021" href="Cubical.HITs.Pushout.Properties.html#33013" class="Bound">sq</a>
  <a id="33026" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="33031" class="Symbol">(</a><a id="33032" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="33049" href="Cubical.HITs.Pushout.Properties.html#33049" class="Bound">sq</a><a id="33051" class="Symbol">)</a> <a id="33053" class="Symbol">=</a> <a id="33055" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="33060" href="Cubical.HITs.Pushout.Properties.html#33049" class="Bound">sq</a>
  <a id="33065" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="33070" class="Symbol">(</a><a id="33071" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="33088" href="Cubical.HITs.Pushout.Properties.html#33088" class="Bound">sq</a><a id="33090" class="Symbol">)</a> <a id="33092" class="Symbol">=</a> <a id="33094" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="33099" href="Cubical.HITs.Pushout.Properties.html#33088" class="Bound">sq</a>
  <a id="33104" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="33109" class="Symbol">(</a><a id="33110" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="33127" href="Cubical.HITs.Pushout.Properties.html#33127" class="Bound">sq</a><a id="33129" class="Symbol">)</a> <a id="33131" class="Symbol">=</a> <a id="33133" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="33137" class="Symbol">(</a><a id="33138" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="33143" href="Cubical.HITs.Pushout.Properties.html#33127" class="Bound">sq</a><a id="33145" class="Symbol">)</a>

  <a id="33150" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="33170" class="Symbol">:</a> <a id="33172" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a> <a id="33186" class="Symbol">{</a><a id="33187" href="Cubical.HITs.Pushout.Properties.html#32621" class="Bound">ℓ₀</a><a id="33189" class="Symbol">}</a> <a id="33191" class="Symbol">{</a><a id="33192" href="Cubical.HITs.Pushout.Properties.html#32624" class="Bound">ℓ₂</a><a id="33194" class="Symbol">}</a> <a id="33196" class="Symbol">{</a><a id="33197" href="Cubical.HITs.Pushout.Properties.html#32627" class="Bound">ℓ₄</a><a id="33199" class="Symbol">}</a> <a id="33201" class="Symbol">{</a><a id="33202" href="Cubical.HITs.Pushout.Properties.html#32630" class="Bound">ℓP</a><a id="33204" class="Symbol">}</a>
                     <a id="33227" class="Symbol">→</a> <a id="33229" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a> <a id="33243" class="Symbol">{</a><a id="33244" href="Cubical.HITs.Pushout.Properties.html#32627" class="Bound">ℓ₄</a><a id="33246" class="Symbol">}</a> <a id="33248" class="Symbol">{</a><a id="33249" href="Cubical.HITs.Pushout.Properties.html#32624" class="Bound">ℓ₂</a><a id="33251" class="Symbol">}</a> <a id="33253" class="Symbol">{</a><a id="33254" href="Cubical.HITs.Pushout.Properties.html#32621" class="Bound">ℓ₀</a><a id="33256" class="Symbol">}</a> <a id="33258" class="Symbol">{</a><a id="33259" href="Cubical.HITs.Pushout.Properties.html#32630" class="Bound">ℓP</a><a id="33261" class="Symbol">}</a>
  <a id="33265" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="33269" class="Symbol">(</a><a id="33270" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="33290" class="Symbol">(</a><a id="33291" href="Cubical.HITs.Pushout.Properties.html#33291" class="Bound">sq</a> <a id="33294" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33296" href="Cubical.HITs.Pushout.Properties.html#33296" class="Bound">eq</a><a id="33298" class="Symbol">))</a> <a id="33301" class="Symbol">=</a> <a id="33303" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="33320" href="Cubical.HITs.Pushout.Properties.html#33291" class="Bound">sq</a>
  <a id="33325" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33329" class="Symbol">(</a><a id="33330" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="33350" class="Symbol">(</a><a id="33351" href="Cubical.HITs.Pushout.Properties.html#33351" class="Bound">sq</a> <a id="33354" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33356" href="Cubical.HITs.Pushout.Properties.html#33356" class="Bound">eq</a><a id="33358" class="Symbol">))</a> <a id="33361" class="Symbol">=</a>
    <a id="33367" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="33373" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="33381" class="Symbol">(</a><a id="33382" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="33389" href="Cubical.HITs.Pushout.Properties.html#33451" class="Function">lem</a><a id="33392" class="Symbol">)</a> <a id="33394" class="Symbol">(</a><a id="33395" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="33405" class="Symbol">(</a><a id="33406" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="33417" class="Symbol">_</a> <a id="33419" class="Symbol">_)</a> <a id="33422" class="Symbol">(_</a> <a id="33425" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33427" href="Cubical.HITs.Pushout.Properties.html#33356" class="Bound">eq</a><a id="33429" class="Symbol">)</a> <a id="33431" class="Symbol">.</a><a id="33432" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="33435" class="Symbol">)</a>
    <a id="33441" class="Keyword">where</a>
    <a id="33451" href="Cubical.HITs.Pushout.Properties.html#33451" class="Function">lem</a> <a id="33455" class="Symbol">:</a> <a id="33457" class="Symbol">(</a><a id="33458" href="Cubical.HITs.Pushout.Properties.html#33458" class="Bound">x</a> <a id="33460" class="Symbol">:</a> <a id="33462" class="Symbol">_)</a> <a id="33465" class="Symbol">→</a> <a id="33467" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="33486" href="Cubical.HITs.Pushout.Properties.html#33351" class="Bound">sq</a> <a id="33489" class="Symbol">(</a><a id="33490" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="33501" class="Symbol">_</a> <a id="33503" class="Symbol">_</a> <a id="33505" class="Symbol">.</a><a id="33506" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="33510" href="Cubical.HITs.Pushout.Properties.html#33458" class="Bound">x</a><a id="33511" class="Symbol">)</a>
                  <a id="33531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="33533" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="33552" class="Symbol">(</a><a id="33553" href="Cubical.HITs.Pushout.Properties.html#32683" class="Function">rotateCommSquare</a> <a id="33570" href="Cubical.HITs.Pushout.Properties.html#33351" class="Bound">sq</a><a id="33572" class="Symbol">)</a> <a id="33574" href="Cubical.HITs.Pushout.Properties.html#33458" class="Bound">x</a>
    <a id="33580" href="Cubical.HITs.Pushout.Properties.html#33451" class="Function">lem</a> <a id="33584" class="Symbol">(</a><a id="33585" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="33589" href="Cubical.HITs.Pushout.Properties.html#33589" class="Bound">x</a><a id="33590" class="Symbol">)</a> <a id="33592" class="Symbol">=</a> <a id="33594" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="33603" href="Cubical.HITs.Pushout.Properties.html#33451" class="Function">lem</a> <a id="33607" class="Symbol">(</a><a id="33608" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="33612" href="Cubical.HITs.Pushout.Properties.html#33612" class="Bound">x</a><a id="33613" class="Symbol">)</a> <a id="33615" class="Symbol">=</a> <a id="33617" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="33626" href="Cubical.HITs.Pushout.Properties.html#33451" class="Function">lem</a> <a id="33630" class="Symbol">(</a><a id="33631" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="33636" href="Cubical.HITs.Pushout.Properties.html#33636" class="Bound">a</a> <a id="33638" href="Cubical.HITs.Pushout.Properties.html#33638" class="Bound">i</a><a id="33639" class="Symbol">)</a> <a id="33641" class="Symbol">=</a> <a id="33643" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="33650" class="Comment">-- Pushout pasting lemma:</a>
<a id="33676" class="Comment">{- Given a diagram consisting of two
commuting squares where the top square is a pushout:

A2 -—f3-→ A4
 ∣           ∣
f1         inrP
 ↓       ⌜  ↓
A0 -—inlP→ P
 |          |
 f          h
 ↓          ↓
 A -—-g-—→ B

The bottom square is a pushout square iff the outer rectangle is
a pushout square.
-}</a>

<a id="33981" class="Keyword">module</a> <a id="PushoutPasteDown"></a><a id="33988" href="Cubical.HITs.Pushout.Properties.html#33988" class="Module">PushoutPasteDown</a> <a id="34005" class="Symbol">{</a><a id="34006" href="Cubical.HITs.Pushout.Properties.html#34006" class="Bound">ℓ₀</a> <a id="34009" href="Cubical.HITs.Pushout.Properties.html#34009" class="Bound">ℓ₂</a> <a id="34012" href="Cubical.HITs.Pushout.Properties.html#34012" class="Bound">ℓ₄</a> <a id="34015" href="Cubical.HITs.Pushout.Properties.html#34015" class="Bound">ℓP</a> <a id="34018" href="Cubical.HITs.Pushout.Properties.html#34018" class="Bound">ℓA</a> <a id="34021" href="Cubical.HITs.Pushout.Properties.html#34021" class="Bound">ℓB</a> <a id="34024" class="Symbol">:</a> <a id="34026" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="34031" class="Symbol">}</a>
  <a id="34035" class="Symbol">(</a><a id="34036" href="Cubical.HITs.Pushout.Properties.html#34036" class="Bound">SQ</a> <a id="34039" class="Symbol">:</a> <a id="34041" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a> <a id="34055" class="Symbol">{</a><a id="34056" href="Cubical.HITs.Pushout.Properties.html#34006" class="Bound">ℓ₀</a><a id="34058" class="Symbol">}</a> <a id="34060" class="Symbol">{</a><a id="34061" href="Cubical.HITs.Pushout.Properties.html#34009" class="Bound">ℓ₂</a><a id="34063" class="Symbol">}</a> <a id="34065" class="Symbol">{</a><a id="34066" href="Cubical.HITs.Pushout.Properties.html#34012" class="Bound">ℓ₄</a><a id="34068" class="Symbol">}</a> <a id="34070" class="Symbol">{</a><a id="34071" href="Cubical.HITs.Pushout.Properties.html#34015" class="Bound">ℓP</a><a id="34073" class="Symbol">})</a>
  <a id="34078" class="Symbol">{</a><a id="34079" href="Cubical.HITs.Pushout.Properties.html#34079" class="Bound">A</a> <a id="34081" class="Symbol">:</a> <a id="34083" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="34088" href="Cubical.HITs.Pushout.Properties.html#34018" class="Bound">ℓA</a><a id="34090" class="Symbol">}</a> <a id="34092" class="Symbol">{</a><a id="34093" href="Cubical.HITs.Pushout.Properties.html#34093" class="Bound">B</a> <a id="34095" class="Symbol">:</a> <a id="34097" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="34102" href="Cubical.HITs.Pushout.Properties.html#34021" class="Bound">ℓB</a><a id="34104" class="Symbol">}</a>
  <a id="34108" class="Symbol">(</a><a id="34109" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="34111" class="Symbol">:</a> <a id="34113" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="34123" class="Symbol">(</a><a id="34124" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34138" class="Symbol">(</a><a id="34139" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="34143" href="Cubical.HITs.Pushout.Properties.html#34036" class="Bound">SQ</a><a id="34145" class="Symbol">))</a> <a id="34148" class="Symbol">→</a> <a id="34150" href="Cubical.HITs.Pushout.Properties.html#34079" class="Bound">A</a><a id="34151" class="Symbol">)</a>
  <a id="34155" class="Symbol">(</a><a id="34156" href="Cubical.HITs.Pushout.Properties.html#34156" class="Bound">g</a> <a id="34158" class="Symbol">:</a> <a id="34160" href="Cubical.HITs.Pushout.Properties.html#34079" class="Bound">A</a> <a id="34162" class="Symbol">→</a> <a id="34164" href="Cubical.HITs.Pushout.Properties.html#34093" class="Bound">B</a><a id="34165" class="Symbol">)</a> <a id="34167" class="Symbol">(</a><a id="34168" href="Cubical.HITs.Pushout.Properties.html#34168" class="Bound">h</a> <a id="34170" class="Symbol">:</a> <a id="34172" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">commSquare.P</a> <a id="34185" class="Symbol">(</a><a id="34186" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="34190" href="Cubical.HITs.Pushout.Properties.html#34036" class="Bound">SQ</a><a id="34192" class="Symbol">)</a> <a id="34194" class="Symbol">→</a> <a id="34196" href="Cubical.HITs.Pushout.Properties.html#34093" class="Bound">B</a><a id="34197" class="Symbol">)</a>
  <a id="34201" class="Symbol">(</a><a id="34202" href="Cubical.HITs.Pushout.Properties.html#34202" class="Bound">com</a> <a id="34206" class="Symbol">:</a> <a id="34208" href="Cubical.HITs.Pushout.Properties.html#34156" class="Bound">g</a> <a id="34210" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="34212" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="34214" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="34216" href="Cubical.HITs.Pushout.Properties.html#34168" class="Bound">h</a> <a id="34218" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="34220" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">commSquare.inlP</a> <a id="34236" class="Symbol">(</a><a id="34237" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="34241" href="Cubical.HITs.Pushout.Properties.html#34036" class="Bound">SQ</a><a id="34243" class="Symbol">))</a>
  <a id="34248" class="Keyword">where</a>
  <a id="34256" class="Keyword">private</a>
    <a id="PushoutPasteDown.sq"></a><a id="34268" href="Cubical.HITs.Pushout.Properties.html#34268" class="Function">sq</a> <a id="34271" class="Symbol">=</a> <a id="34273" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="34277" href="Cubical.HITs.Pushout.Properties.html#34036" class="Bound">SQ</a>
    <a id="PushoutPasteDown.isP"></a><a id="34284" href="Cubical.HITs.Pushout.Properties.html#34284" class="Function">isP</a> <a id="34288" class="Symbol">=</a> <a id="34290" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34294" href="Cubical.HITs.Pushout.Properties.html#34036" class="Bound">SQ</a>
    <a id="PushoutPasteDown.ℓ*"></a><a id="34301" href="Cubical.HITs.Pushout.Properties.html#34301" class="Function">ℓ*</a> <a id="34304" class="Symbol">=</a> <a id="34306" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="34316" class="Symbol">(</a><a id="34317" href="Cubical.HITs.Pushout.Properties.html#34006" class="Bound">ℓ₀</a> <a id="34320" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="34322" href="Cubical.HITs.Pushout.Properties.html#34009" class="Bound">ℓ₂</a> <a id="34325" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="34327" href="Cubical.HITs.Pushout.Properties.html#34012" class="Bound">ℓ₄</a> <a id="34330" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="34332" href="Cubical.HITs.Pushout.Properties.html#34015" class="Bound">ℓP</a> <a id="34335" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="34337" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="34339" class="Symbol">)</a>

  <a id="34344" class="Keyword">open</a> <a id="34349" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a> <a id="34360" href="Cubical.HITs.Pushout.Properties.html#34268" class="Function">sq</a>
  <a id="34365" class="Keyword">open</a> <a id="34370" href="Cubical.HITs.Pushout.Properties.html#2975" class="Module">3-span</a> <a id="34377" href="Cubical.HITs.Pushout.Properties.html#30810" class="Function">sp</a>

  <a id="PushoutPasteDown.bottomSquare"></a><a id="34383" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="34396" class="Symbol">:</a> <a id="34398" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="34411" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="34421" class="Symbol">(</a><a id="34422" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34436" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="34448" class="Symbol">)</a> <a id="34450" class="Symbol">=</a> <a id="34452" href="Cubical.HITs.Pushout.Properties.html#34079" class="Bound">A</a>
  <a id="34456" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">3-span.A2</a> <a id="34466" class="Symbol">(</a><a id="34467" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34481" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="34493" class="Symbol">)</a> <a id="34495" class="Symbol">=</a> <a id="34497" href="Cubical.HITs.Pushout.Properties.html#3022" class="Function">A0</a>
  <a id="34502" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="34512" class="Symbol">(</a><a id="34513" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34527" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="34539" class="Symbol">)</a> <a id="34541" class="Symbol">=</a> <a id="34543" href="Cubical.HITs.Pushout.Properties.html#30843" class="Function">P</a>
  <a id="34547" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="34557" class="Symbol">(</a><a id="34558" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34572" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="34584" class="Symbol">)</a> <a id="34586" class="Symbol">=</a> <a id="34588" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a>
  <a id="34592" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="34602" class="Symbol">(</a><a id="34603" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34617" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="34629" class="Symbol">)</a> <a id="34631" class="Symbol">=</a> <a id="34633" href="Cubical.HITs.Pushout.Properties.html#30861" class="Function">inlP</a>
  <a id="34640" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">commSquare.P</a> <a id="34653" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="34666" class="Symbol">=</a> <a id="34668" href="Cubical.HITs.Pushout.Properties.html#34093" class="Bound">B</a>
  <a id="34672" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">commSquare.inlP</a> <a id="34688" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="34701" class="Symbol">=</a> <a id="34703" href="Cubical.HITs.Pushout.Properties.html#34156" class="Bound">g</a>
  <a id="34707" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">commSquare.inrP</a> <a id="34723" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="34736" class="Symbol">=</a> <a id="34738" href="Cubical.HITs.Pushout.Properties.html#34168" class="Bound">h</a>
  <a id="34742" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">commSquare.comm</a> <a id="34758" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="34771" class="Symbol">=</a> <a id="34773" href="Cubical.HITs.Pushout.Properties.html#34202" class="Bound">com</a>

  <a id="PushoutPasteDown.totSquare"></a><a id="34780" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a> <a id="34790" class="Symbol">:</a> <a id="34792" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="34805" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="34815" class="Symbol">(</a><a id="34816" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34830" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a><a id="34839" class="Symbol">)</a> <a id="34841" class="Symbol">=</a> <a id="34843" href="Cubical.HITs.Pushout.Properties.html#34079" class="Bound">A</a>
  <a id="34847" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">3-span.A2</a> <a id="34857" class="Symbol">(</a><a id="34858" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34872" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a><a id="34881" class="Symbol">)</a> <a id="34883" class="Symbol">=</a> <a id="34885" href="Cubical.HITs.Pushout.Properties.html#3041" class="Function">A2</a>
  <a id="34890" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="34900" class="Symbol">(</a><a id="34901" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34915" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a><a id="34924" class="Symbol">)</a> <a id="34926" class="Symbol">=</a> <a id="34928" href="Cubical.HITs.Pushout.Properties.html#3060" class="Function">A4</a>
  <a id="34933" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="34943" class="Symbol">(</a><a id="34944" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="34958" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a><a id="34967" class="Symbol">)</a> <a id="34969" class="Symbol">=</a> <a id="34971" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="34973" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="34975" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a>
  <a id="34980" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="34990" class="Symbol">(</a><a id="34991" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="35005" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a><a id="35014" class="Symbol">)</a> <a id="35016" class="Symbol">=</a> <a id="35018" href="Cubical.HITs.Pushout.Properties.html#3098" class="Function">f3</a>
  <a id="35023" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">commSquare.P</a> <a id="35036" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a> <a id="35046" class="Symbol">=</a> <a id="35048" href="Cubical.HITs.Pushout.Properties.html#34093" class="Bound">B</a>
  <a id="35052" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">commSquare.inlP</a> <a id="35068" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a> <a id="35078" class="Symbol">=</a> <a id="35080" href="Cubical.HITs.Pushout.Properties.html#34156" class="Bound">g</a>
  <a id="35084" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">commSquare.inrP</a> <a id="35100" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a> <a id="35110" class="Symbol">=</a> <a id="35112" href="Cubical.HITs.Pushout.Properties.html#34168" class="Bound">h</a> <a id="35114" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="35116" href="Cubical.HITs.Pushout.Properties.html#30884" class="Function">inrP</a>
  <a id="35123" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">commSquare.comm</a> <a id="35139" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a> <a id="35149" class="Symbol">=</a>
    <a id="35155" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="35162" class="Symbol">λ</a> <a id="35164" href="Cubical.HITs.Pushout.Properties.html#35164" class="Bound">x</a> <a id="35166" class="Symbol">→</a> <a id="35168" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="35176" href="Cubical.HITs.Pushout.Properties.html#34202" class="Bound">com</a> <a id="35180" class="Symbol">(</a><a id="35181" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="35184" href="Cubical.HITs.Pushout.Properties.html#35164" class="Bound">x</a><a id="35185" class="Symbol">)</a> <a id="35187" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="35189" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="35194" href="Cubical.HITs.Pushout.Properties.html#34168" class="Bound">h</a> <a id="35196" class="Symbol">(</a><a id="35197" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="35205" href="Cubical.HITs.Pushout.Properties.html#30907" class="Function">comm</a> <a id="35210" href="Cubical.HITs.Pushout.Properties.html#35164" class="Bound">x</a><a id="35211" class="Symbol">)</a>

  <a id="35216" class="Keyword">private</a>
    <a id="PushoutPasteDown.P&#39;"></a><a id="35228" href="Cubical.HITs.Pushout.Properties.html#35228" class="Function">P&#39;</a> <a id="35231" class="Symbol">:</a> <a id="35233" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="35238" class="Symbol">_</a>
    <a id="35244" href="Cubical.HITs.Pushout.Properties.html#35228" class="Function">P&#39;</a> <a id="35247" class="Symbol">=</a> <a id="35249" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="35257" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="35260" href="Cubical.HITs.Pushout.Properties.html#3098" class="Function">f3</a>

    <a id="PushoutPasteDown.Iso-P&#39;-P"></a><a id="35268" href="Cubical.HITs.Pushout.Properties.html#35268" class="Function">Iso-P&#39;-P</a> <a id="35277" class="Symbol">:</a> <a id="35279" href="Cubical.HITs.Pushout.Properties.html#35228" class="Function">P&#39;</a> <a id="35282" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="35284" href="Cubical.HITs.Pushout.Properties.html#30843" class="Function">P</a>
    <a id="35290" href="Cubical.HITs.Pushout.Properties.html#35268" class="Function">Iso-P&#39;-P</a> <a id="35299" class="Symbol">=</a> <a id="35301" class="Symbol">_</a> <a id="35303" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35305" href="Cubical.HITs.Pushout.Properties.html#34284" class="Function">isP</a>

    <a id="PushoutPasteDown.P&#39;≃P"></a><a id="35314" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="35319" class="Symbol">=</a> <a id="35321" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3202" class="Function">equiv→HAEquiv</a> <a id="35335" href="Cubical.HITs.Pushout.Properties.html#35268" class="Function">Iso-P&#39;-P</a>

    <a id="PushoutPasteDown.B&#39;bot"></a><a id="35349" href="Cubical.HITs.Pushout.Properties.html#35349" class="Function">B&#39;bot</a> <a id="35355" class="Symbol">=</a> <a id="35357" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="35365" class="Symbol">{</a><a id="35366" class="Argument">C</a> <a id="35368" class="Symbol">=</a> <a id="35370" href="Cubical.HITs.Pushout.Properties.html#35228" class="Function">P&#39;</a><a id="35372" class="Symbol">}</a> <a id="35374" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="35376" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>

    <a id="PushoutPasteDown.B&#39;bot→BBot"></a><a id="35385" href="Cubical.HITs.Pushout.Properties.html#35385" class="Function">B&#39;bot→BBot</a> <a id="35396" class="Symbol">:</a> <a id="35398" href="Cubical.HITs.Pushout.Properties.html#35349" class="Function">B&#39;bot</a> <a id="35404" class="Symbol">→</a> <a id="35406" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="35414" class="Symbol">{</a><a id="35415" class="Argument">C</a> <a id="35417" class="Symbol">=</a> <a id="35419" href="Cubical.HITs.Pushout.Properties.html#30843" class="Function">P</a><a id="35420" class="Symbol">}</a> <a id="35422" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="35424" href="Cubical.HITs.Pushout.Properties.html#30861" class="Function">inlP</a>
    <a id="35433" href="Cubical.HITs.Pushout.Properties.html#35385" class="Function">B&#39;bot→BBot</a> <a id="35444" class="Symbol">(</a><a id="35445" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35449" href="Cubical.HITs.Pushout.Properties.html#35449" class="Bound">x</a><a id="35450" class="Symbol">)</a> <a id="35452" class="Symbol">=</a> <a id="35454" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35458" href="Cubical.HITs.Pushout.Properties.html#35449" class="Bound">x</a>
    <a id="35464" href="Cubical.HITs.Pushout.Properties.html#35385" class="Function">B&#39;bot→BBot</a> <a id="35475" class="Symbol">(</a><a id="35476" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35480" href="Cubical.HITs.Pushout.Properties.html#35480" class="Bound">x</a><a id="35481" class="Symbol">)</a> <a id="35483" class="Symbol">=</a> <a id="35485" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35489" class="Symbol">(</a><a id="35490" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="35494" href="Cubical.HITs.Pushout.Properties.html#35268" class="Function">Iso-P&#39;-P</a> <a id="35503" href="Cubical.HITs.Pushout.Properties.html#35480" class="Bound">x</a><a id="35504" class="Symbol">)</a>
    <a id="35510" href="Cubical.HITs.Pushout.Properties.html#35385" class="Function">B&#39;bot→BBot</a> <a id="35521" class="Symbol">(</a><a id="35522" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35527" href="Cubical.HITs.Pushout.Properties.html#35527" class="Bound">a</a> <a id="35529" href="Cubical.HITs.Pushout.Properties.html#35529" class="Bound">i</a><a id="35530" class="Symbol">)</a> <a id="35532" class="Symbol">=</a> <a id="35534" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35539" href="Cubical.HITs.Pushout.Properties.html#35527" class="Bound">a</a> <a id="35541" href="Cubical.HITs.Pushout.Properties.html#35529" class="Bound">i</a>

    <a id="PushoutPasteDown.Bbot→B&#39;bot"></a><a id="35548" href="Cubical.HITs.Pushout.Properties.html#35548" class="Function">Bbot→B&#39;bot</a> <a id="35559" class="Symbol">:</a> <a id="35561" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="35569" class="Symbol">{</a><a id="35570" class="Argument">C</a> <a id="35572" class="Symbol">=</a> <a id="35574" href="Cubical.HITs.Pushout.Properties.html#30843" class="Function">P</a><a id="35575" class="Symbol">}</a> <a id="35577" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="35579" href="Cubical.HITs.Pushout.Properties.html#30861" class="Function">inlP</a> <a id="35584" class="Symbol">→</a> <a id="35586" href="Cubical.HITs.Pushout.Properties.html#35349" class="Function">B&#39;bot</a>
    <a id="35596" href="Cubical.HITs.Pushout.Properties.html#35548" class="Function">Bbot→B&#39;bot</a> <a id="35607" class="Symbol">(</a><a id="35608" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35612" href="Cubical.HITs.Pushout.Properties.html#35612" class="Bound">x</a><a id="35613" class="Symbol">)</a> <a id="35615" class="Symbol">=</a> <a id="35617" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35621" href="Cubical.HITs.Pushout.Properties.html#35612" class="Bound">x</a>
    <a id="35627" href="Cubical.HITs.Pushout.Properties.html#35548" class="Function">Bbot→B&#39;bot</a> <a id="35638" class="Symbol">(</a><a id="35639" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35643" href="Cubical.HITs.Pushout.Properties.html#35643" class="Bound">x</a><a id="35644" class="Symbol">)</a> <a id="35646" class="Symbol">=</a> <a id="35648" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35652" class="Symbol">(</a><a id="35653" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="35659" href="Cubical.HITs.Pushout.Properties.html#35268" class="Function">Iso-P&#39;-P</a> <a id="35668" href="Cubical.HITs.Pushout.Properties.html#35643" class="Bound">x</a><a id="35669" class="Symbol">)</a>
    <a id="35675" href="Cubical.HITs.Pushout.Properties.html#35548" class="Function">Bbot→B&#39;bot</a> <a id="35686" class="Symbol">(</a><a id="35687" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35692" href="Cubical.HITs.Pushout.Properties.html#35692" class="Bound">a</a> <a id="35694" href="Cubical.HITs.Pushout.Properties.html#35694" class="Bound">i</a><a id="35695" class="Symbol">)</a> <a id="35697" class="Symbol">=</a>
      <a id="35705" class="Symbol">(</a><a id="35706" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35711" href="Cubical.HITs.Pushout.Properties.html#35692" class="Bound">a</a> <a id="35713" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="35715" class="Symbol">λ</a> <a id="35717" href="Cubical.HITs.Pushout.Properties.html#35717" class="Bound">i</a> <a id="35719" class="Symbol">→</a> <a id="35721" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35725" class="Symbol">(</a><a id="35726" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="35741" class="Symbol">(</a><a id="35742" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="35747" class="Symbol">.</a><a id="35748" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="35751" class="Symbol">)</a> <a id="35753" class="Symbol">(</a><a id="35754" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35758" href="Cubical.HITs.Pushout.Properties.html#35692" class="Bound">a</a><a id="35759" class="Symbol">)</a> <a id="35761" class="Symbol">(</a><a id="35762" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="35764" href="Cubical.HITs.Pushout.Properties.html#35717" class="Bound">i</a><a id="35765" class="Symbol">)))</a> <a id="35769" href="Cubical.HITs.Pushout.Properties.html#35694" class="Bound">i</a>

    <a id="PushoutPasteDown.Iso-B&#39;bot-Bbot"></a><a id="35776" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="35791" class="Symbol">:</a> <a id="35793" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="35797" href="Cubical.HITs.Pushout.Properties.html#35349" class="Function">B&#39;bot</a> <a id="35803" class="Symbol">(</a><a id="35804" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="35812" class="Symbol">{</a><a id="35813" class="Argument">C</a> <a id="35815" class="Symbol">=</a> <a id="35817" href="Cubical.HITs.Pushout.Properties.html#30843" class="Function">P</a><a id="35818" class="Symbol">}</a> <a id="35820" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="35822" href="Cubical.HITs.Pushout.Properties.html#30861" class="Function">inlP</a><a id="35826" class="Symbol">)</a>
    <a id="35832" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="35836" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="35851" class="Symbol">=</a> <a id="35853" href="Cubical.HITs.Pushout.Properties.html#35385" class="Function">B&#39;bot→BBot</a>
    <a id="35868" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="35872" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="35887" class="Symbol">=</a> <a id="35889" href="Cubical.HITs.Pushout.Properties.html#35548" class="Function">Bbot→B&#39;bot</a>
    <a id="35904" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="35908" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="35923" class="Symbol">(</a><a id="35924" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35928" href="Cubical.HITs.Pushout.Properties.html#35928" class="Bound">x</a><a id="35929" class="Symbol">)</a> <a id="35931" class="Symbol">=</a> <a id="35933" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="35942" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="35946" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="35961" class="Symbol">(</a><a id="35962" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35966" href="Cubical.HITs.Pushout.Properties.html#35966" class="Bound">x</a><a id="35967" class="Symbol">)</a> <a id="35969" href="Cubical.HITs.Pushout.Properties.html#35969" class="Bound">i</a> <a id="35971" class="Symbol">=</a> <a id="35973" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35977" class="Symbol">(</a><a id="35978" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="35993" class="Symbol">(</a><a id="35994" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="35999" class="Symbol">.</a><a id="36000" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="36003" class="Symbol">)</a> <a id="36005" href="Cubical.HITs.Pushout.Properties.html#35966" class="Bound">x</a> <a id="36007" href="Cubical.HITs.Pushout.Properties.html#35969" class="Bound">i</a><a id="36008" class="Symbol">)</a>
    <a id="36014" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="36018" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="36033" class="Symbol">(</a><a id="36034" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36039" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a> <a id="36041" href="Cubical.HITs.Pushout.Properties.html#36041" class="Bound">i</a><a id="36042" class="Symbol">)</a> <a id="36044" href="Cubical.HITs.Pushout.Properties.html#36044" class="Bound">j</a> <a id="36046" class="Symbol">=</a> <a id="36048" href="Cubical.HITs.Pushout.Properties.html#36075" class="Function">help</a> <a id="36053" href="Cubical.HITs.Pushout.Properties.html#36044" class="Bound">j</a> <a id="36055" href="Cubical.HITs.Pushout.Properties.html#36041" class="Bound">i</a>
      <a id="36063" class="Keyword">where</a>
      <a id="36075" href="Cubical.HITs.Pushout.Properties.html#36075" class="Function">help</a> <a id="36080" class="Symbol">:</a> <a id="36082" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a>
               <a id="36104" class="Symbol">(</a><a id="36105" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="36110" href="Cubical.HITs.Pushout.Properties.html#35385" class="Function">B&#39;bot→BBot</a>
                <a id="36137" class="Symbol">(</a><a id="36138" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36143" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a> <a id="36145" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="36147" class="Symbol">λ</a> <a id="36149" href="Cubical.HITs.Pushout.Properties.html#36149" class="Bound">i</a> <a id="36151" class="Symbol">→</a> <a id="36153" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36157" class="Symbol">(</a><a id="36158" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="36173" class="Symbol">(</a><a id="36174" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="36179" class="Symbol">.</a><a id="36180" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="36183" class="Symbol">)</a> <a id="36185" class="Symbol">(</a><a id="36186" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36190" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a><a id="36191" class="Symbol">)</a> <a id="36193" class="Symbol">(</a><a id="36194" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36196" href="Cubical.HITs.Pushout.Properties.html#36149" class="Bound">i</a><a id="36197" class="Symbol">))))</a>
               <a id="36217" class="Symbol">(</a><a id="36218" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36223" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a><a id="36224" class="Symbol">)</a>
               <a id="36241" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
               <a id="36261" class="Symbol">λ</a> <a id="36263" href="Cubical.HITs.Pushout.Properties.html#36263" class="Bound">i</a> <a id="36265" class="Symbol">→</a> <a id="36267" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36271" class="Symbol">(</a><a id="36272" href="Cubical.Foundations.Equiv.HalfAdjoint.html#589" class="Field">isHAEquiv.rinv</a> <a id="36287" class="Symbol">(</a><a id="36288" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="36293" class="Symbol">.</a><a id="36294" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="36297" class="Symbol">)</a> <a id="36299" class="Symbol">(</a><a id="36300" href="Cubical.HITs.Pushout.Properties.html#30861" class="Function">inlP</a> <a id="36305" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a><a id="36306" class="Symbol">)</a> <a id="36308" href="Cubical.HITs.Pushout.Properties.html#36263" class="Bound">i</a><a id="36309" class="Symbol">)</a>
      <a id="36317" href="Cubical.HITs.Pushout.Properties.html#36075" class="Function">help</a> <a id="36322" class="Symbol">=</a> <a id="36324" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="36335" class="Symbol">((λ</a> <a id="36339" href="Cubical.HITs.Pushout.Properties.html#36339" class="Bound">i</a> <a id="36341" href="Cubical.HITs.Pushout.Properties.html#36341" class="Bound">j</a> <a id="36343" class="Symbol">→</a> <a id="36345" href="Cubical.HITs.Pushout.Properties.html#35385" class="Function">B&#39;bot→BBot</a> <a id="36356" class="Symbol">(</a><a id="36357" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="36373" class="Symbol">(</a><a id="36374" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36379" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a><a id="36380" class="Symbol">)</a>
              <a id="36396" class="Symbol">(λ</a> <a id="36399" href="Cubical.HITs.Pushout.Properties.html#36399" class="Bound">i</a> <a id="36401" class="Symbol">→</a> <a id="36403" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36407" class="Symbol">(</a><a id="36408" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="36423" class="Symbol">(</a><a id="36424" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="36429" class="Symbol">.</a><a id="36430" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="36433" class="Symbol">)</a> <a id="36435" class="Symbol">(</a><a id="36436" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36440" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a><a id="36441" class="Symbol">)</a> <a id="36443" class="Symbol">(</a><a id="36444" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36446" href="Cubical.HITs.Pushout.Properties.html#36399" class="Bound">i</a><a id="36447" class="Symbol">)))</a> <a id="36451" class="Symbol">(</a><a id="36452" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36454" href="Cubical.HITs.Pushout.Properties.html#36341" class="Bound">j</a><a id="36455" class="Symbol">)</a> <a id="36457" href="Cubical.HITs.Pushout.Properties.html#36339" class="Bound">i</a><a id="36458" class="Symbol">))</a>
           <a id="36472" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="36474" class="Symbol">λ</a> <a id="36476" href="Cubical.HITs.Pushout.Properties.html#36476" class="Bound">j</a> <a id="36478" href="Cubical.HITs.Pushout.Properties.html#36478" class="Bound">i</a> <a id="36480" class="Symbol">→</a> <a id="36482" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36486" class="Symbol">(</a><a id="36487" href="Cubical.Foundations.Equiv.HalfAdjoint.html#618" class="Field">isHAEquiv.com</a> <a id="36501" class="Symbol">(</a><a id="36502" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="36507" class="Symbol">.</a><a id="36508" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="36511" class="Symbol">)</a> <a id="36513" class="Symbol">(</a><a id="36514" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36518" href="Cubical.HITs.Pushout.Properties.html#36039" class="Bound">a</a><a id="36519" class="Symbol">)</a> <a id="36521" href="Cubical.HITs.Pushout.Properties.html#36476" class="Bound">j</a> <a id="36523" href="Cubical.HITs.Pushout.Properties.html#36478" class="Bound">i</a><a id="36524" class="Symbol">))</a>
    <a id="36531" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="36535" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="36550" class="Symbol">(</a><a id="36551" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36555" href="Cubical.HITs.Pushout.Properties.html#36555" class="Bound">x</a><a id="36556" class="Symbol">)</a> <a id="36558" class="Symbol">=</a> <a id="36560" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="36569" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="36573" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="36588" class="Symbol">(</a><a id="36589" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36593" href="Cubical.HITs.Pushout.Properties.html#36593" class="Bound">x</a><a id="36594" class="Symbol">)</a> <a id="36596" href="Cubical.HITs.Pushout.Properties.html#36596" class="Bound">i</a> <a id="36598" class="Symbol">=</a> <a id="36600" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36604" class="Symbol">(</a><a id="36605" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="36620" class="Symbol">(</a><a id="36621" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="36626" class="Symbol">.</a><a id="36627" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="36630" class="Symbol">)</a> <a id="36632" href="Cubical.HITs.Pushout.Properties.html#36593" class="Bound">x</a> <a id="36634" href="Cubical.HITs.Pushout.Properties.html#36596" class="Bound">i</a><a id="36635" class="Symbol">)</a>
    <a id="36641" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="36645" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a> <a id="36660" class="Symbol">(</a><a id="36661" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36666" href="Cubical.HITs.Pushout.Properties.html#36666" class="Bound">a</a> <a id="36668" href="Cubical.HITs.Pushout.Properties.html#36668" class="Bound">i</a><a id="36669" class="Symbol">)</a> <a id="36671" href="Cubical.HITs.Pushout.Properties.html#36671" class="Bound">j</a> <a id="36673" class="Symbol">=</a>
      <a id="36681" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="36697" class="Symbol">(</a><a id="36698" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36703" href="Cubical.HITs.Pushout.Properties.html#36666" class="Bound">a</a><a id="36704" class="Symbol">)</a>
        <a id="36714" class="Symbol">(λ</a> <a id="36717" href="Cubical.HITs.Pushout.Properties.html#36717" class="Bound">i</a> <a id="36719" class="Symbol">→</a> <a id="36721" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36725" class="Symbol">(</a><a id="36726" href="Cubical.Foundations.Equiv.HalfAdjoint.html#560" class="Field">isHAEquiv.linv</a> <a id="36741" class="Symbol">(</a><a id="36742" href="Cubical.HITs.Pushout.Properties.html#35314" class="Function">P&#39;≃P</a> <a id="36747" class="Symbol">.</a><a id="36748" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="36751" class="Symbol">)</a> <a id="36753" class="Symbol">(</a><a id="36754" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36758" href="Cubical.HITs.Pushout.Properties.html#36666" class="Bound">a</a><a id="36759" class="Symbol">)</a> <a id="36761" class="Symbol">(</a><a id="36762" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36764" href="Cubical.HITs.Pushout.Properties.html#36717" class="Bound">i</a><a id="36765" class="Symbol">)))</a> <a id="36769" class="Symbol">(</a><a id="36770" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36772" href="Cubical.HITs.Pushout.Properties.html#36671" class="Bound">j</a><a id="36773" class="Symbol">)</a> <a id="36775" href="Cubical.HITs.Pushout.Properties.html#36668" class="Bound">i</a>

    <a id="PushoutPasteDown.B&#39;tot"></a><a id="36782" href="Cubical.HITs.Pushout.Properties.html#36782" class="Function">B&#39;tot</a> <a id="36788" class="Symbol">:</a> <a id="36790" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="36795" class="Symbol">_</a>
    <a id="36801" href="Cubical.HITs.Pushout.Properties.html#36782" class="Function">B&#39;tot</a> <a id="36807" class="Symbol">=</a> <a id="36809" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="36817" class="Symbol">(</a><a id="36818" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="36820" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="36822" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a><a id="36824" class="Symbol">)</a> <a id="36826" href="Cubical.HITs.Pushout.Properties.html#3098" class="Function">f3</a>

    <a id="PushoutPasteDown.B&#39;bot→B&#39;tot"></a><a id="36834" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a> <a id="36846" class="Symbol">:</a> <a id="36848" href="Cubical.HITs.Pushout.Properties.html#35349" class="Function">B&#39;bot</a> <a id="36854" class="Symbol">→</a> <a id="36856" href="Cubical.HITs.Pushout.Properties.html#36782" class="Function">B&#39;tot</a>
    <a id="36866" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a> <a id="36878" class="Symbol">(</a><a id="36879" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36883" href="Cubical.HITs.Pushout.Properties.html#36883" class="Bound">x</a><a id="36884" class="Symbol">)</a> <a id="36886" class="Symbol">=</a> <a id="36888" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36892" href="Cubical.HITs.Pushout.Properties.html#36883" class="Bound">x</a>
    <a id="36898" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a> <a id="36910" class="Symbol">(</a><a id="36911" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36915" class="Symbol">(</a><a id="36916" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36920" href="Cubical.HITs.Pushout.Properties.html#36920" class="Bound">x</a><a id="36921" class="Symbol">))</a> <a id="36924" class="Symbol">=</a> <a id="36926" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="36930" class="Symbol">(</a><a id="36931" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="36933" href="Cubical.HITs.Pushout.Properties.html#36920" class="Bound">x</a><a id="36934" class="Symbol">)</a>
    <a id="36940" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a> <a id="36952" class="Symbol">(</a><a id="36953" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36957" class="Symbol">(</a><a id="36958" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36962" href="Cubical.HITs.Pushout.Properties.html#36962" class="Bound">x</a><a id="36963" class="Symbol">))</a> <a id="36966" class="Symbol">=</a> <a id="36968" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36972" href="Cubical.HITs.Pushout.Properties.html#36962" class="Bound">x</a>
    <a id="36978" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a> <a id="36990" class="Symbol">(</a><a id="36991" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36995" class="Symbol">(</a><a id="36996" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37001" href="Cubical.HITs.Pushout.Properties.html#37001" class="Bound">a</a> <a id="37003" href="Cubical.HITs.Pushout.Properties.html#37003" class="Bound">i</a><a id="37004" class="Symbol">))</a> <a id="37007" class="Symbol">=</a> <a id="37009" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37014" href="Cubical.HITs.Pushout.Properties.html#37001" class="Bound">a</a> <a id="37016" href="Cubical.HITs.Pushout.Properties.html#37003" class="Bound">i</a>
    <a id="37022" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a> <a id="37034" class="Symbol">(</a><a id="37035" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37040" href="Cubical.HITs.Pushout.Properties.html#37040" class="Bound">a</a> <a id="37042" href="Cubical.HITs.Pushout.Properties.html#37042" class="Bound">i</a><a id="37043" class="Symbol">)</a> <a id="37045" class="Symbol">=</a> <a id="37047" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37051" class="Symbol">(</a><a id="37052" href="Cubical.HITs.Pushout.Properties.html#34109" class="Bound">f</a> <a id="37054" href="Cubical.HITs.Pushout.Properties.html#37040" class="Bound">a</a><a id="37055" class="Symbol">)</a>

    <a id="PushoutPasteDown.B&#39;tot→B&#39;bot"></a><a id="37062" href="Cubical.HITs.Pushout.Properties.html#37062" class="Function">B&#39;tot→B&#39;bot</a> <a id="37074" class="Symbol">:</a> <a id="37076" href="Cubical.HITs.Pushout.Properties.html#36782" class="Function">B&#39;tot</a> <a id="37082" class="Symbol">→</a> <a id="37084" href="Cubical.HITs.Pushout.Properties.html#35349" class="Function">B&#39;bot</a>
    <a id="37094" href="Cubical.HITs.Pushout.Properties.html#37062" class="Function">B&#39;tot→B&#39;bot</a> <a id="37106" class="Symbol">(</a><a id="37107" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37111" href="Cubical.HITs.Pushout.Properties.html#37111" class="Bound">x</a><a id="37112" class="Symbol">)</a> <a id="37114" class="Symbol">=</a> <a id="37116" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37120" href="Cubical.HITs.Pushout.Properties.html#37111" class="Bound">x</a>
    <a id="37126" href="Cubical.HITs.Pushout.Properties.html#37062" class="Function">B&#39;tot→B&#39;bot</a> <a id="37138" class="Symbol">(</a><a id="37139" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37143" href="Cubical.HITs.Pushout.Properties.html#37143" class="Bound">x</a><a id="37144" class="Symbol">)</a> <a id="37146" class="Symbol">=</a> <a id="37148" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37152" class="Symbol">(</a><a id="37153" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37157" href="Cubical.HITs.Pushout.Properties.html#37143" class="Bound">x</a><a id="37158" class="Symbol">)</a>
    <a id="37164" href="Cubical.HITs.Pushout.Properties.html#37062" class="Function">B&#39;tot→B&#39;bot</a> <a id="37176" class="Symbol">(</a><a id="37177" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37182" href="Cubical.HITs.Pushout.Properties.html#37182" class="Bound">a</a> <a id="37184" href="Cubical.HITs.Pushout.Properties.html#37184" class="Bound">i</a><a id="37185" class="Symbol">)</a> <a id="37187" class="Symbol">=</a> <a id="37189" class="Symbol">(</a><a id="37190" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37195" class="Symbol">(</a><a id="37196" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="37199" href="Cubical.HITs.Pushout.Properties.html#37182" class="Bound">a</a><a id="37200" class="Symbol">)</a> <a id="37202" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="37204" class="Symbol">λ</a> <a id="37206" href="Cubical.HITs.Pushout.Properties.html#37206" class="Bound">i</a> <a id="37208" class="Symbol">→</a> <a id="37210" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37214" class="Symbol">(</a><a id="37215" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37220" href="Cubical.HITs.Pushout.Properties.html#37182" class="Bound">a</a> <a id="37222" href="Cubical.HITs.Pushout.Properties.html#37206" class="Bound">i</a><a id="37223" class="Symbol">))</a> <a id="37226" href="Cubical.HITs.Pushout.Properties.html#37184" class="Bound">i</a>

    <a id="PushoutPasteDown.Iso-B&#39;bot→B&#39;tot"></a><a id="37233" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37249" class="Symbol">:</a> <a id="37251" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="37255" href="Cubical.HITs.Pushout.Properties.html#35349" class="Function">B&#39;bot</a> <a id="37261" href="Cubical.HITs.Pushout.Properties.html#36782" class="Function">B&#39;tot</a>
    <a id="37271" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="37279" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37295" class="Symbol">=</a> <a id="37297" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a>
    <a id="37313" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="37321" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37337" class="Symbol">=</a> <a id="37339" href="Cubical.HITs.Pushout.Properties.html#37062" class="Function">B&#39;tot→B&#39;bot</a>
    <a id="37355" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="37363" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37379" class="Symbol">(</a><a id="37380" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37384" href="Cubical.HITs.Pushout.Properties.html#37384" class="Bound">x</a><a id="37385" class="Symbol">)</a> <a id="37387" class="Symbol">=</a> <a id="37389" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="37398" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="37406" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37422" class="Symbol">(</a><a id="37423" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37427" href="Cubical.HITs.Pushout.Properties.html#37427" class="Bound">x</a><a id="37428" class="Symbol">)</a> <a id="37430" class="Symbol">=</a> <a id="37432" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="37441" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="37449" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37465" class="Symbol">(</a><a id="37466" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37471" href="Cubical.HITs.Pushout.Properties.html#37471" class="Bound">a</a> <a id="37473" href="Cubical.HITs.Pushout.Properties.html#37473" class="Bound">i</a><a id="37474" class="Symbol">)</a> <a id="37476" href="Cubical.HITs.Pushout.Properties.html#37476" class="Bound">j</a> <a id="37478" class="Symbol">=</a>
       <a id="37487" class="Symbol">(</a><a id="37488" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="37495" href="Cubical.HITs.Pushout.Properties.html#36834" class="Function">B&#39;bot→B&#39;tot</a> <a id="37507" class="Symbol">(</a><a id="37508" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37513" class="Symbol">(</a><a id="37514" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="37517" href="Cubical.HITs.Pushout.Properties.html#37471" class="Bound">a</a><a id="37518" class="Symbol">))</a> <a id="37521" class="Symbol">(λ</a> <a id="37524" href="Cubical.HITs.Pushout.Properties.html#37524" class="Bound">i</a> <a id="37526" class="Symbol">→</a> <a id="37528" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37532" class="Symbol">(</a><a id="37533" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37538" href="Cubical.HITs.Pushout.Properties.html#37471" class="Bound">a</a> <a id="37540" href="Cubical.HITs.Pushout.Properties.html#37524" class="Bound">i</a><a id="37541" class="Symbol">))</a>
      <a id="37550" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="37552" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="37556" class="Symbol">(</a><a id="37557" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="37563" class="Symbol">_))</a> <a id="37567" href="Cubical.HITs.Pushout.Properties.html#37476" class="Bound">j</a> <a id="37569" href="Cubical.HITs.Pushout.Properties.html#37473" class="Bound">i</a>
    <a id="37575" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="37583" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37599" class="Symbol">(</a><a id="37600" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37604" href="Cubical.HITs.Pushout.Properties.html#37604" class="Bound">x</a><a id="37605" class="Symbol">)</a> <a id="37607" class="Symbol">=</a> <a id="37609" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="37618" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="37626" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37642" class="Symbol">(</a><a id="37643" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37647" class="Symbol">(</a><a id="37648" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37652" href="Cubical.HITs.Pushout.Properties.html#37652" class="Bound">x</a><a id="37653" class="Symbol">))</a> <a id="37656" class="Symbol">=</a> <a id="37658" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37663" href="Cubical.HITs.Pushout.Properties.html#37652" class="Bound">x</a>
    <a id="37669" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="37677" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37693" class="Symbol">(</a><a id="37694" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37698" class="Symbol">(</a><a id="37699" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37703" href="Cubical.HITs.Pushout.Properties.html#37703" class="Bound">x</a><a id="37704" class="Symbol">))</a> <a id="37707" class="Symbol">=</a> <a id="37709" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="37718" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="37726" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37742" class="Symbol">(</a><a id="37743" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37747" class="Symbol">(</a><a id="37748" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37753" href="Cubical.HITs.Pushout.Properties.html#37753" class="Bound">a</a> <a id="37755" href="Cubical.HITs.Pushout.Properties.html#37755" class="Bound">i</a><a id="37756" class="Symbol">))</a> <a id="37759" href="Cubical.HITs.Pushout.Properties.html#37759" class="Bound">j</a> <a id="37761" class="Symbol">=</a>
      <a id="37769" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="37786" class="Symbol">(</a><a id="37787" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37792" class="Symbol">(</a><a id="37793" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="37796" href="Cubical.HITs.Pushout.Properties.html#37753" class="Bound">a</a><a id="37797" class="Symbol">))</a> <a id="37800" class="Symbol">(λ</a> <a id="37803" href="Cubical.HITs.Pushout.Properties.html#37803" class="Bound">i</a> <a id="37805" class="Symbol">→</a> <a id="37807" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37811" class="Symbol">(</a><a id="37812" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37817" href="Cubical.HITs.Pushout.Properties.html#37753" class="Bound">a</a> <a id="37819" href="Cubical.HITs.Pushout.Properties.html#37803" class="Bound">i</a><a id="37820" class="Symbol">))</a> <a id="37823" class="Symbol">(</a><a id="37824" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="37826" href="Cubical.HITs.Pushout.Properties.html#37759" class="Bound">j</a><a id="37827" class="Symbol">)</a> <a id="37829" href="Cubical.HITs.Pushout.Properties.html#37755" class="Bound">i</a>
    <a id="37835" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="37843" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a> <a id="37859" class="Symbol">(</a><a id="37860" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37865" href="Cubical.HITs.Pushout.Properties.html#37865" class="Bound">a</a> <a id="37867" href="Cubical.HITs.Pushout.Properties.html#37867" class="Bound">i</a><a id="37868" class="Symbol">)</a> <a id="37870" href="Cubical.HITs.Pushout.Properties.html#37870" class="Bound">j</a> <a id="37872" class="Symbol">=</a> <a id="37874" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37879" href="Cubical.HITs.Pushout.Properties.html#37865" class="Bound">a</a> <a id="37881" class="Symbol">(</a><a id="37882" href="Cubical.HITs.Pushout.Properties.html#37867" class="Bound">i</a> <a id="37884" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="37886" href="Cubical.HITs.Pushout.Properties.html#37870" class="Bound">j</a><a id="37887" class="Symbol">)</a>

    <a id="PushoutPasteDown.main&#39;"></a><a id="37894" href="Cubical.HITs.Pushout.Properties.html#37894" class="Function">main&#39;</a> <a id="37900" class="Symbol">:</a> <a id="37902" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="37906" class="Symbol">(</a><a id="37907" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="37919" class="Symbol">(</a><a id="37920" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="37934" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="37946" class="Symbol">))</a> <a id="37949" href="Cubical.HITs.Pushout.Properties.html#36782" class="Function">B&#39;tot</a>
    <a id="37959" href="Cubical.HITs.Pushout.Properties.html#37894" class="Function">main&#39;</a> <a id="37965" class="Symbol">=</a> <a id="37967" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="37975" class="Symbol">(</a><a id="37976" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="37983" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a><a id="37997" class="Symbol">)</a> <a id="37999" class="Symbol">(</a><a id="38000" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a><a id="38015" class="Symbol">)</a>

    <a id="PushoutPasteDown.mainInv∘"></a><a id="38022" href="Cubical.HITs.Pushout.Properties.html#38022" class="Function">mainInv∘</a> <a id="38031" class="Symbol">:</a> <a id="38033" class="Symbol">(</a><a id="38034" href="Cubical.HITs.Pushout.Properties.html#38034" class="Bound">x</a> <a id="38036" class="Symbol">:</a> <a id="38038" class="Symbol">_)</a> <a id="38041" class="Symbol">→</a> <a id="38043" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="38062" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="38075" class="Symbol">(</a><a id="38076" href="Cubical.HITs.Pushout.Properties.html#37894" class="Function">main&#39;</a> <a id="38082" class="Symbol">.</a><a id="38083" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="38087" href="Cubical.HITs.Pushout.Properties.html#38034" class="Bound">x</a><a id="38088" class="Symbol">)</a>
                        <a id="38114" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38116" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="38135" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a> <a id="38145" href="Cubical.HITs.Pushout.Properties.html#38034" class="Bound">x</a>
    <a id="38151" href="Cubical.HITs.Pushout.Properties.html#38022" class="Function">mainInv∘</a> <a id="38160" class="Symbol">(</a><a id="38161" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="38165" href="Cubical.HITs.Pushout.Properties.html#38165" class="Bound">x</a><a id="38166" class="Symbol">)</a> <a id="38168" class="Symbol">=</a> <a id="38170" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="38179" href="Cubical.HITs.Pushout.Properties.html#38022" class="Function">mainInv∘</a> <a id="38188" class="Symbol">(</a><a id="38189" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38193" href="Cubical.HITs.Pushout.Properties.html#38193" class="Bound">x</a><a id="38194" class="Symbol">)</a> <a id="38196" class="Symbol">=</a> <a id="38198" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="38207" href="Cubical.HITs.Pushout.Properties.html#38022" class="Function">mainInv∘</a> <a id="38216" class="Symbol">(</a><a id="38217" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38222" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a> <a id="38224" href="Cubical.HITs.Pushout.Properties.html#38224" class="Bound">i</a><a id="38225" class="Symbol">)</a> <a id="38227" href="Cubical.HITs.Pushout.Properties.html#38227" class="Bound">j</a> <a id="38229" class="Symbol">=</a> <a id="38231" href="Cubical.HITs.Pushout.Properties.html#38258" class="Function">help</a> <a id="38236" href="Cubical.HITs.Pushout.Properties.html#38227" class="Bound">j</a> <a id="38238" href="Cubical.HITs.Pushout.Properties.html#38224" class="Bound">i</a>
      <a id="38246" class="Keyword">where</a>
      <a id="38258" href="Cubical.HITs.Pushout.Properties.html#38258" class="Function">help</a> <a id="38263" class="Symbol">:</a> <a id="38265" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38270" class="Symbol">(</a><a id="38271" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="38290" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="38302" class="Symbol">)</a>
                  <a id="38322" class="Symbol">(</a><a id="38323" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38328" class="Symbol">(</a><a id="38329" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="38337" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a><a id="38351" class="Symbol">)</a> <a id="38353" class="Symbol">(</a><a id="38354" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38359" class="Symbol">(</a><a id="38360" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="38363" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a><a id="38364" class="Symbol">)</a> <a id="38366" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="38368" class="Symbol">(λ</a> <a id="38371" href="Cubical.HITs.Pushout.Properties.html#38371" class="Bound">i</a> <a id="38373" class="Symbol">→</a> <a id="38375" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38379" class="Symbol">(</a><a id="38380" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38385" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a> <a id="38387" href="Cubical.HITs.Pushout.Properties.html#38371" class="Bound">i</a><a id="38388" class="Symbol">))))</a>
          <a id="38403" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38405" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="38413" href="Cubical.HITs.Pushout.Properties.html#34202" class="Bound">com</a> <a id="38417" class="Symbol">(</a><a id="38418" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="38421" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a><a id="38422" class="Symbol">)</a> <a id="38424" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="38426" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38431" href="Cubical.HITs.Pushout.Properties.html#34168" class="Bound">h</a> <a id="38433" class="Symbol">(</a><a id="38434" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="38442" href="Cubical.HITs.Pushout.Properties.html#30907" class="Function">comm</a> <a id="38447" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a><a id="38448" class="Symbol">)</a>
      <a id="38456" href="Cubical.HITs.Pushout.Properties.html#38258" class="Function">help</a> <a id="38461" class="Symbol">=</a> <a id="38463" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38468" class="Symbol">(</a><a id="38469" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38474" class="Symbol">(</a><a id="38475" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="38494" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="38506" class="Symbol">))</a>
                  <a id="38527" class="Symbol">(</a><a id="38528" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="38535" class="Symbol">(</a><a id="38536" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="38544" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a><a id="38558" class="Symbol">)</a> <a id="38560" class="Symbol">(</a><a id="38561" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38566" class="Symbol">(</a><a id="38567" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a> <a id="38570" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a><a id="38571" class="Symbol">))</a> <a id="38574" class="Symbol">(λ</a> <a id="38577" href="Cubical.HITs.Pushout.Properties.html#38577" class="Bound">i</a> <a id="38579" class="Symbol">→</a> <a id="38581" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38585" class="Symbol">(</a><a id="38586" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38591" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a> <a id="38593" href="Cubical.HITs.Pushout.Properties.html#38577" class="Bound">i</a><a id="38594" class="Symbol">)))</a>
                <a id="38614" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="38616" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="38623" class="Symbol">(</a><a id="38624" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="38643" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="38655" class="Symbol">)</a>
                         <a id="38682" class="Symbol">(</a><a id="38683" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38688" class="Symbol">(</a><a id="38689" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="38699" class="Symbol">(</a><a id="38700" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="38714" href="Cubical.HITs.Pushout.Properties.html#34268" class="Function">sq</a><a id="38716" class="Symbol">)</a> <a id="38718" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a><a id="38719" class="Symbol">))</a>
                         <a id="38747" class="Symbol">(λ</a> <a id="38750" href="Cubical.HITs.Pushout.Properties.html#38750" class="Bound">i</a> <a id="38752" class="Symbol">→</a> <a id="38754" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38758" class="Symbol">(</a><a id="38759" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">commSquare.comm</a> <a id="38775" href="Cubical.HITs.Pushout.Properties.html#34268" class="Function">sq</a> <a id="38778" href="Cubical.HITs.Pushout.Properties.html#38750" class="Bound">i</a> <a id="38780" href="Cubical.HITs.Pushout.Properties.html#38222" class="Bound">a</a><a id="38781" class="Symbol">))</a>

  <a id="PushoutPasteDown.isPushoutBottomSquare→isPushoutTotSquare"></a><a id="38787" href="Cubical.HITs.Pushout.Properties.html#38787" class="Function">isPushoutBottomSquare→isPushoutTotSquare</a> <a id="38828" class="Symbol">:</a>
    <a id="38834" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="38850" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="38863" class="Symbol">→</a> <a id="38865" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="38881" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a>
  <a id="38893" href="Cubical.HITs.Pushout.Properties.html#38787" class="Function">isPushoutBottomSquare→isPushoutTotSquare</a> <a id="38934" href="Cubical.HITs.Pushout.Properties.html#38934" class="Bound">eq</a> <a id="38937" class="Symbol">=</a>
    <a id="38943" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="38949" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="38957" class="Symbol">(</a><a id="38958" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="38965" href="Cubical.HITs.Pushout.Properties.html#38022" class="Function">mainInv∘</a><a id="38973" class="Symbol">)</a> <a id="38975" class="Symbol">(</a><a id="38976" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="38987" href="Cubical.HITs.Pushout.Properties.html#39012" class="Function">main</a> <a id="38992" class="Symbol">.</a><a id="38993" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="38996" class="Symbol">)</a>
    <a id="39002" class="Keyword">where</a>
    <a id="39012" href="Cubical.HITs.Pushout.Properties.html#39012" class="Function">main</a> <a id="39017" class="Symbol">:</a> <a id="39019" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="39023" class="Symbol">(</a><a id="39024" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="39036" class="Symbol">(</a><a id="39037" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="39051" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a><a id="39060" class="Symbol">))</a> <a id="39063" href="Cubical.HITs.Pushout.Properties.html#34093" class="Bound">B</a>
    <a id="39069" href="Cubical.HITs.Pushout.Properties.html#39012" class="Function">main</a> <a id="39074" class="Symbol">=</a> <a id="39076" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="39084" class="Symbol">(</a><a id="39085" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="39092" href="Cubical.HITs.Pushout.Properties.html#37894" class="Function">main&#39;</a><a id="39097" class="Symbol">)</a> <a id="39099" class="Symbol">(</a><a id="39100" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="39111" class="Symbol">(_</a> <a id="39114" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="39116" href="Cubical.HITs.Pushout.Properties.html#38934" class="Bound">eq</a><a id="39118" class="Symbol">))</a>

  <a id="PushoutPasteDown.isPushoutTotSquare→isPushoutBottomSquare"></a><a id="39124" href="Cubical.HITs.Pushout.Properties.html#39124" class="Function">isPushoutTotSquare→isPushoutBottomSquare</a> <a id="39165" class="Symbol">:</a>
    <a id="39171" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="39187" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">totSquare</a> <a id="39197" class="Symbol">→</a> <a id="39199" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="39215" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a>
  <a id="39230" href="Cubical.HITs.Pushout.Properties.html#39124" class="Function">isPushoutTotSquare→isPushoutBottomSquare</a> <a id="39271" href="Cubical.HITs.Pushout.Properties.html#39271" class="Bound">eq</a> <a id="39274" class="Symbol">=</a>
    <a id="39280" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="39286" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="39294" class="Symbol">(</a><a id="39295" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="39302" href="Cubical.HITs.Pushout.Properties.html#39530" class="Function">coh</a><a id="39305" class="Symbol">)</a>
      <a id="39313" class="Symbol">(</a><a id="39314" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="39318" class="Symbol">(</a><a id="39319" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="39330" href="Cubical.HITs.Pushout.Properties.html#39352" class="Function">main</a><a id="39334" class="Symbol">))</a>
    <a id="39341" class="Keyword">where</a>

    <a id="39352" href="Cubical.HITs.Pushout.Properties.html#39352" class="Function">main</a> <a id="39357" class="Symbol">:</a> <a id="39359" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="39363" class="Symbol">(</a><a id="39364" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="39376" class="Symbol">(</a><a id="39377" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="39391" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="39403" class="Symbol">))</a> <a id="39406" href="Cubical.HITs.Pushout.Properties.html#34093" class="Bound">B</a>
    <a id="39412" href="Cubical.HITs.Pushout.Properties.html#39352" class="Function">main</a> <a id="39417" class="Symbol">=</a> <a id="39419" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
            <a id="39439" class="Symbol">(</a><a id="39440" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="39448" class="Symbol">(</a><a id="39449" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="39456" href="Cubical.HITs.Pushout.Properties.html#35776" class="Function">Iso-B&#39;bot-Bbot</a><a id="39470" class="Symbol">)</a> <a id="39472" class="Symbol">(</a><a id="39473" href="Cubical.HITs.Pushout.Properties.html#37233" class="Function">Iso-B&#39;bot→B&#39;tot</a><a id="39488" class="Symbol">))</a>
            <a id="39503" class="Symbol">(</a><a id="39504" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="39515" class="Symbol">(_</a> <a id="39518" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="39520" href="Cubical.HITs.Pushout.Properties.html#39271" class="Bound">eq</a><a id="39522" class="Symbol">))</a>

    <a id="39530" href="Cubical.HITs.Pushout.Properties.html#39530" class="Function">coh</a> <a id="39534" class="Symbol">:</a> <a id="39536" class="Symbol">(</a><a id="39537" href="Cubical.HITs.Pushout.Properties.html#39537" class="Bound">x</a> <a id="39539" class="Symbol">:</a> <a id="39541" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="39553" class="Symbol">(</a><a id="39554" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="39568" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="39580" class="Symbol">))</a> <a id="39583" class="Symbol">→</a>
          <a id="39595" href="Cubical.HITs.Pushout.Properties.html#39352" class="Function">main</a> <a id="39600" class="Symbol">.</a><a id="39601" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="39605" href="Cubical.HITs.Pushout.Properties.html#39537" class="Bound">x</a> <a id="39607" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="39609" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="39628" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a> <a id="39641" href="Cubical.HITs.Pushout.Properties.html#39537" class="Bound">x</a>
    <a id="39647" href="Cubical.HITs.Pushout.Properties.html#39530" class="Function">coh</a> <a id="39651" href="Cubical.HITs.Pushout.Properties.html#39651" class="Bound">x</a> <a id="39653" class="Symbol">=</a> <a id="39655" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39659" class="Symbol">(</a><a id="39660" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="39666" class="Symbol">(_</a> <a id="39669" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="39671" href="Cubical.HITs.Pushout.Properties.html#39271" class="Bound">eq</a><a id="39673" class="Symbol">)</a> <a id="39675" class="Symbol">(</a><a id="39676" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="39680" href="Cubical.HITs.Pushout.Properties.html#39352" class="Function">main</a> <a id="39685" href="Cubical.HITs.Pushout.Properties.html#39651" class="Bound">x</a><a id="39686" class="Symbol">))</a>
      <a id="39695" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="39698" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39702" class="Symbol">(</a><a id="39703" href="Cubical.HITs.Pushout.Properties.html#38022" class="Function">mainInv∘</a> <a id="39712" class="Symbol">(</a><a id="39713" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="39719" class="Symbol">(_</a> <a id="39722" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="39724" href="Cubical.HITs.Pushout.Properties.html#39271" class="Bound">eq</a><a id="39726" class="Symbol">)</a> <a id="39728" class="Symbol">(</a><a id="39729" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="39737" href="Cubical.HITs.Pushout.Properties.html#39352" class="Function">main</a> <a id="39742" href="Cubical.HITs.Pushout.Properties.html#39651" class="Bound">x</a><a id="39743" class="Symbol">)))</a>
      <a id="39753" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="39756" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="39761" class="Symbol">(</a><a id="39762" href="Cubical.HITs.Pushout.Properties.html#30964" class="Function">Pushout→commSquare</a> <a id="39781" href="Cubical.HITs.Pushout.Properties.html#34383" class="Function">bottomSquare</a><a id="39793" class="Symbol">)</a> <a id="39795" class="Symbol">(</a><a id="39796" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="39804" href="Cubical.HITs.Pushout.Properties.html#39352" class="Function">main</a> <a id="39809" href="Cubical.HITs.Pushout.Properties.html#39651" class="Bound">x</a><a id="39810" class="Symbol">)</a>

<a id="39813" class="Comment">-- Pushout pasting lemma, alternative version:</a>
<a id="39860" class="Comment">{- Given a diagram consisting of two
commuting squares where the left square is a pushout:

A2 -—f3-→ A4 -—-f--→ A
 ∣           ∣          ∣
f1         inrP        g
 ↓       ⌜  ↓          ↓
A0 -—inlP→ P -—-h--→ B

The right square is a pushout square iff the outer rectangle is
a pushout square.
-}</a>
<a id="40160" class="Keyword">module</a> <a id="PushoutPasteLeft"></a><a id="40167" href="Cubical.HITs.Pushout.Properties.html#40167" class="Module">PushoutPasteLeft</a> <a id="40184" class="Symbol">{</a><a id="40185" href="Cubical.HITs.Pushout.Properties.html#40185" class="Bound">ℓ₀</a> <a id="40188" href="Cubical.HITs.Pushout.Properties.html#40188" class="Bound">ℓ₂</a> <a id="40191" href="Cubical.HITs.Pushout.Properties.html#40191" class="Bound">ℓ₄</a> <a id="40194" href="Cubical.HITs.Pushout.Properties.html#40194" class="Bound">ℓP</a> <a id="40197" href="Cubical.HITs.Pushout.Properties.html#40197" class="Bound">ℓA</a> <a id="40200" href="Cubical.HITs.Pushout.Properties.html#40200" class="Bound">ℓB</a> <a id="40203" class="Symbol">:</a> <a id="40205" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="40210" class="Symbol">}</a>
  <a id="40214" class="Symbol">(</a><a id="40215" href="Cubical.HITs.Pushout.Properties.html#40215" class="Bound">SQ</a> <a id="40218" class="Symbol">:</a> <a id="40220" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a> <a id="40234" class="Symbol">{</a><a id="40235" href="Cubical.HITs.Pushout.Properties.html#40185" class="Bound">ℓ₀</a><a id="40237" class="Symbol">}</a> <a id="40239" class="Symbol">{</a><a id="40240" href="Cubical.HITs.Pushout.Properties.html#40188" class="Bound">ℓ₂</a><a id="40242" class="Symbol">}</a> <a id="40244" class="Symbol">{</a><a id="40245" href="Cubical.HITs.Pushout.Properties.html#40191" class="Bound">ℓ₄</a><a id="40247" class="Symbol">}</a> <a id="40249" class="Symbol">{</a><a id="40250" href="Cubical.HITs.Pushout.Properties.html#40194" class="Bound">ℓP</a><a id="40252" class="Symbol">})</a>
  <a id="40257" class="Symbol">{</a><a id="40258" href="Cubical.HITs.Pushout.Properties.html#40258" class="Bound">A</a> <a id="40260" class="Symbol">:</a> <a id="40262" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="40267" href="Cubical.HITs.Pushout.Properties.html#40197" class="Bound">ℓA</a><a id="40269" class="Symbol">}</a> <a id="40271" class="Symbol">{</a><a id="40272" href="Cubical.HITs.Pushout.Properties.html#40272" class="Bound">B</a> <a id="40274" class="Symbol">:</a> <a id="40276" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="40281" href="Cubical.HITs.Pushout.Properties.html#40200" class="Bound">ℓB</a><a id="40283" class="Symbol">}</a>
  <a id="40287" class="Symbol">(</a><a id="40288" href="Cubical.HITs.Pushout.Properties.html#40288" class="Bound">f</a> <a id="40290" class="Symbol">:</a> <a id="40292" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="40302" class="Symbol">(</a><a id="40303" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="40317" class="Symbol">(</a><a id="40318" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="40322" href="Cubical.HITs.Pushout.Properties.html#40215" class="Bound">SQ</a><a id="40324" class="Symbol">))</a> <a id="40327" class="Symbol">→</a> <a id="40329" href="Cubical.HITs.Pushout.Properties.html#40258" class="Bound">A</a><a id="40330" class="Symbol">)</a>
  <a id="40334" class="Symbol">(</a><a id="40335" href="Cubical.HITs.Pushout.Properties.html#40335" class="Bound">g</a> <a id="40337" class="Symbol">:</a> <a id="40339" href="Cubical.HITs.Pushout.Properties.html#40258" class="Bound">A</a> <a id="40341" class="Symbol">→</a> <a id="40343" href="Cubical.HITs.Pushout.Properties.html#40272" class="Bound">B</a><a id="40344" class="Symbol">)</a> <a id="40346" class="Symbol">(</a><a id="40347" href="Cubical.HITs.Pushout.Properties.html#40347" class="Bound">h</a> <a id="40349" class="Symbol">:</a> <a id="40351" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">commSquare.P</a> <a id="40364" class="Symbol">(</a><a id="40365" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="40369" href="Cubical.HITs.Pushout.Properties.html#40215" class="Bound">SQ</a><a id="40371" class="Symbol">)</a> <a id="40373" class="Symbol">→</a> <a id="40375" href="Cubical.HITs.Pushout.Properties.html#40272" class="Bound">B</a><a id="40376" class="Symbol">)</a>
  <a id="40380" class="Symbol">(</a><a id="40381" href="Cubical.HITs.Pushout.Properties.html#40381" class="Bound">com</a> <a id="40385" class="Symbol">:</a> <a id="40387" href="Cubical.HITs.Pushout.Properties.html#40347" class="Bound">h</a> <a id="40389" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="40391" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">commSquare.inrP</a> <a id="40407" class="Symbol">(</a><a id="40408" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="40412" href="Cubical.HITs.Pushout.Properties.html#40215" class="Bound">SQ</a><a id="40414" class="Symbol">)</a> <a id="40416" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="40418" href="Cubical.HITs.Pushout.Properties.html#40335" class="Bound">g</a> <a id="40420" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="40422" href="Cubical.HITs.Pushout.Properties.html#40288" class="Bound">f</a><a id="40423" class="Symbol">)</a>
  <a id="40427" class="Keyword">where</a>

  <a id="40436" class="Keyword">private</a>
    <a id="PushoutPasteLeft.sq"></a><a id="40448" href="Cubical.HITs.Pushout.Properties.html#40448" class="Function">sq</a> <a id="40451" class="Symbol">=</a> <a id="40453" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="40457" href="Cubical.HITs.Pushout.Properties.html#40215" class="Bound">SQ</a>
    <a id="PushoutPasteLeft.isP"></a><a id="40464" href="Cubical.HITs.Pushout.Properties.html#40464" class="Function">isP</a> <a id="40468" class="Symbol">=</a> <a id="40470" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="40474" href="Cubical.HITs.Pushout.Properties.html#40215" class="Bound">SQ</a>
    <a id="PushoutPasteLeft.ℓ*"></a><a id="40481" href="Cubical.HITs.Pushout.Properties.html#40481" class="Function">ℓ*</a> <a id="40484" class="Symbol">=</a> <a id="40486" href="Cubical.Data.List.Base.html#1892" class="Function">ℓ-maxList</a> <a id="40496" class="Symbol">(</a><a id="40497" href="Cubical.HITs.Pushout.Properties.html#40185" class="Bound">ℓ₀</a> <a id="40500" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="40502" href="Cubical.HITs.Pushout.Properties.html#40188" class="Bound">ℓ₂</a> <a id="40505" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="40507" href="Cubical.HITs.Pushout.Properties.html#40191" class="Bound">ℓ₄</a> <a id="40510" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="40512" href="Cubical.HITs.Pushout.Properties.html#40194" class="Bound">ℓP</a> <a id="40515" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="40517" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="40519" class="Symbol">)</a>

  <a id="40524" class="Keyword">open</a> <a id="40529" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a> <a id="40540" href="Cubical.HITs.Pushout.Properties.html#40448" class="Function">sq</a>
  <a id="40545" class="Keyword">open</a> <a id="40550" href="Cubical.HITs.Pushout.Properties.html#2975" class="Module">3-span</a> <a id="40557" href="Cubical.HITs.Pushout.Properties.html#30810" class="Function">sp</a>

  <a id="PushoutPasteLeft.rightSquare"></a><a id="40563" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a> <a id="40575" class="Symbol">:</a> <a id="40577" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="40590" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="40600" class="Symbol">(</a><a id="40601" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="40615" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a><a id="40626" class="Symbol">)</a> <a id="40628" class="Symbol">=</a> <a id="40630" href="Cubical.HITs.Pushout.Properties.html#30843" class="Function">P</a>
  <a id="40634" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">3-span.A2</a> <a id="40644" class="Symbol">(</a><a id="40645" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="40659" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a><a id="40670" class="Symbol">)</a> <a id="40672" class="Symbol">=</a> <a id="40674" href="Cubical.HITs.Pushout.Properties.html#3060" class="Function">A4</a>
  <a id="40679" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="40689" class="Symbol">(</a><a id="40690" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="40704" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a><a id="40715" class="Symbol">)</a> <a id="40717" class="Symbol">=</a> <a id="40719" href="Cubical.HITs.Pushout.Properties.html#40258" class="Bound">A</a>
  <a id="40723" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="40733" class="Symbol">(</a><a id="40734" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="40748" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a><a id="40759" class="Symbol">)</a> <a id="40761" class="Symbol">=</a> <a id="40763" href="Cubical.HITs.Pushout.Properties.html#30884" class="Function">inrP</a>
  <a id="40770" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="40780" class="Symbol">(</a><a id="40781" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="40795" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a><a id="40806" class="Symbol">)</a> <a id="40808" class="Symbol">=</a> <a id="40810" href="Cubical.HITs.Pushout.Properties.html#40288" class="Bound">f</a>
  <a id="40814" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">commSquare.P</a> <a id="40827" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a> <a id="40839" class="Symbol">=</a> <a id="40841" href="Cubical.HITs.Pushout.Properties.html#40272" class="Bound">B</a>
  <a id="40845" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">commSquare.inlP</a> <a id="40861" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a> <a id="40873" class="Symbol">=</a> <a id="40875" href="Cubical.HITs.Pushout.Properties.html#40347" class="Bound">h</a>
  <a id="40879" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">commSquare.inrP</a> <a id="40895" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a> <a id="40907" class="Symbol">=</a> <a id="40909" href="Cubical.HITs.Pushout.Properties.html#40335" class="Bound">g</a>
  <a id="40913" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">commSquare.comm</a> <a id="40929" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a> <a id="40941" class="Symbol">=</a> <a id="40943" href="Cubical.HITs.Pushout.Properties.html#40381" class="Bound">com</a>

  <a id="PushoutPasteLeft.totSquare"></a><a id="40950" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a> <a id="40960" class="Symbol">:</a> <a id="40962" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="40975" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="40985" class="Symbol">(</a><a id="40986" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="41000" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a><a id="41009" class="Symbol">)</a> <a id="41011" class="Symbol">=</a> <a id="41013" href="Cubical.HITs.Pushout.Properties.html#3022" class="Function">A0</a>
  <a id="41018" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">3-span.A2</a> <a id="41028" class="Symbol">(</a><a id="41029" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="41043" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a><a id="41052" class="Symbol">)</a> <a id="41054" class="Symbol">=</a> <a id="41056" href="Cubical.HITs.Pushout.Properties.html#3041" class="Function">A2</a>
  <a id="41061" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="41071" class="Symbol">(</a><a id="41072" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="41086" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a><a id="41095" class="Symbol">)</a> <a id="41097" class="Symbol">=</a> <a id="41099" href="Cubical.HITs.Pushout.Properties.html#40258" class="Bound">A</a>
  <a id="41103" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="41113" class="Symbol">(</a><a id="41114" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="41128" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a><a id="41137" class="Symbol">)</a> <a id="41139" class="Symbol">=</a> <a id="41141" href="Cubical.HITs.Pushout.Properties.html#3079" class="Function">f1</a>
  <a id="41146" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="41156" class="Symbol">(</a><a id="41157" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="41171" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a><a id="41180" class="Symbol">)</a> <a id="41182" class="Symbol">=</a> <a id="41184" href="Cubical.HITs.Pushout.Properties.html#40288" class="Bound">f</a> <a id="41186" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="41188" href="Cubical.HITs.Pushout.Properties.html#3098" class="Function">f3</a>
  <a id="41193" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">commSquare.P</a> <a id="41206" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a> <a id="41216" class="Symbol">=</a> <a id="41218" href="Cubical.HITs.Pushout.Properties.html#40272" class="Bound">B</a>
  <a id="41222" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">commSquare.inlP</a> <a id="41238" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a> <a id="41248" class="Symbol">=</a> <a id="41250" href="Cubical.HITs.Pushout.Properties.html#40347" class="Bound">h</a> <a id="41252" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="41254" href="Cubical.HITs.Pushout.Properties.html#30861" class="Function">inlP</a>
  <a id="41261" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">commSquare.inrP</a> <a id="41277" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a> <a id="41287" class="Symbol">=</a> <a id="41289" href="Cubical.HITs.Pushout.Properties.html#40335" class="Bound">g</a>
  <a id="41293" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">commSquare.comm</a> <a id="41309" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a> <a id="41319" class="Symbol">=</a> <a id="41321" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="41328" class="Symbol">λ</a> <a id="41330" href="Cubical.HITs.Pushout.Properties.html#41330" class="Bound">x</a> <a id="41332" class="Symbol">→</a>
    <a id="41338" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41342" class="Symbol">(</a><a id="41343" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41347" class="Symbol">(</a><a id="41348" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="41356" href="Cubical.HITs.Pushout.Properties.html#40381" class="Bound">com</a> <a id="41360" class="Symbol">(</a><a id="41361" href="Cubical.HITs.Pushout.Properties.html#3098" class="Function">f3</a> <a id="41364" href="Cubical.HITs.Pushout.Properties.html#41330" class="Bound">x</a><a id="41365" class="Symbol">))</a> <a id="41368" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="41370" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="41375" href="Cubical.HITs.Pushout.Properties.html#40347" class="Bound">h</a> <a id="41377" class="Symbol">(</a><a id="41378" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41382" class="Symbol">(</a><a id="41383" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="41391" href="Cubical.HITs.Pushout.Properties.html#30907" class="Function">comm</a> <a id="41396" href="Cubical.HITs.Pushout.Properties.html#41330" class="Bound">x</a><a id="41397" class="Symbol">)))</a>


  <a id="41405" class="Keyword">module</a> <a id="PushoutPasteLeft.M"></a><a id="41412" href="Cubical.HITs.Pushout.Properties.html#41412" class="Module">M</a> <a id="41414" class="Symbol">=</a> <a id="41416" href="Cubical.HITs.Pushout.Properties.html#33988" class="Module">PushoutPasteDown</a> <a id="41433" class="Symbol">(</a><a id="41434" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="41454" href="Cubical.HITs.Pushout.Properties.html#40215" class="Bound">SQ</a><a id="41456" class="Symbol">)</a> <a id="41458" href="Cubical.HITs.Pushout.Properties.html#40288" class="Bound">f</a> <a id="41460" href="Cubical.HITs.Pushout.Properties.html#40335" class="Bound">g</a> <a id="41462" href="Cubical.HITs.Pushout.Properties.html#40347" class="Bound">h</a> <a id="41464" class="Symbol">(</a><a id="41465" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41469" href="Cubical.HITs.Pushout.Properties.html#40381" class="Bound">com</a><a id="41472" class="Symbol">)</a>

  <a id="PushoutPasteLeft.isPushoutRightSquare→isPushoutTotSquare"></a><a id="41477" href="Cubical.HITs.Pushout.Properties.html#41477" class="Function">isPushoutRightSquare→isPushoutTotSquare</a> <a id="41517" class="Symbol">:</a>
    <a id="41523" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="41539" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a> <a id="41551" class="Symbol">→</a> <a id="41553" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="41569" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a>
  <a id="41581" href="Cubical.HITs.Pushout.Properties.html#41477" class="Function">isPushoutRightSquare→isPushoutTotSquare</a> <a id="41621" href="Cubical.HITs.Pushout.Properties.html#41621" class="Bound">e</a> <a id="41623" class="Symbol">=</a> <a id="41625" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="41645" class="Symbol">(_</a> <a id="41648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41650" href="Cubical.HITs.Pushout.Properties.html#41675" class="Function">help</a><a id="41654" class="Symbol">)</a> <a id="41656" class="Symbol">.</a><a id="41657" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
    <a id="41665" class="Keyword">where</a>
    <a id="41675" href="Cubical.HITs.Pushout.Properties.html#41675" class="Function">help</a> <a id="41680" class="Symbol">:</a> <a id="41682" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="41698" href="Cubical.HITs.Pushout.Properties.html#34780" class="Function">M.totSquare</a>
    <a id="41714" href="Cubical.HITs.Pushout.Properties.html#41675" class="Function">help</a> <a id="41719" class="Symbol">=</a> <a id="41721" href="Cubical.HITs.Pushout.Properties.html#38787" class="Function">M.isPushoutBottomSquare→isPushoutTotSquare</a> <a id="41764" class="Symbol">(</a><a id="41765" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="41785" class="Symbol">(_</a> <a id="41788" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41790" href="Cubical.HITs.Pushout.Properties.html#41621" class="Bound">e</a><a id="41791" class="Symbol">)</a> <a id="41793" class="Symbol">.</a><a id="41794" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="41797" class="Symbol">)</a>

  <a id="PushoutPasteLeft.isPushoutTotSquare→isPushoutRightSquare"></a><a id="41802" href="Cubical.HITs.Pushout.Properties.html#41802" class="Function">isPushoutTotSquare→isPushoutRightSquare</a> <a id="41842" class="Symbol">:</a>
    <a id="41848" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="41864" href="Cubical.HITs.Pushout.Properties.html#40950" class="Function">totSquare</a> <a id="41874" class="Symbol">→</a> <a id="41876" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="41892" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a>
  <a id="41906" href="Cubical.HITs.Pushout.Properties.html#41802" class="Function">isPushoutTotSquare→isPushoutRightSquare</a> <a id="41946" href="Cubical.HITs.Pushout.Properties.html#41946" class="Bound">e</a> <a id="41948" class="Symbol">=</a> <a id="41950" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="41970" class="Symbol">(_</a> <a id="41973" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41975" href="Cubical.HITs.Pushout.Properties.html#42000" class="Function">help</a><a id="41979" class="Symbol">)</a> <a id="41981" class="Symbol">.</a><a id="41982" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
    <a id="41990" class="Keyword">where</a>
    <a id="42000" href="Cubical.HITs.Pushout.Properties.html#42000" class="Function">help</a> <a id="42005" class="Symbol">=</a> <a id="42007" href="Cubical.HITs.Pushout.Properties.html#39124" class="Function">M.isPushoutTotSquare→isPushoutBottomSquare</a> <a id="42050" class="Symbol">(</a><a id="42051" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="42071" class="Symbol">(_</a> <a id="42074" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="42076" href="Cubical.HITs.Pushout.Properties.html#41946" class="Bound">e</a><a id="42077" class="Symbol">)</a> <a id="42079" class="Symbol">.</a><a id="42080" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="42083" class="Symbol">)</a>

<a id="LiftPushoutIso"></a><a id="42086" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42101" class="Symbol">:</a> <a id="42103" class="Symbol">(</a><a id="42104" href="Cubical.HITs.Pushout.Properties.html#42104" class="Bound">ℓP</a> <a id="42107" class="Symbol">:</a> <a id="42109" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="42114" class="Symbol">)</a> <a id="42116" class="Symbol">{</a><a id="42117" href="Cubical.HITs.Pushout.Properties.html#42117" class="Bound">f</a> <a id="42119" class="Symbol">:</a> <a id="42121" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="42123" class="Symbol">→</a> <a id="42125" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a><a id="42126" class="Symbol">}</a> <a id="42128" class="Symbol">{</a><a id="42129" href="Cubical.HITs.Pushout.Properties.html#42129" class="Bound">g</a> <a id="42131" class="Symbol">:</a> <a id="42133" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="42135" class="Symbol">→</a> <a id="42137" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a><a id="42138" class="Symbol">}</a>
  <a id="42142" class="Symbol">→</a> <a id="42144" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="42148" class="Symbol">(</a><a id="42149" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="42157" class="Symbol">(</a><a id="42158" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="42166" href="Cubical.HITs.Pushout.Properties.html#42117" class="Bound">f</a> <a id="42168" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="42171" class="Symbol">(</a><a id="42172" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="42177" href="Cubical.HITs.Pushout.Properties.html#42104" class="Bound">ℓP</a> <a id="42180" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="42182" class="Symbol">→</a> <a id="42184" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="42189" href="Cubical.HITs.Pushout.Properties.html#42104" class="Bound">ℓP</a> <a id="42192" href="Cubical.HITs.Pushout.Properties.html#1280" class="Generalizable">B</a><a id="42193" class="Symbol">))</a>
                  <a id="42214" class="Symbol">(</a><a id="42215" href="Cubical.Foundations.Prelude.html#20836" class="Function">liftFun</a> <a id="42223" href="Cubical.HITs.Pushout.Properties.html#42129" class="Bound">g</a> <a id="42225" href="Cubical.Foundations.Function.html#656" class="Function">:&gt;</a> <a id="42228" class="Symbol">(</a><a id="42229" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="42234" href="Cubical.HITs.Pushout.Properties.html#42104" class="Bound">ℓP</a> <a id="42237" href="Cubical.HITs.Pushout.Properties.html#1265" class="Generalizable">A</a> <a id="42239" class="Symbol">→</a> <a id="42241" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="42246" href="Cubical.HITs.Pushout.Properties.html#42104" class="Bound">ℓP</a> <a id="42249" href="Cubical.HITs.Pushout.Properties.html#1296" class="Generalizable">C</a><a id="42250" class="Symbol">)))</a>
         <a id="42263" class="Symbol">(</a><a id="42264" href="Cubical.Foundations.Prelude.html#20632" class="Record">Lift</a> <a id="42269" href="Cubical.HITs.Pushout.Properties.html#42104" class="Bound">ℓP</a> <a id="42272" class="Symbol">(</a><a id="42273" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="42281" href="Cubical.HITs.Pushout.Properties.html#42117" class="Bound">f</a> <a id="42283" href="Cubical.HITs.Pushout.Properties.html#42129" class="Bound">g</a><a id="42284" class="Symbol">))</a>
<a id="42287" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="42291" class="Symbol">(</a><a id="42292" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42307" href="Cubical.HITs.Pushout.Properties.html#42307" class="Bound">ℓP</a><a id="42309" class="Symbol">)</a> <a id="42311" class="Symbol">(</a><a id="42312" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42316" class="Symbol">(</a><a id="42317" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42322" href="Cubical.HITs.Pushout.Properties.html#42322" class="Bound">x</a><a id="42323" class="Symbol">))</a> <a id="42326" class="Symbol">=</a> <a id="42328" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42333" class="Symbol">(</a><a id="42334" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42338" href="Cubical.HITs.Pushout.Properties.html#42322" class="Bound">x</a><a id="42339" class="Symbol">)</a>
<a id="42341" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="42345" class="Symbol">(</a><a id="42346" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42361" href="Cubical.HITs.Pushout.Properties.html#42361" class="Bound">ℓP</a><a id="42363" class="Symbol">)</a> <a id="42365" class="Symbol">(</a><a id="42366" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42370" class="Symbol">(</a><a id="42371" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42376" href="Cubical.HITs.Pushout.Properties.html#42376" class="Bound">x</a><a id="42377" class="Symbol">))</a> <a id="42380" class="Symbol">=</a> <a id="42382" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42387" class="Symbol">(</a><a id="42388" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42392" href="Cubical.HITs.Pushout.Properties.html#42376" class="Bound">x</a><a id="42393" class="Symbol">)</a>
<a id="42395" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="42399" class="Symbol">(</a><a id="42400" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42415" href="Cubical.HITs.Pushout.Properties.html#42415" class="Bound">ℓP</a><a id="42417" class="Symbol">)</a> <a id="42419" class="Symbol">(</a><a id="42420" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42425" class="Symbol">(</a><a id="42426" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42431" href="Cubical.HITs.Pushout.Properties.html#42431" class="Bound">a</a><a id="42432" class="Symbol">)</a> <a id="42434" href="Cubical.HITs.Pushout.Properties.html#42434" class="Bound">i</a><a id="42435" class="Symbol">)</a> <a id="42437" class="Symbol">=</a> <a id="42439" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42444" class="Symbol">(</a><a id="42445" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42450" href="Cubical.HITs.Pushout.Properties.html#42431" class="Bound">a</a> <a id="42452" href="Cubical.HITs.Pushout.Properties.html#42434" class="Bound">i</a><a id="42453" class="Symbol">)</a>
<a id="42455" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="42459" class="Symbol">(</a><a id="42460" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42475" href="Cubical.HITs.Pushout.Properties.html#42475" class="Bound">ℓP</a><a id="42477" class="Symbol">)</a> <a id="42479" class="Symbol">(</a><a id="42480" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42485" class="Symbol">(</a><a id="42486" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42490" href="Cubical.HITs.Pushout.Properties.html#42490" class="Bound">x</a><a id="42491" class="Symbol">))</a> <a id="42494" class="Symbol">=</a> <a id="42496" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42500" class="Symbol">(</a><a id="42501" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42506" href="Cubical.HITs.Pushout.Properties.html#42490" class="Bound">x</a><a id="42507" class="Symbol">)</a>
<a id="42509" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="42513" class="Symbol">(</a><a id="42514" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42529" href="Cubical.HITs.Pushout.Properties.html#42529" class="Bound">ℓP</a><a id="42531" class="Symbol">)</a> <a id="42533" class="Symbol">(</a><a id="42534" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42539" class="Symbol">(</a><a id="42540" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42544" href="Cubical.HITs.Pushout.Properties.html#42544" class="Bound">x</a><a id="42545" class="Symbol">))</a> <a id="42548" class="Symbol">=</a> <a id="42550" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42554" class="Symbol">(</a><a id="42555" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42560" href="Cubical.HITs.Pushout.Properties.html#42544" class="Bound">x</a><a id="42561" class="Symbol">)</a>
<a id="42563" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="42567" class="Symbol">(</a><a id="42568" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42583" href="Cubical.HITs.Pushout.Properties.html#42583" class="Bound">ℓP</a><a id="42585" class="Symbol">)</a> <a id="42587" class="Symbol">(</a><a id="42588" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42593" class="Symbol">(</a><a id="42594" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42599" href="Cubical.HITs.Pushout.Properties.html#42599" class="Bound">a</a> <a id="42601" href="Cubical.HITs.Pushout.Properties.html#42601" class="Bound">i</a><a id="42602" class="Symbol">))</a> <a id="42605" class="Symbol">=</a> <a id="42607" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42612" class="Symbol">(</a><a id="42613" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42618" href="Cubical.HITs.Pushout.Properties.html#42599" class="Bound">a</a><a id="42619" class="Symbol">)</a> <a id="42621" href="Cubical.HITs.Pushout.Properties.html#42601" class="Bound">i</a>
<a id="42623" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="42627" class="Symbol">(</a><a id="42628" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42643" href="Cubical.HITs.Pushout.Properties.html#42643" class="Bound">ℓP</a><a id="42645" class="Symbol">)</a> <a id="42647" class="Symbol">(</a><a id="42648" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42653" class="Symbol">(</a><a id="42654" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42658" href="Cubical.HITs.Pushout.Properties.html#42658" class="Bound">x</a><a id="42659" class="Symbol">))</a> <a id="42662" class="Symbol">=</a> <a id="42664" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="42669" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="42673" class="Symbol">(</a><a id="42674" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42689" href="Cubical.HITs.Pushout.Properties.html#42689" class="Bound">ℓP</a><a id="42691" class="Symbol">)</a> <a id="42693" class="Symbol">(</a><a id="42694" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42699" class="Symbol">(</a><a id="42700" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42704" href="Cubical.HITs.Pushout.Properties.html#42704" class="Bound">x</a><a id="42705" class="Symbol">))</a> <a id="42708" class="Symbol">=</a> <a id="42710" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="42715" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="42719" class="Symbol">(</a><a id="42720" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42735" href="Cubical.HITs.Pushout.Properties.html#42735" class="Bound">ℓP</a><a id="42737" class="Symbol">)</a> <a id="42739" class="Symbol">(</a><a id="42740" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42745" class="Symbol">(</a><a id="42746" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42751" href="Cubical.HITs.Pushout.Properties.html#42751" class="Bound">a</a> <a id="42753" href="Cubical.HITs.Pushout.Properties.html#42753" class="Bound">i</a><a id="42754" class="Symbol">))</a> <a id="42757" class="Symbol">=</a> <a id="42759" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="42764" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="42768" class="Symbol">(</a><a id="42769" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42784" href="Cubical.HITs.Pushout.Properties.html#42784" class="Bound">ℓP</a><a id="42786" class="Symbol">)</a> <a id="42788" class="Symbol">(</a><a id="42789" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42793" class="Symbol">(</a><a id="42794" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42799" href="Cubical.HITs.Pushout.Properties.html#42799" class="Bound">x</a><a id="42800" class="Symbol">))</a> <a id="42803" class="Symbol">=</a> <a id="42805" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="42810" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="42814" class="Symbol">(</a><a id="42815" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42830" href="Cubical.HITs.Pushout.Properties.html#42830" class="Bound">ℓP</a><a id="42832" class="Symbol">)</a> <a id="42834" class="Symbol">(</a><a id="42835" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42839" class="Symbol">(</a><a id="42840" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42845" href="Cubical.HITs.Pushout.Properties.html#42845" class="Bound">x</a><a id="42846" class="Symbol">))</a> <a id="42849" class="Symbol">=</a> <a id="42851" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="42856" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="42860" class="Symbol">(</a><a id="42861" href="Cubical.HITs.Pushout.Properties.html#42086" class="Function">LiftPushoutIso</a> <a id="42876" href="Cubical.HITs.Pushout.Properties.html#42876" class="Bound">ℓP</a><a id="42878" class="Symbol">)</a> <a id="42880" class="Symbol">(</a><a id="42881" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42886" class="Symbol">(</a><a id="42887" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="42892" href="Cubical.HITs.Pushout.Properties.html#42892" class="Bound">a</a><a id="42893" class="Symbol">)</a> <a id="42895" href="Cubical.HITs.Pushout.Properties.html#42895" class="Bound">i</a><a id="42896" class="Symbol">)</a> <a id="42898" class="Symbol">=</a> <a id="42900" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Pushout.PushoutProduct.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Pushout.PushoutProduct</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:
  - Pushout-products of two maps;
  - The connectivity of pushout-product maps.

-}</a>
<a id="109" class="Keyword">module</a> <a id="116" href="Cubical.HITs.Pushout.PushoutProduct.html" class="Module">Cubical.HITs.Pushout.PushoutProduct</a> <a id="152" class="Keyword">where</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.HITs.Pushout.Properties.html" class="Module">Cubical.HITs.Pushout.Properties</a>

<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Cubical.Homotopy.Connected.html" class="Module">Cubical.Homotopy.Connected</a>

<a id="596" class="Keyword">private</a>
  <a id="606" class="Keyword">variable</a>
    <a id="619" href="Cubical.HITs.Pushout.PushoutProduct.html#619" class="Generalizable">ℓ</a> <a id="621" href="Cubical.HITs.Pushout.PushoutProduct.html#621" class="Generalizable">ℓ&#39;</a> <a id="624" href="Cubical.HITs.Pushout.PushoutProduct.html#624" class="Generalizable">ℓ&#39;&#39;</a> <a id="628" href="Cubical.HITs.Pushout.PushoutProduct.html#628" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="645" href="Cubical.HITs.Pushout.PushoutProduct.html#645" class="Generalizable">A</a> <a id="647" class="Symbol">:</a> <a id="649" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="654" href="Cubical.HITs.Pushout.PushoutProduct.html#619" class="Generalizable">ℓ</a>
    <a id="660" href="Cubical.HITs.Pushout.PushoutProduct.html#660" class="Generalizable">B</a> <a id="662" class="Symbol">:</a> <a id="664" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="669" href="Cubical.HITs.Pushout.PushoutProduct.html#621" class="Generalizable">ℓ&#39;</a>
    <a id="676" href="Cubical.HITs.Pushout.PushoutProduct.html#676" class="Generalizable">X</a> <a id="678" class="Symbol">:</a> <a id="680" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="685" href="Cubical.HITs.Pushout.PushoutProduct.html#624" class="Generalizable">ℓ&#39;&#39;</a>
    <a id="693" href="Cubical.HITs.Pushout.PushoutProduct.html#693" class="Generalizable">Y</a> <a id="695" class="Symbol">:</a> <a id="697" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="702" href="Cubical.HITs.Pushout.PushoutProduct.html#628" class="Generalizable">ℓ&#39;&#39;&#39;</a>


<a id="709" class="Comment">-- The definition of pushout-product</a>

<a id="PushProd"></a><a id="747" href="Cubical.HITs.Pushout.PushoutProduct.html#747" class="Function">PushProd</a> <a id="756" class="Symbol">:</a> <a id="758" class="Symbol">(</a><a id="759" href="Cubical.HITs.Pushout.PushoutProduct.html#759" class="Bound">f</a> <a id="761" class="Symbol">:</a> <a id="763" href="Cubical.HITs.Pushout.PushoutProduct.html#676" class="Generalizable">X</a> <a id="765" class="Symbol">→</a> <a id="767" href="Cubical.HITs.Pushout.PushoutProduct.html#645" class="Generalizable">A</a><a id="768" class="Symbol">)(</a><a id="770" href="Cubical.HITs.Pushout.PushoutProduct.html#770" class="Bound">g</a> <a id="772" class="Symbol">:</a> <a id="774" href="Cubical.HITs.Pushout.PushoutProduct.html#693" class="Generalizable">Y</a> <a id="776" class="Symbol">→</a> <a id="778" href="Cubical.HITs.Pushout.PushoutProduct.html#660" class="Generalizable">B</a><a id="779" class="Symbol">)</a> <a id="781" class="Symbol">→</a> <a id="783" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="788" class="Symbol">_</a>
<a id="790" href="Cubical.HITs.Pushout.PushoutProduct.html#747" class="Function">PushProd</a> <a id="799" href="Cubical.HITs.Pushout.PushoutProduct.html#799" class="Bound">f</a> <a id="801" href="Cubical.HITs.Pushout.PushoutProduct.html#801" class="Bound">g</a> <a id="803" class="Symbol">=</a> <a id="805" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="820" class="Symbol">(</a><a id="821" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="827" class="Symbol">_)</a> <a id="830" href="Cubical.HITs.Pushout.PushoutProduct.html#801" class="Bound">g</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="840" href="Cubical.HITs.Pushout.PushoutProduct.html#799" class="Bound">f</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="849" class="Symbol">_))</a>

<a id="_×̂_"></a><a id="854" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">_×̂_</a> <a id="859" class="Symbol">:</a> <a id="861" class="Symbol">(</a><a id="862" href="Cubical.HITs.Pushout.PushoutProduct.html#862" class="Bound">f</a> <a id="864" class="Symbol">:</a> <a id="866" href="Cubical.HITs.Pushout.PushoutProduct.html#676" class="Generalizable">X</a> <a id="868" class="Symbol">→</a> <a id="870" href="Cubical.HITs.Pushout.PushoutProduct.html#645" class="Generalizable">A</a><a id="871" class="Symbol">)(</a><a id="873" href="Cubical.HITs.Pushout.PushoutProduct.html#873" class="Bound">g</a> <a id="875" class="Symbol">:</a> <a id="877" href="Cubical.HITs.Pushout.PushoutProduct.html#693" class="Generalizable">Y</a> <a id="879" class="Symbol">→</a> <a id="881" href="Cubical.HITs.Pushout.PushoutProduct.html#660" class="Generalizable">B</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Cubical.HITs.Pushout.PushoutProduct.html#747" class="Function">PushProd</a> <a id="895" href="Cubical.HITs.Pushout.PushoutProduct.html#862" class="Bound">f</a> <a id="897" href="Cubical.HITs.Pushout.PushoutProduct.html#873" class="Bound">g</a> <a id="899" class="Symbol">→</a> <a id="901" href="Cubical.HITs.Pushout.PushoutProduct.html#645" class="Generalizable">A</a> <a id="903" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="905" href="Cubical.HITs.Pushout.PushoutProduct.html#660" class="Generalizable">B</a>
<a id="907" class="Symbol">(</a><a id="908" href="Cubical.HITs.Pushout.PushoutProduct.html#908" class="Bound">f</a> <a id="910" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">×̂</a> <a id="913" href="Cubical.HITs.Pushout.PushoutProduct.html#913" class="Bound">g</a><a id="914" class="Symbol">)</a> <a id="916" class="Symbol">(</a><a id="917" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.HITs.Pushout.PushoutProduct.html#922" class="Bound">x</a> <a id="924" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="926" href="Cubical.HITs.Pushout.PushoutProduct.html#926" class="Bound">b</a><a id="927" class="Symbol">))</a> <a id="930" class="Symbol">=</a> <a id="932" href="Cubical.HITs.Pushout.PushoutProduct.html#908" class="Bound">f</a> <a id="934" href="Cubical.HITs.Pushout.PushoutProduct.html#922" class="Bound">x</a> <a id="936" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="938" href="Cubical.HITs.Pushout.PushoutProduct.html#926" class="Bound">b</a>
<a id="940" class="Symbol">(</a><a id="941" href="Cubical.HITs.Pushout.PushoutProduct.html#941" class="Bound">f</a> <a id="943" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">×̂</a> <a id="946" href="Cubical.HITs.Pushout.PushoutProduct.html#946" class="Bound">g</a><a id="947" class="Symbol">)</a> <a id="949" class="Symbol">(</a><a id="950" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.HITs.Pushout.PushoutProduct.html#955" class="Bound">a</a> <a id="957" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="959" href="Cubical.HITs.Pushout.PushoutProduct.html#959" class="Bound">y</a><a id="960" class="Symbol">))</a> <a id="963" class="Symbol">=</a> <a id="965" href="Cubical.HITs.Pushout.PushoutProduct.html#955" class="Bound">a</a> <a id="967" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="969" href="Cubical.HITs.Pushout.PushoutProduct.html#946" class="Bound">g</a> <a id="971" href="Cubical.HITs.Pushout.PushoutProduct.html#959" class="Bound">y</a>
<a id="973" class="Symbol">(</a><a id="974" href="Cubical.HITs.Pushout.PushoutProduct.html#974" class="Bound">f</a> <a id="976" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">×̂</a> <a id="979" href="Cubical.HITs.Pushout.PushoutProduct.html#979" class="Bound">g</a><a id="980" class="Symbol">)</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="988" class="Symbol">(</a><a id="989" href="Cubical.HITs.Pushout.PushoutProduct.html#989" class="Bound">x</a> <a id="991" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="993" href="Cubical.HITs.Pushout.PushoutProduct.html#993" class="Bound">y</a><a id="994" class="Symbol">)</a> <a id="996" href="Cubical.HITs.Pushout.PushoutProduct.html#996" class="Bound">i</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">=</a> <a id="1001" href="Cubical.HITs.Pushout.PushoutProduct.html#974" class="Bound">f</a> <a id="1003" href="Cubical.HITs.Pushout.PushoutProduct.html#989" class="Bound">x</a> <a id="1005" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1007" href="Cubical.HITs.Pushout.PushoutProduct.html#979" class="Bound">g</a> <a id="1009" href="Cubical.HITs.Pushout.PushoutProduct.html#993" class="Bound">y</a>

<a id="1012" class="Keyword">infixr</a> <a id="1019" class="Number">5</a> <a id="1021" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">_×̂_</a>


<a id="1028" class="Keyword">module</a> <a id="1035" href="Cubical.HITs.Pushout.PushoutProduct.html#1035" class="Module">_</a>
  <a id="1039" class="Symbol">(</a><a id="1040" href="Cubical.HITs.Pushout.PushoutProduct.html#1040" class="Bound">m</a> <a id="1042" href="Cubical.HITs.Pushout.PushoutProduct.html#1042" class="Bound">n</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1047" class="Symbol">)(</a><a id="1049" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Cubical.HITs.Pushout.PushoutProduct.html#676" class="Generalizable">X</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Cubical.HITs.Pushout.PushoutProduct.html#645" class="Generalizable">A</a><a id="1058" class="Symbol">)(</a><a id="1060" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Cubical.HITs.Pushout.PushoutProduct.html#693" class="Generalizable">Y</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="Cubical.HITs.Pushout.PushoutProduct.html#660" class="Generalizable">B</a><a id="1069" class="Symbol">)</a>
  <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.HITs.Pushout.PushoutProduct.html#1074" class="Bound">connf</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="1097" href="Cubical.HITs.Pushout.PushoutProduct.html#1040" class="Bound">m</a> <a id="1099" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a><a id="1100" class="Symbol">)</a>
  <a id="1104" class="Symbol">(</a><a id="1105" href="Cubical.HITs.Pushout.PushoutProduct.html#1105" class="Bound">conng</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="1128" href="Cubical.HITs.Pushout.PushoutProduct.html#1042" class="Bound">n</a> <a id="1130" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a><a id="1131" class="Symbol">)</a>
  <a id="1135" class="Symbol">(</a><a id="1136" href="Cubical.HITs.Pushout.PushoutProduct.html#1136" class="Bound">P</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Cubical.HITs.Pushout.PushoutProduct.html#645" class="Generalizable">A</a> <a id="1142" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1144" href="Cubical.HITs.Pushout.PushoutProduct.html#660" class="Generalizable">B</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="1161" href="Cubical.HITs.Pushout.PushoutProduct.html#619" class="Generalizable">ℓ</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Cubical.HITs.Pushout.PushoutProduct.html#1040" class="Bound">m</a> <a id="1166" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1168" href="Cubical.HITs.Pushout.PushoutProduct.html#1042" class="Bound">n</a><a id="1169" class="Symbol">))</a> <a id="1172" class="Keyword">where</a>

  <a id="1181" class="Keyword">module</a> <a id="1188" href="Cubical.HITs.Pushout.PushoutProduct.html#1188" class="Module">_</a>
    <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.HITs.Pushout.PushoutProduct.html#1195" class="Bound">sec</a> <a id="1199" class="Symbol">:</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Cubical.HITs.Pushout.PushoutProduct.html#1202" class="Bound">x</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Cubical.HITs.Pushout.PushoutProduct.html#747" class="Function">PushProd</a> <a id="1215" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="1217" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Cubical.HITs.Pushout.PushoutProduct.html#1136" class="Bound">P</a> <a id="1224" class="Symbol">((</a><a id="1226" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="1228" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">×̂</a> <a id="1231" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a><a id="1232" class="Symbol">)</a> <a id="1234" href="Cubical.HITs.Pushout.PushoutProduct.html#1202" class="Bound">x</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">.</a><a id="1238" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Keyword">where</a>

    <a id="1254" class="Keyword">private</a>
      <a id="1268" href="Cubical.HITs.Pushout.PushoutProduct.html#1268" class="Function">fam</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Cubical.HITs.Pushout.PushoutProduct.html#1057" class="Bound">A</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1283" class="Symbol">_</a>
      <a id="1291" href="Cubical.HITs.Pushout.PushoutProduct.html#1268" class="Function">fam</a> <a id="1295" href="Cubical.HITs.Pushout.PushoutProduct.html#1295" class="Bound">a</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1302" href="Cubical.HITs.Pushout.PushoutProduct.html#1302" class="Bound">k</a> <a id="1304" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1306" class="Symbol">((</a><a id="1308" href="Cubical.HITs.Pushout.PushoutProduct.html#1308" class="Bound">b</a> <a id="1310" class="Symbol">:</a> <a id="1312" href="Cubical.HITs.Pushout.PushoutProduct.html#1068" class="Bound">B</a><a id="1313" class="Symbol">)</a> <a id="1315" class="Symbol">→</a> <a id="1317" href="Cubical.HITs.Pushout.PushoutProduct.html#1136" class="Bound">P</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Cubical.HITs.Pushout.PushoutProduct.html#1295" class="Bound">a</a> <a id="1322" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1324" href="Cubical.HITs.Pushout.PushoutProduct.html#1308" class="Bound">b</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">.</a><a id="1328" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1331" class="Symbol">)</a> <a id="1333" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1335" class="Symbol">((</a><a id="1337" href="Cubical.HITs.Pushout.PushoutProduct.html#1337" class="Bound">y</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Cubical.HITs.Pushout.PushoutProduct.html#1064" class="Bound">Y</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Cubical.HITs.Pushout.PushoutProduct.html#1302" class="Bound">k</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a> <a id="1351" href="Cubical.HITs.Pushout.PushoutProduct.html#1337" class="Bound">y</a><a id="1352" class="Symbol">)</a> <a id="1354" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1356" href="Cubical.HITs.Pushout.PushoutProduct.html#1195" class="Bound">sec</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Cubical.HITs.Pushout.PushoutProduct.html#1295" class="Bound">a</a> <a id="1368" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1370" href="Cubical.HITs.Pushout.PushoutProduct.html#1337" class="Bound">y</a><a id="1371" class="Symbol">)))</a>

      <a id="1382" href="Cubical.HITs.Pushout.PushoutProduct.html#1382" class="Function">fiberEquiv</a> <a id="1393" class="Symbol">:</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Cubical.HITs.Pushout.PushoutProduct.html#1396" class="Bound">a</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Cubical.HITs.Pushout.PushoutProduct.html#1057" class="Bound">A</a><a id="1401" class="Symbol">)</a>
        <a id="1411" class="Symbol">→</a> <a id="1413" href="Cubical.HITs.Pushout.PushoutProduct.html#1268" class="Function">fam</a> <a id="1417" href="Cubical.HITs.Pushout.PushoutProduct.html#1396" class="Bound">a</a> <a id="1419" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1421" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1427" class="Symbol">(λ(</a><a id="1430" href="Cubical.HITs.Pushout.PushoutProduct.html#1430" class="Bound">s</a> <a id="1432" class="Symbol">:</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Cubical.HITs.Pushout.PushoutProduct.html#1435" class="Bound">b</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Cubical.HITs.Pushout.PushoutProduct.html#1068" class="Bound">B</a><a id="1440" class="Symbol">)</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Cubical.HITs.Pushout.PushoutProduct.html#1136" class="Bound">P</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Cubical.HITs.Pushout.PushoutProduct.html#1396" class="Bound">a</a> <a id="1449" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1451" href="Cubical.HITs.Pushout.PushoutProduct.html#1435" class="Bound">b</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">.</a><a id="1455" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1458" class="Symbol">)</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Cubical.HITs.Pushout.PushoutProduct.html#1430" class="Bound">s</a> <a id="1464" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1466" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(λ</a> <a id="1472" href="Cubical.HITs.Pushout.PushoutProduct.html#1472" class="Bound">y</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.HITs.Pushout.PushoutProduct.html#1195" class="Bound">sec</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Cubical.HITs.Pushout.PushoutProduct.html#1396" class="Bound">a</a> <a id="1488" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1490" href="Cubical.HITs.Pushout.PushoutProduct.html#1472" class="Bound">y</a><a id="1491" class="Symbol">)))</a>
      <a id="1501" href="Cubical.HITs.Pushout.PushoutProduct.html#1382" class="Function">fiberEquiv</a> <a id="1512" href="Cubical.HITs.Pushout.PushoutProduct.html#1512" class="Bound">a</a> <a id="1514" class="Symbol">=</a>  <a id="1517" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
        <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1541" class="Symbol">(λ</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Cubical.HITs.Pushout.PushoutProduct.html#1545" class="Bound">k</a> <a id="1547" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1549" href="Cubical.HITs.Pushout.PushoutProduct.html#1549" class="Bound">p</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="Cubical.HITs.Pushout.PushoutProduct.html#1545" class="Bound">k</a> <a id="1556" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1558" class="Symbol">λ</a> <a id="1560" href="Cubical.HITs.Pushout.PushoutProduct.html#1560" class="Bound">i</a> <a id="1562" href="Cubical.HITs.Pushout.PushoutProduct.html#1562" class="Bound">y</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Cubical.HITs.Pushout.PushoutProduct.html#1549" class="Bound">p</a> <a id="1568" href="Cubical.HITs.Pushout.PushoutProduct.html#1562" class="Bound">y</a> <a id="1570" href="Cubical.HITs.Pushout.PushoutProduct.html#1560" class="Bound">i</a><a id="1571" class="Symbol">)</a>
             <a id="1586" class="Symbol">(λ</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.HITs.Pushout.PushoutProduct.html#1590" class="Bound">k</a> <a id="1592" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1594" href="Cubical.HITs.Pushout.PushoutProduct.html#1594" class="Bound">p</a><a id="1595" class="Symbol">)</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Cubical.HITs.Pushout.PushoutProduct.html#1590" class="Bound">k</a> <a id="1601" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1603" class="Symbol">λ</a> <a id="1605" href="Cubical.HITs.Pushout.PushoutProduct.html#1605" class="Bound">y</a> <a id="1607" href="Cubical.HITs.Pushout.PushoutProduct.html#1607" class="Bound">i</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Cubical.HITs.Pushout.PushoutProduct.html#1594" class="Bound">p</a> <a id="1613" href="Cubical.HITs.Pushout.PushoutProduct.html#1607" class="Bound">i</a> <a id="1615" href="Cubical.HITs.Pushout.PushoutProduct.html#1605" class="Bound">y</a><a id="1616" class="Symbol">)</a>
             <a id="1631" class="Symbol">(λ</a> <a id="1634" href="Cubical.HITs.Pushout.PushoutProduct.html#1634" class="Bound">_</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">(λ</a> <a id="1647" href="Cubical.HITs.Pushout.PushoutProduct.html#1647" class="Bound">_</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1655" class="Symbol">))</a>

      <a id="1665" href="Cubical.HITs.Pushout.PushoutProduct.html#1665" class="Function">is-m-trunc-fam</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.HITs.Pushout.PushoutProduct.html#1683" class="Bound">a</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="Cubical.HITs.Pushout.PushoutProduct.html#1057" class="Bound">A</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1703" href="Cubical.HITs.Pushout.PushoutProduct.html#1040" class="Bound">m</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Cubical.HITs.Pushout.PushoutProduct.html#1268" class="Function">fam</a> <a id="1710" href="Cubical.HITs.Pushout.PushoutProduct.html#1683" class="Bound">a</a><a id="1711" class="Symbol">)</a>
      <a id="1719" href="Cubical.HITs.Pushout.PushoutProduct.html#1665" class="Function">is-m-trunc-fam</a> <a id="1734" href="Cubical.HITs.Pushout.PushoutProduct.html#1734" class="Bound">a</a> <a id="1736" class="Symbol">=</a>
        <a id="1746" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="1769" class="Symbol">_</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Cubical.HITs.Pushout.PushoutProduct.html#1382" class="Function">fiberEquiv</a> <a id="1793" href="Cubical.HITs.Pushout.PushoutProduct.html#1734" class="Bound">a</a><a id="1794" class="Symbol">))</a>
          <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.Homotopy.Connected.html#8224" class="Function">isOfHLevelPrecomposeConnected</a> <a id="1838" href="Cubical.HITs.Pushout.PushoutProduct.html#1040" class="Bound">m</a> <a id="1840" href="Cubical.HITs.Pushout.PushoutProduct.html#1042" class="Bound">n</a> <a id="1842" class="Symbol">(λ</a> <a id="1845" href="Cubical.HITs.Pushout.PushoutProduct.html#1845" class="Bound">b</a> <a id="1847" class="Symbol">→</a> <a id="1849" href="Cubical.HITs.Pushout.PushoutProduct.html#1136" class="Bound">P</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.HITs.Pushout.PushoutProduct.html#1734" class="Bound">a</a> <a id="1854" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1856" href="Cubical.HITs.Pushout.PushoutProduct.html#1845" class="Bound">b</a><a id="1857" class="Symbol">))</a> <a id="1860" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a> <a id="1862" href="Cubical.HITs.Pushout.PushoutProduct.html#1105" class="Bound">conng</a> <a id="1868" class="Symbol">_)</a>

      <a id="1878" href="Cubical.HITs.Pushout.PushoutProduct.html#1878" class="Function">sec-fam</a> <a id="1886" class="Symbol">:</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.HITs.Pushout.PushoutProduct.html#1889" class="Bound">x</a> <a id="1891" class="Symbol">:</a> <a id="1893" href="Cubical.HITs.Pushout.PushoutProduct.html#1053" class="Bound">X</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Cubical.HITs.Pushout.PushoutProduct.html#1268" class="Function">fam</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="1905" href="Cubical.HITs.Pushout.PushoutProduct.html#1889" class="Bound">x</a><a id="1906" class="Symbol">)</a>
      <a id="1914" href="Cubical.HITs.Pushout.PushoutProduct.html#1878" class="Function">sec-fam</a> <a id="1922" href="Cubical.HITs.Pushout.PushoutProduct.html#1922" class="Bound">x</a> <a id="1924" class="Symbol">=</a> <a id="1926" class="Symbol">(λ</a> <a id="1929" href="Cubical.HITs.Pushout.PushoutProduct.html#1929" class="Bound">b</a> <a id="1931" class="Symbol">→</a> <a id="1933" href="Cubical.HITs.Pushout.PushoutProduct.html#1195" class="Bound">sec</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.HITs.Pushout.PushoutProduct.html#1922" class="Bound">x</a> <a id="1945" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1947" href="Cubical.HITs.Pushout.PushoutProduct.html#1929" class="Bound">b</a><a id="1948" class="Symbol">)))</a> <a id="1952" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1954" class="Symbol">(λ</a> <a id="1957" href="Cubical.HITs.Pushout.PushoutProduct.html#1957" class="Bound">y</a> <a id="1959" href="Cubical.HITs.Pushout.PushoutProduct.html#1959" class="Bound">i</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Cubical.HITs.Pushout.PushoutProduct.html#1195" class="Bound">sec</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Cubical.HITs.Pushout.PushoutProduct.html#1922" class="Bound">x</a> <a id="1976" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1978" href="Cubical.HITs.Pushout.PushoutProduct.html#1957" class="Bound">y</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Cubical.HITs.Pushout.PushoutProduct.html#1959" class="Bound">i</a><a id="1982" class="Symbol">))</a>

      <a id="1992" href="Cubical.HITs.Pushout.PushoutProduct.html#1992" class="Function">map-iso</a> <a id="2000" class="Symbol">=</a> <a id="2002" href="Cubical.Homotopy.Connected.html#4433" class="Function">elim.isIsoPrecompose</a> <a id="2023" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="2025" class="Symbol">_</a> <a id="2027" class="Symbol">(λ</a> <a id="2030" href="Cubical.HITs.Pushout.PushoutProduct.html#2030" class="Bound">a</a> <a id="2032" class="Symbol">→</a> <a id="2034" href="Cubical.HITs.Pushout.PushoutProduct.html#1268" class="Function">fam</a> <a id="2038" href="Cubical.HITs.Pushout.PushoutProduct.html#2030" class="Bound">a</a> <a id="2040" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2042" href="Cubical.HITs.Pushout.PushoutProduct.html#1665" class="Function">is-m-trunc-fam</a> <a id="2057" href="Cubical.HITs.Pushout.PushoutProduct.html#2030" class="Bound">a</a><a id="2058" class="Symbol">)</a> <a id="2060" href="Cubical.HITs.Pushout.PushoutProduct.html#1074" class="Bound">connf</a>

      <a id="2073" href="Cubical.HITs.Pushout.PushoutProduct.html#2073" class="Function">k</a> <a id="2075" class="Symbol">=</a> <a id="2077" href="Cubical.HITs.Pushout.PushoutProduct.html#1992" class="Function">map-iso</a> <a id="2085" class="Symbol">.</a><a id="2086" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2094" href="Cubical.HITs.Pushout.PushoutProduct.html#1878" class="Function">sec-fam</a>
      <a id="2108" href="Cubical.HITs.Pushout.PushoutProduct.html#2108" class="Function">ϕ</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Cubical.HITs.Pushout.PushoutProduct.html#1992" class="Function">map-iso</a> <a id="2120" class="Symbol">.</a><a id="2121" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2129" href="Cubical.HITs.Pushout.PushoutProduct.html#1878" class="Function">sec-fam</a>

    <a id="2142" href="Cubical.HITs.Pushout.PushoutProduct.html#2142" class="Function">ext</a> <a id="2146" class="Symbol">:</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Cubical.HITs.Pushout.PushoutProduct.html#2149" class="Bound">x</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="Cubical.HITs.Pushout.PushoutProduct.html#1057" class="Bound">A</a> <a id="2155" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2157" href="Cubical.HITs.Pushout.PushoutProduct.html#1068" class="Bound">B</a><a id="2158" class="Symbol">)</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="Cubical.HITs.Pushout.PushoutProduct.html#1136" class="Bound">P</a> <a id="2164" href="Cubical.HITs.Pushout.PushoutProduct.html#2149" class="Bound">x</a> <a id="2166" class="Symbol">.</a><a id="2167" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="2175" href="Cubical.HITs.Pushout.PushoutProduct.html#2142" class="Function">ext</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Cubical.HITs.Pushout.PushoutProduct.html#2180" class="Bound">a</a> <a id="2182" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2184" href="Cubical.HITs.Pushout.PushoutProduct.html#2184" class="Bound">b</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">=</a> <a id="2189" href="Cubical.HITs.Pushout.PushoutProduct.html#2073" class="Function">k</a> <a id="2191" href="Cubical.HITs.Pushout.PushoutProduct.html#2180" class="Bound">a</a> <a id="2193" class="Symbol">.</a><a id="2194" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2198" href="Cubical.HITs.Pushout.PushoutProduct.html#2184" class="Bound">b</a>

    <a id="2205" href="Cubical.HITs.Pushout.PushoutProduct.html#2205" class="Function">ext-path</a> <a id="2214" class="Symbol">:</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.HITs.Pushout.PushoutProduct.html#2217" class="Bound">x</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Cubical.HITs.Pushout.PushoutProduct.html#747" class="Function">PushProd</a> <a id="2230" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="2232" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a><a id="2233" class="Symbol">)</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Cubical.HITs.Pushout.PushoutProduct.html#2142" class="Function">ext</a> <a id="2241" class="Symbol">((</a><a id="2243" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="2245" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">×̂</a> <a id="2248" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a><a id="2249" class="Symbol">)</a> <a id="2251" href="Cubical.HITs.Pushout.PushoutProduct.html#2217" class="Bound">x</a><a id="2252" class="Symbol">)</a> <a id="2254" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2256" href="Cubical.HITs.Pushout.PushoutProduct.html#1195" class="Bound">sec</a> <a id="2260" href="Cubical.HITs.Pushout.PushoutProduct.html#2217" class="Bound">x</a>
    <a id="2266" href="Cubical.HITs.Pushout.PushoutProduct.html#2205" class="Function">ext-path</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.HITs.Pushout.PushoutProduct.html#2281" class="Bound">x</a> <a id="2283" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2285" href="Cubical.HITs.Pushout.PushoutProduct.html#2285" class="Bound">b</a><a id="2286" class="Symbol">))</a> <a id="2289" href="Cubical.HITs.Pushout.PushoutProduct.html#2289" class="Bound">i</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Cubical.HITs.Pushout.PushoutProduct.html#2108" class="Function">ϕ</a> <a id="2295" href="Cubical.HITs.Pushout.PushoutProduct.html#2289" class="Bound">i</a> <a id="2297" href="Cubical.HITs.Pushout.PushoutProduct.html#2281" class="Bound">x</a> <a id="2299" class="Symbol">.</a><a id="2300" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2304" href="Cubical.HITs.Pushout.PushoutProduct.html#2285" class="Bound">b</a>
    <a id="2310" href="Cubical.HITs.Pushout.PushoutProduct.html#2205" class="Function">ext-path</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Cubical.HITs.Pushout.PushoutProduct.html#2325" class="Bound">a</a> <a id="2327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2329" href="Cubical.HITs.Pushout.PushoutProduct.html#2329" class="Bound">y</a><a id="2330" class="Symbol">))</a> <a id="2333" href="Cubical.HITs.Pushout.PushoutProduct.html#2333" class="Bound">i</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Cubical.HITs.Pushout.PushoutProduct.html#2073" class="Function">k</a> <a id="2339" href="Cubical.HITs.Pushout.PushoutProduct.html#2325" class="Bound">a</a> <a id="2341" class="Symbol">.</a><a id="2342" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2346" href="Cubical.HITs.Pushout.PushoutProduct.html#2329" class="Bound">y</a> <a id="2348" href="Cubical.HITs.Pushout.PushoutProduct.html#2333" class="Bound">i</a>
    <a id="2354" href="Cubical.HITs.Pushout.PushoutProduct.html#2205" class="Function">ext-path</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Cubical.HITs.Pushout.PushoutProduct.html#2370" class="Bound">x</a> <a id="2372" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2374" href="Cubical.HITs.Pushout.PushoutProduct.html#2374" class="Bound">y</a><a id="2375" class="Symbol">)</a> <a id="2377" href="Cubical.HITs.Pushout.PushoutProduct.html#2377" class="Bound">i</a><a id="2378" class="Symbol">)</a> <a id="2380" href="Cubical.HITs.Pushout.PushoutProduct.html#2380" class="Bound">j</a> <a id="2382" class="Symbol">=</a>
      <a id="2390" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2396" class="Symbol">(λ</a> <a id="2399" href="Cubical.HITs.Pushout.PushoutProduct.html#2399" class="Bound">k</a> <a id="2401" class="Symbol">→</a> <a id="2403" class="Symbol">λ</a>
        <a id="2413" class="Symbol">{</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Cubical.HITs.Pushout.PushoutProduct.html#2377" class="Bound">i</a> <a id="2418" class="Symbol">=</a> <a id="2420" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2422" class="Symbol">)</a> <a id="2424" class="Symbol">→</a> <a id="2426" href="Cubical.HITs.Pushout.PushoutProduct.html#2108" class="Function">ϕ</a> <a id="2428" href="Cubical.HITs.Pushout.PushoutProduct.html#2380" class="Bound">j</a> <a id="2430" href="Cubical.HITs.Pushout.PushoutProduct.html#2370" class="Bound">x</a> <a id="2432" class="Symbol">.</a><a id="2433" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2437" href="Cubical.HITs.Pushout.PushoutProduct.html#2374" class="Bound">y</a> <a id="2439" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
        <a id="2450" class="Symbol">;</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Cubical.HITs.Pushout.PushoutProduct.html#2377" class="Bound">i</a> <a id="2455" class="Symbol">=</a> <a id="2457" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2459" class="Symbol">)</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Cubical.HITs.Pushout.PushoutProduct.html#2108" class="Function">ϕ</a> <a id="2465" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2468" href="Cubical.HITs.Pushout.PushoutProduct.html#2370" class="Bound">x</a> <a id="2470" class="Symbol">.</a><a id="2471" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2475" href="Cubical.HITs.Pushout.PushoutProduct.html#2374" class="Bound">y</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Cubical.HITs.Pushout.PushoutProduct.html#2380" class="Bound">j</a> <a id="2480" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2482" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2484" href="Cubical.HITs.Pushout.PushoutProduct.html#2399" class="Bound">k</a><a id="2485" class="Symbol">)</a>
        <a id="2495" class="Symbol">;</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Cubical.HITs.Pushout.PushoutProduct.html#2380" class="Bound">j</a> <a id="2500" class="Symbol">=</a> <a id="2502" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">→</a> <a id="2508" href="Cubical.HITs.Pushout.PushoutProduct.html#2108" class="Function">ϕ</a> <a id="2510" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="2513" href="Cubical.HITs.Pushout.PushoutProduct.html#2370" class="Bound">x</a> <a id="2515" class="Symbol">.</a><a id="2516" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2520" href="Cubical.HITs.Pushout.PushoutProduct.html#2374" class="Bound">y</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Cubical.HITs.Pushout.PushoutProduct.html#2377" class="Bound">i</a> <a id="2525" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2527" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2529" href="Cubical.HITs.Pushout.PushoutProduct.html#2399" class="Bound">k</a><a id="2530" class="Symbol">)</a>
        <a id="2540" class="Symbol">;</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Cubical.HITs.Pushout.PushoutProduct.html#2380" class="Bound">j</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Cubical.HITs.Pushout.PushoutProduct.html#2108" class="Function">ϕ</a> <a id="2555" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="2558" href="Cubical.HITs.Pushout.PushoutProduct.html#2370" class="Bound">x</a> <a id="2560" class="Symbol">.</a><a id="2561" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2565" href="Cubical.HITs.Pushout.PushoutProduct.html#2374" class="Bound">y</a> <a id="2567" href="Cubical.HITs.Pushout.PushoutProduct.html#2377" class="Bound">i</a> <a id="2569" class="Symbol">})</a>
      <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.HITs.Pushout.PushoutProduct.html#2108" class="Function">ϕ</a> <a id="2581" href="Cubical.HITs.Pushout.PushoutProduct.html#2380" class="Bound">j</a> <a id="2583" href="Cubical.HITs.Pushout.PushoutProduct.html#2370" class="Bound">x</a> <a id="2585" class="Symbol">.</a><a id="2586" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2590" href="Cubical.HITs.Pushout.PushoutProduct.html#2374" class="Bound">y</a> <a id="2592" href="Cubical.HITs.Pushout.PushoutProduct.html#2377" class="Bound">i</a><a id="2593" class="Symbol">)</a>

  <a id="2598" href="Cubical.HITs.Pushout.PushoutProduct.html#2598" class="Function">lifting</a> <a id="2606" class="Symbol">:</a> <a id="2608" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="2619" class="Symbol">(λ(</a><a id="2622" href="Cubical.HITs.Pushout.PushoutProduct.html#2622" class="Bound">s</a> <a id="2624" class="Symbol">:</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.HITs.Pushout.PushoutProduct.html#2627" class="Bound">x</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Cubical.HITs.Pushout.PushoutProduct.html#1057" class="Bound">A</a> <a id="2633" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2635" href="Cubical.HITs.Pushout.PushoutProduct.html#1068" class="Bound">B</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Cubical.HITs.Pushout.PushoutProduct.html#1136" class="Bound">P</a> <a id="2642" href="Cubical.HITs.Pushout.PushoutProduct.html#2627" class="Bound">x</a> <a id="2644" class="Symbol">.</a><a id="2645" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Cubical.HITs.Pushout.PushoutProduct.html#2622" class="Bound">s</a> <a id="2654" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Cubical.HITs.Pushout.PushoutProduct.html#1049" class="Bound">f</a> <a id="2659" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">×̂</a> <a id="2662" href="Cubical.HITs.Pushout.PushoutProduct.html#1060" class="Bound">g</a><a id="2663" class="Symbol">))</a>
  <a id="2668" href="Cubical.HITs.Pushout.PushoutProduct.html#2598" class="Function">lifting</a> <a id="2676" class="Symbol">.</a><a id="2677" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2681" href="Cubical.HITs.Pushout.PushoutProduct.html#2681" class="Bound">sec</a> <a id="2685" class="Symbol">=</a> <a id="2687" href="Cubical.HITs.Pushout.PushoutProduct.html#2142" class="Function">ext</a> <a id="2691" href="Cubical.HITs.Pushout.PushoutProduct.html#2681" class="Bound">sec</a>
  <a id="2697" href="Cubical.HITs.Pushout.PushoutProduct.html#2598" class="Function">lifting</a> <a id="2705" class="Symbol">.</a><a id="2706" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2710" href="Cubical.HITs.Pushout.PushoutProduct.html#2710" class="Bound">sec</a> <a id="2714" href="Cubical.HITs.Pushout.PushoutProduct.html#2714" class="Bound">i</a> <a id="2716" href="Cubical.HITs.Pushout.PushoutProduct.html#2716" class="Bound">x</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Cubical.HITs.Pushout.PushoutProduct.html#2205" class="Function">ext-path</a> <a id="2729" href="Cubical.HITs.Pushout.PushoutProduct.html#2710" class="Bound">sec</a> <a id="2733" href="Cubical.HITs.Pushout.PushoutProduct.html#2716" class="Bound">x</a> <a id="2735" href="Cubical.HITs.Pushout.PushoutProduct.html#2714" class="Bound">i</a>

<a id="2738" class="Comment">-- The connectivity of pushout-product</a>

<a id="isConnected×̂"></a><a id="2778" href="Cubical.HITs.Pushout.PushoutProduct.html#2778" class="Function">isConnected×̂</a> <a id="2792" class="Symbol">:</a> <a id="2794" class="Symbol">{</a><a id="2795" href="Cubical.HITs.Pushout.PushoutProduct.html#2795" class="Bound">m</a> <a id="2797" href="Cubical.HITs.Pushout.PushoutProduct.html#2797" class="Bound">n</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2802" class="Symbol">}{</a><a id="2804" href="Cubical.HITs.Pushout.PushoutProduct.html#2804" class="Bound">f</a> <a id="2806" class="Symbol">:</a> <a id="2808" href="Cubical.HITs.Pushout.PushoutProduct.html#645" class="Generalizable">A</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Cubical.HITs.Pushout.PushoutProduct.html#660" class="Generalizable">B</a><a id="2813" class="Symbol">}{</a><a id="2815" href="Cubical.HITs.Pushout.PushoutProduct.html#2815" class="Bound">g</a> <a id="2817" class="Symbol">:</a> <a id="2819" href="Cubical.HITs.Pushout.PushoutProduct.html#676" class="Generalizable">X</a> <a id="2821" class="Symbol">→</a> <a id="2823" href="Cubical.HITs.Pushout.PushoutProduct.html#693" class="Generalizable">Y</a><a id="2824" class="Symbol">}</a>
  <a id="2828" class="Symbol">→</a> <a id="2830" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2845" href="Cubical.HITs.Pushout.PushoutProduct.html#2795" class="Bound">m</a> <a id="2847" href="Cubical.HITs.Pushout.PushoutProduct.html#2804" class="Bound">f</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2866" href="Cubical.HITs.Pushout.PushoutProduct.html#2797" class="Bound">n</a> <a id="2868" href="Cubical.HITs.Pushout.PushoutProduct.html#2815" class="Bound">g</a>
  <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2889" class="Symbol">(</a><a id="2890" href="Cubical.HITs.Pushout.PushoutProduct.html#2795" class="Bound">m</a> <a id="2892" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2894" href="Cubical.HITs.Pushout.PushoutProduct.html#2797" class="Bound">n</a><a id="2895" class="Symbol">)</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.HITs.Pushout.PushoutProduct.html#2804" class="Bound">f</a> <a id="2900" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">×̂</a> <a id="2903" href="Cubical.HITs.Pushout.PushoutProduct.html#2815" class="Bound">g</a><a id="2904" class="Symbol">)</a>
<a id="2906" href="Cubical.HITs.Pushout.PushoutProduct.html#2778" class="Function">isConnected×̂</a> <a id="2920" href="Cubical.HITs.Pushout.PushoutProduct.html#2920" class="Bound">congf</a> <a id="2926" href="Cubical.HITs.Pushout.PushoutProduct.html#2926" class="Bound">congg</a> <a id="2932" class="Symbol">=</a>
  <a id="2936" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="2963" class="Symbol">_</a> <a id="2965" class="Symbol">_</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Cubical.HITs.Pushout.PushoutProduct.html#2598" class="Function">lifting</a> <a id="2976" class="Symbol">_</a> <a id="2978" class="Symbol">_</a> <a id="2980" class="Symbol">_</a> <a id="2982" class="Symbol">_</a> <a id="2984" href="Cubical.HITs.Pushout.PushoutProduct.html#2920" class="Bound">congf</a> <a id="2990" href="Cubical.HITs.Pushout.PushoutProduct.html#2926" class="Bound">congg</a><a id="2995" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Pushout.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Pushout</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a> <a id="29" class="Keyword">where</a>

<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a> <a id="74" class="Keyword">public</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Cubical.HITs.Pushout.Properties.html" class="Module">Cubical.HITs.Pushout.Properties</a> <a id="125" class="Keyword">public</a>
<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Cubical.HITs.Pushout.KrausVonRaumer.html" class="Module">Cubical.HITs.Pushout.KrausVonRaumer</a> <a id="180" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.S1.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S1.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Definition of the circle as a HIT with a proof that Ω(S¹) ≡ ℤ

-}</a>
<a id="71" class="Keyword">module</a> <a id="78" href="Cubical.HITs.S1.Base.html" class="Module">Cubical.HITs.S1.Base</a> <a id="99" class="Keyword">where</a>

<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="146" class="Keyword">open</a> <a id="151" class="Keyword">import</a> <a id="158" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
  <a id="508" class="Keyword">hiding</a> <a id="515" class="Symbol">(</a><a id="516" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">_+_</a> <a id="520" class="Symbol">;</a> <a id="522" href="Cubical.Data.Nat.Base.html#213" class="Primitive Operator">_·_</a> <a id="526" class="Symbol">;</a> <a id="528" href="Cubical.Data.Nat.Properties.html#5356" class="Function">+-assoc</a> <a id="536" class="Symbol">;</a> <a id="538" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a><a id="544" class="Symbol">)</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.Data.Int.html" class="Module">Cubical.Data.Int</a> <a id="575" class="Keyword">hiding</a> <a id="582" class="Symbol">(</a><a id="583" href="Cubical.Data.Int.Base.html#1553" class="Function Operator">_·_</a><a id="586" class="Symbol">)</a>

<a id="589" class="Keyword">data</a> <a id="S¹"></a><a id="594" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="597" class="Symbol">:</a> <a id="599" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="605" class="Keyword">where</a>
  <a id="S¹.base"></a><a id="613" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="618" class="Symbol">:</a> <a id="620" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="S¹.loop"></a><a id="625" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="630" class="Symbol">:</a> <a id="632" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="637" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="639" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="645" class="Comment">-- Check that transp is the identity function for S¹</a>
<a id="698" class="Keyword">module</a> <a id="705" href="Cubical.HITs.S1.Base.html#705" class="Module">_</a> <a id="707" class="Keyword">where</a>
  <a id="715" href="Cubical.HITs.S1.Base.html#715" class="Function">transpS¹</a> <a id="724" class="Symbol">:</a> <a id="726" class="Symbol">∀</a> <a id="728" class="Symbol">(</a><a id="729" href="Cubical.HITs.S1.Base.html#729" class="Bound">φ</a> <a id="731" class="Symbol">:</a> <a id="733" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="734" class="Symbol">)</a> <a id="736" class="Symbol">(</a><a id="737" href="Cubical.HITs.S1.Base.html#737" class="Bound">u0</a> <a id="740" class="Symbol">:</a> <a id="742" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">→</a> <a id="748" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="755" class="Symbol">(λ</a> <a id="758" href="Cubical.HITs.S1.Base.html#758" class="Symbol">_</a> <a id="760" class="Symbol">→</a> <a id="762" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="764" class="Symbol">)</a> <a id="766" href="Cubical.HITs.S1.Base.html#729" class="Bound">φ</a> <a id="768" href="Cubical.HITs.S1.Base.html#737" class="Bound">u0</a> <a id="771" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="773" href="Cubical.HITs.S1.Base.html#737" class="Bound">u0</a>
  <a id="778" href="Cubical.HITs.S1.Base.html#715" class="Function">transpS¹</a> <a id="787" href="Cubical.HITs.S1.Base.html#787" class="Bound">φ</a> <a id="789" href="Cubical.HITs.S1.Base.html#789" class="Bound">u0</a> <a id="792" class="Symbol">=</a> <a id="794" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="802" href="Cubical.HITs.S1.Base.html#802" class="Function">compS1</a> <a id="809" class="Symbol">:</a> <a id="811" class="Symbol">∀</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.HITs.S1.Base.html#814" class="Bound">φ</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="824" class="Symbol">:</a> <a id="826" class="Symbol">∀</a> <a id="828" href="Cubical.HITs.S1.Base.html#828" class="Bound">i</a> <a id="830" class="Symbol">→</a> <a id="832" href="Agda.Primitive.Cubical.html#1126" class="Primitive">Partial</a> <a id="840" href="Cubical.HITs.S1.Base.html#814" class="Bound">φ</a> <a id="842" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">(</a><a id="847" href="Cubical.HITs.S1.Base.html#847" class="Bound">u0</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="855" href="Cubical.Core.Primitives.html#3477" class="Function Operator">[</a> <a id="857" href="Cubical.HITs.S1.Base.html#814" class="Bound">φ</a> <a id="859" href="Cubical.Core.Primitives.html#3477" class="Function Operator">↦</a> <a id="861" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="863" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="866" href="Cubical.Core.Primitives.html#3477" class="Function Operator">]</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">→</a>
    <a id="875" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="880" class="Symbol">(λ</a> <a id="883" href="Cubical.HITs.S1.Base.html#883" class="Symbol">_</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">(\</a> <a id="894" href="Cubical.HITs.S1.Base.html#894" class="Bound">i</a> <a id="896" class="Symbol">→</a> <a id="898" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="900" href="Cubical.HITs.S1.Base.html#894" class="Bound">i</a><a id="901" class="Symbol">)</a> <a id="903" class="Symbol">(</a><a id="904" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="909" href="Cubical.HITs.S1.Base.html#847" class="Bound">u0</a><a id="911" class="Symbol">)</a> <a id="913" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="915" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="921" href="Cubical.HITs.S1.Base.html#822" class="Bound">u</a> <a id="923" class="Symbol">(</a><a id="924" href="Cubical.Core.Primitives.html#301" class="Primitive">outS</a> <a id="929" href="Cubical.HITs.S1.Base.html#847" class="Bound">u0</a><a id="931" class="Symbol">)</a>
  <a id="935" href="Cubical.HITs.S1.Base.html#802" class="Function">compS1</a> <a id="942" href="Cubical.HITs.S1.Base.html#942" class="Bound">φ</a> <a id="944" href="Cubical.HITs.S1.Base.html#944" class="Bound">u</a> <a id="946" href="Cubical.HITs.S1.Base.html#946" class="Bound">u0</a> <a id="949" class="Symbol">=</a> <a id="951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="957" class="Comment">-- ΩS¹ ≡ ℤ</a>
<a id="helix"></a><a id="968" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="979" class="Symbol">→</a> <a id="981" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="987" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="993" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="1002" class="Symbol">=</a> <a id="1004" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1006" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1018" href="Cubical.HITs.S1.Base.html#1018" class="Bound">i</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Cubical.Data.Int.Properties.html#24013" class="Function">sucPathℤ</a> <a id="1032" href="Cubical.HITs.S1.Base.html#1018" class="Bound">i</a>

<a id="ΩS¹"></a><a id="1035" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="1047" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1058" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1060" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="encode"></a><a id="1066" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="1073" class="Symbol">:</a> <a id="1075" class="Symbol">∀</a> <a id="1077" href="Cubical.HITs.S1.Base.html#1077" class="Bound">x</a> <a id="1079" class="Symbol">→</a> <a id="1081" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1086" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1088" href="Cubical.HITs.S1.Base.html#1077" class="Bound">x</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1098" href="Cubical.HITs.S1.Base.html#1077" class="Bound">x</a>
<a id="1100" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="1107" href="Cubical.HITs.S1.Base.html#1107" class="Bound">x</a> <a id="1109" href="Cubical.HITs.S1.Base.html#1109" class="Bound">p</a> <a id="1111" class="Symbol">=</a> <a id="1113" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1119" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1125" href="Cubical.HITs.S1.Base.html#1109" class="Bound">p</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1132" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1136" class="Symbol">)</a>

<a id="winding"></a><a id="1139" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="1157" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="1174" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="intLoop"></a><a id="1180" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="1198" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1211" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1215" class="Symbol">)</a>       <a id="1223" class="Symbol">=</a> <a id="1225" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1230" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1248" href="Cubical.HITs.S1.Base.html#1248" class="Bound">n</a><a id="1249" class="Symbol">))</a>    <a id="1255" class="Symbol">=</a> <a id="1257" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1270" href="Cubical.HITs.S1.Base.html#1248" class="Bound">n</a><a id="1271" class="Symbol">)</a> <a id="1273" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1275" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
<a id="1280" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1296" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1300" class="Symbol">)</a>    <a id="1305" class="Symbol">=</a> <a id="1307" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1311" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
<a id="1316" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1337" href="Cubical.HITs.S1.Base.html#1337" class="Bound">n</a><a id="1338" class="Symbol">))</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1359" href="Cubical.HITs.S1.Base.html#1337" class="Bound">n</a><a id="1360" class="Symbol">)</a> <a id="1362" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1364" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1368" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>

<a id="decodeSquare"></a><a id="1374" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1387" class="Symbol">:</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Cubical.HITs.S1.Base.html#1390" class="Bound">n</a> <a id="1392" class="Symbol">:</a> <a id="1394" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1405" class="Symbol">(λ</a> <a id="1408" href="Cubical.HITs.S1.Base.html#1408" class="Bound">i</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1417" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1419" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1424" href="Cubical.HITs.S1.Base.html#1408" class="Bound">i</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="1443" href="Cubical.HITs.S1.Base.html#1390" class="Bound">n</a><a id="1444" class="Symbol">))</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1456" href="Cubical.HITs.S1.Base.html#1390" class="Bound">n</a><a id="1457" class="Symbol">)</a>
<a id="1459" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1477" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1481" class="Symbol">)</a> <a id="1483" href="Cubical.HITs.S1.Base.html#1483" class="Bound">i</a> <a id="1485" href="Cubical.HITs.S1.Base.html#1485" class="Bound">j</a>    <a id="1490" class="Symbol">=</a> <a id="1492" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.HITs.S1.Base.html#1483" class="Bound">i</a> <a id="1500" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1502" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1504" href="Cubical.HITs.S1.Base.html#1485" class="Bound">j</a><a id="1505" class="Symbol">)</a>
<a id="1507" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1530" href="Cubical.HITs.S1.Base.html#1530" class="Bound">n</a><a id="1531" class="Symbol">))</a> <a id="1534" href="Cubical.HITs.S1.Base.html#1534" class="Bound">i</a> <a id="1536" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a> <a id="1538" class="Symbol">=</a> <a id="1540" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="1546" class="Symbol">(λ</a> <a id="1549" href="Cubical.HITs.S1.Base.html#1549" class="Bound">k</a> <a id="1551" class="Symbol">→</a> <a id="1553" class="Symbol">λ</a> <a id="1555" class="Symbol">{</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                                                <a id="1621" class="Symbol">;</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1639" href="Cubical.HITs.S1.Base.html#1549" class="Bound">k</a> <a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">)</a>
                                       <a id="1684" class="Symbol">(</a><a id="1685" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="1703" href="Cubical.HITs.S1.Base.html#1530" class="Bound">n</a><a id="1704" class="Symbol">)</a> <a id="1706" href="Cubical.HITs.S1.Base.html#1536" class="Bound">j</a><a id="1707" class="Symbol">))</a> <a id="1710" href="Cubical.HITs.S1.Base.html#1534" class="Bound">i</a>
<a id="1712" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1733" href="Cubical.HITs.S1.Base.html#1733" class="Bound">n</a><a id="1734" class="Symbol">)</a> <a id="1736" href="Cubical.HITs.S1.Base.html#1736" class="Bound">i</a> <a id="1738" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="1748" class="Symbol">(λ</a> <a id="1751" href="Cubical.HITs.S1.Base.html#1751" class="Bound">k</a> <a id="1753" class="Symbol">→</a> <a id="1755" class="Symbol">λ</a> <a id="1757" class="Symbol">{</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                                             <a id="1820" class="Symbol">;</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1841" href="Cubical.HITs.S1.Base.html#1751" class="Bound">k</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">})</a>
                                    <a id="1883" class="Symbol">(</a><a id="1884" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="1905" href="Cubical.HITs.S1.Base.html#1733" class="Bound">n</a><a id="1906" class="Symbol">)</a> <a id="1908" href="Cubical.HITs.S1.Base.html#1738" class="Bound">j</a><a id="1909" class="Symbol">))</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1915" href="Cubical.HITs.S1.Base.html#1736" class="Bound">i</a><a id="1916" class="Symbol">)</a>

<a id="decode"></a><a id="1919" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="1926" class="Symbol">:</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Cubical.HITs.S1.Base.html#1929" class="Bound">x</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Cubical.HITs.S1.Base.html#968" class="Function">helix</a> <a id="1945" href="Cubical.HITs.S1.Base.html#1929" class="Bound">x</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1954" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1956" href="Cubical.HITs.S1.Base.html#1929" class="Bound">x</a>
<a id="1958" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="1965" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>         <a id="1978" class="Symbol">=</a> <a id="1980" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a>
<a id="1988" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2001" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a><a id="2002" class="Symbol">)</a> <a id="2004" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a> <a id="2006" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a> <a id="2008" class="Symbol">=</a>
  <a id="2012" class="Keyword">let</a> <a id="2016" href="Cubical.HITs.S1.Base.html#2016" class="Bound">n</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
      <a id="2028" href="Cubical.HITs.S1.Base.html#2016" class="Bound">n</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Cubical.Core.Glue.html#1701" class="Function">unglue</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2042" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2044" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2046" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a><a id="2047" class="Symbol">)</a> <a id="2049" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a>
  <a id="2053" class="Keyword">in</a> <a id="2056" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2062" class="Symbol">(λ</a> <a id="2065" href="Cubical.HITs.S1.Base.html#2065" class="Bound">k</a> <a id="2067" class="Symbol">→</a> <a id="2069" class="Symbol">λ</a> <a id="2071" class="Symbol">{</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Cubical.Data.Int.Properties.html#3996" class="Function">predSuc</a> <a id="2101" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a> <a id="2103" href="Cubical.HITs.S1.Base.html#2065" class="Bound">k</a><a id="2104" class="Symbol">)</a> <a id="2106" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a>
                    <a id="2128" class="Symbol">;</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2133" class="Symbol">=</a> <a id="2135" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2137" class="Symbol">)</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="2149" href="Cubical.HITs.S1.Base.html#2004" class="Bound">y</a> <a id="2151" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a>
                    <a id="2173" class="Symbol">;</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2182" class="Symbol">)</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                    <a id="2211" class="Symbol">;</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2229" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2231" class="Symbol">})</a>
           <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.HITs.S1.Base.html#1374" class="Function">decodeSquare</a> <a id="2259" href="Cubical.HITs.S1.Base.html#2016" class="Bound">n</a> <a id="2261" href="Cubical.HITs.S1.Base.html#2001" class="Bound">i</a> <a id="2263" href="Cubical.HITs.S1.Base.html#2006" class="Bound">j</a><a id="2264" class="Symbol">)</a>

<a id="decodeEncode"></a><a id="2267" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2280" class="Symbol">:</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="2289" class="Symbol">)</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Cubical.HITs.S1.Base.html#2292" class="Bound">p</a> <a id="2294" class="Symbol">:</a> <a id="2296" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2301" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2303" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="2315" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="2325" href="Cubical.HITs.S1.Base.html#2283" class="Bound">x</a> <a id="2327" href="Cubical.HITs.S1.Base.html#2292" class="Bound">p</a><a id="2328" class="Symbol">)</a> <a id="2330" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2332" href="Cubical.HITs.S1.Base.html#2292" class="Bound">p</a>
<a id="2334" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2347" href="Cubical.HITs.S1.Base.html#2347" class="Bound">x</a> <a id="2349" href="Cubical.HITs.S1.Base.html#2349" class="Bound">p</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2355" class="Symbol">(λ</a> <a id="2358" href="Cubical.HITs.S1.Base.html#2358" class="Bound">y</a> <a id="2360" href="Cubical.HITs.S1.Base.html#2360" class="Bound">q</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="2371" href="Cubical.HITs.S1.Base.html#2358" class="Bound">y</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Cubical.HITs.S1.Base.html#1066" class="Function">encode</a> <a id="2381" href="Cubical.HITs.S1.Base.html#2358" class="Bound">y</a> <a id="2383" href="Cubical.HITs.S1.Base.html#2360" class="Bound">q</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2388" href="Cubical.HITs.S1.Base.html#2360" class="Bound">q</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">(λ</a> <a id="2394" href="Cubical.HITs.S1.Base.html#2394" class="Bound">_</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2402" class="Symbol">)</a> <a id="2404" href="Cubical.HITs.S1.Base.html#2349" class="Bound">p</a>

<a id="isSetΩS¹"></a><a id="2407" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2424" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="2428" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a> <a id="2437" href="Cubical.HITs.S1.Base.html#2437" class="Bound">p</a> <a id="2439" href="Cubical.HITs.S1.Base.html#2439" class="Bound">q</a> <a id="2441" href="Cubical.HITs.S1.Base.html#2441" class="Bound">r</a> <a id="2443" href="Cubical.HITs.S1.Base.html#2443" class="Bound">s</a> <a id="2445" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2447" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a> <a id="2449" class="Symbol">=</a>
  <a id="2453" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2459" class="Symbol">(λ</a> <a id="2462" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a> <a id="2464" class="Symbol">→</a> <a id="2466" class="Symbol">λ</a> <a id="2468" class="Symbol">{</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2477" class="Symbol">)</a> <a id="2479" class="Symbol">→</a> <a id="2481" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2494" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2499" href="Cubical.HITs.S1.Base.html#2437" class="Bound">p</a> <a id="2501" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a>
                 <a id="2520" class="Symbol">;</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2546" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2551" href="Cubical.HITs.S1.Base.html#2439" class="Bound">q</a> <a id="2553" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a>
                 <a id="2572" class="Symbol">;</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2577" class="Symbol">=</a> <a id="2579" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2598" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Cubical.HITs.S1.Base.html#2441" class="Bound">r</a> <a id="2606" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a><a id="2607" class="Symbol">)</a> <a id="2609" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a>
                 <a id="2628" class="Symbol">;</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2637" class="Symbol">)</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="2654" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Cubical.HITs.S1.Base.html#2443" class="Bound">s</a> <a id="2662" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a><a id="2663" class="Symbol">)</a> <a id="2665" href="Cubical.HITs.S1.Base.html#2462" class="Bound">k</a> <a id="2667" class="Symbol">})</a>
        <a id="2678" class="Symbol">(</a><a id="2679" href="Cubical.HITs.S1.Base.html#1919" class="Function">decode</a> <a id="2686" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Cubical.Data.Int.Properties.html#19156" class="Function">isSetℤ</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2708" href="Cubical.HITs.S1.Base.html#2437" class="Bound">p</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2720" href="Cubical.HITs.S1.Base.html#2439" class="Bound">q</a><a id="2721" class="Symbol">)</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2729" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2737" href="Cubical.HITs.S1.Base.html#2441" class="Bound">r</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2746" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2754" href="Cubical.HITs.S1.Base.html#2443" class="Bound">s</a><a id="2755" class="Symbol">)</a> <a id="2757" href="Cubical.HITs.S1.Base.html#2445" class="Bound">j</a> <a id="2759" href="Cubical.HITs.S1.Base.html#2447" class="Bound">i</a><a id="2760" class="Symbol">))</a>

<a id="2764" class="Comment">-- This proof does not rely on rewriting hcomp with empty systems in</a>
<a id="2833" class="Comment">-- ℤ as ghcomp has been implemented!</a>
<a id="windingℤLoop"></a><a id="2870" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="2883" class="Symbol">:</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.HITs.S1.Base.html#2886" class="Bound">n</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a><a id="2891" class="Symbol">)</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="2903" class="Symbol">(</a><a id="2904" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="2912" href="Cubical.HITs.S1.Base.html#2886" class="Bound">n</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2917" href="Cubical.HITs.S1.Base.html#2886" class="Bound">n</a>
<a id="2919" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="2937" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2941" class="Symbol">)</a>       <a id="2949" class="Symbol">=</a> <a id="2951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2956" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2979" href="Cubical.HITs.S1.Base.html#2979" class="Bound">n</a><a id="2980" class="Symbol">))</a>    <a id="2986" class="Symbol">=</a> <a id="2988" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2993" href="Cubical.Data.Int.Base.html#602" class="Function">sucℤ</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="3017" href="Cubical.HITs.S1.Base.html#2979" class="Bound">n</a><a id="3018" class="Symbol">))</a>
<a id="3021" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3042" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3046" class="Symbol">)</a>    <a id="3051" class="Symbol">=</a> <a id="3053" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3058" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3084" href="Cubical.HITs.S1.Base.html#3084" class="Bound">n</a><a id="3085" class="Symbol">))</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3095" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3123" href="Cubical.HITs.S1.Base.html#3084" class="Bound">n</a><a id="3124" class="Symbol">))</a>

<a id="ΩS¹Isoℤ"></a><a id="3128" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3142" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="3146" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="3148" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3156" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>      <a id="3169" class="Symbol">=</a> <a id="3171" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a>
<a id="3179" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3187" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>      <a id="3200" class="Symbol">=</a> <a id="3202" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a>
<a id="3210" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3218" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a> <a id="3226" class="Symbol">=</a> <a id="3228" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a>
<a id="3241" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3249" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>  <a id="3258" class="Symbol">=</a> <a id="3260" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="3273" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="ΩS¹≡ℤ"></a><a id="3279" href="Cubical.HITs.S1.Base.html#3279" class="Function">ΩS¹≡ℤ</a> <a id="3285" class="Symbol">:</a> <a id="3287" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="3291" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3293" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="3295" href="Cubical.HITs.S1.Base.html#3279" class="Function">ΩS¹≡ℤ</a> <a id="3301" class="Symbol">=</a> <a id="3303" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3313" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>

<a id="3322" class="Comment">-- intLoop and winding are group homomorphisms</a>
<a id="3369" class="Keyword">private</a>
  <a id="intLoop-sucℤ"></a><a id="3379" href="Cubical.HITs.S1.Base.html#3379" class="Function">intLoop-sucℤ</a> <a id="3392" class="Symbol">:</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Cubical.HITs.S1.Base.html#3395" class="Bound">z</a> <a id="3397" class="Symbol">:</a> <a id="3399" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Cubical.Data.Int.Base.html#602" class="Function">sucℤ</a> <a id="3418" href="Cubical.HITs.S1.Base.html#3395" class="Bound">z</a><a id="3419" class="Symbol">)</a> <a id="3421" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3423" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3431" href="Cubical.HITs.S1.Base.html#3395" class="Bound">z</a> <a id="3433" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3435" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
  <a id="3442" href="Cubical.HITs.S1.Base.html#3379" class="Function">intLoop-sucℤ</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="3460" href="Cubical.HITs.S1.Base.html#3460" class="Bound">n</a><a id="3461" class="Symbol">)</a>          <a id="3472" class="Symbol">=</a> <a id="3474" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3481" href="Cubical.HITs.S1.Base.html#3379" class="Function">intLoop-sucℤ</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3502" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3506" class="Symbol">)</a>    <a id="3511" class="Symbol">=</a> <a id="3513" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3526" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3530" class="Symbol">)</a>
  <a id="3534" href="Cubical.HITs.S1.Base.html#3379" class="Function">intLoop-sucℤ</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3560" href="Cubical.HITs.S1.Base.html#3560" class="Bound">n</a><a id="3561" class="Symbol">))</a> <a id="3564" class="Symbol">=</a>
      <a id="3572" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3578" class="Symbol">(</a><a id="3579" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3595" href="Cubical.HITs.S1.Base.html#3560" class="Bound">n</a><a id="3596" class="Symbol">))</a>
    <a id="3603" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3605" class="Symbol">(λ</a> <a id="3608" href="Cubical.HITs.S1.Base.html#3608" class="Bound">i</a> <a id="3610" class="Symbol">→</a> <a id="3612" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3628" href="Cubical.HITs.S1.Base.html#3560" class="Bound">n</a><a id="3629" class="Symbol">)</a> <a id="3631" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3633" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="3641" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3649" href="Cubical.HITs.S1.Base.html#3608" class="Bound">i</a><a id="3650" class="Symbol">))</a>
    <a id="3657" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3659" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="3682" href="Cubical.HITs.S1.Base.html#3560" class="Bound">n</a><a id="3683" class="Symbol">))</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3691" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3695" class="Symbol">)</a> <a id="3697" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>

  <a id="intLoop-predℤ"></a><a id="3705" href="Cubical.HITs.S1.Base.html#3705" class="Function">intLoop-predℤ</a> <a id="3719" class="Symbol">:</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Cubical.HITs.S1.Base.html#3722" class="Bound">z</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">→</a> <a id="3731" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Cubical.Data.Int.Base.html#718" class="Function">predℤ</a> <a id="3746" href="Cubical.HITs.S1.Base.html#3722" class="Bound">z</a><a id="3747" class="Symbol">)</a> <a id="3749" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3751" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3759" href="Cubical.HITs.S1.Base.html#3722" class="Bound">z</a> <a id="3761" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3763" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3767" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
  <a id="3774" href="Cubical.HITs.S1.Base.html#3705" class="Function">intLoop-predℤ</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="3793" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3797" class="Symbol">)</a>    <a id="3802" class="Symbol">=</a> <a id="3804" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3815" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3819" class="Symbol">)</a>
  <a id="3823" href="Cubical.HITs.S1.Base.html#3705" class="Function">intLoop-predℤ</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3847" href="Cubical.HITs.S1.Base.html#3847" class="Bound">n</a><a id="3848" class="Symbol">))</a> <a id="3851" class="Symbol">=</a>
      <a id="3859" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="3879" href="Cubical.HITs.S1.Base.html#3847" class="Bound">n</a><a id="3880" class="Symbol">))</a>
    <a id="3887" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3889" class="Symbol">(λ</a> <a id="3892" href="Cubical.HITs.S1.Base.html#3892" class="Bound">i</a> <a id="3894" class="Symbol">→</a> <a id="3896" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="3909" href="Cubical.HITs.S1.Base.html#3847" class="Bound">n</a><a id="3910" class="Symbol">)</a> <a id="3912" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="3923" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3931" href="Cubical.HITs.S1.Base.html#3892" class="Bound">i</a><a id="3932" class="Symbol">)))</a>
    <a id="3940" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3942" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="3962" href="Cubical.HITs.S1.Base.html#3847" class="Bound">n</a><a id="3963" class="Symbol">))</a> <a id="3966" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3976" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="3980" class="Symbol">)</a>
  <a id="3984" href="Cubical.HITs.S1.Base.html#3705" class="Function">intLoop-predℤ</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="4006" href="Cubical.HITs.S1.Base.html#4006" class="Bound">n</a><a id="4007" class="Symbol">)</a>    <a id="4012" class="Symbol">=</a> <a id="4014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="intLoop-hom"></a><a id="4020" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4032" class="Symbol">:</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Cubical.HITs.S1.Base.html#4035" class="Bound">a</a> <a id="4037" href="Cubical.HITs.S1.Base.html#4037" class="Bound">b</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a><a id="4042" class="Symbol">)</a> <a id="4044" class="Symbol">→</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4055" href="Cubical.HITs.S1.Base.html#4035" class="Bound">a</a><a id="4056" class="Symbol">)</a> <a id="4058" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4069" href="Cubical.HITs.S1.Base.html#4037" class="Bound">b</a><a id="4070" class="Symbol">)</a> <a id="4072" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4074" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4082" class="Symbol">(</a><a id="4083" href="Cubical.HITs.S1.Base.html#4035" class="Bound">a</a> <a id="4085" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="4087" href="Cubical.HITs.S1.Base.html#4037" class="Bound">b</a><a id="4088" class="Symbol">)</a>
<a id="4090" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4102" href="Cubical.HITs.S1.Base.html#4102" class="Bound">a</a> <a id="4104" class="Symbol">(</a><a id="4105" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="4109" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4113" class="Symbol">)</a>       <a id="4121" class="Symbol">=</a> <a id="4123" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4143" href="Cubical.HITs.S1.Base.html#4102" class="Bound">a</a><a id="4144" class="Symbol">))</a>
<a id="4147" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4159" href="Cubical.HITs.S1.Base.html#4159" class="Bound">a</a> <a id="4161" class="Symbol">(</a><a id="4162" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4171" href="Cubical.HITs.S1.Base.html#4171" class="Bound">n</a><a id="4172" class="Symbol">))</a>    <a id="4178" class="Symbol">=</a>
    <a id="4184" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4190" class="Symbol">(</a><a id="4191" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4199" href="Cubical.HITs.S1.Base.html#4159" class="Bound">a</a><a id="4200" class="Symbol">)</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="4216" href="Cubical.HITs.S1.Base.html#4171" class="Bound">n</a><a id="4217" class="Symbol">))</a> <a id="4220" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
  <a id="4227" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4229" class="Symbol">(λ</a> <a id="4232" href="Cubical.HITs.S1.Base.html#4232" class="Bound">i</a> <a id="4234" class="Symbol">→</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4249" href="Cubical.HITs.S1.Base.html#4159" class="Bound">a</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="4256" href="Cubical.HITs.S1.Base.html#4171" class="Bound">n</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Cubical.HITs.S1.Base.html#4232" class="Bound">i</a><a id="4260" class="Symbol">)</a> <a id="4262" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4264" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="4268" class="Symbol">)</a>
  <a id="4272" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4274" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Cubical.HITs.S1.Base.html#3379" class="Function">intLoop-sucℤ</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Cubical.HITs.S1.Base.html#4159" class="Bound">a</a> <a id="4295" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="4297" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="4301" href="Cubical.HITs.S1.Base.html#4171" class="Bound">n</a><a id="4302" class="Symbol">))</a>
<a id="4305" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4317" href="Cubical.HITs.S1.Base.html#4317" class="Bound">a</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="4327" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4331" class="Symbol">)</a>    <a id="4336" class="Symbol">=</a> <a id="4338" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Cubical.HITs.S1.Base.html#3705" class="Function">intLoop-predℤ</a> <a id="4357" href="Cubical.HITs.S1.Base.html#4317" class="Bound">a</a><a id="4358" class="Symbol">)</a>
<a id="4360" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4372" href="Cubical.HITs.S1.Base.html#4372" class="Bound">a</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4387" href="Cubical.HITs.S1.Base.html#4387" class="Bound">n</a><a id="4388" class="Symbol">))</a> <a id="4391" class="Symbol">=</a>
    <a id="4397" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4412" href="Cubical.HITs.S1.Base.html#4372" class="Bound">a</a><a id="4413" class="Symbol">)</a> <a id="4415" class="Symbol">(</a><a id="4416" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="4424" class="Symbol">(</a><a id="4425" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="4432" href="Cubical.HITs.S1.Base.html#4387" class="Bound">n</a><a id="4433" class="Symbol">))</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4441" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="4445" class="Symbol">)</a>
  <a id="4449" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4451" class="Symbol">(λ</a> <a id="4454" href="Cubical.HITs.S1.Base.html#4454" class="Bound">i</a> <a id="4456" class="Symbol">→</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4471" href="Cubical.HITs.S1.Base.html#4372" class="Bound">a</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="4481" href="Cubical.HITs.S1.Base.html#4387" class="Bound">n</a><a id="4482" class="Symbol">)</a> <a id="4484" href="Cubical.HITs.S1.Base.html#4454" class="Bound">i</a><a id="4485" class="Symbol">)</a> <a id="4487" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4489" class="Symbol">(</a><a id="4490" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4494" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="4498" class="Symbol">))</a>
  <a id="4503" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4505" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Cubical.HITs.S1.Base.html#3705" class="Function">intLoop-predℤ</a> <a id="4524" class="Symbol">(</a><a id="4525" href="Cubical.HITs.S1.Base.html#4372" class="Bound">a</a> <a id="4527" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="4529" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="4536" href="Cubical.HITs.S1.Base.html#4387" class="Bound">n</a><a id="4537" class="Symbol">))</a>

<a id="winding-hom"></a><a id="4541" href="Cubical.HITs.S1.Base.html#4541" class="Function">winding-hom</a> <a id="4553" class="Symbol">:</a> <a id="4555" class="Symbol">(</a><a id="4556" href="Cubical.HITs.S1.Base.html#4556" class="Bound">a</a> <a id="4558" href="Cubical.HITs.S1.Base.html#4558" class="Bound">b</a> <a id="4560" class="Symbol">:</a> <a id="4562" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a><a id="4565" class="Symbol">)</a> <a id="4567" class="Symbol">→</a> <a id="4569" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4577" class="Symbol">(</a><a id="4578" href="Cubical.HITs.S1.Base.html#4556" class="Bound">a</a> <a id="4580" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4582" href="Cubical.HITs.S1.Base.html#4558" class="Bound">b</a><a id="4583" class="Symbol">)</a> <a id="4585" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4587" class="Symbol">(</a><a id="4588" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4596" href="Cubical.HITs.S1.Base.html#4556" class="Bound">a</a><a id="4597" class="Symbol">)</a> <a id="4599" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4610" href="Cubical.HITs.S1.Base.html#4558" class="Bound">b</a><a id="4611" class="Symbol">)</a>
<a id="4613" href="Cubical.HITs.S1.Base.html#4541" class="Function">winding-hom</a> <a id="4625" href="Cubical.HITs.S1.Base.html#4625" class="Bound">a</a> <a id="4627" href="Cubical.HITs.S1.Base.html#4627" class="Bound">b</a> <a id="4629" href="Cubical.HITs.S1.Base.html#4629" class="Bound">i</a> <a id="4631" class="Symbol">=</a>
  <a id="4635" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4641" class="Symbol">(λ</a> <a id="4644" href="Cubical.HITs.S1.Base.html#4644" class="Bound">t</a> <a id="4646" class="Symbol">→</a> <a id="4648" class="Symbol">λ</a> <a id="4650" class="Symbol">{</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Cubical.HITs.S1.Base.html#4629" class="Bound">i</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4659" class="Symbol">)</a> <a id="4661" class="Symbol">→</a> <a id="4663" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4685" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4690" href="Cubical.HITs.S1.Base.html#4625" class="Bound">a</a> <a id="4692" href="Cubical.HITs.S1.Base.html#4644" class="Bound">t</a> <a id="4694" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4696" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4709" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4714" href="Cubical.HITs.S1.Base.html#4627" class="Bound">b</a> <a id="4716" href="Cubical.HITs.S1.Base.html#4644" class="Bound">t</a><a id="4717" class="Symbol">)</a>
                 <a id="4736" class="Symbol">;</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Cubical.HITs.S1.Base.html#4629" class="Bound">i</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4745" class="Symbol">)</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="4762" class="Symbol">(</a><a id="4763" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4771" href="Cubical.HITs.S1.Base.html#4625" class="Bound">a</a> <a id="4773" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="4775" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4783" href="Cubical.HITs.S1.Base.html#4627" class="Bound">b</a><a id="4784" class="Symbol">)</a> <a id="4786" href="Cubical.HITs.S1.Base.html#4644" class="Bound">t</a> <a id="4788" class="Symbol">})</a>
        <a id="4799" class="Symbol">(</a><a id="4800" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4808" class="Symbol">(</a><a id="4809" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4830" href="Cubical.HITs.S1.Base.html#4625" class="Bound">a</a><a id="4831" class="Symbol">)</a> <a id="4833" class="Symbol">(</a><a id="4834" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="4842" href="Cubical.HITs.S1.Base.html#4627" class="Bound">b</a><a id="4843" class="Symbol">)</a> <a id="4845" href="Cubical.HITs.S1.Base.html#4629" class="Bound">i</a><a id="4846" class="Symbol">))</a>

<a id="4850" class="Comment">-- Commutativity</a>
<a id="comm-ΩS¹"></a><a id="4867" href="Cubical.HITs.S1.Base.html#4867" class="Function">comm-ΩS¹</a> <a id="4876" class="Symbol">:</a> <a id="4878" class="Symbol">(</a><a id="4879" href="Cubical.HITs.S1.Base.html#4879" class="Bound">p</a> <a id="4881" href="Cubical.HITs.S1.Base.html#4881" class="Bound">q</a> <a id="4883" class="Symbol">:</a> <a id="4885" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a><a id="4888" class="Symbol">)</a> <a id="4890" class="Symbol">→</a> <a id="4892" href="Cubical.HITs.S1.Base.html#4879" class="Bound">p</a> <a id="4894" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4896" href="Cubical.HITs.S1.Base.html#4881" class="Bound">q</a> <a id="4898" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4900" href="Cubical.HITs.S1.Base.html#4881" class="Bound">q</a> <a id="4902" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4904" href="Cubical.HITs.S1.Base.html#4879" class="Bound">p</a>
<a id="4906" href="Cubical.HITs.S1.Base.html#4867" class="Function">comm-ΩS¹</a> <a id="4915" href="Cubical.HITs.S1.Base.html#4915" class="Bound">p</a> <a id="4917" href="Cubical.HITs.S1.Base.html#4917" class="Bound">q</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4932" class="Symbol">(</a><a id="4933" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a><a id="4936" class="Symbol">)</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4952" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4957" href="Cubical.HITs.S1.Base.html#4915" class="Bound">p</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Symbol">(</a><a id="4961" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="4974" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4979" href="Cubical.HITs.S1.Base.html#4917" class="Bound">q</a><a id="4980" class="Symbol">))</a>
             <a id="4996" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4998" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5019" href="Cubical.HITs.S1.Base.html#4915" class="Bound">p</a><a id="5020" class="Symbol">)</a> <a id="5022" class="Symbol">(</a><a id="5023" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5031" href="Cubical.HITs.S1.Base.html#4917" class="Bound">q</a><a id="5032" class="Symbol">)</a>
             <a id="5047" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5049" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5054" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="5062" class="Symbol">(</a><a id="5063" href="Cubical.Data.Int.Properties.html#23382" class="Function">+Comm</a> <a id="5069" class="Symbol">(</a><a id="5070" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5078" href="Cubical.HITs.S1.Base.html#4915" class="Bound">p</a><a id="5079" class="Symbol">)</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5090" href="Cubical.HITs.S1.Base.html#4917" class="Bound">q</a><a id="5091" class="Symbol">))</a>
             <a id="5107" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5109" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5113" class="Symbol">(</a><a id="5114" href="Cubical.HITs.S1.Base.html#4020" class="Function">intLoop-hom</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5135" href="Cubical.HITs.S1.Base.html#4917" class="Bound">q</a><a id="5136" class="Symbol">)</a> <a id="5138" class="Symbol">(</a><a id="5139" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="5147" href="Cubical.HITs.S1.Base.html#4915" class="Bound">p</a><a id="5148" class="Symbol">))</a>
             <a id="5164" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a><a id="5177" class="Symbol">)</a> <a id="5179" class="Symbol">(</a><a id="5180" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="5193" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="5198" href="Cubical.HITs.S1.Base.html#4917" class="Bound">q</a><a id="5199" class="Symbol">)</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="5215" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="5220" href="Cubical.HITs.S1.Base.html#4915" class="Bound">p</a><a id="5221" class="Symbol">))</a>

<a id="5225" class="Comment">-- Based homotopy group</a>

<a id="basedΩS¹"></a><a id="5250" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="5259" class="Symbol">:</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Cubical.HITs.S1.Base.html#5262" class="Bound">x</a> <a id="5264" class="Symbol">:</a> <a id="5266" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="5268" class="Symbol">)</a> <a id="5270" class="Symbol">→</a> <a id="5272" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="5278" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="5287" href="Cubical.HITs.S1.Base.html#5287" class="Bound">x</a> <a id="5289" class="Symbol">=</a> <a id="5291" href="Cubical.HITs.S1.Base.html#5287" class="Bound">x</a> <a id="5293" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5295" href="Cubical.HITs.S1.Base.html#5287" class="Bound">x</a>

<a id="5298" class="Comment">-- Proof that the homotopy group is actually independent on the basepoint</a>
<a id="5372" class="Comment">-- first, give a quasi-inverse to the basechange basedΩS¹→ΩS¹ for any loop i</a>
<a id="5449" class="Comment">-- (which does *not* match at endpoints)</a>
<a id="5490" class="Keyword">private</a>
  <a id="ΩS¹→basedΩS¹-filler"></a><a id="5500" href="Cubical.HITs.S1.Base.html#5500" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="5520" class="Symbol">:</a> <a id="5522" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5524" class="Symbol">→</a> <a id="5526" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5528" class="Symbol">→</a> <a id="5530" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5538" class="Symbol">→</a> <a id="5540" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="5545" href="Cubical.HITs.S1.Base.html#5500" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="5565" href="Cubical.HITs.S1.Base.html#5565" class="Bound">l</a> <a id="5567" href="Cubical.HITs.S1.Base.html#5567" class="Bound">i</a> <a id="5569" href="Cubical.HITs.S1.Base.html#5569" class="Bound">x</a> <a id="5571" href="Cubical.HITs.S1.Base.html#5571" class="Bound">j</a> <a id="5573" class="Symbol">=</a>
    <a id="5579" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5585" class="Symbol">(λ</a> <a id="5588" href="Cubical.HITs.S1.Base.html#5588" class="Bound">t</a> <a id="5590" class="Symbol">→</a> <a id="5592" class="Symbol">λ</a> <a id="5594" class="Symbol">{</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Cubical.HITs.S1.Base.html#5571" class="Bound">j</a> <a id="5599" class="Symbol">=</a> <a id="5601" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5603" class="Symbol">)</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Cubical.HITs.S1.Base.html#5567" class="Bound">i</a> <a id="5615" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5617" href="Cubical.HITs.S1.Base.html#5588" class="Bound">t</a><a id="5618" class="Symbol">)</a>
                   <a id="5639" class="Symbol">;</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Cubical.HITs.S1.Base.html#5571" class="Bound">j</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Cubical.HITs.S1.Base.html#5567" class="Bound">i</a> <a id="5660" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5662" href="Cubical.HITs.S1.Base.html#5588" class="Bound">t</a><a id="5663" class="Symbol">)</a> <a id="5665" class="Symbol">})</a>
          <a id="5678" class="Symbol">(</a><a id="5679" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5683" class="Symbol">(</a><a id="5684" href="Cubical.HITs.S1.Base.html#5569" class="Bound">x</a> <a id="5686" href="Cubical.HITs.S1.Base.html#5571" class="Bound">j</a><a id="5687" class="Symbol">))</a> <a id="5690" href="Cubical.HITs.S1.Base.html#5565" class="Bound">l</a>

  <a id="basedΩS¹→ΩS¹-filler"></a><a id="5695" href="Cubical.HITs.S1.Base.html#5695" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="5715" class="Symbol">:</a> <a id="5717" class="Symbol">(</a><a id="5718" href="Cubical.HITs.S1.Base.html#5718" class="Bound">_</a> <a id="5720" href="Cubical.HITs.S1.Base.html#5720" class="Bound">i</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5725" class="Symbol">)</a> <a id="5727" class="Symbol">→</a> <a id="5729" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="5738" class="Symbol">(</a><a id="5739" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5744" href="Cubical.HITs.S1.Base.html#5720" class="Bound">i</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">→</a> <a id="5749" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5751" class="Symbol">→</a> <a id="5753" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="5758" href="Cubical.HITs.S1.Base.html#5695" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="5778" href="Cubical.HITs.S1.Base.html#5778" class="Bound">l</a> <a id="5780" href="Cubical.HITs.S1.Base.html#5780" class="Bound">i</a> <a id="5782" href="Cubical.HITs.S1.Base.html#5782" class="Bound">x</a> <a id="5784" href="Cubical.HITs.S1.Base.html#5784" class="Bound">j</a> <a id="5786" class="Symbol">=</a>
    <a id="5792" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5798" class="Symbol">(λ</a> <a id="5801" href="Cubical.HITs.S1.Base.html#5801" class="Bound">t</a> <a id="5803" class="Symbol">→</a> <a id="5805" class="Symbol">λ</a> <a id="5807" class="Symbol">{</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Cubical.HITs.S1.Base.html#5784" class="Bound">j</a> <a id="5812" class="Symbol">=</a> <a id="5814" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5816" class="Symbol">)</a> <a id="5818" class="Symbol">→</a> <a id="5820" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5825" class="Symbol">(</a><a id="5826" href="Cubical.HITs.S1.Base.html#5780" class="Bound">i</a> <a id="5828" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5833" href="Cubical.HITs.S1.Base.html#5801" class="Bound">t</a><a id="5834" class="Symbol">))</a>
                   <a id="5856" class="Symbol">;</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Cubical.HITs.S1.Base.html#5784" class="Bound">j</a> <a id="5861" class="Symbol">=</a> <a id="5863" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5865" class="Symbol">)</a> <a id="5867" class="Symbol">→</a> <a id="5869" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Cubical.HITs.S1.Base.html#5780" class="Bound">i</a> <a id="5877" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5882" href="Cubical.HITs.S1.Base.html#5801" class="Bound">t</a><a id="5883" class="Symbol">))</a> <a id="5886" class="Symbol">})</a>
          <a id="5899" class="Symbol">(</a><a id="5900" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5904" class="Symbol">(</a><a id="5905" href="Cubical.HITs.S1.Base.html#5782" class="Bound">x</a> <a id="5907" href="Cubical.HITs.S1.Base.html#5784" class="Bound">j</a><a id="5908" class="Symbol">))</a> <a id="5911" href="Cubical.HITs.S1.Base.html#5778" class="Bound">l</a>

  <a id="ΩS¹→basedΩS¹"></a><a id="5916" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="5929" class="Symbol">:</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.HITs.S1.Base.html#5932" class="Bound">i</a> <a id="5934" class="Symbol">:</a> <a id="5936" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="5937" class="Symbol">)</a> <a id="5939" class="Symbol">→</a> <a id="5941" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="5945" class="Symbol">→</a> <a id="5947" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="5956" class="Symbol">(</a><a id="5957" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="5962" href="Cubical.HITs.S1.Base.html#5932" class="Bound">i</a><a id="5963" class="Symbol">)</a>
  <a id="5967" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="5980" href="Cubical.HITs.S1.Base.html#5980" class="Bound">i</a> <a id="5982" href="Cubical.HITs.S1.Base.html#5982" class="Bound">x</a> <a id="5984" href="Cubical.HITs.S1.Base.html#5984" class="Bound">j</a> <a id="5986" class="Symbol">=</a> <a id="5988" href="Cubical.HITs.S1.Base.html#5500" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="6008" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="6011" href="Cubical.HITs.S1.Base.html#5980" class="Bound">i</a> <a id="6013" href="Cubical.HITs.S1.Base.html#5982" class="Bound">x</a> <a id="6015" href="Cubical.HITs.S1.Base.html#5984" class="Bound">j</a>

  <a id="basedΩS¹→ΩS¹"></a><a id="6020" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="6033" class="Symbol">:</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Cubical.HITs.S1.Base.html#6036" class="Bound">i</a> <a id="6038" class="Symbol">:</a> <a id="6040" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="6041" class="Symbol">)</a> <a id="6043" class="Symbol">→</a> <a id="6045" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="6054" class="Symbol">(</a><a id="6055" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6060" href="Cubical.HITs.S1.Base.html#6036" class="Bound">i</a><a id="6061" class="Symbol">)</a> <a id="6063" class="Symbol">→</a> <a id="6065" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
  <a id="6071" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="6084" href="Cubical.HITs.S1.Base.html#6084" class="Bound">i</a> <a id="6086" href="Cubical.HITs.S1.Base.html#6086" class="Bound">x</a> <a id="6088" href="Cubical.HITs.S1.Base.html#6088" class="Bound">j</a> <a id="6090" class="Symbol">=</a> <a id="6092" href="Cubical.HITs.S1.Base.html#5695" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="6112" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="6115" href="Cubical.HITs.S1.Base.html#6084" class="Bound">i</a> <a id="6117" href="Cubical.HITs.S1.Base.html#6086" class="Bound">x</a> <a id="6119" href="Cubical.HITs.S1.Base.html#6088" class="Bound">j</a>



  <a id="basedΩS¹→ΩS¹→basedΩS¹"></a><a id="6126" href="Cubical.HITs.S1.Base.html#6126" class="Function">basedΩS¹→ΩS¹→basedΩS¹</a> <a id="6148" class="Symbol">:</a> <a id="6150" class="Symbol">(</a><a id="6151" href="Cubical.HITs.S1.Base.html#6151" class="Bound">i</a> <a id="6153" class="Symbol">:</a> <a id="6155" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="6156" class="Symbol">)</a> <a id="6158" class="Symbol">→</a> <a id="6160" class="Symbol">(</a><a id="6161" href="Cubical.HITs.S1.Base.html#6161" class="Bound">x</a> <a id="6163" class="Symbol">:</a> <a id="6165" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6180" href="Cubical.HITs.S1.Base.html#6151" class="Bound">i</a><a id="6181" class="Symbol">))</a>
                          <a id="6210" class="Symbol">→</a> <a id="6212" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="6225" href="Cubical.HITs.S1.Base.html#6151" class="Bound">i</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="6241" href="Cubical.HITs.S1.Base.html#6151" class="Bound">i</a> <a id="6243" href="Cubical.HITs.S1.Base.html#6161" class="Bound">x</a><a id="6244" class="Symbol">)</a> <a id="6246" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6248" href="Cubical.HITs.S1.Base.html#6161" class="Bound">x</a>
  <a id="6252" href="Cubical.HITs.S1.Base.html#6126" class="Function">basedΩS¹→ΩS¹→basedΩS¹</a> <a id="6274" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6276" href="Cubical.HITs.S1.Base.html#6276" class="Bound">x</a> <a id="6278" href="Cubical.HITs.S1.Base.html#6278" class="Bound">j</a> <a id="6280" href="Cubical.HITs.S1.Base.html#6280" class="Bound">k</a> <a id="6282" class="Symbol">=</a>
    <a id="6288" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="6294" class="Symbol">(λ</a> <a id="6297" href="Cubical.HITs.S1.Base.html#6297" class="Bound">t</a> <a id="6299" class="Symbol">→</a> <a id="6301" class="Symbol">λ</a> <a id="6303" class="Symbol">{</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Cubical.HITs.S1.Base.html#6278" class="Bound">j</a> <a id="6308" class="Symbol">=</a> <a id="6310" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6312" class="Symbol">)</a> <a id="6314" class="Symbol">→</a> <a id="6316" href="Cubical.HITs.S1.Base.html#5695" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="6336" class="Symbol">(</a><a id="6337" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6339" href="Cubical.HITs.S1.Base.html#6297" class="Bound">t</a><a id="6340" class="Symbol">)</a> <a id="6342" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6344" href="Cubical.HITs.S1.Base.html#6276" class="Bound">x</a> <a id="6346" href="Cubical.HITs.S1.Base.html#6280" class="Bound">k</a>
                   <a id="6367" class="Symbol">;</a> <a id="6369" class="Symbol">(</a><a id="6370" href="Cubical.HITs.S1.Base.html#6278" class="Bound">j</a> <a id="6372" class="Symbol">=</a> <a id="6374" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6376" class="Symbol">)</a> <a id="6378" class="Symbol">→</a> <a id="6380" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="6393" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="6409" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6411" href="Cubical.HITs.S1.Base.html#6276" class="Bound">x</a><a id="6412" class="Symbol">)</a> <a id="6414" href="Cubical.HITs.S1.Base.html#6280" class="Bound">k</a>
                   <a id="6435" class="Symbol">;</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Cubical.HITs.S1.Base.html#6280" class="Bound">k</a> <a id="6440" class="Symbol">=</a> <a id="6442" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6444" class="Symbol">)</a> <a id="6446" class="Symbol">→</a> <a id="6448" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6456" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6458" class="Symbol">(</a><a id="6459" href="Cubical.HITs.S1.Base.html#6297" class="Bound">t</a> <a id="6461" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6466" href="Cubical.HITs.S1.Base.html#6278" class="Bound">j</a><a id="6467" class="Symbol">)))</a>
                   <a id="6490" class="Symbol">;</a> <a id="6492" class="Symbol">(</a><a id="6493" href="Cubical.HITs.S1.Base.html#6280" class="Bound">k</a> <a id="6495" class="Symbol">=</a> <a id="6497" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6499" class="Symbol">)</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6508" class="Symbol">(</a><a id="6509" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6511" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6513" class="Symbol">(</a><a id="6514" href="Cubical.HITs.S1.Base.html#6297" class="Bound">t</a> <a id="6516" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6518" class="Symbol">(</a><a id="6519" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6521" href="Cubical.HITs.S1.Base.html#6278" class="Bound">j</a><a id="6522" class="Symbol">)))</a> <a id="6526" class="Symbol">})</a>
          <a id="6539" class="Symbol">(</a><a id="6540" href="Cubical.HITs.S1.Base.html#5500" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="6560" class="Symbol">(</a><a id="6561" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6563" href="Cubical.HITs.S1.Base.html#6278" class="Bound">j</a><a id="6564" class="Symbol">)</a> <a id="6566" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="6582" href="Cubical.HITs.S1.Base.html#6274" class="Bound">i</a> <a id="6584" href="Cubical.HITs.S1.Base.html#6276" class="Bound">x</a><a id="6585" class="Symbol">)</a> <a id="6587" href="Cubical.HITs.S1.Base.html#6280" class="Bound">k</a><a id="6588" class="Symbol">)</a>

  <a id="ΩS¹→basedΩS¹→ΩS¹"></a><a id="6593" href="Cubical.HITs.S1.Base.html#6593" class="Function">ΩS¹→basedΩS¹→ΩS¹</a> <a id="6610" class="Symbol">:</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Cubical.HITs.S1.Base.html#6613" class="Bound">i</a> <a id="6615" class="Symbol">:</a> <a id="6617" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="6618" class="Symbol">)</a> <a id="6620" class="Symbol">→</a> <a id="6622" class="Symbol">(</a><a id="6623" href="Cubical.HITs.S1.Base.html#6623" class="Bound">x</a> <a id="6625" class="Symbol">:</a> <a id="6627" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a><a id="6630" class="Symbol">)</a>
                          <a id="6658" class="Symbol">→</a> <a id="6660" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="6673" href="Cubical.HITs.S1.Base.html#6613" class="Bound">i</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="6689" href="Cubical.HITs.S1.Base.html#6613" class="Bound">i</a> <a id="6691" href="Cubical.HITs.S1.Base.html#6623" class="Bound">x</a><a id="6692" class="Symbol">)</a> <a id="6694" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6696" href="Cubical.HITs.S1.Base.html#6623" class="Bound">x</a>
  <a id="6700" href="Cubical.HITs.S1.Base.html#6593" class="Function">ΩS¹→basedΩS¹→ΩS¹</a> <a id="6717" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="6719" href="Cubical.HITs.S1.Base.html#6719" class="Bound">x</a> <a id="6721" href="Cubical.HITs.S1.Base.html#6721" class="Bound">j</a> <a id="6723" href="Cubical.HITs.S1.Base.html#6723" class="Bound">k</a> <a id="6725" class="Symbol">=</a>
    <a id="6731" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="6737" class="Symbol">(λ</a> <a id="6740" href="Cubical.HITs.S1.Base.html#6740" class="Bound">t</a> <a id="6742" class="Symbol">→</a> <a id="6744" class="Symbol">λ</a> <a id="6746" class="Symbol">{</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Cubical.HITs.S1.Base.html#6721" class="Bound">j</a> <a id="6751" class="Symbol">=</a> <a id="6753" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6755" class="Symbol">)</a> <a id="6757" class="Symbol">→</a> <a id="6759" href="Cubical.HITs.S1.Base.html#5500" class="Function">ΩS¹→basedΩS¹-filler</a> <a id="6779" class="Symbol">(</a><a id="6780" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6782" href="Cubical.HITs.S1.Base.html#6740" class="Bound">t</a><a id="6783" class="Symbol">)</a> <a id="6785" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="6787" href="Cubical.HITs.S1.Base.html#6719" class="Bound">x</a> <a id="6789" href="Cubical.HITs.S1.Base.html#6723" class="Bound">k</a>
                   <a id="6810" class="Symbol">;</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Cubical.HITs.S1.Base.html#6721" class="Bound">j</a> <a id="6815" class="Symbol">=</a> <a id="6817" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6819" class="Symbol">)</a> <a id="6821" class="Symbol">→</a> <a id="6823" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="6836" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="6852" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="6854" href="Cubical.HITs.S1.Base.html#6719" class="Bound">x</a><a id="6855" class="Symbol">)</a> <a id="6857" href="Cubical.HITs.S1.Base.html#6723" class="Bound">k</a>
                   <a id="6878" class="Symbol">;</a> <a id="6880" class="Symbol">(</a><a id="6881" href="Cubical.HITs.S1.Base.html#6723" class="Bound">k</a> <a id="6883" class="Symbol">=</a> <a id="6885" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6887" class="Symbol">)</a> <a id="6889" class="Symbol">→</a> <a id="6891" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6896" class="Symbol">(</a><a id="6897" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="6899" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6901" class="Symbol">((</a><a id="6903" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6905" href="Cubical.HITs.S1.Base.html#6740" class="Bound">t</a><a id="6906" class="Symbol">)</a> <a id="6908" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6910" href="Cubical.HITs.S1.Base.html#6721" class="Bound">j</a><a id="6911" class="Symbol">))</a>
                   <a id="6933" class="Symbol">;</a> <a id="6935" class="Symbol">(</a><a id="6936" href="Cubical.HITs.S1.Base.html#6723" class="Bound">k</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6942" class="Symbol">)</a> <a id="6944" class="Symbol">→</a> <a id="6946" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="6951" class="Symbol">(</a><a id="6952" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="6954" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6956" class="Symbol">((</a><a id="6958" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6960" href="Cubical.HITs.S1.Base.html#6740" class="Bound">t</a><a id="6961" class="Symbol">)</a> <a id="6963" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6965" href="Cubical.HITs.S1.Base.html#6721" class="Bound">j</a><a id="6966" class="Symbol">))</a> <a id="6969" class="Symbol">})</a>
          <a id="6982" class="Symbol">(</a><a id="6983" href="Cubical.HITs.S1.Base.html#5695" class="Function">basedΩS¹→ΩS¹-filler</a> <a id="7003" class="Symbol">(</a><a id="7004" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7006" href="Cubical.HITs.S1.Base.html#6721" class="Bound">j</a><a id="7007" class="Symbol">)</a> <a id="7009" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="7011" class="Symbol">(</a><a id="7012" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="7025" href="Cubical.HITs.S1.Base.html#6717" class="Bound">i</a> <a id="7027" href="Cubical.HITs.S1.Base.html#6719" class="Bound">x</a><a id="7028" class="Symbol">)</a> <a id="7030" href="Cubical.HITs.S1.Base.html#6723" class="Bound">k</a><a id="7031" class="Symbol">)</a>

  <a id="7036" class="Comment">-- from the existence of our quasi-inverse, we deduce that the basechange is an equivalence</a>
  <a id="7130" class="Comment">-- for all loop i</a>

  <a id="basedΩS¹→ΩS¹-isequiv"></a><a id="7151" href="Cubical.HITs.S1.Base.html#7151" class="Function">basedΩS¹→ΩS¹-isequiv</a> <a id="7172" class="Symbol">:</a> <a id="7174" class="Symbol">(</a><a id="7175" href="Cubical.HITs.S1.Base.html#7175" class="Bound">i</a> <a id="7177" class="Symbol">:</a> <a id="7179" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="7180" class="Symbol">)</a> <a id="7182" class="Symbol">→</a> <a id="7184" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="7206" href="Cubical.HITs.S1.Base.html#7175" class="Bound">i</a><a id="7207" class="Symbol">)</a>
  <a id="7211" href="Cubical.HITs.S1.Base.html#7151" class="Function">basedΩS¹→ΩS¹-isequiv</a> <a id="7232" href="Cubical.HITs.S1.Base.html#7232" class="Bound">i</a> <a id="7234" class="Symbol">=</a> <a id="7236" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="7254" class="Symbol">(</a><a id="7255" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="7268" href="Cubical.HITs.S1.Base.html#7232" class="Bound">i</a><a id="7269" class="Symbol">)</a> <a id="7271" class="Symbol">(</a><a id="7272" href="Cubical.HITs.S1.Base.html#5916" class="Function">ΩS¹→basedΩS¹</a> <a id="7285" href="Cubical.HITs.S1.Base.html#7232" class="Bound">i</a><a id="7286" class="Symbol">)</a>
                   <a id="7307" class="Symbol">(</a><a id="7308" href="Cubical.HITs.S1.Base.html#6593" class="Function">ΩS¹→basedΩS¹→ΩS¹</a> <a id="7325" href="Cubical.HITs.S1.Base.html#7232" class="Bound">i</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Cubical.HITs.S1.Base.html#6126" class="Function">basedΩS¹→ΩS¹→basedΩS¹</a> <a id="7351" href="Cubical.HITs.S1.Base.html#7232" class="Bound">i</a><a id="7352" class="Symbol">))</a>


  <a id="7359" class="Comment">-- now extend the basechange so that both ends match</a>
  <a id="7414" class="Comment">-- (and therefore we get a basechange for any x : S¹)</a>

  <a id="loop-conjugation"></a><a id="7471" href="Cubical.HITs.S1.Base.html#7471" class="Function">loop-conjugation</a> <a id="7488" class="Symbol">:</a> <a id="7490" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="7503" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="7506" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7508" class="Symbol">λ</a> <a id="7510" href="Cubical.HITs.S1.Base.html#7510" class="Bound">x</a> <a id="7512" class="Symbol">→</a> <a id="7514" href="Cubical.HITs.S1.Base.html#7510" class="Bound">x</a>
  <a id="7518" href="Cubical.HITs.S1.Base.html#7471" class="Function">loop-conjugation</a> <a id="7535" href="Cubical.HITs.S1.Base.html#7535" class="Bound">i</a> <a id="7537" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a> <a id="7539" class="Symbol">=</a>
    <a id="7545" class="Keyword">let</a> <a id="7549" href="Cubical.HITs.S1.Base.html#7549" class="Bound">p</a> <a id="7551" class="Symbol">=</a> <a id="7553" class="Symbol">(</a><a id="7554" href="Cubical.Foundations.GroupoidLaws.html#6769" class="Function">doubleCompPath-elim</a> <a id="7574" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="7579" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7586" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="7590" class="Symbol">))</a>
            <a id="7605" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7607" class="Symbol">(λ</a> <a id="7610" href="Cubical.HITs.S1.Base.html#7610" class="Bound">i</a> <a id="7612" class="Symbol">→</a> <a id="7614" class="Symbol">(</a><a id="7615" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7621" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="7626" href="Cubical.HITs.S1.Base.html#7610" class="Bound">i</a> <a id="7628" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7630" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a><a id="7631" class="Symbol">)</a> <a id="7633" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7635" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7639" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="7643" class="Symbol">)</a>
    <a id="7649" class="Keyword">in</a>
    <a id="7656" class="Symbol">((</a><a id="7658" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7662" class="Symbol">(</a><a id="7663" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="7676" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="7681" class="Symbol">(</a><a id="7682" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="7695" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="7698" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a><a id="7699" class="Symbol">)))</a>
    <a id="7707" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7709" class="Symbol">(λ</a> <a id="7712" href="Cubical.HITs.S1.Base.html#7712" class="Bound">t</a> <a id="7714" class="Symbol">→</a> <a id="7716" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7724" class="Symbol">(</a><a id="7725" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Cubical.HITs.S1.Base.html#7549" class="Bound">p</a> <a id="7736" href="Cubical.HITs.S1.Base.html#7712" class="Bound">t</a><a id="7737" class="Symbol">)))</a>
    <a id="7745" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7747" class="Symbol">(λ</a> <a id="7750" href="Cubical.HITs.S1.Base.html#7750" class="Bound">t</a> <a id="7752" class="Symbol">→</a> <a id="7754" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Cubical.HITs.S1.Base.html#4541" class="Function">winding-hom</a> <a id="7775" class="Symbol">(</a><a id="7776" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7784" class="Symbol">(</a><a id="7785" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="7789" class="Symbol">(</a><a id="7790" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7794" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7798" class="Symbol">))</a> <a id="7801" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7803" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a><a id="7804" class="Symbol">)</a>
                                  <a id="7840" class="Symbol">(</a><a id="7841" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="7857" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7861" class="Symbol">))</a> <a id="7864" href="Cubical.HITs.S1.Base.html#7750" class="Bound">t</a><a id="7865" class="Symbol">))</a>
    <a id="7872" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7874" class="Symbol">(λ</a> <a id="7877" href="Cubical.HITs.S1.Base.html#7877" class="Bound">t</a> <a id="7879" class="Symbol">→</a> <a id="7881" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7889" class="Symbol">((</a><a id="7891" href="Cubical.HITs.S1.Base.html#4541" class="Function">winding-hom</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7922" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7926" class="Symbol">)))</a> <a id="7930" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a> <a id="7932" href="Cubical.HITs.S1.Base.html#7877" class="Bound">t</a><a id="7933" class="Symbol">)</a>
                      <a id="7957" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="7959" class="Symbol">(</a><a id="7960" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="7981" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7985" class="Symbol">)</a> <a id="7987" href="Cubical.HITs.S1.Base.html#7877" class="Bound">t</a><a id="7988" class="Symbol">)))</a>
    <a id="7996" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7998" class="Symbol">(λ</a> <a id="8001" href="Cubical.HITs.S1.Base.html#8001" class="Bound">t</a> <a id="8003" class="Symbol">→</a> <a id="8005" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="8013" class="Symbol">(((</a><a id="8016" href="Cubical.HITs.S1.Base.html#2870" class="Function">windingℤLoop</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="8034" class="Symbol">(</a><a id="8035" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8039" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8043" class="Symbol">))</a> <a id="8046" href="Cubical.HITs.S1.Base.html#8001" class="Bound">t</a><a id="8047" class="Symbol">)</a> <a id="8049" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="8051" class="Symbol">(</a><a id="8052" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="8060" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a><a id="8061" class="Symbol">))</a> <a id="8064" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="8074" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8078" class="Symbol">)))</a>
    <a id="8086" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8088" class="Symbol">(λ</a> <a id="8091" href="Cubical.HITs.S1.Base.html#8091" class="Bound">t</a> <a id="8093" class="Symbol">→</a> <a id="8095" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="8103" class="Symbol">((</a><a id="8105" href="Cubical.Data.Int.Properties.html#23382" class="Function">+Comm</a> <a id="8111" class="Symbol">(</a><a id="8112" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="8116" class="Symbol">(</a><a id="8117" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8121" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8125" class="Symbol">))</a> <a id="8128" class="Symbol">(</a><a id="8129" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="8137" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a><a id="8138" class="Symbol">)</a> <a id="8140" href="Cubical.HITs.S1.Base.html#8091" class="Bound">t</a><a id="8141" class="Symbol">)</a> <a id="8143" href="Cubical.Data.Int.Base.html#1369" class="Function Operator">+</a> <a id="8145" class="Symbol">(</a><a id="8146" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="8153" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8157" class="Symbol">)))</a>
    <a id="8165" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8167" class="Symbol">(λ</a> <a id="8170" href="Cubical.HITs.S1.Base.html#8170" class="Bound">t</a> <a id="8172" class="Symbol">→</a> <a id="8174" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="8182" class="Symbol">(</a><a id="8183" href="Cubical.Data.Int.Properties.html#23559" class="Function">+Assoc</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="8199" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a><a id="8200" class="Symbol">)</a> <a id="8202" class="Symbol">(</a><a id="8203" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8212" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8216" class="Symbol">))</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="8227" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="8231" class="Symbol">)</a> <a id="8233" class="Symbol">(</a><a id="8234" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8236" href="Cubical.HITs.S1.Base.html#8170" class="Bound">t</a><a id="8237" class="Symbol">)))</a>
    <a id="8245" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8247" class="Symbol">(</a><a id="8248" href="Cubical.HITs.S1.Base.html#2267" class="Function">decodeEncode</a> <a id="8261" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="8266" href="Cubical.HITs.S1.Base.html#7537" class="Bound">x</a><a id="8267" class="Symbol">))</a> <a id="8270" href="Cubical.HITs.S1.Base.html#7535" class="Bound">i</a>

  <a id="refl-conjugation"></a><a id="8275" href="Cubical.HITs.S1.Base.html#8275" class="Function">refl-conjugation</a> <a id="8292" class="Symbol">:</a> <a id="8294" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="8307" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="8310" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8312" class="Symbol">λ</a> <a id="8314" href="Cubical.HITs.S1.Base.html#8314" class="Bound">x</a> <a id="8316" class="Symbol">→</a> <a id="8318" href="Cubical.HITs.S1.Base.html#8314" class="Bound">x</a>
  <a id="8322" href="Cubical.HITs.S1.Base.html#8275" class="Function">refl-conjugation</a> <a id="8339" href="Cubical.HITs.S1.Base.html#8339" class="Bound">i</a> <a id="8341" href="Cubical.HITs.S1.Base.html#8341" class="Bound">x</a> <a id="8343" href="Cubical.HITs.S1.Base.html#8343" class="Bound">j</a> <a id="8345" class="Symbol">=</a>
    <a id="8351" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="8357" class="Symbol">(λ</a> <a id="8360" href="Cubical.HITs.S1.Base.html#8360" class="Bound">t</a> <a id="8362" class="Symbol">→</a> <a id="8364" class="Symbol">λ</a> <a id="8366" class="Symbol">{</a> <a id="8368" class="Symbol">(</a><a id="8369" href="Cubical.HITs.S1.Base.html#8343" class="Bound">j</a> <a id="8371" class="Symbol">=</a> <a id="8373" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8375" class="Symbol">)</a> <a id="8377" class="Symbol">→</a> <a id="8379" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                   <a id="8403" class="Symbol">;</a> <a id="8405" class="Symbol">(</a><a id="8406" href="Cubical.HITs.S1.Base.html#8343" class="Bound">j</a> <a id="8408" class="Symbol">=</a> <a id="8410" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8412" class="Symbol">)</a> <a id="8414" class="Symbol">→</a> <a id="8416" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="8421" class="Symbol">})</a>
          <a id="8434" class="Symbol">(</a><a id="8435" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="8439" class="Symbol">(</a><a id="8440" href="Cubical.HITs.S1.Base.html#8341" class="Bound">x</a> <a id="8442" href="Cubical.HITs.S1.Base.html#8343" class="Bound">j</a><a id="8443" class="Symbol">))</a> <a id="8446" class="Symbol">(</a><a id="8447" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8449" href="Cubical.HITs.S1.Base.html#8339" class="Bound">i</a><a id="8450" class="Symbol">)</a>

  <a id="basechange"></a><a id="8455" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="8466" class="Symbol">:</a> <a id="8468" class="Symbol">(</a><a id="8469" href="Cubical.HITs.S1.Base.html#8469" class="Bound">x</a> <a id="8471" class="Symbol">:</a> <a id="8473" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="8475" class="Symbol">)</a> <a id="8477" class="Symbol">→</a> <a id="8479" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="8488" href="Cubical.HITs.S1.Base.html#8469" class="Bound">x</a> <a id="8490" class="Symbol">→</a> <a id="8492" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
  <a id="8498" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="8509" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="8514" href="Cubical.HITs.S1.Base.html#8514" class="Bound">y</a> <a id="8516" class="Symbol">=</a> <a id="8518" href="Cubical.HITs.S1.Base.html#8514" class="Bound">y</a>
  <a id="8522" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="8533" class="Symbol">(</a><a id="8534" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="8539" href="Cubical.HITs.S1.Base.html#8539" class="Bound">i</a><a id="8540" class="Symbol">)</a> <a id="8542" href="Cubical.HITs.S1.Base.html#8542" class="Bound">y</a> <a id="8544" class="Symbol">=</a>
    <a id="8550" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8556" class="Symbol">(λ</a> <a id="8559" href="Cubical.HITs.S1.Base.html#8559" class="Bound">t</a> <a id="8561" class="Symbol">→</a> <a id="8563" class="Symbol">λ</a> <a id="8565" class="Symbol">{</a> <a id="8567" class="Symbol">(</a><a id="8568" href="Cubical.HITs.S1.Base.html#8539" class="Bound">i</a> <a id="8570" class="Symbol">=</a> <a id="8572" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8574" class="Symbol">)</a> <a id="8576" class="Symbol">→</a> <a id="8578" href="Cubical.HITs.S1.Base.html#8275" class="Function">refl-conjugation</a> <a id="8595" href="Cubical.HITs.S1.Base.html#8559" class="Bound">t</a> <a id="8597" href="Cubical.HITs.S1.Base.html#8542" class="Bound">y</a>
                   <a id="8618" class="Symbol">;</a> <a id="8620" class="Symbol">(</a><a id="8621" href="Cubical.HITs.S1.Base.html#8539" class="Bound">i</a> <a id="8623" class="Symbol">=</a> <a id="8625" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8627" class="Symbol">)</a> <a id="8629" class="Symbol">→</a> <a id="8631" href="Cubical.HITs.S1.Base.html#7471" class="Function">loop-conjugation</a> <a id="8648" href="Cubical.HITs.S1.Base.html#8559" class="Bound">t</a> <a id="8650" href="Cubical.HITs.S1.Base.html#8542" class="Bound">y</a> <a id="8652" class="Symbol">})</a>
          <a id="8665" class="Symbol">(</a><a id="8666" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="8679" href="Cubical.HITs.S1.Base.html#8539" class="Bound">i</a> <a id="8681" href="Cubical.HITs.S1.Base.html#8542" class="Bound">y</a><a id="8682" class="Symbol">)</a>

  <a id="8687" class="Comment">-- for any loop i, the old basechange is equal to the new one</a>
  <a id="basedΩS¹→ΩS¹≡basechange"></a><a id="8751" href="Cubical.HITs.S1.Base.html#8751" class="Function">basedΩS¹→ΩS¹≡basechange</a> <a id="8775" class="Symbol">:</a> <a id="8777" class="Symbol">(</a><a id="8778" href="Cubical.HITs.S1.Base.html#8778" class="Bound">i</a> <a id="8780" class="Symbol">:</a> <a id="8782" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="8783" class="Symbol">)</a> <a id="8785" class="Symbol">→</a> <a id="8787" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="8800" href="Cubical.HITs.S1.Base.html#8778" class="Bound">i</a> <a id="8802" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8804" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="8821" href="Cubical.HITs.S1.Base.html#8778" class="Bound">i</a><a id="8822" class="Symbol">)</a>
  <a id="8826" href="Cubical.HITs.S1.Base.html#8751" class="Function">basedΩS¹→ΩS¹≡basechange</a> <a id="8850" href="Cubical.HITs.S1.Base.html#8850" class="Bound">i</a> <a id="8852" href="Cubical.HITs.S1.Base.html#8852" class="Bound">j</a> <a id="8854" href="Cubical.HITs.S1.Base.html#8854" class="Bound">y</a> <a id="8856" class="Symbol">=</a>
    <a id="8862" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="8868" class="Symbol">(λ</a> <a id="8871" href="Cubical.HITs.S1.Base.html#8871" class="Bound">t</a> <a id="8873" class="Symbol">→</a> <a id="8875" class="Symbol">λ</a> <a id="8877" class="Symbol">{</a> <a id="8879" class="Symbol">(</a><a id="8880" href="Cubical.HITs.S1.Base.html#8850" class="Bound">i</a> <a id="8882" class="Symbol">=</a> <a id="8884" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8886" class="Symbol">)</a> <a id="8888" class="Symbol">→</a> <a id="8890" href="Cubical.HITs.S1.Base.html#8275" class="Function">refl-conjugation</a> <a id="8907" href="Cubical.HITs.S1.Base.html#8871" class="Bound">t</a> <a id="8909" href="Cubical.HITs.S1.Base.html#8854" class="Bound">y</a>
                   <a id="8930" class="Symbol">;</a> <a id="8932" class="Symbol">(</a><a id="8933" href="Cubical.HITs.S1.Base.html#8850" class="Bound">i</a> <a id="8935" class="Symbol">=</a> <a id="8937" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8939" class="Symbol">)</a> <a id="8941" class="Symbol">→</a> <a id="8943" href="Cubical.HITs.S1.Base.html#7471" class="Function">loop-conjugation</a> <a id="8960" href="Cubical.HITs.S1.Base.html#8871" class="Bound">t</a> <a id="8962" href="Cubical.HITs.S1.Base.html#8854" class="Bound">y</a> <a id="8964" class="Symbol">})</a>
          <a id="8977" class="Symbol">(</a><a id="8978" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="8982" class="Symbol">(</a><a id="8983" href="Cubical.HITs.S1.Base.html#6020" class="Function">basedΩS¹→ΩS¹</a> <a id="8996" href="Cubical.HITs.S1.Base.html#8850" class="Bound">i</a> <a id="8998" href="Cubical.HITs.S1.Base.html#8854" class="Bound">y</a><a id="8999" class="Symbol">))</a> <a id="9002" href="Cubical.HITs.S1.Base.html#8852" class="Bound">j</a>

  <a id="9007" class="Comment">-- so for any loop i, the extended basechange is an equivalence</a>
  <a id="basechange-isequiv-aux"></a><a id="9073" href="Cubical.HITs.S1.Base.html#9073" class="Function">basechange-isequiv-aux</a> <a id="9096" class="Symbol">:</a> <a id="9098" class="Symbol">(</a><a id="9099" href="Cubical.HITs.S1.Base.html#9099" class="Bound">i</a> <a id="9101" class="Symbol">:</a> <a id="9103" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="9104" class="Symbol">)</a> <a id="9106" class="Symbol">→</a> <a id="9108" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9116" class="Symbol">(</a><a id="9117" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="9128" class="Symbol">(</a><a id="9129" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="9134" href="Cubical.HITs.S1.Base.html#9099" class="Bound">i</a><a id="9135" class="Symbol">))</a>
  <a id="9140" href="Cubical.HITs.S1.Base.html#9073" class="Function">basechange-isequiv-aux</a> <a id="9163" href="Cubical.HITs.S1.Base.html#9163" class="Bound">i</a> <a id="9165" class="Symbol">=</a>
    <a id="9171" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="9181" class="Symbol">(λ</a> <a id="9184" href="Cubical.HITs.S1.Base.html#9184" class="Bound">j</a> <a id="9186" class="Symbol">→</a> <a id="9188" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9196" class="Symbol">(</a><a id="9197" href="Cubical.HITs.S1.Base.html#8751" class="Function">basedΩS¹→ΩS¹≡basechange</a> <a id="9221" href="Cubical.HITs.S1.Base.html#9163" class="Bound">i</a> <a id="9223" href="Cubical.HITs.S1.Base.html#9184" class="Bound">j</a><a id="9224" class="Symbol">))</a> <a id="9227" class="Symbol">(</a><a id="9228" href="Cubical.HITs.S1.Base.html#7151" class="Function">basedΩS¹→ΩS¹-isequiv</a> <a id="9249" href="Cubical.HITs.S1.Base.html#9163" class="Bound">i</a><a id="9250" class="Symbol">)</a>


  <a id="9256" class="Comment">-- as being an equivalence is contractible, basechange is an equivalence for all x : S¹</a>
  <a id="basechange-isequiv"></a><a id="9346" href="Cubical.HITs.S1.Base.html#9346" class="Function">basechange-isequiv</a> <a id="9365" class="Symbol">:</a> <a id="9367" class="Symbol">(</a><a id="9368" href="Cubical.HITs.S1.Base.html#9368" class="Bound">x</a> <a id="9370" class="Symbol">:</a> <a id="9372" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="9374" class="Symbol">)</a> <a id="9376" class="Symbol">→</a> <a id="9378" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="9398" href="Cubical.HITs.S1.Base.html#9368" class="Bound">x</a><a id="9399" class="Symbol">)</a>
  <a id="9403" href="Cubical.HITs.S1.Base.html#9346" class="Function">basechange-isequiv</a> <a id="9422" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="9427" class="Symbol">=</a> <a id="9429" href="Cubical.HITs.S1.Base.html#9073" class="Function">basechange-isequiv-aux</a> <a id="9452" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
  <a id="9457" href="Cubical.HITs.S1.Base.html#9346" class="Function">basechange-isequiv</a> <a id="9476" class="Symbol">(</a><a id="9477" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="9482" href="Cubical.HITs.S1.Base.html#9482" class="Bound">i</a><a id="9483" class="Symbol">)</a> <a id="9485" class="Symbol">=</a>
    <a id="9491" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="9497" class="Symbol">(λ</a> <a id="9500" href="Cubical.HITs.S1.Base.html#9500" class="Bound">t</a> <a id="9502" class="Symbol">→</a> <a id="9504" class="Symbol">λ</a> <a id="9506" class="Symbol">{</a> <a id="9508" class="Symbol">(</a><a id="9509" href="Cubical.HITs.S1.Base.html#9482" class="Bound">i</a> <a id="9511" class="Symbol">=</a> <a id="9513" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9515" class="Symbol">)</a> <a id="9517" class="Symbol">→</a> <a id="9519" href="Cubical.HITs.S1.Base.html#9073" class="Function">basechange-isequiv-aux</a> <a id="9542" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a>
                   <a id="9564" class="Symbol">;</a> <a id="9566" class="Symbol">(</a><a id="9567" href="Cubical.HITs.S1.Base.html#9482" class="Bound">i</a> <a id="9569" class="Symbol">=</a> <a id="9571" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9573" class="Symbol">)</a> <a id="9575" class="Symbol">→</a> <a id="9577" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="9591" class="Symbol">(</a><a id="9592" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="9603" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="9607" class="Symbol">)</a> <a id="9609" class="Symbol">(</a><a id="9610" href="Cubical.HITs.S1.Base.html#9073" class="Function">basechange-isequiv-aux</a> <a id="9633" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9635" class="Symbol">)</a>
                                              <a id="9683" class="Symbol">(</a><a id="9684" href="Cubical.HITs.S1.Base.html#9073" class="Function">basechange-isequiv-aux</a> <a id="9707" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9709" class="Symbol">)</a> <a id="9711" href="Cubical.HITs.S1.Base.html#9500" class="Bound">t</a> <a id="9713" class="Symbol">})</a>
          <a id="9726" class="Symbol">(</a><a id="9727" href="Cubical.HITs.S1.Base.html#9073" class="Function">basechange-isequiv-aux</a> <a id="9750" href="Cubical.HITs.S1.Base.html#9482" class="Bound">i</a><a id="9751" class="Symbol">)</a>

  <a id="basedΩS¹≡ΩS¹&#39;"></a><a id="9756" href="Cubical.HITs.S1.Base.html#9756" class="Function">basedΩS¹≡ΩS¹&#39;</a> <a id="9770" class="Symbol">:</a> <a id="9772" class="Symbol">(</a><a id="9773" href="Cubical.HITs.S1.Base.html#9773" class="Bound">x</a> <a id="9775" class="Symbol">:</a> <a id="9777" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="9779" class="Symbol">)</a> <a id="9781" class="Symbol">→</a> <a id="9783" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="9792" href="Cubical.HITs.S1.Base.html#9773" class="Bound">x</a> <a id="9794" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9796" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
  <a id="9802" href="Cubical.HITs.S1.Base.html#9756" class="Function">basedΩS¹≡ΩS¹&#39;</a> <a id="9816" href="Cubical.HITs.S1.Base.html#9816" class="Bound">x</a> <a id="9818" class="Symbol">=</a> <a id="9820" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9823" class="Symbol">(</a><a id="9824" href="Cubical.HITs.S1.Base.html#8455" class="Function">basechange</a> <a id="9835" href="Cubical.HITs.S1.Base.html#9816" class="Bound">x</a> <a id="9837" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9839" href="Cubical.HITs.S1.Base.html#9346" class="Function">basechange-isequiv</a> <a id="9858" href="Cubical.HITs.S1.Base.html#9816" class="Bound">x</a><a id="9859" class="Symbol">)</a>

  <a id="basedΩS¹≡ℤ&#39;"></a><a id="9864" href="Cubical.HITs.S1.Base.html#9864" class="Function">basedΩS¹≡ℤ&#39;</a> <a id="9876" class="Symbol">:</a> <a id="9878" class="Symbol">(</a><a id="9879" href="Cubical.HITs.S1.Base.html#9879" class="Bound">x</a> <a id="9881" class="Symbol">:</a> <a id="9883" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="9885" class="Symbol">)</a> <a id="9887" class="Symbol">→</a> <a id="9889" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="9898" href="Cubical.HITs.S1.Base.html#9879" class="Bound">x</a> <a id="9900" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9902" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
  <a id="9906" href="Cubical.HITs.S1.Base.html#9864" class="Function">basedΩS¹≡ℤ&#39;</a> <a id="9918" href="Cubical.HITs.S1.Base.html#9918" class="Bound">x</a> <a id="9920" class="Symbol">=</a> <a id="9922" class="Symbol">(</a><a id="9923" href="Cubical.HITs.S1.Base.html#9756" class="Function">basedΩS¹≡ΩS¹&#39;</a> <a id="9937" href="Cubical.HITs.S1.Base.html#9918" class="Bound">x</a><a id="9938" class="Symbol">)</a> <a id="9940" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9942" href="Cubical.HITs.S1.Base.html#3279" class="Function">ΩS¹≡ℤ</a>


<a id="9950" class="Comment">---- Alternative proof of the same thing -----</a>

<a id="toPropElim"></a><a id="9998" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="10009" class="Symbol">:</a> <a id="10011" class="Symbol">∀</a> <a id="10013" class="Symbol">{</a><a id="10014" href="Cubical.HITs.S1.Base.html#10014" class="Bound">ℓ</a><a id="10015" class="Symbol">}</a> <a id="10017" class="Symbol">{</a><a id="10018" href="Cubical.HITs.S1.Base.html#10018" class="Bound">B</a> <a id="10020" class="Symbol">:</a> <a id="10022" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10025" class="Symbol">→</a> <a id="10027" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10032" href="Cubical.HITs.S1.Base.html#10014" class="Bound">ℓ</a><a id="10033" class="Symbol">}</a>
             <a id="10048" class="Symbol">→</a> <a id="10050" class="Symbol">((</a><a id="10052" href="Cubical.HITs.S1.Base.html#10052" class="Bound">s</a> <a id="10054" class="Symbol">:</a> <a id="10056" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10058" class="Symbol">)</a> <a id="10060" class="Symbol">→</a> <a id="10062" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Cubical.HITs.S1.Base.html#10018" class="Bound">B</a> <a id="10072" href="Cubical.HITs.S1.Base.html#10052" class="Bound">s</a><a id="10073" class="Symbol">))</a>
             <a id="10089" class="Symbol">→</a> <a id="10091" href="Cubical.HITs.S1.Base.html#10018" class="Bound">B</a> <a id="10093" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
             <a id="10111" class="Symbol">→</a> <a id="10113" class="Symbol">(</a><a id="10114" href="Cubical.HITs.S1.Base.html#10114" class="Bound">s</a> <a id="10116" class="Symbol">:</a> <a id="10118" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10120" class="Symbol">)</a> <a id="10122" class="Symbol">→</a> <a id="10124" href="Cubical.HITs.S1.Base.html#10018" class="Bound">B</a> <a id="10126" href="Cubical.HITs.S1.Base.html#10114" class="Bound">s</a>
<a id="10128" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="10139" href="Cubical.HITs.S1.Base.html#10139" class="Bound">isprop</a> <a id="10146" href="Cubical.HITs.S1.Base.html#10146" class="Bound">b</a> <a id="10148" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10153" class="Symbol">=</a> <a id="10155" href="Cubical.HITs.S1.Base.html#10146" class="Bound">b</a>
<a id="10157" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="10168" href="Cubical.HITs.S1.Base.html#10168" class="Bound">isprop</a> <a id="10175" href="Cubical.HITs.S1.Base.html#10175" class="Bound">b</a> <a id="10177" class="Symbol">(</a><a id="10178" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10183" href="Cubical.HITs.S1.Base.html#10183" class="Bound">i</a><a id="10184" class="Symbol">)</a> <a id="10186" class="Symbol">=</a>
  <a id="10190" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="10215" class="Number">1</a> <a id="10217" href="Cubical.HITs.S1.Base.html#10168" class="Bound">isprop</a> <a id="10224" href="Cubical.HITs.S1.Base.html#10175" class="Bound">b</a> <a id="10226" href="Cubical.HITs.S1.Base.html#10175" class="Bound">b</a> <a id="10228" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10233" href="Cubical.HITs.S1.Base.html#10183" class="Bound">i</a>

<a id="toPropElim2"></a><a id="10236" href="Cubical.HITs.S1.Base.html#10236" class="Function">toPropElim2</a> <a id="10248" class="Symbol">:</a> <a id="10250" class="Symbol">∀</a> <a id="10252" class="Symbol">{</a><a id="10253" href="Cubical.HITs.S1.Base.html#10253" class="Bound">ℓ</a><a id="10254" class="Symbol">}</a> <a id="10256" class="Symbol">{</a><a id="10257" href="Cubical.HITs.S1.Base.html#10257" class="Bound">B</a> <a id="10259" class="Symbol">:</a> <a id="10261" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10264" class="Symbol">→</a> <a id="10266" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10269" class="Symbol">→</a> <a id="10271" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10276" href="Cubical.HITs.S1.Base.html#10253" class="Bound">ℓ</a><a id="10277" class="Symbol">}</a>
             <a id="10292" class="Symbol">→</a> <a id="10294" class="Symbol">((</a><a id="10296" href="Cubical.HITs.S1.Base.html#10296" class="Bound">s</a> <a id="10298" href="Cubical.HITs.S1.Base.html#10298" class="Bound">t</a> <a id="10300" class="Symbol">:</a> <a id="10302" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10304" class="Symbol">)</a> <a id="10306" class="Symbol">→</a> <a id="10308" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Cubical.HITs.S1.Base.html#10257" class="Bound">B</a> <a id="10318" href="Cubical.HITs.S1.Base.html#10296" class="Bound">s</a> <a id="10320" href="Cubical.HITs.S1.Base.html#10298" class="Bound">t</a><a id="10321" class="Symbol">))</a>
             <a id="10337" class="Symbol">→</a> <a id="10339" href="Cubical.HITs.S1.Base.html#10257" class="Bound">B</a> <a id="10341" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10346" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
             <a id="10364" class="Symbol">→</a> <a id="10366" class="Symbol">(</a><a id="10367" href="Cubical.HITs.S1.Base.html#10367" class="Bound">s</a> <a id="10369" href="Cubical.HITs.S1.Base.html#10369" class="Bound">t</a> <a id="10371" class="Symbol">:</a> <a id="10373" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10375" class="Symbol">)</a> <a id="10377" class="Symbol">→</a> <a id="10379" href="Cubical.HITs.S1.Base.html#10257" class="Bound">B</a> <a id="10381" href="Cubical.HITs.S1.Base.html#10367" class="Bound">s</a> <a id="10383" href="Cubical.HITs.S1.Base.html#10369" class="Bound">t</a>
<a id="10385" href="Cubical.HITs.S1.Base.html#10236" class="Function">toPropElim2</a> <a id="10397" href="Cubical.HITs.S1.Base.html#10397" class="Bound">isprop</a> <a id="10404" href="Cubical.HITs.S1.Base.html#10404" class="Bound">b</a> <a id="10406" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10411" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10416" class="Symbol">=</a> <a id="10418" href="Cubical.HITs.S1.Base.html#10404" class="Bound">b</a>
<a id="10420" href="Cubical.HITs.S1.Base.html#10236" class="Function">toPropElim2</a> <a id="10432" href="Cubical.HITs.S1.Base.html#10432" class="Bound">isprop</a> <a id="10439" href="Cubical.HITs.S1.Base.html#10439" class="Bound">b</a> <a id="10441" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10446" class="Symbol">(</a><a id="10447" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10452" href="Cubical.HITs.S1.Base.html#10452" class="Bound">i</a><a id="10453" class="Symbol">)</a> <a id="10455" class="Symbol">=</a>
  <a id="10459" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10472" class="Symbol">(λ</a> <a id="10475" href="Cubical.HITs.S1.Base.html#10475" class="Bound">i</a> <a id="10477" class="Symbol">→</a> <a id="10479" href="Cubical.HITs.S1.Base.html#10432" class="Bound">isprop</a> <a id="10486" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10491" class="Symbol">(</a><a id="10492" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10497" href="Cubical.HITs.S1.Base.html#10475" class="Bound">i</a><a id="10498" class="Symbol">))</a> <a id="10501" href="Cubical.HITs.S1.Base.html#10439" class="Bound">b</a> <a id="10503" href="Cubical.HITs.S1.Base.html#10439" class="Bound">b</a> <a id="10505" href="Cubical.HITs.S1.Base.html#10452" class="Bound">i</a>
<a id="10507" href="Cubical.HITs.S1.Base.html#10236" class="Function">toPropElim2</a> <a id="10519" href="Cubical.HITs.S1.Base.html#10519" class="Bound">isprop</a> <a id="10526" href="Cubical.HITs.S1.Base.html#10526" class="Bound">b</a> <a id="10528" class="Symbol">(</a><a id="10529" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10534" href="Cubical.HITs.S1.Base.html#10534" class="Bound">i</a><a id="10535" class="Symbol">)</a> <a id="10537" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10542" class="Symbol">=</a>
  <a id="10546" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10559" class="Symbol">(λ</a> <a id="10562" href="Cubical.HITs.S1.Base.html#10562" class="Bound">i</a> <a id="10564" class="Symbol">→</a> <a id="10566" href="Cubical.HITs.S1.Base.html#10519" class="Bound">isprop</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10579" href="Cubical.HITs.S1.Base.html#10562" class="Bound">i</a><a id="10580" class="Symbol">)</a> <a id="10582" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="10586" class="Symbol">)</a> <a id="10588" href="Cubical.HITs.S1.Base.html#10526" class="Bound">b</a> <a id="10590" href="Cubical.HITs.S1.Base.html#10526" class="Bound">b</a> <a id="10592" href="Cubical.HITs.S1.Base.html#10534" class="Bound">i</a>
<a id="10594" href="Cubical.HITs.S1.Base.html#10236" class="Function">toPropElim2</a> <a id="10606" class="Symbol">{</a><a id="10607" class="Argument">B</a> <a id="10609" class="Symbol">=</a> <a id="10611" href="Cubical.HITs.S1.Base.html#10611" class="Bound">B</a><a id="10612" class="Symbol">}</a> <a id="10614" href="Cubical.HITs.S1.Base.html#10614" class="Bound">isprop</a> <a id="10621" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a> <a id="10623" class="Symbol">(</a><a id="10624" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10629" href="Cubical.HITs.S1.Base.html#10629" class="Bound">i</a><a id="10630" class="Symbol">)</a> <a id="10632" class="Symbol">(</a><a id="10633" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10638" href="Cubical.HITs.S1.Base.html#10638" class="Bound">j</a><a id="10639" class="Symbol">)</a> <a id="10641" class="Symbol">=</a>
  <a id="10645" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="10659" class="Symbol">(λ</a> <a id="10662" href="Cubical.HITs.S1.Base.html#10662" class="Bound">_</a> <a id="10664" href="Cubical.HITs.S1.Base.html#10664" class="Bound">_</a> <a id="10666" class="Symbol">→</a> <a id="10668" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="10682" class="Number">1</a> <a id="10684" class="Symbol">(</a><a id="10685" href="Cubical.HITs.S1.Base.html#10614" class="Bound">isprop</a> <a id="10692" class="Symbol">_</a> <a id="10694" class="Symbol">_))</a>
    <a id="10702" class="Symbol">(</a><a id="10703" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10716" class="Symbol">(λ</a> <a id="10719" href="Cubical.HITs.S1.Base.html#10719" class="Bound">i₁</a> <a id="10722" class="Symbol">→</a> <a id="10724" href="Cubical.HITs.S1.Base.html#10614" class="Bound">isprop</a> <a id="10731" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10736" class="Symbol">(</a><a id="10737" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10742" href="Cubical.HITs.S1.Base.html#10719" class="Bound">i₁</a><a id="10744" class="Symbol">))</a> <a id="10747" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a> <a id="10749" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a><a id="10750" class="Symbol">)</a>
    <a id="10756" class="Symbol">(</a><a id="10757" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10770" class="Symbol">(λ</a> <a id="10773" href="Cubical.HITs.S1.Base.html#10773" class="Bound">i₁</a> <a id="10776" class="Symbol">→</a> <a id="10778" href="Cubical.HITs.S1.Base.html#10614" class="Bound">isprop</a> <a id="10785" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="10790" class="Symbol">(</a><a id="10791" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10796" href="Cubical.HITs.S1.Base.html#10773" class="Bound">i₁</a><a id="10798" class="Symbol">))</a> <a id="10801" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a> <a id="10803" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a><a id="10804" class="Symbol">)</a>
    <a id="10810" class="Symbol">(</a><a id="10811" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10824" class="Symbol">(λ</a> <a id="10827" href="Cubical.HITs.S1.Base.html#10827" class="Bound">i₁</a> <a id="10830" class="Symbol">→</a> <a id="10832" href="Cubical.HITs.S1.Base.html#10614" class="Bound">isprop</a> <a id="10839" class="Symbol">(</a><a id="10840" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10845" href="Cubical.HITs.S1.Base.html#10827" class="Bound">i₁</a><a id="10847" class="Symbol">)</a> <a id="10849" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="10853" class="Symbol">)</a> <a id="10855" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a> <a id="10857" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a><a id="10858" class="Symbol">)</a>
    <a id="10864" class="Symbol">(</a><a id="10865" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="10878" class="Symbol">(λ</a> <a id="10881" href="Cubical.HITs.S1.Base.html#10881" class="Bound">i₁</a> <a id="10884" class="Symbol">→</a> <a id="10886" href="Cubical.HITs.S1.Base.html#10614" class="Bound">isprop</a> <a id="10893" class="Symbol">(</a><a id="10894" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="10899" href="Cubical.HITs.S1.Base.html#10881" class="Bound">i₁</a><a id="10901" class="Symbol">)</a> <a id="10903" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="10907" class="Symbol">)</a> <a id="10909" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a> <a id="10911" href="Cubical.HITs.S1.Base.html#10621" class="Bound">b</a><a id="10912" class="Symbol">)</a> <a id="10914" href="Cubical.HITs.S1.Base.html#10629" class="Bound">i</a> <a id="10916" href="Cubical.HITs.S1.Base.html#10638" class="Bound">j</a>

<a id="toSetElim2"></a><a id="10919" href="Cubical.HITs.S1.Base.html#10919" class="Function">toSetElim2</a> <a id="10930" class="Symbol">:</a> <a id="10932" class="Symbol">∀</a> <a id="10934" class="Symbol">{</a><a id="10935" href="Cubical.HITs.S1.Base.html#10935" class="Bound">ℓ</a><a id="10936" class="Symbol">}</a> <a id="10938" class="Symbol">{</a><a id="10939" href="Cubical.HITs.S1.Base.html#10939" class="Bound">B</a> <a id="10941" class="Symbol">:</a> <a id="10943" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10946" class="Symbol">→</a> <a id="10948" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="10951" class="Symbol">→</a> <a id="10953" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10958" href="Cubical.HITs.S1.Base.html#10935" class="Bound">ℓ</a><a id="10959" class="Symbol">}</a>
             <a id="10974" class="Symbol">→</a> <a id="10976" class="Symbol">((</a><a id="10978" href="Cubical.HITs.S1.Base.html#10978" class="Bound">s</a> <a id="10980" href="Cubical.HITs.S1.Base.html#10980" class="Bound">t</a> <a id="10982" class="Symbol">:</a> <a id="10984" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="10986" class="Symbol">)</a> <a id="10988" class="Symbol">→</a> <a id="10990" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10996" class="Symbol">(</a><a id="10997" href="Cubical.HITs.S1.Base.html#10939" class="Bound">B</a> <a id="10999" href="Cubical.HITs.S1.Base.html#10978" class="Bound">s</a> <a id="11001" href="Cubical.HITs.S1.Base.html#10980" class="Bound">t</a><a id="11002" class="Symbol">))</a>
             <a id="11018" class="Symbol">→</a> <a id="11020" class="Symbol">(</a><a id="11021" href="Cubical.HITs.S1.Base.html#11021" class="Bound">x</a> <a id="11023" class="Symbol">:</a> <a id="11025" href="Cubical.HITs.S1.Base.html#10939" class="Bound">B</a> <a id="11027" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11032" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="11036" class="Symbol">)</a>
             <a id="11051" class="Symbol">→</a> <a id="11053" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11059" class="Symbol">(λ</a> <a id="11062" href="Cubical.HITs.S1.Base.html#11062" class="Bound">i</a> <a id="11064" class="Symbol">→</a> <a id="11066" href="Cubical.HITs.S1.Base.html#10939" class="Bound">B</a> <a id="11068" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11073" class="Symbol">(</a><a id="11074" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11079" href="Cubical.HITs.S1.Base.html#11062" class="Bound">i</a><a id="11080" class="Symbol">))</a> <a id="11083" href="Cubical.HITs.S1.Base.html#11021" class="Bound">x</a> <a id="11085" href="Cubical.HITs.S1.Base.html#11021" class="Bound">x</a>
             <a id="11100" class="Symbol">→</a> <a id="11102" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="11108" class="Symbol">(λ</a> <a id="11111" href="Cubical.HITs.S1.Base.html#11111" class="Bound">i</a> <a id="11113" class="Symbol">→</a> <a id="11115" href="Cubical.HITs.S1.Base.html#10939" class="Bound">B</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11123" href="Cubical.HITs.S1.Base.html#11111" class="Bound">i</a><a id="11124" class="Symbol">)</a> <a id="11126" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="11130" class="Symbol">)</a> <a id="11132" href="Cubical.HITs.S1.Base.html#11021" class="Bound">x</a> <a id="11134" href="Cubical.HITs.S1.Base.html#11021" class="Bound">x</a>
             <a id="11149" class="Symbol">→</a> <a id="11151" class="Symbol">(</a><a id="11152" href="Cubical.HITs.S1.Base.html#11152" class="Bound">s</a> <a id="11154" href="Cubical.HITs.S1.Base.html#11154" class="Bound">t</a> <a id="11156" class="Symbol">:</a> <a id="11158" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11160" class="Symbol">)</a> <a id="11162" class="Symbol">→</a> <a id="11164" href="Cubical.HITs.S1.Base.html#10939" class="Bound">B</a> <a id="11166" href="Cubical.HITs.S1.Base.html#11152" class="Bound">s</a> <a id="11168" href="Cubical.HITs.S1.Base.html#11154" class="Bound">t</a>
<a id="11170" href="Cubical.HITs.S1.Base.html#10919" class="Function">toSetElim2</a> <a id="11181" href="Cubical.HITs.S1.Base.html#11181" class="Bound">isset</a> <a id="11187" href="Cubical.HITs.S1.Base.html#11187" class="Bound">b</a> <a id="11189" href="Cubical.HITs.S1.Base.html#11189" class="Bound">right</a> <a id="11195" href="Cubical.HITs.S1.Base.html#11195" class="Bound">left</a> <a id="11200" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11205" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11210" class="Symbol">=</a> <a id="11212" href="Cubical.HITs.S1.Base.html#11187" class="Bound">b</a>
<a id="11214" href="Cubical.HITs.S1.Base.html#10919" class="Function">toSetElim2</a> <a id="11225" href="Cubical.HITs.S1.Base.html#11225" class="Bound">isset</a> <a id="11231" href="Cubical.HITs.S1.Base.html#11231" class="Bound">b</a> <a id="11233" href="Cubical.HITs.S1.Base.html#11233" class="Bound">right</a> <a id="11239" href="Cubical.HITs.S1.Base.html#11239" class="Bound">left</a> <a id="11244" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11249" class="Symbol">(</a><a id="11250" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11255" href="Cubical.HITs.S1.Base.html#11255" class="Bound">i</a><a id="11256" class="Symbol">)</a> <a id="11258" class="Symbol">=</a> <a id="11260" href="Cubical.HITs.S1.Base.html#11233" class="Bound">right</a> <a id="11266" href="Cubical.HITs.S1.Base.html#11255" class="Bound">i</a>
<a id="11268" href="Cubical.HITs.S1.Base.html#10919" class="Function">toSetElim2</a> <a id="11279" href="Cubical.HITs.S1.Base.html#11279" class="Bound">isset</a> <a id="11285" href="Cubical.HITs.S1.Base.html#11285" class="Bound">b</a> <a id="11287" href="Cubical.HITs.S1.Base.html#11287" class="Bound">right</a> <a id="11293" href="Cubical.HITs.S1.Base.html#11293" class="Bound">left</a> <a id="11298" class="Symbol">(</a><a id="11299" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11304" href="Cubical.HITs.S1.Base.html#11304" class="Bound">i</a><a id="11305" class="Symbol">)</a> <a id="11307" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11312" class="Symbol">=</a> <a id="11314" href="Cubical.HITs.S1.Base.html#11293" class="Bound">left</a> <a id="11319" href="Cubical.HITs.S1.Base.html#11304" class="Bound">i</a>
<a id="11321" href="Cubical.HITs.S1.Base.html#10919" class="Function">toSetElim2</a> <a id="11332" href="Cubical.HITs.S1.Base.html#11332" class="Bound">isset</a> <a id="11338" href="Cubical.HITs.S1.Base.html#11338" class="Bound">b</a> <a id="11340" href="Cubical.HITs.S1.Base.html#11340" class="Bound">right</a> <a id="11346" href="Cubical.HITs.S1.Base.html#11346" class="Bound">left</a> <a id="11351" class="Symbol">(</a><a id="11352" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11357" href="Cubical.HITs.S1.Base.html#11357" class="Bound">i</a><a id="11358" class="Symbol">)</a> <a id="11360" class="Symbol">(</a><a id="11361" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11366" href="Cubical.HITs.S1.Base.html#11366" class="Bound">j</a><a id="11367" class="Symbol">)</a> <a id="11369" class="Symbol">=</a>
  <a id="11373" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="11387" class="Symbol">(λ</a> <a id="11390" href="Cubical.HITs.S1.Base.html#11390" class="Bound">_</a> <a id="11392" href="Cubical.HITs.S1.Base.html#11392" class="Bound">_</a> <a id="11394" class="Symbol">→</a> <a id="11396" href="Cubical.HITs.S1.Base.html#11332" class="Bound">isset</a> <a id="11402" class="Symbol">_</a> <a id="11404" class="Symbol">_)</a> <a id="11407" href="Cubical.HITs.S1.Base.html#11340" class="Bound">right</a> <a id="11413" href="Cubical.HITs.S1.Base.html#11340" class="Bound">right</a> <a id="11419" href="Cubical.HITs.S1.Base.html#11346" class="Bound">left</a> <a id="11424" href="Cubical.HITs.S1.Base.html#11346" class="Bound">left</a> <a id="11429" href="Cubical.HITs.S1.Base.html#11357" class="Bound">i</a> <a id="11431" href="Cubical.HITs.S1.Base.html#11366" class="Bound">j</a>

<a id="isSetΩx"></a><a id="11434" href="Cubical.HITs.S1.Base.html#11434" class="Function">isSetΩx</a> <a id="11442" class="Symbol">:</a> <a id="11444" class="Symbol">(</a><a id="11445" href="Cubical.HITs.S1.Base.html#11445" class="Bound">x</a> <a id="11447" class="Symbol">:</a> <a id="11449" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11451" class="Symbol">)</a> <a id="11453" class="Symbol">→</a> <a id="11455" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11461" class="Symbol">(</a><a id="11462" href="Cubical.HITs.S1.Base.html#11445" class="Bound">x</a> <a id="11464" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11466" href="Cubical.HITs.S1.Base.html#11445" class="Bound">x</a><a id="11467" class="Symbol">)</a>
<a id="11469" href="Cubical.HITs.S1.Base.html#11434" class="Function">isSetΩx</a> <a id="11477" class="Symbol">=</a> <a id="11479" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="11490" class="Symbol">(λ</a> <a id="11493" href="Cubical.HITs.S1.Base.html#11493" class="Bound">_</a> <a id="11495" class="Symbol">→</a> <a id="11497" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a><a id="11508" class="Symbol">)</a> <a id="11510" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a>

<a id="basechange2"></a><a id="11520" href="Cubical.HITs.S1.Base.html#11520" class="Function">basechange2</a> <a id="11532" class="Symbol">:</a> <a id="11534" class="Symbol">(</a><a id="11535" href="Cubical.HITs.S1.Base.html#11535" class="Bound">x</a> <a id="11537" class="Symbol">:</a> <a id="11539" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11541" class="Symbol">)</a> <a id="11543" class="Symbol">→</a> <a id="11545" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a> <a id="11549" class="Symbol">→</a> <a id="11551" class="Symbol">(</a><a id="11552" href="Cubical.HITs.S1.Base.html#11535" class="Bound">x</a> <a id="11554" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11556" href="Cubical.HITs.S1.Base.html#11535" class="Bound">x</a><a id="11557" class="Symbol">)</a>
<a id="11559" href="Cubical.HITs.S1.Base.html#11520" class="Function">basechange2</a> <a id="11571" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="11576" href="Cubical.HITs.S1.Base.html#11576" class="Bound">p</a> <a id="11578" class="Symbol">=</a> <a id="11580" href="Cubical.HITs.S1.Base.html#11576" class="Bound">p</a>
<a id="11582" href="Cubical.HITs.S1.Base.html#11520" class="Function">basechange2</a> <a id="11594" class="Symbol">(</a><a id="11595" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11600" href="Cubical.HITs.S1.Base.html#11600" class="Bound">i</a><a id="11601" class="Symbol">)</a> <a id="11603" href="Cubical.HITs.S1.Base.html#11603" class="Bound">p</a> <a id="11605" class="Symbol">=</a>
  <a id="11609" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11615" class="Symbol">(λ</a> <a id="11618" href="Cubical.HITs.S1.Base.html#11618" class="Bound">k</a> <a id="11620" class="Symbol">→</a> <a id="11622" class="Symbol">λ</a> <a id="11624" class="Symbol">{</a> <a id="11626" class="Symbol">(</a><a id="11627" href="Cubical.HITs.S1.Base.html#11600" class="Bound">i</a> <a id="11629" class="Symbol">=</a> <a id="11631" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11633" class="Symbol">)</a> <a id="11635" class="Symbol">→</a> <a id="11637" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11643" class="Symbol">(</a><a id="11644" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="11650" href="Cubical.HITs.S1.Base.html#11603" class="Bound">p</a> <a id="11652" class="Symbol">(</a><a id="11653" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11655" href="Cubical.HITs.S1.Base.html#11618" class="Bound">k</a><a id="11656" class="Symbol">))</a> <a id="11659" class="Symbol">(</a><a id="11660" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11662" href="Cubical.HITs.S1.Base.html#11618" class="Bound">k</a><a id="11663" class="Symbol">)</a>
                 <a id="11682" class="Symbol">;</a> <a id="11684" class="Symbol">(</a><a id="11685" href="Cubical.HITs.S1.Base.html#11600" class="Bound">i</a> <a id="11687" class="Symbol">=</a> <a id="11689" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11691" class="Symbol">)</a> <a id="11693" class="Symbol">→</a> <a id="11695" class="Symbol">(</a><a id="11696" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11701" class="Symbol">((</a><a id="11703" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11707" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11711" class="Symbol">)</a> <a id="11713" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="11715" class="Symbol">)</a> <a id="11717" class="Symbol">(</a><a id="11718" href="Cubical.HITs.S1.Base.html#4867" class="Function">comm-ΩS¹</a> <a id="11727" href="Cubical.HITs.S1.Base.html#11603" class="Bound">p</a> <a id="11729" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11733" class="Symbol">)</a>
                             <a id="11764" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11766" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="11772" class="Symbol">(</a><a id="11773" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11777" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11781" class="Symbol">)</a> <a id="11783" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11788" href="Cubical.HITs.S1.Base.html#11603" class="Bound">p</a>
                             <a id="11819" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11821" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11826" class="Symbol">(</a><a id="11827" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="11830" href="Cubical.HITs.S1.Base.html#11603" class="Bound">p</a><a id="11831" class="Symbol">)</a> <a id="11833" class="Symbol">(</a><a id="11834" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="11842" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="11846" class="Symbol">)</a>
                             <a id="11877" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11879" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11883" class="Symbol">(</a><a id="11884" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11890" class="Symbol">_))</a> <a id="11894" href="Cubical.HITs.S1.Base.html#11618" class="Bound">k</a> <a id="11896" class="Symbol">})</a>
        <a id="11907" class="Symbol">((λ</a> <a id="11911" href="Cubical.HITs.S1.Base.html#11911" class="Bound">j</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11920" class="Symbol">(</a><a id="11921" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11923" href="Cubical.HITs.S1.Base.html#11911" class="Bound">j</a> <a id="11925" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11927" href="Cubical.HITs.S1.Base.html#11600" class="Bound">i</a><a id="11928" class="Symbol">))</a> <a id="11931" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11933" href="Cubical.HITs.S1.Base.html#11603" class="Bound">p</a> <a id="11935" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11937" class="Symbol">λ</a> <a id="11939" href="Cubical.HITs.S1.Base.html#11939" class="Bound">j</a> <a id="11941" class="Symbol">→</a> <a id="11943" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="11948" class="Symbol">(</a><a id="11949" href="Cubical.HITs.S1.Base.html#11939" class="Bound">j</a> <a id="11951" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11953" href="Cubical.HITs.S1.Base.html#11600" class="Bound">i</a><a id="11954" class="Symbol">))</a>
<a id="basechange2⁻"></a><a id="11957" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="11970" class="Symbol">:</a> <a id="11972" class="Symbol">(</a><a id="11973" href="Cubical.HITs.S1.Base.html#11973" class="Bound">x</a> <a id="11975" class="Symbol">:</a> <a id="11977" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="11979" class="Symbol">)</a> <a id="11981" class="Symbol">→</a> <a id="11983" class="Symbol">(</a><a id="11984" href="Cubical.HITs.S1.Base.html#11973" class="Bound">x</a> <a id="11986" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11988" href="Cubical.HITs.S1.Base.html#11973" class="Bound">x</a><a id="11989" class="Symbol">)</a> <a id="11991" class="Symbol">→</a> <a id="11993" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="11997" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="12010" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="12015" href="Cubical.HITs.S1.Base.html#12015" class="Bound">p</a> <a id="12017" class="Symbol">=</a> <a id="12019" href="Cubical.HITs.S1.Base.html#12015" class="Bound">p</a>
<a id="12021" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="12034" class="Symbol">(</a><a id="12035" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12040" href="Cubical.HITs.S1.Base.html#12040" class="Bound">i</a><a id="12041" class="Symbol">)</a> <a id="12043" href="Cubical.HITs.S1.Base.html#12043" class="Bound">p</a> <a id="12045" class="Symbol">=</a>
  <a id="12049" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="12055" class="Symbol">(λ</a> <a id="12058" href="Cubical.HITs.S1.Base.html#12058" class="Bound">k</a> <a id="12060" class="Symbol">→</a> <a id="12062" class="Symbol">λ</a> <a id="12064" class="Symbol">{</a> <a id="12066" class="Symbol">(</a><a id="12067" href="Cubical.HITs.S1.Base.html#12040" class="Bound">i</a> <a id="12069" class="Symbol">=</a> <a id="12071" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12073" class="Symbol">)</a> <a id="12075" class="Symbol">→</a> <a id="12077" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12083" class="Symbol">(</a><a id="12084" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="12090" href="Cubical.HITs.S1.Base.html#12043" class="Bound">p</a> <a id="12092" class="Symbol">(</a><a id="12093" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12095" href="Cubical.HITs.S1.Base.html#12058" class="Bound">k</a><a id="12096" class="Symbol">))</a> <a id="12099" class="Symbol">(</a><a id="12100" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12102" href="Cubical.HITs.S1.Base.html#12058" class="Bound">k</a><a id="12103" class="Symbol">)</a>
                 <a id="12122" class="Symbol">;</a> <a id="12124" class="Symbol">(</a><a id="12125" href="Cubical.HITs.S1.Base.html#12040" class="Bound">i</a> <a id="12127" class="Symbol">=</a> <a id="12129" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12131" class="Symbol">)</a> <a id="12133" class="Symbol">→</a> <a id="12135" class="Symbol">(</a><a id="12136" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12141" class="Symbol">(</a><a id="12142" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12147" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="12149" class="Symbol">)</a> <a id="12151" class="Symbol">(</a><a id="12152" href="Cubical.HITs.S1.Base.html#4867" class="Function">comm-ΩS¹</a> <a id="12161" href="Cubical.HITs.S1.Base.html#12043" class="Bound">p</a> <a id="12163" class="Symbol">(</a><a id="12164" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12168" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="12172" class="Symbol">))</a>
                             <a id="12204" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12206" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="12212" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12217" class="Symbol">(</a><a id="12218" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12222" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="12226" class="Symbol">)</a> <a id="12228" href="Cubical.HITs.S1.Base.html#12043" class="Bound">p</a>
                             <a id="12259" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12261" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12266" class="Symbol">(</a><a id="12267" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="12270" href="Cubical.HITs.S1.Base.html#12043" class="Bound">p</a><a id="12271" class="Symbol">)</a> <a id="12273" class="Symbol">(</a><a id="12274" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="12282" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="12286" class="Symbol">)</a>
                             <a id="12317" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12319" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12323" class="Symbol">(</a><a id="12324" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12330" class="Symbol">_))</a> <a id="12334" href="Cubical.HITs.S1.Base.html#12058" class="Bound">k</a> <a id="12336" class="Symbol">})</a>
        <a id="12347" class="Symbol">((λ</a> <a id="12351" href="Cubical.HITs.S1.Base.html#12351" class="Bound">j</a> <a id="12353" class="Symbol">→</a> <a id="12355" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12360" class="Symbol">(</a><a id="12361" href="Cubical.HITs.S1.Base.html#12040" class="Bound">i</a> <a id="12363" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12365" href="Cubical.HITs.S1.Base.html#12351" class="Bound">j</a><a id="12366" class="Symbol">))</a> <a id="12369" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12371" href="Cubical.HITs.S1.Base.html#12043" class="Bound">p</a> <a id="12373" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12375" class="Symbol">λ</a> <a id="12377" href="Cubical.HITs.S1.Base.html#12377" class="Bound">j</a> <a id="12379" class="Symbol">→</a> <a id="12381" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="12386" class="Symbol">(</a><a id="12387" href="Cubical.HITs.S1.Base.html#12040" class="Bound">i</a> <a id="12389" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12391" class="Symbol">(</a><a id="12392" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12394" href="Cubical.HITs.S1.Base.html#12377" class="Bound">j</a><a id="12395" class="Symbol">)))</a>
<a id="basechange2-sect"></a><a id="12399" href="Cubical.HITs.S1.Base.html#12399" class="Function">basechange2-sect</a> <a id="12416" class="Symbol">:</a> <a id="12418" class="Symbol">(</a><a id="12419" href="Cubical.HITs.S1.Base.html#12419" class="Bound">x</a> <a id="12421" class="Symbol">:</a> <a id="12423" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="12425" class="Symbol">)</a> <a id="12427" class="Symbol">→</a> <a id="12429" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="12437" class="Symbol">(</a><a id="12438" href="Cubical.HITs.S1.Base.html#11520" class="Function">basechange2</a> <a id="12450" href="Cubical.HITs.S1.Base.html#12419" class="Bound">x</a><a id="12451" class="Symbol">)</a> <a id="12453" class="Symbol">(</a><a id="12454" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="12467" href="Cubical.HITs.S1.Base.html#12419" class="Bound">x</a><a id="12468" class="Symbol">)</a>
<a id="12470" href="Cubical.HITs.S1.Base.html#12399" class="Function">basechange2-sect</a> <a id="12487" class="Symbol">=</a>
  <a id="12491" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="12502" class="Symbol">(λ</a> <a id="12505" href="Cubical.HITs.S1.Base.html#12505" class="Bound">_</a> <a id="12507" class="Symbol">→</a> <a id="12509" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="12521" class="Number">1</a> <a id="12523" class="Symbol">λ</a> <a id="12525" href="Cubical.HITs.S1.Base.html#12525" class="Bound">_</a> <a id="12527" class="Symbol">→</a> <a id="12529" href="Cubical.HITs.S1.Base.html#11434" class="Function">isSetΩx</a> <a id="12537" class="Symbol">_</a> <a id="12539" class="Symbol">_</a> <a id="12541" class="Symbol">_</a> <a id="12543" class="Symbol">)</a>
             <a id="12558" class="Symbol">λ</a> <a id="12560" href="Cubical.HITs.S1.Base.html#12560" class="Bound">_</a> <a id="12562" class="Symbol">→</a> <a id="12564" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="basechange2-retr"></a><a id="12570" href="Cubical.HITs.S1.Base.html#12570" class="Function">basechange2-retr</a> <a id="12587" class="Symbol">:</a> <a id="12589" class="Symbol">(</a><a id="12590" href="Cubical.HITs.S1.Base.html#12590" class="Bound">x</a> <a id="12592" class="Symbol">:</a> <a id="12594" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="12596" class="Symbol">)</a> <a id="12598" class="Symbol">→</a> <a id="12600" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="12608" class="Symbol">(</a><a id="12609" href="Cubical.HITs.S1.Base.html#11520" class="Function">basechange2</a> <a id="12621" href="Cubical.HITs.S1.Base.html#12590" class="Bound">x</a><a id="12622" class="Symbol">)</a> <a id="12624" class="Symbol">(</a><a id="12625" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="12638" href="Cubical.HITs.S1.Base.html#12590" class="Bound">x</a><a id="12639" class="Symbol">)</a>
<a id="12641" href="Cubical.HITs.S1.Base.html#12570" class="Function">basechange2-retr</a> <a id="12658" class="Symbol">=</a>
  <a id="12662" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="12673" class="Symbol">(λ</a> <a id="12676" href="Cubical.HITs.S1.Base.html#12676" class="Bound">s</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="12692" class="Number">1</a> <a id="12694" class="Symbol">λ</a> <a id="12696" href="Cubical.HITs.S1.Base.html#12696" class="Bound">x</a> <a id="12698" class="Symbol">→</a> <a id="12700" href="Cubical.HITs.S1.Base.html#11434" class="Function">isSetΩx</a> <a id="12708" class="Symbol">_</a> <a id="12710" class="Symbol">_</a> <a id="12712" class="Symbol">_)</a>
             <a id="12728" class="Symbol">λ</a> <a id="12730" href="Cubical.HITs.S1.Base.html#12730" class="Bound">_</a> <a id="12732" class="Symbol">→</a> <a id="12734" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Iso-basedΩS¹-ΩS¹"></a><a id="12740" href="Cubical.HITs.S1.Base.html#12740" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12757" class="Symbol">:</a> <a id="12759" class="Symbol">(</a><a id="12760" href="Cubical.HITs.S1.Base.html#12760" class="Bound">x</a> <a id="12762" class="Symbol">:</a> <a id="12764" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="12766" class="Symbol">)</a> <a id="12768" class="Symbol">→</a> <a id="12770" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12774" class="Symbol">(</a><a id="12775" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="12784" href="Cubical.HITs.S1.Base.html#12760" class="Bound">x</a><a id="12785" class="Symbol">)</a> <a id="12787" href="Cubical.HITs.S1.Base.html#1035" class="Function">ΩS¹</a>
<a id="12791" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12799" class="Symbol">(</a><a id="12800" href="Cubical.HITs.S1.Base.html#12740" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12817" href="Cubical.HITs.S1.Base.html#12817" class="Bound">x</a><a id="12818" class="Symbol">)</a> <a id="12820" class="Symbol">=</a> <a id="12822" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="12835" href="Cubical.HITs.S1.Base.html#12817" class="Bound">x</a>
<a id="12837" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12845" class="Symbol">(</a><a id="12846" href="Cubical.HITs.S1.Base.html#12740" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12863" href="Cubical.HITs.S1.Base.html#12863" class="Bound">x</a><a id="12864" class="Symbol">)</a> <a id="12866" class="Symbol">=</a> <a id="12868" href="Cubical.HITs.S1.Base.html#11520" class="Function">basechange2</a> <a id="12880" href="Cubical.HITs.S1.Base.html#12863" class="Bound">x</a>
<a id="12882" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12890" class="Symbol">(</a><a id="12891" href="Cubical.HITs.S1.Base.html#12740" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12908" href="Cubical.HITs.S1.Base.html#12908" class="Bound">x</a><a id="12909" class="Symbol">)</a> <a id="12911" class="Symbol">=</a> <a id="12913" href="Cubical.HITs.S1.Base.html#12570" class="Function">basechange2-retr</a> <a id="12930" href="Cubical.HITs.S1.Base.html#12908" class="Bound">x</a>
<a id="12932" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12940" class="Symbol">(</a><a id="12941" href="Cubical.HITs.S1.Base.html#12740" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="12958" href="Cubical.HITs.S1.Base.html#12958" class="Bound">x</a><a id="12959" class="Symbol">)</a> <a id="12961" class="Symbol">=</a> <a id="12963" href="Cubical.HITs.S1.Base.html#12399" class="Function">basechange2-sect</a> <a id="12980" href="Cubical.HITs.S1.Base.html#12958" class="Bound">x</a>

<a id="Iso-basedΩS¹-ℤ"></a><a id="12983" href="Cubical.HITs.S1.Base.html#12983" class="Function">Iso-basedΩS¹-ℤ</a> <a id="12998" class="Symbol">:</a> <a id="13000" class="Symbol">(</a><a id="13001" href="Cubical.HITs.S1.Base.html#13001" class="Bound">x</a> <a id="13003" class="Symbol">:</a> <a id="13005" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="13007" class="Symbol">)</a> <a id="13009" class="Symbol">→</a> <a id="13011" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13015" class="Symbol">(</a><a id="13016" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="13025" href="Cubical.HITs.S1.Base.html#13001" class="Bound">x</a><a id="13026" class="Symbol">)</a> <a id="13028" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="13030" href="Cubical.HITs.S1.Base.html#12983" class="Function">Iso-basedΩS¹-ℤ</a> <a id="13045" href="Cubical.HITs.S1.Base.html#13045" class="Bound">x</a> <a id="13047" class="Symbol">=</a> <a id="13049" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="13057" class="Symbol">(</a><a id="13058" href="Cubical.HITs.S1.Base.html#12740" class="Function">Iso-basedΩS¹-ΩS¹</a> <a id="13075" href="Cubical.HITs.S1.Base.html#13045" class="Bound">x</a><a id="13076" class="Symbol">)</a> <a id="13078" href="Cubical.HITs.S1.Base.html#3128" class="Function">ΩS¹Isoℤ</a>

<a id="basedΩS¹≡ℤ"></a><a id="13087" href="Cubical.HITs.S1.Base.html#13087" class="Function">basedΩS¹≡ℤ</a> <a id="13098" class="Symbol">:</a> <a id="13100" class="Symbol">(</a><a id="13101" href="Cubical.HITs.S1.Base.html#13101" class="Bound">x</a> <a id="13103" class="Symbol">:</a> <a id="13105" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="13107" class="Symbol">)</a> <a id="13109" class="Symbol">→</a> <a id="13111" href="Cubical.HITs.S1.Base.html#5250" class="Function">basedΩS¹</a> <a id="13120" href="Cubical.HITs.S1.Base.html#13101" class="Bound">x</a> <a id="13122" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13124" href="Cubical.Data.Int.Base.html#474" class="Datatype">ℤ</a>
<a id="13126" href="Cubical.HITs.S1.Base.html#13087" class="Function">basedΩS¹≡ℤ</a> <a id="13137" href="Cubical.HITs.S1.Base.html#13137" class="Bound">x</a> <a id="13139" class="Symbol">=</a> <a id="13141" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="13151" class="Symbol">(</a><a id="13152" href="Cubical.HITs.S1.Base.html#12983" class="Function">Iso-basedΩS¹-ℤ</a> <a id="13167" href="Cubical.HITs.S1.Base.html#13137" class="Bound">x</a><a id="13168" class="Symbol">)</a>

<a id="13171" class="Comment">-- baschange2⁻ is a morphism</a>

<a id="basechange2⁻-morph"></a><a id="13201" href="Cubical.HITs.S1.Base.html#13201" class="Function">basechange2⁻-morph</a> <a id="13220" class="Symbol">:</a> <a id="13222" class="Symbol">(</a><a id="13223" href="Cubical.HITs.S1.Base.html#13223" class="Bound">x</a> <a id="13225" class="Symbol">:</a> <a id="13227" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="13229" class="Symbol">)</a> <a id="13231" class="Symbol">(</a><a id="13232" href="Cubical.HITs.S1.Base.html#13232" class="Bound">p</a> <a id="13234" href="Cubical.HITs.S1.Base.html#13234" class="Bound">q</a> <a id="13236" class="Symbol">:</a> <a id="13238" href="Cubical.HITs.S1.Base.html#13223" class="Bound">x</a> <a id="13240" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13242" href="Cubical.HITs.S1.Base.html#13223" class="Bound">x</a><a id="13243" class="Symbol">)</a> <a id="13245" class="Symbol">→</a>
                     <a id="13268" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="13281" href="Cubical.HITs.S1.Base.html#13223" class="Bound">x</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Cubical.HITs.S1.Base.html#13232" class="Bound">p</a> <a id="13286" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13288" href="Cubical.HITs.S1.Base.html#13234" class="Bound">q</a><a id="13289" class="Symbol">)</a> <a id="13291" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13293" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="13306" href="Cubical.HITs.S1.Base.html#13223" class="Bound">x</a> <a id="13308" href="Cubical.HITs.S1.Base.html#13232" class="Bound">p</a> <a id="13310" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13312" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="13325" href="Cubical.HITs.S1.Base.html#13223" class="Bound">x</a> <a id="13327" href="Cubical.HITs.S1.Base.html#13234" class="Bound">q</a>
<a id="13329" href="Cubical.HITs.S1.Base.html#13201" class="Function">basechange2⁻-morph</a> <a id="13348" class="Symbol">=</a>
  <a id="13352" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="13363" class="Symbol">{</a><a id="13364" class="Argument">B</a> <a id="13366" class="Symbol">=</a> <a id="13368" class="Symbol">λ</a> <a id="13370" href="Cubical.HITs.S1.Base.html#13370" class="Bound">x</a> <a id="13372" class="Symbol">→</a> <a id="13374" class="Symbol">(</a><a id="13375" href="Cubical.HITs.S1.Base.html#13375" class="Bound">p</a> <a id="13377" href="Cubical.HITs.S1.Base.html#13377" class="Bound">q</a> <a id="13379" class="Symbol">:</a> <a id="13381" href="Cubical.HITs.S1.Base.html#13370" class="Bound">x</a> <a id="13383" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13385" href="Cubical.HITs.S1.Base.html#13370" class="Bound">x</a><a id="13386" class="Symbol">)</a> <a id="13388" class="Symbol">→</a> <a id="13390" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="13403" href="Cubical.HITs.S1.Base.html#13370" class="Bound">x</a> <a id="13405" class="Symbol">(</a><a id="13406" href="Cubical.HITs.S1.Base.html#13375" class="Bound">p</a> <a id="13408" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13410" href="Cubical.HITs.S1.Base.html#13377" class="Bound">q</a><a id="13411" class="Symbol">)</a> <a id="13413" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13415" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="13428" href="Cubical.HITs.S1.Base.html#13370" class="Bound">x</a> <a id="13430" href="Cubical.HITs.S1.Base.html#13375" class="Bound">p</a> <a id="13432" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13434" href="Cubical.HITs.S1.Base.html#11957" class="Function">basechange2⁻</a> <a id="13447" href="Cubical.HITs.S1.Base.html#13370" class="Bound">x</a> <a id="13449" href="Cubical.HITs.S1.Base.html#13377" class="Bound">q</a><a id="13450" class="Symbol">}</a>
             <a id="13465" class="Symbol">(λ</a> <a id="13468" href="Cubical.HITs.S1.Base.html#13468" class="Bound">_</a> <a id="13470" class="Symbol">→</a> <a id="13472" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="13481" class="Symbol">λ</a> <a id="13483" href="Cubical.HITs.S1.Base.html#13483" class="Bound">_</a> <a id="13485" href="Cubical.HITs.S1.Base.html#13485" class="Bound">_</a> <a id="13487" class="Symbol">→</a> <a id="13489" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a> <a id="13498" class="Symbol">_</a> <a id="13500" class="Symbol">_)</a>
             <a id="13516" class="Symbol">λ</a> <a id="13518" href="Cubical.HITs.S1.Base.html#13518" class="Bound">_</a> <a id="13520" href="Cubical.HITs.S1.Base.html#13520" class="Bound">_</a> <a id="13522" class="Symbol">→</a> <a id="13524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="13530" class="Comment">-- Some tests</a>
<a id="13544" class="Keyword">module</a> <a id="13551" href="Cubical.HITs.S1.Base.html#13551" class="Module">_</a> <a id="13553" class="Keyword">where</a>
 <a id="13560" class="Keyword">private</a>
  <a id="13570" href="Cubical.HITs.S1.Base.html#13570" class="Function">test-winding-pos</a> <a id="13587" class="Symbol">:</a> <a id="13589" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="13597" class="Symbol">(</a><a id="13598" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="13606" class="Symbol">(</a><a id="13607" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="13611" class="Number">5</a><a id="13612" class="Symbol">))</a> <a id="13615" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13617" href="Cubical.Data.Int.Base.html#492" class="InductiveConstructor">pos</a> <a id="13621" class="Number">5</a>
  <a id="13625" href="Cubical.HITs.S1.Base.html#13570" class="Function">test-winding-pos</a> <a id="13642" class="Symbol">=</a> <a id="13644" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="13652" href="Cubical.HITs.S1.Base.html#13652" class="Function">test-winding-neg</a> <a id="13669" class="Symbol">:</a> <a id="13671" href="Cubical.HITs.S1.Base.html#1139" class="Function">winding</a> <a id="13679" class="Symbol">(</a><a id="13680" href="Cubical.HITs.S1.Base.html#1180" class="Function">intLoop</a> <a id="13688" class="Symbol">(</a><a id="13689" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="13696" class="Number">5</a><a id="13697" class="Symbol">))</a> <a id="13700" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13702" href="Cubical.Data.Int.Base.html#515" class="InductiveConstructor">negsuc</a> <a id="13709" class="Number">5</a>
  <a id="13713" href="Cubical.HITs.S1.Base.html#13652" class="Function">test-winding-neg</a> <a id="13730" class="Symbol">=</a> <a id="13732" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="13738" class="Comment">-- the inverse when S¹ is seen as a group</a>

<a id="invLooper"></a><a id="13781" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="13791" class="Symbol">:</a> <a id="13793" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="13796" class="Symbol">→</a> <a id="13798" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="13801" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="13811" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="13816" class="Symbol">=</a> <a id="13818" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="13823" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="13833" class="Symbol">(</a><a id="13834" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="13839" href="Cubical.HITs.S1.Base.html#13839" class="Bound">i</a><a id="13840" class="Symbol">)</a> <a id="13842" class="Symbol">=</a> <a id="13844" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="13849" class="Symbol">(</a><a id="13850" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13852" href="Cubical.HITs.S1.Base.html#13839" class="Bound">i</a><a id="13853" class="Symbol">)</a>

<a id="invInvolutive"></a><a id="13856" href="Cubical.HITs.S1.Base.html#13856" class="Function">invInvolutive</a> <a id="13870" class="Symbol">:</a> <a id="13872" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="13880" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="13890" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a>
<a id="13900" href="Cubical.HITs.S1.Base.html#13856" class="Function">invInvolutive</a> <a id="13914" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="13919" class="Symbol">=</a> <a id="13921" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13926" href="Cubical.HITs.S1.Base.html#13856" class="Function">invInvolutive</a> <a id="13940" class="Symbol">(</a><a id="13941" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="13946" href="Cubical.HITs.S1.Base.html#13946" class="Bound">i</a><a id="13947" class="Symbol">)</a> <a id="13949" class="Symbol">=</a> <a id="13951" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invS¹Equiv"></a><a id="13957" href="Cubical.HITs.S1.Base.html#13957" class="Function">invS¹Equiv</a> <a id="13968" class="Symbol">:</a> <a id="13970" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="13973" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13975" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="13978" href="Cubical.HITs.S1.Base.html#13957" class="Function">invS¹Equiv</a> <a id="13989" class="Symbol">=</a> <a id="13991" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="14002" href="Cubical.HITs.S1.Base.html#14019" class="Function">theIso</a>
  <a id="14011" class="Keyword">where</a>
  <a id="14019" href="Cubical.HITs.S1.Base.html#14019" class="Function">theIso</a> <a id="14026" class="Symbol">:</a> <a id="14028" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="14032" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14035" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="14040" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="14048" href="Cubical.HITs.S1.Base.html#14019" class="Function">theIso</a> <a id="14055" class="Symbol">=</a> <a id="14057" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a>
  <a id="14069" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="14077" href="Cubical.HITs.S1.Base.html#14019" class="Function">theIso</a> <a id="14084" class="Symbol">=</a> <a id="14086" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a>
  <a id="14098" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="14106" href="Cubical.HITs.S1.Base.html#14019" class="Function">theIso</a> <a id="14113" class="Symbol">=</a> <a id="14115" href="Cubical.HITs.S1.Base.html#13856" class="Function">invInvolutive</a>
  <a id="14131" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="14139" href="Cubical.HITs.S1.Base.html#14019" class="Function">theIso</a> <a id="14146" class="Symbol">=</a> <a id="14148" href="Cubical.HITs.S1.Base.html#13856" class="Function">invInvolutive</a>

<a id="invS¹Path"></a><a id="14163" href="Cubical.HITs.S1.Base.html#14163" class="Function">invS¹Path</a> <a id="14173" class="Symbol">:</a> <a id="14175" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14178" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14180" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="14183" href="Cubical.HITs.S1.Base.html#14163" class="Function">invS¹Path</a> <a id="14193" class="Symbol">=</a> <a id="14195" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14198" href="Cubical.HITs.S1.Base.html#13957" class="Function">invS¹Equiv</a>

<a id="14210" class="Comment">-- rot, used in the Hopf fibration</a>
<a id="14245" class="Comment">-- we will denote rotation by _·_</a>
<a id="14279" class="Comment">-- it is called μ in the HoTT-book in &quot;8.5.2 The Hopf construction&quot;</a>

<a id="rotLoop"></a><a id="14348" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="14356" class="Symbol">:</a> <a id="14358" class="Symbol">(</a><a id="14359" href="Cubical.HITs.S1.Base.html#14359" class="Bound">a</a> <a id="14361" class="Symbol">:</a> <a id="14363" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="14365" class="Symbol">)</a> <a id="14367" class="Symbol">→</a> <a id="14369" href="Cubical.HITs.S1.Base.html#14359" class="Bound">a</a> <a id="14371" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14373" href="Cubical.HITs.S1.Base.html#14359" class="Bound">a</a>
<a id="14375" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="14383" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>       <a id="14394" class="Symbol">=</a> <a id="14396" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a>
<a id="14401" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="14409" class="Symbol">(</a><a id="14410" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14415" href="Cubical.HITs.S1.Base.html#14415" class="Bound">i</a><a id="14416" class="Symbol">)</a> <a id="14418" href="Cubical.HITs.S1.Base.html#14418" class="Bound">j</a> <a id="14420" class="Symbol">=</a>
  <a id="14424" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14430" class="Symbol">(λ</a> <a id="14433" href="Cubical.HITs.S1.Base.html#14433" class="Bound">k</a> <a id="14435" class="Symbol">→</a> <a id="14437" class="Symbol">λ</a> <a id="14439" class="Symbol">{</a> <a id="14441" class="Symbol">(</a><a id="14442" href="Cubical.HITs.S1.Base.html#14415" class="Bound">i</a> <a id="14444" class="Symbol">=</a> <a id="14446" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14448" class="Symbol">)</a> <a id="14450" class="Symbol">→</a> <a id="14452" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14457" class="Symbol">(</a><a id="14458" href="Cubical.HITs.S1.Base.html#14418" class="Bound">j</a> <a id="14460" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14462" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14464" href="Cubical.HITs.S1.Base.html#14433" class="Bound">k</a><a id="14465" class="Symbol">)</a>
                 <a id="14484" class="Symbol">;</a> <a id="14486" class="Symbol">(</a><a id="14487" href="Cubical.HITs.S1.Base.html#14415" class="Bound">i</a> <a id="14489" class="Symbol">=</a> <a id="14491" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14493" class="Symbol">)</a> <a id="14495" class="Symbol">→</a> <a id="14497" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14502" class="Symbol">(</a><a id="14503" href="Cubical.HITs.S1.Base.html#14418" class="Bound">j</a> <a id="14505" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14507" href="Cubical.HITs.S1.Base.html#14433" class="Bound">k</a><a id="14508" class="Symbol">)</a>
                 <a id="14527" class="Symbol">;</a> <a id="14529" class="Symbol">(</a><a id="14530" href="Cubical.HITs.S1.Base.html#14418" class="Bound">j</a> <a id="14532" class="Symbol">=</a> <a id="14534" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14536" class="Symbol">)</a> <a id="14538" class="Symbol">→</a> <a id="14540" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14545" class="Symbol">(</a><a id="14546" href="Cubical.HITs.S1.Base.html#14415" class="Bound">i</a> <a id="14548" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14550" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14552" href="Cubical.HITs.S1.Base.html#14433" class="Bound">k</a><a id="14553" class="Symbol">)</a>
                 <a id="14572" class="Symbol">;</a> <a id="14574" class="Symbol">(</a><a id="14575" href="Cubical.HITs.S1.Base.html#14418" class="Bound">j</a> <a id="14577" class="Symbol">=</a> <a id="14579" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14581" class="Symbol">)</a> <a id="14583" class="Symbol">→</a> <a id="14585" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14590" class="Symbol">(</a><a id="14591" href="Cubical.HITs.S1.Base.html#14415" class="Bound">i</a> <a id="14593" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14595" href="Cubical.HITs.S1.Base.html#14433" class="Bound">k</a><a id="14596" class="Symbol">)})</a> <a id="14600" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="_·_"></a><a id="14606" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">_·_</a> <a id="14610" class="Symbol">:</a> <a id="14612" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14615" class="Symbol">→</a> <a id="14617" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14620" class="Symbol">→</a> <a id="14622" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="14625" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="14634" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="14636" href="Cubical.HITs.S1.Base.html#14636" class="Bound">x</a> <a id="14638" class="Symbol">=</a> <a id="14640" href="Cubical.HITs.S1.Base.html#14636" class="Bound">x</a>
<a id="14642" class="Symbol">(</a><a id="14643" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14648" href="Cubical.HITs.S1.Base.html#14648" class="Bound">i</a><a id="14649" class="Symbol">)</a> <a id="14651" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="14653" href="Cubical.HITs.S1.Base.html#14653" class="Bound">x</a> <a id="14655" class="Symbol">=</a> <a id="14657" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="14665" href="Cubical.HITs.S1.Base.html#14653" class="Bound">x</a> <a id="14667" href="Cubical.HITs.S1.Base.html#14648" class="Bound">i</a>

<a id="14670" class="Keyword">infixl</a> <a id="14677" class="Number">30</a> <a id="14680" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">_·_</a>


<a id="14686" class="Comment">-- rot i j = filler-rot i j i1</a>
<a id="filler-rot"></a><a id="14717" href="Cubical.HITs.S1.Base.html#14717" class="Function">filler-rot</a> <a id="14728" class="Symbol">:</a> <a id="14730" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14732" class="Symbol">→</a> <a id="14734" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14736" class="Symbol">→</a> <a id="14738" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14740" class="Symbol">→</a> <a id="14742" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="14745" href="Cubical.HITs.S1.Base.html#14717" class="Function">filler-rot</a> <a id="14756" href="Cubical.HITs.S1.Base.html#14756" class="Bound">i</a> <a id="14758" href="Cubical.HITs.S1.Base.html#14758" class="Bound">j</a> <a id="14760" class="Symbol">=</a> <a id="14762" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="14768" class="Symbol">(λ</a> <a id="14771" href="Cubical.HITs.S1.Base.html#14771" class="Bound">k</a> <a id="14773" class="Symbol">→</a> <a id="14775" class="Symbol">λ</a> <a id="14777" class="Symbol">{</a> <a id="14779" class="Symbol">(</a><a id="14780" href="Cubical.HITs.S1.Base.html#14756" class="Bound">i</a> <a id="14782" class="Symbol">=</a> <a id="14784" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14786" class="Symbol">)</a> <a id="14788" class="Symbol">→</a> <a id="14790" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14795" class="Symbol">(</a><a id="14796" href="Cubical.HITs.S1.Base.html#14758" class="Bound">j</a> <a id="14798" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14800" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14802" href="Cubical.HITs.S1.Base.html#14771" class="Bound">k</a><a id="14803" class="Symbol">)</a>
                   <a id="14824" class="Symbol">;</a> <a id="14826" class="Symbol">(</a><a id="14827" href="Cubical.HITs.S1.Base.html#14756" class="Bound">i</a> <a id="14829" class="Symbol">=</a> <a id="14831" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14833" class="Symbol">)</a> <a id="14835" class="Symbol">→</a> <a id="14837" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14842" class="Symbol">(</a><a id="14843" href="Cubical.HITs.S1.Base.html#14758" class="Bound">j</a> <a id="14845" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14847" href="Cubical.HITs.S1.Base.html#14771" class="Bound">k</a><a id="14848" class="Symbol">)</a>
                   <a id="14869" class="Symbol">;</a> <a id="14871" class="Symbol">(</a><a id="14872" href="Cubical.HITs.S1.Base.html#14758" class="Bound">j</a> <a id="14874" class="Symbol">=</a> <a id="14876" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14878" class="Symbol">)</a> <a id="14880" class="Symbol">→</a> <a id="14882" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14887" class="Symbol">(</a><a id="14888" href="Cubical.HITs.S1.Base.html#14756" class="Bound">i</a> <a id="14890" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14892" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14894" href="Cubical.HITs.S1.Base.html#14771" class="Bound">k</a><a id="14895" class="Symbol">)</a>
                   <a id="14916" class="Symbol">;</a> <a id="14918" class="Symbol">(</a><a id="14919" href="Cubical.HITs.S1.Base.html#14758" class="Bound">j</a> <a id="14921" class="Symbol">=</a> <a id="14923" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14925" class="Symbol">)</a> <a id="14927" class="Symbol">→</a> <a id="14929" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="14934" class="Symbol">(</a><a id="14935" href="Cubical.HITs.S1.Base.html#14756" class="Bound">i</a> <a id="14937" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14939" href="Cubical.HITs.S1.Base.html#14771" class="Bound">k</a><a id="14940" class="Symbol">)</a> <a id="14942" class="Symbol">})</a> <a id="14945" class="Symbol">(</a><a id="14946" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="14950" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="14954" class="Symbol">)</a>

<a id="isPropFamS¹"></a><a id="14957" href="Cubical.HITs.S1.Base.html#14957" class="Function">isPropFamS¹</a> <a id="14969" class="Symbol">:</a> <a id="14971" class="Symbol">∀</a> <a id="14973" class="Symbol">{</a><a id="14974" href="Cubical.HITs.S1.Base.html#14974" class="Bound">ℓ</a><a id="14975" class="Symbol">}</a> <a id="14977" class="Symbol">(</a><a id="14978" href="Cubical.HITs.S1.Base.html#14978" class="Bound">P</a> <a id="14980" class="Symbol">:</a> <a id="14982" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="14985" class="Symbol">→</a> <a id="14987" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14992" href="Cubical.HITs.S1.Base.html#14974" class="Bound">ℓ</a><a id="14993" class="Symbol">)</a> <a id="14995" class="Symbol">(</a><a id="14996" href="Cubical.HITs.S1.Base.html#14996" class="Bound">pP</a> <a id="14999" class="Symbol">:</a> <a id="15001" class="Symbol">(</a><a id="15002" href="Cubical.HITs.S1.Base.html#15002" class="Bound">x</a> <a id="15004" class="Symbol">:</a> <a id="15006" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="15008" class="Symbol">)</a> <a id="15010" class="Symbol">→</a> <a id="15012" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="15019" class="Symbol">(</a><a id="15020" href="Cubical.HITs.S1.Base.html#14978" class="Bound">P</a> <a id="15022" href="Cubical.HITs.S1.Base.html#15002" class="Bound">x</a><a id="15023" class="Symbol">))</a> <a id="15026" class="Symbol">(</a><a id="15027" href="Cubical.HITs.S1.Base.html#15027" class="Bound">b0</a> <a id="15030" class="Symbol">:</a> <a id="15032" href="Cubical.HITs.S1.Base.html#14978" class="Bound">P</a> <a id="15034" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="15038" class="Symbol">)</a> <a id="15040" class="Symbol">→</a>
              <a id="15056" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15062" class="Symbol">(λ</a> <a id="15065" href="Cubical.HITs.S1.Base.html#15065" class="Bound">i</a> <a id="15067" class="Symbol">→</a> <a id="15069" href="Cubical.HITs.S1.Base.html#14978" class="Bound">P</a> <a id="15071" class="Symbol">(</a><a id="15072" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15077" href="Cubical.HITs.S1.Base.html#15065" class="Bound">i</a><a id="15078" class="Symbol">))</a> <a id="15081" href="Cubical.HITs.S1.Base.html#15027" class="Bound">b0</a> <a id="15084" href="Cubical.HITs.S1.Base.html#15027" class="Bound">b0</a>
<a id="15087" href="Cubical.HITs.S1.Base.html#14957" class="Function">isPropFamS¹</a> <a id="15099" href="Cubical.HITs.S1.Base.html#15099" class="Bound">P</a> <a id="15101" href="Cubical.HITs.S1.Base.html#15101" class="Bound">pP</a> <a id="15104" href="Cubical.HITs.S1.Base.html#15104" class="Bound">b0</a> <a id="15107" href="Cubical.HITs.S1.Base.html#15107" class="Bound">i</a> <a id="15109" class="Symbol">=</a> <a id="15111" href="Cubical.HITs.S1.Base.html#15101" class="Bound">pP</a> <a id="15114" class="Symbol">(</a><a id="15115" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15120" href="Cubical.HITs.S1.Base.html#15107" class="Bound">i</a><a id="15121" class="Symbol">)</a> <a id="15123" class="Symbol">(</a><a id="15124" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="15131" class="Symbol">(λ</a> <a id="15134" href="Cubical.HITs.S1.Base.html#15134" class="Bound">j</a> <a id="15136" class="Symbol">→</a> <a id="15138" href="Cubical.HITs.S1.Base.html#15099" class="Bound">P</a> <a id="15140" class="Symbol">(</a><a id="15141" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15146" class="Symbol">(</a><a id="15147" href="Cubical.HITs.S1.Base.html#15107" class="Bound">i</a> <a id="15149" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15151" href="Cubical.HITs.S1.Base.html#15134" class="Bound">j</a><a id="15152" class="Symbol">)))</a> <a id="15156" class="Symbol">(</a><a id="15157" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15159" href="Cubical.HITs.S1.Base.html#15107" class="Bound">i</a><a id="15160" class="Symbol">)</a> <a id="15162" href="Cubical.HITs.S1.Base.html#15104" class="Bound">b0</a><a id="15164" class="Symbol">)</a>
                                    <a id="15202" class="Symbol">(</a><a id="15203" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="15210" class="Symbol">(λ</a> <a id="15213" href="Cubical.HITs.S1.Base.html#15213" class="Bound">j</a> <a id="15215" class="Symbol">→</a> <a id="15217" href="Cubical.HITs.S1.Base.html#15099" class="Bound">P</a> <a id="15219" class="Symbol">(</a><a id="15220" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15225" class="Symbol">(</a><a id="15226" href="Cubical.HITs.S1.Base.html#15107" class="Bound">i</a> <a id="15228" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15230" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15232" href="Cubical.HITs.S1.Base.html#15213" class="Bound">j</a><a id="15233" class="Symbol">)))</a> <a id="15237" href="Cubical.HITs.S1.Base.html#15107" class="Bound">i</a> <a id="15239" href="Cubical.HITs.S1.Base.html#15104" class="Bound">b0</a><a id="15241" class="Symbol">)</a> <a id="15243" href="Cubical.HITs.S1.Base.html#15107" class="Bound">i</a>

<a id="rotIsEquiv"></a><a id="15246" href="Cubical.HITs.S1.Base.html#15246" class="Function">rotIsEquiv</a> <a id="15257" class="Symbol">:</a> <a id="15259" class="Symbol">(</a><a id="15260" href="Cubical.HITs.S1.Base.html#15260" class="Bound">a</a> <a id="15262" class="Symbol">:</a> <a id="15264" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="15266" class="Symbol">)</a> <a id="15268" class="Symbol">→</a> <a id="15270" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="15278" class="Symbol">(</a><a id="15279" href="Cubical.HITs.S1.Base.html#15260" class="Bound">a</a> <a id="15281" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·_</a><a id="15283" class="Symbol">)</a>
<a id="15285" href="Cubical.HITs.S1.Base.html#15246" class="Function">rotIsEquiv</a> <a id="15296" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="15301" class="Symbol">=</a> <a id="15303" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="15313" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="15316" href="Cubical.HITs.S1.Base.html#15246" class="Function">rotIsEquiv</a> <a id="15327" class="Symbol">(</a><a id="15328" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="15333" href="Cubical.HITs.S1.Base.html#15333" class="Bound">i</a><a id="15334" class="Symbol">)</a> <a id="15336" class="Symbol">=</a> <a id="15338" href="Cubical.HITs.S1.Base.html#14957" class="Function">isPropFamS¹</a> <a id="15350" class="Symbol">(λ</a> <a id="15353" href="Cubical.HITs.S1.Base.html#15353" class="Bound">x</a> <a id="15355" class="Symbol">→</a> <a id="15357" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="15365" class="Symbol">(</a><a id="15366" href="Cubical.HITs.S1.Base.html#15353" class="Bound">x</a> <a id="15368" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·_</a><a id="15370" class="Symbol">))</a>
                                  <a id="15407" class="Symbol">(λ</a> <a id="15410" href="Cubical.HITs.S1.Base.html#15410" class="Bound">x</a> <a id="15412" class="Symbol">→</a> <a id="15414" href="Cubical.Foundations.Equiv.html#1525" class="Function">isPropIsEquiv</a> <a id="15428" class="Symbol">(</a><a id="15429" href="Cubical.HITs.S1.Base.html#15410" class="Bound">x</a> <a id="15431" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·_</a><a id="15433" class="Symbol">))</a>
                                  <a id="15470" class="Symbol">(</a><a id="15471" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="15481" class="Symbol">_)</a> <a id="15484" href="Cubical.HITs.S1.Base.html#15333" class="Bound">i</a>

<a id="15487" class="Comment">-- more direct definition of the rot (loop i) equivalence</a>

<a id="rotLoopInv"></a><a id="15546" href="Cubical.HITs.S1.Base.html#15546" class="Function">rotLoopInv</a> <a id="15557" class="Symbol">:</a> <a id="15559" class="Symbol">(</a><a id="15560" href="Cubical.HITs.S1.Base.html#15560" class="Bound">a</a> <a id="15562" class="Symbol">:</a> <a id="15564" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="15566" class="Symbol">)</a> <a id="15568" class="Symbol">→</a> <a id="15570" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="15576" class="Symbol">(λ</a> <a id="15579" href="Cubical.HITs.S1.Base.html#15579" class="Bound">i</a> <a id="15581" class="Symbol">→</a> <a id="15583" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="15591" class="Symbol">(</a><a id="15592" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="15600" href="Cubical.HITs.S1.Base.html#15560" class="Bound">a</a> <a id="15602" class="Symbol">(</a><a id="15603" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15605" href="Cubical.HITs.S1.Base.html#15579" class="Bound">i</a><a id="15606" class="Symbol">))</a> <a id="15609" href="Cubical.HITs.S1.Base.html#15579" class="Bound">i</a> <a id="15611" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15613" href="Cubical.HITs.S1.Base.html#15560" class="Bound">a</a><a id="15614" class="Symbol">)</a> <a id="15616" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="15621" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="15626" href="Cubical.HITs.S1.Base.html#15546" class="Function">rotLoopInv</a> <a id="15637" href="Cubical.HITs.S1.Base.html#15637" class="Bound">a</a> <a id="15639" href="Cubical.HITs.S1.Base.html#15639" class="Bound">i</a> <a id="15641" href="Cubical.HITs.S1.Base.html#15641" class="Bound">j</a> <a id="15643" class="Symbol">=</a> <a id="15645" href="Cubical.Foundations.Function.html#5530" class="Function">homotopySymInv</a> <a id="15660" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="15668" href="Cubical.HITs.S1.Base.html#15637" class="Bound">a</a> <a id="15670" href="Cubical.HITs.S1.Base.html#15641" class="Bound">j</a> <a id="15672" href="Cubical.HITs.S1.Base.html#15639" class="Bound">i</a>

<a id="rotLoopEquiv"></a><a id="15675" href="Cubical.HITs.S1.Base.html#15675" class="Function">rotLoopEquiv</a> <a id="15688" class="Symbol">:</a> <a id="15690" class="Symbol">(</a><a id="15691" href="Cubical.HITs.S1.Base.html#15691" class="Bound">i</a> <a id="15693" class="Symbol">:</a> <a id="15695" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="15696" class="Symbol">)</a> <a id="15698" class="Symbol">→</a> <a id="15700" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="15703" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15705" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="15708" href="Cubical.HITs.S1.Base.html#15675" class="Function">rotLoopEquiv</a> <a id="15721" href="Cubical.HITs.S1.Base.html#15721" class="Bound">i</a> <a id="15723" class="Symbol">=</a>
  <a id="15727" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
    <a id="15742" class="Symbol">(</a><a id="15743" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="15747" class="Symbol">(λ</a> <a id="15750" href="Cubical.HITs.S1.Base.html#15750" class="Bound">a</a> <a id="15752" class="Symbol">→</a> <a id="15754" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="15762" href="Cubical.HITs.S1.Base.html#15750" class="Bound">a</a> <a id="15764" href="Cubical.HITs.S1.Base.html#15721" class="Bound">i</a><a id="15765" class="Symbol">)</a>
         <a id="15776" class="Symbol">(λ</a> <a id="15779" href="Cubical.HITs.S1.Base.html#15779" class="Bound">a</a> <a id="15781" class="Symbol">→</a> <a id="15783" href="Cubical.HITs.S1.Base.html#14348" class="Function">rotLoop</a> <a id="15791" href="Cubical.HITs.S1.Base.html#15779" class="Bound">a</a> <a id="15793" class="Symbol">(</a><a id="15794" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15796" href="Cubical.HITs.S1.Base.html#15721" class="Bound">i</a><a id="15797" class="Symbol">))</a>
         <a id="15809" class="Symbol">(λ</a> <a id="15812" href="Cubical.HITs.S1.Base.html#15812" class="Bound">a</a> <a id="15814" class="Symbol">→</a> <a id="15816" href="Cubical.HITs.S1.Base.html#15546" class="Function">rotLoopInv</a> <a id="15827" href="Cubical.HITs.S1.Base.html#15812" class="Bound">a</a> <a id="15829" href="Cubical.HITs.S1.Base.html#15721" class="Bound">i</a><a id="15830" class="Symbol">)</a>
         <a id="15841" class="Symbol">(λ</a> <a id="15844" href="Cubical.HITs.S1.Base.html#15844" class="Bound">a</a> <a id="15846" class="Symbol">→</a> <a id="15848" href="Cubical.HITs.S1.Base.html#15546" class="Function">rotLoopInv</a> <a id="15859" href="Cubical.HITs.S1.Base.html#15844" class="Bound">a</a> <a id="15861" class="Symbol">(</a><a id="15862" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15864" href="Cubical.HITs.S1.Base.html#15721" class="Bound">i</a><a id="15865" class="Symbol">)))</a>

<a id="15870" class="Comment">-- some cancellation laws, used in the Hopf fibration</a>
<a id="15924" class="Keyword">private</a>
  <a id="rotInv-aux-1"></a><a id="15934" href="Cubical.HITs.S1.Base.html#15934" class="Function">rotInv-aux-1</a> <a id="15947" class="Symbol">:</a> <a id="15949" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15951" class="Symbol">→</a> <a id="15953" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15955" class="Symbol">→</a> <a id="15957" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15959" class="Symbol">→</a> <a id="15961" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15963" class="Symbol">→</a> <a id="15965" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="15970" href="Cubical.HITs.S1.Base.html#15934" class="Function">rotInv-aux-1</a> <a id="15983" href="Cubical.HITs.S1.Base.html#15983" class="Bound">j</a> <a id="15985" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a> <a id="15987" href="Cubical.HITs.S1.Base.html#15987" class="Bound">i</a> <a id="15989" class="Symbol">=</a>
    <a id="15995" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="16001" class="Symbol">(λ</a> <a id="16004" href="Cubical.HITs.S1.Base.html#16004" class="Bound">l</a> <a id="16006" class="Symbol">→</a> <a id="16008" class="Symbol">λ</a> <a id="16010" class="Symbol">{</a> <a id="16012" class="Symbol">(</a><a id="16013" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a> <a id="16015" class="Symbol">=</a> <a id="16017" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16019" class="Symbol">)</a> <a id="16021" class="Symbol">→</a> <a id="16023" class="Symbol">(</a><a id="16024" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16029" class="Symbol">(</a><a id="16030" href="Cubical.HITs.S1.Base.html#15987" class="Bound">i</a> <a id="16032" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16034" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16036" href="Cubical.HITs.S1.Base.html#16004" class="Bound">l</a><a id="16037" class="Symbol">))</a> <a id="16040" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16042" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16047" href="Cubical.HITs.S1.Base.html#15983" class="Bound">j</a>
                   <a id="16068" class="Symbol">;</a> <a id="16070" class="Symbol">(</a><a id="16071" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a> <a id="16073" class="Symbol">=</a> <a id="16075" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16077" class="Symbol">)</a> <a id="16079" class="Symbol">→</a> <a id="16081" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16086" href="Cubical.HITs.S1.Base.html#15983" class="Bound">j</a>
                   <a id="16107" class="Symbol">;</a> <a id="16109" class="Symbol">(</a><a id="16110" href="Cubical.HITs.S1.Base.html#15987" class="Bound">i</a> <a id="16112" class="Symbol">=</a> <a id="16114" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16116" class="Symbol">)</a> <a id="16118" class="Symbol">→</a> <a id="16120" class="Symbol">(</a><a id="16121" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16126" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a> <a id="16128" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16130" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16135" href="Cubical.HITs.S1.Base.html#15983" class="Bound">j</a><a id="16136" class="Symbol">)</a> <a id="16138" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16140" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16145" class="Symbol">(</a><a id="16146" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16148" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a><a id="16149" class="Symbol">)</a>
                   <a id="16170" class="Symbol">;</a> <a id="16172" class="Symbol">(</a><a id="16173" href="Cubical.HITs.S1.Base.html#15987" class="Bound">i</a> <a id="16175" class="Symbol">=</a> <a id="16177" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16179" class="Symbol">)</a> <a id="16181" class="Symbol">→</a> <a id="16183" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16188" class="Symbol">(</a><a id="16189" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16191" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a> <a id="16193" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16195" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16197" href="Cubical.HITs.S1.Base.html#16004" class="Bound">l</a><a id="16198" class="Symbol">)</a> <a id="16200" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16202" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16207" href="Cubical.HITs.S1.Base.html#15983" class="Bound">j</a> <a id="16209" class="Symbol">})</a>
          <a id="16222" class="Symbol">(</a><a id="16223" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="16227" class="Symbol">((</a><a id="16229" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16234" class="Symbol">(</a><a id="16235" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a> <a id="16237" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16239" href="Cubical.HITs.S1.Base.html#15987" class="Bound">i</a><a id="16240" class="Symbol">)</a> <a id="16242" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16244" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16249" href="Cubical.HITs.S1.Base.html#15983" class="Bound">j</a><a id="16250" class="Symbol">)</a> <a id="16252" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16254" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16259" class="Symbol">(</a><a id="16260" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16262" href="Cubical.HITs.S1.Base.html#15985" class="Bound">k</a><a id="16263" class="Symbol">)))</a>

  <a id="rotInv-aux-2"></a><a id="16270" href="Cubical.HITs.S1.Base.html#16270" class="Function">rotInv-aux-2</a> <a id="16283" class="Symbol">:</a> <a id="16285" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16287" class="Symbol">→</a> <a id="16289" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16291" class="Symbol">→</a> <a id="16293" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16295" class="Symbol">→</a> <a id="16297" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="16302" href="Cubical.HITs.S1.Base.html#16270" class="Function">rotInv-aux-2</a> <a id="16315" href="Cubical.HITs.S1.Base.html#16315" class="Bound">i</a> <a id="16317" href="Cubical.HITs.S1.Base.html#16317" class="Bound">j</a> <a id="16319" href="Cubical.HITs.S1.Base.html#16319" class="Bound">k</a> <a id="16321" class="Symbol">=</a>
     <a id="16328" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="16334" class="Symbol">(λ</a> <a id="16337" href="Cubical.HITs.S1.Base.html#16337" class="Bound">l</a> <a id="16339" class="Symbol">→</a> <a id="16341" class="Symbol">λ</a> <a id="16343" class="Symbol">{</a> <a id="16345" class="Symbol">(</a><a id="16346" href="Cubical.HITs.S1.Base.html#16319" class="Bound">k</a> <a id="16348" class="Symbol">=</a> <a id="16350" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16352" class="Symbol">)</a> <a id="16354" class="Symbol">→</a> <a id="16356" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="16366" class="Symbol">(</a><a id="16367" href="Cubical.HITs.S1.Base.html#14717" class="Function">filler-rot</a> <a id="16378" class="Symbol">(</a><a id="16379" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16381" href="Cubical.HITs.S1.Base.html#16315" class="Bound">i</a><a id="16382" class="Symbol">)</a> <a id="16384" class="Symbol">(</a><a id="16385" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16387" href="Cubical.HITs.S1.Base.html#16317" class="Bound">j</a><a id="16388" class="Symbol">)</a> <a id="16390" href="Cubical.HITs.S1.Base.html#16337" class="Bound">l</a><a id="16391" class="Symbol">)</a>
                    <a id="16413" class="Symbol">;</a> <a id="16415" class="Symbol">(</a><a id="16416" href="Cubical.HITs.S1.Base.html#16319" class="Bound">k</a> <a id="16418" class="Symbol">=</a> <a id="16420" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16422" class="Symbol">)</a> <a id="16424" class="Symbol">→</a> <a id="16426" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16431" class="Symbol">(</a><a id="16432" href="Cubical.HITs.S1.Base.html#16317" class="Bound">j</a> <a id="16434" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16436" href="Cubical.HITs.S1.Base.html#16337" class="Bound">l</a><a id="16437" class="Symbol">)</a>
                    <a id="16459" class="Symbol">;</a> <a id="16461" class="Symbol">(</a><a id="16462" href="Cubical.HITs.S1.Base.html#16315" class="Bound">i</a> <a id="16464" class="Symbol">=</a> <a id="16466" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16468" class="Symbol">)</a> <a id="16470" class="Symbol">→</a> <a id="16472" href="Cubical.HITs.S1.Base.html#14717" class="Function">filler-rot</a> <a id="16483" href="Cubical.HITs.S1.Base.html#16319" class="Bound">k</a> <a id="16485" href="Cubical.HITs.S1.Base.html#16317" class="Bound">j</a> <a id="16487" href="Cubical.HITs.S1.Base.html#16337" class="Bound">l</a>
                    <a id="16509" class="Symbol">;</a> <a id="16511" class="Symbol">(</a><a id="16512" href="Cubical.HITs.S1.Base.html#16315" class="Bound">i</a> <a id="16514" class="Symbol">=</a> <a id="16516" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16518" class="Symbol">)</a> <a id="16520" class="Symbol">→</a> <a id="16522" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16527" class="Symbol">(</a><a id="16528" href="Cubical.HITs.S1.Base.html#16317" class="Bound">j</a> <a id="16530" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16532" href="Cubical.HITs.S1.Base.html#16337" class="Bound">l</a><a id="16533" class="Symbol">)</a>
                    <a id="16555" class="Symbol">;</a> <a id="16557" class="Symbol">(</a><a id="16558" href="Cubical.HITs.S1.Base.html#16317" class="Bound">j</a> <a id="16560" class="Symbol">=</a> <a id="16562" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16564" class="Symbol">)</a> <a id="16566" class="Symbol">→</a> <a id="16568" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16573" class="Symbol">(</a><a id="16574" href="Cubical.HITs.S1.Base.html#16315" class="Bound">i</a> <a id="16576" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16578" href="Cubical.HITs.S1.Base.html#16319" class="Bound">k</a> <a id="16580" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16582" class="Symbol">(</a><a id="16583" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16585" href="Cubical.HITs.S1.Base.html#16337" class="Bound">l</a><a id="16586" class="Symbol">))</a>
                    <a id="16609" class="Symbol">;</a> <a id="16611" class="Symbol">(</a><a id="16612" href="Cubical.HITs.S1.Base.html#16317" class="Bound">j</a> <a id="16614" class="Symbol">=</a> <a id="16616" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16618" class="Symbol">)</a> <a id="16620" class="Symbol">→</a> <a id="16622" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16627" class="Symbol">((</a><a id="16629" href="Cubical.HITs.S1.Base.html#16315" class="Bound">i</a> <a id="16631" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16633" href="Cubical.HITs.S1.Base.html#16319" class="Bound">k</a><a id="16634" class="Symbol">)</a> <a id="16636" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16638" href="Cubical.HITs.S1.Base.html#16337" class="Bound">l</a><a id="16639" class="Symbol">)</a> <a id="16641" class="Symbol">})</a>
           <a id="16655" class="Symbol">(</a><a id="16656" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="16660" class="Symbol">)</a>

  <a id="rotInv-aux-3"></a><a id="16665" href="Cubical.HITs.S1.Base.html#16665" class="Function">rotInv-aux-3</a> <a id="16678" class="Symbol">:</a> <a id="16680" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16682" class="Symbol">→</a> <a id="16684" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16686" class="Symbol">→</a> <a id="16688" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16690" class="Symbol">→</a> <a id="16692" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16694" class="Symbol">→</a> <a id="16696" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="16701" href="Cubical.HITs.S1.Base.html#16665" class="Function">rotInv-aux-3</a> <a id="16714" href="Cubical.HITs.S1.Base.html#16714" class="Bound">j</a> <a id="16716" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a> <a id="16718" href="Cubical.HITs.S1.Base.html#16718" class="Bound">i</a> <a id="16720" class="Symbol">=</a>
    <a id="16726" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="16732" class="Symbol">(λ</a> <a id="16735" href="Cubical.HITs.S1.Base.html#16735" class="Bound">l</a> <a id="16737" class="Symbol">→</a> <a id="16739" class="Symbol">λ</a> <a id="16741" class="Symbol">{</a> <a id="16743" class="Symbol">(</a><a id="16744" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a> <a id="16746" class="Symbol">=</a> <a id="16748" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16750" class="Symbol">)</a> <a id="16752" class="Symbol">→</a> <a id="16754" href="Cubical.HITs.S1.Base.html#16270" class="Function">rotInv-aux-2</a> <a id="16767" href="Cubical.HITs.S1.Base.html#16718" class="Bound">i</a> <a id="16769" href="Cubical.HITs.S1.Base.html#16714" class="Bound">j</a> <a id="16771" href="Cubical.HITs.S1.Base.html#16735" class="Bound">l</a>
                   <a id="16792" class="Symbol">;</a> <a id="16794" class="Symbol">(</a><a id="16795" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a> <a id="16797" class="Symbol">=</a> <a id="16799" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16801" class="Symbol">)</a> <a id="16803" class="Symbol">→</a> <a id="16805" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16810" href="Cubical.HITs.S1.Base.html#16714" class="Bound">j</a>
                   <a id="16831" class="Symbol">;</a> <a id="16833" class="Symbol">(</a><a id="16834" href="Cubical.HITs.S1.Base.html#16718" class="Bound">i</a> <a id="16836" class="Symbol">=</a> <a id="16838" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16840" class="Symbol">)</a> <a id="16842" class="Symbol">→</a> <a id="16844" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16849" class="Symbol">(</a><a id="16850" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a> <a id="16852" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="16854" href="Cubical.HITs.S1.Base.html#16735" class="Bound">l</a><a id="16855" class="Symbol">)</a> <a id="16857" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16859" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16864" href="Cubical.HITs.S1.Base.html#16714" class="Bound">j</a>
                   <a id="16885" class="Symbol">;</a> <a id="16887" class="Symbol">(</a><a id="16888" href="Cubical.HITs.S1.Base.html#16718" class="Bound">i</a> <a id="16890" class="Symbol">=</a> <a id="16892" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16894" class="Symbol">)</a> <a id="16896" class="Symbol">→</a> <a id="16898" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16903" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a> <a id="16905" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16907" class="Symbol">(</a><a id="16908" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="16918" class="Symbol">(</a><a id="16919" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16924" class="Symbol">(</a><a id="16925" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16927" href="Cubical.HITs.S1.Base.html#16714" class="Bound">j</a><a id="16928" class="Symbol">)</a> <a id="16930" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16932" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16937" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a><a id="16938" class="Symbol">))</a> <a id="16941" class="Symbol">})</a>
          <a id="16954" class="Symbol">(</a><a id="16955" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="16959" class="Symbol">(</a><a id="16960" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16965" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a> <a id="16967" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16969" class="Symbol">(</a><a id="16970" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="16980" class="Symbol">(</a><a id="16981" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16986" class="Symbol">(</a><a id="16987" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16989" href="Cubical.HITs.S1.Base.html#16714" class="Bound">j</a><a id="16990" class="Symbol">)</a> <a id="16992" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="16994" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="16999" class="Symbol">(</a><a id="17000" href="Cubical.HITs.S1.Base.html#16716" class="Bound">k</a> <a id="17002" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17004" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17006" href="Cubical.HITs.S1.Base.html#16718" class="Bound">i</a><a id="17007" class="Symbol">)))))</a>

  <a id="rotInv-aux-4"></a><a id="17016" href="Cubical.HITs.S1.Base.html#17016" class="Function">rotInv-aux-4</a> <a id="17029" class="Symbol">:</a> <a id="17031" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17033" class="Symbol">→</a> <a id="17035" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17037" class="Symbol">→</a> <a id="17039" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17041" class="Symbol">→</a> <a id="17043" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="17045" class="Symbol">→</a> <a id="17047" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
  <a id="17052" href="Cubical.HITs.S1.Base.html#17016" class="Function">rotInv-aux-4</a> <a id="17065" href="Cubical.HITs.S1.Base.html#17065" class="Bound">j</a> <a id="17067" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a> <a id="17069" href="Cubical.HITs.S1.Base.html#17069" class="Bound">i</a> <a id="17071" class="Symbol">=</a>
    <a id="17077" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="17083" class="Symbol">(λ</a> <a id="17086" href="Cubical.HITs.S1.Base.html#17086" class="Bound">l</a> <a id="17088" class="Symbol">→</a> <a id="17090" class="Symbol">λ</a> <a id="17092" class="Symbol">{</a> <a id="17094" class="Symbol">(</a><a id="17095" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a> <a id="17097" class="Symbol">=</a> <a id="17099" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17101" class="Symbol">)</a> <a id="17103" class="Symbol">→</a> <a id="17105" href="Cubical.HITs.S1.Base.html#16270" class="Function">rotInv-aux-2</a> <a id="17118" href="Cubical.HITs.S1.Base.html#17069" class="Bound">i</a> <a id="17120" href="Cubical.HITs.S1.Base.html#17065" class="Bound">j</a> <a id="17122" href="Cubical.HITs.S1.Base.html#17086" class="Bound">l</a>
                   <a id="17143" class="Symbol">;</a> <a id="17145" class="Symbol">(</a><a id="17146" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a> <a id="17148" class="Symbol">=</a> <a id="17150" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17152" class="Symbol">)</a> <a id="17154" class="Symbol">→</a> <a id="17156" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17161" href="Cubical.HITs.S1.Base.html#17065" class="Bound">j</a>
                   <a id="17182" class="Symbol">;</a> <a id="17184" class="Symbol">(</a><a id="17185" href="Cubical.HITs.S1.Base.html#17069" class="Bound">i</a> <a id="17187" class="Symbol">=</a> <a id="17189" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17191" class="Symbol">)</a> <a id="17193" class="Symbol">→</a> <a id="17195" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17200" href="Cubical.HITs.S1.Base.html#17065" class="Bound">j</a> <a id="17202" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17204" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17209" class="Symbol">(</a><a id="17210" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a> <a id="17212" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17214" href="Cubical.HITs.S1.Base.html#17086" class="Bound">l</a><a id="17215" class="Symbol">)</a>
                   <a id="17236" class="Symbol">;</a> <a id="17238" class="Symbol">(</a><a id="17239" href="Cubical.HITs.S1.Base.html#17069" class="Bound">i</a> <a id="17241" class="Symbol">=</a> <a id="17243" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17245" class="Symbol">)</a> <a id="17247" class="Symbol">→</a> <a id="17249" class="Symbol">(</a><a id="17250" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="17260" class="Symbol">(</a><a id="17261" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17266" class="Symbol">(</a><a id="17267" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17269" href="Cubical.HITs.S1.Base.html#17065" class="Bound">j</a><a id="17270" class="Symbol">)</a> <a id="17272" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17274" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17279" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a><a id="17280" class="Symbol">))</a> <a id="17283" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17285" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17290" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a> <a id="17292" class="Symbol">})</a>
          <a id="17305" class="Symbol">(</a><a id="17306" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="17310" class="Symbol">((</a><a id="17312" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="17322" class="Symbol">(</a><a id="17323" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17328" class="Symbol">(</a><a id="17329" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17331" href="Cubical.HITs.S1.Base.html#17065" class="Bound">j</a><a id="17332" class="Symbol">)</a> <a id="17334" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17336" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17341" class="Symbol">(</a><a id="17342" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a> <a id="17344" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17346" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17348" href="Cubical.HITs.S1.Base.html#17069" class="Bound">i</a><a id="17349" class="Symbol">)))</a> <a id="17353" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17355" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17360" href="Cubical.HITs.S1.Base.html#17067" class="Bound">k</a><a id="17361" class="Symbol">))</a>

<a id="rotInv-1"></a><a id="17365" href="Cubical.HITs.S1.Base.html#17365" class="Function">rotInv-1</a> <a id="17374" class="Symbol">:</a> <a id="17376" class="Symbol">(</a><a id="17377" href="Cubical.HITs.S1.Base.html#17377" class="Bound">a</a> <a id="17379" href="Cubical.HITs.S1.Base.html#17379" class="Bound">b</a> <a id="17381" class="Symbol">:</a> <a id="17383" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="17385" class="Symbol">)</a> <a id="17387" class="Symbol">→</a> <a id="17389" href="Cubical.HITs.S1.Base.html#17379" class="Bound">b</a> <a id="17391" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17393" href="Cubical.HITs.S1.Base.html#17377" class="Bound">a</a> <a id="17395" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17397" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="17407" href="Cubical.HITs.S1.Base.html#17379" class="Bound">b</a> <a id="17409" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17411" href="Cubical.HITs.S1.Base.html#17377" class="Bound">a</a>
<a id="17413" href="Cubical.HITs.S1.Base.html#17365" class="Function">rotInv-1</a> <a id="17422" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17427" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17432" href="Cubical.HITs.S1.Base.html#17432" class="Bound">i</a> <a id="17434" class="Symbol">=</a> <a id="17436" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="17441" href="Cubical.HITs.S1.Base.html#17365" class="Function">rotInv-1</a> <a id="17450" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17455" class="Symbol">(</a><a id="17456" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17461" href="Cubical.HITs.S1.Base.html#17461" class="Bound">k</a><a id="17462" class="Symbol">)</a> <a id="17464" href="Cubical.HITs.S1.Base.html#17464" class="Bound">i</a> <a id="17466" class="Symbol">=</a> <a id="17468" href="Cubical.HITs.S1.Base.html#15934" class="Function">rotInv-aux-1</a> <a id="17481" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="17484" href="Cubical.HITs.S1.Base.html#17461" class="Bound">k</a> <a id="17486" href="Cubical.HITs.S1.Base.html#17464" class="Bound">i</a> <a id="17488" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
<a id="17491" href="Cubical.HITs.S1.Base.html#17365" class="Function">rotInv-1</a> <a id="17500" class="Symbol">(</a><a id="17501" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17506" href="Cubical.HITs.S1.Base.html#17506" class="Bound">j</a><a id="17507" class="Symbol">)</a> <a id="17509" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17514" href="Cubical.HITs.S1.Base.html#17514" class="Bound">i</a> <a id="17516" class="Symbol">=</a> <a id="17518" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17523" href="Cubical.HITs.S1.Base.html#17506" class="Bound">j</a>
<a id="17525" href="Cubical.HITs.S1.Base.html#17365" class="Function">rotInv-1</a> <a id="17534" class="Symbol">(</a><a id="17535" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17540" href="Cubical.HITs.S1.Base.html#17540" class="Bound">j</a><a id="17541" class="Symbol">)</a> <a id="17543" class="Symbol">(</a><a id="17544" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17549" href="Cubical.HITs.S1.Base.html#17549" class="Bound">k</a><a id="17550" class="Symbol">)</a> <a id="17552" href="Cubical.HITs.S1.Base.html#17552" class="Bound">i</a> <a id="17554" class="Symbol">=</a> <a id="17556" href="Cubical.HITs.S1.Base.html#15934" class="Function">rotInv-aux-1</a> <a id="17569" href="Cubical.HITs.S1.Base.html#17540" class="Bound">j</a> <a id="17571" href="Cubical.HITs.S1.Base.html#17549" class="Bound">k</a> <a id="17573" href="Cubical.HITs.S1.Base.html#17552" class="Bound">i</a> <a id="17575" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="rotInv-2"></a><a id="17579" href="Cubical.HITs.S1.Base.html#17579" class="Function">rotInv-2</a> <a id="17588" class="Symbol">:</a> <a id="17590" class="Symbol">(</a><a id="17591" href="Cubical.HITs.S1.Base.html#17591" class="Bound">a</a> <a id="17593" href="Cubical.HITs.S1.Base.html#17593" class="Bound">b</a> <a id="17595" class="Symbol">:</a> <a id="17597" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="17599" class="Symbol">)</a> <a id="17601" class="Symbol">→</a> <a id="17603" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="17613" href="Cubical.HITs.S1.Base.html#17593" class="Bound">b</a> <a id="17615" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17617" href="Cubical.HITs.S1.Base.html#17591" class="Bound">a</a> <a id="17619" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17621" href="Cubical.HITs.S1.Base.html#17593" class="Bound">b</a> <a id="17623" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17625" href="Cubical.HITs.S1.Base.html#17591" class="Bound">a</a>
<a id="17627" href="Cubical.HITs.S1.Base.html#17579" class="Function">rotInv-2</a> <a id="17636" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17641" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17646" href="Cubical.HITs.S1.Base.html#17646" class="Bound">i</a> <a id="17648" class="Symbol">=</a> <a id="17650" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="17655" href="Cubical.HITs.S1.Base.html#17579" class="Function">rotInv-2</a> <a id="17664" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17669" class="Symbol">(</a><a id="17670" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17675" href="Cubical.HITs.S1.Base.html#17675" class="Bound">k</a><a id="17676" class="Symbol">)</a> <a id="17678" href="Cubical.HITs.S1.Base.html#17678" class="Bound">i</a> <a id="17680" class="Symbol">=</a> <a id="17682" href="Cubical.HITs.S1.Base.html#15934" class="Function">rotInv-aux-1</a> <a id="17695" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="17698" class="Symbol">(</a><a id="17699" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17701" href="Cubical.HITs.S1.Base.html#17675" class="Bound">k</a><a id="17702" class="Symbol">)</a> <a id="17704" href="Cubical.HITs.S1.Base.html#17678" class="Bound">i</a> <a id="17706" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
<a id="17709" href="Cubical.HITs.S1.Base.html#17579" class="Function">rotInv-2</a> <a id="17718" class="Symbol">(</a><a id="17719" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17724" href="Cubical.HITs.S1.Base.html#17724" class="Bound">j</a><a id="17725" class="Symbol">)</a> <a id="17727" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17732" href="Cubical.HITs.S1.Base.html#17732" class="Bound">i</a> <a id="17734" class="Symbol">=</a> <a id="17736" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17741" href="Cubical.HITs.S1.Base.html#17724" class="Bound">j</a>
<a id="17743" href="Cubical.HITs.S1.Base.html#17579" class="Function">rotInv-2</a> <a id="17752" class="Symbol">(</a><a id="17753" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17758" href="Cubical.HITs.S1.Base.html#17758" class="Bound">j</a><a id="17759" class="Symbol">)</a> <a id="17761" class="Symbol">(</a><a id="17762" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17767" href="Cubical.HITs.S1.Base.html#17767" class="Bound">k</a><a id="17768" class="Symbol">)</a> <a id="17770" href="Cubical.HITs.S1.Base.html#17770" class="Bound">i</a> <a id="17772" class="Symbol">=</a> <a id="17774" href="Cubical.HITs.S1.Base.html#15934" class="Function">rotInv-aux-1</a> <a id="17787" href="Cubical.HITs.S1.Base.html#17758" class="Bound">j</a> <a id="17789" class="Symbol">(</a><a id="17790" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17792" href="Cubical.HITs.S1.Base.html#17767" class="Bound">k</a><a id="17793" class="Symbol">)</a> <a id="17795" href="Cubical.HITs.S1.Base.html#17770" class="Bound">i</a> <a id="17797" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="rotInv-3"></a><a id="17801" href="Cubical.HITs.S1.Base.html#17801" class="Function">rotInv-3</a> <a id="17810" class="Symbol">:</a> <a id="17812" class="Symbol">(</a><a id="17813" href="Cubical.HITs.S1.Base.html#17813" class="Bound">a</a> <a id="17815" href="Cubical.HITs.S1.Base.html#17815" class="Bound">b</a> <a id="17817" class="Symbol">:</a> <a id="17819" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="17821" class="Symbol">)</a> <a id="17823" class="Symbol">→</a> <a id="17825" href="Cubical.HITs.S1.Base.html#17815" class="Bound">b</a> <a id="17827" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17829" class="Symbol">(</a><a id="17830" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="17840" class="Symbol">(</a><a id="17841" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="17851" href="Cubical.HITs.S1.Base.html#17813" class="Bound">a</a> <a id="17853" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="17855" href="Cubical.HITs.S1.Base.html#17815" class="Bound">b</a><a id="17856" class="Symbol">))</a> <a id="17859" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17861" href="Cubical.HITs.S1.Base.html#17813" class="Bound">a</a>
<a id="17863" href="Cubical.HITs.S1.Base.html#17801" class="Function">rotInv-3</a> <a id="17872" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17877" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17882" href="Cubical.HITs.S1.Base.html#17882" class="Bound">i</a> <a id="17884" class="Symbol">=</a> <a id="17886" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="17891" href="Cubical.HITs.S1.Base.html#17801" class="Function">rotInv-3</a> <a id="17900" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17905" class="Symbol">(</a><a id="17906" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17911" href="Cubical.HITs.S1.Base.html#17911" class="Bound">k</a><a id="17912" class="Symbol">)</a> <a id="17914" href="Cubical.HITs.S1.Base.html#17914" class="Bound">i</a> <a id="17916" class="Symbol">=</a> <a id="17918" href="Cubical.HITs.S1.Base.html#16665" class="Function">rotInv-aux-3</a> <a id="17931" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="17934" href="Cubical.HITs.S1.Base.html#17911" class="Bound">k</a> <a id="17936" class="Symbol">(</a><a id="17937" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17939" href="Cubical.HITs.S1.Base.html#17914" class="Bound">i</a><a id="17940" class="Symbol">)</a> <a id="17942" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
<a id="17945" href="Cubical.HITs.S1.Base.html#17801" class="Function">rotInv-3</a> <a id="17954" class="Symbol">(</a><a id="17955" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17960" href="Cubical.HITs.S1.Base.html#17960" class="Bound">j</a><a id="17961" class="Symbol">)</a> <a id="17963" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="17968" href="Cubical.HITs.S1.Base.html#17968" class="Bound">i</a> <a id="17970" class="Symbol">=</a> <a id="17972" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17977" href="Cubical.HITs.S1.Base.html#17960" class="Bound">j</a>
<a id="17979" href="Cubical.HITs.S1.Base.html#17801" class="Function">rotInv-3</a> <a id="17988" class="Symbol">(</a><a id="17989" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="17994" href="Cubical.HITs.S1.Base.html#17994" class="Bound">j</a><a id="17995" class="Symbol">)</a> <a id="17997" class="Symbol">(</a><a id="17998" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18003" href="Cubical.HITs.S1.Base.html#18003" class="Bound">k</a><a id="18004" class="Symbol">)</a> <a id="18006" href="Cubical.HITs.S1.Base.html#18006" class="Bound">i</a> <a id="18008" class="Symbol">=</a> <a id="18010" href="Cubical.HITs.S1.Base.html#16665" class="Function">rotInv-aux-3</a> <a id="18023" href="Cubical.HITs.S1.Base.html#17994" class="Bound">j</a> <a id="18025" href="Cubical.HITs.S1.Base.html#18003" class="Bound">k</a> <a id="18027" class="Symbol">(</a><a id="18028" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18030" href="Cubical.HITs.S1.Base.html#18006" class="Bound">i</a><a id="18031" class="Symbol">)</a> <a id="18033" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="rotInv-4"></a><a id="18037" href="Cubical.HITs.S1.Base.html#18037" class="Function">rotInv-4</a> <a id="18046" class="Symbol">:</a> <a id="18048" class="Symbol">(</a><a id="18049" href="Cubical.HITs.S1.Base.html#18049" class="Bound">a</a> <a id="18051" href="Cubical.HITs.S1.Base.html#18051" class="Bound">b</a> <a id="18053" class="Symbol">:</a> <a id="18055" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="18057" class="Symbol">)</a> <a id="18059" class="Symbol">→</a> <a id="18061" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="18071" class="Symbol">(</a><a id="18072" href="Cubical.HITs.S1.Base.html#18051" class="Bound">b</a> <a id="18074" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="18076" href="Cubical.HITs.S1.Base.html#13781" class="Function">invLooper</a> <a id="18086" href="Cubical.HITs.S1.Base.html#18049" class="Bound">a</a><a id="18087" class="Symbol">)</a> <a id="18089" href="Cubical.HITs.S1.Base.html#14606" class="Function Operator">·</a> <a id="18091" href="Cubical.HITs.S1.Base.html#18051" class="Bound">b</a> <a id="18093" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18095" href="Cubical.HITs.S1.Base.html#18049" class="Bound">a</a>
<a id="18097" href="Cubical.HITs.S1.Base.html#18037" class="Function">rotInv-4</a> <a id="18106" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18111" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18116" href="Cubical.HITs.S1.Base.html#18116" class="Bound">i</a> <a id="18118" class="Symbol">=</a> <a id="18120" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="18125" href="Cubical.HITs.S1.Base.html#18037" class="Function">rotInv-4</a> <a id="18134" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18139" class="Symbol">(</a><a id="18140" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18145" href="Cubical.HITs.S1.Base.html#18145" class="Bound">k</a><a id="18146" class="Symbol">)</a> <a id="18148" href="Cubical.HITs.S1.Base.html#18148" class="Bound">i</a> <a id="18150" class="Symbol">=</a> <a id="18152" href="Cubical.HITs.S1.Base.html#17016" class="Function">rotInv-aux-4</a> <a id="18165" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="18168" href="Cubical.HITs.S1.Base.html#18145" class="Bound">k</a> <a id="18170" class="Symbol">(</a><a id="18171" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18173" href="Cubical.HITs.S1.Base.html#18148" class="Bound">i</a><a id="18174" class="Symbol">)</a> <a id="18176" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
<a id="18179" href="Cubical.HITs.S1.Base.html#18037" class="Function">rotInv-4</a> <a id="18188" class="Symbol">(</a><a id="18189" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18194" href="Cubical.HITs.S1.Base.html#18194" class="Bound">j</a><a id="18195" class="Symbol">)</a> <a id="18197" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="18202" href="Cubical.HITs.S1.Base.html#18202" class="Bound">i</a> <a id="18204" class="Symbol">=</a> <a id="18206" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18211" href="Cubical.HITs.S1.Base.html#18194" class="Bound">j</a>
<a id="18213" href="Cubical.HITs.S1.Base.html#18037" class="Function">rotInv-4</a> <a id="18222" class="Symbol">(</a><a id="18223" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18228" href="Cubical.HITs.S1.Base.html#18228" class="Bound">j</a><a id="18229" class="Symbol">)</a> <a id="18231" class="Symbol">(</a><a id="18232" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="18237" href="Cubical.HITs.S1.Base.html#18237" class="Bound">k</a><a id="18238" class="Symbol">)</a> <a id="18240" href="Cubical.HITs.S1.Base.html#18240" class="Bound">i</a> <a id="18242" class="Symbol">=</a> <a id="18244" href="Cubical.HITs.S1.Base.html#17016" class="Function">rotInv-aux-4</a> <a id="18257" href="Cubical.HITs.S1.Base.html#18228" class="Bound">j</a> <a id="18259" href="Cubical.HITs.S1.Base.html#18237" class="Bound">k</a> <a id="18261" class="Symbol">(</a><a id="18262" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18264" href="Cubical.HITs.S1.Base.html#18240" class="Bound">i</a><a id="18265" class="Symbol">)</a> <a id="18267" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
</pre></body></html>

==> anc/html/Cubical.HITs.S1.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S1.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.S1.Properties.html" class="Module">Cubical.HITs.S1.Properties</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Cubical.HITs.S1.Base.html" class="Module">Cubical.HITs.S1.Base</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="375" class="Symbol">as</a> <a id="378" class="Module">PropTrunc</a> <a id="388" class="Keyword">hiding</a> <a id="395" class="Symbol">(</a> <a id="397" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="401" class="Symbol">;</a> <a id="403" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="408" class="Symbol">)</a>

<a id="rec"></a><a id="411" href="Cubical.HITs.S1.Properties.html#411" class="Function">rec</a> <a id="415" class="Symbol">:</a> <a id="417" class="Symbol">∀</a> <a id="419" class="Symbol">{</a><a id="420" href="Cubical.HITs.S1.Properties.html#420" class="Bound">ℓ</a><a id="421" class="Symbol">}</a> <a id="423" class="Symbol">{</a><a id="424" href="Cubical.HITs.S1.Properties.html#424" class="Bound">A</a> <a id="426" class="Symbol">:</a> <a id="428" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="433" href="Cubical.HITs.S1.Properties.html#420" class="Bound">ℓ</a><a id="434" class="Symbol">}</a> <a id="436" class="Symbol">(</a><a id="437" href="Cubical.HITs.S1.Properties.html#437" class="Bound">b</a> <a id="439" class="Symbol">:</a> <a id="441" href="Cubical.HITs.S1.Properties.html#424" class="Bound">A</a><a id="442" class="Symbol">)</a> <a id="444" class="Symbol">(</a><a id="445" href="Cubical.HITs.S1.Properties.html#445" class="Bound">l</a> <a id="447" class="Symbol">:</a> <a id="449" href="Cubical.HITs.S1.Properties.html#437" class="Bound">b</a> <a id="451" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="453" href="Cubical.HITs.S1.Properties.html#437" class="Bound">b</a><a id="454" class="Symbol">)</a> <a id="456" class="Symbol">→</a> <a id="458" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="461" class="Symbol">→</a> <a id="463" href="Cubical.HITs.S1.Properties.html#424" class="Bound">A</a>
<a id="465" href="Cubical.HITs.S1.Properties.html#411" class="Function">rec</a> <a id="469" href="Cubical.HITs.S1.Properties.html#469" class="Bound">b</a> <a id="471" href="Cubical.HITs.S1.Properties.html#471" class="Bound">l</a> <a id="473" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="482" class="Symbol">=</a> <a id="484" href="Cubical.HITs.S1.Properties.html#469" class="Bound">b</a>
<a id="486" href="Cubical.HITs.S1.Properties.html#411" class="Function">rec</a> <a id="490" href="Cubical.HITs.S1.Properties.html#490" class="Bound">b</a> <a id="492" href="Cubical.HITs.S1.Properties.html#492" class="Bound">l</a> <a id="494" class="Symbol">(</a><a id="495" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="500" href="Cubical.HITs.S1.Properties.html#500" class="Bound">i</a><a id="501" class="Symbol">)</a> <a id="503" class="Symbol">=</a> <a id="505" href="Cubical.HITs.S1.Properties.html#492" class="Bound">l</a> <a id="507" href="Cubical.HITs.S1.Properties.html#500" class="Bound">i</a>

<a id="elim"></a><a id="510" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.HITs.S1.Properties.html#520" class="Bound">ℓ</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">(</a><a id="524" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="526" class="Symbol">:</a> <a id="528" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="531" class="Symbol">→</a> <a id="533" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="538" href="Cubical.HITs.S1.Properties.html#520" class="Bound">ℓ</a><a id="539" class="Symbol">)</a> <a id="541" class="Symbol">(</a><a id="542" href="Cubical.HITs.S1.Properties.html#542" class="Bound">b</a> <a id="544" class="Symbol">:</a> <a id="546" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="548" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="552" class="Symbol">)</a> <a id="554" class="Symbol">(</a><a id="555" href="Cubical.HITs.S1.Properties.html#555" class="Bound">l</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="565" class="Symbol">(λ</a> <a id="568" href="Cubical.HITs.S1.Properties.html#568" class="Bound">i</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="574" class="Symbol">(</a><a id="575" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="580" href="Cubical.HITs.S1.Properties.html#568" class="Bound">i</a><a id="581" class="Symbol">))</a> <a id="584" href="Cubical.HITs.S1.Properties.html#542" class="Bound">b</a> <a id="586" href="Cubical.HITs.S1.Properties.html#542" class="Bound">b</a><a id="587" class="Symbol">)</a> <a id="589" class="Symbol">→</a> <a id="591" class="Symbol">(</a><a id="592" href="Cubical.HITs.S1.Properties.html#592" class="Bound">x</a> <a id="594" class="Symbol">:</a> <a id="596" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="598" class="Symbol">)</a> <a id="600" class="Symbol">→</a> <a id="602" href="Cubical.HITs.S1.Properties.html#524" class="Bound">C</a> <a id="604" href="Cubical.HITs.S1.Properties.html#592" class="Bound">x</a>
<a id="606" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a> <a id="611" class="Symbol">_</a> <a id="613" href="Cubical.HITs.S1.Properties.html#613" class="Bound">b</a> <a id="615" href="Cubical.HITs.S1.Properties.html#615" class="Bound">l</a> <a id="617" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="626" class="Symbol">=</a> <a id="628" href="Cubical.HITs.S1.Properties.html#613" class="Bound">b</a>
<a id="630" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a> <a id="635" class="Symbol">_</a> <a id="637" href="Cubical.HITs.S1.Properties.html#637" class="Bound">b</a> <a id="639" href="Cubical.HITs.S1.Properties.html#639" class="Bound">l</a> <a id="641" class="Symbol">(</a><a id="642" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="647" href="Cubical.HITs.S1.Properties.html#647" class="Bound">i</a><a id="648" class="Symbol">)</a> <a id="650" class="Symbol">=</a> <a id="652" href="Cubical.HITs.S1.Properties.html#639" class="Bound">l</a> <a id="654" href="Cubical.HITs.S1.Properties.html#647" class="Bound">i</a>

<a id="isConnectedS¹"></a><a id="657" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="671" class="Symbol">:</a> <a id="673" class="Symbol">(</a><a id="674" href="Cubical.HITs.S1.Properties.html#674" class="Bound">s</a> <a id="676" class="Symbol">:</a> <a id="678" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="686" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="691" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="693" href="Cubical.HITs.S1.Properties.html#674" class="Bound">s</a> <a id="695" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="698" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="712" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="717" class="Symbol">=</a> <a id="719" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="721" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="726" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
<a id="729" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="743" class="Symbol">(</a><a id="744" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="749" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">=</a>
  <a id="756" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="764" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="766" class="Symbol">(λ</a> <a id="769" href="Cubical.HITs.S1.Properties.html#769" class="Bound">j</a> <a id="771" class="Symbol">→</a> <a id="773" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="778" class="Symbol">(</a><a id="779" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a> <a id="781" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="783" href="Cubical.HITs.S1.Properties.html#769" class="Bound">j</a><a id="784" class="Symbol">))</a> <a id="787" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="790" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="792" class="Symbol">(λ</a> <a id="795" href="Cubical.HITs.S1.Properties.html#795" class="Bound">j</a> <a id="797" class="Symbol">→</a> <a id="799" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="804" class="Symbol">(</a><a id="805" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a> <a id="807" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="809" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="811" href="Cubical.HITs.S1.Properties.html#795" class="Bound">j</a><a id="812" class="Symbol">))</a> <a id="815" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="818" href="Cubical.HITs.S1.Properties.html#749" class="Bound">i</a>

<a id="isGroupoidS¹"></a><a id="821" href="Cubical.HITs.S1.Properties.html#821" class="Function">isGroupoidS¹</a> <a id="834" class="Symbol">:</a> <a id="836" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="847" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="850" href="Cubical.HITs.S1.Properties.html#821" class="Function">isGroupoidS¹</a> <a id="863" href="Cubical.HITs.S1.Properties.html#863" class="Bound">s</a> <a id="865" href="Cubical.HITs.S1.Properties.html#865" class="Bound">t</a> <a id="867" class="Symbol">=</a>
  <a id="871" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PropTrunc.rec</a> <a id="885" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="901" class="Symbol">(λ</a> <a id="904" href="Cubical.HITs.S1.Properties.html#904" class="Bound">p</a> <a id="906" class="Symbol">→</a>
      <a id="914" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="920" class="Symbol">(λ</a> <a id="923" href="Cubical.HITs.S1.Properties.html#923" class="Bound">s</a> <a id="925" class="Symbol">→</a> <a id="927" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="933" class="Symbol">(</a><a id="934" href="Cubical.HITs.S1.Properties.html#923" class="Bound">s</a> <a id="936" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="938" href="Cubical.HITs.S1.Properties.html#865" class="Bound">t</a><a id="939" class="Symbol">))</a> <a id="942" href="Cubical.HITs.S1.Properties.html#904" class="Bound">p</a>
        <a id="952" class="Symbol">(</a><a id="953" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PropTrunc.rec</a> <a id="967" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
          <a id="989" class="Symbol">(λ</a> <a id="992" href="Cubical.HITs.S1.Properties.html#992" class="Bound">q</a> <a id="994" class="Symbol">→</a> <a id="996" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1002" class="Symbol">(λ</a> <a id="1005" href="Cubical.HITs.S1.Properties.html#1005" class="Bound">t</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1021" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1023" href="Cubical.HITs.S1.Properties.html#1005" class="Bound">t</a><a id="1024" class="Symbol">))</a> <a id="1027" href="Cubical.HITs.S1.Properties.html#992" class="Bound">q</a> <a id="1029" href="Cubical.HITs.S1.Base.html#2407" class="Function">isSetΩS¹</a><a id="1037" class="Symbol">)</a>
          <a id="1049" class="Symbol">(</a><a id="1050" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="1064" href="Cubical.HITs.S1.Properties.html#865" class="Bound">t</a><a id="1065" class="Symbol">)))</a>
    <a id="1073" class="Symbol">(</a><a id="1074" href="Cubical.HITs.S1.Properties.html#657" class="Function">isConnectedS¹</a> <a id="1088" href="Cubical.HITs.S1.Properties.html#863" class="Bound">s</a><a id="1089" class="Symbol">)</a>

<a id="IsoFunSpaceS¹"></a><a id="1092" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1106" class="Symbol">:</a> <a id="1108" class="Symbol">∀</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Cubical.HITs.S1.Properties.html#1111" class="Bound">ℓ</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">{</a><a id="1115" href="Cubical.HITs.S1.Properties.html#1115" class="Bound">A</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1124" href="Cubical.HITs.S1.Properties.html#1111" class="Bound">ℓ</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="1137" class="Symbol">→</a> <a id="1139" href="Cubical.HITs.S1.Properties.html#1115" class="Bound">A</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1146" href="Cubical.HITs.S1.Properties.html#1146" class="Bound">x</a> <a id="1148" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1150" href="Cubical.HITs.S1.Properties.html#1115" class="Bound">A</a> <a id="1152" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1154" href="Cubical.HITs.S1.Properties.html#1146" class="Bound">x</a> <a id="1156" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1158" href="Cubical.HITs.S1.Properties.html#1146" class="Bound">x</a><a id="1159" class="Symbol">)</a>
<a id="1161" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1169" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1183" href="Cubical.HITs.S1.Properties.html#1183" class="Bound">f</a> <a id="1185" class="Symbol">=</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Cubical.HITs.S1.Properties.html#1183" class="Bound">f</a> <a id="1190" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="1194" class="Symbol">)</a> <a id="1196" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1204" href="Cubical.HITs.S1.Properties.html#1183" class="Bound">f</a> <a id="1206" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a><a id="1210" class="Symbol">)</a>
<a id="1212" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1220" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.HITs.S1.Properties.html#1235" class="Bound">x</a> <a id="1237" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1239" href="Cubical.HITs.S1.Properties.html#1239" class="Bound">p</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1247" class="Symbol">=</a> <a id="1249" href="Cubical.HITs.S1.Properties.html#1235" class="Bound">x</a>
<a id="1251" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1259" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.HITs.S1.Properties.html#1274" class="Bound">x</a> <a id="1276" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1278" href="Cubical.HITs.S1.Properties.html#1278" class="Bound">p</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1287" href="Cubical.HITs.S1.Properties.html#1287" class="Bound">i</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Cubical.HITs.S1.Properties.html#1278" class="Bound">p</a> <a id="1294" href="Cubical.HITs.S1.Properties.html#1287" class="Bound">i</a>
<a id="1296" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1304" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Cubical.HITs.S1.Properties.html#1319" class="Bound">x</a> <a id="1321" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1323" href="Cubical.HITs.S1.Properties.html#1323" class="Bound">p</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1333" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1341" href="Cubical.HITs.S1.Properties.html#1092" class="Function">IsoFunSpaceS¹</a> <a id="1355" href="Cubical.HITs.S1.Properties.html#1355" class="Bound">f</a> <a id="1357" class="Symbol">=</a> <a id="1359" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1366" class="Symbol">λ</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1381" class="Symbol">;</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="1389" href="Cubical.HITs.S1.Properties.html#1389" class="Bound">i</a><a id="1390" class="Symbol">)</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1398" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.HITs.S1.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S1</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a> <a id="24" class="Keyword">where</a>

<a id="31" class="Keyword">open</a> <a id="36" class="Keyword">import</a> <a id="43" href="Cubical.HITs.S1.Base.html" class="Module">Cubical.HITs.S1.Base</a> <a id="64" class="Keyword">public</a>
<a id="71" class="Keyword">open</a> <a id="76" class="Keyword">import</a> <a id="83" href="Cubical.HITs.S1.Properties.html" class="Module">Cubical.HITs.S1.Properties</a> <a id="110" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.S2.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S2.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.S2.Base.html" class="Module">Cubical.HITs.S2.Base</a> <a id="29" class="Keyword">where</a>

<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="117" class="Keyword">data</a> <a id="S²"></a><a id="122" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a> <a id="125" class="Symbol">:</a> <a id="127" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="133" class="Keyword">where</a>
  <a id="S².base"></a><a id="141" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="146" class="Symbol">:</a> <a id="148" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a>
  <a id="S².surf"></a><a id="153" href="Cubical.HITs.S2.Base.html#153" class="InductiveConstructor">surf</a> <a id="158" class="Symbol">:</a> <a id="160" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="166" class="Symbol">(λ</a> <a id="169" href="Cubical.HITs.S2.Base.html#169" class="Bound">i</a> <a id="171" class="Symbol">→</a> <a id="173" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="178" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="180" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a><a id="184" class="Symbol">)</a> <a id="186" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="191" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="S²∙"></a><a id="197" href="Cubical.HITs.S2.Base.html#197" class="Function">S²∙</a> <a id="201" class="Symbol">:</a> <a id="203" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="211" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="218" href="Cubical.HITs.S2.Base.html#197" class="Function">S²∙</a> <a id="222" class="Symbol">=</a> <a id="224" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a> <a id="227" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="229" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a>
</pre></body></html>

==> anc/html/Cubical.HITs.S3.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S3.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.S3.Base.html" class="Module">Cubical.HITs.S3.Base</a> <a id="29" class="Keyword">where</a>

<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="120" class="Keyword">open</a> <a id="125" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="130" class="Keyword">data</a> <a id="S³"></a><a id="135" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="138" class="Symbol">:</a> <a id="140" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a> <a id="146" class="Keyword">where</a>
  <a id="S³.base"></a><a id="154" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="159" class="Symbol">:</a> <a id="161" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a>
  <a id="S³.surf"></a><a id="166" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="171" class="Symbol">:</a> <a id="173" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="179" class="Symbol">(λ</a> <a id="182" href="Cubical.HITs.S3.Base.html#182" class="Bound">j</a> <a id="184" class="Symbol">→</a> <a id="186" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="192" class="Symbol">(λ</a> <a id="195" href="Cubical.HITs.S3.Base.html#195" class="Bound">i</a> <a id="197" class="Symbol">→</a> <a id="199" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="204" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="206" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a><a id="210" class="Symbol">)</a> <a id="212" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="217" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="221" class="Symbol">)</a> <a id="223" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="flip₀₂S³"></a><a id="234" href="Cubical.HITs.S3.Base.html#234" class="Function">flip₀₂S³</a> <a id="243" class="Symbol">:</a> <a id="245" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="248" class="Symbol">→</a> <a id="250" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a>
<a id="253" href="Cubical.HITs.S3.Base.html#234" class="Function">flip₀₂S³</a> <a id="262" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="267" class="Symbol">=</a> <a id="269" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="274" href="Cubical.HITs.S3.Base.html#234" class="Function">flip₀₂S³</a> <a id="283" class="Symbol">(</a><a id="284" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="289" href="Cubical.HITs.S3.Base.html#289" class="Bound">j</a> <a id="291" href="Cubical.HITs.S3.Base.html#291" class="Bound">i</a> <a id="293" href="Cubical.HITs.S3.Base.html#293" class="Bound">i₁</a><a id="295" class="Symbol">)</a> <a id="297" class="Symbol">=</a> <a id="299" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="304" href="Cubical.HITs.S3.Base.html#293" class="Bound">i₁</a> <a id="307" href="Cubical.HITs.S3.Base.html#291" class="Bound">i</a> <a id="309" href="Cubical.HITs.S3.Base.html#289" class="Bound">j</a>

<a id="flip₀₂S³Id"></a><a id="312" href="Cubical.HITs.S3.Base.html#312" class="Function">flip₀₂S³Id</a> <a id="323" class="Symbol">:</a> <a id="325" class="Symbol">(</a><a id="326" href="Cubical.HITs.S3.Base.html#326" class="Bound">x</a> <a id="328" class="Symbol">:</a> <a id="330" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a><a id="332" class="Symbol">)</a> <a id="334" class="Symbol">→</a> <a id="336" href="Cubical.HITs.S3.Base.html#234" class="Function">flip₀₂S³</a> <a id="345" class="Symbol">(</a><a id="346" href="Cubical.HITs.S3.Base.html#234" class="Function">flip₀₂S³</a> <a id="355" href="Cubical.HITs.S3.Base.html#326" class="Bound">x</a><a id="356" class="Symbol">)</a> <a id="358" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="360" href="Cubical.HITs.S3.Base.html#326" class="Bound">x</a>
<a id="362" href="Cubical.HITs.S3.Base.html#312" class="Function">flip₀₂S³Id</a> <a id="373" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="378" class="Symbol">=</a> <a id="380" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="385" href="Cubical.HITs.S3.Base.html#312" class="Function">flip₀₂S³Id</a> <a id="396" class="Symbol">(</a><a id="397" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="402" href="Cubical.HITs.S3.Base.html#402" class="Bound">j</a> <a id="404" href="Cubical.HITs.S3.Base.html#404" class="Bound">i</a> <a id="406" href="Cubical.HITs.S3.Base.html#406" class="Bound">i₁</a><a id="408" class="Symbol">)</a> <a id="410" class="Symbol">=</a> <a id="412" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="flip₀₂S³Iso"></a><a id="418" href="Cubical.HITs.S3.Base.html#418" class="Function">flip₀₂S³Iso</a> <a id="430" class="Symbol">:</a> <a id="432" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="436" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="439" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a>
<a id="442" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="446" href="Cubical.HITs.S3.Base.html#418" class="Function">flip₀₂S³Iso</a> <a id="458" class="Symbol">=</a> <a id="460" href="Cubical.HITs.S3.Base.html#234" class="Function">flip₀₂S³</a>
<a id="469" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="473" href="Cubical.HITs.S3.Base.html#418" class="Function">flip₀₂S³Iso</a> <a id="485" class="Symbol">=</a> <a id="487" href="Cubical.HITs.S3.Base.html#234" class="Function">flip₀₂S³</a>
<a id="496" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="500" href="Cubical.HITs.S3.Base.html#418" class="Function">flip₀₂S³Iso</a> <a id="512" class="Symbol">=</a> <a id="514" href="Cubical.HITs.S3.Base.html#312" class="Function">flip₀₂S³Id</a>
<a id="525" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="529" href="Cubical.HITs.S3.Base.html#418" class="Function">flip₀₂S³Iso</a> <a id="541" class="Symbol">=</a> <a id="543" href="Cubical.HITs.S3.Base.html#312" class="Function">flip₀₂S³Id</a>
</pre></body></html>

==> anc/html/Cubical.HITs.S3.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.S3</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.S3.html" class="Module">Cubical.HITs.S3</a> <a id="24" class="Keyword">where</a>

<a id="31" class="Keyword">open</a> <a id="36" class="Keyword">import</a> <a id="43" href="Cubical.HITs.S3.Base.html" class="Module">Cubical.HITs.S3.Base</a> <a id="64" class="Keyword">public</a>

<a id="72" class="Comment">-- open import Cubical.HITs.S3.Properties public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetQuotients.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetQuotients.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of set quotients

-}</a>
<a id="60" class="Keyword">module</a> <a id="67" href="Cubical.HITs.SetQuotients.Base.html" class="Module">Cubical.HITs.SetQuotients.Base</a> <a id="98" class="Keyword">where</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>

<a id="142" class="Comment">-- Set quotients as a higher inductive type:</a>
<a id="187" class="Keyword">data</a> <a id="_/_"></a><a id="192" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">_/_</a> <a id="196" class="Symbol">{</a><a id="197" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a> <a id="199" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">(</a><a id="204" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="206" class="Symbol">:</a> <a id="208" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="213" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a><a id="214" class="Symbol">)</a> <a id="216" class="Symbol">(</a><a id="217" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a> <a id="219" class="Symbol">:</a> <a id="221" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="223" class="Symbol">→</a> <a id="225" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="227" class="Symbol">→</a> <a id="229" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="234" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="236" class="Symbol">)</a> <a id="238" class="Symbol">:</a> <a id="240" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="245" class="Symbol">(</a><a id="246" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="252" href="Cubical.HITs.SetQuotients.Base.html#197" class="Bound">ℓ</a> <a id="254" href="Cubical.HITs.SetQuotients.Base.html#199" class="Bound">ℓ&#39;</a><a id="256" class="Symbol">)</a> <a id="258" class="Keyword">where</a>
  <a id="_/_.[_]"></a><a id="266" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[_]</a> <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">(</a><a id="273" href="Cubical.HITs.SetQuotients.Base.html#273" class="Bound">a</a> <a id="275" class="Symbol">:</a> <a id="277" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a><a id="278" class="Symbol">)</a> <a id="280" class="Symbol">→</a> <a id="282" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="284" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">/</a> <a id="286" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a>
  <a id="_/_.eq/"></a><a id="290" href="Cubical.HITs.SetQuotients.Base.html#290" class="InductiveConstructor">eq/</a> <a id="294" class="Symbol">:</a> <a id="296" class="Symbol">(</a><a id="297" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="299" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a> <a id="301" class="Symbol">:</a> <a id="303" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a><a id="304" class="Symbol">)</a> <a id="306" class="Symbol">→</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.HITs.SetQuotients.Base.html#309" class="Bound">r</a> <a id="311" class="Symbol">:</a> <a id="313" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a> <a id="315" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="317" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a><a id="318" class="Symbol">)</a> <a id="320" class="Symbol">→</a> <a id="322" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[</a> <a id="324" href="Cubical.HITs.SetQuotients.Base.html#297" class="Bound">a</a> <a id="326" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">]</a> <a id="328" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="330" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">[</a> <a id="332" href="Cubical.HITs.SetQuotients.Base.html#299" class="Bound">b</a> <a id="334" href="Cubical.HITs.SetQuotients.Base.html#266" class="InductiveConstructor Operator">]</a>
  <a id="_/_.squash/"></a><a id="338" href="Cubical.HITs.SetQuotients.Base.html#338" class="InductiveConstructor">squash/</a> <a id="346" class="Symbol">:</a> <a id="348" class="Symbol">(</a><a id="349" href="Cubical.HITs.SetQuotients.Base.html#349" class="Bound">x</a> <a id="351" href="Cubical.HITs.SetQuotients.Base.html#351" class="Bound">y</a> <a id="353" class="Symbol">:</a> <a id="355" href="Cubical.HITs.SetQuotients.Base.html#204" class="Bound">A</a> <a id="357" href="Cubical.HITs.SetQuotients.Base.html#192" class="Datatype Operator">/</a> <a id="359" href="Cubical.HITs.SetQuotients.Base.html#217" class="Bound">R</a><a id="360" class="Symbol">)</a> <a id="362" class="Symbol">→</a> <a id="364" class="Symbol">(</a><a id="365" href="Cubical.HITs.SetQuotients.Base.html#365" class="Bound">p</a> <a id="367" href="Cubical.HITs.SetQuotients.Base.html#367" class="Bound">q</a> <a id="369" class="Symbol">:</a> <a id="371" href="Cubical.HITs.SetQuotients.Base.html#349" class="Bound">x</a> <a id="373" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="375" href="Cubical.HITs.SetQuotients.Base.html#351" class="Bound">y</a><a id="376" class="Symbol">)</a> <a id="378" class="Symbol">→</a> <a id="380" href="Cubical.HITs.SetQuotients.Base.html#365" class="Bound">p</a> <a id="382" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="384" href="Cubical.HITs.SetQuotients.Base.html#367" class="Bound">q</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetTruncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Definition of set truncations

-}</a>
<a id="62" class="Keyword">module</a> <a id="69" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a> <a id="101" class="Keyword">where</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Cubical.Core.Primitives.html" class="Module">Cubical.Core.Primitives</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="185" class="Comment">-- set truncation as a higher inductive type:</a>

<a id="232" class="Keyword">data</a> <a id="∥_∥₂"></a><a id="237" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a> <a id="242" class="Symbol">{</a><a id="243" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a><a id="244" class="Symbol">}</a> <a id="246" class="Symbol">(</a><a id="247" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="249" class="Symbol">:</a> <a id="251" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="256" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a><a id="257" class="Symbol">)</a> <a id="259" class="Symbol">:</a> <a id="261" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="266" href="Cubical.HITs.SetTruncation.Base.html#243" class="Bound">ℓ</a> <a id="268" class="Keyword">where</a>
  <a id="∥_∥₂.∣_∣₂"></a><a id="276" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="281" class="Symbol">:</a> <a id="283" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="285" class="Symbol">→</a> <a id="287" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="289" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="291" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
  <a id="∥_∥₂.squash₂"></a><a id="296" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="304" class="Symbol">:</a> <a id="306" class="Symbol">∀</a> <a id="308" class="Symbol">(</a><a id="309" href="Cubical.HITs.SetTruncation.Base.html#309" class="Bound">x</a> <a id="311" href="Cubical.HITs.SetTruncation.Base.html#311" class="Bound">y</a> <a id="313" class="Symbol">:</a> <a id="315" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="317" href="Cubical.HITs.SetTruncation.Base.html#247" class="Bound">A</a> <a id="319" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="321" class="Symbol">)</a> <a id="323" class="Symbol">(</a><a id="324" href="Cubical.HITs.SetTruncation.Base.html#324" class="Bound">p</a> <a id="326" href="Cubical.HITs.SetTruncation.Base.html#326" class="Bound">q</a> <a id="328" class="Symbol">:</a> <a id="330" href="Cubical.HITs.SetTruncation.Base.html#309" class="Bound">x</a> <a id="332" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="334" href="Cubical.HITs.SetTruncation.Base.html#311" class="Bound">y</a><a id="335" class="Symbol">)</a> <a id="337" class="Symbol">→</a> <a id="339" href="Cubical.HITs.SetTruncation.Base.html#324" class="Bound">p</a> <a id="341" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="343" href="Cubical.HITs.SetTruncation.Base.html#326" class="Bound">q</a>

<a id="346" class="Comment">-- Pointed version</a>
<a id="∥_∥₂∙"></a><a id="365" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥_∥₂∙</a> <a id="371" class="Symbol">:</a> <a id="373" class="Symbol">∀</a> <a id="375" class="Symbol">{</a><a id="376" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Cubical.HITs.SetTruncation.Base.html#380" class="Bound">A</a> <a id="382" class="Symbol">:</a> <a id="384" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="392" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a><a id="393" class="Symbol">)</a> <a id="395" class="Symbol">→</a> <a id="397" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="405" href="Cubical.HITs.SetTruncation.Base.html#376" class="Bound">ℓ</a>
<a id="407" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="411" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="413" href="Cubical.HITs.SetTruncation.Base.html#413" class="Bound">A</a> <a id="415" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="419" class="Symbol">=</a> <a id="421" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="423" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="427" href="Cubical.HITs.SetTruncation.Base.html#413" class="Bound">A</a> <a id="429" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="432" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="436" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="438" href="Cubical.HITs.SetTruncation.Base.html#438" class="Bound">A</a> <a id="440" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="444" class="Symbol">=</a> <a id="446" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="448" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="451" href="Cubical.HITs.SetTruncation.Base.html#438" class="Bound">A</a> <a id="453" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetTruncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains:

- Properties of set truncations

-}</a>
<a id="62" class="Keyword">module</a> <a id="69" href="Cubical.HITs.SetTruncation.Properties.html" class="Module">Cubical.HITs.SetTruncation.Properties</a> <a id="107" class="Keyword">where</a>

<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a>
  <a id="533" class="Keyword">renaming</a> <a id="542" class="Symbol">(</a><a id="543" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">rec</a> <a id="547" class="Symbol">to</a> <a id="550" class="Function">pRec</a> <a id="555" class="Symbol">;</a> <a id="557" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">elim</a> <a id="562" class="Symbol">to</a> <a id="565" class="Function">pElim</a><a id="570" class="Symbol">)</a> <a id="572" class="Keyword">hiding</a> <a id="579" class="Symbol">(</a><a id="580" href="Cubical.HITs.PropositionalTruncation.Properties.html#3667" class="Function">elim2</a> <a id="586" class="Symbol">;</a> <a id="588" href="Cubical.HITs.PropositionalTruncation.Properties.html#3975" class="Function">elim3</a> <a id="594" class="Symbol">;</a> <a id="596" href="Cubical.HITs.PropositionalTruncation.Properties.html#983" class="Function">rec2</a> <a id="601" class="Symbol">;</a> <a id="603" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">map</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a>

<a id="653" class="Keyword">private</a>
  <a id="663" class="Keyword">variable</a>
    <a id="676" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a> <a id="678" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a> <a id="681" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a> <a id="685" href="Cubical.HITs.SetTruncation.Properties.html#685" class="Generalizable">ℓa</a> <a id="688" href="Cubical.HITs.SetTruncation.Properties.html#688" class="Generalizable">ℓb</a> <a id="691" href="Cubical.HITs.SetTruncation.Properties.html#691" class="Generalizable">ℓc</a> <a id="694" href="Cubical.HITs.SetTruncation.Properties.html#694" class="Generalizable">ℓd</a> <a id="697" class="Symbol">:</a> <a id="699" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="709" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="711" class="Symbol">:</a> <a id="713" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="718" href="Cubical.HITs.SetTruncation.Properties.html#685" class="Generalizable">ℓa</a>
    <a id="725" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="727" class="Symbol">:</a> <a id="729" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="734" href="Cubical.HITs.SetTruncation.Properties.html#688" class="Generalizable">ℓb</a>
    <a id="741" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="743" class="Symbol">:</a> <a id="745" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="750" href="Cubical.HITs.SetTruncation.Properties.html#691" class="Generalizable">ℓc</a>
    <a id="757" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="759" class="Symbol">:</a> <a id="761" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="766" href="Cubical.HITs.SetTruncation.Properties.html#694" class="Generalizable">ℓd</a>

<a id="isSetPathImplicit"></a><a id="770" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a> <a id="788" class="Symbol">:</a> <a id="790" class="Symbol">{</a><a id="791" href="Cubical.HITs.SetTruncation.Properties.html#791" class="Bound">x</a> <a id="793" href="Cubical.HITs.SetTruncation.Properties.html#793" class="Bound">y</a> <a id="795" class="Symbol">:</a> <a id="797" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="799" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="801" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="803" class="Symbol">}</a> <a id="805" class="Symbol">→</a> <a id="807" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="813" class="Symbol">(</a><a id="814" href="Cubical.HITs.SetTruncation.Properties.html#791" class="Bound">x</a> <a id="816" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="818" href="Cubical.HITs.SetTruncation.Properties.html#793" class="Bound">y</a><a id="819" class="Symbol">)</a>
<a id="821" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a> <a id="839" class="Symbol">=</a> <a id="841" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="856" class="Number">2</a> <a id="858" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="866" class="Symbol">_</a> <a id="868" class="Symbol">_</a>

<a id="rec"></a><a id="871" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="875" class="Symbol">:</a> <a id="877" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="883" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="885" class="Symbol">→</a> <a id="887" class="Symbol">(</a><a id="888" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="890" class="Symbol">→</a> <a id="892" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">→</a> <a id="897" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="899" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="901" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="904" class="Symbol">→</a> <a id="906" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a>
<a id="908" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="912" href="Cubical.HITs.SetTruncation.Properties.html#912" class="Bound">Bset</a> <a id="917" href="Cubical.HITs.SetTruncation.Properties.html#917" class="Bound">f</a> <a id="919" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="921" href="Cubical.HITs.SetTruncation.Properties.html#921" class="Bound">x</a> <a id="923" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.HITs.SetTruncation.Properties.html#917" class="Bound">f</a> <a id="930" href="Cubical.HITs.SetTruncation.Properties.html#921" class="Bound">x</a>
<a id="932" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="936" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="941" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a> <a id="943" class="Symbol">(</a><a id="944" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="952" href="Cubical.HITs.SetTruncation.Properties.html#952" class="Bound">x</a> <a id="954" href="Cubical.HITs.SetTruncation.Properties.html#954" class="Bound">y</a> <a id="956" href="Cubical.HITs.SetTruncation.Properties.html#956" class="Bound">p</a> <a id="958" href="Cubical.HITs.SetTruncation.Properties.html#958" class="Bound">q</a> <a id="960" href="Cubical.HITs.SetTruncation.Properties.html#960" class="Bound">i</a> <a id="962" href="Cubical.HITs.SetTruncation.Properties.html#962" class="Bound">j</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">=</a>
  <a id="969" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="974" class="Symbol">_</a> <a id="976" class="Symbol">_</a> <a id="978" class="Symbol">(</a><a id="979" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="984" class="Symbol">(</a><a id="985" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="989" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="994" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a><a id="995" class="Symbol">)</a> <a id="997" href="Cubical.HITs.SetTruncation.Properties.html#956" class="Bound">p</a><a id="998" class="Symbol">)</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="1011" href="Cubical.HITs.SetTruncation.Properties.html#936" class="Bound">Bset</a> <a id="1016" href="Cubical.HITs.SetTruncation.Properties.html#941" class="Bound">f</a><a id="1017" class="Symbol">)</a> <a id="1019" href="Cubical.HITs.SetTruncation.Properties.html#958" class="Bound">q</a><a id="1020" class="Symbol">)</a> <a id="1022" href="Cubical.HITs.SetTruncation.Properties.html#960" class="Bound">i</a> <a id="1024" href="Cubical.HITs.SetTruncation.Properties.html#962" class="Bound">j</a>

<a id="rec2"></a><a id="1027" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1040" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1060" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1062" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1069" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1071" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a>
<a id="1078" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1083" href="Cubical.HITs.SetTruncation.Properties.html#1083" class="Bound">Cset</a> <a id="1088" href="Cubical.HITs.SetTruncation.Properties.html#1088" class="Bound">f</a> <a id="1090" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1092" href="Cubical.HITs.SetTruncation.Properties.html#1092" class="Bound">x</a> <a id="1094" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1097" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1099" href="Cubical.HITs.SetTruncation.Properties.html#1099" class="Bound">y</a> <a id="1101" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1104" class="Symbol">=</a> <a id="1106" href="Cubical.HITs.SetTruncation.Properties.html#1088" class="Bound">f</a> <a id="1108" href="Cubical.HITs.SetTruncation.Properties.html#1092" class="Bound">x</a> <a id="1110" href="Cubical.HITs.SetTruncation.Properties.html#1099" class="Bound">y</a>
<a id="1112" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1117" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1122" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1124" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1126" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1128" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1140" href="Cubical.HITs.SetTruncation.Properties.html#1140" class="Bound">y</a> <a id="1142" href="Cubical.HITs.SetTruncation.Properties.html#1142" class="Bound">z</a> <a id="1144" href="Cubical.HITs.SetTruncation.Properties.html#1144" class="Bound">p</a> <a id="1146" href="Cubical.HITs.SetTruncation.Properties.html#1146" class="Bound">q</a> <a id="1148" href="Cubical.HITs.SetTruncation.Properties.html#1148" class="Bound">i</a> <a id="1150" href="Cubical.HITs.SetTruncation.Properties.html#1150" class="Bound">j</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">=</a>
  <a id="1157" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1162" class="Symbol">_</a> <a id="1164" class="Symbol">_</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1172" class="Symbol">(</a><a id="1173" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1178" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1183" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1185" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1187" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1189" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1191" class="Symbol">)</a> <a id="1193" href="Cubical.HITs.SetTruncation.Properties.html#1144" class="Bound">p</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1208" href="Cubical.HITs.SetTruncation.Properties.html#1117" class="Bound">Cset</a> <a id="1213" href="Cubical.HITs.SetTruncation.Properties.html#1122" class="Bound">f</a> <a id="1215" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1217" href="Cubical.HITs.SetTruncation.Properties.html#1126" class="Bound">x</a> <a id="1219" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Cubical.HITs.SetTruncation.Properties.html#1146" class="Bound">q</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Cubical.HITs.SetTruncation.Properties.html#1148" class="Bound">i</a> <a id="1228" href="Cubical.HITs.SetTruncation.Properties.html#1150" class="Bound">j</a>
<a id="1230" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1235" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1240" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1251" href="Cubical.HITs.SetTruncation.Properties.html#1251" class="Bound">x</a> <a id="1253" href="Cubical.HITs.SetTruncation.Properties.html#1253" class="Bound">y</a> <a id="1255" href="Cubical.HITs.SetTruncation.Properties.html#1255" class="Bound">p</a> <a id="1257" href="Cubical.HITs.SetTruncation.Properties.html#1257" class="Bound">q</a> <a id="1259" href="Cubical.HITs.SetTruncation.Properties.html#1259" class="Bound">i</a> <a id="1261" href="Cubical.HITs.SetTruncation.Properties.html#1261" class="Bound">j</a><a id="1262" class="Symbol">)</a> <a id="1264" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a> <a id="1266" class="Symbol">=</a>
  <a id="1270" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1275" class="Symbol">_</a> <a id="1277" class="Symbol">_</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1285" class="Symbol">(λ</a> <a id="1288" href="Cubical.HITs.SetTruncation.Properties.html#1288" class="Bound">a</a> <a id="1290" class="Symbol">→</a> <a id="1292" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1297" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1302" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1304" href="Cubical.HITs.SetTruncation.Properties.html#1288" class="Bound">a</a> <a id="1306" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Cubical.HITs.SetTruncation.Properties.html#1255" class="Bound">p</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1318" class="Symbol">(λ</a> <a id="1321" href="Cubical.HITs.SetTruncation.Properties.html#1321" class="Bound">a</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="1330" href="Cubical.HITs.SetTruncation.Properties.html#1235" class="Bound">Cset</a> <a id="1335" href="Cubical.HITs.SetTruncation.Properties.html#1240" class="Bound">f</a> <a id="1337" href="Cubical.HITs.SetTruncation.Properties.html#1321" class="Bound">a</a> <a id="1339" href="Cubical.HITs.SetTruncation.Properties.html#1264" class="Bound">z</a><a id="1340" class="Symbol">)</a> <a id="1342" href="Cubical.HITs.SetTruncation.Properties.html#1257" class="Bound">q</a><a id="1343" class="Symbol">)</a> <a id="1345" href="Cubical.HITs.SetTruncation.Properties.html#1259" class="Bound">i</a> <a id="1347" href="Cubical.HITs.SetTruncation.Properties.html#1261" class="Bound">j</a>

<a id="1350" class="Comment">-- Old version:</a>
<a id="1366" class="Comment">-- rec2 Cset f = rec (isSetΠ λ _ → Cset) λ x → rec Cset (f x)</a>

<a id="1429" class="Comment">-- lemma 6.9.1 in HoTT book</a>
<a id="elim"></a><a id="1457" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1462" class="Symbol">:</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1471" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1473" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1483" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="1484" class="Symbol">}</a>
       <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.HITs.SetTruncation.Properties.html#1494" class="Bound">Bset</a> <a id="1499" class="Symbol">:</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Cubical.HITs.SetTruncation.Properties.html#1502" class="Bound">x</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1508" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1510" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1525" href="Cubical.HITs.SetTruncation.Properties.html#1502" class="Bound">x</a><a id="1526" class="Symbol">))</a>
       <a id="1536" class="Symbol">(</a><a id="1537" href="Cubical.HITs.SetTruncation.Properties.html#1537" class="Bound">f</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.HITs.SetTruncation.Properties.html#1542" class="Bound">a</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1556" href="Cubical.HITs.SetTruncation.Properties.html#1542" class="Bound">a</a> <a id="1558" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1560" class="Symbol">))</a>
       <a id="1570" class="Symbol">(</a><a id="1571" href="Cubical.HITs.SetTruncation.Properties.html#1571" class="Bound">x</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1577" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Cubical.HITs.SetTruncation.Properties.html#1465" class="Bound">B</a> <a id="1587" href="Cubical.HITs.SetTruncation.Properties.html#1571" class="Bound">x</a>
<a id="1589" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1594" href="Cubical.HITs.SetTruncation.Properties.html#1594" class="Bound">Bset</a> <a id="1599" href="Cubical.HITs.SetTruncation.Properties.html#1599" class="Bound">f</a> <a id="1601" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1603" href="Cubical.HITs.SetTruncation.Properties.html#1603" class="Bound">a</a> <a id="1605" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1608" class="Symbol">=</a> <a id="1610" href="Cubical.HITs.SetTruncation.Properties.html#1599" class="Bound">f</a> <a id="1612" href="Cubical.HITs.SetTruncation.Properties.html#1603" class="Bound">a</a>
<a id="1614" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1619" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1624" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1635" href="Cubical.HITs.SetTruncation.Properties.html#1635" class="Bound">x</a> <a id="1637" href="Cubical.HITs.SetTruncation.Properties.html#1637" class="Bound">y</a> <a id="1639" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a> <a id="1641" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a> <a id="1643" href="Cubical.HITs.SetTruncation.Properties.html#1643" class="Bound">i</a> <a id="1645" href="Cubical.HITs.SetTruncation.Properties.html#1645" class="Bound">j</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">=</a>
  <a id="1652" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="1677" class="Number">2</a> <a id="1679" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1684" class="Symbol">_</a> <a id="1686" class="Symbol">_</a>
    <a id="1692" class="Symbol">(</a><a id="1693" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1704" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1709" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="1727" href="Cubical.HITs.SetTruncation.Properties.html#1619" class="Bound">Bset</a> <a id="1732" href="Cubical.HITs.SetTruncation.Properties.html#1624" class="Bound">f</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="1747" href="Cubical.HITs.SetTruncation.Properties.html#1635" class="Bound">x</a> <a id="1749" href="Cubical.HITs.SetTruncation.Properties.html#1637" class="Bound">y</a> <a id="1751" href="Cubical.HITs.SetTruncation.Properties.html#1639" class="Bound">p</a> <a id="1753" href="Cubical.HITs.SetTruncation.Properties.html#1641" class="Bound">q</a><a id="1754" class="Symbol">)</a> <a id="1756" href="Cubical.HITs.SetTruncation.Properties.html#1643" class="Bound">i</a> <a id="1758" href="Cubical.HITs.SetTruncation.Properties.html#1645" class="Bound">j</a>

<a id="elim2"></a><a id="1761" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1767" class="Symbol">:</a> <a id="1769" class="Symbol">{</a><a id="1770" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1776" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1778" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1785" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1787" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1797" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="1798" class="Symbol">}</a>
        <a id="1808" class="Symbol">(</a><a id="1809" href="Cubical.HITs.SetTruncation.Properties.html#1809" class="Bound">Cset</a> <a id="1814" class="Symbol">:</a> <a id="1816" class="Symbol">((</a><a id="1818" href="Cubical.HITs.SetTruncation.Properties.html#1818" class="Bound">x</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1824" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1826" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1828" class="Symbol">)</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.HITs.SetTruncation.Properties.html#1831" class="Bound">y</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1837" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1839" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1854" href="Cubical.HITs.SetTruncation.Properties.html#1818" class="Bound">x</a> <a id="1856" href="Cubical.HITs.SetTruncation.Properties.html#1831" class="Bound">y</a><a id="1857" class="Symbol">)))</a>
        <a id="1869" class="Symbol">(</a><a id="1870" href="Cubical.HITs.SetTruncation.Properties.html#1870" class="Bound">f</a> <a id="1872" class="Symbol">:</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Cubical.HITs.SetTruncation.Properties.html#1875" class="Bound">a</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.HITs.SetTruncation.Properties.html#1883" class="Bound">b</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1894" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1896" href="Cubical.HITs.SetTruncation.Properties.html#1875" class="Bound">a</a> <a id="1898" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1901" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1903" href="Cubical.HITs.SetTruncation.Properties.html#1883" class="Bound">b</a> <a id="1905" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="1907" class="Symbol">)</a>
        <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.HITs.SetTruncation.Properties.html#1918" class="Bound">x</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1924" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="1926" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1928" class="Symbol">)</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Cubical.HITs.SetTruncation.Properties.html#1931" class="Bound">y</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="1937" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="1939" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Cubical.HITs.SetTruncation.Properties.html#1770" class="Bound">C</a> <a id="1947" href="Cubical.HITs.SetTruncation.Properties.html#1918" class="Bound">x</a> <a id="1949" href="Cubical.HITs.SetTruncation.Properties.html#1931" class="Bound">y</a>
<a id="1951" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1957" href="Cubical.HITs.SetTruncation.Properties.html#1957" class="Bound">Cset</a> <a id="1962" href="Cubical.HITs.SetTruncation.Properties.html#1962" class="Bound">f</a> <a id="1964" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1966" href="Cubical.HITs.SetTruncation.Properties.html#1966" class="Bound">x</a> <a id="1968" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1971" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="1973" href="Cubical.HITs.SetTruncation.Properties.html#1973" class="Bound">y</a> <a id="1975" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Cubical.HITs.SetTruncation.Properties.html#1962" class="Bound">f</a> <a id="1982" href="Cubical.HITs.SetTruncation.Properties.html#1966" class="Bound">x</a> <a id="1984" href="Cubical.HITs.SetTruncation.Properties.html#1973" class="Bound">y</a>
<a id="1986" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="1992" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="1997" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="1999" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2001" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2003" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2015" href="Cubical.HITs.SetTruncation.Properties.html#2015" class="Bound">y</a> <a id="2017" href="Cubical.HITs.SetTruncation.Properties.html#2017" class="Bound">z</a> <a id="2019" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a> <a id="2021" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a> <a id="2023" href="Cubical.HITs.SetTruncation.Properties.html#2023" class="Bound">i</a> <a id="2025" href="Cubical.HITs.SetTruncation.Properties.html#2025" class="Bound">j</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">=</a>
  <a id="2032" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2057" class="Number">2</a> <a id="2059" class="Symbol">(λ</a> <a id="2062" href="Cubical.HITs.SetTruncation.Properties.html#2062" class="Bound">a</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2071" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2073" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2075" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2078" href="Cubical.HITs.SetTruncation.Properties.html#2062" class="Bound">a</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">_</a> <a id="2083" class="Symbol">_</a>
     <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2103" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2108" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="2110" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2112" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2114" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2116" class="Symbol">)</a> <a id="2118" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a><a id="2119" class="Symbol">)</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2134" href="Cubical.HITs.SetTruncation.Properties.html#1992" class="Bound">Cset</a> <a id="2139" href="Cubical.HITs.SetTruncation.Properties.html#1997" class="Bound">f</a> <a id="2141" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2143" href="Cubical.HITs.SetTruncation.Properties.html#2001" class="Bound">x</a> <a id="2145" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2147" class="Symbol">)</a> <a id="2149" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a><a id="2150" class="Symbol">)</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2161" href="Cubical.HITs.SetTruncation.Properties.html#2015" class="Bound">y</a> <a id="2163" href="Cubical.HITs.SetTruncation.Properties.html#2017" class="Bound">z</a> <a id="2165" href="Cubical.HITs.SetTruncation.Properties.html#2019" class="Bound">p</a> <a id="2167" href="Cubical.HITs.SetTruncation.Properties.html#2021" class="Bound">q</a><a id="2168" class="Symbol">)</a> <a id="2170" href="Cubical.HITs.SetTruncation.Properties.html#2023" class="Bound">i</a> <a id="2172" href="Cubical.HITs.SetTruncation.Properties.html#2025" class="Bound">j</a>
<a id="2174" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2180" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2185" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2196" href="Cubical.HITs.SetTruncation.Properties.html#2196" class="Bound">x</a> <a id="2198" href="Cubical.HITs.SetTruncation.Properties.html#2198" class="Bound">y</a> <a id="2200" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a> <a id="2202" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a> <a id="2204" href="Cubical.HITs.SetTruncation.Properties.html#2204" class="Bound">i</a> <a id="2206" href="Cubical.HITs.SetTruncation.Properties.html#2206" class="Bound">j</a><a id="2207" class="Symbol">)</a> <a id="2209" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a> <a id="2211" class="Symbol">=</a>
  <a id="2215" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="2240" class="Number">2</a> <a id="2242" class="Symbol">(λ</a> <a id="2245" href="Cubical.HITs.SetTruncation.Properties.html#2245" class="Bound">a</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2254" href="Cubical.HITs.SetTruncation.Properties.html#2245" class="Bound">a</a> <a id="2256" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">_</a> <a id="2261" class="Symbol">_</a>
    <a id="2267" class="Symbol">(</a><a id="2268" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2273" class="Symbol">(λ</a> <a id="2276" href="Cubical.HITs.SetTruncation.Properties.html#2276" class="Bound">a</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2286" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2291" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2293" href="Cubical.HITs.SetTruncation.Properties.html#2276" class="Bound">a</a> <a id="2295" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2296" class="Symbol">)</a> <a id="2298" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a><a id="2299" class="Symbol">)</a> <a id="2301" class="Symbol">(</a><a id="2302" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2307" class="Symbol">(λ</a> <a id="2310" href="Cubical.HITs.SetTruncation.Properties.html#2310" class="Bound">a</a> <a id="2312" class="Symbol">→</a> <a id="2314" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2320" href="Cubical.HITs.SetTruncation.Properties.html#2180" class="Bound">Cset</a> <a id="2325" href="Cubical.HITs.SetTruncation.Properties.html#2185" class="Bound">f</a> <a id="2327" href="Cubical.HITs.SetTruncation.Properties.html#2310" class="Bound">a</a> <a id="2329" href="Cubical.HITs.SetTruncation.Properties.html#2209" class="Bound">z</a><a id="2330" class="Symbol">)</a> <a id="2332" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="2344" href="Cubical.HITs.SetTruncation.Properties.html#2196" class="Bound">x</a> <a id="2346" href="Cubical.HITs.SetTruncation.Properties.html#2198" class="Bound">y</a> <a id="2348" href="Cubical.HITs.SetTruncation.Properties.html#2200" class="Bound">p</a> <a id="2350" href="Cubical.HITs.SetTruncation.Properties.html#2202" class="Bound">q</a><a id="2351" class="Symbol">)</a> <a id="2353" href="Cubical.HITs.SetTruncation.Properties.html#2204" class="Bound">i</a> <a id="2355" href="Cubical.HITs.SetTruncation.Properties.html#2206" class="Bound">j</a>

<a id="2358" class="Comment">-- Old version:</a>
<a id="2374" class="Comment">-- elim2 Cset f = elim (λ _ → isSetΠ (λ _ → Cset _ _))</a>
<a id="2429" class="Comment">--                     (λ a → elim (λ _ → Cset _ _) (f a))</a>

<a id="2489" class="Comment">-- TODO: generalize</a>
<a id="elim3"></a><a id="2509" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="2515" class="Symbol">:</a> <a id="2517" class="Symbol">{</a><a id="2518" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2524" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2526" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2529" class="Symbol">→</a> <a id="2531" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2533" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2535" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2542" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2544" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2554" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="2555" class="Symbol">}</a>
        <a id="2565" class="Symbol">(</a><a id="2566" href="Cubical.HITs.SetTruncation.Properties.html#2566" class="Bound">Dset</a> <a id="2571" class="Symbol">:</a> <a id="2573" class="Symbol">((</a><a id="2575" href="Cubical.HITs.SetTruncation.Properties.html#2575" class="Bound">x</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2581" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2583" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Cubical.HITs.SetTruncation.Properties.html#2588" class="Bound">y</a> <a id="2590" class="Symbol">:</a> <a id="2592" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2594" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2596" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2598" class="Symbol">)</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Cubical.HITs.SetTruncation.Properties.html#2601" class="Bound">z</a> <a id="2603" class="Symbol">:</a> <a id="2605" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2607" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2609" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2624" href="Cubical.HITs.SetTruncation.Properties.html#2575" class="Bound">x</a> <a id="2626" href="Cubical.HITs.SetTruncation.Properties.html#2588" class="Bound">y</a> <a id="2628" href="Cubical.HITs.SetTruncation.Properties.html#2601" class="Bound">z</a><a id="2629" class="Symbol">)))</a>
        <a id="2641" class="Symbol">(</a><a id="2642" href="Cubical.HITs.SetTruncation.Properties.html#2642" class="Bound">g</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Cubical.HITs.SetTruncation.Properties.html#2647" class="Bound">a</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Cubical.HITs.SetTruncation.Properties.html#2655" class="Bound">b</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.HITs.SetTruncation.Properties.html#2663" class="Bound">c</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2674" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2676" href="Cubical.HITs.SetTruncation.Properties.html#2647" class="Bound">a</a> <a id="2678" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2681" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2683" href="Cubical.HITs.SetTruncation.Properties.html#2655" class="Bound">b</a> <a id="2685" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="2688" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="2690" href="Cubical.HITs.SetTruncation.Properties.html#2663" class="Bound">c</a> <a id="2692" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="2694" class="Symbol">)</a>
        <a id="2704" class="Symbol">(</a><a id="2705" href="Cubical.HITs.SetTruncation.Properties.html#2705" class="Bound">x</a> <a id="2707" class="Symbol">:</a> <a id="2709" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2711" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2713" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2715" class="Symbol">)</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Cubical.HITs.SetTruncation.Properties.html#2718" class="Bound">y</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2724" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2726" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Cubical.HITs.SetTruncation.Properties.html#2731" class="Bound">z</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2737" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2739" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Cubical.HITs.SetTruncation.Properties.html#2518" class="Bound">D</a> <a id="2747" href="Cubical.HITs.SetTruncation.Properties.html#2705" class="Bound">x</a> <a id="2749" href="Cubical.HITs.SetTruncation.Properties.html#2718" class="Bound">y</a> <a id="2751" href="Cubical.HITs.SetTruncation.Properties.html#2731" class="Bound">z</a>
<a id="2753" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="2759" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2764" href="Cubical.HITs.SetTruncation.Properties.html#2764" class="Bound">g</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="2774" class="Symbol">(λ</a> <a id="2777" href="Cubical.HITs.SetTruncation.Properties.html#2777" class="Bound">_</a> <a id="2779" href="Cubical.HITs.SetTruncation.Properties.html#2779" class="Bound">_</a> <a id="2781" class="Symbol">→</a> <a id="2783" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="2790" class="Symbol">(λ</a> <a id="2793" href="Cubical.HITs.SetTruncation.Properties.html#2793" class="Bound">_</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2802" class="Symbol">_</a> <a id="2804" class="Symbol">_</a> <a id="2806" class="Symbol">_))</a>
                     <a id="2831" class="Symbol">(λ</a> <a id="2834" href="Cubical.HITs.SetTruncation.Properties.html#2834" class="Bound">a</a> <a id="2836" href="Cubical.HITs.SetTruncation.Properties.html#2836" class="Bound">b</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="2845" class="Symbol">(λ</a> <a id="2848" href="Cubical.HITs.SetTruncation.Properties.html#2848" class="Bound">_</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Cubical.HITs.SetTruncation.Properties.html#2759" class="Bound">Dset</a> <a id="2857" class="Symbol">_</a> <a id="2859" class="Symbol">_</a> <a id="2861" class="Symbol">_)</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Cubical.HITs.SetTruncation.Properties.html#2764" class="Bound">g</a> <a id="2867" href="Cubical.HITs.SetTruncation.Properties.html#2834" class="Bound">a</a> <a id="2869" href="Cubical.HITs.SetTruncation.Properties.html#2836" class="Bound">b</a><a id="2870" class="Symbol">))</a>

<a id="elim4"></a><a id="2874" href="Cubical.HITs.SetTruncation.Properties.html#2874" class="Function">elim4</a> <a id="2880" class="Symbol">:</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="2885" class="Symbol">:</a> <a id="2887" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2889" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2891" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2898" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2900" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2907" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2909" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2912" class="Symbol">→</a> <a id="2914" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2916" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="2918" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2928" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="2929" class="Symbol">}</a>
        <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.HITs.SetTruncation.Properties.html#2940" class="Bound">Eset</a> <a id="2945" class="Symbol">:</a> <a id="2947" class="Symbol">((</a><a id="2949" href="Cubical.HITs.SetTruncation.Properties.html#2949" class="Bound">w</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2955" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="2957" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2959" class="Symbol">)</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Cubical.HITs.SetTruncation.Properties.html#2962" class="Bound">x</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2968" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="2970" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2972" class="Symbol">)</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Cubical.HITs.SetTruncation.Properties.html#2975" class="Bound">y</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2981" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="2983" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Cubical.HITs.SetTruncation.Properties.html#2988" class="Bound">z</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="2994" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="2996" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="2998" class="Symbol">)</a>
              <a id="3014" class="Symbol">→</a> <a id="3016" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3025" href="Cubical.HITs.SetTruncation.Properties.html#2949" class="Bound">w</a> <a id="3027" href="Cubical.HITs.SetTruncation.Properties.html#2962" class="Bound">x</a> <a id="3029" href="Cubical.HITs.SetTruncation.Properties.html#2975" class="Bound">y</a> <a id="3031" href="Cubical.HITs.SetTruncation.Properties.html#2988" class="Bound">z</a><a id="3032" class="Symbol">)))</a>
        <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.HITs.SetTruncation.Properties.html#3045" class="Bound">g</a> <a id="3047" class="Symbol">:</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Cubical.HITs.SetTruncation.Properties.html#3050" class="Bound">a</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="3055" class="Symbol">)</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Cubical.HITs.SetTruncation.Properties.html#3058" class="Bound">b</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.HITs.SetTruncation.Properties.html#3066" class="Bound">c</a> <a id="3068" class="Symbol">:</a> <a id="3070" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Cubical.HITs.SetTruncation.Properties.html#3074" class="Bound">d</a> <a id="3076" class="Symbol">:</a> <a id="3078" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3085" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3087" href="Cubical.HITs.SetTruncation.Properties.html#3050" class="Bound">a</a> <a id="3089" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3092" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3094" href="Cubical.HITs.SetTruncation.Properties.html#3058" class="Bound">b</a> <a id="3096" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3099" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3101" href="Cubical.HITs.SetTruncation.Properties.html#3066" class="Bound">c</a> <a id="3103" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="3106" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="3108" href="Cubical.HITs.SetTruncation.Properties.html#3074" class="Bound">d</a> <a id="3110" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="3112" class="Symbol">)</a>
        <a id="3122" class="Symbol">(</a><a id="3123" href="Cubical.HITs.SetTruncation.Properties.html#3123" class="Bound">w</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3129" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="3131" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Cubical.HITs.SetTruncation.Properties.html#3136" class="Bound">x</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3142" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="3144" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3146" class="Symbol">)</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.HITs.SetTruncation.Properties.html#3149" class="Bound">y</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3155" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="3157" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3159" class="Symbol">)</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Cubical.HITs.SetTruncation.Properties.html#3162" class="Bound">z</a> <a id="3164" class="Symbol">:</a> <a id="3166" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="3168" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="3170" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Cubical.HITs.SetTruncation.Properties.html#2883" class="Bound">E</a> <a id="3178" href="Cubical.HITs.SetTruncation.Properties.html#3123" class="Bound">w</a> <a id="3180" href="Cubical.HITs.SetTruncation.Properties.html#3136" class="Bound">x</a> <a id="3182" href="Cubical.HITs.SetTruncation.Properties.html#3149" class="Bound">y</a> <a id="3184" href="Cubical.HITs.SetTruncation.Properties.html#3162" class="Bound">z</a>
<a id="3186" href="Cubical.HITs.SetTruncation.Properties.html#2874" class="Function">elim4</a> <a id="3192" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3197" href="Cubical.HITs.SetTruncation.Properties.html#3197" class="Bound">g</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Cubical.HITs.SetTruncation.Properties.html#2509" class="Function">elim3</a> <a id="3207" class="Symbol">(λ</a> <a id="3210" href="Cubical.HITs.SetTruncation.Properties.html#3210" class="Bound">_</a> <a id="3212" href="Cubical.HITs.SetTruncation.Properties.html#3212" class="Bound">_</a> <a id="3214" href="Cubical.HITs.SetTruncation.Properties.html#3214" class="Bound">_</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="3225" class="Symbol">λ</a> <a id="3227" href="Cubical.HITs.SetTruncation.Properties.html#3227" class="Bound">_</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3236" class="Symbol">_</a> <a id="3238" class="Symbol">_</a> <a id="3240" class="Symbol">_</a> <a id="3242" class="Symbol">_)</a>
                     <a id="3266" class="Symbol">λ</a> <a id="3268" href="Cubical.HITs.SetTruncation.Properties.html#3268" class="Bound">a</a> <a id="3270" href="Cubical.HITs.SetTruncation.Properties.html#3270" class="Bound">b</a> <a id="3272" href="Cubical.HITs.SetTruncation.Properties.html#3272" class="Bound">c</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="3281" class="Symbol">(λ</a> <a id="3284" href="Cubical.HITs.SetTruncation.Properties.html#3284" class="Bound">_</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Cubical.HITs.SetTruncation.Properties.html#3192" class="Bound">Eset</a> <a id="3293" class="Symbol">_</a> <a id="3295" class="Symbol">_</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.HITs.SetTruncation.Properties.html#3197" class="Bound">g</a> <a id="3305" href="Cubical.HITs.SetTruncation.Properties.html#3268" class="Bound">a</a> <a id="3307" href="Cubical.HITs.SetTruncation.Properties.html#3270" class="Bound">b</a> <a id="3309" href="Cubical.HITs.SetTruncation.Properties.html#3272" class="Bound">c</a><a id="3310" class="Symbol">)</a>


<a id="3314" class="Comment">-- the recursor for maps into groupoids following the &quot;HIT proof&quot; in:</a>
<a id="3384" class="Comment">-- https://arxiv.org/abs/1507.01150</a>
<a id="3420" class="Comment">-- i.e. for any type A and groupoid B we can construct a map ∥ A ∥₂ → B</a>
<a id="3492" class="Comment">-- from a map A → B satisfying the condition</a>
<a id="3537" class="Comment">--    ∀ (a b : A) (p q : a ≡ b) → cong f p ≡ cong f q</a>
<a id="3591" class="Comment">-- TODO: prove that this is an equivalence</a>
<a id="3634" class="Keyword">module</a> <a id="rec→Gpd"></a><a id="3641" href="Cubical.HITs.SetTruncation.Properties.html#3641" class="Module">rec→Gpd</a> <a id="3649" class="Symbol">{</a><a id="3650" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3652" class="Symbol">:</a> <a id="3654" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3659" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="3660" class="Symbol">}</a> <a id="3662" class="Symbol">{</a><a id="3663" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3672" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="3674" class="Symbol">}</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="3682" class="Symbol">:</a> <a id="3684" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3695" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3705" class="Symbol">→</a> <a id="3707" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a><a id="3708" class="Symbol">)</a>
               <a id="3725" class="Symbol">(</a><a id="3726" href="Cubical.HITs.SetTruncation.Properties.html#3726" class="Bound">congFConst</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">∀</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Cubical.HITs.SetTruncation.Properties.html#3742" class="Bound">a</a> <a id="3744" href="Cubical.HITs.SetTruncation.Properties.html#3744" class="Bound">b</a> <a id="3746" class="Symbol">:</a> <a id="3748" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3749" class="Symbol">)</a> <a id="3751" class="Symbol">(</a><a id="3752" href="Cubical.HITs.SetTruncation.Properties.html#3752" class="Bound">p</a> <a id="3754" href="Cubical.HITs.SetTruncation.Properties.html#3754" class="Bound">q</a> <a id="3756" class="Symbol">:</a> <a id="3758" href="Cubical.HITs.SetTruncation.Properties.html#3742" class="Bound">a</a> <a id="3760" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3762" href="Cubical.HITs.SetTruncation.Properties.html#3744" class="Bound">b</a><a id="3763" class="Symbol">)</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3772" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3774" href="Cubical.HITs.SetTruncation.Properties.html#3752" class="Bound">p</a> <a id="3776" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3783" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="3785" href="Cubical.HITs.SetTruncation.Properties.html#3754" class="Bound">q</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Keyword">where</a>

 <a id="3796" class="Keyword">data</a> <a id="rec→Gpd.H"></a><a id="3801" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3810" href="Cubical.HITs.SetTruncation.Properties.html#3659" class="Bound">ℓ</a> <a id="3812" class="Keyword">where</a>
  <a id="rec→Gpd.H.η"></a><a id="3820" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3822" class="Symbol">:</a> <a id="3824" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="3826" class="Symbol">→</a> <a id="3828" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
  <a id="rec→Gpd.H.ε"></a><a id="3832" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="3834" class="Symbol">:</a> <a id="3836" class="Symbol">∀</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3841" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3852" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3854" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3856" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3858" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3865" href="Cubical.HITs.SetTruncation.Properties.html#3839" class="Bound">a</a> <a id="3867" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3869" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3871" href="Cubical.HITs.SetTruncation.Properties.html#3841" class="Bound">b</a> <a id="3873" class="Comment">-- prop. trunc. of a≡b</a>
  <a id="rec→Gpd.H.δ"></a><a id="3898" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="3900" class="Symbol">:</a> <a id="3902" class="Symbol">∀</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3907" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="3912" class="Symbol">)</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a> <a id="3917" class="Symbol">:</a> <a id="3919" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3921" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3923" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a><a id="3924" class="Symbol">)</a> <a id="3926" class="Symbol">→</a> <a id="3928" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="3930" href="Cubical.HITs.SetTruncation.Properties.html#3905" class="Bound">a</a> <a id="3932" href="Cubical.HITs.SetTruncation.Properties.html#3907" class="Bound">b</a> <a id="3934" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3936" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a> <a id="3938" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3941" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3943" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3948" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="3950" href="Cubical.HITs.SetTruncation.Properties.html#3915" class="Bound">p</a>
  <a id="rec→Gpd.H.gtrunc"></a><a id="3954" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="3974" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>

 <a id="3978" class="Comment">-- write elimination principle for H</a>
 <a id="4016" class="Keyword">module</a> <a id="rec→Gpd.Helim"></a><a id="4023" href="Cubical.HITs.SetTruncation.Properties.html#4023" class="Module">Helim</a> <a id="4029" class="Symbol">{</a><a id="4030" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4032" class="Symbol">:</a> <a id="4034" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="4036" class="Symbol">→</a> <a id="4038" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4043" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="4046" class="Symbol">}</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.HITs.SetTruncation.Properties.html#4049" class="Bound">Pgpd</a> <a id="4054" class="Symbol">:</a> <a id="4056" class="Symbol">∀</a> <a id="4058" href="Cubical.HITs.SetTruncation.Properties.html#4058" class="Bound">h</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4076" href="Cubical.HITs.SetTruncation.Properties.html#4058" class="Bound">h</a><a id="4077" class="Symbol">))</a>
              <a id="4094" class="Symbol">(</a><a id="4095" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4098" class="Symbol">:</a> <a id="4100" class="Symbol">(</a><a id="4101" href="Cubical.HITs.SetTruncation.Properties.html#4101" class="Bound">a</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">→</a> <a id="4110" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="4115" href="Cubical.HITs.SetTruncation.Properties.html#4101" class="Bound">a</a><a id="4116" class="Symbol">))</a>
              <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4137" class="Symbol">:</a> <a id="4139" class="Symbol">∀</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4144" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4146" class="Symbol">:</a> <a id="4148" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4149" class="Symbol">)</a> <a id="4151" class="Symbol">(</a><a id="4152" href="Cubical.HITs.SetTruncation.Properties.html#4152" class="Bound">∣p∣₁</a> <a id="4157" class="Symbol">:</a> <a id="4159" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4161" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4163" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4165" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4167" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="4169" class="Symbol">)</a>
                  <a id="4189" class="Symbol">→</a> <a id="4191" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4197" class="Symbol">(λ</a> <a id="4200" href="Cubical.HITs.SetTruncation.Properties.html#4200" class="Bound">i</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="4209" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a> <a id="4211" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a> <a id="4213" href="Cubical.HITs.SetTruncation.Properties.html#4152" class="Bound">∣p∣₁</a> <a id="4218" href="Cubical.HITs.SetTruncation.Properties.html#4200" class="Bound">i</a><a id="4219" class="Symbol">))</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4226" href="Cubical.HITs.SetTruncation.Properties.html#4142" class="Bound">a</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4233" href="Cubical.HITs.SetTruncation.Properties.html#4144" class="Bound">b</a><a id="4234" class="Symbol">))</a>
              <a id="4251" class="Symbol">(</a><a id="4252" href="Cubical.HITs.SetTruncation.Properties.html#4252" class="Bound">δ*</a> <a id="4255" class="Symbol">:</a> <a id="4257" class="Symbol">∀</a> <a id="4259" class="Symbol">(</a><a id="4260" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4262" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4276" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4278" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a><a id="4279" class="Symbol">)</a>
                  <a id="4299" class="Symbol">→</a> <a id="4301" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4307" class="Symbol">(λ</a> <a id="4310" href="Cubical.HITs.SetTruncation.Properties.html#4310" class="Bound">i</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="4320" class="Symbol">(λ</a> <a id="4323" href="Cubical.HITs.SetTruncation.Properties.html#4323" class="Bound">j</a> <a id="4325" class="Symbol">→</a> <a id="4327" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="4332" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4334" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4336" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4338" href="Cubical.HITs.SetTruncation.Properties.html#4310" class="Bound">i</a> <a id="4340" href="Cubical.HITs.SetTruncation.Properties.html#4323" class="Bound">j</a><a id="4341" class="Symbol">))</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4348" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4355" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a><a id="4356" class="Symbol">))</a>
                          <a id="4385" class="Symbol">(</a><a id="4386" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4389" href="Cubical.HITs.SetTruncation.Properties.html#4260" class="Bound">a</a> <a id="4391" href="Cubical.HITs.SetTruncation.Properties.html#4262" class="Bound">b</a> <a id="4393" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4395" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a> <a id="4397" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4407" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4410" href="Cubical.HITs.SetTruncation.Properties.html#4270" class="Bound">p</a><a id="4411" class="Symbol">))</a> <a id="4414" class="Keyword">where</a>

  <a id="rec→Gpd.Helim.fun"></a><a id="4423" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4427" class="Symbol">:</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Cubical.HITs.SetTruncation.Properties.html#4430" class="Bound">h</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="4435" class="Symbol">)</a> <a id="4437" class="Symbol">→</a> <a id="4439" href="Cubical.HITs.SetTruncation.Properties.html#4030" class="Bound">P</a> <a id="4441" href="Cubical.HITs.SetTruncation.Properties.html#4430" class="Bound">h</a>
  <a id="4445" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="4452" href="Cubical.HITs.SetTruncation.Properties.html#4452" class="Bound">a</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">=</a> <a id="4457" href="Cubical.HITs.SetTruncation.Properties.html#4095" class="Bound">η*</a> <a id="4460" href="Cubical.HITs.SetTruncation.Properties.html#4452" class="Bound">a</a>
  <a id="4464" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="4471" href="Cubical.HITs.SetTruncation.Properties.html#4471" class="Bound">a</a> <a id="4473" href="Cubical.HITs.SetTruncation.Properties.html#4473" class="Bound">b</a> <a id="4475" href="Cubical.HITs.SetTruncation.Properties.html#4475" class="Bound">∣p∣₁</a> <a id="4480" href="Cubical.HITs.SetTruncation.Properties.html#4480" class="Bound">i</a><a id="4481" class="Symbol">)</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="Cubical.HITs.SetTruncation.Properties.html#4134" class="Bound">ε*</a> <a id="4488" href="Cubical.HITs.SetTruncation.Properties.html#4471" class="Bound">a</a> <a id="4490" href="Cubical.HITs.SetTruncation.Properties.html#4473" class="Bound">b</a> <a id="4492" href="Cubical.HITs.SetTruncation.Properties.html#4475" class="Bound">∣p∣₁</a> <a id="4497" href="Cubical.HITs.SetTruncation.Properties.html#4480" class="Bound">i</a>
  <a id="4501" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4505" class="Symbol">(</a><a id="4506" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="4508" href="Cubical.HITs.SetTruncation.Properties.html#4508" class="Bound">a</a> <a id="4510" href="Cubical.HITs.SetTruncation.Properties.html#4510" class="Bound">b</a> <a id="4512" href="Cubical.HITs.SetTruncation.Properties.html#4512" class="Bound">p</a> <a id="4514" href="Cubical.HITs.SetTruncation.Properties.html#4514" class="Bound">i</a> <a id="4516" href="Cubical.HITs.SetTruncation.Properties.html#4516" class="Bound">j</a><a id="4517" class="Symbol">)</a> <a id="4519" class="Symbol">=</a> <a id="4521" href="Cubical.HITs.SetTruncation.Properties.html#4252" class="Bound">δ*</a> <a id="4524" href="Cubical.HITs.SetTruncation.Properties.html#4508" class="Bound">a</a> <a id="4526" href="Cubical.HITs.SetTruncation.Properties.html#4510" class="Bound">b</a> <a id="4528" href="Cubical.HITs.SetTruncation.Properties.html#4512" class="Bound">p</a> <a id="4530" href="Cubical.HITs.SetTruncation.Properties.html#4514" class="Bound">i</a> <a id="4532" href="Cubical.HITs.SetTruncation.Properties.html#4516" class="Bound">j</a>
  <a id="4536" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="4548" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a> <a id="4550" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a> <a id="4552" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a> <a id="4554" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a> <a id="4556" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a> <a id="4558" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a> <a id="4560" href="Cubical.HITs.SetTruncation.Properties.html#4560" class="Bound">i</a> <a id="4562" href="Cubical.HITs.SetTruncation.Properties.html#4562" class="Bound">j</a> <a id="4564" href="Cubical.HITs.SetTruncation.Properties.html#4564" class="Bound">k</a><a id="4565" class="Symbol">)</a> <a id="4567" class="Symbol">=</a> <a id="4569" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="4594" class="Number">3</a> <a id="4596" href="Cubical.HITs.SetTruncation.Properties.html#4049" class="Bound">Pgpd</a>
                                   <a id="4636" class="Symbol">(</a><a id="4637" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4641" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">(</a><a id="4645" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4649" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a><a id="4650" class="Symbol">)</a>
                                   <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4693" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4697" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4706" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a> <a id="4710" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a><a id="4711" class="Symbol">)</a>
                                   <a id="4748" class="Symbol">(</a><a id="4749" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4760" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a><a id="4763" class="Symbol">)</a> <a id="4765" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a><a id="4766" class="Symbol">)</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4774" class="Symbol">(</a><a id="4775" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4780" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">fun</a><a id="4783" class="Symbol">)</a> <a id="4785" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a><a id="4786" class="Symbol">)</a>
                                   <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="4831" href="Cubical.HITs.SetTruncation.Properties.html#4548" class="Bound">x</a> <a id="4833" href="Cubical.HITs.SetTruncation.Properties.html#4550" class="Bound">y</a> <a id="4835" href="Cubical.HITs.SetTruncation.Properties.html#4552" class="Bound">p</a> <a id="4837" href="Cubical.HITs.SetTruncation.Properties.html#4554" class="Bound">q</a> <a id="4839" href="Cubical.HITs.SetTruncation.Properties.html#4556" class="Bound">α</a> <a id="4841" href="Cubical.HITs.SetTruncation.Properties.html#4558" class="Bound">β</a><a id="4842" class="Symbol">)</a> <a id="4844" href="Cubical.HITs.SetTruncation.Properties.html#4560" class="Bound">i</a> <a id="4846" href="Cubical.HITs.SetTruncation.Properties.html#4562" class="Bound">j</a> <a id="4848" href="Cubical.HITs.SetTruncation.Properties.html#4564" class="Bound">k</a>

 <a id="4852" class="Keyword">module</a> <a id="rec→Gpd.Hrec"></a><a id="4859" href="Cubical.HITs.SetTruncation.Properties.html#4859" class="Module">Hrec</a> <a id="4864" class="Symbol">{</a><a id="4865" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4874" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="4877" class="Symbol">}</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Cubical.HITs.SetTruncation.Properties.html#4880" class="Bound">Cgpd</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Cubical.Foundations.Prelude.html#15641" class="Function">isGroupoid</a> <a id="4898" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a><a id="4899" class="Symbol">)</a>
             <a id="4914" class="Symbol">(</a><a id="4915" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="4922" class="Symbol">→</a> <a id="4924" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a><a id="4925" class="Symbol">)</a>
             <a id="4940" class="Symbol">(</a><a id="4941" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="4944" class="Symbol">:</a> <a id="4946" class="Symbol">∀</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4951" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Symbol">→</a> <a id="4960" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="4962" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4964" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4966" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a> <a id="4968" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="4971" class="Symbol">→</a> <a id="4973" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4976" href="Cubical.HITs.SetTruncation.Properties.html#4949" class="Bound">a</a> <a id="4978" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4980" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="4983" href="Cubical.HITs.SetTruncation.Properties.html#4951" class="Bound">b</a><a id="4984" class="Symbol">)</a>
             <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.HITs.SetTruncation.Properties.html#5000" class="Bound">δ*</a> <a id="5003" class="Symbol">:</a> <a id="5005" class="Symbol">∀</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5010" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="5015" class="Symbol">)</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a> <a id="5020" class="Symbol">:</a> <a id="5022" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5024" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5026" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a><a id="5027" class="Symbol">)</a> <a id="5029" class="Symbol">→</a> <a id="5031" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="5034" href="Cubical.HITs.SetTruncation.Properties.html#5008" class="Bound">a</a> <a id="5036" href="Cubical.HITs.SetTruncation.Properties.html#5010" class="Bound">b</a> <a id="5038" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5040" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a> <a id="5042" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5045" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5047" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5052" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="5055" href="Cubical.HITs.SetTruncation.Properties.html#5018" class="Bound">p</a><a id="5056" class="Symbol">)</a> <a id="5058" class="Keyword">where</a>

  <a id="rec→Gpd.Hrec.fun"></a><a id="5067" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5071" class="Symbol">:</a> <a id="5073" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Cubical.HITs.SetTruncation.Properties.html#4865" class="Bound">C</a>
  <a id="5081" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="5088" href="Cubical.HITs.SetTruncation.Properties.html#5088" class="Bound">a</a><a id="5089" class="Symbol">)</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="Cubical.HITs.SetTruncation.Properties.html#4915" class="Bound">η*</a> <a id="5096" href="Cubical.HITs.SetTruncation.Properties.html#5088" class="Bound">a</a>
  <a id="5100" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5104" class="Symbol">(</a><a id="5105" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="5107" href="Cubical.HITs.SetTruncation.Properties.html#5107" class="Bound">a</a> <a id="5109" href="Cubical.HITs.SetTruncation.Properties.html#5109" class="Bound">b</a> <a id="5111" href="Cubical.HITs.SetTruncation.Properties.html#5111" class="Bound">∣p∣₁</a> <a id="5116" href="Cubical.HITs.SetTruncation.Properties.html#5116" class="Bound">i</a><a id="5117" class="Symbol">)</a> <a id="5119" class="Symbol">=</a> <a id="5121" href="Cubical.HITs.SetTruncation.Properties.html#4941" class="Bound">ε*</a> <a id="5124" href="Cubical.HITs.SetTruncation.Properties.html#5107" class="Bound">a</a> <a id="5126" href="Cubical.HITs.SetTruncation.Properties.html#5109" class="Bound">b</a> <a id="5128" href="Cubical.HITs.SetTruncation.Properties.html#5111" class="Bound">∣p∣₁</a> <a id="5133" href="Cubical.HITs.SetTruncation.Properties.html#5116" class="Bound">i</a>
  <a id="5137" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5141" class="Symbol">(</a><a id="5142" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="5144" href="Cubical.HITs.SetTruncation.Properties.html#5144" class="Bound">a</a> <a id="5146" href="Cubical.HITs.SetTruncation.Properties.html#5146" class="Bound">b</a> <a id="5148" href="Cubical.HITs.SetTruncation.Properties.html#5148" class="Bound">p</a> <a id="5150" href="Cubical.HITs.SetTruncation.Properties.html#5150" class="Bound">i</a> <a id="5152" href="Cubical.HITs.SetTruncation.Properties.html#5152" class="Bound">j</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="Cubical.HITs.SetTruncation.Properties.html#5000" class="Bound">δ*</a> <a id="5160" href="Cubical.HITs.SetTruncation.Properties.html#5144" class="Bound">a</a> <a id="5162" href="Cubical.HITs.SetTruncation.Properties.html#5146" class="Bound">b</a> <a id="5164" href="Cubical.HITs.SetTruncation.Properties.html#5148" class="Bound">p</a> <a id="5166" href="Cubical.HITs.SetTruncation.Properties.html#5150" class="Bound">i</a> <a id="5168" href="Cubical.HITs.SetTruncation.Properties.html#5152" class="Bound">j</a>
  <a id="5172" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="5184" href="Cubical.HITs.SetTruncation.Properties.html#5184" class="Bound">x</a> <a id="5186" href="Cubical.HITs.SetTruncation.Properties.html#5186" class="Bound">y</a> <a id="5188" href="Cubical.HITs.SetTruncation.Properties.html#5188" class="Bound">p</a> <a id="5190" href="Cubical.HITs.SetTruncation.Properties.html#5190" class="Bound">q</a> <a id="5192" href="Cubical.HITs.SetTruncation.Properties.html#5192" class="Bound">α</a> <a id="5194" href="Cubical.HITs.SetTruncation.Properties.html#5194" class="Bound">β</a> <a id="5196" href="Cubical.HITs.SetTruncation.Properties.html#5196" class="Bound">i</a> <a id="5198" href="Cubical.HITs.SetTruncation.Properties.html#5198" class="Bound">j</a> <a id="5200" href="Cubical.HITs.SetTruncation.Properties.html#5200" class="Bound">k</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Cubical.HITs.SetTruncation.Properties.html#4880" class="Bound">Cgpd</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5215" href="Cubical.HITs.SetTruncation.Properties.html#5184" class="Bound">x</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5223" href="Cubical.HITs.SetTruncation.Properties.html#5186" class="Bound">y</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5232" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5236" href="Cubical.HITs.SetTruncation.Properties.html#5188" class="Bound">p</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5245" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a> <a id="5249" href="Cubical.HITs.SetTruncation.Properties.html#5190" class="Bound">q</a><a id="5250" class="Symbol">)</a>
                                   <a id="5287" class="Symbol">(</a><a id="5288" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5293" class="Symbol">(</a><a id="5294" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5299" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a><a id="5302" class="Symbol">)</a> <a id="5304" href="Cubical.HITs.SetTruncation.Properties.html#5192" class="Bound">α</a><a id="5305" class="Symbol">)</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5313" class="Symbol">(</a><a id="5314" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5319" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">fun</a><a id="5322" class="Symbol">)</a> <a id="5324" href="Cubical.HITs.SetTruncation.Properties.html#5194" class="Bound">β</a><a id="5325" class="Symbol">)</a> <a id="5327" href="Cubical.HITs.SetTruncation.Properties.html#5196" class="Bound">i</a> <a id="5329" href="Cubical.HITs.SetTruncation.Properties.html#5198" class="Bound">j</a> <a id="5331" href="Cubical.HITs.SetTruncation.Properties.html#5200" class="Bound">k</a>

 <a id="5335" class="Keyword">module</a> <a id="rec→Gpd.HelimProp"></a><a id="5342" href="Cubical.HITs.SetTruncation.Properties.html#5342" class="Module">HelimProp</a> <a id="5352" class="Symbol">{</a><a id="5353" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5359" class="Symbol">→</a> <a id="5361" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5366" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="5369" class="Symbol">}</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5378" class="Symbol">:</a> <a id="5380" class="Symbol">∀</a> <a id="5382" href="Cubical.HITs.SetTruncation.Properties.html#5382" class="Bound">h</a> <a id="5384" class="Symbol">→</a> <a id="5386" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5396" href="Cubical.HITs.SetTruncation.Properties.html#5382" class="Bound">h</a><a id="5397" class="Symbol">))</a>
                  <a id="5418" class="Symbol">(</a><a id="5419" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5422" class="Symbol">:</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Cubical.HITs.SetTruncation.Properties.html#5425" class="Bound">a</a> <a id="5427" class="Symbol">:</a> <a id="5429" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="5430" class="Symbol">)</a> <a id="5432" class="Symbol">→</a> <a id="5434" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="5439" href="Cubical.HITs.SetTruncation.Properties.html#5425" class="Bound">a</a><a id="5440" class="Symbol">))</a> <a id="5443" class="Keyword">where</a>

  <a id="rec→Gpd.HelimProp.fun"></a><a id="5452" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">fun</a> <a id="5456" class="Symbol">:</a> <a id="5458" class="Symbol">∀</a> <a id="5460" href="Cubical.HITs.SetTruncation.Properties.html#5460" class="Bound">h</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5466" href="Cubical.HITs.SetTruncation.Properties.html#5460" class="Bound">h</a>
  <a id="5470" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">fun</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">Helim.fun</a> <a id="5486" class="Symbol">(λ</a> <a id="5489" href="Cubical.HITs.SetTruncation.Properties.html#5489" class="Bound">_</a> <a id="5491" class="Symbol">→</a> <a id="5493" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5531" class="Symbol">_)))</a> <a id="5536" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a>
                  <a id="5557" class="Symbol">(λ</a> <a id="5560" href="Cubical.HITs.SetTruncation.Properties.html#5560" class="Bound">a</a> <a id="5562" href="Cubical.HITs.SetTruncation.Properties.html#5562" class="Bound">b</a> <a id="5564" href="Cubical.HITs.SetTruncation.Properties.html#5564" class="Bound">∣p∣₁</a> <a id="5569" class="Symbol">→</a> <a id="5571" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="5596" class="Number">1</a> <a id="5598" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5604" class="Symbol">_</a> <a id="5606" class="Symbol">_</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="5611" href="Cubical.HITs.SetTruncation.Properties.html#5560" class="Bound">a</a> <a id="5613" href="Cubical.HITs.SetTruncation.Properties.html#5562" class="Bound">b</a> <a id="5615" href="Cubical.HITs.SetTruncation.Properties.html#5564" class="Bound">∣p∣₁</a><a id="5619" class="Symbol">))</a>
                   <a id="5641" class="Symbol">λ</a> <a id="5643" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a> <a id="5645" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a> <a id="5647" href="Cubical.HITs.SetTruncation.Properties.html#5647" class="Bound">p</a> <a id="5649" class="Symbol">→</a> <a id="5651" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="5676" class="Number">1</a>
                              <a id="5708" class="Symbol">{</a><a id="5709" class="Argument">B</a> <a id="5711" class="Symbol">=</a> <a id="5713" class="Symbol">λ</a> <a id="5715" href="Cubical.HITs.SetTruncation.Properties.html#5715" class="Bound">p</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5725" class="Symbol">(λ</a> <a id="5728" href="Cubical.HITs.SetTruncation.Properties.html#5728" class="Bound">i</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Cubical.HITs.SetTruncation.Properties.html#5353" class="Bound">P</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Cubical.HITs.SetTruncation.Properties.html#5715" class="Bound">p</a> <a id="5737" href="Cubical.HITs.SetTruncation.Properties.html#5728" class="Bound">i</a><a id="5738" class="Symbol">))</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5745" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a><a id="5746" class="Symbol">)</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Cubical.HITs.SetTruncation.Properties.html#5419" class="Bound">η*</a> <a id="5752" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a><a id="5753" class="Symbol">)}</a>
                              <a id="5786" class="Symbol">(λ</a> <a id="5789" href="Cubical.HITs.SetTruncation.Properties.html#5789" class="Bound">_</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="Cubical.Foundations.HLevels.html#11552" class="Function">isOfHLevelPathP</a> <a id="5809" class="Number">1</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Cubical.HITs.SetTruncation.Properties.html#5372" class="Bound">Pprop</a> <a id="5818" class="Symbol">_)</a> <a id="5821" class="Symbol">_</a> <a id="5823" class="Symbol">_)</a> <a id="5826" class="Symbol">_</a> <a id="5828" class="Symbol">_</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="5833" href="Cubical.HITs.SetTruncation.Properties.html#5643" class="Bound">a</a> <a id="5835" href="Cubical.HITs.SetTruncation.Properties.html#5645" class="Bound">b</a> <a id="5837" href="Cubical.HITs.SetTruncation.Properties.html#5647" class="Bound">p</a><a id="5838" class="Symbol">)</a>

 <a id="5842" class="Comment">-- The main trick: eliminating into hsets is easy</a>
 <a id="5893" class="Comment">-- i.e. H has the universal property of set truncation...</a>
 <a id="5952" class="Keyword">module</a> <a id="rec→Gpd.HelimSet"></a><a id="5959" href="Cubical.HITs.SetTruncation.Properties.html#5959" class="Module">HelimSet</a> <a id="5968" class="Symbol">{</a><a id="5969" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="5971" class="Symbol">:</a> <a id="5973" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="5975" class="Symbol">→</a> <a id="5977" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5982" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="5985" class="Symbol">}</a> <a id="5987" class="Symbol">(</a><a id="5988" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="5993" class="Symbol">:</a> <a id="5995" class="Symbol">∀</a> <a id="5997" href="Cubical.HITs.SetTruncation.Properties.html#5997" class="Bound">h</a> <a id="5999" class="Symbol">→</a> <a id="6001" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6007" class="Symbol">(</a><a id="6008" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6010" href="Cubical.HITs.SetTruncation.Properties.html#5997" class="Bound">h</a><a id="6011" class="Symbol">))</a>
                 <a id="6031" class="Symbol">(</a><a id="6032" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6035" class="Symbol">:</a> <a id="6037" class="Symbol">∀</a> <a id="6039" href="Cubical.HITs.SetTruncation.Properties.html#6039" class="Bound">a</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6045" class="Symbol">(</a><a id="6046" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="6048" href="Cubical.HITs.SetTruncation.Properties.html#6039" class="Bound">a</a><a id="6049" class="Symbol">))</a> <a id="6052" class="Keyword">where</a>

  <a id="rec→Gpd.HelimSet.fun"></a><a id="6061" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">fun</a> <a id="6065" class="Symbol">:</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.HITs.SetTruncation.Properties.html#6068" class="Bound">h</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="6073" class="Symbol">)</a> <a id="6075" class="Symbol">→</a> <a id="6077" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6079" href="Cubical.HITs.SetTruncation.Properties.html#6068" class="Bound">h</a>
  <a id="6083" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">fun</a> <a id="6087" class="Symbol">=</a> <a id="6089" href="Cubical.HITs.SetTruncation.Properties.html#4423" class="Function">Helim.fun</a> <a id="6099" class="Symbol">(λ</a> <a id="6102" href="Cubical.HITs.SetTruncation.Properties.html#6102" class="Bound">_</a> <a id="6104" class="Symbol">→</a> <a id="6106" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6129" class="Symbol">_))</a> <a id="6133" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6136" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a>
                   <a id="6158" class="Symbol">λ</a> <a id="6160" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a> <a id="6162" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a> <a id="6164" href="Cubical.HITs.SetTruncation.Properties.html#6164" class="Bound">p</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="6193" class="Number">1</a>
                             <a id="6224" class="Symbol">{</a><a id="6225" class="Argument">B</a> <a id="6227" class="Symbol">=</a> <a id="6229" class="Symbol">λ</a> <a id="6231" href="Cubical.HITs.SetTruncation.Properties.html#6231" class="Bound">p</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6241" class="Symbol">(λ</a> <a id="6244" href="Cubical.HITs.SetTruncation.Properties.html#6244" class="Bound">i</a> <a id="6246" class="Symbol">→</a> <a id="6248" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Cubical.HITs.SetTruncation.Properties.html#6231" class="Bound">p</a> <a id="6253" href="Cubical.HITs.SetTruncation.Properties.html#6244" class="Bound">i</a><a id="6254" class="Symbol">))</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6261" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a><a id="6262" class="Symbol">)</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6268" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a><a id="6269" class="Symbol">)}</a>
                             <a id="6301" class="Symbol">(λ</a> <a id="6304" href="Cubical.HITs.SetTruncation.Properties.html#6304" class="Bound">_</a> <a id="6306" class="Symbol">→</a> <a id="6308" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="6325" class="Number">1</a> <a id="6327" class="Symbol">(</a><a id="6328" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6333" class="Symbol">_)</a> <a id="6336" class="Symbol">_</a> <a id="6338" class="Symbol">_)</a> <a id="6341" class="Symbol">_</a> <a id="6343" class="Symbol">_</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="6348" href="Cubical.HITs.SetTruncation.Properties.html#6160" class="Bound">a</a> <a id="6350" href="Cubical.HITs.SetTruncation.Properties.html#6162" class="Bound">b</a> <a id="6352" href="Cubical.HITs.SetTruncation.Properties.html#6164" class="Bound">p</a><a id="6353" class="Symbol">)</a>
   <a id="6358" class="Keyword">where</a>
   <a id="6367" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a> <a id="6370" class="Symbol">:</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6375" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6377" class="Symbol">:</a> <a id="6379" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="6380" class="Symbol">)</a> <a id="6382" class="Symbol">(</a><a id="6383" href="Cubical.HITs.SetTruncation.Properties.html#6383" class="Bound">∣p∣₁</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6392" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6394" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6396" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6398" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6410" class="Symbol">(λ</a> <a id="6413" href="Cubical.HITs.SetTruncation.Properties.html#6413" class="Bound">i</a> <a id="6415" class="Symbol">→</a> <a id="6417" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6419" class="Symbol">(</a><a id="6420" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="6422" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a> <a id="6424" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a> <a id="6426" href="Cubical.HITs.SetTruncation.Properties.html#6383" class="Bound">∣p∣₁</a> <a id="6431" href="Cubical.HITs.SetTruncation.Properties.html#6413" class="Bound">i</a><a id="6432" class="Symbol">))</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6439" href="Cubical.HITs.SetTruncation.Properties.html#6373" class="Bound">a</a><a id="6440" class="Symbol">)</a> <a id="6442" class="Symbol">(</a><a id="6443" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6446" href="Cubical.HITs.SetTruncation.Properties.html#6375" class="Bound">b</a><a id="6447" class="Symbol">)</a>
   <a id="6452" href="Cubical.HITs.SetTruncation.Properties.html#6367" class="Function">ε*</a> <a id="6455" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a> <a id="6457" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a> <a id="6459" class="Symbol">=</a> <a id="6461" href="Cubical.HITs.SetTruncation.Properties.html#565" class="Function">pElim</a> <a id="6467" class="Symbol">(λ</a> <a id="6470" href="Cubical.HITs.SetTruncation.Properties.html#6470" class="Bound">_</a> <a id="6472" class="Symbol">→</a> <a id="6474" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="6491" class="Number">1</a> <a id="6493" class="Symbol">(</a><a id="6494" href="Cubical.HITs.SetTruncation.Properties.html#5988" class="Bound">Pset</a> <a id="6499" class="Symbol">_)</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6506" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a><a id="6507" class="Symbol">)</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6513" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a><a id="6514" class="Symbol">))</a>
                   <a id="6536" class="Symbol">λ</a> <a id="6538" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a> <a id="6540" class="Symbol">→</a> <a id="6542" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6548" class="Symbol">(λ</a> <a id="6551" href="Cubical.HITs.SetTruncation.Properties.html#6551" class="Bound">x</a> <a id="6553" class="Symbol">→</a> <a id="6555" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="6561" class="Symbol">(λ</a> <a id="6564" href="Cubical.HITs.SetTruncation.Properties.html#6564" class="Bound">i</a> <a id="6566" class="Symbol">→</a> <a id="6568" href="Cubical.HITs.SetTruncation.Properties.html#5969" class="Bound">P</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Cubical.HITs.SetTruncation.Properties.html#6551" class="Bound">x</a> <a id="6573" href="Cubical.HITs.SetTruncation.Properties.html#6564" class="Bound">i</a><a id="6574" class="Symbol">))</a> <a id="6577" class="Symbol">(</a><a id="6578" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6581" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a><a id="6582" class="Symbol">)</a> <a id="6584" class="Symbol">(</a><a id="6585" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6588" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a><a id="6589" class="Symbol">))</a>
                               <a id="6623" class="Symbol">(</a><a id="6624" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6628" class="Symbol">(</a><a id="6629" href="Cubical.HITs.SetTruncation.Properties.html#3898" class="InductiveConstructor">δ</a> <a id="6631" href="Cubical.HITs.SetTruncation.Properties.html#6455" class="Bound">a</a> <a id="6633" href="Cubical.HITs.SetTruncation.Properties.html#6457" class="Bound">b</a> <a id="6635" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a><a id="6636" class="Symbol">))</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6645" href="Cubical.HITs.SetTruncation.Properties.html#6032" class="Bound">η*</a> <a id="6648" href="Cubical.HITs.SetTruncation.Properties.html#6538" class="Bound">p</a><a id="6649" class="Symbol">)</a>


 <a id="6654" class="Comment">-- Now we need to prove that H is a set.</a>
 <a id="6696" class="Comment">-- We start with a  little lemma:</a>
 <a id="rec→Gpd.localHedbergLemma"></a><a id="6731" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="6749" class="Symbol">:</a> <a id="6751" class="Symbol">{</a><a id="6752" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a> <a id="6754" class="Symbol">:</a> <a id="6756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6761" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="6764" class="Symbol">}</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6769" class="Symbol">:</a> <a id="6771" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a> <a id="6773" class="Symbol">→</a> <a id="6775" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6780" href="Cubical.HITs.SetTruncation.Properties.html#681" class="Generalizable">ℓ&#39;&#39;</a><a id="6783" class="Symbol">)</a>
                   <a id="6804" class="Symbol">→</a> <a id="6806" class="Symbol">(∀</a> <a id="6809" href="Cubical.HITs.SetTruncation.Properties.html#6809" class="Bound">x</a> <a id="6811" class="Symbol">→</a> <a id="6813" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6820" class="Symbol">(</a><a id="6821" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6823" href="Cubical.HITs.SetTruncation.Properties.html#6809" class="Bound">x</a><a id="6824" class="Symbol">))</a>
                   <a id="6846" class="Symbol">→</a> <a id="6848" class="Symbol">((</a><a id="6850" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6852" class="Symbol">:</a> <a id="6854" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6855" class="Symbol">)</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6861" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6863" class="Symbol">→</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6871" class="Symbol">)</a> <a id="6873" class="Symbol">→</a> <a id="6875" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6877" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a> <a id="6879" class="Symbol">→</a> <a id="6881" href="Cubical.HITs.SetTruncation.Properties.html#6850" class="Bound">x</a> <a id="6883" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6885" href="Cubical.HITs.SetTruncation.Properties.html#6866" class="Bound">y</a><a id="6886" class="Symbol">)</a>
                  <a id="6906" class="Comment">--------------------------------------------------</a>
                   <a id="6976" class="Symbol">→</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="6981" class="Symbol">:</a> <a id="6983" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="6984" class="Symbol">)</a> <a id="6986" class="Symbol">→</a> <a id="6988" href="Cubical.HITs.SetTruncation.Properties.html#6767" class="Bound">P</a> <a id="6990" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="6992" class="Symbol">→</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.HITs.SetTruncation.Properties.html#6995" class="Bound">y</a> <a id="6997" class="Symbol">:</a> <a id="6999" href="Cubical.HITs.SetTruncation.Properties.html#6752" class="Bound">X</a><a id="7000" class="Symbol">)</a> <a id="7002" class="Symbol">→</a> <a id="7004" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7011" class="Symbol">(</a><a id="7012" href="Cubical.HITs.SetTruncation.Properties.html#6979" class="Bound">x</a> <a id="7014" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7016" href="Cubical.HITs.SetTruncation.Properties.html#6995" class="Bound">y</a><a id="7017" class="Symbol">)</a>
 <a id="7020" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="7038" class="Symbol">{</a><a id="7039" class="Argument">X</a> <a id="7041" class="Symbol">=</a> <a id="7043" href="Cubical.HITs.SetTruncation.Properties.html#7043" class="Bound">X</a><a id="7044" class="Symbol">}</a> <a id="7046" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7048" href="Cubical.HITs.SetTruncation.Properties.html#7048" class="Bound">Pprop</a> <a id="7054" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7058" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7060" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7063" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7065" class="Symbol">=</a> <a id="7067" href="Cubical.Foundations.HLevels.html#6829" class="Function">isPropRetract</a>
                   <a id="7100" class="Symbol">(λ</a> <a id="7103" href="Cubical.HITs.SetTruncation.Properties.html#7103" class="Bound">p</a> <a id="7105" class="Symbol">→</a> <a id="7107" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7113" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7115" href="Cubical.HITs.SetTruncation.Properties.html#7103" class="Bound">p</a> <a id="7117" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">(λ</a> <a id="7124" href="Cubical.HITs.SetTruncation.Properties.html#7124" class="Bound">py</a> <a id="7127" class="Symbol">→</a> <a id="7129" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7138" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7140" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7143" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7145" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7147" class="Symbol">)</a> <a id="7149" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7151" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7155" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7157" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7160" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7162" href="Cubical.HITs.SetTruncation.Properties.html#7124" class="Bound">py</a><a id="7164" class="Symbol">)</a>
                   <a id="7185" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Cubical.HITs.SetTruncation.Properties.html#7048" class="Bound">Pprop</a> <a id="7202" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a><a id="7203" class="Symbol">)</a>
  <a id="7207" class="Keyword">where</a>
  <a id="7215" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7225" class="Symbol">:</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a> <a id="7230" class="Symbol">:</a> <a id="7232" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7234" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7236" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a><a id="7237" class="Symbol">)</a> <a id="7239" class="Symbol">→</a> <a id="7241" class="Symbol">(</a><a id="7242" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7246" class="Symbol">(</a><a id="7247" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7251" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7253" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7256" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7258" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7260" class="Symbol">))</a> <a id="7263" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7265" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7269" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7271" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7274" href="Cubical.HITs.SetTruncation.Properties.html#7063" class="Bound">y</a> <a id="7276" class="Symbol">(</a><a id="7277" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7283" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7285" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a> <a id="7287" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7289" class="Symbol">)</a> <a id="7291" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7293" href="Cubical.HITs.SetTruncation.Properties.html#7228" class="Bound">p</a>
  <a id="7297" href="Cubical.HITs.SetTruncation.Properties.html#7215" class="Function">isRetract</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7311" class="Symbol">(λ</a> <a id="7314" href="Cubical.HITs.SetTruncation.Properties.html#7314" class="Bound">y&#39;</a> <a id="7317" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a> <a id="7320" class="Symbol">→</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7332" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7334" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7337" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7339" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7341" class="Symbol">))</a> <a id="7344" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7346" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7350" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7352" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7355" href="Cubical.HITs.SetTruncation.Properties.html#7314" class="Bound">y&#39;</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7365" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a> <a id="7367" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a> <a id="7370" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7372" class="Symbol">)</a> <a id="7374" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7376" href="Cubical.HITs.SetTruncation.Properties.html#7317" class="Bound">p&#39;</a><a id="7378" class="Symbol">)</a>
                <a id="7396" class="Symbol">(</a><a id="7397" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7403" class="Symbol">(λ</a> <a id="7406" href="Cubical.HITs.SetTruncation.Properties.html#7406" class="Bound">px&#39;</a> <a id="7410" class="Symbol">→</a> <a id="7412" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7421" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7423" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7426" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7428" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7430" class="Symbol">)</a> <a id="7432" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7434" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7438" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7440" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7443" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7445" href="Cubical.HITs.SetTruncation.Properties.html#7406" class="Bound">px&#39;</a> <a id="7449" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7451" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7455" class="Symbol">)</a>
                <a id="7473" class="Symbol">(</a><a id="7474" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7478" class="Symbol">(</a><a id="7479" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="7489" class="Symbol">{</a><a id="7490" class="Argument">B</a> <a id="7492" class="Symbol">=</a> <a id="7494" href="Cubical.HITs.SetTruncation.Properties.html#7046" class="Bound">P</a><a id="7495" class="Symbol">}</a> <a id="7497" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7499" class="Symbol">))</a> <a id="7502" class="Symbol">(</a><a id="7503" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Cubical.HITs.SetTruncation.Properties.html#7054" class="Bound">P→≡</a> <a id="7516" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7518" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a> <a id="7521" href="Cubical.HITs.SetTruncation.Properties.html#7058" class="Bound">x</a> <a id="7523" href="Cubical.HITs.SetTruncation.Properties.html#7060" class="Bound">px</a><a id="7525" class="Symbol">)))</a>

 <a id="rec→Gpd.Hset"></a><a id="7531" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="7536" class="Symbol">:</a> <a id="7538" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7544" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
 <a id="7547" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="Cubical.HITs.SetTruncation.Properties.html#5452" class="Function">HelimProp.fun</a> <a id="7568" class="Symbol">(λ</a> <a id="7571" href="Cubical.HITs.SetTruncation.Properties.html#7571" class="Bound">_</a> <a id="7573" class="Symbol">→</a> <a id="7575" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="7583" class="Symbol">λ</a> <a id="7585" href="Cubical.HITs.SetTruncation.Properties.html#7585" class="Bound">_</a> <a id="7587" class="Symbol">→</a> <a id="7589" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="7601" class="Symbol">)</a> <a id="7603" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a>
  <a id="7618" class="Keyword">where</a>
  <a id="7626" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a> <a id="7639" class="Symbol">:</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Cubical.HITs.SetTruncation.Properties.html#7642" class="Bound">a₀</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="7648" class="Symbol">)</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Cubical.HITs.SetTruncation.Properties.html#7651" class="Bound">y</a> <a id="7653" class="Symbol">:</a> <a id="7655" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7656" class="Symbol">)</a> <a id="7658" class="Symbol">→</a> <a id="7660" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="7667" class="Symbol">(</a><a id="7668" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a> <a id="7670" href="Cubical.HITs.SetTruncation.Properties.html#7642" class="Bound">a₀</a> <a id="7673" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7675" href="Cubical.HITs.SetTruncation.Properties.html#7651" class="Bound">y</a><a id="7676" class="Symbol">)</a>
  <a id="7680" href="Cubical.HITs.SetTruncation.Properties.html#7626" class="Function">baseCaseLeft</a> <a id="7693" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="7696" class="Symbol">=</a> <a id="7698" href="Cubical.HITs.SetTruncation.Properties.html#6731" class="Function">localHedbergLemma</a> <a id="7716" class="Symbol">(λ</a> <a id="7719" href="Cubical.HITs.SetTruncation.Properties.html#7719" class="Bound">x</a> <a id="7721" class="Symbol">→</a> <a id="7723" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7725" href="Cubical.HITs.SetTruncation.Properties.html#7719" class="Bound">x</a> <a id="7727" class="Symbol">.</a><a id="7728" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7731" class="Symbol">)</a> <a id="7733" class="Symbol">(λ</a> <a id="7736" href="Cubical.HITs.SetTruncation.Properties.html#7736" class="Bound">x</a> <a id="7738" class="Symbol">→</a> <a id="7740" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7742" href="Cubical.HITs.SetTruncation.Properties.html#7736" class="Bound">x</a> <a id="7744" class="Symbol">.</a><a id="7745" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7748" class="Symbol">)</a> <a id="7750" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7754" class="Symbol">_</a> <a id="7756" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="7758" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7763" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
   <a id="7769" class="Keyword">where</a>
   <a id="7778" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7780" class="Symbol">:</a> <a id="7782" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="7784" class="Symbol">→</a> <a id="7786" href="Cubical.Foundations.HLevels.html#2005" class="Function">hProp</a> <a id="7792" href="Cubical.HITs.SetTruncation.Properties.html#3659" class="Bound">ℓ</a>
   <a id="7797" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7799" class="Symbol">=</a> <a id="7801" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="7814" class="Symbol">(λ</a> <a id="7817" href="Cubical.HITs.SetTruncation.Properties.html#7817" class="Bound">_</a> <a id="7819" class="Symbol">→</a> <a id="7821" href="Cubical.Foundations.HLevels.html#24785" class="Function">isSetHProp</a><a id="7831" class="Symbol">)</a> <a id="7833" class="Symbol">λ</a> <a id="7835" href="Cubical.HITs.SetTruncation.Properties.html#7835" class="Bound">b</a> <a id="7837" class="Symbol">→</a> <a id="7839" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="7841" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="7844" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7846" href="Cubical.HITs.SetTruncation.Properties.html#7835" class="Bound">b</a> <a id="7848" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="7851" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7853" href="Cubical.HITs.PropositionalTruncation.Properties.html#5823" class="Function">isPropPropTrunc</a>
   <a id="7872" class="Comment">-- Q (η b) = ∥ a ≡ b ∥₁</a>

   <a id="7900" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7904" class="Symbol">:</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7909" class="Symbol">:</a> <a id="7911" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7912" class="Symbol">)</a> <a id="7914" class="Symbol">→</a> <a id="7916" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7918" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7920" class="Symbol">.</a><a id="7921" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7925" class="Symbol">→</a> <a id="7927" class="Symbol">(</a><a id="7928" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a> <a id="7930" class="Symbol">:</a> <a id="7932" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a><a id="7933" class="Symbol">)</a> <a id="7935" class="Symbol">→</a> <a id="7937" href="Cubical.HITs.SetTruncation.Properties.html#7778" class="Function">Q</a> <a id="7939" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a> <a id="7941" class="Symbol">.</a><a id="7942" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7946" class="Symbol">→</a> <a id="7948" href="Cubical.HITs.SetTruncation.Properties.html#7907" class="Bound">x</a> <a id="7950" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7952" href="Cubical.HITs.SetTruncation.Properties.html#7928" class="Bound">y</a>
   <a id="7957" href="Cubical.HITs.SetTruncation.Properties.html#7900" class="Function">Q→≡</a> <a id="7961" class="Symbol">=</a> <a id="7963" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="7976" class="Symbol">(λ</a> <a id="7979" href="Cubical.HITs.SetTruncation.Properties.html#7979" class="Bound">_</a> <a id="7981" class="Symbol">→</a> <a id="7983" href="Cubical.Foundations.HLevels.html#20934" class="Function">isSetΠ3</a> <a id="7991" class="Symbol">λ</a> <a id="7993" href="Cubical.HITs.SetTruncation.Properties.html#7993" class="Bound">_</a> <a id="7995" href="Cubical.HITs.SetTruncation.Properties.html#7995" class="Bound">_</a> <a id="7997" href="Cubical.HITs.SetTruncation.Properties.html#7997" class="Bound">_</a> <a id="7999" class="Symbol">→</a> <a id="8001" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="8008" class="Symbol">_</a> <a id="8010" class="Symbol">_)</a>
       <a id="8020" class="Symbol">λ</a> <a id="8022" href="Cubical.HITs.SetTruncation.Properties.html#8022" class="Bound">a</a> <a id="8024" href="Cubical.HITs.SetTruncation.Properties.html#8024" class="Bound">p</a> <a id="8026" class="Symbol">→</a> <a id="8028" href="Cubical.HITs.SetTruncation.Properties.html#6061" class="Function">HelimSet.fun</a> <a id="8041" class="Symbol">(λ</a> <a id="8044" href="Cubical.HITs.SetTruncation.Properties.html#8044" class="Bound">_</a> <a id="8046" class="Symbol">→</a> <a id="8048" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="8055" class="Symbol">λ</a> <a id="8057" href="Cubical.HITs.SetTruncation.Properties.html#8057" class="Bound">_</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Cubical.HITs.SetTruncation.Properties.html#3954" class="InductiveConstructor">gtrunc</a> <a id="8068" class="Symbol">_</a> <a id="8070" class="Symbol">_)</a>
       <a id="8080" class="Symbol">λ</a> <a id="8082" href="Cubical.HITs.SetTruncation.Properties.html#8082" class="Bound">b</a> <a id="8084" href="Cubical.HITs.SetTruncation.Properties.html#8084" class="Bound">q</a> <a id="8086" class="Symbol">→</a> <a id="8088" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="8095" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="8098" href="Cubical.HITs.SetTruncation.Properties.html#8022" class="Bound">a</a> <a id="8100" href="Cubical.HITs.SetTruncation.Properties.html#8024" class="Bound">p</a><a id="8101" class="Symbol">)</a> <a id="8103" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8105" href="Cubical.HITs.SetTruncation.Properties.html#3832" class="InductiveConstructor">ε</a> <a id="8107" href="Cubical.HITs.SetTruncation.Properties.html#7693" class="Bound">a₀</a> <a id="8110" href="Cubical.HITs.SetTruncation.Properties.html#8082" class="Bound">b</a> <a id="8112" href="Cubical.HITs.SetTruncation.Properties.html#8084" class="Bound">q</a>

 <a id="8116" class="Comment">-- our desired function will split through H,</a>
 <a id="8163" class="Comment">-- i.e. we get a function ∥ A ∥₂ → H → B</a>
 <a id="rec→Gpd.fun"></a><a id="8205" href="Cubical.HITs.SetTruncation.Properties.html#8205" class="Function">fun</a> <a id="8209" class="Symbol">:</a> <a id="8211" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8213" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="8215" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8218" class="Symbol">→</a> <a id="8220" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a>
 <a id="8223" href="Cubical.HITs.SetTruncation.Properties.html#8205" class="Function">fun</a> <a id="8227" class="Symbol">=</a> <a id="8229" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8232" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8234" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a>
  <a id="8239" class="Keyword">where</a>
  <a id="8247" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8250" class="Symbol">:</a> <a id="8252" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a> <a id="8254" class="Symbol">→</a> <a id="8256" href="Cubical.HITs.SetTruncation.Properties.html#3663" class="Bound">B</a>
  <a id="8260" href="Cubical.HITs.SetTruncation.Properties.html#8247" class="Function">f₁</a> <a id="8263" class="Symbol">=</a> <a id="8265" href="Cubical.HITs.SetTruncation.Properties.html#5067" class="Function">Hrec.fun</a> <a id="8274" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="8279" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8281" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8284" class="Symbol">λ</a> <a id="8286" href="Cubical.HITs.SetTruncation.Properties.html#8286" class="Bound">_</a> <a id="8288" href="Cubical.HITs.SetTruncation.Properties.html#8288" class="Bound">_</a> <a id="8290" href="Cubical.HITs.SetTruncation.Properties.html#8290" class="Bound">_</a> <a id="8292" class="Symbol">→</a> <a id="8294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="8302" class="Keyword">where</a>
   <a id="8311" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8314" class="Symbol">:</a> <a id="8316" class="Symbol">(</a><a id="8317" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8319" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a> <a id="8321" class="Symbol">:</a> <a id="8323" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a><a id="8324" class="Symbol">)</a> <a id="8326" class="Symbol">→</a> <a id="8328" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8330" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8332" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8334" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a> <a id="8336" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8339" class="Symbol">→</a> <a id="8341" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8343" href="Cubical.HITs.SetTruncation.Properties.html#8317" class="Bound">a</a> <a id="8345" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8347" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a> <a id="8349" href="Cubical.HITs.SetTruncation.Properties.html#8319" class="Bound">b</a>
   <a id="8354" href="Cubical.HITs.SetTruncation.Properties.html#8311" class="Function">εᶠ</a> <a id="8357" href="Cubical.HITs.SetTruncation.Properties.html#8357" class="Bound">a</a> <a id="8359" href="Cubical.HITs.SetTruncation.Properties.html#8359" class="Bound">b</a> <a id="8361" class="Symbol">=</a> <a id="8363" href="Cubical.HITs.PropositionalTruncation.Properties.html#7258" class="Function">rec→Set</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Cubical.HITs.SetTruncation.Properties.html#3677" class="Bound">Bgpd</a> <a id="8377" class="Symbol">_</a> <a id="8379" class="Symbol">_)</a> <a id="8382" class="Symbol">(</a><a id="8383" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8388" href="Cubical.HITs.SetTruncation.Properties.html#3699" class="Bound">f</a><a id="8389" class="Symbol">)</a> <a id="8391" class="Symbol">λ</a> <a id="8393" href="Cubical.HITs.SetTruncation.Properties.html#8393" class="Bound">p</a> <a id="8395" href="Cubical.HITs.SetTruncation.Properties.html#8395" class="Bound">q</a> <a id="8397" class="Symbol">→</a> <a id="8399" href="Cubical.HITs.SetTruncation.Properties.html#3726" class="Bound">congFConst</a> <a id="8410" href="Cubical.HITs.SetTruncation.Properties.html#8357" class="Bound">a</a> <a id="8412" href="Cubical.HITs.SetTruncation.Properties.html#8359" class="Bound">b</a> <a id="8414" href="Cubical.HITs.SetTruncation.Properties.html#8393" class="Bound">p</a> <a id="8416" href="Cubical.HITs.SetTruncation.Properties.html#8395" class="Bound">q</a>
   <a id="8421" class="Comment">-- this is the inductive step,</a>
   <a id="8455" class="Comment">-- we use that maps ∥ A ∥₁ → B for an hset B</a>
   <a id="8503" class="Comment">-- correspond to 2-Constant maps A → B (which cong f is by assumption)</a>
  <a id="8576" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a> <a id="8579" class="Symbol">:</a> <a id="8581" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8583" href="Cubical.HITs.SetTruncation.Properties.html#3650" class="Bound">A</a> <a id="8585" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8588" class="Symbol">→</a> <a id="8590" href="Cubical.HITs.SetTruncation.Properties.html#3801" class="Datatype">H</a>
  <a id="8594" href="Cubical.HITs.SetTruncation.Properties.html#8576" class="Function">f₂</a> <a id="8597" class="Symbol">=</a> <a id="8599" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8603" href="Cubical.HITs.SetTruncation.Properties.html#7531" class="Function">Hset</a> <a id="8608" href="Cubical.HITs.SetTruncation.Properties.html#3820" class="InductiveConstructor">η</a>


<a id="map"></a><a id="8612" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8616" class="Symbol">:</a> <a id="8618" class="Symbol">(</a><a id="8619" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8621" class="Symbol">→</a> <a id="8623" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8624" class="Symbol">)</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8630" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8632" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8635" class="Symbol">→</a> <a id="8637" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8639" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="8641" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="8644" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8648" href="Cubical.HITs.SetTruncation.Properties.html#8648" class="Bound">f</a> <a id="8650" class="Symbol">=</a> <a id="8652" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8656" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="8664" class="Symbol">λ</a> <a id="8666" href="Cubical.HITs.SetTruncation.Properties.html#8666" class="Bound">x</a> <a id="8668" class="Symbol">→</a> <a id="8670" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="8672" href="Cubical.HITs.SetTruncation.Properties.html#8648" class="Bound">f</a> <a id="8674" href="Cubical.HITs.SetTruncation.Properties.html#8666" class="Bound">x</a> <a id="8676" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>

<a id="map∙"></a><a id="8680" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8685" class="Symbol">:</a> <a id="8687" class="Symbol">{</a><a id="8688" href="Cubical.HITs.SetTruncation.Properties.html#8688" class="Bound">ℓ</a> <a id="8690" href="Cubical.HITs.SetTruncation.Properties.html#8690" class="Bound">ℓ&#39;</a> <a id="8693" class="Symbol">:</a> <a id="8695" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="8700" class="Symbol">}</a> <a id="8702" class="Symbol">{</a><a id="8703" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8705" class="Symbol">:</a> <a id="8707" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8715" href="Cubical.HITs.SetTruncation.Properties.html#8688" class="Bound">ℓ</a><a id="8716" class="Symbol">}</a> <a id="8718" class="Symbol">{</a><a id="8719" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a> <a id="8721" class="Symbol">:</a> <a id="8723" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8731" href="Cubical.HITs.SetTruncation.Properties.html#8690" class="Bound">ℓ&#39;</a><a id="8733" class="Symbol">}</a>
       <a id="8742" class="Symbol">(</a><a id="8743" href="Cubical.HITs.SetTruncation.Properties.html#8743" class="Bound">f</a> <a id="8745" class="Symbol">:</a> <a id="8747" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8749" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8752" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a><a id="8753" class="Symbol">)</a> <a id="8755" class="Symbol">→</a> <a id="8757" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="8759" href="Cubical.HITs.SetTruncation.Properties.html#8703" class="Bound">A</a> <a id="8761" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a> <a id="8765" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8768" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥</a> <a id="8770" href="Cubical.HITs.SetTruncation.Properties.html#8719" class="Bound">B</a> <a id="8772" href="Cubical.HITs.SetTruncation.Base.html#365" class="Function Operator">∥₂∙</a>
<a id="8776" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8786" href="Cubical.HITs.SetTruncation.Properties.html#8786" class="Bound">f</a><a id="8787" class="Symbol">)</a> <a id="8789" class="Symbol">=</a> <a id="8791" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="8795" class="Symbol">(</a><a id="8796" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8800" href="Cubical.HITs.SetTruncation.Properties.html#8786" class="Bound">f</a><a id="8801" class="Symbol">)</a>
<a id="8803" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8807" class="Symbol">(</a><a id="8808" href="Cubical.HITs.SetTruncation.Properties.html#8680" class="Function">map∙</a> <a id="8813" href="Cubical.HITs.SetTruncation.Properties.html#8813" class="Bound">f</a><a id="8814" class="Symbol">)</a> <a id="8816" class="Symbol">=</a> <a id="8818" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8823" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="8828" class="Symbol">(</a><a id="8829" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8833" href="Cubical.HITs.SetTruncation.Properties.html#8813" class="Bound">f</a><a id="8834" class="Symbol">)</a>

<a id="setTruncUniversal"></a><a id="8837" href="Cubical.HITs.SetTruncation.Properties.html#8837" class="Function">setTruncUniversal</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="8863" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="8865" class="Symbol">→</a> <a id="8867" class="Symbol">(</a><a id="8868" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8870" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8872" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8875" class="Symbol">→</a> <a id="8877" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8878" class="Symbol">)</a> <a id="8880" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8882" class="Symbol">(</a><a id="8883" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="8885" class="Symbol">→</a> <a id="8887" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="8888" class="Symbol">)</a>
<a id="8890" href="Cubical.HITs.SetTruncation.Properties.html#8837" class="Function">setTruncUniversal</a> <a id="8908" class="Symbol">{</a><a id="8909" class="Argument">B</a> <a id="8911" class="Symbol">=</a> <a id="8913" href="Cubical.HITs.SetTruncation.Properties.html#8913" class="Bound">B</a><a id="8914" class="Symbol">}</a> <a id="8916" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="8921" class="Symbol">=</a>
  <a id="8925" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8936" class="Symbol">(</a><a id="8937" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="8941" class="Symbol">(λ</a> <a id="8944" href="Cubical.HITs.SetTruncation.Properties.html#8944" class="Bound">h</a> <a id="8946" href="Cubical.HITs.SetTruncation.Properties.html#8946" class="Bound">x</a> <a id="8948" class="Symbol">→</a> <a id="8950" href="Cubical.HITs.SetTruncation.Properties.html#8944" class="Bound">h</a> <a id="8952" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="8954" href="Cubical.HITs.SetTruncation.Properties.html#8946" class="Bound">x</a> <a id="8956" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="8958" class="Symbol">)</a> <a id="8960" class="Symbol">(</a><a id="8961" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="8965" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a><a id="8969" class="Symbol">)</a> <a id="8971" class="Symbol">(λ</a> <a id="8974" href="Cubical.HITs.SetTruncation.Properties.html#8974" class="Bound">_</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8982" class="Symbol">)</a> <a id="8984" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a><a id="8988" class="Symbol">)</a>
  <a id="8992" class="Keyword">where</a>
  <a id="9000" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a> <a id="9005" class="Symbol">:</a> <a id="9007" class="Symbol">(</a><a id="9008" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a> <a id="9010" class="Symbol">:</a> <a id="9012" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9014" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9016" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Cubical.HITs.SetTruncation.Properties.html#8913" class="Bound">B</a><a id="9022" class="Symbol">)</a> <a id="9024" class="Symbol">→</a> <a id="9026" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9030" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9035" class="Symbol">(λ</a> <a id="9038" href="Cubical.HITs.SetTruncation.Properties.html#9038" class="Bound">x</a> <a id="9040" class="Symbol">→</a> <a id="9042" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a> <a id="9044" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9046" href="Cubical.HITs.SetTruncation.Properties.html#9038" class="Bound">x</a> <a id="9048" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="9050" class="Symbol">)</a> <a id="9052" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9054" href="Cubical.HITs.SetTruncation.Properties.html#9008" class="Bound">f</a>
  <a id="9058" href="Cubical.HITs.SetTruncation.Properties.html#9000" class="Function">rinv</a> <a id="9063" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9065" href="Cubical.HITs.SetTruncation.Properties.html#9065" class="Bound">i</a> <a id="9067" href="Cubical.HITs.SetTruncation.Properties.html#9067" class="Bound">x</a> <a id="9069" class="Symbol">=</a>
    <a id="9075" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9080" class="Symbol">(λ</a> <a id="9083" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9106" class="Symbol">(</a><a id="9107" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9111" href="Cubical.HITs.SetTruncation.Properties.html#8916" class="Bound">Bset</a> <a id="9116" class="Symbol">(λ</a> <a id="9119" href="Cubical.HITs.SetTruncation.Properties.html#9119" class="Bound">x</a> <a id="9121" class="Symbol">→</a> <a id="9123" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9125" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9127" href="Cubical.HITs.SetTruncation.Properties.html#9119" class="Bound">x</a> <a id="9129" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="9131" class="Symbol">)</a> <a id="9133" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a><a id="9134" class="Symbol">)</a> <a id="9136" class="Symbol">(</a><a id="9137" href="Cubical.HITs.SetTruncation.Properties.html#9063" class="Bound">f</a> <a id="9139" href="Cubical.HITs.SetTruncation.Properties.html#9083" class="Bound">x</a><a id="9140" class="Symbol">)))</a>
         <a id="9153" class="Symbol">(λ</a> <a id="9156" href="Cubical.HITs.SetTruncation.Properties.html#9156" class="Bound">_</a> <a id="9158" class="Symbol">→</a> <a id="9160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9164" class="Symbol">)</a> <a id="9166" href="Cubical.HITs.SetTruncation.Properties.html#9067" class="Bound">x</a> <a id="9168" href="Cubical.HITs.SetTruncation.Properties.html#9065" class="Bound">i</a>

<a id="isSetSetTrunc"></a><a id="9171" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9193" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9195" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9197" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="9200" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9214" href="Cubical.HITs.SetTruncation.Properties.html#9214" class="Bound">a</a> <a id="9216" href="Cubical.HITs.SetTruncation.Properties.html#9216" class="Bound">b</a> <a id="9218" href="Cubical.HITs.SetTruncation.Properties.html#9218" class="Bound">p</a> <a id="9220" href="Cubical.HITs.SetTruncation.Properties.html#9220" class="Bound">q</a> <a id="9222" class="Symbol">=</a> <a id="9224" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="9232" href="Cubical.HITs.SetTruncation.Properties.html#9214" class="Bound">a</a> <a id="9234" href="Cubical.HITs.SetTruncation.Properties.html#9216" class="Bound">b</a> <a id="9236" href="Cubical.HITs.SetTruncation.Properties.html#9218" class="Bound">p</a> <a id="9238" href="Cubical.HITs.SetTruncation.Properties.html#9220" class="Bound">q</a>

<a id="setTruncIdempotentIso"></a><a id="9241" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9263" class="Symbol">:</a> <a id="9265" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9271" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9279" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9281" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9283" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9286" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9288" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9319" href="Cubical.HITs.SetTruncation.Properties.html#9319" class="Bound">hA</a><a id="9321" class="Symbol">)</a> <a id="9323" class="Symbol">=</a> <a id="9325" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="9329" href="Cubical.HITs.SetTruncation.Properties.html#9319" class="Bound">hA</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="9339" class="Symbol">_)</a>
<a id="9342" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9373" href="Cubical.HITs.SetTruncation.Properties.html#9373" class="Bound">hA</a><a id="9375" class="Symbol">)</a> <a id="9377" href="Cubical.HITs.SetTruncation.Properties.html#9377" class="Bound">x</a> <a id="9379" class="Symbol">=</a> <a id="9381" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9383" href="Cubical.HITs.SetTruncation.Properties.html#9377" class="Bound">x</a> <a id="9385" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="9388" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9396" class="Symbol">(</a><a id="9397" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9419" href="Cubical.HITs.SetTruncation.Properties.html#9419" class="Bound">hA</a><a id="9421" class="Symbol">)</a> <a id="9423" class="Symbol">_</a> <a id="9425" class="Symbol">=</a> <a id="9427" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9432" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9440" class="Symbol">(</a><a id="9441" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9463" href="Cubical.HITs.SetTruncation.Properties.html#9463" class="Bound">hA</a><a id="9465" class="Symbol">)</a> <a id="9467" class="Symbol">=</a> <a id="9469" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9474" class="Symbol">(λ</a> <a id="9477" href="Cubical.HITs.SetTruncation.Properties.html#9477" class="Bound">_</a> <a id="9479" class="Symbol">→</a> <a id="9481" href="Cubical.Foundations.HLevels.html#2430" class="Function">isSet→isGroupoid</a> <a id="9498" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="9512" class="Symbol">_</a> <a id="9514" class="Symbol">_)</a> <a id="9517" class="Symbol">(λ</a> <a id="9520" href="Cubical.HITs.SetTruncation.Properties.html#9520" class="Bound">_</a> <a id="9522" class="Symbol">→</a> <a id="9524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9528" class="Symbol">)</a>

<a id="setTruncIdempotent≃"></a><a id="9531" href="Cubical.HITs.SetTruncation.Properties.html#9531" class="Function">setTruncIdempotent≃</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9559" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9561" class="Symbol">→</a> <a id="9563" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9565" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9567" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9570" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9572" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9574" href="Cubical.HITs.SetTruncation.Properties.html#9531" class="Function">setTruncIdempotent≃</a> <a id="9594" class="Symbol">{</a><a id="9595" class="Argument">A</a> <a id="9597" class="Symbol">=</a> <a id="9599" href="Cubical.HITs.SetTruncation.Properties.html#9599" class="Bound">A</a><a id="9600" class="Symbol">}</a> <a id="9602" href="Cubical.HITs.SetTruncation.Properties.html#9602" class="Bound">hA</a> <a id="9605" class="Symbol">=</a> <a id="9607" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Cubical.HITs.SetTruncation.Properties.html#9241" class="Function">setTruncIdempotentIso</a> <a id="9641" href="Cubical.HITs.SetTruncation.Properties.html#9602" class="Bound">hA</a><a id="9643" class="Symbol">)</a>

<a id="setTruncIdempotent"></a><a id="9646" href="Cubical.HITs.SetTruncation.Properties.html#9646" class="Function">setTruncIdempotent</a> <a id="9665" class="Symbol">:</a> <a id="9667" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="9673" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9675" class="Symbol">→</a> <a id="9677" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9679" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9681" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="9684" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9686" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a>
<a id="9688" href="Cubical.HITs.SetTruncation.Properties.html#9646" class="Function">setTruncIdempotent</a> <a id="9707" href="Cubical.HITs.SetTruncation.Properties.html#9707" class="Bound">hA</a> <a id="9710" class="Symbol">=</a> <a id="9712" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9715" class="Symbol">(</a><a id="9716" href="Cubical.HITs.SetTruncation.Properties.html#9531" class="Function">setTruncIdempotent≃</a> <a id="9736" href="Cubical.HITs.SetTruncation.Properties.html#9707" class="Bound">hA</a><a id="9738" class="Symbol">)</a>

<a id="isContr→isContrSetTrunc"></a><a id="9741" href="Cubical.HITs.SetTruncation.Properties.html#9741" class="Function">isContr→isContrSetTrunc</a> <a id="9765" class="Symbol">:</a> <a id="9767" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9775" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9777" class="Symbol">→</a> <a id="9779" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="9787" class="Symbol">(</a><a id="9788" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="9790" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="9792" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="9794" class="Symbol">)</a>
<a id="9796" href="Cubical.HITs.SetTruncation.Properties.html#9741" class="Function">isContr→isContrSetTrunc</a> <a id="9820" href="Cubical.HITs.SetTruncation.Properties.html#9820" class="Bound">contr</a> <a id="9826" class="Symbol">=</a> <a id="9828" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="9830" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9834" href="Cubical.HITs.SetTruncation.Properties.html#9820" class="Bound">contr</a> <a id="9840" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
                                <a id="9875" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9877" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="9882" class="Symbol">(λ</a> <a id="9885" href="Cubical.HITs.SetTruncation.Properties.html#9885" class="Bound">_</a> <a id="9887" class="Symbol">→</a> <a id="9889" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9904" class="Number">2</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="9920" class="Symbol">)</a> <a id="9922" class="Symbol">_</a> <a id="9924" class="Symbol">_)</a>
                                       <a id="9966" class="Symbol">λ</a> <a id="9968" href="Cubical.HITs.SetTruncation.Properties.html#9968" class="Bound">a</a> <a id="9970" class="Symbol">→</a> <a id="9972" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9977" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="9982" class="Symbol">(</a><a id="9983" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9987" href="Cubical.HITs.SetTruncation.Properties.html#9820" class="Bound">contr</a> <a id="9993" href="Cubical.HITs.SetTruncation.Properties.html#9968" class="Bound">a</a><a id="9994" class="Symbol">)</a>


<a id="setTruncIso"></a><a id="9998" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10010" class="Symbol">:</a> <a id="10012" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10016" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10018" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10020" class="Symbol">→</a> <a id="10022" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10026" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10028" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10030" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10033" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10035" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10037" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="10040" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10048" class="Symbol">(</a><a id="10049" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10061" href="Cubical.HITs.SetTruncation.Properties.html#10061" class="Bound">is</a><a id="10063" class="Symbol">)</a> <a id="10065" class="Symbol">=</a> <a id="10067" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10071" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10085" class="Symbol">(λ</a> <a id="10088" href="Cubical.HITs.SetTruncation.Properties.html#10088" class="Bound">x</a> <a id="10090" class="Symbol">→</a> <a id="10092" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10094" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10102" href="Cubical.HITs.SetTruncation.Properties.html#10061" class="Bound">is</a> <a id="10105" href="Cubical.HITs.SetTruncation.Properties.html#10088" class="Bound">x</a> <a id="10107" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10109" class="Symbol">)</a>
<a id="10111" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10119" class="Symbol">(</a><a id="10120" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10132" href="Cubical.HITs.SetTruncation.Properties.html#10132" class="Bound">is</a><a id="10134" class="Symbol">)</a> <a id="10136" class="Symbol">=</a> <a id="10138" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="10142" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10156" class="Symbol">(λ</a> <a id="10159" href="Cubical.HITs.SetTruncation.Properties.html#10159" class="Bound">x</a> <a id="10161" class="Symbol">→</a> <a id="10163" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10165" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10173" href="Cubical.HITs.SetTruncation.Properties.html#10132" class="Bound">is</a> <a id="10176" href="Cubical.HITs.SetTruncation.Properties.html#10159" class="Bound">x</a> <a id="10178" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10180" class="Symbol">)</a>
<a id="10182" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10190" class="Symbol">(</a><a id="10191" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10203" href="Cubical.HITs.SetTruncation.Properties.html#10203" class="Bound">is</a><a id="10205" class="Symbol">)</a> <a id="10207" class="Symbol">=</a>
  <a id="10211" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10216" class="Symbol">(λ</a> <a id="10219" href="Cubical.HITs.SetTruncation.Properties.html#10219" class="Bound">_</a> <a id="10221" class="Symbol">→</a> <a id="10223" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10238" class="Number">2</a> <a id="10240" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10254" class="Symbol">_</a> <a id="10256" class="Symbol">_)</a>
        <a id="10267" class="Symbol">λ</a> <a id="10269" href="Cubical.HITs.SetTruncation.Properties.html#10269" class="Bound">a</a> <a id="10271" class="Symbol">→</a> <a id="10273" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10278" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="10283" class="Symbol">(</a><a id="10284" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10292" href="Cubical.HITs.SetTruncation.Properties.html#10203" class="Bound">is</a> <a id="10295" href="Cubical.HITs.SetTruncation.Properties.html#10269" class="Bound">a</a><a id="10296" class="Symbol">)</a>
<a id="10298" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10306" class="Symbol">(</a><a id="10307" href="Cubical.HITs.SetTruncation.Properties.html#9998" class="Function">setTruncIso</a> <a id="10319" href="Cubical.HITs.SetTruncation.Properties.html#10319" class="Bound">is</a><a id="10321" class="Symbol">)</a> <a id="10323" class="Symbol">=</a>
  <a id="10327" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10332" class="Symbol">(λ</a> <a id="10335" href="Cubical.HITs.SetTruncation.Properties.html#10335" class="Bound">_</a> <a id="10337" class="Symbol">→</a> <a id="10339" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10354" class="Number">2</a> <a id="10356" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="10370" class="Symbol">_</a> <a id="10372" class="Symbol">_)</a>
        <a id="10383" class="Symbol">λ</a> <a id="10385" href="Cubical.HITs.SetTruncation.Properties.html#10385" class="Bound">a</a> <a id="10387" class="Symbol">→</a> <a id="10389" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10394" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="10399" class="Symbol">(</a><a id="10400" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10408" href="Cubical.HITs.SetTruncation.Properties.html#10319" class="Bound">is</a> <a id="10411" href="Cubical.HITs.SetTruncation.Properties.html#10385" class="Bound">a</a><a id="10412" class="Symbol">)</a>

<a id="sigmaElim"></a><a id="10415" href="Cubical.HITs.SetTruncation.Properties.html#10415" class="Function">sigmaElim</a> <a id="10425" class="Symbol">:</a> <a id="10427" class="Symbol">{</a><a id="10428" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a> <a id="10430" class="Symbol">:</a> <a id="10432" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10434" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10436" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10439" class="Symbol">→</a> <a id="10441" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10446" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="10447" class="Symbol">}</a> <a id="10449" class="Symbol">{</a><a id="10450" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10456" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10458" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10460" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10463" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a>  <a id="10466" class="Symbol">→</a> <a id="10468" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10473" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="10475" class="Symbol">}</a>
            <a id="10489" class="Symbol">(</a><a id="10490" href="Cubical.HITs.SetTruncation.Properties.html#10490" class="Bound">Bset</a> <a id="10495" class="Symbol">:</a> <a id="10497" class="Symbol">(</a><a id="10498" href="Cubical.HITs.SetTruncation.Properties.html#10498" class="Bound">x</a> <a id="10500" class="Symbol">:</a> <a id="10502" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10504" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10506" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10508" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10511" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a><a id="10512" class="Symbol">)</a> <a id="10514" class="Symbol">→</a> <a id="10516" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10525" href="Cubical.HITs.SetTruncation.Properties.html#10498" class="Bound">x</a><a id="10526" class="Symbol">))</a>
            <a id="10541" class="Symbol">(</a><a id="10542" href="Cubical.HITs.SetTruncation.Properties.html#10542" class="Bound">g</a> <a id="10544" class="Symbol">:</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.HITs.SetTruncation.Properties.html#10547" class="Bound">a</a> <a id="10549" class="Symbol">:</a> <a id="10551" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="10552" class="Symbol">)</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Cubical.HITs.SetTruncation.Properties.html#10555" class="Bound">b</a> <a id="10557" class="Symbol">:</a> <a id="10559" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a> <a id="10561" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10563" href="Cubical.HITs.SetTruncation.Properties.html#10547" class="Bound">a</a> <a id="10565" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10567" class="Symbol">)</a> <a id="10569" class="Symbol">→</a> <a id="10571" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10576" href="Cubical.HITs.SetTruncation.Properties.html#10547" class="Bound">a</a> <a id="10578" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10581" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10583" href="Cubical.HITs.SetTruncation.Properties.html#10555" class="Bound">b</a><a id="10584" class="Symbol">))</a>
            <a id="10599" class="Symbol">(</a><a id="10600" href="Cubical.HITs.SetTruncation.Properties.html#10600" class="Bound">x</a> <a id="10602" class="Symbol">:</a> <a id="10604" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10606" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10608" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10610" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10613" href="Cubical.HITs.SetTruncation.Properties.html#10428" class="Bound">B</a><a id="10614" class="Symbol">)</a> <a id="10616" class="Symbol">→</a> <a id="10618" href="Cubical.HITs.SetTruncation.Properties.html#10450" class="Bound">C</a> <a id="10620" href="Cubical.HITs.SetTruncation.Properties.html#10600" class="Bound">x</a>
<a id="10622" href="Cubical.HITs.SetTruncation.Properties.html#10415" class="Function">sigmaElim</a> <a id="10632" class="Symbol">{</a><a id="10633" class="Argument">B</a> <a id="10635" class="Symbol">=</a> <a id="10637" href="Cubical.HITs.SetTruncation.Properties.html#10637" class="Bound">B</a><a id="10638" class="Symbol">}</a> <a id="10640" class="Symbol">{</a><a id="10641" class="Argument">C</a> <a id="10643" class="Symbol">=</a> <a id="10645" href="Cubical.HITs.SetTruncation.Properties.html#10645" class="Bound">C</a><a id="10646" class="Symbol">}</a> <a id="10648" href="Cubical.HITs.SetTruncation.Properties.html#10648" class="Bound">set</a> <a id="10652" href="Cubical.HITs.SetTruncation.Properties.html#10652" class="Bound">g</a> <a id="10654" class="Symbol">(</a><a id="10655" href="Cubical.HITs.SetTruncation.Properties.html#10655" class="Bound">x</a> <a id="10657" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10659" href="Cubical.HITs.SetTruncation.Properties.html#10659" class="Bound">y</a><a id="10660" class="Symbol">)</a> <a id="10662" class="Symbol">=</a>
  <a id="10666" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="10671" class="Symbol">{</a><a id="10672" class="Argument">B</a> <a id="10674" class="Symbol">=</a> <a id="10676" class="Symbol">λ</a> <a id="10678" href="Cubical.HITs.SetTruncation.Properties.html#10678" class="Bound">x</a> <a id="10680" class="Symbol">→</a> <a id="10682" class="Symbol">(</a><a id="10683" href="Cubical.HITs.SetTruncation.Properties.html#10683" class="Bound">y</a> <a id="10685" class="Symbol">:</a> <a id="10687" href="Cubical.HITs.SetTruncation.Properties.html#10637" class="Bound">B</a> <a id="10689" href="Cubical.HITs.SetTruncation.Properties.html#10678" class="Bound">x</a><a id="10690" class="Symbol">)</a> <a id="10692" class="Symbol">→</a> <a id="10694" href="Cubical.HITs.SetTruncation.Properties.html#10645" class="Bound">C</a> <a id="10696" class="Symbol">(</a><a id="10697" href="Cubical.HITs.SetTruncation.Properties.html#10678" class="Bound">x</a> <a id="10699" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10701" href="Cubical.HITs.SetTruncation.Properties.html#10683" class="Bound">y</a><a id="10702" class="Symbol">)}</a> <a id="10705" class="Symbol">(λ</a> <a id="10708" href="Cubical.HITs.SetTruncation.Properties.html#10708" class="Bound">_</a> <a id="10710" class="Symbol">→</a> <a id="10712" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="10719" class="Symbol">λ</a> <a id="10721" href="Cubical.HITs.SetTruncation.Properties.html#10721" class="Bound">_</a> <a id="10723" class="Symbol">→</a> <a id="10725" href="Cubical.HITs.SetTruncation.Properties.html#10648" class="Bound">set</a> <a id="10729" class="Symbol">_)</a> <a id="10732" href="Cubical.HITs.SetTruncation.Properties.html#10652" class="Bound">g</a> <a id="10734" href="Cubical.HITs.SetTruncation.Properties.html#10655" class="Bound">x</a> <a id="10736" href="Cubical.HITs.SetTruncation.Properties.html#10659" class="Bound">y</a>

<a id="sigmaProdElim"></a><a id="10739" href="Cubical.HITs.SetTruncation.Properties.html#10739" class="Function">sigmaProdElim</a> <a id="10753" class="Symbol">:</a> <a id="10755" class="Symbol">{</a><a id="10756" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a> <a id="10758" class="Symbol">:</a> <a id="10760" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10762" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10764" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10767" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10769" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10771" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10773" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10776" class="Symbol">→</a> <a id="10778" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10783" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="10784" class="Symbol">}</a> <a id="10786" class="Symbol">{</a><a id="10787" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="10789" class="Symbol">:</a> <a id="10791" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10793" class="Symbol">(</a><a id="10794" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10796" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10798" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10801" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10803" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10805" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10807" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10809" class="Symbol">)</a> <a id="10811" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a>  <a id="10814" class="Symbol">→</a> <a id="10816" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10821" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="10823" class="Symbol">}</a>
                <a id="10841" class="Symbol">(</a><a id="10842" href="Cubical.HITs.SetTruncation.Properties.html#10842" class="Bound">Bset</a> <a id="10847" class="Symbol">:</a> <a id="10849" class="Symbol">(</a><a id="10850" href="Cubical.HITs.SetTruncation.Properties.html#10850" class="Bound">x</a> <a id="10852" class="Symbol">:</a> <a id="10854" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="10856" class="Symbol">(</a><a id="10857" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10859" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="10861" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="10864" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10866" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="10868" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="10870" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="10872" class="Symbol">)</a> <a id="10874" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a><a id="10875" class="Symbol">)</a> <a id="10877" class="Symbol">→</a> <a id="10879" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="10885" class="Symbol">(</a><a id="10886" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="10888" href="Cubical.HITs.SetTruncation.Properties.html#10850" class="Bound">x</a><a id="10889" class="Symbol">))</a>
                <a id="10908" class="Symbol">(</a><a id="10909" href="Cubical.HITs.SetTruncation.Properties.html#10909" class="Bound">g</a> <a id="10911" class="Symbol">:</a> <a id="10913" class="Symbol">(</a><a id="10914" href="Cubical.HITs.SetTruncation.Properties.html#10914" class="Bound">a</a> <a id="10916" class="Symbol">:</a> <a id="10918" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="10919" class="Symbol">)</a> <a id="10921" class="Symbol">(</a><a id="10922" href="Cubical.HITs.SetTruncation.Properties.html#10922" class="Bound">b</a> <a id="10924" class="Symbol">:</a> <a id="10926" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="10927" class="Symbol">)</a> <a id="10929" class="Symbol">(</a><a id="10930" href="Cubical.HITs.SetTruncation.Properties.html#10930" class="Bound">c</a> <a id="10932" class="Symbol">:</a> <a id="10934" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a> <a id="10936" class="Symbol">(</a><a id="10937" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10939" href="Cubical.HITs.SetTruncation.Properties.html#10914" class="Bound">a</a> <a id="10941" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10944" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10946" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10948" href="Cubical.HITs.SetTruncation.Properties.html#10922" class="Bound">b</a> <a id="10950" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10952" class="Symbol">))</a> <a id="10955" class="Symbol">→</a> <a id="10957" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="10959" class="Symbol">((</a><a id="10961" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10963" href="Cubical.HITs.SetTruncation.Properties.html#10914" class="Bound">a</a> <a id="10965" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="10968" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10970" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="10972" href="Cubical.HITs.SetTruncation.Properties.html#10922" class="Bound">b</a> <a id="10974" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="10976" class="Symbol">)</a> <a id="10978" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10980" href="Cubical.HITs.SetTruncation.Properties.html#10930" class="Bound">c</a><a id="10981" class="Symbol">))</a>
                <a id="11000" class="Symbol">(</a><a id="11001" href="Cubical.HITs.SetTruncation.Properties.html#11001" class="Bound">x</a> <a id="11003" class="Symbol">:</a> <a id="11005" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="11007" class="Symbol">(</a><a id="11008" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11010" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11012" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11015" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11017" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11019" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11021" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11023" class="Symbol">)</a> <a id="11025" href="Cubical.HITs.SetTruncation.Properties.html#10756" class="Bound">C</a><a id="11026" class="Symbol">)</a> <a id="11028" class="Symbol">→</a> <a id="11030" href="Cubical.HITs.SetTruncation.Properties.html#10787" class="Bound">D</a> <a id="11032" href="Cubical.HITs.SetTruncation.Properties.html#11001" class="Bound">x</a>
<a id="11034" href="Cubical.HITs.SetTruncation.Properties.html#10739" class="Function">sigmaProdElim</a> <a id="11048" class="Symbol">{</a><a id="11049" class="Argument">B</a> <a id="11051" class="Symbol">=</a> <a id="11053" href="Cubical.HITs.SetTruncation.Properties.html#11053" class="Bound">B</a><a id="11054" class="Symbol">}</a> <a id="11056" class="Symbol">{</a><a id="11057" class="Argument">C</a> <a id="11059" class="Symbol">=</a> <a id="11061" href="Cubical.HITs.SetTruncation.Properties.html#11061" class="Bound">C</a><a id="11062" class="Symbol">}</a> <a id="11064" class="Symbol">{</a><a id="11065" class="Argument">D</a> <a id="11067" class="Symbol">=</a> <a id="11069" href="Cubical.HITs.SetTruncation.Properties.html#11069" class="Bound">D</a><a id="11070" class="Symbol">}</a> <a id="11072" href="Cubical.HITs.SetTruncation.Properties.html#11072" class="Bound">set</a> <a id="11076" href="Cubical.HITs.SetTruncation.Properties.html#11076" class="Bound">g</a> <a id="11078" class="Symbol">((</a><a id="11080" href="Cubical.HITs.SetTruncation.Properties.html#11080" class="Bound">x</a> <a id="11082" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11084" href="Cubical.HITs.SetTruncation.Properties.html#11084" class="Bound">y</a><a id="11085" class="Symbol">)</a> <a id="11087" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11089" href="Cubical.HITs.SetTruncation.Properties.html#11089" class="Bound">c</a><a id="11090" class="Symbol">)</a> <a id="11092" class="Symbol">=</a>
  <a id="11096" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="11101" class="Symbol">{</a><a id="11102" class="Argument">B</a> <a id="11104" class="Symbol">=</a> <a id="11106" class="Symbol">λ</a> <a id="11108" href="Cubical.HITs.SetTruncation.Properties.html#11108" class="Bound">x</a> <a id="11110" class="Symbol">→</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Cubical.HITs.SetTruncation.Properties.html#11113" class="Bound">y</a> <a id="11115" class="Symbol">:</a> <a id="11117" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11119" href="Cubical.HITs.SetTruncation.Properties.html#11053" class="Bound">B</a> <a id="11121" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11123" class="Symbol">)</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Cubical.HITs.SetTruncation.Properties.html#11126" class="Bound">c</a> <a id="11128" class="Symbol">:</a> <a id="11130" href="Cubical.HITs.SetTruncation.Properties.html#11061" class="Bound">C</a> <a id="11132" class="Symbol">(</a><a id="11133" href="Cubical.HITs.SetTruncation.Properties.html#11108" class="Bound">x</a> <a id="11135" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11137" href="Cubical.HITs.SetTruncation.Properties.html#11113" class="Bound">y</a><a id="11138" class="Symbol">))</a> <a id="11141" class="Symbol">→</a> <a id="11143" href="Cubical.HITs.SetTruncation.Properties.html#11069" class="Bound">D</a> <a id="11145" class="Symbol">((</a><a id="11147" href="Cubical.HITs.SetTruncation.Properties.html#11108" class="Bound">x</a> <a id="11149" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11151" href="Cubical.HITs.SetTruncation.Properties.html#11113" class="Bound">y</a><a id="11152" class="Symbol">)</a> <a id="11154" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11156" href="Cubical.HITs.SetTruncation.Properties.html#11126" class="Bound">c</a><a id="11157" class="Symbol">)}</a>
       <a id="11167" class="Symbol">(λ</a> <a id="11170" href="Cubical.HITs.SetTruncation.Properties.html#11170" class="Bound">_</a> <a id="11172" class="Symbol">→</a> <a id="11174" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="11181" class="Symbol">λ</a> <a id="11183" href="Cubical.HITs.SetTruncation.Properties.html#11183" class="Bound">_</a> <a id="11185" class="Symbol">→</a> <a id="11187" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="11194" class="Symbol">λ</a> <a id="11196" href="Cubical.HITs.SetTruncation.Properties.html#11196" class="Bound">_</a> <a id="11198" class="Symbol">→</a> <a id="11200" href="Cubical.HITs.SetTruncation.Properties.html#11072" class="Bound">set</a> <a id="11204" class="Symbol">_)</a>
       <a id="11214" class="Symbol">(λ</a> <a id="11217" href="Cubical.HITs.SetTruncation.Properties.html#11217" class="Bound">x</a> <a id="11219" class="Symbol">→</a> <a id="11221" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="11226" class="Symbol">(λ</a> <a id="11229" href="Cubical.HITs.SetTruncation.Properties.html#11229" class="Bound">_</a> <a id="11231" class="Symbol">→</a> <a id="11233" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="11240" class="Symbol">λ</a> <a id="11242" href="Cubical.HITs.SetTruncation.Properties.html#11242" class="Bound">_</a> <a id="11244" class="Symbol">→</a> <a id="11246" href="Cubical.HITs.SetTruncation.Properties.html#11072" class="Bound">set</a> <a id="11250" class="Symbol">_)</a> <a id="11253" class="Symbol">(</a><a id="11254" href="Cubical.HITs.SetTruncation.Properties.html#11076" class="Bound">g</a> <a id="11256" href="Cubical.HITs.SetTruncation.Properties.html#11217" class="Bound">x</a><a id="11257" class="Symbol">))</a>
       <a id="11267" href="Cubical.HITs.SetTruncation.Properties.html#11080" class="Bound">x</a> <a id="11269" href="Cubical.HITs.SetTruncation.Properties.html#11084" class="Bound">y</a> <a id="11271" href="Cubical.HITs.SetTruncation.Properties.html#11089" class="Bound">c</a>

<a id="prodElim"></a><a id="11274" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="11283" class="Symbol">:</a> <a id="11285" class="Symbol">{</a><a id="11286" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11288" class="Symbol">:</a> <a id="11290" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11292" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11294" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11297" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11299" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11301" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11303" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11306" class="Symbol">→</a> <a id="11308" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11313" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11314" class="Symbol">}</a>
         <a id="11325" class="Symbol">→</a> <a id="11327" class="Symbol">((</a><a id="11329" href="Cubical.HITs.SetTruncation.Properties.html#11329" class="Bound">x</a> <a id="11331" class="Symbol">:</a> <a id="11333" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11335" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11337" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11340" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11342" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11344" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11346" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11348" class="Symbol">)</a> <a id="11350" class="Symbol">→</a> <a id="11352" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11358" class="Symbol">(</a><a id="11359" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11361" href="Cubical.HITs.SetTruncation.Properties.html#11329" class="Bound">x</a><a id="11362" class="Symbol">))</a>
         <a id="11374" class="Symbol">→</a> <a id="11376" class="Symbol">((</a><a id="11378" href="Cubical.HITs.SetTruncation.Properties.html#11378" class="Bound">a</a> <a id="11380" class="Symbol">:</a> <a id="11382" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="11383" class="Symbol">)</a> <a id="11385" class="Symbol">(</a><a id="11386" href="Cubical.HITs.SetTruncation.Properties.html#11386" class="Bound">b</a> <a id="11388" class="Symbol">:</a> <a id="11390" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="11391" class="Symbol">)</a> <a id="11393" class="Symbol">→</a> <a id="11395" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11397" class="Symbol">(</a><a id="11398" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11400" href="Cubical.HITs.SetTruncation.Properties.html#11378" class="Bound">a</a> <a id="11402" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11405" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11407" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11409" href="Cubical.HITs.SetTruncation.Properties.html#11386" class="Bound">b</a> <a id="11411" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11413" class="Symbol">))</a>
         <a id="11425" class="Symbol">→</a> <a id="11427" class="Symbol">(</a><a id="11428" href="Cubical.HITs.SetTruncation.Properties.html#11428" class="Bound">x</a> <a id="11430" class="Symbol">:</a> <a id="11432" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11434" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11436" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11439" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11441" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11443" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11445" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11447" class="Symbol">)</a> <a id="11449" class="Symbol">→</a> <a id="11451" href="Cubical.HITs.SetTruncation.Properties.html#11286" class="Bound">C</a> <a id="11453" href="Cubical.HITs.SetTruncation.Properties.html#11428" class="Bound">x</a>
<a id="11455" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="11464" href="Cubical.HITs.SetTruncation.Properties.html#11464" class="Bound">setC</a> <a id="11469" href="Cubical.HITs.SetTruncation.Properties.html#11469" class="Bound">f</a> <a id="11471" class="Symbol">(</a><a id="11472" href="Cubical.HITs.SetTruncation.Properties.html#11472" class="Bound">a</a> <a id="11474" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11476" href="Cubical.HITs.SetTruncation.Properties.html#11476" class="Bound">b</a><a id="11477" class="Symbol">)</a> <a id="11479" class="Symbol">=</a> <a id="11481" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="11487" class="Symbol">(λ</a> <a id="11490" href="Cubical.HITs.SetTruncation.Properties.html#11490" class="Bound">x</a> <a id="11492" href="Cubical.HITs.SetTruncation.Properties.html#11492" class="Bound">y</a> <a id="11494" class="Symbol">→</a> <a id="11496" href="Cubical.HITs.SetTruncation.Properties.html#11464" class="Bound">setC</a> <a id="11501" class="Symbol">(</a><a id="11502" href="Cubical.HITs.SetTruncation.Properties.html#11490" class="Bound">x</a> <a id="11504" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11506" href="Cubical.HITs.SetTruncation.Properties.html#11492" class="Bound">y</a><a id="11507" class="Symbol">))</a> <a id="11510" href="Cubical.HITs.SetTruncation.Properties.html#11469" class="Bound">f</a> <a id="11512" href="Cubical.HITs.SetTruncation.Properties.html#11472" class="Bound">a</a> <a id="11514" href="Cubical.HITs.SetTruncation.Properties.html#11476" class="Bound">b</a>

<a id="prodRec"></a><a id="11517" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Function">prodRec</a> <a id="11525" class="Symbol">:</a> <a id="11527" class="Symbol">{</a><a id="11528" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a> <a id="11530" class="Symbol">:</a> <a id="11532" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11537" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11538" class="Symbol">}</a> <a id="11540" class="Symbol">→</a> <a id="11542" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11548" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a> <a id="11550" class="Symbol">→</a> <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11555" class="Symbol">→</a> <a id="11557" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11559" class="Symbol">→</a> <a id="11561" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a><a id="11562" class="Symbol">)</a> <a id="11564" class="Symbol">→</a> <a id="11566" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11568" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11570" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11573" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11575" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11577" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11579" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11582" class="Symbol">→</a> <a id="11584" href="Cubical.HITs.SetTruncation.Properties.html#11528" class="Bound">C</a>
<a id="11586" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Function">prodRec</a> <a id="11594" href="Cubical.HITs.SetTruncation.Properties.html#11594" class="Bound">setC</a> <a id="11599" href="Cubical.HITs.SetTruncation.Properties.html#11599" class="Bound">f</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Cubical.HITs.SetTruncation.Properties.html#11602" class="Bound">a</a> <a id="11604" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11606" href="Cubical.HITs.SetTruncation.Properties.html#11606" class="Bound">b</a><a id="11607" class="Symbol">)</a> <a id="11609" class="Symbol">=</a> <a id="11611" href="Cubical.HITs.SetTruncation.Properties.html#1027" class="Function">rec2</a> <a id="11616" href="Cubical.HITs.SetTruncation.Properties.html#11594" class="Bound">setC</a> <a id="11621" href="Cubical.HITs.SetTruncation.Properties.html#11599" class="Bound">f</a> <a id="11623" href="Cubical.HITs.SetTruncation.Properties.html#11602" class="Bound">a</a> <a id="11625" href="Cubical.HITs.SetTruncation.Properties.html#11606" class="Bound">b</a>

<a id="prodElim2"></a><a id="11628" href="Cubical.HITs.SetTruncation.Properties.html#11628" class="Function">prodElim2</a> <a id="11638" class="Symbol">:</a> <a id="11640" class="Symbol">{</a><a id="11641" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11643" class="Symbol">:</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11648" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11650" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11653" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11655" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11657" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11659" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11661" class="Symbol">)</a> <a id="11663" class="Symbol">→</a> <a id="11665" class="Symbol">(</a><a id="11666" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11668" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11670" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11673" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11675" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11677" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11679" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11681" class="Symbol">)</a> <a id="11683" class="Symbol">→</a> <a id="11685" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11690" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="11691" class="Symbol">}</a>
         <a id="11702" class="Symbol">→</a> <a id="11704" class="Symbol">((</a><a id="11706" href="Cubical.HITs.SetTruncation.Properties.html#11706" class="Bound">x</a> <a id="11708" class="Symbol">:</a> <a id="11710" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11712" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11714" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11717" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11719" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11721" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11723" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11725" class="Symbol">)</a> <a id="11727" class="Symbol">(</a><a id="11728" href="Cubical.HITs.SetTruncation.Properties.html#11728" class="Bound">y</a> <a id="11730" class="Symbol">:</a> <a id="11732" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11734" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11736" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11739" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11741" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11743" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11745" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11747" class="Symbol">)</a> <a id="11749" class="Symbol">→</a> <a id="11751" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="11757" class="Symbol">(</a><a id="11758" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11760" href="Cubical.HITs.SetTruncation.Properties.html#11706" class="Bound">x</a> <a id="11762" href="Cubical.HITs.SetTruncation.Properties.html#11728" class="Bound">y</a><a id="11763" class="Symbol">))</a>
         <a id="11775" class="Symbol">→</a> <a id="11777" class="Symbol">((</a><a id="11779" href="Cubical.HITs.SetTruncation.Properties.html#11779" class="Bound">a</a> <a id="11781" class="Symbol">:</a> <a id="11783" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="11784" class="Symbol">)</a> <a id="11786" class="Symbol">(</a><a id="11787" href="Cubical.HITs.SetTruncation.Properties.html#11787" class="Bound">b</a> <a id="11789" class="Symbol">:</a> <a id="11791" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a><a id="11792" class="Symbol">)</a> <a id="11794" class="Symbol">(</a><a id="11795" href="Cubical.HITs.SetTruncation.Properties.html#11795" class="Bound">c</a> <a id="11797" class="Symbol">:</a> <a id="11799" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a><a id="11800" class="Symbol">)</a> <a id="11802" class="Symbol">(</a><a id="11803" href="Cubical.HITs.SetTruncation.Properties.html#11803" class="Bound">d</a> <a id="11805" class="Symbol">:</a> <a id="11807" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a><a id="11808" class="Symbol">)</a> <a id="11810" class="Symbol">→</a> <a id="11812" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11814" class="Symbol">(</a><a id="11815" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11817" href="Cubical.HITs.SetTruncation.Properties.html#11779" class="Bound">a</a> <a id="11819" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11822" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11824" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11826" href="Cubical.HITs.SetTruncation.Properties.html#11787" class="Bound">b</a> <a id="11828" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11830" class="Symbol">)</a> <a id="11832" class="Symbol">(</a><a id="11833" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11835" href="Cubical.HITs.SetTruncation.Properties.html#11795" class="Bound">c</a> <a id="11837" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="11840" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11842" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="11844" href="Cubical.HITs.SetTruncation.Properties.html#11803" class="Bound">d</a> <a id="11846" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="11848" class="Symbol">))</a>
         <a id="11860" class="Symbol">→</a> <a id="11862" class="Symbol">((</a><a id="11864" href="Cubical.HITs.SetTruncation.Properties.html#11864" class="Bound">x</a> <a id="11866" class="Symbol">:</a> <a id="11868" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11870" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="11872" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11875" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11877" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11879" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="11881" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11883" class="Symbol">)</a> <a id="11885" class="Symbol">(</a><a id="11886" href="Cubical.HITs.SetTruncation.Properties.html#11886" class="Bound">y</a> <a id="11888" class="Symbol">:</a> <a id="11890" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11892" href="Cubical.HITs.SetTruncation.Properties.html#741" class="Generalizable">C</a> <a id="11894" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="11897" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="11899" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="11901" href="Cubical.HITs.SetTruncation.Properties.html#757" class="Generalizable">D</a> <a id="11903" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="11905" class="Symbol">)</a> <a id="11907" class="Symbol">→</a> <a id="11909" class="Symbol">(</a><a id="11910" href="Cubical.HITs.SetTruncation.Properties.html#11641" class="Bound">E</a> <a id="11912" href="Cubical.HITs.SetTruncation.Properties.html#11864" class="Bound">x</a> <a id="11914" href="Cubical.HITs.SetTruncation.Properties.html#11886" class="Bound">y</a><a id="11915" class="Symbol">))</a>
<a id="11918" href="Cubical.HITs.SetTruncation.Properties.html#11628" class="Function">prodElim2</a> <a id="11928" href="Cubical.HITs.SetTruncation.Properties.html#11928" class="Bound">isset</a> <a id="11934" href="Cubical.HITs.SetTruncation.Properties.html#11934" class="Bound">f</a> <a id="11936" class="Symbol">=</a> <a id="11938" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="11947" class="Symbol">(λ</a> <a id="11950" href="Cubical.HITs.SetTruncation.Properties.html#11950" class="Bound">_</a> <a id="11952" class="Symbol">→</a> <a id="11954" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="11961" class="Symbol">λ</a> <a id="11963" href="Cubical.HITs.SetTruncation.Properties.html#11963" class="Bound">_</a> <a id="11965" class="Symbol">→</a> <a id="11967" href="Cubical.HITs.SetTruncation.Properties.html#11928" class="Bound">isset</a> <a id="11973" class="Symbol">_</a> <a id="11975" class="Symbol">_)</a>
                             <a id="12007" class="Symbol">λ</a> <a id="12009" href="Cubical.HITs.SetTruncation.Properties.html#12009" class="Bound">a</a> <a id="12011" href="Cubical.HITs.SetTruncation.Properties.html#12011" class="Bound">b</a> <a id="12013" class="Symbol">→</a> <a id="12015" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="12024" class="Symbol">(λ</a> <a id="12027" href="Cubical.HITs.SetTruncation.Properties.html#12027" class="Bound">_</a> <a id="12029" class="Symbol">→</a> <a id="12031" href="Cubical.HITs.SetTruncation.Properties.html#11928" class="Bound">isset</a> <a id="12037" class="Symbol">_</a> <a id="12039" class="Symbol">_)</a>
                                     <a id="12079" class="Symbol">λ</a> <a id="12081" href="Cubical.HITs.SetTruncation.Properties.html#12081" class="Bound">c</a> <a id="12083" href="Cubical.HITs.SetTruncation.Properties.html#12083" class="Bound">d</a> <a id="12085" class="Symbol">→</a> <a id="12087" href="Cubical.HITs.SetTruncation.Properties.html#11934" class="Bound">f</a> <a id="12089" href="Cubical.HITs.SetTruncation.Properties.html#12009" class="Bound">a</a> <a id="12091" href="Cubical.HITs.SetTruncation.Properties.html#12011" class="Bound">b</a> <a id="12093" href="Cubical.HITs.SetTruncation.Properties.html#12081" class="Bound">c</a> <a id="12095" href="Cubical.HITs.SetTruncation.Properties.html#12083" class="Bound">d</a>

<a id="setTruncOfProdIso"></a><a id="12098" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12116" class="Symbol">:</a>  <a id="12119" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12123" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12125" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="12127" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12129" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="12131" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12137" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="12139" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12142" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12144" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12146" href="Cubical.HITs.SetTruncation.Properties.html#725" class="Generalizable">B</a> <a id="12148" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="12150" class="Symbol">)</a>
<a id="12152" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12160" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12178" class="Symbol">=</a> <a id="12180" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="12184" class="Symbol">(</a><a id="12185" href="Cubical.Foundations.HLevels.html#16254" class="Function">isSet×</a> <a id="12192" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12206" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="12219" class="Symbol">)</a> <a id="12221" class="Symbol">λ</a> <a id="12223" class="Symbol">(</a><a id="12224" href="Cubical.HITs.SetTruncation.Properties.html#12224" class="Bound">a</a> <a id="12226" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12228" href="Cubical.HITs.SetTruncation.Properties.html#12228" class="Bound">b</a><a id="12229" class="Symbol">)</a> <a id="12231" class="Symbol">→</a> <a id="12233" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12235" href="Cubical.HITs.SetTruncation.Properties.html#12224" class="Bound">a</a> <a id="12237" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="12240" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12242" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12244" href="Cubical.HITs.SetTruncation.Properties.html#12228" class="Bound">b</a> <a id="12246" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12249" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12257" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12275" class="Symbol">=</a> <a id="12277" href="Cubical.HITs.SetTruncation.Properties.html#11517" class="Function">prodRec</a> <a id="12285" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12299" class="Symbol">λ</a> <a id="12301" href="Cubical.HITs.SetTruncation.Properties.html#12301" class="Bound">a</a> <a id="12303" href="Cubical.HITs.SetTruncation.Properties.html#12303" class="Bound">b</a> <a id="12305" class="Symbol">→</a> <a id="12307" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12309" href="Cubical.HITs.SetTruncation.Properties.html#12301" class="Bound">a</a> <a id="12311" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12313" href="Cubical.HITs.SetTruncation.Properties.html#12303" class="Bound">b</a> <a id="12315" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12318" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12326" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12344" class="Symbol">=</a>
  <a id="12348" href="Cubical.HITs.SetTruncation.Properties.html#11274" class="Function">prodElim</a> <a id="12357" class="Symbol">(λ</a> <a id="12360" href="Cubical.HITs.SetTruncation.Properties.html#12360" class="Bound">_</a> <a id="12362" class="Symbol">→</a> <a id="12364" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12379" class="Number">2</a> <a id="12381" class="Symbol">(</a><a id="12382" href="Cubical.Foundations.HLevels.html#16254" class="Function">isSet×</a> <a id="12389" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12403" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="12416" class="Symbol">)</a> <a id="12418" class="Symbol">_</a> <a id="12420" class="Symbol">_)</a> <a id="12423" class="Symbol">λ</a> <a id="12425" href="Cubical.HITs.SetTruncation.Properties.html#12425" class="Bound">_</a> <a id="12427" href="Cubical.HITs.SetTruncation.Properties.html#12427" class="Bound">_</a> <a id="12429" class="Symbol">→</a> <a id="12431" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="12436" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12444" href="Cubical.HITs.SetTruncation.Properties.html#12098" class="Function">setTruncOfProdIso</a> <a id="12462" class="Symbol">=</a>
  <a id="12466" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12471" class="Symbol">(λ</a> <a id="12474" href="Cubical.HITs.SetTruncation.Properties.html#12474" class="Bound">_</a> <a id="12476" class="Symbol">→</a> <a id="12478" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12493" class="Number">2</a> <a id="12495" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12509" class="Symbol">_</a> <a id="12511" class="Symbol">_)</a> <a id="12514" class="Symbol">λ</a> <a id="12516" class="Symbol">{(</a><a id="12518" href="Cubical.HITs.SetTruncation.Properties.html#12518" class="Bound">a</a> <a id="12520" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12522" href="Cubical.HITs.SetTruncation.Properties.html#12522" class="Bound">b</a><a id="12523" class="Symbol">)</a> <a id="12525" class="Symbol">→</a> <a id="12527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12531" class="Symbol">}</a>

<a id="IsoSetTruncateSndΣ"></a><a id="12534" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12553" class="Symbol">:</a> <a id="12555" class="Symbol">{</a><a id="12556" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12558" class="Symbol">:</a> <a id="12560" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12565" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="12566" class="Symbol">}</a> <a id="12568" class="Symbol">{</a><a id="12569" href="Cubical.HITs.SetTruncation.Properties.html#12569" class="Bound">B</a> <a id="12571" class="Symbol">:</a> <a id="12573" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12575" class="Symbol">→</a> <a id="12577" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12582" href="Cubical.HITs.SetTruncation.Properties.html#678" class="Generalizable">ℓ&#39;</a><a id="12584" class="Symbol">}</a> <a id="12586" class="Symbol">→</a> <a id="12588" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12592" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12594" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="12596" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12598" href="Cubical.HITs.SetTruncation.Properties.html#12569" class="Bound">B</a> <a id="12600" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="12603" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12605" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="12607" href="Cubical.HITs.SetTruncation.Properties.html#12556" class="Bound">A</a> <a id="12609" class="Symbol">(λ</a> <a id="12612" href="Cubical.HITs.SetTruncation.Properties.html#12612" class="Bound">x</a> <a id="12614" class="Symbol">→</a> <a id="12616" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="12618" href="Cubical.HITs.SetTruncation.Properties.html#12569" class="Bound">B</a> <a id="12620" href="Cubical.HITs.SetTruncation.Properties.html#12612" class="Bound">x</a> <a id="12622" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="12624" class="Symbol">)</a> <a id="12626" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="12629" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12637" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12656" class="Symbol">=</a> <a id="12658" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="12662" class="Symbol">λ</a> <a id="12664" class="Symbol">(</a><a id="12665" href="Cubical.HITs.SetTruncation.Properties.html#12665" class="Bound">a</a> <a id="12667" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12669" href="Cubical.HITs.SetTruncation.Properties.html#12669" class="Bound">b</a><a id="12670" class="Symbol">)</a> <a id="12672" class="Symbol">→</a> <a id="12674" href="Cubical.HITs.SetTruncation.Properties.html#12665" class="Bound">a</a> <a id="12676" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12678" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="12680" href="Cubical.HITs.SetTruncation.Properties.html#12669" class="Bound">b</a> <a id="12682" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>
<a id="12685" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12693" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12712" class="Symbol">=</a> <a id="12714" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="12718" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="12741" class="Symbol">λ</a> <a id="12743" href="Cubical.HITs.SetTruncation.Properties.html#12743" class="Bound">a</a> <a id="12745" class="Symbol">→</a> <a id="12747" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="12751" class="Symbol">λ</a> <a id="12753" href="Cubical.HITs.SetTruncation.Properties.html#12753" class="Bound">b</a> <a id="12755" class="Symbol">→</a> <a id="12757" href="Cubical.HITs.SetTruncation.Properties.html#12743" class="Bound">a</a> <a id="12759" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12761" href="Cubical.HITs.SetTruncation.Properties.html#12753" class="Bound">b</a><a id="12762" class="Symbol">)</a>
<a id="12764" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12772" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12791" class="Symbol">=</a> <a id="12793" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12798" class="Symbol">(λ</a> <a id="12801" href="Cubical.HITs.SetTruncation.Properties.html#12801" class="Bound">_</a> <a id="12803" class="Symbol">→</a> <a id="12805" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12822" class="Symbol">)</a> <a id="12824" class="Symbol">(</a><a id="12825" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="12833" class="Symbol">λ</a> <a id="12835" href="Cubical.HITs.SetTruncation.Properties.html#12835" class="Bound">_</a> <a id="12837" class="Symbol">→</a> <a id="12839" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12844" class="Symbol">(λ</a> <a id="12847" href="Cubical.HITs.SetTruncation.Properties.html#12847" class="Bound">_</a> <a id="12849" class="Symbol">→</a> <a id="12851" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12868" class="Symbol">)</a> <a id="12870" class="Symbol">λ</a> <a id="12872" href="Cubical.HITs.SetTruncation.Properties.html#12872" class="Bound">_</a> <a id="12874" class="Symbol">→</a> <a id="12876" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12880" class="Symbol">)</a>
<a id="12882" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12890" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a> <a id="12909" class="Symbol">=</a> <a id="12911" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="12916" class="Symbol">(λ</a> <a id="12919" href="Cubical.HITs.SetTruncation.Properties.html#12919" class="Bound">_</a> <a id="12921" class="Symbol">→</a> <a id="12923" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="12940" class="Symbol">)</a> <a id="12942" class="Symbol">λ</a> <a id="12944" href="Cubical.HITs.SetTruncation.Properties.html#12944" class="Bound">_</a> <a id="12946" class="Symbol">→</a> <a id="12948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="12954" class="Comment">-- Deprecated. Use `IsoSetTruncateSndΣ` instead.</a>
<a id="setSigmaIso"></a><a id="13003" href="Cubical.HITs.SetTruncation.Properties.html#13003" class="Function">setSigmaIso</a> <a id="13015" class="Symbol">:</a> <a id="13017" class="Symbol">{</a><a id="13018" href="Cubical.HITs.SetTruncation.Properties.html#13018" class="Bound">B</a> <a id="13020" class="Symbol">:</a> <a id="13022" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13024" class="Symbol">→</a> <a id="13026" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13031" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="13032" class="Symbol">}</a> <a id="13034" class="Symbol">→</a> <a id="13036" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13040" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13042" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13044" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13046" href="Cubical.HITs.SetTruncation.Properties.html#13018" class="Bound">B</a> <a id="13048" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="13051" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13053" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="13055" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a> <a id="13057" class="Symbol">(λ</a> <a id="13060" href="Cubical.HITs.SetTruncation.Properties.html#13060" class="Bound">x</a> <a id="13062" class="Symbol">→</a> <a id="13064" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13066" href="Cubical.HITs.SetTruncation.Properties.html#13018" class="Bound">B</a> <a id="13068" href="Cubical.HITs.SetTruncation.Properties.html#13060" class="Bound">x</a> <a id="13070" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="13072" class="Symbol">)</a> <a id="13074" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="13077" href="Cubical.HITs.SetTruncation.Properties.html#13003" class="Function">setSigmaIso</a> <a id="13089" class="Symbol">=</a> <a id="13091" href="Cubical.HITs.SetTruncation.Properties.html#12534" class="Function">IsoSetTruncateSndΣ</a>

<a id="PathIdTrunc₀Iso"></a><a id="13111" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13127" class="Symbol">:</a> <a id="13129" class="Symbol">{</a><a id="13130" href="Cubical.HITs.SetTruncation.Properties.html#13130" class="Bound">a</a> <a id="13132" href="Cubical.HITs.SetTruncation.Properties.html#13132" class="Bound">b</a> <a id="13134" class="Symbol">:</a> <a id="13136" href="Cubical.HITs.SetTruncation.Properties.html#709" class="Generalizable">A</a><a id="13137" class="Symbol">}</a> <a id="13139" class="Symbol">→</a> <a id="13141" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13145" class="Symbol">(</a><a id="13146" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="13148" href="Cubical.HITs.SetTruncation.Properties.html#13130" class="Bound">a</a> <a id="13150" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="13153" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13155" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="13157" href="Cubical.HITs.SetTruncation.Properties.html#13132" class="Bound">b</a> <a id="13159" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="13161" class="Symbol">)</a> <a id="13163" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13165" href="Cubical.HITs.SetTruncation.Properties.html#13130" class="Bound">a</a> <a id="13167" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13169" href="Cubical.HITs.SetTruncation.Properties.html#13132" class="Bound">b</a> <a id="13171" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="13174" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13182" class="Symbol">(</a><a id="13183" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13199" class="Symbol">{</a><a id="13200" class="Argument">b</a> <a id="13202" class="Symbol">=</a> <a id="13204" href="Cubical.HITs.SetTruncation.Properties.html#13204" class="Bound">b</a><a id="13205" class="Symbol">})</a> <a id="13208" href="Cubical.HITs.SetTruncation.Properties.html#13208" class="Bound">p</a> <a id="13210" class="Symbol">=</a>
  <a id="13214" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13224" class="Symbol">(λ</a> <a id="13227" href="Cubical.HITs.SetTruncation.Properties.html#13227" class="Bound">i</a> <a id="13229" class="Symbol">→</a> <a id="13231" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">rec</a> <a id="13235" class="Symbol">{</a><a id="13236" class="Argument">B</a> <a id="13238" class="Symbol">=</a> <a id="13240" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="13253" class="Symbol">_</a> <a id="13255" class="Number">1</a><a id="13256" class="Symbol">}</a> <a id="13258" class="Symbol">(</a><a id="13259" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="13282" class="Number">1</a><a id="13283" class="Symbol">)</a>
                        <a id="13309" class="Symbol">(λ</a> <a id="13312" href="Cubical.HITs.SetTruncation.Properties.html#13312" class="Bound">a</a> <a id="13314" class="Symbol">→</a> <a id="13316" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13318" href="Cubical.HITs.SetTruncation.Properties.html#13312" class="Bound">a</a> <a id="13320" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13322" href="Cubical.HITs.SetTruncation.Properties.html#13204" class="Bound">b</a> <a id="13324" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="13327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13329" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="13336" class="Symbol">)</a> <a id="13338" class="Symbol">(</a><a id="13339" href="Cubical.HITs.SetTruncation.Properties.html#13208" class="Bound">p</a> <a id="13341" class="Symbol">(</a><a id="13342" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13344" href="Cubical.HITs.SetTruncation.Properties.html#13227" class="Bound">i</a><a id="13345" class="Symbol">))</a> <a id="13348" class="Symbol">.</a><a id="13349" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="13352" class="Symbol">)</a>
            <a id="13366" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="13368" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13373" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
<a id="13376" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13384" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13400" class="Symbol">=</a> <a id="13402" href="Cubical.HITs.SetTruncation.Properties.html#550" class="Function">pRec</a> <a id="13407" class="Symbol">(</a><a id="13408" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="13416" class="Symbol">_</a> <a id="13418" class="Symbol">_)</a> <a id="13421" class="Symbol">(</a><a id="13422" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13427" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="13431" class="Symbol">)</a>
<a id="13433" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13441" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13457" class="Symbol">_</a> <a id="13459" class="Symbol">=</a> <a id="13461" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13469" class="Symbol">_</a> <a id="13471" class="Symbol">_</a>
<a id="13473" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13481" href="Cubical.HITs.SetTruncation.Properties.html#13111" class="Function">PathIdTrunc₀Iso</a> <a id="13497" class="Symbol">_</a> <a id="13499" class="Symbol">=</a> <a id="13501" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="13509" class="Symbol">_</a> <a id="13511" class="Symbol">_</a> <a id="13513" class="Symbol">_</a> <a id="13515" class="Symbol">_</a>

<a id="mapFunctorial"></a><a id="13518" href="Cubical.HITs.SetTruncation.Properties.html#13518" class="Function">mapFunctorial</a> <a id="13532" class="Symbol">:</a> <a id="13534" class="Symbol">{</a><a id="13535" href="Cubical.HITs.SetTruncation.Properties.html#13535" class="Bound">A</a> <a id="13537" href="Cubical.HITs.SetTruncation.Properties.html#13537" class="Bound">B</a> <a id="13539" href="Cubical.HITs.SetTruncation.Properties.html#13539" class="Bound">C</a> <a id="13541" class="Symbol">:</a> <a id="13543" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13548" href="Cubical.HITs.SetTruncation.Properties.html#676" class="Generalizable">ℓ</a><a id="13549" class="Symbol">}</a> <a id="13551" class="Symbol">(</a><a id="13552" href="Cubical.HITs.SetTruncation.Properties.html#13552" class="Bound">f</a> <a id="13554" class="Symbol">:</a> <a id="13556" href="Cubical.HITs.SetTruncation.Properties.html#13535" class="Bound">A</a> <a id="13558" class="Symbol">→</a> <a id="13560" href="Cubical.HITs.SetTruncation.Properties.html#13537" class="Bound">B</a><a id="13561" class="Symbol">)</a> <a id="13563" class="Symbol">(</a><a id="13564" href="Cubical.HITs.SetTruncation.Properties.html#13564" class="Bound">g</a> <a id="13566" class="Symbol">:</a> <a id="13568" href="Cubical.HITs.SetTruncation.Properties.html#13537" class="Bound">B</a> <a id="13570" class="Symbol">→</a> <a id="13572" href="Cubical.HITs.SetTruncation.Properties.html#13539" class="Bound">C</a><a id="13573" class="Symbol">)</a>
  <a id="13577" class="Symbol">→</a> <a id="13579" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13583" href="Cubical.HITs.SetTruncation.Properties.html#13564" class="Bound">g</a> <a id="13585" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13587" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13591" href="Cubical.HITs.SetTruncation.Properties.html#13552" class="Bound">f</a> <a id="13593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13595" href="Cubical.HITs.SetTruncation.Properties.html#8612" class="Function">map</a> <a id="13599" class="Symbol">(</a><a id="13600" href="Cubical.HITs.SetTruncation.Properties.html#13564" class="Bound">g</a> <a id="13602" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13604" href="Cubical.HITs.SetTruncation.Properties.html#13552" class="Bound">f</a><a id="13605" class="Symbol">)</a>
<a id="13607" href="Cubical.HITs.SetTruncation.Properties.html#13518" class="Function">mapFunctorial</a> <a id="13621" href="Cubical.HITs.SetTruncation.Properties.html#13621" class="Bound">f</a> <a id="13623" href="Cubical.HITs.SetTruncation.Properties.html#13623" class="Bound">g</a> <a id="13625" class="Symbol">=</a>
  <a id="13629" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="13636" class="Symbol">(</a><a id="13637" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">elim</a> <a id="13642" class="Symbol">(λ</a> <a id="13645" href="Cubical.HITs.SetTruncation.Properties.html#13645" class="Bound">x</a> <a id="13647" class="Symbol">→</a> <a id="13649" href="Cubical.HITs.SetTruncation.Properties.html#770" class="Function">isSetPathImplicit</a><a id="13666" class="Symbol">)</a> <a id="13668" class="Symbol">λ</a> <a id="13670" href="Cubical.HITs.SetTruncation.Properties.html#13670" class="Bound">a</a> <a id="13672" class="Symbol">→</a> <a id="13674" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13678" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SetTruncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SetTruncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.HITs.SetTruncation.Base.html" class="Module">Cubical.HITs.SetTruncation.Base</a> <a id="86" class="Keyword">public</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.HITs.SetTruncation.Properties.html" class="Module">Cubical.HITs.SetTruncation.Properties</a> <a id="143" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SmashProduct.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SmashProduct.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.SmashProduct.Base.html" class="Module">Cubical.HITs.SmashProduct.Base</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>
<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Cubical.Data.Fin.html" class="Module">Cubical.Data.Fin</a>

<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.HITs.Wedge.html" class="Module">Cubical.HITs.Wedge</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Cubical.HITs.Susp.html" class="Module">Cubical.HITs.Susp</a> <a id="645" class="Keyword">renaming</a> <a id="654" class="Symbol">(</a><a id="655" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="662" class="Symbol">to</a> <a id="665" class="Function">σ</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a>

<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Cubical.Homotopy.Loopspace.html" class="Module">Cubical.Homotopy.Loopspace</a>

<a id="739" class="Keyword">data</a> <a id="Smash"></a><a id="744" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="750" class="Symbol">{</a><a id="751" href="Cubical.HITs.SmashProduct.Base.html#751" class="Bound">ℓ</a> <a id="753" href="Cubical.HITs.SmashProduct.Base.html#753" class="Bound">ℓ&#39;</a><a id="755" class="Symbol">}</a> <a id="757" class="Symbol">(</a><a id="758" href="Cubical.HITs.SmashProduct.Base.html#758" class="Bound">A</a> <a id="760" class="Symbol">:</a> <a id="762" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="770" href="Cubical.HITs.SmashProduct.Base.html#751" class="Bound">ℓ</a><a id="771" class="Symbol">)</a> <a id="773" class="Symbol">(</a><a id="774" href="Cubical.HITs.SmashProduct.Base.html#774" class="Bound">B</a> <a id="776" class="Symbol">:</a> <a id="778" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="786" href="Cubical.HITs.SmashProduct.Base.html#753" class="Bound">ℓ&#39;</a><a id="788" class="Symbol">)</a> <a id="790" class="Symbol">:</a> <a id="792" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="797" class="Symbol">(</a><a id="798" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="804" href="Cubical.HITs.SmashProduct.Base.html#751" class="Bound">ℓ</a> <a id="806" href="Cubical.HITs.SmashProduct.Base.html#753" class="Bound">ℓ&#39;</a><a id="808" class="Symbol">)</a> <a id="810" class="Keyword">where</a>
  <a id="Smash.basel"></a><a id="818" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a> <a id="824" class="Symbol">:</a> <a id="826" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="832" href="Cubical.HITs.SmashProduct.Base.html#758" class="Bound">A</a> <a id="834" href="Cubical.HITs.SmashProduct.Base.html#774" class="Bound">B</a>
  <a id="Smash.baser"></a><a id="838" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a> <a id="844" class="Symbol">:</a> <a id="846" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="852" href="Cubical.HITs.SmashProduct.Base.html#758" class="Bound">A</a> <a id="854" href="Cubical.HITs.SmashProduct.Base.html#774" class="Bound">B</a>
  <a id="Smash.proj"></a><a id="858" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a>  <a id="864" class="Symbol">:</a> <a id="866" class="Symbol">(</a><a id="867" href="Cubical.HITs.SmashProduct.Base.html#867" class="Bound">x</a> <a id="869" class="Symbol">:</a> <a id="871" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="875" href="Cubical.HITs.SmashProduct.Base.html#758" class="Bound">A</a><a id="876" class="Symbol">)</a> <a id="878" class="Symbol">→</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.HITs.SmashProduct.Base.html#881" class="Bound">y</a> <a id="883" class="Symbol">:</a> <a id="885" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="889" href="Cubical.HITs.SmashProduct.Base.html#774" class="Bound">B</a><a id="890" class="Symbol">)</a> <a id="892" class="Symbol">→</a> <a id="894" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="900" href="Cubical.HITs.SmashProduct.Base.html#758" class="Bound">A</a> <a id="902" href="Cubical.HITs.SmashProduct.Base.html#774" class="Bound">B</a>
  <a id="Smash.gluel"></a><a id="906" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="912" class="Symbol">:</a> <a id="914" class="Symbol">(</a><a id="915" href="Cubical.HITs.SmashProduct.Base.html#915" class="Bound">a</a> <a id="917" class="Symbol">:</a> <a id="919" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="923" href="Cubical.HITs.SmashProduct.Base.html#758" class="Bound">A</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">→</a> <a id="928" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="933" href="Cubical.HITs.SmashProduct.Base.html#915" class="Bound">a</a> <a id="935" class="Symbol">(</a><a id="936" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="939" href="Cubical.HITs.SmashProduct.Base.html#774" class="Bound">B</a><a id="940" class="Symbol">)</a> <a id="942" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="944" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a>
  <a id="Smash.gluer"></a><a id="952" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="958" class="Symbol">:</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.HITs.SmashProduct.Base.html#961" class="Bound">b</a> <a id="963" class="Symbol">:</a> <a id="965" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="969" href="Cubical.HITs.SmashProduct.Base.html#774" class="Bound">B</a><a id="970" class="Symbol">)</a> <a id="972" class="Symbol">→</a> <a id="974" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="979" class="Symbol">(</a><a id="980" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="983" href="Cubical.HITs.SmashProduct.Base.html#758" class="Bound">A</a><a id="984" class="Symbol">)</a> <a id="986" href="Cubical.HITs.SmashProduct.Base.html#961" class="Bound">b</a> <a id="988" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="990" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a>

<a id="997" class="Keyword">private</a>
  <a id="1007" class="Keyword">variable</a>
    <a id="1020" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a> <a id="1022" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1037" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="1039" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="1041" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a> <a id="1043" href="Cubical.HITs.SmashProduct.Base.html#1043" class="Generalizable">D</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1055" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a>

<a id="1058" class="Keyword">infixl</a> <a id="1065" class="Number">30</a> <a id="1068" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">_⋀∙_</a>

<a id="SmashPt"></a><a id="1074" href="Cubical.HITs.SmashProduct.Base.html#1074" class="Function">SmashPt</a> <a id="1082" class="Symbol">:</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Cubical.HITs.SmashProduct.Base.html#1085" class="Bound">A</a> <a id="1087" class="Symbol">:</a> <a id="1089" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1097" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Cubical.HITs.SmashProduct.Base.html#1101" class="Bound">B</a> <a id="1103" class="Symbol">:</a> <a id="1105" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1113" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="1115" class="Symbol">)</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1134" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a> <a id="1136" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="1138" class="Symbol">)</a>
<a id="1140" href="Cubical.HITs.SmashProduct.Base.html#1074" class="Function">SmashPt</a> <a id="1148" href="Cubical.HITs.SmashProduct.Base.html#1148" class="Bound">A</a> <a id="1150" href="Cubical.HITs.SmashProduct.Base.html#1150" class="Bound">B</a> <a id="1152" class="Symbol">=</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="1161" href="Cubical.HITs.SmashProduct.Base.html#1148" class="Bound">A</a> <a id="1163" href="Cubical.HITs.SmashProduct.Base.html#1150" class="Bound">B</a> <a id="1165" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1167" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a><a id="1172" class="Symbol">)</a>

<a id="SmashPtProj"></a><a id="1175" href="Cubical.HITs.SmashProduct.Base.html#1175" class="Function">SmashPtProj</a> <a id="1187" class="Symbol">:</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Cubical.HITs.SmashProduct.Base.html#1190" class="Bound">A</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1202" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Cubical.HITs.SmashProduct.Base.html#1206" class="Bound">B</a> <a id="1208" class="Symbol">:</a> <a id="1210" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1218" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1239" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a> <a id="1241" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="1243" class="Symbol">)</a>
<a id="1245" href="Cubical.HITs.SmashProduct.Base.html#1175" class="Function">SmashPtProj</a> <a id="1257" href="Cubical.HITs.SmashProduct.Base.html#1257" class="Bound">A</a> <a id="1259" href="Cubical.HITs.SmashProduct.Base.html#1259" class="Bound">B</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="1269" href="Cubical.HITs.SmashProduct.Base.html#1257" class="Bound">A</a> <a id="1271" href="Cubical.HITs.SmashProduct.Base.html#1259" class="Bound">B</a> <a id="1273" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1286" href="Cubical.HITs.SmashProduct.Base.html#1257" class="Bound">A</a><a id="1287" class="Symbol">)</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1294" href="Cubical.HITs.SmashProduct.Base.html#1259" class="Bound">B</a><a id="1295" class="Symbol">))</a>

<a id="Smash-map"></a><a id="1299" href="Cubical.HITs.SmashProduct.Base.html#1299" class="Function">Smash-map</a> <a id="1309" class="Symbol">:</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Cubical.HITs.SmashProduct.Base.html#1312" class="Bound">f</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="1318" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1321" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="1322" class="Symbol">)</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Cubical.HITs.SmashProduct.Base.html#1325" class="Bound">g</a> <a id="1327" class="Symbol">:</a> <a id="1329" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="1331" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1334" href="Cubical.HITs.SmashProduct.Base.html#1043" class="Generalizable">D</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="1345" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="1347" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="1357" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a> <a id="1359" href="Cubical.HITs.SmashProduct.Base.html#1043" class="Generalizable">D</a>
<a id="1361" href="Cubical.HITs.SmashProduct.Base.html#1299" class="Function">Smash-map</a> <a id="1371" href="Cubical.HITs.SmashProduct.Base.html#1371" class="Bound">f</a> <a id="1373" href="Cubical.HITs.SmashProduct.Base.html#1373" class="Bound">g</a> <a id="1375" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a>
<a id="1389" href="Cubical.HITs.SmashProduct.Base.html#1299" class="Function">Smash-map</a> <a id="1399" href="Cubical.HITs.SmashProduct.Base.html#1399" class="Bound">f</a> <a id="1401" href="Cubical.HITs.SmashProduct.Base.html#1401" class="Bound">g</a> <a id="1403" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a> <a id="1409" class="Symbol">=</a> <a id="1411" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a>
<a id="1417" href="Cubical.HITs.SmashProduct.Base.html#1299" class="Function">Smash-map</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Cubical.HITs.SmashProduct.Base.html#1428" class="Bound">f</a> <a id="1430" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1432" href="Cubical.HITs.SmashProduct.Base.html#1432" class="Bound">fpt</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.HITs.SmashProduct.Base.html#1438" class="Bound">g</a> <a id="1440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1442" href="Cubical.HITs.SmashProduct.Base.html#1442" class="Bound">gpt</a><a id="1445" class="Symbol">)</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1453" href="Cubical.HITs.SmashProduct.Base.html#1453" class="Bound">x</a> <a id="1455" href="Cubical.HITs.SmashProduct.Base.html#1455" class="Bound">y</a><a id="1456" class="Symbol">)</a> <a id="1458" class="Symbol">=</a> <a id="1460" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Cubical.HITs.SmashProduct.Base.html#1428" class="Bound">f</a> <a id="1468" href="Cubical.HITs.SmashProduct.Base.html#1453" class="Bound">x</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Cubical.HITs.SmashProduct.Base.html#1438" class="Bound">g</a> <a id="1474" href="Cubical.HITs.SmashProduct.Base.html#1455" class="Bound">y</a><a id="1475" class="Symbol">)</a>
<a id="1477" href="Cubical.HITs.SmashProduct.Base.html#1299" class="Function">Smash-map</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.HITs.SmashProduct.Base.html#1488" class="Bound">f</a> <a id="1490" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1492" href="Cubical.HITs.SmashProduct.Base.html#1492" class="Bound">fpt</a><a id="1495" class="Symbol">)</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.HITs.SmashProduct.Base.html#1498" class="Bound">g</a> <a id="1500" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1502" href="Cubical.HITs.SmashProduct.Base.html#1502" class="Bound">gpt</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="1514" href="Cubical.HITs.SmashProduct.Base.html#1514" class="Bound">a</a> <a id="1516" href="Cubical.HITs.SmashProduct.Base.html#1516" class="Bound">i</a><a id="1517" class="Symbol">)</a> <a id="1519" class="Symbol">=</a> <a id="1521" class="Symbol">((λ</a> <a id="1525" href="Cubical.HITs.SmashProduct.Base.html#1525" class="Bound">j</a> <a id="1527" class="Symbol">→</a> <a id="1529" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Cubical.HITs.SmashProduct.Base.html#1488" class="Bound">f</a> <a id="1537" href="Cubical.HITs.SmashProduct.Base.html#1514" class="Bound">a</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.HITs.SmashProduct.Base.html#1502" class="Bound">gpt</a> <a id="1545" href="Cubical.HITs.SmashProduct.Base.html#1525" class="Bound">j</a><a id="1546" class="Symbol">))</a> <a id="1549" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1551" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Cubical.HITs.SmashProduct.Base.html#1488" class="Bound">f</a> <a id="1560" href="Cubical.HITs.SmashProduct.Base.html#1514" class="Bound">a</a><a id="1561" class="Symbol">))</a> <a id="1564" href="Cubical.HITs.SmashProduct.Base.html#1516" class="Bound">i</a>
<a id="1566" href="Cubical.HITs.SmashProduct.Base.html#1299" class="Function">Smash-map</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Cubical.HITs.SmashProduct.Base.html#1577" class="Bound">f</a> <a id="1579" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1581" href="Cubical.HITs.SmashProduct.Base.html#1581" class="Bound">fpt</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Cubical.HITs.SmashProduct.Base.html#1587" class="Bound">g</a> <a id="1589" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1591" href="Cubical.HITs.SmashProduct.Base.html#1591" class="Bound">gpt</a><a id="1594" class="Symbol">)</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="1603" href="Cubical.HITs.SmashProduct.Base.html#1603" class="Bound">b</a> <a id="1605" href="Cubical.HITs.SmashProduct.Base.html#1605" class="Bound">i</a><a id="1606" class="Symbol">)</a> <a id="1608" class="Symbol">=</a> <a id="1610" class="Symbol">((λ</a> <a id="1614" href="Cubical.HITs.SmashProduct.Base.html#1614" class="Bound">j</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Cubical.HITs.SmashProduct.Base.html#1581" class="Bound">fpt</a> <a id="1628" href="Cubical.HITs.SmashProduct.Base.html#1614" class="Bound">j</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Cubical.HITs.SmashProduct.Base.html#1587" class="Bound">g</a> <a id="1634" href="Cubical.HITs.SmashProduct.Base.html#1603" class="Bound">b</a><a id="1635" class="Symbol">))</a> <a id="1638" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1640" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.HITs.SmashProduct.Base.html#1587" class="Bound">g</a> <a id="1649" href="Cubical.HITs.SmashProduct.Base.html#1603" class="Bound">b</a><a id="1650" class="Symbol">))</a> <a id="1653" href="Cubical.HITs.SmashProduct.Base.html#1605" class="Bound">i</a>

<a id="1656" class="Comment">-- Commutativity</a>
<a id="comm"></a><a id="1673" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="1686" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="1688" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="1690" class="Symbol">→</a> <a id="1692" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="1698" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="1700" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a>
<a id="1702" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1707" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a>       <a id="1719" class="Symbol">=</a> <a id="1721" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a>
<a id="1727" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1732" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a>       <a id="1744" class="Symbol">=</a> <a id="1746" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a>
<a id="1752" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1763" href="Cubical.HITs.SmashProduct.Base.html#1763" class="Bound">x</a> <a id="1765" href="Cubical.HITs.SmashProduct.Base.html#1765" class="Bound">y</a><a id="1766" class="Symbol">)</a>  <a id="1769" class="Symbol">=</a> <a id="1771" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1776" href="Cubical.HITs.SmashProduct.Base.html#1765" class="Bound">y</a> <a id="1778" href="Cubical.HITs.SmashProduct.Base.html#1763" class="Bound">x</a>
<a id="1780" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="1792" href="Cubical.HITs.SmashProduct.Base.html#1792" class="Bound">a</a> <a id="1794" href="Cubical.HITs.SmashProduct.Base.html#1794" class="Bound">i</a><a id="1795" class="Symbol">)</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="1805" href="Cubical.HITs.SmashProduct.Base.html#1792" class="Bound">a</a> <a id="1807" href="Cubical.HITs.SmashProduct.Base.html#1794" class="Bound">i</a>
<a id="1809" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="1821" href="Cubical.HITs.SmashProduct.Base.html#1821" class="Bound">b</a> <a id="1823" href="Cubical.HITs.SmashProduct.Base.html#1823" class="Bound">i</a><a id="1824" class="Symbol">)</a> <a id="1826" class="Symbol">=</a> <a id="1828" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="1834" href="Cubical.HITs.SmashProduct.Base.html#1821" class="Bound">b</a> <a id="1836" href="Cubical.HITs.SmashProduct.Base.html#1823" class="Bound">i</a>

<a id="commK"></a><a id="1839" href="Cubical.HITs.SmashProduct.Base.html#1839" class="Function">commK</a> <a id="1845" class="Symbol">:</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Cubical.HITs.SmashProduct.Base.html#1848" class="Bound">x</a> <a id="1850" class="Symbol">:</a> <a id="1852" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="1858" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="1860" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="1861" class="Symbol">)</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.HITs.SmashProduct.Base.html#1673" class="Function">comm</a> <a id="1876" href="Cubical.HITs.SmashProduct.Base.html#1848" class="Bound">x</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1881" href="Cubical.HITs.SmashProduct.Base.html#1848" class="Bound">x</a>
<a id="1883" href="Cubical.HITs.SmashProduct.Base.html#1839" class="Function">commK</a> <a id="1889" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a>       <a id="1901" class="Symbol">=</a> <a id="1903" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1908" href="Cubical.HITs.SmashProduct.Base.html#1839" class="Function">commK</a> <a id="1914" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a>       <a id="1926" class="Symbol">=</a> <a id="1928" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1933" href="Cubical.HITs.SmashProduct.Base.html#1839" class="Function">commK</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="1945" href="Cubical.HITs.SmashProduct.Base.html#1945" class="Bound">x</a> <a id="1947" href="Cubical.HITs.SmashProduct.Base.html#1947" class="Bound">y</a><a id="1948" class="Symbol">)</a>  <a id="1951" class="Symbol">=</a> <a id="1953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1958" href="Cubical.HITs.SmashProduct.Base.html#1839" class="Function">commK</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="1971" href="Cubical.HITs.SmashProduct.Base.html#1971" class="Bound">a</a> <a id="1973" href="Cubical.HITs.SmashProduct.Base.html#1973" class="Bound">x</a><a id="1974" class="Symbol">)</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1983" href="Cubical.HITs.SmashProduct.Base.html#1839" class="Function">commK</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="1996" href="Cubical.HITs.SmashProduct.Base.html#1996" class="Bound">b</a> <a id="1998" href="Cubical.HITs.SmashProduct.Base.html#1998" class="Bound">x</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2009" class="Comment">--- Alternative definition</a>

<a id="_⋀_"></a><a id="2037" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">_⋀_</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2051" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2063" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a> <a id="2066" class="Symbol">→</a> <a id="2068" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2080" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a> <a id="2082" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="2084" class="Symbol">)</a>
<a id="2086" href="Cubical.HITs.SmashProduct.Base.html#2086" class="Bound">A</a> <a id="2088" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="2090" href="Cubical.HITs.SmashProduct.Base.html#2090" class="Bound">B</a> <a id="2092" class="Symbol">=</a> <a id="2094" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="2102" class="Symbol">{</a><a id="2103" class="Argument">A</a> <a id="2105" class="Symbol">=</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Cubical.HITs.SmashProduct.Base.html#2086" class="Bound">A</a> <a id="2110" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="2112" href="Cubical.HITs.SmashProduct.Base.html#2090" class="Bound">B</a><a id="2113" class="Symbol">)}</a> <a id="2116" class="Symbol">(λ</a> <a id="2119" href="Cubical.HITs.SmashProduct.Base.html#2119" class="Bound">_</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2125" class="Symbol">)</a> <a id="2127" href="Cubical.HITs.Wedge.Base.html#2120" class="Function">⋁↪</a>

<a id="_⋀∙_"></a><a id="2131" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">_⋀∙_</a> <a id="2136" class="Symbol">:</a> <a id="2138" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2146" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2158" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2178" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a> <a id="2180" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="2182" class="Symbol">)</a>
<a id="2184" href="Cubical.HITs.SmashProduct.Base.html#2184" class="Bound">A</a> <a id="2186" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="2189" href="Cubical.HITs.SmashProduct.Base.html#2189" class="Bound">B</a> <a id="2191" class="Symbol">=</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Cubical.HITs.SmashProduct.Base.html#2184" class="Bound">A</a> <a id="2196" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="2198" href="Cubical.HITs.SmashProduct.Base.html#2189" class="Bound">B</a><a id="2199" class="Symbol">)</a> <a id="2201" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2208" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2210" class="Symbol">)</a>

<a id="2213" class="Comment">-- iterated products</a>
<a id="⋀^"></a><a id="2234" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2237" class="Symbol">:</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Cubical.HITs.SmashProduct.Base.html#2240" class="Bound">n</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2245" class="Symbol">)</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.HITs.SmashProduct.Base.html#2248" class="Bound">A</a> <a id="2250" class="Symbol">:</a> <a id="2252" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2261" href="Cubical.HITs.SmashProduct.Base.html#2240" class="Bound">n</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">→</a> <a id="2266" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2274" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2287" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a>
<a id="2289" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2292" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2297" href="Cubical.HITs.SmashProduct.Base.html#2297" class="Bound">A</a> <a id="2299" class="Symbol">=</a> <a id="2301" href="Cubical.HITs.SmashProduct.Base.html#2297" class="Bound">A</a> <a id="2303" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
<a id="2309" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2317" href="Cubical.HITs.SmashProduct.Base.html#2317" class="Bound">n</a><a id="2318" class="Symbol">)</a> <a id="2320" href="Cubical.HITs.SmashProduct.Base.html#2320" class="Bound">A</a> <a id="2322" class="Symbol">=</a> <a id="2324" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2327" href="Cubical.HITs.SmashProduct.Base.html#2317" class="Bound">n</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="2345" href="Cubical.HITs.SmashProduct.Base.html#2320" class="Bound">A</a><a id="2346" class="Symbol">)</a> <a id="2348" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Cubical.HITs.SmashProduct.Base.html#2320" class="Bound">A</a> <a id="2354" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="2359" class="Symbol">)</a>

<a id="⋀comm→"></a><a id="2362" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2369" class="Symbol">:</a> <a id="2371" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="2373" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="2375" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="2377" class="Symbol">→</a> <a id="2379" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="2381" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="2383" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a>
<a id="2385" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2397" href="Cubical.HITs.SmashProduct.Base.html#2397" class="Bound">x</a><a id="2398" class="Symbol">)</a> <a id="2400" class="Symbol">=</a> <a id="2402" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2406" href="Cubical.HITs.SmashProduct.Base.html#2397" class="Bound">x</a>
<a id="2408" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Cubical.HITs.SmashProduct.Base.html#2421" class="Bound">x</a> <a id="2423" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2425" href="Cubical.HITs.SmashProduct.Base.html#2425" class="Bound">y</a><a id="2426" class="Symbol">))</a> <a id="2429" class="Symbol">=</a> <a id="2431" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Cubical.HITs.SmashProduct.Base.html#2425" class="Bound">y</a> <a id="2438" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2440" href="Cubical.HITs.SmashProduct.Base.html#2421" class="Bound">x</a><a id="2441" class="Symbol">)</a>
<a id="2443" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2461" href="Cubical.HITs.SmashProduct.Base.html#2461" class="Bound">x</a><a id="2462" class="Symbol">)</a> <a id="2464" href="Cubical.HITs.SmashProduct.Base.html#2464" class="Bound">i</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2479" href="Cubical.HITs.SmashProduct.Base.html#2461" class="Bound">x</a><a id="2480" class="Symbol">)</a> <a id="2482" href="Cubical.HITs.SmashProduct.Base.html#2464" class="Bound">i</a>
<a id="2484" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2502" href="Cubical.HITs.SmashProduct.Base.html#2502" class="Bound">x</a><a id="2503" class="Symbol">)</a> <a id="2505" href="Cubical.HITs.SmashProduct.Base.html#2505" class="Bound">i</a><a id="2506" class="Symbol">)</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2520" href="Cubical.HITs.SmashProduct.Base.html#2502" class="Bound">x</a><a id="2521" class="Symbol">)</a> <a id="2523" href="Cubical.HITs.SmashProduct.Base.html#2505" class="Bound">i</a>
<a id="2525" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2544" href="Cubical.HITs.SmashProduct.Base.html#2544" class="Bound">a</a> <a id="2546" href="Cubical.HITs.SmashProduct.Base.html#2546" class="Bound">i₁</a><a id="2548" class="Symbol">)</a> <a id="2550" href="Cubical.HITs.SmashProduct.Base.html#2550" class="Bound">i</a><a id="2551" class="Symbol">)</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2566" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2572" href="Cubical.HITs.SmashProduct.Base.html#2546" class="Bound">i₁</a><a id="2574" class="Symbol">))</a> <a id="2577" href="Cubical.HITs.SmashProduct.Base.html#2550" class="Bound">i</a>

<a id="⋀comm→²"></a><a id="2580" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a> <a id="2588" class="Symbol">:</a> <a id="2590" class="Symbol">{</a><a id="2591" href="Cubical.HITs.SmashProduct.Base.html#2591" class="Bound">A</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2603" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="2604" class="Symbol">}</a> <a id="2606" class="Symbol">{</a><a id="2607" href="Cubical.HITs.SmashProduct.Base.html#2607" class="Bound">B</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2619" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a> <a id="2622" class="Symbol">}</a>
  <a id="2626" class="Symbol">(</a><a id="2627" href="Cubical.HITs.SmashProduct.Base.html#2627" class="Bound">x</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Cubical.HITs.SmashProduct.Base.html#2591" class="Bound">A</a> <a id="2633" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="2635" href="Cubical.HITs.SmashProduct.Base.html#2607" class="Bound">B</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a> <a id="2655" class="Symbol">{</a><a id="2656" class="Argument">A</a> <a id="2658" class="Symbol">=</a> <a id="2660" href="Cubical.HITs.SmashProduct.Base.html#2591" class="Bound">A</a><a id="2661" class="Symbol">}</a> <a id="2663" class="Symbol">{</a><a id="2664" class="Argument">B</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="Cubical.HITs.SmashProduct.Base.html#2607" class="Bound">B</a><a id="2669" class="Symbol">}</a> <a id="2671" href="Cubical.HITs.SmashProduct.Base.html#2627" class="Bound">x</a><a id="2672" class="Symbol">)</a> <a id="2674" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2676" href="Cubical.HITs.SmashProduct.Base.html#2627" class="Bound">x</a>
<a id="2678" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2691" href="Cubical.HITs.SmashProduct.Base.html#2691" class="Bound">x</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">=</a> <a id="2696" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2701" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2714" href="Cubical.HITs.SmashProduct.Base.html#2714" class="Bound">x</a><a id="2715" class="Symbol">)</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2724" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2743" href="Cubical.HITs.SmashProduct.Base.html#2743" class="Bound">x</a><a id="2744" class="Symbol">)</a> <a id="2746" href="Cubical.HITs.SmashProduct.Base.html#2746" class="Bound">i</a><a id="2747" class="Symbol">)</a> <a id="2749" class="Symbol">=</a> <a id="2751" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2756" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2775" href="Cubical.HITs.SmashProduct.Base.html#2775" class="Bound">x</a><a id="2776" class="Symbol">)</a> <a id="2778" href="Cubical.HITs.SmashProduct.Base.html#2778" class="Bound">i</a><a id="2779" class="Symbol">)</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2788" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2808" href="Cubical.HITs.SmashProduct.Base.html#2808" class="Bound">a</a> <a id="2810" href="Cubical.HITs.SmashProduct.Base.html#2810" class="Bound">i₁</a><a id="2812" class="Symbol">)</a> <a id="2814" href="Cubical.HITs.SmashProduct.Base.html#2814" class="Bound">i</a><a id="2815" class="Symbol">)</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⋀CommIso"></a><a id="2825" href="Cubical.HITs.SmashProduct.Base.html#2825" class="Function">⋀CommIso</a> <a id="2834" class="Symbol">:</a> <a id="2836" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="2843" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="2845" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="2851" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="2853" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a><a id="2854" class="Symbol">)</a>
<a id="2856" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2864" href="Cubical.HITs.SmashProduct.Base.html#2825" class="Function">⋀CommIso</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a>
<a id="2882" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2890" href="Cubical.HITs.SmashProduct.Base.html#2825" class="Function">⋀CommIso</a> <a id="2899" class="Symbol">=</a> <a id="2901" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a>
<a id="2908" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2916" href="Cubical.HITs.SmashProduct.Base.html#2825" class="Function">⋀CommIso</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a>
<a id="2935" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2943" href="Cubical.HITs.SmashProduct.Base.html#2825" class="Function">⋀CommIso</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="Cubical.HITs.SmashProduct.Base.html#2580" class="Function">⋀comm→²</a>

<a id="⋀comm→∙"></a><a id="2963" href="Cubical.HITs.SmashProduct.Base.html#2963" class="Function">⋀comm→∙</a> <a id="2971" class="Symbol">:</a> <a id="2973" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="2975" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="2978" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="2980" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2983" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="2985" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="2988" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a>
<a id="2990" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2994" href="Cubical.HITs.SmashProduct.Base.html#2963" class="Function">⋀comm→∙</a> <a id="3002" class="Symbol">=</a> <a id="3004" href="Cubical.HITs.SmashProduct.Base.html#2362" class="Function">⋀comm→</a>
<a id="3011" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3015" href="Cubical.HITs.SmashProduct.Base.html#2963" class="Function">⋀comm→∙</a> <a id="3023" class="Symbol">=</a> <a id="3025" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="SmashAdjIso"></a><a id="3031" href="Cubical.HITs.SmashProduct.Base.html#3031" class="Function">SmashAdjIso</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3049" class="Symbol">((</a><a id="3051" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="3053" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="3056" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="3057" class="Symbol">)</a> <a id="3059" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3062" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="3068" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="3074" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="3077" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a> <a id="3079" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="3080" class="Symbol">))</a>
<a id="3083" href="Cubical.HITs.SmashProduct.Base.html#3031" class="Function">SmashAdjIso</a> <a id="3095" class="Symbol">{</a><a id="3096" class="Argument">A</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="3101" class="Symbol">}</a> <a id="3103" class="Symbol">{</a><a id="3104" class="Argument">B</a> <a id="3106" class="Symbol">=</a> <a id="3108" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="3109" class="Symbol">}</a> <a id="3111" class="Symbol">{</a><a id="3112" class="Argument">C</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3117" class="Symbol">}</a> <a id="3119" class="Symbol">=</a>
  <a id="3123" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3131" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3144" href="Cubical.HITs.SmashProduct.Base.html#5859" class="Function">iso₄</a> <a id="3149" class="Symbol">(</a><a id="3150" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3157" href="Cubical.HITs.SmashProduct.Base.html#3828" class="Function">is₂</a><a id="3160" class="Symbol">))</a>
  <a id="3165" class="Keyword">where</a>
  <a id="3173" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a> <a id="3186" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3189" class="Symbol">(</a><a id="3190" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a> <a id="3192" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="3195" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a> <a id="3197" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="3198" class="Symbol">))</a>
    <a id="3205" class="Symbol">(</a><a id="3206" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3209" href="Cubical.HITs.SmashProduct.Base.html#3209" class="Bound">f</a> <a id="3211" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3218" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3226" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3234" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3235" class="Symbol">)</a> <a id="3237" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
      <a id="3245" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3248" href="Cubical.HITs.SmashProduct.Base.html#3248" class="Bound">l</a> <a id="3250" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3252" class="Symbol">((</a><a id="3254" href="Cubical.HITs.SmashProduct.Base.html#3254" class="Bound">x</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3262" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">→</a> <a id="3267" href="Cubical.HITs.SmashProduct.Base.html#3209" class="Bound">f</a> <a id="3269" href="Cubical.HITs.SmashProduct.Base.html#3254" class="Bound">x</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3275" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="3276" class="Symbol">)</a> <a id="3278" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3280" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3283" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3284" class="Symbol">)</a> <a id="3286" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="3296" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3299" href="Cubical.HITs.SmashProduct.Base.html#3299" class="Bound">r</a> <a id="3301" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3303" class="Symbol">((</a><a id="3305" href="Cubical.HITs.SmashProduct.Base.html#3305" class="Bound">b</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3313" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="3314" class="Symbol">)</a> <a id="3316" class="Symbol">→</a> <a id="3318" href="Cubical.HITs.SmashProduct.Base.html#3209" class="Bound">f</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3324" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Cubical.HITs.SmashProduct.Base.html#3305" class="Bound">b</a> <a id="3329" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3331" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3334" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3335" class="Symbol">)</a> <a id="3337" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="3349" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="3355" class="Symbol">(λ</a> <a id="3358" href="Cubical.HITs.SmashProduct.Base.html#3358" class="Bound">i</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="Cubical.HITs.SmashProduct.Base.html#3299" class="Bound">r</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3369" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="3370" class="Symbol">)</a> <a id="3372" href="Cubical.HITs.SmashProduct.Base.html#3358" class="Bound">i</a> <a id="3374" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3376" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3380" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3381" class="Symbol">)</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Cubical.HITs.SmashProduct.Base.html#3248" class="Bound">l</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3391" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="3392" class="Symbol">))</a> <a id="3395" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3399" class="Symbol">)</a>
  <a id="3403" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3411" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3415" href="Cubical.HITs.SmashProduct.Base.html#3415" class="Bound">f</a> <a id="3417" class="Symbol">=</a> <a id="3419" class="Symbol">(λ</a> <a id="3422" href="Cubical.HITs.SmashProduct.Base.html#3422" class="Bound">x</a> <a id="3424" href="Cubical.HITs.SmashProduct.Base.html#3424" class="Bound">y</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="Cubical.HITs.SmashProduct.Base.html#3415" class="Bound">f</a> <a id="3430" class="Symbol">.</a><a id="3431" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3435" href="Cubical.HITs.SmashProduct.Base.html#3422" class="Bound">x</a> <a id="3437" class="Symbol">.</a><a id="3438" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3442" href="Cubical.HITs.SmashProduct.Base.html#3424" class="Bound">y</a><a id="3443" class="Symbol">)</a>
                <a id="3461" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3463" class="Symbol">(λ</a> <a id="3466" href="Cubical.HITs.SmashProduct.Base.html#3466" class="Bound">x</a> <a id="3468" class="Symbol">→</a> <a id="3470" href="Cubical.HITs.SmashProduct.Base.html#3415" class="Bound">f</a> <a id="3472" class="Symbol">.</a><a id="3473" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3477" href="Cubical.HITs.SmashProduct.Base.html#3466" class="Bound">x</a> <a id="3479" class="Symbol">.</a><a id="3480" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3483" class="Symbol">)</a>
                <a id="3501" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3503" class="Symbol">(λ</a> <a id="3506" href="Cubical.HITs.SmashProduct.Base.html#3506" class="Bound">x</a> <a id="3508" href="Cubical.HITs.SmashProduct.Base.html#3508" class="Bound">i</a> <a id="3510" class="Symbol">→</a> <a id="3512" href="Cubical.HITs.SmashProduct.Base.html#3415" class="Bound">f</a> <a id="3514" class="Symbol">.</a><a id="3515" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3519" href="Cubical.HITs.SmashProduct.Base.html#3508" class="Bound">i</a> <a id="3521" class="Symbol">.</a><a id="3522" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3526" href="Cubical.HITs.SmashProduct.Base.html#3506" class="Bound">x</a><a id="3527" class="Symbol">)</a>
                <a id="3545" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3547" class="Symbol">λ</a> <a id="3549" href="Cubical.HITs.SmashProduct.Base.html#3549" class="Bound">i</a> <a id="3551" href="Cubical.HITs.SmashProduct.Base.html#3551" class="Bound">j</a> <a id="3553" class="Symbol">→</a> <a id="3555" href="Cubical.HITs.SmashProduct.Base.html#3415" class="Bound">f</a> <a id="3557" class="Symbol">.</a><a id="3558" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3562" href="Cubical.HITs.SmashProduct.Base.html#3549" class="Bound">i</a> <a id="3564" class="Symbol">.</a><a id="3565" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3569" href="Cubical.HITs.SmashProduct.Base.html#3551" class="Bound">j</a>
  <a id="3573" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3591" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Cubical.HITs.SmashProduct.Base.html#3596" class="Bound">f</a> <a id="3598" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3600" href="Cubical.HITs.SmashProduct.Base.html#3600" class="Bound">l</a> <a id="3602" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3604" href="Cubical.HITs.SmashProduct.Base.html#3604" class="Bound">r</a> <a id="3606" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3608" href="Cubical.HITs.SmashProduct.Base.html#3608" class="Bound">p</a><a id="3609" class="Symbol">))</a> <a id="3612" href="Cubical.HITs.SmashProduct.Base.html#3612" class="Bound">x</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Cubical.HITs.SmashProduct.Base.html#3596" class="Bound">f</a> <a id="3619" href="Cubical.HITs.SmashProduct.Base.html#3612" class="Bound">x</a>
  <a id="3623" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3632" class="Symbol">(</a><a id="3633" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3641" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.HITs.SmashProduct.Base.html#3646" class="Bound">f</a> <a id="3648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3650" href="Cubical.HITs.SmashProduct.Base.html#3650" class="Bound">l</a> <a id="3652" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3654" href="Cubical.HITs.SmashProduct.Base.html#3654" class="Bound">r</a> <a id="3656" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3658" href="Cubical.HITs.SmashProduct.Base.html#3658" class="Bound">p</a><a id="3659" class="Symbol">))</a> <a id="3662" href="Cubical.HITs.SmashProduct.Base.html#3662" class="Bound">x</a><a id="3663" class="Symbol">)</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="Cubical.HITs.SmashProduct.Base.html#3650" class="Bound">l</a> <a id="3669" href="Cubical.HITs.SmashProduct.Base.html#3662" class="Bound">x</a>
  <a id="3673" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3691" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Cubical.HITs.SmashProduct.Base.html#3696" class="Bound">f</a> <a id="3698" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3700" href="Cubical.HITs.SmashProduct.Base.html#3700" class="Bound">l</a> <a id="3702" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3704" href="Cubical.HITs.SmashProduct.Base.html#3704" class="Bound">r</a> <a id="3706" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3708" href="Cubical.HITs.SmashProduct.Base.html#3708" class="Bound">p</a><a id="3709" class="Symbol">))</a> <a id="3712" href="Cubical.HITs.SmashProduct.Base.html#3712" class="Bound">i</a><a id="3713" class="Symbol">)</a> <a id="3715" href="Cubical.HITs.SmashProduct.Base.html#3715" class="Bound">b</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="Cubical.HITs.SmashProduct.Base.html#3704" class="Bound">r</a> <a id="3721" href="Cubical.HITs.SmashProduct.Base.html#3715" class="Bound">b</a> <a id="3723" href="Cubical.HITs.SmashProduct.Base.html#3712" class="Bound">i</a>
  <a id="3727" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3731" class="Symbol">(</a><a id="3732" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3745" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.HITs.SmashProduct.Base.html#3750" class="Bound">f</a> <a id="3752" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3754" href="Cubical.HITs.SmashProduct.Base.html#3754" class="Bound">l</a> <a id="3756" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3758" href="Cubical.HITs.SmashProduct.Base.html#3758" class="Bound">r</a> <a id="3760" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3762" href="Cubical.HITs.SmashProduct.Base.html#3762" class="Bound">p</a><a id="3763" class="Symbol">))</a> <a id="3766" href="Cubical.HITs.SmashProduct.Base.html#3766" class="Bound">i</a><a id="3767" class="Symbol">)</a> <a id="3769" href="Cubical.HITs.SmashProduct.Base.html#3769" class="Bound">j</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Cubical.HITs.SmashProduct.Base.html#3762" class="Bound">p</a> <a id="3775" href="Cubical.HITs.SmashProduct.Base.html#3766" class="Bound">i</a> <a id="3777" href="Cubical.HITs.SmashProduct.Base.html#3769" class="Bound">j</a>
  <a id="3781" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3789" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3793" class="Symbol">_</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3804" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3812" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="3816" class="Symbol">_</a> <a id="3818" class="Symbol">=</a> <a id="3820" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="3828" href="Cubical.HITs.SmashProduct.Base.html#3828" class="Function">is₂</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a> <a id="3841" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a> <a id="3847" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="3850" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a> <a id="3852" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="3853" class="Symbol">))</a> <a id="3856" class="Symbol">(</a>
    <a id="3862" class="Symbol">(</a><a id="3863" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3866" href="Cubical.HITs.SmashProduct.Base.html#3866" class="Bound">f</a> <a id="3868" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3875" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3883" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a> <a id="3885" class="Symbol">→</a> <a id="3887" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3891" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3892" class="Symbol">)</a> <a id="3894" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
      <a id="3902" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3905" href="Cubical.HITs.SmashProduct.Base.html#3905" class="Bound">l</a> <a id="3907" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3909" class="Symbol">((</a><a id="3911" href="Cubical.HITs.SmashProduct.Base.html#3911" class="Bound">x</a> <a id="3913" class="Symbol">:</a> <a id="3915" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3919" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="3920" class="Symbol">)</a> <a id="3922" class="Symbol">→</a> <a id="3924" href="Cubical.HITs.SmashProduct.Base.html#3866" class="Bound">f</a> <a id="3926" href="Cubical.HITs.SmashProduct.Base.html#3911" class="Bound">x</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3932" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="3933" class="Symbol">)</a> <a id="3935" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3937" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3940" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3941" class="Symbol">)</a> <a id="3943" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="3953" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3956" href="Cubical.HITs.SmashProduct.Base.html#3956" class="Bound">r</a> <a id="3958" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3960" class="Symbol">((</a><a id="3962" href="Cubical.HITs.SmashProduct.Base.html#3962" class="Bound">b</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3970" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="3971" class="Symbol">)</a> <a id="3973" class="Symbol">→</a> <a id="3975" href="Cubical.HITs.SmashProduct.Base.html#3866" class="Bound">f</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3981" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="3982" class="Symbol">)</a> <a id="3984" href="Cubical.HITs.SmashProduct.Base.html#3962" class="Bound">b</a> <a id="3986" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3988" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3991" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="3992" class="Symbol">)</a> <a id="3994" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="4006" href="Cubical.HITs.SmashProduct.Base.html#3905" class="Bound">l</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4012" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="4013" class="Symbol">)</a> <a id="4015" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4017" href="Cubical.HITs.SmashProduct.Base.html#3956" class="Bound">r</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4023" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="4024" class="Symbol">)))</a>
  <a id="4030" href="Cubical.HITs.SmashProduct.Base.html#3828" class="Function">is₂</a> <a id="4034" class="Symbol">=</a> <a id="4036" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="4044" href="Cubical.HITs.SmashProduct.Base.html#3173" class="Function">is₁</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a>
    <a id="4068" class="Symbol">λ</a> <a id="4070" href="Cubical.HITs.SmashProduct.Base.html#4070" class="Bound">f</a> <a id="4072" class="Symbol">→</a> <a id="4074" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a>
      <a id="4095" class="Symbol">λ</a> <a id="4097" href="Cubical.HITs.SmashProduct.Base.html#4097" class="Bound">l</a> <a id="4099" class="Symbol">→</a> <a id="4101" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a>
        <a id="4124" class="Symbol">λ</a> <a id="4126" href="Cubical.HITs.SmashProduct.Base.html#4126" class="Bound">r</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="4140" class="Symbol">(</a><a id="4141" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="4163" class="Symbol">_</a> <a id="4165" class="Symbol">_</a> <a id="4167" class="Symbol">_</a> <a id="4169" class="Symbol">_</a>
            <a id="4183" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4185" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4190" class="Symbol">(</a><a id="4191" href="Cubical.HITs.SmashProduct.Base.html#4097" class="Bound">l</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4198" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="4199" class="Symbol">)</a> <a id="4201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡_</a><a id="4203" class="Symbol">)</a>
               <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4225" class="Symbol">(</a><a id="4226" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Cubical.HITs.SmashProduct.Base.html#4126" class="Bound">r</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4253" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="4254" class="Symbol">))</a> <a id="4257" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4261" class="Symbol">)</a>
              <a id="4277" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4279" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Cubical.HITs.SmashProduct.Base.html#4126" class="Bound">r</a> <a id="4293" class="Symbol">(</a><a id="4294" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4297" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="4298" class="Symbol">))))))</a>

  <a id="4308" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4318" class="Symbol">((</a><a id="4320" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a> <a id="4322" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="4325" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="4326" class="Symbol">)</a> <a id="4328" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="4331" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="4332" class="Symbol">)</a>
    <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4342" href="Cubical.HITs.SmashProduct.Base.html#4342" class="Bound">f</a> <a id="4344" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4346" class="Symbol">(</a><a id="4347" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4351" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4359" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a> <a id="4361" class="Symbol">→</a> <a id="4363" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4367" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="4368" class="Symbol">)</a> <a id="4370" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
      <a id="4378" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4381" href="Cubical.HITs.SmashProduct.Base.html#4381" class="Bound">p</a> <a id="4383" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4385" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4396" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="4397" class="Symbol">)</a> <a id="4399" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="4409" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4412" href="Cubical.HITs.SmashProduct.Base.html#4412" class="Bound">l</a> <a id="4414" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4416" class="Symbol">((</a><a id="4418" href="Cubical.HITs.SmashProduct.Base.html#4418" class="Bound">x</a> <a id="4420" class="Symbol">:</a> <a id="4422" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4426" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="4427" class="Symbol">)</a> <a id="4429" class="Symbol">→</a> <a id="4431" href="Cubical.HITs.SmashProduct.Base.html#4342" class="Bound">f</a> <a id="4433" href="Cubical.HITs.SmashProduct.Base.html#4418" class="Bound">x</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4439" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="4440" class="Symbol">)</a> <a id="4442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4444" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4448" href="Cubical.HITs.SmashProduct.Base.html#4381" class="Bound">p</a><a id="4449" class="Symbol">)</a> <a id="4451" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="4461" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4464" href="Cubical.HITs.SmashProduct.Base.html#4464" class="Bound">r</a> <a id="4466" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4468" class="Symbol">((</a><a id="4470" href="Cubical.HITs.SmashProduct.Base.html#4470" class="Bound">b</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4478" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="4479" class="Symbol">)</a> <a id="4481" class="Symbol">→</a> <a id="4483" href="Cubical.HITs.SmashProduct.Base.html#4342" class="Bound">f</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4489" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="4490" class="Symbol">)</a> <a id="4492" href="Cubical.HITs.SmashProduct.Base.html#4470" class="Bound">b</a> <a id="4494" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4496" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4500" href="Cubical.HITs.SmashProduct.Base.html#4381" class="Bound">p</a><a id="4501" class="Symbol">)</a> <a id="4503" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="4515" href="Cubical.HITs.SmashProduct.Base.html#4412" class="Bound">l</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4521" href="Cubical.HITs.SmashProduct.Base.html#3100" class="Bound">A</a><a id="4522" class="Symbol">)</a> <a id="4524" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4526" href="Cubical.HITs.SmashProduct.Base.html#4464" class="Bound">r</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4532" href="Cubical.HITs.SmashProduct.Base.html#3108" class="Bound">B</a><a id="4533" class="Symbol">))</a>
  <a id="4538" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4551" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4555" href="Cubical.HITs.SmashProduct.Base.html#4555" class="Bound">f</a><a id="4556" class="Symbol">)</a> <a id="4558" href="Cubical.HITs.SmashProduct.Base.html#4558" class="Bound">x</a> <a id="4560" href="Cubical.HITs.SmashProduct.Base.html#4560" class="Bound">y</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4568" href="Cubical.HITs.SmashProduct.Base.html#4555" class="Bound">f</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4575" class="Symbol">(</a><a id="4576" href="Cubical.HITs.SmashProduct.Base.html#4558" class="Bound">x</a> <a id="4578" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4580" href="Cubical.HITs.SmashProduct.Base.html#4560" class="Bound">y</a><a id="4581" class="Symbol">))</a>
  <a id="4586" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4600" class="Symbol">(</a><a id="4601" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4609" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4613" href="Cubical.HITs.SmashProduct.Base.html#4613" class="Bound">f</a><a id="4614" class="Symbol">)))</a> <a id="4618" class="Symbol">=</a> <a id="4620" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4624" href="Cubical.HITs.SmashProduct.Base.html#4613" class="Bound">f</a> <a id="4626" class="Symbol">(</a><a id="4627" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4631" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4633" class="Symbol">)</a>
  <a id="4637" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4646" class="Symbol">(</a><a id="4647" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4660" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4664" href="Cubical.HITs.SmashProduct.Base.html#4664" class="Bound">f</a><a id="4665" class="Symbol">)))</a> <a id="4669" class="Symbol">=</a> <a id="4671" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4675" class="Symbol">(</a><a id="4676" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4680" href="Cubical.HITs.SmashProduct.Base.html#4664" class="Bound">f</a><a id="4681" class="Symbol">)</a>
  <a id="4685" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4708" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4712" href="Cubical.HITs.SmashProduct.Base.html#4712" class="Bound">f</a><a id="4713" class="Symbol">)))</a> <a id="4717" href="Cubical.HITs.SmashProduct.Base.html#4717" class="Bound">x</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4731" href="Cubical.HITs.SmashProduct.Base.html#4712" class="Bound">f</a><a id="4732" class="Symbol">)</a> <a id="4734" class="Symbol">(</a><a id="4735" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4745" class="Symbol">(</a><a id="4746" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4750" href="Cubical.HITs.SmashProduct.Base.html#4717" class="Bound">x</a><a id="4751" class="Symbol">)))</a>
  <a id="4757" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4785" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4789" href="Cubical.HITs.SmashProduct.Base.html#4789" class="Bound">f</a><a id="4790" class="Symbol">))))</a> <a id="4795" href="Cubical.HITs.SmashProduct.Base.html#4795" class="Bound">x</a> <a id="4797" class="Symbol">=</a> <a id="4799" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4809" href="Cubical.HITs.SmashProduct.Base.html#4789" class="Bound">f</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4828" href="Cubical.HITs.SmashProduct.Base.html#4795" class="Bound">x</a><a id="4829" class="Symbol">)))</a>
  <a id="4835" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4839" class="Symbol">(</a><a id="4840" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4863" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4867" href="Cubical.HITs.SmashProduct.Base.html#4867" class="Bound">f</a><a id="4868" class="Symbol">))))</a> <a id="4873" href="Cubical.HITs.SmashProduct.Base.html#4873" class="Bound">i</a> <a id="4875" href="Cubical.HITs.SmashProduct.Base.html#4875" class="Bound">j</a> <a id="4877" class="Symbol">=</a> <a id="4879" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4883" href="Cubical.HITs.SmashProduct.Base.html#4867" class="Bound">f</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4897" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="4900" href="Cubical.HITs.SmashProduct.Base.html#4873" class="Bound">i</a><a id="4901" class="Symbol">)</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4906" href="Cubical.HITs.SmashProduct.Base.html#4875" class="Bound">j</a><a id="4907" class="Symbol">))</a>
  <a id="4912" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4916" class="Symbol">(</a><a id="4917" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4925" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Cubical.HITs.SmashProduct.Base.html#4930" class="Bound">f</a> <a id="4932" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Cubical.HITs.SmashProduct.Base.html#4935" class="Bound">c*</a> <a id="4938" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4940" href="Cubical.HITs.SmashProduct.Base.html#4940" class="Bound">p</a><a id="4941" class="Symbol">)</a> <a id="4943" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4945" href="Cubical.HITs.SmashProduct.Base.html#4945" class="Bound">l</a> <a id="4947" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4949" href="Cubical.HITs.SmashProduct.Base.html#4949" class="Bound">r</a> <a id="4951" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4953" href="Cubical.HITs.SmashProduct.Base.html#4953" class="Bound">q</a><a id="4954" class="Symbol">))</a> <a id="4957" class="Symbol">(</a><a id="4958" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4962" href="Cubical.HITs.SmashProduct.Base.html#4962" class="Bound">x</a><a id="4963" class="Symbol">)</a> <a id="4965" class="Symbol">=</a> <a id="4967" href="Cubical.HITs.SmashProduct.Base.html#4935" class="Bound">c*</a>
  <a id="4972" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4976" class="Symbol">(</a><a id="4977" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4985" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="4989" class="Symbol">(</a><a id="4990" href="Cubical.HITs.SmashProduct.Base.html#4990" class="Bound">f</a> <a id="4992" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4994" class="Symbol">(</a><a id="4995" href="Cubical.HITs.SmashProduct.Base.html#4995" class="Bound">c*</a> <a id="4998" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5000" href="Cubical.HITs.SmashProduct.Base.html#5000" class="Bound">p</a><a id="5001" class="Symbol">)</a> <a id="5003" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5005" href="Cubical.HITs.SmashProduct.Base.html#5005" class="Bound">l</a> <a id="5007" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5009" href="Cubical.HITs.SmashProduct.Base.html#5009" class="Bound">r</a> <a id="5011" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5013" href="Cubical.HITs.SmashProduct.Base.html#5013" class="Bound">q</a><a id="5014" class="Symbol">))</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5022" class="Symbol">(</a><a id="5023" href="Cubical.HITs.SmashProduct.Base.html#5023" class="Bound">x</a> <a id="5025" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5027" href="Cubical.HITs.SmashProduct.Base.html#5027" class="Bound">y</a><a id="5028" class="Symbol">))</a> <a id="5031" class="Symbol">=</a> <a id="5033" href="Cubical.HITs.SmashProduct.Base.html#4990" class="Bound">f</a> <a id="5035" href="Cubical.HITs.SmashProduct.Base.html#5023" class="Bound">x</a> <a id="5037" href="Cubical.HITs.SmashProduct.Base.html#5027" class="Bound">y</a>
  <a id="5041" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5045" class="Symbol">(</a><a id="5046" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5054" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Cubical.HITs.SmashProduct.Base.html#5059" class="Bound">f</a> <a id="5061" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Cubical.HITs.SmashProduct.Base.html#5064" class="Bound">c*</a> <a id="5067" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5069" href="Cubical.HITs.SmashProduct.Base.html#5069" class="Bound">p</a><a id="5070" class="Symbol">)</a> <a id="5072" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5074" href="Cubical.HITs.SmashProduct.Base.html#5074" class="Bound">l</a> <a id="5076" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5078" href="Cubical.HITs.SmashProduct.Base.html#5078" class="Bound">r</a> <a id="5080" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5082" href="Cubical.HITs.SmashProduct.Base.html#5082" class="Bound">q</a><a id="5083" class="Symbol">))</a> <a id="5086" class="Symbol">(</a><a id="5087" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5092" class="Symbol">(</a><a id="5093" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5097" href="Cubical.HITs.SmashProduct.Base.html#5097" class="Bound">x</a><a id="5098" class="Symbol">)</a> <a id="5100" href="Cubical.HITs.SmashProduct.Base.html#5100" class="Bound">i</a><a id="5101" class="Symbol">)</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Cubical.HITs.SmashProduct.Base.html#5074" class="Bound">l</a> <a id="5107" href="Cubical.HITs.SmashProduct.Base.html#5097" class="Bound">x</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5112" href="Cubical.HITs.SmashProduct.Base.html#5100" class="Bound">i</a><a id="5113" class="Symbol">)</a>
  <a id="5117" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5130" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Cubical.HITs.SmashProduct.Base.html#5135" class="Bound">f</a> <a id="5137" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Cubical.HITs.SmashProduct.Base.html#5140" class="Bound">c*</a> <a id="5143" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5145" href="Cubical.HITs.SmashProduct.Base.html#5145" class="Bound">p</a><a id="5146" class="Symbol">)</a> <a id="5148" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5150" href="Cubical.HITs.SmashProduct.Base.html#5150" class="Bound">l</a> <a id="5152" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5154" href="Cubical.HITs.SmashProduct.Base.html#5154" class="Bound">r</a> <a id="5156" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5158" href="Cubical.HITs.SmashProduct.Base.html#5158" class="Bound">q</a><a id="5159" class="Symbol">))</a> <a id="5162" class="Symbol">(</a><a id="5163" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5173" href="Cubical.HITs.SmashProduct.Base.html#5173" class="Bound">x</a><a id="5174" class="Symbol">)</a> <a id="5176" href="Cubical.HITs.SmashProduct.Base.html#5176" class="Bound">i</a><a id="5177" class="Symbol">)</a> <a id="5179" class="Symbol">=</a> <a id="5181" href="Cubical.HITs.SmashProduct.Base.html#5154" class="Bound">r</a> <a id="5183" href="Cubical.HITs.SmashProduct.Base.html#5173" class="Bound">x</a> <a id="5185" class="Symbol">(</a><a id="5186" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5188" href="Cubical.HITs.SmashProduct.Base.html#5176" class="Bound">i</a><a id="5189" class="Symbol">)</a>
  <a id="5193" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5206" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Cubical.HITs.SmashProduct.Base.html#5211" class="Bound">f</a> <a id="5213" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5215" class="Symbol">(</a><a id="5216" href="Cubical.HITs.SmashProduct.Base.html#5216" class="Bound">c*</a> <a id="5219" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5221" href="Cubical.HITs.SmashProduct.Base.html#5221" class="Bound">p</a><a id="5222" class="Symbol">)</a> <a id="5224" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5226" href="Cubical.HITs.SmashProduct.Base.html#5226" class="Bound">l</a> <a id="5228" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5230" href="Cubical.HITs.SmashProduct.Base.html#5230" class="Bound">r</a> <a id="5232" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5234" href="Cubical.HITs.SmashProduct.Base.html#5234" class="Bound">q</a><a id="5235" class="Symbol">))</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5244" class="Symbol">(</a><a id="5245" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5250" href="Cubical.HITs.SmashProduct.Base.html#5250" class="Bound">a</a> <a id="5252" href="Cubical.HITs.SmashProduct.Base.html#5252" class="Bound">j</a><a id="5253" class="Symbol">)</a> <a id="5255" href="Cubical.HITs.SmashProduct.Base.html#5255" class="Bound">i</a><a id="5256" class="Symbol">)</a> <a id="5258" class="Symbol">=</a> <a id="5260" href="Cubical.HITs.SmashProduct.Base.html#5234" class="Bound">q</a> <a id="5262" href="Cubical.HITs.SmashProduct.Base.html#5252" class="Bound">j</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5267" href="Cubical.HITs.SmashProduct.Base.html#5255" class="Bound">i</a><a id="5268" class="Symbol">)</a>
  <a id="5272" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5285" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="5289" class="Symbol">(</a><a id="5290" href="Cubical.HITs.SmashProduct.Base.html#5290" class="Bound">f</a> <a id="5292" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5294" class="Symbol">(</a><a id="5295" href="Cubical.HITs.SmashProduct.Base.html#5295" class="Bound">c*</a> <a id="5298" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5300" href="Cubical.HITs.SmashProduct.Base.html#5300" class="Bound">p</a><a id="5301" class="Symbol">)</a> <a id="5303" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5305" href="Cubical.HITs.SmashProduct.Base.html#5305" class="Bound">l</a> <a id="5307" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5309" href="Cubical.HITs.SmashProduct.Base.html#5309" class="Bound">r</a> <a id="5311" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5313" href="Cubical.HITs.SmashProduct.Base.html#5313" class="Bound">q</a><a id="5314" class="Symbol">))</a> <a id="5317" class="Symbol">=</a> <a id="5319" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5323" href="Cubical.HITs.SmashProduct.Base.html#5300" class="Bound">p</a>
  <a id="5327" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="5335" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="5339" class="Symbol">_</a> <a id="5341" class="Symbol">=</a> <a id="5343" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5350" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5358" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="5362" href="Cubical.HITs.SmashProduct.Base.html#5362" class="Bound">f</a> <a id="5364" class="Symbol">=</a>
    <a id="5370" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="5377" class="Symbol">((</a><a id="5379" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5386" class="Symbol">(λ</a> <a id="5389" class="Symbol">{</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5396" href="Cubical.HITs.SmashProduct.Base.html#5396" class="Bound">x</a><a id="5397" class="Symbol">)</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                       <a id="5429" class="Symbol">;</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5436" href="Cubical.HITs.SmashProduct.Base.html#5436" class="Bound">x</a><a id="5437" class="Symbol">)</a> <a id="5439" class="Symbol">→</a> <a id="5441" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                       <a id="5469" class="Symbol">;</a> <a id="5471" class="Symbol">(</a><a id="5472" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5482" href="Cubical.HITs.SmashProduct.Base.html#5482" class="Bound">x</a><a id="5483" class="Symbol">)</a> <a id="5485" href="Cubical.HITs.SmashProduct.Base.html#5485" class="Bound">i</a><a id="5486" class="Symbol">)</a> <a id="5488" class="Symbol">→</a> <a id="5490" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                       <a id="5518" class="Symbol">;</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5526" class="Symbol">(</a><a id="5527" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5531" href="Cubical.HITs.SmashProduct.Base.html#5531" class="Bound">x</a><a id="5532" class="Symbol">)</a> <a id="5534" href="Cubical.HITs.SmashProduct.Base.html#5534" class="Bound">i</a><a id="5535" class="Symbol">)</a> <a id="5537" class="Symbol">→</a> <a id="5539" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                       <a id="5567" class="Symbol">;</a> <a id="5569" class="Symbol">(</a><a id="5570" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5575" class="Symbol">(</a><a id="5576" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5581" href="Cubical.HITs.SmashProduct.Base.html#5581" class="Bound">a</a> <a id="5583" href="Cubical.HITs.SmashProduct.Base.html#5583" class="Bound">i₁</a><a id="5585" class="Symbol">)</a> <a id="5587" href="Cubical.HITs.SmashProduct.Base.html#5587" class="Bound">i</a><a id="5588" class="Symbol">)</a> <a id="5590" class="Symbol">→</a> <a id="5592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5596" class="Symbol">}))</a>
                       <a id="5623" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5629" class="Symbol">)</a>

  <a id="5634" href="Cubical.HITs.SmashProduct.Base.html#5634" class="Function">isContrIso</a> <a id="5645" class="Symbol">:</a> <a id="5647" class="Symbol">∀</a> <a id="5649" class="Symbol">{</a><a id="5650" href="Cubical.HITs.SmashProduct.Base.html#5650" class="Bound">ℓ</a> <a id="5652" href="Cubical.HITs.SmashProduct.Base.html#5652" class="Bound">ℓ&#39;</a><a id="5654" class="Symbol">}</a> <a id="5656" class="Symbol">{</a><a id="5657" href="Cubical.HITs.SmashProduct.Base.html#5657" class="Bound">A</a> <a id="5659" class="Symbol">:</a> <a id="5661" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5666" href="Cubical.HITs.SmashProduct.Base.html#5650" class="Bound">ℓ</a><a id="5667" class="Symbol">}</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Cubical.HITs.SmashProduct.Base.html#5670" class="Bound">a</a> <a id="5672" class="Symbol">:</a> <a id="5674" href="Cubical.HITs.SmashProduct.Base.html#5657" class="Bound">A</a><a id="5675" class="Symbol">)</a> <a id="5677" class="Symbol">(</a><a id="5678" href="Cubical.HITs.SmashProduct.Base.html#5678" class="Bound">B</a> <a id="5680" class="Symbol">:</a> <a id="5682" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="5688" href="Cubical.HITs.SmashProduct.Base.html#5670" class="Bound">a</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5697" href="Cubical.HITs.SmashProduct.Base.html#5652" class="Bound">ℓ&#39;</a><a id="5699" class="Symbol">)</a>
    <a id="5705" class="Symbol">→</a> <a id="5707" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5711" class="Symbol">(</a><a id="5712" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5714" class="Symbol">_</a> <a id="5716" href="Cubical.HITs.SmashProduct.Base.html#5678" class="Bound">B</a><a id="5717" class="Symbol">)</a> <a id="5719" class="Symbol">(</a><a id="5720" href="Cubical.HITs.SmashProduct.Base.html#5678" class="Bound">B</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Cubical.HITs.SmashProduct.Base.html#5670" class="Bound">a</a> <a id="5725" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5727" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5731" class="Symbol">))</a>
  <a id="5736" href="Cubical.HITs.SmashProduct.Base.html#5634" class="Function">isContrIso</a> <a id="5747" href="Cubical.HITs.SmashProduct.Base.html#5747" class="Bound">a</a> <a id="5749" href="Cubical.HITs.SmashProduct.Base.html#5749" class="Bound">B</a> <a id="5751" class="Symbol">=</a>
    <a id="5757" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a>
      <a id="5779" class="Symbol">(</a><a id="5780" href="Cubical.Data.Sigma.Properties.html#6648" class="Function">Σ-cong-iso-fst</a> <a id="5795" class="Symbol">(</a><a id="5796" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="5808" href="Cubical.Data.Unit.Properties.html#734" class="Function">isContrUnit</a> <a id="5820" class="Symbol">(</a><a id="5821" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="5834" href="Cubical.HITs.SmashProduct.Base.html#5747" class="Bound">a</a><a id="5835" class="Symbol">))))</a>
      <a id="5846" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a>

  <a id="5859" href="Cubical.HITs.SmashProduct.Base.html#5859" class="Function">iso₄</a> <a id="5864" class="Symbol">:</a> <a id="5866" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5870" class="Symbol">(</a><a id="5871" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="5881" href="Cubical.HITs.SmashProduct.Base.html#4308" class="Function">is₃</a> <a id="5885" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5887" class="Symbol">)</a>
            <a id="5901" class="Symbol">(</a><a id="5902" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="5912" href="Cubical.HITs.SmashProduct.Base.html#3828" class="Function">is₂</a> <a id="5916" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5918" class="Symbol">)</a>
  <a id="5922" href="Cubical.HITs.SmashProduct.Base.html#5859" class="Function">iso₄</a> <a id="5927" class="Symbol">=</a> <a id="5929" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="5944" class="Symbol">λ</a> <a id="5946" href="Cubical.HITs.SmashProduct.Base.html#5946" class="Bound">f</a> <a id="5948" class="Symbol">→</a> <a id="5950" href="Cubical.HITs.SmashProduct.Base.html#5634" class="Function">isContrIso</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5966" href="Cubical.HITs.SmashProduct.Base.html#3116" class="Bound">C</a><a id="5967" class="Symbol">)</a> <a id="5969" class="Symbol">_</a>

<a id="5972" class="Comment">-- induction priciples for maps into pointed types</a>
<a id="⋀→∙Homogeneous≡"></a><a id="6023" href="Cubical.HITs.SmashProduct.Base.html#6023" class="Function">⋀→∙Homogeneous≡</a> <a id="6039" class="Symbol">:</a> <a id="6041" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6055" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a>
  <a id="6059" class="Symbol">→</a> <a id="6061" class="Symbol">{</a><a id="6062" href="Cubical.HITs.SmashProduct.Base.html#6062" class="Bound">f</a> <a id="6064" href="Cubical.HITs.SmashProduct.Base.html#6064" class="Bound">g</a> <a id="6066" class="Symbol">:</a> <a id="6068" class="Symbol">(</a><a id="6069" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="6071" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="6074" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="6075" class="Symbol">)</a> <a id="6077" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6080" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="6081" class="Symbol">}</a>
  <a id="6085" class="Symbol">→</a> <a id="6087" class="Symbol">((</a><a id="6089" href="Cubical.HITs.SmashProduct.Base.html#6089" class="Bound">x</a> <a id="6091" class="Symbol">:</a> <a id="6093" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6097" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a><a id="6098" class="Symbol">)</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Cubical.HITs.SmashProduct.Base.html#6101" class="Bound">y</a> <a id="6103" class="Symbol">:</a> <a id="6105" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6109" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="6110" class="Symbol">)</a> <a id="6112" class="Symbol">→</a> <a id="6114" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6118" href="Cubical.HITs.SmashProduct.Base.html#6062" class="Bound">f</a> <a id="6120" class="Symbol">(</a><a id="6121" class="InductiveConstructor">inr</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Cubical.HITs.SmashProduct.Base.html#6089" class="Bound">x</a> <a id="6128" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6130" href="Cubical.HITs.SmashProduct.Base.html#6101" class="Bound">y</a><a id="6131" class="Symbol">))</a> <a id="6134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6136" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6140" href="Cubical.HITs.SmashProduct.Base.html#6064" class="Bound">g</a> <a id="6142" class="Symbol">(</a><a id="6143" class="InductiveConstructor">inr</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Cubical.HITs.SmashProduct.Base.html#6089" class="Bound">x</a> <a id="6150" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6152" href="Cubical.HITs.SmashProduct.Base.html#6101" class="Bound">y</a><a id="6153" class="Symbol">)))</a>
  <a id="6159" class="Symbol">→</a> <a id="6161" href="Cubical.HITs.SmashProduct.Base.html#6062" class="Bound">f</a> <a id="6163" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6165" href="Cubical.HITs.SmashProduct.Base.html#6064" class="Bound">g</a>
<a id="6167" href="Cubical.HITs.SmashProduct.Base.html#6023" class="Function">⋀→∙Homogeneous≡</a> <a id="6183" href="Cubical.HITs.SmashProduct.Base.html#6183" class="Bound">C</a> <a id="6185" class="Symbol">{</a><a id="6186" class="Argument">f</a> <a id="6188" class="Symbol">=</a> <a id="6190" href="Cubical.HITs.SmashProduct.Base.html#6190" class="Bound">f</a><a id="6191" class="Symbol">}</a> <a id="6193" class="Symbol">{</a><a id="6194" class="Argument">g</a> <a id="6196" class="Symbol">=</a> <a id="6198" href="Cubical.HITs.SmashProduct.Base.html#6198" class="Bound">g</a><a id="6199" class="Symbol">}</a> <a id="6201" href="Cubical.HITs.SmashProduct.Base.html#6201" class="Bound">p</a> <a id="6203" class="Symbol">=</a>
     <a id="6210" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6214" class="Symbol">(</a><a id="6215" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="6223" href="Cubical.HITs.SmashProduct.Base.html#3031" class="Function">SmashAdjIso</a> <a id="6235" href="Cubical.HITs.SmashProduct.Base.html#6190" class="Bound">f</a><a id="6236" class="Symbol">)</a>
  <a id="6240" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6243" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6257" href="Cubical.HITs.SmashProduct.Base.html#3031" class="Function">SmashAdjIso</a><a id="6268" class="Symbol">)</a> <a id="6270" href="Cubical.HITs.SmashProduct.Base.html#6312" class="Function">main</a>
  <a id="6277" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6280" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="6288" href="Cubical.HITs.SmashProduct.Base.html#3031" class="Function">SmashAdjIso</a> <a id="6300" href="Cubical.HITs.SmashProduct.Base.html#6198" class="Bound">g</a>
  <a id="6304" class="Keyword">where</a>
  <a id="6312" href="Cubical.HITs.SmashProduct.Base.html#6312" class="Function">main</a> <a id="6317" class="Symbol">:</a> <a id="6319" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6327" href="Cubical.HITs.SmashProduct.Base.html#3031" class="Function">SmashAdjIso</a> <a id="6339" href="Cubical.HITs.SmashProduct.Base.html#6190" class="Bound">f</a> <a id="6341" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6343" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6351" href="Cubical.HITs.SmashProduct.Base.html#3031" class="Function">SmashAdjIso</a> <a id="6363" href="Cubical.HITs.SmashProduct.Base.html#6198" class="Bound">g</a>
  <a id="6367" href="Cubical.HITs.SmashProduct.Base.html#6312" class="Function">main</a> <a id="6372" class="Symbol">=</a>
    <a id="6378" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Cubical.Foundations.Pointed.Homogeneous.html#6272" class="Function">isHomogeneous→∙</a> <a id="6410" href="Cubical.HITs.SmashProduct.Base.html#6183" class="Bound">C</a><a id="6411" class="Symbol">)</a>
      <a id="6419" class="Symbol">(</a><a id="6420" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6427" class="Symbol">λ</a> <a id="6429" href="Cubical.HITs.SmashProduct.Base.html#6429" class="Bound">x</a> <a id="6431" class="Symbol">→</a> <a id="6433" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="6448" href="Cubical.HITs.SmashProduct.Base.html#6183" class="Bound">C</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6458" class="Symbol">(</a><a id="6459" href="Cubical.HITs.SmashProduct.Base.html#6201" class="Bound">p</a> <a id="6461" href="Cubical.HITs.SmashProduct.Base.html#6429" class="Bound">x</a><a id="6462" class="Symbol">)))</a>

<a id="prod→⋀^"></a><a id="6467" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="6475" class="Symbol">:</a> <a id="6477" class="Symbol">(</a><a id="6478" href="Cubical.HITs.SmashProduct.Base.html#6478" class="Bound">n</a> <a id="6480" class="Symbol">:</a> <a id="6482" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6483" class="Symbol">)</a> <a id="6485" class="Symbol">(</a><a id="6486" href="Cubical.HITs.SmashProduct.Base.html#6486" class="Bound">A</a> <a id="6488" class="Symbol">:</a> <a id="6490" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="6494" class="Symbol">(</a><a id="6495" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6499" href="Cubical.HITs.SmashProduct.Base.html#6478" class="Bound">n</a><a id="6500" class="Symbol">)</a> <a id="6502" class="Symbol">→</a> <a id="6504" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6512" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="6513" class="Symbol">)</a>
  <a id="6517" class="Symbol">→</a> <a id="6519" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="6533" href="Cubical.HITs.SmashProduct.Base.html#6478" class="Bound">n</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6540" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6542" href="Cubical.HITs.SmashProduct.Base.html#6486" class="Bound">A</a><a id="6543" class="Symbol">)</a> <a id="6545" class="Symbol">→</a> <a id="6547" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="6550" href="Cubical.HITs.SmashProduct.Base.html#6478" class="Bound">n</a> <a id="6552" href="Cubical.HITs.SmashProduct.Base.html#6486" class="Bound">A</a> <a id="6554" class="Symbol">.</a><a id="6555" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="6559" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="6567" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6572" href="Cubical.HITs.SmashProduct.Base.html#6572" class="Bound">A</a> <a id="6574" href="Cubical.HITs.SmashProduct.Base.html#6574" class="Bound">x</a> <a id="6576" class="Symbol">=</a> <a id="6578" href="Cubical.HITs.SmashProduct.Base.html#6574" class="Bound">x</a>
<a id="6580" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="6588" class="Symbol">(</a><a id="6589" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6593" href="Cubical.HITs.SmashProduct.Base.html#6593" class="Bound">n</a><a id="6594" class="Symbol">)</a> <a id="6596" href="Cubical.HITs.SmashProduct.Base.html#6596" class="Bound">A</a> <a id="6598" href="Cubical.HITs.SmashProduct.Base.html#6598" class="Bound">x</a> <a id="6600" class="Symbol">=</a>
  <a id="6604" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6608" class="Symbol">((</a><a id="6610" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="6618" href="Cubical.HITs.SmashProduct.Base.html#6593" class="Bound">n</a> <a id="6620" class="Symbol">(</a><a id="6621" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="6636" href="Cubical.HITs.SmashProduct.Base.html#6596" class="Bound">A</a><a id="6637" class="Symbol">)</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6644" href="Cubical.HITs.SmashProduct.Base.html#6598" class="Bound">x</a><a id="6645" class="Symbol">))</a> <a id="6648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6650" class="Symbol">(</a><a id="6651" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6655" href="Cubical.HITs.SmashProduct.Base.html#6598" class="Bound">x</a><a id="6656" class="Symbol">))</a>

<a id="⋀→Homogeneous≡"></a><a id="6660" href="Cubical.HITs.SmashProduct.Base.html#6660" class="Function">⋀→Homogeneous≡</a> <a id="6675" class="Symbol">:</a> <a id="6677" class="Symbol">{</a><a id="6678" href="Cubical.HITs.SmashProduct.Base.html#6678" class="Bound">A</a> <a id="6680" href="Cubical.HITs.SmashProduct.Base.html#6680" class="Bound">B</a> <a id="6682" class="Symbol">:</a> <a id="6684" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6692" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="6693" class="Symbol">}</a> <a id="6695" class="Symbol">{</a><a id="6696" href="Cubical.HITs.SmashProduct.Base.html#6696" class="Bound">D</a> <a id="6698" class="Symbol">:</a> <a id="6700" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6705" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="6707" class="Symbol">}</a>
  <a id="6711" class="Symbol">→</a> <a id="6713" class="Symbol">{</a><a id="6714" href="Cubical.HITs.SmashProduct.Base.html#6714" class="Bound">f</a> <a id="6716" href="Cubical.HITs.SmashProduct.Base.html#6716" class="Bound">g</a> <a id="6718" class="Symbol">:</a> <a id="6720" href="Cubical.HITs.SmashProduct.Base.html#6678" class="Bound">A</a> <a id="6722" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="6724" href="Cubical.HITs.SmashProduct.Base.html#6680" class="Bound">B</a> <a id="6726" class="Symbol">→</a> <a id="6728" href="Cubical.HITs.SmashProduct.Base.html#6696" class="Bound">D</a><a id="6729" class="Symbol">}</a>
  <a id="6733" class="Symbol">→</a> <a id="6735" class="Symbol">(</a><a id="6736" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="6750" class="Symbol">(</a><a id="6751" href="Cubical.HITs.SmashProduct.Base.html#6696" class="Bound">D</a> <a id="6753" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6755" href="Cubical.HITs.SmashProduct.Base.html#6714" class="Bound">f</a> <a id="6757" class="Symbol">(</a><a id="6758" class="InductiveConstructor">inl</a> <a id="6762" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="6764" class="Symbol">)))</a>
  <a id="6770" class="Symbol">→</a> <a id="6772" class="Symbol">((</a><a id="6774" href="Cubical.HITs.SmashProduct.Base.html#6774" class="Bound">x</a> <a id="6776" class="Symbol">:</a> <a id="6778" class="Symbol">_)</a> <a id="6781" class="Symbol">(</a><a id="6782" href="Cubical.HITs.SmashProduct.Base.html#6782" class="Bound">y</a> <a id="6784" class="Symbol">:</a> <a id="6786" class="Symbol">_)</a> <a id="6789" class="Symbol">→</a> <a id="6791" href="Cubical.HITs.SmashProduct.Base.html#6714" class="Bound">f</a> <a id="6793" class="Symbol">(</a><a id="6794" class="InductiveConstructor">inr</a> <a id="6798" class="Symbol">(</a><a id="6799" href="Cubical.HITs.SmashProduct.Base.html#6774" class="Bound">x</a> <a id="6801" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6803" href="Cubical.HITs.SmashProduct.Base.html#6782" class="Bound">y</a><a id="6804" class="Symbol">))</a> <a id="6807" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6809" href="Cubical.HITs.SmashProduct.Base.html#6716" class="Bound">g</a> <a id="6811" class="Symbol">(</a><a id="6812" class="InductiveConstructor">inr</a> <a id="6816" class="Symbol">(</a><a id="6817" href="Cubical.HITs.SmashProduct.Base.html#6774" class="Bound">x</a> <a id="6819" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6821" href="Cubical.HITs.SmashProduct.Base.html#6782" class="Bound">y</a><a id="6822" class="Symbol">)))</a>
  <a id="6828" class="Symbol">→</a> <a id="6830" href="Cubical.HITs.SmashProduct.Base.html#6714" class="Bound">f</a> <a id="6832" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6834" href="Cubical.HITs.SmashProduct.Base.html#6716" class="Bound">g</a>
<a id="6836" href="Cubical.HITs.SmashProduct.Base.html#6660" class="Function">⋀→Homogeneous≡</a> <a id="6851" class="Symbol">{</a><a id="6852" class="Argument">A</a> <a id="6854" class="Symbol">=</a> <a id="6856" href="Cubical.HITs.SmashProduct.Base.html#6856" class="Bound">A</a><a id="6857" class="Symbol">}</a> <a id="6859" class="Symbol">{</a><a id="6860" href="Cubical.HITs.SmashProduct.Base.html#6860" class="Bound">B</a><a id="6861" class="Symbol">}</a> <a id="6863" class="Symbol">{</a><a id="6864" href="Cubical.HITs.SmashProduct.Base.html#6864" class="Bound">D</a><a id="6865" class="Symbol">}</a> <a id="6867" class="Symbol">{</a><a id="6868" class="Argument">f</a> <a id="6870" class="Symbol">=</a> <a id="6872" href="Cubical.HITs.SmashProduct.Base.html#6872" class="Bound">f</a><a id="6873" class="Symbol">}</a> <a id="6875" class="Symbol">{</a><a id="6876" href="Cubical.HITs.SmashProduct.Base.html#6876" class="Bound">g</a><a id="6877" class="Symbol">}</a> <a id="6879" href="Cubical.HITs.SmashProduct.Base.html#6879" class="Bound">hom</a> <a id="6883" href="Cubical.HITs.SmashProduct.Base.html#6883" class="Bound">p</a> <a id="6885" class="Symbol">=</a> <a id="6887" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6892" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6896" href="Cubical.HITs.SmashProduct.Base.html#7083" class="Function">f^≡g^</a>
  <a id="6904" class="Keyword">where</a>
  <a id="6912" href="Cubical.HITs.SmashProduct.Base.html#6912" class="Function">f^</a> <a id="6915" href="Cubical.HITs.SmashProduct.Base.html#6915" class="Function">g^</a> <a id="6918" class="Symbol">:</a> <a id="6920" href="Cubical.HITs.SmashProduct.Base.html#6856" class="Bound">A</a> <a id="6922" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="6925" href="Cubical.HITs.SmashProduct.Base.html#6860" class="Bound">B</a> <a id="6927" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6930" class="Symbol">(</a><a id="6931" href="Cubical.HITs.SmashProduct.Base.html#6864" class="Bound">D</a> <a id="6933" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6935" href="Cubical.HITs.SmashProduct.Base.html#6872" class="Bound">f</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6942" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="6944" class="Symbol">))</a>
  <a id="6949" href="Cubical.HITs.SmashProduct.Base.html#6912" class="Function">f^</a> <a id="6952" class="Symbol">=</a> <a id="6954" href="Cubical.HITs.SmashProduct.Base.html#6872" class="Bound">f</a> <a id="6956" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6958" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6965" href="Cubical.HITs.SmashProduct.Base.html#6915" class="Function">g^</a> <a id="6968" class="Symbol">=</a> <a id="6970" href="Cubical.HITs.SmashProduct.Base.html#6876" class="Bound">g</a> <a id="6972" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6980" href="Cubical.HITs.SmashProduct.Base.html#6876" class="Bound">g</a> <a id="6982" class="Symbol">(</a><a id="6983" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6988" class="Symbol">(</a><a id="6989" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6993" class="Symbol">(</a><a id="6994" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6997" href="Cubical.HITs.SmashProduct.Base.html#6860" class="Bound">B</a><a id="6998" class="Symbol">)))</a>
        <a id="7010" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7013" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Cubical.HITs.SmashProduct.Base.html#6883" class="Bound">p</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7024" href="Cubical.HITs.SmashProduct.Base.html#6856" class="Bound">A</a><a id="7025" class="Symbol">)</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7031" href="Cubical.HITs.SmashProduct.Base.html#6860" class="Bound">B</a><a id="7032" class="Symbol">))</a>
        <a id="7043" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="7046" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7051" href="Cubical.HITs.SmashProduct.Base.html#6872" class="Bound">f</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7058" class="Symbol">(</a><a id="7059" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7064" class="Symbol">(</a><a id="7065" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7073" href="Cubical.HITs.SmashProduct.Base.html#6860" class="Bound">B</a><a id="7074" class="Symbol">)))))</a>

  <a id="7083" href="Cubical.HITs.SmashProduct.Base.html#7083" class="Function">f^≡g^</a> <a id="7089" class="Symbol">:</a> <a id="7091" href="Cubical.HITs.SmashProduct.Base.html#6912" class="Function">f^</a> <a id="7094" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7096" href="Cubical.HITs.SmashProduct.Base.html#6915" class="Function">g^</a>
  <a id="7101" href="Cubical.HITs.SmashProduct.Base.html#7083" class="Function">f^≡g^</a> <a id="7107" class="Symbol">=</a> <a id="7109" href="Cubical.HITs.SmashProduct.Base.html#6023" class="Function">⋀→∙Homogeneous≡</a> <a id="7125" href="Cubical.HITs.SmashProduct.Base.html#6879" class="Bound">hom</a> <a id="7129" href="Cubical.HITs.SmashProduct.Base.html#6883" class="Bound">p</a>

<a id="⋀^→Homogeneous≡"></a><a id="7132" href="Cubical.HITs.SmashProduct.Base.html#7132" class="Function">⋀^→Homogeneous≡</a> <a id="7148" class="Symbol">:</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Cubical.HITs.SmashProduct.Base.html#7151" class="Bound">n</a> <a id="7153" class="Symbol">:</a> <a id="7155" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7156" class="Symbol">)</a> <a id="7158" class="Symbol">(</a><a id="7159" href="Cubical.HITs.SmashProduct.Base.html#7159" class="Bound">A</a> <a id="7161" class="Symbol">:</a> <a id="7163" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7172" href="Cubical.HITs.SmashProduct.Base.html#7151" class="Bound">n</a><a id="7173" class="Symbol">)</a> <a id="7175" class="Symbol">→</a> <a id="7177" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7185" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="7186" class="Symbol">)</a> <a id="7188" class="Symbol">{</a><a id="7189" href="Cubical.HITs.SmashProduct.Base.html#7189" class="Bound">B</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7198" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="7200" class="Symbol">}</a>
  <a id="7204" class="Symbol">→</a> <a id="7206" class="Symbol">{</a><a id="7207" href="Cubical.HITs.SmashProduct.Base.html#7207" class="Bound">f</a> <a id="7209" href="Cubical.HITs.SmashProduct.Base.html#7209" class="Bound">g</a> <a id="7211" class="Symbol">:</a> <a id="7213" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="7216" href="Cubical.HITs.SmashProduct.Base.html#7151" class="Bound">n</a> <a id="7218" href="Cubical.HITs.SmashProduct.Base.html#7159" class="Bound">A</a> <a id="7220" class="Symbol">.</a><a id="7221" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7225" class="Symbol">→</a> <a id="7227" href="Cubical.HITs.SmashProduct.Base.html#7189" class="Bound">B</a><a id="7228" class="Symbol">}</a>
  <a id="7232" class="Symbol">→</a> <a id="7234" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="7248" class="Symbol">(</a><a id="7249" href="Cubical.HITs.SmashProduct.Base.html#7189" class="Bound">B</a> <a id="7251" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7253" href="Cubical.HITs.SmashProduct.Base.html#7207" class="Bound">f</a> <a id="7255" class="Symbol">(</a><a id="7256" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="7259" href="Cubical.HITs.SmashProduct.Base.html#7151" class="Bound">n</a> <a id="7261" href="Cubical.HITs.SmashProduct.Base.html#7159" class="Bound">A</a> <a id="7263" class="Symbol">.</a><a id="7264" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="7267" class="Symbol">))</a>
  <a id="7272" class="Symbol">→</a> <a id="7274" class="Symbol">((</a><a id="7276" href="Cubical.HITs.SmashProduct.Base.html#7276" class="Bound">x</a> <a id="7278" class="Symbol">:</a> <a id="7280" class="Symbol">_)</a> <a id="7283" class="Symbol">→</a> <a id="7285" href="Cubical.HITs.SmashProduct.Base.html#7207" class="Bound">f</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="7296" href="Cubical.HITs.SmashProduct.Base.html#7151" class="Bound">n</a> <a id="7298" href="Cubical.HITs.SmashProduct.Base.html#7159" class="Bound">A</a> <a id="7300" href="Cubical.HITs.SmashProduct.Base.html#7276" class="Bound">x</a><a id="7301" class="Symbol">)</a> <a id="7303" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7305" href="Cubical.HITs.SmashProduct.Base.html#7209" class="Bound">g</a> <a id="7307" class="Symbol">(</a><a id="7308" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="7316" href="Cubical.HITs.SmashProduct.Base.html#7151" class="Bound">n</a> <a id="7318" href="Cubical.HITs.SmashProduct.Base.html#7159" class="Bound">A</a> <a id="7320" href="Cubical.HITs.SmashProduct.Base.html#7276" class="Bound">x</a><a id="7321" class="Symbol">))</a>
  <a id="7326" class="Symbol">→</a> <a id="7328" href="Cubical.HITs.SmashProduct.Base.html#7207" class="Bound">f</a> <a id="7330" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7332" href="Cubical.HITs.SmashProduct.Base.html#7209" class="Bound">g</a>
<a id="7334" href="Cubical.HITs.SmashProduct.Base.html#7132" class="Function">⋀^→Homogeneous≡</a> <a id="7350" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7355" href="Cubical.HITs.SmashProduct.Base.html#7355" class="Bound">A</a> <a id="7357" href="Cubical.HITs.SmashProduct.Base.html#7357" class="Bound">hom</a> <a id="7361" href="Cubical.HITs.SmashProduct.Base.html#7361" class="Bound">ind</a> <a id="7365" class="Symbol">=</a> <a id="7367" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7374" href="Cubical.HITs.SmashProduct.Base.html#7361" class="Bound">ind</a>
<a id="7378" href="Cubical.HITs.SmashProduct.Base.html#7132" class="Function">⋀^→Homogeneous≡</a> <a id="7394" class="Symbol">(</a><a id="7395" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7399" href="Cubical.HITs.SmashProduct.Base.html#7399" class="Bound">n</a><a id="7400" class="Symbol">)</a> <a id="7402" href="Cubical.HITs.SmashProduct.Base.html#7402" class="Bound">A</a> <a id="7404" class="Symbol">{</a><a id="7405" class="Argument">B</a> <a id="7407" class="Symbol">=</a> <a id="7409" href="Cubical.HITs.SmashProduct.Base.html#7409" class="Bound">B</a><a id="7410" class="Symbol">}</a> <a id="7412" class="Symbol">{</a><a id="7413" class="Argument">f</a> <a id="7415" class="Symbol">=</a> <a id="7417" href="Cubical.HITs.SmashProduct.Base.html#7417" class="Bound">f</a><a id="7418" class="Symbol">}</a> <a id="7420" class="Symbol">{</a><a id="7421" href="Cubical.HITs.SmashProduct.Base.html#7421" class="Bound">g</a><a id="7422" class="Symbol">}</a> <a id="7424" href="Cubical.HITs.SmashProduct.Base.html#7424" class="Bound">hom</a> <a id="7428" href="Cubical.HITs.SmashProduct.Base.html#7428" class="Bound">ind</a> <a id="7432" class="Symbol">=</a>
  <a id="7436" href="Cubical.HITs.SmashProduct.Base.html#6660" class="Function">⋀→Homogeneous≡</a> <a id="7451" href="Cubical.HITs.SmashProduct.Base.html#7424" class="Bound">hom</a> <a id="7455" class="Symbol">λ</a> <a id="7457" href="Cubical.HITs.SmashProduct.Base.html#7457" class="Bound">x</a> <a id="7459" href="Cubical.HITs.SmashProduct.Base.html#7459" class="Bound">y</a>
    <a id="7465" class="Symbol">→</a> <a id="7467" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="7475" class="Symbol">(</a><a id="7476" href="Cubical.HITs.SmashProduct.Base.html#7132" class="Function">⋀^→Homogeneous≡</a> <a id="7492" href="Cubical.HITs.SmashProduct.Base.html#7399" class="Bound">n</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="7510" href="Cubical.HITs.SmashProduct.Base.html#7402" class="Bound">A</a><a id="7511" class="Symbol">)</a>
        <a id="7521" class="Symbol">{</a><a id="7522" class="Argument">f</a> <a id="7524" class="Symbol">=</a> <a id="7526" class="Symbol">λ</a> <a id="7528" href="Cubical.HITs.SmashProduct.Base.html#7528" class="Bound">x</a> <a id="7530" class="Symbol">→</a> <a id="7532" href="Cubical.HITs.SmashProduct.Base.html#7417" class="Bound">f</a> <a id="7534" class="Symbol">(</a><a id="7535" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7539" class="Symbol">(</a><a id="7540" href="Cubical.HITs.SmashProduct.Base.html#7528" class="Bound">x</a> <a id="7542" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7544" href="Cubical.HITs.SmashProduct.Base.html#7459" class="Bound">y</a><a id="7545" class="Symbol">))}</a> <a id="7549" class="Symbol">{</a><a id="7550" class="Argument">g</a> <a id="7552" class="Symbol">=</a> <a id="7554" class="Symbol">λ</a> <a id="7556" href="Cubical.HITs.SmashProduct.Base.html#7556" class="Bound">x</a> <a id="7558" class="Symbol">→</a> <a id="7560" href="Cubical.HITs.SmashProduct.Base.html#7421" class="Bound">g</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7567" class="Symbol">(</a><a id="7568" href="Cubical.HITs.SmashProduct.Base.html#7556" class="Bound">x</a> <a id="7570" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7572" href="Cubical.HITs.SmashProduct.Base.html#7459" class="Bound">y</a><a id="7573" class="Symbol">))}</a>
        <a id="7585" class="Symbol">(</a><a id="7586" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7592" class="Symbol">(</a><a id="7593" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="7607" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7609" class="Symbol">(</a><a id="7610" href="Cubical.HITs.SmashProduct.Base.html#7409" class="Bound">B</a> <a id="7612" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="7614" class="Symbol">))</a>
          <a id="7627" class="Symbol">(</a><a id="7628" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7633" href="Cubical.HITs.SmashProduct.Base.html#7417" class="Bound">f</a> <a id="7635" class="Symbol">(</a><a id="7636" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7646" href="Cubical.HITs.SmashProduct.Base.html#7459" class="Bound">y</a><a id="7647" class="Symbol">)))</a> <a id="7651" href="Cubical.HITs.SmashProduct.Base.html#7424" class="Bound">hom</a> <a id="7655" class="Symbol">)</a>
        <a id="7665" class="Symbol">λ</a> <a id="7667" href="Cubical.HITs.SmashProduct.Base.html#7667" class="Bound">_</a> <a id="7669" class="Symbol">→</a> <a id="7671" href="Cubical.HITs.SmashProduct.Base.html#7428" class="Bound">ind</a> <a id="7675" class="Symbol">_)</a> <a id="7678" href="Cubical.HITs.SmashProduct.Base.html#7457" class="Bound">x</a>

<a id="⋀^→Homogeneous"></a><a id="7681" href="Cubical.HITs.SmashProduct.Base.html#7681" class="Function">⋀^→Homogeneous</a> <a id="7696" class="Symbol">:</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Cubical.HITs.SmashProduct.Base.html#7699" class="Bound">n</a> <a id="7701" class="Symbol">:</a> <a id="7703" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7704" class="Symbol">)</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Cubical.HITs.SmashProduct.Base.html#7707" class="Bound">A</a> <a id="7709" class="Symbol">:</a> <a id="7711" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7715" class="Symbol">(</a><a id="7716" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7720" href="Cubical.HITs.SmashProduct.Base.html#7699" class="Bound">n</a><a id="7721" class="Symbol">)</a> <a id="7723" class="Symbol">→</a> <a id="7725" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7733" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="7734" class="Symbol">)</a> <a id="7736" class="Symbol">(</a><a id="7737" href="Cubical.HITs.SmashProduct.Base.html#7737" class="Bound">B</a> <a id="7739" class="Symbol">:</a> <a id="7741" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7749" href="Cubical.HITs.SmashProduct.Base.html#1022" class="Generalizable">ℓ&#39;</a><a id="7751" class="Symbol">)</a>
  <a id="7755" class="Symbol">→</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Cubical.Foundations.Pointed.Homogeneous.html#1367" class="Function">isHomogeneous</a> <a id="7772" href="Cubical.HITs.SmashProduct.Base.html#7737" class="Bound">B</a><a id="7773" class="Symbol">)</a>
  <a id="7777" class="Symbol">→</a> <a id="7779" class="Symbol">(</a><a id="7780" href="Cubical.HITs.SmashProduct.Base.html#7780" class="Bound">f</a> <a id="7782" href="Cubical.HITs.SmashProduct.Base.html#7782" class="Bound">g</a> <a id="7784" class="Symbol">:</a> <a id="7786" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="7789" href="Cubical.HITs.SmashProduct.Base.html#7699" class="Bound">n</a> <a id="7791" href="Cubical.HITs.SmashProduct.Base.html#7707" class="Bound">A</a> <a id="7793" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="7796" href="Cubical.HITs.SmashProduct.Base.html#7737" class="Bound">B</a><a id="7797" class="Symbol">)</a>
  <a id="7801" class="Symbol">→</a> <a id="7803" class="Symbol">((</a><a id="7805" href="Cubical.HITs.SmashProduct.Base.html#7805" class="Bound">x</a> <a id="7807" class="Symbol">:</a> <a id="7809" class="Symbol">_)</a> <a id="7812" class="Symbol">→</a> <a id="7814" href="Cubical.HITs.SmashProduct.Base.html#7780" class="Bound">f</a> <a id="7816" class="Symbol">.</a><a id="7817" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="7830" href="Cubical.HITs.SmashProduct.Base.html#7699" class="Bound">n</a> <a id="7832" href="Cubical.HITs.SmashProduct.Base.html#7707" class="Bound">A</a> <a id="7834" href="Cubical.HITs.SmashProduct.Base.html#7805" class="Bound">x</a><a id="7835" class="Symbol">)</a> <a id="7837" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7839" href="Cubical.HITs.SmashProduct.Base.html#7782" class="Bound">g</a> <a id="7841" class="Symbol">.</a><a id="7842" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7846" class="Symbol">(</a><a id="7847" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="7855" href="Cubical.HITs.SmashProduct.Base.html#7699" class="Bound">n</a> <a id="7857" href="Cubical.HITs.SmashProduct.Base.html#7707" class="Bound">A</a> <a id="7859" href="Cubical.HITs.SmashProduct.Base.html#7805" class="Bound">x</a><a id="7860" class="Symbol">))</a>
  <a id="7865" class="Symbol">→</a> <a id="7867" href="Cubical.HITs.SmashProduct.Base.html#7780" class="Bound">f</a> <a id="7869" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7871" href="Cubical.HITs.SmashProduct.Base.html#7782" class="Bound">g</a>
<a id="7873" href="Cubical.HITs.SmashProduct.Base.html#7681" class="Function">⋀^→Homogeneous</a> <a id="7888" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7893" href="Cubical.HITs.SmashProduct.Base.html#7893" class="Bound">A</a> <a id="7895" href="Cubical.HITs.SmashProduct.Base.html#7895" class="Bound">B</a> <a id="7897" href="Cubical.HITs.SmashProduct.Base.html#7897" class="Bound">ishom</a> <a id="7903" href="Cubical.HITs.SmashProduct.Base.html#7903" class="Bound">f</a> <a id="7905" href="Cubical.HITs.SmashProduct.Base.html#7905" class="Bound">g</a> <a id="7907" href="Cubical.HITs.SmashProduct.Base.html#7907" class="Bound">ind</a> <a id="7911" class="Symbol">=</a> <a id="7913" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="7928" href="Cubical.HITs.SmashProduct.Base.html#7897" class="Bound">ishom</a> <a id="7934" class="Symbol">(</a><a id="7935" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7942" href="Cubical.HITs.SmashProduct.Base.html#7907" class="Bound">ind</a><a id="7945" class="Symbol">)</a>
<a id="7947" href="Cubical.HITs.SmashProduct.Base.html#7681" class="Function">⋀^→Homogeneous</a> <a id="7962" class="Symbol">(</a><a id="7963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7967" href="Cubical.HITs.SmashProduct.Base.html#7967" class="Bound">n</a><a id="7968" class="Symbol">)</a> <a id="7970" href="Cubical.HITs.SmashProduct.Base.html#7970" class="Bound">A</a> <a id="7972" href="Cubical.HITs.SmashProduct.Base.html#7972" class="Bound">B</a> <a id="7974" href="Cubical.HITs.SmashProduct.Base.html#7974" class="Bound">ishom</a> <a id="7980" href="Cubical.HITs.SmashProduct.Base.html#7980" class="Bound">f</a> <a id="7982" href="Cubical.HITs.SmashProduct.Base.html#7982" class="Bound">g</a> <a id="7984" href="Cubical.HITs.SmashProduct.Base.html#7984" class="Bound">ind</a> <a id="7988" class="Symbol">=</a>
  <a id="7992" href="Cubical.HITs.SmashProduct.Base.html#6023" class="Function">⋀→∙Homogeneous≡</a> <a id="8008" href="Cubical.HITs.SmashProduct.Base.html#7974" class="Bound">ishom</a> <a id="8014" class="Symbol">λ</a> <a id="8016" href="Cubical.HITs.SmashProduct.Base.html#8016" class="Bound">x</a> <a id="8018" href="Cubical.HITs.SmashProduct.Base.html#8018" class="Bound">y</a> <a id="8020" href="Cubical.HITs.SmashProduct.Base.html#8020" class="Bound">i</a>
    <a id="8026" class="Symbol">→</a> <a id="8028" href="Cubical.HITs.SmashProduct.Base.html#7681" class="Function">⋀^→Homogeneous</a> <a id="8043" href="Cubical.HITs.SmashProduct.Base.html#7967" class="Bound">n</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="8061" href="Cubical.HITs.SmashProduct.Base.html#7970" class="Bound">A</a><a id="8062" class="Symbol">)</a> <a id="8064" href="Cubical.HITs.SmashProduct.Base.html#7972" class="Bound">B</a> <a id="8066" href="Cubical.HITs.SmashProduct.Base.html#7974" class="Bound">ishom</a>
        <a id="8080" class="Symbol">(</a><a id="8081" href="Cubical.HITs.SmashProduct.Base.html#8171" class="Function">f&#39;</a> <a id="8084" href="Cubical.HITs.SmashProduct.Base.html#8018" class="Bound">y</a><a id="8085" class="Symbol">)</a> <a id="8087" class="Symbol">(</a><a id="8088" href="Cubical.HITs.SmashProduct.Base.html#8174" class="Function">g&#39;</a> <a id="8091" href="Cubical.HITs.SmashProduct.Base.html#8018" class="Bound">y</a><a id="8092" class="Symbol">)</a> <a id="8094" class="Symbol">(λ</a> <a id="8097" href="Cubical.HITs.SmashProduct.Base.html#8097" class="Bound">x</a> <a id="8099" class="Symbol">→</a> <a id="8101" href="Cubical.HITs.SmashProduct.Base.html#7984" class="Bound">ind</a> <a id="8105" class="Symbol">(</a><a id="8106" href="Cubical.HITs.SmashProduct.Base.html#8097" class="Bound">x</a> <a id="8108" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8110" href="Cubical.HITs.SmashProduct.Base.html#8018" class="Bound">y</a><a id="8111" class="Symbol">))</a> <a id="8114" href="Cubical.HITs.SmashProduct.Base.html#8020" class="Bound">i</a> <a id="8116" class="Symbol">.</a><a id="8117" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8121" href="Cubical.HITs.SmashProduct.Base.html#8016" class="Bound">x</a>
  <a id="8125" class="Keyword">where</a>
  <a id="8133" class="Keyword">module</a> <a id="8140" href="Cubical.HITs.SmashProduct.Base.html#8140" class="Module">_</a> <a id="8142" class="Symbol">(</a><a id="8143" href="Cubical.HITs.SmashProduct.Base.html#8143" class="Bound">y</a> <a id="8145" class="Symbol">:</a> <a id="8147" href="Cubical.HITs.SmashProduct.Base.html#7970" class="Bound">A</a> <a id="8149" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="8155" class="Symbol">.</a><a id="8156" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8159" class="Symbol">)</a> <a id="8161" class="Keyword">where</a>
    <a id="8171" href="Cubical.HITs.SmashProduct.Base.html#8171" class="Function">f&#39;</a> <a id="8174" href="Cubical.HITs.SmashProduct.Base.html#8174" class="Function">g&#39;</a> <a id="8177" class="Symbol">:</a> <a id="8179" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="8182" href="Cubical.HITs.SmashProduct.Base.html#7967" class="Bound">n</a> <a id="8184" class="Symbol">(</a><a id="8185" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="8200" href="Cubical.HITs.SmashProduct.Base.html#7970" class="Bound">A</a><a id="8201" class="Symbol">)</a> <a id="8203" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8206" href="Cubical.HITs.SmashProduct.Base.html#7972" class="Bound">B</a>
    <a id="8212" href="Cubical.HITs.SmashProduct.Base.html#8171" class="Function">f&#39;</a> <a id="8215" class="Symbol">=</a> <a id="8217" class="Symbol">(λ</a> <a id="8220" href="Cubical.HITs.SmashProduct.Base.html#8220" class="Bound">x</a> <a id="8222" class="Symbol">→</a> <a id="8224" href="Cubical.HITs.SmashProduct.Base.html#7980" class="Bound">f</a> <a id="8226" class="Symbol">.</a><a id="8227" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8236" class="Symbol">(</a><a id="8237" href="Cubical.HITs.SmashProduct.Base.html#8220" class="Bound">x</a> <a id="8239" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8241" href="Cubical.HITs.SmashProduct.Base.html#8143" class="Bound">y</a><a id="8242" class="Symbol">)))</a>
       <a id="8253" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8265" href="Cubical.HITs.SmashProduct.Base.html#7980" class="Bound">f</a><a id="8266" class="Symbol">)</a> <a id="8268" class="Symbol">(</a><a id="8269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8273" class="Symbol">(</a><a id="8274" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8284" href="Cubical.HITs.SmashProduct.Base.html#8143" class="Bound">y</a><a id="8285" class="Symbol">)))</a> <a id="8289" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8291" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8295" href="Cubical.HITs.SmashProduct.Base.html#7980" class="Bound">f</a>
    <a id="8301" href="Cubical.HITs.SmashProduct.Base.html#8174" class="Function">g&#39;</a> <a id="8304" class="Symbol">=</a> <a id="8306" class="Symbol">(λ</a> <a id="8309" href="Cubical.HITs.SmashProduct.Base.html#8309" class="Bound">x</a> <a id="8311" class="Symbol">→</a> <a id="8313" href="Cubical.HITs.SmashProduct.Base.html#7982" class="Bound">g</a> <a id="8315" class="Symbol">.</a><a id="8316" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8325" class="Symbol">(</a><a id="8326" href="Cubical.HITs.SmashProduct.Base.html#8309" class="Bound">x</a> <a id="8328" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8330" href="Cubical.HITs.SmashProduct.Base.html#8143" class="Bound">y</a><a id="8331" class="Symbol">)))</a>
       <a id="8342" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8344" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8354" href="Cubical.HITs.SmashProduct.Base.html#7982" class="Bound">g</a><a id="8355" class="Symbol">)</a> <a id="8357" class="Symbol">(</a><a id="8358" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8368" class="Symbol">(</a><a id="8369" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8373" href="Cubical.HITs.SmashProduct.Base.html#8143" class="Bound">y</a><a id="8374" class="Symbol">)))</a> <a id="8378" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8380" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8384" href="Cubical.HITs.SmashProduct.Base.html#7982" class="Bound">g</a>

<a id="_⋀→_"></a><a id="8387" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">_⋀→_</a> <a id="8392" class="Symbol">:</a> <a id="8394" class="Symbol">(</a><a id="8395" href="Cubical.HITs.SmashProduct.Base.html#8395" class="Bound">f</a> <a id="8397" class="Symbol">:</a> <a id="8399" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="8401" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8404" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="8405" class="Symbol">)</a> <a id="8407" class="Symbol">(</a><a id="8408" href="Cubical.HITs.SmashProduct.Base.html#8408" class="Bound">g</a> <a id="8410" class="Symbol">:</a> <a id="8412" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="8414" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8417" href="Cubical.HITs.SmashProduct.Base.html#1043" class="Generalizable">D</a><a id="8418" class="Symbol">)</a> <a id="8420" class="Symbol">→</a> <a id="8422" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="8424" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="8426" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="8428" class="Symbol">→</a> <a id="8430" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a> <a id="8432" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="8434" href="Cubical.HITs.SmashProduct.Base.html#1043" class="Generalizable">D</a>
<a id="8436" class="Symbol">(</a><a id="8437" href="Cubical.HITs.SmashProduct.Base.html#8437" class="Bound">f</a> <a id="8439" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">⋀→</a> <a id="8442" href="Cubical.HITs.SmashProduct.Base.html#8442" class="Bound">g</a><a id="8443" class="Symbol">)</a> <a id="8445" class="Symbol">(</a><a id="8446" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8450" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="8452" class="Symbol">)</a> <a id="8454" class="Symbol">=</a> <a id="8456" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8460" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="8463" class="Symbol">((</a><a id="8465" href="Cubical.HITs.SmashProduct.Base.html#8465" class="Bound">f</a> <a id="8467" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8469" href="Cubical.HITs.SmashProduct.Base.html#8469" class="Bound">fpt</a><a id="8472" class="Symbol">)</a> <a id="8474" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">⋀→</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Cubical.HITs.SmashProduct.Base.html#8478" class="Bound">g</a> <a id="8480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8482" href="Cubical.HITs.SmashProduct.Base.html#8482" class="Bound">gpt</a><a id="8485" class="Symbol">))</a> <a id="8488" class="Symbol">(</a><a id="8489" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8493" class="Symbol">(</a><a id="8494" href="Cubical.HITs.SmashProduct.Base.html#8494" class="Bound">x</a> <a id="8496" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8498" href="Cubical.HITs.SmashProduct.Base.html#8498" class="Bound">x₁</a><a id="8500" class="Symbol">))</a> <a id="8503" class="Symbol">=</a> <a id="8505" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8509" class="Symbol">(</a><a id="8510" href="Cubical.HITs.SmashProduct.Base.html#8465" class="Bound">f</a> <a id="8512" href="Cubical.HITs.SmashProduct.Base.html#8494" class="Bound">x</a> <a id="8514" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8516" href="Cubical.HITs.SmashProduct.Base.html#8478" class="Bound">g</a> <a id="8518" href="Cubical.HITs.SmashProduct.Base.html#8498" class="Bound">x₁</a><a id="8520" class="Symbol">)</a>
<a id="8522" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">_⋀→_</a> <a id="8527" class="Symbol">{</a><a id="8528" class="Argument">B</a> <a id="8530" class="Symbol">=</a> <a id="8532" href="Cubical.HITs.SmashProduct.Base.html#8532" class="Bound">B</a><a id="8533" class="Symbol">}</a> <a id="8535" class="Symbol">{</a><a id="8536" class="Argument">D</a> <a id="8538" class="Symbol">=</a> <a id="8540" href="Cubical.HITs.SmashProduct.Base.html#8540" class="Bound">D</a><a id="8541" class="Symbol">}</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Cubical.HITs.SmashProduct.Base.html#8544" class="Bound">f</a> <a id="8546" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>  <a id="8549" href="Cubical.HITs.SmashProduct.Base.html#8549" class="Bound">fpt</a><a id="8552" class="Symbol">)</a> <a id="8554" class="Symbol">(</a><a id="8555" href="Cubical.HITs.SmashProduct.Base.html#8555" class="Bound">b</a> <a id="8557" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8559" href="Cubical.HITs.SmashProduct.Base.html#8559" class="Bound">gpt</a><a id="8562" class="Symbol">)</a>  <a id="8565" class="Symbol">(</a><a id="8566" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8571" class="Symbol">(</a><a id="8572" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8576" href="Cubical.HITs.SmashProduct.Base.html#8576" class="Bound">x</a><a id="8577" class="Symbol">)</a> <a id="8579" href="Cubical.HITs.SmashProduct.Base.html#8579" class="Bound">i</a><a id="8580" class="Symbol">)</a> <a id="8582" class="Symbol">=</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8590" class="Symbol">(</a><a id="8591" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Cubical.HITs.SmashProduct.Base.html#8544" class="Bound">f</a> <a id="8598" href="Cubical.HITs.SmashProduct.Base.html#8576" class="Bound">x</a><a id="8599" class="Symbol">))</a> <a id="8602" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8604" class="Symbol">(λ</a> <a id="8607" href="Cubical.HITs.SmashProduct.Base.html#8607" class="Bound">i</a> <a id="8609" class="Symbol">→</a> <a id="8611" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8615" class="Symbol">(</a><a id="8616" href="Cubical.HITs.SmashProduct.Base.html#8544" class="Bound">f</a> <a id="8618" href="Cubical.HITs.SmashProduct.Base.html#8576" class="Bound">x</a> <a id="8620" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8622" href="Cubical.HITs.SmashProduct.Base.html#8559" class="Bound">gpt</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8629" href="Cubical.HITs.SmashProduct.Base.html#8607" class="Bound">i</a><a id="8630" class="Symbol">))))</a> <a id="8635" href="Cubical.HITs.SmashProduct.Base.html#8579" class="Bound">i</a>
<a id="8637" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">_⋀→_</a> <a id="8642" class="Symbol">(</a><a id="8643" href="Cubical.HITs.SmashProduct.Base.html#8643" class="Bound">f</a> <a id="8645" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8647" href="Cubical.HITs.SmashProduct.Base.html#8647" class="Bound">fpt</a><a id="8650" class="Symbol">)</a> <a id="8652" class="Symbol">(</a><a id="8653" href="Cubical.HITs.SmashProduct.Base.html#8653" class="Bound">g</a> <a id="8655" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8657" href="Cubical.HITs.SmashProduct.Base.html#8657" class="Bound">gpt</a><a id="8660" class="Symbol">)</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8668" class="Symbol">(</a><a id="8669" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8673" href="Cubical.HITs.SmashProduct.Base.html#8673" class="Bound">x</a><a id="8674" class="Symbol">)</a> <a id="8676" href="Cubical.HITs.SmashProduct.Base.html#8676" class="Bound">i</a><a id="8677" class="Symbol">)</a> <a id="8679" class="Symbol">=</a> <a id="8681" class="Symbol">(</a><a id="8682" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8687" class="Symbol">(</a><a id="8688" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8692" class="Symbol">(</a><a id="8693" href="Cubical.HITs.SmashProduct.Base.html#8653" class="Bound">g</a> <a id="8695" href="Cubical.HITs.SmashProduct.Base.html#8673" class="Bound">x</a><a id="8696" class="Symbol">))</a> <a id="8699" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8701" class="Symbol">(λ</a> <a id="8704" href="Cubical.HITs.SmashProduct.Base.html#8704" class="Bound">i</a> <a id="8706" class="Symbol">→</a> <a id="8708" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8712" class="Symbol">(</a><a id="8713" href="Cubical.HITs.SmashProduct.Base.html#8647" class="Bound">fpt</a> <a id="8717" class="Symbol">(</a><a id="8718" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8720" href="Cubical.HITs.SmashProduct.Base.html#8704" class="Bound">i</a><a id="8721" class="Symbol">)</a> <a id="8723" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8725" href="Cubical.HITs.SmashProduct.Base.html#8653" class="Bound">g</a> <a id="8727" href="Cubical.HITs.SmashProduct.Base.html#8673" class="Bound">x</a><a id="8728" class="Symbol">)))</a> <a id="8732" href="Cubical.HITs.SmashProduct.Base.html#8676" class="Bound">i</a>
<a id="8734" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">_⋀→_</a> <a id="8739" class="Symbol">{</a><a id="8740" class="Argument">A</a> <a id="8742" class="Symbol">=</a> <a id="8744" href="Cubical.HITs.SmashProduct.Base.html#8744" class="Bound">A</a><a id="8745" class="Symbol">}</a> <a id="8747" class="Symbol">{</a><a id="8748" class="Argument">C</a> <a id="8750" class="Symbol">=</a> <a id="8752" href="Cubical.HITs.SmashProduct.Base.html#8752" class="Bound">C</a><a id="8753" class="Symbol">}</a> <a id="8755" class="Symbol">{</a><a id="8756" class="Argument">B</a> <a id="8758" class="Symbol">=</a> <a id="8760" href="Cubical.HITs.SmashProduct.Base.html#8760" class="Bound">B</a><a id="8761" class="Symbol">}</a> <a id="8763" class="Symbol">{</a><a id="8764" class="Argument">D</a> <a id="8766" class="Symbol">=</a> <a id="8768" href="Cubical.HITs.SmashProduct.Base.html#8768" class="Bound">D</a><a id="8769" class="Symbol">}</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Cubical.HITs.SmashProduct.Base.html#8772" class="Bound">f</a> <a id="8774" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8776" href="Cubical.HITs.SmashProduct.Base.html#8776" class="Bound">fpt</a><a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">(</a><a id="8782" href="Cubical.HITs.SmashProduct.Base.html#8782" class="Bound">g</a> <a id="8784" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8786" href="Cubical.HITs.SmashProduct.Base.html#8786" class="Bound">gpt</a><a id="8789" class="Symbol">)</a> <a id="8791" class="Symbol">(</a><a id="8792" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8797" class="Symbol">(</a><a id="8798" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8803" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="8806" href="Cubical.HITs.SmashProduct.Base.html#8806" class="Bound">j</a><a id="8807" class="Symbol">)</a> <a id="8809" href="Cubical.HITs.SmashProduct.Base.html#8809" class="Bound">i</a><a id="8810" class="Symbol">)</a> <a id="8812" class="Symbol">=</a>
  <a id="8816" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8822" class="Symbol">(λ</a> <a id="8825" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a> <a id="8827" class="Symbol">→</a> <a id="8829" class="Symbol">λ</a> <a id="8831" class="Symbol">{</a> <a id="8833" class="Symbol">(</a><a id="8834" href="Cubical.HITs.SmashProduct.Base.html#8809" class="Bound">i</a> <a id="8836" class="Symbol">=</a> <a id="8838" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8840" class="Symbol">)</a> <a id="8842" class="Symbol">→</a> <a id="8844" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8848" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                  <a id="8869" class="Symbol">;</a> <a id="8871" class="Symbol">(</a><a id="8872" href="Cubical.HITs.SmashProduct.Base.html#8809" class="Bound">i</a> <a id="8874" class="Symbol">=</a> <a id="8876" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8878" class="Symbol">)</a> <a id="8880" class="Symbol">→</a> <a id="8882" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8886" class="Symbol">(</a><a id="8887" href="Cubical.HITs.SmashProduct.Base.html#8776" class="Bound">fpt</a> <a id="8891" class="Symbol">(</a><a id="8892" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8894" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a><a id="8895" class="Symbol">)</a> <a id="8897" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8899" href="Cubical.HITs.SmashProduct.Base.html#8786" class="Bound">gpt</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8906" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a><a id="8907" class="Symbol">))</a>
                  <a id="8928" class="Symbol">;</a> <a id="8930" class="Symbol">(</a><a id="8931" href="Cubical.HITs.SmashProduct.Base.html#8806" class="Bound">j</a> <a id="8933" class="Symbol">=</a> <a id="8935" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8937" class="Symbol">)</a> <a id="8939" class="Symbol">→</a> <a id="8941" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="8957" class="Symbol">(</a><a id="8958" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8963" class="Symbol">(</a><a id="8964" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8968" class="Symbol">(</a><a id="8969" href="Cubical.HITs.SmashProduct.Base.html#8776" class="Bound">fpt</a> <a id="8973" class="Symbol">(</a><a id="8974" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8976" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a><a id="8977" class="Symbol">))))</a>
                                                <a id="9030" class="Symbol">((λ</a> <a id="9034" href="Cubical.HITs.SmashProduct.Base.html#9034" class="Bound">i</a> <a id="9036" class="Symbol">→</a> <a id="9038" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9042" class="Symbol">(</a><a id="9043" href="Cubical.HITs.SmashProduct.Base.html#8776" class="Bound">fpt</a> <a id="9047" class="Symbol">(</a><a id="9048" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9050" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a><a id="9051" class="Symbol">)</a> <a id="9053" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9055" href="Cubical.HITs.SmashProduct.Base.html#8786" class="Bound">gpt</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9062" href="Cubical.HITs.SmashProduct.Base.html#9034" class="Bound">i</a><a id="9063" class="Symbol">))))</a> <a id="9068" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a> <a id="9070" href="Cubical.HITs.SmashProduct.Base.html#8809" class="Bound">i</a>
                  <a id="9090" class="Symbol">;</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Cubical.HITs.SmashProduct.Base.html#8806" class="Bound">j</a> <a id="9095" class="Symbol">=</a> <a id="9097" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9099" class="Symbol">)</a> <a id="9101" class="Symbol">→</a> <a id="9103" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9125" class="Symbol">(</a><a id="9126" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9130" class="Symbol">(</a><a id="9131" href="Cubical.HITs.SmashProduct.Base.html#8786" class="Bound">gpt</a> <a id="9135" class="Symbol">(</a><a id="9136" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9138" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a><a id="9139" class="Symbol">))))</a>
                                                <a id="9192" class="Symbol">((λ</a> <a id="9196" href="Cubical.HITs.SmashProduct.Base.html#9196" class="Bound">i</a> <a id="9198" class="Symbol">→</a> <a id="9200" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9204" class="Symbol">(</a><a id="9205" href="Cubical.HITs.SmashProduct.Base.html#8776" class="Bound">fpt</a> <a id="9209" class="Symbol">(</a><a id="9210" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9212" href="Cubical.HITs.SmashProduct.Base.html#9196" class="Bound">i</a><a id="9213" class="Symbol">)</a> <a id="9215" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9217" href="Cubical.HITs.SmashProduct.Base.html#8786" class="Bound">gpt</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9224" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a><a id="9225" class="Symbol">))))</a> <a id="9230" href="Cubical.HITs.SmashProduct.Base.html#8825" class="Bound">k</a> <a id="9232" href="Cubical.HITs.SmashProduct.Base.html#8809" class="Bound">i</a><a id="9233" class="Symbol">})</a>
        <a id="9244" class="Symbol">(</a><a id="9245" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9256" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="9259" href="Cubical.HITs.SmashProduct.Base.html#8806" class="Bound">j</a><a id="9260" class="Symbol">)</a> <a id="9262" href="Cubical.HITs.SmashProduct.Base.html#8809" class="Bound">i</a><a id="9263" class="Symbol">)</a>

<a id="_⋀→∙_"></a><a id="9266" href="Cubical.HITs.SmashProduct.Base.html#9266" class="Function Operator">_⋀→∙_</a> <a id="9272" class="Symbol">:</a> <a id="9274" class="Symbol">(</a><a id="9275" href="Cubical.HITs.SmashProduct.Base.html#9275" class="Bound">f</a> <a id="9277" class="Symbol">:</a> <a id="9279" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="9281" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="9284" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="9285" class="Symbol">)</a> <a id="9287" class="Symbol">(</a><a id="9288" href="Cubical.HITs.SmashProduct.Base.html#9288" class="Bound">g</a> <a id="9290" class="Symbol">:</a> <a id="9292" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="9294" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="9297" href="Cubical.HITs.SmashProduct.Base.html#1043" class="Generalizable">D</a><a id="9298" class="Symbol">)</a> <a id="9300" class="Symbol">→</a> <a id="9302" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="9304" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="9307" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="9309" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="9312" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a> <a id="9314" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="9317" href="Cubical.HITs.SmashProduct.Base.html#1043" class="Generalizable">D</a>
<a id="9319" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9323" class="Symbol">(</a><a id="9324" href="Cubical.HITs.SmashProduct.Base.html#9324" class="Bound">f</a> <a id="9326" href="Cubical.HITs.SmashProduct.Base.html#9266" class="Function Operator">⋀→∙</a> <a id="9330" href="Cubical.HITs.SmashProduct.Base.html#9330" class="Bound">g</a><a id="9331" class="Symbol">)</a> <a id="9333" class="Symbol">=</a> <a id="9335" href="Cubical.HITs.SmashProduct.Base.html#9324" class="Bound">f</a> <a id="9337" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">⋀→</a> <a id="9340" href="Cubical.HITs.SmashProduct.Base.html#9330" class="Bound">g</a>
<a id="9342" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Cubical.HITs.SmashProduct.Base.html#9347" class="Bound">f</a> <a id="9349" href="Cubical.HITs.SmashProduct.Base.html#9266" class="Function Operator">⋀→∙</a> <a id="9353" href="Cubical.HITs.SmashProduct.Base.html#9353" class="Bound">g</a><a id="9354" class="Symbol">)</a> <a id="9356" class="Symbol">=</a> <a id="9358" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="_⋀→refl_"></a><a id="9365" href="Cubical.HITs.SmashProduct.Base.html#9365" class="Function Operator">_⋀→refl_</a> <a id="9374" class="Symbol">:</a> <a id="9376" class="Symbol">∀</a> <a id="9378" class="Symbol">{</a><a id="9379" href="Cubical.HITs.SmashProduct.Base.html#9379" class="Bound">ℓ</a> <a id="9381" href="Cubical.HITs.SmashProduct.Base.html#9381" class="Bound">ℓ&#39;</a><a id="9383" class="Symbol">}</a> <a id="9385" class="Symbol">{</a><a id="9386" href="Cubical.HITs.SmashProduct.Base.html#9386" class="Bound">C</a> <a id="9388" class="Symbol">:</a> <a id="9390" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9395" href="Cubical.HITs.SmashProduct.Base.html#9379" class="Bound">ℓ</a><a id="9396" class="Symbol">}</a> <a id="9398" class="Symbol">{</a><a id="9399" href="Cubical.HITs.SmashProduct.Base.html#9399" class="Bound">D</a> <a id="9401" class="Symbol">:</a> <a id="9403" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9408" href="Cubical.HITs.SmashProduct.Base.html#9381" class="Bound">ℓ&#39;</a><a id="9410" class="Symbol">}</a>
  <a id="9414" class="Symbol">→</a> <a id="9416" class="Symbol">(</a><a id="9417" href="Cubical.HITs.SmashProduct.Base.html#9417" class="Bound">f</a> <a id="9419" class="Symbol">:</a> <a id="9421" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9425" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="9427" class="Symbol">→</a> <a id="9429" href="Cubical.HITs.SmashProduct.Base.html#9386" class="Bound">C</a><a id="9430" class="Symbol">)</a>
  <a id="9434" class="Symbol">→</a> <a id="9436" class="Symbol">(</a><a id="9437" href="Cubical.HITs.SmashProduct.Base.html#9437" class="Bound">g</a> <a id="9439" class="Symbol">:</a> <a id="9441" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9445" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="9447" class="Symbol">→</a> <a id="9449" href="Cubical.HITs.SmashProduct.Base.html#9399" class="Bound">D</a><a id="9450" class="Symbol">)</a>
  <a id="9454" class="Symbol">→</a> <a id="9456" class="Symbol">(</a><a id="9457" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="9459" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="9461" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="9462" class="Symbol">)</a> <a id="9464" class="Symbol">→</a> <a id="9466" class="Symbol">((</a><a id="9468" href="Cubical.HITs.SmashProduct.Base.html#9386" class="Bound">C</a> <a id="9470" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9472" href="Cubical.HITs.SmashProduct.Base.html#9417" class="Bound">f</a> <a id="9474" class="Symbol">(</a><a id="9475" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9478" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a><a id="9479" class="Symbol">))</a> <a id="9482" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="9484" class="Symbol">(</a><a id="9485" href="Cubical.HITs.SmashProduct.Base.html#9399" class="Bound">D</a> <a id="9487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9489" href="Cubical.HITs.SmashProduct.Base.html#9437" class="Bound">g</a> <a id="9491" class="Symbol">(</a><a id="9492" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9495" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="9496" class="Symbol">)))</a>
<a id="9500" class="Symbol">(</a><a id="9501" href="Cubical.HITs.SmashProduct.Base.html#9501" class="Bound">f</a> <a id="9503" href="Cubical.HITs.SmashProduct.Base.html#9365" class="Function Operator">⋀→refl</a> <a id="9510" href="Cubical.HITs.SmashProduct.Base.html#9510" class="Bound">g</a><a id="9511" class="Symbol">)</a> <a id="9513" class="Symbol">(</a><a id="9514" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9518" href="Cubical.HITs.SmashProduct.Base.html#9518" class="Bound">x</a><a id="9519" class="Symbol">)</a> <a id="9521" class="Symbol">=</a> <a id="9523" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9527" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="9530" class="Symbol">(</a><a id="9531" href="Cubical.HITs.SmashProduct.Base.html#9531" class="Bound">f</a> <a id="9533" href="Cubical.HITs.SmashProduct.Base.html#9365" class="Function Operator">⋀→refl</a> <a id="9540" href="Cubical.HITs.SmashProduct.Base.html#9540" class="Bound">g</a><a id="9541" class="Symbol">)</a> <a id="9543" class="Symbol">(</a><a id="9544" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9548" class="Symbol">(</a><a id="9549" href="Cubical.HITs.SmashProduct.Base.html#9549" class="Bound">x</a> <a id="9551" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9553" href="Cubical.HITs.SmashProduct.Base.html#9553" class="Bound">y</a><a id="9554" class="Symbol">))</a> <a id="9557" class="Symbol">=</a> <a id="9559" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9563" class="Symbol">(</a><a id="9564" href="Cubical.HITs.SmashProduct.Base.html#9531" class="Bound">f</a> <a id="9566" href="Cubical.HITs.SmashProduct.Base.html#9549" class="Bound">x</a> <a id="9568" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9570" href="Cubical.HITs.SmashProduct.Base.html#9540" class="Bound">g</a> <a id="9572" href="Cubical.HITs.SmashProduct.Base.html#9553" class="Bound">y</a><a id="9573" class="Symbol">)</a>
<a id="9575" class="Symbol">(</a><a id="9576" href="Cubical.HITs.SmashProduct.Base.html#9576" class="Bound">f</a> <a id="9578" href="Cubical.HITs.SmashProduct.Base.html#9365" class="Function Operator">⋀→refl</a> <a id="9585" href="Cubical.HITs.SmashProduct.Base.html#9585" class="Bound">g</a><a id="9586" class="Symbol">)</a> <a id="9588" class="Symbol">(</a><a id="9589" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9594" class="Symbol">(</a><a id="9595" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9599" href="Cubical.HITs.SmashProduct.Base.html#9599" class="Bound">x</a><a id="9600" class="Symbol">)</a> <a id="9602" href="Cubical.HITs.SmashProduct.Base.html#9602" class="Bound">i</a><a id="9603" class="Symbol">)</a> <a id="9605" class="Symbol">=</a> <a id="9607" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9612" class="Symbol">(</a><a id="9613" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9617" class="Symbol">(</a><a id="9618" href="Cubical.HITs.SmashProduct.Base.html#9576" class="Bound">f</a> <a id="9620" href="Cubical.HITs.SmashProduct.Base.html#9599" class="Bound">x</a><a id="9621" class="Symbol">))</a> <a id="9624" href="Cubical.HITs.SmashProduct.Base.html#9602" class="Bound">i</a>
<a id="9626" class="Symbol">(</a><a id="9627" href="Cubical.HITs.SmashProduct.Base.html#9627" class="Bound">f</a> <a id="9629" href="Cubical.HITs.SmashProduct.Base.html#9365" class="Function Operator">⋀→refl</a> <a id="9636" href="Cubical.HITs.SmashProduct.Base.html#9636" class="Bound">g</a><a id="9637" class="Symbol">)</a> <a id="9639" class="Symbol">(</a><a id="9640" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9645" class="Symbol">(</a><a id="9646" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9650" href="Cubical.HITs.SmashProduct.Base.html#9650" class="Bound">x</a><a id="9651" class="Symbol">)</a> <a id="9653" href="Cubical.HITs.SmashProduct.Base.html#9653" class="Bound">i</a><a id="9654" class="Symbol">)</a> <a id="9656" class="Symbol">=</a> <a id="9658" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9663" class="Symbol">(</a><a id="9664" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9668" class="Symbol">(</a><a id="9669" href="Cubical.HITs.SmashProduct.Base.html#9636" class="Bound">g</a> <a id="9671" href="Cubical.HITs.SmashProduct.Base.html#9650" class="Bound">x</a><a id="9672" class="Symbol">))</a> <a id="9675" href="Cubical.HITs.SmashProduct.Base.html#9653" class="Bound">i</a>
<a id="9677" class="Symbol">(</a><a id="9678" href="Cubical.HITs.SmashProduct.Base.html#9678" class="Bound">f</a> <a id="9680" href="Cubical.HITs.SmashProduct.Base.html#9365" class="Function Operator">⋀→refl</a> <a id="9687" href="Cubical.HITs.SmashProduct.Base.html#9687" class="Bound">g</a><a id="9688" class="Symbol">)</a> <a id="9690" class="Symbol">(</a><a id="9691" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9696" class="Symbol">(</a><a id="9697" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9702" href="Cubical.HITs.SmashProduct.Base.html#9702" class="Bound">a</a> <a id="9704" href="Cubical.HITs.SmashProduct.Base.html#9704" class="Bound">i₁</a><a id="9706" class="Symbol">)</a> <a id="9708" href="Cubical.HITs.SmashProduct.Base.html#9708" class="Bound">i</a><a id="9709" class="Symbol">)</a> <a id="9711" class="Symbol">=</a> <a id="9713" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9718" class="Symbol">(</a><a id="9719" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9724" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="9727" href="Cubical.HITs.SmashProduct.Base.html#9704" class="Bound">i₁</a><a id="9729" class="Symbol">)</a> <a id="9731" href="Cubical.HITs.SmashProduct.Base.html#9708" class="Bound">i</a>

<a id="_⋀∙→refl_"></a><a id="9734" href="Cubical.HITs.SmashProduct.Base.html#9734" class="Function Operator">_⋀∙→refl_</a> <a id="9744" class="Symbol">:</a> <a id="9746" class="Symbol">∀</a> <a id="9748" class="Symbol">{</a><a id="9749" href="Cubical.HITs.SmashProduct.Base.html#9749" class="Bound">ℓ</a> <a id="9751" href="Cubical.HITs.SmashProduct.Base.html#9751" class="Bound">ℓ&#39;</a><a id="9753" class="Symbol">}</a> <a id="9755" class="Symbol">{</a><a id="9756" href="Cubical.HITs.SmashProduct.Base.html#9756" class="Bound">C</a> <a id="9758" class="Symbol">:</a> <a id="9760" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9765" href="Cubical.HITs.SmashProduct.Base.html#9749" class="Bound">ℓ</a><a id="9766" class="Symbol">}</a> <a id="9768" class="Symbol">{</a><a id="9769" href="Cubical.HITs.SmashProduct.Base.html#9769" class="Bound">D</a> <a id="9771" class="Symbol">:</a> <a id="9773" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9778" href="Cubical.HITs.SmashProduct.Base.html#9751" class="Bound">ℓ&#39;</a><a id="9780" class="Symbol">}</a>
  <a id="9784" class="Symbol">→</a> <a id="9786" class="Symbol">(</a><a id="9787" href="Cubical.HITs.SmashProduct.Base.html#9787" class="Bound">f</a> <a id="9789" class="Symbol">:</a> <a id="9791" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9795" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="9797" class="Symbol">→</a> <a id="9799" href="Cubical.HITs.SmashProduct.Base.html#9756" class="Bound">C</a><a id="9800" class="Symbol">)</a>
  <a id="9804" class="Symbol">→</a> <a id="9806" class="Symbol">(</a><a id="9807" href="Cubical.HITs.SmashProduct.Base.html#9807" class="Bound">g</a> <a id="9809" class="Symbol">:</a> <a id="9811" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9815" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="9817" class="Symbol">→</a> <a id="9819" href="Cubical.HITs.SmashProduct.Base.html#9769" class="Bound">D</a><a id="9820" class="Symbol">)</a>
  <a id="9824" class="Symbol">→</a> <a id="9826" class="Symbol">(</a><a id="9827" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="9829" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="9832" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="9833" class="Symbol">)</a> <a id="9835" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="9838" class="Symbol">((</a><a id="9840" href="Cubical.HITs.SmashProduct.Base.html#9756" class="Bound">C</a> <a id="9842" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9844" href="Cubical.HITs.SmashProduct.Base.html#9787" class="Bound">f</a> <a id="9846" class="Symbol">(</a><a id="9847" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9850" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a><a id="9851" class="Symbol">))</a> <a id="9854" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="9857" class="Symbol">(</a><a id="9858" href="Cubical.HITs.SmashProduct.Base.html#9769" class="Bound">D</a> <a id="9860" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9862" href="Cubical.HITs.SmashProduct.Base.html#9807" class="Bound">g</a> <a id="9864" class="Symbol">(</a><a id="9865" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9868" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="9869" class="Symbol">)))</a>
<a id="9873" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9877" class="Symbol">(</a><a id="9878" href="Cubical.HITs.SmashProduct.Base.html#9878" class="Bound">f</a> <a id="9880" href="Cubical.HITs.SmashProduct.Base.html#9734" class="Function Operator">⋀∙→refl</a> <a id="9888" href="Cubical.HITs.SmashProduct.Base.html#9888" class="Bound">g</a><a id="9889" class="Symbol">)</a> <a id="9891" class="Symbol">=</a> <a id="9893" href="Cubical.HITs.SmashProduct.Base.html#9878" class="Bound">f</a> <a id="9895" href="Cubical.HITs.SmashProduct.Base.html#9365" class="Function Operator">⋀→refl</a> <a id="9902" href="Cubical.HITs.SmashProduct.Base.html#9888" class="Bound">g</a>
<a id="9904" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9908" class="Symbol">(</a><a id="9909" href="Cubical.HITs.SmashProduct.Base.html#9909" class="Bound">f</a> <a id="9911" href="Cubical.HITs.SmashProduct.Base.html#9734" class="Function Operator">⋀∙→refl</a> <a id="9919" href="Cubical.HITs.SmashProduct.Base.html#9919" class="Bound">g</a><a id="9920" class="Symbol">)</a> <a id="9922" class="Symbol">=</a> <a id="9924" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="⋀≃"></a><a id="9931" href="Cubical.HITs.SmashProduct.Base.html#9931" class="Function">⋀≃</a> <a id="9934" class="Symbol">:</a> <a id="9936" class="Symbol">∀</a> <a id="9938" class="Symbol">{</a><a id="9939" href="Cubical.HITs.SmashProduct.Base.html#9939" class="Bound">ℓ</a> <a id="9941" href="Cubical.HITs.SmashProduct.Base.html#9941" class="Bound">ℓ&#39;</a><a id="9943" class="Symbol">}</a> <a id="9945" class="Symbol">{</a><a id="9946" href="Cubical.HITs.SmashProduct.Base.html#9946" class="Bound">A</a> <a id="9948" href="Cubical.HITs.SmashProduct.Base.html#9948" class="Bound">B</a> <a id="9950" class="Symbol">:</a> <a id="9952" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9960" href="Cubical.HITs.SmashProduct.Base.html#9939" class="Bound">ℓ</a><a id="9961" class="Symbol">}</a> <a id="9963" class="Symbol">{</a><a id="9964" href="Cubical.HITs.SmashProduct.Base.html#9964" class="Bound">C</a> <a id="9966" href="Cubical.HITs.SmashProduct.Base.html#9966" class="Bound">D</a> <a id="9968" class="Symbol">:</a> <a id="9970" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9978" href="Cubical.HITs.SmashProduct.Base.html#9941" class="Bound">ℓ&#39;</a><a id="9980" class="Symbol">}</a>
  <a id="9984" class="Symbol">→</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Cubical.HITs.SmashProduct.Base.html#9987" class="Bound">f</a> <a id="9989" class="Symbol">:</a> <a id="9991" href="Cubical.HITs.SmashProduct.Base.html#9946" class="Bound">A</a> <a id="9993" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="9996" href="Cubical.HITs.SmashProduct.Base.html#9948" class="Bound">B</a><a id="9997" class="Symbol">)</a> <a id="9999" class="Symbol">(</a><a id="10000" href="Cubical.HITs.SmashProduct.Base.html#10000" class="Bound">g</a> <a id="10002" class="Symbol">:</a> <a id="10004" href="Cubical.HITs.SmashProduct.Base.html#9964" class="Bound">C</a> <a id="10006" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="10009" href="Cubical.HITs.SmashProduct.Base.html#9966" class="Bound">D</a><a id="10010" class="Symbol">)</a>
  <a id="10014" class="Symbol">→</a> <a id="10016" class="Symbol">(</a><a id="10017" href="Cubical.HITs.SmashProduct.Base.html#9946" class="Bound">A</a> <a id="10019" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="10021" href="Cubical.HITs.SmashProduct.Base.html#9964" class="Bound">C</a><a id="10022" class="Symbol">)</a> <a id="10024" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10026" class="Symbol">(</a><a id="10027" href="Cubical.HITs.SmashProduct.Base.html#9948" class="Bound">B</a> <a id="10029" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="10031" href="Cubical.HITs.SmashProduct.Base.html#9966" class="Bound">D</a><a id="10032" class="Symbol">)</a>
<a id="10034" href="Cubical.HITs.SmashProduct.Base.html#9931" class="Function">⋀≃</a> <a id="10037" class="Symbol">{</a><a id="10038" class="Argument">ℓ</a> <a id="10040" class="Symbol">=</a> <a id="10042" href="Cubical.HITs.SmashProduct.Base.html#10042" class="Bound">ℓ</a><a id="10043" class="Symbol">}</a> <a id="10045" class="Symbol">{</a><a id="10046" href="Cubical.HITs.SmashProduct.Base.html#10046" class="Bound">ℓ&#39;</a><a id="10048" class="Symbol">}</a> <a id="10050" class="Symbol">{</a><a id="10051" class="Argument">B</a> <a id="10053" class="Symbol">=</a> <a id="10055" href="Cubical.HITs.SmashProduct.Base.html#10055" class="Bound">B</a><a id="10056" class="Symbol">}</a> <a id="10058" class="Symbol">{</a><a id="10059" class="Argument">D</a> <a id="10061" class="Symbol">=</a> <a id="10063" href="Cubical.HITs.SmashProduct.Base.html#10063" class="Bound">D</a><a id="10064" class="Symbol">}</a> <a id="10066" href="Cubical.HITs.SmashProduct.Base.html#10066" class="Bound">f</a> <a id="10068" href="Cubical.HITs.SmashProduct.Base.html#10068" class="Bound">g</a> <a id="10070" class="Symbol">=</a> <a id="10072" class="Symbol">_</a> <a id="10074" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10076" href="Cubical.HITs.SmashProduct.Base.html#10653" class="Function">⋀≃-isEq</a> <a id="10084" href="Cubical.HITs.SmashProduct.Base.html#10066" class="Bound">f</a> <a id="10086" href="Cubical.HITs.SmashProduct.Base.html#10068" class="Bound">g</a>
  <a id="10090" class="Keyword">where</a>
  <a id="10098" href="Cubical.HITs.SmashProduct.Base.html#10098" class="Function">help</a> <a id="10103" class="Symbol">:</a> <a id="10105" class="Symbol">(</a><a id="10106" href="Cubical.HITs.SmashProduct.Base.html#10106" class="Bound">x</a> <a id="10108" class="Symbol">:</a> <a id="10110" class="Symbol">_)</a> <a id="10113" class="Symbol">→</a> <a id="10115" class="Symbol">(</a><a id="10116" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="10123" href="Cubical.HITs.SmashProduct.Base.html#10055" class="Bound">B</a> <a id="10125" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">⋀→</a> <a id="10128" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="10135" href="Cubical.HITs.SmashProduct.Base.html#10063" class="Bound">D</a><a id="10136" class="Symbol">)</a> <a id="10138" href="Cubical.HITs.SmashProduct.Base.html#10106" class="Bound">x</a> <a id="10140" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10142" href="Cubical.HITs.SmashProduct.Base.html#10106" class="Bound">x</a>
  <a id="10146" href="Cubical.HITs.SmashProduct.Base.html#10098" class="Function">help</a> <a id="10151" class="Symbol">(</a><a id="10152" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10156" href="Cubical.HITs.SmashProduct.Base.html#10156" class="Bound">x</a><a id="10157" class="Symbol">)</a> <a id="10159" class="Symbol">=</a> <a id="10161" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10168" href="Cubical.HITs.SmashProduct.Base.html#10098" class="Function">help</a> <a id="10173" class="Symbol">(</a><a id="10174" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10178" href="Cubical.HITs.SmashProduct.Base.html#10178" class="Bound">x</a><a id="10179" class="Symbol">)</a> <a id="10181" class="Symbol">=</a> <a id="10183" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="10190" href="Cubical.HITs.SmashProduct.Base.html#10098" class="Function">help</a> <a id="10195" class="Symbol">(</a><a id="10196" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10201" class="Symbol">(</a><a id="10202" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10206" href="Cubical.HITs.SmashProduct.Base.html#10206" class="Bound">x</a><a id="10207" class="Symbol">)</a> <a id="10209" href="Cubical.HITs.SmashProduct.Base.html#10209" class="Bound">i</a><a id="10210" class="Symbol">)</a> <a id="10212" href="Cubical.HITs.SmashProduct.Base.html#10212" class="Bound">j</a> <a id="10214" class="Symbol">=</a> <a id="10216" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10228" class="Symbol">(</a><a id="10229" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10233" href="Cubical.HITs.SmashProduct.Base.html#10206" class="Bound">x</a><a id="10234" class="Symbol">))</a> <a id="10237" class="Symbol">(</a><a id="10238" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10240" href="Cubical.HITs.SmashProduct.Base.html#10212" class="Bound">j</a><a id="10241" class="Symbol">)</a> <a id="10243" href="Cubical.HITs.SmashProduct.Base.html#10209" class="Bound">i</a>
  <a id="10247" href="Cubical.HITs.SmashProduct.Base.html#10098" class="Function">help</a> <a id="10252" class="Symbol">(</a><a id="10253" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10258" class="Symbol">(</a><a id="10259" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10263" href="Cubical.HITs.SmashProduct.Base.html#10263" class="Bound">x</a><a id="10264" class="Symbol">)</a> <a id="10266" href="Cubical.HITs.SmashProduct.Base.html#10266" class="Bound">i</a><a id="10267" class="Symbol">)</a> <a id="10269" href="Cubical.HITs.SmashProduct.Base.html#10269" class="Bound">j</a> <a id="10271" class="Symbol">=</a> <a id="10273" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="10279" class="Symbol">(</a><a id="10280" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10285" class="Symbol">(</a><a id="10286" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10290" href="Cubical.HITs.SmashProduct.Base.html#10263" class="Bound">x</a><a id="10291" class="Symbol">))</a> <a id="10294" class="Symbol">(</a><a id="10295" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10297" href="Cubical.HITs.SmashProduct.Base.html#10269" class="Bound">j</a><a id="10298" class="Symbol">)</a> <a id="10300" href="Cubical.HITs.SmashProduct.Base.html#10266" class="Bound">i</a>
  <a id="10304" href="Cubical.HITs.SmashProduct.Base.html#10098" class="Function">help</a> <a id="10309" class="Symbol">(</a><a id="10310" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10321" href="Cubical.HITs.SmashProduct.Base.html#10321" class="Bound">a</a> <a id="10323" href="Cubical.HITs.SmashProduct.Base.html#10323" class="Bound">i</a><a id="10324" class="Symbol">)</a> <a id="10326" href="Cubical.HITs.SmashProduct.Base.html#10326" class="Bound">j</a><a id="10327" class="Symbol">)</a> <a id="10329" href="Cubical.HITs.SmashProduct.Base.html#10329" class="Bound">k</a> <a id="10331" class="Symbol">=</a>
    <a id="10337" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10343" class="Symbol">(λ</a> <a id="10346" href="Cubical.HITs.SmashProduct.Base.html#10346" class="Bound">r</a> <a id="10348" class="Symbol">→</a> <a id="10350" class="Symbol">λ</a> <a id="10352" class="Symbol">{(</a><a id="10354" href="Cubical.HITs.SmashProduct.Base.html#10323" class="Bound">i</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10360" class="Symbol">)</a> <a id="10362" class="Symbol">→</a> <a id="10364" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="10370" class="Symbol">(</a><a id="10371" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10376" class="Symbol">(</a><a id="10377" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10386" href="Cubical.HITs.SmashProduct.Base.html#10055" class="Bound">B</a><a id="10387" class="Symbol">)))</a> <a id="10391" class="Symbol">(</a><a id="10392" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10394" href="Cubical.HITs.SmashProduct.Base.html#10329" class="Bound">k</a> <a id="10396" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10398" href="Cubical.HITs.SmashProduct.Base.html#10346" class="Bound">r</a><a id="10399" class="Symbol">)</a> <a id="10401" href="Cubical.HITs.SmashProduct.Base.html#10326" class="Bound">j</a>
                   <a id="10422" class="Symbol">;</a> <a id="10424" class="Symbol">(</a><a id="10425" href="Cubical.HITs.SmashProduct.Base.html#10323" class="Bound">i</a> <a id="10427" class="Symbol">=</a> <a id="10429" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10431" class="Symbol">)</a> <a id="10433" class="Symbol">→</a> <a id="10435" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="10441" class="Symbol">(</a><a id="10442" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10447" class="Symbol">(</a><a id="10448" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10452" class="Symbol">(</a><a id="10453" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10457" href="Cubical.HITs.SmashProduct.Base.html#10063" class="Bound">D</a><a id="10458" class="Symbol">)))</a> <a id="10462" class="Symbol">(</a><a id="10463" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10465" href="Cubical.HITs.SmashProduct.Base.html#10329" class="Bound">k</a> <a id="10467" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10469" href="Cubical.HITs.SmashProduct.Base.html#10346" class="Bound">r</a><a id="10470" class="Symbol">)</a> <a id="10472" href="Cubical.HITs.SmashProduct.Base.html#10326" class="Bound">j</a>
                   <a id="10493" class="Symbol">;</a> <a id="10495" class="Symbol">(</a><a id="10496" href="Cubical.HITs.SmashProduct.Base.html#10326" class="Bound">j</a> <a id="10498" class="Symbol">=</a> <a id="10500" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10502" class="Symbol">)</a> <a id="10504" class="Symbol">→</a> <a id="10506" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="10510" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="10532" class="Symbol">;</a> <a id="10534" class="Symbol">(</a><a id="10535" href="Cubical.HITs.SmashProduct.Base.html#10326" class="Bound">j</a> <a id="10537" class="Symbol">=</a> <a id="10539" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10541" class="Symbol">)</a> <a id="10543" class="Symbol">→</a> <a id="10545" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10549" class="Symbol">(</a><a id="10550" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10554" href="Cubical.HITs.SmashProduct.Base.html#10055" class="Bound">B</a> <a id="10556" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10558" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10562" href="Cubical.HITs.SmashProduct.Base.html#10063" class="Bound">D</a><a id="10563" class="Symbol">)</a>
                   <a id="10584" class="Symbol">;</a> <a id="10586" class="Symbol">(</a><a id="10587" href="Cubical.HITs.SmashProduct.Base.html#10329" class="Bound">k</a> <a id="10589" class="Symbol">=</a> <a id="10591" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10593" class="Symbol">)</a> <a id="10595" class="Symbol">→</a> <a id="10597" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10602" class="Symbol">(</a><a id="10603" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10608" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="10611" href="Cubical.HITs.SmashProduct.Base.html#10323" class="Bound">i</a><a id="10612" class="Symbol">)</a> <a id="10614" href="Cubical.HITs.SmashProduct.Base.html#10326" class="Bound">j</a><a id="10615" class="Symbol">})</a>
           <a id="10629" class="Symbol">(</a><a id="10630" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10635" class="Symbol">(</a><a id="10636" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10641" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="10644" href="Cubical.HITs.SmashProduct.Base.html#10323" class="Bound">i</a><a id="10645" class="Symbol">)</a> <a id="10647" href="Cubical.HITs.SmashProduct.Base.html#10326" class="Bound">j</a><a id="10648" class="Symbol">)</a>

  <a id="10653" href="Cubical.HITs.SmashProduct.Base.html#10653" class="Function">⋀≃-isEq</a> <a id="10661" class="Symbol">:</a> <a id="10663" class="Symbol">{</a><a id="10664" href="Cubical.HITs.SmashProduct.Base.html#10664" class="Bound">A</a> <a id="10666" class="Symbol">:</a> <a id="10668" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10676" href="Cubical.HITs.SmashProduct.Base.html#10042" class="Bound">ℓ</a><a id="10677" class="Symbol">}</a> <a id="10679" class="Symbol">{</a><a id="10680" href="Cubical.HITs.SmashProduct.Base.html#10680" class="Bound">C</a> <a id="10682" class="Symbol">:</a> <a id="10684" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10692" href="Cubical.HITs.SmashProduct.Base.html#10046" class="Bound">ℓ&#39;</a><a id="10694" class="Symbol">}</a>
    <a id="10700" class="Symbol">(</a><a id="10701" href="Cubical.HITs.SmashProduct.Base.html#10701" class="Bound">f</a> <a id="10703" class="Symbol">:</a> <a id="10705" href="Cubical.HITs.SmashProduct.Base.html#10664" class="Bound">A</a> <a id="10707" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="10710" href="Cubical.HITs.SmashProduct.Base.html#10055" class="Bound">B</a><a id="10711" class="Symbol">)</a> <a id="10713" class="Symbol">(</a><a id="10714" href="Cubical.HITs.SmashProduct.Base.html#10714" class="Bound">g</a> <a id="10716" class="Symbol">:</a> <a id="10718" href="Cubical.HITs.SmashProduct.Base.html#10680" class="Bound">C</a> <a id="10720" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="10723" href="Cubical.HITs.SmashProduct.Base.html#10063" class="Bound">D</a><a id="10724" class="Symbol">)</a> <a id="10726" class="Symbol">→</a> <a id="10728" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10736" class="Symbol">(</a><a id="10737" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="10743" href="Cubical.HITs.SmashProduct.Base.html#10701" class="Bound">f</a> <a id="10745" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">⋀→</a> <a id="10748" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="10754" href="Cubical.HITs.SmashProduct.Base.html#10714" class="Bound">g</a><a id="10755" class="Symbol">)</a>
  <a id="10759" href="Cubical.HITs.SmashProduct.Base.html#10653" class="Function">⋀≃-isEq</a> <a id="10767" class="Symbol">{</a><a id="10768" class="Argument">C</a> <a id="10770" class="Symbol">=</a> <a id="10772" href="Cubical.HITs.SmashProduct.Base.html#10772" class="Bound">C</a><a id="10773" class="Symbol">}</a> <a id="10775" class="Symbol">=</a>
    <a id="10781" href="Cubical.Foundations.Pointed.Base.html#1937" class="Function">Equiv∙J</a> <a id="10789" class="Symbol">(λ</a> <a id="10792" href="Cubical.HITs.SmashProduct.Base.html#10792" class="Bound">A</a> <a id="10794" href="Cubical.HITs.SmashProduct.Base.html#10794" class="Bound">f</a> <a id="10796" class="Symbol">→</a> <a id="10798" class="Symbol">(</a><a id="10799" href="Cubical.HITs.SmashProduct.Base.html#10799" class="Bound">g</a> <a id="10801" class="Symbol">:</a> <a id="10803" href="Cubical.HITs.SmashProduct.Base.html#10772" class="Bound">C</a> <a id="10805" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="10808" href="Cubical.HITs.SmashProduct.Base.html#10063" class="Bound">D</a><a id="10809" class="Symbol">)</a>
                   <a id="10830" class="Symbol">→</a> <a id="10832" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="10847" href="Cubical.HITs.SmashProduct.Base.html#10794" class="Bound">f</a> <a id="10849" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">⋀→</a> <a id="10852" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="10858" href="Cubical.HITs.SmashProduct.Base.html#10799" class="Bound">g</a><a id="10859" class="Symbol">))</a>
     <a id="10867" class="Symbol">(</a><a id="10868" href="Cubical.Foundations.Pointed.Base.html#1937" class="Function">Equiv∙J</a> <a id="10876" class="Symbol">(λ</a> <a id="10879" href="Cubical.HITs.SmashProduct.Base.html#10879" class="Bound">_</a> <a id="10881" href="Cubical.HITs.SmashProduct.Base.html#10881" class="Bound">g</a> <a id="10883" class="Symbol">→</a> <a id="10885" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10893" class="Symbol">(</a><a id="10894" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="10901" class="Symbol">_</a> <a id="10903" href="Cubical.HITs.SmashProduct.Base.html#8387" class="Function Operator">⋀→</a> <a id="10906" href="Cubical.Foundations.Pointed.Base.html#1243" class="Function">≃∙map</a> <a id="10912" href="Cubical.HITs.SmashProduct.Base.html#10881" class="Bound">g</a><a id="10913" class="Symbol">))</a>
       <a id="10923" class="Symbol">(</a><a id="10924" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="10930" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="10938" class="Symbol">(</a><a id="10939" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10943" class="Symbol">(</a><a id="10944" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10951" href="Cubical.HITs.SmashProduct.Base.html#10098" class="Function">help</a><a id="10955" class="Symbol">))</a> <a id="10958" class="Symbol">(</a><a id="10959" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="10969" class="Symbol">_)))</a>


<a id="⋀→Smash"></a><a id="10976" href="Cubical.HITs.SmashProduct.Base.html#10976" class="Function">⋀→Smash</a> <a id="10984" class="Symbol">:</a> <a id="10986" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="10988" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="10990" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="10992" class="Symbol">→</a> <a id="10994" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="11000" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="11002" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a>
<a id="11004" href="Cubical.HITs.SmashProduct.Base.html#10976" class="Function">⋀→Smash</a> <a id="11012" class="Symbol">(</a><a id="11013" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11017" href="Cubical.HITs.SmashProduct.Base.html#11017" class="Bound">x</a><a id="11018" class="Symbol">)</a> <a id="11020" class="Symbol">=</a> <a id="11022" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a>
<a id="11028" href="Cubical.HITs.SmashProduct.Base.html#10976" class="Function">⋀→Smash</a> <a id="11036" class="Symbol">(</a><a id="11037" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11041" class="Symbol">(</a><a id="11042" href="Cubical.HITs.SmashProduct.Base.html#11042" class="Bound">x</a> <a id="11044" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11046" href="Cubical.HITs.SmashProduct.Base.html#11046" class="Bound">x₁</a><a id="11048" class="Symbol">))</a> <a id="11051" class="Symbol">=</a> <a id="11053" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="11058" href="Cubical.HITs.SmashProduct.Base.html#11042" class="Bound">x</a> <a id="11060" href="Cubical.HITs.SmashProduct.Base.html#11046" class="Bound">x₁</a>
<a id="11063" href="Cubical.HITs.SmashProduct.Base.html#10976" class="Function">⋀→Smash</a> <a id="11071" class="Symbol">(</a><a id="11072" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11077" class="Symbol">(</a><a id="11078" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11082" href="Cubical.HITs.SmashProduct.Base.html#11082" class="Bound">x</a><a id="11083" class="Symbol">)</a> <a id="11085" href="Cubical.HITs.SmashProduct.Base.html#11085" class="Bound">i</a><a id="11086" class="Symbol">)</a> <a id="11088" class="Symbol">=</a> <a id="11090" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="11096" href="Cubical.HITs.SmashProduct.Base.html#11082" class="Bound">x</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11101" href="Cubical.HITs.SmashProduct.Base.html#11085" class="Bound">i</a><a id="11102" class="Symbol">)</a>
<a id="11104" href="Cubical.HITs.SmashProduct.Base.html#10976" class="Function">⋀→Smash</a> <a id="11112" class="Symbol">{</a><a id="11113" class="Argument">A</a> <a id="11115" class="Symbol">=</a> <a id="11117" href="Cubical.HITs.SmashProduct.Base.html#11117" class="Bound">A</a><a id="11118" class="Symbol">}</a> <a id="11120" class="Symbol">{</a><a id="11121" class="Argument">B</a> <a id="11123" class="Symbol">=</a> <a id="11125" href="Cubical.HITs.SmashProduct.Base.html#11125" class="Bound">B</a><a id="11126" class="Symbol">}</a> <a id="11128" class="Symbol">(</a><a id="11129" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11134" class="Symbol">(</a><a id="11135" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11139" href="Cubical.HITs.SmashProduct.Base.html#11139" class="Bound">x</a><a id="11140" class="Symbol">)</a> <a id="11142" href="Cubical.HITs.SmashProduct.Base.html#11142" class="Bound">i</a><a id="11143" class="Symbol">)</a> <a id="11145" class="Symbol">=</a>
  <a id="11149" class="Symbol">(</a><a id="11150" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="11161" class="Symbol">(</a><a id="11162" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11166" href="Cubical.HITs.SmashProduct.Base.html#11117" class="Bound">A</a><a id="11167" class="Symbol">))</a> <a id="11170" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11173" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="11179" class="Symbol">(</a><a id="11180" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11184" href="Cubical.HITs.SmashProduct.Base.html#11125" class="Bound">B</a><a id="11185" class="Symbol">)</a> <a id="11187" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="11190" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11194" class="Symbol">(</a><a id="11195" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="11201" href="Cubical.HITs.SmashProduct.Base.html#11139" class="Bound">x</a><a id="11202" class="Symbol">))</a> <a id="11205" href="Cubical.HITs.SmashProduct.Base.html#11142" class="Bound">i</a>
<a id="11207" href="Cubical.HITs.SmashProduct.Base.html#10976" class="Function">⋀→Smash</a> <a id="11215" class="Symbol">{</a><a id="11216" class="Argument">A</a> <a id="11218" class="Symbol">=</a> <a id="11220" href="Cubical.HITs.SmashProduct.Base.html#11220" class="Bound">A</a><a id="11221" class="Symbol">}</a> <a id="11223" class="Symbol">{</a><a id="11224" class="Argument">B</a> <a id="11226" class="Symbol">=</a> <a id="11228" href="Cubical.HITs.SmashProduct.Base.html#11228" class="Bound">B</a><a id="11229" class="Symbol">}</a> <a id="11231" class="Symbol">(</a><a id="11232" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11237" class="Symbol">(</a><a id="11238" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11243" href="Cubical.HITs.SmashProduct.Base.html#11243" class="Bound">a</a> <a id="11245" href="Cubical.HITs.SmashProduct.Base.html#11245" class="Bound">j</a><a id="11246" class="Symbol">)</a> <a id="11248" href="Cubical.HITs.SmashProduct.Base.html#11248" class="Bound">i</a><a id="11249" class="Symbol">)</a> <a id="11251" class="Symbol">=</a>
  <a id="11255" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11261" class="Symbol">(λ</a> <a id="11264" href="Cubical.HITs.SmashProduct.Base.html#11264" class="Bound">k</a> <a id="11266" class="Symbol">→</a> <a id="11268" class="Symbol">λ</a> <a id="11270" class="Symbol">{</a> <a id="11272" class="Symbol">(</a><a id="11273" href="Cubical.HITs.SmashProduct.Base.html#11248" class="Bound">i</a> <a id="11275" class="Symbol">=</a> <a id="11277" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11279" class="Symbol">)</a> <a id="11281" class="Symbol">→</a> <a id="11283" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="11289" class="Symbol">(</a><a id="11290" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11294" href="Cubical.HITs.SmashProduct.Base.html#11220" class="Bound">A</a><a id="11295" class="Symbol">)</a> <a id="11297" class="Symbol">(</a><a id="11298" href="Cubical.HITs.SmashProduct.Base.html#11264" class="Bound">k</a> <a id="11300" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11302" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11304" href="Cubical.HITs.SmashProduct.Base.html#11245" class="Bound">j</a><a id="11305" class="Symbol">)</a>
                  <a id="11325" class="Symbol">;</a> <a id="11327" class="Symbol">(</a><a id="11328" href="Cubical.HITs.SmashProduct.Base.html#11248" class="Bound">i</a> <a id="11330" class="Symbol">=</a> <a id="11332" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11334" class="Symbol">)</a> <a id="11336" class="Symbol">→</a> <a id="11338" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="11344" class="Symbol">(</a><a id="11345" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11349" href="Cubical.HITs.SmashProduct.Base.html#11228" class="Bound">B</a><a id="11350" class="Symbol">)</a> <a id="11352" class="Symbol">(</a><a id="11353" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11355" href="Cubical.HITs.SmashProduct.Base.html#11264" class="Bound">k</a> <a id="11357" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11359" href="Cubical.HITs.SmashProduct.Base.html#11245" class="Bound">j</a><a id="11360" class="Symbol">)</a>
                  <a id="11380" class="Symbol">;</a> <a id="11382" class="Symbol">(</a><a id="11383" href="Cubical.HITs.SmashProduct.Base.html#11245" class="Bound">j</a> <a id="11385" class="Symbol">=</a> <a id="11387" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11389" class="Symbol">)</a> <a id="11391" class="Symbol">→</a> <a id="11393" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="11399" class="Symbol">(</a><a id="11400" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11404" href="Cubical.HITs.SmashProduct.Base.html#11220" class="Bound">A</a><a id="11405" class="Symbol">)</a> <a id="11407" class="Symbol">(</a><a id="11408" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11410" href="Cubical.HITs.SmashProduct.Base.html#11248" class="Bound">i</a><a id="11411" class="Symbol">)})</a>
        <a id="11423" class="Symbol">(</a><a id="11424" href="Cubical.Foundations.GroupoidLaws.html#5505" class="Function">invSides-filler</a> <a id="11440" class="Symbol">(</a><a id="11441" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="11447" class="Symbol">(</a><a id="11448" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11452" href="Cubical.HITs.SmashProduct.Base.html#11220" class="Bound">A</a><a id="11453" class="Symbol">))</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="11463" class="Symbol">(</a><a id="11464" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11468" href="Cubical.HITs.SmashProduct.Base.html#11228" class="Bound">B</a><a id="11469" class="Symbol">))</a> <a id="11472" href="Cubical.HITs.SmashProduct.Base.html#11245" class="Bound">j</a> <a id="11474" class="Symbol">(</a><a id="11475" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11477" href="Cubical.HITs.SmashProduct.Base.html#11248" class="Bound">i</a><a id="11478" class="Symbol">))</a>

<a id="Smash→⋀"></a><a id="11482" href="Cubical.HITs.SmashProduct.Base.html#11482" class="Function">Smash→⋀</a> <a id="11490" class="Symbol">:</a> <a id="11492" href="Cubical.HITs.SmashProduct.Base.html#744" class="Datatype">Smash</a> <a id="11498" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="11500" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="11502" class="Symbol">→</a> <a id="11504" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="11506" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="11508" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a>
<a id="11510" href="Cubical.HITs.SmashProduct.Base.html#11482" class="Function">Smash→⋀</a> <a id="11518" href="Cubical.HITs.SmashProduct.Base.html#818" class="InductiveConstructor">basel</a> <a id="11524" class="Symbol">=</a> <a id="11526" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11530" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="11533" href="Cubical.HITs.SmashProduct.Base.html#11482" class="Function">Smash→⋀</a> <a id="11541" href="Cubical.HITs.SmashProduct.Base.html#838" class="InductiveConstructor">baser</a> <a id="11547" class="Symbol">=</a> <a id="11549" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11553" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="11556" href="Cubical.HITs.SmashProduct.Base.html#11482" class="Function">Smash→⋀</a> <a id="11564" class="Symbol">(</a><a id="11565" href="Cubical.HITs.SmashProduct.Base.html#858" class="InductiveConstructor">proj</a> <a id="11570" href="Cubical.HITs.SmashProduct.Base.html#11570" class="Bound">x</a> <a id="11572" href="Cubical.HITs.SmashProduct.Base.html#11572" class="Bound">y</a><a id="11573" class="Symbol">)</a> <a id="11575" class="Symbol">=</a> <a id="11577" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Cubical.HITs.SmashProduct.Base.html#11570" class="Bound">x</a> <a id="11584" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11586" href="Cubical.HITs.SmashProduct.Base.html#11572" class="Bound">y</a><a id="11587" class="Symbol">)</a>
<a id="11589" href="Cubical.HITs.SmashProduct.Base.html#11482" class="Function">Smash→⋀</a> <a id="11597" class="Symbol">(</a><a id="11598" href="Cubical.HITs.SmashProduct.Base.html#906" class="InductiveConstructor">gluel</a> <a id="11604" href="Cubical.HITs.SmashProduct.Base.html#11604" class="Bound">a</a> <a id="11606" href="Cubical.HITs.SmashProduct.Base.html#11606" class="Bound">i</a><a id="11607" class="Symbol">)</a> <a id="11609" class="Symbol">=</a> <a id="11611" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11616" class="Symbol">(</a><a id="11617" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="11621" href="Cubical.HITs.SmashProduct.Base.html#11604" class="Bound">a</a><a id="11622" class="Symbol">)</a> <a id="11624" class="Symbol">(</a><a id="11625" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11627" href="Cubical.HITs.SmashProduct.Base.html#11606" class="Bound">i</a><a id="11628" class="Symbol">)</a>
<a id="11630" href="Cubical.HITs.SmashProduct.Base.html#11482" class="Function">Smash→⋀</a> <a id="11638" class="Symbol">(</a><a id="11639" href="Cubical.HITs.SmashProduct.Base.html#952" class="InductiveConstructor">gluer</a> <a id="11645" href="Cubical.HITs.SmashProduct.Base.html#11645" class="Bound">b</a> <a id="11647" href="Cubical.HITs.SmashProduct.Base.html#11647" class="Bound">i</a><a id="11648" class="Symbol">)</a> <a id="11650" class="Symbol">=</a> <a id="11652" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11657" class="Symbol">(</a><a id="11658" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11662" href="Cubical.HITs.SmashProduct.Base.html#11645" class="Bound">b</a><a id="11663" class="Symbol">)</a> <a id="11665" class="Symbol">(</a><a id="11666" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11668" href="Cubical.HITs.SmashProduct.Base.html#11647" class="Bound">i</a><a id="11669" class="Symbol">)</a>

<a id="11672" class="Comment">{- Associativity -}</a>
<a id="11692" class="Keyword">module</a> <a id="11699" href="Cubical.HITs.SmashProduct.Base.html#11699" class="Module">_</a> <a id="11701" class="Symbol">{</a><a id="11702" href="Cubical.HITs.SmashProduct.Base.html#11702" class="Bound">ℓ</a> <a id="11704" href="Cubical.HITs.SmashProduct.Base.html#11704" class="Bound">ℓ&#39;</a> <a id="11707" href="Cubical.HITs.SmashProduct.Base.html#11707" class="Bound">ℓ&#39;&#39;</a> <a id="11711" class="Symbol">:</a> <a id="11713" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="11718" class="Symbol">}</a> <a id="11720" class="Symbol">(</a><a id="11721" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="11723" class="Symbol">:</a> <a id="11725" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="11733" href="Cubical.HITs.SmashProduct.Base.html#11702" class="Bound">ℓ</a><a id="11734" class="Symbol">)</a> <a id="11736" class="Symbol">(</a><a id="11737" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="11739" class="Symbol">:</a> <a id="11741" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="11749" href="Cubical.HITs.SmashProduct.Base.html#11704" class="Bound">ℓ&#39;</a><a id="11751" class="Symbol">)</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a> <a id="11756" class="Symbol">:</a> <a id="11758" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="11766" href="Cubical.HITs.SmashProduct.Base.html#11707" class="Bound">ℓ&#39;&#39;</a><a id="11769" class="Symbol">)</a> <a id="11771" class="Keyword">where</a>

  <a id="11780" class="Comment">-- HIT corresponding to A ⋀ B ⋀ C</a>
  <a id="11816" class="Keyword">data</a> <a id="11821" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="11825" class="Symbol">:</a> <a id="11827" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11832" class="Symbol">(</a><a id="11833" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="11839" href="Cubical.HITs.SmashProduct.Base.html#11702" class="Bound">ℓ</a> <a id="11841" class="Symbol">(</a><a id="11842" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="11848" href="Cubical.HITs.SmashProduct.Base.html#11704" class="Bound">ℓ&#39;</a> <a id="11851" href="Cubical.HITs.SmashProduct.Base.html#11707" class="Bound">ℓ&#39;&#39;</a><a id="11854" class="Symbol">))</a> <a id="11857" class="Keyword">where</a>
    <a id="11867" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a> <a id="11872" class="Symbol">:</a> <a id="11874" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
    <a id="11882" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="11887" class="Symbol">:</a> <a id="11889" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11893" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="11895" class="Symbol">→</a> <a id="11897" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11901" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="11903" class="Symbol">→</a> <a id="11905" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11909" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a> <a id="11911" class="Symbol">→</a> <a id="11913" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>

    <a id="11922" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="11928" class="Symbol">:</a> <a id="11930" class="Symbol">(</a><a id="11931" href="Cubical.HITs.SmashProduct.Base.html#11931" class="Bound">x</a> <a id="11933" class="Symbol">:</a> <a id="11935" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11939" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="11940" class="Symbol">)</a> <a id="11942" class="Symbol">(</a><a id="11943" href="Cubical.HITs.SmashProduct.Base.html#11943" class="Bound">y</a> <a id="11945" class="Symbol">:</a> <a id="11947" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11951" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="11952" class="Symbol">)</a> <a id="11954" class="Symbol">→</a> <a id="11956" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="11961" href="Cubical.HITs.SmashProduct.Base.html#11931" class="Bound">x</a> <a id="11963" href="Cubical.HITs.SmashProduct.Base.html#11943" class="Bound">y</a> <a id="11965" class="Symbol">(</a><a id="11966" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11969" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="11970" class="Symbol">)</a> <a id="11972" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11974" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
    <a id="11983" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="11989" class="Symbol">:</a> <a id="11991" class="Symbol">(</a><a id="11992" href="Cubical.HITs.SmashProduct.Base.html#11992" class="Bound">x</a> <a id="11994" class="Symbol">:</a> <a id="11996" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12000" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="12001" class="Symbol">)</a> <a id="12003" class="Symbol">(</a><a id="12004" href="Cubical.HITs.SmashProduct.Base.html#12004" class="Bound">z</a> <a id="12006" class="Symbol">:</a> <a id="12008" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12012" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12013" class="Symbol">)</a> <a id="12015" class="Symbol">→</a> <a id="12017" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="12022" href="Cubical.HITs.SmashProduct.Base.html#11992" class="Bound">x</a> <a id="12024" class="Symbol">(</a><a id="12025" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12028" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12029" class="Symbol">)</a> <a id="12031" href="Cubical.HITs.SmashProduct.Base.html#12004" class="Bound">z</a> <a id="12033" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12035" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
    <a id="12044" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="12050" class="Symbol">:</a> <a id="12052" class="Symbol">(</a><a id="12053" href="Cubical.HITs.SmashProduct.Base.html#12053" class="Bound">y</a> <a id="12055" class="Symbol">:</a> <a id="12057" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12061" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12062" class="Symbol">)</a> <a id="12064" class="Symbol">(</a><a id="12065" href="Cubical.HITs.SmashProduct.Base.html#12065" class="Bound">z</a> <a id="12067" class="Symbol">:</a> <a id="12069" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12073" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12074" class="Symbol">)</a> <a id="12076" class="Symbol">→</a> <a id="12078" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="12083" class="Symbol">(</a><a id="12084" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12087" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="12088" class="Symbol">)</a> <a id="12090" href="Cubical.HITs.SmashProduct.Base.html#12053" class="Bound">y</a> <a id="12092" href="Cubical.HITs.SmashProduct.Base.html#12065" class="Bound">z</a> <a id="12094" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12096" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>

    <a id="12106" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="12118" class="Symbol">:</a> <a id="12120" class="Symbol">(</a><a id="12121" href="Cubical.HITs.SmashProduct.Base.html#12121" class="Bound">a</a> <a id="12123" class="Symbol">:</a> <a id="12125" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12129" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="12130" class="Symbol">)</a> <a id="12132" class="Symbol">→</a> <a id="12134" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="12140" href="Cubical.HITs.SmashProduct.Base.html#12121" class="Bound">a</a> <a id="12142" class="Symbol">(</a><a id="12143" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12146" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12147" class="Symbol">)</a> <a id="12149" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12151" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="12157" href="Cubical.HITs.SmashProduct.Base.html#12121" class="Bound">a</a> <a id="12159" class="Symbol">(</a><a id="12160" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12163" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12164" class="Symbol">)</a>
    <a id="12170" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="12182" class="Symbol">:</a> <a id="12184" class="Symbol">(</a><a id="12185" href="Cubical.HITs.SmashProduct.Base.html#12185" class="Bound">y</a> <a id="12187" class="Symbol">:</a> <a id="12189" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12193" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12194" class="Symbol">)</a> <a id="12196" class="Symbol">→</a> <a id="12198" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="12203" class="Symbol">(</a><a id="12204" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="12209" class="Symbol">(</a><a id="12210" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a><a id="12213" class="Symbol">)</a> <a id="12215" class="Symbol">_</a> <a id="12217" class="Symbol">_)</a> <a id="12220" class="Symbol">(</a><a id="12221" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="12227" class="Symbol">(</a><a id="12228" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12231" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="12232" class="Symbol">)</a> <a id="12234" href="Cubical.HITs.SmashProduct.Base.html#12185" class="Bound">y</a><a id="12235" class="Symbol">)</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="12244" href="Cubical.HITs.SmashProduct.Base.html#12185" class="Bound">y</a> <a id="12246" class="Symbol">(</a><a id="12247" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12250" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12251" class="Symbol">))</a>
    <a id="12258" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="12270" class="Symbol">:</a> <a id="12272" class="Symbol">(</a><a id="12273" href="Cubical.HITs.SmashProduct.Base.html#12273" class="Bound">z</a> <a id="12275" class="Symbol">:</a> <a id="12277" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12281" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12282" class="Symbol">)</a> <a id="12284" class="Symbol">→</a> <a id="12286" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="12292" class="Symbol">(</a><a id="12293" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12296" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="12297" class="Symbol">)</a> <a id="12299" href="Cubical.HITs.SmashProduct.Base.html#12273" class="Bound">z</a> <a id="12301" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12303" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="12309" class="Symbol">(</a><a id="12310" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12313" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12314" class="Symbol">)</a> <a id="12316" href="Cubical.HITs.SmashProduct.Base.html#12273" class="Bound">z</a>

    <a id="12323" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="12327" class="Symbol">:</a> <a id="12329" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="12334" class="Symbol">(</a><a id="12335" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="12347" class="Symbol">(</a><a id="12348" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12352" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12353" class="Symbol">))</a> <a id="12356" class="Symbol">(</a><a id="12357" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12373" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12374" class="Symbol">))</a>
               <a id="12392" class="Symbol">(</a><a id="12393" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="12405" class="Symbol">(</a><a id="12406" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12409" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="12410" class="Symbol">))</a> <a id="12413" class="Symbol">(λ</a> <a id="12416" href="Cubical.HITs.SmashProduct.Base.html#12416" class="Bound">_</a> <a id="12418" class="Symbol">→</a> <a id="12420" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="12426" class="Symbol">(</a><a id="12427" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12431" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12432" class="Symbol">)</a> <a id="12434" class="Symbol">(</a><a id="12435" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12438" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12439" class="Symbol">))</a>
               <a id="12457" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12462" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="12470" class="Comment">-- Step 1 (main step): show A ⋀ (B ⋀ C) ≃ ⋀×2 A B C</a>

  <a id="12525" class="Comment">-- some fillers needed for the maps back and forth</a>
  <a id="12578" href="Cubical.HITs.SmashProduct.Base.html#12578" class="Function">filler₁</a> <a id="12586" class="Symbol">:</a> <a id="12588" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12592" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="12594" class="Symbol">→</a> <a id="12596" class="Symbol">(</a><a id="12597" href="Cubical.HITs.SmashProduct.Base.html#12597" class="Bound">i</a> <a id="12599" href="Cubical.HITs.SmashProduct.Base.html#12599" class="Bound">j</a> <a id="12601" href="Cubical.HITs.SmashProduct.Base.html#12601" class="Bound">k</a> <a id="12603" class="Symbol">:</a> <a id="12605" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="12606" class="Symbol">)</a> <a id="12608" class="Symbol">→</a> <a id="12610" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="12616" href="Cubical.HITs.SmashProduct.Base.html#12578" class="Function">filler₁</a> <a id="12624" href="Cubical.HITs.SmashProduct.Base.html#12624" class="Bound">a</a> <a id="12626" href="Cubical.HITs.SmashProduct.Base.html#12626" class="Bound">i</a> <a id="12628" href="Cubical.HITs.SmashProduct.Base.html#12628" class="Bound">j</a> <a id="12630" href="Cubical.HITs.SmashProduct.Base.html#12630" class="Bound">r</a> <a id="12632" class="Symbol">=</a>
    <a id="12638" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="12644" class="Symbol">(λ</a> <a id="12647" href="Cubical.HITs.SmashProduct.Base.html#12647" class="Bound">k</a> <a id="12649" class="Symbol">→</a> <a id="12651" class="Symbol">λ</a> <a id="12653" class="Symbol">{(</a><a id="12655" href="Cubical.HITs.SmashProduct.Base.html#12626" class="Bound">i</a> <a id="12657" class="Symbol">=</a> <a id="12659" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12661" class="Symbol">)</a> <a id="12663" class="Symbol">→</a> <a id="12665" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="12671" href="Cubical.HITs.SmashProduct.Base.html#12624" class="Bound">a</a> <a id="12673" class="Symbol">(</a><a id="12674" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12677" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12678" class="Symbol">)</a> <a id="12680" class="Symbol">(</a><a id="12681" href="Cubical.HITs.SmashProduct.Base.html#12628" class="Bound">j</a> <a id="12683" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12685" href="Cubical.HITs.SmashProduct.Base.html#12647" class="Bound">k</a><a id="12686" class="Symbol">)</a>
                   <a id="12707" class="Symbol">;</a> <a id="12709" class="Symbol">(</a><a id="12710" href="Cubical.HITs.SmashProduct.Base.html#12626" class="Bound">i</a> <a id="12712" class="Symbol">=</a> <a id="12714" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12716" class="Symbol">)</a> <a id="12718" class="Symbol">→</a> <a id="12720" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="12744" class="Symbol">;</a> <a id="12746" class="Symbol">(</a><a id="12747" href="Cubical.HITs.SmashProduct.Base.html#12628" class="Bound">j</a> <a id="12749" class="Symbol">=</a> <a id="12751" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12753" class="Symbol">)</a> <a id="12755" class="Symbol">→</a> <a id="12757" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="12763" class="Symbol">(</a><a id="12764" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12767" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="12768" class="Symbol">)</a> <a id="12770" href="Cubical.HITs.SmashProduct.Base.html#12624" class="Bound">a</a> <a id="12772" href="Cubical.HITs.SmashProduct.Base.html#12626" class="Bound">i</a>
                   <a id="12793" class="Symbol">;</a> <a id="12795" class="Symbol">(</a><a id="12796" href="Cubical.HITs.SmashProduct.Base.html#12628" class="Bound">j</a> <a id="12798" class="Symbol">=</a> <a id="12800" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12802" class="Symbol">)</a> <a id="12804" class="Symbol">→</a> <a id="12806" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="12812" href="Cubical.HITs.SmashProduct.Base.html#12624" class="Bound">a</a> <a id="12814" class="Symbol">(</a><a id="12815" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12818" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="12819" class="Symbol">)</a> <a id="12821" class="Symbol">(</a><a id="12822" href="Cubical.HITs.SmashProduct.Base.html#12626" class="Bound">i</a> <a id="12824" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12826" href="Cubical.HITs.SmashProduct.Base.html#12647" class="Bound">k</a><a id="12827" class="Symbol">)})</a>
       <a id="12838" class="Symbol">(</a><a id="12839" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="12843" class="Symbol">(</a><a id="12844" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="12856" href="Cubical.HITs.SmashProduct.Base.html#12624" class="Bound">a</a> <a id="12858" href="Cubical.HITs.SmashProduct.Base.html#12628" class="Bound">j</a> <a id="12860" href="Cubical.HITs.SmashProduct.Base.html#12626" class="Bound">i</a><a id="12861" class="Symbol">))</a>
       <a id="12871" href="Cubical.HITs.SmashProduct.Base.html#12630" class="Bound">r</a>

  <a id="12876" href="Cubical.HITs.SmashProduct.Base.html#12876" class="Function">filler₂</a> <a id="12884" class="Symbol">:</a> <a id="12886" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12890" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a> <a id="12892" class="Symbol">→</a> <a id="12894" class="Symbol">(</a><a id="12895" href="Cubical.HITs.SmashProduct.Base.html#12895" class="Bound">i</a> <a id="12897" href="Cubical.HITs.SmashProduct.Base.html#12897" class="Bound">j</a> <a id="12899" href="Cubical.HITs.SmashProduct.Base.html#12899" class="Bound">k</a> <a id="12901" class="Symbol">:</a> <a id="12903" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="12904" class="Symbol">)</a> <a id="12906" class="Symbol">→</a> <a id="12908" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="12914" href="Cubical.HITs.SmashProduct.Base.html#12876" class="Function">filler₂</a> <a id="12922" href="Cubical.HITs.SmashProduct.Base.html#12922" class="Bound">c</a> <a id="12924" href="Cubical.HITs.SmashProduct.Base.html#12924" class="Bound">i</a> <a id="12926" href="Cubical.HITs.SmashProduct.Base.html#12926" class="Bound">j</a> <a id="12928" href="Cubical.HITs.SmashProduct.Base.html#12928" class="Bound">r</a> <a id="12930" class="Symbol">=</a>
    <a id="12936" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="12942" class="Symbol">(λ</a> <a id="12945" href="Cubical.HITs.SmashProduct.Base.html#12945" class="Bound">k</a> <a id="12947" class="Symbol">→</a> <a id="12949" class="Symbol">λ</a> <a id="12951" class="Symbol">{(</a><a id="12953" href="Cubical.HITs.SmashProduct.Base.html#12924" class="Bound">i</a> <a id="12955" class="Symbol">=</a> <a id="12957" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12959" class="Symbol">)</a> <a id="12961" class="Symbol">→</a> <a id="12963" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="12969" class="Symbol">(</a><a id="12970" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12973" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="12974" class="Symbol">)</a> <a id="12976" href="Cubical.HITs.SmashProduct.Base.html#12922" class="Bound">c</a> <a id="12978" class="Symbol">(</a><a id="12979" href="Cubical.HITs.SmashProduct.Base.html#12926" class="Bound">j</a> <a id="12981" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12983" href="Cubical.HITs.SmashProduct.Base.html#12945" class="Bound">k</a><a id="12984" class="Symbol">)</a>
                    <a id="13006" class="Symbol">;</a> <a id="13008" class="Symbol">(</a><a id="13009" href="Cubical.HITs.SmashProduct.Base.html#12924" class="Bound">i</a> <a id="13011" class="Symbol">=</a> <a id="13013" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13015" class="Symbol">)</a> <a id="13017" class="Symbol">→</a> <a id="13019" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                    <a id="13044" class="Symbol">;</a> <a id="13046" class="Symbol">(</a><a id="13047" href="Cubical.HITs.SmashProduct.Base.html#12926" class="Bound">j</a> <a id="13049" class="Symbol">=</a> <a id="13051" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13053" class="Symbol">)</a> <a id="13055" class="Symbol">→</a> <a id="13057" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="13063" class="Symbol">(</a><a id="13064" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13067" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="13068" class="Symbol">)</a> <a id="13070" href="Cubical.HITs.SmashProduct.Base.html#12922" class="Bound">c</a> <a id="13072" href="Cubical.HITs.SmashProduct.Base.html#12924" class="Bound">i</a>
                    <a id="13094" class="Symbol">;</a> <a id="13096" class="Symbol">(</a><a id="13097" href="Cubical.HITs.SmashProduct.Base.html#12926" class="Bound">j</a> <a id="13099" class="Symbol">=</a> <a id="13101" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13103" class="Symbol">)</a> <a id="13105" class="Symbol">→</a> <a id="13107" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="13113" class="Symbol">(</a><a id="13114" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13117" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="13118" class="Symbol">)</a> <a id="13120" href="Cubical.HITs.SmashProduct.Base.html#12922" class="Bound">c</a> <a id="13122" class="Symbol">(</a><a id="13123" href="Cubical.HITs.SmashProduct.Base.html#12924" class="Bound">i</a> <a id="13125" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13127" href="Cubical.HITs.SmashProduct.Base.html#12945" class="Bound">k</a><a id="13128" class="Symbol">)})</a>
        <a id="13140" class="Symbol">(</a><a id="13141" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="13145" class="Symbol">(</a><a id="13146" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="13158" href="Cubical.HITs.SmashProduct.Base.html#12922" class="Bound">c</a> <a id="13160" href="Cubical.HITs.SmashProduct.Base.html#12926" class="Bound">j</a> <a id="13162" href="Cubical.HITs.SmashProduct.Base.html#12924" class="Bound">i</a><a id="13163" class="Symbol">))</a>
        <a id="13174" href="Cubical.HITs.SmashProduct.Base.html#12928" class="Bound">r</a>

  <a id="13179" href="Cubical.HITs.SmashProduct.Base.html#13179" class="Function">filler₃</a> <a id="13187" class="Symbol">:</a> <a id="13189" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="13193" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="13195" class="Symbol">→</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Cubical.HITs.SmashProduct.Base.html#13198" class="Bound">i</a> <a id="13200" href="Cubical.HITs.SmashProduct.Base.html#13200" class="Bound">j</a> <a id="13202" href="Cubical.HITs.SmashProduct.Base.html#13202" class="Bound">r</a> <a id="13204" class="Symbol">:</a> <a id="13206" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="13207" class="Symbol">)</a> <a id="13209" class="Symbol">→</a> <a id="13211" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="13213" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="13215" class="Symbol">(</a><a id="13216" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="13218" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="13221" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="13222" class="Symbol">)</a>
  <a id="13226" href="Cubical.HITs.SmashProduct.Base.html#13179" class="Function">filler₃</a> <a id="13234" href="Cubical.HITs.SmashProduct.Base.html#13234" class="Bound">b</a> <a id="13236" href="Cubical.HITs.SmashProduct.Base.html#13236" class="Bound">i</a> <a id="13238" href="Cubical.HITs.SmashProduct.Base.html#13238" class="Bound">j</a> <a id="13240" href="Cubical.HITs.SmashProduct.Base.html#13240" class="Bound">r</a> <a id="13242" class="Symbol">=</a>
    <a id="13248" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="13254" class="Symbol">(λ</a> <a id="13257" href="Cubical.HITs.SmashProduct.Base.html#13257" class="Bound">k</a> <a id="13259" class="Symbol">→</a> <a id="13261" class="Symbol">λ</a> <a id="13263" class="Symbol">{(</a><a id="13265" href="Cubical.HITs.SmashProduct.Base.html#13236" class="Bound">i</a> <a id="13267" class="Symbol">=</a> <a id="13269" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13271" class="Symbol">)</a> <a id="13273" class="Symbol">→</a> <a id="13275" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                  <a id="13326" class="Symbol">(λ</a> <a id="13329" href="Cubical.HITs.SmashProduct.Base.html#13329" class="Bound">j</a> <a id="13331" class="Symbol">→</a> <a id="13333" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13337" class="Symbol">(</a><a id="13338" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13341" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="13343" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13345" class="Symbol">(</a><a id="13346" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13351" class="Symbol">(</a><a id="13352" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13356" href="Cubical.HITs.SmashProduct.Base.html#13234" class="Bound">b</a><a id="13357" class="Symbol">)</a> <a id="13359" class="Symbol">(</a><a id="13360" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13362" href="Cubical.HITs.SmashProduct.Base.html#13329" class="Bound">j</a><a id="13363" class="Symbol">))))</a>
                                  <a id="13402" class="Symbol">(</a><a id="13403" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13407" class="Symbol">(</a><a id="13408" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13413" class="Symbol">(</a><a id="13414" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13418" class="Symbol">(</a><a id="13419" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13422" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="13423" class="Symbol">))))</a> <a id="13428" href="Cubical.HITs.SmashProduct.Base.html#13257" class="Bound">k</a> <a id="13430" href="Cubical.HITs.SmashProduct.Base.html#13238" class="Bound">j</a>
                   <a id="13451" class="Symbol">;</a> <a id="13453" class="Symbol">(</a><a id="13454" href="Cubical.HITs.SmashProduct.Base.html#13236" class="Bound">i</a> <a id="13456" class="Symbol">=</a> <a id="13458" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13460" class="Symbol">)</a> <a id="13462" class="Symbol">→</a> <a id="13464" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13469" class="Symbol">(</a><a id="13470" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13474" class="Symbol">(</a><a id="13475" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13480" class="Symbol">(</a><a id="13481" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13485" href="Cubical.HITs.SmashProduct.Base.html#13234" class="Bound">b</a><a id="13486" class="Symbol">)</a> <a id="13488" href="Cubical.HITs.SmashProduct.Base.html#13257" class="Bound">k</a><a id="13489" class="Symbol">))</a> <a id="13492" class="Symbol">(</a><a id="13493" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13495" href="Cubical.HITs.SmashProduct.Base.html#13238" class="Bound">j</a><a id="13496" class="Symbol">)</a>
                   <a id="13517" class="Symbol">;</a> <a id="13519" class="Symbol">(</a><a id="13520" href="Cubical.HITs.SmashProduct.Base.html#13238" class="Bound">j</a> <a id="13522" class="Symbol">=</a> <a id="13524" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13526" class="Symbol">)</a> <a id="13528" class="Symbol">→</a> <a id="13530" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13534" class="Symbol">(</a><a id="13535" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13538" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="13540" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13542" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13547" class="Symbol">(</a><a id="13548" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13552" href="Cubical.HITs.SmashProduct.Base.html#13234" class="Bound">b</a><a id="13553" class="Symbol">)</a> <a id="13555" href="Cubical.HITs.SmashProduct.Base.html#13257" class="Bound">k</a><a id="13556" class="Symbol">)</a>
                   <a id="13577" class="Symbol">;</a> <a id="13579" class="Symbol">(</a><a id="13580" href="Cubical.HITs.SmashProduct.Base.html#13238" class="Bound">j</a> <a id="13582" class="Symbol">=</a> <a id="13584" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13586" class="Symbol">)</a> <a id="13588" class="Symbol">→</a> <a id="13590" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13594" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="13596" class="Symbol">})</a>
           <a id="13610" class="Symbol">(</a><a id="13611" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13621" class="Symbol">(</a><a id="13622" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13627" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="13630" href="Cubical.HITs.SmashProduct.Base.html#13236" class="Bound">i</a><a id="13631" class="Symbol">)</a> <a id="13633" class="Symbol">(</a><a id="13634" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13636" href="Cubical.HITs.SmashProduct.Base.html#13238" class="Bound">j</a><a id="13637" class="Symbol">)))</a>
           <a id="13652" href="Cubical.HITs.SmashProduct.Base.html#13240" class="Bound">r</a>

  <a id="13657" href="Cubical.HITs.SmashProduct.Base.html#13657" class="Function">filler₄</a> <a id="13665" class="Symbol">:</a> <a id="13667" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="13671" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a> <a id="13673" class="Symbol">→</a> <a id="13675" class="Symbol">(</a><a id="13676" href="Cubical.HITs.SmashProduct.Base.html#13676" class="Bound">i</a> <a id="13678" href="Cubical.HITs.SmashProduct.Base.html#13678" class="Bound">j</a> <a id="13680" href="Cubical.HITs.SmashProduct.Base.html#13680" class="Bound">r</a> <a id="13682" class="Symbol">:</a> <a id="13684" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="13685" class="Symbol">)</a> <a id="13687" class="Symbol">→</a> <a id="13689" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="13691" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="13693" class="Symbol">(</a><a id="13694" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="13696" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="13699" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="13700" class="Symbol">)</a>
  <a id="13704" href="Cubical.HITs.SmashProduct.Base.html#13657" class="Function">filler₄</a> <a id="13712" href="Cubical.HITs.SmashProduct.Base.html#13712" class="Bound">c</a> <a id="13714" href="Cubical.HITs.SmashProduct.Base.html#13714" class="Bound">i</a> <a id="13716" href="Cubical.HITs.SmashProduct.Base.html#13716" class="Bound">j</a> <a id="13718" href="Cubical.HITs.SmashProduct.Base.html#13718" class="Bound">r</a> <a id="13720" class="Symbol">=</a>
    <a id="13726" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="13732" class="Symbol">(λ</a> <a id="13735" href="Cubical.HITs.SmashProduct.Base.html#13735" class="Bound">k</a> <a id="13737" class="Symbol">→</a> <a id="13739" class="Symbol">λ</a> <a id="13741" class="Symbol">{(</a><a id="13743" href="Cubical.HITs.SmashProduct.Base.html#13714" class="Bound">i</a> <a id="13745" class="Symbol">=</a> <a id="13747" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13749" class="Symbol">)</a> <a id="13751" class="Symbol">→</a> <a id="13753" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                  <a id="13804" class="Symbol">(λ</a> <a id="13807" href="Cubical.HITs.SmashProduct.Base.html#13807" class="Bound">j</a> <a id="13809" class="Symbol">→</a> <a id="13811" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13815" class="Symbol">(</a><a id="13816" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13819" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="13821" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13823" class="Symbol">(</a><a id="13824" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13829" class="Symbol">(</a><a id="13830" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13834" href="Cubical.HITs.SmashProduct.Base.html#13712" class="Bound">c</a><a id="13835" class="Symbol">)</a> <a id="13837" class="Symbol">(</a><a id="13838" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13840" href="Cubical.HITs.SmashProduct.Base.html#13807" class="Bound">j</a><a id="13841" class="Symbol">))))</a>
                                  <a id="13880" class="Symbol">(</a><a id="13881" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13885" class="Symbol">(</a><a id="13886" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13891" class="Symbol">(</a><a id="13892" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="13896" class="Symbol">(</a><a id="13897" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13900" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="13901" class="Symbol">))))</a> <a id="13906" href="Cubical.HITs.SmashProduct.Base.html#13735" class="Bound">k</a> <a id="13908" href="Cubical.HITs.SmashProduct.Base.html#13716" class="Bound">j</a>
                   <a id="13929" class="Symbol">;</a> <a id="13931" class="Symbol">(</a><a id="13932" href="Cubical.HITs.SmashProduct.Base.html#13714" class="Bound">i</a> <a id="13934" class="Symbol">=</a> <a id="13936" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13938" class="Symbol">)</a> <a id="13940" class="Symbol">→</a> <a id="13942" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13947" class="Symbol">(</a><a id="13948" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13952" class="Symbol">(</a><a id="13953" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="13958" class="Symbol">(</a><a id="13959" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="13963" href="Cubical.HITs.SmashProduct.Base.html#13712" class="Bound">c</a><a id="13964" class="Symbol">)</a> <a id="13966" href="Cubical.HITs.SmashProduct.Base.html#13735" class="Bound">k</a><a id="13967" class="Symbol">))</a> <a id="13970" class="Symbol">(</a><a id="13971" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13973" href="Cubical.HITs.SmashProduct.Base.html#13716" class="Bound">j</a><a id="13974" class="Symbol">)</a>
                   <a id="13995" class="Symbol">;</a> <a id="13997" class="Symbol">(</a><a id="13998" href="Cubical.HITs.SmashProduct.Base.html#13716" class="Bound">j</a> <a id="14000" class="Symbol">=</a> <a id="14002" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14004" class="Symbol">)</a> <a id="14006" class="Symbol">→</a> <a id="14008" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14012" class="Symbol">(</a><a id="14013" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="14016" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="14018" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14020" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14025" class="Symbol">(</a><a id="14026" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14030" href="Cubical.HITs.SmashProduct.Base.html#13712" class="Bound">c</a><a id="14031" class="Symbol">)</a> <a id="14033" href="Cubical.HITs.SmashProduct.Base.html#13735" class="Bound">k</a><a id="14034" class="Symbol">)</a>
                   <a id="14055" class="Symbol">;</a> <a id="14057" class="Symbol">(</a><a id="14058" href="Cubical.HITs.SmashProduct.Base.html#13716" class="Bound">j</a> <a id="14060" class="Symbol">=</a> <a id="14062" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14064" class="Symbol">)</a> <a id="14066" class="Symbol">→</a> <a id="14068" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14072" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14074" class="Symbol">})</a>
           <a id="14088" class="Symbol">(</a><a id="14089" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="14093" class="Symbol">(</a><a id="14094" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14099" class="Symbol">(</a><a id="14100" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14105" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="14108" href="Cubical.HITs.SmashProduct.Base.html#13714" class="Bound">i</a><a id="14109" class="Symbol">)</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14114" href="Cubical.HITs.SmashProduct.Base.html#13716" class="Bound">j</a><a id="14115" class="Symbol">)))</a>
           <a id="14130" href="Cubical.HITs.SmashProduct.Base.html#13718" class="Bound">r</a>

  <a id="14135" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="14143" class="Symbol">:</a> <a id="14145" class="Symbol">(</a><a id="14146" href="Cubical.HITs.SmashProduct.Base.html#14146" class="Bound">i</a> <a id="14148" href="Cubical.HITs.SmashProduct.Base.html#14148" class="Bound">j</a> <a id="14150" href="Cubical.HITs.SmashProduct.Base.html#14150" class="Bound">k</a> <a id="14152" class="Symbol">:</a> <a id="14154" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="14155" class="Symbol">)</a> <a id="14157" class="Symbol">→</a> <a id="14159" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="14161" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="14163" class="Symbol">(</a><a id="14164" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="14166" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="14169" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="14170" class="Symbol">)</a>
  <a id="14174" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="14182" href="Cubical.HITs.SmashProduct.Base.html#14182" class="Bound">i</a> <a id="14184" href="Cubical.HITs.SmashProduct.Base.html#14184" class="Bound">j</a> <a id="14186" href="Cubical.HITs.SmashProduct.Base.html#14186" class="Bound">r</a> <a id="14188" class="Symbol">=</a>
    <a id="14194" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="14200" class="Symbol">(λ</a> <a id="14203" href="Cubical.HITs.SmashProduct.Base.html#14203" class="Bound">k</a> <a id="14205" class="Symbol">→</a> <a id="14207" class="Symbol">λ</a> <a id="14209" class="Symbol">{(</a><a id="14211" href="Cubical.HITs.SmashProduct.Base.html#14182" class="Bound">i</a> <a id="14213" class="Symbol">=</a> <a id="14215" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14217" class="Symbol">)</a> <a id="14219" class="Symbol">→</a> <a id="14221" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14226" class="Symbol">(</a><a id="14227" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14231" class="Symbol">(</a><a id="14232" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="14235" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="14236" class="Symbol">))</a> <a id="14239" href="Cubical.HITs.SmashProduct.Base.html#14184" class="Bound">j</a>
                   <a id="14260" class="Symbol">;</a> <a id="14262" class="Symbol">(</a><a id="14263" href="Cubical.HITs.SmashProduct.Base.html#14182" class="Bound">i</a> <a id="14265" class="Symbol">=</a> <a id="14267" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14269" class="Symbol">)</a> <a id="14271" class="Symbol">→</a> <a id="14273" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14278" class="Symbol">(</a><a id="14279" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14283" class="Symbol">(</a><a id="14284" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14288" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14290" class="Symbol">))</a> <a id="14293" class="Symbol">(</a><a id="14294" href="Cubical.HITs.SmashProduct.Base.html#14184" class="Bound">j</a> <a id="14296" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14298" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14300" href="Cubical.HITs.SmashProduct.Base.html#14203" class="Bound">k</a><a id="14301" class="Symbol">)</a>
                   <a id="14322" class="Symbol">;</a> <a id="14324" class="Symbol">(</a><a id="14325" href="Cubical.HITs.SmashProduct.Base.html#14184" class="Bound">j</a> <a id="14327" class="Symbol">=</a> <a id="14329" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14331" class="Symbol">)</a> <a id="14333" class="Symbol">→</a> <a id="14335" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14339" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="14361" class="Symbol">;</a> <a id="14363" class="Symbol">(</a><a id="14364" href="Cubical.HITs.SmashProduct.Base.html#14184" class="Bound">j</a> <a id="14366" class="Symbol">=</a> <a id="14368" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14370" class="Symbol">)</a> <a id="14372" class="Symbol">→</a> <a id="14374" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14379" class="Symbol">(</a><a id="14380" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14384" class="Symbol">(</a><a id="14385" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14389" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14391" class="Symbol">))</a> <a id="14394" class="Symbol">(</a><a id="14395" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14397" href="Cubical.HITs.SmashProduct.Base.html#14182" class="Bound">i</a> <a id="14399" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14401" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14403" href="Cubical.HITs.SmashProduct.Base.html#14203" class="Bound">k</a><a id="14404" class="Symbol">)})</a>
          <a id="14418" class="Symbol">(</a><a id="14419" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="14423" class="Symbol">(</a><a id="14424" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14429" class="Symbol">(</a><a id="14430" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14435" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="14438" href="Cubical.HITs.SmashProduct.Base.html#14182" class="Bound">i</a><a id="14439" class="Symbol">)</a> <a id="14441" href="Cubical.HITs.SmashProduct.Base.html#14184" class="Bound">j</a><a id="14442" class="Symbol">))</a>
          <a id="14455" href="Cubical.HITs.SmashProduct.Base.html#14186" class="Bound">r</a>

  <a id="14460" href="Cubical.HITs.SmashProduct.Base.html#14460" class="Function">coh-filler</a> <a id="14471" class="Symbol">:</a> <a id="14473" class="Symbol">(</a><a id="14474" href="Cubical.HITs.SmashProduct.Base.html#14474" class="Bound">i</a> <a id="14476" href="Cubical.HITs.SmashProduct.Base.html#14476" class="Bound">j</a> <a id="14478" href="Cubical.HITs.SmashProduct.Base.html#14478" class="Bound">k</a> <a id="14480" href="Cubical.HITs.SmashProduct.Base.html#14480" class="Bound">r</a> <a id="14482" class="Symbol">:</a> <a id="14484" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="14485" class="Symbol">)</a> <a id="14487" class="Symbol">→</a> <a id="14489" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="14495" href="Cubical.HITs.SmashProduct.Base.html#14460" class="Function">coh-filler</a> <a id="14506" href="Cubical.HITs.SmashProduct.Base.html#14506" class="Bound">i</a> <a id="14508" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a> <a id="14510" href="Cubical.HITs.SmashProduct.Base.html#14510" class="Bound">k</a> <a id="14512" href="Cubical.HITs.SmashProduct.Base.html#14512" class="Bound">r</a> <a id="14514" class="Symbol">=</a>
    <a id="14520" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="14526" class="Symbol">(λ</a> <a id="14529" href="Cubical.HITs.SmashProduct.Base.html#14529" class="Bound">r</a> <a id="14531" class="Symbol">→</a> <a id="14533" class="Symbol">λ</a> <a id="14535" class="Symbol">{(</a><a id="14537" href="Cubical.HITs.SmashProduct.Base.html#14506" class="Bound">i</a> <a id="14539" class="Symbol">=</a> <a id="14541" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14543" class="Symbol">)</a> <a id="14545" class="Symbol">→</a> <a id="14547" href="Cubical.HITs.SmashProduct.Base.html#12578" class="Function">filler₁</a> <a id="14555" class="Symbol">(</a><a id="14556" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="14559" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="14560" class="Symbol">)</a> <a id="14562" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a> <a id="14564" href="Cubical.HITs.SmashProduct.Base.html#14510" class="Bound">k</a> <a id="14566" href="Cubical.HITs.SmashProduct.Base.html#14529" class="Bound">r</a>
                   <a id="14587" class="Symbol">;</a> <a id="14589" class="Symbol">(</a><a id="14590" href="Cubical.HITs.SmashProduct.Base.html#14506" class="Bound">i</a> <a id="14592" class="Symbol">=</a> <a id="14594" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14596" class="Symbol">)</a> <a id="14598" class="Symbol">→</a> <a id="14600" href="Cubical.HITs.SmashProduct.Base.html#12876" class="Function">filler₂</a> <a id="14608" class="Symbol">(</a><a id="14609" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="14612" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="14613" class="Symbol">)</a> <a id="14615" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a> <a id="14617" href="Cubical.HITs.SmashProduct.Base.html#14510" class="Bound">k</a> <a id="14619" href="Cubical.HITs.SmashProduct.Base.html#14529" class="Bound">r</a>
                   <a id="14640" class="Symbol">;</a> <a id="14642" class="Symbol">(</a><a id="14643" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a> <a id="14645" class="Symbol">=</a> <a id="14647" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14649" class="Symbol">)</a> <a id="14651" class="Symbol">→</a> <a id="14653" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="14659" class="Symbol">(</a><a id="14660" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14664" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="14665" class="Symbol">)</a> <a id="14667" class="Symbol">(</a><a id="14668" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14672" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="14673" class="Symbol">)</a> <a id="14675" class="Symbol">(</a><a id="14676" href="Cubical.HITs.SmashProduct.Base.html#14510" class="Bound">k</a> <a id="14678" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14680" href="Cubical.HITs.SmashProduct.Base.html#14529" class="Bound">r</a><a id="14681" class="Symbol">)</a>
                   <a id="14702" class="Symbol">;</a> <a id="14704" class="Symbol">(</a><a id="14705" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a> <a id="14707" class="Symbol">=</a> <a id="14709" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14711" class="Symbol">)</a> <a id="14713" class="Symbol">→</a> <a id="14715" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="14739" class="Symbol">;</a> <a id="14741" class="Symbol">(</a><a id="14742" href="Cubical.HITs.SmashProduct.Base.html#14510" class="Bound">k</a> <a id="14744" class="Symbol">=</a> <a id="14746" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14748" class="Symbol">)</a> <a id="14750" class="Symbol">→</a> <a id="14752" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="14764" class="Symbol">(</a><a id="14765" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="14768" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="14769" class="Symbol">)</a> <a id="14771" href="Cubical.HITs.SmashProduct.Base.html#14506" class="Bound">i</a> <a id="14773" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a>
                   <a id="14794" class="Symbol">;</a> <a id="14796" class="Symbol">(</a><a id="14797" href="Cubical.HITs.SmashProduct.Base.html#14510" class="Bound">k</a> <a id="14799" class="Symbol">=</a> <a id="14801" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14803" class="Symbol">)</a> <a id="14805" class="Symbol">→</a> <a id="14807" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="14813" class="Symbol">(</a><a id="14814" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14818" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="14819" class="Symbol">)</a> <a id="14821" class="Symbol">(</a><a id="14822" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14826" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="14827" class="Symbol">)</a> <a id="14829" class="Symbol">(</a><a id="14830" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a> <a id="14832" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14834" href="Cubical.HITs.SmashProduct.Base.html#14529" class="Bound">r</a><a id="14835" class="Symbol">)})</a>
          <a id="14849" class="Symbol">(</a><a id="14850" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="14854" class="Symbol">(</a><a id="14855" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="14859" href="Cubical.HITs.SmashProduct.Base.html#14506" class="Bound">i</a> <a id="14861" href="Cubical.HITs.SmashProduct.Base.html#14510" class="Bound">k</a> <a id="14863" href="Cubical.HITs.SmashProduct.Base.html#14508" class="Bound">j</a><a id="14864" class="Symbol">))</a>
          <a id="14877" href="Cubical.HITs.SmashProduct.Base.html#14512" class="Bound">r</a>

  <a id="14882" href="Cubical.HITs.SmashProduct.Base.html#14882" class="Function">coh-filler₂</a> <a id="14894" class="Symbol">:</a> <a id="14896" class="Symbol">(</a><a id="14897" href="Cubical.HITs.SmashProduct.Base.html#14897" class="Bound">i</a> <a id="14899" href="Cubical.HITs.SmashProduct.Base.html#14899" class="Bound">j</a> <a id="14901" href="Cubical.HITs.SmashProduct.Base.html#14901" class="Bound">k</a> <a id="14903" href="Cubical.HITs.SmashProduct.Base.html#14903" class="Bound">r</a> <a id="14905" class="Symbol">:</a> <a id="14907" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="14908" class="Symbol">)</a> <a id="14910" class="Symbol">→</a> <a id="14912" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="14914" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="14916" class="Symbol">(</a><a id="14917" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="14919" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="14922" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="14923" class="Symbol">)</a>
  <a id="14927" href="Cubical.HITs.SmashProduct.Base.html#14882" class="Function">coh-filler₂</a> <a id="14939" href="Cubical.HITs.SmashProduct.Base.html#14939" class="Bound">i</a> <a id="14941" href="Cubical.HITs.SmashProduct.Base.html#14941" class="Bound">j</a> <a id="14943" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a> <a id="14945" href="Cubical.HITs.SmashProduct.Base.html#14945" class="Bound">r</a> <a id="14947" class="Symbol">=</a>
    <a id="14953" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="14959" class="Symbol">(λ</a> <a id="14962" href="Cubical.HITs.SmashProduct.Base.html#14962" class="Bound">r</a> <a id="14964" class="Symbol">→</a> <a id="14966" class="Symbol">λ</a> <a id="14968" class="Symbol">{(</a><a id="14970" href="Cubical.HITs.SmashProduct.Base.html#14939" class="Bound">i</a> <a id="14972" class="Symbol">=</a> <a id="14974" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14976" class="Symbol">)</a> <a id="14978" class="Symbol">→</a> <a id="14980" href="Cubical.HITs.SmashProduct.Base.html#13179" class="Function">filler₃</a> <a id="14988" class="Symbol">(</a><a id="14989" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14993" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="14994" class="Symbol">)</a> <a id="14996" href="Cubical.HITs.SmashProduct.Base.html#14941" class="Bound">j</a> <a id="14998" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a> <a id="15000" href="Cubical.HITs.SmashProduct.Base.html#14962" class="Bound">r</a>
                   <a id="15021" class="Symbol">;</a> <a id="15023" class="Symbol">(</a><a id="15024" href="Cubical.HITs.SmashProduct.Base.html#14939" class="Bound">i</a> <a id="15026" class="Symbol">=</a> <a id="15028" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15030" class="Symbol">)</a> <a id="15032" class="Symbol">→</a> <a id="15034" href="Cubical.HITs.SmashProduct.Base.html#13657" class="Function">filler₄</a> <a id="15042" class="Symbol">(</a><a id="15043" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="15046" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="15047" class="Symbol">)</a> <a id="15049" href="Cubical.HITs.SmashProduct.Base.html#14941" class="Bound">j</a> <a id="15051" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a> <a id="15053" href="Cubical.HITs.SmashProduct.Base.html#14962" class="Bound">r</a>
                   <a id="15074" class="Symbol">;</a> <a id="15076" class="Symbol">(</a><a id="15077" href="Cubical.HITs.SmashProduct.Base.html#14941" class="Bound">j</a> <a id="15079" class="Symbol">=</a> <a id="15081" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15083" class="Symbol">)</a> <a id="15085" class="Symbol">→</a> <a id="15087" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                  <a id="15138" class="Symbol">(λ</a> <a id="15141" href="Cubical.HITs.SmashProduct.Base.html#15141" class="Bound">k₁</a> <a id="15144" class="Symbol">→</a> <a id="15146" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15150" class="Symbol">(</a><a id="15151" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="15154" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="15156" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15158" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15163" class="Symbol">(</a><a id="15164" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15169" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="15172" href="Cubical.HITs.SmashProduct.Base.html#14939" class="Bound">i</a><a id="15173" class="Symbol">)</a> <a id="15175" class="Symbol">(</a><a id="15176" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15178" href="Cubical.HITs.SmashProduct.Base.html#15141" class="Bound">k₁</a><a id="15180" class="Symbol">)))</a>
                                  <a id="15218" class="Symbol">(</a><a id="15219" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15223" class="Symbol">(</a><a id="15224" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15229" class="Symbol">(</a><a id="15230" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15234" class="Symbol">(</a><a id="15235" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="15238" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="15239" class="Symbol">))))</a> <a id="15244" href="Cubical.HITs.SmashProduct.Base.html#14962" class="Bound">r</a> <a id="15246" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a>
                   <a id="15267" class="Symbol">;</a> <a id="15269" class="Symbol">(</a><a id="15270" href="Cubical.HITs.SmashProduct.Base.html#14941" class="Bound">j</a> <a id="15272" class="Symbol">=</a> <a id="15274" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15276" class="Symbol">)</a> <a id="15278" class="Symbol">→</a> <a id="15280" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15285" class="Symbol">(</a><a id="15286" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15290" class="Symbol">(</a><a id="15291" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15296" class="Symbol">(</a><a id="15297" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15302" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="15305" href="Cubical.HITs.SmashProduct.Base.html#14939" class="Bound">i</a><a id="15306" class="Symbol">)</a> <a id="15308" href="Cubical.HITs.SmashProduct.Base.html#14962" class="Bound">r</a><a id="15309" class="Symbol">))</a> <a id="15312" class="Symbol">(</a><a id="15313" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15315" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a><a id="15316" class="Symbol">)</a>
                   <a id="15337" class="Symbol">;</a> <a id="15339" class="Symbol">(</a><a id="15340" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a> <a id="15342" class="Symbol">=</a> <a id="15344" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15346" class="Symbol">)</a> <a id="15348" class="Symbol">→</a> <a id="15350" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15354" class="Symbol">(</a><a id="15355" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="15358" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="15360" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15362" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15367" class="Symbol">(</a><a id="15368" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15373" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="15376" href="Cubical.HITs.SmashProduct.Base.html#14939" class="Bound">i</a><a id="15377" class="Symbol">)</a> <a id="15379" href="Cubical.HITs.SmashProduct.Base.html#14962" class="Bound">r</a><a id="15380" class="Symbol">)</a>
                   <a id="15401" class="Symbol">;</a> <a id="15403" class="Symbol">(</a><a id="15404" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a> <a id="15406" class="Symbol">=</a> <a id="15408" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15410" class="Symbol">)</a> <a id="15412" class="Symbol">→</a> <a id="15414" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15418" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="15420" class="Symbol">})</a>
          <a id="15433" class="Symbol">(</a><a id="15434" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="15438" class="Symbol">(</a><a id="15439" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15444" class="Symbol">(</a><a id="15445" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15450" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="15453" href="Cubical.HITs.SmashProduct.Base.html#14941" class="Bound">j</a><a id="15454" class="Symbol">)</a> <a id="15456" class="Symbol">(</a><a id="15457" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15459" href="Cubical.HITs.SmashProduct.Base.html#14943" class="Bound">k</a><a id="15460" class="Symbol">)))</a>
          <a id="15474" href="Cubical.HITs.SmashProduct.Base.html#14945" class="Bound">r</a>

  <a id="15479" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15485" class="Symbol">:</a> <a id="15487" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="15489" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="15491" class="Symbol">(</a><a id="15492" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="15494" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="15497" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="15498" class="Symbol">)</a> <a id="15500" class="Symbol">→</a> <a id="15502" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="15508" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15514" class="Symbol">(</a><a id="15515" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15519" href="Cubical.HITs.SmashProduct.Base.html#15519" class="Bound">x</a><a id="15520" class="Symbol">)</a> <a id="15522" class="Symbol">=</a> <a id="15524" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
  <a id="15531" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15537" class="Symbol">(</a><a id="15538" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15542" class="Symbol">(</a><a id="15543" href="Cubical.HITs.SmashProduct.Base.html#15543" class="Bound">x</a> <a id="15545" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15547" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15551" href="Cubical.HITs.SmashProduct.Base.html#15551" class="Bound">y</a><a id="15552" class="Symbol">))</a> <a id="15555" class="Symbol">=</a> <a id="15557" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
  <a id="15564" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15570" class="Symbol">(</a><a id="15571" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15575" class="Symbol">(</a><a id="15576" href="Cubical.HITs.SmashProduct.Base.html#15576" class="Bound">x</a> <a id="15578" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15580" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15584" class="Symbol">(</a><a id="15585" href="Cubical.HITs.SmashProduct.Base.html#15585" class="Bound">y</a> <a id="15587" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15589" href="Cubical.HITs.SmashProduct.Base.html#15589" class="Bound">z</a><a id="15590" class="Symbol">)))</a> <a id="15594" class="Symbol">=</a> <a id="15596" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="15601" href="Cubical.HITs.SmashProduct.Base.html#15576" class="Bound">x</a> <a id="15603" href="Cubical.HITs.SmashProduct.Base.html#15585" class="Bound">y</a> <a id="15605" href="Cubical.HITs.SmashProduct.Base.html#15589" class="Bound">z</a>
  <a id="15609" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15615" class="Symbol">(</a><a id="15616" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15620" class="Symbol">(</a><a id="15621" href="Cubical.HITs.SmashProduct.Base.html#15621" class="Bound">x</a> <a id="15623" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15625" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15630" class="Symbol">(</a><a id="15631" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15635" href="Cubical.HITs.SmashProduct.Base.html#15635" class="Bound">a</a><a id="15636" class="Symbol">)</a> <a id="15638" href="Cubical.HITs.SmashProduct.Base.html#15638" class="Bound">i</a><a id="15639" class="Symbol">))</a> <a id="15642" class="Symbol">=</a> <a id="15644" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="15650" href="Cubical.HITs.SmashProduct.Base.html#15621" class="Bound">x</a> <a id="15652" href="Cubical.HITs.SmashProduct.Base.html#15635" class="Bound">a</a> <a id="15654" class="Symbol">(</a><a id="15655" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15657" href="Cubical.HITs.SmashProduct.Base.html#15638" class="Bound">i</a><a id="15658" class="Symbol">)</a>
  <a id="15662" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15668" class="Symbol">(</a><a id="15669" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15673" class="Symbol">(</a><a id="15674" href="Cubical.HITs.SmashProduct.Base.html#15674" class="Bound">x</a> <a id="15676" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15678" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15683" class="Symbol">(</a><a id="15684" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15688" href="Cubical.HITs.SmashProduct.Base.html#15688" class="Bound">b</a><a id="15689" class="Symbol">)</a> <a id="15691" href="Cubical.HITs.SmashProduct.Base.html#15691" class="Bound">i</a><a id="15692" class="Symbol">))</a> <a id="15695" class="Symbol">=</a> <a id="15697" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="15703" href="Cubical.HITs.SmashProduct.Base.html#15674" class="Bound">x</a> <a id="15705" href="Cubical.HITs.SmashProduct.Base.html#15688" class="Bound">b</a> <a id="15707" class="Symbol">(</a><a id="15708" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15710" href="Cubical.HITs.SmashProduct.Base.html#15691" class="Bound">i</a><a id="15711" class="Symbol">)</a>
  <a id="15715" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15721" class="Symbol">(</a><a id="15722" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15726" class="Symbol">(</a><a id="15727" href="Cubical.HITs.SmashProduct.Base.html#15727" class="Bound">x</a> <a id="15729" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15731" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15736" class="Symbol">(</a><a id="15737" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15742" href="Cubical.HITs.SmashProduct.Base.html#15742" class="Bound">a</a> <a id="15744" href="Cubical.HITs.SmashProduct.Base.html#15744" class="Bound">i</a><a id="15745" class="Symbol">)</a> <a id="15747" href="Cubical.HITs.SmashProduct.Base.html#15747" class="Bound">j</a><a id="15748" class="Symbol">))</a> <a id="15751" class="Symbol">=</a> <a id="15753" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="15765" href="Cubical.HITs.SmashProduct.Base.html#15727" class="Bound">x</a> <a id="15767" href="Cubical.HITs.SmashProduct.Base.html#15744" class="Bound">i</a> <a id="15769" class="Symbol">(</a><a id="15770" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15772" href="Cubical.HITs.SmashProduct.Base.html#15747" class="Bound">j</a><a id="15773" class="Symbol">)</a>
  <a id="15777" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15783" class="Symbol">(</a><a id="15784" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15789" class="Symbol">(</a><a id="15790" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15794" href="Cubical.HITs.SmashProduct.Base.html#15794" class="Bound">x</a><a id="15795" class="Symbol">)</a> <a id="15797" href="Cubical.HITs.SmashProduct.Base.html#15797" class="Bound">i</a><a id="15798" class="Symbol">)</a> <a id="15800" class="Symbol">=</a> <a id="15802" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
  <a id="15809" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15815" class="Symbol">(</a><a id="15816" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15821" class="Symbol">(</a><a id="15822" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15826" class="Symbol">(</a><a id="15827" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15831" href="Cubical.HITs.SmashProduct.Base.html#15831" class="Bound">x</a><a id="15832" class="Symbol">))</a> <a id="15835" href="Cubical.HITs.SmashProduct.Base.html#15835" class="Bound">i</a><a id="15836" class="Symbol">)</a> <a id="15838" class="Symbol">=</a> <a id="15840" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
  <a id="15847" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15853" class="Symbol">(</a><a id="15854" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15859" class="Symbol">(</a><a id="15860" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15864" class="Symbol">(</a><a id="15865" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15869" class="Symbol">(</a><a id="15870" href="Cubical.HITs.SmashProduct.Base.html#15870" class="Bound">x</a> <a id="15872" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15874" href="Cubical.HITs.SmashProduct.Base.html#15874" class="Bound">y</a><a id="15875" class="Symbol">)))</a> <a id="15879" href="Cubical.HITs.SmashProduct.Base.html#15879" class="Bound">i</a><a id="15880" class="Symbol">)</a> <a id="15882" class="Symbol">=</a> <a id="15884" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="15890" href="Cubical.HITs.SmashProduct.Base.html#15870" class="Bound">x</a> <a id="15892" href="Cubical.HITs.SmashProduct.Base.html#15874" class="Bound">y</a> <a id="15894" class="Symbol">(</a><a id="15895" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15897" href="Cubical.HITs.SmashProduct.Base.html#15879" class="Bound">i</a><a id="15898" class="Symbol">)</a>
  <a id="15902" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15908" class="Symbol">(</a><a id="15909" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15914" class="Symbol">(</a><a id="15915" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15919" class="Symbol">(</a><a id="15920" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15925" class="Symbol">(</a><a id="15926" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15930" href="Cubical.HITs.SmashProduct.Base.html#15930" class="Bound">x</a><a id="15931" class="Symbol">)</a> <a id="15933" href="Cubical.HITs.SmashProduct.Base.html#15933" class="Bound">i</a><a id="15934" class="Symbol">))</a> <a id="15937" href="Cubical.HITs.SmashProduct.Base.html#15937" class="Bound">j</a><a id="15938" class="Symbol">)</a> <a id="15940" class="Symbol">=</a> <a id="15942" href="Cubical.HITs.SmashProduct.Base.html#12578" class="Function">filler₁</a> <a id="15950" href="Cubical.HITs.SmashProduct.Base.html#15930" class="Bound">x</a> <a id="15952" class="Symbol">(</a><a id="15953" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15955" href="Cubical.HITs.SmashProduct.Base.html#15933" class="Bound">i</a><a id="15956" class="Symbol">)</a> <a id="15958" class="Symbol">(</a><a id="15959" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15961" href="Cubical.HITs.SmashProduct.Base.html#15937" class="Bound">j</a><a id="15962" class="Symbol">)</a> <a id="15964" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="15969" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="15975" class="Symbol">(</a><a id="15976" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15981" class="Symbol">(</a><a id="15982" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15986" class="Symbol">(</a><a id="15987" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15992" class="Symbol">(</a><a id="15993" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15997" href="Cubical.HITs.SmashProduct.Base.html#15997" class="Bound">x</a><a id="15998" class="Symbol">)</a> <a id="16000" href="Cubical.HITs.SmashProduct.Base.html#16000" class="Bound">i</a><a id="16001" class="Symbol">))</a> <a id="16004" href="Cubical.HITs.SmashProduct.Base.html#16004" class="Bound">j</a><a id="16005" class="Symbol">)</a> <a id="16007" class="Symbol">=</a> <a id="16009" href="Cubical.HITs.SmashProduct.Base.html#12876" class="Function">filler₂</a> <a id="16017" href="Cubical.HITs.SmashProduct.Base.html#15997" class="Bound">x</a> <a id="16019" class="Symbol">(</a><a id="16020" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16022" href="Cubical.HITs.SmashProduct.Base.html#16000" class="Bound">i</a><a id="16023" class="Symbol">)</a> <a id="16025" class="Symbol">(</a><a id="16026" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16028" href="Cubical.HITs.SmashProduct.Base.html#16004" class="Bound">j</a><a id="16029" class="Symbol">)</a> <a id="16031" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="16036" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="16042" class="Symbol">(</a><a id="16043" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16048" class="Symbol">(</a><a id="16049" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16053" class="Symbol">(</a><a id="16054" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16059" class="Symbol">(</a><a id="16060" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16065" href="Cubical.HITs.SmashProduct.Base.html#16065" class="Bound">a</a> <a id="16067" href="Cubical.HITs.SmashProduct.Base.html#16067" class="Bound">i</a><a id="16068" class="Symbol">)</a> <a id="16070" href="Cubical.HITs.SmashProduct.Base.html#16070" class="Bound">j</a><a id="16071" class="Symbol">))</a> <a id="16074" href="Cubical.HITs.SmashProduct.Base.html#16074" class="Bound">k</a><a id="16075" class="Symbol">)</a> <a id="16077" class="Symbol">=</a> <a id="16079" href="Cubical.HITs.SmashProduct.Base.html#14460" class="Function">coh-filler</a> <a id="16090" href="Cubical.HITs.SmashProduct.Base.html#16067" class="Bound">i</a> <a id="16092" class="Symbol">(</a><a id="16093" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16095" href="Cubical.HITs.SmashProduct.Base.html#16070" class="Bound">j</a><a id="16096" class="Symbol">)</a> <a id="16098" class="Symbol">(</a><a id="16099" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16101" href="Cubical.HITs.SmashProduct.Base.html#16074" class="Bound">k</a><a id="16102" class="Symbol">)</a> <a id="16104" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="16109" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="16115" class="Symbol">(</a><a id="16116" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16121" class="Symbol">(</a><a id="16122" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16127" href="Cubical.HITs.SmashProduct.Base.html#16127" class="Bound">a</a> <a id="16129" href="Cubical.HITs.SmashProduct.Base.html#16129" class="Bound">i₁</a><a id="16131" class="Symbol">)</a> <a id="16133" href="Cubical.HITs.SmashProduct.Base.html#16133" class="Bound">i</a><a id="16134" class="Symbol">)</a> <a id="16136" class="Symbol">=</a> <a id="16138" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>

  <a id="16146" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16152" class="Symbol">:</a> <a id="16154" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="16158" class="Symbol">→</a> <a id="16160" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="16162" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="16164" class="Symbol">(</a><a id="16165" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="16167" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="16170" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="16171" class="Symbol">)</a>
  <a id="16175" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16181" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a> <a id="16186" class="Symbol">=</a> <a id="16188" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="16192" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="16197" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16203" class="Symbol">(</a><a id="16204" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="16209" href="Cubical.HITs.SmashProduct.Base.html#16209" class="Bound">x</a> <a id="16211" href="Cubical.HITs.SmashProduct.Base.html#16211" class="Bound">x₁</a> <a id="16214" href="Cubical.HITs.SmashProduct.Base.html#16214" class="Bound">x₂</a><a id="16216" class="Symbol">)</a> <a id="16218" class="Symbol">=</a> <a id="16220" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16224" class="Symbol">(</a><a id="16225" href="Cubical.HITs.SmashProduct.Base.html#16209" class="Bound">x</a> <a id="16227" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16229" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16233" class="Symbol">(</a><a id="16234" href="Cubical.HITs.SmashProduct.Base.html#16211" class="Bound">x₁</a> <a id="16237" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16239" href="Cubical.HITs.SmashProduct.Base.html#16214" class="Bound">x₂</a><a id="16241" class="Symbol">))</a>
  <a id="16246" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16252" class="Symbol">(</a><a id="16253" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="16259" href="Cubical.HITs.SmashProduct.Base.html#16259" class="Bound">x</a> <a id="16261" href="Cubical.HITs.SmashProduct.Base.html#16261" class="Bound">y</a> <a id="16263" href="Cubical.HITs.SmashProduct.Base.html#16263" class="Bound">i</a><a id="16264" class="Symbol">)</a> <a id="16266" class="Symbol">=</a>
    <a id="16272" class="Symbol">((λ</a> <a id="16276" href="Cubical.HITs.SmashProduct.Base.html#16276" class="Bound">i</a> <a id="16278" class="Symbol">→</a> <a id="16280" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16284" class="Symbol">(</a><a id="16285" href="Cubical.HITs.SmashProduct.Base.html#16259" class="Bound">x</a> <a id="16287" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16289" class="Symbol">(</a><a id="16290" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16295" class="Symbol">(</a><a id="16296" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="16300" href="Cubical.HITs.SmashProduct.Base.html#16261" class="Bound">y</a><a id="16301" class="Symbol">)</a> <a id="16303" class="Symbol">(</a><a id="16304" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16306" href="Cubical.HITs.SmashProduct.Base.html#16276" class="Bound">i</a><a id="16307" class="Symbol">))))</a> <a id="16312" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16314" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16318" class="Symbol">(</a><a id="16319" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16324" class="Symbol">(</a><a id="16325" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="16329" href="Cubical.HITs.SmashProduct.Base.html#16259" class="Bound">x</a><a id="16330" class="Symbol">)))</a> <a id="16334" href="Cubical.HITs.SmashProduct.Base.html#16263" class="Bound">i</a>
  <a id="16338" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16344" class="Symbol">(</a><a id="16345" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="16351" href="Cubical.HITs.SmashProduct.Base.html#16351" class="Bound">x</a> <a id="16353" href="Cubical.HITs.SmashProduct.Base.html#16353" class="Bound">z</a> <a id="16355" href="Cubical.HITs.SmashProduct.Base.html#16355" class="Bound">i</a><a id="16356" class="Symbol">)</a> <a id="16358" class="Symbol">=</a>
    <a id="16364" class="Symbol">((λ</a> <a id="16368" href="Cubical.HITs.SmashProduct.Base.html#16368" class="Bound">i</a> <a id="16370" class="Symbol">→</a> <a id="16372" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16376" class="Symbol">(</a><a id="16377" href="Cubical.HITs.SmashProduct.Base.html#16351" class="Bound">x</a> <a id="16379" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16381" class="Symbol">(</a><a id="16382" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16387" class="Symbol">(</a><a id="16388" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16392" href="Cubical.HITs.SmashProduct.Base.html#16353" class="Bound">z</a><a id="16393" class="Symbol">)</a> <a id="16395" class="Symbol">(</a><a id="16396" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16398" href="Cubical.HITs.SmashProduct.Base.html#16368" class="Bound">i</a><a id="16399" class="Symbol">))))</a> <a id="16404" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16406" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16410" class="Symbol">(</a><a id="16411" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16416" class="Symbol">(</a><a id="16417" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="16421" href="Cubical.HITs.SmashProduct.Base.html#16351" class="Bound">x</a><a id="16422" class="Symbol">)))</a> <a id="16426" href="Cubical.HITs.SmashProduct.Base.html#16355" class="Bound">i</a>
  <a id="16430" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16436" class="Symbol">(</a><a id="16437" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="16443" href="Cubical.HITs.SmashProduct.Base.html#16443" class="Bound">y</a> <a id="16445" href="Cubical.HITs.SmashProduct.Base.html#16445" class="Bound">z</a> <a id="16447" href="Cubical.HITs.SmashProduct.Base.html#16447" class="Bound">i</a><a id="16448" class="Symbol">)</a> <a id="16450" class="Symbol">=</a> <a id="16452" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16457" class="Symbol">(</a><a id="16458" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16462" class="Symbol">(</a><a id="16463" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16467" class="Symbol">(</a><a id="16468" href="Cubical.HITs.SmashProduct.Base.html#16443" class="Bound">y</a> <a id="16470" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16472" href="Cubical.HITs.SmashProduct.Base.html#16445" class="Bound">z</a><a id="16473" class="Symbol">)))</a> <a id="16477" class="Symbol">(</a><a id="16478" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16480" href="Cubical.HITs.SmashProduct.Base.html#16447" class="Bound">i</a><a id="16481" class="Symbol">)</a>
  <a id="16485" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16491" class="Symbol">(</a><a id="16492" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="16504" href="Cubical.HITs.SmashProduct.Base.html#16504" class="Bound">a</a> <a id="16506" href="Cubical.HITs.SmashProduct.Base.html#16506" class="Bound">i</a> <a id="16508" href="Cubical.HITs.SmashProduct.Base.html#16508" class="Bound">j</a><a id="16509" class="Symbol">)</a> <a id="16511" class="Symbol">=</a>
    <a id="16517" class="Symbol">((λ</a> <a id="16521" href="Cubical.HITs.SmashProduct.Base.html#16521" class="Bound">k</a> <a id="16523" class="Symbol">→</a> <a id="16525" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16529" class="Symbol">(</a><a id="16530" href="Cubical.HITs.SmashProduct.Base.html#16504" class="Bound">a</a> <a id="16532" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16534" class="Symbol">(</a><a id="16535" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16540" class="Symbol">(</a><a id="16541" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16546" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="16549" href="Cubical.HITs.SmashProduct.Base.html#16506" class="Bound">i</a><a id="16550" class="Symbol">)</a> <a id="16552" class="Symbol">(</a><a id="16553" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16555" href="Cubical.HITs.SmashProduct.Base.html#16521" class="Bound">k</a><a id="16556" class="Symbol">))))</a> <a id="16561" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16563" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16567" class="Symbol">(</a><a id="16568" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16573" class="Symbol">(</a><a id="16574" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="16578" href="Cubical.HITs.SmashProduct.Base.html#16504" class="Bound">a</a><a id="16579" class="Symbol">)))</a> <a id="16583" href="Cubical.HITs.SmashProduct.Base.html#16508" class="Bound">j</a>
  <a id="16587" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16593" class="Symbol">(</a><a id="16594" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="16606" href="Cubical.HITs.SmashProduct.Base.html#16606" class="Bound">b</a> <a id="16608" href="Cubical.HITs.SmashProduct.Base.html#16608" class="Bound">i</a> <a id="16610" href="Cubical.HITs.SmashProduct.Base.html#16610" class="Bound">j</a><a id="16611" class="Symbol">)</a> <a id="16613" class="Symbol">=</a> <a id="16615" href="Cubical.HITs.SmashProduct.Base.html#13179" class="Function">filler₃</a> <a id="16623" href="Cubical.HITs.SmashProduct.Base.html#16606" class="Bound">b</a> <a id="16625" href="Cubical.HITs.SmashProduct.Base.html#16608" class="Bound">i</a> <a id="16627" href="Cubical.HITs.SmashProduct.Base.html#16610" class="Bound">j</a> <a id="16629" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="16634" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16640" class="Symbol">(</a><a id="16641" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="16653" href="Cubical.HITs.SmashProduct.Base.html#16653" class="Bound">c</a> <a id="16655" href="Cubical.HITs.SmashProduct.Base.html#16655" class="Bound">i</a> <a id="16657" href="Cubical.HITs.SmashProduct.Base.html#16657" class="Bound">j</a><a id="16658" class="Symbol">)</a> <a id="16660" class="Symbol">=</a> <a id="16662" href="Cubical.HITs.SmashProduct.Base.html#13657" class="Function">filler₄</a> <a id="16670" href="Cubical.HITs.SmashProduct.Base.html#16653" class="Bound">c</a> <a id="16672" href="Cubical.HITs.SmashProduct.Base.html#16655" class="Bound">i</a> <a id="16674" href="Cubical.HITs.SmashProduct.Base.html#16657" class="Bound">j</a> <a id="16676" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="16681" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="16687" class="Symbol">(</a><a id="16688" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="16692" href="Cubical.HITs.SmashProduct.Base.html#16692" class="Bound">i</a> <a id="16694" href="Cubical.HITs.SmashProduct.Base.html#16694" class="Bound">j</a> <a id="16696" href="Cubical.HITs.SmashProduct.Base.html#16696" class="Bound">k</a><a id="16697" class="Symbol">)</a> <a id="16699" class="Symbol">=</a> <a id="16701" href="Cubical.HITs.SmashProduct.Base.html#14882" class="Function">coh-filler₂</a> <a id="16713" href="Cubical.HITs.SmashProduct.Base.html#16692" class="Bound">i</a> <a id="16715" href="Cubical.HITs.SmashProduct.Base.html#16694" class="Bound">j</a> <a id="16717" href="Cubical.HITs.SmashProduct.Base.html#16696" class="Bound">k</a> <a id="16719" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

  <a id="16725" class="Comment">-- fillers for cancellation</a>
  <a id="16755" href="Cubical.HITs.SmashProduct.Base.html#16755" class="Function">gluel-fill</a> <a id="16766" class="Symbol">:</a> <a id="16768" class="Symbol">(</a><a id="16769" href="Cubical.HITs.SmashProduct.Base.html#16769" class="Bound">x</a> <a id="16771" class="Symbol">:</a> <a id="16773" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16777" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="16778" class="Symbol">)</a> <a id="16780" class="Symbol">(</a><a id="16781" href="Cubical.HITs.SmashProduct.Base.html#16781" class="Bound">b</a> <a id="16783" class="Symbol">:</a> <a id="16785" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16789" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="16790" class="Symbol">)</a> <a id="16792" class="Symbol">(</a><a id="16793" href="Cubical.HITs.SmashProduct.Base.html#16793" class="Bound">i</a> <a id="16795" href="Cubical.HITs.SmashProduct.Base.html#16795" class="Bound">j</a> <a id="16797" href="Cubical.HITs.SmashProduct.Base.html#16797" class="Bound">k</a> <a id="16799" class="Symbol">:</a> <a id="16801" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="16802" class="Symbol">)</a> <a id="16804" class="Symbol">→</a> <a id="16806" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="16812" href="Cubical.HITs.SmashProduct.Base.html#16755" class="Function">gluel-fill</a> <a id="16823" href="Cubical.HITs.SmashProduct.Base.html#16823" class="Bound">x</a> <a id="16825" href="Cubical.HITs.SmashProduct.Base.html#16825" class="Bound">y</a> <a id="16827" href="Cubical.HITs.SmashProduct.Base.html#16827" class="Bound">i</a> <a id="16829" href="Cubical.HITs.SmashProduct.Base.html#16829" class="Bound">j</a> <a id="16831" href="Cubical.HITs.SmashProduct.Base.html#16831" class="Bound">k</a> <a id="16833" class="Symbol">=</a>
    <a id="16839" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="16845" class="Symbol">(λ</a> <a id="16848" href="Cubical.HITs.SmashProduct.Base.html#16848" class="Bound">k</a> <a id="16850" class="Symbol">→</a> <a id="16852" class="Symbol">λ</a> <a id="16854" class="Symbol">{(</a><a id="16856" href="Cubical.HITs.SmashProduct.Base.html#16827" class="Bound">i</a> <a id="16858" class="Symbol">=</a> <a id="16860" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16862" class="Symbol">)</a> <a id="16864" class="Symbol">→</a> <a id="16866" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="16872" href="Cubical.HITs.SmashProduct.Base.html#16823" class="Bound">x</a> <a id="16874" href="Cubical.HITs.SmashProduct.Base.html#16825" class="Bound">y</a> <a id="16876" class="Symbol">(</a><a id="16877" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16879" href="Cubical.HITs.SmashProduct.Base.html#16848" class="Bound">k</a><a id="16880" class="Symbol">)</a>
                   <a id="16901" class="Symbol">;</a> <a id="16903" class="Symbol">(</a><a id="16904" href="Cubical.HITs.SmashProduct.Base.html#16827" class="Bound">i</a> <a id="16906" class="Symbol">=</a> <a id="16908" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16910" class="Symbol">)</a> <a id="16912" class="Symbol">→</a> <a id="16914" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="16938" class="Symbol">;</a> <a id="16940" class="Symbol">(</a><a id="16941" href="Cubical.HITs.SmashProduct.Base.html#16829" class="Bound">j</a> <a id="16943" class="Symbol">=</a> <a id="16945" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16947" class="Symbol">)</a> <a id="16949" class="Symbol">→</a>
                      <a id="16973" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="16979" class="Symbol">(</a><a id="16980" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                        <a id="17021" class="Symbol">(λ</a> <a id="17024" href="Cubical.HITs.SmashProduct.Base.html#17024" class="Bound">i</a> <a id="17026" class="Symbol">→</a> <a id="17028" class="Symbol">(</a><a id="17029" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17033" class="Symbol">(</a><a id="17034" href="Cubical.HITs.SmashProduct.Base.html#16823" class="Bound">x</a> <a id="17036" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17038" class="Symbol">(</a><a id="17039" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17044" class="Symbol">(</a><a id="17045" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17049" href="Cubical.HITs.SmashProduct.Base.html#16825" class="Bound">y</a><a id="17050" class="Symbol">)</a> <a id="17052" class="Symbol">(</a><a id="17053" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17055" href="Cubical.HITs.SmashProduct.Base.html#17024" class="Bound">i</a><a id="17056" class="Symbol">)))))</a>
                        <a id="17086" class="Symbol">(</a><a id="17087" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17091" class="Symbol">(</a><a id="17092" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17097" class="Symbol">(</a><a id="17098" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17102" href="Cubical.HITs.SmashProduct.Base.html#16823" class="Bound">x</a><a id="17103" class="Symbol">)))</a> <a id="17107" href="Cubical.HITs.SmashProduct.Base.html#16848" class="Bound">k</a> <a id="17109" href="Cubical.HITs.SmashProduct.Base.html#16827" class="Bound">i</a><a id="17110" class="Symbol">)</a>
                   <a id="17131" class="Symbol">;</a> <a id="17133" class="Symbol">(</a><a id="17134" href="Cubical.HITs.SmashProduct.Base.html#16829" class="Bound">j</a> <a id="17136" class="Symbol">=</a> <a id="17138" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17140" class="Symbol">)</a> <a id="17142" class="Symbol">→</a> <a id="17144" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="17150" href="Cubical.HITs.SmashProduct.Base.html#16823" class="Bound">x</a> <a id="17152" href="Cubical.HITs.SmashProduct.Base.html#16825" class="Bound">y</a> <a id="17154" class="Symbol">(</a><a id="17155" href="Cubical.HITs.SmashProduct.Base.html#16827" class="Bound">i</a> <a id="17157" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17159" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17161" href="Cubical.HITs.SmashProduct.Base.html#16848" class="Bound">k</a><a id="17162" class="Symbol">)</a> <a id="17164" class="Symbol">})</a>
          <a id="17177" class="Symbol">(</a><a id="17178" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="17182" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="17186" class="Symbol">)</a>
          <a id="17198" href="Cubical.HITs.SmashProduct.Base.html#16831" class="Bound">k</a>

  <a id="17203" href="Cubical.HITs.SmashProduct.Base.html#17203" class="Function">gluem-fill</a> <a id="17214" class="Symbol">:</a> <a id="17216" class="Symbol">(</a><a id="17217" href="Cubical.HITs.SmashProduct.Base.html#17217" class="Bound">x</a> <a id="17219" class="Symbol">:</a> <a id="17221" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="17225" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="17226" class="Symbol">)</a> <a id="17228" class="Symbol">(</a><a id="17229" href="Cubical.HITs.SmashProduct.Base.html#17229" class="Bound">z</a> <a id="17231" class="Symbol">:</a> <a id="17233" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="17237" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="17238" class="Symbol">)</a> <a id="17240" class="Symbol">(</a><a id="17241" href="Cubical.HITs.SmashProduct.Base.html#17241" class="Bound">i</a> <a id="17243" href="Cubical.HITs.SmashProduct.Base.html#17243" class="Bound">j</a> <a id="17245" href="Cubical.HITs.SmashProduct.Base.html#17245" class="Bound">k</a> <a id="17247" class="Symbol">:</a> <a id="17249" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="17250" class="Symbol">)</a> <a id="17252" class="Symbol">→</a> <a id="17254" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="17260" href="Cubical.HITs.SmashProduct.Base.html#17203" class="Function">gluem-fill</a> <a id="17271" href="Cubical.HITs.SmashProduct.Base.html#17271" class="Bound">x</a> <a id="17273" href="Cubical.HITs.SmashProduct.Base.html#17273" class="Bound">z</a> <a id="17275" href="Cubical.HITs.SmashProduct.Base.html#17275" class="Bound">i</a> <a id="17277" href="Cubical.HITs.SmashProduct.Base.html#17277" class="Bound">j</a> <a id="17279" href="Cubical.HITs.SmashProduct.Base.html#17279" class="Bound">k</a> <a id="17281" class="Symbol">=</a>
    <a id="17287" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="17293" class="Symbol">(λ</a> <a id="17296" href="Cubical.HITs.SmashProduct.Base.html#17296" class="Bound">k</a> <a id="17298" class="Symbol">→</a> <a id="17300" class="Symbol">λ</a> <a id="17302" class="Symbol">{(</a><a id="17304" href="Cubical.HITs.SmashProduct.Base.html#17275" class="Bound">i</a> <a id="17306" class="Symbol">=</a> <a id="17308" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17310" class="Symbol">)</a> <a id="17312" class="Symbol">→</a> <a id="17314" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="17320" href="Cubical.HITs.SmashProduct.Base.html#17271" class="Bound">x</a> <a id="17322" href="Cubical.HITs.SmashProduct.Base.html#17273" class="Bound">z</a> <a id="17324" class="Symbol">(</a><a id="17325" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17327" href="Cubical.HITs.SmashProduct.Base.html#17296" class="Bound">k</a><a id="17328" class="Symbol">)</a>
                   <a id="17349" class="Symbol">;</a> <a id="17351" class="Symbol">(</a><a id="17352" href="Cubical.HITs.SmashProduct.Base.html#17275" class="Bound">i</a> <a id="17354" class="Symbol">=</a> <a id="17356" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17358" class="Symbol">)</a> <a id="17360" class="Symbol">→</a> <a id="17362" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="17386" class="Symbol">;</a> <a id="17388" class="Symbol">(</a><a id="17389" href="Cubical.HITs.SmashProduct.Base.html#17277" class="Bound">j</a> <a id="17391" class="Symbol">=</a> <a id="17393" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17395" class="Symbol">)</a> <a id="17397" class="Symbol">→</a> <a id="17399" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="17405" class="Symbol">(</a><a id="17406" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                  <a id="17457" class="Symbol">(λ</a> <a id="17460" href="Cubical.HITs.SmashProduct.Base.html#17460" class="Bound">i</a> <a id="17462" class="Symbol">→</a> <a id="17464" class="Symbol">(</a><a id="17465" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17469" class="Symbol">(</a><a id="17470" href="Cubical.HITs.SmashProduct.Base.html#17271" class="Bound">x</a> <a id="17472" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17474" class="Symbol">(</a><a id="17475" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17480" class="Symbol">(</a><a id="17481" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17485" href="Cubical.HITs.SmashProduct.Base.html#17273" class="Bound">z</a><a id="17486" class="Symbol">)</a> <a id="17488" class="Symbol">(</a><a id="17489" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17491" href="Cubical.HITs.SmashProduct.Base.html#17460" class="Bound">i</a><a id="17492" class="Symbol">)))))</a>
                                  <a id="17532" class="Symbol">(</a><a id="17533" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17537" class="Symbol">(</a><a id="17538" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17543" class="Symbol">(</a><a id="17544" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17548" href="Cubical.HITs.SmashProduct.Base.html#17271" class="Bound">x</a><a id="17549" class="Symbol">)))</a> <a id="17553" href="Cubical.HITs.SmashProduct.Base.html#17296" class="Bound">k</a> <a id="17555" href="Cubical.HITs.SmashProduct.Base.html#17275" class="Bound">i</a><a id="17556" class="Symbol">)</a>
                   <a id="17577" class="Symbol">;</a> <a id="17579" class="Symbol">(</a><a id="17580" href="Cubical.HITs.SmashProduct.Base.html#17277" class="Bound">j</a> <a id="17582" class="Symbol">=</a> <a id="17584" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17586" class="Symbol">)</a> <a id="17588" class="Symbol">→</a> <a id="17590" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="17596" href="Cubical.HITs.SmashProduct.Base.html#17271" class="Bound">x</a> <a id="17598" href="Cubical.HITs.SmashProduct.Base.html#17273" class="Bound">z</a> <a id="17600" class="Symbol">(</a><a id="17601" href="Cubical.HITs.SmashProduct.Base.html#17275" class="Bound">i</a> <a id="17603" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17605" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17607" href="Cubical.HITs.SmashProduct.Base.html#17296" class="Bound">k</a><a id="17608" class="Symbol">)})</a>
          <a id="17622" class="Symbol">(</a><a id="17623" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="17627" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="17631" class="Symbol">)</a>
          <a id="17643" href="Cubical.HITs.SmashProduct.Base.html#17279" class="Bound">k</a>

  <a id="17648" href="Cubical.HITs.SmashProduct.Base.html#17648" class="Function">gluel≡gluer₁</a> <a id="17661" class="Symbol">:</a> <a id="17663" class="Symbol">(</a><a id="17664" href="Cubical.HITs.SmashProduct.Base.html#17664" class="Bound">y</a> <a id="17666" class="Symbol">:</a> <a id="17668" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="17672" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="17673" class="Symbol">)</a> <a id="17675" class="Symbol">(</a><a id="17676" href="Cubical.HITs.SmashProduct.Base.html#17676" class="Bound">i</a> <a id="17678" href="Cubical.HITs.SmashProduct.Base.html#17678" class="Bound">j</a> <a id="17680" href="Cubical.HITs.SmashProduct.Base.html#17680" class="Bound">r</a> <a id="17682" href="Cubical.HITs.SmashProduct.Base.html#17682" class="Bound">k</a> <a id="17684" class="Symbol">:</a> <a id="17686" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="17687" class="Symbol">)</a> <a id="17689" class="Symbol">→</a> <a id="17691" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="17697" href="Cubical.HITs.SmashProduct.Base.html#17648" class="Function">gluel≡gluer₁</a> <a id="17710" href="Cubical.HITs.SmashProduct.Base.html#17710" class="Bound">y</a> <a id="17712" href="Cubical.HITs.SmashProduct.Base.html#17712" class="Bound">i</a> <a id="17714" href="Cubical.HITs.SmashProduct.Base.html#17714" class="Bound">j</a> <a id="17716" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a> <a id="17718" href="Cubical.HITs.SmashProduct.Base.html#17718" class="Bound">k</a> <a id="17720" class="Symbol">=</a>
    <a id="17726" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="17732" class="Symbol">(λ</a> <a id="17735" href="Cubical.HITs.SmashProduct.Base.html#17735" class="Bound">k</a> <a id="17737" class="Symbol">→</a> <a id="17739" class="Symbol">λ</a> <a id="17741" class="Symbol">{(</a><a id="17743" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a> <a id="17745" class="Symbol">=</a> <a id="17747" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17749" class="Symbol">)</a> <a id="17751" class="Symbol">→</a> <a id="17753" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                     <a id="17779" class="Symbol">;</a> <a id="17781" class="Symbol">(</a><a id="17782" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a> <a id="17784" class="Symbol">=</a> <a id="17786" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17788" class="Symbol">)</a> <a id="17790" class="Symbol">→</a> <a id="17792" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="17798" href="Cubical.HITs.SmashProduct.Base.html#17710" class="Bound">y</a> <a id="17800" class="Symbol">(</a><a id="17801" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17805" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="17806" class="Symbol">)</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Cubical.HITs.SmashProduct.Base.html#17712" class="Bound">i</a> <a id="17811" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17813" href="Cubical.HITs.SmashProduct.Base.html#17735" class="Bound">k</a><a id="17814" class="Symbol">)</a>
                     <a id="17837" class="Symbol">;</a> <a id="17839" class="Symbol">(</a><a id="17840" href="Cubical.HITs.SmashProduct.Base.html#17712" class="Bound">i</a> <a id="17842" class="Symbol">=</a> <a id="17844" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17846" class="Symbol">)</a> <a id="17848" class="Symbol">→</a> <a id="17850" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="17862" href="Cubical.HITs.SmashProduct.Base.html#17710" class="Bound">y</a> <a id="17864" href="Cubical.HITs.SmashProduct.Base.html#17714" class="Bound">j</a> <a id="17866" class="Symbol">(</a><a id="17867" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17869" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a><a id="17870" class="Symbol">)</a>
                     <a id="17893" class="Symbol">;</a> <a id="17895" class="Symbol">(</a><a id="17896" href="Cubical.HITs.SmashProduct.Base.html#17712" class="Bound">i</a> <a id="17898" class="Symbol">=</a> <a id="17900" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="17902" class="Symbol">)</a> <a id="17904" class="Symbol">→</a> <a id="17906" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="17912" href="Cubical.HITs.SmashProduct.Base.html#17710" class="Bound">y</a> <a id="17914" class="Symbol">(</a><a id="17915" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17919" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="17920" class="Symbol">)</a> <a id="17922" class="Symbol">(</a><a id="17923" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17925" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a> <a id="17927" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17929" href="Cubical.HITs.SmashProduct.Base.html#17735" class="Bound">k</a><a id="17930" class="Symbol">)</a>
                     <a id="17953" class="Symbol">;</a> <a id="17955" class="Symbol">(</a><a id="17956" href="Cubical.HITs.SmashProduct.Base.html#17714" class="Bound">j</a> <a id="17958" class="Symbol">=</a> <a id="17960" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="17962" class="Symbol">)</a> <a id="17964" class="Symbol">→</a> <a id="17966" href="Cubical.HITs.SmashProduct.Base.html#12578" class="Function">filler₁</a> <a id="17974" href="Cubical.HITs.SmashProduct.Base.html#17710" class="Bound">y</a> <a id="17976" class="Symbol">(</a><a id="17977" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17979" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a><a id="17980" class="Symbol">)</a> <a id="17982" href="Cubical.HITs.SmashProduct.Base.html#17712" class="Bound">i</a> <a id="17984" href="Cubical.HITs.SmashProduct.Base.html#17735" class="Bound">k</a>
                     <a id="18007" class="Symbol">;</a> <a id="18009" class="Symbol">(</a><a id="18010" href="Cubical.HITs.SmashProduct.Base.html#17714" class="Bound">j</a> <a id="18012" class="Symbol">=</a> <a id="18014" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18016" class="Symbol">)</a> <a id="18018" class="Symbol">→</a> <a id="18020" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="18026" href="Cubical.HITs.SmashProduct.Base.html#17710" class="Bound">y</a> <a id="18028" class="Symbol">(</a><a id="18029" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18033" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="18034" class="Symbol">)</a> <a id="18036" class="Symbol">((</a><a id="18038" href="Cubical.HITs.SmashProduct.Base.html#17712" class="Bound">i</a> <a id="18040" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18042" href="Cubical.HITs.SmashProduct.Base.html#17735" class="Bound">k</a><a id="18043" class="Symbol">)</a> <a id="18045" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18047" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18049" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a><a id="18050" class="Symbol">)})</a>
            <a id="18066" class="Symbol">(</a><a id="18067" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="18071" class="Symbol">(</a><a id="18072" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="18084" href="Cubical.HITs.SmashProduct.Base.html#17710" class="Bound">y</a> <a id="18086" class="Symbol">(</a><a id="18087" href="Cubical.HITs.SmashProduct.Base.html#17714" class="Bound">j</a> <a id="18089" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18091" href="Cubical.HITs.SmashProduct.Base.html#17712" class="Bound">i</a><a id="18092" class="Symbol">)</a> <a id="18094" class="Symbol">(</a><a id="18095" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18097" href="Cubical.HITs.SmashProduct.Base.html#17716" class="Bound">r</a><a id="18098" class="Symbol">)))</a>
           <a id="18113" href="Cubical.HITs.SmashProduct.Base.html#17718" class="Bound">k</a>


  <a id="18119" href="Cubical.HITs.SmashProduct.Base.html#18119" class="Function">gluem≡gluer₁</a> <a id="18132" class="Symbol">:</a> <a id="18134" class="Symbol">(</a><a id="18135" href="Cubical.HITs.SmashProduct.Base.html#18135" class="Bound">y</a> <a id="18137" class="Symbol">:</a> <a id="18139" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="18143" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="18144" class="Symbol">)</a> <a id="18146" class="Symbol">(</a><a id="18147" href="Cubical.HITs.SmashProduct.Base.html#18147" class="Bound">i</a> <a id="18149" href="Cubical.HITs.SmashProduct.Base.html#18149" class="Bound">j</a> <a id="18151" href="Cubical.HITs.SmashProduct.Base.html#18151" class="Bound">r</a> <a id="18153" href="Cubical.HITs.SmashProduct.Base.html#18153" class="Bound">k</a> <a id="18155" class="Symbol">:</a> <a id="18157" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="18158" class="Symbol">)</a> <a id="18160" class="Symbol">→</a> <a id="18162" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="18168" href="Cubical.HITs.SmashProduct.Base.html#18119" class="Function">gluem≡gluer₁</a> <a id="18181" href="Cubical.HITs.SmashProduct.Base.html#18181" class="Bound">z</a> <a id="18183" href="Cubical.HITs.SmashProduct.Base.html#18183" class="Bound">i</a> <a id="18185" href="Cubical.HITs.SmashProduct.Base.html#18185" class="Bound">j</a> <a id="18187" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a> <a id="18189" href="Cubical.HITs.SmashProduct.Base.html#18189" class="Bound">k</a> <a id="18191" class="Symbol">=</a>
    <a id="18197" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="18203" class="Symbol">(λ</a> <a id="18206" href="Cubical.HITs.SmashProduct.Base.html#18206" class="Bound">k</a> <a id="18208" class="Symbol">→</a> <a id="18210" class="Symbol">λ</a> <a id="18212" class="Symbol">{(</a><a id="18214" href="Cubical.HITs.SmashProduct.Base.html#18183" class="Bound">i</a> <a id="18216" class="Symbol">=</a> <a id="18218" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18220" class="Symbol">)</a> <a id="18222" class="Symbol">→</a> <a id="18224" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="18236" href="Cubical.HITs.SmashProduct.Base.html#18181" class="Bound">z</a> <a id="18238" href="Cubical.HITs.SmashProduct.Base.html#18185" class="Bound">j</a> <a id="18240" class="Symbol">(</a><a id="18241" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18243" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a><a id="18244" class="Symbol">)</a>
                   <a id="18265" class="Symbol">;</a> <a id="18267" class="Symbol">(</a><a id="18268" href="Cubical.HITs.SmashProduct.Base.html#18183" class="Bound">i</a> <a id="18270" class="Symbol">=</a> <a id="18272" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18274" class="Symbol">)</a> <a id="18276" class="Symbol">→</a> <a id="18278" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="18284" class="Symbol">(</a><a id="18285" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18289" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="18290" class="Symbol">)</a> <a id="18292" href="Cubical.HITs.SmashProduct.Base.html#18181" class="Bound">z</a> <a id="18294" class="Symbol">(</a><a id="18295" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18297" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a> <a id="18299" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18301" href="Cubical.HITs.SmashProduct.Base.html#18206" class="Bound">k</a><a id="18302" class="Symbol">)</a>
                   <a id="18323" class="Symbol">;</a> <a id="18325" class="Symbol">(</a><a id="18326" href="Cubical.HITs.SmashProduct.Base.html#18185" class="Bound">j</a> <a id="18328" class="Symbol">=</a> <a id="18330" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18332" class="Symbol">)</a> <a id="18334" class="Symbol">→</a> <a id="18336" href="Cubical.HITs.SmashProduct.Base.html#12876" class="Function">filler₂</a> <a id="18344" href="Cubical.HITs.SmashProduct.Base.html#18181" class="Bound">z</a> <a id="18346" class="Symbol">(</a><a id="18347" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18349" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a><a id="18350" class="Symbol">)</a> <a id="18352" href="Cubical.HITs.SmashProduct.Base.html#18183" class="Bound">i</a> <a id="18354" href="Cubical.HITs.SmashProduct.Base.html#18206" class="Bound">k</a>
                   <a id="18375" class="Symbol">;</a> <a id="18377" class="Symbol">(</a><a id="18378" href="Cubical.HITs.SmashProduct.Base.html#18185" class="Bound">j</a> <a id="18380" class="Symbol">=</a> <a id="18382" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18384" class="Symbol">)</a> <a id="18386" class="Symbol">→</a> <a id="18388" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="18394" class="Symbol">(</a><a id="18395" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18399" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="18400" class="Symbol">)</a> <a id="18402" href="Cubical.HITs.SmashProduct.Base.html#18181" class="Bound">z</a> <a id="18404" class="Symbol">(</a><a id="18405" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18407" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a> <a id="18409" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18411" class="Symbol">(</a><a id="18412" href="Cubical.HITs.SmashProduct.Base.html#18206" class="Bound">k</a> <a id="18414" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18416" href="Cubical.HITs.SmashProduct.Base.html#18183" class="Bound">i</a><a id="18417" class="Symbol">))</a>
                   <a id="18439" class="Symbol">;</a> <a id="18441" class="Symbol">(</a><a id="18442" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a> <a id="18444" class="Symbol">=</a> <a id="18446" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18448" class="Symbol">)</a> <a id="18450" class="Symbol">→</a> <a id="18452" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="18476" class="Symbol">;</a> <a id="18478" class="Symbol">(</a><a id="18479" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a> <a id="18481" class="Symbol">=</a> <a id="18483" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18485" class="Symbol">)</a> <a id="18487" class="Symbol">→</a> <a id="18489" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="18495" class="Symbol">(</a><a id="18496" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18500" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="18501" class="Symbol">)</a> <a id="18503" href="Cubical.HITs.SmashProduct.Base.html#18181" class="Bound">z</a> <a id="18505" class="Symbol">(</a><a id="18506" href="Cubical.HITs.SmashProduct.Base.html#18183" class="Bound">i</a> <a id="18508" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18510" href="Cubical.HITs.SmashProduct.Base.html#18206" class="Bound">k</a><a id="18511" class="Symbol">)})</a>
              <a id="18529" class="Symbol">(</a><a id="18530" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="18534" class="Symbol">(</a><a id="18535" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="18547" href="Cubical.HITs.SmashProduct.Base.html#18181" class="Bound">z</a> <a id="18549" class="Symbol">(</a><a id="18550" href="Cubical.HITs.SmashProduct.Base.html#18185" class="Bound">j</a> <a id="18552" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18554" href="Cubical.HITs.SmashProduct.Base.html#18183" class="Bound">i</a><a id="18555" class="Symbol">)</a> <a id="18557" class="Symbol">(</a><a id="18558" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18560" href="Cubical.HITs.SmashProduct.Base.html#18187" class="Bound">r</a><a id="18561" class="Symbol">)))</a>
              <a id="18579" href="Cubical.HITs.SmashProduct.Base.html#18189" class="Bound">k</a>

  <a id="18584" href="Cubical.HITs.SmashProduct.Base.html#18584" class="Function">gluel≡gluer₂</a> <a id="18597" class="Symbol">:</a> <a id="18599" class="Symbol">(</a><a id="18600" href="Cubical.HITs.SmashProduct.Base.html#18600" class="Bound">y</a> <a id="18602" class="Symbol">:</a> <a id="18604" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="18608" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="18609" class="Symbol">)</a> <a id="18611" class="Symbol">(</a><a id="18612" href="Cubical.HITs.SmashProduct.Base.html#18612" class="Bound">k</a> <a id="18614" href="Cubical.HITs.SmashProduct.Base.html#18614" class="Bound">i</a> <a id="18616" href="Cubical.HITs.SmashProduct.Base.html#18616" class="Bound">j</a> <a id="18618" href="Cubical.HITs.SmashProduct.Base.html#18618" class="Bound">r</a> <a id="18620" class="Symbol">:</a> <a id="18622" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="18623" class="Symbol">)</a> <a id="18625" class="Symbol">→</a> <a id="18627" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="18633" href="Cubical.HITs.SmashProduct.Base.html#18584" class="Function">gluel≡gluer₂</a> <a id="18646" href="Cubical.HITs.SmashProduct.Base.html#18646" class="Bound">y</a> <a id="18648" href="Cubical.HITs.SmashProduct.Base.html#18648" class="Bound">k</a> <a id="18650" href="Cubical.HITs.SmashProduct.Base.html#18650" class="Bound">i</a> <a id="18652" href="Cubical.HITs.SmashProduct.Base.html#18652" class="Bound">j</a> <a id="18654" href="Cubical.HITs.SmashProduct.Base.html#18654" class="Bound">r</a> <a id="18656" class="Symbol">=</a>
    <a id="18662" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="18668" class="Symbol">(λ</a> <a id="18671" href="Cubical.HITs.SmashProduct.Base.html#18671" class="Bound">r</a> <a id="18673" class="Symbol">→</a> <a id="18675" class="Symbol">λ</a> <a id="18677" class="Symbol">{(</a><a id="18679" href="Cubical.HITs.SmashProduct.Base.html#18650" class="Bound">i</a> <a id="18681" class="Symbol">=</a> <a id="18683" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18685" class="Symbol">)</a> <a id="18687" class="Symbol">→</a> <a id="18689" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="18701" href="Cubical.HITs.SmashProduct.Base.html#18646" class="Bound">y</a> <a id="18703" class="Symbol">(</a><a id="18704" href="Cubical.HITs.SmashProduct.Base.html#18648" class="Bound">k</a> <a id="18706" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18708" href="Cubical.HITs.SmashProduct.Base.html#18652" class="Bound">j</a><a id="18709" class="Symbol">)</a> <a id="18711" class="Symbol">(</a><a id="18712" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18714" href="Cubical.HITs.SmashProduct.Base.html#18671" class="Bound">r</a><a id="18715" class="Symbol">)</a>
                   <a id="18736" class="Symbol">;</a> <a id="18738" class="Symbol">(</a><a id="18739" href="Cubical.HITs.SmashProduct.Base.html#18650" class="Bound">i</a> <a id="18741" class="Symbol">=</a> <a id="18743" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18745" class="Symbol">)</a> <a id="18747" class="Symbol">→</a> <a id="18749" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="18773" class="Symbol">;</a> <a id="18775" class="Symbol">(</a><a id="18776" href="Cubical.HITs.SmashProduct.Base.html#18652" class="Bound">j</a> <a id="18778" class="Symbol">=</a> <a id="18780" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18782" class="Symbol">)</a> <a id="18784" class="Symbol">→</a> <a id="18786" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="18792" class="Symbol">(</a><a id="18793" href="Cubical.HITs.SmashProduct.Base.html#13179" class="Function">filler₃</a> <a id="18801" href="Cubical.HITs.SmashProduct.Base.html#18646" class="Bound">y</a> <a id="18803" href="Cubical.HITs.SmashProduct.Base.html#18648" class="Bound">k</a> <a id="18805" href="Cubical.HITs.SmashProduct.Base.html#18650" class="Bound">i</a> <a id="18807" href="Cubical.HITs.SmashProduct.Base.html#18671" class="Bound">r</a><a id="18808" class="Symbol">)</a>
                   <a id="18829" class="Symbol">;</a> <a id="18831" class="Symbol">(</a><a id="18832" href="Cubical.HITs.SmashProduct.Base.html#18652" class="Bound">j</a> <a id="18834" class="Symbol">=</a> <a id="18836" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18838" class="Symbol">)</a> <a id="18840" class="Symbol">→</a> <a id="18842" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="18854" href="Cubical.HITs.SmashProduct.Base.html#18646" class="Bound">y</a> <a id="18856" href="Cubical.HITs.SmashProduct.Base.html#18648" class="Bound">k</a> <a id="18858" class="Symbol">(</a><a id="18859" href="Cubical.HITs.SmashProduct.Base.html#18650" class="Bound">i</a> <a id="18861" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18863" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18865" href="Cubical.HITs.SmashProduct.Base.html#18671" class="Bound">r</a><a id="18866" class="Symbol">)</a>
                   <a id="18887" class="Symbol">;</a> <a id="18889" class="Symbol">(</a><a id="18890" href="Cubical.HITs.SmashProduct.Base.html#18648" class="Bound">k</a> <a id="18892" class="Symbol">=</a> <a id="18894" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="18896" class="Symbol">)</a> <a id="18898" class="Symbol">→</a> <a id="18900" href="Cubical.HITs.SmashProduct.Base.html#16755" class="Function">gluel-fill</a> <a id="18911" class="Symbol">(</a><a id="18912" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="18915" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="18916" class="Symbol">)</a> <a id="18918" href="Cubical.HITs.SmashProduct.Base.html#18646" class="Bound">y</a> <a id="18920" href="Cubical.HITs.SmashProduct.Base.html#18650" class="Bound">i</a> <a id="18922" href="Cubical.HITs.SmashProduct.Base.html#18652" class="Bound">j</a> <a id="18924" href="Cubical.HITs.SmashProduct.Base.html#18671" class="Bound">r</a>
                   <a id="18945" class="Symbol">;</a> <a id="18947" class="Symbol">(</a><a id="18948" href="Cubical.HITs.SmashProduct.Base.html#18648" class="Bound">k</a> <a id="18950" class="Symbol">=</a> <a id="18952" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18954" class="Symbol">)</a> <a id="18956" class="Symbol">→</a> <a id="18958" href="Cubical.HITs.SmashProduct.Base.html#17648" class="Function">gluel≡gluer₁</a> <a id="18971" href="Cubical.HITs.SmashProduct.Base.html#18646" class="Bound">y</a> <a id="18973" href="Cubical.HITs.SmashProduct.Base.html#18650" class="Bound">i</a> <a id="18975" href="Cubical.HITs.SmashProduct.Base.html#18652" class="Bound">j</a> <a id="18977" href="Cubical.HITs.SmashProduct.Base.html#18671" class="Bound">r</a> <a id="18979" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="18981" class="Symbol">})</a>
           <a id="18995" class="Symbol">(</a><a id="18996" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="19000" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="19004" class="Symbol">)</a>
           <a id="19017" href="Cubical.HITs.SmashProduct.Base.html#18654" class="Bound">r</a>

  <a id="19022" href="Cubical.HITs.SmashProduct.Base.html#19022" class="Function">gluem≡gluer₂</a> <a id="19035" class="Symbol">:</a> <a id="19037" class="Symbol">(</a><a id="19038" href="Cubical.HITs.SmashProduct.Base.html#19038" class="Bound">y</a> <a id="19040" class="Symbol">:</a> <a id="19042" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="19046" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="19047" class="Symbol">)</a> <a id="19049" class="Symbol">(</a><a id="19050" href="Cubical.HITs.SmashProduct.Base.html#19050" class="Bound">k</a> <a id="19052" href="Cubical.HITs.SmashProduct.Base.html#19052" class="Bound">i</a> <a id="19054" href="Cubical.HITs.SmashProduct.Base.html#19054" class="Bound">j</a> <a id="19056" href="Cubical.HITs.SmashProduct.Base.html#19056" class="Bound">r</a> <a id="19058" class="Symbol">:</a> <a id="19060" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="19061" class="Symbol">)</a> <a id="19063" class="Symbol">→</a> <a id="19065" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="19071" href="Cubical.HITs.SmashProduct.Base.html#19022" class="Function">gluem≡gluer₂</a> <a id="19084" href="Cubical.HITs.SmashProduct.Base.html#19084" class="Bound">y</a> <a id="19086" href="Cubical.HITs.SmashProduct.Base.html#19086" class="Bound">k</a> <a id="19088" href="Cubical.HITs.SmashProduct.Base.html#19088" class="Bound">i</a> <a id="19090" href="Cubical.HITs.SmashProduct.Base.html#19090" class="Bound">j</a> <a id="19092" href="Cubical.HITs.SmashProduct.Base.html#19092" class="Bound">r</a> <a id="19094" class="Symbol">=</a>
    <a id="19100" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="19106" class="Symbol">(λ</a> <a id="19109" href="Cubical.HITs.SmashProduct.Base.html#19109" class="Bound">r</a> <a id="19111" class="Symbol">→</a> <a id="19113" class="Symbol">λ</a> <a id="19115" class="Symbol">{(</a><a id="19117" href="Cubical.HITs.SmashProduct.Base.html#19088" class="Bound">i</a> <a id="19119" class="Symbol">=</a> <a id="19121" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19123" class="Symbol">)</a> <a id="19125" class="Symbol">→</a> <a id="19127" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="19139" href="Cubical.HITs.SmashProduct.Base.html#19084" class="Bound">y</a> <a id="19141" class="Symbol">(</a><a id="19142" href="Cubical.HITs.SmashProduct.Base.html#19086" class="Bound">k</a> <a id="19144" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="19146" href="Cubical.HITs.SmashProduct.Base.html#19090" class="Bound">j</a><a id="19147" class="Symbol">)</a> <a id="19149" class="Symbol">(</a><a id="19150" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19152" href="Cubical.HITs.SmashProduct.Base.html#19109" class="Bound">r</a><a id="19153" class="Symbol">)</a>
                   <a id="19174" class="Symbol">;</a> <a id="19176" class="Symbol">(</a><a id="19177" href="Cubical.HITs.SmashProduct.Base.html#19088" class="Bound">i</a> <a id="19179" class="Symbol">=</a> <a id="19181" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19183" class="Symbol">)</a> <a id="19185" class="Symbol">→</a> <a id="19187" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="19211" class="Symbol">;</a> <a id="19213" class="Symbol">(</a><a id="19214" href="Cubical.HITs.SmashProduct.Base.html#19090" class="Bound">j</a> <a id="19216" class="Symbol">=</a> <a id="19218" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19220" class="Symbol">)</a> <a id="19222" class="Symbol">→</a> <a id="19224" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="19230" class="Symbol">(</a><a id="19231" href="Cubical.HITs.SmashProduct.Base.html#13657" class="Function">filler₄</a> <a id="19239" href="Cubical.HITs.SmashProduct.Base.html#19084" class="Bound">y</a> <a id="19241" href="Cubical.HITs.SmashProduct.Base.html#19086" class="Bound">k</a> <a id="19243" href="Cubical.HITs.SmashProduct.Base.html#19088" class="Bound">i</a> <a id="19245" href="Cubical.HITs.SmashProduct.Base.html#19109" class="Bound">r</a><a id="19246" class="Symbol">)</a>
                   <a id="19267" class="Symbol">;</a> <a id="19269" class="Symbol">(</a><a id="19270" href="Cubical.HITs.SmashProduct.Base.html#19090" class="Bound">j</a> <a id="19272" class="Symbol">=</a> <a id="19274" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19276" class="Symbol">)</a> <a id="19278" class="Symbol">→</a> <a id="19280" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="19292" href="Cubical.HITs.SmashProduct.Base.html#19084" class="Bound">y</a> <a id="19294" href="Cubical.HITs.SmashProduct.Base.html#19086" class="Bound">k</a> <a id="19296" class="Symbol">(</a><a id="19297" href="Cubical.HITs.SmashProduct.Base.html#19088" class="Bound">i</a> <a id="19299" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="19301" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19303" href="Cubical.HITs.SmashProduct.Base.html#19109" class="Bound">r</a><a id="19304" class="Symbol">)</a>
                   <a id="19325" class="Symbol">;</a> <a id="19327" class="Symbol">(</a><a id="19328" href="Cubical.HITs.SmashProduct.Base.html#19086" class="Bound">k</a> <a id="19330" class="Symbol">=</a> <a id="19332" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19334" class="Symbol">)</a> <a id="19336" class="Symbol">→</a> <a id="19338" href="Cubical.HITs.SmashProduct.Base.html#17203" class="Function">gluem-fill</a> <a id="19349" class="Symbol">(</a><a id="19350" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19353" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="19354" class="Symbol">)</a> <a id="19356" href="Cubical.HITs.SmashProduct.Base.html#19084" class="Bound">y</a> <a id="19358" href="Cubical.HITs.SmashProduct.Base.html#19088" class="Bound">i</a> <a id="19360" href="Cubical.HITs.SmashProduct.Base.html#19090" class="Bound">j</a> <a id="19362" href="Cubical.HITs.SmashProduct.Base.html#19109" class="Bound">r</a>
                   <a id="19383" class="Symbol">;</a> <a id="19385" class="Symbol">(</a><a id="19386" href="Cubical.HITs.SmashProduct.Base.html#19086" class="Bound">k</a> <a id="19388" class="Symbol">=</a> <a id="19390" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19392" class="Symbol">)</a> <a id="19394" class="Symbol">→</a> <a id="19396" href="Cubical.HITs.SmashProduct.Base.html#18119" class="Function">gluem≡gluer₁</a> <a id="19409" href="Cubical.HITs.SmashProduct.Base.html#19084" class="Bound">y</a> <a id="19411" href="Cubical.HITs.SmashProduct.Base.html#19088" class="Bound">i</a> <a id="19413" href="Cubical.HITs.SmashProduct.Base.html#19090" class="Bound">j</a> <a id="19415" href="Cubical.HITs.SmashProduct.Base.html#19109" class="Bound">r</a> <a id="19417" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19419" class="Symbol">})</a>
           <a id="19433" class="Symbol">(</a><a id="19434" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="19438" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="19442" class="Symbol">)</a>
           <a id="19455" href="Cubical.HITs.SmashProduct.Base.html#19092" class="Bound">r</a>

  <a id="19460" href="Cubical.HITs.SmashProduct.Base.html#19460" class="Function">gluel≡gluem-fill</a> <a id="19477" class="Symbol">:</a> <a id="19479" class="Symbol">(</a><a id="19480" href="Cubical.HITs.SmashProduct.Base.html#19480" class="Bound">a</a> <a id="19482" class="Symbol">:</a> <a id="19484" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="19488" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="19489" class="Symbol">)</a> <a id="19491" class="Symbol">(</a><a id="19492" href="Cubical.HITs.SmashProduct.Base.html#19492" class="Bound">i</a> <a id="19494" href="Cubical.HITs.SmashProduct.Base.html#19494" class="Bound">j</a> <a id="19496" href="Cubical.HITs.SmashProduct.Base.html#19496" class="Bound">k</a> <a id="19498" href="Cubical.HITs.SmashProduct.Base.html#19498" class="Bound">r</a> <a id="19500" class="Symbol">:</a> <a id="19502" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="19503" class="Symbol">)</a> <a id="19505" class="Symbol">→</a> <a id="19507" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="19513" href="Cubical.HITs.SmashProduct.Base.html#19460" class="Function">gluel≡gluem-fill</a> <a id="19530" href="Cubical.HITs.SmashProduct.Base.html#19530" class="Bound">a</a> <a id="19532" href="Cubical.HITs.SmashProduct.Base.html#19532" class="Bound">i</a> <a id="19534" href="Cubical.HITs.SmashProduct.Base.html#19534" class="Bound">j</a> <a id="19536" href="Cubical.HITs.SmashProduct.Base.html#19536" class="Bound">k</a> <a id="19538" href="Cubical.HITs.SmashProduct.Base.html#19538" class="Bound">r</a> <a id="19540" class="Symbol">=</a>
    <a id="19546" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="19552" class="Symbol">(λ</a> <a id="19555" href="Cubical.HITs.SmashProduct.Base.html#19555" class="Bound">r</a> <a id="19557" class="Symbol">→</a> <a id="19559" class="Symbol">λ</a> <a id="19561" class="Symbol">{(</a><a id="19563" href="Cubical.HITs.SmashProduct.Base.html#19532" class="Bound">i</a> <a id="19565" class="Symbol">=</a> <a id="19567" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19569" class="Symbol">)</a> <a id="19571" class="Symbol">→</a> <a id="19573" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="19585" href="Cubical.HITs.SmashProduct.Base.html#19530" class="Bound">a</a> <a id="19587" href="Cubical.HITs.SmashProduct.Base.html#19536" class="Bound">k</a> <a id="19589" class="Symbol">(</a><a id="19590" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19592" href="Cubical.HITs.SmashProduct.Base.html#19555" class="Bound">r</a><a id="19593" class="Symbol">)</a>
                   <a id="19614" class="Symbol">;</a> <a id="19616" class="Symbol">(</a><a id="19617" href="Cubical.HITs.SmashProduct.Base.html#19532" class="Bound">i</a> <a id="19619" class="Symbol">=</a> <a id="19621" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19623" class="Symbol">)</a> <a id="19625" class="Symbol">→</a> <a id="19627" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="19651" class="Symbol">;</a> <a id="19653" class="Symbol">(</a><a id="19654" href="Cubical.HITs.SmashProduct.Base.html#19534" class="Bound">j</a> <a id="19656" class="Symbol">=</a> <a id="19658" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19660" class="Symbol">)</a> <a id="19662" class="Symbol">→</a> <a id="19664" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="19670" class="Symbol">(</a><a id="19671" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                      <a id="19710" class="Symbol">(λ</a> <a id="19713" href="Cubical.HITs.SmashProduct.Base.html#19713" class="Bound">i</a> <a id="19715" class="Symbol">→</a> <a id="19717" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19721" class="Symbol">(</a><a id="19722" href="Cubical.HITs.SmashProduct.Base.html#19530" class="Bound">a</a> <a id="19724" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19726" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19731" class="Symbol">(</a><a id="19732" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19737" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="19740" href="Cubical.HITs.SmashProduct.Base.html#19536" class="Bound">k</a><a id="19741" class="Symbol">)</a> <a id="19743" class="Symbol">(</a><a id="19744" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19746" href="Cubical.HITs.SmashProduct.Base.html#19713" class="Bound">i</a><a id="19747" class="Symbol">)))</a> <a id="19751" class="Symbol">(</a><a id="19752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19756" class="Symbol">(</a><a id="19757" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19762" class="Symbol">(</a><a id="19763" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19767" href="Cubical.HITs.SmashProduct.Base.html#19530" class="Bound">a</a><a id="19768" class="Symbol">)))</a> <a id="19772" href="Cubical.HITs.SmashProduct.Base.html#19555" class="Bound">r</a> <a id="19774" href="Cubical.HITs.SmashProduct.Base.html#19532" class="Bound">i</a><a id="19775" class="Symbol">)</a>
                   <a id="19796" class="Symbol">;</a> <a id="19798" class="Symbol">(</a><a id="19799" href="Cubical.HITs.SmashProduct.Base.html#19534" class="Bound">j</a> <a id="19801" class="Symbol">=</a> <a id="19803" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19805" class="Symbol">)</a> <a id="19807" class="Symbol">→</a> <a id="19809" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="19821" href="Cubical.HITs.SmashProduct.Base.html#19530" class="Bound">a</a> <a id="19823" href="Cubical.HITs.SmashProduct.Base.html#19536" class="Bound">k</a> <a id="19825" class="Symbol">(</a><a id="19826" href="Cubical.HITs.SmashProduct.Base.html#19532" class="Bound">i</a> <a id="19828" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="19830" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19832" href="Cubical.HITs.SmashProduct.Base.html#19555" class="Bound">r</a><a id="19833" class="Symbol">)</a>
                   <a id="19854" class="Symbol">;</a> <a id="19856" class="Symbol">(</a><a id="19857" href="Cubical.HITs.SmashProduct.Base.html#19536" class="Bound">k</a> <a id="19859" class="Symbol">=</a> <a id="19861" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19863" class="Symbol">)</a> <a id="19865" class="Symbol">→</a> <a id="19867" href="Cubical.HITs.SmashProduct.Base.html#16755" class="Function">gluel-fill</a> <a id="19878" href="Cubical.HITs.SmashProduct.Base.html#19530" class="Bound">a</a> <a id="19880" class="Symbol">(</a><a id="19881" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19884" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="19885" class="Symbol">)</a> <a id="19887" href="Cubical.HITs.SmashProduct.Base.html#19532" class="Bound">i</a> <a id="19889" href="Cubical.HITs.SmashProduct.Base.html#19534" class="Bound">j</a> <a id="19891" href="Cubical.HITs.SmashProduct.Base.html#19555" class="Bound">r</a>
                   <a id="19912" class="Symbol">;</a> <a id="19914" class="Symbol">(</a><a id="19915" href="Cubical.HITs.SmashProduct.Base.html#19536" class="Bound">k</a> <a id="19917" class="Symbol">=</a> <a id="19919" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="19921" class="Symbol">)</a> <a id="19923" class="Symbol">→</a> <a id="19925" href="Cubical.HITs.SmashProduct.Base.html#17203" class="Function">gluem-fill</a> <a id="19936" href="Cubical.HITs.SmashProduct.Base.html#19530" class="Bound">a</a> <a id="19938" class="Symbol">(</a><a id="19939" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19942" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="19943" class="Symbol">)</a> <a id="19945" href="Cubical.HITs.SmashProduct.Base.html#19532" class="Bound">i</a> <a id="19947" href="Cubical.HITs.SmashProduct.Base.html#19534" class="Bound">j</a> <a id="19949" href="Cubical.HITs.SmashProduct.Base.html#19555" class="Bound">r</a><a id="19950" class="Symbol">})</a>
           <a id="19964" class="Symbol">(</a><a id="19965" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="19969" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="19973" class="Symbol">)</a>
           <a id="19986" href="Cubical.HITs.SmashProduct.Base.html#19538" class="Bound">r</a>

  <a id="19991" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20001" class="Symbol">:</a> <a id="20003" class="Symbol">(</a><a id="20004" href="Cubical.HITs.SmashProduct.Base.html#20004" class="Bound">x</a> <a id="20006" class="Symbol">:</a> <a id="20008" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a><a id="20011" class="Symbol">)</a> <a id="20013" class="Symbol">→</a> <a id="20015" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="20021" class="Symbol">(</a><a id="20022" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="20028" href="Cubical.HITs.SmashProduct.Base.html#20004" class="Bound">x</a><a id="20029" class="Symbol">)</a> <a id="20031" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20033" href="Cubical.HITs.SmashProduct.Base.html#20004" class="Bound">x</a>
  <a id="20037" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20047" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a> <a id="20052" class="Symbol">=</a> <a id="20054" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20061" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20071" class="Symbol">(</a><a id="20072" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="20077" href="Cubical.HITs.SmashProduct.Base.html#20077" class="Bound">x</a> <a id="20079" href="Cubical.HITs.SmashProduct.Base.html#20079" class="Bound">x₁</a> <a id="20082" href="Cubical.HITs.SmashProduct.Base.html#20082" class="Bound">x₂</a><a id="20084" class="Symbol">)</a> <a id="20086" class="Symbol">=</a> <a id="20088" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20095" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20105" class="Symbol">(</a><a id="20106" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="20112" href="Cubical.HITs.SmashProduct.Base.html#20112" class="Bound">x</a> <a id="20114" href="Cubical.HITs.SmashProduct.Base.html#20114" class="Bound">y</a> <a id="20116" href="Cubical.HITs.SmashProduct.Base.html#20116" class="Bound">i</a><a id="20117" class="Symbol">)</a> <a id="20119" href="Cubical.HITs.SmashProduct.Base.html#20119" class="Bound">j</a> <a id="20121" class="Symbol">=</a> <a id="20123" href="Cubical.HITs.SmashProduct.Base.html#16755" class="Function">gluel-fill</a> <a id="20134" href="Cubical.HITs.SmashProduct.Base.html#20112" class="Bound">x</a> <a id="20136" href="Cubical.HITs.SmashProduct.Base.html#20114" class="Bound">y</a> <a id="20138" href="Cubical.HITs.SmashProduct.Base.html#20116" class="Bound">i</a> <a id="20140" href="Cubical.HITs.SmashProduct.Base.html#20119" class="Bound">j</a> <a id="20142" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="20147" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20157" class="Symbol">(</a><a id="20158" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="20164" href="Cubical.HITs.SmashProduct.Base.html#20164" class="Bound">x</a> <a id="20166" href="Cubical.HITs.SmashProduct.Base.html#20166" class="Bound">z</a> <a id="20168" href="Cubical.HITs.SmashProduct.Base.html#20168" class="Bound">i</a><a id="20169" class="Symbol">)</a> <a id="20171" href="Cubical.HITs.SmashProduct.Base.html#20171" class="Bound">j</a> <a id="20173" class="Symbol">=</a> <a id="20175" href="Cubical.HITs.SmashProduct.Base.html#17203" class="Function">gluem-fill</a> <a id="20186" href="Cubical.HITs.SmashProduct.Base.html#20164" class="Bound">x</a> <a id="20188" href="Cubical.HITs.SmashProduct.Base.html#20166" class="Bound">z</a> <a id="20190" href="Cubical.HITs.SmashProduct.Base.html#20168" class="Bound">i</a> <a id="20192" href="Cubical.HITs.SmashProduct.Base.html#20171" class="Bound">j</a> <a id="20194" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="20199" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20209" class="Symbol">(</a><a id="20210" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="20216" href="Cubical.HITs.SmashProduct.Base.html#20216" class="Bound">y</a> <a id="20218" href="Cubical.HITs.SmashProduct.Base.html#20218" class="Bound">z</a> <a id="20220" href="Cubical.HITs.SmashProduct.Base.html#20220" class="Bound">i</a><a id="20221" class="Symbol">)</a> <a id="20223" class="Symbol">=</a> <a id="20225" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20232" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20242" class="Symbol">(</a><a id="20243" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="20255" href="Cubical.HITs.SmashProduct.Base.html#20255" class="Bound">a</a> <a id="20257" href="Cubical.HITs.SmashProduct.Base.html#20257" class="Bound">k</a> <a id="20259" href="Cubical.HITs.SmashProduct.Base.html#20259" class="Bound">i</a><a id="20260" class="Symbol">)</a> <a id="20262" href="Cubical.HITs.SmashProduct.Base.html#20262" class="Bound">j</a> <a id="20264" class="Symbol">=</a> <a id="20266" href="Cubical.HITs.SmashProduct.Base.html#19460" class="Function">gluel≡gluem-fill</a> <a id="20283" href="Cubical.HITs.SmashProduct.Base.html#20255" class="Bound">a</a> <a id="20285" href="Cubical.HITs.SmashProduct.Base.html#20259" class="Bound">i</a> <a id="20287" href="Cubical.HITs.SmashProduct.Base.html#20262" class="Bound">j</a> <a id="20289" href="Cubical.HITs.SmashProduct.Base.html#20257" class="Bound">k</a> <a id="20291" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="20296" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20306" class="Symbol">(</a><a id="20307" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="20319" href="Cubical.HITs.SmashProduct.Base.html#20319" class="Bound">y</a> <a id="20321" href="Cubical.HITs.SmashProduct.Base.html#20321" class="Bound">k</a> <a id="20323" href="Cubical.HITs.SmashProduct.Base.html#20323" class="Bound">i</a><a id="20324" class="Symbol">)</a> <a id="20326" href="Cubical.HITs.SmashProduct.Base.html#20326" class="Bound">j</a> <a id="20328" class="Symbol">=</a> <a id="20330" href="Cubical.HITs.SmashProduct.Base.html#18584" class="Function">gluel≡gluer₂</a> <a id="20343" href="Cubical.HITs.SmashProduct.Base.html#20319" class="Bound">y</a> <a id="20345" href="Cubical.HITs.SmashProduct.Base.html#20321" class="Bound">k</a> <a id="20347" href="Cubical.HITs.SmashProduct.Base.html#20323" class="Bound">i</a> <a id="20349" href="Cubical.HITs.SmashProduct.Base.html#20326" class="Bound">j</a> <a id="20351" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="20356" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20366" class="Symbol">(</a><a id="20367" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="20379" href="Cubical.HITs.SmashProduct.Base.html#20379" class="Bound">z</a> <a id="20381" href="Cubical.HITs.SmashProduct.Base.html#20381" class="Bound">k</a> <a id="20383" href="Cubical.HITs.SmashProduct.Base.html#20383" class="Bound">i</a><a id="20384" class="Symbol">)</a> <a id="20386" href="Cubical.HITs.SmashProduct.Base.html#20386" class="Bound">j</a> <a id="20388" class="Symbol">=</a> <a id="20390" href="Cubical.HITs.SmashProduct.Base.html#19022" class="Function">gluem≡gluer₂</a> <a id="20403" href="Cubical.HITs.SmashProduct.Base.html#20379" class="Bound">z</a> <a id="20405" href="Cubical.HITs.SmashProduct.Base.html#20381" class="Bound">k</a> <a id="20407" href="Cubical.HITs.SmashProduct.Base.html#20383" class="Bound">i</a> <a id="20409" href="Cubical.HITs.SmashProduct.Base.html#20386" class="Bound">j</a> <a id="20411" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="20416" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a> <a id="20426" class="Symbol">(</a><a id="20427" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="20431" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20433" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20435" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a><a id="20436" class="Symbol">)</a> <a id="20438" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a> <a id="20440" class="Symbol">=</a>
    <a id="20446" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="20452" class="Symbol">(λ</a> <a id="20455" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a> <a id="20457" class="Symbol">→</a> <a id="20459" class="Symbol">λ</a> <a id="20461" class="Symbol">{(</a><a id="20463" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20465" class="Symbol">=</a> <a id="20467" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20469" class="Symbol">)</a> <a id="20471" class="Symbol">→</a> <a id="20473" href="Cubical.HITs.SmashProduct.Base.html#18584" class="Function">gluel≡gluer₂</a> <a id="20486" class="Symbol">(</a><a id="20487" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20491" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="20492" class="Symbol">)</a> <a id="20494" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20496" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20498" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a> <a id="20500" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a>
                   <a id="20521" class="Symbol">;</a> <a id="20523" class="Symbol">(</a><a id="20524" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20526" class="Symbol">=</a> <a id="20528" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20530" class="Symbol">)</a> <a id="20532" class="Symbol">→</a> <a id="20534" href="Cubical.HITs.SmashProduct.Base.html#19022" class="Function">gluem≡gluer₂</a> <a id="20547" class="Symbol">(</a><a id="20548" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="20551" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="20552" class="Symbol">)</a> <a id="20554" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20556" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20558" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a> <a id="20560" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a>
                   <a id="20581" class="Symbol">;</a> <a id="20583" class="Symbol">(</a><a id="20584" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20586" class="Symbol">=</a> <a id="20588" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20590" class="Symbol">)</a> <a id="20592" class="Symbol">→</a> <a id="20594" href="Cubical.HITs.SmashProduct.Base.html#19460" class="Function">gluel≡gluem-fill</a> <a id="20611" class="Symbol">(</a><a id="20612" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="20615" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="20616" class="Symbol">)</a> <a id="20618" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20620" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a> <a id="20622" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20624" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a>
                   <a id="20645" class="Symbol">;</a> <a id="20647" class="Symbol">(</a><a id="20648" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20650" class="Symbol">=</a> <a id="20652" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20654" class="Symbol">)</a> <a id="20656" class="Symbol">→</a> <a id="20658" href="Cubical.HITs.SmashProduct.Base.html#20904" class="Function">coh-lem</a> <a id="20666" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a> <a id="20668" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20670" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20672" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a>
                   <a id="20693" class="Symbol">;</a> <a id="20695" class="Symbol">(</a><a id="20696" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20698" class="Symbol">=</a> <a id="20700" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20702" class="Symbol">)</a> <a id="20704" class="Symbol">→</a> <a id="20706" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="20710" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20712" class="Symbol">(</a><a id="20713" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20715" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="20717" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a><a id="20718" class="Symbol">)</a> <a id="20720" class="Symbol">(</a><a id="20721" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20723" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a><a id="20724" class="Symbol">)</a>
                   <a id="20745" class="Symbol">;</a> <a id="20747" class="Symbol">(</a><a id="20748" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20750" class="Symbol">=</a> <a id="20752" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20754" class="Symbol">)</a> <a id="20756" class="Symbol">→</a> <a id="20758" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                   <a id="20782" class="Symbol">;</a> <a id="20784" class="Symbol">(</a><a id="20785" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a> <a id="20787" class="Symbol">=</a> <a id="20789" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20791" class="Symbol">)</a> <a id="20793" class="Symbol">→</a> <a id="20795" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="20801" class="Symbol">(</a><a id="20802" href="Cubical.HITs.SmashProduct.Base.html#14882" class="Function">coh-filler₂</a> <a id="20814" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20816" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20818" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20820" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a><a id="20821" class="Symbol">)</a>
                   <a id="20842" class="Symbol">;</a> <a id="20844" class="Symbol">(</a><a id="20845" href="Cubical.HITs.SmashProduct.Base.html#20438" class="Bound">r</a> <a id="20847" class="Symbol">=</a> <a id="20849" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20851" class="Symbol">)</a> <a id="20853" class="Symbol">→</a> <a id="20855" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="20859" href="Cubical.HITs.SmashProduct.Base.html#20431" class="Bound">i</a> <a id="20861" href="Cubical.HITs.SmashProduct.Base.html#20433" class="Bound">j</a> <a id="20863" class="Symbol">(</a><a id="20864" href="Cubical.HITs.SmashProduct.Base.html#20435" class="Bound">k</a> <a id="20866" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="20868" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20870" href="Cubical.HITs.SmashProduct.Base.html#20455" class="Bound">l</a><a id="20871" class="Symbol">)})</a>
          <a id="20885" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
    <a id="20894" class="Keyword">where</a>
    <a id="20904" href="Cubical.HITs.SmashProduct.Base.html#20904" class="Function">coh-lem</a> <a id="20912" class="Symbol">:</a> <a id="20914" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a>
         <a id="20929" class="Symbol">(λ</a> <a id="20932" href="Cubical.HITs.SmashProduct.Base.html#20932" class="Bound">l</a> <a id="20934" class="Symbol">→</a> <a id="20936" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="20941" class="Symbol">(λ</a> <a id="20944" href="Cubical.HITs.SmashProduct.Base.html#20944" class="Bound">k</a> <a id="20946" href="Cubical.HITs.SmashProduct.Base.html#20946" class="Bound">r</a> <a id="20948" class="Symbol">→</a> <a id="20950" href="Cubical.HITs.SmashProduct.Base.html#18584" class="Function">gluel≡gluer₂</a> <a id="20963" class="Symbol">(</a><a id="20964" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20968" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="20969" class="Symbol">)</a> <a id="20971" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="20974" href="Cubical.HITs.SmashProduct.Base.html#20944" class="Bound">k</a> <a id="20976" href="Cubical.HITs.SmashProduct.Base.html#20946" class="Bound">r</a> <a id="20978" href="Cubical.HITs.SmashProduct.Base.html#20932" class="Bound">l</a><a id="20979" class="Symbol">)</a>
                      <a id="21003" class="Symbol">(λ</a> <a id="21006" href="Cubical.HITs.SmashProduct.Base.html#21006" class="Bound">k</a> <a id="21008" href="Cubical.HITs.SmashProduct.Base.html#21008" class="Bound">r</a> <a id="21010" class="Symbol">→</a> <a id="21012" href="Cubical.HITs.SmashProduct.Base.html#19022" class="Function">gluem≡gluer₂</a> <a id="21025" class="Symbol">(</a><a id="21026" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="21029" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21030" class="Symbol">)</a> <a id="21032" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="21035" href="Cubical.HITs.SmashProduct.Base.html#21006" class="Bound">k</a> <a id="21037" href="Cubical.HITs.SmashProduct.Base.html#21008" class="Bound">r</a> <a id="21039" href="Cubical.HITs.SmashProduct.Base.html#20932" class="Bound">l</a><a id="21040" class="Symbol">)</a>
                      <a id="21064" class="Symbol">(λ</a> <a id="21067" href="Cubical.HITs.SmashProduct.Base.html#21067" class="Bound">i</a> <a id="21069" href="Cubical.HITs.SmashProduct.Base.html#21069" class="Bound">r</a> <a id="21071" class="Symbol">→</a> <a id="21073" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="21077" href="Cubical.HITs.SmashProduct.Base.html#21067" class="Bound">i</a> <a id="21079" href="Cubical.HITs.SmashProduct.Base.html#21069" class="Bound">r</a> <a id="21081" class="Symbol">(</a><a id="21082" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21084" href="Cubical.HITs.SmashProduct.Base.html#20932" class="Bound">l</a><a id="21085" class="Symbol">))</a>
                      <a id="21110" class="Symbol">(λ</a> <a id="21113" href="Cubical.HITs.SmashProduct.Base.html#21113" class="Bound">i</a> <a id="21115" href="Cubical.HITs.SmashProduct.Base.html#21115" class="Bound">r</a> <a id="21117" class="Symbol">→</a> <a id="21119" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="21123" class="Symbol">)</a>
                      <a id="21147" class="Symbol">(λ</a> <a id="21150" href="Cubical.HITs.SmashProduct.Base.html#21150" class="Bound">i</a> <a id="21152" href="Cubical.HITs.SmashProduct.Base.html#21152" class="Bound">k</a> <a id="21154" class="Symbol">→</a> <a id="21156" href="Cubical.HITs.SmashProduct.Base.html#14460" class="Function">coh-filler</a> <a id="21167" href="Cubical.HITs.SmashProduct.Base.html#21150" class="Bound">i</a> <a id="21169" class="Symbol">(</a><a id="21170" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21172" href="Cubical.HITs.SmashProduct.Base.html#20932" class="Bound">l</a><a id="21173" class="Symbol">)</a> <a id="21175" href="Cubical.HITs.SmashProduct.Base.html#21152" class="Bound">k</a> <a id="21177" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21179" class="Symbol">)</a>
                      <a id="21203" class="Symbol">λ</a> <a id="21205" href="Cubical.HITs.SmashProduct.Base.html#21205" class="Bound">i</a> <a id="21207" href="Cubical.HITs.SmashProduct.Base.html#21207" class="Bound">k</a> <a id="21209" class="Symbol">→</a> <a id="21211" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="21217" class="Symbol">(</a><a id="21218" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21222" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="21223" class="Symbol">)</a> <a id="21225" class="Symbol">(</a><a id="21226" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21230" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21231" class="Symbol">)</a> <a id="21233" class="Symbol">(</a><a id="21234" href="Cubical.HITs.SmashProduct.Base.html#21207" class="Bound">k</a> <a id="21236" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="21238" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21240" href="Cubical.HITs.SmashProduct.Base.html#20932" class="Bound">l</a><a id="21241" class="Symbol">))</a>
                 <a id="21261" class="Symbol">(λ</a> <a id="21264" href="Cubical.HITs.SmashProduct.Base.html#21264" class="Bound">_</a> <a id="21266" href="Cubical.HITs.SmashProduct.Base.html#21266" class="Bound">_</a> <a id="21268" href="Cubical.HITs.SmashProduct.Base.html#21268" class="Bound">_</a> <a id="21270" class="Symbol">→</a> <a id="21272" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="21276" class="Symbol">)</a>
                 <a id="21295" class="Symbol">λ</a> <a id="21297" href="Cubical.HITs.SmashProduct.Base.html#21297" class="Bound">i</a> <a id="21299" href="Cubical.HITs.SmashProduct.Base.html#21299" class="Bound">k</a> <a id="21301" href="Cubical.HITs.SmashProduct.Base.html#21301" class="Bound">r</a> <a id="21303" class="Symbol">→</a> <a id="21305" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="21311" class="Symbol">(</a><a id="21312" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21316" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="21317" class="Symbol">)</a> <a id="21319" class="Symbol">(</a><a id="21320" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="21323" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21324" class="Symbol">)</a> <a id="21326" href="Cubical.HITs.SmashProduct.Base.html#21299" class="Bound">k</a>
    <a id="21332" href="Cubical.HITs.SmashProduct.Base.html#20904" class="Function">coh-lem</a> <a id="21340" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21342" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="21344" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21346" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21348" class="Symbol">=</a>
      <a id="21356" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="21362" class="Symbol">(λ</a> <a id="21365" href="Cubical.HITs.SmashProduct.Base.html#21365" class="Bound">j</a> <a id="21367" class="Symbol">→</a> <a id="21369" class="Symbol">λ</a> <a id="21371" class="Symbol">{(</a><a id="21373" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="21375" class="Symbol">=</a> <a id="21377" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21379" class="Symbol">)</a> <a id="21381" class="Symbol">→</a> <a id="21383" href="Cubical.HITs.SmashProduct.Base.html#17648" class="Function">gluel≡gluer₁</a> <a id="21396" class="Symbol">(</a><a id="21397" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="21400" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="21401" class="Symbol">)</a> <a id="21403" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21405" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21407" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21409" href="Cubical.HITs.SmashProduct.Base.html#21365" class="Bound">j</a>
                      <a id="21433" class="Symbol">;</a> <a id="21435" class="Symbol">(</a><a id="21436" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="21438" class="Symbol">=</a> <a id="21440" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21442" class="Symbol">)</a> <a id="21444" class="Symbol">→</a> <a id="21446" href="Cubical.HITs.SmashProduct.Base.html#18119" class="Function">gluem≡gluer₁</a> <a id="21459" class="Symbol">(</a><a id="21460" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="21463" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21464" class="Symbol">)</a> <a id="21466" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21468" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21470" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21472" href="Cubical.HITs.SmashProduct.Base.html#21365" class="Bound">j</a>
                      <a id="21496" class="Symbol">;</a> <a id="21498" class="Symbol">(</a><a id="21499" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21501" class="Symbol">=</a> <a id="21503" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21505" class="Symbol">)</a> <a id="21507" class="Symbol">→</a> <a id="21509" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                      <a id="21536" class="Symbol">;</a> <a id="21538" class="Symbol">(</a><a id="21539" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21541" class="Symbol">=</a> <a id="21543" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21545" class="Symbol">)</a> <a id="21547" class="Symbol">→</a> <a id="21549" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="21555" class="Symbol">(</a><a id="21556" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21560" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="21561" class="Symbol">)</a> <a id="21563" class="Symbol">(</a><a id="21564" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="21567" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21568" class="Symbol">)</a> <a id="21570" class="Symbol">(</a><a id="21571" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21573" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="21575" href="Cubical.HITs.SmashProduct.Base.html#21365" class="Bound">j</a><a id="21576" class="Symbol">)</a>
                      <a id="21600" class="Symbol">;</a> <a id="21602" class="Symbol">(</a><a id="21603" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21605" class="Symbol">=</a> <a id="21607" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21609" class="Symbol">)</a> <a id="21611" class="Symbol">→</a> <a id="21613" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="21617" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="21619" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21621" class="Symbol">(</a><a id="21622" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21624" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="21625" class="Symbol">)</a>
                      <a id="21649" class="Symbol">;</a> <a id="21651" class="Symbol">(</a><a id="21652" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21654" class="Symbol">=</a> <a id="21656" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21658" class="Symbol">)</a> <a id="21660" class="Symbol">→</a> <a id="21662" href="Cubical.HITs.SmashProduct.Base.html#18119" class="Function">gluem≡gluer₁</a> <a id="21675" class="Symbol">(</a><a id="21676" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="21679" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21680" class="Symbol">)</a> <a id="21682" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21684" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21686" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21688" href="Cubical.HITs.SmashProduct.Base.html#21365" class="Bound">j</a>
                      <a id="21712" class="Symbol">;</a> <a id="21714" class="Symbol">(</a><a id="21715" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21717" class="Symbol">=</a> <a id="21719" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21721" class="Symbol">)</a> <a id="21723" class="Symbol">→</a> <a id="21725" href="Cubical.HITs.SmashProduct.Base.html#14460" class="Function">coh-filler</a> <a id="21736" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="21738" class="Symbol">(</a><a id="21739" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21741" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="21742" class="Symbol">)</a> <a id="21744" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="21746" href="Cubical.HITs.SmashProduct.Base.html#21365" class="Bound">j</a>
                      <a id="21770" class="Symbol">;</a> <a id="21772" class="Symbol">(</a><a id="21773" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21775" class="Symbol">=</a> <a id="21777" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21779" class="Symbol">)</a> <a id="21781" class="Symbol">→</a> <a id="21783" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="21789" class="Symbol">(</a><a id="21790" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21794" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="21795" class="Symbol">)</a> <a id="21797" class="Symbol">(</a><a id="21798" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21802" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21803" class="Symbol">)</a> <a id="21805" class="Symbol">(</a><a id="21806" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21808" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21810" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="21812" class="Symbol">(</a><a id="21813" href="Cubical.HITs.SmashProduct.Base.html#21365" class="Bound">j</a> <a id="21815" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="21817" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a><a id="21818" class="Symbol">))})</a>
        <a id="21831" class="Symbol">(</a><a id="21832" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="21838" class="Symbol">(λ</a> <a id="21841" href="Cubical.HITs.SmashProduct.Base.html#21841" class="Bound">j</a> <a id="21843" class="Symbol">→</a> <a id="21845" class="Symbol">λ</a> <a id="21847" class="Symbol">{(</a><a id="21849" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="21851" class="Symbol">=</a> <a id="21853" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21855" class="Symbol">)</a> <a id="21857" class="Symbol">→</a> <a id="21859" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="21871" class="Symbol">(</a><a id="21872" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21876" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="21877" class="Symbol">)</a> <a id="21879" class="Symbol">(</a><a id="21880" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21882" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="21884" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a><a id="21885" class="Symbol">)</a> <a id="21887" class="Symbol">(</a><a id="21888" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21890" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="21891" class="Symbol">)</a>
                      <a id="21915" class="Symbol">;</a> <a id="21917" class="Symbol">(</a><a id="21918" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="21920" class="Symbol">=</a> <a id="21922" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21924" class="Symbol">)</a> <a id="21926" class="Symbol">→</a> <a id="21928" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="21940" class="Symbol">(</a><a id="21941" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21945" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="21946" class="Symbol">)</a> <a id="21948" class="Symbol">(</a><a id="21949" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="21951" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="21953" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a><a id="21954" class="Symbol">)</a> <a id="21956" class="Symbol">(</a><a id="21957" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21959" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="21960" class="Symbol">)</a>
                      <a id="21984" class="Symbol">;</a> <a id="21986" class="Symbol">(</a><a id="21987" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="21989" class="Symbol">=</a> <a id="21991" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21993" class="Symbol">)</a> <a id="21995" class="Symbol">→</a> <a id="21997" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                      <a id="22024" class="Symbol">;</a> <a id="22026" class="Symbol">(</a><a id="22027" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a> <a id="22029" class="Symbol">=</a> <a id="22031" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="22033" class="Symbol">)</a> <a id="22035" class="Symbol">→</a> <a id="22037" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="22042" class="Symbol">(</a><a id="22043" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="22046" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="22047" class="Symbol">)</a> <a id="22049" class="Symbol">(</a><a id="22050" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="22053" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="22054" class="Symbol">)</a> <a id="22056" class="Symbol">(</a><a id="22057" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22061" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="22062" class="Symbol">)</a>
                      <a id="22086" class="Symbol">;</a> <a id="22088" class="Symbol">(</a><a id="22089" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="22091" class="Symbol">=</a> <a id="22093" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="22095" class="Symbol">)</a> <a id="22097" class="Symbol">→</a> <a id="22099" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="22103" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="22105" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="22107" class="Symbol">(</a><a id="22108" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22110" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="22111" class="Symbol">)</a>
                      <a id="22135" class="Symbol">;</a> <a id="22137" class="Symbol">(</a><a id="22138" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="22140" class="Symbol">=</a> <a id="22142" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="22144" class="Symbol">)</a> <a id="22146" class="Symbol">→</a> <a id="22148" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="22154" class="Symbol">(</a><a id="22155" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22159" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="22160" class="Symbol">)</a> <a id="22162" class="Symbol">(</a><a id="22163" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22167" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="22168" class="Symbol">)</a> <a id="22170" class="Symbol">(</a><a id="22171" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22173" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="22174" class="Symbol">)</a>
                      <a id="22198" class="Symbol">;</a> <a id="22200" class="Symbol">(</a><a id="22201" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="22203" class="Symbol">=</a> <a id="22205" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="22207" class="Symbol">)</a> <a id="22209" class="Symbol">→</a> <a id="22211" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="22215" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="22217" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a> <a id="22219" class="Symbol">(</a><a id="22220" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22222" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="22223" class="Symbol">)</a>
                      <a id="22247" class="Symbol">;</a> <a id="22249" class="Symbol">(</a><a id="22250" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="22252" class="Symbol">=</a> <a id="22254" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="22256" class="Symbol">)</a> <a id="22258" class="Symbol">→</a> <a id="22260" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="22266" class="Symbol">(</a><a id="22267" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22271" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="22272" class="Symbol">)</a> <a id="22274" class="Symbol">(</a><a id="22275" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22279" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="22280" class="Symbol">)</a> <a id="22282" class="Symbol">(</a><a id="22283" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22285" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="22286" class="Symbol">)})</a>
               <a id="22305" class="Symbol">(</a><a id="22306" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="22310" href="Cubical.HITs.SmashProduct.Base.html#21342" class="Bound">i</a> <a id="22312" class="Symbol">(</a><a id="22313" href="Cubical.HITs.SmashProduct.Base.html#21346" class="Bound">r</a> <a id="22315" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22317" href="Cubical.HITs.SmashProduct.Base.html#21344" class="Bound">k</a><a id="22318" class="Symbol">)</a> <a id="22320" class="Symbol">(</a><a id="22321" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22323" href="Cubical.HITs.SmashProduct.Base.html#21340" class="Bound">l</a><a id="22324" class="Symbol">)))</a>

  <a id="22331" href="Cubical.HITs.SmashProduct.Base.html#22331" class="Function">filler₆</a> <a id="22339" class="Symbol">:</a> <a id="22341" class="Symbol">(</a><a id="22342" href="Cubical.HITs.SmashProduct.Base.html#22342" class="Bound">x</a> <a id="22344" class="Symbol">:</a> <a id="22346" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="22350" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="22351" class="Symbol">)</a> <a id="22353" class="Symbol">(</a><a id="22354" href="Cubical.HITs.SmashProduct.Base.html#22354" class="Bound">a</a> <a id="22356" class="Symbol">:</a> <a id="22358" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="22362" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="22363" class="Symbol">)</a> <a id="22365" class="Symbol">(</a><a id="22366" href="Cubical.HITs.SmashProduct.Base.html#22366" class="Bound">i</a> <a id="22368" href="Cubical.HITs.SmashProduct.Base.html#22368" class="Bound">j</a> <a id="22370" href="Cubical.HITs.SmashProduct.Base.html#22370" class="Bound">k</a> <a id="22372" class="Symbol">:</a> <a id="22374" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="22375" class="Symbol">)</a> <a id="22377" class="Symbol">→</a> <a id="22379" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="22381" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="22383" class="Symbol">(</a><a id="22384" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="22386" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="22388" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a> <a id="22390" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22392" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22396" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="22398" class="Symbol">)</a>
  <a id="22402" href="Cubical.HITs.SmashProduct.Base.html#22331" class="Function">filler₆</a> <a id="22410" href="Cubical.HITs.SmashProduct.Base.html#22410" class="Bound">x</a> <a id="22412" href="Cubical.HITs.SmashProduct.Base.html#22412" class="Bound">a</a> <a id="22414" href="Cubical.HITs.SmashProduct.Base.html#22414" class="Bound">i</a> <a id="22416" href="Cubical.HITs.SmashProduct.Base.html#22416" class="Bound">j</a> <a id="22418" href="Cubical.HITs.SmashProduct.Base.html#22418" class="Bound">k</a> <a id="22420" class="Symbol">=</a>
    <a id="22426" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="22432" class="Symbol">(λ</a> <a id="22435" href="Cubical.HITs.SmashProduct.Base.html#22435" class="Bound">k</a> <a id="22437" class="Symbol">→</a> <a id="22439" class="Symbol">λ</a> <a id="22441" class="Symbol">{(</a><a id="22443" href="Cubical.HITs.SmashProduct.Base.html#22414" class="Bound">i</a> <a id="22445" class="Symbol">=</a> <a id="22447" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="22449" class="Symbol">)</a> <a id="22451" class="Symbol">→</a> <a id="22453" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22457" class="Symbol">(</a><a id="22458" href="Cubical.HITs.SmashProduct.Base.html#22410" class="Bound">x</a> <a id="22460" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22462" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22467" class="Symbol">(</a><a id="22468" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22472" href="Cubical.HITs.SmashProduct.Base.html#22412" class="Bound">a</a><a id="22473" class="Symbol">)</a> <a id="22475" href="Cubical.HITs.SmashProduct.Base.html#22435" class="Bound">k</a><a id="22476" class="Symbol">)</a>
                   <a id="22497" class="Symbol">;</a> <a id="22499" class="Symbol">(</a><a id="22500" href="Cubical.HITs.SmashProduct.Base.html#22414" class="Bound">i</a> <a id="22502" class="Symbol">=</a> <a id="22504" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="22506" class="Symbol">)</a> <a id="22508" class="Symbol">→</a> <a id="22510" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22515" class="Symbol">(</a><a id="22516" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22520" href="Cubical.HITs.SmashProduct.Base.html#22410" class="Bound">x</a><a id="22521" class="Symbol">)</a> <a id="22523" href="Cubical.HITs.SmashProduct.Base.html#22416" class="Bound">j</a>
                   <a id="22544" class="Symbol">;</a> <a id="22546" class="Symbol">(</a><a id="22547" href="Cubical.HITs.SmashProduct.Base.html#22416" class="Bound">j</a> <a id="22549" class="Symbol">=</a> <a id="22551" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="22553" class="Symbol">)</a> <a id="22555" class="Symbol">→</a> <a id="22557" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                  <a id="22608" class="Symbol">(λ</a> <a id="22611" href="Cubical.HITs.SmashProduct.Base.html#22611" class="Bound">i₁</a> <a id="22614" class="Symbol">→</a> <a id="22616" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22620" class="Symbol">(</a><a id="22621" href="Cubical.HITs.SmashProduct.Base.html#22410" class="Bound">x</a> <a id="22623" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22625" class="Symbol">(</a><a id="22626" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22631" class="Symbol">(</a><a id="22632" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22636" href="Cubical.HITs.SmashProduct.Base.html#22412" class="Bound">a</a><a id="22637" class="Symbol">)</a> <a id="22639" class="Symbol">(</a><a id="22640" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22642" href="Cubical.HITs.SmashProduct.Base.html#22611" class="Bound">i₁</a><a id="22644" class="Symbol">))))</a>
                                  <a id="22683" class="Symbol">(</a><a id="22684" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22688" class="Symbol">(</a><a id="22689" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22694" class="Symbol">(</a><a id="22695" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22699" href="Cubical.HITs.SmashProduct.Base.html#22410" class="Bound">x</a><a id="22700" class="Symbol">)))</a> <a id="22704" href="Cubical.HITs.SmashProduct.Base.html#22435" class="Bound">k</a> <a id="22706" href="Cubical.HITs.SmashProduct.Base.html#22414" class="Bound">i</a>
                   <a id="22727" class="Symbol">;</a> <a id="22729" class="Symbol">(</a><a id="22730" href="Cubical.HITs.SmashProduct.Base.html#22416" class="Bound">j</a> <a id="22732" class="Symbol">=</a> <a id="22734" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="22736" class="Symbol">)</a> <a id="22738" class="Symbol">→</a> <a id="22740" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22744" class="Symbol">(</a><a id="22745" href="Cubical.HITs.SmashProduct.Base.html#22410" class="Bound">x</a> <a id="22747" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22749" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22754" class="Symbol">(</a><a id="22755" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22759" href="Cubical.HITs.SmashProduct.Base.html#22412" class="Bound">a</a><a id="22760" class="Symbol">)</a> <a id="22762" class="Symbol">(</a><a id="22763" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22765" href="Cubical.HITs.SmashProduct.Base.html#22414" class="Bound">i</a> <a id="22767" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="22769" href="Cubical.HITs.SmashProduct.Base.html#22435" class="Bound">k</a><a id="22770" class="Symbol">))</a> <a id="22773" class="Symbol">})</a>
          <a id="22786" class="Symbol">(</a><a id="22787" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="22791" class="Symbol">(</a><a id="22792" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22797" class="Symbol">(</a><a id="22798" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22802" href="Cubical.HITs.SmashProduct.Base.html#22410" class="Bound">x</a><a id="22803" class="Symbol">)</a> <a id="22805" class="Symbol">(</a><a id="22806" href="Cubical.HITs.SmashProduct.Base.html#22416" class="Bound">j</a> <a id="22808" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22810" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22812" href="Cubical.HITs.SmashProduct.Base.html#22414" class="Bound">i</a><a id="22813" class="Symbol">)))</a>
          <a id="22827" href="Cubical.HITs.SmashProduct.Base.html#22418" class="Bound">k</a>

  <a id="22832" href="Cubical.HITs.SmashProduct.Base.html#22832" class="Function">filler₇</a> <a id="22840" class="Symbol">:</a> <a id="22842" class="Symbol">(</a><a id="22843" href="Cubical.HITs.SmashProduct.Base.html#22843" class="Bound">x</a> <a id="22845" class="Symbol">:</a> <a id="22847" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="22851" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="22852" class="Symbol">)</a> <a id="22854" class="Symbol">(</a><a id="22855" href="Cubical.HITs.SmashProduct.Base.html#22855" class="Bound">a</a> <a id="22857" class="Symbol">:</a> <a id="22859" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="22863" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="22864" class="Symbol">)</a> <a id="22866" class="Symbol">(</a><a id="22867" href="Cubical.HITs.SmashProduct.Base.html#22867" class="Bound">i</a> <a id="22869" href="Cubical.HITs.SmashProduct.Base.html#22869" class="Bound">j</a> <a id="22871" href="Cubical.HITs.SmashProduct.Base.html#22871" class="Bound">k</a> <a id="22873" class="Symbol">:</a> <a id="22875" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="22876" class="Symbol">)</a> <a id="22878" class="Symbol">→</a> <a id="22880" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="22882" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="22884" class="Symbol">(</a><a id="22885" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="22887" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="22889" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a> <a id="22891" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22893" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22897" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="22899" class="Symbol">)</a>
  <a id="22903" href="Cubical.HITs.SmashProduct.Base.html#22832" class="Function">filler₇</a> <a id="22911" href="Cubical.HITs.SmashProduct.Base.html#22911" class="Bound">x</a> <a id="22913" href="Cubical.HITs.SmashProduct.Base.html#22913" class="Bound">a</a> <a id="22915" href="Cubical.HITs.SmashProduct.Base.html#22915" class="Bound">i</a> <a id="22917" href="Cubical.HITs.SmashProduct.Base.html#22917" class="Bound">j</a> <a id="22919" href="Cubical.HITs.SmashProduct.Base.html#22919" class="Bound">k</a> <a id="22921" class="Symbol">=</a>
    <a id="22927" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="22933" class="Symbol">(λ</a> <a id="22936" href="Cubical.HITs.SmashProduct.Base.html#22936" class="Bound">k</a> <a id="22938" class="Symbol">→</a> <a id="22940" class="Symbol">λ</a> <a id="22942" class="Symbol">{(</a><a id="22944" href="Cubical.HITs.SmashProduct.Base.html#22915" class="Bound">i</a> <a id="22946" class="Symbol">=</a> <a id="22948" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="22950" class="Symbol">)</a> <a id="22952" class="Symbol">→</a> <a id="22954" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22958" class="Symbol">(</a><a id="22959" href="Cubical.HITs.SmashProduct.Base.html#22911" class="Bound">x</a> <a id="22961" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22963" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22968" class="Symbol">(</a><a id="22969" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22973" href="Cubical.HITs.SmashProduct.Base.html#22913" class="Bound">a</a><a id="22974" class="Symbol">)</a> <a id="22976" href="Cubical.HITs.SmashProduct.Base.html#22936" class="Bound">k</a><a id="22977" class="Symbol">)</a>
                   <a id="22998" class="Symbol">;</a> <a id="23000" class="Symbol">(</a><a id="23001" href="Cubical.HITs.SmashProduct.Base.html#22915" class="Bound">i</a> <a id="23003" class="Symbol">=</a> <a id="23005" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23007" class="Symbol">)</a> <a id="23009" class="Symbol">→</a> <a id="23011" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23016" class="Symbol">(</a><a id="23017" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23021" href="Cubical.HITs.SmashProduct.Base.html#22911" class="Bound">x</a><a id="23022" class="Symbol">)</a> <a id="23024" href="Cubical.HITs.SmashProduct.Base.html#22917" class="Bound">j</a>
                   <a id="23045" class="Symbol">;</a> <a id="23047" class="Symbol">(</a><a id="23048" href="Cubical.HITs.SmashProduct.Base.html#22917" class="Bound">j</a> <a id="23050" class="Symbol">=</a> <a id="23052" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23054" class="Symbol">)</a> <a id="23056" class="Symbol">→</a> <a id="23058" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                  <a id="23109" class="Symbol">(λ</a> <a id="23112" href="Cubical.HITs.SmashProduct.Base.html#23112" class="Bound">i₁</a> <a id="23115" class="Symbol">→</a> <a id="23117" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23121" class="Symbol">(</a><a id="23122" href="Cubical.HITs.SmashProduct.Base.html#22911" class="Bound">x</a> <a id="23124" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23126" class="Symbol">(</a><a id="23127" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23132" class="Symbol">(</a><a id="23133" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23137" href="Cubical.HITs.SmashProduct.Base.html#22913" class="Bound">a</a><a id="23138" class="Symbol">)</a> <a id="23140" class="Symbol">(</a><a id="23141" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23143" href="Cubical.HITs.SmashProduct.Base.html#23112" class="Bound">i₁</a><a id="23145" class="Symbol">))))</a>
                                  <a id="23184" class="Symbol">(</a><a id="23185" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23189" class="Symbol">(</a><a id="23190" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23195" class="Symbol">(</a><a id="23196" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23200" href="Cubical.HITs.SmashProduct.Base.html#22911" class="Bound">x</a><a id="23201" class="Symbol">)))</a> <a id="23205" href="Cubical.HITs.SmashProduct.Base.html#22936" class="Bound">k</a> <a id="23207" href="Cubical.HITs.SmashProduct.Base.html#22915" class="Bound">i</a>
                   <a id="23228" class="Symbol">;</a> <a id="23230" class="Symbol">(</a><a id="23231" href="Cubical.HITs.SmashProduct.Base.html#22917" class="Bound">j</a> <a id="23233" class="Symbol">=</a> <a id="23235" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23237" class="Symbol">)</a> <a id="23239" class="Symbol">→</a> <a id="23241" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23245" class="Symbol">(</a><a id="23246" href="Cubical.HITs.SmashProduct.Base.html#22911" class="Bound">x</a> <a id="23248" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23250" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23255" class="Symbol">(</a><a id="23256" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23260" href="Cubical.HITs.SmashProduct.Base.html#22913" class="Bound">a</a><a id="23261" class="Symbol">)</a> <a id="23263" class="Symbol">(</a><a id="23264" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23266" href="Cubical.HITs.SmashProduct.Base.html#22915" class="Bound">i</a> <a id="23268" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="23270" href="Cubical.HITs.SmashProduct.Base.html#22936" class="Bound">k</a><a id="23271" class="Symbol">))</a> <a id="23274" class="Symbol">})</a>
          <a id="23287" class="Symbol">(</a><a id="23288" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="23292" class="Symbol">(</a><a id="23293" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23298" class="Symbol">(</a><a id="23299" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23303" href="Cubical.HITs.SmashProduct.Base.html#22911" class="Bound">x</a><a id="23304" class="Symbol">)</a> <a id="23306" class="Symbol">(</a><a id="23307" href="Cubical.HITs.SmashProduct.Base.html#22917" class="Bound">j</a> <a id="23309" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="23311" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23313" href="Cubical.HITs.SmashProduct.Base.html#22915" class="Bound">i</a><a id="23314" class="Symbol">)))</a>
          <a id="23328" href="Cubical.HITs.SmashProduct.Base.html#22919" class="Bound">k</a>

  <a id="23333" href="Cubical.HITs.SmashProduct.Base.html#23333" class="Function">filler₈</a> <a id="23341" class="Symbol">:</a> <a id="23343" class="Symbol">(</a><a id="23344" href="Cubical.HITs.SmashProduct.Base.html#23344" class="Bound">x</a> <a id="23346" class="Symbol">:</a> <a id="23348" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="23352" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="23353" class="Symbol">)</a> <a id="23355" class="Symbol">(</a><a id="23356" href="Cubical.HITs.SmashProduct.Base.html#23356" class="Bound">i</a> <a id="23358" href="Cubical.HITs.SmashProduct.Base.html#23358" class="Bound">j</a> <a id="23360" href="Cubical.HITs.SmashProduct.Base.html#23360" class="Bound">k</a> <a id="23362" href="Cubical.HITs.SmashProduct.Base.html#23362" class="Bound">r</a> <a id="23364" class="Symbol">:</a> <a id="23366" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="23367" class="Symbol">)</a> <a id="23369" class="Symbol">→</a> <a id="23371" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="23373" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="23375" class="Symbol">(</a><a id="23376" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="23378" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="23380" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a> <a id="23382" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23384" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23388" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="23390" class="Symbol">)</a>
  <a id="23394" href="Cubical.HITs.SmashProduct.Base.html#23333" class="Function">filler₈</a> <a id="23402" href="Cubical.HITs.SmashProduct.Base.html#23402" class="Bound">x</a> <a id="23404" href="Cubical.HITs.SmashProduct.Base.html#23404" class="Bound">i</a> <a id="23406" href="Cubical.HITs.SmashProduct.Base.html#23406" class="Bound">j</a> <a id="23408" href="Cubical.HITs.SmashProduct.Base.html#23408" class="Bound">k</a> <a id="23410" href="Cubical.HITs.SmashProduct.Base.html#23410" class="Bound">r</a> <a id="23412" class="Symbol">=</a>
    <a id="23418" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="23424" class="Symbol">(λ</a> <a id="23427" href="Cubical.HITs.SmashProduct.Base.html#23427" class="Bound">r</a> <a id="23429" class="Symbol">→</a> <a id="23431" class="Symbol">λ</a> <a id="23433" class="Symbol">{(</a><a id="23435" href="Cubical.HITs.SmashProduct.Base.html#23404" class="Bound">i</a> <a id="23437" class="Symbol">=</a> <a id="23439" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23441" class="Symbol">)</a> <a id="23443" class="Symbol">→</a> <a id="23445" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23449" class="Symbol">(</a><a id="23450" href="Cubical.HITs.SmashProduct.Base.html#23402" class="Bound">x</a> <a id="23452" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23454" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23459" class="Symbol">(</a><a id="23460" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23465" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="23468" href="Cubical.HITs.SmashProduct.Base.html#23408" class="Bound">k</a><a id="23469" class="Symbol">)</a> <a id="23471" href="Cubical.HITs.SmashProduct.Base.html#23427" class="Bound">r</a><a id="23472" class="Symbol">)</a>
                   <a id="23493" class="Symbol">;</a> <a id="23495" class="Symbol">(</a><a id="23496" href="Cubical.HITs.SmashProduct.Base.html#23404" class="Bound">i</a> <a id="23498" class="Symbol">=</a> <a id="23500" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23502" class="Symbol">)</a> <a id="23504" class="Symbol">→</a> <a id="23506" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23511" class="Symbol">(</a><a id="23512" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23516" href="Cubical.HITs.SmashProduct.Base.html#23402" class="Bound">x</a><a id="23517" class="Symbol">)</a> <a id="23519" href="Cubical.HITs.SmashProduct.Base.html#23406" class="Bound">j</a>
                   <a id="23540" class="Symbol">;</a> <a id="23542" class="Symbol">(</a><a id="23543" href="Cubical.HITs.SmashProduct.Base.html#23406" class="Bound">j</a> <a id="23545" class="Symbol">=</a> <a id="23547" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23549" class="Symbol">)</a> <a id="23551" class="Symbol">→</a> <a id="23553" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                  <a id="23604" class="Symbol">(λ</a> <a id="23607" href="Cubical.HITs.SmashProduct.Base.html#23607" class="Bound">j</a> <a id="23609" class="Symbol">→</a> <a id="23611" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23615" class="Symbol">(</a><a id="23616" href="Cubical.HITs.SmashProduct.Base.html#23402" class="Bound">x</a> <a id="23618" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23620" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23625" class="Symbol">(</a><a id="23626" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23631" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="23634" href="Cubical.HITs.SmashProduct.Base.html#23408" class="Bound">k</a><a id="23635" class="Symbol">)</a> <a id="23637" class="Symbol">(</a><a id="23638" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23640" href="Cubical.HITs.SmashProduct.Base.html#23607" class="Bound">j</a><a id="23641" class="Symbol">)))</a>
                                  <a id="23679" class="Symbol">(</a><a id="23680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23684" class="Symbol">(</a><a id="23685" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23690" class="Symbol">(</a><a id="23691" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23695" href="Cubical.HITs.SmashProduct.Base.html#23402" class="Bound">x</a><a id="23696" class="Symbol">)))</a> <a id="23700" href="Cubical.HITs.SmashProduct.Base.html#23427" class="Bound">r</a> <a id="23702" href="Cubical.HITs.SmashProduct.Base.html#23404" class="Bound">i</a>
                   <a id="23723" class="Symbol">;</a> <a id="23725" class="Symbol">(</a><a id="23726" href="Cubical.HITs.SmashProduct.Base.html#23406" class="Bound">j</a> <a id="23728" class="Symbol">=</a> <a id="23730" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23732" class="Symbol">)</a> <a id="23734" class="Symbol">→</a> <a id="23736" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23740" class="Symbol">(</a><a id="23741" href="Cubical.HITs.SmashProduct.Base.html#23402" class="Bound">x</a> <a id="23743" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23745" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23750" class="Symbol">(</a><a id="23751" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23756" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="23759" href="Cubical.HITs.SmashProduct.Base.html#23408" class="Bound">k</a><a id="23760" class="Symbol">)</a> <a id="23762" class="Symbol">(</a><a id="23763" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23765" href="Cubical.HITs.SmashProduct.Base.html#23404" class="Bound">i</a> <a id="23767" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="23769" href="Cubical.HITs.SmashProduct.Base.html#23427" class="Bound">r</a><a id="23770" class="Symbol">))</a> <a id="23773" class="Symbol">})</a>
          <a id="23786" class="Symbol">(</a><a id="23787" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="23791" class="Symbol">((</a><a id="23793" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23798" class="Symbol">(</a><a id="23799" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23803" href="Cubical.HITs.SmashProduct.Base.html#23402" class="Bound">x</a><a id="23804" class="Symbol">)</a> <a id="23806" class="Symbol">(</a><a id="23807" href="Cubical.HITs.SmashProduct.Base.html#23406" class="Bound">j</a> <a id="23809" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="23811" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23813" href="Cubical.HITs.SmashProduct.Base.html#23404" class="Bound">i</a><a id="23814" class="Symbol">))))</a>
          <a id="23829" href="Cubical.HITs.SmashProduct.Base.html#23410" class="Bound">r</a>

  <a id="23834" href="Cubical.HITs.SmashProduct.Base.html#23834" class="Function">btm-fill</a> <a id="23843" class="Symbol">:</a> <a id="23845" class="Symbol">(</a><a id="23846" href="Cubical.HITs.SmashProduct.Base.html#23846" class="Bound">i</a> <a id="23848" href="Cubical.HITs.SmashProduct.Base.html#23848" class="Bound">j</a> <a id="23850" href="Cubical.HITs.SmashProduct.Base.html#23850" class="Bound">k</a> <a id="23852" href="Cubical.HITs.SmashProduct.Base.html#23852" class="Bound">r</a> <a id="23854" class="Symbol">:</a> <a id="23856" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="23857" class="Symbol">)</a> <a id="23859" class="Symbol">→</a> <a id="23861" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="23863" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="23865" class="Symbol">(</a><a id="23866" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="23868" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="23871" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="23872" class="Symbol">)</a>
  <a id="23876" href="Cubical.HITs.SmashProduct.Base.html#23834" class="Function">btm-fill</a> <a id="23885" href="Cubical.HITs.SmashProduct.Base.html#23885" class="Bound">i</a> <a id="23887" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a> <a id="23889" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a> <a id="23891" href="Cubical.HITs.SmashProduct.Base.html#23891" class="Bound">r</a> <a id="23893" class="Symbol">=</a>
    <a id="23899" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="23905" class="Symbol">(λ</a> <a id="23908" href="Cubical.HITs.SmashProduct.Base.html#23908" class="Bound">r</a> <a id="23910" class="Symbol">→</a> <a id="23912" class="Symbol">λ</a> <a id="23914" class="Symbol">{(</a><a id="23916" href="Cubical.HITs.SmashProduct.Base.html#23885" class="Bound">i</a> <a id="23918" class="Symbol">=</a> <a id="23920" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23922" class="Symbol">)</a> <a id="23924" class="Symbol">→</a> <a id="23926" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23931" class="Symbol">(</a><a id="23932" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23936" class="Symbol">(</a><a id="23937" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23941" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="23943" class="Symbol">))</a> <a id="23946" class="Symbol">(</a><a id="23947" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23949" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a> <a id="23951" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="23953" class="Symbol">(</a><a id="23954" href="Cubical.HITs.SmashProduct.Base.html#23908" class="Bound">r</a> <a id="23956" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="23958" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23960" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a><a id="23961" class="Symbol">))</a>
                              <a id="23994" class="Symbol">;</a> <a id="23996" class="Symbol">(</a><a id="23997" href="Cubical.HITs.SmashProduct.Base.html#23885" class="Bound">i</a> <a id="23999" class="Symbol">=</a> <a id="24001" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24003" class="Symbol">)</a> <a id="24005" class="Symbol">→</a> <a id="24007" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="24015" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a> <a id="24017" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a> <a id="24019" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                              <a id="24052" class="Symbol">;</a> <a id="24054" class="Symbol">(</a><a id="24055" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a> <a id="24057" class="Symbol">=</a> <a id="24059" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24061" class="Symbol">)</a> <a id="24063" class="Symbol">→</a> <a id="24065" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24070" class="Symbol">(</a><a id="24071" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24075" class="Symbol">(</a><a id="24076" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24080" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="24082" class="Symbol">))</a> <a id="24085" class="Symbol">(</a><a id="24086" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24088" href="Cubical.HITs.SmashProduct.Base.html#23885" class="Bound">i</a> <a id="24090" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="24092" class="Symbol">(</a><a id="24093" href="Cubical.HITs.SmashProduct.Base.html#23908" class="Bound">r</a> <a id="24095" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="24097" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24099" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a><a id="24100" class="Symbol">))</a>
                              <a id="24133" class="Symbol">;</a> <a id="24135" class="Symbol">(</a><a id="24136" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a> <a id="24138" class="Symbol">=</a> <a id="24140" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="24142" class="Symbol">)</a> <a id="24144" class="Symbol">→</a> <a id="24146" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24151" class="Symbol">(</a><a id="24152" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24156" class="Symbol">(</a><a id="24157" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="24160" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="24161" class="Symbol">))</a> <a id="24164" class="Symbol">(</a><a id="24165" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24167" href="Cubical.HITs.SmashProduct.Base.html#23885" class="Bound">i</a> <a id="24169" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24171" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a><a id="24172" class="Symbol">)</a>
                              <a id="24204" class="Symbol">;</a> <a id="24206" class="Symbol">(</a><a id="24207" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a> <a id="24209" class="Symbol">=</a> <a id="24211" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="24213" class="Symbol">)</a> <a id="24215" class="Symbol">→</a> <a id="24217" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="24225" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a> <a id="24227" class="Symbol">(</a><a id="24228" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24230" href="Cubical.HITs.SmashProduct.Base.html#23885" class="Bound">i</a><a id="24231" class="Symbol">)</a> <a id="24233" class="Symbol">(</a><a id="24234" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24236" href="Cubical.HITs.SmashProduct.Base.html#23908" class="Bound">r</a><a id="24237" class="Symbol">)</a>
                              <a id="24269" class="Symbol">;</a> <a id="24271" class="Symbol">(</a><a id="24272" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a> <a id="24274" class="Symbol">=</a> <a id="24276" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24278" class="Symbol">)</a> <a id="24280" class="Symbol">→</a> <a id="24282" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24287" class="Symbol">(</a><a id="24288" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24292" class="Symbol">(</a><a id="24293" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24297" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="24299" class="Symbol">))</a> <a id="24302" class="Symbol">(</a><a id="24303" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24305" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a><a id="24306" class="Symbol">)})</a>
                     <a id="24331" class="Symbol">(</a><a id="24332" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="24336" class="Symbol">(</a><a id="24337" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="24345" href="Cubical.HITs.SmashProduct.Base.html#23887" class="Bound">j</a> <a id="24347" class="Symbol">(</a><a id="24348" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24350" href="Cubical.HITs.SmashProduct.Base.html#23885" class="Bound">i</a> <a id="24352" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24354" href="Cubical.HITs.SmashProduct.Base.html#23889" class="Bound">k</a><a id="24355" class="Symbol">)</a> <a id="24357" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24359" class="Symbol">))</a>
           <a id="24373" href="Cubical.HITs.SmashProduct.Base.html#23891" class="Bound">r</a>

  <a id="24378" href="Cubical.HITs.SmashProduct.Base.html#24378" class="Function">lr-fill₁</a> <a id="24387" class="Symbol">:</a> <a id="24389" class="Symbol">(</a><a id="24390" href="Cubical.HITs.SmashProduct.Base.html#24390" class="Bound">b</a> <a id="24392" class="Symbol">:</a> <a id="24394" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="24398" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="24399" class="Symbol">)</a> <a id="24401" class="Symbol">(</a><a id="24402" href="Cubical.HITs.SmashProduct.Base.html#24402" class="Bound">i</a> <a id="24404" href="Cubical.HITs.SmashProduct.Base.html#24404" class="Bound">j</a> <a id="24406" href="Cubical.HITs.SmashProduct.Base.html#24406" class="Bound">k</a> <a id="24408" href="Cubical.HITs.SmashProduct.Base.html#24408" class="Bound">r</a> <a id="24410" class="Symbol">:</a> <a id="24412" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="24413" class="Symbol">)</a> <a id="24415" class="Symbol">→</a> <a id="24417" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="24419" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="24421" class="Symbol">(</a><a id="24422" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="24424" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="24427" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="24428" class="Symbol">)</a>
  <a id="24432" href="Cubical.HITs.SmashProduct.Base.html#24378" class="Function">lr-fill₁</a> <a id="24441" href="Cubical.HITs.SmashProduct.Base.html#24441" class="Bound">a</a> <a id="24443" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24445" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a> <a id="24447" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a> <a id="24449" href="Cubical.HITs.SmashProduct.Base.html#24449" class="Bound">r</a> <a id="24451" class="Symbol">=</a>
    <a id="24457" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="24463" class="Symbol">(λ</a> <a id="24466" href="Cubical.HITs.SmashProduct.Base.html#24466" class="Bound">r</a> <a id="24468" class="Symbol">→</a> <a id="24470" class="Symbol">λ</a> <a id="24472" class="Symbol">{(</a><a id="24474" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24476" class="Symbol">=</a> <a id="24478" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="24480" class="Symbol">)</a> <a id="24482" class="Symbol">→</a> <a id="24484" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24489" class="Symbol">(</a><a id="24490" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24494" class="Symbol">(</a><a id="24495" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24500" class="Symbol">(</a><a id="24501" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24505" href="Cubical.HITs.SmashProduct.Base.html#24441" class="Bound">a</a><a id="24506" class="Symbol">)</a> <a id="24508" href="Cubical.HITs.SmashProduct.Base.html#24466" class="Bound">r</a><a id="24509" class="Symbol">))</a> <a id="24512" class="Symbol">(</a><a id="24513" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24515" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a> <a id="24517" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24519" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24521" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a><a id="24522" class="Symbol">)</a>
                   <a id="24543" class="Symbol">;</a> <a id="24545" class="Symbol">(</a><a id="24546" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24548" class="Symbol">=</a> <a id="24550" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24552" class="Symbol">)</a> <a id="24554" class="Symbol">→</a> <a id="24556" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="24564" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a> <a id="24566" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a> <a id="24568" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="24590" class="Symbol">;</a> <a id="24592" class="Symbol">(</a><a id="24593" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a> <a id="24595" class="Symbol">=</a> <a id="24597" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24599" class="Symbol">)</a> <a id="24601" class="Symbol">→</a> <a id="24603" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24608" class="Symbol">(</a><a id="24609" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24613" class="Symbol">(</a><a id="24614" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24619" class="Symbol">(</a><a id="24620" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24624" href="Cubical.HITs.SmashProduct.Base.html#24441" class="Bound">a</a><a id="24625" class="Symbol">)</a> <a id="24627" href="Cubical.HITs.SmashProduct.Base.html#24466" class="Bound">r</a><a id="24628" class="Symbol">))</a> <a id="24631" class="Symbol">(</a><a id="24632" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24634" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24636" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="24638" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24640" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a><a id="24641" class="Symbol">)</a>
                   <a id="24662" class="Symbol">;</a> <a id="24664" class="Symbol">(</a><a id="24665" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a> <a id="24667" class="Symbol">=</a> <a id="24669" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="24671" class="Symbol">)</a> <a id="24673" class="Symbol">→</a> <a id="24675" href="Cubical.HITs.SmashProduct.Base.html#22832" class="Function">filler₇</a> <a id="24683" class="Symbol">(</a><a id="24684" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="24687" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="24688" class="Symbol">)</a> <a id="24690" href="Cubical.HITs.SmashProduct.Base.html#24441" class="Bound">a</a> <a id="24692" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24694" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a> <a id="24696" href="Cubical.HITs.SmashProduct.Base.html#24466" class="Bound">r</a>
                   <a id="24717" class="Symbol">;</a> <a id="24719" class="Symbol">(</a><a id="24720" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a> <a id="24722" class="Symbol">=</a> <a id="24724" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="24726" class="Symbol">)</a> <a id="24728" class="Symbol">→</a> <a id="24730" href="Cubical.HITs.SmashProduct.Base.html#13657" class="Function">filler₄</a> <a id="24738" href="Cubical.HITs.SmashProduct.Base.html#24441" class="Bound">a</a> <a id="24740" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a> <a id="24742" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24744" href="Cubical.HITs.SmashProduct.Base.html#24466" class="Bound">r</a>
                   <a id="24765" class="Symbol">;</a> <a id="24767" class="Symbol">(</a><a id="24768" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a> <a id="24770" class="Symbol">=</a> <a id="24772" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24774" class="Symbol">)</a> <a id="24776" class="Symbol">→</a> <a id="24778" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24783" class="Symbol">(</a><a id="24784" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24788" class="Symbol">(</a><a id="24789" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24794" class="Symbol">(</a><a id="24795" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24799" href="Cubical.HITs.SmashProduct.Base.html#24441" class="Bound">a</a><a id="24800" class="Symbol">)</a> <a id="24802" class="Symbol">(</a><a id="24803" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24805" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24807" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="24809" href="Cubical.HITs.SmashProduct.Base.html#24466" class="Bound">r</a><a id="24810" class="Symbol">)))</a> <a id="24814" class="Symbol">(</a><a id="24815" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24817" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a><a id="24818" class="Symbol">)})</a>
              <a id="24836" class="Symbol">(</a><a id="24837" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="24841" class="Symbol">(</a><a id="24842" href="Cubical.HITs.SmashProduct.Base.html#23834" class="Function">btm-fill</a> <a id="24851" href="Cubical.HITs.SmashProduct.Base.html#24443" class="Bound">i</a> <a id="24853" href="Cubical.HITs.SmashProduct.Base.html#24445" class="Bound">j</a> <a id="24855" href="Cubical.HITs.SmashProduct.Base.html#24447" class="Bound">k</a> <a id="24857" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="24859" class="Symbol">))</a>
             <a id="24875" href="Cubical.HITs.SmashProduct.Base.html#24449" class="Bound">r</a>

  <a id="24880" href="Cubical.HITs.SmashProduct.Base.html#24880" class="Function">ll-fill₁</a> <a id="24889" class="Symbol">:</a> <a id="24891" class="Symbol">(</a><a id="24892" href="Cubical.HITs.SmashProduct.Base.html#24892" class="Bound">a</a> <a id="24894" class="Symbol">:</a> <a id="24896" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="24900" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="24901" class="Symbol">)</a> <a id="24903" class="Symbol">(</a><a id="24904" href="Cubical.HITs.SmashProduct.Base.html#24904" class="Bound">i</a> <a id="24906" href="Cubical.HITs.SmashProduct.Base.html#24906" class="Bound">j</a> <a id="24908" href="Cubical.HITs.SmashProduct.Base.html#24908" class="Bound">k</a> <a id="24910" href="Cubical.HITs.SmashProduct.Base.html#24910" class="Bound">r</a> <a id="24912" class="Symbol">:</a> <a id="24914" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="24915" class="Symbol">)</a> <a id="24917" class="Symbol">→</a>  <a id="24920" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="24922" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="24924" class="Symbol">(</a><a id="24925" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="24927" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="24930" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="24931" class="Symbol">)</a>
  <a id="24935" href="Cubical.HITs.SmashProduct.Base.html#24880" class="Function">ll-fill₁</a> <a id="24944" href="Cubical.HITs.SmashProduct.Base.html#24944" class="Bound">a</a> <a id="24946" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="24948" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a> <a id="24950" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a> <a id="24952" href="Cubical.HITs.SmashProduct.Base.html#24952" class="Bound">r</a> <a id="24954" class="Symbol">=</a>
    <a id="24960" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="24966" class="Symbol">(λ</a> <a id="24969" href="Cubical.HITs.SmashProduct.Base.html#24969" class="Bound">r</a> <a id="24971" class="Symbol">→</a> <a id="24973" class="Symbol">λ</a> <a id="24975" class="Symbol">{(</a><a id="24977" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="24979" class="Symbol">=</a> <a id="24981" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="24983" class="Symbol">)</a> <a id="24985" class="Symbol">→</a> <a id="24987" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24992" class="Symbol">(</a><a id="24993" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24997" class="Symbol">(</a><a id="24998" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25003" class="Symbol">(</a><a id="25004" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25008" href="Cubical.HITs.SmashProduct.Base.html#24944" class="Bound">a</a><a id="25009" class="Symbol">)</a> <a id="25011" href="Cubical.HITs.SmashProduct.Base.html#24969" class="Bound">r</a><a id="25012" class="Symbol">))</a> <a id="25015" class="Symbol">(</a><a id="25016" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25018" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a> <a id="25020" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="25022" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25024" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a><a id="25025" class="Symbol">)</a>
                   <a id="25046" class="Symbol">;</a> <a id="25048" class="Symbol">(</a><a id="25049" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="25051" class="Symbol">=</a> <a id="25053" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25055" class="Symbol">)</a> <a id="25057" class="Symbol">→</a> <a id="25059" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="25067" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a> <a id="25069" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a> <a id="25071" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="25093" class="Symbol">;</a> <a id="25095" class="Symbol">(</a><a id="25096" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a> <a id="25098" class="Symbol">=</a> <a id="25100" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25102" class="Symbol">)</a> <a id="25104" class="Symbol">→</a> <a id="25106" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25111" class="Symbol">(</a><a id="25112" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25116" class="Symbol">(</a><a id="25117" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25122" class="Symbol">(</a><a id="25123" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25127" href="Cubical.HITs.SmashProduct.Base.html#24944" class="Bound">a</a><a id="25128" class="Symbol">)</a> <a id="25130" href="Cubical.HITs.SmashProduct.Base.html#24969" class="Bound">r</a><a id="25131" class="Symbol">))</a> <a id="25134" class="Symbol">(</a><a id="25135" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25137" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="25139" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25141" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25143" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a><a id="25144" class="Symbol">)</a>
                   <a id="25165" class="Symbol">;</a> <a id="25167" class="Symbol">(</a><a id="25168" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a> <a id="25170" class="Symbol">=</a> <a id="25172" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25174" class="Symbol">)</a> <a id="25176" class="Symbol">→</a> <a id="25178" href="Cubical.HITs.SmashProduct.Base.html#22331" class="Function">filler₆</a> <a id="25186" class="Symbol">(</a><a id="25187" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="25190" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="25191" class="Symbol">)</a> <a id="25193" href="Cubical.HITs.SmashProduct.Base.html#24944" class="Bound">a</a> <a id="25195" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="25197" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a> <a id="25199" href="Cubical.HITs.SmashProduct.Base.html#24969" class="Bound">r</a>
                   <a id="25220" class="Symbol">;</a> <a id="25222" class="Symbol">(</a><a id="25223" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a> <a id="25225" class="Symbol">=</a> <a id="25227" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25229" class="Symbol">)</a> <a id="25231" class="Symbol">→</a> <a id="25233" href="Cubical.HITs.SmashProduct.Base.html#13179" class="Function">filler₃</a> <a id="25241" href="Cubical.HITs.SmashProduct.Base.html#24944" class="Bound">a</a> <a id="25243" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a> <a id="25245" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="25247" href="Cubical.HITs.SmashProduct.Base.html#24969" class="Bound">r</a>
                   <a id="25268" class="Symbol">;</a> <a id="25270" class="Symbol">(</a><a id="25271" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a> <a id="25273" class="Symbol">=</a> <a id="25275" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25277" class="Symbol">)</a> <a id="25279" class="Symbol">→</a> <a id="25281" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25286" class="Symbol">(</a><a id="25287" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25291" class="Symbol">(</a><a id="25292" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25297" class="Symbol">(</a><a id="25298" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25302" href="Cubical.HITs.SmashProduct.Base.html#24944" class="Bound">a</a><a id="25303" class="Symbol">)</a> <a id="25305" class="Symbol">(</a><a id="25306" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25308" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="25310" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25312" href="Cubical.HITs.SmashProduct.Base.html#24969" class="Bound">r</a><a id="25313" class="Symbol">)))</a> <a id="25317" class="Symbol">(</a><a id="25318" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25320" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a><a id="25321" class="Symbol">)})</a>
             <a id="25338" class="Symbol">(</a><a id="25339" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="25343" class="Symbol">(</a><a id="25344" href="Cubical.HITs.SmashProduct.Base.html#23834" class="Function">btm-fill</a> <a id="25353" href="Cubical.HITs.SmashProduct.Base.html#24946" class="Bound">i</a> <a id="25355" href="Cubical.HITs.SmashProduct.Base.html#24948" class="Bound">j</a> <a id="25357" href="Cubical.HITs.SmashProduct.Base.html#24950" class="Bound">k</a> <a id="25359" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25361" class="Symbol">))</a>
             <a id="25377" href="Cubical.HITs.SmashProduct.Base.html#24952" class="Bound">r</a>

  <a id="25382" href="Cubical.HITs.SmashProduct.Base.html#25382" class="Function">ll-fill₂</a> <a id="25391" class="Symbol">:</a> <a id="25393" class="Symbol">(</a><a id="25394" href="Cubical.HITs.SmashProduct.Base.html#25394" class="Bound">a</a> <a id="25396" class="Symbol">:</a> <a id="25398" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="25402" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="25403" class="Symbol">)</a> <a id="25405" class="Symbol">(</a><a id="25406" href="Cubical.HITs.SmashProduct.Base.html#25406" class="Bound">i</a> <a id="25408" href="Cubical.HITs.SmashProduct.Base.html#25408" class="Bound">j</a> <a id="25410" href="Cubical.HITs.SmashProduct.Base.html#25410" class="Bound">k</a> <a id="25412" href="Cubical.HITs.SmashProduct.Base.html#25412" class="Bound">r</a> <a id="25414" class="Symbol">:</a> <a id="25416" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="25417" class="Symbol">)</a> <a id="25419" class="Symbol">→</a> <a id="25421" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="25423" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="25425" class="Symbol">(</a><a id="25426" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="25428" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="25431" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="25432" class="Symbol">)</a>
  <a id="25436" href="Cubical.HITs.SmashProduct.Base.html#25382" class="Function">ll-fill₂</a> <a id="25445" href="Cubical.HITs.SmashProduct.Base.html#25445" class="Bound">a</a> <a id="25447" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a> <a id="25449" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a> <a id="25451" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a> <a id="25453" href="Cubical.HITs.SmashProduct.Base.html#25453" class="Bound">r</a> <a id="25455" class="Symbol">=</a>
    <a id="25461" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="25467" class="Symbol">(λ</a> <a id="25470" href="Cubical.HITs.SmashProduct.Base.html#25470" class="Bound">r</a> <a id="25472" class="Symbol">→</a> <a id="25474" class="Symbol">λ</a> <a id="25476" class="Symbol">{(</a><a id="25478" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a> <a id="25480" class="Symbol">=</a> <a id="25482" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25484" class="Symbol">)</a> <a id="25486" class="Symbol">→</a> <a id="25488" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25493" class="Symbol">(</a><a id="25494" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25498" class="Symbol">(</a><a id="25499" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25503" class="Symbol">(</a><a id="25504" href="Cubical.HITs.SmashProduct.Base.html#25445" class="Bound">a</a> <a id="25506" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25508" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="25511" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="25512" class="Symbol">)))</a> <a id="25516" class="Symbol">(</a><a id="25517" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25519" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a> <a id="25521" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="25523" class="Symbol">(</a><a id="25524" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25526" href="Cubical.HITs.SmashProduct.Base.html#25470" class="Bound">r</a> <a id="25528" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25530" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25532" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a><a id="25533" class="Symbol">))</a>
                   <a id="25555" class="Symbol">;</a> <a id="25557" class="Symbol">(</a><a id="25558" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a> <a id="25560" class="Symbol">=</a> <a id="25562" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25564" class="Symbol">)</a> <a id="25566" class="Symbol">→</a> <a id="25568" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="25576" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a> <a id="25578" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a> <a id="25580" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="25602" class="Symbol">;</a> <a id="25604" class="Symbol">(</a><a id="25605" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a> <a id="25607" class="Symbol">=</a> <a id="25609" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25611" class="Symbol">)</a> <a id="25613" class="Symbol">→</a> <a id="25615" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25620" class="Symbol">(</a><a id="25621" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25625" class="Symbol">(</a><a id="25626" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25630" class="Symbol">(</a><a id="25631" href="Cubical.HITs.SmashProduct.Base.html#25445" class="Bound">a</a> <a id="25633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25635" class="Symbol">(</a><a id="25636" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="25640" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="25641" class="Symbol">))))</a> <a id="25646" class="Symbol">((</a><a id="25648" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25650" href="Cubical.HITs.SmashProduct.Base.html#25470" class="Bound">r</a> <a id="25652" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25654" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25656" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a><a id="25657" class="Symbol">)</a> <a id="25659" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25661" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25663" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a><a id="25664" class="Symbol">)</a>
                   <a id="25685" class="Symbol">;</a> <a id="25687" class="Symbol">(</a><a id="25688" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a> <a id="25690" class="Symbol">=</a> <a id="25692" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25694" class="Symbol">)</a> <a id="25696" class="Symbol">→</a> <a id="25698" href="Cubical.HITs.SmashProduct.Base.html#22331" class="Function">filler₆</a> <a id="25706" class="Symbol">(</a><a id="25707" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="25710" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="25711" class="Symbol">)</a> <a id="25713" href="Cubical.HITs.SmashProduct.Base.html#25445" class="Bound">a</a> <a id="25715" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a> <a id="25717" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a> <a id="25719" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="25741" class="Symbol">;</a> <a id="25743" class="Symbol">(</a><a id="25744" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a> <a id="25746" class="Symbol">=</a> <a id="25748" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25750" class="Symbol">)</a> <a id="25752" class="Symbol">→</a> <a id="25754" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="25760" class="Symbol">(</a><a id="25761" href="Cubical.HITs.SmashProduct.Base.html#12578" class="Function">filler₁</a> <a id="25769" href="Cubical.HITs.SmashProduct.Base.html#25445" class="Bound">a</a> <a id="25771" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a> <a id="25773" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a> <a id="25775" href="Cubical.HITs.SmashProduct.Base.html#25470" class="Bound">r</a><a id="25776" class="Symbol">)</a>
                   <a id="25797" class="Symbol">;</a> <a id="25799" class="Symbol">(</a><a id="25800" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a> <a id="25802" class="Symbol">=</a> <a id="25804" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25806" class="Symbol">)</a> <a id="25808" class="Symbol">→</a> <a id="25810" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25815" class="Symbol">(</a><a id="25816" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25820" class="Symbol">(</a><a id="25821" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25826" class="Symbol">(</a><a id="25827" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25831" href="Cubical.HITs.SmashProduct.Base.html#25445" class="Bound">a</a><a id="25832" class="Symbol">)</a> <a id="25834" class="Symbol">(</a><a id="25835" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25837" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a><a id="25838" class="Symbol">)))</a> <a id="25842" class="Symbol">(</a><a id="25843" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25845" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a><a id="25846" class="Symbol">)</a> <a id="25848" class="Symbol">})</a>
      <a id="25857" class="Symbol">(</a><a id="25858" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="25862" class="Symbol">(</a><a id="25863" href="Cubical.HITs.SmashProduct.Base.html#24880" class="Function">ll-fill₁</a> <a id="25872" href="Cubical.HITs.SmashProduct.Base.html#25445" class="Bound">a</a> <a id="25874" href="Cubical.HITs.SmashProduct.Base.html#25447" class="Bound">i</a> <a id="25876" href="Cubical.HITs.SmashProduct.Base.html#25449" class="Bound">j</a> <a id="25878" href="Cubical.HITs.SmashProduct.Base.html#25451" class="Bound">k</a> <a id="25880" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25882" class="Symbol">))</a>
      <a id="25891" href="Cubical.HITs.SmashProduct.Base.html#25453" class="Bound">r</a>

  <a id="25896" href="Cubical.HITs.SmashProduct.Base.html#25896" class="Function">lr-fill₂</a> <a id="25905" class="Symbol">:</a> <a id="25907" class="Symbol">(</a><a id="25908" href="Cubical.HITs.SmashProduct.Base.html#25908" class="Bound">a</a> <a id="25910" class="Symbol">:</a> <a id="25912" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="25916" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="25917" class="Symbol">)</a> <a id="25919" class="Symbol">(</a><a id="25920" href="Cubical.HITs.SmashProduct.Base.html#25920" class="Bound">i</a> <a id="25922" href="Cubical.HITs.SmashProduct.Base.html#25922" class="Bound">j</a> <a id="25924" href="Cubical.HITs.SmashProduct.Base.html#25924" class="Bound">k</a> <a id="25926" href="Cubical.HITs.SmashProduct.Base.html#25926" class="Bound">r</a> <a id="25928" class="Symbol">:</a> <a id="25930" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="25931" class="Symbol">)</a> <a id="25933" class="Symbol">→</a> <a id="25935" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="25937" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="25939" class="Symbol">(</a><a id="25940" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="25942" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="25945" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="25946" class="Symbol">)</a>
  <a id="25950" href="Cubical.HITs.SmashProduct.Base.html#25896" class="Function">lr-fill₂</a> <a id="25959" href="Cubical.HITs.SmashProduct.Base.html#25959" class="Bound">a</a> <a id="25961" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a> <a id="25963" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a> <a id="25965" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a> <a id="25967" href="Cubical.HITs.SmashProduct.Base.html#25967" class="Bound">r</a> <a id="25969" class="Symbol">=</a>
    <a id="25975" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="25981" class="Symbol">(λ</a> <a id="25984" href="Cubical.HITs.SmashProduct.Base.html#25984" class="Bound">r</a> <a id="25986" class="Symbol">→</a> <a id="25988" class="Symbol">λ</a> <a id="25990" class="Symbol">{(</a><a id="25992" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a> <a id="25994" class="Symbol">=</a> <a id="25996" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25998" class="Symbol">)</a> <a id="26000" class="Symbol">→</a> <a id="26002" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26007" class="Symbol">(</a><a id="26008" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26012" class="Symbol">(</a><a id="26013" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26017" class="Symbol">(</a><a id="26018" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26021" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="26023" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26025" href="Cubical.HITs.SmashProduct.Base.html#25959" class="Bound">a</a><a id="26026" class="Symbol">)))</a> <a id="26030" class="Symbol">(</a><a id="26031" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26033" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a> <a id="26035" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="26037" class="Symbol">(</a><a id="26038" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26040" href="Cubical.HITs.SmashProduct.Base.html#25984" class="Bound">r</a> <a id="26042" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="26044" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26046" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a><a id="26047" class="Symbol">))</a>
                   <a id="26069" class="Symbol">;</a> <a id="26071" class="Symbol">(</a><a id="26072" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a> <a id="26074" class="Symbol">=</a> <a id="26076" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26078" class="Symbol">)</a> <a id="26080" class="Symbol">→</a> <a id="26082" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="26090" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a> <a id="26092" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a> <a id="26094" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="26116" class="Symbol">;</a> <a id="26118" class="Symbol">(</a><a id="26119" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a> <a id="26121" class="Symbol">=</a> <a id="26123" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26125" class="Symbol">)</a> <a id="26127" class="Symbol">→</a> <a id="26129" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26134" class="Symbol">(</a><a id="26135" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26139" class="Symbol">(</a><a id="26140" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26144" class="Symbol">(</a><a id="26145" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26148" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="26150" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26152" href="Cubical.HITs.SmashProduct.Base.html#25959" class="Bound">a</a><a id="26153" class="Symbol">)))</a> <a id="26157" class="Symbol">((</a><a id="26159" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26161" href="Cubical.HITs.SmashProduct.Base.html#25984" class="Bound">r</a> <a id="26163" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="26165" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26167" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a><a id="26168" class="Symbol">)</a> <a id="26170" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="26172" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26174" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a><a id="26175" class="Symbol">)</a>
                   <a id="26196" class="Symbol">;</a> <a id="26198" class="Symbol">(</a><a id="26199" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a> <a id="26201" class="Symbol">=</a> <a id="26203" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="26205" class="Symbol">)</a> <a id="26207" class="Symbol">→</a> <a id="26209" href="Cubical.HITs.SmashProduct.Base.html#22832" class="Function">filler₇</a> <a id="26217" class="Symbol">(</a><a id="26218" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26221" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="26222" class="Symbol">)</a> <a id="26224" href="Cubical.HITs.SmashProduct.Base.html#25959" class="Bound">a</a> <a id="26226" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a> <a id="26228" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a> <a id="26230" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="26252" class="Symbol">;</a> <a id="26254" class="Symbol">(</a><a id="26255" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a> <a id="26257" class="Symbol">=</a> <a id="26259" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="26261" class="Symbol">)</a> <a id="26263" class="Symbol">→</a> <a id="26265" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="26271" class="Symbol">(</a><a id="26272" href="Cubical.HITs.SmashProduct.Base.html#12876" class="Function">filler₂</a> <a id="26280" href="Cubical.HITs.SmashProduct.Base.html#25959" class="Bound">a</a> <a id="26282" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a> <a id="26284" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a> <a id="26286" href="Cubical.HITs.SmashProduct.Base.html#25984" class="Bound">r</a><a id="26287" class="Symbol">)</a>
                   <a id="26308" class="Symbol">;</a> <a id="26310" class="Symbol">(</a><a id="26311" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a> <a id="26313" class="Symbol">=</a> <a id="26315" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26317" class="Symbol">)</a> <a id="26319" class="Symbol">→</a> <a id="26321" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26326" class="Symbol">(</a><a id="26327" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26331" class="Symbol">(</a><a id="26332" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26337" class="Symbol">(</a><a id="26338" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26342" href="Cubical.HITs.SmashProduct.Base.html#25959" class="Bound">a</a><a id="26343" class="Symbol">)</a> <a id="26345" class="Symbol">(</a><a id="26346" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26348" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a><a id="26349" class="Symbol">)))</a> <a id="26353" class="Symbol">(</a><a id="26354" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26356" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a><a id="26357" class="Symbol">)</a> <a id="26359" class="Symbol">})</a>
      <a id="26368" class="Symbol">(</a><a id="26369" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="26373" class="Symbol">(</a><a id="26374" href="Cubical.HITs.SmashProduct.Base.html#24378" class="Function">lr-fill₁</a> <a id="26383" href="Cubical.HITs.SmashProduct.Base.html#25959" class="Bound">a</a> <a id="26385" href="Cubical.HITs.SmashProduct.Base.html#25961" class="Bound">i</a> <a id="26387" href="Cubical.HITs.SmashProduct.Base.html#25963" class="Bound">j</a> <a id="26389" href="Cubical.HITs.SmashProduct.Base.html#25965" class="Bound">k</a> <a id="26391" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="26393" class="Symbol">))</a>
      <a id="26402" href="Cubical.HITs.SmashProduct.Base.html#25967" class="Bound">r</a>

  <a id="26407" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26415" class="Symbol">:</a> <a id="26417" class="Symbol">(</a><a id="26418" href="Cubical.HITs.SmashProduct.Base.html#26418" class="Bound">x</a> <a id="26420" class="Symbol">:</a> <a id="26422" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="26424" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="26426" class="Symbol">(</a><a id="26427" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="26429" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="26432" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="26433" class="Symbol">))</a>
    <a id="26440" class="Symbol">→</a> <a id="26442" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="26448" class="Symbol">(</a><a id="26449" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a> <a id="26455" href="Cubical.HITs.SmashProduct.Base.html#26418" class="Bound">x</a><a id="26456" class="Symbol">)</a> <a id="26458" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26460" href="Cubical.HITs.SmashProduct.Base.html#26418" class="Bound">x</a>
  <a id="26464" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26472" class="Symbol">(</a><a id="26473" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26477" href="Cubical.HITs.SmashProduct.Base.html#26477" class="Bound">x</a><a id="26478" class="Symbol">)</a> <a id="26480" class="Symbol">=</a> <a id="26482" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="26489" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26497" class="Symbol">(</a><a id="26498" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26502" class="Symbol">(</a><a id="26503" href="Cubical.HITs.SmashProduct.Base.html#26503" class="Bound">x</a> <a id="26505" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26507" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26511" href="Cubical.HITs.SmashProduct.Base.html#26511" class="Bound">x₁</a><a id="26513" class="Symbol">))</a> <a id="26516" class="Symbol">=</a> <a id="26518" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26523" class="Symbol">(</a><a id="26524" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26528" href="Cubical.HITs.SmashProduct.Base.html#26503" class="Bound">x</a><a id="26529" class="Symbol">)</a>
  <a id="26533" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26541" class="Symbol">(</a><a id="26542" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26546" class="Symbol">(</a><a id="26547" href="Cubical.HITs.SmashProduct.Base.html#26547" class="Bound">x</a> <a id="26549" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26551" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26555" href="Cubical.HITs.SmashProduct.Base.html#26555" class="Bound">x₁</a><a id="26557" class="Symbol">))</a> <a id="26560" class="Symbol">=</a> <a id="26562" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="26569" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26577" class="Symbol">(</a><a id="26578" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26582" class="Symbol">(</a><a id="26583" href="Cubical.HITs.SmashProduct.Base.html#26583" class="Bound">x</a> <a id="26585" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26587" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26592" class="Symbol">(</a><a id="26593" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26597" href="Cubical.HITs.SmashProduct.Base.html#26597" class="Bound">a</a><a id="26598" class="Symbol">)</a> <a id="26600" href="Cubical.HITs.SmashProduct.Base.html#26600" class="Bound">i</a><a id="26601" class="Symbol">))</a> <a id="26604" href="Cubical.HITs.SmashProduct.Base.html#26604" class="Bound">j</a> <a id="26606" class="Symbol">=</a> <a id="26608" href="Cubical.HITs.SmashProduct.Base.html#22331" class="Function">filler₆</a> <a id="26616" href="Cubical.HITs.SmashProduct.Base.html#26583" class="Bound">x</a> <a id="26618" href="Cubical.HITs.SmashProduct.Base.html#26597" class="Bound">a</a> <a id="26620" class="Symbol">(</a><a id="26621" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26623" href="Cubical.HITs.SmashProduct.Base.html#26600" class="Bound">i</a><a id="26624" class="Symbol">)</a> <a id="26626" href="Cubical.HITs.SmashProduct.Base.html#26604" class="Bound">j</a> <a id="26628" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="26633" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26641" class="Symbol">(</a><a id="26642" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26646" class="Symbol">(</a><a id="26647" href="Cubical.HITs.SmashProduct.Base.html#26647" class="Bound">x</a> <a id="26649" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26651" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26656" class="Symbol">(</a><a id="26657" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26661" href="Cubical.HITs.SmashProduct.Base.html#26661" class="Bound">b</a><a id="26662" class="Symbol">)</a> <a id="26664" href="Cubical.HITs.SmashProduct.Base.html#26664" class="Bound">i</a><a id="26665" class="Symbol">))</a> <a id="26668" href="Cubical.HITs.SmashProduct.Base.html#26668" class="Bound">j</a> <a id="26670" class="Symbol">=</a> <a id="26672" href="Cubical.HITs.SmashProduct.Base.html#22832" class="Function">filler₇</a> <a id="26680" href="Cubical.HITs.SmashProduct.Base.html#26647" class="Bound">x</a> <a id="26682" href="Cubical.HITs.SmashProduct.Base.html#26661" class="Bound">b</a> <a id="26684" class="Symbol">(</a><a id="26685" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26687" href="Cubical.HITs.SmashProduct.Base.html#26664" class="Bound">i</a><a id="26688" class="Symbol">)</a> <a id="26690" href="Cubical.HITs.SmashProduct.Base.html#26668" class="Bound">j</a> <a id="26692" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="26697" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26705" class="Symbol">(</a><a id="26706" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26710" class="Symbol">(</a><a id="26711" href="Cubical.HITs.SmashProduct.Base.html#26711" class="Bound">x</a> <a id="26713" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26715" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26720" class="Symbol">(</a><a id="26721" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26726" href="Cubical.HITs.SmashProduct.Base.html#26726" class="Bound">a</a> <a id="26728" href="Cubical.HITs.SmashProduct.Base.html#26728" class="Bound">r</a><a id="26729" class="Symbol">)</a> <a id="26731" href="Cubical.HITs.SmashProduct.Base.html#26731" class="Bound">i</a><a id="26732" class="Symbol">))</a> <a id="26735" href="Cubical.HITs.SmashProduct.Base.html#26735" class="Bound">j</a> <a id="26737" class="Symbol">=</a> <a id="26739" href="Cubical.HITs.SmashProduct.Base.html#23333" class="Function">filler₈</a> <a id="26747" href="Cubical.HITs.SmashProduct.Base.html#26711" class="Bound">x</a> <a id="26749" class="Symbol">(</a><a id="26750" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26752" href="Cubical.HITs.SmashProduct.Base.html#26731" class="Bound">i</a><a id="26753" class="Symbol">)</a> <a id="26755" href="Cubical.HITs.SmashProduct.Base.html#26735" class="Bound">j</a> <a id="26757" href="Cubical.HITs.SmashProduct.Base.html#26728" class="Bound">r</a> <a id="26759" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="26764" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26772" class="Symbol">(</a><a id="26773" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26778" class="Symbol">(</a><a id="26779" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26783" href="Cubical.HITs.SmashProduct.Base.html#26783" class="Bound">x</a><a id="26784" class="Symbol">)</a> <a id="26786" href="Cubical.HITs.SmashProduct.Base.html#26786" class="Bound">i</a><a id="26787" class="Symbol">)</a> <a id="26789" href="Cubical.HITs.SmashProduct.Base.html#26789" class="Bound">j</a> <a id="26791" class="Symbol">=</a> <a id="26793" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26798" class="Symbol">(</a><a id="26799" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26803" href="Cubical.HITs.SmashProduct.Base.html#26783" class="Bound">x</a><a id="26804" class="Symbol">)</a> <a id="26806" class="Symbol">(</a><a id="26807" href="Cubical.HITs.SmashProduct.Base.html#26789" class="Bound">j</a> <a id="26809" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="26811" href="Cubical.HITs.SmashProduct.Base.html#26786" class="Bound">i</a><a id="26812" class="Symbol">)</a>
  <a id="26816" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26824" class="Symbol">(</a><a id="26825" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26830" class="Symbol">(</a><a id="26831" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26835" class="Symbol">(</a><a id="26836" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26840" href="Cubical.HITs.SmashProduct.Base.html#26840" class="Bound">x</a><a id="26841" class="Symbol">))</a> <a id="26844" href="Cubical.HITs.SmashProduct.Base.html#26844" class="Bound">i</a><a id="26845" class="Symbol">)</a> <a id="26847" href="Cubical.HITs.SmashProduct.Base.html#26847" class="Bound">j</a> <a id="26849" class="Symbol">=</a> <a id="26851" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="26859" class="Symbol">(</a><a id="26860" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26862" href="Cubical.HITs.SmashProduct.Base.html#26844" class="Bound">i</a><a id="26863" class="Symbol">)</a> <a id="26865" href="Cubical.HITs.SmashProduct.Base.html#26847" class="Bound">j</a> <a id="26867" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="26872" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26880" class="Symbol">(</a><a id="26881" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26886" class="Symbol">(</a><a id="26887" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26891" class="Symbol">(</a><a id="26892" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26896" href="Cubical.HITs.SmashProduct.Base.html#26896" class="Bound">x</a><a id="26897" class="Symbol">))</a> <a id="26900" href="Cubical.HITs.SmashProduct.Base.html#26900" class="Bound">i</a><a id="26901" class="Symbol">)</a> <a id="26903" href="Cubical.HITs.SmashProduct.Base.html#26903" class="Bound">j</a> <a id="26905" class="Symbol">=</a> <a id="26907" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26912" class="Symbol">(</a><a id="26913" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26917" class="Symbol">(</a><a id="26918" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26922" href="Cubical.HITs.SmashProduct.Base.html#26896" class="Bound">x</a><a id="26923" class="Symbol">))</a> <a id="26926" href="Cubical.HITs.SmashProduct.Base.html#26900" class="Bound">i</a>
  <a id="26930" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="26938" class="Symbol">(</a><a id="26939" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26944" class="Symbol">(</a><a id="26945" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26949" class="Symbol">(</a><a id="26950" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26955" class="Symbol">(</a><a id="26956" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26960" href="Cubical.HITs.SmashProduct.Base.html#26960" class="Bound">x</a><a id="26961" class="Symbol">)</a> <a id="26963" href="Cubical.HITs.SmashProduct.Base.html#26963" class="Bound">i</a><a id="26964" class="Symbol">))</a> <a id="26967" href="Cubical.HITs.SmashProduct.Base.html#26967" class="Bound">j</a><a id="26968" class="Symbol">)</a> <a id="26970" href="Cubical.HITs.SmashProduct.Base.html#26970" class="Bound">k</a> <a id="26972" class="Symbol">=</a> <a id="26974" href="Cubical.HITs.SmashProduct.Base.html#25382" class="Function">ll-fill₂</a> <a id="26983" href="Cubical.HITs.SmashProduct.Base.html#26960" class="Bound">x</a> <a id="26985" class="Symbol">(</a><a id="26986" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26988" href="Cubical.HITs.SmashProduct.Base.html#26963" class="Bound">i</a><a id="26989" class="Symbol">)</a> <a id="26991" class="Symbol">(</a><a id="26992" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="26994" href="Cubical.HITs.SmashProduct.Base.html#26967" class="Bound">j</a><a id="26995" class="Symbol">)</a> <a id="26997" href="Cubical.HITs.SmashProduct.Base.html#26970" class="Bound">k</a> <a id="26999" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="27004" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="27012" class="Symbol">(</a><a id="27013" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27018" class="Symbol">(</a><a id="27019" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27023" class="Symbol">(</a><a id="27024" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27029" class="Symbol">(</a><a id="27030" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27034" href="Cubical.HITs.SmashProduct.Base.html#27034" class="Bound">x</a><a id="27035" class="Symbol">)</a> <a id="27037" href="Cubical.HITs.SmashProduct.Base.html#27037" class="Bound">i</a><a id="27038" class="Symbol">))</a> <a id="27041" href="Cubical.HITs.SmashProduct.Base.html#27041" class="Bound">j</a><a id="27042" class="Symbol">)</a> <a id="27044" href="Cubical.HITs.SmashProduct.Base.html#27044" class="Bound">k</a> <a id="27046" class="Symbol">=</a> <a id="27048" href="Cubical.HITs.SmashProduct.Base.html#25896" class="Function">lr-fill₂</a> <a id="27057" href="Cubical.HITs.SmashProduct.Base.html#27034" class="Bound">x</a> <a id="27059" class="Symbol">(</a><a id="27060" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27062" href="Cubical.HITs.SmashProduct.Base.html#27037" class="Bound">i</a><a id="27063" class="Symbol">)</a> <a id="27065" class="Symbol">(</a><a id="27066" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27068" href="Cubical.HITs.SmashProduct.Base.html#27041" class="Bound">j</a><a id="27069" class="Symbol">)</a> <a id="27071" href="Cubical.HITs.SmashProduct.Base.html#27044" class="Bound">k</a> <a id="27073" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="27078" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="27086" class="Symbol">(</a><a id="27087" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27092" class="Symbol">(</a><a id="27093" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27097" class="Symbol">(</a><a id="27098" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27103" class="Symbol">(</a><a id="27104" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27109" href="Cubical.HITs.SmashProduct.Base.html#27109" class="Bound">a</a> <a id="27111" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a><a id="27112" class="Symbol">)</a> <a id="27114" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27115" class="Symbol">))</a> <a id="27118" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="27119" class="Symbol">)</a> <a id="27121" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27123" class="Symbol">=</a>
    <a id="27129" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="27135" class="Symbol">(λ</a> <a id="27138" href="Cubical.HITs.SmashProduct.Base.html#27138" class="Bound">s</a> <a id="27140" class="Symbol">→</a> <a id="27142" class="Symbol">λ</a> <a id="27144" class="Symbol">{(</a><a id="27146" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="27148" class="Symbol">=</a> <a id="27150" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27152" class="Symbol">)</a> <a id="27154" class="Symbol">→</a> <a id="27156" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="27164" class="Symbol">(</a><a id="27165" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27167" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="27168" class="Symbol">)</a> <a id="27170" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27172" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="27194" class="Symbol">;</a> <a id="27196" class="Symbol">(</a><a id="27197" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="27199" class="Symbol">=</a> <a id="27201" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27203" class="Symbol">)</a> <a id="27205" class="Symbol">→</a> <a id="27207" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27212" class="Symbol">(</a><a id="27213" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27217" class="Symbol">(</a><a id="27218" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27222" class="Symbol">(</a><a id="27223" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27227" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="27229" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="27231" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27235" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="27236" class="Symbol">)))</a> <a id="27240" class="Symbol">(</a><a id="27241" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="27243" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="27245" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27247" href="Cubical.HITs.SmashProduct.Base.html#27138" class="Bound">s</a> <a id="27249" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="27251" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27253" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="27254" class="Symbol">)</a>
                   <a id="27275" class="Symbol">;</a> <a id="27277" class="Symbol">(</a><a id="27278" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="27280" class="Symbol">=</a> <a id="27282" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27284" class="Symbol">)</a> <a id="27286" class="Symbol">→</a> <a id="27288" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27293" class="Symbol">(</a><a id="27294" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27298" class="Symbol">(</a><a id="27299" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27303" class="Symbol">(</a><a id="27304" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27307" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="27309" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="27311" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27314" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="27315" class="Symbol">)))</a> <a id="27319" class="Symbol">((</a><a id="27321" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27323" href="Cubical.HITs.SmashProduct.Base.html#27138" class="Bound">s</a> <a id="27325" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="27327" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27328" class="Symbol">)</a> <a id="27330" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="27332" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27334" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="27335" class="Symbol">)</a>
                   <a id="27356" class="Symbol">;</a> <a id="27358" class="Symbol">(</a><a id="27359" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="27361" class="Symbol">=</a> <a id="27363" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27365" class="Symbol">)</a> <a id="27367" class="Symbol">→</a> <a id="27369" href="Cubical.HITs.SmashProduct.Base.html#23333" class="Function">filler₈</a> <a id="27377" class="Symbol">(</a><a id="27378" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27381" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="27382" class="Symbol">)</a> <a id="27384" class="Symbol">(</a><a id="27385" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27387" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27388" class="Symbol">)</a> <a id="27390" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27392" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="27394" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="27416" class="Symbol">;</a> <a id="27418" class="Symbol">(</a><a id="27419" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27421" class="Symbol">=</a> <a id="27423" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27425" class="Symbol">)</a> <a id="27427" class="Symbol">→</a> <a id="27429" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a> <a id="27435" class="Symbol">(</a><a id="27436" href="Cubical.HITs.SmashProduct.Base.html#14460" class="Function">coh-filler</a> <a id="27447" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="27449" class="Symbol">(</a><a id="27450" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27452" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27453" class="Symbol">)</a> <a id="27455" class="Symbol">(</a><a id="27456" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27458" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="27459" class="Symbol">)</a> <a id="27461" href="Cubical.HITs.SmashProduct.Base.html#27138" class="Bound">s</a><a id="27462" class="Symbol">)</a>
                   <a id="27483" class="Symbol">;</a> <a id="27485" class="Symbol">(</a><a id="27486" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27488" class="Symbol">=</a> <a id="27490" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27492" class="Symbol">)</a> <a id="27494" class="Symbol">→</a> <a id="27496" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27501" class="Symbol">(</a><a id="27502" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27506" class="Symbol">(</a><a id="27507" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27512" class="Symbol">(</a><a id="27513" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27518" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="27521" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a><a id="27522" class="Symbol">)</a> <a id="27524" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27525" class="Symbol">))</a> <a id="27528" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a>
                   <a id="27549" class="Symbol">;</a> <a id="27551" class="Symbol">(</a><a id="27552" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="27554" class="Symbol">=</a> <a id="27556" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27558" class="Symbol">)</a> <a id="27560" class="Symbol">→</a> <a id="27562" href="Cubical.HITs.SmashProduct.Base.html#25382" class="Function">ll-fill₂</a> <a id="27571" class="Symbol">(</a><a id="27572" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27575" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="27576" class="Symbol">)</a> <a id="27578" class="Symbol">(</a><a id="27579" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27581" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27582" class="Symbol">)</a> <a id="27584" class="Symbol">(</a><a id="27585" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27587" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="27588" class="Symbol">)</a> <a id="27590" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27592" href="Cubical.HITs.SmashProduct.Base.html#27138" class="Bound">s</a>
                   <a id="27613" class="Symbol">;</a> <a id="27615" class="Symbol">(</a><a id="27616" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="27618" class="Symbol">=</a> <a id="27620" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27622" class="Symbol">)</a> <a id="27624" class="Symbol">→</a> <a id="27626" href="Cubical.HITs.SmashProduct.Base.html#25896" class="Function">lr-fill₂</a> <a id="27635" class="Symbol">(</a><a id="27636" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27639" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="27640" class="Symbol">)</a> <a id="27642" class="Symbol">(</a><a id="27643" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27645" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27646" class="Symbol">)</a> <a id="27648" class="Symbol">(</a><a id="27649" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27651" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="27652" class="Symbol">)</a> <a id="27654" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27656" href="Cubical.HITs.SmashProduct.Base.html#27138" class="Bound">s</a> <a id="27658" class="Symbol">})</a>
           <a id="27672" class="Symbol">(</a><a id="27673" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="27679" class="Symbol">(λ</a> <a id="27682" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a> <a id="27684" class="Symbol">→</a> <a id="27686" class="Symbol">λ</a> <a id="27688" class="Symbol">{(</a><a id="27690" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="27692" class="Symbol">=</a> <a id="27694" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27696" class="Symbol">)</a> <a id="27698" class="Symbol">→</a> <a id="27700" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="27708" class="Symbol">(</a><a id="27709" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27711" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="27712" class="Symbol">)</a> <a id="27714" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27716" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="27738" class="Symbol">;</a> <a id="27740" class="Symbol">(</a><a id="27741" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="27743" class="Symbol">=</a> <a id="27745" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27747" class="Symbol">)</a> <a id="27749" class="Symbol">→</a> <a id="27751" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27756" class="Symbol">(</a><a id="27757" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27761" class="Symbol">(</a><a id="27762" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27767" class="Symbol">(</a><a id="27768" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27773" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="27776" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a><a id="27777" class="Symbol">)</a> <a id="27779" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a><a id="27780" class="Symbol">))</a> <a id="27783" class="Symbol">(</a><a id="27784" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="27786" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="27788" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27790" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="27791" class="Symbol">)</a>
                   <a id="27812" class="Symbol">;</a> <a id="27814" class="Symbol">(</a><a id="27815" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="27817" class="Symbol">=</a> <a id="27819" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27821" class="Symbol">)</a> <a id="27823" class="Symbol">→</a> <a id="27825" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27830" class="Symbol">(</a><a id="27831" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27835" class="Symbol">(</a><a id="27836" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27841" class="Symbol">(</a><a id="27842" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27847" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="27850" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a><a id="27851" class="Symbol">)</a> <a id="27853" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a><a id="27854" class="Symbol">))</a> <a id="27857" class="Symbol">(</a><a id="27858" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="27860" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="27862" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27864" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="27865" class="Symbol">)</a>
                   <a id="27886" class="Symbol">;</a> <a id="27888" class="Symbol">(</a><a id="27889" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="27891" class="Symbol">=</a> <a id="27893" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27895" class="Symbol">)</a> <a id="27897" class="Symbol">→</a> <a id="27899" href="Cubical.HITs.SmashProduct.Base.html#23333" class="Function">filler₈</a> <a id="27907" class="Symbol">(</a><a id="27908" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27911" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="27912" class="Symbol">)</a> <a id="27914" class="Symbol">(</a><a id="27915" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27917" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27918" class="Symbol">)</a> <a id="27920" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27922" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="27924" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a>
                   <a id="27945" class="Symbol">;</a> <a id="27947" class="Symbol">(</a><a id="27948" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="27950" class="Symbol">=</a> <a id="27952" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27954" class="Symbol">)</a> <a id="27956" class="Symbol">→</a> <a id="27958" href="Cubical.HITs.SmashProduct.Base.html#14882" class="Function">coh-filler₂</a> <a id="27970" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="27972" class="Symbol">(</a><a id="27973" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27975" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="27976" class="Symbol">)</a> <a id="27978" class="Symbol">(</a><a id="27979" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27981" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="27982" class="Symbol">)</a> <a id="27984" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a>
                   <a id="28005" class="Symbol">;</a> <a id="28007" class="Symbol">(</a><a id="28008" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28010" class="Symbol">=</a> <a id="28012" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28014" class="Symbol">)</a> <a id="28016" class="Symbol">→</a> <a id="28018" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28023" class="Symbol">(</a><a id="28024" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28028" class="Symbol">(</a><a id="28029" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28034" class="Symbol">(</a><a id="28035" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28040" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="28043" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a><a id="28044" class="Symbol">)</a> <a id="28046" class="Symbol">(</a><a id="28047" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="28049" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28051" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a><a id="28052" class="Symbol">)))</a> <a id="28056" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a>
                   <a id="28077" class="Symbol">;</a> <a id="28079" class="Symbol">(</a><a id="28080" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="28082" class="Symbol">=</a> <a id="28084" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28086" class="Symbol">)</a> <a id="28088" class="Symbol">→</a> <a id="28090" href="Cubical.HITs.SmashProduct.Base.html#24880" class="Function">ll-fill₁</a> <a id="28099" class="Symbol">(</a><a id="28100" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="28103" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a><a id="28104" class="Symbol">)</a> <a id="28106" class="Symbol">(</a><a id="28107" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28109" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="28110" class="Symbol">)</a> <a id="28112" class="Symbol">(</a><a id="28113" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28115" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="28116" class="Symbol">)</a> <a id="28118" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28120" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a>
                   <a id="28141" class="Symbol">;</a> <a id="28143" class="Symbol">(</a><a id="28144" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="28146" class="Symbol">=</a> <a id="28148" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28150" class="Symbol">)</a> <a id="28152" class="Symbol">→</a> <a id="28154" href="Cubical.HITs.SmashProduct.Base.html#24378" class="Function">lr-fill₁</a> <a id="28163" class="Symbol">(</a><a id="28164" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="28167" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="28168" class="Symbol">)</a> <a id="28170" class="Symbol">(</a><a id="28171" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28173" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="28174" class="Symbol">)</a> <a id="28176" class="Symbol">(</a><a id="28177" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28179" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="28180" class="Symbol">)</a> <a id="28182" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28184" href="Cubical.HITs.SmashProduct.Base.html#27682" class="Bound">s</a><a id="28185" class="Symbol">})</a>
                  <a id="28206" class="Symbol">(</a><a id="28207" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="28213" class="Symbol">(λ</a> <a id="28216" href="Cubical.HITs.SmashProduct.Base.html#28216" class="Bound">s</a> <a id="28218" class="Symbol">→</a> <a id="28220" class="Symbol">λ</a> <a id="28222" class="Symbol">{(</a><a id="28224" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="28226" class="Symbol">=</a> <a id="28228" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28230" class="Symbol">)</a> <a id="28232" class="Symbol">→</a> <a id="28234" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="28242" class="Symbol">(</a><a id="28243" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28245" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="28246" class="Symbol">)</a> <a id="28248" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28250" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                   <a id="28272" class="Symbol">;</a> <a id="28274" class="Symbol">(</a><a id="28275" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="28277" class="Symbol">=</a> <a id="28279" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28281" class="Symbol">)</a> <a id="28283" class="Symbol">→</a> <a id="28285" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28290" class="Symbol">(</a><a id="28291" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28295" class="Symbol">(</a><a id="28296" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28300" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="28302" class="Symbol">))</a> <a id="28305" class="Symbol">(</a><a id="28306" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="28308" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="28310" class="Symbol">(</a><a id="28311" href="Cubical.HITs.SmashProduct.Base.html#28216" class="Bound">s</a> <a id="28313" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28315" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28317" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="28318" class="Symbol">))</a>
                   <a id="28340" class="Symbol">;</a> <a id="28342" class="Symbol">(</a><a id="28343" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="28345" class="Symbol">=</a> <a id="28347" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28349" class="Symbol">)</a> <a id="28351" class="Symbol">→</a> <a id="28353" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28358" class="Symbol">(</a><a id="28359" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28363" class="Symbol">(</a><a id="28364" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28368" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="28370" class="Symbol">))</a> <a id="28373" class="Symbol">(</a><a id="28374" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="28376" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28378" href="Cubical.HITs.SmashProduct.Base.html#28216" class="Bound">s</a> <a id="28380" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28382" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28384" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="28385" class="Symbol">)</a>
                   <a id="28406" class="Symbol">;</a> <a id="28408" class="Symbol">(</a><a id="28409" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a> <a id="28411" class="Symbol">=</a> <a id="28413" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28415" class="Symbol">)</a> <a id="28417" class="Symbol">→</a> <a id="28419" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28424" class="Symbol">(</a><a id="28425" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28429" class="Symbol">(</a><a id="28430" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28434" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="28435" class="Symbol">))</a> <a id="28438" class="Symbol">(</a><a id="28439" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="28441" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="28443" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="28444" class="Symbol">)</a>
                   <a id="28465" class="Symbol">;</a> <a id="28467" class="Symbol">(</a><a id="28468" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28470" class="Symbol">=</a> <a id="28472" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28474" class="Symbol">)</a> <a id="28476" class="Symbol">→</a> <a id="28478" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="28486" class="Symbol">(</a><a id="28487" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28489" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="28490" class="Symbol">)</a> <a id="28492" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="28494" class="Symbol">(</a><a id="28495" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28497" href="Cubical.HITs.SmashProduct.Base.html#28216" class="Bound">s</a><a id="28498" class="Symbol">)</a>
                   <a id="28519" class="Symbol">;</a> <a id="28521" class="Symbol">(</a><a id="28522" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28524" class="Symbol">=</a> <a id="28526" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28528" class="Symbol">)</a> <a id="28530" class="Symbol">→</a> <a id="28532" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28537" class="Symbol">(</a><a id="28538" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28542" class="Symbol">(</a><a id="28543" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28547" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="28549" class="Symbol">))</a> <a id="28552" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a>
                   <a id="28573" class="Symbol">;</a> <a id="28575" class="Symbol">(</a><a id="28576" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="28578" class="Symbol">=</a> <a id="28580" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28582" class="Symbol">)</a> <a id="28584" class="Symbol">→</a> <a id="28586" href="Cubical.HITs.SmashProduct.Base.html#23834" class="Function">btm-fill</a> <a id="28595" class="Symbol">(</a><a id="28596" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28598" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="28599" class="Symbol">)</a> <a id="28601" class="Symbol">(</a><a id="28602" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28604" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="28605" class="Symbol">)</a> <a id="28607" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28609" href="Cubical.HITs.SmashProduct.Base.html#28216" class="Bound">s</a>
                   <a id="28630" class="Symbol">;</a> <a id="28632" class="Symbol">(</a><a id="28633" href="Cubical.HITs.SmashProduct.Base.html#27111" class="Bound">r</a> <a id="28635" class="Symbol">=</a> <a id="28637" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28639" class="Symbol">)</a> <a id="28641" class="Symbol">→</a> <a id="28643" href="Cubical.HITs.SmashProduct.Base.html#23834" class="Function">btm-fill</a> <a id="28652" class="Symbol">(</a><a id="28653" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28655" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a><a id="28656" class="Symbol">)</a> <a id="28658" class="Symbol">(</a><a id="28659" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28661" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="28662" class="Symbol">)</a> <a id="28664" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a> <a id="28666" href="Cubical.HITs.SmashProduct.Base.html#28216" class="Bound">s</a><a id="28667" class="Symbol">})</a>
                     <a id="28691" class="Symbol">(</a><a id="28692" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="28700" class="Symbol">(</a><a id="28701" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28703" href="Cubical.HITs.SmashProduct.Base.html#27118" class="Bound">j</a><a id="28704" class="Symbol">)</a> <a id="28706" class="Symbol">(</a><a id="28707" href="Cubical.HITs.SmashProduct.Base.html#27114" class="Bound">i</a> <a id="28709" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="28711" href="Cubical.HITs.SmashProduct.Base.html#27121" class="Bound">k</a><a id="28712" class="Symbol">)</a> <a id="28714" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28716" class="Symbol">)))</a>
  <a id="28722" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a> <a id="28730" class="Symbol">(</a><a id="28731" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28736" class="Symbol">(</a><a id="28737" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28742" href="Cubical.HITs.SmashProduct.Base.html#28742" class="Bound">a</a> <a id="28744" href="Cubical.HITs.SmashProduct.Base.html#28744" class="Bound">i</a><a id="28745" class="Symbol">)</a> <a id="28747" href="Cubical.HITs.SmashProduct.Base.html#28747" class="Bound">j</a><a id="28748" class="Symbol">)</a> <a id="28750" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a> <a id="28752" class="Symbol">=</a>
    <a id="28758" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="28764" class="Symbol">(λ</a> <a id="28767" href="Cubical.HITs.SmashProduct.Base.html#28767" class="Bound">r</a> <a id="28769" class="Symbol">→</a> <a id="28771" class="Symbol">λ</a> <a id="28773" class="Symbol">{(</a><a id="28775" href="Cubical.HITs.SmashProduct.Base.html#28744" class="Bound">i</a> <a id="28777" class="Symbol">=</a> <a id="28779" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28781" class="Symbol">)</a> <a id="28783" class="Symbol">→</a> <a id="28785" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28790" class="Symbol">(</a><a id="28791" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28795" class="Symbol">(</a><a id="28796" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="28799" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="28800" class="Symbol">))</a> <a id="28803" class="Symbol">(</a><a id="28804" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a> <a id="28806" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28808" href="Cubical.HITs.SmashProduct.Base.html#28747" class="Bound">j</a> <a id="28810" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="28812" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28814" href="Cubical.HITs.SmashProduct.Base.html#28767" class="Bound">r</a><a id="28815" class="Symbol">)</a>
                   <a id="28836" class="Symbol">;</a> <a id="28838" class="Symbol">(</a><a id="28839" href="Cubical.HITs.SmashProduct.Base.html#28744" class="Bound">i</a> <a id="28841" class="Symbol">=</a> <a id="28843" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28845" class="Symbol">)</a> <a id="28847" class="Symbol">→</a> <a id="28849" href="Cubical.HITs.SmashProduct.Base.html#14135" class="Function">filler₅</a> <a id="28857" class="Symbol">(</a><a id="28858" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28860" href="Cubical.HITs.SmashProduct.Base.html#28747" class="Bound">j</a><a id="28861" class="Symbol">)</a> <a id="28863" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a> <a id="28865" href="Cubical.HITs.SmashProduct.Base.html#28767" class="Bound">r</a>
                   <a id="28886" class="Symbol">;</a> <a id="28888" class="Symbol">(</a><a id="28889" href="Cubical.HITs.SmashProduct.Base.html#28747" class="Bound">j</a> <a id="28891" class="Symbol">=</a> <a id="28893" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="28895" class="Symbol">)</a> <a id="28897" class="Symbol">→</a> <a id="28899" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28904" class="Symbol">(</a><a id="28905" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28910" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="28913" href="Cubical.HITs.SmashProduct.Base.html#28744" class="Bound">i</a><a id="28914" class="Symbol">)</a> <a id="28916" class="Symbol">(</a><a id="28917" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a> <a id="28919" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="28921" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="28923" href="Cubical.HITs.SmashProduct.Base.html#28767" class="Bound">r</a><a id="28924" class="Symbol">)</a>
                   <a id="28945" class="Symbol">;</a> <a id="28947" class="Symbol">(</a><a id="28948" href="Cubical.HITs.SmashProduct.Base.html#28747" class="Bound">j</a> <a id="28950" class="Symbol">=</a> <a id="28952" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="28954" class="Symbol">)</a> <a id="28956" class="Symbol">→</a> <a id="28958" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28963" class="Symbol">(</a><a id="28964" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28968" class="Symbol">(</a><a id="28969" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28973" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a><a id="28974" class="Symbol">))</a> <a id="28977" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a>
                   <a id="28998" class="Symbol">;</a> <a id="29000" class="Symbol">(</a><a id="29001" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a> <a id="29003" class="Symbol">=</a> <a id="29005" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29007" class="Symbol">)</a> <a id="29009" class="Symbol">→</a> <a id="29011" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29015" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="29037" class="Symbol">;</a> <a id="29039" class="Symbol">(</a><a id="29040" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a> <a id="29042" class="Symbol">=</a> <a id="29044" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="29046" class="Symbol">)</a> <a id="29048" class="Symbol">→</a> <a id="29050" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29055" class="Symbol">(</a><a id="29056" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29061" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="29064" href="Cubical.HITs.SmashProduct.Base.html#28744" class="Bound">i</a><a id="29065" class="Symbol">)</a> <a id="29067" class="Symbol">(</a><a id="29068" href="Cubical.HITs.SmashProduct.Base.html#28747" class="Bound">j</a> <a id="29070" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="29072" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29074" href="Cubical.HITs.SmashProduct.Base.html#28767" class="Bound">r</a><a id="29075" class="Symbol">)})</a>
          <a id="29089" class="Symbol">(</a><a id="29090" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29095" class="Symbol">(</a><a id="29096" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29101" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="29104" class="Symbol">(</a><a id="29105" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29107" href="Cubical.HITs.SmashProduct.Base.html#28747" class="Bound">j</a> <a id="29109" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29111" href="Cubical.HITs.SmashProduct.Base.html#28744" class="Bound">i</a><a id="29112" class="Symbol">))</a> <a id="29115" href="Cubical.HITs.SmashProduct.Base.html#28750" class="Bound">k</a><a id="29116" class="Symbol">)</a>

  <a id="29121" class="Comment">-- The main result of step 1</a>
  <a id="29152" href="Cubical.HITs.SmashProduct.Base.html#29152" class="Function">Iso-⋀-⋀×2</a> <a id="29162" class="Symbol">:</a> <a id="29164" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="29168" class="Symbol">(</a><a id="29169" href="Cubical.HITs.SmashProduct.Base.html#11721" class="Bound">A</a> <a id="29171" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="29173" class="Symbol">(</a><a id="29174" href="Cubical.HITs.SmashProduct.Base.html#11737" class="Bound">B</a> <a id="29176" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="29179" href="Cubical.HITs.SmashProduct.Base.html#11754" class="Bound">C</a><a id="29180" class="Symbol">))</a> <a id="29183" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a>
  <a id="29189" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="29197" href="Cubical.HITs.SmashProduct.Base.html#29152" class="Function">Iso-⋀-⋀×2</a> <a id="29207" class="Symbol">=</a> <a id="29209" href="Cubical.HITs.SmashProduct.Base.html#15479" class="Function">⋀→⋀×2</a>
  <a id="29217" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="29225" href="Cubical.HITs.SmashProduct.Base.html#29152" class="Function">Iso-⋀-⋀×2</a> <a id="29235" class="Symbol">=</a> <a id="29237" href="Cubical.HITs.SmashProduct.Base.html#16146" class="Function">⋀×2→⋀</a>
  <a id="29245" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="29253" href="Cubical.HITs.SmashProduct.Base.html#29152" class="Function">Iso-⋀-⋀×2</a> <a id="29263" class="Symbol">=</a> <a id="29265" href="Cubical.HITs.SmashProduct.Base.html#19991" class="Function">⋀×2→⋀→⋀×2</a>
  <a id="29277" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="29285" href="Cubical.HITs.SmashProduct.Base.html#29152" class="Function">Iso-⋀-⋀×2</a> <a id="29295" class="Symbol">=</a> <a id="29297" href="Cubical.HITs.SmashProduct.Base.html#26407" class="Function">⋀→⋀×2→⋀</a>

<a id="29306" class="Keyword">module</a> <a id="29313" href="Cubical.HITs.SmashProduct.Base.html#29313" class="Module">_</a> <a id="29315" class="Symbol">{</a><a id="29316" href="Cubical.HITs.SmashProduct.Base.html#29316" class="Bound">ℓ</a> <a id="29318" href="Cubical.HITs.SmashProduct.Base.html#29318" class="Bound">ℓ&#39;</a> <a id="29321" href="Cubical.HITs.SmashProduct.Base.html#29321" class="Bound">ℓ&#39;&#39;</a> <a id="29325" class="Symbol">:</a> <a id="29327" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="29332" class="Symbol">}</a> <a id="29334" class="Symbol">(</a><a id="29335" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="29337" class="Symbol">:</a> <a id="29339" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="29347" href="Cubical.HITs.SmashProduct.Base.html#29316" class="Bound">ℓ</a><a id="29348" class="Symbol">)</a> <a id="29350" class="Symbol">(</a><a id="29351" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a> <a id="29353" class="Symbol">:</a> <a id="29355" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="29363" href="Cubical.HITs.SmashProduct.Base.html#29318" class="Bound">ℓ&#39;</a><a id="29365" class="Symbol">)</a> <a id="29367" class="Symbol">(</a><a id="29368" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a> <a id="29370" class="Symbol">:</a> <a id="29372" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="29380" href="Cubical.HITs.SmashProduct.Base.html#29321" class="Bound">ℓ&#39;&#39;</a><a id="29383" class="Symbol">)</a> <a id="29385" class="Keyword">where</a>
  <a id="29393" class="Comment">-- Step 2: show that ⋀×2 A B C ≃ ⋀×2 C A B</a>

  <a id="29439" class="Comment">-- some fillers</a>
  <a id="29457" href="Cubical.HITs.SmashProduct.Base.html#29457" class="Function">permute-fill→</a> <a id="29471" class="Symbol">:</a> <a id="29473" class="Symbol">(</a><a id="29474" href="Cubical.HITs.SmashProduct.Base.html#29474" class="Bound">i</a> <a id="29476" href="Cubical.HITs.SmashProduct.Base.html#29476" class="Bound">j</a> <a id="29478" href="Cubical.HITs.SmashProduct.Base.html#29478" class="Bound">k</a> <a id="29480" href="Cubical.HITs.SmashProduct.Base.html#29480" class="Bound">r</a> <a id="29482" class="Symbol">:</a> <a id="29484" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="29485" class="Symbol">)</a> <a id="29487" class="Symbol">→</a> <a id="29489" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="29493" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a> <a id="29495" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="29497" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a>
  <a id="29501" href="Cubical.HITs.SmashProduct.Base.html#29457" class="Function">permute-fill→</a> <a id="29515" href="Cubical.HITs.SmashProduct.Base.html#29515" class="Bound">i</a> <a id="29517" href="Cubical.HITs.SmashProduct.Base.html#29517" class="Bound">j</a> <a id="29519" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a> <a id="29521" href="Cubical.HITs.SmashProduct.Base.html#29521" class="Bound">r</a> <a id="29523" class="Symbol">=</a>
    <a id="29529" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="29535" class="Symbol">(λ</a> <a id="29538" href="Cubical.HITs.SmashProduct.Base.html#29538" class="Bound">r</a> <a id="29540" class="Symbol">→</a> <a id="29542" class="Symbol">λ</a> <a id="29544" class="Symbol">{(</a><a id="29546" href="Cubical.HITs.SmashProduct.Base.html#29515" class="Bound">i</a> <a id="29548" class="Symbol">=</a> <a id="29550" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29552" class="Symbol">)</a> <a id="29554" class="Symbol">→</a> <a id="29556" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="29568" class="Symbol">(</a><a id="29569" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29573" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="29574" class="Symbol">)</a> <a id="29576" class="Symbol">(</a><a id="29577" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29579" href="Cubical.HITs.SmashProduct.Base.html#29517" class="Bound">j</a> <a id="29581" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="29583" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29585" href="Cubical.HITs.SmashProduct.Base.html#29538" class="Bound">r</a><a id="29586" class="Symbol">)</a> <a id="29588" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a>
                   <a id="29609" class="Symbol">;</a> <a id="29611" class="Symbol">(</a><a id="29612" href="Cubical.HITs.SmashProduct.Base.html#29515" class="Bound">i</a> <a id="29614" class="Symbol">=</a> <a id="29616" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="29618" class="Symbol">)</a> <a id="29620" class="Symbol">→</a> <a id="29622" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="29634" class="Symbol">(</a><a id="29635" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="29638" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="29639" class="Symbol">)</a> <a id="29641" href="Cubical.HITs.SmashProduct.Base.html#29517" class="Bound">j</a> <a id="29643" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a>
                   <a id="29664" class="Symbol">;</a> <a id="29666" class="Symbol">(</a><a id="29667" href="Cubical.HITs.SmashProduct.Base.html#29517" class="Bound">j</a> <a id="29669" class="Symbol">=</a> <a id="29671" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29673" class="Symbol">)</a> <a id="29675" class="Symbol">→</a> <a id="29677" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="29689" class="Symbol">(</a><a id="29690" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="29693" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="29694" class="Symbol">)</a> <a id="29696" class="Symbol">(</a><a id="29697" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29699" href="Cubical.HITs.SmashProduct.Base.html#29515" class="Bound">i</a><a id="29700" class="Symbol">)</a> <a id="29702" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a>
                   <a id="29723" class="Symbol">;</a> <a id="29725" class="Symbol">(</a><a id="29726" href="Cubical.HITs.SmashProduct.Base.html#29517" class="Bound">j</a> <a id="29728" class="Symbol">=</a> <a id="29730" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="29732" class="Symbol">)</a> <a id="29734" class="Symbol">→</a> <a id="29736" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="29748" class="Symbol">(</a><a id="29749" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29753" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="29754" class="Symbol">)</a> <a id="29756" class="Symbol">(</a><a id="29757" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29759" href="Cubical.HITs.SmashProduct.Base.html#29515" class="Bound">i</a> <a id="29761" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29763" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29765" href="Cubical.HITs.SmashProduct.Base.html#29538" class="Bound">r</a><a id="29766" class="Symbol">)</a> <a id="29768" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a>
                   <a id="29789" class="Symbol">;</a> <a id="29791" class="Symbol">(</a><a id="29792" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a> <a id="29794" class="Symbol">=</a> <a id="29796" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29798" class="Symbol">)</a> <a id="29800" class="Symbol">→</a> <a id="29802" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="29807" class="Symbol">(</a><a id="29808" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="29811" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="29812" class="Symbol">)</a> <a id="29814" class="Symbol">(</a><a id="29815" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="29818" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="29819" class="Symbol">)</a> <a id="29821" class="Symbol">(</a><a id="29822" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29826" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="29827" class="Symbol">)</a>
                   <a id="29848" class="Symbol">;</a> <a id="29850" class="Symbol">(</a><a id="29851" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a> <a id="29853" class="Symbol">=</a> <a id="29855" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="29857" class="Symbol">)</a> <a id="29859" class="Symbol">→</a> <a id="29861" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="29865" class="Symbol">})</a>
          <a id="29878" class="Symbol">(</a><a id="29879" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="29883" class="Symbol">(</a><a id="29884" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="29888" href="Cubical.HITs.SmashProduct.Base.html#29517" class="Bound">j</a> <a id="29890" class="Symbol">(</a><a id="29891" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29893" href="Cubical.HITs.SmashProduct.Base.html#29515" class="Bound">i</a><a id="29894" class="Symbol">)</a> <a id="29896" href="Cubical.HITs.SmashProduct.Base.html#29519" class="Bound">k</a><a id="29897" class="Symbol">))</a>
          <a id="29910" href="Cubical.HITs.SmashProduct.Base.html#29521" class="Bound">r</a>

  <a id="29915" href="Cubical.HITs.SmashProduct.Base.html#29915" class="Function">permute-fill←</a> <a id="29929" class="Symbol">:</a> <a id="29931" class="Symbol">(</a><a id="29932" href="Cubical.HITs.SmashProduct.Base.html#29932" class="Bound">i</a> <a id="29934" href="Cubical.HITs.SmashProduct.Base.html#29934" class="Bound">j</a> <a id="29936" href="Cubical.HITs.SmashProduct.Base.html#29936" class="Bound">k</a> <a id="29938" href="Cubical.HITs.SmashProduct.Base.html#29938" class="Bound">r</a> <a id="29940" class="Symbol">:</a> <a id="29942" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="29943" class="Symbol">)</a> <a id="29945" class="Symbol">→</a> <a id="29947" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="29951" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="29953" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a> <a id="29955" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a>
  <a id="29959" href="Cubical.HITs.SmashProduct.Base.html#29915" class="Function">permute-fill←</a> <a id="29973" href="Cubical.HITs.SmashProduct.Base.html#29973" class="Bound">i</a> <a id="29975" href="Cubical.HITs.SmashProduct.Base.html#29975" class="Bound">j</a> <a id="29977" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a> <a id="29979" href="Cubical.HITs.SmashProduct.Base.html#29979" class="Bound">r</a> <a id="29981" class="Symbol">=</a>
    <a id="29987" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="29993" class="Symbol">(λ</a> <a id="29996" href="Cubical.HITs.SmashProduct.Base.html#29996" class="Bound">r</a> <a id="29998" class="Symbol">→</a> <a id="30000" class="Symbol">λ</a> <a id="30002" class="Symbol">{(</a><a id="30004" href="Cubical.HITs.SmashProduct.Base.html#29973" class="Bound">i</a> <a id="30006" class="Symbol">=</a> <a id="30008" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="30010" class="Symbol">)</a> <a id="30012" class="Symbol">→</a> <a id="30014" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="30026" class="Symbol">(</a><a id="30027" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30031" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="30032" class="Symbol">)</a> <a id="30034" class="Symbol">(</a><a id="30035" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30037" href="Cubical.HITs.SmashProduct.Base.html#29975" class="Bound">j</a><a id="30038" class="Symbol">)</a> <a id="30040" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a>
                   <a id="30061" class="Symbol">;</a> <a id="30063" class="Symbol">(</a><a id="30064" href="Cubical.HITs.SmashProduct.Base.html#29973" class="Bound">i</a> <a id="30066" class="Symbol">=</a> <a id="30068" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30070" class="Symbol">)</a> <a id="30072" class="Symbol">→</a> <a id="30074" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="30086" class="Symbol">(</a><a id="30087" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="30090" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="30091" class="Symbol">)</a> <a id="30093" class="Symbol">(</a><a id="30094" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30096" href="Cubical.HITs.SmashProduct.Base.html#29975" class="Bound">j</a> <a id="30098" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="30100" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30102" href="Cubical.HITs.SmashProduct.Base.html#29996" class="Bound">r</a><a id="30103" class="Symbol">)</a> <a id="30105" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a>
                   <a id="30126" class="Symbol">;</a> <a id="30128" class="Symbol">(</a><a id="30129" href="Cubical.HITs.SmashProduct.Base.html#29975" class="Bound">j</a> <a id="30131" class="Symbol">=</a> <a id="30133" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="30135" class="Symbol">)</a> <a id="30137" class="Symbol">→</a> <a id="30139" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="30151" class="Symbol">(</a><a id="30152" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="30155" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="30156" class="Symbol">)</a> <a id="30158" href="Cubical.HITs.SmashProduct.Base.html#29973" class="Bound">i</a> <a id="30160" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a>
                   <a id="30181" class="Symbol">;</a> <a id="30183" class="Symbol">(</a><a id="30184" href="Cubical.HITs.SmashProduct.Base.html#29975" class="Bound">j</a> <a id="30186" class="Symbol">=</a> <a id="30188" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30190" class="Symbol">)</a> <a id="30192" class="Symbol">→</a> <a id="30194" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="30206" class="Symbol">(</a><a id="30207" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="30210" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="30211" class="Symbol">)</a> <a id="30213" class="Symbol">(</a><a id="30214" href="Cubical.HITs.SmashProduct.Base.html#29973" class="Bound">i</a> <a id="30216" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30218" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30220" href="Cubical.HITs.SmashProduct.Base.html#29996" class="Bound">r</a><a id="30221" class="Symbol">)</a> <a id="30223" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a>
                   <a id="30244" class="Symbol">;</a> <a id="30246" class="Symbol">(</a><a id="30247" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a> <a id="30249" class="Symbol">=</a> <a id="30251" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="30253" class="Symbol">)</a> <a id="30255" class="Symbol">→</a> <a id="30257" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="30262" class="Symbol">(</a><a id="30263" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30267" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="30268" class="Symbol">)</a> <a id="30270" class="Symbol">(</a><a id="30271" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="30274" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="30275" class="Symbol">)</a> <a id="30277" class="Symbol">(</a><a id="30278" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="30281" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="30282" class="Symbol">)</a>
                   <a id="30303" class="Symbol">;</a> <a id="30305" class="Symbol">(</a><a id="30306" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a> <a id="30308" class="Symbol">=</a> <a id="30310" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30312" class="Symbol">)</a> <a id="30314" class="Symbol">→</a> <a id="30316" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="30320" class="Symbol">})</a>
          <a id="30333" class="Symbol">(</a><a id="30334" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="30338" class="Symbol">(</a><a id="30339" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="30343" class="Symbol">(</a><a id="30344" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30346" href="Cubical.HITs.SmashProduct.Base.html#29975" class="Bound">j</a><a id="30347" class="Symbol">)</a> <a id="30349" href="Cubical.HITs.SmashProduct.Base.html#29973" class="Bound">i</a> <a id="30351" href="Cubical.HITs.SmashProduct.Base.html#29977" class="Bound">k</a><a id="30352" class="Symbol">))</a>
          <a id="30365" href="Cubical.HITs.SmashProduct.Base.html#29979" class="Bound">r</a>

  <a id="30370" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30385" class="Symbol">:</a> <a id="30387" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="30391" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="30393" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a> <a id="30395" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a> <a id="30397" class="Symbol">→</a> <a id="30399" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="30403" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a> <a id="30405" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="30407" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a>
  <a id="30411" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30426" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a> <a id="30431" class="Symbol">=</a> <a id="30433" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
  <a id="30440" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30455" class="Symbol">(</a><a id="30456" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="30461" href="Cubical.HITs.SmashProduct.Base.html#30461" class="Bound">x</a> <a id="30463" href="Cubical.HITs.SmashProduct.Base.html#30463" class="Bound">x₁</a> <a id="30466" href="Cubical.HITs.SmashProduct.Base.html#30466" class="Bound">x₂</a><a id="30468" class="Symbol">)</a> <a id="30470" class="Symbol">=</a> <a id="30472" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="30477" href="Cubical.HITs.SmashProduct.Base.html#30466" class="Bound">x₂</a> <a id="30480" href="Cubical.HITs.SmashProduct.Base.html#30461" class="Bound">x</a> <a id="30482" href="Cubical.HITs.SmashProduct.Base.html#30463" class="Bound">x₁</a>
  <a id="30487" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30502" class="Symbol">(</a><a id="30503" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="30509" href="Cubical.HITs.SmashProduct.Base.html#30509" class="Bound">x</a> <a id="30511" href="Cubical.HITs.SmashProduct.Base.html#30511" class="Bound">y</a> <a id="30513" href="Cubical.HITs.SmashProduct.Base.html#30513" class="Bound">i</a><a id="30514" class="Symbol">)</a> <a id="30516" class="Symbol">=</a> <a id="30518" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="30524" href="Cubical.HITs.SmashProduct.Base.html#30509" class="Bound">x</a> <a id="30526" href="Cubical.HITs.SmashProduct.Base.html#30511" class="Bound">y</a> <a id="30528" href="Cubical.HITs.SmashProduct.Base.html#30513" class="Bound">i</a>
  <a id="30532" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30547" class="Symbol">(</a><a id="30548" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="30554" href="Cubical.HITs.SmashProduct.Base.html#30554" class="Bound">x</a> <a id="30556" href="Cubical.HITs.SmashProduct.Base.html#30556" class="Bound">z</a> <a id="30558" href="Cubical.HITs.SmashProduct.Base.html#30558" class="Bound">i</a><a id="30559" class="Symbol">)</a> <a id="30561" class="Symbol">=</a> <a id="30563" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="30569" href="Cubical.HITs.SmashProduct.Base.html#30556" class="Bound">z</a> <a id="30571" href="Cubical.HITs.SmashProduct.Base.html#30554" class="Bound">x</a> <a id="30573" href="Cubical.HITs.SmashProduct.Base.html#30558" class="Bound">i</a>
  <a id="30577" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30592" class="Symbol">(</a><a id="30593" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="30599" href="Cubical.HITs.SmashProduct.Base.html#30599" class="Bound">y</a> <a id="30601" href="Cubical.HITs.SmashProduct.Base.html#30601" class="Bound">z</a> <a id="30603" href="Cubical.HITs.SmashProduct.Base.html#30603" class="Bound">i</a><a id="30604" class="Symbol">)</a> <a id="30606" class="Symbol">=</a> <a id="30608" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="30614" href="Cubical.HITs.SmashProduct.Base.html#30601" class="Bound">z</a> <a id="30616" href="Cubical.HITs.SmashProduct.Base.html#30599" class="Bound">y</a> <a id="30618" href="Cubical.HITs.SmashProduct.Base.html#30603" class="Bound">i</a>
  <a id="30622" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30637" class="Symbol">(</a><a id="30638" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="30650" href="Cubical.HITs.SmashProduct.Base.html#30650" class="Bound">a</a> <a id="30652" href="Cubical.HITs.SmashProduct.Base.html#30652" class="Bound">i</a> <a id="30654" href="Cubical.HITs.SmashProduct.Base.html#30654" class="Bound">j</a><a id="30655" class="Symbol">)</a> <a id="30657" class="Symbol">=</a> <a id="30659" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="30671" href="Cubical.HITs.SmashProduct.Base.html#30650" class="Bound">a</a> <a id="30673" class="Symbol">(</a><a id="30674" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30676" href="Cubical.HITs.SmashProduct.Base.html#30652" class="Bound">i</a><a id="30677" class="Symbol">)</a> <a id="30679" href="Cubical.HITs.SmashProduct.Base.html#30654" class="Bound">j</a>
  <a id="30683" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30698" class="Symbol">(</a><a id="30699" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="30711" href="Cubical.HITs.SmashProduct.Base.html#30711" class="Bound">y</a> <a id="30713" href="Cubical.HITs.SmashProduct.Base.html#30713" class="Bound">i</a> <a id="30715" href="Cubical.HITs.SmashProduct.Base.html#30715" class="Bound">j</a><a id="30716" class="Symbol">)</a> <a id="30718" class="Symbol">=</a> <a id="30720" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="30732" href="Cubical.HITs.SmashProduct.Base.html#30711" class="Bound">y</a> <a id="30734" class="Symbol">(</a><a id="30735" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30737" href="Cubical.HITs.SmashProduct.Base.html#30713" class="Bound">i</a><a id="30738" class="Symbol">)</a> <a id="30740" href="Cubical.HITs.SmashProduct.Base.html#30715" class="Bound">j</a>
  <a id="30744" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30759" class="Symbol">(</a><a id="30760" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="30772" href="Cubical.HITs.SmashProduct.Base.html#30772" class="Bound">z</a> <a id="30774" href="Cubical.HITs.SmashProduct.Base.html#30774" class="Bound">i</a> <a id="30776" href="Cubical.HITs.SmashProduct.Base.html#30776" class="Bound">j</a><a id="30777" class="Symbol">)</a> <a id="30779" class="Symbol">=</a> <a id="30781" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="30793" href="Cubical.HITs.SmashProduct.Base.html#30772" class="Bound">z</a> <a id="30795" href="Cubical.HITs.SmashProduct.Base.html#30774" class="Bound">i</a> <a id="30797" href="Cubical.HITs.SmashProduct.Base.html#30776" class="Bound">j</a>
  <a id="30801" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="30816" class="Symbol">(</a><a id="30817" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="30821" href="Cubical.HITs.SmashProduct.Base.html#30821" class="Bound">i</a> <a id="30823" href="Cubical.HITs.SmashProduct.Base.html#30823" class="Bound">j</a> <a id="30825" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a><a id="30826" class="Symbol">)</a> <a id="30828" class="Symbol">=</a>
    <a id="30834" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="30840" class="Symbol">(λ</a> <a id="30843" href="Cubical.HITs.SmashProduct.Base.html#30843" class="Bound">r</a> <a id="30845" class="Symbol">→</a> <a id="30847" class="Symbol">λ</a> <a id="30849" class="Symbol">{(</a><a id="30851" href="Cubical.HITs.SmashProduct.Base.html#30821" class="Bound">i</a> <a id="30853" class="Symbol">=</a> <a id="30855" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="30857" class="Symbol">)</a> <a id="30859" class="Symbol">→</a> <a id="30861" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="30873" class="Symbol">(</a><a id="30874" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30878" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="30879" class="Symbol">)</a> <a id="30881" class="Symbol">(</a><a id="30882" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30884" href="Cubical.HITs.SmashProduct.Base.html#30823" class="Bound">j</a> <a id="30886" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="30888" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30890" href="Cubical.HITs.SmashProduct.Base.html#30843" class="Bound">r</a><a id="30891" class="Symbol">)</a> <a id="30893" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a>
                   <a id="30914" class="Symbol">;</a> <a id="30916" class="Symbol">(</a><a id="30917" href="Cubical.HITs.SmashProduct.Base.html#30821" class="Bound">i</a> <a id="30919" class="Symbol">=</a> <a id="30921" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30923" class="Symbol">)</a> <a id="30925" class="Symbol">→</a> <a id="30927" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="30939" class="Symbol">(</a><a id="30940" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="30943" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="30944" class="Symbol">)</a> <a id="30946" href="Cubical.HITs.SmashProduct.Base.html#30823" class="Bound">j</a> <a id="30948" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a>
                   <a id="30969" class="Symbol">;</a> <a id="30971" class="Symbol">(</a><a id="30972" href="Cubical.HITs.SmashProduct.Base.html#30823" class="Bound">j</a> <a id="30974" class="Symbol">=</a> <a id="30976" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="30978" class="Symbol">)</a> <a id="30980" class="Symbol">→</a> <a id="30982" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="30994" class="Symbol">(</a><a id="30995" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="30998" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="30999" class="Symbol">)</a> <a id="31001" class="Symbol">(</a><a id="31002" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31004" href="Cubical.HITs.SmashProduct.Base.html#30821" class="Bound">i</a><a id="31005" class="Symbol">)</a> <a id="31007" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a>
                   <a id="31028" class="Symbol">;</a> <a id="31030" class="Symbol">(</a><a id="31031" href="Cubical.HITs.SmashProduct.Base.html#30823" class="Bound">j</a> <a id="31033" class="Symbol">=</a> <a id="31035" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="31037" class="Symbol">)</a> <a id="31039" class="Symbol">→</a> <a id="31041" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="31053" class="Symbol">(</a><a id="31054" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31058" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="31059" class="Symbol">)</a> <a id="31061" class="Symbol">(</a><a id="31062" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31064" href="Cubical.HITs.SmashProduct.Base.html#30821" class="Bound">i</a> <a id="31066" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="31068" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31070" href="Cubical.HITs.SmashProduct.Base.html#30843" class="Bound">r</a><a id="31071" class="Symbol">)</a> <a id="31073" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a>
                   <a id="31094" class="Symbol">;</a> <a id="31096" class="Symbol">(</a><a id="31097" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a> <a id="31099" class="Symbol">=</a> <a id="31101" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="31103" class="Symbol">)</a> <a id="31105" class="Symbol">→</a> <a id="31107" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="31112" class="Symbol">(</a><a id="31113" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="31116" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="31117" class="Symbol">)</a> <a id="31119" class="Symbol">(</a><a id="31120" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="31123" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="31124" class="Symbol">)</a> <a id="31126" class="Symbol">(</a><a id="31127" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31131" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="31132" class="Symbol">)</a>
                   <a id="31153" class="Symbol">;</a> <a id="31155" class="Symbol">(</a><a id="31156" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a> <a id="31158" class="Symbol">=</a> <a id="31160" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="31162" class="Symbol">)</a> <a id="31164" class="Symbol">→</a> <a id="31166" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a><a id="31170" class="Symbol">})</a>
          <a id="31183" class="Symbol">(</a><a id="31184" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="31188" href="Cubical.HITs.SmashProduct.Base.html#30823" class="Bound">j</a> <a id="31190" class="Symbol">(</a><a id="31191" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31193" href="Cubical.HITs.SmashProduct.Base.html#30821" class="Bound">i</a><a id="31194" class="Symbol">)</a> <a id="31196" href="Cubical.HITs.SmashProduct.Base.html#30825" class="Bound">k</a><a id="31197" class="Symbol">)</a>

  <a id="31202" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31217" class="Symbol">:</a> <a id="31219" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="31223" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a> <a id="31225" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="31227" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a> <a id="31229" class="Symbol">→</a> <a id="31231" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="31235" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="31237" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a> <a id="31239" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a>
  <a id="31243" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31258" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a> <a id="31263" class="Symbol">=</a> <a id="31265" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
  <a id="31272" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31287" class="Symbol">(</a><a id="31288" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="31293" href="Cubical.HITs.SmashProduct.Base.html#31293" class="Bound">x</a> <a id="31295" href="Cubical.HITs.SmashProduct.Base.html#31295" class="Bound">x₁</a> <a id="31298" href="Cubical.HITs.SmashProduct.Base.html#31298" class="Bound">x₂</a><a id="31300" class="Symbol">)</a> <a id="31302" class="Symbol">=</a> <a id="31304" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="31309" href="Cubical.HITs.SmashProduct.Base.html#31295" class="Bound">x₁</a> <a id="31312" href="Cubical.HITs.SmashProduct.Base.html#31298" class="Bound">x₂</a> <a id="31315" href="Cubical.HITs.SmashProduct.Base.html#31293" class="Bound">x</a>
  <a id="31319" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31334" class="Symbol">(</a><a id="31335" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="31341" href="Cubical.HITs.SmashProduct.Base.html#31341" class="Bound">x</a> <a id="31343" href="Cubical.HITs.SmashProduct.Base.html#31343" class="Bound">y</a> <a id="31345" href="Cubical.HITs.SmashProduct.Base.html#31345" class="Bound">i</a><a id="31346" class="Symbol">)</a> <a id="31348" class="Symbol">=</a> <a id="31350" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="31356" href="Cubical.HITs.SmashProduct.Base.html#31343" class="Bound">y</a> <a id="31358" href="Cubical.HITs.SmashProduct.Base.html#31341" class="Bound">x</a> <a id="31360" href="Cubical.HITs.SmashProduct.Base.html#31345" class="Bound">i</a>
  <a id="31364" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31379" class="Symbol">(</a><a id="31380" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="31386" href="Cubical.HITs.SmashProduct.Base.html#31386" class="Bound">x</a> <a id="31388" href="Cubical.HITs.SmashProduct.Base.html#31388" class="Bound">z</a> <a id="31390" href="Cubical.HITs.SmashProduct.Base.html#31390" class="Bound">i</a><a id="31391" class="Symbol">)</a> <a id="31393" class="Symbol">=</a> <a id="31395" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="31401" href="Cubical.HITs.SmashProduct.Base.html#31388" class="Bound">z</a> <a id="31403" href="Cubical.HITs.SmashProduct.Base.html#31386" class="Bound">x</a> <a id="31405" href="Cubical.HITs.SmashProduct.Base.html#31390" class="Bound">i</a>
  <a id="31409" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31424" class="Symbol">(</a><a id="31425" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="31431" href="Cubical.HITs.SmashProduct.Base.html#31431" class="Bound">y</a> <a id="31433" href="Cubical.HITs.SmashProduct.Base.html#31433" class="Bound">z</a> <a id="31435" href="Cubical.HITs.SmashProduct.Base.html#31435" class="Bound">i</a><a id="31436" class="Symbol">)</a> <a id="31438" class="Symbol">=</a> <a id="31440" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="31446" href="Cubical.HITs.SmashProduct.Base.html#31431" class="Bound">y</a> <a id="31448" href="Cubical.HITs.SmashProduct.Base.html#31433" class="Bound">z</a> <a id="31450" href="Cubical.HITs.SmashProduct.Base.html#31435" class="Bound">i</a>
  <a id="31454" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31469" class="Symbol">(</a><a id="31470" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="31482" href="Cubical.HITs.SmashProduct.Base.html#31482" class="Bound">a</a> <a id="31484" href="Cubical.HITs.SmashProduct.Base.html#31484" class="Bound">i</a> <a id="31486" href="Cubical.HITs.SmashProduct.Base.html#31486" class="Bound">j</a><a id="31487" class="Symbol">)</a> <a id="31489" class="Symbol">=</a> <a id="31491" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="31503" href="Cubical.HITs.SmashProduct.Base.html#31482" class="Bound">a</a> <a id="31505" href="Cubical.HITs.SmashProduct.Base.html#31484" class="Bound">i</a> <a id="31507" href="Cubical.HITs.SmashProduct.Base.html#31486" class="Bound">j</a>
  <a id="31511" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31526" class="Symbol">(</a><a id="31527" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="31539" href="Cubical.HITs.SmashProduct.Base.html#31539" class="Bound">y</a> <a id="31541" href="Cubical.HITs.SmashProduct.Base.html#31541" class="Bound">i</a> <a id="31543" href="Cubical.HITs.SmashProduct.Base.html#31543" class="Bound">j</a><a id="31544" class="Symbol">)</a> <a id="31546" class="Symbol">=</a> <a id="31548" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="31560" href="Cubical.HITs.SmashProduct.Base.html#31539" class="Bound">y</a> <a id="31562" class="Symbol">(</a><a id="31563" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31565" href="Cubical.HITs.SmashProduct.Base.html#31541" class="Bound">i</a><a id="31566" class="Symbol">)</a> <a id="31568" href="Cubical.HITs.SmashProduct.Base.html#31543" class="Bound">j</a>
  <a id="31572" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31587" class="Symbol">(</a><a id="31588" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="31600" href="Cubical.HITs.SmashProduct.Base.html#31600" class="Bound">z</a> <a id="31602" href="Cubical.HITs.SmashProduct.Base.html#31602" class="Bound">i</a> <a id="31604" href="Cubical.HITs.SmashProduct.Base.html#31604" class="Bound">j</a><a id="31605" class="Symbol">)</a> <a id="31607" class="Symbol">=</a> <a id="31609" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="31621" href="Cubical.HITs.SmashProduct.Base.html#31600" class="Bound">z</a> <a id="31623" class="Symbol">(</a><a id="31624" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31626" href="Cubical.HITs.SmashProduct.Base.html#31602" class="Bound">i</a><a id="31627" class="Symbol">)</a> <a id="31629" href="Cubical.HITs.SmashProduct.Base.html#31604" class="Bound">j</a>
  <a id="31633" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="31648" class="Symbol">(</a><a id="31649" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="31653" href="Cubical.HITs.SmashProduct.Base.html#31653" class="Bound">i</a> <a id="31655" href="Cubical.HITs.SmashProduct.Base.html#31655" class="Bound">j</a> <a id="31657" href="Cubical.HITs.SmashProduct.Base.html#31657" class="Bound">k</a><a id="31658" class="Symbol">)</a> <a id="31660" class="Symbol">=</a> <a id="31662" href="Cubical.HITs.SmashProduct.Base.html#29915" class="Function">permute-fill←</a> <a id="31676" href="Cubical.HITs.SmashProduct.Base.html#31653" class="Bound">i</a> <a id="31678" href="Cubical.HITs.SmashProduct.Base.html#31655" class="Bound">j</a> <a id="31680" href="Cubical.HITs.SmashProduct.Base.html#31657" class="Bound">k</a> <a id="31682" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

  <a id="31688" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="31703" class="Symbol">:</a> <a id="31705" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="31709" class="Symbol">(</a><a id="31710" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="31714" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="31716" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a> <a id="31718" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="31719" class="Symbol">)</a> <a id="31721" class="Symbol">(</a><a id="31722" href="Cubical.HITs.SmashProduct.Base.html#11821" class="Datatype">⋀×2</a> <a id="31726" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a> <a id="31728" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a> <a id="31730" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="31731" class="Symbol">)</a>
  <a id="31735" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="31743" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="31758" class="Symbol">=</a> <a id="31760" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a>
  <a id="31777" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="31785" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="31800" class="Symbol">=</a> <a id="31802" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a>
  <a id="31819" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="31827" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="31842" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a> <a id="31847" class="Symbol">=</a> <a id="31849" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="31856" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="31864" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="31879" class="Symbol">(</a><a id="31880" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="31885" href="Cubical.HITs.SmashProduct.Base.html#31885" class="Bound">x</a> <a id="31887" href="Cubical.HITs.SmashProduct.Base.html#31887" class="Bound">x₁</a> <a id="31890" href="Cubical.HITs.SmashProduct.Base.html#31890" class="Bound">x₂</a><a id="31892" class="Symbol">)</a> <a id="31894" class="Symbol">=</a> <a id="31896" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="31903" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="31911" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="31926" class="Symbol">(</a><a id="31927" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="31933" href="Cubical.HITs.SmashProduct.Base.html#31933" class="Bound">x</a> <a id="31935" href="Cubical.HITs.SmashProduct.Base.html#31935" class="Bound">y</a> <a id="31937" href="Cubical.HITs.SmashProduct.Base.html#31937" class="Bound">i</a><a id="31938" class="Symbol">)</a> <a id="31940" class="Symbol">=</a> <a id="31942" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="31949" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="31957" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="31972" class="Symbol">(</a><a id="31973" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="31979" href="Cubical.HITs.SmashProduct.Base.html#31979" class="Bound">x</a> <a id="31981" href="Cubical.HITs.SmashProduct.Base.html#31981" class="Bound">z</a> <a id="31983" href="Cubical.HITs.SmashProduct.Base.html#31983" class="Bound">i</a><a id="31984" class="Symbol">)</a> <a id="31986" class="Symbol">=</a> <a id="31988" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="31995" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32003" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="32018" class="Symbol">(</a><a id="32019" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="32025" href="Cubical.HITs.SmashProduct.Base.html#32025" class="Bound">y</a> <a id="32027" href="Cubical.HITs.SmashProduct.Base.html#32027" class="Bound">z</a> <a id="32029" href="Cubical.HITs.SmashProduct.Base.html#32029" class="Bound">i</a><a id="32030" class="Symbol">)</a> <a id="32032" class="Symbol">=</a> <a id="32034" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="32041" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32049" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="32064" class="Symbol">(</a><a id="32065" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="32077" href="Cubical.HITs.SmashProduct.Base.html#32077" class="Bound">a</a> <a id="32079" href="Cubical.HITs.SmashProduct.Base.html#32079" class="Bound">i</a> <a id="32081" href="Cubical.HITs.SmashProduct.Base.html#32081" class="Bound">i₁</a><a id="32083" class="Symbol">)</a> <a id="32085" class="Symbol">=</a> <a id="32087" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="32094" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32102" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="32117" class="Symbol">(</a><a id="32118" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="32130" href="Cubical.HITs.SmashProduct.Base.html#32130" class="Bound">y</a> <a id="32132" href="Cubical.HITs.SmashProduct.Base.html#32132" class="Bound">x</a> <a id="32134" href="Cubical.HITs.SmashProduct.Base.html#32134" class="Bound">x₁</a><a id="32136" class="Symbol">)</a> <a id="32138" class="Symbol">=</a> <a id="32140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="32147" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32155" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="32170" class="Symbol">(</a><a id="32171" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="32183" href="Cubical.HITs.SmashProduct.Base.html#32183" class="Bound">z</a> <a id="32185" href="Cubical.HITs.SmashProduct.Base.html#32185" class="Bound">i</a> <a id="32187" href="Cubical.HITs.SmashProduct.Base.html#32187" class="Bound">i₁</a><a id="32189" class="Symbol">)</a> <a id="32191" class="Symbol">=</a> <a id="32193" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="32200" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="32208" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="32223" class="Symbol">(</a><a id="32224" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="32228" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32230" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32232" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a><a id="32233" class="Symbol">)</a> <a id="32235" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a> <a id="32237" class="Symbol">=</a>
    <a id="32243" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="32249" class="Symbol">(λ</a> <a id="32252" href="Cubical.HITs.SmashProduct.Base.html#32252" class="Bound">l</a> <a id="32254" class="Symbol">→</a> <a id="32256" class="Symbol">λ</a> <a id="32258" class="Symbol">{</a> <a id="32260" class="Symbol">(</a><a id="32261" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32263" class="Symbol">=</a> <a id="32265" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32267" class="Symbol">)</a> <a id="32269" class="Symbol">→</a> <a id="32271" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="32283" class="Symbol">(</a><a id="32284" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32288" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="32289" class="Symbol">)</a> <a id="32291" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32293" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32315" class="Symbol">;</a> <a id="32317" class="Symbol">(</a><a id="32318" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32320" class="Symbol">=</a> <a id="32322" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32324" class="Symbol">)</a> <a id="32326" class="Symbol">→</a> <a id="32328" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="32340" class="Symbol">(</a><a id="32341" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32345" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="32346" class="Symbol">)</a> <a id="32348" class="Symbol">(</a><a id="32349" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32351" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32353" class="Symbol">(</a><a id="32354" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a> <a id="32356" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="32358" href="Cubical.HITs.SmashProduct.Base.html#32252" class="Bound">l</a><a id="32359" class="Symbol">))</a> <a id="32362" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32384" class="Symbol">;</a> <a id="32386" class="Symbol">(</a><a id="32387" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32389" class="Symbol">=</a> <a id="32391" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32393" class="Symbol">)</a> <a id="32395" class="Symbol">→</a> <a id="32397" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="32409" class="Symbol">(</a><a id="32410" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32414" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="32415" class="Symbol">)</a> <a id="32417" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32419" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32441" class="Symbol">;</a> <a id="32443" class="Symbol">(</a><a id="32444" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32446" class="Symbol">=</a> <a id="32448" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32450" class="Symbol">)</a> <a id="32452" class="Symbol">→</a> <a id="32454" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="32466" class="Symbol">(</a><a id="32467" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32471" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="32472" class="Symbol">)</a> <a id="32474" class="Symbol">(</a><a id="32475" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32477" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32479" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="32481" class="Symbol">(</a><a id="32482" href="Cubical.HITs.SmashProduct.Base.html#32252" class="Bound">l</a> <a id="32484" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="32486" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a><a id="32487" class="Symbol">))</a> <a id="32490" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32512" class="Symbol">;</a> <a id="32514" class="Symbol">(</a><a id="32515" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a> <a id="32517" class="Symbol">=</a> <a id="32519" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32521" class="Symbol">)</a> <a id="32523" class="Symbol">→</a> <a id="32525" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="32530" class="Symbol">(</a><a id="32531" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32535" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="32536" class="Symbol">)</a> <a id="32538" class="Symbol">(</a><a id="32539" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32543" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="32544" class="Symbol">)</a> <a id="32546" class="Symbol">(</a><a id="32547" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32551" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="32552" class="Symbol">)</a>
                    <a id="32574" class="Symbol">;</a> <a id="32576" class="Symbol">(</a><a id="32577" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a> <a id="32579" class="Symbol">=</a> <a id="32581" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32583" class="Symbol">)</a> <a id="32585" class="Symbol">→</a> <a id="32587" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                    <a id="32612" class="Symbol">;</a> <a id="32614" class="Symbol">(</a><a id="32615" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a> <a id="32617" class="Symbol">=</a> <a id="32619" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32621" class="Symbol">)</a> <a id="32623" class="Symbol">→</a> <a id="32625" href="Cubical.HITs.SmashProduct.Base.html#30370" class="Function">⋀×2-permuteFun</a> <a id="32640" class="Symbol">(</a><a id="32641" href="Cubical.HITs.SmashProduct.Base.html#29915" class="Function">permute-fill←</a> <a id="32655" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32657" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32659" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a> <a id="32661" href="Cubical.HITs.SmashProduct.Base.html#32252" class="Bound">l</a><a id="32662" class="Symbol">)</a>
                    <a id="32684" class="Symbol">;</a> <a id="32686" class="Symbol">(</a><a id="32687" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a> <a id="32689" class="Symbol">=</a> <a id="32691" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32693" class="Symbol">)</a> <a id="32695" class="Symbol">→</a> <a id="32697" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="32701" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32703" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32705" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a><a id="32706" class="Symbol">})</a>
     <a id="32714" class="Symbol">(</a><a id="32715" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="32721" class="Symbol">(λ</a> <a id="32724" href="Cubical.HITs.SmashProduct.Base.html#32724" class="Bound">l</a> <a id="32726" class="Symbol">→</a> <a id="32728" class="Symbol">λ</a> <a id="32730" class="Symbol">{</a> <a id="32732" class="Symbol">(</a><a id="32733" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32735" class="Symbol">=</a> <a id="32737" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32739" class="Symbol">)</a> <a id="32741" class="Symbol">→</a> <a id="32743" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="32755" class="Symbol">(</a><a id="32756" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32760" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="32761" class="Symbol">)</a> <a id="32763" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32765" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32787" class="Symbol">;</a> <a id="32789" class="Symbol">(</a><a id="32790" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32792" class="Symbol">=</a> <a id="32794" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32796" class="Symbol">)</a> <a id="32798" class="Symbol">→</a> <a id="32800" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="32812" class="Symbol">(</a><a id="32813" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32817" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="32818" class="Symbol">)</a> <a id="32820" class="Symbol">(</a><a id="32821" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32823" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32825" class="Symbol">(</a><a id="32826" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32828" href="Cubical.HITs.SmashProduct.Base.html#32724" class="Bound">l</a> <a id="32830" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="32832" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a><a id="32833" class="Symbol">))</a> <a id="32836" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32858" class="Symbol">;</a> <a id="32860" class="Symbol">(</a><a id="32861" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32863" class="Symbol">=</a> <a id="32865" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32867" class="Symbol">)</a> <a id="32869" class="Symbol">→</a> <a id="32871" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="32883" class="Symbol">(</a><a id="32884" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32888" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="32889" class="Symbol">)</a> <a id="32891" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32893" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32915" class="Symbol">;</a> <a id="32917" class="Symbol">(</a><a id="32918" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="32920" class="Symbol">=</a> <a id="32922" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32924" class="Symbol">)</a> <a id="32926" class="Symbol">→</a> <a id="32928" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="32940" class="Symbol">(</a><a id="32941" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="32945" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="32946" class="Symbol">)</a> <a id="32948" class="Symbol">(</a><a id="32949" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32951" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="32953" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="32955" class="Symbol">(</a><a id="32956" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32958" href="Cubical.HITs.SmashProduct.Base.html#32724" class="Bound">l</a> <a id="32960" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="32962" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a><a id="32963" class="Symbol">))</a> <a id="32966" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a>
                    <a id="32988" class="Symbol">;</a> <a id="32990" class="Symbol">(</a><a id="32991" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a> <a id="32993" class="Symbol">=</a> <a id="32995" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32997" class="Symbol">)</a> <a id="32999" class="Symbol">→</a> <a id="33001" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="33006" class="Symbol">(</a><a id="33007" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33011" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="33012" class="Symbol">)</a> <a id="33014" class="Symbol">(</a><a id="33015" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33019" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="33020" class="Symbol">)</a> <a id="33022" class="Symbol">(</a><a id="33023" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33027" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="33028" class="Symbol">)</a>
                    <a id="33050" class="Symbol">;</a> <a id="33052" class="Symbol">(</a><a id="33053" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a> <a id="33055" class="Symbol">=</a> <a id="33057" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="33059" class="Symbol">)</a> <a id="33061" class="Symbol">→</a> <a id="33063" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                    <a id="33088" class="Symbol">;</a> <a id="33090" class="Symbol">(</a><a id="33091" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a> <a id="33093" class="Symbol">=</a> <a id="33095" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="33097" class="Symbol">)</a> <a id="33099" class="Symbol">→</a> <a id="33101" href="Cubical.HITs.SmashProduct.Base.html#29457" class="Function">permute-fill→</a> <a id="33115" class="Symbol">(</a><a id="33116" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33118" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a><a id="33119" class="Symbol">)</a> <a id="33121" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="33123" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a> <a id="33125" href="Cubical.HITs.SmashProduct.Base.html#32724" class="Bound">l</a>
                    <a id="33147" class="Symbol">;</a> <a id="33149" class="Symbol">(</a><a id="33150" href="Cubical.HITs.SmashProduct.Base.html#32235" class="Bound">r</a> <a id="33152" class="Symbol">=</a> <a id="33154" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="33156" class="Symbol">)</a> <a id="33158" class="Symbol">→</a> <a id="33160" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="33164" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="33166" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="33168" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a><a id="33169" class="Symbol">})</a>
           <a id="33183" class="Symbol">(</a><a id="33184" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="33188" href="Cubical.HITs.SmashProduct.Base.html#32228" class="Bound">i</a> <a id="33190" href="Cubical.HITs.SmashProduct.Base.html#32230" class="Bound">j</a> <a id="33192" href="Cubical.HITs.SmashProduct.Base.html#32232" class="Bound">k</a><a id="33193" class="Symbol">))</a>
  <a id="33198" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33206" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33221" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a> <a id="33226" class="Symbol">=</a> <a id="33228" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33235" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33243" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33258" class="Symbol">(</a><a id="33259" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="33264" href="Cubical.HITs.SmashProduct.Base.html#33264" class="Bound">x</a> <a id="33266" href="Cubical.HITs.SmashProduct.Base.html#33266" class="Bound">x₁</a> <a id="33269" href="Cubical.HITs.SmashProduct.Base.html#33269" class="Bound">x₂</a><a id="33271" class="Symbol">)</a> <a id="33273" class="Symbol">=</a> <a id="33275" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33282" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33290" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33305" class="Symbol">(</a><a id="33306" href="Cubical.HITs.SmashProduct.Base.html#11922" class="InductiveConstructor">gluel</a> <a id="33312" href="Cubical.HITs.SmashProduct.Base.html#33312" class="Bound">x</a> <a id="33314" href="Cubical.HITs.SmashProduct.Base.html#33314" class="Bound">y</a> <a id="33316" href="Cubical.HITs.SmashProduct.Base.html#33316" class="Bound">i</a><a id="33317" class="Symbol">)</a> <a id="33319" class="Symbol">=</a> <a id="33321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33328" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33336" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33351" class="Symbol">(</a><a id="33352" href="Cubical.HITs.SmashProduct.Base.html#11983" class="InductiveConstructor">gluem</a> <a id="33358" href="Cubical.HITs.SmashProduct.Base.html#33358" class="Bound">x</a> <a id="33360" href="Cubical.HITs.SmashProduct.Base.html#33360" class="Bound">z</a> <a id="33362" href="Cubical.HITs.SmashProduct.Base.html#33362" class="Bound">i</a><a id="33363" class="Symbol">)</a> <a id="33365" class="Symbol">=</a> <a id="33367" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33374" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33382" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33397" class="Symbol">(</a><a id="33398" href="Cubical.HITs.SmashProduct.Base.html#12044" class="InductiveConstructor">gluer</a> <a id="33404" href="Cubical.HITs.SmashProduct.Base.html#33404" class="Bound">y</a> <a id="33406" href="Cubical.HITs.SmashProduct.Base.html#33406" class="Bound">z</a> <a id="33408" href="Cubical.HITs.SmashProduct.Base.html#33408" class="Bound">i</a><a id="33409" class="Symbol">)</a> <a id="33411" class="Symbol">=</a> <a id="33413" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33420" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33428" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33443" class="Symbol">(</a><a id="33444" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="33456" href="Cubical.HITs.SmashProduct.Base.html#33456" class="Bound">a</a> <a id="33458" href="Cubical.HITs.SmashProduct.Base.html#33458" class="Bound">i</a> <a id="33460" href="Cubical.HITs.SmashProduct.Base.html#33460" class="Bound">i₁</a><a id="33462" class="Symbol">)</a> <a id="33464" class="Symbol">=</a> <a id="33466" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33473" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33481" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33496" class="Symbol">(</a><a id="33497" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="33509" href="Cubical.HITs.SmashProduct.Base.html#33509" class="Bound">y</a> <a id="33511" href="Cubical.HITs.SmashProduct.Base.html#33511" class="Bound">x</a> <a id="33513" href="Cubical.HITs.SmashProduct.Base.html#33513" class="Bound">x₁</a><a id="33515" class="Symbol">)</a> <a id="33517" class="Symbol">=</a> <a id="33519" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33526" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33534" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33549" class="Symbol">(</a><a id="33550" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="33562" href="Cubical.HITs.SmashProduct.Base.html#33562" class="Bound">z</a> <a id="33564" href="Cubical.HITs.SmashProduct.Base.html#33564" class="Bound">i</a> <a id="33566" href="Cubical.HITs.SmashProduct.Base.html#33566" class="Bound">i₁</a><a id="33568" class="Symbol">)</a> <a id="33570" class="Symbol">=</a> <a id="33572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="33579" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="33587" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="33602" class="Symbol">(</a><a id="33603" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="33607" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="33609" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="33611" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a><a id="33612" class="Symbol">)</a> <a id="33614" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a> <a id="33616" class="Symbol">=</a>
    <a id="33622" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="33628" class="Symbol">(λ</a> <a id="33631" href="Cubical.HITs.SmashProduct.Base.html#33631" class="Bound">l</a> <a id="33633" class="Symbol">→</a> <a id="33635" class="Symbol">λ</a> <a id="33637" class="Symbol">{</a> <a id="33639" class="Symbol">(</a><a id="33640" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="33642" class="Symbol">=</a> <a id="33644" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="33646" class="Symbol">)</a> <a id="33648" class="Symbol">→</a> <a id="33650" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="33662" class="Symbol">(</a><a id="33663" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33667" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="33668" class="Symbol">)</a> <a id="33670" class="Symbol">(</a><a id="33671" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="33673" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="33675" class="Symbol">(</a><a id="33676" href="Cubical.HITs.SmashProduct.Base.html#33631" class="Bound">l</a> <a id="33678" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="33680" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a><a id="33681" class="Symbol">))</a> <a id="33684" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="33706" class="Symbol">;</a> <a id="33708" class="Symbol">(</a><a id="33709" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="33711" class="Symbol">=</a> <a id="33713" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="33715" class="Symbol">)</a> <a id="33717" class="Symbol">→</a> <a id="33719" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="33731" class="Symbol">(</a><a id="33732" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33736" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="33737" class="Symbol">)</a> <a id="33739" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="33741" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="33763" class="Symbol">;</a> <a id="33765" class="Symbol">(</a><a id="33766" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="33768" class="Symbol">=</a> <a id="33770" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="33772" class="Symbol">)</a> <a id="33774" class="Symbol">→</a> <a id="33776" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="33788" class="Symbol">(</a><a id="33789" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33793" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="33794" class="Symbol">)</a> <a id="33796" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="33798" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="33820" class="Symbol">;</a> <a id="33822" class="Symbol">(</a><a id="33823" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="33825" class="Symbol">=</a> <a id="33827" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="33829" class="Symbol">)</a> <a id="33831" class="Symbol">→</a> <a id="33833" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="33845" class="Symbol">(</a><a id="33846" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="33850" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="33851" class="Symbol">)</a> <a id="33853" class="Symbol">(</a><a id="33854" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="33856" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="33858" class="Symbol">(</a><a id="33859" href="Cubical.HITs.SmashProduct.Base.html#33631" class="Bound">l</a> <a id="33861" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="33863" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a><a id="33864" class="Symbol">))</a> <a id="33867" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="33889" class="Symbol">;</a> <a id="33891" class="Symbol">(</a><a id="33892" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a> <a id="33894" class="Symbol">=</a> <a id="33896" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="33898" class="Symbol">)</a> <a id="33900" class="Symbol">→</a> <a id="33902" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="33907" class="Symbol">(</a><a id="33908" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="33911" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="33912" class="Symbol">)</a> <a id="33914" class="Symbol">(</a><a id="33915" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="33918" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="33919" class="Symbol">)</a> <a id="33921" class="Symbol">(</a><a id="33922" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="33925" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="33926" class="Symbol">)</a>
                    <a id="33948" class="Symbol">;</a> <a id="33950" class="Symbol">(</a><a id="33951" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a> <a id="33953" class="Symbol">=</a> <a id="33955" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="33957" class="Symbol">)</a> <a id="33959" class="Symbol">→</a> <a id="33961" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                    <a id="33986" class="Symbol">;</a> <a id="33988" class="Symbol">(</a><a id="33989" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a> <a id="33991" class="Symbol">=</a> <a id="33993" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="33995" class="Symbol">)</a> <a id="33997" class="Symbol">→</a> <a id="33999" href="Cubical.HITs.SmashProduct.Base.html#31202" class="Function">⋀×2-permuteInv</a> <a id="34014" class="Symbol">(</a><a id="34015" href="Cubical.HITs.SmashProduct.Base.html#29457" class="Function">permute-fill→</a> <a id="34029" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34031" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34033" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a> <a id="34035" href="Cubical.HITs.SmashProduct.Base.html#33631" class="Bound">l</a><a id="34036" class="Symbol">)</a>
                    <a id="34058" class="Symbol">;</a> <a id="34060" class="Symbol">(</a><a id="34061" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a> <a id="34063" class="Symbol">=</a> <a id="34065" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34067" class="Symbol">)</a> <a id="34069" class="Symbol">→</a> <a id="34071" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="34075" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34077" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34079" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a><a id="34080" class="Symbol">})</a>
     <a id="34088" class="Symbol">(</a><a id="34089" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="34095" class="Symbol">(λ</a> <a id="34098" href="Cubical.HITs.SmashProduct.Base.html#34098" class="Bound">l</a> <a id="34100" class="Symbol">→</a> <a id="34102" class="Symbol">λ</a> <a id="34104" class="Symbol">{</a> <a id="34106" class="Symbol">(</a><a id="34107" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34109" class="Symbol">=</a> <a id="34111" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34113" class="Symbol">)</a> <a id="34115" class="Symbol">→</a> <a id="34117" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="34129" class="Symbol">(</a><a id="34130" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34134" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="34135" class="Symbol">)</a> <a id="34137" class="Symbol">(</a><a id="34138" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34140" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="34142" class="Symbol">(</a><a id="34143" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="34145" href="Cubical.HITs.SmashProduct.Base.html#34098" class="Bound">l</a> <a id="34147" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="34149" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a><a id="34150" class="Symbol">))</a> <a id="34153" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="34175" class="Symbol">;</a> <a id="34177" class="Symbol">(</a><a id="34178" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34180" class="Symbol">=</a> <a id="34182" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34184" class="Symbol">)</a> <a id="34186" class="Symbol">→</a> <a id="34188" href="Cubical.HITs.SmashProduct.Base.html#12258" class="InductiveConstructor">gluem≡gluer</a> <a id="34200" class="Symbol">(</a><a id="34201" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34205" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="34206" class="Symbol">)</a> <a id="34208" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34210" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="34232" class="Symbol">;</a> <a id="34234" class="Symbol">(</a><a id="34235" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34237" class="Symbol">=</a> <a id="34239" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34241" class="Symbol">)</a> <a id="34243" class="Symbol">→</a> <a id="34245" href="Cubical.HITs.SmashProduct.Base.html#12106" class="InductiveConstructor">gluel≡gluem</a> <a id="34257" class="Symbol">(</a><a id="34258" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34262" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="34263" class="Symbol">)</a> <a id="34265" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34267" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="34289" class="Symbol">;</a> <a id="34291" class="Symbol">(</a><a id="34292" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34294" class="Symbol">=</a> <a id="34296" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34298" class="Symbol">)</a> <a id="34300" class="Symbol">→</a> <a id="34302" href="Cubical.HITs.SmashProduct.Base.html#12170" class="InductiveConstructor">gluel≡gluer</a> <a id="34314" class="Symbol">(</a><a id="34315" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34319" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="34320" class="Symbol">)</a> <a id="34322" class="Symbol">(</a><a id="34323" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34325" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="34327" class="Symbol">(</a><a id="34328" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="34330" href="Cubical.HITs.SmashProduct.Base.html#34098" class="Bound">l</a> <a id="34332" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="34334" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a><a id="34335" class="Symbol">))</a> <a id="34338" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a>
                    <a id="34360" class="Symbol">;</a> <a id="34362" class="Symbol">(</a><a id="34363" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a> <a id="34365" class="Symbol">=</a> <a id="34367" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34369" class="Symbol">)</a> <a id="34371" class="Symbol">→</a> <a id="34373" href="Cubical.HITs.SmashProduct.Base.html#11882" class="InductiveConstructor">proj</a> <a id="34378" class="Symbol">(</a><a id="34379" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="34382" href="Cubical.HITs.SmashProduct.Base.html#29335" class="Bound">A</a><a id="34383" class="Symbol">)</a> <a id="34385" class="Symbol">(</a><a id="34386" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="34389" href="Cubical.HITs.SmashProduct.Base.html#29351" class="Bound">B</a><a id="34390" class="Symbol">)</a> <a id="34392" class="Symbol">(</a><a id="34393" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="34396" href="Cubical.HITs.SmashProduct.Base.html#29368" class="Bound">C</a><a id="34397" class="Symbol">)</a>
                    <a id="34419" class="Symbol">;</a> <a id="34421" class="Symbol">(</a><a id="34422" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a> <a id="34424" class="Symbol">=</a> <a id="34426" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34428" class="Symbol">)</a> <a id="34430" class="Symbol">→</a> <a id="34432" href="Cubical.HITs.SmashProduct.Base.html#11867" class="InductiveConstructor">base</a>
                    <a id="34457" class="Symbol">;</a> <a id="34459" class="Symbol">(</a><a id="34460" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a> <a id="34462" class="Symbol">=</a> <a id="34464" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="34466" class="Symbol">)</a> <a id="34468" class="Symbol">→</a> <a id="34470" href="Cubical.HITs.SmashProduct.Base.html#29915" class="Function">permute-fill←</a> <a id="34484" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34486" class="Symbol">(</a><a id="34487" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="34489" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a><a id="34490" class="Symbol">)</a> <a id="34492" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a> <a id="34494" href="Cubical.HITs.SmashProduct.Base.html#34098" class="Bound">l</a>
                    <a id="34516" class="Symbol">;</a> <a id="34518" class="Symbol">(</a><a id="34519" href="Cubical.HITs.SmashProduct.Base.html#33614" class="Bound">r</a> <a id="34521" class="Symbol">=</a> <a id="34523" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34525" class="Symbol">)</a> <a id="34527" class="Symbol">→</a> <a id="34529" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="34533" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34535" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34537" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a><a id="34538" class="Symbol">})</a>
            <a id="34553" class="Symbol">(</a><a id="34554" href="Cubical.HITs.SmashProduct.Base.html#12323" class="InductiveConstructor">coh</a> <a id="34558" href="Cubical.HITs.SmashProduct.Base.html#33607" class="Bound">i</a> <a id="34560" href="Cubical.HITs.SmashProduct.Base.html#33609" class="Bound">j</a> <a id="34562" href="Cubical.HITs.SmashProduct.Base.html#33611" class="Bound">k</a><a id="34563" class="Symbol">))</a>

<a id="34567" class="Comment">-- Step 3: Combine the previous steps with commutativity of ⋀, and we are done</a>
<a id="SmashAssocIso"></a><a id="34646" href="Cubical.HITs.SmashProduct.Base.html#34646" class="Function">SmashAssocIso</a> <a id="34660" class="Symbol">:</a> <a id="34662" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="34666" class="Symbol">(</a><a id="34667" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="34669" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="34671" class="Symbol">(</a><a id="34672" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="34674" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="34677" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="34678" class="Symbol">))</a> <a id="34681" class="Symbol">((</a><a id="34683" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="34685" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="34688" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="34689" class="Symbol">)</a> <a id="34691" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="34693" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="34694" class="Symbol">)</a>
<a id="34696" href="Cubical.HITs.SmashProduct.Base.html#34646" class="Function">SmashAssocIso</a> <a id="34710" class="Symbol">{</a><a id="34711" class="Argument">A</a> <a id="34713" class="Symbol">=</a> <a id="34715" href="Cubical.HITs.SmashProduct.Base.html#34715" class="Bound">A</a><a id="34716" class="Symbol">}</a> <a id="34718" class="Symbol">{</a><a id="34719" class="Argument">B</a> <a id="34721" class="Symbol">=</a> <a id="34723" href="Cubical.HITs.SmashProduct.Base.html#34723" class="Bound">B</a><a id="34724" class="Symbol">}</a> <a id="34726" class="Symbol">{</a><a id="34727" class="Argument">C</a> <a id="34729" class="Symbol">=</a> <a id="34731" href="Cubical.HITs.SmashProduct.Base.html#34731" class="Bound">C</a><a id="34732" class="Symbol">}</a> <a id="34734" class="Symbol">=</a>
  <a id="34738" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
    <a id="34750" class="Symbol">(</a><a id="34751" href="Cubical.HITs.SmashProduct.Base.html#29152" class="Function">Iso-⋀-⋀×2</a> <a id="34761" href="Cubical.HITs.SmashProduct.Base.html#34715" class="Bound">A</a> <a id="34763" href="Cubical.HITs.SmashProduct.Base.html#34723" class="Bound">B</a> <a id="34765" href="Cubical.HITs.SmashProduct.Base.html#34731" class="Bound">C</a><a id="34766" class="Symbol">)</a>
    <a id="34772" class="Symbol">(</a><a id="34773" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
      <a id="34787" class="Symbol">(</a><a id="34788" href="Cubical.HITs.SmashProduct.Base.html#31688" class="Function">⋀×2-permuteIso</a> <a id="34803" href="Cubical.HITs.SmashProduct.Base.html#34715" class="Bound">A</a> <a id="34805" href="Cubical.HITs.SmashProduct.Base.html#34723" class="Bound">B</a> <a id="34807" href="Cubical.HITs.SmashProduct.Base.html#34731" class="Bound">C</a><a id="34808" class="Symbol">)</a>
      <a id="34816" class="Symbol">(</a><a id="34817" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>
        <a id="34833" class="Symbol">(</a><a id="34834" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="34841" class="Symbol">(</a><a id="34842" href="Cubical.HITs.SmashProduct.Base.html#29152" class="Function">Iso-⋀-⋀×2</a> <a id="34852" href="Cubical.HITs.SmashProduct.Base.html#34731" class="Bound">C</a> <a id="34854" href="Cubical.HITs.SmashProduct.Base.html#34715" class="Bound">A</a> <a id="34856" href="Cubical.HITs.SmashProduct.Base.html#34723" class="Bound">B</a><a id="34857" class="Symbol">))</a>
        <a id="34868" href="Cubical.HITs.SmashProduct.Base.html#2825" class="Function">⋀CommIso</a><a id="34876" class="Symbol">))</a>

<a id="SmashAssocEquiv∙"></a><a id="34880" href="Cubical.HITs.SmashProduct.Base.html#34880" class="Function">SmashAssocEquiv∙</a> <a id="34897" class="Symbol">:</a> <a id="34899" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="34901" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="34904" class="Symbol">(</a><a id="34905" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="34907" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="34910" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a><a id="34911" class="Symbol">)</a> <a id="34913" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="34916" class="Symbol">(</a><a id="34917" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="34919" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="34922" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="34923" class="Symbol">)</a> <a id="34925" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="34928" href="Cubical.HITs.SmashProduct.Base.html#1041" class="Generalizable">C</a>
<a id="34930" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="34934" href="Cubical.HITs.SmashProduct.Base.html#34880" class="Function">SmashAssocEquiv∙</a> <a id="34951" class="Symbol">=</a> <a id="34953" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="34964" href="Cubical.HITs.SmashProduct.Base.html#34646" class="Function">SmashAssocIso</a>
<a id="34978" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="34982" href="Cubical.HITs.SmashProduct.Base.html#34880" class="Function">SmashAssocEquiv∙</a> <a id="34999" class="Symbol">=</a> <a id="35001" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="35007" class="Keyword">module</a> <a id="35014" href="Cubical.HITs.SmashProduct.Base.html#35014" class="Module">_</a> <a id="35016" class="Symbol">{</a><a id="35017" href="Cubical.HITs.SmashProduct.Base.html#35017" class="Bound">C</a> <a id="35019" class="Symbol">:</a> <a id="35021" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="35026" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="35027" class="Symbol">}</a> <a id="35029" class="Symbol">(</a><a id="35030" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35032" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="35034" class="Symbol">:</a> <a id="35036" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="35038" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="35040" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="35042" class="Symbol">→</a> <a id="35044" href="Cubical.HITs.SmashProduct.Base.html#35017" class="Bound">C</a><a id="35045" class="Symbol">)</a>
  <a id="35049" class="Symbol">(</a><a id="35050" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a> <a id="35053" class="Symbol">:</a> <a id="35055" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35057" class="Symbol">(</a><a id="35058" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35062" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="35064" class="Symbol">)</a> <a id="35066" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35068" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="35070" class="Symbol">(</a><a id="35071" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35075" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="35077" class="Symbol">))</a>
  <a id="35082" class="Symbol">(</a><a id="35083" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="35088" class="Symbol">:</a> <a id="35090" class="Symbol">(</a><a id="35091" href="Cubical.HITs.SmashProduct.Base.html#35091" class="Bound">x</a> <a id="35093" class="Symbol">:</a> <a id="35095" class="Symbol">_)</a> <a id="35098" class="Symbol">→</a> <a id="35100" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35102" class="Symbol">(</a><a id="35103" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35107" href="Cubical.HITs.SmashProduct.Base.html#35091" class="Bound">x</a><a id="35108" class="Symbol">)</a> <a id="35110" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35112" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="35114" class="Symbol">(</a><a id="35115" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35119" href="Cubical.HITs.SmashProduct.Base.html#35091" class="Bound">x</a><a id="35120" class="Symbol">))</a>
  <a id="35125" class="Symbol">(</a><a id="35126" href="Cubical.HITs.SmashProduct.Base.html#35126" class="Bound">pl</a> <a id="35129" class="Symbol">:</a> <a id="35131" class="Symbol">(</a><a id="35132" href="Cubical.HITs.SmashProduct.Base.html#35132" class="Bound">x</a> <a id="35134" class="Symbol">:</a> <a id="35136" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="35140" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a><a id="35141" class="Symbol">)</a> <a id="35143" class="Symbol">→</a> <a id="35145" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="35151" class="Symbol">(λ</a> <a id="35154" href="Cubical.HITs.SmashProduct.Base.html#35154" class="Bound">i</a> <a id="35156" class="Symbol">→</a> <a id="35158" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35160" class="Symbol">(</a><a id="35161" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35166" class="Symbol">(</a><a id="35167" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35171" href="Cubical.HITs.SmashProduct.Base.html#35132" class="Bound">x</a><a id="35172" class="Symbol">)</a> <a id="35174" href="Cubical.HITs.SmashProduct.Base.html#35154" class="Bound">i</a><a id="35175" class="Symbol">)</a> <a id="35177" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35179" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="35181" class="Symbol">(</a><a id="35182" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35187" class="Symbol">(</a><a id="35188" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35192" href="Cubical.HITs.SmashProduct.Base.html#35132" class="Bound">x</a><a id="35193" class="Symbol">)</a> <a id="35195" href="Cubical.HITs.SmashProduct.Base.html#35154" class="Bound">i</a><a id="35196" class="Symbol">))</a>
                             <a id="35228" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a> <a id="35231" class="Symbol">(</a><a id="35232" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="35237" class="Symbol">(</a><a id="35238" href="Cubical.HITs.SmashProduct.Base.html#35132" class="Bound">x</a> <a id="35240" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35242" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="35245" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="35246" class="Symbol">)))</a>
  <a id="35252" class="Symbol">(</a><a id="35253" href="Cubical.HITs.SmashProduct.Base.html#35253" class="Bound">p-r</a> <a id="35257" class="Symbol">:</a> <a id="35259" class="Symbol">(</a><a id="35260" href="Cubical.HITs.SmashProduct.Base.html#35260" class="Bound">x</a> <a id="35262" class="Symbol">:</a> <a id="35264" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="35268" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a><a id="35269" class="Symbol">)</a> <a id="35271" class="Symbol">→</a> <a id="35273" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="35279" class="Symbol">(λ</a> <a id="35282" href="Cubical.HITs.SmashProduct.Base.html#35282" class="Bound">i</a> <a id="35284" class="Symbol">→</a> <a id="35286" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35288" class="Symbol">(</a><a id="35289" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35294" class="Symbol">(</a><a id="35295" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35299" href="Cubical.HITs.SmashProduct.Base.html#35260" class="Bound">x</a><a id="35300" class="Symbol">)</a> <a id="35302" href="Cubical.HITs.SmashProduct.Base.html#35282" class="Bound">i</a><a id="35303" class="Symbol">)</a> <a id="35305" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35307" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="35309" class="Symbol">(</a><a id="35310" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35315" class="Symbol">(</a><a id="35316" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35320" href="Cubical.HITs.SmashProduct.Base.html#35260" class="Bound">x</a><a id="35321" class="Symbol">)</a> <a id="35323" href="Cubical.HITs.SmashProduct.Base.html#35282" class="Bound">i</a><a id="35324" class="Symbol">))</a>
                             <a id="35356" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a> <a id="35359" class="Symbol">(</a><a id="35360" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="35365" class="Symbol">(</a><a id="35366" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="35369" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="35371" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35373" href="Cubical.HITs.SmashProduct.Base.html#35260" class="Bound">x</a><a id="35374" class="Symbol">)))</a>
  <a id="35380" class="Keyword">where</a>
  <a id="35388" class="Keyword">private</a>
    <a id="35400" href="Cubical.HITs.SmashProduct.Base.html#35400" class="Function">⋆act</a> <a id="35405" class="Symbol">:</a> <a id="35407" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a> <a id="35410" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35412" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a>
    <a id="35419" href="Cubical.HITs.SmashProduct.Base.html#35400" class="Function">⋆act</a> <a id="35424" href="Cubical.HITs.SmashProduct.Base.html#35424" class="Bound">i</a> <a id="35426" href="Cubical.HITs.SmashProduct.Base.html#35426" class="Bound">j</a> <a id="35428" class="Symbol">=</a>
      <a id="35436" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="35442" class="Symbol">(λ</a> <a id="35445" href="Cubical.HITs.SmashProduct.Base.html#35445" class="Bound">k</a> <a id="35447" class="Symbol">→</a> <a id="35449" class="Symbol">λ</a> <a id="35451" class="Symbol">{</a> <a id="35453" class="Symbol">(</a><a id="35454" href="Cubical.HITs.SmashProduct.Base.html#35424" class="Bound">i</a> <a id="35456" class="Symbol">=</a> <a id="35458" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="35460" class="Symbol">)</a> <a id="35462" class="Symbol">→</a> <a id="35464" href="Cubical.HITs.SmashProduct.Base.html#35126" class="Bound">pl</a> <a id="35467" class="Symbol">(</a><a id="35468" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="35471" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a><a id="35472" class="Symbol">)</a> <a id="35474" class="Symbol">(</a><a id="35475" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="35477" href="Cubical.HITs.SmashProduct.Base.html#35445" class="Bound">k</a><a id="35478" class="Symbol">)</a> <a id="35480" href="Cubical.HITs.SmashProduct.Base.html#35426" class="Bound">j</a>
                      <a id="35504" class="Symbol">;</a> <a id="35506" class="Symbol">(</a><a id="35507" href="Cubical.HITs.SmashProduct.Base.html#35424" class="Bound">i</a> <a id="35509" class="Symbol">=</a> <a id="35511" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="35513" class="Symbol">)</a> <a id="35515" class="Symbol">→</a> <a id="35517" href="Cubical.HITs.SmashProduct.Base.html#35253" class="Bound">p-r</a> <a id="35521" class="Symbol">(</a><a id="35522" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="35525" href="Cubical.HITs.SmashProduct.Base.html#35040" class="Bound">B</a><a id="35526" class="Symbol">)</a> <a id="35528" class="Symbol">(</a><a id="35529" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="35531" href="Cubical.HITs.SmashProduct.Base.html#35445" class="Bound">k</a><a id="35532" class="Symbol">)</a> <a id="35534" href="Cubical.HITs.SmashProduct.Base.html#35426" class="Bound">j</a>
                      <a id="35558" class="Symbol">;</a> <a id="35560" class="Symbol">(</a><a id="35561" href="Cubical.HITs.SmashProduct.Base.html#35426" class="Bound">j</a> <a id="35563" class="Symbol">=</a> <a id="35565" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="35567" class="Symbol">)</a> <a id="35569" class="Symbol">→</a> <a id="35571" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35573" class="Symbol">(</a><a id="35574" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35579" class="Symbol">(</a><a id="35580" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35585" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="35588" href="Cubical.HITs.SmashProduct.Base.html#35424" class="Bound">i</a><a id="35589" class="Symbol">)</a> <a id="35591" class="Symbol">(</a><a id="35592" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="35594" href="Cubical.HITs.SmashProduct.Base.html#35445" class="Bound">k</a><a id="35595" class="Symbol">))</a>
                      <a id="35620" class="Symbol">;</a> <a id="35622" class="Symbol">(</a><a id="35623" href="Cubical.HITs.SmashProduct.Base.html#35426" class="Bound">j</a> <a id="35625" class="Symbol">=</a> <a id="35627" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="35629" class="Symbol">)</a> <a id="35631" class="Symbol">→</a> <a id="35633" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="35635" class="Symbol">(</a><a id="35636" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35641" class="Symbol">(</a><a id="35642" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35647" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="35650" href="Cubical.HITs.SmashProduct.Base.html#35424" class="Bound">i</a><a id="35651" class="Symbol">)</a> <a id="35653" class="Symbol">(</a><a id="35654" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="35656" href="Cubical.HITs.SmashProduct.Base.html#35445" class="Bound">k</a><a id="35657" class="Symbol">))})</a>
            <a id="35674" class="Symbol">(</a><a id="35675" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="35680" class="Symbol">(</a><a id="35681" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="35685" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a> <a id="35687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="35689" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="35693" href="Cubical.HITs.SmashProduct.Base.html#35040" class="Bound">B</a><a id="35694" class="Symbol">)</a> <a id="35696" href="Cubical.HITs.SmashProduct.Base.html#35426" class="Bound">j</a><a id="35697" class="Symbol">)</a>

  <a id="35702" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="35709" class="Symbol">:</a> <a id="35711" class="Symbol">(</a><a id="35712" href="Cubical.HITs.SmashProduct.Base.html#35712" class="Bound">x</a> <a id="35714" class="Symbol">:</a> <a id="35716" class="Symbol">_)</a> <a id="35719" class="Symbol">→</a> <a id="35721" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35723" href="Cubical.HITs.SmashProduct.Base.html#35712" class="Bound">x</a> <a id="35725" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35727" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="35729" href="Cubical.HITs.SmashProduct.Base.html#35712" class="Bound">x</a>
  <a id="35733" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="35740" class="Symbol">(</a><a id="35741" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35745" href="Cubical.HITs.SmashProduct.Base.html#35745" class="Bound">x</a><a id="35746" class="Symbol">)</a> <a id="35748" class="Symbol">=</a> <a id="35750" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a>
  <a id="35755" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="35762" class="Symbol">(</a><a id="35763" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35767" href="Cubical.HITs.SmashProduct.Base.html#35767" class="Bound">x</a><a id="35768" class="Symbol">)</a> <a id="35770" class="Symbol">=</a> <a id="35772" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="35777" href="Cubical.HITs.SmashProduct.Base.html#35767" class="Bound">x</a>
  <a id="35781" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="35788" class="Symbol">(</a><a id="35789" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35794" class="Symbol">(</a><a id="35795" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="35799" href="Cubical.HITs.SmashProduct.Base.html#35799" class="Bound">x</a><a id="35800" class="Symbol">)</a> <a id="35802" href="Cubical.HITs.SmashProduct.Base.html#35802" class="Bound">i</a><a id="35803" class="Symbol">)</a> <a id="35805" class="Symbol">=</a> <a id="35807" href="Cubical.HITs.SmashProduct.Base.html#35126" class="Bound">pl</a> <a id="35810" href="Cubical.HITs.SmashProduct.Base.html#35799" class="Bound">x</a> <a id="35812" href="Cubical.HITs.SmashProduct.Base.html#35802" class="Bound">i</a>
  <a id="35816" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="35823" class="Symbol">(</a><a id="35824" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35829" class="Symbol">(</a><a id="35830" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35834" href="Cubical.HITs.SmashProduct.Base.html#35834" class="Bound">x</a><a id="35835" class="Symbol">)</a> <a id="35837" href="Cubical.HITs.SmashProduct.Base.html#35837" class="Bound">i</a><a id="35838" class="Symbol">)</a> <a id="35840" href="Cubical.HITs.SmashProduct.Base.html#35840" class="Bound">j</a> <a id="35842" class="Symbol">=</a>
    <a id="35848" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="35854" class="Symbol">(λ</a> <a id="35857" href="Cubical.HITs.SmashProduct.Base.html#35857" class="Bound">r</a> <a id="35859" class="Symbol">→</a> <a id="35861" class="Symbol">λ</a> <a id="35863" class="Symbol">{(</a><a id="35865" href="Cubical.HITs.SmashProduct.Base.html#35837" class="Bound">i</a> <a id="35867" class="Symbol">=</a> <a id="35869" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="35871" class="Symbol">)</a> <a id="35873" class="Symbol">→</a> <a id="35875" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a> <a id="35878" href="Cubical.HITs.SmashProduct.Base.html#35840" class="Bound">j</a>
                   <a id="35899" class="Symbol">;</a> <a id="35901" class="Symbol">(</a><a id="35902" href="Cubical.HITs.SmashProduct.Base.html#35837" class="Bound">i</a> <a id="35904" class="Symbol">=</a> <a id="35906" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="35908" class="Symbol">)</a> <a id="35910" class="Symbol">→</a> <a id="35912" href="Cubical.HITs.SmashProduct.Base.html#35253" class="Bound">p-r</a> <a id="35916" href="Cubical.HITs.SmashProduct.Base.html#35834" class="Bound">x</a> <a id="35918" href="Cubical.HITs.SmashProduct.Base.html#35857" class="Bound">r</a> <a id="35920" href="Cubical.HITs.SmashProduct.Base.html#35840" class="Bound">j</a>
                   <a id="35941" class="Symbol">;</a> <a id="35943" class="Symbol">(</a><a id="35944" href="Cubical.HITs.SmashProduct.Base.html#35840" class="Bound">j</a> <a id="35946" class="Symbol">=</a> <a id="35948" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="35950" class="Symbol">)</a> <a id="35952" class="Symbol">→</a> <a id="35954" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="35956" class="Symbol">(</a><a id="35957" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="35962" class="Symbol">(</a><a id="35963" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="35967" href="Cubical.HITs.SmashProduct.Base.html#35834" class="Bound">x</a><a id="35968" class="Symbol">)</a> <a id="35970" class="Symbol">(</a><a id="35971" href="Cubical.HITs.SmashProduct.Base.html#35857" class="Bound">r</a> <a id="35973" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="35975" href="Cubical.HITs.SmashProduct.Base.html#35837" class="Bound">i</a><a id="35976" class="Symbol">))</a>
                   <a id="35998" class="Symbol">;</a> <a id="36000" class="Symbol">(</a><a id="36001" href="Cubical.HITs.SmashProduct.Base.html#35840" class="Bound">j</a> <a id="36003" class="Symbol">=</a> <a id="36005" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="36007" class="Symbol">)</a> <a id="36009" class="Symbol">→</a> <a id="36011" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="36013" class="Symbol">(</a><a id="36014" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36019" class="Symbol">(</a><a id="36020" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="36024" href="Cubical.HITs.SmashProduct.Base.html#35834" class="Bound">x</a><a id="36025" class="Symbol">)</a> <a id="36027" class="Symbol">(</a><a id="36028" href="Cubical.HITs.SmashProduct.Base.html#35857" class="Bound">r</a> <a id="36030" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="36032" href="Cubical.HITs.SmashProduct.Base.html#35837" class="Bound">i</a><a id="36033" class="Symbol">))</a> <a id="36036" class="Symbol">})</a>
          <a id="36049" class="Symbol">(</a><a id="36050" href="Cubical.HITs.SmashProduct.Base.html#35400" class="Function">⋆act</a> <a id="36055" href="Cubical.HITs.SmashProduct.Base.html#35837" class="Bound">i</a> <a id="36057" href="Cubical.HITs.SmashProduct.Base.html#35840" class="Bound">j</a><a id="36058" class="Symbol">)</a>
  <a id="36062" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="36069" class="Symbol">(</a><a id="36070" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36075" class="Symbol">(</a><a id="36076" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36081" href="Cubical.HITs.SmashProduct.Base.html#36081" class="Bound">a</a> <a id="36083" href="Cubical.HITs.SmashProduct.Base.html#36083" class="Bound">i</a><a id="36084" class="Symbol">)</a> <a id="36086" href="Cubical.HITs.SmashProduct.Base.html#36086" class="Bound">j</a><a id="36087" class="Symbol">)</a> <a id="36089" href="Cubical.HITs.SmashProduct.Base.html#36089" class="Bound">k</a> <a id="36091" class="Symbol">=</a>
    <a id="36097" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="36103" class="Symbol">(λ</a> <a id="36106" href="Cubical.HITs.SmashProduct.Base.html#36106" class="Bound">r</a> <a id="36108" class="Symbol">→</a> <a id="36110" class="Symbol">λ</a> <a id="36112" class="Symbol">{</a> <a id="36114" class="Symbol">(</a><a id="36115" href="Cubical.HITs.SmashProduct.Base.html#36083" class="Bound">i</a> <a id="36117" class="Symbol">=</a> <a id="36119" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="36121" class="Symbol">)</a> <a id="36123" class="Symbol">→</a> <a id="36125" href="Cubical.HITs.SmashProduct.Base.html#35126" class="Bound">pl</a> <a id="36128" class="Symbol">(</a><a id="36129" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36133" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a><a id="36134" class="Symbol">)</a> <a id="36136" class="Symbol">(</a><a id="36137" href="Cubical.HITs.SmashProduct.Base.html#36086" class="Bound">j</a> <a id="36139" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="36141" href="Cubical.HITs.SmashProduct.Base.html#36106" class="Bound">r</a><a id="36142" class="Symbol">)</a> <a id="36144" href="Cubical.HITs.SmashProduct.Base.html#36089" class="Bound">k</a>
                    <a id="36166" class="Symbol">;</a> <a id="36168" class="Symbol">(</a><a id="36169" href="Cubical.HITs.SmashProduct.Base.html#36086" class="Bound">j</a> <a id="36171" class="Symbol">=</a> <a id="36173" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="36175" class="Symbol">)</a> <a id="36177" class="Symbol">→</a> <a id="36179" href="Cubical.HITs.SmashProduct.Base.html#35050" class="Bound">bp</a> <a id="36182" href="Cubical.HITs.SmashProduct.Base.html#36089" class="Bound">k</a>
                    <a id="36204" class="Symbol">;</a> <a id="36206" class="Symbol">(</a><a id="36207" href="Cubical.HITs.SmashProduct.Base.html#36086" class="Bound">j</a> <a id="36209" class="Symbol">=</a> <a id="36211" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="36213" class="Symbol">)</a> <a id="36215" class="Symbol">→</a> <a id="36217" href="Cubical.HITs.SmashProduct.Base.html#36393" class="Function">side</a> <a id="36222" href="Cubical.HITs.SmashProduct.Base.html#36083" class="Bound">i</a> <a id="36224" href="Cubical.HITs.SmashProduct.Base.html#36089" class="Bound">k</a> <a id="36226" href="Cubical.HITs.SmashProduct.Base.html#36106" class="Bound">r</a>
                    <a id="36248" class="Symbol">;</a> <a id="36250" class="Symbol">(</a><a id="36251" href="Cubical.HITs.SmashProduct.Base.html#36089" class="Bound">k</a> <a id="36253" class="Symbol">=</a> <a id="36255" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="36257" class="Symbol">)</a> <a id="36259" class="Symbol">→</a> <a id="36261" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="36263" class="Symbol">(</a><a id="36264" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36269" class="Symbol">(</a><a id="36270" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36275" href="Cubical.HITs.SmashProduct.Base.html#36081" class="Bound">a</a> <a id="36277" href="Cubical.HITs.SmashProduct.Base.html#36083" class="Bound">i</a><a id="36278" class="Symbol">)</a> <a id="36280" class="Symbol">(</a><a id="36281" href="Cubical.HITs.SmashProduct.Base.html#36086" class="Bound">j</a> <a id="36283" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="36285" href="Cubical.HITs.SmashProduct.Base.html#36106" class="Bound">r</a><a id="36286" class="Symbol">))</a>
                    <a id="36309" class="Symbol">;</a> <a id="36311" class="Symbol">(</a><a id="36312" href="Cubical.HITs.SmashProduct.Base.html#36089" class="Bound">k</a> <a id="36314" class="Symbol">=</a> <a id="36316" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="36318" class="Symbol">)</a> <a id="36320" class="Symbol">→</a> <a id="36322" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="36324" class="Symbol">(</a><a id="36325" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36330" class="Symbol">(</a><a id="36331" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36336" href="Cubical.HITs.SmashProduct.Base.html#36081" class="Bound">a</a> <a id="36338" href="Cubical.HITs.SmashProduct.Base.html#36083" class="Bound">i</a><a id="36339" class="Symbol">)</a> <a id="36341" class="Symbol">(</a><a id="36342" href="Cubical.HITs.SmashProduct.Base.html#36086" class="Bound">j</a> <a id="36344" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="36346" href="Cubical.HITs.SmashProduct.Base.html#36106" class="Bound">r</a><a id="36347" class="Symbol">))})</a>
          <a id="36362" class="Symbol">(</a><a id="36363" href="Cubical.HITs.SmashProduct.Base.html#35400" class="Function">⋆act</a> <a id="36368" class="Symbol">(</a><a id="36369" href="Cubical.HITs.SmashProduct.Base.html#36083" class="Bound">i</a> <a id="36371" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="36373" href="Cubical.HITs.SmashProduct.Base.html#36086" class="Bound">j</a><a id="36374" class="Symbol">)</a> <a id="36376" href="Cubical.HITs.SmashProduct.Base.html#36089" class="Bound">k</a><a id="36377" class="Symbol">)</a>
    <a id="36383" class="Keyword">where</a>
    <a id="36393" href="Cubical.HITs.SmashProduct.Base.html#36393" class="Function">side</a> <a id="36398" class="Symbol">:</a> <a id="36400" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="36405" class="Symbol">(λ</a> <a id="36408" href="Cubical.HITs.SmashProduct.Base.html#36408" class="Bound">k</a> <a id="36410" href="Cubical.HITs.SmashProduct.Base.html#36410" class="Bound">r</a> <a id="36412" class="Symbol">→</a> <a id="36414" href="Cubical.HITs.SmashProduct.Base.html#35126" class="Bound">pl</a> <a id="36417" class="Symbol">(</a><a id="36418" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36422" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a><a id="36423" class="Symbol">)</a> <a id="36425" href="Cubical.HITs.SmashProduct.Base.html#36410" class="Bound">r</a> <a id="36427" href="Cubical.HITs.SmashProduct.Base.html#36408" class="Bound">k</a><a id="36428" class="Symbol">)</a>
              <a id="36444" class="Symbol">(λ</a> <a id="36447" href="Cubical.HITs.SmashProduct.Base.html#36447" class="Bound">k</a> <a id="36449" href="Cubical.HITs.SmashProduct.Base.html#36449" class="Bound">r</a> <a id="36451" class="Symbol">→</a> <a id="36453" href="Cubical.HITs.SmashProduct.Base.html#35253" class="Bound">p-r</a> <a id="36457" class="Symbol">(</a><a id="36458" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36462" href="Cubical.HITs.SmashProduct.Base.html#35040" class="Bound">B</a><a id="36463" class="Symbol">)</a> <a id="36465" href="Cubical.HITs.SmashProduct.Base.html#36449" class="Bound">r</a> <a id="36467" href="Cubical.HITs.SmashProduct.Base.html#36447" class="Bound">k</a><a id="36468" class="Symbol">)</a>
              <a id="36484" class="Symbol">(λ</a> <a id="36487" href="Cubical.HITs.SmashProduct.Base.html#36487" class="Bound">i</a> <a id="36489" href="Cubical.HITs.SmashProduct.Base.html#36489" class="Bound">r</a> <a id="36491" class="Symbol">→</a> <a id="36493" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="36495" class="Symbol">(</a><a id="36496" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36501" class="Symbol">(</a><a id="36502" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36507" href="Cubical.HITs.SmashProduct.Base.html#36081" class="Bound">a</a> <a id="36509" href="Cubical.HITs.SmashProduct.Base.html#36487" class="Bound">i</a><a id="36510" class="Symbol">)</a> <a id="36512" href="Cubical.HITs.SmashProduct.Base.html#36489" class="Bound">r</a><a id="36513" class="Symbol">))</a>
              <a id="36530" class="Symbol">(λ</a> <a id="36533" href="Cubical.HITs.SmashProduct.Base.html#36533" class="Bound">i</a> <a id="36535" href="Cubical.HITs.SmashProduct.Base.html#36535" class="Bound">r</a> <a id="36537" class="Symbol">→</a> <a id="36539" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="36541" class="Symbol">(</a><a id="36542" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36547" class="Symbol">(</a><a id="36548" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36553" href="Cubical.HITs.SmashProduct.Base.html#36081" class="Bound">a</a> <a id="36555" href="Cubical.HITs.SmashProduct.Base.html#36533" class="Bound">i</a><a id="36556" class="Symbol">)</a> <a id="36558" href="Cubical.HITs.SmashProduct.Base.html#36535" class="Bound">r</a><a id="36559" class="Symbol">))</a>
              <a id="36576" href="Cubical.HITs.SmashProduct.Base.html#35400" class="Function">⋆act</a> <a id="36581" class="Symbol">λ</a> <a id="36583" href="Cubical.HITs.SmashProduct.Base.html#36583" class="Bound">i</a> <a id="36585" class="Symbol">→</a> <a id="36587" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="36592" class="Symbol">(</a><a id="36593" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36597" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a> <a id="36599" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36601" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36605" href="Cubical.HITs.SmashProduct.Base.html#35040" class="Bound">B</a><a id="36606" class="Symbol">)</a>
    <a id="36612" href="Cubical.HITs.SmashProduct.Base.html#36393" class="Function">side</a> <a id="36617" href="Cubical.HITs.SmashProduct.Base.html#36617" class="Bound">i</a> <a id="36619" href="Cubical.HITs.SmashProduct.Base.html#36619" class="Bound">k</a> <a id="36621" href="Cubical.HITs.SmashProduct.Base.html#36621" class="Bound">r</a> <a id="36623" class="Symbol">=</a>
      <a id="36631" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="36637" class="Symbol">(λ</a> <a id="36640" href="Cubical.HITs.SmashProduct.Base.html#36640" class="Bound">j</a> <a id="36642" class="Symbol">→</a> <a id="36644" class="Symbol">λ</a> <a id="36646" class="Symbol">{</a> <a id="36648" class="Symbol">(</a><a id="36649" href="Cubical.HITs.SmashProduct.Base.html#36617" class="Bound">i</a> <a id="36651" class="Symbol">=</a> <a id="36653" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="36655" class="Symbol">)</a> <a id="36657" class="Symbol">→</a> <a id="36659" href="Cubical.HITs.SmashProduct.Base.html#35126" class="Bound">pl</a> <a id="36662" class="Symbol">(</a><a id="36663" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="36666" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a><a id="36667" class="Symbol">)</a> <a id="36669" class="Symbol">(</a><a id="36670" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36672" href="Cubical.HITs.SmashProduct.Base.html#36640" class="Bound">j</a> <a id="36674" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="36676" href="Cubical.HITs.SmashProduct.Base.html#36621" class="Bound">r</a><a id="36677" class="Symbol">)</a> <a id="36679" href="Cubical.HITs.SmashProduct.Base.html#36619" class="Bound">k</a>
                      <a id="36703" class="Symbol">;</a> <a id="36705" class="Symbol">(</a><a id="36706" href="Cubical.HITs.SmashProduct.Base.html#36617" class="Bound">i</a> <a id="36708" class="Symbol">=</a> <a id="36710" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="36712" class="Symbol">)</a> <a id="36714" class="Symbol">→</a> <a id="36716" href="Cubical.HITs.SmashProduct.Base.html#35253" class="Bound">p-r</a> <a id="36720" class="Symbol">(</a><a id="36721" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36725" href="Cubical.HITs.SmashProduct.Base.html#35040" class="Bound">B</a><a id="36726" class="Symbol">)</a> <a id="36728" class="Symbol">(</a><a id="36729" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36731" href="Cubical.HITs.SmashProduct.Base.html#36640" class="Bound">j</a> <a id="36733" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="36735" href="Cubical.HITs.SmashProduct.Base.html#36621" class="Bound">r</a><a id="36736" class="Symbol">)</a> <a id="36738" href="Cubical.HITs.SmashProduct.Base.html#36619" class="Bound">k</a>
                      <a id="36762" class="Symbol">;</a> <a id="36764" class="Symbol">(</a><a id="36765" href="Cubical.HITs.SmashProduct.Base.html#36619" class="Bound">k</a> <a id="36767" class="Symbol">=</a> <a id="36769" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="36771" class="Symbol">)</a> <a id="36773" class="Symbol">→</a> <a id="36775" href="Cubical.HITs.SmashProduct.Base.html#35030" class="Bound">f</a> <a id="36777" class="Symbol">(</a><a id="36778" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36783" class="Symbol">(</a><a id="36784" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36789" href="Cubical.HITs.SmashProduct.Base.html#36081" class="Bound">a</a> <a id="36791" href="Cubical.HITs.SmashProduct.Base.html#36617" class="Bound">i</a><a id="36792" class="Symbol">)</a> <a id="36794" class="Symbol">(</a><a id="36795" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36797" href="Cubical.HITs.SmashProduct.Base.html#36640" class="Bound">j</a> <a id="36799" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="36801" href="Cubical.HITs.SmashProduct.Base.html#36621" class="Bound">r</a><a id="36802" class="Symbol">))</a>
                      <a id="36827" class="Symbol">;</a> <a id="36829" class="Symbol">(</a><a id="36830" href="Cubical.HITs.SmashProduct.Base.html#36619" class="Bound">k</a> <a id="36832" class="Symbol">=</a> <a id="36834" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="36836" class="Symbol">)</a> <a id="36838" class="Symbol">→</a> <a id="36840" href="Cubical.HITs.SmashProduct.Base.html#35032" class="Bound">g</a> <a id="36842" class="Symbol">(</a><a id="36843" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36848" class="Symbol">(</a><a id="36849" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="36854" href="Cubical.HITs.SmashProduct.Base.html#36081" class="Bound">a</a> <a id="36856" href="Cubical.HITs.SmashProduct.Base.html#36617" class="Bound">i</a><a id="36857" class="Symbol">)</a> <a id="36859" class="Symbol">(</a><a id="36860" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="36862" href="Cubical.HITs.SmashProduct.Base.html#36640" class="Bound">j</a> <a id="36864" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="36866" href="Cubical.HITs.SmashProduct.Base.html#36621" class="Bound">r</a><a id="36867" class="Symbol">))</a>
                      <a id="36892" class="Symbol">;</a> <a id="36894" class="Symbol">(</a><a id="36895" href="Cubical.HITs.SmashProduct.Base.html#36621" class="Bound">r</a> <a id="36897" class="Symbol">=</a> <a id="36899" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="36901" class="Symbol">)</a> <a id="36903" class="Symbol">→</a> <a id="36905" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="36910" class="Symbol">(</a><a id="36911" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36915" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a> <a id="36917" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36919" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36923" href="Cubical.HITs.SmashProduct.Base.html#35040" class="Bound">B</a><a id="36924" class="Symbol">)</a> <a id="36926" href="Cubical.HITs.SmashProduct.Base.html#36619" class="Bound">k</a><a id="36927" class="Symbol">})</a>
                <a id="36946" class="Symbol">(</a><a id="36947" href="Cubical.HITs.SmashProduct.Base.html#35083" class="Bound">proj</a> <a id="36952" class="Symbol">(</a><a id="36953" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36957" href="Cubical.HITs.SmashProduct.Base.html#35036" class="Bound">A</a> <a id="36959" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="36961" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36965" href="Cubical.HITs.SmashProduct.Base.html#35040" class="Bound">B</a><a id="36966" class="Symbol">)</a> <a id="36968" href="Cubical.HITs.SmashProduct.Base.html#36619" class="Bound">k</a><a id="36969" class="Symbol">)</a>

<a id="36972" class="Comment">-- Techincal lemma allowing for use of ⋀→∙Homogeneous≡ on</a>
<a id="37030" class="Comment">-- when proving equalities of functions A ⋀ B → C</a>
<a id="37080" class="Keyword">module</a> <a id="⋀-fun≡&#39;"></a><a id="37087" href="Cubical.HITs.SmashProduct.Base.html#37087" class="Module">⋀-fun≡&#39;</a> <a id="37095" class="Symbol">{</a><a id="37096" href="Cubical.HITs.SmashProduct.Base.html#37096" class="Bound">C</a> <a id="37098" class="Symbol">:</a> <a id="37100" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="37105" href="Cubical.HITs.SmashProduct.Base.html#1020" class="Generalizable">ℓ</a><a id="37106" class="Symbol">}</a> <a id="37108" class="Symbol">(</a><a id="37109" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37111" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37113" class="Symbol">:</a> <a id="37115" href="Cubical.HITs.SmashProduct.Base.html#1037" class="Generalizable">A</a> <a id="37117" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="37119" href="Cubical.HITs.SmashProduct.Base.html#1039" class="Generalizable">B</a> <a id="37121" class="Symbol">→</a> <a id="37123" href="Cubical.HITs.SmashProduct.Base.html#37096" class="Bound">C</a><a id="37124" class="Symbol">)</a>
         <a id="37135" class="Symbol">(</a><a id="37136" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="37139" class="Symbol">:</a> <a id="37141" class="Symbol">(</a><a id="37142" href="Cubical.HITs.SmashProduct.Base.html#37142" class="Bound">x</a> <a id="37144" class="Symbol">:</a> <a id="37146" class="Symbol">_)</a> <a id="37149" class="Symbol">→</a> <a id="37151" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37153" class="Symbol">(</a><a id="37154" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37158" href="Cubical.HITs.SmashProduct.Base.html#37142" class="Bound">x</a><a id="37159" class="Symbol">)</a> <a id="37161" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37163" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37165" class="Symbol">(</a><a id="37166" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37170" href="Cubical.HITs.SmashProduct.Base.html#37142" class="Bound">x</a><a id="37171" class="Symbol">))</a> <a id="37174" class="Keyword">where</a>

  <a id="⋀-fun≡&#39;.p"></a><a id="37183" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a> <a id="37185" class="Symbol">:</a> <a id="37187" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37189" class="Symbol">(</a><a id="37190" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37194" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37196" class="Symbol">)</a> <a id="37198" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37200" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37202" class="Symbol">(</a><a id="37203" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37207" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37209" class="Symbol">)</a>
  <a id="37213" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a> <a id="37215" class="Symbol">=</a> <a id="37217" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37222" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37224" class="Symbol">(</a><a id="37225" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37230" class="Symbol">(</a><a id="37231" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37235" class="Symbol">(</a><a id="37236" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37239" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="37240" class="Symbol">)))</a>
    <a id="37248" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37251" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="37254" class="Symbol">(</a><a id="37255" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37258" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a> <a id="37260" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37262" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37265" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="37266" class="Symbol">)</a>
    <a id="37272" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37275" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="37279" class="Symbol">(</a><a id="37280" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37285" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37287" class="Symbol">(</a><a id="37288" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37293" class="Symbol">(</a><a id="37294" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37298" class="Symbol">(</a><a id="37299" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37302" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="37303" class="Symbol">))))</a>


  <a id="⋀-fun≡&#39;.p&#39;"></a><a id="37312" href="Cubical.HITs.SmashProduct.Base.html#37312" class="Function">p&#39;</a> <a id="37315" class="Symbol">:</a> <a id="37317" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37319" class="Symbol">(</a><a id="37320" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37324" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37326" class="Symbol">)</a> <a id="37328" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37330" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37332" class="Symbol">(</a><a id="37333" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37337" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37339" class="Symbol">)</a>
  <a id="37343" href="Cubical.HITs.SmashProduct.Base.html#37312" class="Function">p&#39;</a> <a id="37346" class="Symbol">=</a> <a id="37348" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37353" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37355" class="Symbol">(</a><a id="37356" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37361" class="Symbol">(</a><a id="37362" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37366" class="Symbol">(</a><a id="37367" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37370" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a><a id="37371" class="Symbol">)))</a>
    <a id="37379" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37382" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="37385" class="Symbol">(</a><a id="37386" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37389" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a> <a id="37391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37393" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37396" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="37397" class="Symbol">)</a>
    <a id="37403" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37406" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="37410" class="Symbol">(</a><a id="37411" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37416" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37418" class="Symbol">(</a><a id="37419" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37424" class="Symbol">(</a><a id="37425" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37429" class="Symbol">(</a><a id="37430" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37433" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a><a id="37434" class="Symbol">))))</a>

  <a id="⋀-fun≡&#39;.p≡p&#39;"></a><a id="37442" href="Cubical.HITs.SmashProduct.Base.html#37442" class="Function">p≡p&#39;</a> <a id="37447" class="Symbol">:</a> <a id="37449" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a> <a id="37451" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37453" href="Cubical.HITs.SmashProduct.Base.html#37312" class="Function">p&#39;</a>
  <a id="37458" href="Cubical.HITs.SmashProduct.Base.html#37442" class="Function">p≡p&#39;</a> <a id="37463" href="Cubical.HITs.SmashProduct.Base.html#37463" class="Bound">i</a> <a id="37465" class="Symbol">=</a> <a id="37467" class="Symbol">(</a><a id="37468" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37473" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37475" class="Symbol">(</a><a id="37476" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37481" class="Symbol">(</a><a id="37482" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37487" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="37490" class="Symbol">(</a><a id="37491" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="37493" href="Cubical.HITs.SmashProduct.Base.html#37463" class="Bound">i</a><a id="37494" class="Symbol">))))</a>
        <a id="37507" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37510" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="37513" class="Symbol">(</a><a id="37514" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37517" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a> <a id="37519" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37521" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37524" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="37525" class="Symbol">)</a>
        <a id="37535" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37538" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="37542" class="Symbol">(</a><a id="37543" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37548" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37550" class="Symbol">(</a><a id="37551" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37556" class="Symbol">(</a><a id="37557" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37562" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="37565" class="Symbol">(</a><a id="37566" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="37568" href="Cubical.HITs.SmashProduct.Base.html#37463" class="Bound">i</a><a id="37569" class="Symbol">))))</a>

  <a id="⋀-fun≡&#39;.Fₗ"></a><a id="37577" href="Cubical.HITs.SmashProduct.Base.html#37577" class="Function">Fₗ</a> <a id="37580" class="Symbol">:</a> <a id="37582" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a> <a id="37584" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="37587" class="Symbol">((</a><a id="37589" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37591" class="Symbol">(</a><a id="37592" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37596" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37598" class="Symbol">)</a> <a id="37600" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37602" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37604" class="Symbol">(</a><a id="37605" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37609" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37611" class="Symbol">))</a> <a id="37614" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37616" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a><a id="37617" class="Symbol">)</a>
  <a id="37621" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37625" href="Cubical.HITs.SmashProduct.Base.html#37577" class="Function">Fₗ</a> <a id="37628" href="Cubical.HITs.SmashProduct.Base.html#37628" class="Bound">b</a> <a id="37630" class="Symbol">=</a> <a id="37632" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37637" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37639" class="Symbol">(</a><a id="37640" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37645" class="Symbol">(</a><a id="37646" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37650" href="Cubical.HITs.SmashProduct.Base.html#37628" class="Bound">b</a><a id="37651" class="Symbol">))</a> <a id="37654" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37657" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="37660" class="Symbol">(</a><a id="37661" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37664" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a> <a id="37666" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37668" href="Cubical.HITs.SmashProduct.Base.html#37628" class="Bound">b</a><a id="37669" class="Symbol">)</a> <a id="37671" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="37674" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="37678" class="Symbol">(</a><a id="37679" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="37684" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37686" class="Symbol">(</a><a id="37687" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37692" class="Symbol">(</a><a id="37693" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="37697" href="Cubical.HITs.SmashProduct.Base.html#37628" class="Bound">b</a><a id="37698" class="Symbol">)))</a>
  <a id="37704" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37708" href="Cubical.HITs.SmashProduct.Base.html#37577" class="Function">Fₗ</a> <a id="37711" class="Symbol">=</a> <a id="37713" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="⋀-fun≡&#39;.Fᵣ"></a><a id="37721" href="Cubical.HITs.SmashProduct.Base.html#37721" class="Function">Fᵣ</a> <a id="37724" class="Symbol">:</a> <a id="37726" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a> <a id="37728" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="37731" class="Symbol">((</a><a id="37733" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37735" class="Symbol">(</a><a id="37736" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37740" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37742" class="Symbol">)</a> <a id="37744" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37746" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37748" class="Symbol">(</a><a id="37749" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37753" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="37755" class="Symbol">))</a> <a id="37758" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37760" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a><a id="37761" class="Symbol">)</a>
  <a id="37765" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37769" href="Cubical.HITs.SmashProduct.Base.html#37721" class="Function">Fᵣ</a> <a id="37772" href="Cubical.HITs.SmashProduct.Base.html#37772" class="Bound">b</a> <a id="37774" class="Symbol">=</a> <a id="37776" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a>
  <a id="37780" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37784" href="Cubical.HITs.SmashProduct.Base.html#37721" class="Function">Fᵣ</a> <a id="37787" class="Symbol">=</a> <a id="37789" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="37797" class="Keyword">module</a> <a id="37804" href="Cubical.HITs.SmashProduct.Base.html#37804" class="Module">_</a>
    <a id="37810" class="Symbol">(</a><a id="37811" href="Cubical.HITs.SmashProduct.Base.html#37811" class="Bound">lp</a> <a id="37814" class="Symbol">:</a> <a id="37816" class="Symbol">(</a><a id="37817" href="Cubical.HITs.SmashProduct.Base.html#37817" class="Bound">x</a> <a id="37819" class="Symbol">:</a> <a id="37821" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37825" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a><a id="37826" class="Symbol">)</a> <a id="37828" class="Symbol">→</a> <a id="37830" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="37836" class="Symbol">(λ</a> <a id="37839" href="Cubical.HITs.SmashProduct.Base.html#37839" class="Bound">i</a> <a id="37841" class="Symbol">→</a> <a id="37843" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="37845" class="Symbol">(</a><a id="37846" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37851" class="Symbol">(</a><a id="37852" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37856" href="Cubical.HITs.SmashProduct.Base.html#37817" class="Bound">x</a><a id="37857" class="Symbol">)</a> <a id="37859" href="Cubical.HITs.SmashProduct.Base.html#37839" class="Bound">i</a><a id="37860" class="Symbol">)</a> <a id="37862" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37864" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="37866" class="Symbol">(</a><a id="37867" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="37872" class="Symbol">(</a><a id="37873" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="37877" href="Cubical.HITs.SmashProduct.Base.html#37817" class="Bound">x</a><a id="37878" class="Symbol">)</a> <a id="37880" href="Cubical.HITs.SmashProduct.Base.html#37839" class="Bound">i</a><a id="37881" class="Symbol">))</a>
                                      <a id="37922" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a> <a id="37924" class="Symbol">(</a><a id="37925" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="37928" class="Symbol">(</a><a id="37929" href="Cubical.HITs.SmashProduct.Base.html#37817" class="Bound">x</a> <a id="37931" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37933" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="37936" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="37937" class="Symbol">)))</a>
    <a id="37945" class="Symbol">(</a><a id="37946" href="Cubical.HITs.SmashProduct.Base.html#37946" class="Bound">q</a> <a id="37948" class="Symbol">:</a> <a id="37950" href="Cubical.HITs.SmashProduct.Base.html#37577" class="Function">Fₗ</a> <a id="37953" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37955" href="Cubical.HITs.SmashProduct.Base.html#37721" class="Function">Fᵣ</a><a id="37957" class="Symbol">)</a> <a id="37959" class="Keyword">where</a>
    <a id="37969" class="Keyword">private</a>
      <a id="37983" href="Cubical.HITs.SmashProduct.Base.html#37983" class="Function">lem</a> <a id="37987" class="Symbol">:</a> <a id="37989" class="Symbol">(</a><a id="37990" href="Cubical.HITs.SmashProduct.Base.html#37990" class="Bound">b</a> <a id="37992" class="Symbol">:</a> <a id="37994" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37998" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="37999" class="Symbol">)</a>
       <a id="38008" class="Symbol">→</a> <a id="38010" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="38017" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a> <a id="38019" class="Symbol">(</a><a id="38020" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="38023" class="Symbol">(</a><a id="38024" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="38028" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a> <a id="38030" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38032" href="Cubical.HITs.SmashProduct.Base.html#37990" class="Bound">b</a><a id="38033" class="Symbol">))</a>
                 <a id="38053" class="Symbol">(</a><a id="38054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38059" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="38061" class="Symbol">(</a><a id="38062" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38067" class="Symbol">(</a><a id="38068" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38072" href="Cubical.HITs.SmashProduct.Base.html#37990" class="Bound">b</a><a id="38073" class="Symbol">)))</a> <a id="38077" class="Symbol">(</a><a id="38078" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38083" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="38085" class="Symbol">(</a><a id="38086" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38091" class="Symbol">(</a><a id="38092" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38096" href="Cubical.HITs.SmashProduct.Base.html#37990" class="Bound">b</a><a id="38097" class="Symbol">)))</a>
      <a id="38107" href="Cubical.HITs.SmashProduct.Base.html#37983" class="Function">lem</a> <a id="38111" href="Cubical.HITs.SmashProduct.Base.html#38111" class="Bound">b</a> <a id="38113" href="Cubical.HITs.SmashProduct.Base.html#38113" class="Bound">i</a> <a id="38115" href="Cubical.HITs.SmashProduct.Base.html#38115" class="Bound">j</a> <a id="38117" class="Symbol">=</a>
        <a id="38127" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="38133" class="Symbol">(λ</a> <a id="38136" href="Cubical.HITs.SmashProduct.Base.html#38136" class="Bound">k</a> <a id="38138" class="Symbol">→</a> <a id="38140" class="Symbol">λ</a> <a id="38142" class="Symbol">{(</a><a id="38144" href="Cubical.HITs.SmashProduct.Base.html#38113" class="Bound">i</a> <a id="38146" class="Symbol">=</a> <a id="38148" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="38150" class="Symbol">)</a> <a id="38152" class="Symbol">→</a> <a id="38154" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a> <a id="38156" href="Cubical.HITs.SmashProduct.Base.html#38115" class="Bound">j</a>
                       <a id="38181" class="Symbol">;</a> <a id="38183" class="Symbol">(</a><a id="38184" href="Cubical.HITs.SmashProduct.Base.html#38113" class="Bound">i</a> <a id="38186" class="Symbol">=</a> <a id="38188" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="38190" class="Symbol">)</a> <a id="38192" class="Symbol">→</a> <a id="38194" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                      <a id="38254" class="Symbol">(</a><a id="38255" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38260" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="38262" class="Symbol">(</a><a id="38263" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38268" class="Symbol">(</a><a id="38269" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38273" href="Cubical.HITs.SmashProduct.Base.html#38111" class="Bound">b</a><a id="38274" class="Symbol">)))</a>
                                      <a id="38316" class="Symbol">(</a><a id="38317" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="38320" class="Symbol">(</a><a id="38321" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="38324" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a> <a id="38326" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38328" href="Cubical.HITs.SmashProduct.Base.html#38111" class="Bound">b</a><a id="38329" class="Symbol">))</a>
                                      <a id="38370" class="Symbol">(</a><a id="38371" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="38375" class="Symbol">(</a><a id="38376" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38381" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="38383" class="Symbol">(</a><a id="38384" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38389" class="Symbol">(</a><a id="38390" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38394" href="Cubical.HITs.SmashProduct.Base.html#38111" class="Bound">b</a><a id="38395" class="Symbol">))))</a> <a id="38400" class="Symbol">(</a><a id="38401" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="38403" href="Cubical.HITs.SmashProduct.Base.html#38136" class="Bound">k</a><a id="38404" class="Symbol">)</a> <a id="38406" href="Cubical.HITs.SmashProduct.Base.html#38115" class="Bound">j</a>
                       <a id="38431" class="Symbol">;</a> <a id="38433" class="Symbol">(</a><a id="38434" href="Cubical.HITs.SmashProduct.Base.html#38115" class="Bound">j</a> <a id="38436" class="Symbol">=</a> <a id="38438" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="38440" class="Symbol">)</a> <a id="38442" class="Symbol">→</a> <a id="38444" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="38446" class="Symbol">(</a><a id="38447" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38452" class="Symbol">(</a><a id="38453" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38457" href="Cubical.HITs.SmashProduct.Base.html#38111" class="Bound">b</a><a id="38458" class="Symbol">)</a> <a id="38460" class="Symbol">(</a><a id="38461" href="Cubical.HITs.SmashProduct.Base.html#38113" class="Bound">i</a> <a id="38463" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="38465" href="Cubical.HITs.SmashProduct.Base.html#38136" class="Bound">k</a><a id="38466" class="Symbol">))</a>
                       <a id="38492" class="Symbol">;</a> <a id="38494" class="Symbol">(</a><a id="38495" href="Cubical.HITs.SmashProduct.Base.html#38115" class="Bound">j</a> <a id="38497" class="Symbol">=</a> <a id="38499" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="38501" class="Symbol">)</a> <a id="38503" class="Symbol">→</a> <a id="38505" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="38507" class="Symbol">(</a><a id="38508" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="38513" class="Symbol">(</a><a id="38514" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="38518" href="Cubical.HITs.SmashProduct.Base.html#38111" class="Bound">b</a><a id="38519" class="Symbol">)</a> <a id="38521" class="Symbol">(</a><a id="38522" href="Cubical.HITs.SmashProduct.Base.html#38113" class="Bound">i</a> <a id="38524" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="38526" href="Cubical.HITs.SmashProduct.Base.html#38136" class="Bound">k</a><a id="38527" class="Symbol">))})</a>
              <a id="38546" class="Symbol">(</a><a id="38547" href="Cubical.HITs.SmashProduct.Base.html#37946" class="Bound">q</a> <a id="38549" class="Symbol">(</a><a id="38550" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="38552" href="Cubical.HITs.SmashProduct.Base.html#38113" class="Bound">i</a><a id="38553" class="Symbol">)</a> <a id="38555" class="Symbol">.</a><a id="38556" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38560" href="Cubical.HITs.SmashProduct.Base.html#38111" class="Bound">b</a> <a id="38562" href="Cubical.HITs.SmashProduct.Base.html#38115" class="Bound">j</a><a id="38563" class="Symbol">)</a>

    <a id="38570" href="Cubical.HITs.SmashProduct.Base.html#38570" class="Function">main</a> <a id="38575" class="Symbol">:</a> <a id="38577" class="Symbol">(</a><a id="38578" href="Cubical.HITs.SmashProduct.Base.html#38578" class="Bound">x</a> <a id="38580" class="Symbol">:</a> <a id="38582" class="Symbol">_)</a> <a id="38585" class="Symbol">→</a> <a id="38587" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="38589" href="Cubical.HITs.SmashProduct.Base.html#38578" class="Bound">x</a> <a id="38591" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38593" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="38595" href="Cubical.HITs.SmashProduct.Base.html#38578" class="Bound">x</a>
    <a id="38601" href="Cubical.HITs.SmashProduct.Base.html#38570" class="Function">main</a> <a id="38606" class="Symbol">=</a> <a id="38608" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="38615" class="Symbol">{</a><a id="38616" class="Argument">A</a> <a id="38618" class="Symbol">=</a> <a id="38620" href="Cubical.HITs.SmashProduct.Base.html#37115" class="Bound">A</a><a id="38621" class="Symbol">}</a> <a id="38623" class="Symbol">{</a><a id="38624" class="Argument">B</a> <a id="38626" class="Symbol">=</a> <a id="38628" href="Cubical.HITs.SmashProduct.Base.html#37119" class="Bound">B</a><a id="38629" class="Symbol">}</a> <a id="38631" href="Cubical.HITs.SmashProduct.Base.html#37109" class="Bound">f</a> <a id="38633" href="Cubical.HITs.SmashProduct.Base.html#37111" class="Bound">g</a> <a id="38635" href="Cubical.HITs.SmashProduct.Base.html#37183" class="Function">p</a> <a id="38637" href="Cubical.HITs.SmashProduct.Base.html#37136" class="Bound">pr</a> <a id="38640" href="Cubical.HITs.SmashProduct.Base.html#37811" class="Bound">lp</a> <a id="38643" href="Cubical.HITs.SmashProduct.Base.html#37983" class="Function">lem</a>

<a id="38648" class="Comment">-- Suspension of a smash product is a join</a>
<a id="38691" class="Keyword">module</a> <a id="38698" href="Cubical.HITs.SmashProduct.Base.html#38698" class="Module">_</a> <a id="38700" class="Symbol">{</a><a id="38701" href="Cubical.HITs.SmashProduct.Base.html#38701" class="Bound">ℓ</a> <a id="38703" href="Cubical.HITs.SmashProduct.Base.html#38703" class="Bound">ℓ&#39;</a> <a id="38706" class="Symbol">:</a> <a id="38708" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="38713" class="Symbol">}</a> <a id="38715" class="Symbol">{</a><a id="38716" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="38718" class="Symbol">:</a> <a id="38720" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="38728" href="Cubical.HITs.SmashProduct.Base.html#38701" class="Bound">ℓ</a><a id="38729" class="Symbol">}</a> <a id="38731" class="Symbol">{</a><a id="38732" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a> <a id="38734" class="Symbol">:</a> <a id="38736" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="38744" href="Cubical.HITs.SmashProduct.Base.html#38703" class="Bound">ℓ&#39;</a><a id="38746" class="Symbol">}</a> <a id="38748" class="Keyword">where</a>
 <a id="38755" class="Keyword">private</a>
   <a id="38766" href="Cubical.HITs.SmashProduct.Base.html#38766" class="Function">sm-fillᵣ</a> <a id="38775" class="Symbol">:</a> <a id="38777" class="Symbol">∀</a> <a id="38779" class="Symbol">{</a><a id="38780" href="Cubical.HITs.SmashProduct.Base.html#38780" class="Bound">ℓ</a><a id="38781" class="Symbol">}</a> <a id="38783" class="Symbol">{</a><a id="38784" href="Cubical.HITs.SmashProduct.Base.html#38784" class="Bound">A</a> <a id="38786" class="Symbol">:</a> <a id="38788" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="38793" href="Cubical.HITs.SmashProduct.Base.html#38780" class="Bound">ℓ</a><a id="38794" class="Symbol">}</a> <a id="38796" class="Symbol">{</a><a id="38797" href="Cubical.HITs.SmashProduct.Base.html#38797" class="Bound">x*</a> <a id="38800" class="Symbol">:</a> <a id="38802" href="Cubical.HITs.SmashProduct.Base.html#38784" class="Bound">A</a><a id="38803" class="Symbol">}</a> <a id="38805" class="Symbol">(</a><a id="38806" href="Cubical.HITs.SmashProduct.Base.html#38806" class="Bound">y*</a> <a id="38809" class="Symbol">:</a> <a id="38811" href="Cubical.HITs.SmashProduct.Base.html#38784" class="Bound">A</a><a id="38812" class="Symbol">)</a> <a id="38814" class="Symbol">(</a><a id="38815" href="Cubical.HITs.SmashProduct.Base.html#38815" class="Bound">p*</a> <a id="38818" class="Symbol">:</a> <a id="38820" href="Cubical.HITs.SmashProduct.Base.html#38797" class="Bound">x*</a> <a id="38823" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38825" href="Cubical.HITs.SmashProduct.Base.html#38806" class="Bound">y*</a><a id="38827" class="Symbol">)</a>
     <a id="38834" class="Symbol">(</a><a id="38835" href="Cubical.HITs.SmashProduct.Base.html#38835" class="Bound">y</a> <a id="38837" class="Symbol">:</a> <a id="38839" href="Cubical.HITs.SmashProduct.Base.html#38784" class="Bound">A</a><a id="38840" class="Symbol">)</a> <a id="38842" class="Symbol">→</a> <a id="38844" class="Symbol">(</a><a id="38845" href="Cubical.HITs.SmashProduct.Base.html#38845" class="Bound">p</a> <a id="38847" class="Symbol">:</a> <a id="38849" href="Cubical.HITs.SmashProduct.Base.html#38797" class="Bound">x*</a> <a id="38852" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38854" href="Cubical.HITs.SmashProduct.Base.html#38835" class="Bound">y</a><a id="38855" class="Symbol">)</a>
       <a id="38864" class="Symbol">→</a> <a id="38866" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="38870" href="Cubical.HITs.SmashProduct.Base.html#38815" class="Bound">p*</a> <a id="38873" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38875" class="Symbol">(</a><a id="38876" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="38880" href="Cubical.HITs.SmashProduct.Base.html#38815" class="Bound">p*</a> <a id="38883" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="38886" href="Cubical.HITs.SmashProduct.Base.html#38845" class="Bound">p</a> <a id="38888" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="38891" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="38895" href="Cubical.HITs.SmashProduct.Base.html#38845" class="Bound">p</a><a id="38896" class="Symbol">)</a>
   <a id="38901" href="Cubical.HITs.SmashProduct.Base.html#38766" class="Function">sm-fillᵣ</a> <a id="38910" href="Cubical.HITs.SmashProduct.Base.html#38910" class="Bound">y*</a> <a id="38913" href="Cubical.HITs.SmashProduct.Base.html#38913" class="Bound">p*</a> <a id="38916" href="Cubical.HITs.SmashProduct.Base.html#38916" class="Bound">y</a> <a id="38918" href="Cubical.HITs.SmashProduct.Base.html#38918" class="Bound">p</a> <a id="38920" href="Cubical.HITs.SmashProduct.Base.html#38920" class="Bound">j</a> <a id="38922" href="Cubical.HITs.SmashProduct.Base.html#38922" class="Bound">i</a> <a id="38924" class="Symbol">=</a>
     <a id="38931" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="38937" class="Symbol">(λ</a> <a id="38940" href="Cubical.HITs.SmashProduct.Base.html#38940" class="Bound">r</a> <a id="38942" class="Symbol">→</a> <a id="38944" class="Symbol">λ</a> <a id="38946" class="Symbol">{(</a><a id="38948" href="Cubical.HITs.SmashProduct.Base.html#38922" class="Bound">i</a> <a id="38950" class="Symbol">=</a> <a id="38952" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="38954" class="Symbol">)</a> <a id="38956" class="Symbol">→</a> <a id="38958" href="Cubical.HITs.SmashProduct.Base.html#38913" class="Bound">p*</a> <a id="38961" href="Cubical.HITs.SmashProduct.Base.html#38940" class="Bound">r</a>
                    <a id="38983" class="Symbol">;</a> <a id="38985" class="Symbol">(</a><a id="38986" href="Cubical.HITs.SmashProduct.Base.html#38922" class="Bound">i</a> <a id="38988" class="Symbol">=</a> <a id="38990" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="38992" class="Symbol">)</a> <a id="38994" class="Symbol">→</a> <a id="38996" href="Cubical.HITs.SmashProduct.Base.html#38918" class="Bound">p</a> <a id="38998" class="Symbol">(</a><a id="38999" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="39001" href="Cubical.HITs.SmashProduct.Base.html#38940" class="Bound">r</a> <a id="39003" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="39005" href="Cubical.HITs.SmashProduct.Base.html#38920" class="Bound">j</a><a id="39006" class="Symbol">)</a>
                    <a id="39028" class="Symbol">;</a> <a id="39030" class="Symbol">(</a><a id="39031" href="Cubical.HITs.SmashProduct.Base.html#38920" class="Bound">j</a> <a id="39033" class="Symbol">=</a> <a id="39035" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="39037" class="Symbol">)</a> <a id="39039" class="Symbol">→</a> <a id="39041" href="Cubical.HITs.SmashProduct.Base.html#38913" class="Bound">p*</a> <a id="39044" class="Symbol">(</a><a id="39045" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="39047" href="Cubical.HITs.SmashProduct.Base.html#38922" class="Bound">i</a> <a id="39049" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="39051" href="Cubical.HITs.SmashProduct.Base.html#38940" class="Bound">r</a><a id="39052" class="Symbol">)</a>
                    <a id="39074" class="Symbol">;</a> <a id="39076" class="Symbol">(</a><a id="39077" href="Cubical.HITs.SmashProduct.Base.html#38920" class="Bound">j</a> <a id="39079" class="Symbol">=</a> <a id="39081" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="39083" class="Symbol">)</a> <a id="39085" class="Symbol">→</a> <a id="39087" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                   <a id="39144" class="Symbol">(</a><a id="39145" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39149" href="Cubical.HITs.SmashProduct.Base.html#38913" class="Bound">p*</a><a id="39151" class="Symbol">)</a> <a id="39153" href="Cubical.HITs.SmashProduct.Base.html#38918" class="Bound">p</a> <a id="39155" class="Symbol">(</a><a id="39156" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39160" href="Cubical.HITs.SmashProduct.Base.html#38918" class="Bound">p</a><a id="39161" class="Symbol">)</a> <a id="39163" href="Cubical.HITs.SmashProduct.Base.html#38940" class="Bound">r</a> <a id="39165" href="Cubical.HITs.SmashProduct.Base.html#38922" class="Bound">i</a><a id="39166" class="Symbol">})</a>
       <a id="39176" class="Symbol">(</a><a id="39177" href="Cubical.HITs.SmashProduct.Base.html#38918" class="Bound">p</a> <a id="39179" class="Symbol">(</a><a id="39180" href="Cubical.HITs.SmashProduct.Base.html#38922" class="Bound">i</a> <a id="39182" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="39184" href="Cubical.HITs.SmashProduct.Base.html#38920" class="Bound">j</a><a id="39185" class="Symbol">))</a>

   <a id="39192" href="Cubical.HITs.SmashProduct.Base.html#39192" class="Function">sm-fillₗ</a> <a id="39201" class="Symbol">:</a> <a id="39203" class="Symbol">∀</a> <a id="39205" class="Symbol">{</a><a id="39206" href="Cubical.HITs.SmashProduct.Base.html#39206" class="Bound">ℓ</a><a id="39207" class="Symbol">}</a> <a id="39209" class="Symbol">{</a><a id="39210" href="Cubical.HITs.SmashProduct.Base.html#39210" class="Bound">A</a> <a id="39212" class="Symbol">:</a> <a id="39214" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="39219" href="Cubical.HITs.SmashProduct.Base.html#39206" class="Bound">ℓ</a><a id="39220" class="Symbol">}</a> <a id="39222" class="Symbol">{</a><a id="39223" href="Cubical.HITs.SmashProduct.Base.html#39223" class="Bound">x*</a> <a id="39226" class="Symbol">:</a> <a id="39228" href="Cubical.HITs.SmashProduct.Base.html#39210" class="Bound">A</a><a id="39229" class="Symbol">}</a> <a id="39231" class="Symbol">(</a><a id="39232" href="Cubical.HITs.SmashProduct.Base.html#39232" class="Bound">y*</a> <a id="39235" class="Symbol">:</a> <a id="39237" href="Cubical.HITs.SmashProduct.Base.html#39210" class="Bound">A</a><a id="39238" class="Symbol">)</a> <a id="39240" class="Symbol">(</a><a id="39241" href="Cubical.HITs.SmashProduct.Base.html#39241" class="Bound">p*</a> <a id="39244" class="Symbol">:</a> <a id="39246" href="Cubical.HITs.SmashProduct.Base.html#39223" class="Bound">x*</a> <a id="39249" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="39251" href="Cubical.HITs.SmashProduct.Base.html#39232" class="Bound">y*</a><a id="39253" class="Symbol">)</a>
        <a id="39263" class="Symbol">(</a><a id="39264" href="Cubical.HITs.SmashProduct.Base.html#39264" class="Bound">y</a> <a id="39266" class="Symbol">:</a> <a id="39268" href="Cubical.HITs.SmashProduct.Base.html#39210" class="Bound">A</a><a id="39269" class="Symbol">)</a> <a id="39271" class="Symbol">(</a><a id="39272" href="Cubical.HITs.SmashProduct.Base.html#39272" class="Bound">p</a> <a id="39274" class="Symbol">:</a> <a id="39276" href="Cubical.HITs.SmashProduct.Base.html#39223" class="Bound">x*</a> <a id="39279" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="39281" href="Cubical.HITs.SmashProduct.Base.html#39264" class="Bound">y</a><a id="39282" class="Symbol">)</a>
     <a id="39289" class="Symbol">→</a> <a id="39291" href="Cubical.HITs.SmashProduct.Base.html#39241" class="Bound">p*</a> <a id="39294" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="39296" class="Symbol">(</a><a id="39297" href="Cubical.HITs.SmashProduct.Base.html#39272" class="Bound">p</a> <a id="39299" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="39302" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39306" href="Cubical.HITs.SmashProduct.Base.html#39272" class="Bound">p</a> <a id="39308" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="39311" href="Cubical.HITs.SmashProduct.Base.html#39241" class="Bound">p*</a><a id="39313" class="Symbol">)</a>
   <a id="39318" href="Cubical.HITs.SmashProduct.Base.html#39192" class="Function">sm-fillₗ</a> <a id="39327" href="Cubical.HITs.SmashProduct.Base.html#39327" class="Bound">y*</a> <a id="39330" href="Cubical.HITs.SmashProduct.Base.html#39330" class="Bound">p*</a> <a id="39333" href="Cubical.HITs.SmashProduct.Base.html#39333" class="Bound">y</a> <a id="39335" href="Cubical.HITs.SmashProduct.Base.html#39335" class="Bound">p</a> <a id="39337" href="Cubical.HITs.SmashProduct.Base.html#39337" class="Bound">j</a> <a id="39339" href="Cubical.HITs.SmashProduct.Base.html#39339" class="Bound">i</a> <a id="39341" class="Symbol">=</a>
       <a id="39350" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="39356" class="Symbol">(λ</a> <a id="39359" href="Cubical.HITs.SmashProduct.Base.html#39359" class="Bound">r</a> <a id="39361" class="Symbol">→</a> <a id="39363" class="Symbol">λ</a> <a id="39365" class="Symbol">{(</a><a id="39367" href="Cubical.HITs.SmashProduct.Base.html#39339" class="Bound">i</a> <a id="39369" class="Symbol">=</a> <a id="39371" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="39373" class="Symbol">)</a> <a id="39375" class="Symbol">→</a> <a id="39377" href="Cubical.HITs.SmashProduct.Base.html#39335" class="Bound">p</a> <a id="39379" class="Symbol">(</a><a id="39380" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="39382" href="Cubical.HITs.SmashProduct.Base.html#39359" class="Bound">r</a> <a id="39384" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="39386" href="Cubical.HITs.SmashProduct.Base.html#39337" class="Bound">j</a><a id="39387" class="Symbol">)</a>
                      <a id="39411" class="Symbol">;</a> <a id="39413" class="Symbol">(</a><a id="39414" href="Cubical.HITs.SmashProduct.Base.html#39339" class="Bound">i</a> <a id="39416" class="Symbol">=</a> <a id="39418" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="39420" class="Symbol">)</a> <a id="39422" class="Symbol">→</a> <a id="39424" href="Cubical.HITs.SmashProduct.Base.html#39330" class="Bound">p*</a> <a id="39427" href="Cubical.HITs.SmashProduct.Base.html#39359" class="Bound">r</a>
                      <a id="39451" class="Symbol">;</a> <a id="39453" class="Symbol">(</a><a id="39454" href="Cubical.HITs.SmashProduct.Base.html#39337" class="Bound">j</a> <a id="39456" class="Symbol">=</a> <a id="39458" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="39460" class="Symbol">)</a> <a id="39462" class="Symbol">→</a> <a id="39464" href="Cubical.HITs.SmashProduct.Base.html#39330" class="Bound">p*</a> <a id="39467" class="Symbol">(</a><a id="39468" href="Cubical.HITs.SmashProduct.Base.html#39359" class="Bound">r</a> <a id="39470" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="39472" href="Cubical.HITs.SmashProduct.Base.html#39339" class="Bound">i</a><a id="39473" class="Symbol">)</a>
                      <a id="39497" class="Symbol">;</a> <a id="39499" class="Symbol">(</a><a id="39500" href="Cubical.HITs.SmashProduct.Base.html#39337" class="Bound">j</a> <a id="39502" class="Symbol">=</a> <a id="39504" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="39506" class="Symbol">)</a> <a id="39508" class="Symbol">→</a> <a id="39510" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                     <a id="39569" href="Cubical.HITs.SmashProduct.Base.html#39335" class="Bound">p</a> <a id="39571" class="Symbol">(</a><a id="39572" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39576" href="Cubical.HITs.SmashProduct.Base.html#39335" class="Bound">p</a><a id="39577" class="Symbol">)</a> <a id="39579" href="Cubical.HITs.SmashProduct.Base.html#39330" class="Bound">p*</a> <a id="39582" href="Cubical.HITs.SmashProduct.Base.html#39359" class="Bound">r</a> <a id="39584" href="Cubical.HITs.SmashProduct.Base.html#39339" class="Bound">i</a><a id="39585" class="Symbol">})</a>
         <a id="39597" class="Symbol">(</a><a id="39598" href="Cubical.HITs.SmashProduct.Base.html#39335" class="Bound">p</a> <a id="39600" class="Symbol">(</a><a id="39601" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="39603" href="Cubical.HITs.SmashProduct.Base.html#39339" class="Bound">i</a> <a id="39605" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="39607" href="Cubical.HITs.SmashProduct.Base.html#39337" class="Bound">j</a><a id="39608" class="Symbol">))</a>

   <a id="39615" href="Cubical.HITs.SmashProduct.Base.html#39615" class="Function">sm-fillₗᵣ≡</a> <a id="39626" class="Symbol">:</a> <a id="39628" class="Symbol">∀</a> <a id="39630" class="Symbol">{</a><a id="39631" href="Cubical.HITs.SmashProduct.Base.html#39631" class="Bound">ℓ</a><a id="39632" class="Symbol">}</a> <a id="39634" class="Symbol">{</a><a id="39635" href="Cubical.HITs.SmashProduct.Base.html#39635" class="Bound">A</a> <a id="39637" class="Symbol">:</a> <a id="39639" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="39644" href="Cubical.HITs.SmashProduct.Base.html#39631" class="Bound">ℓ</a><a id="39645" class="Symbol">}</a> <a id="39647" class="Symbol">{</a><a id="39648" href="Cubical.HITs.SmashProduct.Base.html#39648" class="Bound">x*</a> <a id="39651" class="Symbol">:</a> <a id="39653" href="Cubical.HITs.SmashProduct.Base.html#39635" class="Bound">A</a><a id="39654" class="Symbol">}</a> <a id="39656" class="Symbol">(</a><a id="39657" href="Cubical.HITs.SmashProduct.Base.html#39657" class="Bound">y*</a> <a id="39660" class="Symbol">:</a> <a id="39662" href="Cubical.HITs.SmashProduct.Base.html#39635" class="Bound">A</a><a id="39663" class="Symbol">)</a> <a id="39665" class="Symbol">(</a><a id="39666" href="Cubical.HITs.SmashProduct.Base.html#39666" class="Bound">p*</a> <a id="39669" class="Symbol">:</a> <a id="39671" href="Cubical.HITs.SmashProduct.Base.html#39648" class="Bound">x*</a> <a id="39674" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="39676" href="Cubical.HITs.SmashProduct.Base.html#39657" class="Bound">y*</a><a id="39678" class="Symbol">)</a>
     <a id="39685" class="Symbol">→</a> <a id="39687" href="Cubical.HITs.SmashProduct.Base.html#39192" class="Function">sm-fillₗ</a> <a id="39696" class="Symbol">_</a> <a id="39698" class="Symbol">(</a><a id="39699" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39703" href="Cubical.HITs.SmashProduct.Base.html#39666" class="Bound">p*</a><a id="39705" class="Symbol">)</a> <a id="39707" class="Symbol">_</a> <a id="39709" class="Symbol">(</a><a id="39710" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="39714" href="Cubical.HITs.SmashProduct.Base.html#39666" class="Bound">p*</a><a id="39716" class="Symbol">)</a> <a id="39718" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="39720" href="Cubical.HITs.SmashProduct.Base.html#38766" class="Function">sm-fillᵣ</a> <a id="39729" class="Symbol">_</a> <a id="39731" href="Cubical.HITs.SmashProduct.Base.html#39666" class="Bound">p*</a> <a id="39734" class="Symbol">_</a> <a id="39736" href="Cubical.HITs.SmashProduct.Base.html#39666" class="Bound">p*</a>
   <a id="39742" href="Cubical.HITs.SmashProduct.Base.html#39615" class="Function">sm-fillₗᵣ≡</a> <a id="39753" class="Symbol">=</a> <a id="39755" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="39758" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

 <a id="39765" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="39780" class="Symbol">:</a> <a id="39782" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="39787" class="Symbol">(</a><a id="39788" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="39790" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="39792" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="39793" class="Symbol">)</a> <a id="39795" class="Symbol">→</a> <a id="39797" class="Symbol">(</a><a id="39798" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="39803" class="Symbol">(</a><a id="39804" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="39808" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="39809" class="Symbol">)</a> <a id="39811" class="Symbol">(</a><a id="39812" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="39816" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="39817" class="Symbol">))</a>
 <a id="39821" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="39836" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="39842" class="Symbol">=</a> <a id="39844" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="39848" class="Symbol">(</a><a id="39849" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="39852" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="39853" class="Symbol">)</a>
 <a id="39856" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="39871" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="39877" class="Symbol">=</a> <a id="39879" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="39883" class="Symbol">(</a><a id="39884" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="39887" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="39888" class="Symbol">)</a>
 <a id="39891" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="39906" class="Symbol">(</a><a id="39907" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="39913" class="Symbol">(</a><a id="39914" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="39918" href="Cubical.HITs.SmashProduct.Base.html#39918" class="Bound">x</a><a id="39919" class="Symbol">)</a> <a id="39921" href="Cubical.HITs.SmashProduct.Base.html#39921" class="Bound">i</a><a id="39922" class="Symbol">)</a> <a id="39924" class="Symbol">=</a>
   <a id="39929" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="39934" class="Symbol">(</a><a id="39935" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="39938" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="39939" class="Symbol">)</a> <a id="39941" class="Symbol">(</a><a id="39942" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="39945" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="39946" class="Symbol">)</a> <a id="39948" class="Symbol">(</a><a id="39949" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="39951" href="Cubical.HITs.SmashProduct.Base.html#39921" class="Bound">i</a><a id="39952" class="Symbol">)</a>
 <a id="39955" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="39970" class="Symbol">(</a><a id="39971" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="39977" class="Symbol">(</a><a id="39978" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="39982" class="Symbol">(</a><a id="39983" href="Cubical.HITs.SmashProduct.Base.html#39983" class="Bound">x</a> <a id="39985" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="39987" href="Cubical.HITs.SmashProduct.Base.html#39987" class="Bound">b</a><a id="39988" class="Symbol">))</a> <a id="39991" href="Cubical.HITs.SmashProduct.Base.html#39991" class="Bound">i</a><a id="39992" class="Symbol">)</a> <a id="39994" class="Symbol">=</a>
   <a id="39999" class="Symbol">(</a><a id="40000" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="40004" class="Symbol">(</a><a id="40005" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40010" href="Cubical.HITs.SmashProduct.Base.html#39983" class="Bound">x</a> <a id="40012" class="Symbol">(</a><a id="40013" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40016" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40017" class="Symbol">))</a> <a id="40020" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="40023" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40028" href="Cubical.HITs.SmashProduct.Base.html#39983" class="Bound">x</a> <a id="40030" href="Cubical.HITs.SmashProduct.Base.html#39987" class="Bound">b</a> <a id="40032" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="40035" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="40039" class="Symbol">(</a><a id="40040" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40045" class="Symbol">(</a><a id="40046" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40049" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40050" class="Symbol">)</a> <a id="40052" href="Cubical.HITs.SmashProduct.Base.html#39987" class="Bound">b</a><a id="40053" class="Symbol">))</a> <a id="40056" href="Cubical.HITs.SmashProduct.Base.html#39991" class="Bound">i</a>
 <a id="40059" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="40074" class="Symbol">(</a><a id="40075" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="40081" class="Symbol">(</a><a id="40082" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="40087" class="Symbol">(</a><a id="40088" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="40092" href="Cubical.HITs.SmashProduct.Base.html#40092" class="Bound">x</a><a id="40093" class="Symbol">)</a> <a id="40095" href="Cubical.HITs.SmashProduct.Base.html#40095" class="Bound">j</a><a id="40096" class="Symbol">)</a> <a id="40098" href="Cubical.HITs.SmashProduct.Base.html#40098" class="Bound">i</a><a id="40099" class="Symbol">)</a> <a id="40101" class="Symbol">=</a>
   <a id="40106" href="Cubical.HITs.SmashProduct.Base.html#39192" class="Function">sm-fillₗ</a> <a id="40115" class="Symbol">{</a><a id="40116" class="Argument">A</a> <a id="40118" class="Symbol">=</a> <a id="40120" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="40125" class="Symbol">(</a><a id="40126" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40130" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40131" class="Symbol">)</a> <a id="40133" class="Symbol">(</a><a id="40134" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40138" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40139" class="Symbol">)}</a> <a id="40142" class="Symbol">_</a>
     <a id="40149" class="Symbol">(</a><a id="40150" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="40154" class="Symbol">(</a><a id="40155" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40160" class="Symbol">(</a><a id="40161" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40164" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40165" class="Symbol">)</a> <a id="40167" class="Symbol">(</a><a id="40168" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40171" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40172" class="Symbol">)))</a> <a id="40176" class="Symbol">_</a> <a id="40178" class="Symbol">(</a><a id="40179" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="40183" class="Symbol">(</a><a id="40184" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40189" href="Cubical.HITs.SmashProduct.Base.html#40092" class="Bound">x</a> <a id="40191" class="Symbol">(</a><a id="40192" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40195" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40196" class="Symbol">)))</a> <a id="40200" href="Cubical.HITs.SmashProduct.Base.html#40095" class="Bound">j</a> <a id="40202" href="Cubical.HITs.SmashProduct.Base.html#40098" class="Bound">i</a>
 <a id="40205" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="40220" class="Symbol">(</a><a id="40221" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="40227" class="Symbol">(</a><a id="40228" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="40233" class="Symbol">(</a><a id="40234" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="40238" href="Cubical.HITs.SmashProduct.Base.html#40238" class="Bound">x</a><a id="40239" class="Symbol">)</a> <a id="40241" href="Cubical.HITs.SmashProduct.Base.html#40241" class="Bound">j</a><a id="40242" class="Symbol">)</a> <a id="40244" href="Cubical.HITs.SmashProduct.Base.html#40244" class="Bound">i</a><a id="40245" class="Symbol">)</a> <a id="40247" class="Symbol">=</a>
   <a id="40252" href="Cubical.HITs.SmashProduct.Base.html#38766" class="Function">sm-fillᵣ</a> <a id="40261" class="Symbol">{</a><a id="40262" class="Argument">A</a> <a id="40264" class="Symbol">=</a> <a id="40266" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="40271" class="Symbol">(</a><a id="40272" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40276" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40277" class="Symbol">)</a> <a id="40279" class="Symbol">(</a><a id="40280" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40284" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40285" class="Symbol">)}</a> <a id="40288" class="Symbol">_</a>
     <a id="40295" class="Symbol">(</a><a id="40296" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40301" class="Symbol">(</a><a id="40302" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40305" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40306" class="Symbol">)</a> <a id="40308" class="Symbol">(</a><a id="40309" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40312" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40313" class="Symbol">))</a> <a id="40316" class="Symbol">_</a>  <a id="40319" class="Symbol">(</a><a id="40320" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40325" class="Symbol">(</a><a id="40326" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40329" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40330" class="Symbol">)</a> <a id="40332" href="Cubical.HITs.SmashProduct.Base.html#40238" class="Bound">x</a><a id="40333" class="Symbol">)</a> <a id="40335" href="Cubical.HITs.SmashProduct.Base.html#40241" class="Bound">j</a> <a id="40337" href="Cubical.HITs.SmashProduct.Base.html#40244" class="Bound">i</a>
 <a id="40340" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="40355" class="Symbol">(</a><a id="40356" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="40362" class="Symbol">(</a><a id="40363" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="40368" class="Symbol">(</a><a id="40369" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="40374" href="Cubical.HITs.SmashProduct.Base.html#40374" class="Bound">a</a> <a id="40376" href="Cubical.HITs.SmashProduct.Base.html#40376" class="Bound">k</a><a id="40377" class="Symbol">)</a> <a id="40379" href="Cubical.HITs.SmashProduct.Base.html#40379" class="Bound">j</a><a id="40380" class="Symbol">)</a> <a id="40382" href="Cubical.HITs.SmashProduct.Base.html#40382" class="Bound">i</a><a id="40383" class="Symbol">)</a> <a id="40385" class="Symbol">=</a>
   <a id="40390" href="Cubical.HITs.SmashProduct.Base.html#39615" class="Function">sm-fillₗᵣ≡</a> <a id="40401" class="Symbol">_</a> <a id="40403" class="Symbol">(</a><a id="40404" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40409" class="Symbol">(</a><a id="40410" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40413" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40414" class="Symbol">)</a> <a id="40416" class="Symbol">(</a><a id="40417" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40420" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40421" class="Symbol">))</a> <a id="40424" href="Cubical.HITs.SmashProduct.Base.html#40376" class="Bound">k</a> <a id="40426" href="Cubical.HITs.SmashProduct.Base.html#40379" class="Bound">j</a> <a id="40428" href="Cubical.HITs.SmashProduct.Base.html#40382" class="Bound">i</a>

 <a id="40432" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="40447" class="Symbol">:</a> <a id="40449" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="40454" class="Symbol">(</a><a id="40455" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40459" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40460" class="Symbol">)</a> <a id="40462" class="Symbol">(</a><a id="40463" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40467" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40468" class="Symbol">)</a> <a id="40470" class="Symbol">→</a> <a id="40472" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="40477" class="Symbol">(</a><a id="40478" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="40480" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="40482" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40483" class="Symbol">)</a>
 <a id="40486" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="40501" class="Symbol">(</a><a id="40502" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="40506" href="Cubical.HITs.SmashProduct.Base.html#40506" class="Bound">x</a><a id="40507" class="Symbol">)</a> <a id="40509" class="Symbol">=</a> <a id="40511" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
 <a id="40518" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="40533" class="Symbol">(</a><a id="40534" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="40538" href="Cubical.HITs.SmashProduct.Base.html#40538" class="Bound">x</a><a id="40539" class="Symbol">)</a> <a id="40541" class="Symbol">=</a> <a id="40543" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
 <a id="40550" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="40565" class="Symbol">(</a><a id="40566" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40571" href="Cubical.HITs.SmashProduct.Base.html#40571" class="Bound">a</a> <a id="40573" href="Cubical.HITs.SmashProduct.Base.html#40573" class="Bound">b</a> <a id="40575" href="Cubical.HITs.SmashProduct.Base.html#40575" class="Bound">i</a><a id="40576" class="Symbol">)</a> <a id="40578" class="Symbol">=</a> <a id="40580" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="40586" class="Symbol">(</a><a id="40587" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="40591" class="Symbol">(</a><a id="40592" href="Cubical.HITs.SmashProduct.Base.html#40571" class="Bound">a</a> <a id="40594" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="40596" href="Cubical.HITs.SmashProduct.Base.html#40573" class="Bound">b</a><a id="40597" class="Symbol">))</a> <a id="40600" href="Cubical.HITs.SmashProduct.Base.html#40575" class="Bound">i</a>

 <a id="40604" href="Cubical.HITs.SmashProduct.Base.html#40604" class="Function">Join→SuspSmash→Join</a> <a id="40624" class="Symbol">:</a> <a id="40626" class="Symbol">(</a><a id="40627" href="Cubical.HITs.SmashProduct.Base.html#40627" class="Bound">x</a> <a id="40629" class="Symbol">:</a> <a id="40631" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="40636" class="Symbol">(</a><a id="40637" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40641" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40642" class="Symbol">)</a> <a id="40644" class="Symbol">(</a><a id="40645" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="40649" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40650" class="Symbol">))</a>
   <a id="40656" class="Symbol">→</a> <a id="40658" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="40673" class="Symbol">(</a><a id="40674" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="40689" href="Cubical.HITs.SmashProduct.Base.html#40627" class="Bound">x</a><a id="40690" class="Symbol">)</a> <a id="40692" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="40694" href="Cubical.HITs.SmashProduct.Base.html#40627" class="Bound">x</a>
 <a id="40697" href="Cubical.HITs.SmashProduct.Base.html#40604" class="Function">Join→SuspSmash→Join</a> <a id="40717" class="Symbol">(</a><a id="40718" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="40722" href="Cubical.HITs.SmashProduct.Base.html#40722" class="Bound">x</a><a id="40723" class="Symbol">)</a> <a id="40725" class="Symbol">=</a> <a id="40727" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="40731" class="Symbol">(</a><a id="40732" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40737" href="Cubical.HITs.SmashProduct.Base.html#40722" class="Bound">x</a> <a id="40739" class="Symbol">(</a><a id="40740" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40743" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40744" class="Symbol">))</a>
 <a id="40748" href="Cubical.HITs.SmashProduct.Base.html#40604" class="Function">Join→SuspSmash→Join</a> <a id="40768" class="Symbol">(</a><a id="40769" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="40773" href="Cubical.HITs.SmashProduct.Base.html#40773" class="Bound">x</a><a id="40774" class="Symbol">)</a> <a id="40776" class="Symbol">=</a> <a id="40778" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40783" class="Symbol">(</a><a id="40784" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40787" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40788" class="Symbol">)</a> <a id="40790" href="Cubical.HITs.SmashProduct.Base.html#40773" class="Bound">x</a>
 <a id="40793" href="Cubical.HITs.SmashProduct.Base.html#40604" class="Function">Join→SuspSmash→Join</a> <a id="40813" class="Symbol">(</a><a id="40814" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40819" href="Cubical.HITs.SmashProduct.Base.html#40819" class="Bound">a</a> <a id="40821" href="Cubical.HITs.SmashProduct.Base.html#40821" class="Bound">b</a> <a id="40823" href="Cubical.HITs.SmashProduct.Base.html#40823" class="Bound">i</a><a id="40824" class="Symbol">)</a> <a id="40826" href="Cubical.HITs.SmashProduct.Base.html#40826" class="Bound">j</a> <a id="40828" class="Symbol">=</a>
   <a id="40833" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
     <a id="40860" class="Symbol">(</a><a id="40861" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="40865" class="Symbol">(</a><a id="40866" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40871" href="Cubical.HITs.SmashProduct.Base.html#40819" class="Bound">a</a> <a id="40873" class="Symbol">(</a><a id="40874" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40877" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40878" class="Symbol">)))</a> <a id="40882" class="Symbol">(</a><a id="40883" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40888" href="Cubical.HITs.SmashProduct.Base.html#40819" class="Bound">a</a> <a id="40890" href="Cubical.HITs.SmashProduct.Base.html#40821" class="Bound">b</a><a id="40891" class="Symbol">)</a> <a id="40893" class="Symbol">(</a><a id="40894" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="40898" class="Symbol">(</a><a id="40899" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="40904" class="Symbol">(</a><a id="40905" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="40908" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="40909" class="Symbol">)</a> <a id="40911" href="Cubical.HITs.SmashProduct.Base.html#40821" class="Bound">b</a><a id="40912" class="Symbol">))</a> <a id="40915" class="Symbol">(</a><a id="40916" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="40918" href="Cubical.HITs.SmashProduct.Base.html#40826" class="Bound">j</a><a id="40919" class="Symbol">)</a> <a id="40921" href="Cubical.HITs.SmashProduct.Base.html#40823" class="Bound">i</a>

 <a id="40925" href="Cubical.HITs.SmashProduct.Base.html#40925" class="Function">SuspSmash→Join→SuspSmash</a> <a id="40950" class="Symbol">:</a> <a id="40952" class="Symbol">(</a><a id="40953" href="Cubical.HITs.SmashProduct.Base.html#40953" class="Bound">x</a> <a id="40955" class="Symbol">:</a> <a id="40957" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="40962" class="Symbol">(</a><a id="40963" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="40965" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="40967" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="40968" class="Symbol">))</a>
   <a id="40974" class="Symbol">→</a> <a id="40976" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="40991" class="Symbol">(</a><a id="40992" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="41007" href="Cubical.HITs.SmashProduct.Base.html#40953" class="Bound">x</a><a id="41008" class="Symbol">)</a> <a id="41010" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="41012" href="Cubical.HITs.SmashProduct.Base.html#40953" class="Bound">x</a>
 <a id="41015" href="Cubical.HITs.SmashProduct.Base.html#40925" class="Function">SuspSmash→Join→SuspSmash</a> <a id="41040" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="41046" class="Symbol">=</a> <a id="41048" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41052" class="Symbol">(</a><a id="41053" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41059" class="Symbol">(</a><a id="41060" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41064" class="Symbol">(</a><a id="41065" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41068" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41070" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41072" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41075" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41076" class="Symbol">)))</a>
 <a id="41081" href="Cubical.HITs.SmashProduct.Base.html#40925" class="Function">SuspSmash→Join→SuspSmash</a> <a id="41106" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="41112" class="Symbol">=</a> <a id="41114" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41120" class="Symbol">(</a><a id="41121" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41125" class="Symbol">(</a><a id="41126" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41129" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41131" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41133" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41136" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41137" class="Symbol">))</a>
 <a id="41141" href="Cubical.HITs.SmashProduct.Base.html#40925" class="Function">SuspSmash→Join→SuspSmash</a> <a id="41166" class="Symbol">(</a><a id="41167" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41173" href="Cubical.HITs.SmashProduct.Base.html#41173" class="Bound">a</a> <a id="41175" href="Cubical.HITs.SmashProduct.Base.html#41175" class="Bound">i</a><a id="41176" class="Symbol">)</a> <a id="41178" href="Cubical.HITs.SmashProduct.Base.html#41178" class="Bound">j</a> <a id="41180" class="Symbol">=</a>
   <a id="41185" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="41191" class="Symbol">(λ</a> <a id="41194" href="Cubical.HITs.SmashProduct.Base.html#41194" class="Bound">r</a>
     <a id="41201" class="Symbol">→</a> <a id="41203" class="Symbol">λ</a> <a id="41205" class="Symbol">{(</a><a id="41207" href="Cubical.HITs.SmashProduct.Base.html#41175" class="Bound">i</a> <a id="41209" class="Symbol">=</a> <a id="41211" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="41213" class="Symbol">)</a> <a id="41215" class="Symbol">→</a> <a id="41217" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41223" class="Symbol">(</a><a id="41224" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41228" class="Symbol">(</a><a id="41229" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41232" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41234" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41236" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41239" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41240" class="Symbol">))</a> <a id="41243" class="Symbol">(</a><a id="41244" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="41246" href="Cubical.HITs.SmashProduct.Base.html#41178" class="Bound">j</a> <a id="41248" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="41250" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="41252" href="Cubical.HITs.SmashProduct.Base.html#41194" class="Bound">r</a><a id="41253" class="Symbol">)</a>
         <a id="41264" class="Symbol">;</a> <a id="41266" class="Symbol">(</a><a id="41267" href="Cubical.HITs.SmashProduct.Base.html#41175" class="Bound">i</a> <a id="41269" class="Symbol">=</a> <a id="41271" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="41273" class="Symbol">)</a> <a id="41275" class="Symbol">→</a> <a id="41277" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41283" class="Symbol">(</a><a id="41284" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41288" class="Symbol">(</a><a id="41289" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41292" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41294" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41296" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41299" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41300" class="Symbol">))</a> <a id="41303" class="Symbol">(</a><a id="41304" href="Cubical.HITs.SmashProduct.Base.html#41178" class="Bound">j</a> <a id="41306" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="41308" href="Cubical.HITs.SmashProduct.Base.html#41194" class="Bound">r</a><a id="41309" class="Symbol">)</a>
         <a id="41320" class="Symbol">;</a> <a id="41322" class="Symbol">(</a><a id="41323" href="Cubical.HITs.SmashProduct.Base.html#41178" class="Bound">j</a> <a id="41325" class="Symbol">=</a> <a id="41327" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="41329" class="Symbol">)</a> <a id="41331" class="Symbol">→</a> <a id="41333" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="41348" class="Symbol">(</a><a id="41349" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="41364" class="Symbol">(</a><a id="41365" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41371" href="Cubical.HITs.SmashProduct.Base.html#41173" class="Bound">a</a> <a id="41373" href="Cubical.HITs.SmashProduct.Base.html#41175" class="Bound">i</a><a id="41374" class="Symbol">))</a>
         <a id="41386" class="Symbol">;</a> <a id="41388" class="Symbol">(</a><a id="41389" href="Cubical.HITs.SmashProduct.Base.html#41178" class="Bound">j</a> <a id="41391" class="Symbol">=</a> <a id="41393" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="41395" class="Symbol">)</a> <a id="41397" class="Symbol">→</a> <a id="41399" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                        <a id="41445" class="Symbol">(</a><a id="41446" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41450" class="Symbol">(</a><a id="41451" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41457" class="Symbol">(</a><a id="41458" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41462" class="Symbol">(</a><a id="41463" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41466" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41468" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41470" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41473" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41474" class="Symbol">))))</a>
                        <a id="41503" class="Symbol">(</a><a id="41504" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41510" href="Cubical.HITs.SmashProduct.Base.html#41173" class="Bound">a</a><a id="41511" class="Symbol">)</a>
                        <a id="41537" class="Symbol">(</a><a id="41538" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41542" class="Symbol">(</a><a id="41543" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41549" class="Symbol">(</a><a id="41550" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41554" class="Symbol">(</a><a id="41555" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41558" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41560" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41562" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41565" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41566" class="Symbol">))))</a> <a id="41571" class="Symbol">(</a><a id="41572" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="41574" href="Cubical.HITs.SmashProduct.Base.html#41194" class="Bound">r</a><a id="41575" class="Symbol">)</a> <a id="41577" href="Cubical.HITs.SmashProduct.Base.html#41175" class="Bound">i</a><a id="41578" class="Symbol">})</a>
       <a id="41588" class="Symbol">(</a><a id="41589" href="Cubical.HITs.SmashProduct.Base.html#42198" class="Function">f₁₂</a> <a id="41593" href="Cubical.HITs.SmashProduct.Base.html#41178" class="Bound">j</a> <a id="41595" class="Symbol">.</a><a id="41596" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="41600" href="Cubical.HITs.SmashProduct.Base.html#41173" class="Bound">a</a> <a id="41602" href="Cubical.HITs.SmashProduct.Base.html#41175" class="Bound">i</a><a id="41603" class="Symbol">)</a>
   <a id="41608" class="Keyword">where</a>
   <a id="41617" href="Cubical.HITs.SmashProduct.Base.html#41617" class="Function">f₁</a> <a id="41620" href="Cubical.HITs.SmashProduct.Base.html#41620" class="Function">f₂</a> <a id="41623" class="Symbol">:</a> <a id="41625" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41627" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="41630" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a> <a id="41632" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="41635" class="Symbol">(</a><a id="41636" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="41641" class="Symbol">(</a><a id="41642" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="41647" class="Symbol">(</a><a id="41648" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41650" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="41652" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41653" class="Symbol">))</a> <a id="41656" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="41662" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                     <a id="41689" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41691" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41695" class="Symbol">(</a><a id="41696" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41702" class="Symbol">(</a><a id="41703" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41707" class="Symbol">(</a><a id="41708" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="41712" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41714" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41716" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="41720" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41721" class="Symbol">))))</a>
   <a id="41729" class="Symbol">(</a><a id="41730" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="41734" href="Cubical.HITs.SmashProduct.Base.html#41617" class="Function">f₁</a><a id="41736" class="Symbol">)</a> <a id="41738" href="Cubical.HITs.SmashProduct.Base.html#41738" class="Bound">a</a> <a id="41740" href="Cubical.HITs.SmashProduct.Base.html#41740" class="Bound">i</a> <a id="41742" class="Symbol">=</a> <a id="41744" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a> <a id="41759" class="Symbol">(</a><a id="41760" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a> <a id="41775" class="Symbol">(</a><a id="41776" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41782" href="Cubical.HITs.SmashProduct.Base.html#41738" class="Bound">a</a> <a id="41784" href="Cubical.HITs.SmashProduct.Base.html#41740" class="Bound">i</a><a id="41785" class="Symbol">))</a>
   <a id="41791" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="41795" href="Cubical.HITs.SmashProduct.Base.html#41617" class="Function">f₁</a> <a id="41798" class="Symbol">=</a> <a id="41800" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
   <a id="41808" class="Symbol">(</a><a id="41809" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="41813" href="Cubical.HITs.SmashProduct.Base.html#41620" class="Function">f₂</a><a id="41815" class="Symbol">)</a> <a id="41817" href="Cubical.HITs.SmashProduct.Base.html#41817" class="Bound">a</a> <a id="41819" class="Symbol">=</a>
        <a id="41829" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41833" class="Symbol">(</a><a id="41834" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41840" class="Symbol">(</a><a id="41841" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41845" class="Symbol">(</a><a id="41846" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41849" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41851" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41853" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41856" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41857" class="Symbol">)))</a>
     <a id="41866" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="41869" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41875" href="Cubical.HITs.SmashProduct.Base.html#41817" class="Bound">a</a>
     <a id="41882" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="41885" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41889" class="Symbol">(</a><a id="41890" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41896" class="Symbol">(</a><a id="41897" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="41901" class="Symbol">(</a><a id="41902" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41905" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="41907" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="41909" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="41912" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="41913" class="Symbol">)))</a>
   <a id="41920" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="41924" href="Cubical.HITs.SmashProduct.Base.html#41620" class="Function">f₂</a> <a id="41927" class="Symbol">=</a> <a id="41929" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="41935" class="Symbol">(λ</a> <a id="41938" href="Cubical.HITs.SmashProduct.Base.html#41938" class="Bound">x</a> <a id="41940" href="Cubical.HITs.SmashProduct.Base.html#41940" class="Bound">y</a> <a id="41942" class="Symbol">→</a> <a id="41944" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41948" href="Cubical.HITs.SmashProduct.Base.html#41938" class="Bound">x</a> <a id="41950" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="41953" href="Cubical.HITs.SmashProduct.Base.html#41940" class="Bound">y</a> <a id="41955" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="41958" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="41962" href="Cubical.HITs.SmashProduct.Base.html#41938" class="Bound">x</a><a id="41963" class="Symbol">)</a>
             <a id="41978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="41983" class="Symbol">(</a><a id="41984" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="41989" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="41995" class="Symbol">(</a><a id="41996" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42001" class="Symbol">(</a><a id="42002" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42006" class="Symbol">(</a><a id="42007" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42010" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="42011" class="Symbol">))))</a>
          <a id="42026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="42028" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a>
             <a id="42065" class="Symbol">(</a><a id="42066" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42070" class="Symbol">(</a><a id="42071" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="42077" class="Symbol">(</a><a id="42078" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42082" class="Symbol">(</a><a id="42083" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42086" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="42088" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="42090" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42093" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="42094" class="Symbol">))))</a> <a id="42099" class="Symbol">_</a> <a id="42101" class="Symbol">_</a>
          <a id="42113" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="42115" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="42121" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="42125" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="42130" class="Symbol">(</a><a id="42131" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="42139" class="Symbol">(</a><a id="42140" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="42146" class="Symbol">(</a><a id="42147" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42151" class="Symbol">(</a><a id="42152" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42155" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="42157" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="42159" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42162" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="42163" class="Symbol">))))</a>
          <a id="42178" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="42180" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42184" class="Symbol">(</a><a id="42185" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="42191" class="Symbol">_)</a>

   <a id="42198" href="Cubical.HITs.SmashProduct.Base.html#42198" class="Function">f₁₂</a> <a id="42202" class="Symbol">:</a> <a id="42204" href="Cubical.HITs.SmashProduct.Base.html#41617" class="Function">f₁</a> <a id="42207" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="42209" href="Cubical.HITs.SmashProduct.Base.html#41620" class="Function">f₂</a>
   <a id="42215" href="Cubical.HITs.SmashProduct.Base.html#42198" class="Function">f₁₂</a> <a id="42219" class="Symbol">=</a> <a id="42221" href="Cubical.HITs.SmashProduct.Base.html#6023" class="Function">⋀→∙Homogeneous≡</a> <a id="42237" class="Symbol">(</a><a id="42238" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="42256" class="Symbol">_</a> <a id="42258" class="Symbol">_)</a>
     <a id="42266" class="Symbol">λ</a> <a id="42268" href="Cubical.HITs.SmashProduct.Base.html#42268" class="Bound">x</a> <a id="42270" href="Cubical.HITs.SmashProduct.Base.html#42270" class="Bound">y</a> <a id="42272" class="Symbol">→</a> <a id="42274" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="42282" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a>
                    <a id="42317" class="Symbol">(</a><a id="42318" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42322" class="Symbol">(</a><a id="42323" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="42328" href="Cubical.HITs.SmashProduct.Base.html#42268" class="Bound">x</a> <a id="42330" class="Symbol">(</a><a id="42331" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42334" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="42335" class="Symbol">)))</a>
                    <a id="42359" class="Symbol">(</a><a id="42360" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="42365" href="Cubical.HITs.SmashProduct.Base.html#42268" class="Bound">x</a> <a id="42367" href="Cubical.HITs.SmashProduct.Base.html#42270" class="Bound">y</a><a id="42368" class="Symbol">)</a>
                    <a id="42390" class="Symbol">(</a><a id="42391" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42395" class="Symbol">(</a><a id="42396" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="42401" class="Symbol">(</a><a id="42402" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42405" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="42406" class="Symbol">)</a> <a id="42408" href="Cubical.HITs.SmashProduct.Base.html#42270" class="Bound">y</a><a id="42409" class="Symbol">))</a>
           <a id="42423" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="42425" class="Symbol">(λ</a> <a id="42428" href="Cubical.HITs.SmashProduct.Base.html#42428" class="Bound">i</a> <a id="42430" class="Symbol">→</a> <a id="42432" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42436" class="Symbol">(</a><a id="42437" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="42443" class="Symbol">((</a><a id="42445" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42449" class="Symbol">(</a><a id="42450" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42455" class="Symbol">(</a><a id="42456" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42460" href="Cubical.HITs.SmashProduct.Base.html#42268" class="Bound">x</a><a id="42461" class="Symbol">))</a>
                               <a id="42495" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="42497" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42502" class="Symbol">(</a><a id="42503" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42507" class="Symbol">(</a><a id="42508" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42511" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="42512" class="Symbol">)))</a> <a id="42516" href="Cubical.HITs.SmashProduct.Base.html#42428" class="Bound">i</a><a id="42517" class="Symbol">))</a>
                  <a id="42538" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="42541" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="42547" class="Symbol">(</a><a id="42548" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42552" class="Symbol">(</a><a id="42553" href="Cubical.HITs.SmashProduct.Base.html#42268" class="Bound">x</a> <a id="42555" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="42557" href="Cubical.HITs.SmashProduct.Base.html#42270" class="Bound">y</a><a id="42558" class="Symbol">))</a>
                  <a id="42579" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="42582" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42586" class="Symbol">(</a><a id="42587" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="42593" class="Symbol">((</a><a id="42595" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="42599" class="Symbol">(</a><a id="42600" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42605" class="Symbol">(</a><a id="42606" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="42610" href="Cubical.HITs.SmashProduct.Base.html#42270" class="Bound">y</a><a id="42611" class="Symbol">))</a>
                               <a id="42645" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="42647" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="42652" class="Symbol">(</a><a id="42653" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="42657" class="Symbol">(</a><a id="42658" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="42661" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="42662" class="Symbol">)))</a> <a id="42666" href="Cubical.HITs.SmashProduct.Base.html#42428" class="Bound">i</a><a id="42667" class="Symbol">)))</a>

 <a id="42673" href="Cubical.HITs.SmashProduct.Base.html#42673" class="Function">SmashJoinIso</a> <a id="42686" class="Symbol">:</a> <a id="42688" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="42692" class="Symbol">(</a><a id="42693" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="42698" class="Symbol">(</a><a id="42699" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a> <a id="42701" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="42703" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="42704" class="Symbol">))</a> <a id="42707" class="Symbol">(</a><a id="42708" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="42713" class="Symbol">(</a><a id="42714" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="42718" href="Cubical.HITs.SmashProduct.Base.html#38716" class="Bound">A</a><a id="42719" class="Symbol">)</a> <a id="42721" class="Symbol">(</a><a id="42722" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="42726" href="Cubical.HITs.SmashProduct.Base.html#38732" class="Bound">B</a><a id="42727" class="Symbol">))</a>
 <a id="42731" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="42739" href="Cubical.HITs.SmashProduct.Base.html#42673" class="Function">SmashJoinIso</a> <a id="42752" class="Symbol">=</a> <a id="42754" href="Cubical.HITs.SmashProduct.Base.html#39765" class="Function">SuspSmash→Join</a>
 <a id="42770" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="42778" href="Cubical.HITs.SmashProduct.Base.html#42673" class="Function">SmashJoinIso</a> <a id="42791" class="Symbol">=</a> <a id="42793" href="Cubical.HITs.SmashProduct.Base.html#40432" class="Function">Join→SuspSmash</a>
 <a id="42809" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="42817" href="Cubical.HITs.SmashProduct.Base.html#42673" class="Function">SmashJoinIso</a> <a id="42830" class="Symbol">=</a> <a id="42832" href="Cubical.HITs.SmashProduct.Base.html#40604" class="Function">Join→SuspSmash→Join</a>
 <a id="42853" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="42861" href="Cubical.HITs.SmashProduct.Base.html#42673" class="Function">SmashJoinIso</a> <a id="42874" class="Symbol">=</a> <a id="42876" href="Cubical.HITs.SmashProduct.Base.html#40925" class="Function">SuspSmash→Join→SuspSmash</a>

<a id="42902" class="Comment">-- Suspension commutes with smash products</a>
<a id="42945" class="Keyword">module</a> <a id="42952" href="Cubical.HITs.SmashProduct.Base.html#42952" class="Module">_</a> <a id="42954" class="Symbol">{</a><a id="42955" href="Cubical.HITs.SmashProduct.Base.html#42955" class="Bound">ℓ</a> <a id="42957" href="Cubical.HITs.SmashProduct.Base.html#42957" class="Bound">ℓ&#39;</a> <a id="42960" class="Symbol">:</a> <a id="42962" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="42967" class="Symbol">}</a> <a id="42969" class="Symbol">{</a><a id="42970" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="42972" class="Symbol">:</a> <a id="42974" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="42982" href="Cubical.HITs.SmashProduct.Base.html#42955" class="Bound">ℓ</a><a id="42983" class="Symbol">}</a> <a id="42985" class="Symbol">{</a><a id="42986" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a> <a id="42988" class="Symbol">:</a> <a id="42990" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="42998" href="Cubical.HITs.SmashProduct.Base.html#42957" class="Bound">ℓ&#39;</a><a id="43000" class="Symbol">}</a> <a id="43002" class="Keyword">where</a>

  <a id="43011" class="Comment">-- some fillers</a>
  <a id="43029" href="Cubical.HITs.SmashProduct.Base.html#43029" class="Function">merid-fill</a> <a id="43040" class="Symbol">:</a> <a id="43042" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="43046" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="43048" class="Symbol">→</a> <a id="43050" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43052" class="Symbol">→</a> <a id="43054" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43056" class="Symbol">→</a> <a id="43058" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43060" class="Symbol">→</a> <a id="43062" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="43067" class="Symbol">(</a><a id="43068" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="43070" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="43072" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="43073" class="Symbol">)</a>
  <a id="43077" href="Cubical.HITs.SmashProduct.Base.html#43029" class="Function">merid-fill</a> <a id="43088" href="Cubical.HITs.SmashProduct.Base.html#43088" class="Bound">a</a> <a id="43090" href="Cubical.HITs.SmashProduct.Base.html#43090" class="Bound">i</a> <a id="43092" href="Cubical.HITs.SmashProduct.Base.html#43092" class="Bound">j</a> <a id="43094" href="Cubical.HITs.SmashProduct.Base.html#43094" class="Bound">k</a> <a id="43096" class="Symbol">=</a>
    <a id="43102" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="43108" class="Symbol">(λ</a> <a id="43111" href="Cubical.HITs.SmashProduct.Base.html#43111" class="Bound">k</a> <a id="43113" class="Symbol">→</a> <a id="43115" class="Symbol">λ</a> <a id="43117" class="Symbol">{(</a><a id="43119" href="Cubical.HITs.SmashProduct.Base.html#43090" class="Bound">i</a> <a id="43121" class="Symbol">=</a> <a id="43123" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="43125" class="Symbol">)</a> <a id="43127" class="Symbol">→</a> <a id="43129" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                   <a id="43154" class="Symbol">;</a> <a id="43156" class="Symbol">(</a><a id="43157" href="Cubical.HITs.SmashProduct.Base.html#43090" class="Bound">i</a> <a id="43159" class="Symbol">=</a> <a id="43161" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="43163" class="Symbol">)</a> <a id="43165" class="Symbol">→</a> <a id="43167" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="43173" class="Symbol">(</a><a id="43174" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43179" class="Symbol">(</a><a id="43180" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="43184" href="Cubical.HITs.SmashProduct.Base.html#43088" class="Bound">a</a><a id="43185" class="Symbol">)</a> <a id="43187" href="Cubical.HITs.SmashProduct.Base.html#43111" class="Bound">k</a><a id="43188" class="Symbol">)</a> <a id="43190" href="Cubical.HITs.SmashProduct.Base.html#43092" class="Bound">j</a>
                   <a id="43211" class="Symbol">;</a> <a id="43213" class="Symbol">(</a><a id="43214" href="Cubical.HITs.SmashProduct.Base.html#43092" class="Bound">j</a> <a id="43216" class="Symbol">=</a> <a id="43218" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="43220" class="Symbol">)</a> <a id="43222" class="Symbol">→</a> <a id="43224" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                   <a id="43249" class="Symbol">;</a> <a id="43251" class="Symbol">(</a><a id="43252" href="Cubical.HITs.SmashProduct.Base.html#43092" class="Bound">j</a> <a id="43254" class="Symbol">=</a> <a id="43256" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="43258" class="Symbol">)</a> <a id="43260" class="Symbol">→</a> <a id="43262" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="43268" class="Symbol">(</a><a id="43269" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="43273" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="43275" class="Symbol">)</a> <a id="43277" href="Cubical.HITs.SmashProduct.Base.html#43090" class="Bound">i</a><a id="43278" class="Symbol">})</a>
          <a id="43291" class="Symbol">(</a><a id="43292" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="43296" class="Symbol">(</a><a id="43297" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="43303" class="Symbol">(</a><a id="43304" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="43308" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="43310" class="Symbol">)</a> <a id="43312" class="Symbol">(</a><a id="43313" href="Cubical.HITs.SmashProduct.Base.html#43090" class="Bound">i</a> <a id="43315" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="43317" href="Cubical.HITs.SmashProduct.Base.html#43092" class="Bound">j</a><a id="43318" class="Symbol">)))</a> <a id="43322" href="Cubical.HITs.SmashProduct.Base.html#43094" class="Bound">k</a>

  <a id="43327" href="Cubical.HITs.SmashProduct.Base.html#43327" class="Function">inl-fill₁</a> <a id="43337" class="Symbol">:</a> <a id="43339" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="43343" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="43345" class="Symbol">→</a> <a id="43347" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43349" class="Symbol">→</a> <a id="43351" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43353" class="Symbol">→</a> <a id="43355" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43357" class="Symbol">→</a> <a id="43359" class="Symbol">(</a><a id="43360" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="43366" class="Symbol">(</a><a id="43367" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="43371" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="43372" class="Symbol">))</a> <a id="43375" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="43377" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
  <a id="43381" href="Cubical.HITs.SmashProduct.Base.html#43327" class="Function">inl-fill₁</a> <a id="43391" href="Cubical.HITs.SmashProduct.Base.html#43391" class="Bound">a</a> <a id="43393" href="Cubical.HITs.SmashProduct.Base.html#43393" class="Bound">i</a> <a id="43395" href="Cubical.HITs.SmashProduct.Base.html#43395" class="Bound">j</a> <a id="43397" href="Cubical.HITs.SmashProduct.Base.html#43397" class="Bound">k</a> <a id="43399" class="Symbol">=</a>
    <a id="43405" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="43411" class="Symbol">(λ</a> <a id="43414" href="Cubical.HITs.SmashProduct.Base.html#43414" class="Bound">k</a> <a id="43416" class="Symbol">→</a> <a id="43418" class="Symbol">λ</a> <a id="43420" class="Symbol">{(</a><a id="43422" href="Cubical.HITs.SmashProduct.Base.html#43393" class="Bound">i</a> <a id="43424" class="Symbol">=</a> <a id="43426" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="43428" class="Symbol">)</a> <a id="43430" class="Symbol">→</a> <a id="43432" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="43436" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="43458" class="Symbol">;</a> <a id="43460" class="Symbol">(</a><a id="43461" href="Cubical.HITs.SmashProduct.Base.html#43393" class="Bound">i</a> <a id="43463" class="Symbol">=</a> <a id="43465" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="43467" class="Symbol">)</a> <a id="43469" class="Symbol">→</a> <a id="43471" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="43475" class="Symbol">(</a><a id="43476" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="43478" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="43480" href="Cubical.HITs.SmashProduct.Base.html#43391" class="Bound">a</a> <a id="43482" href="Cubical.HITs.SmashProduct.Base.html#43395" class="Bound">j</a> <a id="43484" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="43486" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="43490" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="43491" class="Symbol">)</a>
                   <a id="43512" class="Symbol">;</a> <a id="43514" class="Symbol">(</a><a id="43515" href="Cubical.HITs.SmashProduct.Base.html#43395" class="Bound">j</a> <a id="43517" class="Symbol">=</a> <a id="43519" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="43521" class="Symbol">)</a> <a id="43523" class="Symbol">→</a> <a id="43525" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43530" class="Symbol">(</a><a id="43531" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43536" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="43539" href="Cubical.HITs.SmashProduct.Base.html#43414" class="Bound">k</a><a id="43540" class="Symbol">)</a> <a id="43542" href="Cubical.HITs.SmashProduct.Base.html#43393" class="Bound">i</a>
                   <a id="43563" class="Symbol">;</a> <a id="43565" class="Symbol">(</a><a id="43566" href="Cubical.HITs.SmashProduct.Base.html#43395" class="Bound">j</a> <a id="43568" class="Symbol">=</a> <a id="43570" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="43572" class="Symbol">)</a> <a id="43574" class="Symbol">→</a> <a id="43576" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43581" class="Symbol">(</a><a id="43582" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43587" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="43590" href="Cubical.HITs.SmashProduct.Base.html#43414" class="Bound">k</a><a id="43591" class="Symbol">)</a> <a id="43593" href="Cubical.HITs.SmashProduct.Base.html#43393" class="Bound">i</a><a id="43594" class="Symbol">})</a>
           <a id="43608" class="Symbol">(</a><a id="43609" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="43613" class="Symbol">(</a><a id="43614" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43619" class="Symbol">(</a><a id="43620" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="43624" class="Symbol">(</a><a id="43625" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="43627" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="43629" href="Cubical.HITs.SmashProduct.Base.html#43391" class="Bound">a</a> <a id="43631" href="Cubical.HITs.SmashProduct.Base.html#43395" class="Bound">j</a><a id="43632" class="Symbol">))</a> <a id="43635" href="Cubical.HITs.SmashProduct.Base.html#43393" class="Bound">i</a><a id="43636" class="Symbol">))</a> <a id="43639" href="Cubical.HITs.SmashProduct.Base.html#43397" class="Bound">k</a>

  <a id="43644" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="43653" class="Symbol">:</a> <a id="43655" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="43659" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="43661" class="Symbol">→</a> <a id="43663" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43665" class="Symbol">→</a> <a id="43667" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43669" class="Symbol">→</a> <a id="43671" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="43673" class="Symbol">→</a> <a id="43675" class="Symbol">(</a><a id="43676" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="43682" class="Symbol">(</a><a id="43683" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="43687" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="43688" class="Symbol">))</a> <a id="43691" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="43693" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
  <a id="43697" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="43706" href="Cubical.HITs.SmashProduct.Base.html#43706" class="Bound">a</a> <a id="43708" href="Cubical.HITs.SmashProduct.Base.html#43708" class="Bound">i</a> <a id="43710" href="Cubical.HITs.SmashProduct.Base.html#43710" class="Bound">j</a> <a id="43712" href="Cubical.HITs.SmashProduct.Base.html#43712" class="Bound">k</a> <a id="43714" class="Symbol">=</a>
    <a id="43720" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="43726" class="Symbol">(λ</a> <a id="43729" href="Cubical.HITs.SmashProduct.Base.html#43729" class="Bound">k</a> <a id="43731" class="Symbol">→</a> <a id="43733" class="Symbol">λ</a> <a id="43735" class="Symbol">{(</a><a id="43737" href="Cubical.HITs.SmashProduct.Base.html#43708" class="Bound">i</a> <a id="43739" class="Symbol">=</a> <a id="43741" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="43743" class="Symbol">)</a> <a id="43745" class="Symbol">→</a> <a id="43747" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="43751" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="43773" class="Symbol">;</a> <a id="43775" class="Symbol">(</a><a id="43776" href="Cubical.HITs.SmashProduct.Base.html#43708" class="Bound">i</a> <a id="43778" class="Symbol">=</a> <a id="43780" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="43782" class="Symbol">)</a> <a id="43784" class="Symbol">→</a> <a id="43786" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                   <a id="43843" class="Symbol">(</a><a id="43844" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43849" class="Symbol">(</a><a id="43850" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="43854" class="Symbol">(</a><a id="43855" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="43859" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="43860" class="Symbol">)))</a>
                                   <a id="43899" class="Symbol">(λ</a> <a id="43902" href="Cubical.HITs.SmashProduct.Base.html#43902" class="Bound">i₂</a> <a id="43905" class="Symbol">→</a> <a id="43907" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="43911" class="Symbol">(</a><a id="43912" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="43914" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="43916" href="Cubical.HITs.SmashProduct.Base.html#43706" class="Bound">a</a> <a id="43918" href="Cubical.HITs.SmashProduct.Base.html#43902" class="Bound">i₂</a> <a id="43921" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="43923" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="43927" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="43928" class="Symbol">))</a>
                                   <a id="43966" class="Symbol">(</a><a id="43967" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="43971" class="Symbol">(</a><a id="43972" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="43977" class="Symbol">(</a><a id="43978" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="43982" class="Symbol">(</a><a id="43983" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="43987" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="43988" class="Symbol">))))</a> <a id="43993" href="Cubical.HITs.SmashProduct.Base.html#43729" class="Bound">k</a> <a id="43995" href="Cubical.HITs.SmashProduct.Base.html#43710" class="Bound">j</a>
                   <a id="44016" class="Symbol">;</a> <a id="44018" class="Symbol">(</a><a id="44019" href="Cubical.HITs.SmashProduct.Base.html#43710" class="Bound">j</a> <a id="44021" class="Symbol">=</a> <a id="44023" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="44025" class="Symbol">)</a> <a id="44027" class="Symbol">→</a> <a id="44029" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44034" class="Symbol">(</a><a id="44035" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44039" class="Symbol">(</a><a id="44040" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="44044" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="44045" class="Symbol">))</a> <a id="44048" class="Symbol">(</a><a id="44049" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="44051" href="Cubical.HITs.SmashProduct.Base.html#43729" class="Bound">k</a> <a id="44053" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="44055" href="Cubical.HITs.SmashProduct.Base.html#43708" class="Bound">i</a><a id="44056" class="Symbol">)</a>
                   <a id="44077" class="Symbol">;</a> <a id="44079" class="Symbol">(</a><a id="44080" href="Cubical.HITs.SmashProduct.Base.html#43710" class="Bound">j</a> <a id="44082" class="Symbol">=</a> <a id="44084" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="44086" class="Symbol">)</a> <a id="44088" class="Symbol">→</a> <a id="44090" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44095" class="Symbol">(</a><a id="44096" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44100" class="Symbol">(</a><a id="44101" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="44105" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="44106" class="Symbol">))</a> <a id="44109" class="Symbol">(</a><a id="44110" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="44112" href="Cubical.HITs.SmashProduct.Base.html#43729" class="Bound">k</a> <a id="44114" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="44116" href="Cubical.HITs.SmashProduct.Base.html#43708" class="Bound">i</a><a id="44117" class="Symbol">)})</a>
          <a id="44131" class="Symbol">(</a><a id="44132" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="44136" class="Symbol">(</a><a id="44137" href="Cubical.HITs.SmashProduct.Base.html#43327" class="Function">inl-fill₁</a> <a id="44147" href="Cubical.HITs.SmashProduct.Base.html#43706" class="Bound">a</a> <a id="44149" href="Cubical.HITs.SmashProduct.Base.html#43708" class="Bound">i</a> <a id="44151" href="Cubical.HITs.SmashProduct.Base.html#43710" class="Bound">j</a> <a id="44153" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="44155" class="Symbol">))</a> <a id="44158" href="Cubical.HITs.SmashProduct.Base.html#43712" class="Bound">k</a>

  <a id="44163" href="Cubical.HITs.SmashProduct.Base.html#44163" class="Function">inr-fill₁</a> <a id="44173" class="Symbol">:</a> <a id="44175" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="44179" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a> <a id="44181" class="Symbol">→</a> <a id="44183" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="44185" class="Symbol">→</a> <a id="44187" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="44189" class="Symbol">→</a> <a id="44191" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="44193" class="Symbol">→</a> <a id="44195" class="Symbol">(</a><a id="44196" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="44202" class="Symbol">(</a><a id="44203" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="44207" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="44208" class="Symbol">))</a> <a id="44211" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="44213" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
  <a id="44217" href="Cubical.HITs.SmashProduct.Base.html#44163" class="Function">inr-fill₁</a> <a id="44227" href="Cubical.HITs.SmashProduct.Base.html#44227" class="Bound">b</a> <a id="44229" href="Cubical.HITs.SmashProduct.Base.html#44229" class="Bound">i</a> <a id="44231" href="Cubical.HITs.SmashProduct.Base.html#44231" class="Bound">j</a> <a id="44233" href="Cubical.HITs.SmashProduct.Base.html#44233" class="Bound">k</a> <a id="44235" class="Symbol">=</a>
    <a id="44241" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="44247" class="Symbol">(λ</a> <a id="44250" href="Cubical.HITs.SmashProduct.Base.html#44250" class="Bound">k</a> <a id="44252" class="Symbol">→</a> <a id="44254" class="Symbol">λ</a> <a id="44256" class="Symbol">{(</a><a id="44258" href="Cubical.HITs.SmashProduct.Base.html#44229" class="Bound">i</a> <a id="44260" class="Symbol">=</a> <a id="44262" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="44264" class="Symbol">)</a> <a id="44266" class="Symbol">→</a> <a id="44268" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="44272" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="44294" class="Symbol">;</a> <a id="44296" class="Symbol">(</a><a id="44297" href="Cubical.HITs.SmashProduct.Base.html#44229" class="Bound">i</a> <a id="44299" class="Symbol">=</a> <a id="44301" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="44303" class="Symbol">)</a> <a id="44305" class="Symbol">→</a> <a id="44307" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44311" class="Symbol">(</a><a id="44312" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="44320" class="Symbol">(</a><a id="44321" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="44327" class="Symbol">(</a><a id="44328" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="44331" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="44332" class="Symbol">))</a> <a id="44335" class="Symbol">(</a><a id="44336" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="44338" href="Cubical.HITs.SmashProduct.Base.html#44250" class="Bound">k</a><a id="44339" class="Symbol">)</a> <a id="44341" href="Cubical.HITs.SmashProduct.Base.html#44231" class="Bound">j</a> <a id="44343" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="44345" href="Cubical.HITs.SmashProduct.Base.html#44227" class="Bound">b</a><a id="44346" class="Symbol">)</a>
                   <a id="44367" class="Symbol">;</a> <a id="44369" class="Symbol">(</a><a id="44370" href="Cubical.HITs.SmashProduct.Base.html#44231" class="Bound">j</a> <a id="44372" class="Symbol">=</a> <a id="44374" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="44376" class="Symbol">)</a> <a id="44378" class="Symbol">→</a> <a id="44380" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44385" class="Symbol">(</a><a id="44386" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44390" href="Cubical.HITs.SmashProduct.Base.html#44227" class="Bound">b</a><a id="44391" class="Symbol">)</a> <a id="44393" href="Cubical.HITs.SmashProduct.Base.html#44229" class="Bound">i</a>
                   <a id="44414" class="Symbol">;</a> <a id="44416" class="Symbol">(</a><a id="44417" href="Cubical.HITs.SmashProduct.Base.html#44231" class="Bound">j</a> <a id="44419" class="Symbol">=</a> <a id="44421" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="44423" class="Symbol">)</a> <a id="44425" class="Symbol">→</a> <a id="44427" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44432" class="Symbol">(</a><a id="44433" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44437" href="Cubical.HITs.SmashProduct.Base.html#44227" class="Bound">b</a><a id="44438" class="Symbol">)</a> <a id="44440" href="Cubical.HITs.SmashProduct.Base.html#44229" class="Bound">i</a><a id="44441" class="Symbol">})</a>
          <a id="44454" class="Symbol">(</a><a id="44455" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="44459" class="Symbol">(</a><a id="44460" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44465" class="Symbol">(</a><a id="44466" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44470" href="Cubical.HITs.SmashProduct.Base.html#44227" class="Bound">b</a><a id="44471" class="Symbol">)</a> <a id="44473" href="Cubical.HITs.SmashProduct.Base.html#44229" class="Bound">i</a><a id="44474" class="Symbol">))</a> <a id="44477" href="Cubical.HITs.SmashProduct.Base.html#44233" class="Bound">k</a>

  <a id="44482" href="Cubical.HITs.SmashProduct.Base.html#44482" class="Function">inr-fill</a> <a id="44491" class="Symbol">:</a> <a id="44493" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="44497" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a> <a id="44499" class="Symbol">→</a> <a id="44501" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="44503" class="Symbol">→</a> <a id="44505" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="44507" class="Symbol">→</a> <a id="44509" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="44511" class="Symbol">→</a> <a id="44513" class="Symbol">(</a><a id="44514" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="44520" class="Symbol">(</a><a id="44521" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="44525" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="44526" class="Symbol">))</a> <a id="44529" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="44531" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
  <a id="44535" href="Cubical.HITs.SmashProduct.Base.html#44482" class="Function">inr-fill</a> <a id="44544" href="Cubical.HITs.SmashProduct.Base.html#44544" class="Bound">b</a> <a id="44546" href="Cubical.HITs.SmashProduct.Base.html#44546" class="Bound">i</a> <a id="44548" href="Cubical.HITs.SmashProduct.Base.html#44548" class="Bound">j</a> <a id="44550" href="Cubical.HITs.SmashProduct.Base.html#44550" class="Bound">k</a> <a id="44552" class="Symbol">=</a>
    <a id="44558" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="44564" class="Symbol">(λ</a> <a id="44567" href="Cubical.HITs.SmashProduct.Base.html#44567" class="Bound">k</a> <a id="44569" class="Symbol">→</a> <a id="44571" class="Symbol">λ</a> <a id="44573" class="Symbol">{(</a><a id="44575" href="Cubical.HITs.SmashProduct.Base.html#44546" class="Bound">i</a> <a id="44577" class="Symbol">=</a> <a id="44579" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="44581" class="Symbol">)</a> <a id="44583" class="Symbol">→</a> <a id="44585" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="44589" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="44611" class="Symbol">;</a> <a id="44613" class="Symbol">(</a><a id="44614" href="Cubical.HITs.SmashProduct.Base.html#44546" class="Bound">i</a> <a id="44616" class="Symbol">=</a> <a id="44618" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="44620" class="Symbol">)</a> <a id="44622" class="Symbol">→</a> <a id="44624" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                   <a id="44681" class="Symbol">(</a><a id="44682" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44687" class="Symbol">(</a><a id="44688" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44692" href="Cubical.HITs.SmashProduct.Base.html#44544" class="Bound">b</a><a id="44693" class="Symbol">))</a>
                                   <a id="44731" class="Symbol">(λ</a> <a id="44734" href="Cubical.HITs.SmashProduct.Base.html#44734" class="Bound">i₂</a> <a id="44737" class="Symbol">→</a> <a id="44739" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44743" class="Symbol">(</a><a id="44744" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="44746" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="44748" class="Symbol">(</a><a id="44749" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="44752" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="44753" class="Symbol">)</a> <a id="44755" href="Cubical.HITs.SmashProduct.Base.html#44734" class="Bound">i₂</a> <a id="44758" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="44760" href="Cubical.HITs.SmashProduct.Base.html#44544" class="Bound">b</a><a id="44761" class="Symbol">))</a>
                                   <a id="44799" class="Symbol">(</a><a id="44800" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="44804" class="Symbol">(</a><a id="44805" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44810" class="Symbol">(</a><a id="44811" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44815" href="Cubical.HITs.SmashProduct.Base.html#44544" class="Bound">b</a><a id="44816" class="Symbol">)))</a> <a id="44820" href="Cubical.HITs.SmashProduct.Base.html#44567" class="Bound">k</a> <a id="44822" href="Cubical.HITs.SmashProduct.Base.html#44548" class="Bound">j</a>
                   <a id="44843" class="Symbol">;</a> <a id="44845" class="Symbol">(</a><a id="44846" href="Cubical.HITs.SmashProduct.Base.html#44548" class="Bound">j</a> <a id="44848" class="Symbol">=</a> <a id="44850" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="44852" class="Symbol">)</a> <a id="44854" class="Symbol">→</a> <a id="44856" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44861" class="Symbol">(</a><a id="44862" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44866" href="Cubical.HITs.SmashProduct.Base.html#44544" class="Bound">b</a><a id="44867" class="Symbol">)</a> <a id="44869" class="Symbol">(</a><a id="44870" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="44872" href="Cubical.HITs.SmashProduct.Base.html#44567" class="Bound">k</a> <a id="44874" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="44876" href="Cubical.HITs.SmashProduct.Base.html#44546" class="Bound">i</a><a id="44877" class="Symbol">)</a>
                   <a id="44898" class="Symbol">;</a> <a id="44900" class="Symbol">(</a><a id="44901" href="Cubical.HITs.SmashProduct.Base.html#44548" class="Bound">j</a> <a id="44903" class="Symbol">=</a> <a id="44905" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="44907" class="Symbol">)</a> <a id="44909" class="Symbol">→</a> <a id="44911" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="44916" class="Symbol">(</a><a id="44917" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="44921" href="Cubical.HITs.SmashProduct.Base.html#44544" class="Bound">b</a><a id="44922" class="Symbol">)</a> <a id="44924" class="Symbol">(</a><a id="44925" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="44927" href="Cubical.HITs.SmashProduct.Base.html#44567" class="Bound">k</a> <a id="44929" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="44931" href="Cubical.HITs.SmashProduct.Base.html#44546" class="Bound">i</a><a id="44932" class="Symbol">)})</a>
          <a id="44946" class="Symbol">(</a><a id="44947" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="44951" class="Symbol">(</a><a id="44952" href="Cubical.HITs.SmashProduct.Base.html#44163" class="Function">inr-fill₁</a> <a id="44962" href="Cubical.HITs.SmashProduct.Base.html#44544" class="Bound">b</a> <a id="44964" href="Cubical.HITs.SmashProduct.Base.html#44546" class="Bound">i</a> <a id="44966" href="Cubical.HITs.SmashProduct.Base.html#44548" class="Bound">j</a> <a id="44968" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="44970" class="Symbol">))</a> <a id="44973" href="Cubical.HITs.SmashProduct.Base.html#44550" class="Bound">k</a>

  <a id="44978" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="44990" class="Symbol">:</a> <a id="44992" class="Symbol">(</a><a id="44993" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="44999" class="Symbol">(</a><a id="45000" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="45004" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="45005" class="Symbol">))</a> <a id="45008" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="45010" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a> <a id="45012" class="Symbol">→</a> <a id="45014" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="45019" class="Symbol">(</a><a id="45020" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="45022" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="45024" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="45025" class="Symbol">)</a>
  <a id="45029" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45041" class="Symbol">(</a><a id="45042" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45046" href="Cubical.HITs.SmashProduct.Base.html#45046" class="Bound">x</a><a id="45047" class="Symbol">)</a> <a id="45049" class="Symbol">=</a> <a id="45051" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="45059" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45071" class="Symbol">(</a><a id="45072" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45076" class="Symbol">(</a><a id="45077" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="45083" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="45085" href="Cubical.HITs.SmashProduct.Base.html#45085" class="Bound">y</a><a id="45086" class="Symbol">))</a> <a id="45089" class="Symbol">=</a> <a id="45091" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="45099" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45111" class="Symbol">(</a><a id="45112" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45116" class="Symbol">(</a><a id="45117" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="45123" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="45125" href="Cubical.HITs.SmashProduct.Base.html#45125" class="Bound">y</a><a id="45126" class="Symbol">))</a> <a id="45129" class="Symbol">=</a> <a id="45131" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
  <a id="45139" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45151" class="Symbol">(</a><a id="45152" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45156" class="Symbol">(</a><a id="45157" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45163" href="Cubical.HITs.SmashProduct.Base.html#45163" class="Bound">a</a> <a id="45165" href="Cubical.HITs.SmashProduct.Base.html#45165" class="Bound">i</a> <a id="45167" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="45169" href="Cubical.HITs.SmashProduct.Base.html#45169" class="Bound">y</a><a id="45170" class="Symbol">))</a> <a id="45173" class="Symbol">=</a> <a id="45175" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45181" class="Symbol">(</a><a id="45182" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45186" class="Symbol">(</a><a id="45187" href="Cubical.HITs.SmashProduct.Base.html#45163" class="Bound">a</a> <a id="45189" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="45191" href="Cubical.HITs.SmashProduct.Base.html#45169" class="Bound">y</a><a id="45192" class="Symbol">))</a> <a id="45195" href="Cubical.HITs.SmashProduct.Base.html#45165" class="Bound">i</a>
  <a id="45199" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45211" class="Symbol">(</a><a id="45212" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45217" class="Symbol">(</a><a id="45218" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45222" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="45227" class="Symbol">)</a> <a id="45229" href="Cubical.HITs.SmashProduct.Base.html#45229" class="Bound">i</a><a id="45230" class="Symbol">)</a> <a id="45232" class="Symbol">=</a> <a id="45234" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="45242" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45254" class="Symbol">(</a><a id="45255" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45260" class="Symbol">(</a><a id="45261" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45265" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="45270" class="Symbol">)</a> <a id="45272" href="Cubical.HITs.SmashProduct.Base.html#45272" class="Bound">i</a><a id="45273" class="Symbol">)</a> <a id="45275" class="Symbol">=</a> <a id="45277" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45283" class="Symbol">(</a><a id="45284" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45288" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="45290" class="Symbol">)</a> <a id="45292" href="Cubical.HITs.SmashProduct.Base.html#45272" class="Bound">i</a>
  <a id="45296" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45308" class="Symbol">(</a><a id="45309" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45314" class="Symbol">(</a><a id="45315" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45319" class="Symbol">(</a><a id="45320" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45326" href="Cubical.HITs.SmashProduct.Base.html#45326" class="Bound">a</a> <a id="45328" href="Cubical.HITs.SmashProduct.Base.html#45328" class="Bound">j</a><a id="45329" class="Symbol">))</a> <a id="45332" href="Cubical.HITs.SmashProduct.Base.html#45332" class="Bound">i</a><a id="45333" class="Symbol">)</a> <a id="45335" class="Symbol">=</a> <a id="45337" href="Cubical.HITs.SmashProduct.Base.html#43029" class="Function">merid-fill</a> <a id="45348" href="Cubical.HITs.SmashProduct.Base.html#45326" class="Bound">a</a> <a id="45350" href="Cubical.HITs.SmashProduct.Base.html#45332" class="Bound">i</a> <a id="45352" href="Cubical.HITs.SmashProduct.Base.html#45328" class="Bound">j</a> <a id="45354" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="45359" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45371" class="Symbol">(</a><a id="45372" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45377" class="Symbol">(</a><a id="45378" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45382" href="Cubical.HITs.SmashProduct.Base.html#45382" class="Bound">x</a><a id="45383" class="Symbol">)</a> <a id="45385" href="Cubical.HITs.SmashProduct.Base.html#45385" class="Bound">i</a><a id="45386" class="Symbol">)</a> <a id="45388" class="Symbol">=</a> <a id="45390" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="45398" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="45410" class="Symbol">(</a><a id="45411" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45416" class="Symbol">(</a><a id="45417" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45422" href="Cubical.HITs.SmashProduct.Base.html#45422" class="Bound">a</a> <a id="45424" href="Cubical.HITs.SmashProduct.Base.html#45424" class="Bound">i₁</a><a id="45426" class="Symbol">)</a> <a id="45428" href="Cubical.HITs.SmashProduct.Base.html#45428" class="Bound">i</a><a id="45429" class="Symbol">)</a> <a id="45431" class="Symbol">=</a> <a id="45433" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>

  <a id="45442" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45454" class="Symbol">:</a> <a id="45456" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="45461" class="Symbol">(</a><a id="45462" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="45464" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="45466" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="45467" class="Symbol">)</a> <a id="45469" class="Symbol">→</a> <a id="45471" class="Symbol">(</a><a id="45472" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="45478" class="Symbol">(</a><a id="45479" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="45483" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="45484" class="Symbol">))</a> <a id="45487" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="45489" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
  <a id="45493" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45505" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="45511" class="Symbol">=</a> <a id="45513" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45517" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="45522" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45534" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="45540" class="Symbol">=</a> <a id="45542" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45546" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="45551" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45563" class="Symbol">(</a><a id="45564" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45570" class="Symbol">(</a><a id="45571" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45575" href="Cubical.HITs.SmashProduct.Base.html#45575" class="Bound">x</a><a id="45576" class="Symbol">)</a> <a id="45578" href="Cubical.HITs.SmashProduct.Base.html#45578" class="Bound">i</a><a id="45579" class="Symbol">)</a> <a id="45581" class="Symbol">=</a> <a id="45583" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45587" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="45592" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45604" class="Symbol">(</a><a id="45605" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45611" class="Symbol">(</a><a id="45612" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45616" class="Symbol">(</a><a id="45617" href="Cubical.HITs.SmashProduct.Base.html#45617" class="Bound">x</a> <a id="45619" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="45621" href="Cubical.HITs.SmashProduct.Base.html#45621" class="Bound">y</a><a id="45622" class="Symbol">))</a> <a id="45625" href="Cubical.HITs.SmashProduct.Base.html#45625" class="Bound">i</a><a id="45626" class="Symbol">)</a> <a id="45628" class="Symbol">=</a>
    <a id="45634" class="Symbol">(</a><a id="45635" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45640" class="Symbol">(</a><a id="45641" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45645" href="Cubical.HITs.SmashProduct.Base.html#45621" class="Bound">y</a><a id="45646" class="Symbol">)</a> <a id="45648" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="45651" class="Symbol">(λ</a> <a id="45654" href="Cubical.HITs.SmashProduct.Base.html#45654" class="Bound">i</a> <a id="45656" class="Symbol">→</a> <a id="45658" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45662" class="Symbol">(</a><a id="45663" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="45665" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="45667" href="Cubical.HITs.SmashProduct.Base.html#45617" class="Bound">x</a> <a id="45669" href="Cubical.HITs.SmashProduct.Base.html#45654" class="Bound">i</a> <a id="45671" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="45673" href="Cubical.HITs.SmashProduct.Base.html#45621" class="Bound">y</a><a id="45674" class="Symbol">))</a> <a id="45677" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="45680" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="45684" class="Symbol">(</a><a id="45685" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45690" class="Symbol">(</a><a id="45691" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45695" href="Cubical.HITs.SmashProduct.Base.html#45621" class="Bound">y</a><a id="45696" class="Symbol">)))</a> <a id="45700" href="Cubical.HITs.SmashProduct.Base.html#45625" class="Bound">i</a>
  <a id="45704" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45716" class="Symbol">(</a><a id="45717" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45723" class="Symbol">(</a><a id="45724" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45729" class="Symbol">(</a><a id="45730" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="45734" href="Cubical.HITs.SmashProduct.Base.html#45734" class="Bound">x</a><a id="45735" class="Symbol">)</a> <a id="45737" href="Cubical.HITs.SmashProduct.Base.html#45737" class="Bound">i₁</a><a id="45739" class="Symbol">)</a> <a id="45741" href="Cubical.HITs.SmashProduct.Base.html#45741" class="Bound">i</a><a id="45742" class="Symbol">)</a> <a id="45744" class="Symbol">=</a> <a id="45746" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="45755" href="Cubical.HITs.SmashProduct.Base.html#45734" class="Bound">x</a> <a id="45757" href="Cubical.HITs.SmashProduct.Base.html#45737" class="Bound">i₁</a> <a id="45760" href="Cubical.HITs.SmashProduct.Base.html#45741" class="Bound">i</a> <a id="45762" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="45767" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45779" class="Symbol">(</a><a id="45780" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45786" class="Symbol">(</a><a id="45787" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45792" class="Symbol">(</a><a id="45793" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="45797" href="Cubical.HITs.SmashProduct.Base.html#45797" class="Bound">x</a><a id="45798" class="Symbol">)</a> <a id="45800" href="Cubical.HITs.SmashProduct.Base.html#45800" class="Bound">i₁</a><a id="45802" class="Symbol">)</a> <a id="45804" href="Cubical.HITs.SmashProduct.Base.html#45804" class="Bound">i</a><a id="45805" class="Symbol">)</a> <a id="45807" class="Symbol">=</a> <a id="45809" href="Cubical.HITs.SmashProduct.Base.html#44482" class="Function">inr-fill</a> <a id="45818" href="Cubical.HITs.SmashProduct.Base.html#45797" class="Bound">x</a> <a id="45820" href="Cubical.HITs.SmashProduct.Base.html#45800" class="Bound">i₁</a> <a id="45823" href="Cubical.HITs.SmashProduct.Base.html#45804" class="Bound">i</a> <a id="45825" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="45830" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="45842" class="Symbol">(</a><a id="45843" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="45849" class="Symbol">(</a><a id="45850" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45855" class="Symbol">(</a><a id="45856" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="45861" href="Cubical.HITs.SmashProduct.Base.html#45861" class="Bound">a</a> <a id="45863" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="45864" class="Symbol">)</a> <a id="45866" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a><a id="45867" class="Symbol">)</a> <a id="45869" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a><a id="45870" class="Symbol">)</a> <a id="45872" class="Symbol">=</a>
    <a id="45878" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="45884" class="Symbol">(λ</a> <a id="45887" href="Cubical.HITs.SmashProduct.Base.html#45887" class="Bound">r</a> <a id="45889" class="Symbol">→</a> <a id="45891" class="Symbol">λ</a> <a id="45893" class="Symbol">{(</a><a id="45895" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="45897" class="Symbol">=</a> <a id="45899" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="45901" class="Symbol">)</a> <a id="45903" class="Symbol">→</a> <a id="45905" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="45914" class="Symbol">(</a><a id="45915" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="45919" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="45920" class="Symbol">)</a> <a id="45922" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="45924" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="45926" href="Cubical.HITs.SmashProduct.Base.html#45887" class="Bound">r</a>
                   <a id="45947" class="Symbol">;</a> <a id="45949" class="Symbol">(</a><a id="45950" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="45952" class="Symbol">=</a> <a id="45954" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="45956" class="Symbol">)</a> <a id="45958" class="Symbol">→</a> <a id="45960" href="Cubical.HITs.SmashProduct.Base.html#44482" class="Function">inr-fill</a> <a id="45969" class="Symbol">(</a><a id="45970" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="45974" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="45975" class="Symbol">)</a> <a id="45977" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="45979" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="45981" href="Cubical.HITs.SmashProduct.Base.html#45887" class="Bound">r</a>
                   <a id="46002" class="Symbol">;</a> <a id="46004" class="Symbol">(</a><a id="46005" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46007" class="Symbol">=</a> <a id="46009" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="46011" class="Symbol">)</a> <a id="46013" class="Symbol">→</a> <a id="46015" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="46019" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="46041" class="Symbol">;</a> <a id="46043" class="Symbol">(</a><a id="46044" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46046" class="Symbol">=</a> <a id="46048" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="46050" class="Symbol">)</a> <a id="46052" class="Symbol">→</a> <a id="46054" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                   <a id="46111" class="Symbol">(</a><a id="46112" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46117" class="Symbol">(</a><a id="46118" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="46122" class="Symbol">(</a><a id="46123" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="46126" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="46127" class="Symbol">)))</a>
                                   <a id="46166" class="Symbol">(λ</a> <a id="46169" href="Cubical.HITs.SmashProduct.Base.html#46169" class="Bound">i₂</a> <a id="46172" class="Symbol">→</a> <a id="46174" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="46178" class="Symbol">(</a><a id="46179" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="46181" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="46183" class="Symbol">(</a><a id="46184" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="46187" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="46188" class="Symbol">)</a> <a id="46190" href="Cubical.HITs.SmashProduct.Base.html#46169" class="Bound">i₂</a> <a id="46193" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="46195" class="Symbol">(</a><a id="46196" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="46199" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="46200" class="Symbol">)))</a>
                                   <a id="46239" class="Symbol">(</a><a id="46240" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="46244" class="Symbol">(</a><a id="46245" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46250" class="Symbol">(</a><a id="46251" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="46255" class="Symbol">(</a><a id="46256" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="46259" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="46260" class="Symbol">))))</a> <a id="46265" href="Cubical.HITs.SmashProduct.Base.html#45887" class="Bound">r</a> <a id="46267" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a>
                   <a id="46288" class="Symbol">;</a> <a id="46290" class="Symbol">(</a><a id="46291" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a> <a id="46293" class="Symbol">=</a> <a id="46295" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="46297" class="Symbol">)</a> <a id="46299" class="Symbol">→</a> <a id="46301" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="46310" class="Symbol">(</a><a id="46311" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="46315" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="46316" class="Symbol">)</a> <a id="46318" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46320" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46322" href="Cubical.HITs.SmashProduct.Base.html#45887" class="Bound">r</a>
                   <a id="46343" class="Symbol">;</a> <a id="46345" class="Symbol">(</a><a id="46346" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a> <a id="46348" class="Symbol">=</a> <a id="46350" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="46352" class="Symbol">)</a> <a id="46354" class="Symbol">→</a> <a id="46356" href="Cubical.HITs.SmashProduct.Base.html#44482" class="Function">inr-fill</a> <a id="46365" class="Symbol">(</a><a id="46366" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="46370" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="46371" class="Symbol">)</a> <a id="46373" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46375" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46377" href="Cubical.HITs.SmashProduct.Base.html#45887" class="Bound">r</a><a id="46378" class="Symbol">})</a>
      <a id="46387" class="Symbol">(</a><a id="46388" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="46394" class="Symbol">(λ</a> <a id="46397" href="Cubical.HITs.SmashProduct.Base.html#46397" class="Bound">r</a> <a id="46399" class="Symbol">→</a> <a id="46401" class="Symbol">λ</a> <a id="46403" class="Symbol">{(</a><a id="46405" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46407" class="Symbol">=</a> <a id="46409" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="46411" class="Symbol">)</a> <a id="46413" class="Symbol">→</a> <a id="46415" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46420" class="Symbol">(</a><a id="46421" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46426" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="46429" class="Symbol">(</a><a id="46430" href="Cubical.HITs.SmashProduct.Base.html#46397" class="Bound">r</a> <a id="46432" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="46434" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="46435" class="Symbol">))</a> <a id="46438" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a>
                      <a id="46462" class="Symbol">;</a> <a id="46464" class="Symbol">(</a><a id="46465" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46467" class="Symbol">=</a> <a id="46469" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="46471" class="Symbol">)</a> <a id="46473" class="Symbol">→</a> <a id="46475" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46480" class="Symbol">(</a><a id="46481" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46486" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="46489" class="Symbol">(</a><a id="46490" href="Cubical.HITs.SmashProduct.Base.html#46397" class="Bound">r</a> <a id="46492" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="46494" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="46495" class="Symbol">))</a> <a id="46498" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a>
                      <a id="46522" class="Symbol">;</a> <a id="46524" class="Symbol">(</a><a id="46525" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46527" class="Symbol">=</a> <a id="46529" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="46531" class="Symbol">)</a> <a id="46533" class="Symbol">→</a> <a id="46535" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="46539" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                      <a id="46564" class="Symbol">;</a> <a id="46566" class="Symbol">(</a><a id="46567" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46569" class="Symbol">=</a> <a id="46571" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="46573" class="Symbol">)</a> <a id="46575" class="Symbol">→</a> <a id="46577" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="46581" class="Symbol">(</a><a id="46582" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="46590" class="Symbol">(</a><a id="46591" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="46597" class="Symbol">(</a><a id="46598" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="46601" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="46602" class="Symbol">))</a>
                                                 <a id="46654" class="Symbol">(</a><a id="46655" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="46657" href="Cubical.HITs.SmashProduct.Base.html#46397" class="Bound">r</a> <a id="46659" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="46661" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="46662" class="Symbol">)</a> <a id="46664" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46666" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="46668" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="46671" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="46672" class="Symbol">)</a>
                      <a id="46696" class="Symbol">;</a> <a id="46698" class="Symbol">(</a><a id="46699" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a> <a id="46701" class="Symbol">=</a> <a id="46703" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="46705" class="Symbol">)</a> <a id="46707" class="Symbol">→</a> <a id="46709" href="Cubical.HITs.SmashProduct.Base.html#43327" class="Function">inl-fill₁</a> <a id="46719" class="Symbol">(</a><a id="46720" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="46724" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="46725" class="Symbol">)</a> <a id="46727" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46729" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46731" href="Cubical.HITs.SmashProduct.Base.html#46397" class="Bound">r</a>
                      <a id="46755" class="Symbol">;</a> <a id="46757" class="Symbol">(</a><a id="46758" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a> <a id="46760" class="Symbol">=</a> <a id="46762" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="46764" class="Symbol">)</a> <a id="46766" class="Symbol">→</a> <a id="46768" href="Cubical.HITs.SmashProduct.Base.html#44163" class="Function">inr-fill₁</a> <a id="46778" class="Symbol">(</a><a id="46779" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="46783" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="46784" class="Symbol">)</a> <a id="46786" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46788" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46790" href="Cubical.HITs.SmashProduct.Base.html#46397" class="Bound">r</a><a id="46791" class="Symbol">})</a>
         <a id="46803" class="Symbol">(</a><a id="46804" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="46810" class="Symbol">(λ</a> <a id="46813" href="Cubical.HITs.SmashProduct.Base.html#46813" class="Bound">r</a> <a id="46815" class="Symbol">→</a> <a id="46817" class="Symbol">λ</a> <a id="46819" class="Symbol">{(</a><a id="46821" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46823" class="Symbol">=</a> <a id="46825" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="46827" class="Symbol">)</a> <a id="46829" class="Symbol">→</a> <a id="46831" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46836" class="Symbol">(</a><a id="46837" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46842" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="46845" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="46846" class="Symbol">)</a> <a id="46848" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a>
                         <a id="46875" class="Symbol">;</a> <a id="46877" class="Symbol">(</a><a id="46878" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="46880" class="Symbol">=</a> <a id="46882" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="46884" class="Symbol">)</a> <a id="46886" class="Symbol">→</a> <a id="46888" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46893" class="Symbol">(</a><a id="46894" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="46899" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="46902" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="46903" class="Symbol">)</a> <a id="46905" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a>
                         <a id="46932" class="Symbol">;</a> <a id="46934" class="Symbol">(</a><a id="46935" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46937" class="Symbol">=</a> <a id="46939" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="46941" class="Symbol">)</a> <a id="46943" class="Symbol">→</a> <a id="46945" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="46949" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                         <a id="46977" class="Symbol">;</a> <a id="46979" class="Symbol">(</a><a id="46980" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a> <a id="46982" class="Symbol">=</a> <a id="46984" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="46986" class="Symbol">)</a> <a id="46988" class="Symbol">→</a> <a id="46990" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="46994" class="Symbol">(</a><a id="46995" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="47003" class="Symbol">(</a><a id="47004" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="47010" class="Symbol">(</a><a id="47011" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="47014" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="47015" class="Symbol">))</a>
                                                    <a id="47070" class="Symbol">(</a><a id="47071" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="47073" href="Cubical.HITs.SmashProduct.Base.html#46813" class="Bound">r</a> <a id="47075" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="47077" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="47078" class="Symbol">)</a> <a id="47080" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a> <a id="47082" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="47084" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="47087" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="47088" class="Symbol">)</a>
                         <a id="47115" class="Symbol">;</a> <a id="47117" class="Symbol">(</a><a id="47118" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a> <a id="47120" class="Symbol">=</a> <a id="47122" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="47124" class="Symbol">)</a> <a id="47126" class="Symbol">→</a> <a id="47128" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="47133" class="Symbol">(</a><a id="47134" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="47138" class="Symbol">(</a><a id="47139" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="47147" class="Symbol">(</a><a id="47148" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="47154" class="Symbol">(</a><a id="47155" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="47158" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="47159" class="Symbol">))</a>
                                                          <a id="47220" class="Symbol">(</a><a id="47221" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="47223" href="Cubical.HITs.SmashProduct.Base.html#46813" class="Bound">r</a><a id="47224" class="Symbol">)</a> <a id="47226" href="Cubical.HITs.SmashProduct.Base.html#45869" class="Bound">i</a><a id="47227" class="Symbol">))</a> <a id="47230" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a>
                         <a id="47257" class="Symbol">;</a> <a id="47259" class="Symbol">(</a><a id="47260" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a> <a id="47262" class="Symbol">=</a> <a id="47264" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="47266" class="Symbol">)</a> <a id="47268" class="Symbol">→</a> <a id="47270" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="47275" class="Symbol">(</a><a id="47276" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="47280" class="Symbol">(</a><a id="47281" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="47285" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="47286" class="Symbol">))</a> <a id="47289" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a><a id="47290" class="Symbol">})</a>
                   <a id="47312" class="Symbol">(</a><a id="47313" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="47318" class="Symbol">(</a><a id="47319" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="47324" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="47327" href="Cubical.HITs.SmashProduct.Base.html#45863" class="Bound">k</a><a id="47328" class="Symbol">)</a> <a id="47330" href="Cubical.HITs.SmashProduct.Base.html#45866" class="Bound">j</a><a id="47331" class="Symbol">)))</a>

  <a id="47338" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="47355" class="Symbol">:</a> <a id="47357" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="47361" class="Symbol">(</a><a id="47362" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="47368" class="Symbol">(</a><a id="47369" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="47373" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="47374" class="Symbol">)</a> <a id="47376" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="47378" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="47379" class="Symbol">)</a> <a id="47381" class="Symbol">(</a><a id="47382" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="47387" class="Symbol">(</a><a id="47388" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="47390" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="47392" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="47393" class="Symbol">))</a>
  <a id="47398" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="47406" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="47423" class="Symbol">=</a> <a id="47425" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a>
  <a id="47439" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="47447" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="47464" class="Symbol">=</a> <a id="47466" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a>
  <a id="47480" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="47488" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="47505" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="47511" class="Symbol">=</a> <a id="47513" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="47520" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="47528" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="47545" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="47551" class="Symbol">=</a> <a id="47553" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="47559" class="Symbol">(</a><a id="47560" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="47564" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="47566" class="Symbol">)</a>
  <a id="47570" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="47578" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="47595" class="Symbol">(</a><a id="47596" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="47602" href="Cubical.HITs.SmashProduct.Base.html#47602" class="Bound">a</a> <a id="47604" href="Cubical.HITs.SmashProduct.Base.html#47604" class="Bound">i</a><a id="47605" class="Symbol">)</a> <a id="47607" href="Cubical.HITs.SmashProduct.Base.html#47607" class="Bound">j</a> <a id="47609" class="Symbol">=</a>
    <a id="47615" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="47621" class="Symbol">(λ</a> <a id="47624" href="Cubical.HITs.SmashProduct.Base.html#47624" class="Bound">r</a> <a id="47626" class="Symbol">→</a> <a id="47628" class="Symbol">λ</a> <a id="47630" class="Symbol">{(</a><a id="47632" href="Cubical.HITs.SmashProduct.Base.html#47604" class="Bound">i</a> <a id="47634" class="Symbol">=</a> <a id="47636" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="47638" class="Symbol">)</a> <a id="47640" class="Symbol">→</a> <a id="47642" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                   <a id="47667" class="Symbol">;</a> <a id="47669" class="Symbol">(</a><a id="47670" href="Cubical.HITs.SmashProduct.Base.html#47604" class="Bound">i</a> <a id="47672" class="Symbol">=</a> <a id="47674" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="47676" class="Symbol">)</a> <a id="47678" class="Symbol">→</a> <a id="47680" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="47686" class="Symbol">(</a><a id="47687" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="47691" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="47693" class="Symbol">)</a> <a id="47695" class="Symbol">(</a><a id="47696" href="Cubical.HITs.SmashProduct.Base.html#47607" class="Bound">j</a> <a id="47698" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="47700" href="Cubical.HITs.SmashProduct.Base.html#47624" class="Bound">r</a><a id="47701" class="Symbol">)</a>
                   <a id="47722" class="Symbol">;</a> <a id="47724" class="Symbol">(</a><a id="47725" href="Cubical.HITs.SmashProduct.Base.html#47607" class="Bound">j</a> <a id="47727" class="Symbol">=</a> <a id="47729" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="47731" class="Symbol">)</a> <a id="47733" class="Symbol">→</a> <a id="47735" href="Cubical.HITs.SmashProduct.Base.html#48179" class="Function">f₁≡f₂</a> <a id="47741" class="Symbol">(</a><a id="47742" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="47744" href="Cubical.HITs.SmashProduct.Base.html#47624" class="Bound">r</a><a id="47745" class="Symbol">)</a> <a id="47747" class="Symbol">.</a><a id="47748" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="47752" href="Cubical.HITs.SmashProduct.Base.html#47602" class="Bound">a</a> <a id="47754" href="Cubical.HITs.SmashProduct.Base.html#47604" class="Bound">i</a>
                   <a id="47775" class="Symbol">;</a> <a id="47777" class="Symbol">(</a><a id="47778" href="Cubical.HITs.SmashProduct.Base.html#47607" class="Bound">j</a> <a id="47780" class="Symbol">=</a> <a id="47782" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="47784" class="Symbol">)</a> <a id="47786" class="Symbol">→</a> <a id="47788" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
                                  <a id="47838" class="Symbol">(</a><a id="47839" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="47845" href="Cubical.HITs.SmashProduct.Base.html#47602" class="Bound">a</a><a id="47846" class="Symbol">)</a> <a id="47848" class="Symbol">(</a><a id="47849" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="47853" class="Symbol">(</a><a id="47854" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="47860" class="Symbol">(</a><a id="47861" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="47865" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="47867" class="Symbol">)))</a> <a id="47871" class="Symbol">(</a><a id="47872" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="47874" href="Cubical.HITs.SmashProduct.Base.html#47624" class="Bound">r</a><a id="47875" class="Symbol">)</a> <a id="47877" href="Cubical.HITs.SmashProduct.Base.html#47604" class="Bound">i</a> <a id="47879" class="Symbol">})</a>
           <a id="47893" class="Symbol">(</a><a id="47894" href="Cubical.HITs.SmashProduct.Base.html#47924" class="Function">f₂</a> <a id="47897" class="Symbol">.</a><a id="47898" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="47902" href="Cubical.HITs.SmashProduct.Base.html#47602" class="Bound">a</a> <a id="47904" href="Cubical.HITs.SmashProduct.Base.html#47604" class="Bound">i</a><a id="47905" class="Symbol">)</a>
    <a id="47911" class="Keyword">where</a>
    <a id="47921" href="Cubical.HITs.SmashProduct.Base.html#47921" class="Function">f₁</a> <a id="47924" href="Cubical.HITs.SmashProduct.Base.html#47924" class="Function">f₂</a> <a id="47927" class="Symbol">:</a> <a id="47929" class="Symbol">(</a><a id="47930" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="47932" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="47935" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="47936" class="Symbol">)</a> <a id="47938" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="47941" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="47943" class="Symbol">(</a><a id="47944" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="47950" class="Symbol">(</a><a id="47951" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="47953" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="47955" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="47956" class="Symbol">))</a>
    <a id="47963" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="47967" href="Cubical.HITs.SmashProduct.Base.html#47921" class="Function">f₁</a> <a id="47970" href="Cubical.HITs.SmashProduct.Base.html#47970" class="Bound">x</a> <a id="47972" class="Symbol">=</a> <a id="47974" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="47979" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="47991" class="Symbol">(</a><a id="47992" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="47997" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="48009" class="Symbol">(</a><a id="48010" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48016" href="Cubical.HITs.SmashProduct.Base.html#47970" class="Bound">x</a><a id="48017" class="Symbol">))</a>
    <a id="48024" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="48028" href="Cubical.HITs.SmashProduct.Base.html#47921" class="Function">f₁</a> <a id="48031" class="Symbol">=</a> <a id="48033" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="48042" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="48046" href="Cubical.HITs.SmashProduct.Base.html#47924" class="Function">f₂</a> <a id="48049" class="Symbol">=</a> <a id="48051" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="48053" class="Symbol">(</a><a id="48054" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="48056" href="Cubical.HITs.SmashProduct.Base.html#2131" class="Function Operator">⋀∙</a> <a id="48059" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="48060" class="Symbol">)</a>
    <a id="48066" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="48070" href="Cubical.HITs.SmashProduct.Base.html#47924" class="Function">f₂</a> <a id="48073" class="Symbol">=</a> <a id="48075" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="48083" class="Symbol">(</a><a id="48084" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48090" class="Symbol">(</a><a id="48091" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="48095" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="48097" class="Symbol">))</a>

    <a id="48105" href="Cubical.HITs.SmashProduct.Base.html#48105" class="Function">inr&#39;</a> <a id="48110" class="Symbol">:</a> <a id="48112" class="Symbol">(</a><a id="48113" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="48118" class="Symbol">(</a><a id="48119" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="48123" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="48124" class="Symbol">))</a> <a id="48127" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="48129" class="Symbol">(</a><a id="48130" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="48134" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="48135" class="Symbol">)</a> <a id="48137" class="Symbol">→</a> <a id="48139" class="Symbol">(</a><a id="48140" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="48146" class="Symbol">(</a><a id="48147" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="48151" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="48152" class="Symbol">))</a> <a id="48155" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="48157" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
    <a id="48163" href="Cubical.HITs.SmashProduct.Base.html#48105" class="Function">inr&#39;</a> <a id="48168" class="Symbol">=</a> <a id="48170" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>

    <a id="48179" href="Cubical.HITs.SmashProduct.Base.html#48179" class="Function">f₁≡f₂</a> <a id="48185" class="Symbol">:</a> <a id="48187" href="Cubical.HITs.SmashProduct.Base.html#47921" class="Function">f₁</a> <a id="48190" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="48192" href="Cubical.HITs.SmashProduct.Base.html#47924" class="Function">f₂</a>
    <a id="48199" href="Cubical.HITs.SmashProduct.Base.html#48179" class="Function">f₁≡f₂</a> <a id="48205" class="Symbol">=</a>
      <a id="48213" href="Cubical.HITs.SmashProduct.Base.html#6023" class="Function">⋀→∙Homogeneous≡</a> <a id="48229" class="Symbol">(</a><a id="48230" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="48248" class="Symbol">_</a> <a id="48250" class="Symbol">_)</a>
          <a id="48263" class="Symbol">λ</a> <a id="48265" href="Cubical.HITs.SmashProduct.Base.html#48265" class="Bound">x</a> <a id="48267" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a>
       <a id="48276" class="Symbol">→</a>  <a id="48279" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="48284" class="Symbol">(</a><a id="48285" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="48290" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a><a id="48301" class="Symbol">)</a> <a id="48303" class="Symbol">(</a><a id="48304" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="48309" class="Symbol">(</a><a id="48310" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="48315" class="Symbol">(</a><a id="48316" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="48320" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48321" class="Symbol">)</a> <a id="48323" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙_∙∙</a> <a id="48329" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="48333" class="Symbol">(</a><a id="48334" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="48339" class="Symbol">(</a><a id="48340" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="48344" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48345" class="Symbol">)))</a>
            <a id="48361" class="Symbol">(</a><a id="48362" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="48369" class="Symbol">(λ</a> <a id="48372" href="Cubical.HITs.SmashProduct.Base.html#48372" class="Bound">x</a> <a id="48374" class="Symbol">→</a> <a id="48376" href="Cubical.HITs.SmashProduct.Base.html#48105" class="Function">inr&#39;</a> <a id="48381" class="Symbol">(</a><a id="48382" href="Cubical.HITs.SmashProduct.Base.html#48372" class="Bound">x</a> <a id="48384" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="48386" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48387" class="Symbol">))</a> <a id="48390" class="Symbol">(</a><a id="48391" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48397" href="Cubical.HITs.SmashProduct.Base.html#48265" class="Bound">x</a><a id="48398" class="Symbol">)</a> <a id="48400" class="Symbol">(</a><a id="48401" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="48405" class="Symbol">(</a><a id="48406" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48412" class="Symbol">(</a><a id="48413" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="48416" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="48417" class="Symbol">)))))</a>
       <a id="48430" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="48433" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="48441" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="48453" class="Symbol">(</a><a id="48454" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="48459" class="Symbol">(</a><a id="48460" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="48464" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48465" class="Symbol">))</a>
            <a id="48480" class="Symbol">(</a><a id="48481" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="48486" class="Symbol">(λ</a> <a id="48489" href="Cubical.HITs.SmashProduct.Base.html#48489" class="Bound">x</a> <a id="48491" class="Symbol">→</a> <a id="48493" href="Cubical.HITs.SmashProduct.Base.html#48105" class="Function">inr&#39;</a> <a id="48498" class="Symbol">(</a><a id="48499" href="Cubical.HITs.SmashProduct.Base.html#48489" class="Bound">x</a> <a id="48501" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="48503" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48504" class="Symbol">))</a> <a id="48507" class="Symbol">(</a><a id="48508" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48514" href="Cubical.HITs.SmashProduct.Base.html#48265" class="Bound">x</a><a id="48515" class="Symbol">)</a>
           <a id="48528" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="48530" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="48535" class="Symbol">(λ</a> <a id="48538" href="Cubical.HITs.SmashProduct.Base.html#48538" class="Bound">x</a> <a id="48540" class="Symbol">→</a> <a id="48542" href="Cubical.HITs.SmashProduct.Base.html#48105" class="Function">inr&#39;</a> <a id="48547" class="Symbol">(</a><a id="48548" href="Cubical.HITs.SmashProduct.Base.html#48538" class="Bound">x</a> <a id="48550" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="48552" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48553" class="Symbol">))</a> <a id="48556" class="Symbol">(</a><a id="48557" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="48561" class="Symbol">(</a><a id="48562" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48568" class="Symbol">(</a><a id="48569" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="48572" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="48573" class="Symbol">))))</a> <a id="48578" class="Symbol">(</a><a id="48579" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="48583" class="Symbol">(</a><a id="48584" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="48589" class="Symbol">(</a><a id="48590" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="48594" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48595" class="Symbol">)))</a>
          <a id="48609" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="48612" class="Symbol">(</a><a id="48613" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="48617" class="Symbol">(</a><a id="48618" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="48624" class="Symbol">_)</a>
           <a id="48638" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="48640" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="48647" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a>
              <a id="48673" class="Symbol">(λ</a> <a id="48676" href="Cubical.HITs.SmashProduct.Base.html#48676" class="Bound">i</a> <a id="48678" class="Symbol">→</a> <a id="48680" href="Cubical.HITs.SmashProduct.Base.html#48105" class="Function">inr&#39;</a> <a id="48685" class="Symbol">(</a><a id="48686" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48692" href="Cubical.HITs.SmashProduct.Base.html#48265" class="Bound">x</a> <a id="48694" href="Cubical.HITs.SmashProduct.Base.html#48676" class="Bound">i</a> <a id="48696" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="48698" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48699" class="Symbol">))</a> <a id="48702" class="Symbol">(λ</a> <a id="48705" href="Cubical.HITs.SmashProduct.Base.html#48705" class="Bound">i</a> <a id="48707" class="Symbol">→</a> <a id="48709" href="Cubical.HITs.SmashProduct.Base.html#48105" class="Function">inr&#39;</a> <a id="48714" class="Symbol">(</a><a id="48715" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48721" class="Symbol">(</a><a id="48722" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="48725" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="48726" class="Symbol">)</a> <a id="48728" class="Symbol">(</a><a id="48729" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="48731" href="Cubical.HITs.SmashProduct.Base.html#48705" class="Bound">i</a><a id="48732" class="Symbol">)</a> <a id="48734" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="48736" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48737" class="Symbol">))</a>
           <a id="48751" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="48753" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="48758" class="Symbol">(</a><a id="48759" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48765" class="Symbol">(</a><a id="48766" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="48770" class="Symbol">(</a><a id="48771" href="Cubical.HITs.SmashProduct.Base.html#48265" class="Bound">x</a> <a id="48773" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="48775" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48776" class="Symbol">))</a> <a id="48779" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="48781" class="Symbol">)</a>
              <a id="48797" class="Symbol">λ</a> <a id="48799" href="Cubical.HITs.SmashProduct.Base.html#48799" class="Bound">j</a> <a id="48801" href="Cubical.HITs.SmashProduct.Base.html#48801" class="Bound">i</a> <a id="48803" class="Symbol">→</a> <a id="48805" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="48811" class="Symbol">(</a><a id="48812" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="48817" class="Symbol">(</a><a id="48818" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="48822" href="Cubical.HITs.SmashProduct.Base.html#48267" class="Bound">y</a><a id="48823" class="Symbol">)</a> <a id="48825" class="Symbol">(</a><a id="48826" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="48828" href="Cubical.HITs.SmashProduct.Base.html#48799" class="Bound">j</a><a id="48829" class="Symbol">))</a> <a id="48832" class="Symbol">(</a><a id="48833" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="48835" href="Cubical.HITs.SmashProduct.Base.html#48801" class="Bound">i</a><a id="48836" class="Symbol">)</a> <a id="48838" class="Symbol">)</a>
  <a id="48842" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="48850" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="48867" class="Symbol">=</a>
    <a id="48873" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="48880" class="Symbol">_</a> <a id="48882" class="Symbol">_</a> <a id="48884" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="48895" class="Symbol">(λ</a> <a id="48898" href="Cubical.HITs.SmashProduct.Base.html#48898" class="Bound">x</a> <a id="48900" class="Symbol">→</a> <a id="48902" href="Cubical.HITs.SmashProduct.Base.html#52772" class="Function">main</a> <a id="48907" class="Symbol">(</a><a id="48908" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="48912" href="Cubical.HITs.SmashProduct.Base.html#48898" class="Bound">x</a><a id="48913" class="Symbol">)</a> <a id="48915" class="Symbol">(</a><a id="48916" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="48920" href="Cubical.HITs.SmashProduct.Base.html#48898" class="Bound">x</a><a id="48921" class="Symbol">))</a>
      <a id="48930" class="Symbol">(λ</a> <a id="48933" class="Symbol">{</a> <a id="48935" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="48941" href="Cubical.HITs.SmashProduct.Base.html#48941" class="Bound">i</a> <a id="48943" href="Cubical.HITs.SmashProduct.Base.html#48943" class="Bound">j</a> <a id="48945" class="Symbol">→</a> <a id="48947" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="48950" href="Cubical.HITs.SmashProduct.Base.html#48941" class="Bound">i</a> <a id="48952" href="Cubical.HITs.SmashProduct.Base.html#48943" class="Bound">j</a> <a id="48954" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
         <a id="48966" class="Symbol">;</a> <a id="48968" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="48974" href="Cubical.HITs.SmashProduct.Base.html#48974" class="Bound">i</a> <a id="48976" href="Cubical.HITs.SmashProduct.Base.html#48976" class="Bound">j</a> <a id="48978" class="Symbol">→</a> <a id="48980" href="Cubical.HITs.SmashProduct.Base.html#49489" class="Function">sₛ</a> <a id="48983" href="Cubical.HITs.SmashProduct.Base.html#48974" class="Bound">i</a> <a id="48985" href="Cubical.HITs.SmashProduct.Base.html#48976" class="Bound">j</a> <a id="48987" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
         <a id="48999" class="Symbol">;</a> <a id="49001" class="Symbol">(</a><a id="49002" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="49008" href="Cubical.HITs.SmashProduct.Base.html#49008" class="Bound">a</a> <a id="49010" href="Cubical.HITs.SmashProduct.Base.html#49010" class="Bound">k</a><a id="49011" class="Symbol">)</a> <a id="49013" href="Cubical.HITs.SmashProduct.Base.html#49013" class="Bound">i</a> <a id="49015" href="Cubical.HITs.SmashProduct.Base.html#49015" class="Bound">j</a> <a id="49017" class="Symbol">→</a> <a id="49019" href="Cubical.HITs.SmashProduct.Base.html#51275" class="Function">cube</a> <a id="49024" href="Cubical.HITs.SmashProduct.Base.html#49008" class="Bound">a</a> <a id="49026" href="Cubical.HITs.SmashProduct.Base.html#49015" class="Bound">j</a> <a id="49028" href="Cubical.HITs.SmashProduct.Base.html#49010" class="Bound">k</a> <a id="49030" href="Cubical.HITs.SmashProduct.Base.html#49013" class="Bound">i</a><a id="49031" class="Symbol">})</a>
      <a id="49040" class="Symbol">λ</a> <a id="49042" href="Cubical.HITs.SmashProduct.Base.html#49042" class="Bound">x</a> <a id="49044" href="Cubical.HITs.SmashProduct.Base.html#49044" class="Bound">i</a> <a id="49046" href="Cubical.HITs.SmashProduct.Base.html#49046" class="Bound">j</a> <a id="49048" class="Symbol">→</a> <a id="49050" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49055" class="Symbol">(</a><a id="49056" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="49060" href="Cubical.HITs.SmashProduct.Base.html#49042" class="Bound">x</a><a id="49061" class="Symbol">)</a> <a id="49063" class="Symbol">(</a><a id="49064" href="Cubical.HITs.SmashProduct.Base.html#49044" class="Bound">i</a> <a id="49066" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="49068" href="Cubical.HITs.SmashProduct.Base.html#49046" class="Bound">j</a><a id="49069" class="Symbol">)</a>
    <a id="49075" class="Keyword">where</a>
    <a id="49085" href="Cubical.HITs.SmashProduct.Base.html#49085" class="Function">inr&#39;</a> <a id="49090" class="Symbol">:</a> <a id="49092" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="49097" class="Symbol">(</a><a id="49098" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="49102" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="49103" class="Symbol">)</a> <a id="49105" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="49107" class="Symbol">(</a><a id="49108" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="49112" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="49113" class="Symbol">)</a> <a id="49115" class="Symbol">→</a> <a id="49117" class="Symbol">(</a><a id="49118" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="49124" class="Symbol">(</a><a id="49125" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="49129" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="49130" class="Symbol">))</a> <a id="49133" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="49135" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
    <a id="49141" href="Cubical.HITs.SmashProduct.Base.html#49085" class="Function">inr&#39;</a> <a id="49146" class="Symbol">=</a> <a id="49148" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>
    <a id="49156" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="49159" class="Symbol">:</a> <a id="49161" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49163" class="Symbol">→</a> <a id="49165" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49167" class="Symbol">→</a> <a id="49169" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49171" class="Symbol">→</a> <a id="49173" class="Symbol">(</a><a id="49174" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="49180" class="Symbol">(</a><a id="49181" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="49185" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="49186" class="Symbol">))</a> <a id="49189" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="49191" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
    <a id="49197" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="49200" href="Cubical.HITs.SmashProduct.Base.html#49200" class="Bound">i</a> <a id="49202" href="Cubical.HITs.SmashProduct.Base.html#49202" class="Bound">j</a> <a id="49204" href="Cubical.HITs.SmashProduct.Base.html#49204" class="Bound">k</a> <a id="49206" class="Symbol">=</a>
      <a id="49214" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="49220" class="Symbol">(λ</a> <a id="49223" href="Cubical.HITs.SmashProduct.Base.html#49223" class="Bound">k</a> <a id="49225" class="Symbol">→</a> <a id="49227" class="Symbol">λ</a> <a id="49229" class="Symbol">{(</a><a id="49231" href="Cubical.HITs.SmashProduct.Base.html#49200" class="Bound">i</a> <a id="49233" class="Symbol">=</a> <a id="49235" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="49237" class="Symbol">)</a> <a id="49239" class="Symbol">→</a> <a id="49241" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="49245" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                     <a id="49269" class="Symbol">;</a> <a id="49271" class="Symbol">(</a><a id="49272" href="Cubical.HITs.SmashProduct.Base.html#49200" class="Bound">i</a> <a id="49274" class="Symbol">=</a> <a id="49276" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="49278" class="Symbol">)</a> <a id="49280" class="Symbol">→</a> <a id="49282" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49287" class="Symbol">(</a><a id="49288" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="49292" class="Symbol">(</a><a id="49293" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="49296" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="49297" class="Symbol">))</a> <a id="49300" class="Symbol">(</a><a id="49301" href="Cubical.HITs.SmashProduct.Base.html#49202" class="Bound">j</a> <a id="49303" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="49305" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="49307" href="Cubical.HITs.SmashProduct.Base.html#49223" class="Bound">k</a><a id="49308" class="Symbol">)</a>
                     <a id="49331" class="Symbol">;</a> <a id="49333" class="Symbol">(</a><a id="49334" href="Cubical.HITs.SmashProduct.Base.html#49202" class="Bound">j</a> <a id="49336" class="Symbol">=</a> <a id="49338" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="49340" class="Symbol">)</a> <a id="49342" class="Symbol">→</a> <a id="49344" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49349" class="Symbol">(</a><a id="49350" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="49354" class="Symbol">(</a><a id="49355" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="49358" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="49359" class="Symbol">))</a> <a id="49362" class="Symbol">(</a><a id="49363" href="Cubical.HITs.SmashProduct.Base.html#49200" class="Bound">i</a> <a id="49365" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="49367" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="49369" href="Cubical.HITs.SmashProduct.Base.html#49223" class="Bound">k</a><a id="49370" class="Symbol">)</a>
                     <a id="49393" class="Symbol">;</a> <a id="49395" class="Symbol">(</a><a id="49396" href="Cubical.HITs.SmashProduct.Base.html#49202" class="Bound">j</a> <a id="49398" class="Symbol">=</a> <a id="49400" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="49402" class="Symbol">)</a> <a id="49404" class="Symbol">→</a> <a id="49406" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49411" class="Symbol">(</a><a id="49412" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="49416" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="49421" class="Symbol">)</a> <a id="49423" href="Cubical.HITs.SmashProduct.Base.html#49200" class="Bound">i</a><a id="49424" class="Symbol">})</a>
            <a id="49439" class="Symbol">(</a><a id="49440" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="49444" class="Symbol">(</a><a id="49445" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49450" class="Symbol">(</a><a id="49451" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49456" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="49459" class="Symbol">(</a><a id="49460" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="49462" href="Cubical.HITs.SmashProduct.Base.html#49202" class="Bound">j</a><a id="49463" class="Symbol">))</a> <a id="49466" href="Cubical.HITs.SmashProduct.Base.html#49200" class="Bound">i</a><a id="49467" class="Symbol">))</a>
            <a id="49482" href="Cubical.HITs.SmashProduct.Base.html#49204" class="Bound">k</a>

    <a id="49489" href="Cubical.HITs.SmashProduct.Base.html#49489" class="Function">sₛ</a> <a id="49492" class="Symbol">:</a> <a id="49494" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49496" class="Symbol">→</a> <a id="49498" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49500" class="Symbol">→</a> <a id="49502" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49504" class="Symbol">→</a> <a id="49506" class="Symbol">(</a><a id="49507" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="49513" class="Symbol">(</a><a id="49514" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="49518" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="49519" class="Symbol">))</a> <a id="49522" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="49524" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
    <a id="49530" href="Cubical.HITs.SmashProduct.Base.html#49489" class="Function">sₛ</a> <a id="49533" href="Cubical.HITs.SmashProduct.Base.html#49533" class="Bound">i</a> <a id="49535" href="Cubical.HITs.SmashProduct.Base.html#49535" class="Bound">j</a> <a id="49537" href="Cubical.HITs.SmashProduct.Base.html#49537" class="Bound">k</a> <a id="49539" class="Symbol">=</a>
      <a id="49547" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="49553" class="Symbol">(λ</a> <a id="49556" href="Cubical.HITs.SmashProduct.Base.html#49556" class="Bound">k</a> <a id="49558" class="Symbol">→</a> <a id="49560" class="Symbol">λ</a> <a id="49562" class="Symbol">{(</a><a id="49564" href="Cubical.HITs.SmashProduct.Base.html#49533" class="Bound">i</a> <a id="49566" class="Symbol">=</a> <a id="49568" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="49570" class="Symbol">)</a> <a id="49572" class="Symbol">→</a> <a id="49574" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="49578" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                     <a id="49602" class="Symbol">;</a> <a id="49604" class="Symbol">(</a><a id="49605" href="Cubical.HITs.SmashProduct.Base.html#49533" class="Bound">i</a> <a id="49607" class="Symbol">=</a> <a id="49609" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="49611" class="Symbol">)</a> <a id="49613" class="Symbol">→</a> <a id="49615" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
                                    <a id="49667" class="Symbol">(</a><a id="49668" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49673" class="Symbol">(</a><a id="49674" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="49678" class="Symbol">(</a><a id="49679" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="49682" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="49683" class="Symbol">)))</a>
                                    <a id="49723" class="Symbol">(λ</a> <a id="49726" href="Cubical.HITs.SmashProduct.Base.html#49726" class="Bound">i</a> <a id="49728" class="Symbol">→</a> <a id="49730" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="49734" class="Symbol">(</a><a id="49735" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="49741" class="Symbol">(</a><a id="49742" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="49745" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="49746" class="Symbol">)</a> <a id="49748" href="Cubical.HITs.SmashProduct.Base.html#49726" class="Bound">i</a> <a id="49750" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="49752" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="49755" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="49756" class="Symbol">))</a> <a id="49759" href="Cubical.HITs.SmashProduct.Base.html#49556" class="Bound">k</a> <a id="49761" href="Cubical.HITs.SmashProduct.Base.html#49535" class="Bound">j</a>
                     <a id="49784" class="Symbol">;</a> <a id="49786" class="Symbol">(</a><a id="49787" href="Cubical.HITs.SmashProduct.Base.html#49535" class="Bound">j</a> <a id="49789" class="Symbol">=</a> <a id="49791" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="49793" class="Symbol">)</a> <a id="49795" class="Symbol">→</a> <a id="49797" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="49801" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                     <a id="49825" class="Symbol">;</a> <a id="49827" class="Symbol">(</a><a id="49828" href="Cubical.HITs.SmashProduct.Base.html#49535" class="Bound">j</a> <a id="49830" class="Symbol">=</a> <a id="49832" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="49834" class="Symbol">)</a> <a id="49836" class="Symbol">→</a> <a id="49838" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="49843" class="Symbol">(</a><a id="49844" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="49848" class="Symbol">(</a><a id="49849" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="49855" class="Symbol">(</a><a id="49856" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="49859" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="49860" class="Symbol">)</a> <a id="49862" href="Cubical.HITs.SmashProduct.Base.html#49556" class="Bound">k</a><a id="49863" class="Symbol">))</a> <a id="49866" href="Cubical.HITs.SmashProduct.Base.html#49533" class="Bound">i</a><a id="49867" class="Symbol">})</a>
            <a id="49882" class="Symbol">(</a><a id="49883" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="49887" class="Symbol">(</a><a id="49888" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="49891" href="Cubical.HITs.SmashProduct.Base.html#49533" class="Bound">i</a> <a id="49893" href="Cubical.HITs.SmashProduct.Base.html#49535" class="Bound">j</a> <a id="49895" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="49897" class="Symbol">))</a>
            <a id="49912" href="Cubical.HITs.SmashProduct.Base.html#49537" class="Bound">k</a>

    <a id="49919" href="Cubical.HITs.SmashProduct.Base.html#49919" class="Function">filler</a> <a id="49926" class="Symbol">:</a> <a id="49928" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="49932" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="49934" class="Symbol">→</a> <a id="49936" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="49940" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a> <a id="49942" class="Symbol">→</a> <a id="49944" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49946" class="Symbol">→</a> <a id="49948" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49950" class="Symbol">→</a> <a id="49952" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="49954" class="Symbol">→</a> <a id="49956" class="Symbol">(</a><a id="49957" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="49963" class="Symbol">(</a><a id="49964" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="49968" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="49969" class="Symbol">))</a> <a id="49972" href="Cubical.HITs.SmashProduct.Base.html#2037" class="Function Operator">⋀</a> <a id="49974" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a>
    <a id="49980" href="Cubical.HITs.SmashProduct.Base.html#49919" class="Function">filler</a> <a id="49987" href="Cubical.HITs.SmashProduct.Base.html#49987" class="Bound">a</a> <a id="49989" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a> <a id="49991" href="Cubical.HITs.SmashProduct.Base.html#49991" class="Bound">i</a> <a id="49993" href="Cubical.HITs.SmashProduct.Base.html#49993" class="Bound">j</a> <a id="49995" href="Cubical.HITs.SmashProduct.Base.html#49995" class="Bound">k</a> <a id="49997" class="Symbol">=</a>
     <a id="50004" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="50010" class="Symbol">(λ</a> <a id="50013" href="Cubical.HITs.SmashProduct.Base.html#50013" class="Bound">k</a> <a id="50015" class="Symbol">→</a> <a id="50017" class="Symbol">λ</a> <a id="50019" class="Symbol">{(</a><a id="50021" href="Cubical.HITs.SmashProduct.Base.html#49991" class="Bound">i</a> <a id="50023" class="Symbol">=</a> <a id="50025" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="50027" class="Symbol">)</a> <a id="50029" class="Symbol">→</a> <a id="50031" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="50036" class="Symbol">(</a><a id="50037" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="50041" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50042" class="Symbol">)</a> <a id="50044" href="Cubical.HITs.SmashProduct.Base.html#49993" class="Bound">j</a>
                    <a id="50066" class="Symbol">;</a> <a id="50068" class="Symbol">(</a><a id="50069" href="Cubical.HITs.SmashProduct.Base.html#49991" class="Bound">i</a> <a id="50071" class="Symbol">=</a> <a id="50073" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="50075" class="Symbol">)</a> <a id="50077" class="Symbol">→</a> <a id="50079" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
                                   <a id="50130" class="Symbol">(</a><a id="50131" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="50136" class="Symbol">(</a><a id="50137" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="50141" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50142" class="Symbol">))</a>
                                   <a id="50180" class="Symbol">(λ</a> <a id="50183" href="Cubical.HITs.SmashProduct.Base.html#50183" class="Bound">i₁</a> <a id="50186" class="Symbol">→</a> <a id="50188" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="50192" class="Symbol">(</a><a id="50193" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="50199" class="Symbol">(</a><a id="50200" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="50203" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="50204" class="Symbol">)</a> <a id="50206" href="Cubical.HITs.SmashProduct.Base.html#50183" class="Bound">i₁</a> <a id="50209" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="50211" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50212" class="Symbol">))</a> <a id="50215" href="Cubical.HITs.SmashProduct.Base.html#50013" class="Bound">k</a> <a id="50217" href="Cubical.HITs.SmashProduct.Base.html#49993" class="Bound">j</a>
                    <a id="50239" class="Symbol">;</a> <a id="50241" class="Symbol">(</a><a id="50242" href="Cubical.HITs.SmashProduct.Base.html#49993" class="Bound">j</a> <a id="50244" class="Symbol">=</a> <a id="50246" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="50248" class="Symbol">)</a> <a id="50250" class="Symbol">→</a> <a id="50252" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="50264" class="Symbol">(</a><a id="50265" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="50277" class="Symbol">(</a><a id="50278" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="50282" class="Symbol">(</a><a id="50283" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="50289" href="Cubical.HITs.SmashProduct.Base.html#49987" class="Bound">a</a> <a id="50291" href="Cubical.HITs.SmashProduct.Base.html#49991" class="Bound">i</a> <a id="50293" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="50295" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50296" class="Symbol">)))</a>
                    <a id="50320" class="Symbol">;</a> <a id="50322" class="Symbol">(</a><a id="50323" href="Cubical.HITs.SmashProduct.Base.html#49993" class="Bound">j</a> <a id="50325" class="Symbol">=</a> <a id="50327" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="50329" class="Symbol">)</a> <a id="50331" class="Symbol">→</a> <a id="50333" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="50337" class="Symbol">(</a><a id="50338" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
                                        <a id="50394" class="Symbol">(</a><a id="50395" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="50401" href="Cubical.HITs.SmashProduct.Base.html#49987" class="Bound">a</a><a id="50402" class="Symbol">)</a>
                                        <a id="50444" class="Symbol">(</a><a id="50445" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="50449" class="Symbol">(</a><a id="50450" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="50456" class="Symbol">(</a><a id="50457" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="50460" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="50461" class="Symbol">)))</a> <a id="50465" class="Symbol">(</a><a id="50466" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="50468" href="Cubical.HITs.SmashProduct.Base.html#50013" class="Bound">k</a><a id="50469" class="Symbol">)</a> <a id="50471" href="Cubical.HITs.SmashProduct.Base.html#49991" class="Bound">i</a> <a id="50473" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="50475" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50476" class="Symbol">)})</a>
           <a id="50491" class="Symbol">(</a><a id="50492" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="50496" class="Symbol">(</a><a id="50497" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                  <a id="50537" class="Symbol">(</a><a id="50538" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="50543" class="Symbol">(</a><a id="50544" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="50548" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50549" class="Symbol">))</a>
                  <a id="50570" class="Symbol">(λ</a> <a id="50573" href="Cubical.HITs.SmashProduct.Base.html#50573" class="Bound">i₁</a> <a id="50576" class="Symbol">→</a> <a id="50578" href="Cubical.HITs.SmashProduct.Base.html#49085" class="Function">inr&#39;</a> <a id="50583" class="Symbol">(</a><a id="50584" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="50586" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="50588" href="Cubical.HITs.SmashProduct.Base.html#49987" class="Bound">a</a> <a id="50590" href="Cubical.HITs.SmashProduct.Base.html#50573" class="Bound">i₁</a> <a id="50593" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="50595" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50596" class="Symbol">))</a>
                  <a id="50617" class="Symbol">(</a><a id="50618" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="50622" class="Symbol">(</a><a id="50623" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="50628" class="Symbol">(</a><a id="50629" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="50633" href="Cubical.HITs.SmashProduct.Base.html#49989" class="Bound">y</a><a id="50634" class="Symbol">)))</a> <a id="50638" class="Symbol">(</a><a id="50639" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="50641" href="Cubical.HITs.SmashProduct.Base.html#49993" class="Bound">j</a><a id="50642" class="Symbol">)</a> <a id="50644" href="Cubical.HITs.SmashProduct.Base.html#49991" class="Bound">i</a><a id="50645" class="Symbol">))</a> <a id="50648" href="Cubical.HITs.SmashProduct.Base.html#49995" class="Bound">k</a>

    <a id="50655" href="Cubical.HITs.SmashProduct.Base.html#50655" class="Function">cube₁</a> <a id="50661" class="Symbol">:</a> <a id="50663" class="Symbol">(</a><a id="50664" href="Cubical.HITs.SmashProduct.Base.html#50664" class="Bound">a</a> <a id="50666" class="Symbol">:</a> <a id="50668" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="50672" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="50673" class="Symbol">)</a>
      <a id="50681" class="Symbol">→</a> <a id="50683" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="50688" class="Symbol">(λ</a> <a id="50691" href="Cubical.HITs.SmashProduct.Base.html#50691" class="Bound">k</a> <a id="50693" href="Cubical.HITs.SmashProduct.Base.html#50693" class="Bound">i</a> <a id="50695" class="Symbol">→</a> <a id="50697" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="50705" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="50722" class="Symbol">(</a><a id="50723" href="Cubical.HITs.SmashProduct.Base.html#43029" class="Function">merid-fill</a> <a id="50734" href="Cubical.HITs.SmashProduct.Base.html#50664" class="Bound">a</a> <a id="50736" href="Cubical.HITs.SmashProduct.Base.html#50691" class="Bound">k</a> <a id="50738" href="Cubical.HITs.SmashProduct.Base.html#50693" class="Bound">i</a> <a id="50740" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="50742" class="Symbol">))</a>
              <a id="50759" class="Symbol">(λ</a> <a id="50762" href="Cubical.HITs.SmashProduct.Base.html#50762" class="Bound">k</a> <a id="50764" href="Cubical.HITs.SmashProduct.Base.html#50764" class="Bound">i</a> <a id="50766" class="Symbol">→</a> <a id="50768" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="50777" href="Cubical.HITs.SmashProduct.Base.html#50664" class="Bound">a</a> <a id="50779" href="Cubical.HITs.SmashProduct.Base.html#50762" class="Bound">k</a> <a id="50781" href="Cubical.HITs.SmashProduct.Base.html#50764" class="Bound">i</a> <a id="50783" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="50785" class="Symbol">)</a>
              <a id="50801" class="Symbol">(λ</a> <a id="50804" href="Cubical.HITs.SmashProduct.Base.html#50804" class="Bound">_</a> <a id="50806" href="Cubical.HITs.SmashProduct.Base.html#50806" class="Bound">_</a> <a id="50808" class="Symbol">→</a> <a id="50810" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="50814" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="50816" class="Symbol">)</a>
              <a id="50832" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
              <a id="50851" class="Symbol">(λ</a> <a id="50854" href="Cubical.HITs.SmashProduct.Base.html#50854" class="Bound">_</a> <a id="50856" href="Cubical.HITs.SmashProduct.Base.html#50856" class="Bound">_</a> <a id="50858" class="Symbol">→</a> <a id="50860" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="50864" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="50866" class="Symbol">)</a>
              <a id="50882" class="Symbol">λ</a> <a id="50884" href="Cubical.HITs.SmashProduct.Base.html#50884" class="Bound">_</a> <a id="50886" href="Cubical.HITs.SmashProduct.Base.html#50886" class="Bound">_</a> <a id="50888" class="Symbol">→</a> <a id="50890" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="50894" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="50901" href="Cubical.HITs.SmashProduct.Base.html#50655" class="Function">cube₁</a> <a id="50907" href="Cubical.HITs.SmashProduct.Base.html#50907" class="Bound">a</a> <a id="50909" href="Cubical.HITs.SmashProduct.Base.html#50909" class="Bound">j</a> <a id="50911" href="Cubical.HITs.SmashProduct.Base.html#50911" class="Bound">k</a> <a id="50913" href="Cubical.HITs.SmashProduct.Base.html#50913" class="Bound">i</a> <a id="50915" class="Symbol">=</a>
      <a id="50923" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="50929" class="Symbol">(λ</a> <a id="50932" href="Cubical.HITs.SmashProduct.Base.html#50932" class="Bound">r</a> <a id="50934" class="Symbol">→</a> <a id="50936" class="Symbol">λ</a> <a id="50938" class="Symbol">{(</a><a id="50940" href="Cubical.HITs.SmashProduct.Base.html#50913" class="Bound">i</a> <a id="50942" class="Symbol">=</a> <a id="50944" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="50946" class="Symbol">)</a> <a id="50948" class="Symbol">→</a> <a id="50950" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="50954" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                     <a id="50978" class="Symbol">;</a> <a id="50980" class="Symbol">(</a><a id="50981" href="Cubical.HITs.SmashProduct.Base.html#50913" class="Bound">i</a> <a id="50983" class="Symbol">=</a> <a id="50985" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="50987" class="Symbol">)</a> <a id="50989" class="Symbol">→</a> <a id="50991" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="50995" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                     <a id="51019" class="Symbol">;</a> <a id="51021" class="Symbol">(</a><a id="51022" href="Cubical.HITs.SmashProduct.Base.html#50909" class="Bound">j</a> <a id="51024" class="Symbol">=</a> <a id="51026" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="51028" class="Symbol">)</a> <a id="51030" class="Symbol">→</a> <a id="51032" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="51040" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="51057" class="Symbol">(</a><a id="51058" href="Cubical.HITs.SmashProduct.Base.html#43029" class="Function">merid-fill</a> <a id="51069" href="Cubical.HITs.SmashProduct.Base.html#50907" class="Bound">a</a> <a id="51071" href="Cubical.HITs.SmashProduct.Base.html#50911" class="Bound">k</a> <a id="51073" href="Cubical.HITs.SmashProduct.Base.html#50913" class="Bound">i</a> <a id="51075" href="Cubical.HITs.SmashProduct.Base.html#50932" class="Bound">r</a><a id="51076" class="Symbol">)</a>
                     <a id="51099" class="Symbol">;</a> <a id="51101" class="Symbol">(</a><a id="51102" href="Cubical.HITs.SmashProduct.Base.html#50909" class="Bound">j</a> <a id="51104" class="Symbol">=</a> <a id="51106" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51108" class="Symbol">)</a> <a id="51110" class="Symbol">→</a> <a id="51112" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="51121" href="Cubical.HITs.SmashProduct.Base.html#50907" class="Bound">a</a> <a id="51123" href="Cubical.HITs.SmashProduct.Base.html#50911" class="Bound">k</a> <a id="51125" href="Cubical.HITs.SmashProduct.Base.html#50913" class="Bound">i</a> <a id="51127" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                     <a id="51151" class="Symbol">;</a> <a id="51153" class="Symbol">(</a><a id="51154" href="Cubical.HITs.SmashProduct.Base.html#50911" class="Bound">k</a> <a id="51156" class="Symbol">=</a> <a id="51158" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="51160" class="Symbol">)</a> <a id="51162" class="Symbol">→</a> <a id="51164" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="51168" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                     <a id="51192" class="Symbol">;</a> <a id="51194" class="Symbol">(</a><a id="51195" href="Cubical.HITs.SmashProduct.Base.html#50911" class="Bound">k</a> <a id="51197" class="Symbol">=</a> <a id="51199" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51201" class="Symbol">)</a> <a id="51203" class="Symbol">→</a> <a id="51205" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="51214" href="Cubical.HITs.SmashProduct.Base.html#50907" class="Bound">a</a> <a id="51216" class="Symbol">(</a><a id="51217" href="Cubical.HITs.SmashProduct.Base.html#50909" class="Bound">j</a> <a id="51219" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="51221" href="Cubical.HITs.SmashProduct.Base.html#50932" class="Bound">r</a><a id="51222" class="Symbol">)</a> <a id="51224" href="Cubical.HITs.SmashProduct.Base.html#50913" class="Bound">i</a> <a id="51226" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51228" class="Symbol">})</a>
             <a id="51244" class="Symbol">(</a><a id="51245" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="51254" href="Cubical.HITs.SmashProduct.Base.html#50907" class="Bound">a</a> <a id="51256" class="Symbol">(</a><a id="51257" href="Cubical.HITs.SmashProduct.Base.html#50909" class="Bound">j</a> <a id="51259" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="51261" href="Cubical.HITs.SmashProduct.Base.html#50911" class="Bound">k</a><a id="51262" class="Symbol">)</a> <a id="51264" href="Cubical.HITs.SmashProduct.Base.html#50913" class="Bound">i</a> <a id="51266" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51268" class="Symbol">)</a>

    <a id="51275" href="Cubical.HITs.SmashProduct.Base.html#51275" class="Function">cube</a> <a id="51280" class="Symbol">:</a> <a id="51282" class="Symbol">(</a><a id="51283" href="Cubical.HITs.SmashProduct.Base.html#51283" class="Bound">a</a> <a id="51285" class="Symbol">:</a> <a id="51287" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="51291" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="51292" class="Symbol">)</a>
      <a id="51300" class="Symbol">→</a> <a id="51302" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="51307" class="Symbol">(λ</a> <a id="51310" href="Cubical.HITs.SmashProduct.Base.html#51310" class="Bound">k</a> <a id="51312" href="Cubical.HITs.SmashProduct.Base.html#51312" class="Bound">i</a> <a id="51314" class="Symbol">→</a> <a id="51316" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="51324" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a>
                         <a id="51366" class="Symbol">(</a><a id="51367" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="51375" href="Cubical.HITs.SmashProduct.Base.html#47338" class="Function">SuspSmashCommIso</a> <a id="51392" class="Symbol">(</a><a id="51393" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="51398" class="Symbol">(</a><a id="51399" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="51403" class="Symbol">(</a><a id="51404" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="51410" href="Cubical.HITs.SmashProduct.Base.html#51283" class="Bound">a</a> <a id="51412" href="Cubical.HITs.SmashProduct.Base.html#51310" class="Bound">k</a><a id="51413" class="Symbol">))</a> <a id="51416" href="Cubical.HITs.SmashProduct.Base.html#51312" class="Bound">i</a><a id="51417" class="Symbol">)))</a>
              <a id="51435" class="Symbol">(λ</a> <a id="51438" href="Cubical.HITs.SmashProduct.Base.html#51438" class="Bound">k</a> <a id="51440" href="Cubical.HITs.SmashProduct.Base.html#51440" class="Bound">i</a> <a id="51442" class="Symbol">→</a> <a id="51444" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="51449" class="Symbol">(</a><a id="51450" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="51454" class="Symbol">(</a><a id="51455" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="51461" href="Cubical.HITs.SmashProduct.Base.html#51283" class="Bound">a</a> <a id="51463" href="Cubical.HITs.SmashProduct.Base.html#51438" class="Bound">k</a><a id="51464" class="Symbol">))</a> <a id="51467" href="Cubical.HITs.SmashProduct.Base.html#51440" class="Bound">i</a><a id="51468" class="Symbol">)</a>
              <a id="51484" class="Symbol">(λ</a> <a id="51487" href="Cubical.HITs.SmashProduct.Base.html#51487" class="Bound">j</a> <a id="51489" href="Cubical.HITs.SmashProduct.Base.html#51489" class="Bound">i</a> <a id="51491" class="Symbol">→</a> <a id="51493" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="51496" href="Cubical.HITs.SmashProduct.Base.html#51489" class="Bound">i</a> <a id="51498" href="Cubical.HITs.SmashProduct.Base.html#51487" class="Bound">j</a> <a id="51500" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51502" class="Symbol">)</a> <a id="51504" class="Symbol">(λ</a> <a id="51507" href="Cubical.HITs.SmashProduct.Base.html#51507" class="Bound">j</a> <a id="51509" href="Cubical.HITs.SmashProduct.Base.html#51509" class="Bound">i</a> <a id="51511" class="Symbol">→</a> <a id="51513" href="Cubical.HITs.SmashProduct.Base.html#49489" class="Function">sₛ</a> <a id="51516" href="Cubical.HITs.SmashProduct.Base.html#51509" class="Bound">i</a> <a id="51518" href="Cubical.HITs.SmashProduct.Base.html#51507" class="Bound">j</a> <a id="51520" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51522" class="Symbol">)</a>
              <a id="51538" class="Symbol">(λ</a> <a id="51541" href="Cubical.HITs.SmashProduct.Base.html#51541" class="Bound">j</a> <a id="51543" href="Cubical.HITs.SmashProduct.Base.html#51543" class="Bound">k</a> <a id="51545" class="Symbol">→</a> <a id="51547" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="51551" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="51553" class="Symbol">)</a> <a id="51555" class="Symbol">(λ</a> <a id="51558" href="Cubical.HITs.SmashProduct.Base.html#51558" class="Bound">j</a> <a id="51560" href="Cubical.HITs.SmashProduct.Base.html#51560" class="Bound">k</a> <a id="51562" class="Symbol">→</a> <a id="51564" href="Cubical.HITs.SmashProduct.Base.html#49919" class="Function">filler</a> <a id="51571" href="Cubical.HITs.SmashProduct.Base.html#51283" class="Bound">a</a> <a id="51573" class="Symbol">(</a><a id="51574" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="51577" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="51578" class="Symbol">)</a> <a id="51580" href="Cubical.HITs.SmashProduct.Base.html#51560" class="Bound">k</a> <a id="51582" href="Cubical.HITs.SmashProduct.Base.html#51558" class="Bound">j</a> <a id="51584" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51586" class="Symbol">)</a>
    <a id="51592" href="Cubical.HITs.SmashProduct.Base.html#51275" class="Function">cube</a> <a id="51597" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="51599" class="Symbol">=</a> <a id="51601" class="Symbol">(λ</a> <a id="51604" href="Cubical.HITs.SmashProduct.Base.html#51604" class="Bound">j</a> <a id="51606" href="Cubical.HITs.SmashProduct.Base.html#51606" class="Bound">k</a> <a id="51608" href="Cubical.HITs.SmashProduct.Base.html#51608" class="Bound">i</a> <a id="51610" class="Symbol">→</a> <a id="51612" href="Cubical.HITs.SmashProduct.Base.html#50655" class="Function">cube₁</a> <a id="51618" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="51620" href="Cubical.HITs.SmashProduct.Base.html#51604" class="Bound">j</a> <a id="51622" href="Cubical.HITs.SmashProduct.Base.html#51608" class="Bound">i</a> <a id="51624" href="Cubical.HITs.SmashProduct.Base.html#51606" class="Bound">k</a><a id="51625" class="Symbol">)</a> <a id="51627" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a>
     <a id="51634" class="Symbol">(λ</a> <a id="51637" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="51639" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="51641" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="51643" class="Symbol">→</a>
      <a id="51651" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="51657" class="Symbol">(λ</a> <a id="51660" href="Cubical.HITs.SmashProduct.Base.html#51660" class="Bound">r</a>
        <a id="51670" class="Symbol">→</a> <a id="51672" class="Symbol">λ</a> <a id="51674" class="Symbol">{(</a><a id="51676" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="51678" class="Symbol">=</a> <a id="51680" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="51682" class="Symbol">)</a> <a id="51684" class="Symbol">→</a> <a id="51686" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="51690" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
            <a id="51705" class="Symbol">;</a> <a id="51707" class="Symbol">(</a><a id="51708" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="51710" class="Symbol">=</a> <a id="51712" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51714" class="Symbol">)</a> <a id="51716" class="Symbol">→</a> <a id="51718" href="Cubical.HITs.SmashProduct.Base.html#49919" class="Function">filler</a> <a id="51725" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="51727" class="Symbol">(</a><a id="51728" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="51731" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="51732" class="Symbol">)</a> <a id="51734" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="51736" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="51738" href="Cubical.HITs.SmashProduct.Base.html#51660" class="Bound">r</a>
            <a id="51752" class="Symbol">;</a> <a id="51754" class="Symbol">(</a><a id="51755" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="51757" class="Symbol">=</a> <a id="51759" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="51761" class="Symbol">)</a> <a id="51763" class="Symbol">→</a> <a id="51765" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="51774" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="51776" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="51778" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="51780" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
            <a id="51795" class="Symbol">;</a> <a id="51797" class="Symbol">(</a><a id="51798" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="51800" class="Symbol">=</a> <a id="51802" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51804" class="Symbol">)</a> <a id="51806" class="Symbol">→</a> <a id="51808" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="51813" class="Symbol">(</a><a id="51814" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="51818" class="Symbol">(</a><a id="51819" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
                           <a id="51862" class="Symbol">(</a><a id="51863" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="51869" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a><a id="51870" class="Symbol">)</a> <a id="51872" class="Symbol">(</a><a id="51873" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="51877" class="Symbol">(</a><a id="51878" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="51884" class="Symbol">(</a><a id="51885" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="51888" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="51889" class="Symbol">)))</a> <a id="51893" class="Symbol">(</a><a id="51894" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="51896" href="Cubical.HITs.SmashProduct.Base.html#51660" class="Bound">r</a><a id="51897" class="Symbol">)</a> <a id="51899" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a><a id="51900" class="Symbol">))</a> <a id="51903" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a>
            <a id="51917" class="Symbol">;</a> <a id="51919" class="Symbol">(</a><a id="51920" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="51922" class="Symbol">=</a> <a id="51924" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="51926" class="Symbol">)</a> <a id="51928" class="Symbol">→</a> <a id="51930" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="51933" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="51935" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="51937" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
            <a id="51952" class="Symbol">;</a> <a id="51954" class="Symbol">(</a><a id="51955" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="51957" class="Symbol">=</a> <a id="51959" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="51961" class="Symbol">)</a> <a id="51963" class="Symbol">→</a> <a id="51965" href="Cubical.HITs.SmashProduct.Base.html#49489" class="Function">sₛ</a> <a id="51968" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="51970" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="51972" href="Cubical.HITs.SmashProduct.Base.html#51660" class="Bound">r</a><a id="51973" class="Symbol">})</a>
       <a id="51983" class="Symbol">(</a><a id="51984" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="51990" class="Symbol">(λ</a> <a id="51993" href="Cubical.HITs.SmashProduct.Base.html#51993" class="Bound">r</a>
         <a id="52004" class="Symbol">→</a> <a id="52006" class="Symbol">λ</a> <a id="52008" class="Symbol">{(</a><a id="52010" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52012" class="Symbol">=</a> <a id="52014" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="52016" class="Symbol">)</a> <a id="52018" class="Symbol">→</a> <a id="52020" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="52024" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
             <a id="52040" class="Symbol">;</a> <a id="52042" class="Symbol">(</a><a id="52043" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52045" class="Symbol">=</a> <a id="52047" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="52049" class="Symbol">)</a> <a id="52051" class="Symbol">→</a> <a id="52053" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                             <a id="52104" class="Symbol">(</a><a id="52105" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52110" class="Symbol">(</a><a id="52111" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="52115" class="Symbol">(</a><a id="52116" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="52119" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="52120" class="Symbol">)))</a>
                             <a id="52153" class="Symbol">(λ</a> <a id="52156" href="Cubical.HITs.SmashProduct.Base.html#52156" class="Bound">i₁</a> <a id="52159" class="Symbol">→</a> <a id="52161" href="Cubical.HITs.SmashProduct.Base.html#49085" class="Function">inr&#39;</a> <a id="52166" class="Symbol">(</a><a id="52167" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="52169" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="52171" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="52173" href="Cubical.HITs.SmashProduct.Base.html#52156" class="Bound">i₁</a> <a id="52176" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="52178" class="Symbol">(</a><a id="52179" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="52182" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="52183" class="Symbol">)))</a>
                             <a id="52216" class="Symbol">(</a><a id="52217" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="52221" class="Symbol">(</a><a id="52222" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52227" class="Symbol">(</a><a id="52228" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="52232" class="Symbol">(</a><a id="52233" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="52236" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="52237" class="Symbol">))))</a> <a id="52242" class="Symbol">(</a><a id="52243" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="52245" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="52247" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="52249" href="Cubical.HITs.SmashProduct.Base.html#51993" class="Bound">r</a><a id="52250" class="Symbol">)</a> <a id="52252" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a>
             <a id="52267" class="Symbol">;</a> <a id="52269" class="Symbol">(</a><a id="52270" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="52272" class="Symbol">=</a> <a id="52274" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="52276" class="Symbol">)</a> <a id="52278" class="Symbol">→</a> <a id="52280" href="Cubical.HITs.SmashProduct.Base.html#43644" class="Function">inl-fill</a> <a id="52289" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="52291" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52293" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="52295" href="Cubical.HITs.SmashProduct.Base.html#51993" class="Bound">r</a>
             <a id="52310" class="Symbol">;</a> <a id="52312" class="Symbol">(</a><a id="52313" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="52315" class="Symbol">=</a> <a id="52317" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="52319" class="Symbol">)</a> <a id="52321" class="Symbol">→</a> <a id="52323" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52328" class="Symbol">(</a><a id="52329" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="52333" class="Symbol">(</a><a id="52334" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="52336" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="52338" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="52340" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a><a id="52341" class="Symbol">))</a> <a id="52344" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a>
             <a id="52359" class="Symbol">;</a> <a id="52361" class="Symbol">(</a><a id="52362" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="52364" class="Symbol">=</a> <a id="52366" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="52368" class="Symbol">)</a> <a id="52370" class="Symbol">→</a> <a id="52372" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="52375" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52377" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="52379" href="Cubical.HITs.SmashProduct.Base.html#51993" class="Bound">r</a>
             <a id="52394" class="Symbol">;</a> <a id="52396" class="Symbol">(</a><a id="52397" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="52399" class="Symbol">=</a> <a id="52401" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="52403" class="Symbol">)</a> <a id="52405" class="Symbol">→</a> <a id="52407" href="Cubical.HITs.SmashProduct.Base.html#49156" class="Function">sₙ</a> <a id="52410" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52412" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="52414" href="Cubical.HITs.SmashProduct.Base.html#51993" class="Bound">r</a><a id="52415" class="Symbol">})</a>
         <a id="52427" class="Symbol">(</a><a id="52428" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="52434" class="Symbol">(λ</a> <a id="52437" href="Cubical.HITs.SmashProduct.Base.html#52437" class="Bound">r</a>
           <a id="52450" class="Symbol">→</a> <a id="52452" class="Symbol">λ</a> <a id="52454" class="Symbol">{(</a><a id="52456" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52458" class="Symbol">=</a> <a id="52460" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="52462" class="Symbol">)</a> <a id="52464" class="Symbol">→</a> <a id="52466" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="52470" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
               <a id="52488" class="Symbol">;</a> <a id="52490" class="Symbol">(</a><a id="52491" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52493" class="Symbol">=</a> <a id="52495" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="52497" class="Symbol">)</a> <a id="52499" class="Symbol">→</a> <a id="52501" href="Cubical.HITs.SmashProduct.Base.html#43327" class="Function">inl-fill₁</a> <a id="52511" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="52513" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52515" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="52517" href="Cubical.HITs.SmashProduct.Base.html#52437" class="Bound">r</a>
               <a id="52534" class="Symbol">;</a> <a id="52536" class="Symbol">(</a><a id="52537" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="52539" class="Symbol">=</a> <a id="52541" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="52543" class="Symbol">)</a> <a id="52545" class="Symbol">→</a> <a id="52547" href="Cubical.HITs.SmashProduct.Base.html#43327" class="Function">inl-fill₁</a> <a id="52557" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="52559" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a> <a id="52561" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="52563" href="Cubical.HITs.SmashProduct.Base.html#52437" class="Bound">r</a>
               <a id="52580" class="Symbol">;</a> <a id="52582" class="Symbol">(</a><a id="52583" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a> <a id="52585" class="Symbol">=</a> <a id="52587" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="52589" class="Symbol">)</a> <a id="52591" class="Symbol">→</a> <a id="52593" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52598" class="Symbol">(</a><a id="52599" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="52603" class="Symbol">(</a><a id="52604" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="52606" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="52608" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="52610" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a><a id="52611" class="Symbol">))</a> <a id="52614" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a>
               <a id="52631" class="Symbol">;</a> <a id="52633" class="Symbol">(</a><a id="52634" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="52636" class="Symbol">=</a> <a id="52638" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="52640" class="Symbol">)</a> <a id="52642" class="Symbol">→</a> <a id="52644" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52649" class="Symbol">(</a><a id="52650" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52655" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="52658" class="Symbol">(</a><a id="52659" href="Cubical.HITs.SmashProduct.Base.html#52437" class="Bound">r</a> <a id="52661" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="52663" class="Symbol">(</a><a id="52664" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="52666" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a><a id="52667" class="Symbol">)))</a> <a id="52671" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a>
               <a id="52688" class="Symbol">;</a> <a id="52690" class="Symbol">(</a><a id="52691" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a> <a id="52693" class="Symbol">=</a> <a id="52695" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="52697" class="Symbol">)</a> <a id="52699" class="Symbol">→</a> <a id="52701" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52706" class="Symbol">(</a><a id="52707" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52712" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="52715" class="Symbol">(</a><a id="52716" href="Cubical.HITs.SmashProduct.Base.html#52437" class="Bound">r</a> <a id="52718" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="52720" class="Symbol">(</a><a id="52721" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="52723" href="Cubical.HITs.SmashProduct.Base.html#51637" class="Bound">j</a><a id="52724" class="Symbol">)))</a> <a id="52728" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a><a id="52729" class="Symbol">})</a>
       <a id="52739" class="Symbol">(</a><a id="52740" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52745" class="Symbol">(</a><a id="52746" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="52750" class="Symbol">(</a><a id="52751" href="Cubical.HITs.SmashProduct.Base.html#665" class="Function">σ</a> <a id="52753" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a> <a id="52755" href="Cubical.HITs.SmashProduct.Base.html#51597" class="Bound">a</a> <a id="52757" href="Cubical.HITs.SmashProduct.Base.html#51639" class="Bound">k</a><a id="52758" class="Symbol">))</a> <a id="52761" href="Cubical.HITs.SmashProduct.Base.html#51641" class="Bound">i</a><a id="52762" class="Symbol">))))</a>

    <a id="52772" href="Cubical.HITs.SmashProduct.Base.html#52772" class="Function">main</a> <a id="52777" class="Symbol">:</a> <a id="52779" class="Symbol">(</a><a id="52780" href="Cubical.HITs.SmashProduct.Base.html#52780" class="Bound">y</a> <a id="52782" class="Symbol">:</a> <a id="52784" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="52788" href="Cubical.HITs.SmashProduct.Base.html#42986" class="Bound">B</a><a id="52789" class="Symbol">)</a> <a id="52791" class="Symbol">(</a><a id="52792" href="Cubical.HITs.SmashProduct.Base.html#52792" class="Bound">x</a> <a id="52794" class="Symbol">:</a> <a id="52796" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="52801" class="Symbol">(</a><a id="52802" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="52806" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="52807" class="Symbol">))</a>
      <a id="52816" class="Symbol">→</a> <a id="52818" href="Cubical.HITs.SmashProduct.Base.html#45442" class="Function">Susp⋀→SuspL</a> <a id="52830" class="Symbol">(</a><a id="52831" href="Cubical.HITs.SmashProduct.Base.html#44978" class="Function">SuspL→Susp⋀</a> <a id="52843" class="Symbol">(</a><a id="52844" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="52848" class="Symbol">(</a><a id="52849" href="Cubical.HITs.SmashProduct.Base.html#52792" class="Bound">x</a> <a id="52851" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="52853" href="Cubical.HITs.SmashProduct.Base.html#52780" class="Bound">y</a><a id="52854" class="Symbol">)))</a> <a id="52858" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="52860" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="52864" class="Symbol">(</a><a id="52865" href="Cubical.HITs.SmashProduct.Base.html#52792" class="Bound">x</a> <a id="52867" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="52869" href="Cubical.HITs.SmashProduct.Base.html#52780" class="Bound">y</a><a id="52870" class="Symbol">)</a>
    <a id="52876" href="Cubical.HITs.SmashProduct.Base.html#52772" class="Function">main</a> <a id="52881" href="Cubical.HITs.SmashProduct.Base.html#52881" class="Bound">y</a> <a id="52883" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="52889" class="Symbol">=</a> <a id="52891" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52896" class="Symbol">(</a><a id="52897" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="52901" href="Cubical.HITs.SmashProduct.Base.html#52881" class="Bound">y</a><a id="52902" class="Symbol">)</a>
    <a id="52908" href="Cubical.HITs.SmashProduct.Base.html#52772" class="Function">main</a> <a id="52913" href="Cubical.HITs.SmashProduct.Base.html#52913" class="Bound">y</a> <a id="52915" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="52921" class="Symbol">=</a> <a id="52923" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="52928" class="Symbol">(</a><a id="52929" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="52933" href="Cubical.HITs.SmashProduct.Base.html#52913" class="Bound">y</a><a id="52934" class="Symbol">)</a> <a id="52936" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="52938" class="Symbol">λ</a> <a id="52940" href="Cubical.HITs.SmashProduct.Base.html#52940" class="Bound">i</a> <a id="52942" class="Symbol">→</a> <a id="52944" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="52948" class="Symbol">(</a><a id="52949" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="52955" class="Symbol">(</a><a id="52956" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="52959" href="Cubical.HITs.SmashProduct.Base.html#42970" class="Bound">A</a><a id="52960" class="Symbol">)</a> <a id="52962" href="Cubical.HITs.SmashProduct.Base.html#52940" class="Bound">i</a> <a id="52964" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="52966" href="Cubical.HITs.SmashProduct.Base.html#52913" class="Bound">y</a><a id="52967" class="Symbol">)</a>
    <a id="52973" href="Cubical.HITs.SmashProduct.Base.html#52772" class="Function">main</a> <a id="52978" href="Cubical.HITs.SmashProduct.Base.html#52978" class="Bound">y</a> <a id="52980" class="Symbol">(</a><a id="52981" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="52987" href="Cubical.HITs.SmashProduct.Base.html#52987" class="Bound">a</a> <a id="52989" href="Cubical.HITs.SmashProduct.Base.html#52989" class="Bound">i</a><a id="52990" class="Symbol">)</a> <a id="52992" href="Cubical.HITs.SmashProduct.Base.html#52992" class="Bound">j</a> <a id="52994" class="Symbol">=</a> <a id="52996" href="Cubical.HITs.SmashProduct.Base.html#49919" class="Function">filler</a> <a id="53003" href="Cubical.HITs.SmashProduct.Base.html#52987" class="Bound">a</a> <a id="53005" href="Cubical.HITs.SmashProduct.Base.html#52978" class="Bound">y</a> <a id="53007" href="Cubical.HITs.SmashProduct.Base.html#52989" class="Bound">i</a> <a id="53009" href="Cubical.HITs.SmashProduct.Base.html#52992" class="Bound">j</a> <a id="53011" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SmashProduct.Induction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SmashProduct.Induction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

This file contains an induction principle for function defined over
iterated smash products. It concerns the map

⋀̃→⋀ : ⋀̃ Aᵢ → ⋀ᵢ Aᵢ

where ⋀̃ is defined as the pushout

Σi≤n (A₀ × ... × Aᵢ₋₁ × Aᵢ₊₁ × ... × Aₙ) ---→ (A₀ × ... × Aₙ)
               ↓                                ⌟  ↓
               1 ------------------------------→ ⋀̃ Aᵢ

Statement: Let f,g : ⋀ᵢ Aᵢ → B. If f ∘ ⋀̃→⋀ = g ∘ ⋀̃→⋀, then f = g.

-}</a>



<a id="423" class="Keyword">module</a> <a id="430" href="Cubical.HITs.SmashProduct.Induction.html" class="Module">Cubical.HITs.SmashProduct.Induction</a> <a id="466" class="Keyword">where</a>

<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="683" class="Keyword">open</a> <a id="688" class="Keyword">import</a> <a id="695" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Cubical.Data.Fin.html" class="Module">Cubical.Data.Fin</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>

<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="Cubical.HITs.SmashProduct.Base.html" class="Module">Cubical.HITs.SmashProduct.Base</a>
<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>

<a id="925" class="Keyword">private</a>
  <a id="935" class="Keyword">variable</a>
    <a id="948" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a> <a id="950" href="Cubical.HITs.SmashProduct.Induction.html#950" class="Generalizable">ℓ&#39;</a> <a id="953" class="Symbol">:</a> <a id="955" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="962" class="Comment">-- A `fat sum&#39;: Σi≤n (A₀ × ... × Aᵢ₋₁ × Aᵢ₊₁ × ... × Aₙ)</a>
<a id="FS"></a><a id="1019" href="Cubical.HITs.SmashProduct.Induction.html#1019" class="Function">FS</a> <a id="1022" class="Symbol">:</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Cubical.HITs.SmashProduct.Induction.html#1025" class="Bound">n</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1030" class="Symbol">)</a> <a id="1032" class="Symbol">→</a> <a id="1034" href="Cubical.Data.Fin.Base.html#3792" class="Function">FinFamily</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1049" href="Cubical.HITs.SmashProduct.Induction.html#1025" class="Bound">n</a><a id="1050" class="Symbol">)</a> <a id="1052" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1061" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a>
<a id="1063" href="Cubical.HITs.SmashProduct.Induction.html#1019" class="Function">FS</a> <a id="1066" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1071" href="Cubical.HITs.SmashProduct.Induction.html#1071" class="Bound">A</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="1081" href="Cubical.HITs.SmashProduct.Induction.html#1019" class="Function">FS</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1089" href="Cubical.HITs.SmashProduct.Induction.html#1089" class="Bound">n</a><a id="1090" class="Symbol">)</a> <a id="1092" href="Cubical.HITs.SmashProduct.Induction.html#1092" class="Bound">A</a> <a id="1094" class="Symbol">=</a>
     <a id="1101" class="Symbol">(</a><a id="1102" href="Cubical.HITs.SmashProduct.Induction.html#1019" class="Function">FS</a> <a id="1105" href="Cubical.HITs.SmashProduct.Induction.html#1089" class="Bound">n</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Cubical.Data.Fin.Base.html#3965" class="Function">predFinFamily</a> <a id="1122" href="Cubical.HITs.SmashProduct.Induction.html#1092" class="Bound">A</a><a id="1123" class="Symbol">)</a> <a id="1125" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1127" href="Cubical.HITs.SmashProduct.Induction.html#1092" class="Bound">A</a> <a id="1129" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="1134" class="Symbol">)</a>
   <a id="1139" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="1141" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="1155" href="Cubical.HITs.SmashProduct.Induction.html#1089" class="Bound">n</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Data.Fin.Base.html#3965" class="Function">predFinFamily</a> <a id="1172" href="Cubical.HITs.SmashProduct.Induction.html#1092" class="Bound">A</a><a id="1173" class="Symbol">)</a>

<a id="FS→Prod"></a><a id="1176" href="Cubical.HITs.SmashProduct.Induction.html#1176" class="Function">FS→Prod</a> <a id="1184" class="Symbol">:</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.HITs.SmashProduct.Induction.html#1187" class="Bound">n</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Cubical.HITs.SmashProduct.Induction.html#1195" class="Bound">A</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1215" href="Cubical.HITs.SmashProduct.Induction.html#1187" class="Bound">n</a><a id="1216" class="Symbol">)</a> <a id="1218" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="1219" class="Symbol">)</a>
  <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.HITs.SmashProduct.Induction.html#1019" class="Function">FS</a> <a id="1228" href="Cubical.HITs.SmashProduct.Induction.html#1187" class="Bound">n</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1235" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1237" href="Cubical.HITs.SmashProduct.Induction.html#1195" class="Bound">A</a><a id="1238" class="Symbol">)</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="1256" href="Cubical.HITs.SmashProduct.Induction.html#1187" class="Bound">n</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1263" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1265" href="Cubical.HITs.SmashProduct.Induction.html#1195" class="Bound">A</a><a id="1266" class="Symbol">)</a>
<a id="1268" href="Cubical.HITs.SmashProduct.Induction.html#1176" class="Function">FS→Prod</a> <a id="1276" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1281" href="Cubical.HITs.SmashProduct.Induction.html#1281" class="Bound">A</a> <a id="1283" href="Cubical.HITs.SmashProduct.Induction.html#1283" class="Bound">x</a> <a id="1285" class="Symbol">=</a> <a id="1287" href="Cubical.HITs.SmashProduct.Induction.html#1281" class="Bound">A</a> <a id="1289" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="1295" class="Symbol">.</a><a id="1296" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="1300" href="Cubical.HITs.SmashProduct.Induction.html#1176" class="Function">FS→Prod</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1313" href="Cubical.HITs.SmashProduct.Induction.html#1313" class="Bound">n</a><a id="1314" class="Symbol">)</a> <a id="1316" href="Cubical.HITs.SmashProduct.Induction.html#1316" class="Bound">A</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1323" href="Cubical.HITs.SmashProduct.Induction.html#1323" class="Bound">x</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">=</a>
  <a id="1330" href="Cubical.HITs.SmashProduct.Induction.html#1176" class="Function">FS→Prod</a> <a id="1338" href="Cubical.HITs.SmashProduct.Induction.html#1313" class="Bound">n</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="1356" href="Cubical.HITs.SmashProduct.Induction.html#1316" class="Bound">A</a><a id="1357" class="Symbol">)</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1364" href="Cubical.HITs.SmashProduct.Induction.html#1323" class="Bound">x</a><a id="1365" class="Symbol">)</a> <a id="1367" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1369" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1373" href="Cubical.HITs.SmashProduct.Induction.html#1323" class="Bound">x</a>
<a id="1375" href="Cubical.HITs.SmashProduct.Induction.html#1176" class="Function">FS→Prod</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1388" href="Cubical.HITs.SmashProduct.Induction.html#1388" class="Bound">n</a><a id="1389" class="Symbol">)</a> <a id="1391" href="Cubical.HITs.SmashProduct.Induction.html#1391" class="Bound">A</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="1398" href="Cubical.HITs.SmashProduct.Induction.html#1398" class="Bound">x</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Cubical.HITs.SmashProduct.Induction.html#1398" class="Bound">x</a> <a id="1405" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1407" href="Cubical.HITs.SmashProduct.Induction.html#1391" class="Bound">A</a> <a id="1409" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="1415" class="Symbol">.</a><a id="1416" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="1421" class="Comment">-- Definition of ⋀̃</a>
<a id="⋀̃"></a><a id="1441" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="1444" class="Symbol">:</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Cubical.HITs.SmashProduct.Induction.html#1447" class="Bound">n</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Cubical.HITs.SmashProduct.Induction.html#1455" class="Bound">A</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1475" href="Cubical.HITs.SmashProduct.Induction.html#1447" class="Bound">n</a><a id="1476" class="Symbol">)</a> <a id="1478" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1488" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a>
<a id="1490" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="1493" href="Cubical.HITs.SmashProduct.Induction.html#1493" class="Bound">n</a> <a id="1495" href="Cubical.HITs.SmashProduct.Induction.html#1495" class="Bound">A</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Cubical.HITs.SmashProduct.Induction.html#1176" class="Function">FS→Prod</a> <a id="1514" href="Cubical.HITs.SmashProduct.Induction.html#1493" class="Bound">n</a> <a id="1516" href="Cubical.HITs.SmashProduct.Induction.html#1495" class="Bound">A</a><a id="1517" class="Symbol">)</a>

<a id="⋀̃∙"></a><a id="1520" href="Cubical.HITs.SmashProduct.Induction.html#1520" class="Function">⋀̃∙</a> <a id="1524" class="Symbol">:</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Cubical.HITs.SmashProduct.Induction.html#1527" class="Bound">n</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1532" class="Symbol">)</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Cubical.HITs.SmashProduct.Induction.html#1535" class="Bound">A</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1555" href="Cubical.HITs.SmashProduct.Induction.html#1527" class="Bound">n</a><a id="1556" class="Symbol">)</a> <a id="1558" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="1559" class="Symbol">)</a>  <a id="1562" class="Symbol">→</a> <a id="1564" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1572" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a>
<a id="1574" href="Cubical.HITs.SmashProduct.Induction.html#1520" class="Function">⋀̃∙</a> <a id="1578" href="Cubical.HITs.SmashProduct.Induction.html#1578" class="Bound">n</a> <a id="1580" href="Cubical.HITs.SmashProduct.Induction.html#1580" class="Bound">A</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="1587" href="Cubical.HITs.SmashProduct.Induction.html#1578" class="Bound">n</a> <a id="1589" href="Cubical.HITs.SmashProduct.Induction.html#1580" class="Bound">A</a> <a id="1591" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1593" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1597" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="1601" class="Comment">-- (⋀̂[i≤n] Aᵢ) × Aₙ → ⋀̂[i≤n+1] Aᵢ</a>
<a id="⋀̃↑"></a><a id="1637" href="Cubical.HITs.SmashProduct.Induction.html#1637" class="Function">⋀̃↑</a> <a id="1641" class="Symbol">:</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Cubical.HITs.SmashProduct.Induction.html#1644" class="Bound">n</a> <a id="1646" class="Symbol">:</a> <a id="1648" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Cubical.HITs.SmashProduct.Induction.html#1652" class="Bound">A</a> <a id="1654" class="Symbol">:</a> <a id="1656" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1677" href="Cubical.HITs.SmashProduct.Induction.html#1644" class="Bound">n</a><a id="1678" class="Symbol">))</a> <a id="1681" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="1682" class="Symbol">)</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Cubical.HITs.SmashProduct.Induction.html#1685" class="Bound">y</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Cubical.HITs.SmashProduct.Induction.html#1652" class="Bound">A</a> <a id="1691" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="1697" class="Symbol">.</a><a id="1698" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1701" class="Symbol">)</a>
  <a id="1705" class="Symbol">→</a> <a id="1707" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="1710" href="Cubical.HITs.SmashProduct.Induction.html#1644" class="Bound">n</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="1728" href="Cubical.HITs.SmashProduct.Induction.html#1652" class="Bound">A</a><a id="1729" class="Symbol">)</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1741" href="Cubical.HITs.SmashProduct.Induction.html#1644" class="Bound">n</a><a id="1742" class="Symbol">)</a> <a id="1744" href="Cubical.HITs.SmashProduct.Induction.html#1652" class="Bound">A</a>
<a id="1746" href="Cubical.HITs.SmashProduct.Induction.html#1637" class="Function">⋀̃↑</a> <a id="1750" href="Cubical.HITs.SmashProduct.Induction.html#1750" class="Bound">n</a> <a id="1752" href="Cubical.HITs.SmashProduct.Induction.html#1752" class="Bound">A</a> <a id="1754" href="Cubical.HITs.SmashProduct.Induction.html#1754" class="Bound">y</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1761" href="Cubical.HITs.SmashProduct.Induction.html#1761" class="Bound">x</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">=</a> <a id="1766" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1770" href="Cubical.HITs.SmashProduct.Induction.html#1761" class="Bound">x</a>
<a id="1772" href="Cubical.HITs.SmashProduct.Induction.html#1637" class="Function">⋀̃↑</a> <a id="1776" href="Cubical.HITs.SmashProduct.Induction.html#1776" class="Bound">n</a> <a id="1778" href="Cubical.HITs.SmashProduct.Induction.html#1778" class="Bound">A</a> <a id="1780" href="Cubical.HITs.SmashProduct.Induction.html#1780" class="Bound">y</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1787" href="Cubical.HITs.SmashProduct.Induction.html#1787" class="Bound">x</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">=</a> <a id="1792" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Cubical.HITs.SmashProduct.Induction.html#1787" class="Bound">x</a> <a id="1799" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1801" href="Cubical.HITs.SmashProduct.Induction.html#1780" class="Bound">y</a><a id="1802" class="Symbol">)</a>
<a id="1804" href="Cubical.HITs.SmashProduct.Induction.html#1637" class="Function">⋀̃↑</a> <a id="1808" href="Cubical.HITs.SmashProduct.Induction.html#1808" class="Bound">n</a> <a id="1810" href="Cubical.HITs.SmashProduct.Induction.html#1810" class="Bound">A</a> <a id="1812" href="Cubical.HITs.SmashProduct.Induction.html#1812" class="Bound">y</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1820" href="Cubical.HITs.SmashProduct.Induction.html#1820" class="Bound">a</a> <a id="1822" href="Cubical.HITs.SmashProduct.Induction.html#1822" class="Bound">i</a><a id="1823" class="Symbol">)</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Cubical.HITs.SmashProduct.Induction.html#1820" class="Bound">a</a> <a id="1840" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1842" href="Cubical.HITs.SmashProduct.Induction.html#1812" class="Bound">y</a><a id="1843" class="Symbol">))</a> <a id="1846" href="Cubical.HITs.SmashProduct.Induction.html#1822" class="Bound">i</a>

<a id="1849" class="Comment">-- For the obvious inclusion of cells ⋀̂ A → ⋀ A,</a>
<a id="1899" class="Comment">-- we need the following coherence</a>
<a id="const≡prod→⋀^∘FS→Prod"></a><a id="1934" href="Cubical.HITs.SmashProduct.Induction.html#1934" class="Function">const≡prod→⋀^∘FS→Prod</a> <a id="1956" class="Symbol">:</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.HITs.SmashProduct.Induction.html#1959" class="Bound">n</a> <a id="1961" class="Symbol">:</a> <a id="1963" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Cubical.HITs.SmashProduct.Induction.html#1967" class="Bound">A</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1987" href="Cubical.HITs.SmashProduct.Induction.html#1959" class="Bound">n</a><a id="1988" class="Symbol">)</a> <a id="1990" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="1991" class="Symbol">)</a>
  <a id="1995" class="Symbol">(</a><a id="1996" href="Cubical.HITs.SmashProduct.Induction.html#1996" class="Bound">a</a> <a id="1998" class="Symbol">:</a> <a id="2000" href="Cubical.HITs.SmashProduct.Induction.html#1019" class="Function">FS</a> <a id="2003" href="Cubical.HITs.SmashProduct.Induction.html#1959" class="Bound">n</a> <a id="2005" class="Symbol">((λ</a> <a id="2009" href="Cubical.HITs.SmashProduct.Induction.html#2009" class="Bound">r</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2017" href="Cubical.HITs.SmashProduct.Induction.html#2009" class="Bound">r</a><a id="2018" class="Symbol">)</a> <a id="2020" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2022" href="Cubical.HITs.SmashProduct.Induction.html#1967" class="Bound">A</a><a id="2023" class="Symbol">))</a>
  <a id="2028" class="Symbol">→</a> <a id="2030" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2033" href="Cubical.HITs.SmashProduct.Induction.html#1959" class="Bound">n</a> <a id="2035" href="Cubical.HITs.SmashProduct.Induction.html#1967" class="Bound">A</a> <a id="2037" class="Symbol">.</a><a id="2038" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2042" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2044" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="2052" href="Cubical.HITs.SmashProduct.Induction.html#1959" class="Bound">n</a> <a id="2054" href="Cubical.HITs.SmashProduct.Induction.html#1967" class="Bound">A</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Cubical.HITs.SmashProduct.Induction.html#1176" class="Function">FS→Prod</a> <a id="2065" href="Cubical.HITs.SmashProduct.Induction.html#1959" class="Bound">n</a> <a id="2067" href="Cubical.HITs.SmashProduct.Induction.html#1967" class="Bound">A</a> <a id="2069" href="Cubical.HITs.SmashProduct.Induction.html#1996" class="Bound">a</a><a id="2070" class="Symbol">)</a>
<a id="2072" href="Cubical.HITs.SmashProduct.Induction.html#1934" class="Function">const≡prod→⋀^∘FS→Prod</a> <a id="2094" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2099" href="Cubical.HITs.SmashProduct.Induction.html#2099" class="Bound">A</a> <a id="2101" href="Cubical.HITs.SmashProduct.Induction.html#2101" class="Bound">a</a> <a id="2103" class="Symbol">=</a> <a id="2105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2110" href="Cubical.HITs.SmashProduct.Induction.html#1934" class="Function">const≡prod→⋀^∘FS→Prod</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2137" href="Cubical.HITs.SmashProduct.Induction.html#2137" class="Bound">n</a><a id="2138" class="Symbol">)</a> <a id="2140" href="Cubical.HITs.SmashProduct.Induction.html#2140" class="Bound">A</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="2147" href="Cubical.HITs.SmashProduct.Induction.html#2147" class="Bound">x</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">=</a>
    <a id="2156" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2171" href="Cubical.HITs.SmashProduct.Induction.html#2147" class="Bound">x</a><a id="2172" class="Symbol">))</a>
  <a id="2177" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2179" class="Symbol">λ</a> <a id="2181" href="Cubical.HITs.SmashProduct.Induction.html#2181" class="Bound">i</a> <a id="2183" class="Symbol">→</a> <a id="2185" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Cubical.HITs.SmashProduct.Induction.html#1934" class="Function">const≡prod→⋀^∘FS→Prod</a> <a id="2212" href="Cubical.HITs.SmashProduct.Induction.html#2137" class="Bound">n</a>
                <a id="2230" class="Symbol">(</a><a id="2231" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="2246" href="Cubical.HITs.SmashProduct.Induction.html#2140" class="Bound">A</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2254" href="Cubical.HITs.SmashProduct.Induction.html#2147" class="Bound">x</a><a id="2255" class="Symbol">)</a> <a id="2257" href="Cubical.HITs.SmashProduct.Induction.html#2181" class="Bound">i</a> <a id="2259" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2261" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2265" href="Cubical.HITs.SmashProduct.Induction.html#2147" class="Bound">x</a><a id="2266" class="Symbol">)</a>
<a id="2268" href="Cubical.HITs.SmashProduct.Induction.html#1934" class="Function">const≡prod→⋀^∘FS→Prod</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2295" href="Cubical.HITs.SmashProduct.Induction.html#2295" class="Bound">n</a><a id="2296" class="Symbol">)</a> <a id="2298" href="Cubical.HITs.SmashProduct.Induction.html#2298" class="Bound">A</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="2305" href="Cubical.HITs.SmashProduct.Induction.html#2305" class="Bound">x</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">=</a>
  <a id="2312" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="2331" href="Cubical.HITs.SmashProduct.Induction.html#2295" class="Bound">n</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="2349" href="Cubical.HITs.SmashProduct.Induction.html#2298" class="Bound">A</a><a id="2350" class="Symbol">)</a> <a id="2352" href="Cubical.HITs.SmashProduct.Induction.html#2305" class="Bound">x</a><a id="2353" class="Symbol">))</a>

<a id="2357" class="Comment">-- natural map ⋀̂ A → ⋀ A</a>
<a id="⋀̃→⋀"></a><a id="2383" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="2388" class="Symbol">:</a> <a id="2390" class="Symbol">(</a><a id="2391" href="Cubical.HITs.SmashProduct.Induction.html#2391" class="Bound">n</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2396" class="Symbol">)</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.HITs.SmashProduct.Induction.html#2399" class="Bound">A</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2419" href="Cubical.HITs.SmashProduct.Induction.html#2391" class="Bound">n</a><a id="2420" class="Symbol">)</a> <a id="2422" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="2423" class="Symbol">)</a>
  <a id="2427" class="Symbol">→</a> <a id="2429" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="2432" href="Cubical.HITs.SmashProduct.Induction.html#2391" class="Bound">n</a> <a id="2434" href="Cubical.HITs.SmashProduct.Induction.html#2399" class="Bound">A</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2441" href="Cubical.HITs.SmashProduct.Induction.html#2391" class="Bound">n</a> <a id="2443" href="Cubical.HITs.SmashProduct.Induction.html#2399" class="Bound">A</a> <a id="2445" class="Symbol">.</a><a id="2446" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="2450" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="2455" href="Cubical.HITs.SmashProduct.Induction.html#2455" class="Bound">n</a> <a id="2457" href="Cubical.HITs.SmashProduct.Induction.html#2457" class="Bound">A</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2464" href="Cubical.HITs.SmashProduct.Induction.html#2464" class="Bound">x</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2472" href="Cubical.HITs.SmashProduct.Induction.html#2455" class="Bound">n</a> <a id="2474" href="Cubical.HITs.SmashProduct.Induction.html#2457" class="Bound">A</a> <a id="2476" class="Symbol">.</a><a id="2477" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
<a id="2481" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="2486" href="Cubical.HITs.SmashProduct.Induction.html#2486" class="Bound">n</a> <a id="2488" href="Cubical.HITs.SmashProduct.Induction.html#2488" class="Bound">A</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2495" href="Cubical.HITs.SmashProduct.Induction.html#2495" class="Bound">x</a><a id="2496" class="Symbol">)</a> <a id="2498" class="Symbol">=</a> <a id="2500" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="2508" href="Cubical.HITs.SmashProduct.Induction.html#2486" class="Bound">n</a> <a id="2510" href="Cubical.HITs.SmashProduct.Induction.html#2488" class="Bound">A</a> <a id="2512" href="Cubical.HITs.SmashProduct.Induction.html#2495" class="Bound">x</a>
<a id="2514" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="2519" href="Cubical.HITs.SmashProduct.Induction.html#2519" class="Bound">n</a> <a id="2521" href="Cubical.HITs.SmashProduct.Induction.html#2521" class="Bound">A</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2529" href="Cubical.HITs.SmashProduct.Induction.html#2529" class="Bound">a</a> <a id="2531" href="Cubical.HITs.SmashProduct.Induction.html#2531" class="Bound">i</a><a id="2532" class="Symbol">)</a> <a id="2534" class="Symbol">=</a> <a id="2536" href="Cubical.HITs.SmashProduct.Induction.html#1934" class="Function">const≡prod→⋀^∘FS→Prod</a> <a id="2558" href="Cubical.HITs.SmashProduct.Induction.html#2519" class="Bound">n</a> <a id="2560" href="Cubical.HITs.SmashProduct.Induction.html#2521" class="Bound">A</a> <a id="2562" href="Cubical.HITs.SmashProduct.Induction.html#2529" class="Bound">a</a> <a id="2564" href="Cubical.HITs.SmashProduct.Induction.html#2531" class="Bound">i</a>

<a id="2567" class="Comment">-- pointed version</a>
<a id="⋀̃→⋀∙"></a><a id="2586" href="Cubical.HITs.SmashProduct.Induction.html#2586" class="Function">⋀̃→⋀∙</a> <a id="2592" class="Symbol">:</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Cubical.HITs.SmashProduct.Induction.html#2595" class="Bound">n</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2600" class="Symbol">)</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Cubical.HITs.SmashProduct.Induction.html#2603" class="Bound">A</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2623" href="Cubical.HITs.SmashProduct.Induction.html#2595" class="Bound">n</a><a id="2624" class="Symbol">)</a> <a id="2626" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="2627" class="Symbol">)</a>
  <a id="2631" class="Symbol">→</a> <a id="2633" href="Cubical.HITs.SmashProduct.Induction.html#1520" class="Function">⋀̃∙</a> <a id="2637" href="Cubical.HITs.SmashProduct.Induction.html#2595" class="Bound">n</a> <a id="2639" href="Cubical.HITs.SmashProduct.Induction.html#2603" class="Bound">A</a> <a id="2641" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2644" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="2647" href="Cubical.HITs.SmashProduct.Induction.html#2595" class="Bound">n</a> <a id="2649" href="Cubical.HITs.SmashProduct.Induction.html#2603" class="Bound">A</a>
<a id="2651" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Cubical.HITs.SmashProduct.Induction.html#2586" class="Function">⋀̃→⋀∙</a> <a id="2662" href="Cubical.HITs.SmashProduct.Induction.html#2662" class="Bound">n</a> <a id="2664" href="Cubical.HITs.SmashProduct.Induction.html#2664" class="Bound">A</a><a id="2665" class="Symbol">)</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="2674" href="Cubical.HITs.SmashProduct.Induction.html#2662" class="Bound">n</a> <a id="2676" href="Cubical.HITs.SmashProduct.Induction.html#2664" class="Bound">A</a>
<a id="2678" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Cubical.HITs.SmashProduct.Induction.html#2586" class="Function">⋀̃→⋀∙</a> <a id="2689" href="Cubical.HITs.SmashProduct.Induction.html#2689" class="Bound">n</a> <a id="2691" href="Cubical.HITs.SmashProduct.Induction.html#2691" class="Bound">A</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">=</a> <a id="2696" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2702" class="Comment">-- proof that it commutes with ⋀̃↑</a>
<a id="⋀̃→⋀-⋀̃↑-comm"></a><a id="2737" href="Cubical.HITs.SmashProduct.Induction.html#2737" class="Function">⋀̃→⋀-⋀̃↑-comm</a> <a id="2751" class="Symbol">:</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Cubical.HITs.SmashProduct.Induction.html#2754" class="Bound">n</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2759" class="Symbol">)</a>
  <a id="2763" class="Symbol">(</a><a id="2764" href="Cubical.HITs.SmashProduct.Induction.html#2764" class="Bound">A</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2789" href="Cubical.HITs.SmashProduct.Induction.html#2754" class="Bound">n</a><a id="2790" class="Symbol">))</a> <a id="2793" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="2794" class="Symbol">)</a>
  <a id="2798" class="Symbol">(</a><a id="2799" href="Cubical.HITs.SmashProduct.Induction.html#2799" class="Bound">y</a> <a id="2801" class="Symbol">:</a> <a id="2803" href="Cubical.HITs.SmashProduct.Induction.html#2764" class="Bound">A</a> <a id="2805" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="2811" class="Symbol">.</a><a id="2812" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2815" class="Symbol">)</a>
  <a id="2819" class="Symbol">(</a><a id="2820" href="Cubical.HITs.SmashProduct.Induction.html#2820" class="Bound">x</a> <a id="2822" class="Symbol">:</a> <a id="2824" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="2827" href="Cubical.HITs.SmashProduct.Induction.html#2754" class="Bound">n</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="2845" href="Cubical.HITs.SmashProduct.Induction.html#2764" class="Bound">A</a><a id="2846" class="Symbol">))</a>
  <a id="2851" class="Symbol">→</a> <a id="2853" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2863" href="Cubical.HITs.SmashProduct.Induction.html#2754" class="Bound">n</a><a id="2864" class="Symbol">)</a> <a id="2866" href="Cubical.HITs.SmashProduct.Induction.html#2764" class="Bound">A</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Cubical.HITs.SmashProduct.Induction.html#1637" class="Function">⋀̃↑</a> <a id="2873" href="Cubical.HITs.SmashProduct.Induction.html#2754" class="Bound">n</a> <a id="2875" href="Cubical.HITs.SmashProduct.Induction.html#2764" class="Bound">A</a> <a id="2877" href="Cubical.HITs.SmashProduct.Induction.html#2799" class="Bound">y</a> <a id="2879" href="Cubical.HITs.SmashProduct.Induction.html#2820" class="Bound">x</a><a id="2880" class="Symbol">)</a>
   <a id="2885" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2887" class="InductiveConstructor">inr</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="2897" href="Cubical.HITs.SmashProduct.Induction.html#2754" class="Bound">n</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="2915" href="Cubical.HITs.SmashProduct.Induction.html#2764" class="Bound">A</a><a id="2916" class="Symbol">)</a> <a id="2918" href="Cubical.HITs.SmashProduct.Induction.html#2820" class="Bound">x</a> <a id="2920" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2922" href="Cubical.HITs.SmashProduct.Induction.html#2799" class="Bound">y</a><a id="2923" class="Symbol">)</a>
<a id="2925" href="Cubical.HITs.SmashProduct.Induction.html#2737" class="Function">⋀̃→⋀-⋀̃↑-comm</a> <a id="2939" href="Cubical.HITs.SmashProduct.Induction.html#2939" class="Bound">n</a> <a id="2941" href="Cubical.HITs.SmashProduct.Induction.html#2941" class="Bound">A</a> <a id="2943" href="Cubical.HITs.SmashProduct.Induction.html#2943" class="Bound">a</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2950" href="Cubical.HITs.SmashProduct.Induction.html#2950" class="Bound">x</a><a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2965" href="Cubical.HITs.SmashProduct.Induction.html#2943" class="Bound">a</a><a id="2966" class="Symbol">)</a>
<a id="2968" href="Cubical.HITs.SmashProduct.Induction.html#2737" class="Function">⋀̃→⋀-⋀̃↑-comm</a> <a id="2982" href="Cubical.HITs.SmashProduct.Induction.html#2982" class="Bound">n</a> <a id="2984" href="Cubical.HITs.SmashProduct.Induction.html#2984" class="Bound">A</a> <a id="2986" href="Cubical.HITs.SmashProduct.Induction.html#2986" class="Bound">a</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2993" href="Cubical.HITs.SmashProduct.Induction.html#2993" class="Bound">x</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Symbol">=</a> <a id="2998" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3003" href="Cubical.HITs.SmashProduct.Induction.html#2737" class="Function">⋀̃→⋀-⋀̃↑-comm</a> <a id="3017" href="Cubical.HITs.SmashProduct.Induction.html#3017" class="Bound">n</a> <a id="3019" href="Cubical.HITs.SmashProduct.Induction.html#3019" class="Bound">A</a> <a id="3021" href="Cubical.HITs.SmashProduct.Induction.html#3021" class="Bound">a</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3029" href="Cubical.HITs.SmashProduct.Induction.html#3029" class="Bound">a₁</a> <a id="3032" href="Cubical.HITs.SmashProduct.Induction.html#3032" class="Bound">i</a><a id="3033" class="Symbol">)</a> <a id="3035" href="Cubical.HITs.SmashProduct.Induction.html#3035" class="Bound">j</a> <a id="3037" class="Symbol">=</a>
  <a id="3041" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="3058" class="Symbol">(</a><a id="3059" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3069" href="Cubical.HITs.SmashProduct.Induction.html#3021" class="Bound">a</a><a id="3070" class="Symbol">))</a>
    <a id="3077" class="Symbol">(λ</a> <a id="3080" href="Cubical.HITs.SmashProduct.Induction.html#3080" class="Bound">i</a> <a id="3082" class="Symbol">→</a> <a id="3084" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Cubical.HITs.SmashProduct.Induction.html#1934" class="Function">const≡prod→⋀^∘FS→Prod</a> <a id="3111" href="Cubical.HITs.SmashProduct.Induction.html#3017" class="Bound">n</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="3129" href="Cubical.HITs.SmashProduct.Induction.html#3019" class="Bound">A</a><a id="3130" class="Symbol">)</a> <a id="3132" href="Cubical.HITs.SmashProduct.Induction.html#3029" class="Bound">a₁</a> <a id="3135" href="Cubical.HITs.SmashProduct.Induction.html#3080" class="Bound">i</a> <a id="3137" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3139" href="Cubical.HITs.SmashProduct.Induction.html#3021" class="Bound">a</a><a id="3140" class="Symbol">))</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3146" href="Cubical.HITs.SmashProduct.Induction.html#3035" class="Bound">j</a><a id="3147" class="Symbol">)</a> <a id="3149" href="Cubical.HITs.SmashProduct.Induction.html#3032" class="Bound">i</a>

<a id="3152" class="Comment">-- Finally, the induction principle ⋀̃→⋀-ind...</a>
<a id="⋀̃→⋀-ind"></a><a id="3200" href="Cubical.HITs.SmashProduct.Induction.html#3200" class="Function">⋀̃→⋀-ind</a> <a id="3209" class="Symbol">:</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Cubical.HITs.SmashProduct.Induction.html#3212" class="Bound">n</a> <a id="3214" class="Symbol">:</a> <a id="3216" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Cubical.HITs.SmashProduct.Induction.html#3220" class="Bound">A</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3240" href="Cubical.HITs.SmashProduct.Induction.html#3212" class="Bound">n</a><a id="3241" class="Symbol">)</a> <a id="3243" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="3244" class="Symbol">)</a> <a id="3246" class="Symbol">{</a><a id="3247" href="Cubical.HITs.SmashProduct.Induction.html#3247" class="Bound">B</a> <a id="3249" class="Symbol">:</a> <a id="3251" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3256" href="Cubical.HITs.SmashProduct.Induction.html#950" class="Generalizable">ℓ&#39;</a><a id="3258" class="Symbol">}</a>
  <a id="3262" class="Symbol">{</a><a id="3263" href="Cubical.HITs.SmashProduct.Induction.html#3263" class="Bound">f</a> <a id="3265" href="Cubical.HITs.SmashProduct.Induction.html#3265" class="Bound">g</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="3272" href="Cubical.HITs.SmashProduct.Induction.html#3212" class="Bound">n</a> <a id="3274" href="Cubical.HITs.SmashProduct.Induction.html#3220" class="Bound">A</a> <a id="3276" class="Symbol">.</a><a id="3277" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3281" class="Symbol">→</a> <a id="3283" href="Cubical.HITs.SmashProduct.Induction.html#3247" class="Bound">B</a><a id="3284" class="Symbol">}</a>
  <a id="3288" class="Symbol">(</a><a id="3289" href="Cubical.HITs.SmashProduct.Induction.html#3289" class="Bound">ind</a> <a id="3293" class="Symbol">:</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Cubical.HITs.SmashProduct.Induction.html#3296" class="Bound">x</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="3303" href="Cubical.HITs.SmashProduct.Induction.html#3212" class="Bound">n</a> <a id="3305" href="Cubical.HITs.SmashProduct.Induction.html#3220" class="Bound">A</a><a id="3306" class="Symbol">)</a> <a id="3308" class="Symbol">→</a> <a id="3310" href="Cubical.HITs.SmashProduct.Induction.html#3263" class="Bound">f</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="3318" href="Cubical.HITs.SmashProduct.Induction.html#3212" class="Bound">n</a> <a id="3320" href="Cubical.HITs.SmashProduct.Induction.html#3220" class="Bound">A</a> <a id="3322" href="Cubical.HITs.SmashProduct.Induction.html#3296" class="Bound">x</a><a id="3323" class="Symbol">)</a> <a id="3325" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3327" href="Cubical.HITs.SmashProduct.Induction.html#3265" class="Bound">g</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="3335" href="Cubical.HITs.SmashProduct.Induction.html#3212" class="Bound">n</a> <a id="3337" href="Cubical.HITs.SmashProduct.Induction.html#3220" class="Bound">A</a> <a id="3339" href="Cubical.HITs.SmashProduct.Induction.html#3296" class="Bound">x</a><a id="3340" class="Symbol">))</a>
 <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.HITs.SmashProduct.Induction.html#3263" class="Bound">f</a> <a id="3348" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3350" href="Cubical.HITs.SmashProduct.Induction.html#3265" class="Bound">g</a>
<a id="3352" class="Comment">-- ...together with some computation rules (needed to strengthen the</a>
<a id="3421" class="Comment">-- inductive hypothesis in the proof), but should be useful in their</a>
<a id="3490" class="Comment">-- own right.</a>
<a id="⋀̃→⋀-ind-coh"></a><a id="3504" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="3517" class="Symbol">:</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3525" class="Symbol">)</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3530" class="Symbol">:</a> <a id="3532" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3548" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a><a id="3549" class="Symbol">)</a> <a id="3551" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="3552" class="Symbol">)</a> <a id="3554" class="Symbol">{</a><a id="3555" href="Cubical.HITs.SmashProduct.Induction.html#3555" class="Bound">B</a> <a id="3557" class="Symbol">:</a> <a id="3559" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3564" href="Cubical.HITs.SmashProduct.Induction.html#950" class="Generalizable">ℓ&#39;</a><a id="3566" class="Symbol">}</a>
  <a id="3570" class="Symbol">{</a><a id="3571" href="Cubical.HITs.SmashProduct.Induction.html#3571" class="Bound">f</a> <a id="3573" href="Cubical.HITs.SmashProduct.Induction.html#3573" class="Bound">g</a> <a id="3575" class="Symbol">:</a> <a id="3577" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="3580" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3582" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3584" class="Symbol">.</a><a id="3585" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Cubical.HITs.SmashProduct.Induction.html#3555" class="Bound">B</a><a id="3592" class="Symbol">}</a>
  <a id="3596" class="Symbol">(</a><a id="3597" href="Cubical.HITs.SmashProduct.Induction.html#3597" class="Bound">ind</a> <a id="3601" class="Symbol">:</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.HITs.SmashProduct.Induction.html#3604" class="Bound">x</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="3611" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3613" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a><a id="3614" class="Symbol">)</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Cubical.HITs.SmashProduct.Induction.html#3571" class="Bound">f</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="3626" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3628" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3630" href="Cubical.HITs.SmashProduct.Induction.html#3604" class="Bound">x</a><a id="3631" class="Symbol">)</a> <a id="3633" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3635" href="Cubical.HITs.SmashProduct.Induction.html#3573" class="Bound">g</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="3643" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3645" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3647" href="Cubical.HITs.SmashProduct.Induction.html#3604" class="Bound">x</a><a id="3648" class="Symbol">))</a>
  <a id="3653" class="Symbol">→</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3664" class="Symbol">(</a><a id="3665" href="Cubical.HITs.SmashProduct.Induction.html#3200" class="Function">⋀̃→⋀-ind</a> <a id="3674" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3676" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3678" class="Symbol">{</a><a id="3679" class="Argument">f</a> <a id="3681" class="Symbol">=</a> <a id="3683" href="Cubical.HITs.SmashProduct.Induction.html#3571" class="Bound">f</a><a id="3684" class="Symbol">}</a> <a id="3686" class="Symbol">{</a><a id="3687" class="Argument">g</a> <a id="3689" class="Symbol">=</a> <a id="3691" href="Cubical.HITs.SmashProduct.Induction.html#3573" class="Bound">g</a><a id="3692" class="Symbol">}</a> <a id="3694" href="Cubical.HITs.SmashProduct.Induction.html#3597" class="Bound">ind</a><a id="3697" class="Symbol">)</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="3703" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3705" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3707" class="Symbol">.</a><a id="3708" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3711" class="Symbol">)</a> <a id="3713" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3715" href="Cubical.HITs.SmashProduct.Induction.html#3597" class="Bound">ind</a> <a id="3719" class="Symbol">(</a><a id="3720" class="InductiveConstructor">inl</a> <a id="3724" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3726" class="Symbol">))</a>
   <a id="3732" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3734" class="Symbol">((</a><a id="3736" href="Cubical.HITs.SmashProduct.Induction.html#3736" class="Bound">x</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Cubical.Data.Fin.Base.html#4372" class="Function">prodFinFamily∙</a> <a id="3755" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3757" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3759" class="Symbol">.</a><a id="3760" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3763" class="Symbol">)</a>
     <a id="3770" class="Symbol">→</a> <a id="3772" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Cubical.HITs.SmashProduct.Induction.html#3200" class="Function">⋀̃→⋀-ind</a> <a id="3790" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3792" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3794" class="Symbol">{</a><a id="3795" class="Argument">f</a> <a id="3797" class="Symbol">=</a> <a id="3799" href="Cubical.HITs.SmashProduct.Induction.html#3571" class="Bound">f</a><a id="3800" class="Symbol">}</a> <a id="3802" class="Symbol">{</a><a id="3803" class="Argument">g</a> <a id="3805" class="Symbol">=</a> <a id="3807" href="Cubical.HITs.SmashProduct.Induction.html#3573" class="Bound">g</a><a id="3808" class="Symbol">}</a> <a id="3810" href="Cubical.HITs.SmashProduct.Induction.html#3597" class="Bound">ind</a><a id="3813" class="Symbol">)</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="3821" href="Cubical.HITs.SmashProduct.Induction.html#3520" class="Bound">n</a> <a id="3823" href="Cubical.HITs.SmashProduct.Induction.html#3528" class="Bound">A</a> <a id="3825" class="Symbol">(</a><a id="3826" class="InductiveConstructor">inr</a> <a id="3830" href="Cubical.HITs.SmashProduct.Induction.html#3736" class="Bound">x</a><a id="3831" class="Symbol">))</a>
      <a id="3840" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3842" href="Cubical.HITs.SmashProduct.Induction.html#3597" class="Bound">ind</a> <a id="3846" class="Symbol">(</a><a id="3847" class="InductiveConstructor">inr</a> <a id="3851" href="Cubical.HITs.SmashProduct.Induction.html#3736" class="Bound">x</a><a id="3852" class="Symbol">))</a>
<a id="3855" href="Cubical.HITs.SmashProduct.Induction.html#3200" class="Function">⋀̃→⋀-ind</a> <a id="3864" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3869" href="Cubical.HITs.SmashProduct.Induction.html#3869" class="Bound">A</a> <a id="3871" href="Cubical.HITs.SmashProduct.Induction.html#3871" class="Bound">ind</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.HITs.SmashProduct.Induction.html#3871" class="Bound">ind</a> <a id="3889" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3891" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="3894" class="Symbol">)</a>
<a id="3896" href="Cubical.HITs.SmashProduct.Induction.html#3200" class="Function">⋀̃→⋀-ind</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3910" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a><a id="3911" class="Symbol">)</a> <a id="3913" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="3915" class="Symbol">{</a><a id="3916" class="Argument">B</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Cubical.HITs.SmashProduct.Induction.html#3920" class="Bound">B</a><a id="3921" class="Symbol">}</a> <a id="3923" class="Symbol">{</a><a id="3924" class="Argument">f</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a><a id="3929" class="Symbol">}</a> <a id="3931" class="Symbol">{</a><a id="3932" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a><a id="3933" class="Symbol">}</a> <a id="3935" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="3939" class="Symbol">=</a>
  <a id="3943" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Cubical.HITs.SmashProduct.Base.html#35702" class="Function">⋀-fun≡</a> <a id="3958" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="3960" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3972" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3974" class="Symbol">))</a>
    <a id="3981" class="Symbol">(λ</a> <a id="3984" href="Cubical.HITs.SmashProduct.Induction.html#3984" class="Bound">x</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Cubical.HITs.SmashProduct.Induction.html#4728" class="Function">h</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3995" href="Cubical.HITs.SmashProduct.Induction.html#3984" class="Bound">x</a><a id="3996" class="Symbol">)</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4003" href="Cubical.HITs.SmashProduct.Induction.html#3984" class="Bound">x</a><a id="4004" class="Symbol">))</a>
    <a id="4011" class="Symbol">(λ</a> <a id="4014" href="Cubical.HITs.SmashProduct.Induction.html#4014" class="Bound">x</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="4056" class="Symbol">_</a> <a id="4058" class="Symbol">_</a> <a id="4060" class="Symbol">_</a> <a id="4062" class="Symbol">_))</a>
      <a id="4072" class="Symbol">(</a><a id="4073" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="4081" href="Cubical.HITs.SmashProduct.Induction.html#5974" class="Function">mainSquareAsCompPath-const</a> <a id="4108" href="Cubical.HITs.SmashProduct.Induction.html#4014" class="Bound">x</a><a id="4109" class="Symbol">))</a>
      <a id="4118" class="Symbol">λ</a> <a id="4120" href="Cubical.HITs.SmashProduct.Induction.html#4120" class="Bound">x</a> <a id="4122" class="Symbol">→</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
            <a id="4159" class="Symbol">(</a><a id="4160" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4170" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4183" href="Cubical.HITs.SmashProduct.Induction.html#4120" class="Bound">x</a><a id="4184" class="Symbol">))))</a>
            <a id="4201" class="Symbol">(</a><a id="4202" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4211" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4213" class="Symbol">))</a>
            <a id="4228" class="Symbol">(</a><a id="4229" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4234" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4247" href="Cubical.HITs.SmashProduct.Induction.html#4120" class="Bound">x</a><a id="4248" class="Symbol">))))</a>
        <a id="4261" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="4263" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.HITs.SmashProduct.Induction.html#4875" class="Function">h-coh</a> <a id="4274" href="Cubical.HITs.SmashProduct.Induction.html#4120" class="Bound">x</a> <a id="4276" class="Symbol">.</a><a id="4277" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4280" class="Symbol">))</a>
  <a id="4285" class="Keyword">where</a>
  <a id="4293" href="Cubical.HITs.SmashProduct.Induction.html#4293" class="Function">f↓</a> <a id="4296" href="Cubical.HITs.SmashProduct.Induction.html#4296" class="Function">g↓</a> <a id="4299" class="Symbol">:</a> <a id="4301" class="Symbol">(</a><a id="4302" href="Cubical.HITs.SmashProduct.Induction.html#4302" class="Bound">y</a> <a id="4304" class="Symbol">:</a> <a id="4306" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="4313" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="4318" class="Symbol">))</a> <a id="4321" class="Symbol">→</a> <a id="4323" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="4326" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4344" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="4345" class="Symbol">)</a> <a id="4347" class="Symbol">.</a><a id="4348" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4352" class="Symbol">→</a> <a id="4354" href="Cubical.HITs.SmashProduct.Induction.html#3920" class="Bound">B</a>
  <a id="4358" href="Cubical.HITs.SmashProduct.Induction.html#4293" class="Function">f↓</a> <a id="4361" href="Cubical.HITs.SmashProduct.Induction.html#4361" class="Bound">y</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="4367" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4369" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4373" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,</a> <a id="4379" href="Cubical.HITs.SmashProduct.Induction.html#4361" class="Bound">y</a><a id="4380" class="Symbol">)</a>
  <a id="4384" href="Cubical.HITs.SmashProduct.Induction.html#4296" class="Function">g↓</a> <a id="4387" href="Cubical.HITs.SmashProduct.Induction.html#4387" class="Bound">y</a> <a id="4389" class="Symbol">=</a> <a id="4391" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="4393" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4395" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4399" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,</a> <a id="4405" href="Cubical.HITs.SmashProduct.Induction.html#4387" class="Bound">y</a><a id="4406" class="Symbol">)</a>

  <a id="4411" href="Cubical.HITs.SmashProduct.Induction.html#4411" class="Function">f↓≡g↓</a> <a id="4417" class="Symbol">:</a> <a id="4419" class="Symbol">(</a><a id="4420" href="Cubical.HITs.SmashProduct.Induction.html#4420" class="Bound">y</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="4431" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="4436" class="Symbol">))</a> <a id="4439" class="Symbol">(</a><a id="4440" href="Cubical.HITs.SmashProduct.Induction.html#4440" class="Bound">x</a> <a id="4442" class="Symbol">:</a> <a id="4444" href="Cubical.HITs.SmashProduct.Induction.html#1441" class="Function">⋀̃</a> <a id="4447" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4465" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="4466" class="Symbol">))</a>
     <a id="4474" class="Symbol">→</a> <a id="4476" href="Cubical.HITs.SmashProduct.Induction.html#4293" class="Function">f↓</a> <a id="4479" href="Cubical.HITs.SmashProduct.Induction.html#4420" class="Bound">y</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="4487" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4489" class="Symbol">(</a><a id="4490" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4505" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="4506" class="Symbol">)</a> <a id="4508" href="Cubical.HITs.SmashProduct.Induction.html#4440" class="Bound">x</a><a id="4509" class="Symbol">)</a>
      <a id="4517" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4519" href="Cubical.HITs.SmashProduct.Induction.html#4296" class="Function">g↓</a> <a id="4522" href="Cubical.HITs.SmashProduct.Induction.html#4420" class="Bound">y</a> <a id="4524" class="Symbol">(</a><a id="4525" href="Cubical.HITs.SmashProduct.Induction.html#2383" class="Function">⋀̃→⋀</a> <a id="4530" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4548" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="4549" class="Symbol">)</a> <a id="4551" href="Cubical.HITs.SmashProduct.Induction.html#4440" class="Bound">x</a><a id="4552" class="Symbol">)</a>
  <a id="4556" href="Cubical.HITs.SmashProduct.Induction.html#4411" class="Function">f↓≡g↓</a> <a id="4562" href="Cubical.HITs.SmashProduct.Induction.html#4562" class="Bound">y</a> <a id="4564" href="Cubical.HITs.SmashProduct.Induction.html#4564" class="Bound">x</a> <a id="4566" class="Symbol">=</a> <a id="4568" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4573" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="4575" class="Symbol">(</a><a id="4576" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.HITs.SmashProduct.Induction.html#2737" class="Function">⋀̃→⋀-⋀̃↑-comm</a> <a id="4595" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4597" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="4599" href="Cubical.HITs.SmashProduct.Induction.html#4562" class="Bound">y</a> <a id="4601" href="Cubical.HITs.SmashProduct.Induction.html#4564" class="Bound">x</a><a id="4602" class="Symbol">))</a>
             <a id="4618" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4621" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="4625" class="Symbol">(</a><a id="4626" href="Cubical.HITs.SmashProduct.Induction.html#1637" class="Function">⋀̃↑</a> <a id="4630" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4632" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="4634" href="Cubical.HITs.SmashProduct.Induction.html#4562" class="Bound">y</a> <a id="4636" href="Cubical.HITs.SmashProduct.Induction.html#4564" class="Bound">x</a><a id="4637" class="Symbol">)</a>
             <a id="4652" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="4655" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4660" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Cubical.HITs.SmashProduct.Induction.html#2737" class="Function">⋀̃→⋀-⋀̃↑-comm</a> <a id="4677" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4679" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="4681" href="Cubical.HITs.SmashProduct.Induction.html#4562" class="Bound">y</a> <a id="4683" href="Cubical.HITs.SmashProduct.Induction.html#4564" class="Bound">x</a><a id="4684" class="Symbol">)</a>

  <a id="4689" class="Comment">-- f and g agree on canonical points</a>
  <a id="4728" href="Cubical.HITs.SmashProduct.Induction.html#4728" class="Function">h</a> <a id="4730" class="Symbol">:</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Cubical.HITs.SmashProduct.Induction.html#4733" class="Bound">y</a> <a id="4735" class="Symbol">:</a> <a id="4737" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="4744" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="4749" class="Symbol">))</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Cubical.HITs.SmashProduct.Induction.html#4753" class="Bound">x</a> <a id="4755" class="Symbol">:</a> <a id="4757" class="Symbol">_)</a> <a id="4760" class="Symbol">→</a> <a id="4762" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Cubical.HITs.SmashProduct.Induction.html#4753" class="Bound">x</a> <a id="4772" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4774" href="Cubical.HITs.SmashProduct.Induction.html#4733" class="Bound">y</a><a id="4775" class="Symbol">))</a> <a id="4778" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4780" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Cubical.HITs.SmashProduct.Induction.html#4753" class="Bound">x</a> <a id="4790" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4792" href="Cubical.HITs.SmashProduct.Induction.html#4733" class="Bound">y</a><a id="4793" class="Symbol">))</a>
  <a id="4798" href="Cubical.HITs.SmashProduct.Induction.html#4728" class="Function">h</a> <a id="4800" href="Cubical.HITs.SmashProduct.Induction.html#4800" class="Bound">y</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Cubical.HITs.SmashProduct.Induction.html#3200" class="Function">⋀̃→⋀-ind</a> <a id="4822" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4824" class="Symbol">(</a><a id="4825" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4840" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">{</a><a id="4844" class="Argument">f</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Cubical.HITs.SmashProduct.Induction.html#4293" class="Function">f↓</a> <a id="4851" href="Cubical.HITs.SmashProduct.Induction.html#4800" class="Bound">y</a><a id="4852" class="Symbol">}</a> <a id="4854" class="Symbol">{</a><a id="4855" href="Cubical.HITs.SmashProduct.Induction.html#4296" class="Function">g↓</a> <a id="4858" href="Cubical.HITs.SmashProduct.Induction.html#4800" class="Bound">y</a><a id="4859" class="Symbol">}</a> <a id="4861" class="Symbol">(</a><a id="4862" href="Cubical.HITs.SmashProduct.Induction.html#4411" class="Function">f↓≡g↓</a> <a id="4868" href="Cubical.HITs.SmashProduct.Induction.html#4800" class="Bound">y</a><a id="4869" class="Symbol">))</a>

  <a id="4875" href="Cubical.HITs.SmashProduct.Induction.html#4875" class="Function">h-coh</a> <a id="4881" class="Symbol">:</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Cubical.HITs.SmashProduct.Induction.html#4884" class="Bound">y</a> <a id="4886" class="Symbol">:</a> <a id="4888" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="4892" class="Symbol">(</a><a id="4893" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="4895" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="4900" class="Symbol">))</a> <a id="4903" class="Symbol">→</a> <a id="4905" class="Symbol">_</a>
  <a id="4909" href="Cubical.HITs.SmashProduct.Induction.html#4875" class="Function">h-coh</a> <a id="4915" href="Cubical.HITs.SmashProduct.Induction.html#4915" class="Bound">y</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="4932" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="4950" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="4951" class="Symbol">)</a> <a id="4953" class="Symbol">{</a><a id="4954" class="Argument">f</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Cubical.HITs.SmashProduct.Induction.html#4293" class="Function">f↓</a> <a id="4961" href="Cubical.HITs.SmashProduct.Induction.html#4915" class="Bound">y</a><a id="4962" class="Symbol">}</a> <a id="4964" class="Symbol">{</a><a id="4965" href="Cubical.HITs.SmashProduct.Induction.html#4296" class="Function">g↓</a> <a id="4968" href="Cubical.HITs.SmashProduct.Induction.html#4915" class="Bound">y</a><a id="4969" class="Symbol">}</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Cubical.HITs.SmashProduct.Induction.html#4411" class="Function">f↓≡g↓</a> <a id="4978" href="Cubical.HITs.SmashProduct.Induction.html#4915" class="Bound">y</a><a id="4979" class="Symbol">)</a>

  <a id="4984" class="Comment">-- coherence</a>
  <a id="4999" href="Cubical.HITs.SmashProduct.Induction.html#4999" class="Function">mainSquare</a> <a id="5010" class="Symbol">:</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.HITs.SmashProduct.Induction.html#5013" class="Bound">x</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Cubical.Data.Fin.Base.html#4215" class="Function">prodFinFamily</a> <a id="5031" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5038" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5040" class="Symbol">(</a><a id="5041" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5056" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5057" class="Symbol">)))</a>
    <a id="5065" class="Symbol">→</a> <a id="5067" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5073" class="Symbol">(λ</a> <a id="5076" href="Cubical.HITs.SmashProduct.Induction.html#5076" class="Bound">i</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5088" class="Symbol">(</a><a id="5089" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="5102" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5104" class="Symbol">(</a><a id="5105" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5120" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5121" class="Symbol">)</a> <a id="5123" href="Cubical.HITs.SmashProduct.Induction.html#5013" class="Bound">x</a><a id="5124" class="Symbol">))</a> <a id="5127" href="Cubical.HITs.SmashProduct.Induction.html#5076" class="Bound">i</a><a id="5128" class="Symbol">)</a>
                   <a id="5149" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5151" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="5173" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5175" class="Symbol">(</a><a id="5176" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5191" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5192" class="Symbol">)</a> <a id="5194" href="Cubical.HITs.SmashProduct.Induction.html#5013" class="Bound">x</a><a id="5195" class="Symbol">))</a> <a id="5198" href="Cubical.HITs.SmashProduct.Induction.html#5076" class="Bound">i</a><a id="5199" class="Symbol">))</a>
             <a id="5215" class="Symbol">(</a><a id="5216" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5225" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5227" class="Symbol">))</a>
             <a id="5243" class="Symbol">(</a><a id="5244" href="Cubical.HITs.SmashProduct.Induction.html#4728" class="Function">h</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="5249" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="5255" class="Symbol">.</a><a id="5256" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5259" class="Symbol">)</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="5270" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5272" class="Symbol">(</a><a id="5273" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5288" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5289" class="Symbol">)</a> <a id="5291" href="Cubical.HITs.SmashProduct.Induction.html#5013" class="Bound">x</a><a id="5292" class="Symbol">))</a>
  <a id="5297" href="Cubical.HITs.SmashProduct.Induction.html#4999" class="Function">mainSquare</a> <a id="5308" href="Cubical.HITs.SmashProduct.Induction.html#5308" class="Bound">x</a> <a id="5310" href="Cubical.HITs.SmashProduct.Induction.html#5310" class="Bound">i</a> <a id="5312" href="Cubical.HITs.SmashProduct.Induction.html#5312" class="Bound">j</a> <a id="5314" class="Symbol">=</a>
     <a id="5321" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5327" class="Symbol">(λ</a> <a id="5330" href="Cubical.HITs.SmashProduct.Induction.html#5330" class="Bound">k</a> <a id="5332" class="Symbol">→</a>
      <a id="5340" class="Symbol">λ</a> <a id="5342" class="Symbol">{(</a><a id="5344" href="Cubical.HITs.SmashProduct.Induction.html#5310" class="Bound">i</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5350" class="Symbol">)</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="5369" href="Cubical.HITs.SmashProduct.Induction.html#5308" class="Bound">x</a><a id="5370" class="Symbol">)</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5375" href="Cubical.HITs.SmashProduct.Induction.html#5330" class="Bound">k</a><a id="5376" class="Symbol">))</a> <a id="5379" href="Cubical.HITs.SmashProduct.Induction.html#5312" class="Bound">j</a>
       <a id="5388" class="Symbol">;</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Cubical.HITs.SmashProduct.Induction.html#5310" class="Bound">i</a> <a id="5393" class="Symbol">=</a> <a id="5395" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5397" class="Symbol">)</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="5414" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5432" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5433" class="Symbol">)</a>
                       <a id="5458" class="Symbol">{</a><a id="5459" class="Argument">f</a> <a id="5461" class="Symbol">=</a> <a id="5463" href="Cubical.HITs.SmashProduct.Induction.html#4293" class="Function">f↓</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="5469" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="5475" class="Symbol">.</a><a id="5476" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5479" class="Symbol">)}</a> <a id="5482" class="Symbol">{</a><a id="5483" href="Cubical.HITs.SmashProduct.Induction.html#4296" class="Function">g↓</a> <a id="5486" class="Symbol">(</a><a id="5487" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="5489" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="5495" class="Symbol">.</a><a id="5496" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5499" class="Symbol">)}</a>
                       <a id="5525" class="Symbol">(</a><a id="5526" href="Cubical.HITs.SmashProduct.Induction.html#4411" class="Function">f↓≡g↓</a> <a id="5532" class="Symbol">(</a><a id="5533" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="5535" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="5541" class="Symbol">.</a><a id="5542" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5545" class="Symbol">))</a> <a id="5548" class="Symbol">.</a><a id="5549" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5553" href="Cubical.HITs.SmashProduct.Induction.html#5308" class="Bound">x</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5558" href="Cubical.HITs.SmashProduct.Induction.html#5330" class="Bound">k</a><a id="5559" class="Symbol">)</a> <a id="5561" href="Cubical.HITs.SmashProduct.Induction.html#5312" class="Bound">j</a>
       <a id="5570" class="Symbol">;</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Cubical.HITs.SmashProduct.Induction.html#5312" class="Bound">j</a> <a id="5575" class="Symbol">=</a> <a id="5577" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5579" class="Symbol">)</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="5585" class="Symbol">(</a><a id="5586" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="5605" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5607" class="Symbol">(</a><a id="5608" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5623" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5624" class="Symbol">)</a> <a id="5626" href="Cubical.HITs.SmashProduct.Induction.html#5308" class="Bound">x</a><a id="5627" class="Symbol">))</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Cubical.HITs.SmashProduct.Induction.html#5310" class="Bound">i</a> <a id="5633" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5635" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5637" href="Cubical.HITs.SmashProduct.Induction.html#5330" class="Bound">k</a><a id="5638" class="Symbol">))</a>
       <a id="5648" class="Symbol">;</a> <a id="5650" class="Symbol">(</a><a id="5651" href="Cubical.HITs.SmashProduct.Induction.html#5312" class="Bound">j</a> <a id="5653" class="Symbol">=</a> <a id="5655" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5657" class="Symbol">)</a> <a id="5659" class="Symbol">→</a> <a id="5661" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="5663" class="Symbol">(</a><a id="5664" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Cubical.HITs.SmashProduct.Base.html#6467" class="Function">prod→⋀^</a> <a id="5683" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5701" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5702" class="Symbol">)</a> <a id="5704" href="Cubical.HITs.SmashProduct.Induction.html#5308" class="Bound">x</a><a id="5705" class="Symbol">))</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Cubical.HITs.SmashProduct.Induction.html#5310" class="Bound">i</a> <a id="5711" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5713" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5715" href="Cubical.HITs.SmashProduct.Induction.html#5330" class="Bound">k</a><a id="5716" class="Symbol">))})</a>
        <a id="5729" class="Symbol">(</a><a id="5730" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Cubical.HITs.SmashProduct.Induction.html#5308" class="Bound">x</a> <a id="5749" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5751" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="5753" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="5759" class="Symbol">.</a><a id="5760" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5763" class="Symbol">)))</a> <a id="5767" href="Cubical.HITs.SmashProduct.Induction.html#5310" class="Bound">i</a> <a id="5769" href="Cubical.HITs.SmashProduct.Induction.html#5312" class="Bound">j</a><a id="5770" class="Symbol">)</a>

  <a id="5775" href="Cubical.HITs.SmashProduct.Induction.html#5775" class="Function">mainSquareAsCompPath</a> <a id="5796" class="Symbol">:</a> <a id="5798" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="5801" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="5819" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a><a id="5820" class="Symbol">)</a> <a id="5822" class="Symbol">.</a><a id="5823" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5827" class="Symbol">→</a> <a id="5829" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="5831" class="Symbol">(</a><a id="5832" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5836" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5838" class="Symbol">)</a> <a id="5840" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5842" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5849" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5851" class="Symbol">)</a>
  <a id="5855" href="Cubical.HITs.SmashProduct.Induction.html#5775" class="Function">mainSquareAsCompPath</a> <a id="5876" href="Cubical.HITs.SmashProduct.Induction.html#5876" class="Bound">x</a> <a id="5878" class="Symbol">=</a>
       <a id="5887" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5892" href="Cubical.HITs.SmashProduct.Induction.html#3928" class="Bound">f</a> <a id="5894" class="Symbol">(</a><a id="5895" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5900" class="Symbol">(</a><a id="5901" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5905" href="Cubical.HITs.SmashProduct.Induction.html#5876" class="Bound">x</a><a id="5906" class="Symbol">))</a>
    <a id="5913" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5916" href="Cubical.HITs.SmashProduct.Induction.html#4728" class="Function">h</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Cubical.HITs.SmashProduct.Induction.html#3913" class="Bound">A</a> <a id="5926" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="5931" class="Symbol">))</a> <a id="5934" href="Cubical.HITs.SmashProduct.Induction.html#5876" class="Bound">x</a>
    <a id="5940" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="5943" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5948" href="Cubical.HITs.SmashProduct.Induction.html#3932" class="Bound">g</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5955" class="Symbol">(</a><a id="5956" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5966" href="Cubical.HITs.SmashProduct.Induction.html#5876" class="Bound">x</a><a id="5967" class="Symbol">)))</a>

  <a id="5974" href="Cubical.HITs.SmashProduct.Induction.html#5974" class="Function">mainSquareAsCompPath-const</a> <a id="6001" class="Symbol">:</a> <a id="6003" class="Symbol">(λ</a> <a id="6006" href="Cubical.HITs.SmashProduct.Induction.html#6006" class="Bound">_</a> <a id="6008" class="Symbol">→</a> <a id="6010" href="Cubical.HITs.SmashProduct.Induction.html#3935" class="Bound">ind</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6019" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="6021" class="Symbol">))</a> <a id="6024" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6026" href="Cubical.HITs.SmashProduct.Induction.html#5775" class="Function">mainSquareAsCompPath</a>
  <a id="6049" href="Cubical.HITs.SmashProduct.Induction.html#5974" class="Function">mainSquareAsCompPath-const</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="Cubical.HITs.SmashProduct.Base.html#7132" class="Function">⋀^→Homogeneous≡</a> <a id="6094" href="Cubical.HITs.SmashProduct.Induction.html#3910" class="Bound">n</a> <a id="6096" class="Symbol">_</a> <a id="6098" class="Symbol">(</a><a id="6099" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="6117" class="Symbol">_</a> <a id="6119" class="Symbol">_)</a>
    <a id="6126" class="Symbol">λ</a> <a id="6128" href="Cubical.HITs.SmashProduct.Induction.html#6128" class="Bound">x</a> <a id="6130" class="Symbol">→</a> <a id="6132" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Cubical.Foundations.Path.html#3573" class="Function">PathP≡doubleCompPathʳ</a> <a id="6165" class="Symbol">_</a> <a id="6167" class="Symbol">_</a> <a id="6169" class="Symbol">_</a> <a id="6171" class="Symbol">_)</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Cubical.HITs.SmashProduct.Induction.html#4999" class="Function">mainSquare</a> <a id="6186" href="Cubical.HITs.SmashProduct.Induction.html#6128" class="Bound">x</a><a id="6187" class="Symbol">)</a>
<a id="6189" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="6207" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6212" href="Cubical.HITs.SmashProduct.Induction.html#6212" class="Bound">A</a> <a id="6214" href="Cubical.HITs.SmashProduct.Induction.html#6214" class="Bound">ind</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">=</a> <a id="6221" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6226" href="Cubical.HITs.SmashProduct.Induction.html#6214" class="Bound">ind</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6241" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="6244" class="Symbol">))</a>
<a id="6247" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6251" class="Symbol">(</a><a id="6252" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="6265" class="Symbol">(</a><a id="6266" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6270" href="Cubical.HITs.SmashProduct.Induction.html#6270" class="Bound">n</a><a id="6271" class="Symbol">)</a> <a id="6273" href="Cubical.HITs.SmashProduct.Induction.html#6273" class="Bound">A</a> <a id="6275" href="Cubical.HITs.SmashProduct.Induction.html#6275" class="Bound">ind</a><a id="6278" class="Symbol">)</a> <a id="6280" class="Symbol">=</a> <a id="6282" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6287" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="6305" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6310" href="Cubical.HITs.SmashProduct.Induction.html#6310" class="Bound">A</a> <a id="6312" href="Cubical.HITs.SmashProduct.Induction.html#6312" class="Bound">ind</a><a id="6315" class="Symbol">)</a> <a id="6317" href="Cubical.HITs.SmashProduct.Induction.html#6317" class="Bound">x</a> <a id="6319" class="Symbol">=</a> <a id="6321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6326" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6330" class="Symbol">(</a><a id="6331" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="6344" class="Symbol">(</a><a id="6345" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6349" href="Cubical.HITs.SmashProduct.Induction.html#6349" class="Bound">n</a><a id="6350" class="Symbol">)</a> <a id="6352" href="Cubical.HITs.SmashProduct.Induction.html#6352" class="Bound">A</a> <a id="6354" href="Cubical.HITs.SmashProduct.Induction.html#6354" class="Bound">ind</a><a id="6357" class="Symbol">)</a> <a id="6359" href="Cubical.HITs.SmashProduct.Induction.html#6359" class="Bound">x</a> <a id="6361" class="Symbol">=</a>
    <a id="6367" href="Cubical.HITs.SmashProduct.Induction.html#3504" class="Function">⋀̃→⋀-ind-coh</a> <a id="6380" href="Cubical.HITs.SmashProduct.Induction.html#6349" class="Bound">n</a> <a id="6382" class="Symbol">(</a><a id="6383" href="Cubical.Data.Fin.Base.html#4059" class="Function">predFinFamily∙</a> <a id="6398" href="Cubical.HITs.SmashProduct.Induction.html#6352" class="Bound">A</a><a id="6399" class="Symbol">)</a> <a id="6401" class="Symbol">_</a> <a id="6403" class="Symbol">.</a><a id="6404" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6413" href="Cubical.HITs.SmashProduct.Induction.html#6359" class="Bound">x</a><a id="6414" class="Symbol">)</a>
  <a id="6418" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6420" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6424" class="Symbol">(</a><a id="6425" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="6431" class="Symbol">_)</a>

<a id="6435" class="Comment">-- Pointed version</a>
<a id="⋀̃→⋀-ind∙"></a><a id="6454" href="Cubical.HITs.SmashProduct.Induction.html#6454" class="Function">⋀̃→⋀-ind∙</a> <a id="6464" class="Symbol">:</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Cubical.HITs.SmashProduct.Induction.html#6467" class="Bound">n</a> <a id="6469" class="Symbol">:</a> <a id="6471" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6472" class="Symbol">)</a> <a id="6474" class="Symbol">(</a><a id="6475" href="Cubical.HITs.SmashProduct.Induction.html#6475" class="Bound">A</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Cubical.Data.Fin.Base.html#3876" class="Function">FinFamily∙</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6495" href="Cubical.HITs.SmashProduct.Induction.html#6467" class="Bound">n</a><a id="6496" class="Symbol">)</a> <a id="6498" href="Cubical.HITs.SmashProduct.Induction.html#948" class="Generalizable">ℓ</a><a id="6499" class="Symbol">)</a> <a id="6501" class="Symbol">{</a><a id="6502" href="Cubical.HITs.SmashProduct.Induction.html#6502" class="Bound">B</a> <a id="6504" class="Symbol">:</a> <a id="6506" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6514" href="Cubical.HITs.SmashProduct.Induction.html#950" class="Generalizable">ℓ&#39;</a><a id="6516" class="Symbol">}</a>
  <a id="6520" class="Symbol">{</a><a id="6521" href="Cubical.HITs.SmashProduct.Induction.html#6521" class="Bound">f</a> <a id="6523" href="Cubical.HITs.SmashProduct.Induction.html#6523" class="Bound">g</a> <a id="6525" class="Symbol">:</a> <a id="6527" href="Cubical.HITs.SmashProduct.Base.html#2234" class="Function">⋀^</a> <a id="6530" href="Cubical.HITs.SmashProduct.Induction.html#6467" class="Bound">n</a> <a id="6532" href="Cubical.HITs.SmashProduct.Induction.html#6475" class="Bound">A</a> <a id="6534" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6537" href="Cubical.HITs.SmashProduct.Induction.html#6502" class="Bound">B</a><a id="6538" class="Symbol">}</a>
 <a id="6541" class="Symbol">→</a> <a id="6543" href="Cubical.HITs.SmashProduct.Induction.html#6521" class="Bound">f</a> <a id="6545" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="6548" href="Cubical.HITs.SmashProduct.Induction.html#2586" class="Function">⋀̃→⋀∙</a> <a id="6554" href="Cubical.HITs.SmashProduct.Induction.html#6467" class="Bound">n</a> <a id="6556" href="Cubical.HITs.SmashProduct.Induction.html#6475" class="Bound">A</a> <a id="6558" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6560" class="Symbol">(</a><a id="6561" href="Cubical.HITs.SmashProduct.Induction.html#6523" class="Bound">g</a> <a id="6563" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="6566" href="Cubical.HITs.SmashProduct.Induction.html#2586" class="Function">⋀̃→⋀∙</a> <a id="6572" href="Cubical.HITs.SmashProduct.Induction.html#6467" class="Bound">n</a> <a id="6574" href="Cubical.HITs.SmashProduct.Induction.html#6475" class="Bound">A</a><a id="6575" class="Symbol">)</a>
 <a id="6578" class="Symbol">→</a> <a id="6580" href="Cubical.HITs.SmashProduct.Induction.html#6521" class="Bound">f</a> <a id="6582" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6584" href="Cubical.HITs.SmashProduct.Induction.html#6523" class="Bound">g</a>
<a id="6586" class="Comment">-- ...together with some computation rules (needed to strengthen the</a>
<a id="6655" class="Comment">-- inductive hypothesis in the proof), but should be useful in their</a>
<a id="6724" class="Comment">-- own right.</a>
<a id="6738" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6742" class="Symbol">(</a><a id="6743" href="Cubical.HITs.SmashProduct.Induction.html#6454" class="Function">⋀̃→⋀-ind∙</a> <a id="6753" href="Cubical.HITs.SmashProduct.Induction.html#6753" class="Bound">n</a> <a id="6755" href="Cubical.HITs.SmashProduct.Induction.html#6755" class="Bound">A</a> <a id="6757" class="Symbol">{</a><a id="6758" class="Argument">f</a> <a id="6760" class="Symbol">=</a> <a id="6762" href="Cubical.HITs.SmashProduct.Induction.html#6762" class="Bound">f</a><a id="6763" class="Symbol">}</a> <a id="6765" class="Symbol">{</a><a id="6766" href="Cubical.HITs.SmashProduct.Induction.html#6766" class="Bound">g</a><a id="6767" class="Symbol">}</a> <a id="6769" href="Cubical.HITs.SmashProduct.Induction.html#6769" class="Bound">ind</a> <a id="6773" href="Cubical.HITs.SmashProduct.Induction.html#6773" class="Bound">i</a><a id="6774" class="Symbol">)</a> <a id="6776" class="Symbol">=</a>
  <a id="6780" href="Cubical.HITs.SmashProduct.Induction.html#3200" class="Function">⋀̃→⋀-ind</a> <a id="6789" href="Cubical.HITs.SmashProduct.Induction.html#6753" class="Bound">n</a> <a id="6791" href="Cubical.HITs.SmashProduct.Induction.html#6755" class="Bound">A</a> <a id="6793" class="Symbol">{</a><a id="6794" class="Argument">f</a> <a id="6796" class="Symbol">=</a> <a id="6798" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6802" href="Cubical.HITs.SmashProduct.Induction.html#6762" class="Bound">f</a><a id="6803" class="Symbol">}</a> <a id="6805" class="Symbol">{</a><a id="6806" class="Argument">g</a> <a id="6808" class="Symbol">=</a> <a id="6810" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6814" href="Cubical.HITs.SmashProduct.Induction.html#6766" class="Bound">g</a><a id="6815" class="Symbol">}</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="6826" class="Symbol">(</a><a id="6827" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6832" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6836" href="Cubical.HITs.SmashProduct.Induction.html#6769" class="Bound">ind</a><a id="6839" class="Symbol">))</a> <a id="6842" href="Cubical.HITs.SmashProduct.Induction.html#6773" class="Bound">i</a>
<a id="6844" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Cubical.HITs.SmashProduct.Induction.html#6454" class="Function">⋀̃→⋀-ind∙</a> <a id="6859" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6864" href="Cubical.HITs.SmashProduct.Induction.html#6864" class="Bound">A</a> <a id="6866" href="Cubical.HITs.SmashProduct.Induction.html#6866" class="Bound">ind</a> <a id="6870" href="Cubical.HITs.SmashProduct.Induction.html#6870" class="Bound">i</a><a id="6871" class="Symbol">)</a> <a id="6873" href="Cubical.HITs.SmashProduct.Induction.html#6873" class="Bound">j</a> <a id="6875" class="Symbol">=</a>
  <a id="6879" class="Symbol">((λ</a> <a id="6883" href="Cubical.HITs.SmashProduct.Induction.html#6883" class="Bound">j</a> <a id="6885" href="Cubical.HITs.SmashProduct.Induction.html#6885" class="Bound">i</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Cubical.HITs.SmashProduct.Induction.html#6866" class="Bound">ind</a> <a id="6898" href="Cubical.HITs.SmashProduct.Induction.html#6885" class="Bound">i</a><a id="6899" class="Symbol">)</a> <a id="6901" class="Symbol">(</a><a id="6902" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6907" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6914" href="Cubical.HITs.SmashProduct.Induction.html#6883" class="Bound">j</a><a id="6915" class="Symbol">)))</a>
  <a id="6921" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="6923" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="6934" class="Symbol">(((</a><a id="6937" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6943" class="Symbol">_)</a>
  <a id="6948" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="6950" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6955" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6959" href="Cubical.HITs.SmashProduct.Induction.html#6866" class="Bound">ind</a>
  <a id="6965" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="6979" class="Symbol">_)))))</a> <a id="6986" href="Cubical.HITs.SmashProduct.Induction.html#6873" class="Bound">j</a> <a id="6988" href="Cubical.HITs.SmashProduct.Induction.html#6870" class="Bound">i</a>
<a id="6990" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.HITs.SmashProduct.Induction.html#6454" class="Function">⋀̃→⋀-ind∙</a> <a id="7005" class="Symbol">(</a><a id="7006" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7010" href="Cubical.HITs.SmashProduct.Induction.html#7010" class="Bound">n</a><a id="7011" class="Symbol">)</a> <a id="7013" href="Cubical.HITs.SmashProduct.Induction.html#7013" class="Bound">A</a> <a id="7015" href="Cubical.HITs.SmashProduct.Induction.html#7015" class="Bound">ind</a> <a id="7019" href="Cubical.HITs.SmashProduct.Induction.html#7019" class="Bound">i</a><a id="7020" class="Symbol">)</a> <a id="7022" class="Symbol">=</a>
  <a id="7026" class="Symbol">((</a><a id="7028" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7034" class="Symbol">_)</a> <a id="7037" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="7039" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7044" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7048" href="Cubical.HITs.SmashProduct.Induction.html#7015" class="Bound">ind</a> <a id="7052" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="7054" class="Symbol">(</a><a id="7055" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7059" class="Symbol">(</a><a id="7060" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="7066" class="Symbol">_)))</a> <a id="7071" href="Cubical.HITs.SmashProduct.Induction.html#7019" class="Bound">i</a>
</pre></body></html>

==> anc/html/Cubical.HITs.SmashProduct.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.SmashProduct</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.SmashProduct.html" class="Module">Cubical.HITs.SmashProduct</a> <a id="34" class="Keyword">where</a>

<a id="41" class="Keyword">open</a> <a id="46" class="Keyword">import</a> <a id="53" href="Cubical.HITs.SmashProduct.Base.html" class="Module">Cubical.HITs.SmashProduct.Base</a> <a id="84" class="Keyword">public</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Cubical.HITs.SmashProduct.Induction.html" class="Module">Cubical.HITs.SmashProduct.Induction</a> <a id="139" class="Keyword">public</a>
<a id="146" class="Comment">-- open import Cubical.HITs.SmashProduct.Properties public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Sn.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Sn.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Sn.Base.html" class="Module">Cubical.HITs.Sn.Base</a> <a id="29" class="Keyword">where</a>

<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a>
<a id="71" class="Keyword">open</a> <a id="76" class="Keyword">import</a> <a id="83" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Cubical.Data.NatMinusOne.html" class="Module">Cubical.Data.NatMinusOne</a>
<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a>

<a id="S"></a><a id="307" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="309" class="Symbol">:</a> <a id="311" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a> <a id="315" class="Symbol">→</a> <a id="317" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="323" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="325" href="Cubical.Data.NatMinusOne.Base.html#246" class="InductiveConstructor">neg1</a> <a id="330" class="Symbol">=</a> <a id="332" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="334" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="336" class="Symbol">(</a><a id="337" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="343" href="Cubical.HITs.Sn.Base.html#343" class="Bound">n</a><a id="344" class="Symbol">)</a> <a id="346" class="Symbol">=</a> <a id="348" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="353" class="Symbol">(</a><a id="354" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="356" class="Symbol">(</a><a id="357" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="361" href="Cubical.HITs.Sn.Base.html#343" class="Bound">n</a><a id="362" class="Symbol">))</a>

<a id="S₊"></a><a id="366" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="369" class="Symbol">:</a> <a id="371" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="373" class="Symbol">→</a> <a id="375" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="381" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="384" class="Number">0</a> <a id="386" class="Symbol">=</a> <a id="388" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="393" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="396" class="Number">1</a> <a id="398" class="Symbol">=</a> <a id="400" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="403" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="406" class="Symbol">(</a><a id="407" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="411" class="Symbol">(</a><a id="412" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="416" href="Cubical.HITs.Sn.Base.html#416" class="Bound">n</a><a id="417" class="Symbol">))</a> <a id="420" class="Symbol">=</a> <a id="422" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="427" class="Symbol">(</a><a id="428" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="431" class="Symbol">(</a><a id="432" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="436" href="Cubical.HITs.Sn.Base.html#416" class="Bound">n</a><a id="437" class="Symbol">))</a>

<a id="441" class="Comment">-- Sⁿ⁻¹</a>
<a id="S⁻"></a><a id="449" href="Cubical.HITs.Sn.Base.html#449" class="Function">S⁻</a> <a id="452" class="Symbol">:</a> <a id="454" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="456" class="Symbol">→</a> <a id="458" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="463" href="Cubical.HITs.Sn.Base.html#449" class="Function">S⁻</a> <a id="466" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="471" class="Symbol">=</a> <a id="473" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="475" href="Cubical.HITs.Sn.Base.html#449" class="Function">S⁻</a> <a id="478" class="Symbol">(</a><a id="479" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="483" href="Cubical.HITs.Sn.Base.html#483" class="Bound">n</a><a id="484" class="Symbol">)</a> <a id="486" class="Symbol">=</a> <a id="488" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="491" href="Cubical.HITs.Sn.Base.html#483" class="Bound">n</a>

<a id="ptSn"></a><a id="494" href="Cubical.HITs.Sn.Base.html#494" class="Function">ptSn</a> <a id="499" class="Symbol">:</a> <a id="501" class="Symbol">(</a><a id="502" href="Cubical.HITs.Sn.Base.html#502" class="Bound">n</a> <a id="504" class="Symbol">:</a> <a id="506" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="507" class="Symbol">)</a> <a id="509" class="Symbol">→</a> <a id="511" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="514" href="Cubical.HITs.Sn.Base.html#502" class="Bound">n</a>
<a id="516" href="Cubical.HITs.Sn.Base.html#494" class="Function">ptSn</a> <a id="521" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="526" class="Symbol">=</a> <a id="528" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="533" href="Cubical.HITs.Sn.Base.html#494" class="Function">ptSn</a> <a id="538" class="Symbol">(</a><a id="539" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="543" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="547" class="Symbol">)</a> <a id="549" class="Symbol">=</a> <a id="551" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="556" href="Cubical.HITs.Sn.Base.html#494" class="Function">ptSn</a> <a id="561" class="Symbol">(</a><a id="562" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="566" class="Symbol">(</a><a id="567" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="571" href="Cubical.HITs.Sn.Base.html#571" class="Bound">n</a><a id="572" class="Symbol">))</a> <a id="575" class="Symbol">=</a> <a id="577" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>

<a id="584" class="Comment">-- Pointed version</a>
<a id="S₊∙"></a><a id="603" href="Cubical.HITs.Sn.Base.html#603" class="Function">S₊∙</a> <a id="607" class="Symbol">:</a> <a id="609" class="Symbol">(</a><a id="610" href="Cubical.HITs.Sn.Base.html#610" class="Bound">n</a> <a id="612" class="Symbol">:</a> <a id="614" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="615" class="Symbol">)</a> <a id="617" class="Symbol">→</a> <a id="619" href="Cubical.Foundations.Pointed.Base.html#564" class="Function">Pointed₀</a>
<a id="628" href="Cubical.HITs.Sn.Base.html#603" class="Function">S₊∙</a> <a id="632" href="Cubical.HITs.Sn.Base.html#632" class="Bound">n</a> <a id="634" class="Symbol">=</a> <a id="636" class="Symbol">(</a><a id="637" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="640" href="Cubical.HITs.Sn.Base.html#632" class="Bound">n</a><a id="641" class="Symbol">)</a> <a id="643" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="645" href="Cubical.HITs.Sn.Base.html#494" class="Function">ptSn</a> <a id="650" href="Cubical.HITs.Sn.Base.html#632" class="Bound">n</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Susp.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Susp.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>

<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Cubical.HITs.S2.Base.html" class="Module">Cubical.HITs.S2.Base</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Cubical.HITs.S3.html" class="Module">Cubical.HITs.S3</a>

<a id="455" class="Keyword">open</a> <a id="460" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="465" class="Keyword">private</a>
  <a id="475" class="Keyword">variable</a>
    <a id="488" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a> <a id="490" href="Cubical.HITs.Susp.Base.html#490" class="Generalizable">ℓ&#39;</a> <a id="493" class="Symbol">:</a> <a id="495" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="502" class="Keyword">data</a> <a id="Susp"></a><a id="507" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="512" class="Symbol">(</a><a id="513" href="Cubical.HITs.Susp.Base.html#513" class="Bound">A</a> <a id="515" class="Symbol">:</a> <a id="517" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="522" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a><a id="523" class="Symbol">)</a> <a id="525" class="Symbol">:</a> <a id="527" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="532" href="Cubical.HITs.Susp.Base.html#522" class="Bound">ℓ</a> <a id="534" class="Keyword">where</a>
  <a id="Susp.north"></a><a id="542" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="548" class="Symbol">:</a> <a id="550" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="555" href="Cubical.HITs.Susp.Base.html#513" class="Bound">A</a>
  <a id="Susp.south"></a><a id="559" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="565" class="Symbol">:</a> <a id="567" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="572" href="Cubical.HITs.Susp.Base.html#513" class="Bound">A</a>
  <a id="Susp.merid"></a><a id="576" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="582" class="Symbol">:</a> <a id="584" class="Symbol">(</a><a id="585" href="Cubical.HITs.Susp.Base.html#585" class="Bound">a</a> <a id="587" class="Symbol">:</a> <a id="589" href="Cubical.HITs.Susp.Base.html#513" class="Bound">A</a><a id="590" class="Symbol">)</a> <a id="592" class="Symbol">→</a> <a id="594" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="600" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="602" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>

<a id="Susp∙"></a><a id="609" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="615" class="Symbol">:</a> <a id="617" class="Symbol">(</a><a id="618" href="Cubical.HITs.Susp.Base.html#618" class="Bound">A</a> <a id="620" class="Symbol">:</a> <a id="622" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="627" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a><a id="628" class="Symbol">)</a> <a id="630" class="Symbol">→</a> <a id="632" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="640" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a>
<a id="642" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="648" href="Cubical.HITs.Susp.Base.html#648" class="Bound">A</a> <a id="650" class="Symbol">=</a> <a id="652" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="657" href="Cubical.HITs.Susp.Base.html#648" class="Bound">A</a> <a id="659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="661" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>

<a id="668" class="Comment">-- induced function</a>
<a id="suspFun"></a><a id="688" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">{</a><a id="699" href="Cubical.HITs.Susp.Base.html#699" class="Bound">A</a> <a id="701" class="Symbol">:</a> <a id="703" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="708" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a><a id="709" class="Symbol">}</a> <a id="711" class="Symbol">{</a><a id="712" href="Cubical.HITs.Susp.Base.html#712" class="Bound">B</a> <a id="714" class="Symbol">:</a> <a id="716" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="721" href="Cubical.HITs.Susp.Base.html#490" class="Generalizable">ℓ&#39;</a><a id="723" class="Symbol">}</a> <a id="725" class="Symbol">(</a><a id="726" href="Cubical.HITs.Susp.Base.html#726" class="Bound">f</a> <a id="728" class="Symbol">:</a> <a id="730" href="Cubical.HITs.Susp.Base.html#699" class="Bound">A</a> <a id="732" class="Symbol">→</a> <a id="734" href="Cubical.HITs.Susp.Base.html#712" class="Bound">B</a><a id="735" class="Symbol">)</a>
       <a id="744" class="Symbol">→</a> <a id="746" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="751" href="Cubical.HITs.Susp.Base.html#699" class="Bound">A</a> <a id="753" class="Symbol">→</a> <a id="755" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="760" href="Cubical.HITs.Susp.Base.html#712" class="Bound">B</a>
<a id="762" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="770" href="Cubical.HITs.Susp.Base.html#770" class="Bound">f</a> <a id="772" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="778" class="Symbol">=</a> <a id="780" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="786" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="794" href="Cubical.HITs.Susp.Base.html#794" class="Bound">f</a> <a id="796" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="802" class="Symbol">=</a> <a id="804" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="810" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="818" href="Cubical.HITs.Susp.Base.html#818" class="Bound">f</a> <a id="820" class="Symbol">(</a><a id="821" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="827" href="Cubical.HITs.Susp.Base.html#827" class="Bound">a</a> <a id="829" href="Cubical.HITs.Susp.Base.html#829" class="Bound">i</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">=</a> <a id="834" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.HITs.Susp.Base.html#818" class="Bound">f</a> <a id="843" href="Cubical.HITs.Susp.Base.html#827" class="Bound">a</a><a id="844" class="Symbol">)</a> <a id="846" href="Cubical.HITs.Susp.Base.html#829" class="Bound">i</a>

<a id="849" class="Comment">-- pointed version</a>
<a id="suspFun∙"></a><a id="868" href="Cubical.HITs.Susp.Base.html#868" class="Function">suspFun∙</a> <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">{</a><a id="880" href="Cubical.HITs.Susp.Base.html#880" class="Bound">A</a> <a id="882" class="Symbol">:</a> <a id="884" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="889" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a><a id="890" class="Symbol">}</a> <a id="892" class="Symbol">{</a><a id="893" href="Cubical.HITs.Susp.Base.html#893" class="Bound">B</a> <a id="895" class="Symbol">:</a> <a id="897" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="902" href="Cubical.HITs.Susp.Base.html#490" class="Generalizable">ℓ&#39;</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.HITs.Susp.Base.html#907" class="Bound">f</a> <a id="909" class="Symbol">:</a> <a id="911" href="Cubical.HITs.Susp.Base.html#880" class="Bound">A</a> <a id="913" class="Symbol">→</a> <a id="915" href="Cubical.HITs.Susp.Base.html#893" class="Bound">B</a><a id="916" class="Symbol">)</a>
       <a id="925" class="Symbol">→</a> <a id="927" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="933" href="Cubical.HITs.Susp.Base.html#880" class="Bound">A</a> <a id="935" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="938" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="944" href="Cubical.HITs.Susp.Base.html#893" class="Bound">B</a>
<a id="946" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.HITs.Susp.Base.html#868" class="Function">suspFun∙</a> <a id="960" href="Cubical.HITs.Susp.Base.html#960" class="Bound">f</a><a id="961" class="Symbol">)</a> <a id="963" class="Symbol">=</a> <a id="965" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="973" href="Cubical.HITs.Susp.Base.html#960" class="Bound">f</a>
<a id="975" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="979" class="Symbol">(</a><a id="980" href="Cubical.HITs.Susp.Base.html#868" class="Function">suspFun∙</a> <a id="989" href="Cubical.HITs.Susp.Base.html#989" class="Bound">f</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">=</a> <a id="994" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="suspFun↑"></a><a id="1000" href="Cubical.HITs.Susp.Base.html#1000" class="Function">suspFun↑</a> <a id="1009" class="Symbol">:</a> <a id="1011" class="Symbol">∀</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Cubical.HITs.Susp.Base.html#1014" class="Bound">ℓ</a> <a id="1016" href="Cubical.HITs.Susp.Base.html#1016" class="Bound">ℓ&#39;</a><a id="1018" class="Symbol">}</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Cubical.HITs.Susp.Base.html#1021" class="Bound">A</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1030" href="Cubical.HITs.Susp.Base.html#1014" class="Bound">ℓ</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">{</a><a id="1034" href="Cubical.HITs.Susp.Base.html#1034" class="Bound">B</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1043" href="Cubical.HITs.Susp.Base.html#1016" class="Bound">ℓ&#39;</a><a id="1045" class="Symbol">}</a>
  <a id="1049" class="Symbol">→</a> <a id="1051" class="Symbol">(</a><a id="1052" href="Cubical.HITs.Susp.Base.html#1052" class="Bound">b</a> <a id="1054" class="Symbol">:</a> <a id="1056" href="Cubical.HITs.Susp.Base.html#1034" class="Bound">B</a><a id="1057" class="Symbol">)</a>
  <a id="1061" class="Symbol">→</a> <a id="1063" class="Symbol">((</a><a id="1065" href="Cubical.HITs.Susp.Base.html#1065" class="Bound">a</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Cubical.HITs.Susp.Base.html#1021" class="Bound">A</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1079" href="Cubical.HITs.Susp.Base.html#1034" class="Bound">B</a> <a id="1081" href="Cubical.HITs.Susp.Base.html#1052" class="Bound">b</a> <a id="1083" href="Cubical.HITs.Susp.Base.html#1052" class="Bound">b</a><a id="1084" class="Symbol">)</a>
  <a id="1088" class="Symbol">→</a> <a id="1090" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1095" href="Cubical.HITs.Susp.Base.html#1021" class="Bound">A</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Cubical.HITs.Susp.Base.html#1034" class="Bound">B</a>
<a id="1101" href="Cubical.HITs.Susp.Base.html#1000" class="Function">suspFun↑</a> <a id="1110" href="Cubical.HITs.Susp.Base.html#1110" class="Bound">b</a> <a id="1112" href="Cubical.HITs.Susp.Base.html#1112" class="Bound">f</a> <a id="1114" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="1120" class="Symbol">=</a> <a id="1122" href="Cubical.HITs.Susp.Base.html#1110" class="Bound">b</a>
<a id="1124" href="Cubical.HITs.Susp.Base.html#1000" class="Function">suspFun↑</a> <a id="1133" href="Cubical.HITs.Susp.Base.html#1133" class="Bound">b</a> <a id="1135" href="Cubical.HITs.Susp.Base.html#1135" class="Bound">f</a> <a id="1137" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Cubical.HITs.Susp.Base.html#1133" class="Bound">b</a>
<a id="1147" href="Cubical.HITs.Susp.Base.html#1000" class="Function">suspFun↑</a> <a id="1156" href="Cubical.HITs.Susp.Base.html#1156" class="Bound">b</a> <a id="1158" href="Cubical.HITs.Susp.Base.html#1158" class="Bound">f</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1167" href="Cubical.HITs.Susp.Base.html#1167" class="Bound">a</a> <a id="1169" href="Cubical.HITs.Susp.Base.html#1169" class="Bound">i</a><a id="1170" class="Symbol">)</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="Cubical.HITs.Susp.Base.html#1158" class="Bound">f</a> <a id="1176" href="Cubical.HITs.Susp.Base.html#1167" class="Bound">a</a> <a id="1178" href="Cubical.HITs.Susp.Base.html#1169" class="Bound">i</a>

<a id="1181" class="Comment">-- Iterated suspensions</a>
<a id="Susp^"></a><a id="1205" href="Cubical.HITs.Susp.Base.html#1205" class="Function">Susp^</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1222" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1231" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a>
<a id="1233" href="Cubical.HITs.Susp.Base.html#1205" class="Function">Susp^</a> <a id="1239" class="Number">0</a> <a id="1241" href="Cubical.HITs.Susp.Base.html#1241" class="Bound">X</a> <a id="1243" class="Symbol">=</a> <a id="1245" href="Cubical.HITs.Susp.Base.html#1241" class="Bound">X</a>
<a id="1247" href="Cubical.HITs.Susp.Base.html#1205" class="Function">Susp^</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1258" href="Cubical.HITs.Susp.Base.html#1258" class="Bound">n</a><a id="1259" class="Symbol">)</a> <a id="1261" href="Cubical.HITs.Susp.Base.html#1261" class="Bound">X</a> <a id="1263" class="Symbol">=</a> <a id="1265" href="Cubical.HITs.Susp.Base.html#1205" class="Function">Susp^</a> <a id="1271" href="Cubical.HITs.Susp.Base.html#1258" class="Bound">n</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1279" href="Cubical.HITs.Susp.Base.html#1261" class="Bound">X</a><a id="1280" class="Symbol">)</a>

<a id="Susp^&#39;"></a><a id="1283" href="Cubical.HITs.Susp.Base.html#1283" class="Function">Susp^&#39;</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1294" class="Symbol">→</a> <a id="1296" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1301" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1310" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a>
<a id="1312" href="Cubical.HITs.Susp.Base.html#1283" class="Function">Susp^&#39;</a> <a id="1319" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1324" href="Cubical.HITs.Susp.Base.html#1324" class="Bound">x</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Cubical.HITs.Susp.Base.html#1324" class="Bound">x</a>
<a id="1330" href="Cubical.HITs.Susp.Base.html#1283" class="Function">Susp^&#39;</a> <a id="1337" class="Symbol">(</a><a id="1338" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1342" href="Cubical.HITs.Susp.Base.html#1342" class="Bound">n</a><a id="1343" class="Symbol">)</a> <a id="1345" href="Cubical.HITs.Susp.Base.html#1345" class="Bound">x</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Cubical.HITs.Susp.Base.html#1283" class="Function">Susp^&#39;</a> <a id="1362" href="Cubical.HITs.Susp.Base.html#1342" class="Bound">n</a> <a id="1364" href="Cubical.HITs.Susp.Base.html#1345" class="Bound">x</a><a id="1365" class="Symbol">)</a>

<a id="Susp^&#39;≡Susp^"></a><a id="1368" href="Cubical.HITs.Susp.Base.html#1368" class="Function">Susp^&#39;≡Susp^</a> <a id="1381" class="Symbol">:</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.HITs.Susp.Base.html#1384" class="Bound">n</a> <a id="1386" class="Symbol">:</a> <a id="1388" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">{</a><a id="1392" href="Cubical.HITs.Susp.Base.html#1392" class="Bound">A</a> <a id="1394" class="Symbol">:</a> <a id="1396" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1401" href="Cubical.HITs.Susp.Base.html#488" class="Generalizable">ℓ</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Cubical.HITs.Susp.Base.html#1283" class="Function">Susp^&#39;</a> <a id="1413" href="Cubical.HITs.Susp.Base.html#1384" class="Bound">n</a> <a id="1415" href="Cubical.HITs.Susp.Base.html#1392" class="Bound">A</a> <a id="1417" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1419" href="Cubical.HITs.Susp.Base.html#1205" class="Function">Susp^</a> <a id="1425" href="Cubical.HITs.Susp.Base.html#1384" class="Bound">n</a> <a id="1427" href="Cubical.HITs.Susp.Base.html#1392" class="Bound">A</a>
<a id="1429" href="Cubical.HITs.Susp.Base.html#1368" class="Function">Susp^&#39;≡Susp^</a> <a id="1442" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1447" class="Symbol">{</a><a id="1448" class="Argument">A</a> <a id="1450" class="Symbol">=</a> <a id="1452" href="Cubical.HITs.Susp.Base.html#1452" class="Bound">A</a><a id="1453" class="Symbol">}</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1462" href="Cubical.HITs.Susp.Base.html#1368" class="Function">Susp^&#39;≡Susp^</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1480" href="Cubical.HITs.Susp.Base.html#1480" class="Bound">n</a><a id="1481" class="Symbol">)</a> <a id="1483" class="Symbol">{</a><a id="1484" class="Argument">A</a> <a id="1486" class="Symbol">=</a> <a id="1488" href="Cubical.HITs.Susp.Base.html#1488" class="Bound">A</a><a id="1489" class="Symbol">}</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Cubical.HITs.Susp.Base.html#1539" class="Function">lem</a> <a id="1497" href="Cubical.HITs.Susp.Base.html#1480" class="Bound">n</a> <a id="1499" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1501" href="Cubical.HITs.Susp.Base.html#1368" class="Function">Susp^&#39;≡Susp^</a> <a id="1514" href="Cubical.HITs.Susp.Base.html#1480" class="Bound">n</a> <a id="1516" class="Symbol">{</a><a id="1517" class="Argument">A</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1526" href="Cubical.HITs.Susp.Base.html#1488" class="Bound">A</a><a id="1527" class="Symbol">}</a>
  <a id="1531" class="Keyword">where</a>
  <a id="1539" href="Cubical.HITs.Susp.Base.html#1539" class="Function">lem</a> <a id="1543" class="Symbol">:</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.HITs.Susp.Base.html#1546" class="Bound">n</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Cubical.HITs.Susp.Base.html#1283" class="Function">Susp^&#39;</a> <a id="1568" href="Cubical.HITs.Susp.Base.html#1546" class="Bound">n</a> <a id="1570" href="Cubical.HITs.Susp.Base.html#1488" class="Bound">A</a><a id="1571" class="Symbol">)</a> <a id="1573" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1575" href="Cubical.HITs.Susp.Base.html#1283" class="Function">Susp^&#39;</a> <a id="1582" href="Cubical.HITs.Susp.Base.html#1546" class="Bound">n</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1590" href="Cubical.HITs.Susp.Base.html#1488" class="Bound">A</a><a id="1591" class="Symbol">)</a>
  <a id="1595" href="Cubical.HITs.Susp.Base.html#1539" class="Function">lem</a> <a id="1599" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1613" href="Cubical.HITs.Susp.Base.html#1539" class="Function">lem</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1622" href="Cubical.HITs.Susp.Base.html#1622" class="Bound">n</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">=</a> <a id="1627" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1632" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Cubical.HITs.Susp.Base.html#1539" class="Function">lem</a> <a id="1642" href="Cubical.HITs.Susp.Base.html#1622" class="Bound">n</a><a id="1643" class="Symbol">)</a>

<a id="UnitIsoSuspUnit"></a><a id="1646" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1668" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1679" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1683" class="Symbol">)</a>
<a id="1685" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1689" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a> <a id="1705" class="Symbol">_</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="1715" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1719" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a> <a id="1735" class="Symbol">_</a> <a id="1737" class="Symbol">=</a> <a id="1739" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="1742" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1746" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a> <a id="1762" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1775" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1779" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a> <a id="1795" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1809" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="1812" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1816" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1839" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="1842" href="Cubical.HITs.Susp.Base.html#1842" class="Bound">j</a><a id="1843" class="Symbol">)</a> <a id="1845" href="Cubical.HITs.Susp.Base.html#1845" class="Bound">k</a> <a id="1847" class="Symbol">=</a> <a id="1849" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1855" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Cubical.HITs.Susp.Base.html#1842" class="Bound">j</a> <a id="1861" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1863" href="Cubical.HITs.Susp.Base.html#1845" class="Bound">k</a><a id="1864" class="Symbol">)</a>
<a id="1866" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1870" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a> <a id="1886" class="Symbol">_</a> <a id="1888" class="Symbol">=</a> <a id="1890" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Unit≃SuspUnit"></a><a id="1896" href="Cubical.HITs.Susp.Base.html#1896" class="Function">Unit≃SuspUnit</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1917" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1919" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1924" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1929" href="Cubical.HITs.Susp.Base.html#1896" class="Function">Unit≃SuspUnit</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="1956" href="Cubical.HITs.Susp.Base.html#1646" class="Function">UnitIsoSuspUnit</a>

<a id="BoolIsoSusp⊥"></a><a id="1973" href="Cubical.HITs.Susp.Base.html#1973" class="Function">BoolIsoSusp⊥</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1992" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2003" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="2004" class="Symbol">)</a>
<a id="2006" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2010" href="Cubical.HITs.Susp.Base.html#1973" class="Function">BoolIsoSusp⊥</a> <a id="2023" class="Symbol">=</a> <a id="2025" class="Symbol">λ</a> <a id="2027" class="Symbol">{</a><a id="2028" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="2034" class="Symbol">→</a> <a id="2036" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="2041" class="Symbol">;</a> <a id="2043" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="2056" class="Symbol">}</a>
<a id="2058" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2062" href="Cubical.HITs.Susp.Base.html#1973" class="Function">BoolIsoSusp⊥</a> <a id="2075" class="Symbol">=</a> <a id="2077" class="Symbol">λ</a> <a id="2079" class="Symbol">{</a><a id="2080" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="2092" class="Symbol">;</a>  <a id="2095" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="2108" class="Symbol">}</a>
<a id="2110" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="2114" href="Cubical.HITs.Susp.Base.html#1973" class="Function">BoolIsoSusp⊥</a> <a id="2127" class="Symbol">=</a> <a id="2129" class="Symbol">λ</a> <a id="2131" class="Symbol">{</a><a id="2132" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2138" class="Symbol">→</a> <a id="2140" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2144" class="Symbol">;</a>  <a id="2147" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2153" class="Symbol">→</a> <a id="2155" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2159" class="Symbol">}</a>
<a id="2161" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2165" href="Cubical.HITs.Susp.Base.html#1973" class="Function">BoolIsoSusp⊥</a>  <a id="2179" class="Symbol">=</a> <a id="2181" class="Symbol">λ</a> <a id="2183" class="Symbol">{</a><a id="2184" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="2190" class="Symbol">→</a> <a id="2192" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2196" class="Symbol">;</a>  <a id="2199" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2211" class="Symbol">}</a>

<a id="Bool≃Susp⊥"></a><a id="2214" href="Cubical.HITs.Susp.Base.html#2214" class="Function">Bool≃Susp⊥</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="2232" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2234" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2239" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>
<a id="2241" href="Cubical.HITs.Susp.Base.html#2214" class="Function">Bool≃Susp⊥</a> <a id="2252" class="Symbol">=</a> <a id="2254" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2265" href="Cubical.HITs.Susp.Base.html#1973" class="Function">BoolIsoSusp⊥</a>

<a id="SuspBool"></a><a id="2279" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="2296" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2312" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>

<a id="SuspBool→S¹"></a><a id="2318" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>
<a id="2346" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a> <a id="2358" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2364" class="Symbol">=</a> <a id="2366" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="2371" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a> <a id="2383" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
<a id="2396" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2415" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2421" href="Cubical.HITs.Susp.Base.html#2421" class="Bound">i</a><a id="2422" class="Symbol">)</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2431" href="Cubical.HITs.Susp.Base.html#2421" class="Bound">i</a>
<a id="2433" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2452" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2457" href="Cubical.HITs.Susp.Base.html#2457" class="Bound">i</a><a id="2458" class="Symbol">)</a>  <a id="2461" class="Symbol">=</a> <a id="2463" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>

<a id="S¹→SuspBool"></a><a id="2469" href="Cubical.HITs.Susp.Base.html#2469" class="Function">S¹→SuspBool</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="2486" class="Symbol">→</a> <a id="2488" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a>
<a id="2497" href="Cubical.HITs.Susp.Base.html#2469" class="Function">S¹→SuspBool</a> <a id="2509" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>     <a id="2518" class="Symbol">=</a> <a id="2520" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="2526" href="Cubical.HITs.Susp.Base.html#2469" class="Function">S¹→SuspBool</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2544" href="Cubical.HITs.Susp.Base.html#2544" class="Bound">i</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">=</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2556" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2562" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2564" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2575" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="2579" class="Symbol">))</a> <a id="2582" href="Cubical.HITs.Susp.Base.html#2544" class="Bound">i</a>

<a id="SuspBool→S¹→SuspBool"></a><a id="2585" href="Cubical.HITs.Susp.Base.html#2585" class="Function">SuspBool→S¹→SuspBool</a> <a id="2606" class="Symbol">:</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.HITs.Susp.Base.html#2609" class="Bound">x</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="2630" class="Symbol">_</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.HITs.Susp.Base.html#2469" class="Function">S¹→SuspBool</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a> <a id="2658" href="Cubical.HITs.Susp.Base.html#2609" class="Bound">x</a><a id="2659" class="Symbol">))</a> <a id="2662" href="Cubical.HITs.Susp.Base.html#2609" class="Bound">x</a>
<a id="2664" href="Cubical.HITs.Susp.Base.html#2585" class="Function">SuspBool→S¹→SuspBool</a> <a id="2685" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2691" class="Symbol">=</a> <a id="2693" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2698" href="Cubical.HITs.Susp.Base.html#2585" class="Function">SuspBool→S¹→SuspBool</a> <a id="2719" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2733" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="2738" href="Cubical.HITs.Susp.Base.html#2585" class="Function">SuspBool→S¹→SuspBool</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2766" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2772" href="Cubical.HITs.Susp.Base.html#2772" class="Bound">i</a><a id="2773" class="Symbol">)</a> <a id="2775" href="Cubical.HITs.Susp.Base.html#2775" class="Bound">j</a> <a id="2777" class="Symbol">=</a> <a id="2779" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2785" class="Symbol">(λ</a> <a id="2788" href="Cubical.HITs.Susp.Base.html#2788" class="Bound">k</a> <a id="2790" class="Symbol">→</a> <a id="2792" class="Symbol">(λ</a> <a id="2795" class="Symbol">{</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Cubical.HITs.Susp.Base.html#2775" class="Bound">j</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2804" class="Symbol">)</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2814" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2820" href="Cubical.HITs.Susp.Base.html#2772" class="Bound">i</a>
                                                         <a id="2879" class="Symbol">;</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Cubical.HITs.Susp.Base.html#2772" class="Bound">i</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2888" class="Symbol">)</a> <a id="2890" class="Symbol">→</a> <a id="2892" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                                                         <a id="2955" class="Symbol">;</a> <a id="2957" class="Symbol">(</a><a id="2958" href="Cubical.HITs.Susp.Base.html#2772" class="Bound">i</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2964" class="Symbol">)</a> <a id="2966" class="Symbol">→</a> <a id="2968" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2974" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Cubical.HITs.Susp.Base.html#2775" class="Bound">j</a> <a id="2982" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2984" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2986" href="Cubical.HITs.Susp.Base.html#2788" class="Bound">k</a><a id="2987" class="Symbol">)}))</a>
                                               <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3046" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="3052" href="Cubical.HITs.Susp.Base.html#2772" class="Bound">i</a><a id="3053" class="Symbol">)</a>
<a id="3055" href="Cubical.HITs.Susp.Base.html#2585" class="Function">SuspBool→S¹→SuspBool</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3083" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="3088" href="Cubical.HITs.Susp.Base.html#3088" class="Bound">i</a><a id="3089" class="Symbol">)</a> <a id="3091" href="Cubical.HITs.Susp.Base.html#3091" class="Bound">j</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3101" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.HITs.Susp.Base.html#3088" class="Bound">i</a> <a id="3109" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3111" href="Cubical.HITs.Susp.Base.html#3091" class="Bound">j</a><a id="3112" class="Symbol">)</a>

<a id="S¹→SuspBool→S¹"></a><a id="3115" href="Cubical.HITs.Susp.Base.html#3115" class="Function">S¹→SuspBool→S¹</a> <a id="3130" class="Symbol">:</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Cubical.HITs.Susp.Base.html#3133" class="Bound">x</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">→</a> <a id="3143" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Cubical.HITs.Susp.Base.html#2469" class="Function">S¹→SuspBool</a> <a id="3168" href="Cubical.HITs.Susp.Base.html#3133" class="Bound">x</a><a id="3169" class="Symbol">)</a> <a id="3171" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3173" href="Cubical.HITs.Susp.Base.html#3133" class="Bound">x</a>
<a id="3175" href="Cubical.HITs.Susp.Base.html#3115" class="Function">S¹→SuspBool→S¹</a> <a id="3190" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>       <a id="3201" class="Symbol">=</a> <a id="3203" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3208" href="Cubical.HITs.Susp.Base.html#3115" class="Function">S¹→SuspBool→S¹</a> <a id="3223" class="Symbol">(</a><a id="3224" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3229" href="Cubical.HITs.Susp.Base.html#3229" class="Bound">i</a><a id="3230" class="Symbol">)</a> <a id="3232" href="Cubical.HITs.Susp.Base.html#3232" class="Bound">j</a> <a id="3234" class="Symbol">=</a> <a id="3236" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="3242" class="Symbol">(λ</a> <a id="3245" href="Cubical.HITs.Susp.Base.html#3245" class="Bound">k</a> <a id="3247" class="Symbol">→</a> <a id="3249" class="Symbol">λ</a> <a id="3251" class="Symbol">{</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Cubical.HITs.Susp.Base.html#3229" class="Bound">i</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3260" class="Symbol">)</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a>
                                           <a id="3312" class="Symbol">;</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Cubical.HITs.Susp.Base.html#3229" class="Bound">i</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3321" class="Symbol">)</a> <a id="3323" class="Symbol">→</a> <a id="3325" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="3330" class="Symbol">})</a>
                                  <a id="3367" class="Symbol">(</a><a id="3368" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3378" href="Cubical.HITs.Susp.Base.html#3229" class="Bound">i</a><a id="3379" class="Symbol">))</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3385" href="Cubical.HITs.Susp.Base.html#3232" class="Bound">j</a><a id="3386" class="Symbol">)</a>

<a id="S¹IsoSuspBool"></a><a id="3389" href="Cubical.HITs.Susp.Base.html#3389" class="Function">S¹IsoSuspBool</a> <a id="3403" class="Symbol">:</a> <a id="3405" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3409" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="3412" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a>
<a id="3421" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3425" href="Cubical.HITs.Susp.Base.html#3389" class="Function">S¹IsoSuspBool</a>      <a id="3444" class="Symbol">=</a> <a id="3446" href="Cubical.HITs.Susp.Base.html#2469" class="Function">S¹→SuspBool</a>
<a id="3458" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3462" href="Cubical.HITs.Susp.Base.html#3389" class="Function">S¹IsoSuspBool</a>      <a id="3481" class="Symbol">=</a> <a id="3483" href="Cubical.HITs.Susp.Base.html#2318" class="Function">SuspBool→S¹</a>
<a id="3495" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3499" href="Cubical.HITs.Susp.Base.html#3389" class="Function">S¹IsoSuspBool</a> <a id="3513" class="Symbol">=</a> <a id="3515" href="Cubical.HITs.Susp.Base.html#2585" class="Function">SuspBool→S¹→SuspBool</a>
<a id="3536" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3540" href="Cubical.HITs.Susp.Base.html#3389" class="Function">S¹IsoSuspBool</a>  <a id="3555" class="Symbol">=</a> <a id="3557" href="Cubical.HITs.Susp.Base.html#3115" class="Function">S¹→SuspBool→S¹</a>

<a id="S¹≃SuspBool"></a><a id="3573" href="Cubical.HITs.Susp.Base.html#3573" class="Function">S¹≃SuspBool</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="3590" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3592" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a>
<a id="3601" href="Cubical.HITs.Susp.Base.html#3573" class="Function">S¹≃SuspBool</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3626" href="Cubical.HITs.Susp.Base.html#3389" class="Function">S¹IsoSuspBool</a>

<a id="S¹≡SuspBool"></a><a id="3641" href="Cubical.HITs.Susp.Base.html#3641" class="Function">S¹≡SuspBool</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="3658" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3660" href="Cubical.HITs.Susp.Base.html#2279" class="Function">SuspBool</a>
<a id="3669" href="Cubical.HITs.Susp.Base.html#3641" class="Function">S¹≡SuspBool</a> <a id="3681" class="Symbol">=</a> <a id="3683" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3686" href="Cubical.HITs.Susp.Base.html#3573" class="Function">S¹≃SuspBool</a>

<a id="3699" class="Comment">-- Now the sphere</a>

<a id="SuspS¹"></a><a id="3718" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="3733" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="3747" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a>

<a id="SuspS¹→S²"></a><a id="3751" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a>
<a id="3775" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="3785" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3791" class="Symbol">=</a> <a id="3793" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a>
<a id="3798" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="3808" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="3814" class="Symbol">=</a> <a id="3816" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a>
<a id="3821" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="3831" class="Symbol">(</a><a id="3832" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3838" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="3843" href="Cubical.HITs.Susp.Base.html#3843" class="Bound">i</a><a id="3844" class="Symbol">)</a> <a id="3846" class="Symbol">=</a> <a id="3848" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a>
<a id="3853" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="3876" href="Cubical.HITs.Susp.Base.html#3876" class="Bound">j</a><a id="3877" class="Symbol">)</a> <a id="3879" href="Cubical.HITs.Susp.Base.html#3879" class="Bound">i</a><a id="3880" class="Symbol">)</a> <a id="3882" class="Symbol">=</a> <a id="3884" href="Cubical.HITs.S2.Base.html#153" class="InductiveConstructor">surf</a> <a id="3889" href="Cubical.HITs.Susp.Base.html#3879" class="Bound">i</a> <a id="3891" href="Cubical.HITs.Susp.Base.html#3876" class="Bound">j</a>

<a id="meridian-contraction"></a><a id="3894" href="Cubical.HITs.Susp.Base.html#3894" class="Function">meridian-contraction</a> <a id="3915" class="Symbol">:</a> <a id="3917" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3919" class="Symbol">→</a> <a id="3921" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3923" class="Symbol">→</a> <a id="3925" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a>
<a id="3936" href="Cubical.HITs.Susp.Base.html#3894" class="Function">meridian-contraction</a> <a id="3957" href="Cubical.HITs.Susp.Base.html#3957" class="Bound">i</a> <a id="3959" href="Cubical.HITs.Susp.Base.html#3959" class="Bound">j</a> <a id="3961" href="Cubical.HITs.Susp.Base.html#3961" class="Bound">l</a> <a id="3963" class="Symbol">=</a> <a id="3965" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="3971" class="Symbol">(λ</a> <a id="3974" href="Cubical.HITs.Susp.Base.html#3974" class="Bound">k</a> <a id="3976" class="Symbol">→</a> <a id="3978" class="Symbol">λ</a> <a id="3980" class="Symbol">{</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Cubical.HITs.Susp.Base.html#3957" class="Bound">i</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3989" class="Symbol">)</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                                            <a id="4043" class="Symbol">;</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Cubical.HITs.Susp.Base.html#3957" class="Bound">i</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">→</a> <a id="4056" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4062" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4070" href="Cubical.HITs.Susp.Base.html#3974" class="Bound">k</a><a id="4071" class="Symbol">)</a>
                                            <a id="4117" class="Symbol">;</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Cubical.HITs.Susp.Base.html#3959" class="Bound">j</a> <a id="4122" class="Symbol">=</a> <a id="4124" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4136" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4144" href="Cubical.HITs.Susp.Base.html#3974" class="Bound">k</a> <a id="4146" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4148" href="Cubical.HITs.Susp.Base.html#3957" class="Bound">i</a><a id="4149" class="Symbol">)</a>
                                            <a id="4195" class="Symbol">;</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Cubical.HITs.Susp.Base.html#3959" class="Bound">j</a> <a id="4200" class="Symbol">=</a> <a id="4202" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4204" class="Symbol">)</a> <a id="4206" class="Symbol">→</a> <a id="4208" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4214" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4222" href="Cubical.HITs.Susp.Base.html#3974" class="Bound">k</a> <a id="4224" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4226" href="Cubical.HITs.Susp.Base.html#3957" class="Bound">i</a><a id="4227" class="Symbol">)</a> <a id="4229" class="Symbol">})</a>
                                   <a id="4267" class="Symbol">(</a><a id="4268" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4279" class="Symbol">(</a><a id="4280" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="4285" href="Cubical.HITs.Susp.Base.html#3959" class="Bound">j</a><a id="4286" class="Symbol">)</a> <a id="4288" href="Cubical.HITs.Susp.Base.html#3957" class="Bound">i</a><a id="4289" class="Symbol">))</a> <a id="4292" href="Cubical.HITs.Susp.Base.html#3961" class="Bound">l</a>

<a id="S²→SuspS¹"></a><a id="4295" href="Cubical.HITs.Susp.Base.html#4295" class="Function">S²→SuspS¹</a> <a id="4305" class="Symbol">:</a> <a id="4307" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a> <a id="4310" class="Symbol">→</a> <a id="4312" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a>
<a id="4319" href="Cubical.HITs.Susp.Base.html#4295" class="Function">S²→SuspS¹</a> <a id="4329" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="4334" class="Symbol">=</a> <a id="4336" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="4342" href="Cubical.HITs.Susp.Base.html#4295" class="Function">S²→SuspS¹</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Cubical.HITs.S2.Base.html#153" class="InductiveConstructor">surf</a> <a id="4358" href="Cubical.HITs.Susp.Base.html#4358" class="Bound">i</a> <a id="4360" href="Cubical.HITs.Susp.Base.html#4360" class="Bound">j</a><a id="4361" class="Symbol">)</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Cubical.HITs.Susp.Base.html#3894" class="Function">meridian-contraction</a> <a id="4386" href="Cubical.HITs.Susp.Base.html#4358" class="Bound">i</a> <a id="4388" href="Cubical.HITs.Susp.Base.html#4360" class="Bound">j</a> <a id="4390" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="S²→SuspS¹→S²"></a><a id="4394" href="Cubical.HITs.Susp.Base.html#4394" class="Function">S²→SuspS¹→S²</a> <a id="4407" class="Symbol">:</a> <a id="4409" class="Symbol">∀</a> <a id="4411" href="Cubical.HITs.Susp.Base.html#4411" class="Bound">x</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Cubical.HITs.Susp.Base.html#4295" class="Function">S²→SuspS¹</a> <a id="4436" href="Cubical.HITs.Susp.Base.html#4411" class="Bound">x</a><a id="4437" class="Symbol">)</a> <a id="4439" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4441" href="Cubical.HITs.Susp.Base.html#4411" class="Bound">x</a>
<a id="4443" href="Cubical.HITs.Susp.Base.html#4394" class="Function">S²→SuspS¹→S²</a> <a id="4456" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="4461" href="Cubical.HITs.Susp.Base.html#4461" class="Bound">k</a> <a id="4463" class="Symbol">=</a> <a id="4465" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a>
<a id="4470" href="Cubical.HITs.Susp.Base.html#4394" class="Function">S²→SuspS¹→S²</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Cubical.HITs.S2.Base.html#153" class="InductiveConstructor">surf</a> <a id="4489" href="Cubical.HITs.Susp.Base.html#4489" class="Bound">i</a> <a id="4491" href="Cubical.HITs.Susp.Base.html#4491" class="Bound">j</a><a id="4492" class="Symbol">)</a> <a id="4494" href="Cubical.HITs.Susp.Base.html#4494" class="Bound">k</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Cubical.HITs.Susp.Base.html#3894" class="Function">meridian-contraction</a> <a id="4530" href="Cubical.HITs.Susp.Base.html#4489" class="Bound">i</a> <a id="4532" href="Cubical.HITs.Susp.Base.html#4491" class="Bound">j</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4537" href="Cubical.HITs.Susp.Base.html#4494" class="Bound">k</a><a id="4538" class="Symbol">))</a>

<a id="SuspS¹→S²→SuspS¹"></a><a id="4542" href="Cubical.HITs.Susp.Base.html#4542" class="Function">SuspS¹→S²→SuspS¹</a> <a id="4559" class="Symbol">:</a> <a id="4561" class="Symbol">∀</a> <a id="4563" href="Cubical.HITs.Susp.Base.html#4563" class="Bound">x</a> <a id="4565" class="Symbol">→</a> <a id="4567" href="Cubical.HITs.Susp.Base.html#4295" class="Function">S²→SuspS¹</a> <a id="4577" class="Symbol">(</a><a id="4578" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a> <a id="4588" href="Cubical.HITs.Susp.Base.html#4563" class="Bound">x</a><a id="4589" class="Symbol">)</a> <a id="4591" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4593" href="Cubical.HITs.Susp.Base.html#4563" class="Bound">x</a>
<a id="4595" href="Cubical.HITs.Susp.Base.html#4542" class="Function">SuspS¹→S²→SuspS¹</a> <a id="4612" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="4618" href="Cubical.HITs.Susp.Base.html#4618" class="Bound">k</a> <a id="4620" class="Symbol">=</a> <a id="4622" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="4628" href="Cubical.HITs.Susp.Base.html#4542" class="Function">SuspS¹→S²→SuspS¹</a> <a id="4645" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="4651" href="Cubical.HITs.Susp.Base.html#4651" class="Bound">k</a> <a id="4653" class="Symbol">=</a> <a id="4655" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4661" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4666" href="Cubical.HITs.Susp.Base.html#4651" class="Bound">k</a>
<a id="4668" href="Cubical.HITs.Susp.Base.html#4542" class="Function">SuspS¹→S²→SuspS¹</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4692" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4697" href="Cubical.HITs.Susp.Base.html#4697" class="Bound">j</a><a id="4698" class="Symbol">)</a> <a id="4700" href="Cubical.HITs.Susp.Base.html#4700" class="Bound">k</a> <a id="4702" class="Symbol">=</a> <a id="4704" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4710" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Cubical.HITs.Susp.Base.html#4700" class="Bound">k</a> <a id="4718" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4720" href="Cubical.HITs.Susp.Base.html#4697" class="Bound">j</a><a id="4721" class="Symbol">)</a>
<a id="4723" href="Cubical.HITs.Susp.Base.html#4542" class="Function">SuspS¹→S²→SuspS¹</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="4753" href="Cubical.HITs.Susp.Base.html#4753" class="Bound">j</a><a id="4754" class="Symbol">)</a> <a id="4756" href="Cubical.HITs.Susp.Base.html#4756" class="Bound">i</a><a id="4757" class="Symbol">)</a> <a id="4759" href="Cubical.HITs.Susp.Base.html#4759" class="Bound">k</a> <a id="4761" class="Symbol">=</a> <a id="4763" href="Cubical.HITs.Susp.Base.html#3894" class="Function">meridian-contraction</a> <a id="4784" href="Cubical.HITs.Susp.Base.html#4756" class="Bound">i</a> <a id="4786" href="Cubical.HITs.Susp.Base.html#4753" class="Bound">j</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4791" href="Cubical.HITs.Susp.Base.html#4759" class="Bound">k</a><a id="4792" class="Symbol">)</a>

<a id="S²IsoSuspS¹"></a><a id="4795" href="Cubical.HITs.Susp.Base.html#4795" class="Function">S²IsoSuspS¹</a> <a id="4807" class="Symbol">:</a> <a id="4809" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4813" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a> <a id="4816" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a>
<a id="4823" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4827" href="Cubical.HITs.Susp.Base.html#4795" class="Function">S²IsoSuspS¹</a>      <a id="4844" class="Symbol">=</a> <a id="4846" href="Cubical.HITs.Susp.Base.html#4295" class="Function">S²→SuspS¹</a>
<a id="4856" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4860" href="Cubical.HITs.Susp.Base.html#4795" class="Function">S²IsoSuspS¹</a>      <a id="4877" class="Symbol">=</a> <a id="4879" href="Cubical.HITs.Susp.Base.html#3751" class="Function">SuspS¹→S²</a>
<a id="4889" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4893" href="Cubical.HITs.Susp.Base.html#4795" class="Function">S²IsoSuspS¹</a> <a id="4905" class="Symbol">=</a> <a id="4907" href="Cubical.HITs.Susp.Base.html#4542" class="Function">SuspS¹→S²→SuspS¹</a>
<a id="4924" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4928" href="Cubical.HITs.Susp.Base.html#4795" class="Function">S²IsoSuspS¹</a>  <a id="4941" class="Symbol">=</a> <a id="4943" href="Cubical.HITs.Susp.Base.html#4394" class="Function">S²→SuspS¹→S²</a>

<a id="S²≃SuspS¹"></a><a id="4957" href="Cubical.HITs.Susp.Base.html#4957" class="Function">S²≃SuspS¹</a> <a id="4967" class="Symbol">:</a> <a id="4969" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a> <a id="4972" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4974" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a>
<a id="4981" href="Cubical.HITs.Susp.Base.html#4957" class="Function">S²≃SuspS¹</a> <a id="4991" class="Symbol">=</a> <a id="4993" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5004" href="Cubical.HITs.Susp.Base.html#4795" class="Function">S²IsoSuspS¹</a>

<a id="S²≡SuspS¹"></a><a id="5017" href="Cubical.HITs.Susp.Base.html#5017" class="Function">S²≡SuspS¹</a> <a id="5027" class="Symbol">:</a> <a id="5029" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a> <a id="5032" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5034" href="Cubical.HITs.Susp.Base.html#3718" class="Function">SuspS¹</a>
<a id="5041" href="Cubical.HITs.Susp.Base.html#5017" class="Function">S²≡SuspS¹</a> <a id="5051" class="Symbol">=</a> <a id="5053" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="5056" href="Cubical.HITs.Susp.Base.html#4957" class="Function">S²≃SuspS¹</a>

<a id="5067" class="Comment">-- And the 3-sphere</a>

<a id="SuspS²"></a><a id="5088" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a> <a id="5095" class="Symbol">:</a> <a id="5097" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₀</a>
<a id="5103" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="5117" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a>

<a id="SuspS²→S³"></a><a id="5121" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a>
<a id="5145" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="5155" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5161" class="Symbol">=</a> <a id="5163" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="5168" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="5178" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="5184" class="Symbol">=</a> <a id="5186" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="5191" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5208" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="5213" href="Cubical.HITs.Susp.Base.html#5213" class="Bound">i</a><a id="5214" class="Symbol">)</a> <a id="5216" class="Symbol">=</a> <a id="5218" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="5223" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Cubical.HITs.S2.Base.html#153" class="InductiveConstructor">surf</a> <a id="5246" href="Cubical.HITs.Susp.Base.html#5246" class="Bound">j</a> <a id="5248" href="Cubical.HITs.Susp.Base.html#5248" class="Bound">k</a><a id="5249" class="Symbol">)</a> <a id="5251" href="Cubical.HITs.Susp.Base.html#5251" class="Bound">i</a><a id="5252" class="Symbol">)</a> <a id="5254" class="Symbol">=</a> <a id="5256" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="5261" href="Cubical.HITs.Susp.Base.html#5251" class="Bound">i</a> <a id="5263" href="Cubical.HITs.Susp.Base.html#5246" class="Bound">j</a> <a id="5265" href="Cubical.HITs.Susp.Base.html#5248" class="Bound">k</a>

<a id="meridian-contraction-2"></a><a id="5268" href="Cubical.HITs.Susp.Base.html#5268" class="Function">meridian-contraction-2</a> <a id="5291" class="Symbol">:</a> <a id="5293" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5295" class="Symbol">→</a> <a id="5297" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="5307" class="Symbol">→</a> <a id="5309" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a>
<a id="5316" href="Cubical.HITs.Susp.Base.html#5268" class="Function">meridian-contraction-2</a> <a id="5339" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a> <a id="5341" href="Cubical.HITs.Susp.Base.html#5341" class="Bound">j</a> <a id="5343" href="Cubical.HITs.Susp.Base.html#5343" class="Bound">k</a> <a id="5345" href="Cubical.HITs.Susp.Base.html#5345" class="Bound">l</a> <a id="5347" class="Symbol">=</a> <a id="5349" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="5355" class="Symbol">(λ</a> <a id="5358" href="Cubical.HITs.Susp.Base.html#5358" class="Bound">m</a> <a id="5360" class="Symbol">→</a> <a id="5362" class="Symbol">λ</a> <a id="5364" class="Symbol">{</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a> <a id="5369" class="Symbol">=</a> <a id="5371" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5373" class="Symbol">)</a> <a id="5375" class="Symbol">→</a> <a id="5377" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                                                <a id="5431" class="Symbol">;</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a> <a id="5436" class="Symbol">=</a> <a id="5438" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5440" class="Symbol">)</a> <a id="5442" class="Symbol">→</a> <a id="5444" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5450" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="5455" class="Symbol">(</a><a id="5456" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5458" href="Cubical.HITs.Susp.Base.html#5358" class="Bound">m</a><a id="5459" class="Symbol">)</a>
                                                <a id="5509" class="Symbol">;</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.HITs.Susp.Base.html#5341" class="Bound">j</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5518" class="Symbol">)</a> <a id="5520" class="Symbol">→</a> <a id="5522" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5528" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5536" href="Cubical.HITs.Susp.Base.html#5358" class="Bound">m</a> <a id="5538" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5540" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a><a id="5541" class="Symbol">)</a>
                                                <a id="5591" class="Symbol">;</a> <a id="5593" class="Symbol">(</a><a id="5594" href="Cubical.HITs.Susp.Base.html#5341" class="Bound">j</a> <a id="5596" class="Symbol">=</a> <a id="5598" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5600" class="Symbol">)</a> <a id="5602" class="Symbol">→</a> <a id="5604" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5610" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="5615" class="Symbol">(</a><a id="5616" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5618" href="Cubical.HITs.Susp.Base.html#5358" class="Bound">m</a> <a id="5620" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5622" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a><a id="5623" class="Symbol">)</a>
                                                <a id="5673" class="Symbol">;</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Cubical.HITs.Susp.Base.html#5343" class="Bound">k</a> <a id="5678" class="Symbol">=</a> <a id="5680" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5682" class="Symbol">)</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5692" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5700" href="Cubical.HITs.Susp.Base.html#5358" class="Bound">m</a> <a id="5702" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5704" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a><a id="5705" class="Symbol">)</a>
                                                <a id="5755" class="Symbol">;</a> <a id="5757" class="Symbol">(</a><a id="5758" href="Cubical.HITs.Susp.Base.html#5343" class="Bound">k</a> <a id="5760" class="Symbol">=</a> <a id="5762" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5764" class="Symbol">)</a> <a id="5766" class="Symbol">→</a> <a id="5768" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5774" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5782" href="Cubical.HITs.Susp.Base.html#5358" class="Bound">m</a> <a id="5784" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5786" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a><a id="5787" class="Symbol">)</a> <a id="5789" class="Symbol">})</a>
                                       <a id="5831" class="Symbol">(</a><a id="5832" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="5836" class="Symbol">(</a><a id="5837" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5843" class="Symbol">(</a><a id="5844" href="Cubical.HITs.S2.Base.html#153" class="InductiveConstructor">surf</a> <a id="5849" href="Cubical.HITs.Susp.Base.html#5341" class="Bound">j</a> <a id="5851" href="Cubical.HITs.Susp.Base.html#5343" class="Bound">k</a><a id="5852" class="Symbol">)</a> <a id="5854" href="Cubical.HITs.Susp.Base.html#5339" class="Bound">i</a><a id="5855" class="Symbol">))</a> <a id="5858" href="Cubical.HITs.Susp.Base.html#5345" class="Bound">l</a>

<a id="S³→SuspS²"></a><a id="5861" href="Cubical.HITs.Susp.Base.html#5861" class="Function">S³→SuspS²</a> <a id="5871" class="Symbol">:</a> <a id="5873" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="5876" class="Symbol">→</a> <a id="5878" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a>
<a id="5885" href="Cubical.HITs.Susp.Base.html#5861" class="Function">S³→SuspS²</a> <a id="5895" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="5900" class="Symbol">=</a> <a id="5902" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="5908" href="Cubical.HITs.Susp.Base.html#5861" class="Function">S³→SuspS²</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="5924" href="Cubical.HITs.Susp.Base.html#5924" class="Bound">i</a> <a id="5926" href="Cubical.HITs.Susp.Base.html#5926" class="Bound">j</a> <a id="5928" href="Cubical.HITs.Susp.Base.html#5928" class="Bound">k</a><a id="5929" class="Symbol">)</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="Cubical.HITs.Susp.Base.html#5268" class="Function">meridian-contraction-2</a> <a id="5956" href="Cubical.HITs.Susp.Base.html#5924" class="Bound">i</a> <a id="5958" href="Cubical.HITs.Susp.Base.html#5926" class="Bound">j</a> <a id="5960" href="Cubical.HITs.Susp.Base.html#5928" class="Bound">k</a> <a id="5962" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="S³→SuspS²→S³"></a><a id="5966" href="Cubical.HITs.Susp.Base.html#5966" class="Function">S³→SuspS²→S³</a> <a id="5979" class="Symbol">:</a> <a id="5981" class="Symbol">∀</a> <a id="5983" href="Cubical.HITs.Susp.Base.html#5983" class="Bound">x</a> <a id="5985" class="Symbol">→</a> <a id="5987" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Cubical.HITs.Susp.Base.html#5861" class="Function">S³→SuspS²</a> <a id="6008" href="Cubical.HITs.Susp.Base.html#5983" class="Bound">x</a><a id="6009" class="Symbol">)</a> <a id="6011" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6013" href="Cubical.HITs.Susp.Base.html#5983" class="Bound">x</a>
<a id="6015" href="Cubical.HITs.Susp.Base.html#5966" class="Function">S³→SuspS²→S³</a> <a id="6028" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a> <a id="6033" href="Cubical.HITs.Susp.Base.html#6033" class="Bound">l</a> <a id="6035" class="Symbol">=</a> <a id="6037" href="Cubical.HITs.S3.Base.html#154" class="InductiveConstructor">base</a>
<a id="6042" href="Cubical.HITs.Susp.Base.html#5966" class="Function">S³→SuspS²→S³</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Cubical.HITs.S3.Base.html#166" class="InductiveConstructor">surf</a> <a id="6061" href="Cubical.HITs.Susp.Base.html#6061" class="Bound">i</a> <a id="6063" href="Cubical.HITs.Susp.Base.html#6063" class="Bound">j</a> <a id="6065" href="Cubical.HITs.Susp.Base.html#6065" class="Bound">k</a><a id="6066" class="Symbol">)</a> <a id="6068" href="Cubical.HITs.Susp.Base.html#6068" class="Bound">l</a> <a id="6070" class="Symbol">=</a> <a id="6072" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Cubical.HITs.Susp.Base.html#5268" class="Function">meridian-contraction-2</a> <a id="6106" href="Cubical.HITs.Susp.Base.html#6061" class="Bound">i</a> <a id="6108" href="Cubical.HITs.Susp.Base.html#6063" class="Bound">j</a> <a id="6110" href="Cubical.HITs.Susp.Base.html#6065" class="Bound">k</a> <a id="6112" class="Symbol">(</a><a id="6113" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6115" href="Cubical.HITs.Susp.Base.html#6068" class="Bound">l</a><a id="6116" class="Symbol">))</a>

<a id="SuspS²→S³→SuspS²"></a><a id="6120" href="Cubical.HITs.Susp.Base.html#6120" class="Function">SuspS²→S³→SuspS²</a> <a id="6137" class="Symbol">:</a> <a id="6139" class="Symbol">∀</a> <a id="6141" href="Cubical.HITs.Susp.Base.html#6141" class="Bound">x</a> <a id="6143" class="Symbol">→</a> <a id="6145" href="Cubical.HITs.Susp.Base.html#5861" class="Function">S³→SuspS²</a> <a id="6155" class="Symbol">(</a><a id="6156" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a> <a id="6166" href="Cubical.HITs.Susp.Base.html#6141" class="Bound">x</a><a id="6167" class="Symbol">)</a> <a id="6169" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6171" href="Cubical.HITs.Susp.Base.html#6141" class="Bound">x</a>
<a id="6173" href="Cubical.HITs.Susp.Base.html#6120" class="Function">SuspS²→S³→SuspS²</a> <a id="6190" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="6196" href="Cubical.HITs.Susp.Base.html#6196" class="Bound">l</a> <a id="6198" class="Symbol">=</a> <a id="6200" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="6206" href="Cubical.HITs.Susp.Base.html#6120" class="Function">SuspS²→S³→SuspS²</a> <a id="6223" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="6229" href="Cubical.HITs.Susp.Base.html#6229" class="Bound">l</a> <a id="6231" class="Symbol">=</a> <a id="6233" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6239" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="6244" href="Cubical.HITs.Susp.Base.html#6229" class="Bound">l</a>
<a id="6246" href="Cubical.HITs.Susp.Base.html#6120" class="Function">SuspS²→S³→SuspS²</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6270" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="6275" href="Cubical.HITs.Susp.Base.html#6275" class="Bound">j</a><a id="6276" class="Symbol">)</a> <a id="6278" href="Cubical.HITs.Susp.Base.html#6278" class="Bound">l</a> <a id="6280" class="Symbol">=</a> <a id="6282" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6288" href="Cubical.HITs.S2.Base.html#141" class="InductiveConstructor">base</a> <a id="6293" class="Symbol">(</a><a id="6294" href="Cubical.HITs.Susp.Base.html#6278" class="Bound">l</a> <a id="6296" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6298" href="Cubical.HITs.Susp.Base.html#6275" class="Bound">j</a><a id="6299" class="Symbol">)</a>
<a id="6301" href="Cubical.HITs.Susp.Base.html#6120" class="Function">SuspS²→S³→SuspS²</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6325" class="Symbol">(</a><a id="6326" href="Cubical.HITs.S2.Base.html#153" class="InductiveConstructor">surf</a> <a id="6331" href="Cubical.HITs.Susp.Base.html#6331" class="Bound">j</a> <a id="6333" href="Cubical.HITs.Susp.Base.html#6333" class="Bound">k</a><a id="6334" class="Symbol">)</a> <a id="6336" href="Cubical.HITs.Susp.Base.html#6336" class="Bound">i</a><a id="6337" class="Symbol">)</a> <a id="6339" href="Cubical.HITs.Susp.Base.html#6339" class="Bound">l</a> <a id="6341" class="Symbol">=</a> <a id="6343" href="Cubical.HITs.Susp.Base.html#5268" class="Function">meridian-contraction-2</a> <a id="6366" href="Cubical.HITs.Susp.Base.html#6336" class="Bound">i</a> <a id="6368" href="Cubical.HITs.Susp.Base.html#6331" class="Bound">j</a> <a id="6370" href="Cubical.HITs.Susp.Base.html#6333" class="Bound">k</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6375" href="Cubical.HITs.Susp.Base.html#6339" class="Bound">l</a><a id="6376" class="Symbol">)</a>

<a id="S³IsoSuspS²"></a><a id="6379" href="Cubical.HITs.Susp.Base.html#6379" class="Function">S³IsoSuspS²</a> <a id="6391" class="Symbol">:</a> <a id="6393" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6397" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="6400" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a>
<a id="6407" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6411" href="Cubical.HITs.Susp.Base.html#6379" class="Function">S³IsoSuspS²</a>      <a id="6428" class="Symbol">=</a> <a id="6430" href="Cubical.HITs.Susp.Base.html#5861" class="Function">S³→SuspS²</a>
<a id="6440" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6444" href="Cubical.HITs.Susp.Base.html#6379" class="Function">S³IsoSuspS²</a>      <a id="6461" class="Symbol">=</a> <a id="6463" href="Cubical.HITs.Susp.Base.html#5121" class="Function">SuspS²→S³</a>
<a id="6473" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6477" href="Cubical.HITs.Susp.Base.html#6379" class="Function">S³IsoSuspS²</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Cubical.HITs.Susp.Base.html#6120" class="Function">SuspS²→S³→SuspS²</a>
<a id="6508" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="6512" href="Cubical.HITs.Susp.Base.html#6379" class="Function">S³IsoSuspS²</a>  <a id="6525" class="Symbol">=</a> <a id="6527" href="Cubical.HITs.Susp.Base.html#5966" class="Function">S³→SuspS²→S³</a>

<a id="S³≃SuspS²"></a><a id="6541" href="Cubical.HITs.Susp.Base.html#6541" class="Function">S³≃SuspS²</a> <a id="6551" class="Symbol">:</a> <a id="6553" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="6556" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6558" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a>
<a id="6565" href="Cubical.HITs.Susp.Base.html#6541" class="Function">S³≃SuspS²</a> <a id="6575" class="Symbol">=</a> <a id="6577" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6588" href="Cubical.HITs.Susp.Base.html#6379" class="Function">S³IsoSuspS²</a>

<a id="S³≡SuspS²"></a><a id="6601" href="Cubical.HITs.Susp.Base.html#6601" class="Function">S³≡SuspS²</a> <a id="6611" class="Symbol">:</a> <a id="6613" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="6616" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6618" href="Cubical.HITs.Susp.Base.html#5088" class="Function">SuspS²</a>
<a id="6625" href="Cubical.HITs.Susp.Base.html#6601" class="Function">S³≡SuspS²</a> <a id="6635" class="Symbol">=</a> <a id="6637" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6640" href="Cubical.HITs.Susp.Base.html#6541" class="Function">S³≃SuspS²</a>

<a id="IsoType→IsoSusp"></a><a id="6651" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="6667" class="Symbol">:</a> <a id="6669" class="Symbol">∀</a> <a id="6671" class="Symbol">{</a><a id="6672" href="Cubical.HITs.Susp.Base.html#6672" class="Bound">ℓ</a> <a id="6674" href="Cubical.HITs.Susp.Base.html#6674" class="Bound">ℓ&#39;</a><a id="6676" class="Symbol">}</a> <a id="6678" class="Symbol">{</a><a id="6679" href="Cubical.HITs.Susp.Base.html#6679" class="Bound">A</a> <a id="6681" class="Symbol">:</a> <a id="6683" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6688" href="Cubical.HITs.Susp.Base.html#6672" class="Bound">ℓ</a><a id="6689" class="Symbol">}</a> <a id="6691" class="Symbol">{</a><a id="6692" href="Cubical.HITs.Susp.Base.html#6692" class="Bound">B</a> <a id="6694" class="Symbol">:</a> <a id="6696" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6701" href="Cubical.HITs.Susp.Base.html#6674" class="Bound">ℓ&#39;</a><a id="6703" class="Symbol">}</a> <a id="6705" class="Symbol">→</a> <a id="6707" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6711" href="Cubical.HITs.Susp.Base.html#6679" class="Bound">A</a> <a id="6713" href="Cubical.HITs.Susp.Base.html#6692" class="Bound">B</a> <a id="6715" class="Symbol">→</a> <a id="6717" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="6727" href="Cubical.HITs.Susp.Base.html#6679" class="Bound">A</a><a id="6728" class="Symbol">)</a> <a id="6730" class="Symbol">(</a><a id="6731" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="6736" href="Cubical.HITs.Susp.Base.html#6692" class="Bound">B</a><a id="6737" class="Symbol">)</a>
<a id="6739" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="6760" href="Cubical.HITs.Susp.Base.html#6760" class="Bound">is</a><a id="6762" class="Symbol">)</a> <a id="6764" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="6770" class="Symbol">=</a> <a id="6772" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="6778" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6782" class="Symbol">(</a><a id="6783" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="6799" href="Cubical.HITs.Susp.Base.html#6799" class="Bound">is</a><a id="6801" class="Symbol">)</a> <a id="6803" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="6809" class="Symbol">=</a> <a id="6811" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="6817" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="6838" href="Cubical.HITs.Susp.Base.html#6838" class="Bound">is</a><a id="6840" class="Symbol">)</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6849" href="Cubical.HITs.Susp.Base.html#6849" class="Bound">a</a> <a id="6851" href="Cubical.HITs.Susp.Base.html#6851" class="Bound">i</a><a id="6852" class="Symbol">)</a> <a id="6854" class="Symbol">=</a> <a id="6856" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6862" class="Symbol">(</a><a id="6863" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6867" href="Cubical.HITs.Susp.Base.html#6838" class="Bound">is</a> <a id="6870" href="Cubical.HITs.Susp.Base.html#6849" class="Bound">a</a><a id="6871" class="Symbol">)</a> <a id="6873" href="Cubical.HITs.Susp.Base.html#6851" class="Bound">i</a>
<a id="6875" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6879" class="Symbol">(</a><a id="6880" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="6896" href="Cubical.HITs.Susp.Base.html#6896" class="Bound">is</a><a id="6898" class="Symbol">)</a> <a id="6900" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="6906" class="Symbol">=</a> <a id="6908" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="6914" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6918" class="Symbol">(</a><a id="6919" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="6935" href="Cubical.HITs.Susp.Base.html#6935" class="Bound">is</a><a id="6937" class="Symbol">)</a> <a id="6939" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="6945" class="Symbol">=</a> <a id="6947" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="6953" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="6974" href="Cubical.HITs.Susp.Base.html#6974" class="Bound">is</a><a id="6976" class="Symbol">)</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6985" href="Cubical.HITs.Susp.Base.html#6985" class="Bound">a</a> <a id="6987" href="Cubical.HITs.Susp.Base.html#6987" class="Bound">i</a><a id="6988" class="Symbol">)</a> <a id="6990" class="Symbol">=</a> <a id="6992" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="7003" href="Cubical.HITs.Susp.Base.html#6974" class="Bound">is</a> <a id="7006" href="Cubical.HITs.Susp.Base.html#6985" class="Bound">a</a><a id="7007" class="Symbol">)</a> <a id="7009" href="Cubical.HITs.Susp.Base.html#6987" class="Bound">i</a>
<a id="7011" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7015" class="Symbol">(</a><a id="7016" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="7032" href="Cubical.HITs.Susp.Base.html#7032" class="Bound">is</a><a id="7034" class="Symbol">)</a> <a id="7036" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="7042" class="Symbol">=</a> <a id="7044" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7049" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="7070" href="Cubical.HITs.Susp.Base.html#7070" class="Bound">is</a><a id="7072" class="Symbol">)</a> <a id="7074" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="7080" class="Symbol">=</a> <a id="7082" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7087" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7091" class="Symbol">(</a><a id="7092" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="7108" href="Cubical.HITs.Susp.Base.html#7108" class="Bound">is</a><a id="7110" class="Symbol">)</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7119" href="Cubical.HITs.Susp.Base.html#7119" class="Bound">a</a> <a id="7121" href="Cubical.HITs.Susp.Base.html#7121" class="Bound">i</a><a id="7122" class="Symbol">)</a> <a id="7124" href="Cubical.HITs.Susp.Base.html#7124" class="Bound">j</a> <a id="7126" class="Symbol">=</a> <a id="7128" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="7139" href="Cubical.HITs.Susp.Base.html#7108" class="Bound">is</a> <a id="7142" href="Cubical.HITs.Susp.Base.html#7119" class="Bound">a</a> <a id="7144" href="Cubical.HITs.Susp.Base.html#7124" class="Bound">j</a><a id="7145" class="Symbol">)</a> <a id="7147" href="Cubical.HITs.Susp.Base.html#7121" class="Bound">i</a>
<a id="7149" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7153" class="Symbol">(</a><a id="7154" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="7170" href="Cubical.HITs.Susp.Base.html#7170" class="Bound">is</a><a id="7172" class="Symbol">)</a> <a id="7174" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="7180" class="Symbol">=</a> <a id="7182" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7187" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7191" class="Symbol">(</a><a id="7192" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="7208" href="Cubical.HITs.Susp.Base.html#7208" class="Bound">is</a><a id="7210" class="Symbol">)</a> <a id="7212" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="7218" class="Symbol">=</a> <a id="7220" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7225" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7229" class="Symbol">(</a><a id="7230" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="7246" href="Cubical.HITs.Susp.Base.html#7246" class="Bound">is</a><a id="7248" class="Symbol">)</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7257" href="Cubical.HITs.Susp.Base.html#7257" class="Bound">a</a> <a id="7259" href="Cubical.HITs.Susp.Base.html#7259" class="Bound">i</a><a id="7260" class="Symbol">)</a> <a id="7262" href="Cubical.HITs.Susp.Base.html#7262" class="Bound">j</a> <a id="7264" class="Symbol">=</a> <a id="7266" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7277" href="Cubical.HITs.Susp.Base.html#7246" class="Bound">is</a> <a id="7280" href="Cubical.HITs.Susp.Base.html#7257" class="Bound">a</a> <a id="7282" href="Cubical.HITs.Susp.Base.html#7262" class="Bound">j</a><a id="7283" class="Symbol">)</a> <a id="7285" href="Cubical.HITs.Susp.Base.html#7259" class="Bound">i</a>

<a id="IsoSuspS²SuspSuspS¹"></a><a id="7288" href="Cubical.HITs.Susp.Base.html#7288" class="Function">IsoSuspS²SuspSuspS¹</a> <a id="7308" class="Symbol">:</a> <a id="7310" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7314" class="Symbol">(</a><a id="7315" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7320" href="Cubical.HITs.S2.Base.html#122" class="Datatype">S²</a><a id="7322" class="Symbol">)</a> <a id="7324" class="Symbol">(</a><a id="7325" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7336" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="7338" class="Symbol">))</a>
<a id="7341" href="Cubical.HITs.Susp.Base.html#7288" class="Function">IsoSuspS²SuspSuspS¹</a> <a id="7361" class="Symbol">=</a> <a id="7363" href="Cubical.HITs.Susp.Base.html#6651" class="Function">IsoType→IsoSusp</a> <a id="7379" href="Cubical.HITs.Susp.Base.html#4795" class="Function">S²IsoSuspS¹</a>

<a id="IsoS³S3"></a><a id="7392" href="Cubical.HITs.Susp.Base.html#7392" class="Function">IsoS³S3</a> <a id="7400" class="Symbol">:</a> <a id="7402" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7406" href="Cubical.HITs.S3.Base.html#135" class="Datatype">S³</a> <a id="7409" class="Symbol">(</a><a id="7410" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7415" class="Symbol">(</a><a id="7416" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7421" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a><a id="7423" class="Symbol">))</a>
<a id="7426" href="Cubical.HITs.Susp.Base.html#7392" class="Function">IsoS³S3</a> <a id="7434" class="Symbol">=</a> <a id="7436" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="7444" href="Cubical.HITs.Susp.Base.html#6379" class="Function">S³IsoSuspS²</a> <a id="7456" href="Cubical.HITs.Susp.Base.html#7288" class="Function">IsoSuspS²SuspSuspS¹</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Susp.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Susp.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Susp.Properties.html" class="Module">Cubical.HITs.Susp.Properties</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Cubical.Homotopy.Loopspace.html" class="Module">Cubical.Homotopy.Loopspace</a>

<a id="695" class="Keyword">private</a>
  <a id="705" class="Keyword">variable</a>
    <a id="718" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a> <a id="720" class="Symbol">:</a> <a id="722" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="732" href="Cubical.HITs.Susp.Properties.html#732" class="Generalizable">A</a> <a id="734" href="Cubical.HITs.Susp.Properties.html#734" class="Generalizable">B</a> <a id="736" href="Cubical.HITs.Susp.Properties.html#736" class="Generalizable">C</a> <a id="738" class="Symbol">:</a> <a id="740" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="745" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a>

<a id="748" class="Keyword">open</a> <a id="753" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="suspFunComp"></a><a id="758" href="Cubical.HITs.Susp.Properties.html#758" class="Function">suspFunComp</a> <a id="770" class="Symbol">:</a> <a id="772" class="Symbol">(</a><a id="773" href="Cubical.HITs.Susp.Properties.html#773" class="Bound">f</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.HITs.Susp.Properties.html#734" class="Generalizable">B</a> <a id="779" class="Symbol">→</a> <a id="781" href="Cubical.HITs.Susp.Properties.html#736" class="Generalizable">C</a><a id="782" class="Symbol">)</a> <a id="784" class="Symbol">(</a><a id="785" href="Cubical.HITs.Susp.Properties.html#785" class="Bound">g</a> <a id="787" class="Symbol">:</a> <a id="789" href="Cubical.HITs.Susp.Properties.html#732" class="Generalizable">A</a> <a id="791" class="Symbol">→</a> <a id="793" href="Cubical.HITs.Susp.Properties.html#734" class="Generalizable">B</a><a id="794" class="Symbol">)</a>
               <a id="811" class="Symbol">→</a> <a id="813" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.HITs.Susp.Properties.html#773" class="Bound">f</a> <a id="824" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="826" href="Cubical.HITs.Susp.Properties.html#785" class="Bound">g</a><a id="827" class="Symbol">)</a> <a id="829" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="831" class="Symbol">(</a><a id="832" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="840" href="Cubical.HITs.Susp.Properties.html#773" class="Bound">f</a><a id="841" class="Symbol">)</a> <a id="843" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="854" href="Cubical.HITs.Susp.Properties.html#785" class="Bound">g</a><a id="855" class="Symbol">)</a>
<a id="857" href="Cubical.HITs.Susp.Properties.html#758" class="Function">suspFunComp</a> <a id="869" href="Cubical.HITs.Susp.Properties.html#869" class="Bound">f</a> <a id="871" href="Cubical.HITs.Susp.Properties.html#871" class="Bound">g</a> <a id="873" href="Cubical.HITs.Susp.Properties.html#873" class="Bound">i</a> <a id="875" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="881" class="Symbol">=</a> <a id="883" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="889" href="Cubical.HITs.Susp.Properties.html#758" class="Function">suspFunComp</a> <a id="901" href="Cubical.HITs.Susp.Properties.html#901" class="Bound">f</a> <a id="903" href="Cubical.HITs.Susp.Properties.html#903" class="Bound">g</a> <a id="905" href="Cubical.HITs.Susp.Properties.html#905" class="Bound">i</a> <a id="907" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="913" class="Symbol">=</a> <a id="915" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="921" href="Cubical.HITs.Susp.Properties.html#758" class="Function">suspFunComp</a> <a id="933" href="Cubical.HITs.Susp.Properties.html#933" class="Bound">f</a> <a id="935" href="Cubical.HITs.Susp.Properties.html#935" class="Bound">g</a> <a id="937" href="Cubical.HITs.Susp.Properties.html#937" class="Bound">i</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="946" href="Cubical.HITs.Susp.Properties.html#946" class="Bound">a</a> <a id="948" href="Cubical.HITs.Susp.Properties.html#948" class="Bound">i₁</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">=</a> <a id="954" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="960" class="Symbol">(</a><a id="961" href="Cubical.HITs.Susp.Properties.html#933" class="Bound">f</a> <a id="963" class="Symbol">(</a><a id="964" href="Cubical.HITs.Susp.Properties.html#935" class="Bound">g</a> <a id="966" href="Cubical.HITs.Susp.Properties.html#946" class="Bound">a</a><a id="967" class="Symbol">))</a> <a id="970" href="Cubical.HITs.Susp.Properties.html#948" class="Bound">i₁</a>

<a id="suspFunConst"></a><a id="974" href="Cubical.HITs.Susp.Properties.html#974" class="Function">suspFunConst</a> <a id="987" class="Symbol">:</a> <a id="989" class="Symbol">(</a><a id="990" href="Cubical.HITs.Susp.Properties.html#990" class="Bound">b</a> <a id="992" class="Symbol">:</a> <a id="994" href="Cubical.HITs.Susp.Properties.html#734" class="Generalizable">B</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">→</a> <a id="999" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="1007" class="Symbol">(λ</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.HITs.Susp.Properties.html#1011" class="Bound">_</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Cubical.HITs.Susp.Properties.html#732" class="Generalizable">A</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Cubical.HITs.Susp.Properties.html#990" class="Bound">b</a><a id="1021" class="Symbol">)</a> <a id="1023" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1025" class="Symbol">λ</a> <a id="1027" href="Cubical.HITs.Susp.Properties.html#1027" class="Bound">_</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="1037" href="Cubical.HITs.Susp.Properties.html#974" class="Function">suspFunConst</a> <a id="1050" href="Cubical.HITs.Susp.Properties.html#1050" class="Bound">b</a> <a id="1052" href="Cubical.HITs.Susp.Properties.html#1052" class="Bound">i</a> <a id="1054" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="1060" class="Symbol">=</a> <a id="1062" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="1068" href="Cubical.HITs.Susp.Properties.html#974" class="Function">suspFunConst</a> <a id="1081" href="Cubical.HITs.Susp.Properties.html#1081" class="Bound">b</a> <a id="1083" href="Cubical.HITs.Susp.Properties.html#1083" class="Bound">i</a> <a id="1085" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1099" href="Cubical.HITs.Susp.Properties.html#1081" class="Bound">b</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1104" href="Cubical.HITs.Susp.Properties.html#1083" class="Bound">i</a><a id="1105" class="Symbol">)</a>
<a id="1107" href="Cubical.HITs.Susp.Properties.html#974" class="Function">suspFunConst</a> <a id="1120" href="Cubical.HITs.Susp.Properties.html#1120" class="Bound">b</a> <a id="1122" href="Cubical.HITs.Susp.Properties.html#1122" class="Bound">i</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1131" href="Cubical.HITs.Susp.Properties.html#1131" class="Bound">a</a> <a id="1133" href="Cubical.HITs.Susp.Properties.html#1133" class="Bound">j</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">=</a> <a id="1138" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1144" href="Cubical.HITs.Susp.Properties.html#1120" class="Bound">b</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1149" href="Cubical.HITs.Susp.Properties.html#1122" class="Bound">i</a> <a id="1151" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1153" href="Cubical.HITs.Susp.Properties.html#1133" class="Bound">j</a><a id="1154" class="Symbol">)</a>

<a id="suspFunIdFun"></a><a id="1157" href="Cubical.HITs.Susp.Properties.html#1157" class="Function">suspFunIdFun</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="1180" class="Symbol">(λ</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Cubical.HITs.Susp.Properties.html#1184" class="Bound">a</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Cubical.HITs.Susp.Properties.html#732" class="Generalizable">A</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Cubical.HITs.Susp.Properties.html#1184" class="Bound">a</a><a id="1194" class="Symbol">)</a> <a id="1196" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1198" class="Symbol">λ</a> <a id="1200" href="Cubical.HITs.Susp.Properties.html#1200" class="Bound">x</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Cubical.HITs.Susp.Properties.html#1200" class="Bound">x</a>
<a id="1206" href="Cubical.HITs.Susp.Properties.html#1157" class="Function">suspFunIdFun</a> <a id="1219" href="Cubical.HITs.Susp.Properties.html#1219" class="Bound">i</a> <a id="1221" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="1235" href="Cubical.HITs.Susp.Properties.html#1157" class="Function">suspFunIdFun</a> <a id="1248" href="Cubical.HITs.Susp.Properties.html#1248" class="Bound">i</a> <a id="1250" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="1264" href="Cubical.HITs.Susp.Properties.html#1157" class="Function">suspFunIdFun</a> <a id="1277" href="Cubical.HITs.Susp.Properties.html#1277" class="Bound">i</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1286" href="Cubical.HITs.Susp.Properties.html#1286" class="Bound">a</a> <a id="1288" href="Cubical.HITs.Susp.Properties.html#1288" class="Bound">j</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">=</a> <a id="1293" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1299" href="Cubical.HITs.Susp.Properties.html#1286" class="Bound">a</a> <a id="1301" href="Cubical.HITs.Susp.Properties.html#1288" class="Bound">j</a>

<a id="Susp-iso-joinBool"></a><a id="1304" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1322" class="Symbol">:</a> <a id="1324" class="Symbol">∀</a> <a id="1326" class="Symbol">{</a><a id="1327" href="Cubical.HITs.Susp.Properties.html#1327" class="Bound">ℓ</a><a id="1328" class="Symbol">}</a> <a id="1330" class="Symbol">{</a><a id="1331" href="Cubical.HITs.Susp.Properties.html#1331" class="Bound">A</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1340" href="Cubical.HITs.Susp.Properties.html#1327" class="Bound">ℓ</a><a id="1341" class="Symbol">}</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1355" href="Cubical.HITs.Susp.Properties.html#1331" class="Bound">A</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="1364" href="Cubical.HITs.Susp.Properties.html#1331" class="Bound">A</a> <a id="1366" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a><a id="1370" class="Symbol">)</a>
<a id="1372" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1376" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1394" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1406" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>
<a id="1411" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1415" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1433" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="1439" class="Symbol">=</a> <a id="1441" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1445" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
<a id="1451" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1455" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1480" href="Cubical.HITs.Susp.Properties.html#1480" class="Bound">a</a> <a id="1482" href="Cubical.HITs.Susp.Properties.html#1482" class="Bound">i</a><a id="1483" class="Symbol">)</a> <a id="1485" class="Symbol">=</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1498" href="Cubical.HITs.Susp.Properties.html#1480" class="Bound">a</a> <a id="1500" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1504" class="Symbol">)</a> <a id="1506" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1508" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1513" href="Cubical.HITs.Susp.Properties.html#1480" class="Bound">a</a> <a id="1515" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1520" class="Symbol">)</a> <a id="1522" href="Cubical.HITs.Susp.Properties.html#1482" class="Bound">i</a>
<a id="1524" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1528" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1551" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1556" class="Symbol">)</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="1566" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1570" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1593" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1598" class="Symbol">)</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="1608" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1612" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="1635" class="Symbol">_)</a> <a id="1638" class="Symbol">=</a> <a id="1640" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="1646" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1650" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1674" href="Cubical.HITs.Susp.Properties.html#1674" class="Bound">a</a> <a id="1676" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="1682" href="Cubical.HITs.Susp.Properties.html#1682" class="Bound">i</a><a id="1683" class="Symbol">)</a> <a id="1685" class="Symbol">=</a> <a id="1687" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="1693" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1697" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1721" href="Cubical.HITs.Susp.Properties.html#1721" class="Bound">a</a> <a id="1723" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1729" href="Cubical.HITs.Susp.Properties.html#1729" class="Bound">i</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="1740" href="Cubical.HITs.Susp.Properties.html#1721" class="Bound">a</a> <a id="1742" href="Cubical.HITs.Susp.Properties.html#1729" class="Bound">i</a>
<a id="1744" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1748" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1771" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1776" class="Symbol">)</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1785" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1789" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="1812" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">=</a> <a id="1821" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1826" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1830" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="1853" href="Cubical.HITs.Susp.Properties.html#1853" class="Bound">a</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1868" href="Cubical.HITs.Susp.Properties.html#1853" class="Bound">a</a> <a id="1870" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1874" class="Symbol">)</a>
<a id="1876" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1880" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1904" href="Cubical.HITs.Susp.Properties.html#1904" class="Bound">a</a> <a id="1906" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a>  <a id="1912" href="Cubical.HITs.Susp.Properties.html#1912" class="Bound">i</a><a id="1913" class="Symbol">)</a> <a id="1915" href="Cubical.HITs.Susp.Properties.html#1915" class="Bound">j</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1924" href="Cubical.HITs.Susp.Properties.html#1904" class="Bound">a</a> <a id="1926" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.HITs.Susp.Properties.html#1912" class="Bound">i</a> <a id="1934" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1936" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1938" href="Cubical.HITs.Susp.Properties.html#1915" class="Bound">j</a><a id="1939" class="Symbol">)</a>
<a id="1941" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1945" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="1969" href="Cubical.HITs.Susp.Properties.html#1969" class="Bound">a</a> <a id="1971" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1977" href="Cubical.HITs.Susp.Properties.html#1977" class="Bound">i</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Cubical.HITs.Susp.Properties.html#1980" class="Bound">j</a>
  <a id="1984" class="Symbol">=</a> <a id="1986" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="1992" class="Symbol">(λ</a> <a id="1995" href="Cubical.HITs.Susp.Properties.html#1995" class="Bound">k</a> <a id="1997" class="Symbol">→</a> <a id="1999" class="Symbol">λ</a> <a id="2001" class="Symbol">{</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Cubical.HITs.Susp.Properties.html#1977" class="Bound">i</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2010" class="Symbol">)</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2019" href="Cubical.HITs.Susp.Properties.html#1969" class="Bound">a</a> <a id="2021" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2029" href="Cubical.HITs.Susp.Properties.html#1980" class="Bound">j</a><a id="2030" class="Symbol">)</a>
                   <a id="2051" class="Symbol">;</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.HITs.Susp.Properties.html#1977" class="Bound">i</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2069" href="Cubical.HITs.Susp.Properties.html#1969" class="Bound">a</a> <a id="2071" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2077" href="Cubical.HITs.Susp.Properties.html#1995" class="Bound">k</a>
                   <a id="2098" class="Symbol">;</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Cubical.HITs.Susp.Properties.html#1980" class="Bound">j</a> <a id="2103" class="Symbol">=</a> <a id="2105" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2116" href="Cubical.HITs.Susp.Properties.html#1969" class="Bound">a</a> <a id="2118" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="2124" class="Symbol">(</a><a id="2125" href="Cubical.HITs.Susp.Properties.html#1977" class="Bound">i</a> <a id="2127" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2129" href="Cubical.HITs.Susp.Properties.html#1995" class="Bound">k</a><a id="2130" class="Symbol">)</a> <a id="2132" class="Symbol">})</a>
          <a id="2145" class="Symbol">(</a><a id="2146" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="2151" href="Cubical.HITs.Susp.Properties.html#1969" class="Bound">a</a> <a id="2153" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2161" href="Cubical.HITs.Susp.Properties.html#1977" class="Bound">i</a> <a id="2163" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2165" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2167" href="Cubical.HITs.Susp.Properties.html#1980" class="Bound">j</a><a id="2168" class="Symbol">))</a>
<a id="2171" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2175" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="2193" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2206" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2210" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="2228" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2241" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a> <a id="2264" class="Symbol">{</a><a id="2265" class="Argument">A</a> <a id="2267" class="Symbol">=</a> <a id="2269" href="Cubical.HITs.Susp.Properties.html#2269" class="Bound">A</a><a id="2270" class="Symbol">})</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2280" href="Cubical.HITs.Susp.Properties.html#2280" class="Bound">a</a> <a id="2282" href="Cubical.HITs.Susp.Properties.html#2282" class="Bound">i</a><a id="2283" class="Symbol">)</a> <a id="2285" href="Cubical.HITs.Susp.Properties.html#2285" class="Bound">j</a>
  <a id="2289" class="Symbol">=</a> <a id="2291" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2297" class="Symbol">(λ</a> <a id="2300" href="Cubical.HITs.Susp.Properties.html#2300" class="Bound">k</a> <a id="2302" class="Symbol">→</a> <a id="2304" class="Symbol">λ</a> <a id="2306" class="Symbol">{</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.HITs.Susp.Properties.html#2282" class="Bound">i</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2315" class="Symbol">)</a> <a id="2317" class="Symbol">→</a> <a id="2319" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2326" class="Symbol">(λ</a> <a id="2329" href="Cubical.HITs.Susp.Properties.html#2329" class="Bound">_</a> <a id="2331" class="Symbol">→</a> <a id="2333" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2338" href="Cubical.HITs.Susp.Properties.html#2269" class="Bound">A</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.HITs.Susp.Properties.html#2300" class="Bound">k</a> <a id="2344" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2346" href="Cubical.HITs.Susp.Properties.html#2285" class="Bound">j</a><a id="2347" class="Symbol">)</a> <a id="2349" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                   <a id="2374" class="Symbol">;</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Cubical.HITs.Susp.Properties.html#2282" class="Bound">i</a> <a id="2379" class="Symbol">=</a> <a id="2381" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2383" class="Symbol">)</a> <a id="2385" class="Symbol">→</a> <a id="2387" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2394" class="Symbol">(λ</a> <a id="2397" href="Cubical.HITs.Susp.Properties.html#2397" class="Bound">_</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2406" href="Cubical.HITs.Susp.Properties.html#2269" class="Bound">A</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">(</a><a id="2410" href="Cubical.HITs.Susp.Properties.html#2300" class="Bound">k</a> <a id="2412" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2414" href="Cubical.HITs.Susp.Properties.html#2285" class="Bound">j</a><a id="2415" class="Symbol">)</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2424" href="Cubical.HITs.Susp.Properties.html#2280" class="Bound">a</a> <a id="2426" href="Cubical.HITs.Susp.Properties.html#2300" class="Bound">k</a><a id="2427" class="Symbol">)</a>
                   <a id="2448" class="Symbol">;</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Cubical.HITs.Susp.Properties.html#2285" class="Bound">j</a> <a id="2453" class="Symbol">=</a> <a id="2455" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2457" class="Symbol">)</a> <a id="2459" class="Symbol">→</a> <a id="2461" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2467" href="Cubical.HITs.Susp.Properties.html#2280" class="Bound">a</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.HITs.Susp.Properties.html#2282" class="Bound">i</a> <a id="2472" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2474" href="Cubical.HITs.Susp.Properties.html#2300" class="Bound">k</a><a id="2475" class="Symbol">)</a> <a id="2477" class="Symbol">})</a>
          <a id="2490" class="Symbol">(</a><a id="2491" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2498" class="Symbol">(λ</a> <a id="2501" href="Cubical.HITs.Susp.Properties.html#2501" class="Bound">_</a> <a id="2503" class="Symbol">→</a> <a id="2505" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2510" href="Cubical.HITs.Susp.Properties.html#2269" class="Bound">A</a><a id="2511" class="Symbol">)</a> <a id="2513" href="Cubical.HITs.Susp.Properties.html#2285" class="Bound">j</a> <a id="2515" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="2520" class="Symbol">)</a>

<a id="Susp≃joinBool"></a><a id="2523" href="Cubical.HITs.Susp.Properties.html#2523" class="Function">Susp≃joinBool</a> <a id="2537" class="Symbol">:</a> <a id="2539" class="Symbol">∀</a> <a id="2541" class="Symbol">{</a><a id="2542" href="Cubical.HITs.Susp.Properties.html#2542" class="Bound">ℓ</a><a id="2543" class="Symbol">}</a> <a id="2545" class="Symbol">{</a><a id="2546" href="Cubical.HITs.Susp.Properties.html#2546" class="Bound">A</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2555" href="Cubical.HITs.Susp.Properties.html#2542" class="Bound">ℓ</a><a id="2556" class="Symbol">}</a> <a id="2558" class="Symbol">→</a> <a id="2560" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2565" href="Cubical.HITs.Susp.Properties.html#2546" class="Bound">A</a> <a id="2567" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2569" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="2574" href="Cubical.HITs.Susp.Properties.html#2546" class="Bound">A</a> <a id="2576" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="2581" href="Cubical.HITs.Susp.Properties.html#2523" class="Function">Susp≃joinBool</a> <a id="2595" class="Symbol">=</a> <a id="2597" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2608" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a>

<a id="Susp≡joinBool"></a><a id="2627" href="Cubical.HITs.Susp.Properties.html#2627" class="Function">Susp≡joinBool</a> <a id="2641" class="Symbol">:</a> <a id="2643" class="Symbol">∀</a> <a id="2645" class="Symbol">{</a><a id="2646" href="Cubical.HITs.Susp.Properties.html#2646" class="Bound">ℓ</a><a id="2647" class="Symbol">}</a> <a id="2649" class="Symbol">{</a><a id="2650" href="Cubical.HITs.Susp.Properties.html#2650" class="Bound">A</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2659" href="Cubical.HITs.Susp.Properties.html#2646" class="Bound">ℓ</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2669" href="Cubical.HITs.Susp.Properties.html#2650" class="Bound">A</a> <a id="2671" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2673" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="2678" href="Cubical.HITs.Susp.Properties.html#2650" class="Bound">A</a> <a id="2680" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a>
<a id="2685" href="Cubical.HITs.Susp.Properties.html#2627" class="Function">Susp≡joinBool</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="2711" href="Cubical.HITs.Susp.Properties.html#1304" class="Function">Susp-iso-joinBool</a>

<a id="2730" class="Comment">-- Here Unit* types are more convenient for general A</a>
<a id="SuspSpan"></a><a id="2784" href="Cubical.HITs.Susp.Properties.html#2784" class="Function">SuspSpan</a> <a id="2793" class="Symbol">:</a> <a id="2795" class="Symbol">∀</a> <a id="2797" class="Symbol">{</a><a id="2798" href="Cubical.HITs.Susp.Properties.html#2798" class="Bound">ℓ</a><a id="2799" class="Symbol">}</a> <a id="2801" href="Cubical.HITs.Susp.Properties.html#2801" class="Bound">ℓ&#39;</a> <a id="2804" href="Cubical.HITs.Susp.Properties.html#2804" class="Bound">ℓ&#39;&#39;</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Cubical.HITs.Susp.Properties.html#2809" class="Bound">A</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2818" href="Cubical.HITs.Susp.Properties.html#2798" class="Bound">ℓ</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">→</a> <a id="2823" href="Cubical.HITs.Pushout.Properties.html#2975" class="Record">3-span</a> <a id="2830" class="Symbol">{</a><a id="2831" href="Cubical.HITs.Susp.Properties.html#2801" class="Bound">ℓ&#39;</a><a id="2833" class="Symbol">}</a> <a id="2835" class="Symbol">{</a><a id="2836" href="Cubical.HITs.Susp.Properties.html#2798" class="Bound">ℓ</a><a id="2837" class="Symbol">}</a> <a id="2839" class="Symbol">{</a><a id="2840" href="Cubical.HITs.Susp.Properties.html#2804" class="Bound">ℓ&#39;&#39;</a><a id="2843" class="Symbol">}</a>
<a id="2845" href="Cubical.HITs.Susp.Properties.html#2784" class="Function">SuspSpan</a> <a id="2854" href="Cubical.HITs.Susp.Properties.html#2854" class="Bound">ℓ&#39;</a> <a id="2857" href="Cubical.HITs.Susp.Properties.html#2857" class="Bound">ℓ&#39;&#39;</a> <a id="2861" href="Cubical.HITs.Susp.Properties.html#2861" class="Bound">A</a> <a id="2863" class="Symbol">=</a> <a id="2865" class="Keyword">record</a> <a id="2872" class="Symbol">{</a> <a id="2874" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="Cubical.HITs.Susp.Properties.html#2861" class="Bound">A</a> <a id="2881" class="Symbol">;</a> <a id="2883" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="2886" class="Symbol">=</a> <a id="2888" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2894" class="Symbol">{</a><a id="2895" href="Cubical.HITs.Susp.Properties.html#2854" class="Bound">ℓ&#39;</a><a id="2897" class="Symbol">}</a> <a id="2899" class="Symbol">;</a> <a id="2901" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="2912" class="Symbol">{</a><a id="2913" href="Cubical.HITs.Susp.Properties.html#2857" class="Bound">ℓ&#39;&#39;</a><a id="2916" class="Symbol">}</a> <a id="2918" class="Symbol">}</a>

<a id="SuspSquare"></a><a id="2921" href="Cubical.HITs.Susp.Properties.html#2921" class="Function">SuspSquare</a> <a id="2932" class="Symbol">:</a> <a id="2934" class="Symbol">∀</a> <a id="2936" class="Symbol">{</a><a id="2937" href="Cubical.HITs.Susp.Properties.html#2937" class="Bound">ℓ</a><a id="2938" class="Symbol">}</a> <a id="2940" href="Cubical.HITs.Susp.Properties.html#2940" class="Bound">ℓ&#39;</a> <a id="2943" href="Cubical.HITs.Susp.Properties.html#2943" class="Bound">ℓ&#39;&#39;</a> <a id="2947" class="Symbol">(</a><a id="2948" href="Cubical.HITs.Susp.Properties.html#2948" class="Bound">A</a> <a id="2950" class="Symbol">:</a> <a id="2952" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2957" href="Cubical.HITs.Susp.Properties.html#2937" class="Bound">ℓ</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a> <a id="2973" class="Symbol">{</a><a id="2974" href="Cubical.HITs.Susp.Properties.html#2940" class="Bound">ℓ&#39;</a><a id="2976" class="Symbol">}</a> <a id="2978" class="Symbol">{</a><a id="2979" href="Cubical.HITs.Susp.Properties.html#2937" class="Bound">ℓ</a><a id="2980" class="Symbol">}</a> <a id="2982" class="Symbol">{</a><a id="2983" href="Cubical.HITs.Susp.Properties.html#2943" class="Bound">ℓ&#39;&#39;</a><a id="2986" class="Symbol">}</a>
<a id="2988" href="Cubical.HITs.Susp.Properties.html#2921" class="Function">SuspSquare</a> <a id="2999" href="Cubical.HITs.Susp.Properties.html#2999" class="Bound">ℓ&#39;</a> <a id="3002" href="Cubical.HITs.Susp.Properties.html#3002" class="Bound">ℓ&#39;&#39;</a> <a id="3006" href="Cubical.HITs.Susp.Properties.html#3006" class="Bound">A</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Cubical.HITs.Susp.Properties.html#3042" class="Function">cSq</a>
  <a id="3016" class="Keyword">where</a>
  <a id="3024" class="Keyword">open</a> <a id="3029" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a>
  <a id="3042" href="Cubical.HITs.Susp.Properties.html#3042" class="Function">cSq</a> <a id="3046" class="Symbol">:</a> <a id="3048" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="3061" href="Cubical.HITs.Susp.Properties.html#3042" class="Function">cSq</a> <a id="3065" class="Symbol">.</a><a id="3066" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="3069" class="Symbol">=</a> <a id="3071" href="Cubical.HITs.Susp.Properties.html#2784" class="Function">SuspSpan</a> <a id="3080" href="Cubical.HITs.Susp.Properties.html#2999" class="Bound">ℓ&#39;</a> <a id="3083" href="Cubical.HITs.Susp.Properties.html#3002" class="Bound">ℓ&#39;&#39;</a> <a id="3087" href="Cubical.HITs.Susp.Properties.html#3006" class="Bound">A</a>
  <a id="3091" href="Cubical.HITs.Susp.Properties.html#3042" class="Function">cSq</a> <a id="3095" class="Symbol">.</a><a id="3096" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="3105" href="Cubical.HITs.Susp.Properties.html#3006" class="Bound">A</a>
  <a id="3109" href="Cubical.HITs.Susp.Properties.html#3042" class="Function">cSq</a> <a id="3113" class="Symbol">.</a><a id="3114" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="3119" class="Symbol">_</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="3131" href="Cubical.HITs.Susp.Properties.html#3042" class="Function">cSq</a> <a id="3135" class="Symbol">.</a><a id="3136" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="3141" class="Symbol">_</a> <a id="3143" class="Symbol">=</a> <a id="3145" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
  <a id="3153" href="Cubical.HITs.Susp.Properties.html#3042" class="Function">cSq</a> <a id="3157" class="Symbol">.</a><a id="3158" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="3163" class="Symbol">=</a> <a id="3165" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3172" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a>

<a id="SuspPushoutSquare"></a><a id="3179" href="Cubical.HITs.Susp.Properties.html#3179" class="Function">SuspPushoutSquare</a> <a id="3197" class="Symbol">:</a> <a id="3199" class="Symbol">∀</a> <a id="3201" class="Symbol">{</a><a id="3202" href="Cubical.HITs.Susp.Properties.html#3202" class="Bound">ℓ</a><a id="3203" class="Symbol">}</a> <a id="3205" href="Cubical.HITs.Susp.Properties.html#3205" class="Bound">ℓ&#39;</a> <a id="3208" href="Cubical.HITs.Susp.Properties.html#3208" class="Bound">ℓ&#39;&#39;</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Cubical.HITs.Susp.Properties.html#3213" class="Bound">A</a> <a id="3215" class="Symbol">:</a> <a id="3217" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3222" href="Cubical.HITs.Susp.Properties.html#3202" class="Bound">ℓ</a><a id="3223" class="Symbol">)</a>
  <a id="3227" class="Symbol">→</a> <a id="3229" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.HITs.Susp.Properties.html#2921" class="Function">SuspSquare</a> <a id="3257" href="Cubical.HITs.Susp.Properties.html#3205" class="Bound">ℓ&#39;</a> <a id="3260" href="Cubical.HITs.Susp.Properties.html#3208" class="Bound">ℓ&#39;&#39;</a> <a id="3264" href="Cubical.HITs.Susp.Properties.html#3213" class="Bound">A</a><a id="3265" class="Symbol">)</a>
<a id="3267" href="Cubical.HITs.Susp.Properties.html#3179" class="Function">SuspPushoutSquare</a> <a id="3285" href="Cubical.HITs.Susp.Properties.html#3285" class="Bound">ℓ&#39;</a> <a id="3288" href="Cubical.HITs.Susp.Properties.html#3288" class="Bound">ℓ&#39;&#39;</a> <a id="3292" href="Cubical.HITs.Susp.Properties.html#3292" class="Bound">A</a> <a id="3294" class="Symbol">=</a> <a id="3296" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="3314" class="Symbol">_</a> <a id="3316" href="Cubical.HITs.Susp.Properties.html#3347" class="Function">inverse</a> <a id="3324" href="Cubical.HITs.Susp.Properties.html#3451" class="Function">rInv</a> <a id="3329" href="Cubical.HITs.Susp.Properties.html#3537" class="Function">lInv</a><a id="3333" class="Symbol">)</a>
  <a id="3337" class="Keyword">where</a>
    <a id="3347" href="Cubical.HITs.Susp.Properties.html#3347" class="Function">inverse</a> <a id="3355" class="Symbol">:</a> <a id="3357" class="Symbol">_</a>
    <a id="3363" href="Cubical.HITs.Susp.Properties.html#3347" class="Function">inverse</a> <a id="3371" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3377" class="Symbol">=</a> <a id="3379" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3383" class="Symbol">_</a>
    <a id="3389" href="Cubical.HITs.Susp.Properties.html#3347" class="Function">inverse</a> <a id="3397" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="3403" class="Symbol">=</a> <a id="3405" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3409" class="Symbol">_</a>
    <a id="3415" href="Cubical.HITs.Susp.Properties.html#3347" class="Function">inverse</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3430" href="Cubical.HITs.Susp.Properties.html#3430" class="Bound">a</a> <a id="3432" href="Cubical.HITs.Susp.Properties.html#3432" class="Bound">i</a><a id="3433" class="Symbol">)</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3442" href="Cubical.HITs.Susp.Properties.html#3430" class="Bound">a</a> <a id="3444" href="Cubical.HITs.Susp.Properties.html#3432" class="Bound">i</a>

    <a id="3451" href="Cubical.HITs.Susp.Properties.html#3451" class="Function">rInv</a> <a id="3456" class="Symbol">:</a> <a id="3458" class="Symbol">_</a>
    <a id="3464" href="Cubical.HITs.Susp.Properties.html#3451" class="Function">rInv</a> <a id="3469" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3486" href="Cubical.HITs.Susp.Properties.html#3451" class="Function">rInv</a> <a id="3491" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="3497" class="Symbol">=</a> <a id="3499" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3508" href="Cubical.HITs.Susp.Properties.html#3451" class="Function">rInv</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3520" href="Cubical.HITs.Susp.Properties.html#3520" class="Bound">a</a> <a id="3522" href="Cubical.HITs.Susp.Properties.html#3522" class="Bound">i</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">=</a> <a id="3527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="3537" href="Cubical.HITs.Susp.Properties.html#3537" class="Function">lInv</a> <a id="3542" class="Symbol">:</a> <a id="3544" class="Symbol">_</a>
    <a id="3550" href="Cubical.HITs.Susp.Properties.html#3537" class="Function">lInv</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3560" href="Cubical.HITs.Susp.Properties.html#3560" class="Bound">x</a><a id="3561" class="Symbol">)</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3574" href="Cubical.HITs.Susp.Properties.html#3537" class="Function">lInv</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3584" href="Cubical.HITs.Susp.Properties.html#3584" class="Bound">x</a><a id="3585" class="Symbol">)</a> <a id="3587" class="Symbol">=</a> <a id="3589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="3598" href="Cubical.HITs.Susp.Properties.html#3537" class="Function">lInv</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3609" href="Cubical.HITs.Susp.Properties.html#3609" class="Bound">a</a> <a id="3611" href="Cubical.HITs.Susp.Properties.html#3611" class="Bound">i</a><a id="3612" class="Symbol">)</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="Susp≃PushoutSusp*"></a><a id="3622" href="Cubical.HITs.Susp.Properties.html#3622" class="Function">Susp≃PushoutSusp*</a> <a id="3640" class="Symbol">:</a> <a id="3642" class="Symbol">∀</a> <a id="3644" class="Symbol">{</a><a id="3645" href="Cubical.HITs.Susp.Properties.html#3645" class="Bound">ℓ</a> <a id="3647" href="Cubical.HITs.Susp.Properties.html#3647" class="Bound">ℓ&#39;</a> <a id="3650" href="Cubical.HITs.Susp.Properties.html#3650" class="Bound">ℓ&#39;&#39;</a><a id="3653" class="Symbol">}</a> <a id="3655" class="Symbol">{</a><a id="3656" href="Cubical.HITs.Susp.Properties.html#3656" class="Bound">A</a> <a id="3658" class="Symbol">:</a> <a id="3660" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3665" href="Cubical.HITs.Susp.Properties.html#3645" class="Bound">ℓ</a><a id="3666" class="Symbol">}</a> <a id="3668" class="Symbol">→</a> <a id="3670" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="3675" href="Cubical.HITs.Susp.Properties.html#3656" class="Bound">A</a> <a id="3677" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3679" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Cubical.HITs.Susp.Properties.html#2784" class="Function">SuspSpan</a> <a id="3701" href="Cubical.HITs.Susp.Properties.html#3647" class="Bound">ℓ&#39;</a> <a id="3704" href="Cubical.HITs.Susp.Properties.html#3650" class="Bound">ℓ&#39;&#39;</a> <a id="3708" href="Cubical.HITs.Susp.Properties.html#3656" class="Bound">A</a><a id="3709" class="Symbol">)</a>
<a id="3711" href="Cubical.HITs.Susp.Properties.html#3622" class="Function">Susp≃PushoutSusp*</a> <a id="3729" class="Symbol">{</a><a id="3730" href="Cubical.HITs.Susp.Properties.html#3730" class="Bound">ℓ</a><a id="3731" class="Symbol">}</a> <a id="3733" class="Symbol">{</a><a id="3734" href="Cubical.HITs.Susp.Properties.html#3734" class="Bound">ℓ&#39;</a><a id="3736" class="Symbol">}</a> <a id="3738" class="Symbol">{</a><a id="3739" href="Cubical.HITs.Susp.Properties.html#3739" class="Bound">ℓ&#39;&#39;</a><a id="3742" class="Symbol">}</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Cubical.HITs.Susp.Properties.html#3745" class="Bound">A</a><a id="3746" class="Symbol">}</a> <a id="3748" class="Symbol">=</a> <a id="3750" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3759" class="Symbol">(_</a> <a id="3762" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3764" href="Cubical.HITs.Susp.Properties.html#3179" class="Function">SuspPushoutSquare</a> <a id="3782" href="Cubical.HITs.Susp.Properties.html#3734" class="Bound">ℓ&#39;</a> <a id="3785" href="Cubical.HITs.Susp.Properties.html#3739" class="Bound">ℓ&#39;&#39;</a> <a id="3789" href="Cubical.HITs.Susp.Properties.html#3745" class="Bound">A</a><a id="3790" class="Symbol">)</a>

<a id="Susp≡PushoutSusp*"></a><a id="3793" href="Cubical.HITs.Susp.Properties.html#3793" class="Function">Susp≡PushoutSusp*</a> <a id="3811" class="Symbol">:</a> <a id="3813" class="Symbol">∀</a> <a id="3815" class="Symbol">{</a><a id="3816" href="Cubical.HITs.Susp.Properties.html#3816" class="Bound">ℓ</a> <a id="3818" href="Cubical.HITs.Susp.Properties.html#3818" class="Bound">ℓ&#39;</a> <a id="3821" href="Cubical.HITs.Susp.Properties.html#3821" class="Bound">ℓ&#39;&#39;</a><a id="3824" class="Symbol">}</a> <a id="3826" class="Symbol">{</a><a id="3827" href="Cubical.HITs.Susp.Properties.html#3827" class="Bound">A</a> <a id="3829" class="Symbol">:</a> <a id="3831" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3836" class="Symbol">_}</a> <a id="3839" class="Symbol">→</a> <a id="3841" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="3846" href="Cubical.HITs.Susp.Properties.html#3827" class="Bound">A</a> <a id="3848" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3850" href="Cubical.HITs.Pushout.Properties.html#3252" class="Function">spanPushout</a> <a id="3862" class="Symbol">(</a><a id="3863" href="Cubical.HITs.Susp.Properties.html#2784" class="Function">SuspSpan</a> <a id="3872" href="Cubical.HITs.Susp.Properties.html#3818" class="Bound">ℓ&#39;</a> <a id="3875" href="Cubical.HITs.Susp.Properties.html#3821" class="Bound">ℓ&#39;&#39;</a> <a id="3879" href="Cubical.HITs.Susp.Properties.html#3827" class="Bound">A</a><a id="3880" class="Symbol">)</a>
<a id="3882" href="Cubical.HITs.Susp.Properties.html#3793" class="Function">Susp≡PushoutSusp*</a> <a id="3900" class="Symbol">{</a><a id="3901" href="Cubical.HITs.Susp.Properties.html#3901" class="Bound">ℓ</a><a id="3902" class="Symbol">}</a> <a id="3904" class="Symbol">{</a><a id="3905" href="Cubical.HITs.Susp.Properties.html#3905" class="Bound">ℓ&#39;</a><a id="3907" class="Symbol">}</a> <a id="3909" class="Symbol">{</a><a id="3910" href="Cubical.HITs.Susp.Properties.html#3910" class="Bound">ℓ&#39;&#39;</a><a id="3913" class="Symbol">}</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
  <a id="3922" class="Symbol">(</a><a id="3923" href="Cubical.HITs.Susp.Properties.html#3622" class="Function">Susp≃PushoutSusp*</a> <a id="3941" class="Symbol">{</a><a id="3942" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3948" href="Cubical.HITs.Susp.Properties.html#3901" class="Bound">ℓ</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3957" href="Cubical.HITs.Susp.Properties.html#3905" class="Bound">ℓ&#39;</a> <a id="3960" href="Cubical.HITs.Susp.Properties.html#3910" class="Bound">ℓ&#39;&#39;</a><a id="3963" class="Symbol">)}</a> <a id="3966" class="Symbol">{</a><a id="3967" href="Cubical.HITs.Susp.Properties.html#3905" class="Bound">ℓ&#39;</a><a id="3969" class="Symbol">}</a> <a id="3971" class="Symbol">{</a><a id="3972" href="Cubical.HITs.Susp.Properties.html#3910" class="Bound">ℓ&#39;&#39;</a><a id="3975" class="Symbol">})</a>

<a id="congSuspIso"></a><a id="3979" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="3991" class="Symbol">:</a> <a id="3993" class="Symbol">∀</a> <a id="3995" class="Symbol">{</a><a id="3996" href="Cubical.HITs.Susp.Properties.html#3996" class="Bound">ℓ</a> <a id="3998" href="Cubical.HITs.Susp.Properties.html#3998" class="Bound">ℓ&#39;</a><a id="4000" class="Symbol">}</a> <a id="4002" class="Symbol">{</a><a id="4003" href="Cubical.HITs.Susp.Properties.html#4003" class="Bound">A</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4012" href="Cubical.HITs.Susp.Properties.html#3996" class="Bound">ℓ</a><a id="4013" class="Symbol">}</a> <a id="4015" class="Symbol">{</a><a id="4016" href="Cubical.HITs.Susp.Properties.html#4016" class="Bound">B</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4025" href="Cubical.HITs.Susp.Properties.html#3998" class="Bound">ℓ&#39;</a><a id="4027" class="Symbol">}</a> <a id="4029" class="Symbol">→</a> <a id="4031" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4035" href="Cubical.HITs.Susp.Properties.html#4003" class="Bound">A</a> <a id="4037" href="Cubical.HITs.Susp.Properties.html#4016" class="Bound">B</a> <a id="4039" class="Symbol">→</a> <a id="4041" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="4051" href="Cubical.HITs.Susp.Properties.html#4003" class="Bound">A</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="4060" href="Cubical.HITs.Susp.Properties.html#4016" class="Bound">B</a><a id="4061" class="Symbol">)</a>
<a id="4063" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4080" href="Cubical.HITs.Susp.Properties.html#4080" class="Bound">is</a><a id="4082" class="Symbol">)</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="4094" class="Symbol">(</a><a id="4095" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4099" href="Cubical.HITs.Susp.Properties.html#4080" class="Bound">is</a><a id="4101" class="Symbol">)</a>
<a id="4103" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4120" href="Cubical.HITs.Susp.Properties.html#4120" class="Bound">is</a><a id="4122" class="Symbol">)</a> <a id="4124" class="Symbol">=</a> <a id="4126" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4139" href="Cubical.HITs.Susp.Properties.html#4120" class="Bound">is</a><a id="4141" class="Symbol">)</a>
<a id="4143" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4160" href="Cubical.HITs.Susp.Properties.html#4160" class="Bound">is</a><a id="4162" class="Symbol">)</a> <a id="4164" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4177" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4181" class="Symbol">(</a><a id="4182" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4194" href="Cubical.HITs.Susp.Properties.html#4194" class="Bound">is</a><a id="4196" class="Symbol">)</a> <a id="4198" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4211" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4228" href="Cubical.HITs.Susp.Properties.html#4228" class="Bound">is</a><a id="4230" class="Symbol">)</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4239" href="Cubical.HITs.Susp.Properties.html#4239" class="Bound">a</a> <a id="4241" href="Cubical.HITs.Susp.Properties.html#4241" class="Bound">i</a><a id="4242" class="Symbol">)</a> <a id="4244" href="Cubical.HITs.Susp.Properties.html#4244" class="Bound">j</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4254" class="Symbol">(</a><a id="4255" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4259" href="Cubical.HITs.Susp.Properties.html#4228" class="Bound">is</a> <a id="4262" href="Cubical.HITs.Susp.Properties.html#4239" class="Bound">a</a> <a id="4264" href="Cubical.HITs.Susp.Properties.html#4244" class="Bound">j</a><a id="4265" class="Symbol">)</a> <a id="4267" href="Cubical.HITs.Susp.Properties.html#4241" class="Bound">i</a>
<a id="4269" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4273" class="Symbol">(</a><a id="4274" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4286" href="Cubical.HITs.Susp.Properties.html#4286" class="Bound">is</a><a id="4288" class="Symbol">)</a> <a id="4290" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="4296" class="Symbol">=</a> <a id="4298" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4303" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4307" class="Symbol">(</a><a id="4308" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4320" href="Cubical.HITs.Susp.Properties.html#4320" class="Bound">is</a><a id="4322" class="Symbol">)</a> <a id="4324" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="4330" class="Symbol">=</a> <a id="4332" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4337" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4354" href="Cubical.HITs.Susp.Properties.html#4354" class="Bound">is</a><a id="4356" class="Symbol">)</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4365" href="Cubical.HITs.Susp.Properties.html#4365" class="Bound">a</a> <a id="4367" href="Cubical.HITs.Susp.Properties.html#4367" class="Bound">i</a><a id="4368" class="Symbol">)</a> <a id="4370" href="Cubical.HITs.Susp.Properties.html#4370" class="Bound">j</a> <a id="4372" class="Symbol">=</a> <a id="4374" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4385" href="Cubical.HITs.Susp.Properties.html#4354" class="Bound">is</a> <a id="4388" href="Cubical.HITs.Susp.Properties.html#4365" class="Bound">a</a> <a id="4390" href="Cubical.HITs.Susp.Properties.html#4370" class="Bound">j</a><a id="4391" class="Symbol">)</a> <a id="4393" href="Cubical.HITs.Susp.Properties.html#4367" class="Bound">i</a>

<a id="congSuspEquiv"></a><a id="4396" href="Cubical.HITs.Susp.Properties.html#4396" class="Function">congSuspEquiv</a> <a id="4410" class="Symbol">:</a> <a id="4412" class="Symbol">∀</a> <a id="4414" class="Symbol">{</a><a id="4415" href="Cubical.HITs.Susp.Properties.html#4415" class="Bound">ℓ</a><a id="4416" class="Symbol">}</a> <a id="4418" class="Symbol">{</a><a id="4419" href="Cubical.HITs.Susp.Properties.html#4419" class="Bound">A</a> <a id="4421" href="Cubical.HITs.Susp.Properties.html#4421" class="Bound">B</a> <a id="4423" class="Symbol">:</a> <a id="4425" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4430" href="Cubical.HITs.Susp.Properties.html#4415" class="Bound">ℓ</a><a id="4431" class="Symbol">}</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="Cubical.HITs.Susp.Properties.html#4419" class="Bound">A</a> <a id="4437" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4439" href="Cubical.HITs.Susp.Properties.html#4421" class="Bound">B</a> <a id="4441" class="Symbol">→</a> <a id="4443" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="4448" href="Cubical.HITs.Susp.Properties.html#4419" class="Bound">A</a> <a id="4450" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4452" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="4457" href="Cubical.HITs.Susp.Properties.html#4421" class="Bound">B</a>
<a id="4459" href="Cubical.HITs.Susp.Properties.html#4396" class="Function">congSuspEquiv</a> <a id="4473" class="Symbol">{</a><a id="4474" href="Cubical.HITs.Susp.Properties.html#4474" class="Bound">ℓ</a><a id="4475" class="Symbol">}</a> <a id="4477" class="Symbol">{</a><a id="4478" href="Cubical.HITs.Susp.Properties.html#4478" class="Bound">A</a><a id="4479" class="Symbol">}</a> <a id="4481" class="Symbol">{</a><a id="4482" href="Cubical.HITs.Susp.Properties.html#4482" class="Bound">B</a><a id="4483" class="Symbol">}</a> <a id="4485" href="Cubical.HITs.Susp.Properties.html#4485" class="Bound">h</a> <a id="4487" class="Symbol">=</a> <a id="4489" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Cubical.HITs.Susp.Properties.html#3979" class="Function">congSuspIso</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="4525" href="Cubical.HITs.Susp.Properties.html#4485" class="Bound">h</a><a id="4526" class="Symbol">))</a>

<a id="suspToPropElim"></a><a id="4530" href="Cubical.HITs.Susp.Properties.html#4530" class="Function">suspToPropElim</a> <a id="4545" class="Symbol">:</a> <a id="4547" class="Symbol">∀</a> <a id="4549" class="Symbol">{</a><a id="4550" href="Cubical.HITs.Susp.Properties.html#4550" class="Bound">ℓ</a> <a id="4552" href="Cubical.HITs.Susp.Properties.html#4552" class="Bound">ℓ&#39;</a><a id="4554" class="Symbol">}</a> <a id="4556" class="Symbol">{</a><a id="4557" href="Cubical.HITs.Susp.Properties.html#4557" class="Bound">A</a> <a id="4559" class="Symbol">:</a> <a id="4561" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4566" href="Cubical.HITs.Susp.Properties.html#4550" class="Bound">ℓ</a><a id="4567" class="Symbol">}</a> <a id="4569" class="Symbol">{</a><a id="4570" href="Cubical.HITs.Susp.Properties.html#4570" class="Bound">B</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="4579" href="Cubical.HITs.Susp.Properties.html#4557" class="Bound">A</a> <a id="4581" class="Symbol">→</a> <a id="4583" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4588" href="Cubical.HITs.Susp.Properties.html#4552" class="Bound">ℓ&#39;</a><a id="4590" class="Symbol">}</a> <a id="4592" class="Symbol">(</a><a id="4593" href="Cubical.HITs.Susp.Properties.html#4593" class="Bound">a</a> <a id="4595" class="Symbol">:</a> <a id="4597" href="Cubical.HITs.Susp.Properties.html#4557" class="Bound">A</a><a id="4598" class="Symbol">)</a>
                 <a id="4617" class="Symbol">→</a> <a id="4619" class="Symbol">((</a><a id="4621" href="Cubical.HITs.Susp.Properties.html#4621" class="Bound">x</a> <a id="4623" class="Symbol">:</a> <a id="4625" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="4630" href="Cubical.HITs.Susp.Properties.html#4557" class="Bound">A</a><a id="4631" class="Symbol">)</a> <a id="4633" class="Symbol">→</a> <a id="4635" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4642" class="Symbol">(</a><a id="4643" href="Cubical.HITs.Susp.Properties.html#4570" class="Bound">B</a> <a id="4645" href="Cubical.HITs.Susp.Properties.html#4621" class="Bound">x</a><a id="4646" class="Symbol">))</a>
                 <a id="4666" class="Symbol">→</a> <a id="4668" href="Cubical.HITs.Susp.Properties.html#4570" class="Bound">B</a> <a id="4670" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                 <a id="4693" class="Symbol">→</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Cubical.HITs.Susp.Properties.html#4696" class="Bound">x</a> <a id="4698" class="Symbol">:</a> <a id="4700" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="4705" href="Cubical.HITs.Susp.Properties.html#4557" class="Bound">A</a><a id="4706" class="Symbol">)</a> <a id="4708" class="Symbol">→</a> <a id="4710" href="Cubical.HITs.Susp.Properties.html#4570" class="Bound">B</a> <a id="4712" href="Cubical.HITs.Susp.Properties.html#4696" class="Bound">x</a>
<a id="4714" href="Cubical.HITs.Susp.Properties.html#4530" class="Function">suspToPropElim</a> <a id="4729" href="Cubical.HITs.Susp.Properties.html#4729" class="Bound">a</a> <a id="4731" href="Cubical.HITs.Susp.Properties.html#4731" class="Bound">isProp</a> <a id="4738" href="Cubical.HITs.Susp.Properties.html#4738" class="Bound">Bnorth</a> <a id="4745" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="4751" class="Symbol">=</a> <a id="4753" href="Cubical.HITs.Susp.Properties.html#4738" class="Bound">Bnorth</a>
<a id="4760" href="Cubical.HITs.Susp.Properties.html#4530" class="Function">suspToPropElim</a> <a id="4775" class="Symbol">{</a><a id="4776" class="Argument">B</a> <a id="4778" class="Symbol">=</a> <a id="4780" href="Cubical.HITs.Susp.Properties.html#4780" class="Bound">B</a><a id="4781" class="Symbol">}</a> <a id="4783" href="Cubical.HITs.Susp.Properties.html#4783" class="Bound">a</a> <a id="4785" href="Cubical.HITs.Susp.Properties.html#4785" class="Bound">isProp</a> <a id="4792" href="Cubical.HITs.Susp.Properties.html#4792" class="Bound">Bnorth</a> <a id="4799" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="4805" class="Symbol">=</a> <a id="4807" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4813" href="Cubical.HITs.Susp.Properties.html#4780" class="Bound">B</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4822" href="Cubical.HITs.Susp.Properties.html#4783" class="Bound">a</a><a id="4823" class="Symbol">)</a> <a id="4825" href="Cubical.HITs.Susp.Properties.html#4792" class="Bound">Bnorth</a>
<a id="4832" href="Cubical.HITs.Susp.Properties.html#4530" class="Function">suspToPropElim</a> <a id="4847" class="Symbol">{</a><a id="4848" class="Argument">B</a> <a id="4850" class="Symbol">=</a> <a id="4852" href="Cubical.HITs.Susp.Properties.html#4852" class="Bound">B</a><a id="4853" class="Symbol">}</a> <a id="4855" href="Cubical.HITs.Susp.Properties.html#4855" class="Bound">a</a> <a id="4857" href="Cubical.HITs.Susp.Properties.html#4857" class="Bound">isProp</a> <a id="4864" href="Cubical.HITs.Susp.Properties.html#4864" class="Bound">Bnorth</a> <a id="4871" class="Symbol">(</a><a id="4872" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4878" href="Cubical.HITs.Susp.Properties.html#4878" class="Bound">a₁</a> <a id="4881" href="Cubical.HITs.Susp.Properties.html#4881" class="Bound">i</a><a id="4882" class="Symbol">)</a> <a id="4884" class="Symbol">=</a>
  <a id="4888" href="Cubical.Foundations.HLevels.html#27438" class="Function">isOfHLevel→isOfHLevelDep</a> <a id="4913" class="Number">1</a> <a id="4915" href="Cubical.HITs.Susp.Properties.html#4857" class="Bound">isProp</a> <a id="4922" href="Cubical.HITs.Susp.Properties.html#4864" class="Bound">Bnorth</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4936" href="Cubical.HITs.Susp.Properties.html#4852" class="Bound">B</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4945" href="Cubical.HITs.Susp.Properties.html#4855" class="Bound">a</a><a id="4946" class="Symbol">)</a> <a id="4948" href="Cubical.HITs.Susp.Properties.html#4864" class="Bound">Bnorth</a><a id="4954" class="Symbol">)</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4963" href="Cubical.HITs.Susp.Properties.html#4878" class="Bound">a₁</a><a id="4965" class="Symbol">)</a> <a id="4967" href="Cubical.HITs.Susp.Properties.html#4881" class="Bound">i</a>

<a id="suspToPropElim2"></a><a id="4970" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="4986" class="Symbol">:</a> <a id="4988" class="Symbol">∀</a> <a id="4990" class="Symbol">{</a><a id="4991" href="Cubical.HITs.Susp.Properties.html#4991" class="Bound">ℓ</a> <a id="4993" href="Cubical.HITs.Susp.Properties.html#4993" class="Bound">ℓ&#39;</a><a id="4995" class="Symbol">}</a> <a id="4997" class="Symbol">{</a><a id="4998" href="Cubical.HITs.Susp.Properties.html#4998" class="Bound">A</a> <a id="5000" class="Symbol">:</a> <a id="5002" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5007" href="Cubical.HITs.Susp.Properties.html#4991" class="Bound">ℓ</a><a id="5008" class="Symbol">}</a> <a id="5010" class="Symbol">{</a><a id="5011" href="Cubical.HITs.Susp.Properties.html#5011" class="Bound">B</a> <a id="5013" class="Symbol">:</a> <a id="5015" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="5020" href="Cubical.HITs.Susp.Properties.html#4998" class="Bound">A</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="5029" href="Cubical.HITs.Susp.Properties.html#4998" class="Bound">A</a> <a id="5031" class="Symbol">→</a> <a id="5033" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5038" href="Cubical.HITs.Susp.Properties.html#4993" class="Bound">ℓ&#39;</a><a id="5040" class="Symbol">}</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Cubical.HITs.Susp.Properties.html#5043" class="Bound">a</a> <a id="5045" class="Symbol">:</a> <a id="5047" href="Cubical.HITs.Susp.Properties.html#4998" class="Bound">A</a><a id="5048" class="Symbol">)</a>
                 <a id="5067" class="Symbol">→</a> <a id="5069" class="Symbol">((</a><a id="5071" href="Cubical.HITs.Susp.Properties.html#5071" class="Bound">x</a> <a id="5073" href="Cubical.HITs.Susp.Properties.html#5073" class="Bound">y</a> <a id="5075" class="Symbol">:</a> <a id="5077" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="5082" href="Cubical.HITs.Susp.Properties.html#4998" class="Bound">A</a><a id="5083" class="Symbol">)</a> <a id="5085" class="Symbol">→</a> <a id="5087" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Cubical.HITs.Susp.Properties.html#5011" class="Bound">B</a> <a id="5097" href="Cubical.HITs.Susp.Properties.html#5071" class="Bound">x</a> <a id="5099" href="Cubical.HITs.Susp.Properties.html#5073" class="Bound">y</a><a id="5100" class="Symbol">))</a>
                 <a id="5120" class="Symbol">→</a> <a id="5122" href="Cubical.HITs.Susp.Properties.html#5011" class="Bound">B</a> <a id="5124" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5130" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                 <a id="5153" class="Symbol">→</a> <a id="5155" class="Symbol">(</a><a id="5156" href="Cubical.HITs.Susp.Properties.html#5156" class="Bound">x</a> <a id="5158" href="Cubical.HITs.Susp.Properties.html#5158" class="Bound">y</a> <a id="5160" class="Symbol">:</a> <a id="5162" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="5167" href="Cubical.HITs.Susp.Properties.html#4998" class="Bound">A</a><a id="5168" class="Symbol">)</a> <a id="5170" class="Symbol">→</a> <a id="5172" href="Cubical.HITs.Susp.Properties.html#5011" class="Bound">B</a> <a id="5174" href="Cubical.HITs.Susp.Properties.html#5156" class="Bound">x</a> <a id="5176" href="Cubical.HITs.Susp.Properties.html#5158" class="Bound">y</a>
<a id="5178" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="5194" class="Symbol">_</a> <a id="5196" class="Symbol">_</a> <a id="5198" href="Cubical.HITs.Susp.Properties.html#5198" class="Bound">Bnorth</a> <a id="5205" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5211" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Cubical.HITs.Susp.Properties.html#5198" class="Bound">Bnorth</a>
<a id="5226" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="5242" class="Symbol">{</a><a id="5243" class="Argument">B</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Cubical.HITs.Susp.Properties.html#5247" class="Bound">B</a><a id="5248" class="Symbol">}</a> <a id="5250" href="Cubical.HITs.Susp.Properties.html#5250" class="Bound">a</a> <a id="5252" class="Symbol">_</a> <a id="5254" href="Cubical.HITs.Susp.Properties.html#5254" class="Bound">Bnorth</a> <a id="5261" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5267" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="5273" class="Symbol">=</a> <a id="5275" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5281" class="Symbol">(</a><a id="5282" href="Cubical.HITs.Susp.Properties.html#5247" class="Bound">B</a> <a id="5284" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="5289" class="Symbol">)</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5298" href="Cubical.HITs.Susp.Properties.html#5250" class="Bound">a</a><a id="5299" class="Symbol">)</a> <a id="5301" href="Cubical.HITs.Susp.Properties.html#5254" class="Bound">Bnorth</a>
<a id="5308" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="5324" class="Symbol">{</a><a id="5325" class="Argument">B</a> <a id="5327" class="Symbol">=</a> <a id="5329" href="Cubical.HITs.Susp.Properties.html#5329" class="Bound">B</a><a id="5330" class="Symbol">}</a> <a id="5332" href="Cubical.HITs.Susp.Properties.html#5332" class="Bound">a</a> <a id="5334" href="Cubical.HITs.Susp.Properties.html#5334" class="Bound">isprop</a> <a id="5341" href="Cubical.HITs.Susp.Properties.html#5341" class="Bound">Bnorth</a> <a id="5348" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5354" class="Symbol">(</a><a id="5355" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5361" href="Cubical.HITs.Susp.Properties.html#5361" class="Bound">x</a> <a id="5363" href="Cubical.HITs.Susp.Properties.html#5363" class="Bound">i</a><a id="5364" class="Symbol">)</a> <a id="5366" class="Symbol">=</a>
  <a id="5370" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="5383" class="Symbol">(λ</a> <a id="5386" href="Cubical.HITs.Susp.Properties.html#5386" class="Bound">i</a> <a id="5388" class="Symbol">→</a> <a id="5390" href="Cubical.HITs.Susp.Properties.html#5334" class="Bound">isprop</a> <a id="5397" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5410" href="Cubical.HITs.Susp.Properties.html#5361" class="Bound">x</a> <a id="5412" href="Cubical.HITs.Susp.Properties.html#5386" class="Bound">i</a><a id="5413" class="Symbol">))</a>
               <a id="5431" href="Cubical.HITs.Susp.Properties.html#5341" class="Bound">Bnorth</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Cubical.HITs.Susp.Properties.html#5329" class="Bound">B</a> <a id="5448" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="5453" class="Symbol">)</a> <a id="5455" class="Symbol">(</a><a id="5456" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5462" href="Cubical.HITs.Susp.Properties.html#5332" class="Bound">a</a><a id="5463" class="Symbol">)</a> <a id="5465" href="Cubical.HITs.Susp.Properties.html#5341" class="Bound">Bnorth</a><a id="5471" class="Symbol">)</a> <a id="5473" href="Cubical.HITs.Susp.Properties.html#5363" class="Bound">i</a>
<a id="5475" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="5491" class="Symbol">{</a><a id="5492" class="Argument">B</a> <a id="5494" class="Symbol">=</a> <a id="5496" href="Cubical.HITs.Susp.Properties.html#5496" class="Bound">B</a><a id="5497" class="Symbol">}</a> <a id="5499" href="Cubical.HITs.Susp.Properties.html#5499" class="Bound">a</a> <a id="5501" class="Symbol">_</a> <a id="5503" href="Cubical.HITs.Susp.Properties.html#5503" class="Bound">Bnorth</a> <a id="5510" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="5516" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5522" class="Symbol">=</a> <a id="5524" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5530" class="Symbol">(λ</a> <a id="5533" href="Cubical.HITs.Susp.Properties.html#5533" class="Bound">x</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Cubical.HITs.Susp.Properties.html#5496" class="Bound">B</a> <a id="5539" href="Cubical.HITs.Susp.Properties.html#5533" class="Bound">x</a> <a id="5541" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="5546" class="Symbol">)</a> <a id="5548" class="Symbol">(</a><a id="5549" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5555" href="Cubical.HITs.Susp.Properties.html#5499" class="Bound">a</a><a id="5556" class="Symbol">)</a> <a id="5558" href="Cubical.HITs.Susp.Properties.html#5503" class="Bound">Bnorth</a>
<a id="5565" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="5581" class="Symbol">{</a><a id="5582" class="Argument">B</a> <a id="5584" class="Symbol">=</a> <a id="5586" href="Cubical.HITs.Susp.Properties.html#5586" class="Bound">B</a><a id="5587" class="Symbol">}</a> <a id="5589" href="Cubical.HITs.Susp.Properties.html#5589" class="Bound">a</a> <a id="5591" class="Symbol">_</a> <a id="5593" href="Cubical.HITs.Susp.Properties.html#5593" class="Bound">Bnorth</a> <a id="5600" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="5606" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="5612" class="Symbol">=</a> <a id="5614" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5620" class="Symbol">(λ</a> <a id="5623" href="Cubical.HITs.Susp.Properties.html#5623" class="Bound">x</a> <a id="5625" class="Symbol">→</a> <a id="5627" href="Cubical.HITs.Susp.Properties.html#5586" class="Bound">B</a> <a id="5629" href="Cubical.HITs.Susp.Properties.html#5623" class="Bound">x</a> <a id="5631" href="Cubical.HITs.Susp.Properties.html#5623" class="Bound">x</a><a id="5632" class="Symbol">)</a> <a id="5634" class="Symbol">(</a><a id="5635" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5641" href="Cubical.HITs.Susp.Properties.html#5589" class="Bound">a</a><a id="5642" class="Symbol">)</a> <a id="5644" href="Cubical.HITs.Susp.Properties.html#5593" class="Bound">Bnorth</a>
<a id="5651" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="5667" class="Symbol">{</a><a id="5668" class="Argument">B</a> <a id="5670" class="Symbol">=</a> <a id="5672" href="Cubical.HITs.Susp.Properties.html#5672" class="Bound">B</a><a id="5673" class="Symbol">}</a> <a id="5675" href="Cubical.HITs.Susp.Properties.html#5675" class="Bound">a</a> <a id="5677" href="Cubical.HITs.Susp.Properties.html#5677" class="Bound">isprop</a> <a id="5684" href="Cubical.HITs.Susp.Properties.html#5684" class="Bound">Bnorth</a> <a id="5691" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5704" href="Cubical.HITs.Susp.Properties.html#5704" class="Bound">x</a> <a id="5706" href="Cubical.HITs.Susp.Properties.html#5706" class="Bound">i</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">=</a>
  <a id="5713" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="5726" class="Symbol">(λ</a> <a id="5729" href="Cubical.HITs.Susp.Properties.html#5729" class="Bound">i</a> <a id="5731" class="Symbol">→</a> <a id="5733" href="Cubical.HITs.Susp.Properties.html#5677" class="Bound">isprop</a> <a id="5740" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5753" href="Cubical.HITs.Susp.Properties.html#5704" class="Bound">x</a> <a id="5755" href="Cubical.HITs.Susp.Properties.html#5729" class="Bound">i</a><a id="5756" class="Symbol">))</a>
               <a id="5774" class="Symbol">(</a><a id="5775" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5781" class="Symbol">(λ</a> <a id="5784" href="Cubical.HITs.Susp.Properties.html#5784" class="Bound">x</a> <a id="5786" class="Symbol">→</a> <a id="5788" href="Cubical.HITs.Susp.Properties.html#5672" class="Bound">B</a> <a id="5790" href="Cubical.HITs.Susp.Properties.html#5784" class="Bound">x</a> <a id="5792" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="5797" class="Symbol">)</a> <a id="5799" class="Symbol">(</a><a id="5800" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5806" href="Cubical.HITs.Susp.Properties.html#5675" class="Bound">a</a><a id="5807" class="Symbol">)</a> <a id="5809" href="Cubical.HITs.Susp.Properties.html#5684" class="Bound">Bnorth</a><a id="5815" class="Symbol">)</a>
               <a id="5832" class="Symbol">(</a><a id="5833" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5839" class="Symbol">(λ</a> <a id="5842" href="Cubical.HITs.Susp.Properties.html#5842" class="Bound">x</a> <a id="5844" class="Symbol">→</a> <a id="5846" href="Cubical.HITs.Susp.Properties.html#5672" class="Bound">B</a> <a id="5848" href="Cubical.HITs.Susp.Properties.html#5842" class="Bound">x</a> <a id="5850" href="Cubical.HITs.Susp.Properties.html#5842" class="Bound">x</a><a id="5851" class="Symbol">)</a> <a id="5853" class="Symbol">(</a><a id="5854" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5860" href="Cubical.HITs.Susp.Properties.html#5675" class="Bound">a</a><a id="5861" class="Symbol">)</a> <a id="5863" href="Cubical.HITs.Susp.Properties.html#5684" class="Bound">Bnorth</a><a id="5869" class="Symbol">)</a> <a id="5871" href="Cubical.HITs.Susp.Properties.html#5706" class="Bound">i</a>
<a id="5873" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="5889" class="Symbol">{</a><a id="5890" class="Argument">B</a> <a id="5892" class="Symbol">=</a> <a id="5894" href="Cubical.HITs.Susp.Properties.html#5894" class="Bound">B</a><a id="5895" class="Symbol">}</a> <a id="5897" href="Cubical.HITs.Susp.Properties.html#5897" class="Bound">a</a> <a id="5899" href="Cubical.HITs.Susp.Properties.html#5899" class="Bound">isprop</a> <a id="5906" href="Cubical.HITs.Susp.Properties.html#5906" class="Bound">Bnorth</a> <a id="5913" class="Symbol">(</a><a id="5914" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5920" href="Cubical.HITs.Susp.Properties.html#5920" class="Bound">x</a> <a id="5922" href="Cubical.HITs.Susp.Properties.html#5922" class="Bound">i</a><a id="5923" class="Symbol">)</a> <a id="5925" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="5931" class="Symbol">=</a>
  <a id="5935" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="5948" class="Symbol">(λ</a> <a id="5951" href="Cubical.HITs.Susp.Properties.html#5951" class="Bound">i</a> <a id="5953" class="Symbol">→</a> <a id="5955" href="Cubical.HITs.Susp.Properties.html#5899" class="Bound">isprop</a> <a id="5962" class="Symbol">(</a><a id="5963" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5969" href="Cubical.HITs.Susp.Properties.html#5920" class="Bound">x</a> <a id="5971" href="Cubical.HITs.Susp.Properties.html#5951" class="Bound">i</a><a id="5972" class="Symbol">)</a> <a id="5974" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="5979" class="Symbol">)</a>
               <a id="5996" href="Cubical.HITs.Susp.Properties.html#5906" class="Bound">Bnorth</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6010" class="Symbol">(λ</a> <a id="6013" href="Cubical.HITs.Susp.Properties.html#6013" class="Bound">x</a> <a id="6015" class="Symbol">→</a> <a id="6017" href="Cubical.HITs.Susp.Properties.html#5894" class="Bound">B</a> <a id="6019" href="Cubical.HITs.Susp.Properties.html#6013" class="Bound">x</a> <a id="6021" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="6026" class="Symbol">)</a> <a id="6028" class="Symbol">(</a><a id="6029" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6035" href="Cubical.HITs.Susp.Properties.html#5897" class="Bound">a</a><a id="6036" class="Symbol">)</a> <a id="6038" href="Cubical.HITs.Susp.Properties.html#5906" class="Bound">Bnorth</a><a id="6044" class="Symbol">)</a> <a id="6046" href="Cubical.HITs.Susp.Properties.html#5922" class="Bound">i</a>
<a id="6048" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="6064" class="Symbol">{</a><a id="6065" class="Argument">B</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Cubical.HITs.Susp.Properties.html#6069" class="Bound">B</a><a id="6070" class="Symbol">}</a> <a id="6072" href="Cubical.HITs.Susp.Properties.html#6072" class="Bound">a</a> <a id="6074" href="Cubical.HITs.Susp.Properties.html#6074" class="Bound">isprop</a> <a id="6081" href="Cubical.HITs.Susp.Properties.html#6081" class="Bound">Bnorth</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6095" href="Cubical.HITs.Susp.Properties.html#6095" class="Bound">x</a> <a id="6097" href="Cubical.HITs.Susp.Properties.html#6097" class="Bound">i</a><a id="6098" class="Symbol">)</a> <a id="6100" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="6106" class="Symbol">=</a>
  <a id="6110" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6123" class="Symbol">(λ</a> <a id="6126" href="Cubical.HITs.Susp.Properties.html#6126" class="Bound">i</a> <a id="6128" class="Symbol">→</a> <a id="6130" href="Cubical.HITs.Susp.Properties.html#6074" class="Bound">isprop</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6144" href="Cubical.HITs.Susp.Properties.html#6095" class="Bound">x</a> <a id="6146" href="Cubical.HITs.Susp.Properties.html#6126" class="Bound">i</a><a id="6147" class="Symbol">)</a> <a id="6149" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="6154" class="Symbol">)</a>
               <a id="6171" class="Symbol">(</a><a id="6172" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Cubical.HITs.Susp.Properties.html#6069" class="Bound">B</a> <a id="6181" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="6186" class="Symbol">)</a> <a id="6188" class="Symbol">(</a><a id="6189" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6195" href="Cubical.HITs.Susp.Properties.html#6072" class="Bound">a</a><a id="6196" class="Symbol">)</a> <a id="6198" href="Cubical.HITs.Susp.Properties.html#6081" class="Bound">Bnorth</a><a id="6204" class="Symbol">)</a>
               <a id="6221" class="Symbol">(</a><a id="6222" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6228" class="Symbol">(λ</a> <a id="6231" href="Cubical.HITs.Susp.Properties.html#6231" class="Bound">x</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Cubical.HITs.Susp.Properties.html#6069" class="Bound">B</a> <a id="6237" href="Cubical.HITs.Susp.Properties.html#6231" class="Bound">x</a> <a id="6239" href="Cubical.HITs.Susp.Properties.html#6231" class="Bound">x</a><a id="6240" class="Symbol">)</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6249" href="Cubical.HITs.Susp.Properties.html#6072" class="Bound">a</a><a id="6250" class="Symbol">)</a> <a id="6252" href="Cubical.HITs.Susp.Properties.html#6081" class="Bound">Bnorth</a><a id="6258" class="Symbol">)</a> <a id="6260" href="Cubical.HITs.Susp.Properties.html#6097" class="Bound">i</a>
<a id="6262" href="Cubical.HITs.Susp.Properties.html#4970" class="Function">suspToPropElim2</a> <a id="6278" class="Symbol">{</a><a id="6279" class="Argument">B</a> <a id="6281" class="Symbol">=</a> <a id="6283" href="Cubical.HITs.Susp.Properties.html#6283" class="Bound">B</a><a id="6284" class="Symbol">}</a> <a id="6286" href="Cubical.HITs.Susp.Properties.html#6286" class="Bound">a</a> <a id="6288" href="Cubical.HITs.Susp.Properties.html#6288" class="Bound">isprop</a> <a id="6295" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6309" href="Cubical.HITs.Susp.Properties.html#6309" class="Bound">x</a> <a id="6311" href="Cubical.HITs.Susp.Properties.html#6311" class="Bound">i</a><a id="6312" class="Symbol">)</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6321" href="Cubical.HITs.Susp.Properties.html#6321" class="Bound">y</a> <a id="6323" href="Cubical.HITs.Susp.Properties.html#6323" class="Bound">j</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">=</a>
  <a id="6330" href="Cubical.Foundations.HLevels.html#11856" class="Function">isSet→SquareP</a> <a id="6344" class="Symbol">(λ</a> <a id="6347" href="Cubical.HITs.Susp.Properties.html#6347" class="Bound">i</a> <a id="6349" href="Cubical.HITs.Susp.Properties.html#6349" class="Bound">j</a> <a id="6351" class="Symbol">→</a> <a id="6353" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="6367" class="Number">1</a> <a id="6369" class="Symbol">(</a><a id="6370" href="Cubical.HITs.Susp.Properties.html#6288" class="Bound">isprop</a> <a id="6377" class="Symbol">_</a> <a id="6379" class="Symbol">_))</a>
     <a id="6388" class="Symbol">(</a><a id="6389" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6402" class="Symbol">(λ</a> <a id="6405" href="Cubical.HITs.Susp.Properties.html#6405" class="Bound">i₁</a> <a id="6408" class="Symbol">→</a> <a id="6410" href="Cubical.HITs.Susp.Properties.html#6288" class="Bound">isprop</a> <a id="6417" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6430" href="Cubical.HITs.Susp.Properties.html#6321" class="Bound">y</a> <a id="6432" href="Cubical.HITs.Susp.Properties.html#6405" class="Bound">i₁</a><a id="6434" class="Symbol">))</a> <a id="6437" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a>
                   <a id="6463" class="Symbol">(</a><a id="6464" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6470" class="Symbol">(</a><a id="6471" href="Cubical.HITs.Susp.Properties.html#6283" class="Bound">B</a> <a id="6473" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="6478" class="Symbol">)</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6487" href="Cubical.HITs.Susp.Properties.html#6286" class="Bound">a</a><a id="6488" class="Symbol">)</a> <a id="6490" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a><a id="6496" class="Symbol">))</a>
     <a id="6504" class="Symbol">(</a><a id="6505" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6518" class="Symbol">(λ</a> <a id="6521" href="Cubical.HITs.Susp.Properties.html#6521" class="Bound">i₁</a> <a id="6524" class="Symbol">→</a> <a id="6526" href="Cubical.HITs.Susp.Properties.html#6288" class="Bound">isprop</a> <a id="6533" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6546" href="Cubical.HITs.Susp.Properties.html#6321" class="Bound">y</a> <a id="6548" href="Cubical.HITs.Susp.Properties.html#6521" class="Bound">i₁</a><a id="6550" class="Symbol">))</a>
                   <a id="6572" class="Symbol">(</a><a id="6573" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6579" class="Symbol">(λ</a> <a id="6582" href="Cubical.HITs.Susp.Properties.html#6582" class="Bound">x₁</a> <a id="6585" class="Symbol">→</a> <a id="6587" href="Cubical.HITs.Susp.Properties.html#6283" class="Bound">B</a> <a id="6589" href="Cubical.HITs.Susp.Properties.html#6582" class="Bound">x₁</a> <a id="6592" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="6597" class="Symbol">)</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6606" href="Cubical.HITs.Susp.Properties.html#6286" class="Bound">a</a><a id="6607" class="Symbol">)</a> <a id="6609" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a><a id="6615" class="Symbol">)</a>
                   <a id="6636" class="Symbol">(</a><a id="6637" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6643" class="Symbol">(λ</a> <a id="6646" href="Cubical.HITs.Susp.Properties.html#6646" class="Bound">x₁</a> <a id="6649" class="Symbol">→</a> <a id="6651" href="Cubical.HITs.Susp.Properties.html#6283" class="Bound">B</a> <a id="6653" href="Cubical.HITs.Susp.Properties.html#6646" class="Bound">x₁</a> <a id="6656" href="Cubical.HITs.Susp.Properties.html#6646" class="Bound">x₁</a><a id="6658" class="Symbol">)</a> <a id="6660" class="Symbol">(</a><a id="6661" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6667" href="Cubical.HITs.Susp.Properties.html#6286" class="Bound">a</a><a id="6668" class="Symbol">)</a> <a id="6670" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a><a id="6676" class="Symbol">))</a>
     <a id="6684" class="Symbol">(</a><a id="6685" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6698" class="Symbol">(λ</a> <a id="6701" href="Cubical.HITs.Susp.Properties.html#6701" class="Bound">i₁</a> <a id="6704" class="Symbol">→</a> <a id="6706" href="Cubical.HITs.Susp.Properties.html#6288" class="Bound">isprop</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6720" href="Cubical.HITs.Susp.Properties.html#6309" class="Bound">x</a> <a id="6722" href="Cubical.HITs.Susp.Properties.html#6701" class="Bound">i₁</a><a id="6724" class="Symbol">)</a> <a id="6726" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="6731" class="Symbol">)</a> <a id="6733" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a>
                   <a id="6759" class="Symbol">(</a><a id="6760" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6766" class="Symbol">(λ</a> <a id="6769" href="Cubical.HITs.Susp.Properties.html#6769" class="Bound">x₁</a> <a id="6772" class="Symbol">→</a> <a id="6774" href="Cubical.HITs.Susp.Properties.html#6283" class="Bound">B</a> <a id="6776" href="Cubical.HITs.Susp.Properties.html#6769" class="Bound">x₁</a> <a id="6779" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="6784" class="Symbol">)</a> <a id="6786" class="Symbol">(</a><a id="6787" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6793" href="Cubical.HITs.Susp.Properties.html#6286" class="Bound">a</a><a id="6794" class="Symbol">)</a> <a id="6796" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a><a id="6802" class="Symbol">))</a>
     <a id="6810" class="Symbol">(</a><a id="6811" href="Cubical.Foundations.Prelude.html#19246" class="Function">isProp→PathP</a> <a id="6824" class="Symbol">(λ</a> <a id="6827" href="Cubical.HITs.Susp.Properties.html#6827" class="Bound">i₁</a> <a id="6830" class="Symbol">→</a> <a id="6832" href="Cubical.HITs.Susp.Properties.html#6288" class="Bound">isprop</a> <a id="6839" class="Symbol">(</a><a id="6840" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6846" href="Cubical.HITs.Susp.Properties.html#6309" class="Bound">x</a> <a id="6848" href="Cubical.HITs.Susp.Properties.html#6827" class="Bound">i₁</a><a id="6850" class="Symbol">)</a> <a id="6852" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="6857" class="Symbol">)</a>
                   <a id="6878" class="Symbol">(</a><a id="6879" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Cubical.HITs.Susp.Properties.html#6283" class="Bound">B</a> <a id="6888" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="6893" class="Symbol">)</a> <a id="6895" class="Symbol">(</a><a id="6896" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6902" href="Cubical.HITs.Susp.Properties.html#6286" class="Bound">a</a><a id="6903" class="Symbol">)</a> <a id="6905" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a><a id="6911" class="Symbol">)</a>
                   <a id="6932" class="Symbol">(</a><a id="6933" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6939" class="Symbol">(λ</a> <a id="6942" href="Cubical.HITs.Susp.Properties.html#6942" class="Bound">x₁</a> <a id="6945" class="Symbol">→</a> <a id="6947" href="Cubical.HITs.Susp.Properties.html#6283" class="Bound">B</a> <a id="6949" href="Cubical.HITs.Susp.Properties.html#6942" class="Bound">x₁</a> <a id="6952" href="Cubical.HITs.Susp.Properties.html#6942" class="Bound">x₁</a><a id="6954" class="Symbol">)</a> <a id="6956" class="Symbol">(</a><a id="6957" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6963" href="Cubical.HITs.Susp.Properties.html#6286" class="Bound">a</a><a id="6964" class="Symbol">)</a> <a id="6966" href="Cubical.HITs.Susp.Properties.html#6295" class="Bound">Bnorth</a><a id="6972" class="Symbol">))</a> <a id="6975" href="Cubical.HITs.Susp.Properties.html#6311" class="Bound">i</a> <a id="6977" href="Cubical.HITs.Susp.Properties.html#6323" class="Bound">j</a>
<a id="6979" class="Comment">{- Clever proof:
suspToPropElim2 a isProp Bnorth =
  suspToPropElim a (λ x → isOfHLevelΠ 1 λ y → isProp x y)
                   (suspToPropElim a (λ x → isProp north x) Bnorth)
-}</a>

<a id="funSpaceSuspIso"></a><a id="7160" href="Cubical.HITs.Susp.Properties.html#7160" class="Function">funSpaceSuspIso</a> <a id="7176" class="Symbol">:</a> <a id="7178" class="Symbol">∀</a> <a id="7180" class="Symbol">{</a><a id="7181" href="Cubical.HITs.Susp.Properties.html#7181" class="Bound">ℓ</a> <a id="7183" href="Cubical.HITs.Susp.Properties.html#7183" class="Bound">ℓ&#39;</a><a id="7185" class="Symbol">}</a> <a id="7187" class="Symbol">{</a><a id="7188" href="Cubical.HITs.Susp.Properties.html#7188" class="Bound">A</a> <a id="7190" class="Symbol">:</a> <a id="7192" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7197" href="Cubical.HITs.Susp.Properties.html#7181" class="Bound">ℓ</a><a id="7198" class="Symbol">}</a> <a id="7200" class="Symbol">{</a><a id="7201" href="Cubical.HITs.Susp.Properties.html#7201" class="Bound">B</a> <a id="7203" class="Symbol">:</a> <a id="7205" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7210" href="Cubical.HITs.Susp.Properties.html#7183" class="Bound">ℓ&#39;</a><a id="7212" class="Symbol">}</a>
                   <a id="7233" class="Symbol">→</a> <a id="7235" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7239" class="Symbol">(</a><a id="7240" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7243" href="Cubical.HITs.Susp.Properties.html#7243" class="Bound">x</a> <a id="7245" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7247" href="Cubical.HITs.Susp.Properties.html#7201" class="Bound">B</a> <a id="7249" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7251" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7254" href="Cubical.HITs.Susp.Properties.html#7254" class="Bound">y</a> <a id="7256" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7258" href="Cubical.HITs.Susp.Properties.html#7201" class="Bound">B</a> <a id="7260" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7262" class="Symbol">(</a><a id="7263" href="Cubical.HITs.Susp.Properties.html#7188" class="Bound">A</a> <a id="7265" class="Symbol">→</a> <a id="7267" href="Cubical.HITs.Susp.Properties.html#7243" class="Bound">x</a> <a id="7269" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7271" href="Cubical.HITs.Susp.Properties.html#7254" class="Bound">y</a><a id="7272" class="Symbol">))</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7281" href="Cubical.HITs.Susp.Properties.html#7188" class="Bound">A</a> <a id="7283" class="Symbol">→</a> <a id="7285" href="Cubical.HITs.Susp.Properties.html#7201" class="Bound">B</a><a id="7286" class="Symbol">)</a>
<a id="7288" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7296" href="Cubical.HITs.Susp.Properties.html#7160" class="Function">funSpaceSuspIso</a> <a id="7312" class="Symbol">(</a><a id="7313" href="Cubical.HITs.Susp.Properties.html#7313" class="Bound">x</a> <a id="7315" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7317" href="Cubical.HITs.Susp.Properties.html#7317" class="Bound">y</a> <a id="7319" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7321" href="Cubical.HITs.Susp.Properties.html#7321" class="Bound">f</a><a id="7322" class="Symbol">)</a> <a id="7324" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Cubical.HITs.Susp.Properties.html#7313" class="Bound">x</a>
<a id="7334" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7342" href="Cubical.HITs.Susp.Properties.html#7160" class="Function">funSpaceSuspIso</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Cubical.HITs.Susp.Properties.html#7359" class="Bound">x</a> <a id="7361" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7363" href="Cubical.HITs.Susp.Properties.html#7363" class="Bound">y</a> <a id="7365" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7367" href="Cubical.HITs.Susp.Properties.html#7367" class="Bound">f</a><a id="7368" class="Symbol">)</a> <a id="7370" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="7376" class="Symbol">=</a> <a id="7378" href="Cubical.HITs.Susp.Properties.html#7363" class="Bound">y</a>
<a id="7380" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7388" href="Cubical.HITs.Susp.Properties.html#7160" class="Function">funSpaceSuspIso</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Cubical.HITs.Susp.Properties.html#7405" class="Bound">x</a> <a id="7407" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7409" href="Cubical.HITs.Susp.Properties.html#7409" class="Bound">y</a> <a id="7411" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7413" href="Cubical.HITs.Susp.Properties.html#7413" class="Bound">f</a><a id="7414" class="Symbol">)</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7423" href="Cubical.HITs.Susp.Properties.html#7423" class="Bound">a</a> <a id="7425" href="Cubical.HITs.Susp.Properties.html#7425" class="Bound">i</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">=</a> <a id="7430" href="Cubical.HITs.Susp.Properties.html#7413" class="Bound">f</a> <a id="7432" href="Cubical.HITs.Susp.Properties.html#7423" class="Bound">a</a> <a id="7434" href="Cubical.HITs.Susp.Properties.html#7425" class="Bound">i</a>
<a id="7436" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7444" href="Cubical.HITs.Susp.Properties.html#7160" class="Function">funSpaceSuspIso</a> <a id="7460" href="Cubical.HITs.Susp.Properties.html#7460" class="Bound">f</a> <a id="7462" class="Symbol">=</a> <a id="7464" class="Symbol">(</a><a id="7465" href="Cubical.HITs.Susp.Properties.html#7460" class="Bound">f</a> <a id="7467" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="7472" class="Symbol">)</a> <a id="7474" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Cubical.HITs.Susp.Properties.html#7460" class="Bound">f</a> <a id="7479" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="7485" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7487" class="Symbol">(λ</a> <a id="7490" href="Cubical.HITs.Susp.Properties.html#7490" class="Bound">x</a> <a id="7492" class="Symbol">→</a> <a id="7494" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7499" href="Cubical.HITs.Susp.Properties.html#7460" class="Bound">f</a> <a id="7501" class="Symbol">(</a><a id="7502" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7508" href="Cubical.HITs.Susp.Properties.html#7490" class="Bound">x</a><a id="7509" class="Symbol">)))</a>
<a id="7513" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7521" href="Cubical.HITs.Susp.Properties.html#7160" class="Function">funSpaceSuspIso</a> <a id="7537" href="Cubical.HITs.Susp.Properties.html#7537" class="Bound">f</a> <a id="7539" class="Symbol">=</a> <a id="7541" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7548" class="Symbol">λ</a> <a id="7550" class="Symbol">{</a><a id="7551" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="7557" class="Symbol">→</a> <a id="7559" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                                             <a id="7609" class="Symbol">;</a> <a id="7611" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="7617" class="Symbol">→</a> <a id="7619" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                                             <a id="7669" class="Symbol">;</a> <a id="7671" class="Symbol">(</a><a id="7672" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7678" href="Cubical.HITs.Susp.Properties.html#7678" class="Bound">a</a> <a id="7680" href="Cubical.HITs.Susp.Properties.html#7680" class="Bound">i</a><a id="7681" class="Symbol">)</a> <a id="7683" class="Symbol">→</a> <a id="7685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7689" class="Symbol">}</a>
<a id="7691" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7699" href="Cubical.HITs.Susp.Properties.html#7160" class="Function">funSpaceSuspIso</a> <a id="7715" class="Symbol">_</a> <a id="7717" class="Symbol">=</a> <a id="7719" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="toSusp"></a><a id="7725" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="7732" class="Symbol">:</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Cubical.HITs.Susp.Properties.html#7735" class="Bound">A</a> <a id="7737" class="Symbol">:</a> <a id="7739" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7747" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a><a id="7748" class="Symbol">)</a> <a id="7750" class="Symbol">→</a> <a id="7752" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7756" href="Cubical.HITs.Susp.Properties.html#7735" class="Bound">A</a> <a id="7758" class="Symbol">→</a> <a id="7760" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7764" class="Symbol">(</a><a id="7765" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="7767" class="Symbol">(</a><a id="7768" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="7774" class="Symbol">(</a><a id="7775" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7779" href="Cubical.HITs.Susp.Properties.html#7735" class="Bound">A</a><a id="7780" class="Symbol">)))</a>
<a id="7784" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="7791" href="Cubical.HITs.Susp.Properties.html#7791" class="Bound">A</a> <a id="7793" href="Cubical.HITs.Susp.Properties.html#7793" class="Bound">x</a> <a id="7795" class="Symbol">=</a> <a id="7797" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7803" href="Cubical.HITs.Susp.Properties.html#7793" class="Bound">x</a> <a id="7805" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7807" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7813" class="Symbol">(</a><a id="7814" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7817" href="Cubical.HITs.Susp.Properties.html#7791" class="Bound">A</a><a id="7818" class="Symbol">)</a> <a id="7820" href="Cubical.Foundations.GroupoidLaws.html#260" class="Function Operator">⁻¹</a>

<a id="toSuspPointed"></a><a id="7824" href="Cubical.HITs.Susp.Properties.html#7824" class="Function">toSuspPointed</a> <a id="7838" class="Symbol">:</a> <a id="7840" class="Symbol">(</a><a id="7841" href="Cubical.HITs.Susp.Properties.html#7841" class="Bound">A</a> <a id="7843" class="Symbol">:</a> <a id="7845" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7853" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a><a id="7854" class="Symbol">)</a> <a id="7856" class="Symbol">→</a> <a id="7858" href="Cubical.HITs.Susp.Properties.html#7841" class="Bound">A</a> <a id="7860" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="7863" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="7865" class="Symbol">(</a><a id="7866" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="7872" class="Symbol">(</a><a id="7873" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7877" href="Cubical.HITs.Susp.Properties.html#7841" class="Bound">A</a><a id="7878" class="Symbol">))</a>
<a id="7881" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Cubical.HITs.Susp.Properties.html#7824" class="Function">toSuspPointed</a> <a id="7900" href="Cubical.HITs.Susp.Properties.html#7900" class="Bound">A</a><a id="7901" class="Symbol">)</a> <a id="7903" class="Symbol">=</a> <a id="7905" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="7912" href="Cubical.HITs.Susp.Properties.html#7900" class="Bound">A</a>
<a id="7914" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7918" class="Symbol">(</a><a id="7919" href="Cubical.HITs.Susp.Properties.html#7824" class="Function">toSuspPointed</a> <a id="7933" href="Cubical.HITs.Susp.Properties.html#7933" class="Bound">A</a><a id="7934" class="Symbol">)</a> <a id="7936" class="Symbol">=</a> <a id="7938" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="7946" class="Symbol">(</a><a id="7947" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7953" class="Symbol">(</a><a id="7954" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="7957" href="Cubical.HITs.Susp.Properties.html#7933" class="Bound">A</a><a id="7958" class="Symbol">))</a>

<a id="7962" class="Keyword">module</a> <a id="7969" href="Cubical.HITs.Susp.Properties.html#7969" class="Module">_</a> <a id="7971" class="Symbol">{</a><a id="7972" href="Cubical.HITs.Susp.Properties.html#7972" class="Bound">ℓ</a> <a id="7974" href="Cubical.HITs.Susp.Properties.html#7974" class="Bound">ℓ&#39;</a> <a id="7977" class="Symbol">:</a> <a id="7979" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="7984" class="Symbol">}</a> <a id="7986" class="Symbol">{</a><a id="7987" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a> <a id="7989" class="Symbol">:</a> <a id="7991" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7999" href="Cubical.HITs.Susp.Properties.html#7972" class="Bound">ℓ</a><a id="8000" class="Symbol">}</a> <a id="8002" class="Symbol">{</a><a id="8003" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a> <a id="8005" class="Symbol">:</a> <a id="8007" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8015" href="Cubical.HITs.Susp.Properties.html#7974" class="Bound">ℓ&#39;</a><a id="8017" class="Symbol">}</a> <a id="8019" class="Keyword">where</a>
  <a id="8027" href="Cubical.HITs.Susp.Properties.html#8027" class="Function">fromSusp→toΩ</a> <a id="8040" class="Symbol">:</a> <a id="8042" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="8048" class="Symbol">(</a><a id="8049" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8053" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="8054" class="Symbol">)</a> <a id="8056" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8059" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a> <a id="8061" class="Symbol">→</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a> <a id="8066" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8069" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="8071" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a><a id="8072" class="Symbol">)</a>
  <a id="8076" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Cubical.HITs.Susp.Properties.html#8027" class="Function">fromSusp→toΩ</a> <a id="8094" href="Cubical.HITs.Susp.Properties.html#8094" class="Bound">f</a><a id="8095" class="Symbol">)</a> <a id="8097" href="Cubical.HITs.Susp.Properties.html#8097" class="Bound">x</a> <a id="8099" class="Symbol">=</a> <a id="8101" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8105" class="Symbol">(</a><a id="8106" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8110" href="Cubical.HITs.Susp.Properties.html#8094" class="Bound">f</a><a id="8111" class="Symbol">)</a> <a id="8113" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8116" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8121" class="Symbol">(</a><a id="8122" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8126" href="Cubical.HITs.Susp.Properties.html#8094" class="Bound">f</a><a id="8127" class="Symbol">)</a> <a id="8129" class="Symbol">(</a><a id="8130" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="8137" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a> <a id="8139" href="Cubical.HITs.Susp.Properties.html#8097" class="Bound">x</a><a id="8140" class="Symbol">)</a> <a id="8142" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8145" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8149" href="Cubical.HITs.Susp.Properties.html#8094" class="Bound">f</a>
  <a id="8153" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8157" class="Symbol">(</a><a id="8158" href="Cubical.HITs.Susp.Properties.html#8027" class="Function">fromSusp→toΩ</a> <a id="8171" href="Cubical.HITs.Susp.Properties.html#8171" class="Bound">f</a><a id="8172" class="Symbol">)</a> <a id="8174" class="Symbol">=</a>
    <a id="8180" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8185" class="Symbol">(</a><a id="8186" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8195" href="Cubical.HITs.Susp.Properties.html#8171" class="Bound">f</a><a id="8196" class="Symbol">)</a> <a id="8198" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙_∙∙</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8209" href="Cubical.HITs.Susp.Properties.html#8171" class="Bound">f</a><a id="8210" class="Symbol">))</a>
          <a id="8223" class="Symbol">(</a><a id="8224" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8229" class="Symbol">(</a><a id="8230" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8240" href="Cubical.HITs.Susp.Properties.html#8171" class="Bound">f</a><a id="8241" class="Symbol">))</a>
           <a id="8255" class="Symbol">(</a><a id="8256" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="8264" class="Symbol">(</a><a id="8265" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8271" class="Symbol">(</a><a id="8272" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8275" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="8276" class="Symbol">))))</a>
       <a id="8288" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8290" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="8300" class="Symbol">(</a><a id="8301" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8305" href="Cubical.HITs.Susp.Properties.html#8171" class="Bound">f</a><a id="8306" class="Symbol">)</a>

  <a id="8311" href="Cubical.HITs.Susp.Properties.html#8311" class="Function">toΩ→fromSusp</a> <a id="8324" class="Symbol">:</a> <a id="8326" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a> <a id="8328" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8331" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="8333" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a> <a id="8335" class="Symbol">→</a> <a id="8337" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="8343" class="Symbol">(</a><a id="8344" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8348" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="8349" class="Symbol">)</a> <a id="8351" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8354" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a>
  <a id="8358" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8362" class="Symbol">(</a><a id="8363" href="Cubical.HITs.Susp.Properties.html#8311" class="Function">toΩ→fromSusp</a> <a id="8376" href="Cubical.HITs.Susp.Properties.html#8376" class="Bound">f</a><a id="8377" class="Symbol">)</a> <a id="8379" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="8385" class="Symbol">=</a> <a id="8387" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8390" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a>
  <a id="8394" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8398" class="Symbol">(</a><a id="8399" href="Cubical.HITs.Susp.Properties.html#8311" class="Function">toΩ→fromSusp</a> <a id="8412" href="Cubical.HITs.Susp.Properties.html#8412" class="Bound">f</a><a id="8413" class="Symbol">)</a> <a id="8415" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8426" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a>
  <a id="8430" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Cubical.HITs.Susp.Properties.html#8311" class="Function">toΩ→fromSusp</a> <a id="8448" href="Cubical.HITs.Susp.Properties.html#8448" class="Bound">f</a><a id="8449" class="Symbol">)</a> <a id="8451" class="Symbol">(</a><a id="8452" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8458" href="Cubical.HITs.Susp.Properties.html#8458" class="Bound">a</a> <a id="8460" href="Cubical.HITs.Susp.Properties.html#8460" class="Bound">i</a><a id="8461" class="Symbol">)</a> <a id="8463" class="Symbol">=</a> <a id="8465" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8469" href="Cubical.HITs.Susp.Properties.html#8448" class="Bound">f</a> <a id="8471" href="Cubical.HITs.Susp.Properties.html#8458" class="Bound">a</a> <a id="8473" href="Cubical.HITs.Susp.Properties.html#8460" class="Bound">i</a>
  <a id="8477" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8481" class="Symbol">(</a><a id="8482" href="Cubical.HITs.Susp.Properties.html#8311" class="Function">toΩ→fromSusp</a> <a id="8495" href="Cubical.HITs.Susp.Properties.html#8495" class="Bound">f</a><a id="8496" class="Symbol">)</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="8508" href="Cubical.HITs.Susp.Properties.html#8508" class="Function">ΩSuspAdjointIso</a> <a id="8524" class="Symbol">:</a> <a id="8526" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8530" class="Symbol">(</a><a id="8531" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a> <a id="8533" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8536" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="8538" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a><a id="8539" class="Symbol">)</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="8548" class="Symbol">(</a><a id="8549" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8553" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="8554" class="Symbol">)</a> <a id="8556" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8559" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a><a id="8560" class="Symbol">)</a>
  <a id="8564" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8568" href="Cubical.HITs.Susp.Properties.html#8508" class="Function">ΩSuspAdjointIso</a> <a id="8584" class="Symbol">=</a> <a id="8586" href="Cubical.HITs.Susp.Properties.html#8311" class="Function">toΩ→fromSusp</a>
  <a id="8601" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8605" href="Cubical.HITs.Susp.Properties.html#8508" class="Function">ΩSuspAdjointIso</a> <a id="8621" class="Symbol">=</a> <a id="8623" href="Cubical.HITs.Susp.Properties.html#8027" class="Function">fromSusp→toΩ</a>
  <a id="8638" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8642" href="Cubical.HITs.Susp.Properties.html#8508" class="Function">ΩSuspAdjointIso</a> <a id="8658" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a> <a id="8660" class="Symbol">=</a>
    <a id="8666" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="8673" class="Symbol">(</a><a id="8674" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
      <a id="8687" class="Symbol">(λ</a> <a id="8690" class="Symbol">{</a> <a id="8692" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="8698" class="Symbol">→</a> <a id="8700" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8704" class="Symbol">(</a><a id="8705" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8709" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a><a id="8710" class="Symbol">)</a>
         <a id="8721" class="Symbol">;</a> <a id="8723" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="8729" class="Symbol">→</a> <a id="8731" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8735" class="Symbol">(</a><a id="8736" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8740" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a><a id="8741" class="Symbol">)</a> <a id="8743" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8745" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8750" class="Symbol">(</a><a id="8751" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8755" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a><a id="8756" class="Symbol">)</a> <a id="8758" class="Symbol">(</a><a id="8759" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8765" class="Symbol">(</a><a id="8766" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8769" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="8770" class="Symbol">))</a>
         <a id="8782" class="Symbol">;</a> <a id="8784" class="Symbol">(</a><a id="8785" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8791" href="Cubical.HITs.Susp.Properties.html#8791" class="Bound">a</a> <a id="8793" href="Cubical.HITs.Susp.Properties.html#8793" class="Bound">i</a><a id="8794" class="Symbol">)</a> <a id="8796" href="Cubical.HITs.Susp.Properties.html#8796" class="Bound">j</a> <a id="8798" class="Symbol">→</a>
           <a id="8811" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8817" class="Symbol">(λ</a> <a id="8820" href="Cubical.HITs.Susp.Properties.html#8820" class="Bound">k</a> <a id="8822" class="Symbol">→</a> <a id="8824" class="Symbol">λ</a> <a id="8826" class="Symbol">{</a> <a id="8828" class="Symbol">(</a><a id="8829" href="Cubical.HITs.Susp.Properties.html#8793" class="Bound">i</a> <a id="8831" class="Symbol">=</a> <a id="8833" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8835" class="Symbol">)</a> <a id="8837" class="Symbol">→</a> <a id="8839" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8843" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a> <a id="8845" class="Symbol">(</a><a id="8846" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8848" href="Cubical.HITs.Susp.Properties.html#8796" class="Bound">j</a> <a id="8850" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="8852" href="Cubical.HITs.Susp.Properties.html#8820" class="Bound">k</a><a id="8853" class="Symbol">)</a>
                           <a id="8882" class="Symbol">;</a> <a id="8884" class="Symbol">(</a><a id="8885" href="Cubical.HITs.Susp.Properties.html#8793" class="Bound">i</a> <a id="8887" class="Symbol">=</a> <a id="8889" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8891" class="Symbol">)</a> <a id="8893" class="Symbol">→</a> <a id="8895" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                          <a id="8954" class="Symbol">(</a><a id="8955" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8959" class="Symbol">(</a><a id="8960" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8964" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a><a id="8965" class="Symbol">))</a>
                                          <a id="9010" class="Symbol">(</a><a id="9011" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9016" class="Symbol">(</a><a id="9017" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9021" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a><a id="9022" class="Symbol">)</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9031" class="Symbol">(</a><a id="9032" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9035" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="9036" class="Symbol">)))</a> <a id="9040" href="Cubical.HITs.Susp.Properties.html#8820" class="Bound">k</a> <a id="9042" href="Cubical.HITs.Susp.Properties.html#8796" class="Bound">j</a>
                           <a id="9071" class="Symbol">;</a> <a id="9073" class="Symbol">(</a><a id="9074" href="Cubical.HITs.Susp.Properties.html#8796" class="Bound">j</a> <a id="9076" class="Symbol">=</a> <a id="9078" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9080" class="Symbol">)</a> <a id="9082" class="Symbol">→</a> <a id="9084" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9088" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9097" href="Cubical.HITs.Susp.Properties.html#8791" class="Bound">a</a> <a id="9099" href="Cubical.HITs.Susp.Properties.html#8793" class="Bound">i</a><a id="9100" class="Symbol">)})</a>
                 <a id="9121" class="Symbol">(</a><a id="9122" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9126" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a> <a id="9128" class="Symbol">(</a><a id="9129" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="9145" class="Symbol">(</a><a id="9146" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9152" href="Cubical.HITs.Susp.Properties.html#8791" class="Bound">a</a><a id="9153" class="Symbol">)</a> <a id="9155" class="Symbol">(</a><a id="9156" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9160" class="Symbol">(</a><a id="9161" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9167" class="Symbol">(</a><a id="9168" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9171" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="9172" class="Symbol">)))</a> <a id="9176" class="Symbol">(</a><a id="9177" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9179" href="Cubical.HITs.Susp.Properties.html#8796" class="Bound">j</a><a id="9180" class="Symbol">)</a> <a id="9182" href="Cubical.HITs.Susp.Properties.html#8793" class="Bound">i</a><a id="9183" class="Symbol">))})</a>
         <a id="9197" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9199" class="Symbol">λ</a> <a id="9201" href="Cubical.HITs.Susp.Properties.html#9201" class="Bound">i</a> <a id="9203" href="Cubical.HITs.Susp.Properties.html#9203" class="Bound">j</a> <a id="9205" class="Symbol">→</a> <a id="9207" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9211" href="Cubical.HITs.Susp.Properties.html#8658" class="Bound">f</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9216" href="Cubical.HITs.Susp.Properties.html#9201" class="Bound">i</a> <a id="9218" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9220" href="Cubical.HITs.Susp.Properties.html#9203" class="Bound">j</a><a id="9221" class="Symbol">))</a>
  <a id="9226" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="9230" href="Cubical.HITs.Susp.Properties.html#8508" class="Function">ΩSuspAdjointIso</a> <a id="9246" href="Cubical.HITs.Susp.Properties.html#9246" class="Bound">f</a> <a id="9248" class="Symbol">=</a>
    <a id="9254" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="9269" class="Symbol">(</a><a id="9270" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="9288" class="Symbol">_</a> <a id="9290" class="Symbol">_)</a>
      <a id="9299" class="Symbol">(</a><a id="9300" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="9307" class="Symbol">λ</a> <a id="9309" href="Cubical.HITs.Susp.Properties.html#9309" class="Bound">x</a> <a id="9311" class="Symbol">→</a> <a id="9313" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9317" class="Symbol">(</a><a id="9318" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9324" class="Symbol">_)</a>
             <a id="9340" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9342" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="9349" class="Symbol">(</a><a id="9350" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9354" class="Symbol">(</a><a id="9355" href="Cubical.HITs.Susp.Properties.html#8311" class="Function">toΩ→fromSusp</a> <a id="9368" href="Cubical.HITs.Susp.Properties.html#9246" class="Bound">f</a><a id="9369" class="Symbol">))</a> <a id="9372" class="Symbol">(</a><a id="9373" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9379" href="Cubical.HITs.Susp.Properties.html#9309" class="Bound">x</a><a id="9380" class="Symbol">)</a> <a id="9382" class="Symbol">(</a><a id="9383" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9394" class="Symbol">(</a><a id="9395" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9398" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="9399" class="Symbol">)))</a>
             <a id="9416" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9418" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9423" class="Symbol">(</a><a id="9424" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9428" href="Cubical.HITs.Susp.Properties.html#9246" class="Bound">f</a> <a id="9430" href="Cubical.HITs.Susp.Properties.html#9309" class="Bound">x</a> <a id="9432" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="9434" class="Symbol">)</a> <a id="9436" class="Symbol">(</a><a id="9437" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9442" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9446" class="Symbol">(</a><a id="9447" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9451" href="Cubical.HITs.Susp.Properties.html#9246" class="Bound">f</a><a id="9452" class="Symbol">))</a>
             <a id="9468" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9470" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9474" class="Symbol">(</a><a id="9475" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9481" class="Symbol">_))</a>

  <a id="9488" href="Cubical.HITs.Susp.Properties.html#9488" class="Function">IsoΩFunSuspFun</a> <a id="9503" class="Symbol">:</a> <a id="9505" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9509" class="Symbol">(</a><a id="9510" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9514" class="Symbol">(</a><a id="9515" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="9517" class="Symbol">(</a><a id="9518" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a> <a id="9520" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="9523" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a> <a id="9525" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="9526" class="Symbol">)))</a> <a id="9530" class="Symbol">(</a><a id="9531" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="9537" class="Symbol">(</a><a id="9538" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9542" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a><a id="9543" class="Symbol">)</a> <a id="9545" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="9548" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a><a id="9549" class="Symbol">)</a>
  <a id="9553" href="Cubical.HITs.Susp.Properties.html#9488" class="Function">IsoΩFunSuspFun</a> <a id="9568" class="Symbol">=</a> <a id="9570" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="9578" class="Symbol">(</a><a id="9579" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="9590" href="Cubical.HITs.Susp.Properties.html#7987" class="Bound">A</a> <a id="9592" href="Cubical.HITs.Susp.Properties.html#8003" class="Bound">B</a><a id="9593" class="Symbol">)</a> <a id="9595" href="Cubical.HITs.Susp.Properties.html#8508" class="Function">ΩSuspAdjointIso</a>

<a id="9612" class="Comment">-- inversion</a>
<a id="invSusp"></a><a id="9625" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a> <a id="9633" class="Symbol">:</a> <a id="9635" class="Symbol">∀</a> <a id="9637" class="Symbol">{</a><a id="9638" href="Cubical.HITs.Susp.Properties.html#9638" class="Bound">ℓ</a><a id="9639" class="Symbol">}</a> <a id="9641" class="Symbol">{</a><a id="9642" href="Cubical.HITs.Susp.Properties.html#9642" class="Bound">A</a> <a id="9644" class="Symbol">:</a> <a id="9646" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9651" href="Cubical.HITs.Susp.Properties.html#9638" class="Bound">ℓ</a><a id="9652" class="Symbol">}</a> <a id="9654" class="Symbol">→</a> <a id="9656" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="9661" href="Cubical.HITs.Susp.Properties.html#9642" class="Bound">A</a> <a id="9663" class="Symbol">→</a> <a id="9665" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="9670" href="Cubical.HITs.Susp.Properties.html#9642" class="Bound">A</a>
<a id="9672" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a> <a id="9680" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="9686" class="Symbol">=</a> <a id="9688" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="9694" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a> <a id="9702" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="9708" class="Symbol">=</a> <a id="9710" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="9716" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a> <a id="9724" class="Symbol">(</a><a id="9725" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9731" href="Cubical.HITs.Susp.Properties.html#9731" class="Bound">a</a> <a id="9733" href="Cubical.HITs.Susp.Properties.html#9733" class="Bound">i</a><a id="9734" class="Symbol">)</a> <a id="9736" class="Symbol">=</a> <a id="9738" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9744" href="Cubical.HITs.Susp.Properties.html#9731" class="Bound">a</a> <a id="9746" class="Symbol">(</a><a id="9747" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9749" href="Cubical.HITs.Susp.Properties.html#9733" class="Bound">i</a><a id="9750" class="Symbol">)</a>

<a id="invSusp²"></a><a id="9753" href="Cubical.HITs.Susp.Properties.html#9753" class="Function">invSusp²</a> <a id="9762" class="Symbol">:</a> <a id="9764" class="Symbol">∀</a> <a id="9766" class="Symbol">{</a><a id="9767" href="Cubical.HITs.Susp.Properties.html#9767" class="Bound">ℓ</a><a id="9768" class="Symbol">}</a> <a id="9770" class="Symbol">{</a><a id="9771" href="Cubical.HITs.Susp.Properties.html#9771" class="Bound">A</a> <a id="9773" class="Symbol">:</a> <a id="9775" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9780" href="Cubical.HITs.Susp.Properties.html#9767" class="Bound">ℓ</a><a id="9781" class="Symbol">}</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Cubical.HITs.Susp.Properties.html#9784" class="Bound">x</a> <a id="9786" class="Symbol">:</a> <a id="9788" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="9793" href="Cubical.HITs.Susp.Properties.html#9771" class="Bound">A</a><a id="9794" class="Symbol">)</a> <a id="9796" class="Symbol">→</a> <a id="9798" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a> <a id="9806" class="Symbol">(</a><a id="9807" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a> <a id="9815" href="Cubical.HITs.Susp.Properties.html#9784" class="Bound">x</a><a id="9816" class="Symbol">)</a> <a id="9818" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9820" href="Cubical.HITs.Susp.Properties.html#9784" class="Bound">x</a>
<a id="9822" href="Cubical.HITs.Susp.Properties.html#9753" class="Function">invSusp²</a> <a id="9831" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="9837" class="Symbol">=</a> <a id="9839" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9844" href="Cubical.HITs.Susp.Properties.html#9753" class="Function">invSusp²</a> <a id="9853" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="9859" class="Symbol">=</a> <a id="9861" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9866" href="Cubical.HITs.Susp.Properties.html#9753" class="Function">invSusp²</a> <a id="9875" class="Symbol">(</a><a id="9876" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9882" href="Cubical.HITs.Susp.Properties.html#9882" class="Bound">a</a> <a id="9884" href="Cubical.HITs.Susp.Properties.html#9884" class="Bound">i</a><a id="9885" class="Symbol">)</a> <a id="9887" class="Symbol">=</a> <a id="9889" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="invSuspIso"></a><a id="9895" href="Cubical.HITs.Susp.Properties.html#9895" class="Function">invSuspIso</a> <a id="9906" class="Symbol">:</a> <a id="9908" class="Symbol">∀</a> <a id="9910" class="Symbol">{</a><a id="9911" href="Cubical.HITs.Susp.Properties.html#9911" class="Bound">ℓ</a><a id="9912" class="Symbol">}</a> <a id="9914" class="Symbol">{</a><a id="9915" href="Cubical.HITs.Susp.Properties.html#9915" class="Bound">A</a> <a id="9917" class="Symbol">:</a> <a id="9919" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9924" href="Cubical.HITs.Susp.Properties.html#9911" class="Bound">ℓ</a><a id="9925" class="Symbol">}</a> <a id="9927" class="Symbol">→</a> <a id="9929" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9933" class="Symbol">(</a><a id="9934" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="9939" href="Cubical.HITs.Susp.Properties.html#9915" class="Bound">A</a><a id="9940" class="Symbol">)</a> <a id="9942" class="Symbol">(</a><a id="9943" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="9948" href="Cubical.HITs.Susp.Properties.html#9915" class="Bound">A</a><a id="9949" class="Symbol">)</a>
<a id="9951" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="9955" href="Cubical.HITs.Susp.Properties.html#9895" class="Function">invSuspIso</a> <a id="9966" class="Symbol">=</a> <a id="9968" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a>
<a id="9976" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="9980" href="Cubical.HITs.Susp.Properties.html#9895" class="Function">invSuspIso</a> <a id="9991" class="Symbol">=</a> <a id="9993" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a>
<a id="10001" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="10005" href="Cubical.HITs.Susp.Properties.html#9895" class="Function">invSuspIso</a> <a id="10016" class="Symbol">=</a> <a id="10018" href="Cubical.HITs.Susp.Properties.html#9753" class="Function">invSusp²</a>
<a id="10027" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="10031" href="Cubical.HITs.Susp.Properties.html#9895" class="Function">invSuspIso</a> <a id="10042" class="Symbol">=</a> <a id="10044" href="Cubical.HITs.Susp.Properties.html#9753" class="Function">invSusp²</a>


<a id="10055" class="Comment">-- Explicit definition of the iso</a>
<a id="10089" class="Comment">-- join (Susp A) B ≃ Susp (join A B)</a>
<a id="10126" class="Comment">-- for pointed types A and B. This is useful for obtaining a ``nice&#39;&#39; iso</a>
<a id="10200" class="Comment">-- join Sⁿ Sᵐ ≃ Sⁿ⁺ᵐ⁺¹</a>
<a id="10223" class="Keyword">module</a> <a id="10230" href="Cubical.HITs.Susp.Properties.html#10230" class="Module">_</a> <a id="10232" class="Symbol">{</a><a id="10233" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a> <a id="10235" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a> <a id="10237" class="Symbol">:</a> <a id="10239" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10247" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a><a id="10248" class="Symbol">}</a> <a id="10250" class="Keyword">where</a>

  <a id="10259" class="Keyword">private</a> <a id="10267" class="Comment">-- some useful fillers</a>
    <a id="10294" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="10306" class="Symbol">:</a> <a id="10308" class="Symbol">(</a><a id="10309" href="Cubical.HITs.Susp.Properties.html#10309" class="Bound">b</a> <a id="10311" class="Symbol">:</a> <a id="10313" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10317" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="10318" class="Symbol">)</a> <a id="10320" class="Symbol">→</a> <a id="10322" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10324" class="Symbol">→</a> <a id="10326" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10328" class="Symbol">→</a> <a id="10330" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10332" class="Symbol">→</a> <a id="10334" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10339" class="Symbol">(</a><a id="10340" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10350" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="10351" class="Symbol">))</a> <a id="10354" class="Symbol">(</a><a id="10355" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10359" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="10360" class="Symbol">)</a>
    <a id="10366" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="10378" href="Cubical.HITs.Susp.Properties.html#10378" class="Bound">b</a> <a id="10380" href="Cubical.HITs.Susp.Properties.html#10380" class="Bound">i</a> <a id="10382" href="Cubical.HITs.Susp.Properties.html#10382" class="Bound">j</a> <a id="10384" href="Cubical.HITs.Susp.Properties.html#10384" class="Bound">k</a> <a id="10386" class="Symbol">=</a>
      <a id="10394" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="10400" class="Symbol">(λ</a> <a id="10403" href="Cubical.HITs.Susp.Properties.html#10403" class="Bound">k</a> <a id="10405" class="Symbol">→</a> <a id="10407" class="Symbol">λ</a> <a id="10409" class="Symbol">{(</a><a id="10411" href="Cubical.HITs.Susp.Properties.html#10380" class="Bound">i</a> <a id="10413" class="Symbol">=</a> <a id="10415" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10417" class="Symbol">)</a> <a id="10419" class="Symbol">→</a> <a id="10421" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10426" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="10432" href="Cubical.HITs.Susp.Properties.html#10378" class="Bound">b</a> <a id="10434" class="Symbol">(</a><a id="10435" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10437" href="Cubical.HITs.Susp.Properties.html#10403" class="Bound">k</a><a id="10438" class="Symbol">)</a>
                     <a id="10461" class="Symbol">;</a> <a id="10463" class="Symbol">(</a><a id="10464" href="Cubical.HITs.Susp.Properties.html#10380" class="Bound">i</a> <a id="10466" class="Symbol">=</a> <a id="10468" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10470" class="Symbol">)</a> <a id="10472" class="Symbol">→</a> <a id="10474" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10479" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="10485" href="Cubical.HITs.Susp.Properties.html#10378" class="Bound">b</a> <a id="10487" class="Symbol">(</a><a id="10488" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10490" href="Cubical.HITs.Susp.Properties.html#10403" class="Bound">k</a> <a id="10492" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10494" href="Cubical.HITs.Susp.Properties.html#10382" class="Bound">j</a><a id="10495" class="Symbol">)</a>
                     <a id="10518" class="Symbol">;</a> <a id="10520" class="Symbol">(</a><a id="10521" href="Cubical.HITs.Susp.Properties.html#10382" class="Bound">j</a> <a id="10523" class="Symbol">=</a> <a id="10525" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10527" class="Symbol">)</a> <a id="10529" class="Symbol">→</a> <a id="10531" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10536" class="Symbol">(</a><a id="10537" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10543" class="Symbol">(</a><a id="10544" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10547" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="10548" class="Symbol">)</a> <a id="10550" class="Symbol">(</a><a id="10551" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10553" href="Cubical.HITs.Susp.Properties.html#10380" class="Bound">i</a><a id="10554" class="Symbol">))</a> <a id="10557" href="Cubical.HITs.Susp.Properties.html#10378" class="Bound">b</a> <a id="10559" class="Symbol">(</a><a id="10560" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10562" href="Cubical.HITs.Susp.Properties.html#10403" class="Bound">k</a><a id="10563" class="Symbol">)</a>
                     <a id="10586" class="Symbol">;</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Cubical.HITs.Susp.Properties.html#10382" class="Bound">j</a> <a id="10591" class="Symbol">=</a> <a id="10593" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10595" class="Symbol">)</a> <a id="10597" class="Symbol">→</a> <a id="10599" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10604" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="10610" href="Cubical.HITs.Susp.Properties.html#10378" class="Bound">b</a> <a id="10612" class="Symbol">(</a><a id="10613" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10615" href="Cubical.HITs.Susp.Properties.html#10403" class="Bound">k</a> <a id="10617" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10619" href="Cubical.HITs.Susp.Properties.html#10380" class="Bound">i</a><a id="10620" class="Symbol">)})</a>
            <a id="10636" class="Symbol">(</a><a id="10637" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="10646" href="Cubical.HITs.Susp.Properties.html#10378" class="Bound">b</a><a id="10647" class="Symbol">))</a>
            <a id="10662" href="Cubical.HITs.Susp.Properties.html#10384" class="Bound">k</a>

    <a id="10669" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="10693" class="Symbol">:</a>
      <a id="10701" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10703" class="Symbol">→</a> <a id="10705" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10707" class="Symbol">→</a> <a id="10709" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="10711" class="Symbol">→</a> <a id="10713" class="Symbol">(</a><a id="10714" href="Cubical.HITs.Susp.Properties.html#10714" class="Bound">a</a> <a id="10716" class="Symbol">:</a> <a id="10718" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10722" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="10723" class="Symbol">)</a> <a id="10725" class="Symbol">(</a><a id="10726" href="Cubical.HITs.Susp.Properties.html#10726" class="Bound">b</a> <a id="10728" class="Symbol">:</a> <a id="10730" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10734" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="10735" class="Symbol">)</a> <a id="10737" class="Symbol">→</a> <a id="10739" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="10750" class="Symbol">(</a><a id="10751" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10755" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="10756" class="Symbol">))</a> <a id="10759" class="Symbol">(</a><a id="10760" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10764" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="10765" class="Symbol">)</a>
    <a id="10771" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="10795" href="Cubical.HITs.Susp.Properties.html#10795" class="Bound">i</a> <a id="10797" href="Cubical.HITs.Susp.Properties.html#10797" class="Bound">j</a> <a id="10799" href="Cubical.HITs.Susp.Properties.html#10799" class="Bound">k</a> <a id="10801" href="Cubical.HITs.Susp.Properties.html#10801" class="Bound">a</a> <a id="10803" href="Cubical.HITs.Susp.Properties.html#10803" class="Bound">b</a> <a id="10805" class="Symbol">=</a>
      <a id="10813" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="10819" class="Symbol">(λ</a> <a id="10822" href="Cubical.HITs.Susp.Properties.html#10822" class="Bound">k</a> <a id="10824" class="Symbol">→</a> <a id="10826" class="Symbol">λ</a> <a id="10828" class="Symbol">{(</a><a id="10830" href="Cubical.HITs.Susp.Properties.html#10795" class="Bound">i</a> <a id="10832" class="Symbol">=</a> <a id="10834" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10836" class="Symbol">)</a> <a id="10838" class="Symbol">→</a> <a id="10840" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10845" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="10851" href="Cubical.HITs.Susp.Properties.html#10803" class="Bound">b</a> <a id="10853" class="Symbol">(</a><a id="10854" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10856" href="Cubical.HITs.Susp.Properties.html#10822" class="Bound">k</a><a id="10857" class="Symbol">)</a>
                     <a id="10880" class="Symbol">;</a> <a id="10882" class="Symbol">(</a><a id="10883" href="Cubical.HITs.Susp.Properties.html#10795" class="Bound">i</a> <a id="10885" class="Symbol">=</a> <a id="10887" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10889" class="Symbol">)</a> <a id="10891" class="Symbol">→</a> <a id="10893" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10898" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="10904" href="Cubical.HITs.Susp.Properties.html#10803" class="Bound">b</a> <a id="10906" class="Symbol">(</a><a id="10907" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10909" href="Cubical.HITs.Susp.Properties.html#10822" class="Bound">k</a><a id="10910" class="Symbol">)</a>
                     <a id="10933" class="Symbol">;</a> <a id="10935" class="Symbol">(</a><a id="10936" href="Cubical.HITs.Susp.Properties.html#10797" class="Bound">j</a> <a id="10938" class="Symbol">=</a> <a id="10940" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10942" class="Symbol">)</a> <a id="10944" class="Symbol">→</a> <a id="10946" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="10951" class="Symbol">(</a><a id="10952" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10958" href="Cubical.HITs.Susp.Properties.html#10801" class="Bound">a</a> <a id="10960" href="Cubical.HITs.Susp.Properties.html#10795" class="Bound">i</a><a id="10961" class="Symbol">)</a> <a id="10963" href="Cubical.HITs.Susp.Properties.html#10803" class="Bound">b</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10968" href="Cubical.HITs.Susp.Properties.html#10822" class="Bound">k</a><a id="10969" class="Symbol">)</a>
                     <a id="10992" class="Symbol">;</a> <a id="10994" class="Symbol">(</a><a id="10995" href="Cubical.HITs.Susp.Properties.html#10797" class="Bound">j</a> <a id="10997" class="Symbol">=</a> <a id="10999" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11001" class="Symbol">)</a> <a id="11003" class="Symbol">→</a> <a id="11005" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11010" class="Symbol">(</a><a id="11011" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11017" class="Symbol">(</a><a id="11018" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11021" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11022" class="Symbol">)</a> <a id="11024" href="Cubical.HITs.Susp.Properties.html#10795" class="Bound">i</a><a id="11025" class="Symbol">)</a> <a id="11027" href="Cubical.HITs.Susp.Properties.html#10803" class="Bound">b</a> <a id="11029" class="Symbol">(</a><a id="11030" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11032" href="Cubical.HITs.Susp.Properties.html#10822" class="Bound">k</a><a id="11033" class="Symbol">)})</a>
            <a id="11049" class="Symbol">(</a><a id="11050" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11059" href="Cubical.HITs.Susp.Properties.html#10803" class="Bound">b</a><a id="11060" class="Symbol">))</a>
            <a id="11075" href="Cubical.HITs.Susp.Properties.html#10799" class="Bound">k</a>

    <a id="11082" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="11097" class="Symbol">:</a>
      <a id="11105" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11107" class="Symbol">→</a> <a id="11109" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11111" class="Symbol">→</a> <a id="11113" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="11115" class="Symbol">→</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Cubical.HITs.Susp.Properties.html#11118" class="Bound">a</a> <a id="11120" class="Symbol">:</a> <a id="11122" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11126" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11127" class="Symbol">)</a> <a id="11129" class="Symbol">(</a><a id="11130" href="Cubical.HITs.Susp.Properties.html#11130" class="Bound">b</a> <a id="11132" class="Symbol">:</a> <a id="11134" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11138" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="11139" class="Symbol">)</a> <a id="11141" class="Symbol">→</a> <a id="11143" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="11148" class="Symbol">(</a><a id="11149" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11159" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11160" class="Symbol">)</a> <a id="11162" class="Symbol">(</a><a id="11163" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11167" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="11168" class="Symbol">))</a>
    <a id="11175" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="11190" href="Cubical.HITs.Susp.Properties.html#11190" class="Bound">i</a> <a id="11192" href="Cubical.HITs.Susp.Properties.html#11192" class="Bound">j</a> <a id="11194" href="Cubical.HITs.Susp.Properties.html#11194" class="Bound">k</a> <a id="11196" href="Cubical.HITs.Susp.Properties.html#11196" class="Bound">a</a> <a id="11198" href="Cubical.HITs.Susp.Properties.html#11198" class="Bound">b</a> <a id="11200" class="Symbol">=</a>
      <a id="11208" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="11214" class="Symbol">(λ</a> <a id="11217" href="Cubical.HITs.Susp.Properties.html#11217" class="Bound">k</a> <a id="11219" class="Symbol">→</a> <a id="11221" class="Symbol">λ</a> <a id="11223" class="Symbol">{(</a><a id="11225" href="Cubical.HITs.Susp.Properties.html#11190" class="Bound">i</a> <a id="11227" class="Symbol">=</a> <a id="11229" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11231" class="Symbol">)</a> <a id="11233" class="Symbol">→</a> <a id="11235" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11241" class="Symbol">(</a><a id="11242" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11247" href="Cubical.HITs.Susp.Properties.html#11196" class="Bound">a</a> <a id="11249" href="Cubical.HITs.Susp.Properties.html#11198" class="Bound">b</a> <a id="11251" class="Symbol">(</a><a id="11252" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11254" href="Cubical.HITs.Susp.Properties.html#11217" class="Bound">k</a><a id="11255" class="Symbol">))</a> <a id="11258" href="Cubical.HITs.Susp.Properties.html#11192" class="Bound">j</a>
                     <a id="11281" class="Symbol">;</a> <a id="11283" class="Symbol">(</a><a id="11284" href="Cubical.HITs.Susp.Properties.html#11190" class="Bound">i</a> <a id="11286" class="Symbol">=</a> <a id="11288" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11290" class="Symbol">)</a> <a id="11292" class="Symbol">→</a> <a id="11294" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                     <a id="11321" class="Symbol">;</a> <a id="11323" class="Symbol">(</a><a id="11324" href="Cubical.HITs.Susp.Properties.html#11192" class="Bound">j</a> <a id="11326" class="Symbol">=</a> <a id="11328" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11330" class="Symbol">)</a> <a id="11332" class="Symbol">→</a> <a id="11334" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                     <a id="11361" class="Symbol">;</a> <a id="11363" class="Symbol">(</a><a id="11364" href="Cubical.HITs.Susp.Properties.html#11192" class="Bound">j</a> <a id="11366" class="Symbol">=</a> <a id="11368" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11370" class="Symbol">)</a> <a id="11372" class="Symbol">→</a> <a id="11374" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11380" class="Symbol">(</a><a id="11381" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11386" class="Symbol">(</a><a id="11387" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11390" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11391" class="Symbol">)</a> <a id="11393" href="Cubical.HITs.Susp.Properties.html#11198" class="Bound">b</a> <a id="11395" class="Symbol">(</a><a id="11396" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11398" href="Cubical.HITs.Susp.Properties.html#11217" class="Bound">k</a><a id="11399" class="Symbol">))</a> <a id="11402" class="Symbol">(</a><a id="11403" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11405" href="Cubical.HITs.Susp.Properties.html#11190" class="Bound">i</a><a id="11406" class="Symbol">)})</a>
            <a id="11422" class="Symbol">(</a><a id="11423" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="11427" class="Symbol">(</a><a id="11428" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11434" class="Symbol">(</a><a id="11435" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11439" href="Cubical.HITs.Susp.Properties.html#11198" class="Bound">b</a><a id="11440" class="Symbol">)</a> <a id="11442" class="Symbol">(</a><a id="11443" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11445" href="Cubical.HITs.Susp.Properties.html#11190" class="Bound">i</a> <a id="11447" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11449" href="Cubical.HITs.Susp.Properties.html#11192" class="Bound">j</a><a id="11450" class="Symbol">)))</a>
            <a id="11466" href="Cubical.HITs.Susp.Properties.html#11194" class="Bound">k</a>

  <a id="11471" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a> <a id="11489" class="Symbol">:</a> <a id="11491" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="11496" class="Symbol">(</a><a id="11497" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11502" class="Symbol">(</a><a id="11503" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11507" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11508" class="Symbol">)</a> <a id="11510" class="Symbol">(</a><a id="11511" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11515" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="11516" class="Symbol">))</a> <a id="11519" class="Symbol">→</a> <a id="11521" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11526" class="Symbol">(</a><a id="11527" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="11532" class="Symbol">(</a><a id="11533" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11537" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11538" class="Symbol">))</a> <a id="11541" class="Symbol">(</a><a id="11542" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11546" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="11547" class="Symbol">)</a>
  <a id="11551" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a> <a id="11569" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="11575" class="Symbol">=</a> <a id="11577" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11581" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="11589" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a> <a id="11607" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="11613" class="Symbol">=</a> <a id="11615" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11619" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
  <a id="11627" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11652" class="Symbol">(</a><a id="11653" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11657" href="Cubical.HITs.Susp.Properties.html#11657" class="Bound">x</a><a id="11658" class="Symbol">)</a> <a id="11660" href="Cubical.HITs.Susp.Properties.html#11660" class="Bound">i</a><a id="11661" class="Symbol">)</a> <a id="11663" class="Symbol">=</a> <a id="11665" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11669" class="Symbol">((</a><a id="11671" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11677" href="Cubical.HITs.Susp.Properties.html#11657" class="Bound">x</a><a id="11678" class="Symbol">)</a> <a id="11680" href="Cubical.HITs.Susp.Properties.html#11660" class="Bound">i</a><a id="11681" class="Symbol">)</a>
  <a id="11685" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a>  <a id="11704" class="Symbol">(</a><a id="11705" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11711" class="Symbol">(</a><a id="11712" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="11716" href="Cubical.HITs.Susp.Properties.html#11716" class="Bound">x</a><a id="11717" class="Symbol">)</a> <a id="11719" href="Cubical.HITs.Susp.Properties.html#11719" class="Bound">i</a><a id="11720" class="Symbol">)</a> <a id="11722" class="Symbol">=</a> <a id="11724" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11728" class="Symbol">(</a><a id="11729" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11735" class="Symbol">(</a><a id="11736" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11739" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11740" class="Symbol">)</a> <a id="11742" href="Cubical.HITs.Susp.Properties.html#11719" class="Bound">i</a><a id="11743" class="Symbol">)</a>
  <a id="11747" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a>  <a id="11766" class="Symbol">(</a><a id="11767" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11773" class="Symbol">(</a><a id="11774" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="11779" href="Cubical.HITs.Susp.Properties.html#11779" class="Bound">a</a> <a id="11781" href="Cubical.HITs.Susp.Properties.html#11781" class="Bound">b</a> <a id="11783" href="Cubical.HITs.Susp.Properties.html#11783" class="Bound">j</a><a id="11784" class="Symbol">)</a> <a id="11786" href="Cubical.HITs.Susp.Properties.html#11786" class="Bound">i</a><a id="11787" class="Symbol">)</a> <a id="11789" class="Symbol">=</a> <a id="11791" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="11815" href="Cubical.HITs.Susp.Properties.html#11786" class="Bound">i</a> <a id="11817" href="Cubical.HITs.Susp.Properties.html#11783" class="Bound">j</a> <a id="11819" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="11822" href="Cubical.HITs.Susp.Properties.html#11779" class="Bound">a</a> <a id="11824" href="Cubical.HITs.Susp.Properties.html#11781" class="Bound">b</a>

  <a id="11829" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="11847" class="Symbol">:</a> <a id="11849" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11854" class="Symbol">(</a><a id="11855" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="11860" class="Symbol">(</a><a id="11861" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11865" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11866" class="Symbol">))</a> <a id="11869" class="Symbol">(</a><a id="11870" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11874" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="11875" class="Symbol">)</a> <a id="11877" class="Symbol">→</a> <a id="11879" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="11890" class="Symbol">(</a><a id="11891" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11895" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="11896" class="Symbol">)</a> <a id="11898" class="Symbol">(</a><a id="11899" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11903" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="11904" class="Symbol">))</a>
  <a id="11909" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="11927" class="Symbol">(</a><a id="11928" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11932" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="11937" class="Symbol">)</a> <a id="11939" class="Symbol">=</a> <a id="11941" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="11949" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="11967" class="Symbol">(</a><a id="11968" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="11972" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="11977" class="Symbol">)</a> <a id="11979" class="Symbol">=</a> <a id="11981" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
  <a id="11989" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="12007" class="Symbol">(</a><a id="12008" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12012" class="Symbol">(</a><a id="12013" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12019" href="Cubical.HITs.Susp.Properties.html#12019" class="Bound">a</a> <a id="12021" href="Cubical.HITs.Susp.Properties.html#12021" class="Bound">i</a><a id="12022" class="Symbol">))</a> <a id="12025" class="Symbol">=</a> <a id="12027" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12033" class="Symbol">(</a><a id="12034" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12038" href="Cubical.HITs.Susp.Properties.html#12019" class="Bound">a</a><a id="12039" class="Symbol">)</a> <a id="12041" href="Cubical.HITs.Susp.Properties.html#12021" class="Bound">i</a>
  <a id="12045" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="12063" class="Symbol">(</a><a id="12064" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12068" href="Cubical.HITs.Susp.Properties.html#12068" class="Bound">x</a><a id="12069" class="Symbol">)</a> <a id="12071" class="Symbol">=</a> <a id="12073" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="12081" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="12099" class="Symbol">(</a><a id="12100" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12105" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="12111" href="Cubical.HITs.Susp.Properties.html#12111" class="Bound">b</a> <a id="12113" href="Cubical.HITs.Susp.Properties.html#12113" class="Bound">i</a><a id="12114" class="Symbol">)</a> <a id="12116" class="Symbol">=</a> <a id="12118" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="12126" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="12144" class="Symbol">(</a><a id="12145" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12150" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="12156" href="Cubical.HITs.Susp.Properties.html#12156" class="Bound">b</a> <a id="12158" href="Cubical.HITs.Susp.Properties.html#12158" class="Bound">i</a><a id="12159" class="Symbol">)</a> <a id="12161" class="Symbol">=</a> <a id="12163" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12169" class="Symbol">(</a><a id="12170" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12174" class="Symbol">(</a><a id="12175" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12178" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="12179" class="Symbol">))</a> <a id="12182" class="Symbol">(</a><a id="12183" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12185" href="Cubical.HITs.Susp.Properties.html#12158" class="Bound">i</a><a id="12186" class="Symbol">)</a>
  <a id="12190" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="12208" class="Symbol">(</a><a id="12209" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12214" class="Symbol">(</a><a id="12215" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12221" href="Cubical.HITs.Susp.Properties.html#12221" class="Bound">a</a> <a id="12223" href="Cubical.HITs.Susp.Properties.html#12223" class="Bound">j</a><a id="12224" class="Symbol">)</a> <a id="12226" href="Cubical.HITs.Susp.Properties.html#12226" class="Bound">b</a> <a id="12228" href="Cubical.HITs.Susp.Properties.html#12228" class="Bound">i</a><a id="12229" class="Symbol">)</a> <a id="12231" class="Symbol">=</a> <a id="12233" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="12248" href="Cubical.HITs.Susp.Properties.html#12228" class="Bound">i</a> <a id="12250" href="Cubical.HITs.Susp.Properties.html#12223" class="Bound">j</a> <a id="12252" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="12255" href="Cubical.HITs.Susp.Properties.html#12221" class="Bound">a</a> <a id="12257" href="Cubical.HITs.Susp.Properties.html#12226" class="Bound">b</a>


  <a id="12263" href="Cubical.HITs.Susp.Properties.html#12263" class="Function">suspJoin→joinSusp→suspJoin</a> <a id="12290" class="Symbol">:</a> <a id="12292" class="Symbol">(</a><a id="12293" href="Cubical.HITs.Susp.Properties.html#12293" class="Bound">x</a> <a id="12295" class="Symbol">:</a> <a id="12297" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="12302" class="Symbol">(</a><a id="12303" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="12308" class="Symbol">(</a><a id="12309" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12313" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="12314" class="Symbol">)</a> <a id="12316" class="Symbol">(</a><a id="12317" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12321" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="12322" class="Symbol">)))</a>
    <a id="12330" class="Symbol">→</a> <a id="12332" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="12350" class="Symbol">(</a><a id="12351" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a> <a id="12369" href="Cubical.HITs.Susp.Properties.html#12293" class="Bound">x</a><a id="12370" class="Symbol">)</a> <a id="12372" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12374" href="Cubical.HITs.Susp.Properties.html#12293" class="Bound">x</a>
  <a id="12378" href="Cubical.HITs.Susp.Properties.html#12263" class="Function">suspJoin→joinSusp→suspJoin</a> <a id="12405" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="12411" class="Symbol">=</a> <a id="12413" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12420" href="Cubical.HITs.Susp.Properties.html#12263" class="Function">suspJoin→joinSusp→suspJoin</a> <a id="12447" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="12453" class="Symbol">=</a> <a id="12455" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12462" href="Cubical.HITs.Susp.Properties.html#12263" class="Function">suspJoin→joinSusp→suspJoin</a> <a id="12489" class="Symbol">(</a><a id="12490" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12496" class="Symbol">(</a><a id="12497" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="12501" href="Cubical.HITs.Susp.Properties.html#12501" class="Bound">x</a><a id="12502" class="Symbol">)</a> <a id="12504" href="Cubical.HITs.Susp.Properties.html#12504" class="Bound">i</a><a id="12505" class="Symbol">)</a> <a id="12507" class="Symbol">=</a> <a id="12509" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="12516" href="Cubical.HITs.Susp.Properties.html#12263" class="Function">suspJoin→joinSusp→suspJoin</a> <a id="12543" class="Symbol">(</a><a id="12544" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12550" class="Symbol">(</a><a id="12551" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="12555" href="Cubical.HITs.Susp.Properties.html#12555" class="Bound">x</a><a id="12556" class="Symbol">)</a> <a id="12558" href="Cubical.HITs.Susp.Properties.html#12558" class="Bound">i</a><a id="12559" class="Symbol">)</a> <a id="12561" href="Cubical.HITs.Susp.Properties.html#12561" class="Bound">j</a> <a id="12563" class="Symbol">=</a> <a id="12565" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12571" class="Symbol">(</a><a id="12572" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12577" class="Symbol">(</a><a id="12578" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12581" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="12582" class="Symbol">)</a> <a id="12584" href="Cubical.HITs.Susp.Properties.html#12555" class="Bound">x</a> <a id="12586" href="Cubical.HITs.Susp.Properties.html#12561" class="Bound">j</a><a id="12587" class="Symbol">)</a> <a id="12589" href="Cubical.HITs.Susp.Properties.html#12558" class="Bound">i</a>
  <a id="12593" href="Cubical.HITs.Susp.Properties.html#12263" class="Function">suspJoin→joinSusp→suspJoin</a> <a id="12620" class="Symbol">(</a><a id="12621" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12627" class="Symbol">(</a><a id="12628" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12633" href="Cubical.HITs.Susp.Properties.html#12633" class="Bound">a</a> <a id="12635" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a> <a id="12637" href="Cubical.HITs.Susp.Properties.html#12637" class="Bound">j</a><a id="12638" class="Symbol">)</a> <a id="12640" href="Cubical.HITs.Susp.Properties.html#12640" class="Bound">i</a><a id="12641" class="Symbol">)</a> <a id="12643" href="Cubical.HITs.Susp.Properties.html#12643" class="Bound">k</a> <a id="12645" class="Symbol">=</a>
    <a id="12651" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="12657" class="Symbol">(λ</a> <a id="12660" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a> <a id="12662" class="Symbol">→</a> <a id="12664" class="Symbol">λ</a> <a id="12666" class="Symbol">{(</a><a id="12668" href="Cubical.HITs.Susp.Properties.html#12640" class="Bound">i</a> <a id="12670" class="Symbol">=</a> <a id="12672" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12674" class="Symbol">)</a> <a id="12676" class="Symbol">→</a> <a id="12678" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                   <a id="12703" class="Symbol">;</a> <a id="12705" class="Symbol">(</a><a id="12706" href="Cubical.HITs.Susp.Properties.html#12640" class="Bound">i</a> <a id="12708" class="Symbol">=</a> <a id="12710" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12712" class="Symbol">)</a> <a id="12714" class="Symbol">→</a> <a id="12716" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12722" class="Symbol">(</a><a id="12723" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="12728" class="Symbol">(</a><a id="12729" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12733" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="12734" class="Symbol">)</a> <a id="12736" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a> <a id="12738" class="Symbol">(</a><a id="12739" href="Cubical.HITs.Susp.Properties.html#12643" class="Bound">k</a> <a id="12741" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12743" class="Symbol">(</a><a id="12744" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12746" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a> <a id="12748" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12750" href="Cubical.HITs.Susp.Properties.html#12637" class="Bound">j</a><a id="12751" class="Symbol">)))</a> <a id="12755" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a>
                   <a id="12776" class="Symbol">;</a> <a id="12778" class="Symbol">(</a><a id="12779" href="Cubical.HITs.Susp.Properties.html#12637" class="Bound">j</a> <a id="12781" class="Symbol">=</a> <a id="12783" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12785" class="Symbol">)</a> <a id="12787" class="Symbol">→</a> <a id="12789" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="12804" class="Symbol">(</a><a id="12805" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12807" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a><a id="12808" class="Symbol">)</a> <a id="12810" href="Cubical.HITs.Susp.Properties.html#12640" class="Bound">i</a> <a id="12812" class="Symbol">(</a><a id="12813" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12815" href="Cubical.HITs.Susp.Properties.html#12643" class="Bound">k</a> <a id="12817" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12819" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a><a id="12820" class="Symbol">)</a> <a id="12822" href="Cubical.HITs.Susp.Properties.html#12633" class="Bound">a</a> <a id="12824" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a>
                   <a id="12845" class="Symbol">;</a> <a id="12847" class="Symbol">(</a><a id="12848" href="Cubical.HITs.Susp.Properties.html#12637" class="Bound">j</a> <a id="12850" class="Symbol">=</a> <a id="12852" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12854" class="Symbol">)</a> <a id="12856" class="Symbol">→</a> <a id="12858" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="12873" class="Symbol">(</a><a id="12874" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12876" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a><a id="12877" class="Symbol">)</a> <a id="12879" href="Cubical.HITs.Susp.Properties.html#12640" class="Bound">i</a> <a id="12881" class="Symbol">(</a><a id="12882" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12884" href="Cubical.HITs.Susp.Properties.html#12643" class="Bound">k</a><a id="12885" class="Symbol">)</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12891" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="12892" class="Symbol">)</a> <a id="12894" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a>
                   <a id="12915" class="Symbol">;</a> <a id="12917" class="Symbol">(</a><a id="12918" href="Cubical.HITs.Susp.Properties.html#12643" class="Bound">k</a> <a id="12920" class="Symbol">=</a> <a id="12922" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12924" class="Symbol">)</a> <a id="12926" class="Symbol">→</a> <a id="12928" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="12946" class="Symbol">(</a><a id="12947" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="12971" href="Cubical.HITs.Susp.Properties.html#12640" class="Bound">i</a> <a id="12973" href="Cubical.HITs.Susp.Properties.html#12637" class="Bound">j</a> <a id="12975" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a> <a id="12977" href="Cubical.HITs.Susp.Properties.html#12633" class="Bound">a</a> <a id="12979" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a><a id="12980" class="Symbol">)</a>
                   <a id="13001" class="Symbol">;</a> <a id="13003" class="Symbol">(</a><a id="13004" href="Cubical.HITs.Susp.Properties.html#12643" class="Bound">k</a> <a id="13006" class="Symbol">=</a> <a id="13008" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13010" class="Symbol">)</a> <a id="13012" class="Symbol">→</a> <a id="13014" href="Cubical.HITs.Susp.Properties.html#13059" class="Function">k=i1</a> <a id="13019" href="Cubical.HITs.Susp.Properties.html#12640" class="Bound">i</a> <a id="13021" href="Cubical.HITs.Susp.Properties.html#12637" class="Bound">j</a> <a id="13023" href="Cubical.HITs.Susp.Properties.html#12660" class="Bound">r</a><a id="13024" class="Symbol">})</a>
          <a id="13037" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
     <a id="13048" class="Keyword">where</a>
     <a id="13059" href="Cubical.HITs.Susp.Properties.html#13059" class="Function">k=i1</a> <a id="13064" class="Symbol">:</a>
       <a id="13073" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a>
         <a id="13087" class="Symbol">(λ</a> <a id="13090" href="Cubical.HITs.Susp.Properties.html#13090" class="Bound">j</a> <a id="13092" href="Cubical.HITs.Susp.Properties.html#13092" class="Bound">r</a> <a id="13094" class="Symbol">→</a> <a id="13096" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="13101" class="Symbol">)</a>
         <a id="13112" class="Symbol">(λ</a> <a id="13115" href="Cubical.HITs.Susp.Properties.html#13115" class="Bound">j</a> <a id="13117" href="Cubical.HITs.Susp.Properties.html#13117" class="Bound">r</a> <a id="13119" class="Symbol">→</a> <a id="13121" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13127" class="Symbol">(</a><a id="13128" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13133" class="Symbol">(</a><a id="13134" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13138" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="13139" class="Symbol">)</a> <a id="13141" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a> <a id="13143" class="Symbol">(</a><a id="13144" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13146" href="Cubical.HITs.Susp.Properties.html#13117" class="Bound">r</a> <a id="13148" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13150" href="Cubical.HITs.Susp.Properties.html#13115" class="Bound">j</a><a id="13151" class="Symbol">))</a> <a id="13154" href="Cubical.HITs.Susp.Properties.html#13117" class="Bound">r</a><a id="13155" class="Symbol">)</a>
         <a id="13166" class="Symbol">(λ</a> <a id="13169" href="Cubical.HITs.Susp.Properties.html#13169" class="Bound">i</a> <a id="13171" href="Cubical.HITs.Susp.Properties.html#13171" class="Bound">r</a> <a id="13173" class="Symbol">→</a> <a id="13175" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13193" href="Cubical.HITs.Susp.Properties.html#13171" class="Bound">r</a><a id="13194" class="Symbol">)</a> <a id="13196" href="Cubical.HITs.Susp.Properties.html#13169" class="Bound">i</a> <a id="13198" href="Cubical.HITs.Susp.Properties.html#13171" class="Bound">r</a> <a id="13200" href="Cubical.HITs.Susp.Properties.html#12633" class="Bound">a</a> <a id="13202" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a><a id="13203" class="Symbol">)</a>
         <a id="13214" class="Symbol">(λ</a> <a id="13217" href="Cubical.HITs.Susp.Properties.html#13217" class="Bound">i</a> <a id="13219" href="Cubical.HITs.Susp.Properties.html#13219" class="Bound">r</a> <a id="13221" class="Symbol">→</a> <a id="13223" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13229" class="Symbol">(</a><a id="13230" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13234" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a><a id="13235" class="Symbol">)</a> <a id="13237" class="Symbol">(</a><a id="13238" href="Cubical.HITs.Susp.Properties.html#13219" class="Bound">r</a> <a id="13240" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13242" href="Cubical.HITs.Susp.Properties.html#13217" class="Bound">i</a><a id="13243" class="Symbol">))</a>
         <a id="13255" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
         <a id="13269" class="Symbol">λ</a> <a id="13271" href="Cubical.HITs.Susp.Properties.html#13271" class="Bound">i</a> <a id="13273" href="Cubical.HITs.Susp.Properties.html#13273" class="Bound">j</a> <a id="13275" class="Symbol">→</a> <a id="13277" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13289" href="Cubical.HITs.Susp.Properties.html#12633" class="Bound">a</a> <a id="13291" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a> <a id="13293" href="Cubical.HITs.Susp.Properties.html#13273" class="Bound">j</a><a id="13294" class="Symbol">)</a> <a id="13296" href="Cubical.HITs.Susp.Properties.html#13271" class="Bound">i</a>
     <a id="13303" href="Cubical.HITs.Susp.Properties.html#13059" class="Function">k=i1</a> <a id="13308" href="Cubical.HITs.Susp.Properties.html#13308" class="Bound">i</a> <a id="13310" href="Cubical.HITs.Susp.Properties.html#13310" class="Bound">j</a> <a id="13312" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a> <a id="13314" class="Symbol">=</a>
       <a id="13323" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13329" class="Symbol">(λ</a> <a id="13332" href="Cubical.HITs.Susp.Properties.html#13332" class="Bound">k</a> <a id="13334" class="Symbol">→</a> <a id="13336" class="Symbol">λ</a> <a id="13338" class="Symbol">{(</a><a id="13340" href="Cubical.HITs.Susp.Properties.html#13308" class="Bound">i</a> <a id="13342" class="Symbol">=</a> <a id="13344" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13346" class="Symbol">)</a> <a id="13348" class="Symbol">→</a> <a id="13350" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                      <a id="13378" class="Symbol">;</a> <a id="13380" class="Symbol">(</a><a id="13381" href="Cubical.HITs.Susp.Properties.html#13308" class="Bound">i</a> <a id="13383" class="Symbol">=</a> <a id="13385" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13387" class="Symbol">)</a> <a id="13389" class="Symbol">→</a> <a id="13391" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13397" class="Symbol">(</a><a id="13398" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13403" class="Symbol">(</a><a id="13404" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13408" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="13409" class="Symbol">)</a> <a id="13411" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a> <a id="13413" class="Symbol">(</a><a id="13414" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13416" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a> <a id="13418" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13420" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13422" href="Cubical.HITs.Susp.Properties.html#13332" class="Bound">k</a> <a id="13424" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13426" href="Cubical.HITs.Susp.Properties.html#13310" class="Bound">j</a><a id="13427" class="Symbol">))</a> <a id="13430" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a>
                      <a id="13454" class="Symbol">;</a> <a id="13456" class="Symbol">(</a><a id="13457" href="Cubical.HITs.Susp.Properties.html#13310" class="Bound">j</a> <a id="13459" class="Symbol">=</a> <a id="13461" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13463" class="Symbol">)</a> <a id="13465" class="Symbol">→</a> <a id="13467" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13485" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a><a id="13486" class="Symbol">)</a> <a id="13488" href="Cubical.HITs.Susp.Properties.html#13308" class="Bound">i</a> <a id="13490" class="Symbol">(</a><a id="13491" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a> <a id="13493" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13495" href="Cubical.HITs.Susp.Properties.html#13332" class="Bound">k</a><a id="13496" class="Symbol">)</a> <a id="13498" href="Cubical.HITs.Susp.Properties.html#12633" class="Bound">a</a> <a id="13500" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a>
                      <a id="13524" class="Symbol">;</a> <a id="13526" class="Symbol">(</a><a id="13527" href="Cubical.HITs.Susp.Properties.html#13310" class="Bound">j</a> <a id="13529" class="Symbol">=</a> <a id="13531" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13533" class="Symbol">)</a> <a id="13535" class="Symbol">→</a> <a id="13537" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13543" class="Symbol">(</a><a id="13544" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13548" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a><a id="13549" class="Symbol">)</a> <a id="13551" class="Symbol">(</a><a id="13552" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a> <a id="13554" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13556" href="Cubical.HITs.Susp.Properties.html#13308" class="Bound">i</a><a id="13557" class="Symbol">)</a>
                      <a id="13581" class="Symbol">;</a> <a id="13583" class="Symbol">(</a><a id="13584" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a> <a id="13586" class="Symbol">=</a> <a id="13588" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13590" class="Symbol">)</a> <a id="13592" class="Symbol">→</a> <a id="13594" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                      <a id="13622" class="Symbol">;</a> <a id="13624" class="Symbol">(</a><a id="13625" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a> <a id="13627" class="Symbol">=</a> <a id="13629" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13631" class="Symbol">)</a> <a id="13633" class="Symbol">→</a> <a id="13635" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13641" class="Symbol">(</a><a id="13642" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="13647" href="Cubical.HITs.Susp.Properties.html#12633" class="Bound">a</a> <a id="13649" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a> <a id="13651" class="Symbol">(</a><a id="13652" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13654" href="Cubical.HITs.Susp.Properties.html#13332" class="Bound">k</a> <a id="13656" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="13658" href="Cubical.HITs.Susp.Properties.html#13310" class="Bound">j</a><a id="13659" class="Symbol">))</a> <a id="13662" href="Cubical.HITs.Susp.Properties.html#13308" class="Bound">i</a><a id="13663" class="Symbol">})</a>
             <a id="13679" class="Symbol">(</a><a id="13680" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13686" class="Symbol">(</a><a id="13687" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="13691" href="Cubical.HITs.Susp.Properties.html#12635" class="Bound">b</a><a id="13692" class="Symbol">)</a> <a id="13694" class="Symbol">(</a><a id="13695" href="Cubical.HITs.Susp.Properties.html#13308" class="Bound">i</a> <a id="13697" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13699" href="Cubical.HITs.Susp.Properties.html#13312" class="Bound">r</a><a id="13700" class="Symbol">))</a>

  <a id="13706" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="13733" class="Symbol">:</a> <a id="13735" class="Symbol">(</a><a id="13736" href="Cubical.HITs.Susp.Properties.html#13736" class="Bound">x</a> <a id="13738" class="Symbol">:</a> <a id="13740" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="13745" class="Symbol">(</a><a id="13746" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="13751" class="Symbol">(</a><a id="13752" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="13756" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="13757" class="Symbol">))</a> <a id="13760" class="Symbol">(</a><a id="13761" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="13765" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="13766" class="Symbol">))</a>
    <a id="13773" class="Symbol">→</a> <a id="13775" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a> <a id="13793" class="Symbol">(</a><a id="13794" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a> <a id="13812" href="Cubical.HITs.Susp.Properties.html#13736" class="Bound">x</a><a id="13813" class="Symbol">)</a> <a id="13815" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13817" href="Cubical.HITs.Susp.Properties.html#13736" class="Bound">x</a>
  <a id="13821" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="13848" class="Symbol">(</a><a id="13849" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13853" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="13858" class="Symbol">)</a> <a id="13860" class="Symbol">=</a> <a id="13862" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13869" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="13896" class="Symbol">(</a><a id="13897" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13901" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="13906" class="Symbol">)</a> <a id="13908" class="Symbol">=</a> <a id="13910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13917" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="13944" class="Symbol">(</a><a id="13945" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="13949" class="Symbol">(</a><a id="13950" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="13956" href="Cubical.HITs.Susp.Properties.html#13956" class="Bound">a</a> <a id="13958" href="Cubical.HITs.Susp.Properties.html#13958" class="Bound">i</a><a id="13959" class="Symbol">))</a> <a id="13962" class="Symbol">=</a> <a id="13964" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13971" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="13998" class="Symbol">(</a><a id="13999" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14003" href="Cubical.HITs.Susp.Properties.html#14003" class="Bound">x</a><a id="14004" class="Symbol">)</a> <a id="14006" class="Symbol">=</a> <a id="14008" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14013" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="14019" href="Cubical.HITs.Susp.Properties.html#14003" class="Bound">x</a>
  <a id="14023" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="14050" class="Symbol">(</a><a id="14051" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14056" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="14062" href="Cubical.HITs.Susp.Properties.html#14062" class="Bound">b</a> <a id="14064" href="Cubical.HITs.Susp.Properties.html#14064" class="Bound">i</a><a id="14065" class="Symbol">)</a> <a id="14067" href="Cubical.HITs.Susp.Properties.html#14067" class="Bound">j</a> <a id="14069" class="Symbol">=</a> <a id="14071" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14076" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="14082" href="Cubical.HITs.Susp.Properties.html#14062" class="Bound">b</a> <a id="14084" class="Symbol">(</a><a id="14085" href="Cubical.HITs.Susp.Properties.html#14067" class="Bound">j</a> <a id="14087" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14089" href="Cubical.HITs.Susp.Properties.html#14064" class="Bound">i</a><a id="14090" class="Symbol">)</a>
  <a id="14094" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="14121" class="Symbol">(</a><a id="14122" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14127" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="14133" href="Cubical.HITs.Susp.Properties.html#14133" class="Bound">b</a> <a id="14135" href="Cubical.HITs.Susp.Properties.html#14135" class="Bound">i</a><a id="14136" class="Symbol">)</a> <a id="14138" href="Cubical.HITs.Susp.Properties.html#14138" class="Bound">j</a> <a id="14140" class="Symbol">=</a> <a id="14142" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="14154" href="Cubical.HITs.Susp.Properties.html#14133" class="Bound">b</a> <a id="14156" href="Cubical.HITs.Susp.Properties.html#14135" class="Bound">i</a> <a id="14158" href="Cubical.HITs.Susp.Properties.html#14138" class="Bound">j</a> <a id="14160" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
  <a id="14165" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a> <a id="14192" class="Symbol">(</a><a id="14193" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14198" class="Symbol">(</a><a id="14199" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="14205" href="Cubical.HITs.Susp.Properties.html#14205" class="Bound">a</a> <a id="14207" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a><a id="14208" class="Symbol">)</a> <a id="14210" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14212" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a><a id="14213" class="Symbol">)</a> <a id="14215" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14217" class="Symbol">=</a>
    <a id="14223" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14229" class="Symbol">(λ</a> <a id="14232" href="Cubical.HITs.Susp.Properties.html#14232" class="Bound">r</a> <a id="14234" class="Symbol">→</a> <a id="14236" class="Symbol">λ</a> <a id="14238" class="Symbol">{</a> <a id="14240" class="Symbol">(</a><a id="14241" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a> <a id="14243" class="Symbol">=</a> <a id="14245" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14247" class="Symbol">)</a> <a id="14249" class="Symbol">→</a> <a id="14251" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14256" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="14262" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14264" class="Symbol">(</a><a id="14265" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14267" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14269" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a><a id="14270" class="Symbol">)</a>
                     <a id="14293" class="Symbol">;</a> <a id="14295" class="Symbol">(</a><a id="14296" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a> <a id="14298" class="Symbol">=</a> <a id="14300" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14302" class="Symbol">)</a> <a id="14304" class="Symbol">→</a> <a id="14306" href="Cubical.HITs.Susp.Properties.html#15009" class="Function">lem</a> <a id="14310" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14312" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14314" href="Cubical.HITs.Susp.Properties.html#14232" class="Bound">r</a>
                     <a id="14337" class="Symbol">;</a> <a id="14339" class="Symbol">(</a><a id="14340" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14342" class="Symbol">=</a> <a id="14344" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14346" class="Symbol">)</a> <a id="14348" class="Symbol">→</a> <a id="14350" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="14374" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a> <a id="14376" class="Symbol">(</a><a id="14377" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14379" href="Cubical.HITs.Susp.Properties.html#14232" class="Bound">r</a> <a id="14381" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14383" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14385" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a><a id="14386" class="Symbol">)</a> <a id="14388" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="14391" href="Cubical.HITs.Susp.Properties.html#14205" class="Bound">a</a> <a id="14393" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a>
                     <a id="14416" class="Symbol">;</a> <a id="14418" class="Symbol">(</a><a id="14419" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14421" class="Symbol">=</a> <a id="14423" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14425" class="Symbol">)</a> <a id="14427" class="Symbol">→</a> <a id="14429" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14434" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="14440" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14442" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a>
                     <a id="14465" class="Symbol">;</a> <a id="14467" class="Symbol">(</a><a id="14468" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14470" class="Symbol">=</a> <a id="14472" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14474" class="Symbol">)</a> <a id="14476" class="Symbol">→</a> <a id="14478" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a> <a id="14496" class="Symbol">(</a><a id="14497" href="Cubical.HITs.Susp.Properties.html#11082" class="Function">joinSuspFiller</a> <a id="14512" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14514" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a> <a id="14516" href="Cubical.HITs.Susp.Properties.html#14232" class="Bound">r</a> <a id="14518" href="Cubical.HITs.Susp.Properties.html#14205" class="Bound">a</a> <a id="14520" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a><a id="14521" class="Symbol">)</a>
                     <a id="14544" class="Symbol">;</a> <a id="14546" class="Symbol">(</a><a id="14547" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14549" class="Symbol">=</a> <a id="14551" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14553" class="Symbol">)</a> <a id="14555" class="Symbol">→</a> <a id="14557" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14562" class="Symbol">(</a><a id="14563" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="14569" href="Cubical.HITs.Susp.Properties.html#14205" class="Bound">a</a> <a id="14571" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a><a id="14572" class="Symbol">)</a> <a id="14574" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14576" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a><a id="14577" class="Symbol">})</a>
          <a id="14590" class="Symbol">(</a><a id="14591" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14597" class="Symbol">(λ</a> <a id="14600" href="Cubical.HITs.Susp.Properties.html#14600" class="Bound">r</a> <a id="14602" class="Symbol">→</a> <a id="14604" class="Symbol">λ</a> <a id="14606" class="Symbol">{</a> <a id="14608" class="Symbol">(</a><a id="14609" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a> <a id="14611" class="Symbol">=</a> <a id="14613" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14615" class="Symbol">)</a> <a id="14617" class="Symbol">→</a> <a id="14619" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14624" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="14630" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14632" class="Symbol">(</a><a id="14633" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14635" href="Cubical.HITs.Susp.Properties.html#14600" class="Bound">r</a> <a id="14637" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14639" class="Symbol">(</a><a id="14640" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14642" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14644" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a><a id="14645" class="Symbol">))</a>
                     <a id="14669" class="Symbol">;</a> <a id="14671" class="Symbol">(</a><a id="14672" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a> <a id="14674" class="Symbol">=</a> <a id="14676" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14678" class="Symbol">)</a> <a id="14680" class="Symbol">→</a> <a id="14682" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="14694" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14696" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14698" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14700" href="Cubical.HITs.Susp.Properties.html#14600" class="Bound">r</a>
                     <a id="14723" class="Symbol">;</a> <a id="14725" class="Symbol">(</a><a id="14726" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14728" class="Symbol">=</a> <a id="14730" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14732" class="Symbol">)</a> <a id="14734" class="Symbol">→</a> <a id="14736" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="14760" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a> <a id="14762" class="Symbol">(</a><a id="14763" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14765" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a><a id="14766" class="Symbol">)</a> <a id="14768" href="Cubical.HITs.Susp.Properties.html#14600" class="Bound">r</a> <a id="14770" href="Cubical.HITs.Susp.Properties.html#14205" class="Bound">a</a> <a id="14772" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a>
                     <a id="14795" class="Symbol">;</a> <a id="14797" class="Symbol">(</a><a id="14798" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14800" class="Symbol">=</a> <a id="14802" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14804" class="Symbol">)</a> <a id="14806" class="Symbol">→</a> <a id="14808" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14813" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="14819" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14821" class="Symbol">(</a><a id="14822" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14824" href="Cubical.HITs.Susp.Properties.html#14600" class="Bound">r</a> <a id="14826" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14828" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a><a id="14829" class="Symbol">)</a>
                     <a id="14852" class="Symbol">;</a> <a id="14854" class="Symbol">(</a><a id="14855" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14857" class="Symbol">=</a> <a id="14859" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14861" class="Symbol">)</a> <a id="14863" class="Symbol">→</a> <a id="14865" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14870" class="Symbol">(</a><a id="14871" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="14877" class="Symbol">(</a><a id="14878" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14882" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="14883" class="Symbol">)</a> <a id="14885" class="Symbol">(</a><a id="14886" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14888" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a> <a id="14890" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14892" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a><a id="14893" class="Symbol">))</a> <a id="14896" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14898" class="Symbol">(</a><a id="14899" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14901" href="Cubical.HITs.Susp.Properties.html#14600" class="Bound">r</a><a id="14902" class="Symbol">)</a>
                     <a id="14925" class="Symbol">;</a> <a id="14927" class="Symbol">(</a><a id="14928" href="Cubical.HITs.Susp.Properties.html#14215" class="Bound">k</a> <a id="14930" class="Symbol">=</a> <a id="14932" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14934" class="Symbol">)</a> <a id="14936" class="Symbol">→</a> <a id="14938" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="14943" class="Symbol">(</a><a id="14944" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="14950" href="Cubical.HITs.Susp.Properties.html#14205" class="Bound">a</a> <a id="14952" href="Cubical.HITs.Susp.Properties.html#14207" class="Bound">j</a><a id="14953" class="Symbol">)</a> <a id="14955" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="14957" class="Symbol">(</a><a id="14958" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14960" href="Cubical.HITs.Susp.Properties.html#14600" class="Bound">r</a> <a id="14962" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14964" href="Cubical.HITs.Susp.Properties.html#14212" class="Bound">i</a><a id="14965" class="Symbol">)})</a>
                 <a id="14986" class="Symbol">(</a><a id="14987" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="14991" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a><a id="14992" class="Symbol">))</a>
    <a id="14999" class="Keyword">where</a>
    <a id="15009" href="Cubical.HITs.Susp.Properties.html#15009" class="Function">lem</a> <a id="15013" class="Symbol">:</a> <a id="15015" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="15020" class="Symbol">(λ</a> <a id="15023" href="Cubical.HITs.Susp.Properties.html#15023" class="Bound">k</a> <a id="15025" href="Cubical.HITs.Susp.Properties.html#15025" class="Bound">r</a> <a id="15027" class="Symbol">→</a> <a id="15029" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="15033" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="15038" class="Symbol">)</a>
               <a id="15055" class="Symbol">(λ</a> <a id="15058" href="Cubical.HITs.Susp.Properties.html#15058" class="Bound">k</a> <a id="15060" href="Cubical.HITs.Susp.Properties.html#15060" class="Bound">r</a> <a id="15062" class="Symbol">→</a> <a id="15064" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15069" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="15075" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15077" href="Cubical.HITs.Susp.Properties.html#15058" class="Bound">k</a><a id="15078" class="Symbol">)</a>
               <a id="15095" class="Symbol">(λ</a> <a id="15098" href="Cubical.HITs.Susp.Properties.html#15098" class="Bound">i</a> <a id="15100" href="Cubical.HITs.Susp.Properties.html#15100" class="Bound">r</a> <a id="15102" class="Symbol">→</a> <a id="15104" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="15128" class="Symbol">(</a><a id="15129" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15131" href="Cubical.HITs.Susp.Properties.html#15098" class="Bound">i</a><a id="15132" class="Symbol">)</a> <a id="15134" href="Cubical.HITs.Susp.Properties.html#15100" class="Bound">r</a> <a id="15136" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="15139" class="Symbol">(</a><a id="15140" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="15143" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="15144" class="Symbol">)</a> <a id="15146" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a><a id="15147" class="Symbol">)</a>
               <a id="15164" class="Symbol">(λ</a> <a id="15167" href="Cubical.HITs.Susp.Properties.html#15167" class="Bound">i</a> <a id="15169" href="Cubical.HITs.Susp.Properties.html#15169" class="Bound">r</a> <a id="15171" class="Symbol">→</a> <a id="15173" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15178" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="15184" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15186" href="Cubical.HITs.Susp.Properties.html#15167" class="Bound">i</a><a id="15187" class="Symbol">)</a>
               <a id="15204" class="Symbol">(λ</a> <a id="15207" href="Cubical.HITs.Susp.Properties.html#15207" class="Bound">i</a> <a id="15209" href="Cubical.HITs.Susp.Properties.html#15209" class="Bound">k</a> <a id="15211" class="Symbol">→</a> <a id="15213" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="15225" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15227" href="Cubical.HITs.Susp.Properties.html#15207" class="Bound">i</a> <a id="15229" href="Cubical.HITs.Susp.Properties.html#15209" class="Bound">k</a> <a id="15231" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15233" class="Symbol">)</a>
               <a id="15250" class="Symbol">λ</a> <a id="15252" href="Cubical.HITs.Susp.Properties.html#15252" class="Bound">i</a> <a id="15254" href="Cubical.HITs.Susp.Properties.html#15254" class="Bound">k</a> <a id="15256" class="Symbol">→</a> <a id="15258" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="15270" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15272" href="Cubical.HITs.Susp.Properties.html#15252" class="Bound">i</a> <a id="15274" href="Cubical.HITs.Susp.Properties.html#15254" class="Bound">k</a> <a id="15276" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
    <a id="15283" href="Cubical.HITs.Susp.Properties.html#15009" class="Function">lem</a> <a id="15287" href="Cubical.HITs.Susp.Properties.html#15287" class="Bound">i</a> <a id="15289" href="Cubical.HITs.Susp.Properties.html#15289" class="Bound">k</a> <a id="15291" href="Cubical.HITs.Susp.Properties.html#15291" class="Bound">r</a> <a id="15293" class="Symbol">=</a>
      <a id="15301" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="15307" class="Symbol">(λ</a> <a id="15310" href="Cubical.HITs.Susp.Properties.html#15310" class="Bound">j</a> <a id="15312" class="Symbol">→</a> <a id="15314" class="Symbol">λ</a> <a id="15316" class="Symbol">{</a> <a id="15318" class="Symbol">(</a><a id="15319" href="Cubical.HITs.Susp.Properties.html#15291" class="Bound">r</a> <a id="15321" class="Symbol">=</a> <a id="15323" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15325" class="Symbol">)</a> <a id="15327" class="Symbol">→</a> <a id="15329" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="15341" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15343" href="Cubical.HITs.Susp.Properties.html#15287" class="Bound">i</a> <a id="15345" href="Cubical.HITs.Susp.Properties.html#15289" class="Bound">k</a> <a id="15347" href="Cubical.HITs.Susp.Properties.html#15310" class="Bound">j</a>
                     <a id="15370" class="Symbol">;</a> <a id="15372" class="Symbol">(</a><a id="15373" href="Cubical.HITs.Susp.Properties.html#15291" class="Bound">r</a> <a id="15375" class="Symbol">=</a> <a id="15377" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15379" class="Symbol">)</a> <a id="15381" class="Symbol">→</a> <a id="15383" href="Cubical.HITs.Susp.Properties.html#10294" class="Function">rinv-filler</a> <a id="15395" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15397" href="Cubical.HITs.Susp.Properties.html#15287" class="Bound">i</a> <a id="15399" href="Cubical.HITs.Susp.Properties.html#15289" class="Bound">k</a> <a id="15401" href="Cubical.HITs.Susp.Properties.html#15310" class="Bound">j</a>
                     <a id="15424" class="Symbol">;</a> <a id="15426" class="Symbol">(</a><a id="15427" href="Cubical.HITs.Susp.Properties.html#15287" class="Bound">i</a> <a id="15429" class="Symbol">=</a> <a id="15431" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15433" class="Symbol">)</a> <a id="15435" class="Symbol">→</a> <a id="15437" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15442" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="15448" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15450" class="Symbol">(</a><a id="15451" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15453" href="Cubical.HITs.Susp.Properties.html#15310" class="Bound">j</a><a id="15454" class="Symbol">)</a>
                     <a id="15477" class="Symbol">;</a> <a id="15479" class="Symbol">(</a><a id="15480" href="Cubical.HITs.Susp.Properties.html#15287" class="Bound">i</a> <a id="15482" class="Symbol">=</a> <a id="15484" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15486" class="Symbol">)</a> <a id="15488" class="Symbol">→</a> <a id="15490" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15495" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="15501" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15503" class="Symbol">(</a><a id="15504" href="Cubical.HITs.Susp.Properties.html#15289" class="Bound">k</a> <a id="15506" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15508" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15510" href="Cubical.HITs.Susp.Properties.html#15310" class="Bound">j</a><a id="15511" class="Symbol">)</a>
                     <a id="15534" class="Symbol">;</a> <a id="15536" class="Symbol">(</a><a id="15537" href="Cubical.HITs.Susp.Properties.html#15289" class="Bound">k</a> <a id="15539" class="Symbol">=</a> <a id="15541" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15543" class="Symbol">)</a> <a id="15545" class="Symbol">→</a> <a id="15547" href="Cubical.HITs.Susp.Properties.html#10669" class="Function">suspJoin→joinSuspFiller</a> <a id="15571" class="Symbol">(</a><a id="15572" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15574" href="Cubical.HITs.Susp.Properties.html#15287" class="Bound">i</a><a id="15575" class="Symbol">)</a> <a id="15577" href="Cubical.HITs.Susp.Properties.html#15291" class="Bound">r</a> <a id="15579" href="Cubical.HITs.Susp.Properties.html#15310" class="Bound">j</a> <a id="15581" class="Symbol">(</a><a id="15582" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="15585" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="15586" class="Symbol">)</a> <a id="15588" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a>
                     <a id="15611" class="Symbol">;</a> <a id="15613" class="Symbol">(</a><a id="15614" href="Cubical.HITs.Susp.Properties.html#15289" class="Bound">k</a> <a id="15616" class="Symbol">=</a> <a id="15618" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15620" class="Symbol">)</a> <a id="15622" class="Symbol">→</a> <a id="15624" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="15629" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="15635" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a> <a id="15637" class="Symbol">(</a><a id="15638" href="Cubical.HITs.Susp.Properties.html#15287" class="Bound">i</a> <a id="15640" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="15642" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15644" href="Cubical.HITs.Susp.Properties.html#15310" class="Bound">j</a><a id="15645" class="Symbol">)})</a>
                 <a id="15666" class="Symbol">(</a><a id="15667" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="15671" href="Cubical.HITs.Susp.Properties.html#14210" class="Bound">b</a><a id="15672" class="Symbol">)</a>

  <a id="15677" href="Cubical.HITs.Susp.Properties.html#15677" class="Function">Iso-joinSusp-suspJoin</a> <a id="15699" class="Symbol">:</a>
    <a id="15705" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15709" class="Symbol">(</a><a id="15710" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="15715" class="Symbol">(</a><a id="15716" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="15721" class="Symbol">(</a><a id="15722" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="15726" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="15727" class="Symbol">))</a> <a id="15730" class="Symbol">(</a><a id="15731" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="15735" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="15736" class="Symbol">))</a> <a id="15739" class="Symbol">(</a><a id="15740" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="15745" class="Symbol">(</a><a id="15746" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="15751" class="Symbol">(</a><a id="15752" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="15756" href="Cubical.HITs.Susp.Properties.html#10233" class="Bound">A</a><a id="15757" class="Symbol">)</a> <a id="15759" class="Symbol">(</a><a id="15760" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="15764" href="Cubical.HITs.Susp.Properties.html#10235" class="Bound">B</a><a id="15765" class="Symbol">)))</a>
  <a id="15771" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15779" href="Cubical.HITs.Susp.Properties.html#15677" class="Function">Iso-joinSusp-suspJoin</a> <a id="15801" class="Symbol">=</a> <a id="15803" href="Cubical.HITs.Susp.Properties.html#11829" class="Function">joinSusp→suspJoin</a>
  <a id="15823" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15831" href="Cubical.HITs.Susp.Properties.html#15677" class="Function">Iso-joinSusp-suspJoin</a> <a id="15853" class="Symbol">=</a> <a id="15855" href="Cubical.HITs.Susp.Properties.html#11471" class="Function">suspJoin→joinSusp</a>
  <a id="15875" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15883" href="Cubical.HITs.Susp.Properties.html#15677" class="Function">Iso-joinSusp-suspJoin</a> <a id="15905" class="Symbol">=</a> <a id="15907" href="Cubical.HITs.Susp.Properties.html#12263" class="Function">suspJoin→joinSusp→suspJoin</a>
  <a id="15936" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15944" href="Cubical.HITs.Susp.Properties.html#15677" class="Function">Iso-joinSusp-suspJoin</a> <a id="15966" class="Symbol">=</a> <a id="15968" href="Cubical.HITs.Susp.Properties.html#13706" class="Function">joinSusp→suspJoin→joinSusp</a>

<a id="15996" class="Comment">-- interaction between invSusp and toSusp</a>
<a id="toSusp-invSusp"></a><a id="16038" href="Cubical.HITs.Susp.Properties.html#16038" class="Function">toSusp-invSusp</a> <a id="16053" class="Symbol">:</a> <a id="16055" class="Symbol">(</a><a id="16056" href="Cubical.HITs.Susp.Properties.html#16056" class="Bound">A</a> <a id="16058" class="Symbol">:</a> <a id="16060" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="16068" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a><a id="16069" class="Symbol">)</a> <a id="16071" class="Symbol">(</a><a id="16072" href="Cubical.HITs.Susp.Properties.html#16072" class="Bound">x</a> <a id="16074" class="Symbol">:</a> <a id="16076" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="16081" class="Symbol">(</a><a id="16082" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16086" href="Cubical.HITs.Susp.Properties.html#16056" class="Bound">A</a><a id="16087" class="Symbol">))</a>
  <a id="16092" class="Symbol">→</a> <a id="16094" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16101" class="Symbol">(</a><a id="16102" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16108" class="Symbol">(</a><a id="16109" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16113" href="Cubical.HITs.Susp.Properties.html#16056" class="Bound">A</a><a id="16114" class="Symbol">))</a> <a id="16117" class="Symbol">(</a><a id="16118" href="Cubical.HITs.Susp.Properties.html#9625" class="Function">invSusp</a> <a id="16126" href="Cubical.HITs.Susp.Properties.html#16072" class="Bound">x</a><a id="16127" class="Symbol">)</a> <a id="16129" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16131" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16135" class="Symbol">(</a><a id="16136" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16143" class="Symbol">(</a><a id="16144" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16150" class="Symbol">(</a><a id="16151" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16155" href="Cubical.HITs.Susp.Properties.html#16056" class="Bound">A</a><a id="16156" class="Symbol">))</a> <a id="16159" href="Cubical.HITs.Susp.Properties.html#16072" class="Bound">x</a><a id="16160" class="Symbol">)</a>
<a id="16162" href="Cubical.HITs.Susp.Properties.html#16038" class="Function">toSusp-invSusp</a> <a id="16177" href="Cubical.HITs.Susp.Properties.html#16177" class="Bound">A</a> <a id="16179" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="16185" class="Symbol">=</a>
  <a id="16189" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16194" class="Symbol">(</a><a id="16195" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16202" class="Symbol">(</a><a id="16203" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16209" class="Symbol">(</a><a id="16210" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16214" href="Cubical.HITs.Susp.Properties.html#16177" class="Bound">A</a><a id="16215" class="Symbol">)))</a> <a id="16219" class="Symbol">(</a><a id="16220" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16224" class="Symbol">(</a><a id="16225" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16231" class="Symbol">(</a><a id="16232" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16236" href="Cubical.HITs.Susp.Properties.html#16177" class="Bound">A</a><a id="16237" class="Symbol">)))</a>
                  <a id="16259" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16262" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="16270" class="Symbol">(</a><a id="16271" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16277" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="16282" class="Symbol">)</a>
                  <a id="16302" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16305" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16310" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16314" class="Symbol">(</a><a id="16315" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16319" class="Symbol">(</a><a id="16320" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="16328" class="Symbol">(</a><a id="16329" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16335" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="16340" class="Symbol">)))</a>
<a id="16344" href="Cubical.HITs.Susp.Properties.html#16038" class="Function">toSusp-invSusp</a> <a id="16359" href="Cubical.HITs.Susp.Properties.html#16359" class="Bound">A</a> <a id="16361" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="16367" class="Symbol">=</a>
     <a id="16374" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="16382" class="Symbol">(</a><a id="16383" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16389" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="16394" class="Symbol">)</a>
   <a id="16399" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16402" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16407" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16411" class="Symbol">(</a><a id="16412" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16416" class="Symbol">(</a><a id="16417" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="16425" class="Symbol">(</a><a id="16426" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16432" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="16437" class="Symbol">)))</a>
   <a id="16444" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16447" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16452" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16456" class="Symbol">(</a><a id="16457" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16462" class="Symbol">(</a><a id="16463" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16470" class="Symbol">(</a><a id="16471" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16477" class="Symbol">(</a><a id="16478" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16482" href="Cubical.HITs.Susp.Properties.html#16359" class="Bound">A</a><a id="16483" class="Symbol">)))</a> <a id="16487" class="Symbol">(</a><a id="16488" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16494" class="Symbol">(</a><a id="16495" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="16498" href="Cubical.HITs.Susp.Properties.html#16359" class="Bound">A</a><a id="16499" class="Symbol">)))</a>
<a id="16503" href="Cubical.HITs.Susp.Properties.html#16038" class="Function">toSusp-invSusp</a> <a id="16518" href="Cubical.HITs.Susp.Properties.html#16518" class="Bound">A</a> <a id="16520" class="Symbol">(</a><a id="16521" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16527" href="Cubical.HITs.Susp.Properties.html#16527" class="Bound">a</a> <a id="16529" href="Cubical.HITs.Susp.Properties.html#16529" class="Bound">i</a><a id="16530" class="Symbol">)</a> <a id="16532" href="Cubical.HITs.Susp.Properties.html#16532" class="Bound">j</a> <a id="16534" class="Symbol">=</a>
  <a id="16538" href="Cubical.HITs.Susp.Properties.html#16770" class="Function">lem</a> <a id="16542" class="Symbol">(</a><a id="16543" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16550" class="Symbol">(</a><a id="16551" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16557" class="Symbol">(</a><a id="16558" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16562" href="Cubical.HITs.Susp.Properties.html#16518" class="Bound">A</a><a id="16563" class="Symbol">))</a> <a id="16566" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="16571" class="Symbol">)</a> <a id="16573" class="Symbol">(</a><a id="16574" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16581" class="Symbol">(</a><a id="16582" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16588" class="Symbol">(</a><a id="16589" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16593" href="Cubical.HITs.Susp.Properties.html#16518" class="Bound">A</a><a id="16594" class="Symbol">))</a> <a id="16597" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="16602" class="Symbol">)</a>
         <a id="16613" class="Symbol">(</a><a id="16614" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16618" class="Symbol">(</a><a id="16619" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="16627" class="Symbol">(</a><a id="16628" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16634" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="16639" class="Symbol">)))</a>
         <a id="16652" class="Symbol">(</a><a id="16653" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16658" class="Symbol">(</a><a id="16659" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16666" class="Symbol">(</a><a id="16667" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16673" class="Symbol">(</a><a id="16674" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16678" href="Cubical.HITs.Susp.Properties.html#16518" class="Bound">A</a><a id="16679" class="Symbol">)))</a> <a id="16683" class="Symbol">((</a><a id="16685" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16691" class="Symbol">(</a><a id="16692" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="16695" href="Cubical.HITs.Susp.Properties.html#16518" class="Bound">A</a><a id="16696" class="Symbol">))))</a>
         <a id="16710" class="Symbol">(</a><a id="16711" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16716" class="Symbol">(</a><a id="16717" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="16724" class="Symbol">(</a><a id="16725" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="16731" class="Symbol">(</a><a id="16732" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16736" href="Cubical.HITs.Susp.Properties.html#16518" class="Bound">A</a><a id="16737" class="Symbol">)))</a> <a id="16741" class="Symbol">(</a><a id="16742" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="16748" href="Cubical.HITs.Susp.Properties.html#16527" class="Bound">a</a><a id="16749" class="Symbol">))</a> <a id="16752" class="Symbol">(</a><a id="16753" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16755" href="Cubical.HITs.Susp.Properties.html#16532" class="Bound">j</a><a id="16756" class="Symbol">)</a> <a id="16758" href="Cubical.HITs.Susp.Properties.html#16529" class="Bound">i</a>
  <a id="16762" class="Keyword">where</a>
  <a id="16770" href="Cubical.HITs.Susp.Properties.html#16770" class="Function">lem</a> <a id="16774" class="Symbol">:</a> <a id="16776" class="Symbol">{</a><a id="16777" href="Cubical.HITs.Susp.Properties.html#16777" class="Bound">A</a> <a id="16779" class="Symbol">:</a> <a id="16781" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16786" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a><a id="16787" class="Symbol">}</a> <a id="16789" class="Symbol">{</a><a id="16790" href="Cubical.HITs.Susp.Properties.html#16790" class="Bound">x</a> <a id="16792" class="Symbol">:</a> <a id="16794" href="Cubical.HITs.Susp.Properties.html#16777" class="Bound">A</a><a id="16795" class="Symbol">}</a> <a id="16797" class="Symbol">(</a><a id="16798" href="Cubical.HITs.Susp.Properties.html#16798" class="Bound">p</a> <a id="16800" href="Cubical.HITs.Susp.Properties.html#16800" class="Bound">q</a> <a id="16802" class="Symbol">:</a> <a id="16804" href="Cubical.HITs.Susp.Properties.html#16790" class="Bound">x</a> <a id="16806" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16808" href="Cubical.HITs.Susp.Properties.html#16790" class="Bound">x</a><a id="16809" class="Symbol">)</a> <a id="16811" class="Symbol">(</a><a id="16812" href="Cubical.HITs.Susp.Properties.html#16812" class="Bound">l</a> <a id="16814" class="Symbol">:</a> <a id="16816" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16821" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16823" href="Cubical.HITs.Susp.Properties.html#16798" class="Bound">p</a><a id="16824" class="Symbol">)</a>
        <a id="16834" class="Symbol">(</a><a id="16835" href="Cubical.HITs.Susp.Properties.html#16835" class="Bound">coh</a> <a id="16839" href="Cubical.HITs.Susp.Properties.html#16839" class="Bound">r</a> <a id="16841" class="Symbol">:</a> <a id="16843" href="Cubical.HITs.Susp.Properties.html#16798" class="Bound">p</a> <a id="16845" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16847" href="Cubical.HITs.Susp.Properties.html#16800" class="Bound">q</a><a id="16848" class="Symbol">)</a>
      <a id="16856" class="Symbol">→</a> <a id="16858" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="16864" class="Symbol">(λ</a> <a id="16867" href="Cubical.HITs.Susp.Properties.html#16867" class="Bound">i</a> <a id="16869" class="Symbol">→</a> <a id="16871" class="Symbol">(</a><a id="16872" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16877" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16881" class="Symbol">(</a><a id="16882" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16886" href="Cubical.HITs.Susp.Properties.html#16812" class="Bound">l</a><a id="16887" class="Symbol">)</a> <a id="16889" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16892" href="Cubical.HITs.Susp.Properties.html#16812" class="Bound">l</a> <a id="16894" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16897" href="Cubical.HITs.Susp.Properties.html#16835" class="Bound">coh</a><a id="16900" class="Symbol">)</a> <a id="16902" href="Cubical.HITs.Susp.Properties.html#16867" class="Bound">i</a>
                     <a id="16925" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16927" class="Symbol">(</a><a id="16928" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16933" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16937" class="Symbol">(</a><a id="16938" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16942" href="Cubical.HITs.Susp.Properties.html#16835" class="Bound">coh</a><a id="16945" class="Symbol">)</a> <a id="16947" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16950" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16955" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16959" class="Symbol">(</a><a id="16960" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16964" href="Cubical.HITs.Susp.Properties.html#16812" class="Bound">l</a><a id="16965" class="Symbol">)</a> <a id="16967" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="16970" href="Cubical.HITs.Susp.Properties.html#16812" class="Bound">l</a><a id="16971" class="Symbol">)</a> <a id="16973" href="Cubical.HITs.Susp.Properties.html#16867" class="Bound">i</a><a id="16974" class="Symbol">)</a>
               <a id="16991" class="Symbol">(</a><a id="16992" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16997" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17001" href="Cubical.HITs.Susp.Properties.html#16839" class="Bound">r</a><a id="17002" class="Symbol">)</a>
               <a id="17019" class="Symbol">(</a><a id="17020" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17024" href="Cubical.HITs.Susp.Properties.html#16839" class="Bound">r</a><a id="17025" class="Symbol">)</a>
  <a id="17029" href="Cubical.HITs.Susp.Properties.html#16770" class="Function">lem</a> <a id="17033" href="Cubical.HITs.Susp.Properties.html#17033" class="Bound">p</a> <a id="17035" href="Cubical.HITs.Susp.Properties.html#17035" class="Bound">q</a> <a id="17037" class="Symbol">=</a>
    <a id="17043" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="17045" class="Symbol">(λ</a> <a id="17048" href="Cubical.HITs.Susp.Properties.html#17048" class="Bound">p</a> <a id="17050" href="Cubical.HITs.Susp.Properties.html#17050" class="Bound">l</a> <a id="17052" class="Symbol">→</a> <a id="17054" class="Symbol">(</a><a id="17055" href="Cubical.HITs.Susp.Properties.html#17055" class="Bound">coh</a> <a id="17059" href="Cubical.HITs.Susp.Properties.html#17059" class="Bound">r</a> <a id="17061" class="Symbol">:</a> <a id="17063" href="Cubical.HITs.Susp.Properties.html#17048" class="Bound">p</a> <a id="17065" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17067" href="Cubical.HITs.Susp.Properties.html#17035" class="Bound">q</a><a id="17068" class="Symbol">)</a>
            <a id="17082" class="Symbol">→</a> <a id="17084" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="17090" class="Symbol">(λ</a> <a id="17093" href="Cubical.HITs.Susp.Properties.html#17093" class="Bound">i</a> <a id="17095" class="Symbol">→</a> <a id="17097" class="Symbol">(</a><a id="17098" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17103" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17107" class="Symbol">(</a><a id="17108" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17112" href="Cubical.HITs.Susp.Properties.html#17050" class="Bound">l</a><a id="17113" class="Symbol">)</a> <a id="17115" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17118" href="Cubical.HITs.Susp.Properties.html#17050" class="Bound">l</a> <a id="17120" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17123" href="Cubical.HITs.Susp.Properties.html#17055" class="Bound">coh</a><a id="17126" class="Symbol">)</a> <a id="17128" href="Cubical.HITs.Susp.Properties.html#17093" class="Bound">i</a>
                           <a id="17157" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17159" class="Symbol">(</a><a id="17160" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17165" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17169" class="Symbol">(</a><a id="17170" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17174" href="Cubical.HITs.Susp.Properties.html#17055" class="Bound">coh</a><a id="17177" class="Symbol">)</a> <a id="17179" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17182" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17187" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17191" class="Symbol">(</a><a id="17192" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17196" href="Cubical.HITs.Susp.Properties.html#17050" class="Bound">l</a><a id="17197" class="Symbol">)</a> <a id="17199" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17202" href="Cubical.HITs.Susp.Properties.html#17050" class="Bound">l</a><a id="17203" class="Symbol">)</a> <a id="17205" href="Cubical.HITs.Susp.Properties.html#17093" class="Bound">i</a><a id="17206" class="Symbol">)</a>
                     <a id="17229" class="Symbol">(</a><a id="17230" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17235" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17239" href="Cubical.HITs.Susp.Properties.html#17059" class="Bound">r</a><a id="17240" class="Symbol">)</a>
                     <a id="17263" class="Symbol">(</a><a id="17264" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17268" href="Cubical.HITs.Susp.Properties.html#17059" class="Bound">r</a><a id="17269" class="Symbol">))</a>
       <a id="17279" class="Symbol">(</a><a id="17280" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="17282" class="Symbol">(λ</a> <a id="17285" href="Cubical.HITs.Susp.Properties.html#17285" class="Bound">q</a> <a id="17287" href="Cubical.HITs.Susp.Properties.html#17287" class="Bound">coh</a> <a id="17291" class="Symbol">→</a> <a id="17293" class="Symbol">(</a><a id="17294" href="Cubical.HITs.Susp.Properties.html#17294" class="Bound">r</a> <a id="17296" class="Symbol">:</a> <a id="17298" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17303" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17305" href="Cubical.HITs.Susp.Properties.html#17285" class="Bound">q</a><a id="17306" class="Symbol">)</a>
                   <a id="17327" class="Symbol">→</a> <a id="17329" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="17335" class="Symbol">(λ</a> <a id="17338" href="Cubical.HITs.Susp.Properties.html#17338" class="Bound">i</a> <a id="17340" class="Symbol">→</a> <a id="17342" class="Symbol">(</a><a id="17343" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17348" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17350" href="Cubical.HITs.Susp.Properties.html#17287" class="Bound">coh</a><a id="17353" class="Symbol">)</a> <a id="17355" href="Cubical.HITs.Susp.Properties.html#17338" class="Bound">i</a>
                           <a id="17384" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17386" class="Symbol">(</a><a id="17387" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17392" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17396" class="Symbol">(</a><a id="17397" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17401" href="Cubical.HITs.Susp.Properties.html#17287" class="Bound">coh</a><a id="17404" class="Symbol">)</a> <a id="17406" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17409" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17414" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="17417" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17421" class="Symbol">)</a> <a id="17423" href="Cubical.HITs.Susp.Properties.html#17338" class="Bound">i</a><a id="17424" class="Symbol">)</a>
                     <a id="17447" class="Symbol">(</a><a id="17448" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17453" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17457" href="Cubical.HITs.Susp.Properties.html#17294" class="Bound">r</a><a id="17458" class="Symbol">)</a>
                     <a id="17481" class="Symbol">(</a><a id="17482" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17486" href="Cubical.HITs.Susp.Properties.html#17294" class="Bound">r</a><a id="17487" class="Symbol">))</a>
          <a id="17500" class="Symbol">λ</a> <a id="17502" href="Cubical.HITs.Susp.Properties.html#17502" class="Bound">r</a> <a id="17504" class="Symbol">→</a> <a id="17506" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="17517" class="Symbol">(</a><a id="17518" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17522" class="Symbol">(</a><a id="17523" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17529" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17533" class="Symbol">)</a>
                <a id="17551" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="17553" class="Symbol">(</a><a id="17554" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="17565" class="Symbol">(</a><a id="17566" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17570" class="Symbol">(</a><a id="17571" href="Cubical.Foundations.Path.html#9664" class="Function">sym≡cong-sym</a> <a id="17584" href="Cubical.HITs.Susp.Properties.html#17502" class="Bound">r</a><a id="17585" class="Symbol">))</a>
                <a id="17604" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="17606" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="17612" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17616" class="Symbol">)))</a>

<a id="17621" class="Comment">-- co-H-space structure</a>
<a id="·Susp"></a><a id="17645" href="Cubical.HITs.Susp.Properties.html#17645" class="Function">·Susp</a> <a id="17651" class="Symbol">:</a> <a id="17653" class="Symbol">∀</a> <a id="17655" class="Symbol">{</a><a id="17656" href="Cubical.HITs.Susp.Properties.html#17656" class="Bound">ℓ&#39;</a><a id="17658" class="Symbol">}</a> <a id="17660" class="Symbol">(</a><a id="17661" href="Cubical.HITs.Susp.Properties.html#17661" class="Bound">A</a> <a id="17663" class="Symbol">:</a> <a id="17665" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="17673" href="Cubical.HITs.Susp.Properties.html#718" class="Generalizable">ℓ</a><a id="17674" class="Symbol">)</a> <a id="17676" class="Symbol">{</a><a id="17677" href="Cubical.HITs.Susp.Properties.html#17677" class="Bound">B</a> <a id="17679" class="Symbol">:</a> <a id="17681" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="17689" href="Cubical.HITs.Susp.Properties.html#17656" class="Bound">ℓ&#39;</a><a id="17691" class="Symbol">}</a>
        <a id="17701" class="Symbol">(</a><a id="17702" href="Cubical.HITs.Susp.Properties.html#17702" class="Bound">f</a> <a id="17704" href="Cubical.HITs.Susp.Properties.html#17704" class="Bound">g</a> <a id="17706" class="Symbol">:</a> <a id="17708" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="17714" class="Symbol">(</a><a id="17715" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="17719" href="Cubical.HITs.Susp.Properties.html#17661" class="Bound">A</a><a id="17720" class="Symbol">)</a> <a id="17722" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="17725" href="Cubical.HITs.Susp.Properties.html#17677" class="Bound">B</a><a id="17726" class="Symbol">)</a> <a id="17728" class="Symbol">→</a> <a id="17730" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="17736" class="Symbol">(</a><a id="17737" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="17741" href="Cubical.HITs.Susp.Properties.html#17661" class="Bound">A</a><a id="17742" class="Symbol">)</a> <a id="17744" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="17747" href="Cubical.HITs.Susp.Properties.html#17677" class="Bound">B</a>
<a id="17749" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17753" class="Symbol">(</a><a id="17754" href="Cubical.HITs.Susp.Properties.html#17645" class="Function">·Susp</a> <a id="17760" href="Cubical.HITs.Susp.Properties.html#17760" class="Bound">A</a> <a id="17762" class="Symbol">{</a><a id="17763" class="Argument">B</a> <a id="17765" class="Symbol">=</a> <a id="17767" href="Cubical.HITs.Susp.Properties.html#17767" class="Bound">B</a><a id="17768" class="Symbol">}</a> <a id="17770" href="Cubical.HITs.Susp.Properties.html#17770" class="Bound">f</a> <a id="17772" href="Cubical.HITs.Susp.Properties.html#17772" class="Bound">g</a><a id="17773" class="Symbol">)</a> <a id="17775" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="17781" class="Symbol">=</a> <a id="17783" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="17786" href="Cubical.HITs.Susp.Properties.html#17767" class="Bound">B</a>
<a id="17788" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17792" class="Symbol">(</a><a id="17793" href="Cubical.HITs.Susp.Properties.html#17645" class="Function">·Susp</a> <a id="17799" href="Cubical.HITs.Susp.Properties.html#17799" class="Bound">A</a> <a id="17801" class="Symbol">{</a><a id="17802" class="Argument">B</a> <a id="17804" class="Symbol">=</a> <a id="17806" href="Cubical.HITs.Susp.Properties.html#17806" class="Bound">B</a><a id="17807" class="Symbol">}</a> <a id="17809" href="Cubical.HITs.Susp.Properties.html#17809" class="Bound">f</a> <a id="17811" href="Cubical.HITs.Susp.Properties.html#17811" class="Bound">g</a><a id="17812" class="Symbol">)</a> <a id="17814" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="17820" class="Symbol">=</a> <a id="17822" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="17825" href="Cubical.HITs.Susp.Properties.html#17806" class="Bound">B</a>
<a id="17827" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17831" class="Symbol">(</a><a id="17832" href="Cubical.HITs.Susp.Properties.html#17645" class="Function">·Susp</a> <a id="17838" href="Cubical.HITs.Susp.Properties.html#17838" class="Bound">A</a> <a id="17840" class="Symbol">{</a><a id="17841" class="Argument">B</a> <a id="17843" class="Symbol">=</a> <a id="17845" href="Cubical.HITs.Susp.Properties.html#17845" class="Bound">B</a><a id="17846" class="Symbol">}</a> <a id="17848" href="Cubical.HITs.Susp.Properties.html#17848" class="Bound">f</a> <a id="17850" href="Cubical.HITs.Susp.Properties.html#17850" class="Bound">g</a><a id="17851" class="Symbol">)</a> <a id="17853" class="Symbol">(</a><a id="17854" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="17860" href="Cubical.HITs.Susp.Properties.html#17860" class="Bound">a</a> <a id="17862" href="Cubical.HITs.Susp.Properties.html#17862" class="Bound">i</a><a id="17863" class="Symbol">)</a> <a id="17865" class="Symbol">=</a>
  <a id="17869" class="Symbol">(</a><a id="17870" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="17873" href="Cubical.HITs.Susp.Properties.html#17848" class="Bound">f</a> <a id="17875" class="Symbol">.</a><a id="17876" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17880" class="Symbol">(</a><a id="17881" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="17888" href="Cubical.HITs.Susp.Properties.html#17838" class="Bound">A</a> <a id="17890" href="Cubical.HITs.Susp.Properties.html#17860" class="Bound">a</a><a id="17891" class="Symbol">)</a> <a id="17893" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17895" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="17898" href="Cubical.HITs.Susp.Properties.html#17850" class="Bound">g</a> <a id="17900" class="Symbol">.</a><a id="17901" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17905" class="Symbol">(</a><a id="17906" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="17913" href="Cubical.HITs.Susp.Properties.html#17838" class="Bound">A</a> <a id="17915" href="Cubical.HITs.Susp.Properties.html#17860" class="Bound">a</a><a id="17916" class="Symbol">))</a> <a id="17919" href="Cubical.HITs.Susp.Properties.html#17862" class="Bound">i</a>
<a id="17921" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17925" class="Symbol">(</a><a id="17926" href="Cubical.HITs.Susp.Properties.html#17645" class="Function">·Susp</a> <a id="17932" href="Cubical.HITs.Susp.Properties.html#17932" class="Bound">A</a> <a id="17934" href="Cubical.HITs.Susp.Properties.html#17934" class="Bound">f</a> <a id="17936" href="Cubical.HITs.Susp.Properties.html#17936" class="Bound">g</a><a id="17937" class="Symbol">)</a> <a id="17939" class="Symbol">=</a> <a id="17941" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Susp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Susp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Susp.html" class="Module">Cubical.HITs.Susp</a> <a id="26" class="Keyword">where</a>

<a id="33" class="Keyword">open</a> <a id="38" class="Keyword">import</a> <a id="45" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a> <a id="68" class="Keyword">public</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Cubical.HITs.Susp.Properties.html" class="Module">Cubical.HITs.Susp.Properties</a> <a id="117" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Truncation.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Truncation.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

A simpler definition of truncation ∥ A ∥ n from n ≥ -1

Note that this uses the HoTT book&#39;s indexing, so it will be off
 from `∥_∥_` in HITs.Truncation.Base by -2

-}</a>
<a id="172" class="Keyword">module</a> <a id="179" href="Cubical.HITs.Truncation.Base.html" class="Module">Cubical.HITs.Truncation.Base</a> <a id="208" class="Keyword">where</a>

<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Data.NatMinusOne.html" class="Module">Cubical.Data.NatMinusOne</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Cubical.HITs.Sn.Base.html" class="Module">Cubical.HITs.Sn.Base</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>

<a id="506" class="Comment">-- this definition is off by one. Use hLevelTrunc or ∥_∥ for truncations</a>
<a id="579" class="Comment">-- (off by 2 w.r.t. the HoTT-book)</a>
<a id="614" class="Keyword">data</a> <a id="HubAndSpoke"></a><a id="619" href="Cubical.HITs.Truncation.Base.html#619" class="Datatype">HubAndSpoke</a> <a id="631" class="Symbol">{</a><a id="632" href="Cubical.HITs.Truncation.Base.html#632" class="Bound">ℓ</a><a id="633" class="Symbol">}</a> <a id="635" class="Symbol">(</a><a id="636" href="Cubical.HITs.Truncation.Base.html#636" class="Bound">A</a> <a id="638" class="Symbol">:</a> <a id="640" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="645" href="Cubical.HITs.Truncation.Base.html#632" class="Bound">ℓ</a><a id="646" class="Symbol">)</a> <a id="648" class="Symbol">(</a><a id="649" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a> <a id="651" class="Symbol">:</a> <a id="653" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="654" class="Symbol">)</a> <a id="656" class="Symbol">:</a> <a id="658" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="663" href="Cubical.HITs.Truncation.Base.html#632" class="Bound">ℓ</a> <a id="665" class="Keyword">where</a>
  <a id="HubAndSpoke.∣_∣"></a><a id="673" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="677" class="Symbol">:</a> <a id="679" href="Cubical.HITs.Truncation.Base.html#636" class="Bound">A</a> <a id="681" class="Symbol">→</a> <a id="683" href="Cubical.HITs.Truncation.Base.html#619" class="Datatype">HubAndSpoke</a> <a id="695" href="Cubical.HITs.Truncation.Base.html#636" class="Bound">A</a> <a id="697" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a>
  <a id="HubAndSpoke.hub"></a><a id="701" href="Cubical.HITs.Truncation.Base.html#701" class="InductiveConstructor">hub</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">(</a><a id="708" href="Cubical.HITs.Truncation.Base.html#708" class="Bound">f</a> <a id="710" class="Symbol">:</a> <a id="712" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="715" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a> <a id="717" class="Symbol">→</a> <a id="719" href="Cubical.HITs.Truncation.Base.html#619" class="Datatype">HubAndSpoke</a> <a id="731" href="Cubical.HITs.Truncation.Base.html#636" class="Bound">A</a> <a id="733" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a><a id="734" class="Symbol">)</a> <a id="736" class="Symbol">→</a> <a id="738" href="Cubical.HITs.Truncation.Base.html#619" class="Datatype">HubAndSpoke</a> <a id="750" href="Cubical.HITs.Truncation.Base.html#636" class="Bound">A</a> <a id="752" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a>
  <a id="HubAndSpoke.spoke"></a><a id="756" href="Cubical.HITs.Truncation.Base.html#756" class="InductiveConstructor">spoke</a> <a id="762" class="Symbol">:</a> <a id="764" class="Symbol">(</a><a id="765" href="Cubical.HITs.Truncation.Base.html#765" class="Bound">f</a> <a id="767" class="Symbol">:</a> <a id="769" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="772" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a> <a id="774" class="Symbol">→</a> <a id="776" href="Cubical.HITs.Truncation.Base.html#619" class="Datatype">HubAndSpoke</a> <a id="788" href="Cubical.HITs.Truncation.Base.html#636" class="Bound">A</a> <a id="790" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a><a id="791" class="Symbol">)</a> <a id="793" class="Symbol">(</a><a id="794" href="Cubical.HITs.Truncation.Base.html#794" class="Bound">x</a> <a id="796" class="Symbol">:</a> <a id="798" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="801" href="Cubical.HITs.Truncation.Base.html#649" class="Bound">n</a><a id="802" class="Symbol">)</a> <a id="804" class="Symbol">→</a> <a id="806" href="Cubical.HITs.Truncation.Base.html#701" class="InductiveConstructor">hub</a> <a id="810" href="Cubical.HITs.Truncation.Base.html#765" class="Bound">f</a> <a id="812" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="814" href="Cubical.HITs.Truncation.Base.html#765" class="Bound">f</a> <a id="816" href="Cubical.HITs.Truncation.Base.html#794" class="Bound">x</a>

<a id="hLevelTrunc"></a><a id="819" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">∀</a> <a id="835" class="Symbol">{</a><a id="836" href="Cubical.HITs.Truncation.Base.html#836" class="Bound">ℓ</a><a id="837" class="Symbol">}</a> <a id="839" class="Symbol">(</a><a id="840" href="Cubical.HITs.Truncation.Base.html#840" class="Bound">n</a> <a id="842" class="Symbol">:</a> <a id="844" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="845" class="Symbol">)</a> <a id="847" class="Symbol">(</a><a id="848" href="Cubical.HITs.Truncation.Base.html#848" class="Bound">A</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="857" href="Cubical.HITs.Truncation.Base.html#836" class="Bound">ℓ</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="867" href="Cubical.HITs.Truncation.Base.html#836" class="Bound">ℓ</a>
<a id="869" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="881" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="886" href="Cubical.HITs.Truncation.Base.html#886" class="Bound">A</a> <a id="888" class="Symbol">=</a> <a id="890" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="896" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="908" class="Symbol">(</a><a id="909" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="913" href="Cubical.HITs.Truncation.Base.html#913" class="Bound">n</a><a id="914" class="Symbol">)</a> <a id="916" href="Cubical.HITs.Truncation.Base.html#916" class="Bound">A</a> <a id="918" class="Symbol">=</a> <a id="920" href="Cubical.HITs.Truncation.Base.html#619" class="Datatype">HubAndSpoke</a> <a id="932" href="Cubical.HITs.Truncation.Base.html#916" class="Bound">A</a> <a id="934" href="Cubical.HITs.Truncation.Base.html#913" class="Bound">n</a>

<a id="∥_∥_"></a><a id="937" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥_∥_</a> <a id="942" class="Symbol">:</a> <a id="944" class="Symbol">∀</a> <a id="946" class="Symbol">{</a><a id="947" href="Cubical.HITs.Truncation.Base.html#947" class="Bound">ℓ</a><a id="948" class="Symbol">}</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.HITs.Truncation.Base.html#951" class="Bound">A</a> <a id="953" class="Symbol">:</a> <a id="955" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="960" href="Cubical.HITs.Truncation.Base.html#947" class="Bound">ℓ</a><a id="961" class="Symbol">)</a> <a id="963" class="Symbol">(</a><a id="964" href="Cubical.HITs.Truncation.Base.html#964" class="Bound">n</a> <a id="966" class="Symbol">:</a> <a id="968" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="969" class="Symbol">)</a> <a id="971" class="Symbol">→</a> <a id="973" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="978" href="Cubical.HITs.Truncation.Base.html#947" class="Bound">ℓ</a>
<a id="980" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="982" href="Cubical.HITs.Truncation.Base.html#982" class="Bound">A</a> <a id="984" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="986" href="Cubical.HITs.Truncation.Base.html#986" class="Bound">n</a> <a id="988" class="Symbol">=</a> <a id="990" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="1002" href="Cubical.HITs.Truncation.Base.html#986" class="Bound">n</a> <a id="1004" href="Cubical.HITs.Truncation.Base.html#982" class="Bound">A</a>

<a id="∣_∣ₕ"></a><a id="1007" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="1012" class="Symbol">:</a> <a id="1014" class="Symbol">∀</a> <a id="1016" class="Symbol">{</a><a id="1017" href="Cubical.HITs.Truncation.Base.html#1017" class="Bound">ℓ</a><a id="1018" class="Symbol">}</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Cubical.HITs.Truncation.Base.html#1021" class="Bound">A</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1030" href="Cubical.HITs.Truncation.Base.html#1017" class="Bound">ℓ</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">{</a><a id="1034" href="Cubical.HITs.Truncation.Base.html#1034" class="Bound">n</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1039" class="Symbol">}</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Cubical.HITs.Truncation.Base.html#1021" class="Bound">A</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="1049" href="Cubical.HITs.Truncation.Base.html#1021" class="Bound">A</a> <a id="1051" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="1053" href="Cubical.HITs.Truncation.Base.html#1034" class="Bound">n</a>
<a id="1055" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="1060" class="Symbol">{</a><a id="1061" class="Argument">n</a> <a id="1063" class="Symbol">=</a> <a id="1065" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1069" class="Symbol">}</a> <a id="1071" href="Cubical.HITs.Truncation.Base.html#1071" class="Bound">a</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="1079" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="1084" class="Symbol">{</a><a id="1085" class="Argument">n</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1093" href="Cubical.HITs.Truncation.Base.html#1093" class="Bound">n</a><a id="1094" class="Symbol">}</a> <a id="1096" href="Cubical.HITs.Truncation.Base.html#1096" class="Bound">a</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="1102" href="Cubical.HITs.Truncation.Base.html#1096" class="Bound">a</a> <a id="1104" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>

<a id="1107" class="Comment">-- Pointed version</a>
<a id="hLevelTrunc∙"></a><a id="1126" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="1139" class="Symbol">:</a> <a id="1141" class="Symbol">∀</a> <a id="1143" class="Symbol">{</a><a id="1144" href="Cubical.HITs.Truncation.Base.html#1144" class="Bound">ℓ</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Cubical.HITs.Truncation.Base.html#1148" class="Bound">n</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1153" class="Symbol">)</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Cubical.HITs.Truncation.Base.html#1156" class="Bound">A</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1168" href="Cubical.HITs.Truncation.Base.html#1144" class="Bound">ℓ</a><a id="1169" class="Symbol">)</a> <a id="1171" class="Symbol">→</a> <a id="1173" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1181" href="Cubical.HITs.Truncation.Base.html#1144" class="Bound">ℓ</a>
<a id="1183" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="1201" href="Cubical.HITs.Truncation.Base.html#1201" class="Bound">n</a> <a id="1203" href="Cubical.HITs.Truncation.Base.html#1203" class="Bound">A</a><a id="1204" class="Symbol">)</a> <a id="1206" class="Symbol">=</a> <a id="1208" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="1220" href="Cubical.HITs.Truncation.Base.html#1201" class="Bound">n</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1227" href="Cubical.HITs.Truncation.Base.html#1203" class="Bound">A</a><a id="1228" class="Symbol">)</a>
<a id="1230" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="1248" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1253" href="Cubical.HITs.Truncation.Base.html#1253" class="Bound">A</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="1262" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1285" href="Cubical.HITs.Truncation.Base.html#1285" class="Bound">n</a><a id="1286" class="Symbol">)</a> <a id="1288" href="Cubical.HITs.Truncation.Base.html#1288" class="Bound">A</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">=</a> <a id="1293" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="1295" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1298" href="Cubical.HITs.Truncation.Base.html#1288" class="Bound">A</a> <a id="1300" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Truncation.FromNegTwo.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Truncation.FromNegTwo.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Truncation.FromNegTwo.Base.html" class="Module">Cubical.HITs.Truncation.FromNegTwo.Base</a> <a id="48" class="Keyword">where</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Cubical.Data.NatMinusOne.html" class="Module">Cubical.Data.NatMinusOne</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.HITs.Nullification.html" class="Module">Cubical.HITs.Nullification</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Cubical.HITs.Sn.Base.html" class="Module">Cubical.HITs.Sn.Base</a>

<a id="274" class="Comment">-- For the hub-and-spoke construction discussed in the HoTT book, which doesn&#39;t work in the base case</a>
<a id="376" class="Comment">--  of contractibility, see `HITs.Truncation.Base`. The definition of truncation here contains</a>
<a id="471" class="Comment">--  two more constructors which are redundant when n ≥ 1 but give contractibility when n = 0.</a>

<a id="566" class="Comment">-- data hLevelTrunc {ℓ} (n : HLevel) (A : Type ℓ) : Type (ℓ-max ℓ ℓ&#39;) where</a>
<a id="642" class="Comment">--   -- the hub-and-spoke definition in `Truncation.Base`</a>
<a id="700" class="Comment">--   ∣_∣ : A → hLevelTrunc n A</a>
<a id="731" class="Comment">--   hub   : (f : S (-1+ n) → hLevelTrunc n A) → hLevelTrunc n A</a>
<a id="796" class="Comment">--   spoke : (f : S (-1+ n) → hLevelTrunc n A) (s : S) → hub f ≡ f s</a>
<a id="865" class="Comment">--   -- two additional constructors needed to ensure that hLevelTrunc 0 A is contractible</a>
<a id="955" class="Comment">--   ≡hub   : ∀ {x y} (p : S (-1+ n) → x ≡ y) → x ≡ y</a>
<a id="1009" class="Comment">--   ≡spoke : ∀ {x y} (p : S (-1+ n) → x ≡ y) (s : S (-1+ n)) → ≡hub p ≡ p s</a>

<a id="hLevelTrunc"></a><a id="1087" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="1099" class="Symbol">:</a> <a id="1101" class="Symbol">∀</a> <a id="1103" class="Symbol">{</a><a id="1104" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1104" class="Bound">ℓ</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1123" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1104" class="Bound">ℓ</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1132" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1104" class="Bound">ℓ</a>
<a id="1134" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="1146" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1146" class="Bound">n</a> <a id="1148" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1148" class="Bound">A</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Cubical.HITs.Nullification.Base.html#389" class="Datatype">Null</a> <a id="1157" class="Symbol">{</a><a id="1158" class="Argument">A</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">(λ</a> <a id="1171" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1171" class="Bound">_</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="1182" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1146" class="Bound">n</a><a id="1183" class="Symbol">))</a> <a id="1186" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1148" class="Bound">A</a>

<a id="1189" class="Comment">-- Note that relative to the HoTT book, this notation is off by +2</a>
<a id="∥_∥_"></a><a id="1256" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥_∥_</a> <a id="1261" class="Symbol">:</a> <a id="1263" class="Symbol">∀</a> <a id="1265" class="Symbol">{</a><a id="1266" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1266" class="Bound">ℓ</a><a id="1267" class="Symbol">}</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1276" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1266" class="Bound">ℓ</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a> <a id="1287" class="Symbol">→</a> <a id="1289" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1294" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1266" class="Bound">ℓ</a>
<a id="1296" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="1298" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1298" class="Bound">A</a> <a id="1300" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="1302" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1302" class="Bound">n</a> <a id="1304" class="Symbol">=</a> <a id="1306" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="1318" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1302" class="Bound">n</a> <a id="1320" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1298" class="Bound">A</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Truncation.FromNegTwo.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Truncation.FromNegTwo.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html" class="Module">Cubical.HITs.Truncation.FromNegTwo.Properties</a> <a id="54" class="Keyword">where</a>

<a id="61" class="Keyword">open</a> <a id="66" class="Keyword">import</a> <a id="73" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="101" class="Keyword">open</a> <a id="106" class="Keyword">import</a> <a id="113" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Cubical.Foundations.Equiv.PathSplit.html" class="Module">Cubical.Foundations.Equiv.PathSplit</a>
<a id="405" class="Keyword">open</a> <a id="410" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Module">isPathSplitEquiv</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Cubical.Modalities.Modality.html" class="Module">Cubical.Modalities.Modality</a>
<a id="467" class="Keyword">open</a> <a id="472" href="Cubical.Modalities.Modality.html#450" class="Module">Modality</a>

<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">⊥</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a><a id="526" class="Symbol">)</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="557" class="Keyword">hiding</a> <a id="564" class="Symbol">(</a><a id="565" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Cubical.Data.NatMinusOne.html" class="Module">Cubical.Data.NatMinusOne</a> <a id="608" class="Symbol">as</a> <a id="611" class="Module">ℕ₋₁</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Cubical.HITs.Sn.Base.html" class="Module">Cubical.HITs.Sn.Base</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Cubical.HITs.Nullification.html" class="Module">Cubical.HITs.Nullification</a> <a id="753" class="Symbol">as</a> <a id="756" class="Module">Null</a> <a id="761" class="Keyword">hiding</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a><a id="772" class="Symbol">;</a> <a id="774" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a><a id="778" class="Symbol">)</a>

<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Cubical.HITs.Truncation.FromNegTwo.Base.html" class="Module">Cubical.HITs.Truncation.FromNegTwo.Base</a>

<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="883" class="Symbol">as</a> <a id="886" class="Module">PropTrunc</a> <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a><a id="907" class="Symbol">;</a> <a id="909" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a><a id="913" class="Symbol">;</a> <a id="915" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="922" class="Symbol">)</a>
<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a>       <a id="969" class="Symbol">as</a> <a id="972" class="Module">SetTrunc</a>  <a id="982" class="Keyword">using</a> <a id="988" class="Symbol">(</a><a id="989" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a><a id="993" class="Symbol">;</a> <a id="995" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="999" class="Symbol">;</a> <a id="1001" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a><a id="1008" class="Symbol">)</a>
<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Cubical.HITs.GroupoidTruncation.html" class="Module">Cubical.HITs.GroupoidTruncation</a>  <a id="1055" class="Symbol">as</a> <a id="1058" class="Module">GpdTrunc</a>  <a id="1068" class="Keyword">using</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥_∥₃</a><a id="1079" class="Symbol">;</a> <a id="1081" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣_∣₃</a><a id="1085" class="Symbol">;</a> <a id="1087" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a><a id="1094" class="Symbol">)</a>
<a id="1096" class="Keyword">open</a> <a id="1101" class="Keyword">import</a> <a id="1108" href="Cubical.HITs.2GroupoidTruncation.html" class="Module">Cubical.HITs.2GroupoidTruncation</a> <a id="1141" class="Symbol">as</a> <a id="1144" class="Module">2GpdTrunc</a> <a id="1154" class="Keyword">using</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥_∥₄</a><a id="1165" class="Symbol">;</a> <a id="1167" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣_∣₄</a><a id="1171" class="Symbol">;</a> <a id="1173" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a><a id="1180" class="Symbol">)</a>

<a id="1183" class="Keyword">private</a>
  <a id="1193" class="Keyword">variable</a>
    <a id="1206" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1206" class="Generalizable">ℓ</a> <a id="1208" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1208" class="Generalizable">ℓ&#39;</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1223" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="1225" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1234" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1206" class="Generalizable">ℓ</a>

<a id="sphereFill"></a><a id="1237" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1237" class="Function">sphereFill</a> <a id="1248" class="Symbol">:</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1251" class="Bound">n</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1261" class="Bound">f</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="1267" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1251" class="Bound">n</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="1272" class="Symbol">)</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1281" class="Symbol">_</a>
<a id="1283" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1237" class="Function">sphereFill</a> <a id="1294" class="Symbol">{</a><a id="1295" class="Argument">A</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1299" class="Bound">A</a><a id="1300" class="Symbol">}</a> <a id="1302" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1302" class="Bound">n</a> <a id="1304" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1304" class="Bound">f</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1311" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1311" class="Bound">top</a> <a id="1315" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1317" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1299" class="Bound">A</a> <a id="1319" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1321" class="Symbol">((</a><a id="1323" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1323" class="Bound">x</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="1329" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1302" class="Bound">n</a><a id="1330" class="Symbol">)</a> <a id="1332" class="Symbol">→</a> <a id="1334" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1311" class="Bound">top</a> <a id="1338" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1340" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1304" class="Bound">f</a> <a id="1342" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1323" class="Bound">x</a><a id="1343" class="Symbol">)</a>

<a id="isSphereFilled"></a><a id="1346" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="Cubical.Data.NatMinusOne.Base.html#182" class="Record">ℕ₋₁</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1374" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1206" class="Generalizable">ℓ</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1383" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1206" class="Generalizable">ℓ</a>
<a id="1385" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="1400" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1400" class="Bound">n</a> <a id="1402" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1402" class="Bound">A</a> <a id="1404" class="Symbol">=</a> <a id="1406" class="Symbol">(</a><a id="1407" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1407" class="Bound">f</a> <a id="1409" class="Symbol">:</a> <a id="1411" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="1413" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1400" class="Bound">n</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1402" class="Bound">A</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1237" class="Function">sphereFill</a> <a id="1433" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1400" class="Bound">n</a> <a id="1435" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1407" class="Bound">f</a>

<a id="isSphereFilledTrunc"></a><a id="1438" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1438" class="Function">isSphereFilledTrunc</a> <a id="1458" class="Symbol">:</a> <a id="1460" class="Symbol">{</a><a id="1461" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1461" class="Bound">n</a> <a id="1463" class="Symbol">:</a> <a id="1465" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="1495" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1461" class="Bound">n</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="1511" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1461" class="Bound">n</a> <a id="1513" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="1514" class="Symbol">)</a>
<a id="1516" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1438" class="Function">isSphereFilledTrunc</a> <a id="1536" class="Symbol">{</a><a id="1537" class="Argument">n</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1545" class="Symbol">}</a>  <a id="1548" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1548" class="Bound">f</a> <a id="1550" class="Symbol">=</a> <a id="1552" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="1556" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="1559" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1548" class="Bound">f</a> <a id="1561" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1563" href="Cubical.Data.Empty.Base.html#252" class="Function">⊥.elim</a>
<a id="1570" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1438" class="Function">isSphereFilledTrunc</a> <a id="1590" class="Symbol">{</a><a id="1591" class="Argument">n</a> <a id="1593" class="Symbol">=</a> <a id="1595" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1599" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1599" class="Bound">n</a><a id="1600" class="Symbol">}</a> <a id="1602" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1602" class="Bound">f</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="1610" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="1613" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1602" class="Bound">f</a> <a id="1615" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1617" href="Cubical.HITs.Nullification.Base.html#600" class="InductiveConstructor">spoke</a> <a id="1623" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="1626" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1602" class="Bound">f</a>

<a id="isSphereFilled→isOfHLevelSuc"></a><a id="1629" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1629" class="Function">isSphereFilled→isOfHLevelSuc</a> <a id="1658" class="Symbol">:</a> <a id="1660" class="Symbol">{</a><a id="1661" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1661" class="Bound">n</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">→</a> <a id="1675" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="1697" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1661" class="Bound">n</a><a id="1698" class="Symbol">)</a> <a id="1700" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1720" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1661" class="Bound">n</a><a id="1721" class="Symbol">)</a> <a id="1723" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a>
<a id="1725" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1629" class="Function">isSphereFilled→isOfHLevelSuc</a> <a id="1754" class="Symbol">{</a><a id="1755" class="Argument">A</a> <a id="1757" class="Symbol">=</a> <a id="1759" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1759" class="Bound">A</a><a id="1760" class="Symbol">}</a> <a id="1762" class="Symbol">{</a><a id="1763" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1767" class="Symbol">}</a> <a id="1769" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1769" class="Bound">h</a> <a id="1771" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1771" class="Bound">x</a> <a id="1773" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1773" class="Bound">y</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1769" class="Bound">h</a> <a id="1789" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1829" class="Function">f</a><a id="1790" class="Symbol">)</a> <a id="1792" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="1797" class="Symbol">)</a> <a id="1799" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1801" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1769" class="Bound">h</a> <a id="1808" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1829" class="Function">f</a><a id="1809" class="Symbol">)</a> <a id="1811" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
  <a id="1819" class="Keyword">where</a>
    <a id="1829" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1829" class="Function">f</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="1838" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1759" class="Bound">A</a>
    <a id="1848" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1829" class="Function">f</a> <a id="1850" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1771" class="Bound">x</a>
    <a id="1864" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1829" class="Function">f</a> <a id="1866" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1773" class="Bound">y</a>
<a id="1876" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1629" class="Function">isSphereFilled→isOfHLevelSuc</a> <a id="1905" class="Symbol">{</a><a id="1906" class="Argument">A</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1910" class="Bound">A</a><a id="1911" class="Symbol">}</a> <a id="1913" class="Symbol">{</a><a id="1914" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1918" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1918" class="Bound">n</a><a id="1919" class="Symbol">}</a> <a id="1921" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1921" class="Bound">h</a> <a id="1923" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1923" class="Bound">x</a> <a id="1925" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1925" class="Bound">y</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1629" class="Function">isSphereFilled→isOfHLevelSuc</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1985" class="Function">helper</a> <a id="1966" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1921" class="Bound">h</a> <a id="1968" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1923" class="Bound">x</a> <a id="1970" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1925" class="Bound">y</a><a id="1971" class="Symbol">)</a>
  <a id="1975" class="Keyword">where</a>
    <a id="1985" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1985" class="Function">helper</a> <a id="1992" class="Symbol">:</a> <a id="1994" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2021" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1918" class="Bound">n</a><a id="2022" class="Symbol">))</a> <a id="2025" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1910" class="Bound">A</a> <a id="2027" class="Symbol">→</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2030" class="Bound">x</a> <a id="2032" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2032" class="Bound">y</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1910" class="Bound">A</a><a id="2037" class="Symbol">)</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="2063" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1918" class="Bound">n</a><a id="2064" class="Symbol">)</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2030" class="Bound">x</a> <a id="2069" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2071" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2032" class="Bound">y</a><a id="2072" class="Symbol">)</a>
    <a id="2078" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1985" class="Function">helper</a> <a id="2085" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2085" class="Bound">h</a> <a id="2087" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2087" class="Bound">x</a> <a id="2089" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2089" class="Bound">y</a> <a id="2091" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2091" class="Bound">f</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2099" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2239" class="Function">p</a> <a id="2101" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2103" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2268" class="Function">q</a> <a id="2105" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2107" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2298" class="Function">r</a>
      <a id="2115" class="Keyword">where</a>
        <a id="2129" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2129" class="Function">f&#39;</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="2149" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1918" class="Bound">n</a><a id="2150" class="Symbol">))</a> <a id="2153" class="Symbol">→</a> <a id="2155" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1910" class="Bound">A</a>
        <a id="2165" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2129" class="Function">f&#39;</a> <a id="2168" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2087" class="Bound">x</a>
        <a id="2186" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2129" class="Function">f&#39;</a> <a id="2189" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2089" class="Bound">y</a>
        <a id="2207" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2129" class="Function">f&#39;</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2217" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2217" class="Bound">u</a> <a id="2219" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2219" class="Bound">i</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">=</a> <a id="2224" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2091" class="Bound">f</a> <a id="2226" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2217" class="Bound">u</a> <a id="2228" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2219" class="Bound">i</a>

        <a id="2239" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2239" class="Function">p</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2085" class="Bound">h</a> <a id="2250" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2129" class="Function">f&#39;</a><a id="2252" class="Symbol">)</a> <a id="2254" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
        <a id="2268" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2268" class="Function">q</a> <a id="2270" class="Symbol">=</a> <a id="2272" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2085" class="Bound">h</a> <a id="2279" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2129" class="Function">f&#39;</a><a id="2281" class="Symbol">)</a> <a id="2283" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>

        <a id="2298" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2298" class="Function">r</a> <a id="2300" class="Symbol">:</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2303" class="Bound">s</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Cubical.Data.NatMinusOne.Base.html#270" class="InductiveConstructor">ℕ→ℕ₋₁</a> <a id="2316" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1918" class="Bound">n</a><a id="2317" class="Symbol">))</a> <a id="2320" class="Symbol">→</a> <a id="2322" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2326" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2239" class="Function">p</a> <a id="2328" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2330" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2268" class="Function">q</a> <a id="2332" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2334" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2091" class="Bound">f</a> <a id="2336" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2303" class="Bound">s</a>
        <a id="2346" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2298" class="Function">r</a> <a id="2348" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2348" class="Bound">s</a> <a id="2350" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2350" class="Bound">i</a> <a id="2352" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2352" class="Bound">j</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2362" class="Symbol">(λ</a> <a id="2365" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2365" class="Bound">k</a> <a id="2367" class="Symbol">→</a> <a id="2369" class="Symbol">λ</a> <a id="2371" class="Symbol">{</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2350" class="Bound">i</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2380" class="Symbol">)</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2405" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2239" class="Function">p</a><a id="2406" class="Symbol">)</a> <a id="2408" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2268" class="Function">q</a> <a id="2410" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2365" class="Bound">k</a> <a id="2412" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2352" class="Bound">j</a>
                                 <a id="2447" class="Symbol">;</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2350" class="Bound">i</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2456" class="Symbol">)</a> <a id="2458" class="Symbol">→</a> <a id="2460" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2085" class="Bound">h</a> <a id="2467" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2129" class="Function">f&#39;</a><a id="2469" class="Symbol">)</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2478" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2348" class="Bound">s</a> <a id="2480" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2352" class="Bound">j</a><a id="2481" class="Symbol">)</a> <a id="2483" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2365" class="Bound">k</a>
                                 <a id="2518" class="Symbol">;</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2352" class="Bound">j</a> <a id="2523" class="Symbol">=</a> <a id="2525" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2527" class="Symbol">)</a> <a id="2529" class="Symbol">→</a> <a id="2531" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2239" class="Function">p</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2365" class="Bound">k</a> <a id="2536" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2538" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2540" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2350" class="Bound">i</a><a id="2541" class="Symbol">)</a>
                                 <a id="2576" class="Symbol">;</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2352" class="Bound">j</a> <a id="2581" class="Symbol">=</a> <a id="2583" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2268" class="Function">q</a> <a id="2591" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2365" class="Bound">k</a> <a id="2593" class="Symbol">})</a>
                        <a id="2620" class="Symbol">(</a><a id="2621" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2239" class="Function">p</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2626" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2350" class="Bound">i</a> <a id="2628" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2630" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2632" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2352" class="Bound">j</a><a id="2633" class="Symbol">))</a>

<a id="isOfHLevel→isSphereFilled"></a><a id="2637" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="2663" class="Symbol">:</a> <a id="2665" class="Symbol">{</a><a id="2666" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2666" class="Bound">n</a> <a id="2668" class="Symbol">:</a> <a id="2670" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2676" class="Symbol">}</a> <a id="2678" class="Symbol">→</a> <a id="2680" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="2691" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2666" class="Bound">n</a> <a id="2693" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="2695" class="Symbol">→</a> <a id="2697" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="2717" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2666" class="Bound">n</a><a id="2718" class="Symbol">)</a> <a id="2720" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a>
<a id="2722" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="2748" class="Symbol">{</a><a id="2749" class="Argument">n</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2757" class="Symbol">}</a> <a id="2759" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2759" class="Bound">h</a> <a id="2761" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2761" class="Bound">f</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2769" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2759" class="Bound">h</a> <a id="2771" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2773" class="Symbol">λ</a> <a id="2775" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2775" class="Bound">_</a> <a id="2777" class="Symbol">→</a> <a id="2779" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2783" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2759" class="Bound">h</a> <a id="2785" class="Symbol">_</a>
<a id="2787" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="2813" class="Symbol">{</a><a id="2814" class="Argument">n</a> <a id="2816" class="Symbol">=</a> <a id="2818" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2822" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="2826" class="Symbol">}</a> <a id="2828" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2828" class="Bound">h</a> <a id="2830" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2830" class="Bound">f</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2830" class="Bound">f</a> <a id="2836" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2842" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2844" class="Symbol">λ</a> <a id="2846" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2846" class="Bound">_</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2828" class="Bound">h</a> <a id="2852" class="Symbol">_</a> <a id="2854" class="Symbol">_</a>
<a id="2856" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="2882" class="Symbol">{</a><a id="2883" class="Argument">A</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2887" class="Bound">A</a><a id="2888" class="Symbol">}</a> <a id="2890" class="Symbol">{</a><a id="2891" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2900" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2900" class="Bound">n</a><a id="2901" class="Symbol">)}</a> <a id="2904" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2904" class="Bound">h</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2969" class="Function">helper</a> <a id="2915" class="Symbol">λ</a> <a id="2917" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2917" class="Bound">x</a> <a id="2919" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2919" class="Bound">y</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2904" class="Bound">h</a> <a id="2952" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2917" class="Bound">x</a> <a id="2954" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2919" class="Bound">y</a><a id="2955" class="Symbol">)</a>
  <a id="2959" class="Keyword">where</a>
    <a id="2969" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2969" class="Function">helper</a> <a id="2976" class="Symbol">:</a> <a id="2978" class="Symbol">{</a><a id="2979" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2979" class="Bound">n</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2989" class="Symbol">}</a> <a id="2991" class="Symbol">→</a> <a id="2993" class="Symbol">((</a><a id="2995" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2995" class="Bound">x</a> <a id="2997" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2997" class="Bound">y</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2887" class="Bound">A</a><a id="3002" class="Symbol">)</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="3026" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2979" class="Bound">n</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2995" class="Bound">x</a> <a id="3032" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3034" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2997" class="Bound">y</a><a id="3035" class="Symbol">))</a> <a id="3038" class="Symbol">→</a> <a id="3040" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1346" class="Function">isSphereFilled</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Cubical.Data.NatMinusOne.Base.html#324" class="Function">suc₋₁</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="3067" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2979" class="Bound">n</a><a id="3068" class="Symbol">))</a> <a id="3071" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2887" class="Bound">A</a>
    <a id="3077" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2969" class="Function">helper</a> <a id="3084" class="Symbol">{</a><a id="3085" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3085" class="Bound">n</a><a id="3086" class="Symbol">}</a> <a id="3088" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3088" class="Bound">h</a> <a id="3090" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3092" class="Symbol">=</a> <a id="3094" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3118" class="Function">l</a> <a id="3096" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3098" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3290" class="Function">r</a>
      <a id="3106" class="Keyword">where</a>
      <a id="3118" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3118" class="Function">l</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2887" class="Bound">A</a>
      <a id="3130" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3118" class="Function">l</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3136" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>

      <a id="3149" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3149" class="Function">f&#39;</a> <a id="3152" class="Symbol">:</a> <a id="3154" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="3156" class="Symbol">(</a><a id="3157" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="3161" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3085" class="Bound">n</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3168" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3174" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3176" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3178" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
      <a id="3190" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3149" class="Function">f&#39;</a> <a id="3193" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3193" class="Bound">x</a> <a id="3195" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3195" class="Bound">i</a> <a id="3197" class="Symbol">=</a> <a id="3199" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3208" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3193" class="Bound">x</a> <a id="3210" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3195" class="Bound">i</a><a id="3211" class="Symbol">)</a>

      <a id="3220" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3220" class="Function">h&#39;</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1237" class="Function">sphereFill</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="3241" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3085" class="Bound">n</a><a id="3242" class="Symbol">)</a> <a id="3244" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3149" class="Function">f&#39;</a>
      <a id="3253" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3220" class="Function">h&#39;</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3088" class="Bound">h</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3263" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="3268" class="Symbol">)</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3273" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="3278" class="Symbol">)</a> <a id="3280" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3149" class="Function">f&#39;</a>

      <a id="3290" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3290" class="Function">r</a> <a id="3292" class="Symbol">:</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3295" class="Bound">x</a> <a id="3297" class="Symbol">:</a> <a id="3299" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Cubical.Data.NatMinusOne.Base.html#324" class="Function">suc₋₁</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="3313" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3085" class="Bound">n</a><a id="3314" class="Symbol">)))</a> <a id="3318" class="Symbol">→</a> <a id="3320" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3118" class="Function">l</a> <a id="3322" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3324" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3326" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3295" class="Bound">x</a>
      <a id="3334" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3290" class="Function">r</a> <a id="3336" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3342" class="Symbol">=</a> <a id="3344" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="3355" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3290" class="Function">r</a> <a id="3357" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="3363" class="Symbol">=</a> <a id="3365" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3220" class="Function">h&#39;</a> <a id="3368" class="Symbol">.</a><a id="3369" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="3379" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3290" class="Function">r</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3388" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3388" class="Bound">x</a> <a id="3390" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3390" class="Bound">i</a><a id="3391" class="Symbol">)</a> <a id="3393" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3393" class="Bound">j</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3403" class="Symbol">(λ</a> <a id="3406" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3406" class="Bound">k</a> <a id="3408" class="Symbol">→</a> <a id="3410" class="Symbol">λ</a> <a id="3412" class="Symbol">{</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3390" class="Bound">i</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3421" class="Symbol">)</a> <a id="3423" class="Symbol">→</a> <a id="3425" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3427" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                                       <a id="3472" class="Symbol">;</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3390" class="Bound">i</a> <a id="3477" class="Symbol">=</a> <a id="3479" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3220" class="Function">h&#39;</a> <a id="3488" class="Symbol">.</a><a id="3489" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3493" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3388" class="Bound">x</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3498" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3406" class="Bound">k</a><a id="3499" class="Symbol">)</a> <a id="3501" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3393" class="Bound">j</a>
                                       <a id="3542" class="Symbol">;</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3393" class="Bound">j</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3551" class="Symbol">)</a> <a id="3553" class="Symbol">→</a> <a id="3555" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3557" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                                       <a id="3602" class="Symbol">;</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3393" class="Bound">j</a> <a id="3607" class="Symbol">=</a> <a id="3609" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3611" class="Symbol">)</a> <a id="3613" class="Symbol">→</a> <a id="3615" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3624" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3388" class="Bound">x</a> <a id="3626" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3390" class="Bound">i</a><a id="3627" class="Symbol">)</a> <a id="3629" class="Symbol">})</a>
                              <a id="3662" class="Symbol">(</a><a id="3663" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3090" class="Bound">f</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3672" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3388" class="Bound">x</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3390" class="Bound">i</a> <a id="3677" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3679" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3393" class="Bound">j</a><a id="3680" class="Symbol">)))</a>

<a id="3685" class="Comment">-- isNull (S n) A ≃ (isSphereFilled n A) × (∀ (x y : A) → isSphereFilled n (x ≡ y))</a>

<a id="isOfHLevel→isSnNull"></a><a id="3770" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3770" class="Function">isOfHLevel→isSnNull</a> <a id="3790" class="Symbol">:</a> <a id="3792" class="Symbol">{</a><a id="3793" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3793" class="Bound">n</a> <a id="3795" class="Symbol">:</a> <a id="3797" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3803" class="Symbol">}</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3818" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3793" class="Bound">n</a> <a id="3820" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="3822" class="Symbol">→</a> <a id="3824" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="3831" class="Symbol">{</a><a id="3832" class="Argument">A</a> <a id="3834" class="Symbol">=</a> <a id="3836" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="3840" class="Symbol">}</a> <a id="3842" class="Symbol">(λ</a> <a id="3845" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3845" class="Bound">_</a> <a id="3847" class="Symbol">→</a> <a id="3849" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="3856" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3793" class="Bound">n</a><a id="3857" class="Symbol">))</a> <a id="3860" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a>
<a id="3862" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3770" class="Function">isOfHLevel→isSnNull</a> <a id="3892" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3892" class="Bound">h</a> <a id="3894" class="Symbol">_))</a> <a id="3898" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3898" class="Bound">f</a>     <a id="3904" class="Symbol">=</a> <a id="3906" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3910" class="Symbol">(</a><a id="3911" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="3937" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3892" class="Bound">h</a> <a id="3939" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3898" class="Bound">f</a><a id="3940" class="Symbol">)</a>
<a id="3942" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3770" class="Function">isOfHLevel→isSnNull</a> <a id="3972" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3972" class="Bound">h</a> <a id="3974" class="Symbol">_))</a> <a id="3978" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3978" class="Bound">f</a> <a id="3980" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3980" class="Bound">i</a> <a id="3982" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3982" class="Bound">s</a> <a id="3984" class="Symbol">=</a> <a id="3986" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="4017" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3972" class="Bound">h</a> <a id="4019" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3978" class="Bound">f</a><a id="4020" class="Symbol">)</a> <a id="4022" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3982" class="Bound">s</a> <a id="4024" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3980" class="Bound">i</a>
<a id="4026" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4030" class="Symbol">(</a><a id="4031" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3770" class="Function">isOfHLevel→isSnNull</a> <a id="4060" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4060" class="Bound">h</a> <a id="4062" class="Symbol">_)</a> <a id="4065" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4065" class="Bound">x</a> <a id="4067" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4067" class="Bound">y</a><a id="4068" class="Symbol">)</a> <a id="4070" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4070" class="Bound">p</a> <a id="4072" class="Symbol">=</a> <a id="4074" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4121" class="Symbol">_</a> <a id="4123" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4060" class="Bound">h</a> <a id="4125" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4065" class="Bound">x</a> <a id="4127" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4067" class="Bound">y</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="4139" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4070" class="Bound">p</a><a id="4140" class="Symbol">))</a>
<a id="4143" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3770" class="Function">isOfHLevel→isSnNull</a> <a id="4177" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4177" class="Bound">h</a> <a id="4179" class="Symbol">_)</a> <a id="4182" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4182" class="Bound">x</a> <a id="4184" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4184" class="Bound">y</a><a id="4185" class="Symbol">)</a> <a id="4187" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4187" class="Bound">p</a> <a id="4189" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4189" class="Bound">i</a> <a id="4191" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4191" class="Bound">j</a> <a id="4193" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4193" class="Bound">s</a> <a id="4195" class="Symbol">=</a> <a id="4197" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4201" class="Symbol">(</a><a id="4202" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#2637" class="Function">isOfHLevel→isSphereFilled</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4244" class="Symbol">_</a> <a id="4246" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4177" class="Bound">h</a> <a id="4248" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4182" class="Bound">x</a> <a id="4250" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4184" class="Bound">y</a><a id="4251" class="Symbol">)</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="4262" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4187" class="Bound">p</a><a id="4263" class="Symbol">))</a> <a id="4266" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4193" class="Bound">s</a> <a id="4268" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4189" class="Bound">i</a> <a id="4270" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4191" class="Bound">j</a>

<a id="isSnNull→isOfHLevel"></a><a id="4273" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4273" class="Function">isSnNull→isOfHLevel</a> <a id="4293" class="Symbol">:</a> <a id="4295" class="Symbol">{</a><a id="4296" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4296" class="Bound">n</a> <a id="4298" class="Symbol">:</a> <a id="4300" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4306" class="Symbol">}</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Cubical.HITs.Nullification.Base.html#256" class="Function">isNull</a> <a id="4317" class="Symbol">{</a><a id="4318" class="Argument">A</a> <a id="4320" class="Symbol">=</a> <a id="4322" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="4326" class="Symbol">}</a> <a id="4328" class="Symbol">(λ</a> <a id="4331" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4331" class="Bound">_</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="4342" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4296" class="Bound">n</a><a id="4343" class="Symbol">))</a> <a id="4346" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4361" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4296" class="Bound">n</a> <a id="4363" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a>
<a id="4365" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4273" class="Function">isSnNull→isOfHLevel</a> <a id="4385" class="Symbol">{</a><a id="4386" class="Argument">n</a> <a id="4388" class="Symbol">=</a> <a id="4390" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4394" class="Symbol">}</a>  <a id="4397" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4397" class="Bound">nA</a> <a id="4400" class="Symbol">=</a> <a id="4402" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4397" class="Bound">nA</a> <a id="4415" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4417" class="Symbol">))</a> <a id="4420" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4426" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4428" class="Symbol">λ</a> <a id="4430" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4430" class="Bound">y</a> <a id="4432" class="Symbol">→</a> <a id="4434" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Cubical.Foundations.Equiv.PathSplit.html#1171" class="Field">secCong</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4397" class="Bound">nA</a> <a id="4451" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">_</a> <a id="4457" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4430" class="Bound">y</a><a id="4458" class="Symbol">)</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4468" href="Cubical.Data.Empty.Base.html#252" class="Function">⊥.elim</a><a id="4474" class="Symbol">)</a>
<a id="4476" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4273" class="Function">isSnNull→isOfHLevel</a> <a id="4496" class="Symbol">{</a><a id="4497" class="Argument">n</a> <a id="4499" class="Symbol">=</a> <a id="4501" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4505" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4505" class="Bound">n</a><a id="4506" class="Symbol">}</a> <a id="4508" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4508" class="Bound">nA</a> <a id="4511" class="Symbol">=</a> <a id="4513" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1629" class="Function">isSphereFilled→isOfHLevelSuc</a> <a id="4542" class="Symbol">(λ</a> <a id="4545" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4545" class="Bound">f</a> <a id="4547" class="Symbol">→</a> <a id="4549" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4508" class="Bound">nA</a> <a id="4562" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4564" class="Symbol">))</a> <a id="4567" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4545" class="Bound">f</a> <a id="4569" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4571" class="Symbol">λ</a> <a id="4573" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4573" class="Bound">s</a> <a id="4575" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4575" class="Bound">i</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Cubical.Foundations.Equiv.PathSplit.html#1148" class="Field">sec</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4508" class="Bound">nA</a> <a id="4592" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4594" class="Symbol">))</a> <a id="4597" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4545" class="Bound">f</a> <a id="4599" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4575" class="Bound">i</a> <a id="4601" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4573" class="Bound">s</a><a id="4602" class="Symbol">)</a>

<a id="isOfHLevelTrunc"></a><a id="4605" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="4621" class="Symbol">:</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4624" class="Bound">n</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4634" class="Symbol">)</a> <a id="4636" class="Symbol">→</a> <a id="4638" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4649" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4624" class="Bound">n</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="4664" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4624" class="Bound">n</a> <a id="4666" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="4667" class="Symbol">)</a>
<a id="4669" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="4685" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a>    <a id="4693" class="Symbol">=</a> <a id="4695" href="Cubical.HITs.Nullification.Base.html#548" class="InductiveConstructor">hub</a> <a id="4699" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="4702" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="4708" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4710" class="Symbol">λ</a> <a id="4712" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4712" class="Bound">_</a> <a id="4714" class="Symbol">→</a> <a id="4716" href="Cubical.HITs.Nullification.Base.html#750" class="InductiveConstructor">≡hub</a> <a id="4721" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a>
<a id="4727" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4748" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4748" class="Bound">n</a><a id="4749" class="Symbol">)</a> <a id="4751" class="Symbol">=</a> <a id="4753" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1629" class="Function">isSphereFilled→isOfHLevelSuc</a> <a id="4782" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1438" class="Function">isSphereFilledTrunc</a>

<a id="4803" class="Comment">-- isOfHLevelTrunc n = isSnNull→isOfHLevel isNull-Null</a>

<a id="4859" class="Comment">-- hLevelTrunc n is a modality</a>

<a id="rec"></a><a id="4891" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="4895" class="Symbol">:</a> <a id="4897" class="Symbol">{</a><a id="4898" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4898" class="Bound">n</a> <a id="4900" class="Symbol">:</a> <a id="4902" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4908" class="Symbol">}</a>
      <a id="4916" class="Symbol">{</a><a id="4917" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4917" class="Bound">B</a> <a id="4919" class="Symbol">:</a> <a id="4921" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4926" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1208" class="Generalizable">ℓ&#39;</a><a id="4928" class="Symbol">}</a> <a id="4930" class="Symbol">→</a>
      <a id="4938" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4949" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4898" class="Bound">n</a> <a id="4951" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4917" class="Bound">B</a> <a id="4953" class="Symbol">→</a>
      <a id="4961" class="Symbol">(</a><a id="4962" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="4964" class="Symbol">→</a> <a id="4966" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4917" class="Bound">B</a><a id="4967" class="Symbol">)</a> <a id="4969" class="Symbol">→</a>
      <a id="4977" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="4989" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4898" class="Bound">n</a> <a id="4991" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="4993" class="Symbol">→</a>
      <a id="5001" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4917" class="Bound">B</a>
<a id="5003" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="5007" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5007" class="Bound">h</a> <a id="5009" class="Symbol">=</a> <a id="5011" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">Null.rec</a> <a id="5020" class="Symbol">(</a><a id="5021" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3770" class="Function">isOfHLevel→isSnNull</a> <a id="5041" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5007" class="Bound">h</a><a id="5042" class="Symbol">)</a>

<a id="elim"></a><a id="5045" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="5050" class="Symbol">:</a> <a id="5052" class="Symbol">{</a><a id="5053" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5053" class="Bound">n</a> <a id="5055" class="Symbol">:</a> <a id="5057" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5063" class="Symbol">}</a>
       <a id="5072" class="Symbol">{</a><a id="5073" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5073" class="Bound">B</a> <a id="5075" class="Symbol">:</a> <a id="5077" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5089" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5053" class="Bound">n</a> <a id="5091" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="5093" class="Symbol">→</a> <a id="5095" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5100" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1208" class="Generalizable">ℓ&#39;</a><a id="5102" class="Symbol">}</a>
       <a id="5111" class="Symbol">(</a><a id="5112" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5112" class="Bound">hB</a> <a id="5115" class="Symbol">:</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5118" class="Bound">x</a> <a id="5120" class="Symbol">:</a> <a id="5122" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5134" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5053" class="Bound">n</a> <a id="5136" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5137" class="Symbol">)</a> <a id="5139" class="Symbol">→</a> <a id="5141" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5152" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5053" class="Bound">n</a> <a id="5154" class="Symbol">(</a><a id="5155" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5073" class="Bound">B</a> <a id="5157" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5118" class="Bound">x</a><a id="5158" class="Symbol">))</a>
       <a id="5168" class="Symbol">(</a><a id="5169" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5169" class="Bound">g</a> <a id="5171" class="Symbol">:</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5174" class="Bound">a</a> <a id="5176" class="Symbol">:</a> <a id="5178" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5179" class="Symbol">)</a> <a id="5181" class="Symbol">→</a> <a id="5183" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5073" class="Bound">B</a> <a id="5185" class="Symbol">(</a><a id="5186" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5188" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5174" class="Bound">a</a> <a id="5190" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="5191" class="Symbol">))</a>
       <a id="5201" class="Symbol">(</a><a id="5202" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5202" class="Bound">x</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5218" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5053" class="Bound">n</a> <a id="5220" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5221" class="Symbol">)</a> <a id="5223" class="Symbol">→</a>
       <a id="5232" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5073" class="Bound">B</a> <a id="5234" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5202" class="Bound">x</a>
<a id="5236" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="5241" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5241" class="Bound">hB</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">Null.elim</a> <a id="5256" class="Symbol">(λ</a> <a id="5259" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5259" class="Bound">x</a> <a id="5261" class="Symbol">→</a> <a id="5263" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#3770" class="Function">isOfHLevel→isSnNull</a> <a id="5283" class="Symbol">(</a><a id="5284" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5241" class="Bound">hB</a> <a id="5287" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5259" class="Bound">x</a><a id="5288" class="Symbol">))</a>

<a id="elim2"></a><a id="5292" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5292" class="Function">elim2</a> <a id="5298" class="Symbol">:</a> <a id="5300" class="Symbol">{</a><a id="5301" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5301" class="Bound">n</a> <a id="5303" class="Symbol">:</a> <a id="5305" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5311" class="Symbol">}</a>
  <a id="5315" class="Symbol">{</a><a id="5316" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5316" class="Bound">B</a> <a id="5318" class="Symbol">:</a> <a id="5320" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5332" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5301" class="Bound">n</a> <a id="5334" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="5336" class="Symbol">→</a> <a id="5338" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5350" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5301" class="Bound">n</a> <a id="5352" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="5354" class="Symbol">→</a> <a id="5356" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5361" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1208" class="Generalizable">ℓ&#39;</a><a id="5363" class="Symbol">}</a>
  <a id="5367" class="Symbol">(</a><a id="5368" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5368" class="Bound">hB</a> <a id="5371" class="Symbol">:</a> <a id="5373" class="Symbol">((</a><a id="5375" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5375" class="Bound">x</a> <a id="5377" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5377" class="Bound">y</a> <a id="5379" class="Symbol">:</a> <a id="5381" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5393" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5301" class="Bound">n</a> <a id="5395" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5396" class="Symbol">)</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5411" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5301" class="Bound">n</a> <a id="5413" class="Symbol">(</a><a id="5414" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5316" class="Bound">B</a> <a id="5416" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5375" class="Bound">x</a> <a id="5418" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5377" class="Bound">y</a><a id="5419" class="Symbol">)))</a>
  <a id="5425" class="Symbol">(</a><a id="5426" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5426" class="Bound">g</a> <a id="5428" class="Symbol">:</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5431" class="Bound">a</a> <a id="5433" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5433" class="Bound">b</a> <a id="5435" class="Symbol">:</a> <a id="5437" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5438" class="Symbol">)</a> <a id="5440" class="Symbol">→</a> <a id="5442" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5316" class="Bound">B</a> <a id="5444" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5446" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5431" class="Bound">a</a> <a id="5448" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5450" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5452" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5433" class="Bound">b</a> <a id="5454" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="5455" class="Symbol">)</a>
  <a id="5459" class="Symbol">(</a><a id="5460" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5460" class="Bound">x</a> <a id="5462" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5462" class="Bound">y</a> <a id="5464" class="Symbol">:</a> <a id="5466" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5478" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5301" class="Bound">n</a> <a id="5480" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5481" class="Symbol">)</a> <a id="5483" class="Symbol">→</a>
  <a id="5487" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5316" class="Bound">B</a> <a id="5489" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5460" class="Bound">x</a> <a id="5491" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5462" class="Bound">y</a>
<a id="5493" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5292" class="Function">elim2</a> <a id="5499" class="Symbol">{</a><a id="5500" class="Argument">n</a> <a id="5502" class="Symbol">=</a> <a id="5504" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5504" class="Bound">n</a><a id="5505" class="Symbol">}</a> <a id="5507" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5507" class="Bound">hB</a> <a id="5510" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5510" class="Bound">g</a> <a id="5512" class="Symbol">=</a>
  <a id="5516" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="5521" class="Symbol">(λ</a> <a id="5524" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5524" class="Bound">_</a> <a id="5526" class="Symbol">→</a> <a id="5528" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="5540" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5504" class="Bound">n</a> <a id="5542" class="Symbol">(λ</a> <a id="5545" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5545" class="Bound">_</a> <a id="5547" class="Symbol">→</a> <a id="5549" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5507" class="Bound">hB</a> <a id="5552" class="Symbol">_</a> <a id="5554" class="Symbol">_))</a>
    <a id="5562" class="Symbol">(λ</a> <a id="5565" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5565" class="Bound">a</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="5574" class="Symbol">(λ</a> <a id="5577" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5577" class="Bound">_</a> <a id="5579" class="Symbol">→</a> <a id="5581" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5507" class="Bound">hB</a> <a id="5584" class="Symbol">_</a> <a id="5586" class="Symbol">_)</a> <a id="5589" class="Symbol">(λ</a> <a id="5592" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5592" class="Bound">b</a> <a id="5594" class="Symbol">→</a> <a id="5596" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5510" class="Bound">g</a> <a id="5598" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5565" class="Bound">a</a> <a id="5600" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5592" class="Bound">b</a><a id="5601" class="Symbol">))</a>

<a id="elim3"></a><a id="5605" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5605" class="Function">elim3</a> <a id="5611" class="Symbol">:</a> <a id="5613" class="Symbol">{</a><a id="5614" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5614" class="Bound">n</a> <a id="5616" class="Symbol">:</a> <a id="5618" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5624" class="Symbol">}</a>
  <a id="5628" class="Symbol">{</a><a id="5629" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5629" class="Bound">B</a> <a id="5631" class="Symbol">:</a> <a id="5633" class="Symbol">(</a><a id="5634" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5634" class="Bound">x</a> <a id="5636" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5636" class="Bound">y</a> <a id="5638" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5638" class="Bound">z</a> <a id="5640" class="Symbol">:</a> <a id="5642" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5654" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5614" class="Bound">n</a> <a id="5656" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5657" class="Symbol">)</a> <a id="5659" class="Symbol">→</a> <a id="5661" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5666" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1208" class="Generalizable">ℓ&#39;</a><a id="5668" class="Symbol">}</a>
  <a id="5672" class="Symbol">(</a><a id="5673" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5673" class="Bound">hB</a> <a id="5676" class="Symbol">:</a> <a id="5678" class="Symbol">((</a><a id="5680" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5680" class="Bound">x</a> <a id="5682" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5682" class="Bound">y</a> <a id="5684" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5684" class="Bound">z</a> <a id="5686" class="Symbol">:</a> <a id="5688" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5700" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5614" class="Bound">n</a> <a id="5702" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5703" class="Symbol">)</a> <a id="5705" class="Symbol">→</a> <a id="5707" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5718" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5614" class="Bound">n</a> <a id="5720" class="Symbol">(</a><a id="5721" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5629" class="Bound">B</a> <a id="5723" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5680" class="Bound">x</a> <a id="5725" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5682" class="Bound">y</a> <a id="5727" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5684" class="Bound">z</a><a id="5728" class="Symbol">)))</a>
  <a id="5734" class="Symbol">(</a><a id="5735" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5735" class="Bound">g</a> <a id="5737" class="Symbol">:</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5740" class="Bound">a</a> <a id="5742" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5742" class="Bound">b</a> <a id="5744" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5744" class="Bound">c</a> <a id="5746" class="Symbol">:</a> <a id="5748" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5749" class="Symbol">)</a> <a id="5751" class="Symbol">→</a> <a id="5753" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5629" class="Bound">B</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5758" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5740" class="Bound">a</a> <a id="5760" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="5761" class="Symbol">)</a> <a id="5763" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5765" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5742" class="Bound">b</a> <a id="5767" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5769" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="5771" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5744" class="Bound">c</a> <a id="5773" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="5774" class="Symbol">)</a>
  <a id="5778" class="Symbol">(</a><a id="5779" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5779" class="Bound">x</a> <a id="5781" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5781" class="Bound">y</a> <a id="5783" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5783" class="Bound">z</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="5799" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5614" class="Bound">n</a> <a id="5801" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="5802" class="Symbol">)</a> <a id="5804" class="Symbol">→</a>
  <a id="5808" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5629" class="Bound">B</a> <a id="5810" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5779" class="Bound">x</a> <a id="5812" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5781" class="Bound">y</a> <a id="5814" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5783" class="Bound">z</a>
<a id="5816" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5605" class="Function">elim3</a> <a id="5822" class="Symbol">{</a><a id="5823" class="Argument">n</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5827" class="Bound">n</a><a id="5828" class="Symbol">}</a> <a id="5830" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5830" class="Bound">hB</a> <a id="5833" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5833" class="Bound">g</a> <a id="5835" class="Symbol">=</a>
  <a id="5839" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5292" class="Function">elim2</a> <a id="5845" class="Symbol">(λ</a> <a id="5848" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5848" class="Bound">_</a> <a id="5850" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5850" class="Bound">_</a> <a id="5852" class="Symbol">→</a> <a id="5854" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="5866" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5827" class="Bound">n</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5830" class="Bound">hB</a> <a id="5872" class="Symbol">_</a> <a id="5874" class="Symbol">_))</a>
    <a id="5882" class="Symbol">(λ</a> <a id="5885" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5885" class="Bound">a</a> <a id="5887" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5887" class="Bound">b</a> <a id="5889" class="Symbol">→</a> <a id="5891" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="5896" class="Symbol">(λ</a> <a id="5899" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5899" class="Bound">_</a> <a id="5901" class="Symbol">→</a> <a id="5903" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5830" class="Bound">hB</a> <a id="5906" class="Symbol">_</a> <a id="5908" class="Symbol">_</a> <a id="5910" class="Symbol">_)</a> <a id="5913" class="Symbol">(λ</a> <a id="5916" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5916" class="Bound">c</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5833" class="Bound">g</a> <a id="5922" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5885" class="Bound">a</a> <a id="5924" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5887" class="Bound">b</a> <a id="5926" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5916" class="Bound">c</a><a id="5927" class="Symbol">))</a>

<a id="HLevelTruncModality"></a><a id="5931" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="5951" class="Symbol">:</a> <a id="5953" class="Symbol">∀</a> <a id="5955" class="Symbol">{</a><a id="5956" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5956" class="Bound">ℓ</a><a id="5957" class="Symbol">}</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5960" class="Bound">n</a> <a id="5962" class="Symbol">:</a> <a id="5964" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5970" class="Symbol">)</a> <a id="5972" class="Symbol">→</a> <a id="5974" href="Cubical.Modalities.Modality.html#450" class="Record">Modality</a> <a id="5983" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5956" class="Bound">ℓ</a>
<a id="5985" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a>       <a id="5999" class="Symbol">(</a><a id="6000" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6020" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6020" class="Bound">n</a><a id="6021" class="Symbol">)</a> <a id="6023" class="Symbol">=</a> <a id="6025" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6036" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6020" class="Bound">n</a>
<a id="6038" href="Cubical.Modalities.Modality.html#526" class="Field">isPropIsModal</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6073" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6073" class="Bound">n</a><a id="6074" class="Symbol">)</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="6095" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6073" class="Bound">n</a>
<a id="6097" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a>             <a id="6111" class="Symbol">(</a><a id="6112" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6132" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6132" class="Bound">n</a><a id="6133" class="Symbol">)</a> <a id="6135" class="Symbol">=</a> <a id="6137" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="6149" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6132" class="Bound">n</a>
<a id="6151" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a>     <a id="6165" class="Symbol">(</a><a id="6166" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6186" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6186" class="Bound">n</a><a id="6187" class="Symbol">)</a> <a id="6189" class="Symbol">=</a> <a id="6191" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="6207" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6186" class="Bound">n</a>
<a id="6209" href="Cubical.Modalities.Modality.html#692" class="Field">η</a>             <a id="6223" class="Symbol">(</a><a id="6224" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6244" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6244" class="Bound">n</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">=</a> <a id="6249" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a>
<a id="6253" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a>        <a id="6267" class="Symbol">(</a><a id="6268" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6288" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6288" class="Bound">n</a><a id="6289" class="Symbol">)</a> <a id="6291" class="Symbol">=</a> <a id="6293" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a>
<a id="6298" href="Cubical.Modalities.Modality.html#864" class="Field">◯-elim-β</a>      <a id="6312" class="Symbol">(</a><a id="6313" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6333" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6333" class="Bound">n</a><a id="6334" class="Symbol">)</a> <a id="6336" class="Symbol">=</a> <a id="6338" class="Symbol">λ</a> <a id="6340" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6340" class="Bound">_</a> <a id="6342" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6342" class="Bound">_</a> <a id="6344" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6344" class="Bound">_</a> <a id="6346" class="Symbol">→</a> <a id="6348" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6353" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a>   <a id="6367" class="Symbol">(</a><a id="6368" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6388" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6388" class="Bound">n</a><a id="6389" class="Symbol">)</a> <a id="6391" class="Symbol">=</a> <a id="6393" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="6408" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6388" class="Bound">n</a> <a id="6410" class="Symbol">(</a><a id="6411" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="6427" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6388" class="Bound">n</a><a id="6428" class="Symbol">)</a>

<a id="truncIdempotentIso"></a><a id="6431" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6431" class="Function">truncIdempotentIso</a> <a id="6450" class="Symbol">:</a> <a id="6452" class="Symbol">(</a><a id="6453" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6453" class="Bound">n</a> <a id="6455" class="Symbol">:</a> <a id="6457" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="6463" class="Symbol">)</a> <a id="6465" class="Symbol">→</a> <a id="6467" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6478" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6453" class="Bound">n</a> <a id="6480" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6482" class="Symbol">→</a> <a id="6484" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6488" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="6503" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6453" class="Bound">n</a> <a id="6505" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="6506" class="Symbol">)</a>
<a id="6508" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6431" class="Function">truncIdempotentIso</a> <a id="6527" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6527" class="Bound">n</a> <a id="6529" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6529" class="Bound">hA</a> <a id="6532" class="Symbol">=</a> <a id="6534" href="Cubical.Modalities.Modality.html#2684" class="Function">isModalToIso</a> <a id="6547" class="Symbol">(</a><a id="6548" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6568" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6527" class="Bound">n</a><a id="6569" class="Symbol">)</a> <a id="6571" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6529" class="Bound">hA</a>

<a id="truncIdempotent≃"></a><a id="6575" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6575" class="Function">truncIdempotent≃</a> <a id="6592" class="Symbol">:</a> <a id="6594" class="Symbol">(</a><a id="6595" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6595" class="Bound">n</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="6605" class="Symbol">)</a> <a id="6607" class="Symbol">→</a> <a id="6609" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6620" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6595" class="Bound">n</a> <a id="6622" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6624" class="Symbol">→</a> <a id="6626" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6628" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6630" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="6642" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6595" class="Bound">n</a> <a id="6644" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a>
<a id="6646" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6575" class="Function">truncIdempotent≃</a> <a id="6663" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6663" class="Bound">n</a> <a id="6665" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6665" class="Bound">hA</a> <a id="6668" class="Symbol">=</a> <a id="6670" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="6674" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6676" href="Cubical.Modalities.Modality.html#2969" class="Function">isModalToIsEquiv</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5931" class="Function">HLevelTruncModality</a> <a id="6714" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6663" class="Bound">n</a><a id="6715" class="Symbol">)</a> <a id="6717" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6665" class="Bound">hA</a>

<a id="truncIdempotent"></a><a id="6721" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6721" class="Function">truncIdempotent</a> <a id="6737" class="Symbol">:</a> <a id="6739" class="Symbol">(</a><a id="6740" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6740" class="Bound">n</a> <a id="6742" class="Symbol">:</a> <a id="6744" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="6750" class="Symbol">)</a> <a id="6752" class="Symbol">→</a> <a id="6754" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6765" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6740" class="Bound">n</a> <a id="6767" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6769" class="Symbol">→</a> <a id="6771" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="6783" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6740" class="Bound">n</a> <a id="6785" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6787" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6789" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a>
<a id="6791" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6721" class="Function">truncIdempotent</a> <a id="6807" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6807" class="Bound">n</a> <a id="6809" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6809" class="Bound">hA</a> <a id="6812" class="Symbol">=</a> <a id="6814" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="6817" class="Symbol">(</a><a id="6818" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="6827" class="Symbol">(</a><a id="6828" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6575" class="Function">truncIdempotent≃</a> <a id="6845" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6807" class="Bound">n</a> <a id="6847" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6809" class="Bound">hA</a><a id="6849" class="Symbol">))</a>

<a id="6853" class="Comment">-- universal property</a>

<a id="univTrunc"></a><a id="6876" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6876" class="Function">univTrunc</a> <a id="6886" class="Symbol">:</a> <a id="6888" class="Symbol">∀</a> <a id="6890" class="Symbol">{</a><a id="6891" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6891" class="Bound">ℓ</a><a id="6892" class="Symbol">}</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6895" class="Bound">n</a> <a id="6897" class="Symbol">:</a> <a id="6899" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="6905" class="Symbol">)</a> <a id="6907" class="Symbol">{</a><a id="6908" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6908" class="Bound">B</a> <a id="6910" class="Symbol">:</a> <a id="6912" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="6925" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6891" class="Bound">ℓ</a> <a id="6927" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6895" class="Bound">n</a><a id="6928" class="Symbol">}</a> <a id="6930" class="Symbol">→</a> <a id="6932" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6936" class="Symbol">(</a><a id="6937" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="6949" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6895" class="Bound">n</a> <a id="6951" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6953" class="Symbol">→</a> <a id="6955" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6908" class="Bound">B</a> <a id="6957" class="Symbol">.</a><a id="6958" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6961" class="Symbol">)</a> <a id="6963" class="Symbol">(</a><a id="6964" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="6966" class="Symbol">→</a> <a id="6968" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6908" class="Bound">B</a> <a id="6970" class="Symbol">.</a><a id="6971" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6974" class="Symbol">)</a>
<a id="6976" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6876" class="Function">univTrunc</a> <a id="6995" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6995" class="Bound">n</a> <a id="6997" class="Symbol">{</a><a id="6998" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6998" class="Bound">B</a> <a id="7000" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7002" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7002" class="Bound">lev</a><a id="7005" class="Symbol">})</a> <a id="7008" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7008" class="Bound">g</a> <a id="7010" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7010" class="Bound">a</a> <a id="7012" class="Symbol">=</a> <a id="7014" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7008" class="Bound">g</a> <a id="7016" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="7018" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7010" class="Bound">a</a> <a id="7020" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
<a id="7022" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7030" class="Symbol">(</a><a id="7031" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6876" class="Function">univTrunc</a> <a id="7041" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7041" class="Bound">n</a> <a id="7043" class="Symbol">{</a><a id="7044" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7044" class="Bound">B</a> <a id="7046" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7048" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7048" class="Bound">lev</a><a id="7051" class="Symbol">})</a> <a id="7054" class="Symbol">=</a> <a id="7056" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="7061" class="Symbol">λ</a> <a id="7063" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7063" class="Bound">_</a> <a id="7065" class="Symbol">→</a> <a id="7067" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7048" class="Bound">lev</a>
<a id="7071" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7079" class="Symbol">(</a><a id="7080" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6876" class="Function">univTrunc</a> <a id="7090" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7090" class="Bound">n</a> <a id="7092" class="Symbol">{</a><a id="7093" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7093" class="Bound">B</a> <a id="7095" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7097" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7097" class="Bound">lev</a><a id="7100" class="Symbol">})</a> <a id="7103" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7103" class="Bound">b</a> <a id="7105" class="Symbol">=</a> <a id="7107" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="7112" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#6876" class="Function">univTrunc</a> <a id="7131" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7131" class="Bound">n</a> <a id="7133" class="Symbol">{</a><a id="7134" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7134" class="Bound">B</a> <a id="7136" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7138" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7138" class="Bound">lev</a><a id="7141" class="Symbol">})</a> <a id="7144" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7144" class="Bound">b</a> <a id="7146" class="Symbol">=</a> <a id="7148" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="7155" class="Symbol">(</a><a id="7156" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="7161" class="Symbol">(λ</a> <a id="7164" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7164" class="Bound">x</a> <a id="7166" class="Symbol">→</a> <a id="7168" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="7183" class="Symbol">_</a> <a id="7185" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7138" class="Bound">lev</a> <a id="7189" class="Symbol">_</a> <a id="7191" class="Symbol">_)</a>
                                                      <a id="7248" class="Symbol">λ</a> <a id="7250" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7250" class="Bound">a</a> <a id="7252" class="Symbol">→</a> <a id="7254" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7258" class="Symbol">)</a>

<a id="7261" class="Comment">-- functorial action</a>

<a id="map"></a><a id="7283" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7283" class="Function">map</a> <a id="7287" class="Symbol">:</a> <a id="7289" class="Symbol">{</a><a id="7290" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7290" class="Bound">n</a> <a id="7292" class="Symbol">:</a> <a id="7294" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7300" class="Symbol">}</a> <a id="7302" class="Symbol">{</a><a id="7303" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7303" class="Bound">B</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7312" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1208" class="Generalizable">ℓ&#39;</a><a id="7314" class="Symbol">}</a> <a id="7316" class="Symbol">(</a><a id="7317" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7317" class="Bound">g</a> <a id="7319" class="Symbol">:</a> <a id="7321" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="7323" class="Symbol">→</a> <a id="7325" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7303" class="Bound">B</a><a id="7326" class="Symbol">)</a>
  <a id="7330" class="Symbol">→</a> <a id="7332" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="7344" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7290" class="Bound">n</a> <a id="7346" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="7348" class="Symbol">→</a> <a id="7350" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="7362" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7290" class="Bound">n</a> <a id="7364" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7303" class="Bound">B</a>
<a id="7366" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7283" class="Function">map</a> <a id="7370" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7370" class="Bound">g</a> <a id="7372" class="Symbol">=</a> <a id="7374" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="7378" class="Symbol">(</a><a id="7379" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="7395" class="Symbol">_)</a> <a id="7398" class="Symbol">(λ</a> <a id="7401" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7401" class="Bound">a</a> <a id="7403" class="Symbol">→</a> <a id="7405" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="7407" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7370" class="Bound">g</a> <a id="7409" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7401" class="Bound">a</a> <a id="7411" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="7412" class="Symbol">)</a>

<a id="mapCompIso"></a><a id="7415" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7415" class="Function">mapCompIso</a> <a id="7426" class="Symbol">:</a> <a id="7428" class="Symbol">{</a><a id="7429" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7429" class="Bound">n</a> <a id="7431" class="Symbol">:</a> <a id="7433" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7439" class="Symbol">}</a> <a id="7441" class="Symbol">{</a><a id="7442" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7442" class="Bound">B</a> <a id="7444" class="Symbol">:</a> <a id="7446" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7451" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1208" class="Generalizable">ℓ&#39;</a><a id="7453" class="Symbol">}</a> <a id="7455" class="Symbol">→</a> <a id="7457" class="Symbol">(</a><a id="7458" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7462" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="7464" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7442" class="Bound">B</a><a id="7465" class="Symbol">)</a> <a id="7467" class="Symbol">→</a> <a id="7469" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7473" class="Symbol">(</a><a id="7474" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="7486" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7429" class="Bound">n</a> <a id="7488" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="7489" class="Symbol">)</a> <a id="7491" class="Symbol">(</a><a id="7492" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="7504" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7429" class="Bound">n</a> <a id="7506" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7442" class="Bound">B</a><a id="7507" class="Symbol">)</a>
<a id="7509" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7415" class="Function">mapCompIso</a> <a id="7529" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7529" class="Bound">g</a><a id="7530" class="Symbol">)</a> <a id="7532" class="Symbol">=</a> <a id="7534" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7283" class="Function">map</a> <a id="7538" class="Symbol">(</a><a id="7539" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7547" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7529" class="Bound">g</a><a id="7548" class="Symbol">)</a>
<a id="7550" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7415" class="Function">mapCompIso</a> <a id="7570" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7570" class="Bound">g</a><a id="7571" class="Symbol">)</a> <a id="7573" class="Symbol">=</a> <a id="7575" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7283" class="Function">map</a> <a id="7579" class="Symbol">(</a><a id="7580" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7588" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7570" class="Bound">g</a><a id="7589" class="Symbol">)</a>
<a id="7591" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7599" class="Symbol">(</a><a id="7600" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7415" class="Function">mapCompIso</a> <a id="7611" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7611" class="Bound">g</a><a id="7612" class="Symbol">)</a> <a id="7614" class="Symbol">=</a> <a id="7616" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="7621" class="Symbol">(λ</a> <a id="7624" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7624" class="Bound">x</a> <a id="7626" class="Symbol">→</a> <a id="7628" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="7643" class="Symbol">_</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="7662" class="Symbol">_)</a> <a id="7665" class="Symbol">_</a> <a id="7667" class="Symbol">_)</a> <a id="7670" class="Symbol">λ</a> <a id="7672" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7672" class="Bound">b</a> <a id="7674" class="Symbol">→</a> <a id="7676" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7681" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7694" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7611" class="Bound">g</a> <a id="7696" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7672" class="Bound">b</a><a id="7697" class="Symbol">)</a>
<a id="7699" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7707" class="Symbol">(</a><a id="7708" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7415" class="Function">mapCompIso</a> <a id="7719" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7719" class="Bound">g</a><a id="7720" class="Symbol">)</a> <a id="7722" class="Symbol">=</a> <a id="7724" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="7729" class="Symbol">(λ</a> <a id="7732" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7732" class="Bound">x</a> <a id="7734" class="Symbol">→</a> <a id="7736" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="7751" class="Symbol">_</a> <a id="7753" class="Symbol">(</a><a id="7754" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="7770" class="Symbol">_)</a> <a id="7773" class="Symbol">_</a> <a id="7775" class="Symbol">_)</a> <a id="7778" class="Symbol">λ</a> <a id="7780" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7780" class="Bound">a</a> <a id="7782" class="Symbol">→</a> <a id="7784" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7789" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7802" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7719" class="Bound">g</a> <a id="7804" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7780" class="Bound">a</a><a id="7805" class="Symbol">)</a>

<a id="mapId"></a><a id="7808" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7808" class="Function">mapId</a> <a id="7814" class="Symbol">:</a> <a id="7816" class="Symbol">{</a><a id="7817" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7817" class="Bound">n</a> <a id="7819" class="Symbol">:</a> <a id="7821" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7827" class="Symbol">}</a> <a id="7829" class="Symbol">→</a> <a id="7831" class="Symbol">∀</a> <a id="7833" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7833" class="Bound">t</a> <a id="7835" class="Symbol">→</a> <a id="7837" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7283" class="Function">map</a> <a id="7841" class="Symbol">{</a><a id="7842" class="Argument">n</a> <a id="7844" class="Symbol">=</a> <a id="7846" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7817" class="Bound">n</a><a id="7847" class="Symbol">}</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="7856" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="7857" class="Symbol">)</a> <a id="7859" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7833" class="Bound">t</a> <a id="7861" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7863" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7833" class="Bound">t</a>
<a id="7865" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7808" class="Function">mapId</a> <a id="7871" class="Symbol">{</a><a id="7872" class="Argument">n</a> <a id="7874" class="Symbol">=</a> <a id="7876" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7876" class="Bound">n</a><a id="7877" class="Symbol">}</a> <a id="7879" class="Symbol">=</a>
  <a id="7883" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="7888" class="Symbol">(λ</a> <a id="7891" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7891" class="Bound">_</a> <a id="7893" class="Symbol">→</a> <a id="7895" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="7910" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7876" class="Bound">n</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="7929" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7876" class="Bound">n</a><a id="7930" class="Symbol">)</a> <a id="7932" class="Symbol">_</a> <a id="7934" class="Symbol">_)</a> <a id="7937" class="Symbol">(λ</a> <a id="7940" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#7940" class="Bound">_</a> <a id="7942" class="Symbol">→</a> <a id="7944" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="7948" class="Symbol">)</a>

<a id="7951" class="Comment">-- equivalences to prop/set/groupoid truncations</a>


<a id="propTruncTrunc1Iso"></a><a id="8002" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8002" class="Function">propTruncTrunc1Iso</a> <a id="8021" class="Symbol">:</a> <a id="8023" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8027" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8029" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8031" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8034" class="Symbol">(</a><a id="8035" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8037" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8039" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8041" class="Number">1</a><a id="8042" class="Symbol">)</a>
<a id="8044" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8052" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8002" class="Function">propTruncTrunc1Iso</a> <a id="8071" class="Symbol">=</a> <a id="8073" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="8088" class="Symbol">(λ</a> <a id="8091" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8091" class="Bound">_</a> <a id="8093" class="Symbol">→</a> <a id="8095" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="8111" class="Number">1</a><a id="8112" class="Symbol">)</a> <a id="8114" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a>
<a id="8118" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8126" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8002" class="Function">propTruncTrunc1Iso</a> <a id="8145" class="Symbol">=</a> <a id="8147" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="8152" class="Symbol">(λ</a> <a id="8155" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8155" class="Bound">_</a> <a id="8157" class="Symbol">→</a> <a id="8159" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="8166" class="Symbol">)</a> <a id="8168" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a>
<a id="8173" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="8181" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8002" class="Function">propTruncTrunc1Iso</a> <a id="8200" class="Symbol">=</a> <a id="8202" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="8207" class="Symbol">(λ</a> <a id="8210" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8210" class="Bound">_</a> <a id="8212" class="Symbol">→</a> <a id="8214" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="8229" class="Number">1</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="8248" class="Number">1</a><a id="8249" class="Symbol">)</a> <a id="8251" class="Symbol">_</a> <a id="8253" class="Symbol">_)</a> <a id="8256" class="Symbol">(λ</a> <a id="8259" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8259" class="Bound">_</a> <a id="8261" class="Symbol">→</a> <a id="8263" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8267" class="Symbol">)</a>
<a id="8269" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="8277" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8002" class="Function">propTruncTrunc1Iso</a> <a id="8296" class="Symbol">=</a> <a id="8298" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="8313" class="Symbol">(λ</a> <a id="8316" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8316" class="Bound">_</a> <a id="8318" class="Symbol">→</a> <a id="8320" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="8335" class="Number">1</a> <a id="8337" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="8345" class="Symbol">_</a> <a id="8347" class="Symbol">_)</a> <a id="8350" class="Symbol">(λ</a> <a id="8353" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8353" class="Bound">_</a> <a id="8355" class="Symbol">→</a> <a id="8357" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8361" class="Symbol">)</a>

<a id="propTrunc≃Trunc1"></a><a id="8364" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8364" class="Function">propTrunc≃Trunc1</a> <a id="8381" class="Symbol">:</a> <a id="8383" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8385" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8387" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8390" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8392" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8394" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8396" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8398" class="Number">1</a>
<a id="8400" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8364" class="Function">propTrunc≃Trunc1</a> <a id="8417" class="Symbol">=</a> <a id="8419" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8430" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8002" class="Function">propTruncTrunc1Iso</a>

<a id="propTrunc≡Trunc1"></a><a id="8450" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8450" class="Function">propTrunc≡Trunc1</a> <a id="8467" class="Symbol">:</a> <a id="8469" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="8471" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8473" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="8476" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8478" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8480" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8482" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8484" class="Number">1</a>
<a id="8486" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8450" class="Function">propTrunc≡Trunc1</a> <a id="8503" class="Symbol">=</a> <a id="8505" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="8508" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8364" class="Function">propTrunc≃Trunc1</a>


<a id="setTruncTrunc2Iso"></a><a id="8527" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8527" class="Function">setTruncTrunc2Iso</a> <a id="8545" class="Symbol">:</a> <a id="8547" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8551" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8553" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8555" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8558" class="Symbol">(</a><a id="8559" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8561" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8563" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8565" class="Number">2</a><a id="8566" class="Symbol">)</a>
<a id="8568" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8576" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8527" class="Function">setTruncTrunc2Iso</a> <a id="8594" class="Symbol">=</a> <a id="8596" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">SetTrunc.elim</a> <a id="8610" class="Symbol">(λ</a> <a id="8613" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8613" class="Bound">_</a> <a id="8615" class="Symbol">→</a> <a id="8617" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="8633" class="Number">2</a><a id="8634" class="Symbol">)</a> <a id="8636" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a>
<a id="8640" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8648" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8527" class="Function">setTruncTrunc2Iso</a> <a id="8666" class="Symbol">=</a> <a id="8668" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="8673" class="Symbol">(λ</a> <a id="8676" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8676" class="Bound">_</a> <a id="8678" class="Symbol">→</a> <a id="8680" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a><a id="8687" class="Symbol">)</a> <a id="8689" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a>
<a id="8694" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="8702" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8527" class="Function">setTruncTrunc2Iso</a> <a id="8720" class="Symbol">=</a> <a id="8722" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="8727" class="Symbol">(λ</a> <a id="8730" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8730" class="Bound">_</a> <a id="8732" class="Symbol">→</a> <a id="8734" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="8749" class="Number">2</a> <a id="8751" class="Symbol">(</a><a id="8752" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="8768" class="Number">2</a><a id="8769" class="Symbol">)</a> <a id="8771" class="Symbol">_</a> <a id="8773" class="Symbol">_)</a> <a id="8776" class="Symbol">(λ</a> <a id="8779" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8779" class="Bound">_</a> <a id="8781" class="Symbol">→</a> <a id="8783" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8787" class="Symbol">)</a>
<a id="8789" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="8797" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8527" class="Function">setTruncTrunc2Iso</a> <a id="8815" class="Symbol">=</a> <a id="8817" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">SetTrunc.elim</a> <a id="8831" class="Symbol">(λ</a> <a id="8834" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8834" class="Bound">_</a> <a id="8836" class="Symbol">→</a> <a id="8838" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="8853" class="Number">2</a> <a id="8855" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="8863" class="Symbol">_</a> <a id="8865" class="Symbol">_)</a> <a id="8868" class="Symbol">(λ</a> <a id="8871" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8871" class="Bound">_</a> <a id="8873" class="Symbol">→</a> <a id="8875" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8879" class="Symbol">)</a>

<a id="setTrunc≃Trunc2"></a><a id="8882" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8882" class="Function">setTrunc≃Trunc2</a> <a id="8898" class="Symbol">:</a> <a id="8900" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8902" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8904" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8907" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="8909" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8911" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8913" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8915" class="Number">2</a>
<a id="8917" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8882" class="Function">setTrunc≃Trunc2</a> <a id="8933" class="Symbol">=</a> <a id="8935" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8946" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8527" class="Function">setTruncTrunc2Iso</a>

<a id="propTrunc≡Trunc2"></a><a id="8965" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8965" class="Function">propTrunc≡Trunc2</a> <a id="8982" class="Symbol">:</a> <a id="8984" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="8986" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8988" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="8991" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8993" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8995" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="8997" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="8999" class="Number">2</a>
<a id="9001" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8965" class="Function">propTrunc≡Trunc2</a> <a id="9018" class="Symbol">=</a> <a id="9020" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9023" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8882" class="Function">setTrunc≃Trunc2</a>

<a id="groupoidTrunc≃Trunc3Iso"></a><a id="9040" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9040" class="Function">groupoidTrunc≃Trunc3Iso</a> <a id="9064" class="Symbol">:</a> <a id="9066" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9070" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="9072" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9074" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="9077" class="Symbol">(</a><a id="9078" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9080" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9082" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9084" class="Number">3</a><a id="9085" class="Symbol">)</a>
<a id="9087" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9095" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9040" class="Function">groupoidTrunc≃Trunc3Iso</a> <a id="9119" class="Symbol">=</a> <a id="9121" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">GpdTrunc.elim</a> <a id="9135" class="Symbol">(λ</a> <a id="9138" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9138" class="Bound">_</a> <a id="9140" class="Symbol">→</a> <a id="9142" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="9158" class="Number">3</a><a id="9159" class="Symbol">)</a> <a id="9161" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a>
<a id="9165" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9173" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9040" class="Function">groupoidTrunc≃Trunc3Iso</a> <a id="9197" class="Symbol">=</a> <a id="9199" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="9204" class="Symbol">(λ</a> <a id="9207" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9207" class="Bound">_</a> <a id="9209" class="Symbol">→</a> <a id="9211" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a><a id="9218" class="Symbol">)</a> <a id="9220" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣_∣₃</a>
<a id="9225" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9233" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9040" class="Function">groupoidTrunc≃Trunc3Iso</a> <a id="9257" class="Symbol">=</a> <a id="9259" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="9264" class="Symbol">(λ</a> <a id="9267" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9267" class="Bound">_</a> <a id="9269" class="Symbol">→</a> <a id="9271" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9286" class="Number">3</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="9305" class="Number">3</a><a id="9306" class="Symbol">)</a> <a id="9308" class="Symbol">_</a> <a id="9310" class="Symbol">_)</a> <a id="9313" class="Symbol">(λ</a> <a id="9316" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9316" class="Bound">_</a> <a id="9318" class="Symbol">→</a> <a id="9320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9324" class="Symbol">)</a>
<a id="9326" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9334" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9040" class="Function">groupoidTrunc≃Trunc3Iso</a> <a id="9358" class="Symbol">=</a> <a id="9360" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">GpdTrunc.elim</a> <a id="9374" class="Symbol">(λ</a> <a id="9377" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9377" class="Bound">_</a> <a id="9379" class="Symbol">→</a> <a id="9381" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9396" class="Number">3</a> <a id="9398" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="9406" class="Symbol">_</a> <a id="9408" class="Symbol">_)</a> <a id="9411" class="Symbol">(λ</a> <a id="9414" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9414" class="Bound">_</a> <a id="9416" class="Symbol">→</a> <a id="9418" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9422" class="Symbol">)</a>

<a id="groupoidTrunc≃Trunc3"></a><a id="9425" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9425" class="Function">groupoidTrunc≃Trunc3</a> <a id="9446" class="Symbol">:</a> <a id="9448" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="9450" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9452" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="9455" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9457" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9459" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9461" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9463" class="Number">3</a>
<a id="9465" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9425" class="Function">groupoidTrunc≃Trunc3</a> <a id="9486" class="Symbol">=</a> <a id="9488" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9499" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9040" class="Function">groupoidTrunc≃Trunc3Iso</a>

<a id="groupoidTrunc≡Trunc3"></a><a id="9524" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9524" class="Function">groupoidTrunc≡Trunc3</a> <a id="9545" class="Symbol">:</a> <a id="9547" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="9549" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9551" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="9554" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9556" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9558" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9560" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9562" class="Number">3</a>
<a id="9564" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9524" class="Function">groupoidTrunc≡Trunc3</a> <a id="9585" class="Symbol">=</a> <a id="9587" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="9590" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9425" class="Function">groupoidTrunc≃Trunc3</a>


<a id="2GroupoidTrunc≃Trunc4Iso"></a><a id="9613" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9613" class="Function">2GroupoidTrunc≃Trunc4Iso</a> <a id="9638" class="Symbol">:</a> <a id="9640" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9644" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="9646" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9648" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="9651" class="Symbol">(</a><a id="9652" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9654" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="9656" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="9658" class="Number">4</a><a id="9659" class="Symbol">)</a>
<a id="9661" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9669" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9613" class="Function">2GroupoidTrunc≃Trunc4Iso</a> <a id="9694" class="Symbol">=</a> <a id="9696" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">2GpdTrunc.elim</a> <a id="9711" class="Symbol">(λ</a> <a id="9714" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9714" class="Bound">_</a> <a id="9716" class="Symbol">→</a> <a id="9718" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="9734" class="Number">4</a><a id="9735" class="Symbol">)</a> <a id="9737" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a>
<a id="9741" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9749" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9613" class="Function">2GroupoidTrunc≃Trunc4Iso</a> <a id="9774" class="Symbol">=</a> <a id="9776" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="9781" class="Symbol">(λ</a> <a id="9784" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9784" class="Bound">_</a> <a id="9786" class="Symbol">→</a> <a id="9788" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a><a id="9795" class="Symbol">)</a> <a id="9797" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣_∣₄</a>
<a id="9802" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9810" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9613" class="Function">2GroupoidTrunc≃Trunc4Iso</a> <a id="9835" class="Symbol">=</a> <a id="9837" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="9842" class="Symbol">(λ</a> <a id="9845" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9845" class="Bound">_</a> <a id="9847" class="Symbol">→</a> <a id="9849" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9864" class="Number">4</a> <a id="9866" class="Symbol">(</a><a id="9867" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="9883" class="Number">4</a><a id="9884" class="Symbol">)</a> <a id="9886" class="Symbol">_</a> <a id="9888" class="Symbol">_)</a> <a id="9891" class="Symbol">(λ</a> <a id="9894" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9894" class="Bound">_</a> <a id="9896" class="Symbol">→</a> <a id="9898" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9902" class="Symbol">)</a>
<a id="9904" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9912" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9613" class="Function">2GroupoidTrunc≃Trunc4Iso</a> <a id="9937" class="Symbol">=</a> <a id="9939" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">2GpdTrunc.elim</a> <a id="9954" class="Symbol">(λ</a> <a id="9957" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9957" class="Bound">_</a> <a id="9959" class="Symbol">→</a> <a id="9961" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9976" class="Number">4</a> <a id="9978" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="9986" class="Symbol">_</a> <a id="9988" class="Symbol">_)</a> <a id="9991" class="Symbol">(λ</a> <a id="9994" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#9994" class="Bound">_</a> <a id="9996" class="Symbol">→</a> <a id="9998" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10002" class="Symbol">)</a>

<a id="2GroupoidTrunc≃Trunc4"></a><a id="10005" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10005" class="Function">2GroupoidTrunc≃Trunc4</a> <a id="10027" class="Symbol">:</a> <a id="10029" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="10031" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="10033" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="10036" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10038" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="10040" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="10042" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="10044" class="Number">4</a>
<a id="10046" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10005" class="Function">2GroupoidTrunc≃Trunc4</a> <a id="10068" class="Symbol">=</a>
  <a id="10072" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a>
    <a id="10087" class="Symbol">(</a><a id="10088" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a>
      <a id="10098" class="Symbol">(</a><a id="10099" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">2GpdTrunc.elim</a> <a id="10114" class="Symbol">(λ</a> <a id="10117" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10117" class="Bound">_</a> <a id="10119" class="Symbol">→</a> <a id="10121" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="10137" class="Number">4</a><a id="10138" class="Symbol">)</a> <a id="10140" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a><a id="10143" class="Symbol">)</a>
      <a id="10151" class="Symbol">(</a><a id="10152" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="10157" class="Symbol">(λ</a> <a id="10160" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10160" class="Bound">_</a> <a id="10162" class="Symbol">→</a> <a id="10164" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a><a id="10171" class="Symbol">)</a> <a id="10173" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣_∣₄</a><a id="10177" class="Symbol">)</a>
      <a id="10185" class="Symbol">(</a><a id="10186" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="10191" class="Symbol">(λ</a> <a id="10194" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10194" class="Bound">_</a> <a id="10196" class="Symbol">→</a> <a id="10198" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10213" class="Number">4</a> <a id="10215" class="Symbol">(</a><a id="10216" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="10232" class="Number">4</a><a id="10233" class="Symbol">)</a> <a id="10235" class="Symbol">_</a> <a id="10237" class="Symbol">_)</a> <a id="10240" class="Symbol">(λ</a> <a id="10243" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10243" class="Bound">_</a> <a id="10245" class="Symbol">→</a> <a id="10247" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10251" class="Symbol">))</a>
      <a id="10260" class="Symbol">(</a><a id="10261" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">2GpdTrunc.elim</a> <a id="10276" class="Symbol">(λ</a> <a id="10279" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10279" class="Bound">_</a> <a id="10281" class="Symbol">→</a> <a id="10283" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10298" class="Number">4</a> <a id="10300" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="10308" class="Symbol">_</a> <a id="10310" class="Symbol">_)</a> <a id="10313" class="Symbol">(λ</a> <a id="10316" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10316" class="Bound">_</a> <a id="10318" class="Symbol">→</a> <a id="10320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10324" class="Symbol">)))</a>

<a id="2GroupoidTrunc≡Trunc4"></a><a id="10329" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10329" class="Function">2GroupoidTrunc≡Trunc4</a> <a id="10351" class="Symbol">:</a> <a id="10353" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="10355" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="10357" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="10360" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10362" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="10364" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="10366" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="10368" class="Number">4</a>
<a id="10370" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10329" class="Function">2GroupoidTrunc≡Trunc4</a> <a id="10392" class="Symbol">=</a> <a id="10394" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10397" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10005" class="Function">2GroupoidTrunc≃Trunc4</a>


<a id="isContr→isContrTrunc"></a><a id="10421" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10421" class="Function">isContr→isContrTrunc</a> <a id="10442" class="Symbol">:</a> <a id="10444" class="Symbol">∀</a> <a id="10446" class="Symbol">{</a><a id="10447" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10447" class="Bound">ℓ</a><a id="10448" class="Symbol">}</a> <a id="10450" class="Symbol">{</a><a id="10451" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10451" class="Bound">A</a> <a id="10453" class="Symbol">:</a> <a id="10455" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10460" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10447" class="Bound">ℓ</a><a id="10461" class="Symbol">}</a> <a id="10463" class="Symbol">(</a><a id="10464" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10464" class="Bound">n</a> <a id="10466" class="Symbol">:</a> <a id="10468" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10469" class="Symbol">)</a> <a id="10471" class="Symbol">→</a> <a id="10473" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="10481" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10451" class="Bound">A</a> <a id="10483" class="Symbol">→</a> <a id="10485" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="10493" class="Symbol">(</a><a id="10494" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="10506" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10464" class="Bound">n</a> <a id="10508" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10451" class="Bound">A</a><a id="10509" class="Symbol">)</a>
<a id="10511" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10421" class="Function">isContr→isContrTrunc</a> <a id="10532" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10532" class="Bound">n</a> <a id="10534" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10534" class="Bound">contr</a> <a id="10540" class="Symbol">=</a> <a id="10542" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10544" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10548" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10534" class="Bound">contr</a> <a id="10554" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10556" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10558" class="Symbol">(</a><a id="10559" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="10564" class="Symbol">(λ</a> <a id="10567" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10567" class="Bound">_</a> <a id="10569" class="Symbol">→</a> <a id="10571" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10586" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10532" class="Bound">n</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="10605" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10532" class="Bound">n</a><a id="10606" class="Symbol">)</a> <a id="10608" class="Symbol">_</a> <a id="10610" class="Symbol">_)</a> <a id="10613" class="Symbol">λ</a> <a id="10615" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10615" class="Bound">a</a> <a id="10617" class="Symbol">→</a> <a id="10619" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10624" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a> <a id="10628" class="Symbol">(</a><a id="10629" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10633" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10534" class="Bound">contr</a> <a id="10639" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10615" class="Bound">a</a><a id="10640" class="Symbol">))</a>


<a id="truncOfProdIso"></a><a id="10645" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="10660" class="Symbol">:</a> <a id="10662" class="Symbol">(</a><a id="10663" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10663" class="Bound">n</a> <a id="10665" class="Symbol">:</a> <a id="10667" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10668" class="Symbol">)</a> <a id="10670" class="Symbol">→</a> <a id="10672" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10676" class="Symbol">(</a><a id="10677" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="10689" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10663" class="Bound">n</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="10694" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10696" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a><a id="10697" class="Symbol">))</a> <a id="10700" class="Symbol">(</a><a id="10701" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="10713" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10663" class="Bound">n</a> <a id="10715" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="10717" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10719" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="10731" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10663" class="Bound">n</a> <a id="10733" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a><a id="10734" class="Symbol">)</a>
<a id="10736" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="10760" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10760" class="Bound">n</a><a id="10761" class="Symbol">)</a> <a id="10763" class="Symbol">=</a> <a id="10765" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="10769" class="Symbol">(</a><a id="10770" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="10782" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10760" class="Bound">n</a> <a id="10784" class="Symbol">(</a><a id="10785" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="10801" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10760" class="Bound">n</a><a id="10802" class="Symbol">)</a> <a id="10804" class="Symbol">(λ</a> <a id="10807" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10807" class="Bound">_</a> <a id="10809" class="Symbol">→</a> <a id="10811" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="10827" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10760" class="Bound">n</a><a id="10828" class="Symbol">))</a> <a id="10831" class="Symbol">λ</a> <a id="10833" class="Symbol">{(</a><a id="10835" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10835" class="Bound">a</a> <a id="10837" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10839" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10839" class="Bound">b</a><a id="10840" class="Symbol">)</a> <a id="10842" class="Symbol">→</a> <a id="10844" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10846" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10835" class="Bound">a</a> <a id="10848" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10850" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10852" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="10854" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10839" class="Bound">b</a> <a id="10856" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="10857" class="Symbol">}</a>
<a id="10859" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10867" class="Symbol">(</a><a id="10868" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="10883" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10883" class="Bound">n</a><a id="10884" class="Symbol">)</a> <a id="10886" class="Symbol">(</a><a id="10887" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10887" class="Bound">a</a> <a id="10889" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10891" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10891" class="Bound">b</a><a id="10892" class="Symbol">)</a> <a id="10894" class="Symbol">=</a> <a id="10896" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="10900" class="Symbol">(</a><a id="10901" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="10917" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10883" class="Bound">n</a><a id="10918" class="Symbol">)</a>
                                          <a id="10962" class="Symbol">(λ</a> <a id="10965" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10965" class="Bound">a</a> <a id="10967" class="Symbol">→</a> <a id="10969" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="10973" class="Symbol">(</a><a id="10974" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="10990" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10883" class="Bound">n</a><a id="10991" class="Symbol">)</a>
                                                      <a id="11047" class="Symbol">(λ</a> <a id="11050" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11050" class="Bound">b</a> <a id="11052" class="Symbol">→</a> <a id="11054" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11056" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10965" class="Bound">a</a> <a id="11058" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11060" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11050" class="Bound">b</a> <a id="11062" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="11063" class="Symbol">)</a>
                                                       <a id="11120" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10891" class="Bound">b</a><a id="11121" class="Symbol">)</a>
                                          <a id="11165" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10887" class="Bound">a</a>
<a id="11167" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="11175" class="Symbol">(</a><a id="11176" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="11191" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11192" class="Symbol">)</a> <a id="11194" class="Symbol">(</a><a id="11195" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11195" class="Bound">a</a> <a id="11197" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11199" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11199" class="Bound">b</a><a id="11200" class="Symbol">)</a> <a id="11202" class="Symbol">=</a>
  <a id="11206" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="11211" class="Symbol">{</a><a id="11212" class="Argument">B</a> <a id="11214" class="Symbol">=</a> <a id="11216" class="Symbol">λ</a> <a id="11218" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11218" class="Bound">a</a> <a id="11220" class="Symbol">→</a> <a id="11222" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11230" class="Symbol">(</a><a id="11231" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="11246" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11247" class="Symbol">)</a> <a id="11249" class="Symbol">(</a><a id="11250" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11258" class="Symbol">(</a><a id="11259" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="11274" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11275" class="Symbol">)</a> <a id="11277" class="Symbol">(</a><a id="11278" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11218" class="Bound">a</a> <a id="11280" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11282" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11199" class="Bound">b</a><a id="11283" class="Symbol">))</a> <a id="11286" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11288" class="Symbol">(</a><a id="11289" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11218" class="Bound">a</a> <a id="11291" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11293" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11199" class="Bound">b</a><a id="11294" class="Symbol">)}</a>
       <a id="11304" class="Symbol">(λ</a> <a id="11307" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11307" class="Bound">_</a> <a id="11309" class="Symbol">→</a> <a id="11311" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="11326" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a> <a id="11328" class="Symbol">(</a><a id="11329" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="11341" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a> <a id="11343" class="Symbol">(</a><a id="11344" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="11360" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11361" class="Symbol">)</a> <a id="11363" class="Symbol">(λ</a> <a id="11366" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11366" class="Bound">_</a> <a id="11368" class="Symbol">→</a> <a id="11370" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="11386" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11387" class="Symbol">))</a> <a id="11390" class="Symbol">_</a> <a id="11392" class="Symbol">_)</a>
       <a id="11402" class="Symbol">(λ</a> <a id="11405" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11405" class="Bound">a</a> <a id="11407" class="Symbol">→</a> <a id="11409" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="11414" class="Symbol">{</a><a id="11415" class="Argument">B</a> <a id="11417" class="Symbol">=</a> <a id="11419" class="Symbol">λ</a> <a id="11421" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11421" class="Bound">b</a> <a id="11423" class="Symbol">→</a> <a id="11425" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11433" class="Symbol">(</a><a id="11434" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="11449" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11450" class="Symbol">)</a> <a id="11452" class="Symbol">(</a><a id="11453" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="11461" class="Symbol">(</a><a id="11462" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="11477" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11478" class="Symbol">)</a> <a id="11480" class="Symbol">(</a><a id="11481" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11483" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11405" class="Bound">a</a> <a id="11485" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11489" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11421" class="Bound">b</a><a id="11490" class="Symbol">))</a> <a id="11493" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11495" class="Symbol">(</a><a id="11496" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11498" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11405" class="Bound">a</a> <a id="11500" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="11502" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11504" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11421" class="Bound">b</a><a id="11505" class="Symbol">)}</a>
                    <a id="11528" class="Symbol">(λ</a> <a id="11531" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11531" class="Bound">_</a> <a id="11533" class="Symbol">→</a> <a id="11535" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="11550" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a> <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="11565" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a> <a id="11567" class="Symbol">(</a><a id="11568" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="11584" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11585" class="Symbol">)</a> <a id="11587" class="Symbol">(λ</a> <a id="11590" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11590" class="Bound">_</a> <a id="11592" class="Symbol">→</a> <a id="11594" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="11610" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11191" class="Bound">n</a><a id="11611" class="Symbol">))</a> <a id="11614" class="Symbol">_</a> <a id="11616" class="Symbol">_)</a>
                    <a id="11639" class="Symbol">(λ</a> <a id="11642" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11642" class="Bound">b</a> <a id="11644" class="Symbol">→</a> <a id="11646" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11650" class="Symbol">)</a> <a id="11652" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11199" class="Bound">b</a><a id="11653" class="Symbol">)</a> <a id="11655" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11195" class="Bound">a</a>
<a id="11657" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="11665" class="Symbol">(</a><a id="11666" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#10645" class="Function">truncOfProdIso</a> <a id="11681" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11681" class="Bound">n</a><a id="11682" class="Symbol">)</a> <a id="11684" class="Symbol">=</a> <a id="11686" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="11691" class="Symbol">(λ</a> <a id="11694" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11694" class="Bound">_</a> <a id="11696" class="Symbol">→</a> <a id="11698" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="11713" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11681" class="Bound">n</a> <a id="11715" class="Symbol">(</a><a id="11716" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="11732" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11681" class="Bound">n</a><a id="11733" class="Symbol">)</a> <a id="11735" class="Symbol">_</a> <a id="11737" class="Symbol">_)</a> <a id="11740" class="Symbol">λ</a> <a id="11742" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11742" class="Bound">a</a> <a id="11744" class="Symbol">→</a> <a id="11746" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="11752" class="Comment">---- ∥ Ω A ∥ ₙ ≡ Ω ∥ A ∥ₙ₊₁  ----</a>


<a id="isOfHLevelTypeOfHLevel2"></a><a id="11788" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11788" class="Function">isOfHLevelTypeOfHLevel2</a> <a id="11812" class="Symbol">:</a> <a id="11814" class="Symbol">∀</a> <a id="11816" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11816" class="Bound">n</a> <a id="11818" class="Symbol">→</a> <a id="11820" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11831" class="Symbol">(</a><a id="11832" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11836" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11816" class="Bound">n</a><a id="11837" class="Symbol">)</a> <a id="11839" class="Symbol">(</a><a id="11840" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="11853" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1206" class="Generalizable">ℓ</a> <a id="11855" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11816" class="Bound">n</a><a id="11856" class="Symbol">)</a>
<a id="11858" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11788" class="Function">isOfHLevelTypeOfHLevel2</a> <a id="11882" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11882" class="Bound">n</a> <a id="11884" class="Symbol">=</a> <a id="11886" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="11909" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11882" class="Bound">n</a>

  <a id="11914" class="Comment">{- Proofs of Theorem 7.3.12. and Corollary 7.3.13. in the HoTT book  -}</a>

<a id="11987" class="Keyword">module</a> <a id="ΩTrunc"></a><a id="11994" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11994" class="Module">ΩTrunc</a> <a id="12001" class="Keyword">where</a>
  <a id="12009" class="Comment">{- We define the fibration P to show a more general result  -}</a>
  <a id="ΩTrunc.P"></a><a id="12074" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="12076" class="Symbol">:</a> <a id="12078" class="Symbol">{</a><a id="12079" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12079" class="Bound">X</a> <a id="12081" class="Symbol">:</a> <a id="12083" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12088" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1206" class="Generalizable">ℓ</a><a id="12089" class="Symbol">}</a> <a id="12091" class="Symbol">{</a><a id="12092" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12092" class="Bound">n</a> <a id="12094" class="Symbol">:</a> <a id="12096" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12102" class="Symbol">}</a> <a id="12104" class="Symbol">→</a> <a id="12106" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12108" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12079" class="Bound">X</a> <a id="12110" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12112" class="Symbol">(</a><a id="12113" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12117" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12092" class="Bound">n</a><a id="12118" class="Symbol">)</a> <a id="12120" class="Symbol">→</a> <a id="12122" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12124" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12079" class="Bound">X</a> <a id="12126" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12128" class="Symbol">(</a><a id="12129" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12133" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12092" class="Bound">n</a><a id="12134" class="Symbol">)</a> <a id="12136" class="Symbol">→</a> <a id="12138" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12143" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1206" class="Generalizable">ℓ</a>
  <a id="12147" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="12149" class="Symbol">{</a><a id="12150" class="Argument">n</a> <a id="12152" class="Symbol">=</a> <a id="12154" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12154" class="Bound">n</a><a id="12155" class="Symbol">}</a> <a id="12157" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12157" class="Bound">x</a> <a id="12159" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12159" class="Bound">y</a> <a id="12161" class="Symbol">=</a>  <a id="12164" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5292" class="Function">elim2</a> <a id="12170" class="Symbol">(λ</a> <a id="12173" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12173" class="Bound">_</a> <a id="12175" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12175" class="Bound">_</a>  <a id="12178" class="Symbol">→</a> <a id="12180" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#11788" class="Function">isOfHLevelTypeOfHLevel2</a> <a id="12204" class="Symbol">(</a><a id="12205" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12154" class="Bound">n</a><a id="12206" class="Symbol">))</a>
                         <a id="12234" class="Symbol">(λ</a> <a id="12237" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12237" class="Bound">a</a> <a id="12239" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12239" class="Bound">b</a> <a id="12241" class="Symbol">→</a> <a id="12243" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12245" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12237" class="Bound">a</a> <a id="12247" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12249" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12239" class="Bound">b</a> <a id="12251" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12253" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12154" class="Bound">n</a> <a id="12255" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12257" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="12273" class="Symbol">(</a><a id="12274" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12154" class="Bound">n</a><a id="12275" class="Symbol">))</a> <a id="12278" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12157" class="Bound">x</a> <a id="12280" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12159" class="Bound">y</a> <a id="12282" class="Symbol">.</a><a id="12283" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="12290" class="Comment">{- We will need P to be of hLevel n + 3  -}</a>
  <a id="ΩTrunc.hLevelP"></a><a id="12336" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12336" class="Function">hLevelP</a> <a id="12344" class="Symbol">:</a> <a id="12346" class="Symbol">{</a><a id="12347" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12347" class="Bound">n</a> <a id="12349" class="Symbol">:</a> <a id="12351" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12357" class="Symbol">}</a> <a id="12359" class="Symbol">(</a><a id="12360" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12360" class="Bound">a</a> <a id="12362" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12362" class="Bound">b</a> <a id="12364" class="Symbol">:</a> <a id="12366" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12368" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="12370" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12372" class="Symbol">(</a><a id="12373" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12377" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12347" class="Bound">n</a><a id="12378" class="Symbol">))</a> <a id="12381" class="Symbol">→</a> <a id="12383" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="12394" class="Symbol">((</a><a id="12396" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12400" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12347" class="Bound">n</a><a id="12401" class="Symbol">))</a> <a id="12404" class="Symbol">(</a><a id="12405" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="12407" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12360" class="Bound">a</a> <a id="12409" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12362" class="Bound">b</a><a id="12410" class="Symbol">)</a>
  <a id="12414" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12336" class="Function">hLevelP</a> <a id="12422" class="Symbol">{</a><a id="12423" class="Argument">n</a> <a id="12425" class="Symbol">=</a> <a id="12427" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12427" class="Bound">n</a><a id="12428" class="Symbol">}</a> <a id="12430" class="Symbol">=</a>
    <a id="12436" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5292" class="Function">elim2</a> <a id="12442" class="Symbol">(λ</a> <a id="12445" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12445" class="Bound">x</a> <a id="12447" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12447" class="Bound">y</a> <a id="12449" class="Symbol">→</a> <a id="12451" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="12472" class="Symbol">(</a><a id="12473" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12427" class="Bound">n</a><a id="12474" class="Symbol">)</a> <a id="12476" class="Symbol">(</a><a id="12477" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="12494" class="Symbol">(</a><a id="12495" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12499" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12427" class="Bound">n</a><a id="12500" class="Symbol">)))</a>
          <a id="12514" class="Symbol">(λ</a> <a id="12517" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12517" class="Bound">a</a> <a id="12519" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12519" class="Bound">b</a> <a id="12521" class="Symbol">→</a> <a id="12523" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="12537" class="Symbol">(</a><a id="12538" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12427" class="Bound">n</a><a id="12539" class="Symbol">)</a> <a id="12541" class="Symbol">(</a><a id="12542" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="12558" class="Symbol">(</a><a id="12559" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12427" class="Bound">n</a><a id="12560" class="Symbol">)))</a>

  <a id="12567" class="Comment">{- decode function from P x y to x ≡ y -}</a>
  <a id="ΩTrunc.decode-fun"></a><a id="12611" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="12622" class="Symbol">:</a> <a id="12624" class="Symbol">{</a><a id="12625" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12625" class="Bound">n</a> <a id="12627" class="Symbol">:</a> <a id="12629" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12635" class="Symbol">}</a> <a id="12637" class="Symbol">(</a><a id="12638" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12638" class="Bound">x</a> <a id="12640" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12640" class="Bound">y</a> <a id="12642" class="Symbol">:</a> <a id="12644" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12646" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="12648" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12655" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12625" class="Bound">n</a><a id="12656" class="Symbol">))</a> <a id="12659" class="Symbol">→</a> <a id="12661" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="12663" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12638" class="Bound">x</a> <a id="12665" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12640" class="Bound">y</a> <a id="12667" class="Symbol">→</a> <a id="12669" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12638" class="Bound">x</a> <a id="12671" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12673" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12640" class="Bound">y</a>
  <a id="12677" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="12688" class="Symbol">{</a><a id="12689" class="Argument">n</a> <a id="12691" class="Symbol">=</a> <a id="12693" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12693" class="Bound">n</a><a id="12694" class="Symbol">}</a> <a id="12696" class="Symbol">=</a>
    <a id="12702" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5292" class="Function">elim2</a> <a id="12708" class="Symbol">(λ</a> <a id="12711" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12711" class="Bound">u</a> <a id="12713" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12713" class="Bound">v</a> <a id="12715" class="Symbol">→</a> <a id="12717" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="12729" class="Symbol">(</a><a id="12730" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12734" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12693" class="Bound">n</a><a id="12735" class="Symbol">)</a>
                                <a id="12769" class="Symbol">(λ</a> <a id="12772" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12772" class="Bound">_</a> <a id="12774" class="Symbol">→</a> <a id="12776" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="12790" class="Symbol">(</a><a id="12791" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12795" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12693" class="Bound">n</a><a id="12796" class="Symbol">)</a> <a id="12798" class="Symbol">(</a><a id="12799" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="12815" class="Symbol">(</a><a id="12816" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12820" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12693" class="Bound">n</a><a id="12821" class="Symbol">))</a> <a id="12824" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12711" class="Bound">u</a> <a id="12826" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12713" class="Bound">v</a><a id="12827" class="Symbol">))</a>
          <a id="12840" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12866" class="Function">decode*</a>
      <a id="12854" class="Keyword">where</a>
      <a id="12866" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12866" class="Function">decode*</a> <a id="12874" class="Symbol">:</a> <a id="12876" class="Symbol">∀</a> <a id="12878" class="Symbol">{</a><a id="12879" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12879" class="Bound">n</a> <a id="12881" class="Symbol">:</a> <a id="12883" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12889" class="Symbol">}</a> <a id="12891" class="Symbol">(</a><a id="12892" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12892" class="Bound">u</a> <a id="12894" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12894" class="Bound">v</a> <a id="12896" class="Symbol">:</a> <a id="12898" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a><a id="12899" class="Symbol">)</a>
              <a id="12915" class="Symbol">→</a> <a id="12917" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="12919" class="Symbol">{</a><a id="12920" class="Argument">n</a> <a id="12922" class="Symbol">=</a> <a id="12924" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12879" class="Bound">n</a><a id="12925" class="Symbol">}</a> <a id="12927" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="12929" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12892" class="Bound">u</a> <a id="12931" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="12933" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="12935" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12894" class="Bound">v</a> <a id="12937" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="12939" class="Symbol">→</a> <a id="12941" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="12946" class="Symbol">(</a><a id="12947" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12949" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="12951" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="12953" class="Symbol">(</a><a id="12954" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12958" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12879" class="Bound">n</a><a id="12959" class="Symbol">))</a> <a id="12962" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="12964" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12892" class="Bound">u</a> <a id="12966" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="12968" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="12970" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12894" class="Bound">v</a> <a id="12972" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
      <a id="12980" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12866" class="Function">decode*</a> <a id="12988" class="Symbol">{</a><a id="12989" class="Argument">B</a> <a id="12991" class="Symbol">=</a> <a id="12993" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12993" class="Bound">B</a><a id="12994" class="Symbol">}</a> <a id="12996" class="Symbol">{</a><a id="12997" class="Argument">n</a> <a id="12999" class="Symbol">=</a> <a id="13001" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="13005" class="Symbol">}</a> <a id="13007" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13007" class="Bound">u</a> <a id="13009" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13009" class="Bound">v</a> <a id="13011" class="Symbol">=</a>
        <a id="13021" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="13025" class="Symbol">(</a> <a id="13027" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="13043" class="Number">1</a> <a id="13045" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="13047" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13007" class="Bound">u</a> <a id="13049" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="13051" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="13053" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13009" class="Bound">v</a> <a id="13055" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
            <a id="13069" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13071" class="Symbol">λ</a> <a id="13073" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13073" class="Bound">_</a> <a id="13075" class="Symbol">→</a> <a id="13077" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="13091" class="Number">1</a> <a id="13093" class="Symbol">(</a><a id="13094" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="13110" class="Number">1</a><a id="13111" class="Symbol">)</a> <a id="13113" class="Symbol">_</a> <a id="13115" class="Symbol">_</a> <a id="13117" class="Symbol">_</a> <a id="13119" class="Symbol">_)</a> <a id="13122" class="Symbol">(</a><a id="13123" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13128" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a><a id="13131" class="Symbol">)</a>
      <a id="13139" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12866" class="Function">decode*</a> <a id="13147" class="Symbol">{</a><a id="13148" class="Argument">n</a> <a id="13150" class="Symbol">=</a> <a id="13152" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13156" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13156" class="Bound">n</a><a id="13157" class="Symbol">}</a> <a id="13159" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13159" class="Bound">u</a> <a id="13161" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13161" class="Bound">v</a> <a id="13163" class="Symbol">=</a>
        <a id="13173" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4891" class="Function">rec</a> <a id="13177" class="Symbol">(</a><a id="13178" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="13194" class="Symbol">(</a><a id="13195" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13199" class="Symbol">(</a><a id="13200" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13204" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13156" class="Bound">n</a><a id="13205" class="Symbol">))</a> <a id="13208" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="13210" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13159" class="Bound">u</a> <a id="13212" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="13214" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="13216" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13161" class="Bound">v</a> <a id="13218" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Symbol">(</a><a id="13222" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13227" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣_∣</a><a id="13230" class="Symbol">)</a>

  <a id="13235" class="Comment">{- auxiliary function r used to define encode -}</a>
  <a id="ΩTrunc.r"></a><a id="13286" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13286" class="Function">r</a> <a id="13288" class="Symbol">:</a> <a id="13290" class="Symbol">{</a><a id="13291" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13291" class="Bound">m</a> <a id="13293" class="Symbol">:</a> <a id="13295" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="13301" class="Symbol">}</a> <a id="13303" class="Symbol">(</a><a id="13304" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13304" class="Bound">u</a> <a id="13306" class="Symbol">:</a> <a id="13308" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="13310" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="13312" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="13314" class="Symbol">(</a><a id="13315" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13319" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13291" class="Bound">m</a><a id="13320" class="Symbol">))</a> <a id="13323" class="Symbol">→</a> <a id="13325" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="13327" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13304" class="Bound">u</a> <a id="13329" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13304" class="Bound">u</a>
  <a id="13333" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13286" class="Function">r</a> <a id="13335" class="Symbol">=</a> <a id="13337" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="13342" class="Symbol">(λ</a> <a id="13345" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13345" class="Bound">x</a> <a id="13347" class="Symbol">→</a> <a id="13349" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12336" class="Function">hLevelP</a> <a id="13357" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13345" class="Bound">x</a> <a id="13359" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13345" class="Bound">x</a><a id="13360" class="Symbol">)</a> <a id="13362" class="Symbol">(λ</a> <a id="13365" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13365" class="Bound">a</a> <a id="13367" class="Symbol">→</a> <a id="13369" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="13371" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="13376" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="13377" class="Symbol">)</a>

  <a id="13382" class="Comment">{- encode function from x ≡ y to P x y -}</a>
  <a id="ΩTrunc.encode-fun"></a><a id="13426" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="13437" class="Symbol">:</a> <a id="13439" class="Symbol">{</a><a id="13440" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13440" class="Bound">n</a> <a id="13442" class="Symbol">:</a> <a id="13444" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="13450" class="Symbol">}</a> <a id="13452" class="Symbol">(</a><a id="13453" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13453" class="Bound">x</a> <a id="13455" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13455" class="Bound">y</a> <a id="13457" class="Symbol">:</a> <a id="13459" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="13461" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="13463" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="13465" class="Symbol">(</a><a id="13466" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13470" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13440" class="Bound">n</a><a id="13471" class="Symbol">))</a> <a id="13474" class="Symbol">→</a> <a id="13476" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13453" class="Bound">x</a> <a id="13478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13480" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13455" class="Bound">y</a> <a id="13482" class="Symbol">→</a> <a id="13484" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="13486" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13453" class="Bound">x</a> <a id="13488" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13455" class="Bound">y</a>
  <a id="13492" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="13503" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13503" class="Bound">x</a> <a id="13505" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13505" class="Bound">y</a> <a id="13507" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13507" class="Bound">p</a> <a id="13509" class="Symbol">=</a> <a id="13511" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="13521" class="Symbol">(λ</a> <a id="13524" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13524" class="Bound">i</a> <a id="13526" class="Symbol">→</a> <a id="13528" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="13530" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13503" class="Bound">x</a> <a id="13532" class="Symbol">(</a><a id="13533" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13507" class="Bound">p</a> <a id="13535" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13524" class="Bound">i</a><a id="13536" class="Symbol">))</a> <a id="13539" class="Symbol">(</a><a id="13540" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13286" class="Function">r</a> <a id="13542" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13503" class="Bound">x</a><a id="13543" class="Symbol">)</a>

  <a id="13548" class="Comment">{- We need the following two lemmas on the functions behaviour for refl -}</a>
  <a id="ΩTrunc.dec-refl"></a><a id="13625" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13625" class="Function">dec-refl</a> <a id="13634" class="Symbol">:</a> <a id="13636" class="Symbol">{</a><a id="13637" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13637" class="Bound">n</a> <a id="13639" class="Symbol">:</a> <a id="13641" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="13647" class="Symbol">}</a> <a id="13649" class="Symbol">(</a><a id="13650" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13650" class="Bound">x</a> <a id="13652" class="Symbol">:</a> <a id="13654" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="13656" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="13658" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="13660" class="Symbol">(</a><a id="13661" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13665" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13637" class="Bound">n</a><a id="13666" class="Symbol">))</a> <a id="13669" class="Symbol">→</a> <a id="13671" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="13682" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13650" class="Bound">x</a> <a id="13684" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13650" class="Bound">x</a> <a id="13686" class="Symbol">(</a><a id="13687" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13286" class="Function">r</a> <a id="13689" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13650" class="Bound">x</a><a id="13690" class="Symbol">)</a> <a id="13692" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13694" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="13701" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13625" class="Function">dec-refl</a> <a id="13710" class="Symbol">{</a><a id="13711" class="Argument">n</a> <a id="13713" class="Symbol">=</a> <a id="13715" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="13719" class="Symbol">}</a> <a id="13721" class="Symbol">=</a>
    <a id="13727" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="13732" class="Symbol">(λ</a> <a id="13735" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13735" class="Bound">x</a> <a id="13737" class="Symbol">→</a> <a id="13739" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="13753" class="Number">1</a> <a id="13755" class="Symbol">(</a><a id="13756" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="13770" class="Number">1</a> <a id="13772" class="Symbol">(</a><a id="13773" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="13789" class="Number">1</a><a id="13790" class="Symbol">)</a> <a id="13792" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13735" class="Bound">x</a> <a id="13794" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13735" class="Bound">x</a><a id="13795" class="Symbol">)</a> <a id="13797" class="Symbol">_</a> <a id="13799" class="Symbol">_)</a> <a id="13802" class="Symbol">(λ</a> <a id="13805" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13805" class="Bound">_</a> <a id="13807" class="Symbol">→</a> <a id="13809" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13813" class="Symbol">)</a>
  <a id="13817" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13625" class="Function">dec-refl</a> <a id="13826" class="Symbol">{</a><a id="13827" class="Argument">n</a> <a id="13829" class="Symbol">=</a> <a id="13831" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13835" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13835" class="Bound">n</a><a id="13836" class="Symbol">}</a> <a id="13838" class="Symbol">=</a>
    <a id="13844" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="13849" class="Symbol">(λ</a> <a id="13852" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13852" class="Bound">x</a> <a id="13854" class="Symbol">→</a> <a id="13856" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="13870" class="Symbol">(</a><a id="13871" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13875" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13835" class="Bound">n</a><a id="13876" class="Symbol">)</a>
                  <a id="13896" class="Symbol">(</a><a id="13897" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="13911" class="Symbol">(</a><a id="13912" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13916" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13835" class="Bound">n</a><a id="13917" class="Symbol">)</a>
                     <a id="13940" class="Symbol">(</a><a id="13941" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="13957" class="Symbol">(</a><a id="13958" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13962" class="Symbol">(</a><a id="13963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13967" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13835" class="Bound">n</a><a id="13968" class="Symbol">))</a> <a id="13971" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13852" class="Bound">x</a> <a id="13973" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13852" class="Bound">x</a><a id="13974" class="Symbol">)</a>
                     <a id="13997" class="Symbol">(</a><a id="13998" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="14009" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13852" class="Bound">x</a> <a id="14011" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13852" class="Bound">x</a> <a id="14013" class="Symbol">(</a><a id="14014" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13286" class="Function">r</a> <a id="14016" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13852" class="Bound">x</a><a id="14017" class="Symbol">))</a> <a id="14020" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14024" class="Symbol">))</a>
         <a id="14036" class="Symbol">(λ</a> <a id="14039" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14039" class="Bound">_</a> <a id="14041" class="Symbol">→</a> <a id="14043" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14047" class="Symbol">)</a>

  <a id="ΩTrunc.enc-refl"></a><a id="14052" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14052" class="Function">enc-refl</a> <a id="14061" class="Symbol">:</a> <a id="14063" class="Symbol">{</a><a id="14064" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14064" class="Bound">n</a> <a id="14066" class="Symbol">:</a> <a id="14068" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="14074" class="Symbol">}</a> <a id="14076" class="Symbol">(</a><a id="14077" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14077" class="Bound">x</a> <a id="14079" class="Symbol">:</a> <a id="14081" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="14083" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="14085" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="14087" class="Symbol">(</a><a id="14088" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14092" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14064" class="Bound">n</a><a id="14093" class="Symbol">))</a> <a id="14096" class="Symbol">→</a> <a id="14098" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="14109" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14077" class="Bound">x</a> <a id="14111" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14077" class="Bound">x</a> <a id="14113" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14118" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14120" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13286" class="Function">r</a> <a id="14122" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14077" class="Bound">x</a>
  <a id="14126" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14052" class="Function">enc-refl</a> <a id="14135" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14135" class="Bound">x</a> <a id="14137" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14137" class="Bound">j</a> <a id="14139" class="Symbol">=</a> <a id="14141" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="14148" class="Symbol">(λ</a> <a id="14151" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14151" class="Bound">_</a> <a id="14153" class="Symbol">→</a> <a id="14155" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="14157" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14135" class="Bound">x</a> <a id="14159" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14135" class="Bound">x</a><a id="14160" class="Symbol">)</a> <a id="14162" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14137" class="Bound">j</a> <a id="14164" class="Symbol">(</a><a id="14165" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13286" class="Function">r</a> <a id="14167" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14135" class="Bound">x</a><a id="14168" class="Symbol">)</a>

  <a id="14173" class="Comment">{- decode-fun is a right-inverse -}</a>
  <a id="ΩTrunc.P-rinv"></a><a id="14211" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14211" class="Function">P-rinv</a> <a id="14218" class="Symbol">:</a> <a id="14220" class="Symbol">{</a><a id="14221" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14221" class="Bound">n</a> <a id="14223" class="Symbol">:</a> <a id="14225" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="14231" class="Symbol">}</a> <a id="14233" class="Symbol">(</a><a id="14234" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14234" class="Bound">u</a> <a id="14236" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14236" class="Bound">v</a> <a id="14238" class="Symbol">:</a> <a id="14240" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="14242" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="14244" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a>  <a id="14247" class="Symbol">(</a><a id="14248" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14252" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14221" class="Bound">n</a><a id="14253" class="Symbol">))</a> <a id="14256" class="Symbol">(</a><a id="14257" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14257" class="Bound">x</a> <a id="14259" class="Symbol">:</a> <a id="14261" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="14266" class="Symbol">(</a><a id="14267" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="14269" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="14271" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="14273" class="Symbol">(</a><a id="14274" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14278" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14221" class="Bound">n</a><a id="14279" class="Symbol">))</a> <a id="14282" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14234" class="Bound">u</a> <a id="14284" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14236" class="Bound">v</a><a id="14285" class="Symbol">)</a>
         <a id="14296" class="Symbol">→</a> <a id="14298" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="14309" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14234" class="Bound">u</a> <a id="14311" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14236" class="Bound">v</a> <a id="14313" class="Symbol">(</a><a id="14314" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="14325" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14234" class="Bound">u</a> <a id="14327" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14236" class="Bound">v</a> <a id="14329" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14257" class="Bound">x</a><a id="14330" class="Symbol">)</a> <a id="14332" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14334" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14257" class="Bound">x</a>
  <a id="14338" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14211" class="Function">P-rinv</a> <a id="14345" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14345" class="Bound">u</a> <a id="14347" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14347" class="Bound">v</a> <a id="14349" class="Symbol">=</a> <a id="14351" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="14353" class="Symbol">(λ</a> <a id="14356" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14356" class="Bound">y</a> <a id="14358" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14358" class="Bound">p</a> <a id="14360" class="Symbol">→</a> <a id="14362" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="14373" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14345" class="Bound">u</a> <a id="14375" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14356" class="Bound">y</a> <a id="14377" class="Symbol">(</a><a id="14378" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="14389" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14345" class="Bound">u</a> <a id="14391" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14356" class="Bound">y</a> <a id="14393" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14358" class="Bound">p</a><a id="14394" class="Symbol">)</a> <a id="14396" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14398" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14358" class="Bound">p</a><a id="14399" class="Symbol">)</a>
                 <a id="14418" class="Symbol">(</a><a id="14419" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14424" class="Symbol">(</a><a id="14425" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="14436" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14345" class="Bound">u</a> <a id="14438" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14345" class="Bound">u</a><a id="14439" class="Symbol">)</a> <a id="14441" class="Symbol">(</a><a id="14442" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14052" class="Function">enc-refl</a> <a id="14451" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14345" class="Bound">u</a><a id="14452" class="Symbol">)</a> <a id="14454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14456" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13625" class="Function">dec-refl</a> <a id="14465" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14345" class="Bound">u</a><a id="14466" class="Symbol">)</a>

  <a id="14471" class="Comment">{- decode-fun is a left-inverse -}</a>
  <a id="ΩTrunc.P-linv"></a><a id="14508" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14508" class="Function">P-linv</a> <a id="14515" class="Symbol">:</a> <a id="14517" class="Symbol">{</a><a id="14518" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14518" class="Bound">n</a> <a id="14520" class="Symbol">:</a> <a id="14522" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="14528" class="Symbol">}</a> <a id="14530" class="Symbol">(</a><a id="14531" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14531" class="Bound">u</a> <a id="14533" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14533" class="Bound">v</a> <a id="14535" class="Symbol">:</a> <a id="14537" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="14539" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="14541" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="14543" class="Symbol">(</a><a id="14544" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14548" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14518" class="Bound">n</a> <a id="14550" class="Symbol">))</a> <a id="14553" class="Symbol">(</a><a id="14554" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14554" class="Bound">x</a> <a id="14556" class="Symbol">:</a> <a id="14558" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="14560" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14531" class="Bound">u</a> <a id="14562" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14533" class="Bound">v</a><a id="14563" class="Symbol">)</a>
         <a id="14574" class="Symbol">→</a> <a id="14576" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="14587" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14531" class="Bound">u</a> <a id="14589" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14533" class="Bound">v</a> <a id="14591" class="Symbol">(</a><a id="14592" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="14603" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14531" class="Bound">u</a> <a id="14605" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14533" class="Bound">v</a> <a id="14607" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14554" class="Bound">x</a><a id="14608" class="Symbol">)</a> <a id="14610" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14612" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14554" class="Bound">x</a>
  <a id="14616" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14508" class="Function">P-linv</a> <a id="14623" class="Symbol">{</a><a id="14624" class="Argument">n</a> <a id="14626" class="Symbol">=</a> <a id="14628" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14628" class="Bound">n</a><a id="14629" class="Symbol">}</a> <a id="14631" class="Symbol">=</a>
    <a id="14637" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5292" class="Function">elim2</a> <a id="14643" class="Symbol">(λ</a> <a id="14646" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14646" class="Bound">x</a> <a id="14648" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14648" class="Bound">y</a> <a id="14650" class="Symbol">→</a> <a id="14652" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="14664" class="Symbol">(</a><a id="14665" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14669" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14628" class="Bound">n</a><a id="14670" class="Symbol">)</a>
                               <a id="14703" class="Symbol">(λ</a> <a id="14706" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14706" class="Bound">z</a> <a id="14708" class="Symbol">→</a> <a id="14710" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="14724" class="Symbol">(</a><a id="14725" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14729" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14628" class="Bound">n</a><a id="14730" class="Symbol">)</a> <a id="14732" class="Symbol">(</a><a id="14733" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12336" class="Function">hLevelP</a> <a id="14741" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14646" class="Bound">x</a> <a id="14743" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14648" class="Bound">y</a><a id="14744" class="Symbol">)</a> <a id="14746" class="Symbol">_</a> <a id="14748" class="Symbol">_))</a>
          <a id="14762" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14783" class="Function">helper</a>
    <a id="14773" class="Keyword">where</a>
    <a id="14783" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14783" class="Function">helper</a> <a id="14790" class="Symbol">:</a> <a id="14792" class="Symbol">{</a><a id="14793" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14793" class="Bound">n</a> <a id="14795" class="Symbol">:</a> <a id="14797" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="14803" class="Symbol">}</a> <a id="14805" class="Symbol">(</a><a id="14806" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14806" class="Bound">a</a> <a id="14808" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14808" class="Bound">b</a> <a id="14810" class="Symbol">:</a> <a id="14812" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a><a id="14813" class="Symbol">)</a> <a id="14815" class="Symbol">(</a><a id="14816" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14816" class="Bound">p</a> <a id="14818" class="Symbol">:</a> <a id="14820" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="14822" class="Symbol">{</a><a id="14823" class="Argument">n</a> <a id="14825" class="Symbol">=</a> <a id="14827" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14793" class="Bound">n</a><a id="14828" class="Symbol">}</a> <a id="14830" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="14832" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14806" class="Bound">a</a> <a id="14834" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="14836" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="14838" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14808" class="Bound">b</a> <a id="14840" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="14841" class="Symbol">)</a>
           <a id="14854" class="Symbol">→</a> <a id="14856" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="14867" class="Symbol">_</a> <a id="14869" class="Symbol">_</a> <a id="14871" class="Symbol">(</a><a id="14872" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="14883" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="14885" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14806" class="Bound">a</a> <a id="14887" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="14889" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="14891" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14808" class="Bound">b</a> <a id="14893" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="14895" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14816" class="Bound">p</a><a id="14896" class="Symbol">)</a> <a id="14898" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14900" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14816" class="Bound">p</a>
    <a id="14906" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14783" class="Function">helper</a> <a id="14913" class="Symbol">{</a><a id="14914" class="Argument">n</a> <a id="14916" class="Symbol">=</a> <a id="14918" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="14922" class="Symbol">}</a> <a id="14924" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14924" class="Bound">a</a> <a id="14926" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14926" class="Bound">b</a> <a id="14928" class="Symbol">=</a>
      <a id="14936" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="14941" class="Symbol">(λ</a> <a id="14944" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14944" class="Bound">x</a> <a id="14946" class="Symbol">→</a> <a id="14948" class="Symbol">(</a> <a id="14950" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14954" class="Symbol">(</a><a id="14955" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="14971" class="Number">0</a> <a id="14973" class="Symbol">.</a><a id="14974" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14978" class="Symbol">_)</a> <a id="14981" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14983" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="14999" class="Number">0</a> <a id="15001" class="Symbol">.</a><a id="15002" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15006" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14944" class="Bound">x</a>
                  <a id="15026" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15028" class="Symbol">λ</a> <a id="15030" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15030" class="Bound">y</a> <a id="15032" class="Symbol">→</a> <a id="15034" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="15048" class="Number">1</a> <a id="15050" class="Symbol">(</a><a id="15051" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="15065" class="Number">0</a> <a id="15067" class="Symbol">(</a><a id="15068" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="15084" class="Number">0</a><a id="15085" class="Symbol">))</a> <a id="15088" class="Symbol">_</a> <a id="15090" class="Symbol">_</a> <a id="15092" class="Symbol">_</a> <a id="15094" class="Symbol">_))</a>
           <a id="15109" class="Symbol">(</a><a id="15110" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="15112" class="Symbol">(λ</a> <a id="15115" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15115" class="Bound">y</a> <a id="15117" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15117" class="Bound">p</a> <a id="15119" class="Symbol">→</a> <a id="15121" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="15132" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15134" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14924" class="Bound">a</a> <a id="15136" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15138" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15140" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15115" class="Bound">y</a> <a id="15142" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15144" class="Symbol">(</a><a id="15145" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="15156" class="Symbol">_</a> <a id="15158" class="Symbol">_</a> <a id="15160" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15162" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15117" class="Bound">p</a> <a id="15164" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15165" class="Symbol">)</a> <a id="15167" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15169" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15171" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15117" class="Bound">p</a> <a id="15173" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15174" class="Symbol">)</a>
              <a id="15190" class="Symbol">(</a><a id="15191" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14052" class="Function">enc-refl</a> <a id="15200" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15202" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14924" class="Bound">a</a> <a id="15204" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15205" class="Symbol">))</a>
    <a id="15212" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14783" class="Function">helper</a> <a id="15219" class="Symbol">{</a><a id="15220" class="Argument">n</a> <a id="15222" class="Symbol">=</a> <a id="15224" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15228" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15228" class="Bound">n</a><a id="15229" class="Symbol">}</a> <a id="15231" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15231" class="Bound">a</a> <a id="15233" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15233" class="Bound">b</a> <a id="15235" class="Symbol">=</a>
      <a id="15243" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="15248" class="Symbol">(λ</a> <a id="15251" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15251" class="Bound">x</a> <a id="15253" class="Symbol">→</a> <a id="15255" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12336" class="Function">hLevelP</a> <a id="15263" class="Symbol">{</a><a id="15264" class="Argument">n</a> <a id="15266" class="Symbol">=</a> <a id="15268" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15272" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15228" class="Bound">n</a><a id="15273" class="Symbol">}</a> <a id="15275" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15277" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15231" class="Bound">a</a> <a id="15279" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15281" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15283" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15233" class="Bound">b</a> <a id="15285" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15287" class="Symbol">_</a> <a id="15289" class="Symbol">_)</a>
           <a id="15303" class="Symbol">(</a><a id="15304" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="15306" class="Symbol">(λ</a> <a id="15309" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15309" class="Bound">y</a> <a id="15311" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15311" class="Bound">p</a> <a id="15313" class="Symbol">→</a> <a id="15315" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="15326" class="Symbol">{</a><a id="15327" class="Argument">n</a> <a id="15329" class="Symbol">=</a> <a id="15331" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15335" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15228" class="Bound">n</a><a id="15336" class="Symbol">}</a> <a id="15338" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15340" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15231" class="Bound">a</a> <a id="15342" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15344" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15346" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15309" class="Bound">y</a> <a id="15348" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15350" class="Symbol">(</a><a id="15351" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="15362" class="Symbol">_</a> <a id="15364" class="Symbol">_</a> <a id="15366" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15368" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15311" class="Bound">p</a> <a id="15370" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15371" class="Symbol">)</a> <a id="15373" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15375" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15377" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15311" class="Bound">p</a> <a id="15379" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15380" class="Symbol">)</a>
              <a id="15396" class="Symbol">(</a><a id="15397" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14052" class="Function">enc-refl</a> <a id="15406" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15408" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15231" class="Bound">a</a> <a id="15410" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15411" class="Symbol">))</a>

  <a id="15417" class="Comment">{- The final Iso established -}</a>
  <a id="ΩTrunc.IsoFinal"></a><a id="15451" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15451" class="Function">IsoFinal</a> <a id="15460" class="Symbol">:</a> <a id="15462" class="Symbol">(</a><a id="15463" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15463" class="Bound">n</a> <a id="15465" class="Symbol">:</a> <a id="15467" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="15473" class="Symbol">)</a> <a id="15475" class="Symbol">(</a><a id="15476" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15476" class="Bound">x</a> <a id="15478" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15478" class="Bound">y</a> <a id="15480" class="Symbol">:</a> <a id="15482" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15484" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1225" class="Generalizable">B</a> <a id="15486" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15488" class="Symbol">(</a><a id="15489" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15493" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15463" class="Bound">n</a><a id="15494" class="Symbol">))</a> <a id="15497" class="Symbol">→</a> <a id="15499" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15503" class="Symbol">(</a><a id="15504" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15476" class="Bound">x</a> <a id="15506" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15508" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15478" class="Bound">y</a><a id="15509" class="Symbol">)</a> <a id="15511" class="Symbol">(</a><a id="15512" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12074" class="Function">P</a> <a id="15514" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15476" class="Bound">x</a> <a id="15516" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15478" class="Bound">y</a><a id="15517" class="Symbol">)</a>
  <a id="15521" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15529" class="Symbol">(</a><a id="15530" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15451" class="Function">IsoFinal</a> <a id="15539" class="Symbol">_</a> <a id="15541" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15541" class="Bound">x</a> <a id="15543" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15543" class="Bound">y</a><a id="15544" class="Symbol">)</a> <a id="15546" class="Symbol">=</a> <a id="15548" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#13426" class="Function">encode-fun</a> <a id="15559" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15541" class="Bound">x</a> <a id="15561" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15543" class="Bound">y</a>
  <a id="15565" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15573" class="Symbol">(</a><a id="15574" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15451" class="Function">IsoFinal</a> <a id="15583" class="Symbol">_</a> <a id="15585" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15585" class="Bound">x</a> <a id="15587" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15587" class="Bound">y</a><a id="15588" class="Symbol">)</a> <a id="15590" class="Symbol">=</a> <a id="15592" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#12611" class="Function">decode-fun</a> <a id="15603" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15585" class="Bound">x</a> <a id="15605" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15587" class="Bound">y</a>
  <a id="15609" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="15617" class="Symbol">(</a><a id="15618" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15451" class="Function">IsoFinal</a> <a id="15627" class="Symbol">_</a> <a id="15629" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15629" class="Bound">x</a> <a id="15631" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15631" class="Bound">y</a><a id="15632" class="Symbol">)</a> <a id="15634" class="Symbol">=</a> <a id="15636" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14508" class="Function">P-linv</a> <a id="15643" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15629" class="Bound">x</a> <a id="15645" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15631" class="Bound">y</a>
  <a id="15649" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15657" class="Symbol">(</a><a id="15658" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15451" class="Function">IsoFinal</a> <a id="15667" class="Symbol">_</a> <a id="15669" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15669" class="Bound">x</a> <a id="15671" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15671" class="Bound">y</a><a id="15672" class="Symbol">)</a> <a id="15674" class="Symbol">=</a> <a id="15676" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#14211" class="Function">P-rinv</a> <a id="15683" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15669" class="Bound">x</a> <a id="15685" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15671" class="Bound">y</a>

<a id="PathIdTrunc"></a><a id="15688" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15688" class="Function">PathIdTrunc</a> <a id="15700" class="Symbol">:</a> <a id="15702" class="Symbol">{</a><a id="15703" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15703" class="Bound">a</a> <a id="15705" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15705" class="Bound">b</a> <a id="15707" class="Symbol">:</a> <a id="15709" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="15710" class="Symbol">}</a> <a id="15712" class="Symbol">(</a><a id="15713" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15713" class="Bound">n</a> <a id="15715" class="Symbol">:</a> <a id="15717" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="15723" class="Symbol">)</a> <a id="15725" class="Symbol">→</a> <a id="15727" class="Symbol">(</a><a id="15728" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="15733" class="Symbol">(</a><a id="15734" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15736" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="15738" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15740" class="Symbol">(</a><a id="15741" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15745" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15713" class="Bound">n</a><a id="15746" class="Symbol">))</a> <a id="15749" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15751" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15703" class="Bound">a</a> <a id="15753" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15755" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15757" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15705" class="Bound">b</a> <a id="15759" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15760" class="Symbol">)</a> <a id="15762" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15764" class="Symbol">(</a><a id="15765" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15767" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15703" class="Bound">a</a> <a id="15769" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15771" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15705" class="Bound">b</a> <a id="15773" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15775" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15713" class="Bound">n</a><a id="15776" class="Symbol">)</a>
<a id="15778" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15688" class="Function">PathIdTrunc</a> <a id="15790" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15790" class="Bound">n</a> <a id="15792" class="Symbol">=</a> <a id="15794" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="15804" class="Symbol">(</a><a id="15805" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15451" class="Function">ΩTrunc.IsoFinal</a> <a id="15821" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15790" class="Bound">n</a> <a id="15823" class="Symbol">_</a> <a id="15825" class="Symbol">_)</a>

<a id="PathΩ"></a><a id="15829" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15829" class="Function">PathΩ</a> <a id="15835" class="Symbol">:</a> <a id="15837" class="Symbol">{</a><a id="15838" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15838" class="Bound">a</a> <a id="15840" class="Symbol">:</a> <a id="15842" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="15843" class="Symbol">}</a> <a id="15845" class="Symbol">(</a><a id="15846" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15846" class="Bound">n</a> <a id="15848" class="Symbol">:</a> <a id="15850" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="15856" class="Symbol">)</a> <a id="15858" class="Symbol">→</a> <a id="15860" class="Symbol">(</a><a id="15861" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="15866" class="Symbol">(</a><a id="15867" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15869" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a> <a id="15871" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15873" class="Symbol">(</a><a id="15874" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15878" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15846" class="Bound">n</a><a id="15879" class="Symbol">))</a> <a id="15882" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15884" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15838" class="Bound">a</a> <a id="15886" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15888" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="15890" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15838" class="Bound">a</a> <a id="15892" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="15893" class="Symbol">)</a> <a id="15895" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15897" class="Symbol">(</a><a id="15898" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15900" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15838" class="Bound">a</a> <a id="15902" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15904" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15838" class="Bound">a</a> <a id="15906" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1256" class="Function Operator">∥</a> <a id="15908" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15846" class="Bound">n</a><a id="15909" class="Symbol">)</a>
<a id="15911" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15829" class="Function">PathΩ</a> <a id="15917" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15917" class="Bound">n</a> <a id="15919" class="Symbol">=</a> <a id="15921" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15688" class="Function">PathIdTrunc</a> <a id="15933" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15917" class="Bound">n</a>

<a id="15936" class="Comment">{- Special case using direct defs of truncations -}</a>
<a id="PathIdTrunc₀Iso"></a><a id="15988" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15988" class="Function">PathIdTrunc₀Iso</a> <a id="16004" class="Symbol">:</a> <a id="16006" class="Symbol">{</a><a id="16007" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16007" class="Bound">a</a> <a id="16009" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16009" class="Bound">b</a> <a id="16011" class="Symbol">:</a> <a id="16013" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="16014" class="Symbol">}</a> <a id="16016" class="Symbol">→</a> <a id="16018" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16022" class="Symbol">(</a><a id="16023" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="16025" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16007" class="Bound">a</a> <a id="16027" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a> <a id="16030" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16032" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="16034" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16009" class="Bound">b</a> <a id="16036" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a><a id="16038" class="Symbol">)</a> <a id="16040" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="16042" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16007" class="Bound">a</a> <a id="16044" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16046" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16009" class="Bound">b</a> <a id="16048" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="16051" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15988" class="Function">PathIdTrunc₀Iso</a> <a id="16067" class="Symbol">=</a> <a id="16069" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="16077" class="Symbol">(</a><a id="16078" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="16086" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8527" class="Function">setTruncTrunc2Iso</a><a id="16103" class="Symbol">)</a>
                    <a id="16125" class="Symbol">(</a><a id="16126" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="16134" class="Symbol">(</a><a id="16135" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#15451" class="Function">ΩTrunc.IsoFinal</a> <a id="16151" class="Symbol">_</a> <a id="16153" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="16155" class="Symbol">_</a> <a id="16157" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="16159" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="16161" class="Symbol">_</a> <a id="16163" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="16164" class="Symbol">)</a>
                             <a id="16195" class="Symbol">(</a><a id="16196" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="16203" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#8002" class="Function">propTruncTrunc1Iso</a><a id="16221" class="Symbol">))</a>

<a id="16225" class="Comment">-------------------------</a>


<a id="truncOfTruncIso"></a><a id="16253" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16253" class="Function">truncOfTruncIso</a> <a id="16269" class="Symbol">:</a> <a id="16271" class="Symbol">(</a><a id="16272" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16272" class="Bound">n</a> <a id="16274" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16274" class="Bound">m</a> <a id="16276" class="Symbol">:</a> <a id="16278" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="16284" class="Symbol">)</a> <a id="16286" class="Symbol">→</a> <a id="16288" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16292" class="Symbol">(</a><a id="16293" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="16305" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16272" class="Bound">n</a> <a id="16307" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="16308" class="Symbol">)</a> <a id="16310" class="Symbol">(</a><a id="16311" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="16323" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16272" class="Bound">n</a> <a id="16325" class="Symbol">(</a><a id="16326" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="16338" class="Symbol">(</a><a id="16339" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16274" class="Bound">m</a> <a id="16341" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16343" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16272" class="Bound">n</a><a id="16344" class="Symbol">)</a> <a id="16346" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="16347" class="Symbol">))</a>
<a id="16350" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16358" class="Symbol">(</a><a id="16359" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16253" class="Function">truncOfTruncIso</a> <a id="16375" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16375" class="Bound">n</a> <a id="16377" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16377" class="Bound">m</a><a id="16378" class="Symbol">)</a> <a id="16380" class="Symbol">=</a> <a id="16382" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="16387" class="Symbol">(λ</a> <a id="16390" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16390" class="Bound">_</a> <a id="16392" class="Symbol">→</a> <a id="16394" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="16410" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16375" class="Bound">n</a><a id="16411" class="Symbol">)</a> <a id="16413" class="Symbol">λ</a> <a id="16415" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16415" class="Bound">a</a> <a id="16417" class="Symbol">→</a> <a id="16419" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="16421" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="16423" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16415" class="Bound">a</a> <a id="16425" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="16427" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a>
<a id="16429" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16437" class="Symbol">(</a><a id="16438" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16253" class="Function">truncOfTruncIso</a> <a id="16454" class="Symbol">{</a><a id="16455" class="Argument">A</a> <a id="16457" class="Symbol">=</a> <a id="16459" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16459" class="Bound">A</a><a id="16460" class="Symbol">}</a> <a id="16462" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16462" class="Bound">n</a> <a id="16464" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16464" class="Bound">m</a><a id="16465" class="Symbol">)</a> <a id="16467" class="Symbol">=</a>
  <a id="16471" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="16476" class="Symbol">(λ</a> <a id="16479" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16479" class="Bound">_</a> <a id="16481" class="Symbol">→</a> <a id="16483" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="16499" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16462" class="Bound">n</a><a id="16500" class="Symbol">)</a>
       <a id="16509" class="Symbol">(</a><a id="16510" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="16515" class="Symbol">(λ</a> <a id="16518" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16518" class="Bound">_</a> <a id="16520" class="Symbol">→</a> <a id="16522" class="Symbol">(</a><a id="16523" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="16538" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16464" class="Bound">m</a> <a id="16540" class="Symbol">(</a><a id="16541" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="16557" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16462" class="Bound">n</a> <a id="16559" class="Symbol">)))</a>
             <a id="16576" class="Symbol">λ</a> <a id="16578" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16578" class="Bound">a</a> <a id="16580" class="Symbol">→</a> <a id="16582" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a> <a id="16584" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16578" class="Bound">a</a> <a id="16586" href="Cubical.HITs.Nullification.Base.html#452" class="InductiveConstructor Operator">∣</a><a id="16587" class="Symbol">)</a>
<a id="16589" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16597" class="Symbol">(</a><a id="16598" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16253" class="Function">truncOfTruncIso</a> <a id="16614" class="Symbol">{</a><a id="16615" class="Argument">A</a> <a id="16617" class="Symbol">=</a> <a id="16619" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16619" class="Bound">A</a><a id="16620" class="Symbol">}</a> <a id="16622" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16622" class="Bound">n</a> <a id="16624" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16624" class="Bound">m</a><a id="16625" class="Symbol">)</a> <a id="16627" class="Symbol">=</a>
  <a id="16631" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="16636" class="Symbol">(λ</a> <a id="16639" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16639" class="Bound">x</a> <a id="16641" class="Symbol">→</a> <a id="16643" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="16658" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16622" class="Bound">n</a> <a id="16660" class="Symbol">(</a><a id="16661" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="16677" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16622" class="Bound">n</a><a id="16678" class="Symbol">)</a> <a id="16680" class="Symbol">_</a> <a id="16682" class="Symbol">_</a> <a id="16684" class="Symbol">)</a>
               <a id="16701" class="Symbol">(</a><a id="16702" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="16707" class="Symbol">(λ</a> <a id="16710" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16710" class="Bound">x</a> <a id="16712" class="Symbol">→</a> <a id="16714" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="16729" class="Symbol">(</a><a id="16730" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16624" class="Bound">m</a> <a id="16732" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16734" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16622" class="Bound">n</a><a id="16735" class="Symbol">)</a> <a id="16737" class="Symbol">(</a><a id="16738" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="16753" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16624" class="Bound">m</a> <a id="16755" class="Symbol">(</a><a id="16756" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="16772" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16622" class="Bound">n</a><a id="16773" class="Symbol">))</a> <a id="16776" class="Symbol">_</a> <a id="16778" class="Symbol">_</a> <a id="16780" class="Symbol">)</a>
                      <a id="16804" class="Symbol">λ</a> <a id="16806" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16806" class="Bound">a</a> <a id="16808" class="Symbol">→</a> <a id="16810" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16814" class="Symbol">)</a>
<a id="16816" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16824" class="Symbol">(</a><a id="16825" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16253" class="Function">truncOfTruncIso</a> <a id="16841" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16841" class="Bound">n</a> <a id="16843" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16843" class="Bound">m</a><a id="16844" class="Symbol">)</a> <a id="16846" class="Symbol">=</a> <a id="16848" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#5045" class="Function">elim</a> <a id="16853" class="Symbol">(λ</a> <a id="16856" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16856" class="Bound">x</a> <a id="16858" class="Symbol">→</a> <a id="16860" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="16875" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16841" class="Bound">n</a> <a id="16877" class="Symbol">(</a><a id="16878" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#4605" class="Function">isOfHLevelTrunc</a> <a id="16894" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16841" class="Bound">n</a><a id="16895" class="Symbol">)</a> <a id="16897" class="Symbol">_</a> <a id="16899" class="Symbol">_)</a> <a id="16902" class="Symbol">λ</a> <a id="16904" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16904" class="Bound">a</a> <a id="16906" class="Symbol">→</a> <a id="16908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="truncOfTruncEq"></a><a id="16914" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16914" class="Function">truncOfTruncEq</a> <a id="16929" class="Symbol">:</a> <a id="16931" class="Symbol">(</a><a id="16932" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16932" class="Bound">n</a> <a id="16934" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16934" class="Bound">m</a> <a id="16936" class="Symbol">:</a> <a id="16938" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16939" class="Symbol">)</a> <a id="16941" class="Symbol">→</a> <a id="16943" class="Symbol">(</a><a id="16944" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="16956" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16932" class="Bound">n</a> <a id="16958" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="16959" class="Symbol">)</a> <a id="16961" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="16963" class="Symbol">(</a><a id="16964" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="16976" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16932" class="Bound">n</a> <a id="16978" class="Symbol">(</a><a id="16979" href="Cubical.HITs.Truncation.FromNegTwo.Base.html#1087" class="Function">hLevelTrunc</a> <a id="16991" class="Symbol">(</a><a id="16992" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16934" class="Bound">m</a> <a id="16994" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16996" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16932" class="Bound">n</a><a id="16997" class="Symbol">)</a> <a id="16999" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#1223" class="Generalizable">A</a><a id="17000" class="Symbol">))</a>
<a id="17003" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16914" class="Function">truncOfTruncEq</a> <a id="17018" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#17018" class="Bound">n</a> <a id="17020" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#17020" class="Bound">m</a> <a id="17022" class="Symbol">=</a> <a id="17024" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="17035" class="Symbol">(</a><a id="17036" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#16253" class="Function">truncOfTruncIso</a> <a id="17052" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#17018" class="Bound">n</a> <a id="17054" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html#17020" class="Bound">m</a><a id="17055" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Truncation.FromNegTwo.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Truncation.FromNegTwo</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Truncation.FromNegTwo.html" class="Module">Cubical.HITs.Truncation.FromNegTwo</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.HITs.Truncation.FromNegTwo.Base.html" class="Module">Cubical.HITs.Truncation.FromNegTwo.Base</a> <a id="102" class="Keyword">public</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Cubical.HITs.Truncation.FromNegTwo.Properties.html" class="Module">Cubical.HITs.Truncation.FromNegTwo.Properties</a> <a id="167" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Truncation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Truncation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.HITs.Truncation.Properties.html" class="Module">Cubical.HITs.Truncation.Properties</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Data.NatMinusOne.html" class="Module">Cubical.Data.NatMinusOne</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Cubical.HITs.Truncation.Base.html" class="Module">Cubical.HITs.Truncation.Base</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Cubical.Foundations.Equiv.PathSplit.html" class="Module">Cubical.Foundations.Equiv.PathSplit</a>
<a id="559" class="Keyword">open</a> <a id="564" href="Cubical.Foundations.Equiv.PathSplit.html#1046" class="Module">isPathSplitEquiv</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Cubical.Modalities.Modality.html" class="Module">Cubical.Modalities.Modality</a>
<a id="621" class="Keyword">open</a> <a id="626" href="Cubical.Modalities.Modality.html#450" class="Module">Modality</a>

<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="665" class="Keyword">hiding</a> <a id="672" class="Symbol">(</a><a id="673" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="710" class="Keyword">open</a> <a id="715" class="Keyword">import</a> <a id="722" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="740" class="Keyword">hiding</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Data.Bool.Properties.html#861" class="Function">elim</a><a id="752" class="Symbol">)</a>
<a id="754" class="Keyword">open</a> <a id="759" class="Keyword">import</a> <a id="766" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Cubical.HITs.Sn.Base.html" class="Module">Cubical.HITs.Sn.Base</a>
<a id="817" class="Keyword">open</a> <a id="822" class="Keyword">import</a> <a id="829" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a> <a id="845" class="Keyword">hiding</a> <a id="852" class="Symbol">(</a><a id="853" href="Cubical.HITs.S1.Properties.html#411" class="Function">rec</a> <a id="857" class="Symbol">;</a> <a id="859" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a><a id="863" class="Symbol">)</a>
<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="Cubical.HITs.Susp.Base.html" class="Module">Cubical.HITs.Susp.Base</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Cubical.HITs.Nullification.html" class="Module">Cubical.HITs.Nullification</a> <a id="939" class="Symbol">as</a> <a id="942" class="Module">Null</a> <a id="947" class="Keyword">hiding</a> <a id="954" class="Symbol">(</a><a id="955" href="Cubical.HITs.Nullification.Properties.html#2537" class="Function">rec</a> <a id="959" class="Symbol">;</a> <a id="961" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a><a id="965" class="Symbol">)</a>

<a id="968" class="Keyword">open</a> <a id="973" class="Keyword">import</a> <a id="980" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="1017" class="Symbol">as</a> <a id="1020" class="Module">PropTrunc</a> <a id="1030" class="Keyword">using</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a> <a id="1042" class="Symbol">;</a> <a id="1044" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="1049" class="Symbol">;</a> <a id="1051" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="1058" class="Symbol">)</a>
<a id="1060" class="Keyword">open</a> <a id="1065" class="Keyword">import</a> <a id="1072" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a>       <a id="1105" class="Symbol">as</a> <a id="1108" class="Module">SetTrunc</a>  <a id="1118" class="Keyword">using</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥_∥₂</a><a id="1129" class="Symbol">;</a> <a id="1131" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a><a id="1135" class="Symbol">;</a> <a id="1137" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a><a id="1144" class="Symbol">)</a>
<a id="1146" class="Keyword">open</a> <a id="1151" class="Keyword">import</a> <a id="1158" href="Cubical.HITs.GroupoidTruncation.html" class="Module">Cubical.HITs.GroupoidTruncation</a>  <a id="1191" class="Symbol">as</a> <a id="1194" class="Module">GpdTrunc</a>  <a id="1204" class="Keyword">using</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥_∥₃</a><a id="1215" class="Symbol">;</a> <a id="1217" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣_∣₃</a><a id="1221" class="Symbol">;</a> <a id="1223" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a><a id="1230" class="Symbol">)</a>
<a id="1232" class="Keyword">open</a> <a id="1237" class="Keyword">import</a> <a id="1244" href="Cubical.HITs.2GroupoidTruncation.html" class="Module">Cubical.HITs.2GroupoidTruncation</a> <a id="1277" class="Symbol">as</a> <a id="1280" class="Module">2GpdTrunc</a> <a id="1290" class="Keyword">using</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥_∥₄</a><a id="1301" class="Symbol">;</a> <a id="1303" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣_∣₄</a><a id="1307" class="Symbol">;</a> <a id="1309" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a><a id="1316" class="Symbol">)</a>

<a id="1319" class="Keyword">private</a>
  <a id="1329" class="Keyword">variable</a>
    <a id="1342" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a> <a id="1344" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1359" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1368" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a>
    <a id="1374" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1383" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a>

<a id="sphereFill"></a><a id="1387" href="Cubical.HITs.Truncation.Properties.html#1387" class="Function">sphereFill</a> <a id="1398" class="Symbol">:</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.HITs.Truncation.Properties.html#1401" class="Bound">n</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1406" class="Symbol">)</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.HITs.Truncation.Properties.html#1409" class="Bound">f</a> <a id="1411" class="Symbol">:</a> <a id="1413" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="1416" href="Cubical.HITs.Truncation.Properties.html#1401" class="Bound">n</a> <a id="1418" class="Symbol">→</a> <a id="1420" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1430" class="Symbol">_</a>
<a id="1432" href="Cubical.HITs.Truncation.Properties.html#1387" class="Function">sphereFill</a> <a id="1443" class="Symbol">{</a><a id="1444" class="Argument">A</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="Cubical.HITs.Truncation.Properties.html#1448" class="Bound">A</a><a id="1449" class="Symbol">}</a> <a id="1451" href="Cubical.HITs.Truncation.Properties.html#1451" class="Bound">n</a> <a id="1453" href="Cubical.HITs.Truncation.Properties.html#1453" class="Bound">f</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1460" href="Cubical.HITs.Truncation.Properties.html#1460" class="Bound">top</a> <a id="1464" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1466" href="Cubical.HITs.Truncation.Properties.html#1448" class="Bound">A</a> <a id="1468" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1470" class="Symbol">((</a><a id="1472" href="Cubical.HITs.Truncation.Properties.html#1472" class="Bound">x</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="1479" href="Cubical.HITs.Truncation.Properties.html#1451" class="Bound">n</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Cubical.HITs.Truncation.Properties.html#1460" class="Bound">top</a> <a id="1488" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1490" href="Cubical.HITs.Truncation.Properties.html#1453" class="Bound">f</a> <a id="1492" href="Cubical.HITs.Truncation.Properties.html#1472" class="Bound">x</a><a id="1493" class="Symbol">)</a>

<a id="isSphereFilled"></a><a id="1496" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1522" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a> <a id="1524" class="Symbol">→</a> <a id="1526" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1531" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a>
<a id="1533" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="1548" href="Cubical.HITs.Truncation.Properties.html#1548" class="Bound">n</a> <a id="1550" href="Cubical.HITs.Truncation.Properties.html#1550" class="Bound">A</a> <a id="1552" class="Symbol">=</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Cubical.HITs.Truncation.Properties.html#1555" class="Bound">f</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="1562" href="Cubical.HITs.Truncation.Properties.html#1548" class="Bound">n</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Cubical.HITs.Truncation.Properties.html#1550" class="Bound">A</a><a id="1567" class="Symbol">)</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="Cubical.HITs.Truncation.Properties.html#1387" class="Function">sphereFill</a> <a id="1582" href="Cubical.HITs.Truncation.Properties.html#1548" class="Bound">n</a> <a id="1584" href="Cubical.HITs.Truncation.Properties.html#1555" class="Bound">f</a>

<a id="isSphereFilled∥∥"></a><a id="1587" href="Cubical.HITs.Truncation.Properties.html#1587" class="Function">isSphereFilled∥∥</a> <a id="1604" class="Symbol">:</a> <a id="1606" class="Symbol">{</a><a id="1607" href="Cubical.HITs.Truncation.Properties.html#1607" class="Bound">n</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="1631" href="Cubical.HITs.Truncation.Properties.html#1607" class="Bound">n</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.HITs.Truncation.Base.html#619" class="Datatype">HubAndSpoke</a> <a id="1646" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="1648" href="Cubical.HITs.Truncation.Properties.html#1607" class="Bound">n</a><a id="1649" class="Symbol">)</a>
<a id="1651" href="Cubical.HITs.Truncation.Properties.html#1587" class="Function">isSphereFilled∥∥</a> <a id="1668" href="Cubical.HITs.Truncation.Properties.html#1668" class="Bound">f</a> <a id="1670" class="Symbol">=</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Cubical.HITs.Truncation.Base.html#701" class="InductiveConstructor">hub</a> <a id="1677" href="Cubical.HITs.Truncation.Properties.html#1668" class="Bound">f</a><a id="1678" class="Symbol">)</a> <a id="1680" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Cubical.HITs.Truncation.Base.html#756" class="InductiveConstructor">spoke</a> <a id="1689" href="Cubical.HITs.Truncation.Properties.html#1668" class="Bound">f</a><a id="1690" class="Symbol">)</a>

<a id="isSphereFilled→isOfHLevel"></a><a id="1693" href="Cubical.HITs.Truncation.Properties.html#1693" class="Function">isSphereFilled→isOfHLevel</a> <a id="1719" class="Symbol">:</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Cubical.HITs.Truncation.Properties.html#1722" class="Bound">n</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1727" class="Symbol">)</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="1746" href="Cubical.HITs.Truncation.Properties.html#1722" class="Bound">n</a> <a id="1748" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1768" href="Cubical.HITs.Truncation.Properties.html#1722" class="Bound">n</a><a id="1769" class="Symbol">)</a> <a id="1771" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a>
<a id="1773" href="Cubical.HITs.Truncation.Properties.html#1693" class="Function">isSphereFilled→isOfHLevel</a> <a id="1799" class="Symbol">{</a><a id="1800" class="Argument">A</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="Cubical.HITs.Truncation.Properties.html#1804" class="Bound">A</a><a id="1805" class="Symbol">}</a> <a id="1807" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1812" href="Cubical.HITs.Truncation.Properties.html#1812" class="Bound">h</a> <a id="1814" href="Cubical.HITs.Truncation.Properties.html#1814" class="Bound">x</a> <a id="1816" href="Cubical.HITs.Truncation.Properties.html#1816" class="Bound">y</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Cubical.HITs.Truncation.Properties.html#1812" class="Bound">h</a> <a id="1832" href="Cubical.HITs.Truncation.Properties.html#1871" class="Function">f</a><a id="1833" class="Symbol">)</a> <a id="1835" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="1839" class="Symbol">)</a> <a id="1841" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1843" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Cubical.HITs.Truncation.Properties.html#1812" class="Bound">h</a> <a id="1850" href="Cubical.HITs.Truncation.Properties.html#1871" class="Function">f</a><a id="1851" class="Symbol">)</a> <a id="1853" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a>
  <a id="1861" class="Keyword">where</a>
    <a id="1871" href="Cubical.HITs.Truncation.Properties.html#1871" class="Function">f</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Agda.Builtin.Bool.html#190" class="Datatype">Bool</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Cubical.HITs.Truncation.Properties.html#1804" class="Bound">A</a>
    <a id="1888" href="Cubical.HITs.Truncation.Properties.html#1871" class="Function">f</a> <a id="1890" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a> <a id="1895" class="Symbol">=</a> <a id="1897" href="Cubical.HITs.Truncation.Properties.html#1814" class="Bound">x</a>
    <a id="1903" href="Cubical.HITs.Truncation.Properties.html#1871" class="Function">f</a> <a id="1905" href="Agda.Builtin.Bool.html#209" class="InductiveConstructor">false</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Cubical.HITs.Truncation.Properties.html#1816" class="Bound">y</a>
<a id="1915" href="Cubical.HITs.Truncation.Properties.html#1693" class="Function">isSphereFilled→isOfHLevel</a> <a id="1941" class="Symbol">{</a><a id="1942" class="Argument">A</a> <a id="1944" class="Symbol">=</a> <a id="1946" href="Cubical.HITs.Truncation.Properties.html#1946" class="Bound">A</a><a id="1947" class="Symbol">}</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1954" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="1958" class="Symbol">)</a> <a id="1960" href="Cubical.HITs.Truncation.Properties.html#1960" class="Bound">h</a> <a id="1962" href="Cubical.HITs.Truncation.Properties.html#1962" class="Bound">x</a> <a id="1964" href="Cubical.HITs.Truncation.Properties.html#1964" class="Bound">y</a> <a id="1966" class="Symbol">=</a>
  <a id="1970" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1972" class="Symbol">(λ</a> <a id="1975" href="Cubical.HITs.Truncation.Properties.html#1975" class="Bound">y</a> <a id="1977" href="Cubical.HITs.Truncation.Properties.html#1977" class="Bound">q</a> <a id="1979" class="Symbol">→</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Cubical.HITs.Truncation.Properties.html#1982" class="Bound">p</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="Cubical.HITs.Truncation.Properties.html#1962" class="Bound">x</a> <a id="1988" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1990" href="Cubical.HITs.Truncation.Properties.html#1975" class="Bound">y</a><a id="1991" class="Symbol">)</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Cubical.HITs.Truncation.Properties.html#1977" class="Bound">q</a> <a id="1997" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1999" href="Cubical.HITs.Truncation.Properties.html#1982" class="Bound">p</a><a id="2000" class="Symbol">)</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Cubical.HITs.Truncation.Properties.html#2023" class="Function">helper</a> <a id="2010" href="Cubical.HITs.Truncation.Properties.html#1962" class="Bound">x</a><a id="2011" class="Symbol">)</a>
  <a id="2015" class="Keyword">where</a>
  <a id="2023" href="Cubical.HITs.Truncation.Properties.html#2023" class="Function">helper</a> <a id="2030" class="Symbol">:</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Cubical.HITs.Truncation.Properties.html#2033" class="Bound">x</a> <a id="2035" class="Symbol">:</a> <a id="2037" href="Cubical.HITs.Truncation.Properties.html#1946" class="Bound">A</a><a id="2038" class="Symbol">)</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.HITs.Truncation.Properties.html#2041" class="Bound">p</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="Cubical.HITs.Truncation.Properties.html#2033" class="Bound">x</a> <a id="2047" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2049" href="Cubical.HITs.Truncation.Properties.html#2033" class="Bound">x</a><a id="2050" class="Symbol">)</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2059" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2061" href="Cubical.HITs.Truncation.Properties.html#2041" class="Bound">p</a>
  <a id="2065" href="Cubical.HITs.Truncation.Properties.html#2023" class="Function">helper</a> <a id="2072" href="Cubical.HITs.Truncation.Properties.html#2072" class="Bound">x</a> <a id="2074" href="Cubical.HITs.Truncation.Properties.html#2074" class="Bound">p</a> <a id="2076" href="Cubical.HITs.Truncation.Properties.html#2076" class="Bound">i</a> <a id="2078" href="Cubical.HITs.Truncation.Properties.html#2078" class="Bound">j</a> <a id="2080" class="Symbol">=</a>
    <a id="2086" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="2092" class="Symbol">(λ</a> <a id="2095" href="Cubical.HITs.Truncation.Properties.html#2095" class="Bound">k</a> <a id="2097" class="Symbol">→</a> <a id="2099" class="Symbol">λ</a> <a id="2101" class="Symbol">{</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Cubical.HITs.Truncation.Properties.html#2076" class="Bound">i</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2110" class="Symbol">)</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Cubical.HITs.Truncation.Properties.html#1960" class="Bound">h</a> <a id="2116" href="Cubical.HITs.Truncation.Properties.html#2334" class="Function">S¹→A</a> <a id="2121" class="Symbol">.</a><a id="2122" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2126" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2131" href="Cubical.HITs.Truncation.Properties.html#2095" class="Bound">k</a>
                   <a id="2152" class="Symbol">;</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Cubical.HITs.Truncation.Properties.html#2076" class="Bound">i</a> <a id="2157" class="Symbol">=</a> <a id="2159" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Cubical.HITs.Truncation.Properties.html#2074" class="Bound">p</a> <a id="2167" href="Cubical.HITs.Truncation.Properties.html#2078" class="Bound">j</a>
                   <a id="2188" class="Symbol">;</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Cubical.HITs.Truncation.Properties.html#2078" class="Bound">j</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2197" class="Symbol">)</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Cubical.HITs.Truncation.Properties.html#1960" class="Bound">h</a> <a id="2203" href="Cubical.HITs.Truncation.Properties.html#2334" class="Function">S¹→A</a> <a id="2208" class="Symbol">.</a><a id="2209" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2213" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Cubical.HITs.Truncation.Properties.html#2076" class="Bound">i</a> <a id="2221" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2223" href="Cubical.HITs.Truncation.Properties.html#2095" class="Bound">k</a><a id="2224" class="Symbol">)</a>
                   <a id="2245" class="Symbol">;</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Cubical.HITs.Truncation.Properties.html#2078" class="Bound">j</a> <a id="2250" class="Symbol">=</a> <a id="2252" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2254" class="Symbol">)</a> <a id="2256" class="Symbol">→</a> <a id="2258" href="Cubical.HITs.Truncation.Properties.html#1960" class="Bound">h</a> <a id="2260" href="Cubical.HITs.Truncation.Properties.html#2334" class="Function">S¹→A</a> <a id="2265" class="Symbol">.</a><a id="2266" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2270" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Cubical.HITs.Truncation.Properties.html#2076" class="Bound">i</a> <a id="2278" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2280" href="Cubical.HITs.Truncation.Properties.html#2095" class="Bound">k</a><a id="2281" class="Symbol">)})</a>
          <a id="2295" class="Symbol">(</a><a id="2296" href="Cubical.HITs.Truncation.Properties.html#1960" class="Bound">h</a> <a id="2298" href="Cubical.HITs.Truncation.Properties.html#2334" class="Function">S¹→A</a> <a id="2303" class="Symbol">.</a><a id="2304" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2314" href="Cubical.HITs.Truncation.Properties.html#2078" class="Bound">j</a><a id="2315" class="Symbol">)</a> <a id="2317" href="Cubical.HITs.Truncation.Properties.html#2076" class="Bound">i</a><a id="2318" class="Symbol">)</a>
    <a id="2324" class="Keyword">where</a>
    <a id="2334" href="Cubical.HITs.Truncation.Properties.html#2334" class="Function">S¹→A</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Cubical.HITs.S1.Base.html#594" class="Datatype">S¹</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Cubical.HITs.Truncation.Properties.html#1946" class="Bound">A</a>
    <a id="2352" href="Cubical.HITs.Truncation.Properties.html#2334" class="Function">S¹→A</a> <a id="2357" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Cubical.HITs.Truncation.Properties.html#2072" class="Bound">x</a>
    <a id="2370" href="Cubical.HITs.Truncation.Properties.html#2334" class="Function">S¹→A</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.HITs.S1.Base.html#625" class="InductiveConstructor">loop</a> <a id="2381" href="Cubical.HITs.Truncation.Properties.html#2381" class="Bound">i</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="Cubical.HITs.Truncation.Properties.html#2074" class="Bound">p</a> <a id="2388" href="Cubical.HITs.Truncation.Properties.html#2381" class="Bound">i</a>
<a id="2390" href="Cubical.HITs.Truncation.Properties.html#1693" class="Function">isSphereFilled→isOfHLevel</a> <a id="2416" class="Symbol">{</a><a id="2417" class="Argument">A</a> <a id="2419" class="Symbol">=</a> <a id="2421" href="Cubical.HITs.Truncation.Properties.html#2421" class="Bound">A</a><a id="2422" class="Symbol">}</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2434" href="Cubical.HITs.Truncation.Properties.html#2434" class="Bound">n</a><a id="2435" class="Symbol">))</a> <a id="2438" href="Cubical.HITs.Truncation.Properties.html#2438" class="Bound">h</a> <a id="2440" href="Cubical.HITs.Truncation.Properties.html#2440" class="Bound">x</a> <a id="2442" href="Cubical.HITs.Truncation.Properties.html#2442" class="Bound">y</a> <a id="2444" class="Symbol">=</a>
  <a id="2448" href="Cubical.HITs.Truncation.Properties.html#1693" class="Function">isSphereFilled→isOfHLevel</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2479" href="Cubical.HITs.Truncation.Properties.html#2434" class="Bound">n</a><a id="2480" class="Symbol">)</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Cubical.HITs.Truncation.Properties.html#2509" class="Function">helper</a> <a id="2490" href="Cubical.HITs.Truncation.Properties.html#2438" class="Bound">h</a> <a id="2492" href="Cubical.HITs.Truncation.Properties.html#2440" class="Bound">x</a> <a id="2494" href="Cubical.HITs.Truncation.Properties.html#2442" class="Bound">y</a><a id="2495" class="Symbol">)</a>
  <a id="2499" class="Keyword">where</a>
    <a id="2509" href="Cubical.HITs.Truncation.Properties.html#2509" class="Function">helper</a> <a id="2516" class="Symbol">:</a> <a id="2518" class="Symbol">{</a><a id="2519" href="Cubical.HITs.Truncation.Properties.html#2519" class="Bound">n</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="2543" class="Symbol">(</a><a id="2544" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2553" href="Cubical.HITs.Truncation.Properties.html#2519" class="Bound">n</a><a id="2554" class="Symbol">))</a> <a id="2557" href="Cubical.HITs.Truncation.Properties.html#2421" class="Bound">A</a> <a id="2559" class="Symbol">→</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Cubical.HITs.Truncation.Properties.html#2562" class="Bound">x</a> <a id="2564" href="Cubical.HITs.Truncation.Properties.html#2564" class="Bound">y</a> <a id="2566" class="Symbol">:</a> <a id="2568" href="Cubical.HITs.Truncation.Properties.html#2421" class="Bound">A</a><a id="2569" class="Symbol">)</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2593" href="Cubical.HITs.Truncation.Properties.html#2519" class="Bound">n</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.HITs.Truncation.Properties.html#2562" class="Bound">x</a> <a id="2599" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2601" href="Cubical.HITs.Truncation.Properties.html#2564" class="Bound">y</a><a id="2602" class="Symbol">)</a>
    <a id="2608" href="Cubical.HITs.Truncation.Properties.html#2509" class="Function">helper</a> <a id="2615" class="Symbol">{</a><a id="2616" class="Argument">n</a> <a id="2618" class="Symbol">=</a> <a id="2620" href="Cubical.HITs.Truncation.Properties.html#2620" class="Bound">n</a><a id="2621" class="Symbol">}</a> <a id="2623" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="2625" href="Cubical.HITs.Truncation.Properties.html#2625" class="Bound">x</a> <a id="2627" href="Cubical.HITs.Truncation.Properties.html#2627" class="Bound">y</a> <a id="2629" href="Cubical.HITs.Truncation.Properties.html#2629" class="Bound">f</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="2645" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="2647" class="Symbol">)</a> <a id="2649" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="2654" class="Symbol">)</a> <a id="2656" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="2666" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="2668" class="Symbol">)</a> <a id="2670" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="2675" class="Symbol">)</a> <a id="2677" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2679" href="Cubical.HITs.Truncation.Properties.html#2810" class="Function">r</a>
      <a id="2687" class="Keyword">where</a>
        <a id="2701" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2720" href="Cubical.HITs.Truncation.Properties.html#2620" class="Bound">n</a><a id="2721" class="Symbol">))</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Cubical.HITs.Truncation.Properties.html#2421" class="Bound">A</a>
        <a id="2736" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a> <a id="2739" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="2745" class="Symbol">=</a> <a id="2747" href="Cubical.HITs.Truncation.Properties.html#2625" class="Bound">x</a>
        <a id="2757" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a> <a id="2760" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Cubical.HITs.Truncation.Properties.html#2627" class="Bound">y</a>
        <a id="2778" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2788" href="Cubical.HITs.Truncation.Properties.html#2788" class="Bound">u</a> <a id="2790" href="Cubical.HITs.Truncation.Properties.html#2790" class="Bound">i</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="Cubical.HITs.Truncation.Properties.html#2629" class="Bound">f</a> <a id="2797" href="Cubical.HITs.Truncation.Properties.html#2788" class="Bound">u</a> <a id="2799" href="Cubical.HITs.Truncation.Properties.html#2790" class="Bound">i</a>

        <a id="2810" href="Cubical.HITs.Truncation.Properties.html#2810" class="Function">r</a> <a id="2812" class="Symbol">:</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Cubical.HITs.Truncation.Properties.html#2815" class="Bound">s</a> <a id="2817" class="Symbol">:</a> <a id="2819" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2827" href="Cubical.HITs.Truncation.Properties.html#2620" class="Bound">n</a><a id="2828" class="Symbol">))</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="2845" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="2847" class="Symbol">)</a> <a id="2849" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="2854" class="Symbol">)</a> <a id="2856" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="2866" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="2868" class="Symbol">)</a> <a id="2870" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="2875" class="Symbol">)</a> <a id="2877" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2879" href="Cubical.HITs.Truncation.Properties.html#2629" class="Bound">f</a> <a id="2881" href="Cubical.HITs.Truncation.Properties.html#2815" class="Bound">s</a>
        <a id="2891" href="Cubical.HITs.Truncation.Properties.html#2810" class="Function">r</a> <a id="2893" href="Cubical.HITs.Truncation.Properties.html#2893" class="Bound">s</a> <a id="2895" href="Cubical.HITs.Truncation.Properties.html#2895" class="Bound">i</a> <a id="2897" href="Cubical.HITs.Truncation.Properties.html#2897" class="Bound">j</a> <a id="2899" class="Symbol">=</a> <a id="2901" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
                    <a id="2927" class="Symbol">(λ</a> <a id="2930" href="Cubical.HITs.Truncation.Properties.html#2930" class="Bound">k</a> <a id="2932" class="Symbol">→</a>
                       <a id="2957" class="Symbol">λ</a> <a id="2959" class="Symbol">{</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Cubical.HITs.Truncation.Properties.html#2895" class="Bound">i</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2968" class="Symbol">)</a> <a id="2970" class="Symbol">→</a> <a id="2972" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="2979" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="2990" href="Cubical.HITs.Truncation.Properties.html#2893" class="Bound">s</a> <a id="2992" href="Cubical.HITs.Truncation.Properties.html#2897" class="Bound">j</a><a id="2993" class="Symbol">)</a> <a id="2995" href="Cubical.HITs.Truncation.Properties.html#2930" class="Bound">k</a>
                         <a id="3022" class="Symbol">;</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.HITs.Truncation.Properties.html#2897" class="Bound">j</a> <a id="3027" class="Symbol">=</a> <a id="3029" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="3042" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="3044" class="Symbol">)</a> <a id="3046" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Cubical.HITs.Truncation.Properties.html#2930" class="Bound">k</a> <a id="3055" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3060" href="Cubical.HITs.Truncation.Properties.html#2895" class="Bound">i</a><a id="3061" class="Symbol">))</a>
                         <a id="3089" class="Symbol">;</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Cubical.HITs.Truncation.Properties.html#2897" class="Bound">j</a> <a id="3094" class="Symbol">=</a> <a id="3096" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3098" class="Symbol">)</a> <a id="3100" class="Symbol">→</a> <a id="3102" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="3109" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="3111" class="Symbol">)</a> <a id="3113" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="3119" href="Cubical.HITs.Truncation.Properties.html#2930" class="Bound">k</a>
                         <a id="3146" class="Symbol">})</a>
                  <a id="3167" class="Symbol">(</a><a id="3168" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.HITs.Truncation.Properties.html#2623" class="Bound">h</a> <a id="3175" href="Cubical.HITs.Truncation.Properties.html#2701" class="Function">f&#39;</a><a id="3177" class="Symbol">)</a> <a id="3179" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3188" href="Cubical.HITs.Truncation.Properties.html#2895" class="Bound">i</a> <a id="3190" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3192" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3194" href="Cubical.HITs.Truncation.Properties.html#2897" class="Bound">j</a><a id="3195" class="Symbol">))</a>

<a id="isOfHLevel→isSphereFilled"></a><a id="3199" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="3225" class="Symbol">:</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Cubical.HITs.Truncation.Properties.html#3228" class="Bound">n</a> <a id="3230" class="Symbol">:</a> <a id="3232" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3233" class="Symbol">)</a> <a id="3235" class="Symbol">→</a> <a id="3237" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3253" href="Cubical.HITs.Truncation.Properties.html#3228" class="Bound">n</a><a id="3254" class="Symbol">)</a> <a id="3256" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="3258" class="Symbol">→</a> <a id="3260" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="3275" href="Cubical.HITs.Truncation.Properties.html#3228" class="Bound">n</a> <a id="3277" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a>
<a id="3279" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="3305" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3310" href="Cubical.HITs.Truncation.Properties.html#3310" class="Bound">h</a> <a id="3312" href="Cubical.HITs.Truncation.Properties.html#3312" class="Bound">f</a> <a id="3314" class="Symbol">=</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Cubical.HITs.Truncation.Properties.html#3312" class="Bound">f</a> <a id="3319" href="Agda.Builtin.Bool.html#215" class="InductiveConstructor">true</a><a id="3323" class="Symbol">)</a> <a id="3325" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3327" class="Symbol">(λ</a> <a id="3330" href="Cubical.HITs.Truncation.Properties.html#3330" class="Bound">_</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Cubical.HITs.Truncation.Properties.html#3310" class="Bound">h</a> <a id="3336" class="Symbol">_</a> <a id="3338" class="Symbol">_)</a>
<a id="3341" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="3367" class="Symbol">{</a><a id="3368" class="Argument">A</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Cubical.HITs.Truncation.Properties.html#3372" class="Bound">A</a><a id="3373" class="Symbol">}</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3380" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="3384" class="Symbol">)</a> <a id="3386" href="Cubical.HITs.Truncation.Properties.html#3386" class="Bound">h</a> <a id="3388" href="Cubical.HITs.Truncation.Properties.html#3388" class="Bound">f</a> <a id="3390" class="Symbol">=</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Cubical.HITs.Truncation.Properties.html#3388" class="Bound">f</a> <a id="3395" href="Cubical.HITs.S1.Base.html#613" class="InductiveConstructor">base</a><a id="3399" class="Symbol">)</a> <a id="3401" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3403" href="Cubical.HITs.S1.Base.html#9998" class="Function">toPropElim</a> <a id="3414" class="Symbol">(λ</a> <a id="3417" href="Cubical.HITs.Truncation.Properties.html#3417" class="Bound">_</a> <a id="3419" class="Symbol">→</a> <a id="3421" href="Cubical.HITs.Truncation.Properties.html#3386" class="Bound">h</a> <a id="3423" class="Symbol">_</a> <a id="3425" class="Symbol">_)</a> <a id="3428" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3433" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="3459" class="Symbol">{</a><a id="3460" class="Argument">A</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Cubical.HITs.Truncation.Properties.html#3464" class="Bound">A</a><a id="3465" class="Symbol">}</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3477" href="Cubical.HITs.Truncation.Properties.html#3477" class="Bound">n</a><a id="3478" class="Symbol">))</a> <a id="3481" href="Cubical.HITs.Truncation.Properties.html#3481" class="Bound">h</a> <a id="3483" class="Symbol">=</a>
  <a id="3487" href="Cubical.HITs.Truncation.Properties.html#3556" class="Function">helper</a> <a id="3494" class="Symbol">λ</a> <a id="3496" href="Cubical.HITs.Truncation.Properties.html#3496" class="Bound">x</a> <a id="3498" href="Cubical.HITs.Truncation.Properties.html#3498" class="Bound">y</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3533" href="Cubical.HITs.Truncation.Properties.html#3477" class="Bound">n</a><a id="3534" class="Symbol">)</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Cubical.HITs.Truncation.Properties.html#3481" class="Bound">h</a> <a id="3539" href="Cubical.HITs.Truncation.Properties.html#3496" class="Bound">x</a> <a id="3541" href="Cubical.HITs.Truncation.Properties.html#3498" class="Bound">y</a><a id="3542" class="Symbol">)</a>
  <a id="3546" class="Keyword">where</a>
    <a id="3556" href="Cubical.HITs.Truncation.Properties.html#3556" class="Function">helper</a> <a id="3563" class="Symbol">:</a> <a id="3565" class="Symbol">{</a><a id="3566" href="Cubical.HITs.Truncation.Properties.html#3566" class="Bound">n</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3571" class="Symbol">}</a> <a id="3573" class="Symbol">→</a> <a id="3575" class="Symbol">((</a><a id="3577" href="Cubical.HITs.Truncation.Properties.html#3577" class="Bound">x</a> <a id="3579" href="Cubical.HITs.Truncation.Properties.html#3579" class="Bound">y</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Cubical.HITs.Truncation.Properties.html#3464" class="Bound">A</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3608" href="Cubical.HITs.Truncation.Properties.html#3566" class="Bound">n</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Cubical.HITs.Truncation.Properties.html#3577" class="Bound">x</a> <a id="3614" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3616" href="Cubical.HITs.Truncation.Properties.html#3579" class="Bound">y</a><a id="3617" class="Symbol">))</a>
                     <a id="3641" class="Symbol">→</a> <a id="3643" href="Cubical.HITs.Truncation.Properties.html#1496" class="Function">isSphereFilled</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3668" href="Cubical.HITs.Truncation.Properties.html#3566" class="Bound">n</a><a id="3669" class="Symbol">))</a> <a id="3672" href="Cubical.HITs.Truncation.Properties.html#3464" class="Bound">A</a>
    <a id="3678" href="Cubical.HITs.Truncation.Properties.html#3556" class="Function">helper</a> <a id="3685" class="Symbol">{</a><a id="3686" class="Argument">n</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Cubical.HITs.Truncation.Properties.html#3690" class="Bound">n</a><a id="3691" class="Symbol">}</a> <a id="3693" href="Cubical.HITs.Truncation.Properties.html#3693" class="Bound">h</a> <a id="3695" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3697" class="Symbol">=</a> <a id="3699" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3701" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3707" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3709" href="Cubical.HITs.Truncation.Properties.html#3729" class="Function">r</a>
      <a id="3717" class="Keyword">where</a>
      <a id="3729" href="Cubical.HITs.Truncation.Properties.html#3729" class="Function">r</a> <a id="3731" class="Symbol">:</a> <a id="3733" class="Symbol">(</a><a id="3734" href="Cubical.HITs.Truncation.Properties.html#3734" class="Bound">x</a> <a id="3736" class="Symbol">:</a> <a id="3738" href="Cubical.HITs.Sn.Base.html#366" class="Function">S₊</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3751" href="Cubical.HITs.Truncation.Properties.html#3690" class="Bound">n</a><a id="3752" class="Symbol">)))</a> <a id="3756" class="Symbol">→</a> <a id="3758" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3760" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3766" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3768" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3770" href="Cubical.HITs.Truncation.Properties.html#3734" class="Bound">x</a>
      <a id="3778" href="Cubical.HITs.Truncation.Properties.html#3729" class="Function">r</a> <a id="3780" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="3799" href="Cubical.HITs.Truncation.Properties.html#3729" class="Function">r</a> <a id="3801" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="3807" class="Symbol">=</a> <a id="3809" href="Cubical.HITs.Truncation.Properties.html#3693" class="Bound">h</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3814" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3824" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="3829" class="Symbol">)</a> <a id="3831" class="Symbol">(λ</a> <a id="3834" href="Cubical.HITs.Truncation.Properties.html#3834" class="Bound">x</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3843" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3845" class="Symbol">(</a><a id="3846" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3852" href="Cubical.HITs.Truncation.Properties.html#3834" class="Bound">x</a><a id="3853" class="Symbol">))</a> <a id="3856" class="Symbol">.</a><a id="3857" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="3867" href="Cubical.HITs.Truncation.Properties.html#3729" class="Function">r</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="3876" href="Cubical.HITs.Truncation.Properties.html#3876" class="Bound">x</a> <a id="3878" href="Cubical.HITs.Truncation.Properties.html#3878" class="Bound">i</a><a id="3879" class="Symbol">)</a> <a id="3881" href="Cubical.HITs.Truncation.Properties.html#3881" class="Bound">j</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="3891" class="Symbol">(λ</a> <a id="3894" href="Cubical.HITs.Truncation.Properties.html#3894" class="Bound">k</a> <a id="3896" class="Symbol">→</a> <a id="3898" class="Symbol">λ</a> <a id="3900" class="Symbol">{</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Cubical.HITs.Truncation.Properties.html#3878" class="Bound">i</a> <a id="3905" class="Symbol">=</a> <a id="3907" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="3909" class="Symbol">)</a> <a id="3911" class="Symbol">→</a> <a id="3913" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3915" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                                       <a id="3960" class="Symbol">;</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Cubical.HITs.Truncation.Properties.html#3878" class="Bound">i</a> <a id="3965" class="Symbol">=</a> <a id="3967" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="3969" class="Symbol">)</a> <a id="3971" class="Symbol">→</a> <a id="3973" href="Cubical.HITs.Truncation.Properties.html#3693" class="Bound">h</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3978" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="3983" class="Symbol">)</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="3988" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="3993" class="Symbol">)</a> <a id="3995" class="Symbol">(λ</a> <a id="3998" href="Cubical.HITs.Truncation.Properties.html#3998" class="Bound">x</a> <a id="4000" class="Symbol">→</a> <a id="4002" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4007" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4016" href="Cubical.HITs.Truncation.Properties.html#3998" class="Bound">x</a><a id="4017" class="Symbol">))</a> <a id="4020" class="Symbol">.</a><a id="4021" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4025" href="Cubical.HITs.Truncation.Properties.html#3876" class="Bound">x</a> <a id="4027" class="Symbol">(</a><a id="4028" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4030" href="Cubical.HITs.Truncation.Properties.html#3894" class="Bound">k</a><a id="4031" class="Symbol">)</a> <a id="4033" href="Cubical.HITs.Truncation.Properties.html#3881" class="Bound">j</a>
                                       <a id="4074" class="Symbol">;</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Cubical.HITs.Truncation.Properties.html#3881" class="Bound">j</a> <a id="4079" class="Symbol">=</a> <a id="4081" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4083" class="Symbol">)</a> <a id="4085" class="Symbol">→</a> <a id="4087" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="4089" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                                       <a id="4134" class="Symbol">;</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Cubical.HITs.Truncation.Properties.html#3881" class="Bound">j</a> <a id="4139" class="Symbol">=</a> <a id="4141" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4143" class="Symbol">)</a> <a id="4145" class="Symbol">→</a> <a id="4147" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4156" href="Cubical.HITs.Truncation.Properties.html#3876" class="Bound">x</a> <a id="4158" href="Cubical.HITs.Truncation.Properties.html#3878" class="Bound">i</a><a id="4159" class="Symbol">)</a> <a id="4161" class="Symbol">})</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Cubical.HITs.Truncation.Properties.html#3695" class="Bound">f</a> <a id="4167" class="Symbol">(</a><a id="4168" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4174" href="Cubical.HITs.Truncation.Properties.html#3876" class="Bound">x</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Cubical.HITs.Truncation.Properties.html#3878" class="Bound">i</a> <a id="4179" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4181" href="Cubical.HITs.Truncation.Properties.html#3881" class="Bound">j</a><a id="4182" class="Symbol">)))</a>

<a id="isOfHLevelTrunc"></a><a id="4187" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="4203" class="Symbol">:</a> <a id="4205" class="Symbol">(</a><a id="4206" href="Cubical.HITs.Truncation.Properties.html#4206" class="Bound">n</a> <a id="4208" class="Symbol">:</a> <a id="4210" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4211" class="Symbol">)</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4226" href="Cubical.HITs.Truncation.Properties.html#4206" class="Bound">n</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="4231" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="4233" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="4235" href="Cubical.HITs.Truncation.Properties.html#4206" class="Bound">n</a><a id="4236" class="Symbol">)</a>
<a id="4238" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="4254" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4259" class="Symbol">=</a> <a id="4261" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="4277" class="Number">0</a>
<a id="4279" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4300" href="Cubical.HITs.Truncation.Properties.html#4300" class="Bound">n</a><a id="4301" class="Symbol">)</a> <a id="4303" class="Symbol">=</a> <a id="4305" href="Cubical.HITs.Truncation.Properties.html#1693" class="Function">isSphereFilled→isOfHLevel</a> <a id="4331" href="Cubical.HITs.Truncation.Properties.html#4300" class="Bound">n</a> <a id="4333" href="Cubical.HITs.Truncation.Properties.html#1587" class="Function">isSphereFilled∥∥</a>

<a id="isOfHLevelTruncPath"></a><a id="4351" href="Cubical.HITs.Truncation.Properties.html#4351" class="Function">isOfHLevelTruncPath</a> <a id="4371" class="Symbol">:</a> <a id="4373" class="Symbol">{</a><a id="4374" href="Cubical.HITs.Truncation.Properties.html#4374" class="Bound">n</a> <a id="4376" class="Symbol">:</a> <a id="4378" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4379" class="Symbol">}</a> <a id="4381" class="Symbol">{</a><a id="4382" href="Cubical.HITs.Truncation.Properties.html#4382" class="Bound">x</a> <a id="4384" href="Cubical.HITs.Truncation.Properties.html#4384" class="Bound">y</a> <a id="4386" class="Symbol">:</a> <a id="4388" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="4400" href="Cubical.HITs.Truncation.Properties.html#4374" class="Bound">n</a> <a id="4402" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="4403" class="Symbol">}</a> <a id="4405" class="Symbol">→</a> <a id="4407" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4418" href="Cubical.HITs.Truncation.Properties.html#4374" class="Bound">n</a> <a id="4420" class="Symbol">(</a><a id="4421" href="Cubical.HITs.Truncation.Properties.html#4382" class="Bound">x</a> <a id="4423" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4425" href="Cubical.HITs.Truncation.Properties.html#4384" class="Bound">y</a><a id="4426" class="Symbol">)</a>
<a id="4428" href="Cubical.HITs.Truncation.Properties.html#4351" class="Function">isOfHLevelTruncPath</a> <a id="4448" class="Symbol">{</a><a id="4449" class="Argument">n</a> <a id="4451" class="Symbol">=</a> <a id="4453" href="Cubical.HITs.Truncation.Properties.html#4453" class="Bound">n</a><a id="4454" class="Symbol">}</a> <a id="4456" class="Symbol">=</a> <a id="4458" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="4473" href="Cubical.HITs.Truncation.Properties.html#4453" class="Bound">n</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="4492" href="Cubical.HITs.Truncation.Properties.html#4453" class="Bound">n</a><a id="4493" class="Symbol">)</a> <a id="4495" class="Symbol">_</a> <a id="4497" class="Symbol">_</a>

<a id="rec₊"></a><a id="4500" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a> <a id="4505" class="Symbol">:</a> <a id="4507" class="Symbol">{</a><a id="4508" href="Cubical.HITs.Truncation.Properties.html#4508" class="Bound">n</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4518" class="Symbol">}</a>
       <a id="4527" class="Symbol">{</a><a id="4528" href="Cubical.HITs.Truncation.Properties.html#4528" class="Bound">B</a> <a id="4530" class="Symbol">:</a> <a id="4532" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4537" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="4539" class="Symbol">}</a> <a id="4541" class="Symbol">→</a>
       <a id="4550" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4566" href="Cubical.HITs.Truncation.Properties.html#4508" class="Bound">n</a><a id="4567" class="Symbol">)</a> <a id="4569" href="Cubical.HITs.Truncation.Properties.html#4528" class="Bound">B</a> <a id="4571" class="Symbol">→</a>
       <a id="4580" class="Symbol">(</a><a id="4581" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="Cubical.HITs.Truncation.Properties.html#4528" class="Bound">B</a><a id="4586" class="Symbol">)</a> <a id="4588" class="Symbol">→</a>
       <a id="4597" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4614" href="Cubical.HITs.Truncation.Properties.html#4508" class="Bound">n</a><a id="4615" class="Symbol">)</a> <a id="4617" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="4619" class="Symbol">→</a>
       <a id="4628" href="Cubical.HITs.Truncation.Properties.html#4528" class="Bound">B</a>
<a id="4630" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a> <a id="4635" href="Cubical.HITs.Truncation.Properties.html#4635" class="Bound">h</a> <a id="4637" href="Cubical.HITs.Truncation.Properties.html#4637" class="Bound">g</a> <a id="4639" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="4641" href="Cubical.HITs.Truncation.Properties.html#4641" class="Bound">x</a> <a id="4643" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="4645" class="Symbol">=</a> <a id="4647" href="Cubical.HITs.Truncation.Properties.html#4637" class="Bound">g</a> <a id="4649" href="Cubical.HITs.Truncation.Properties.html#4641" class="Bound">x</a>
<a id="4651" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a> <a id="4656" class="Symbol">{</a><a id="4657" class="Argument">n</a> <a id="4659" class="Symbol">=</a> <a id="4661" href="Cubical.HITs.Truncation.Properties.html#4661" class="Bound">n</a><a id="4662" class="Symbol">}</a> <a id="4664" class="Symbol">{</a><a id="4665" class="Argument">B</a> <a id="4667" class="Symbol">=</a> <a id="4669" href="Cubical.HITs.Truncation.Properties.html#4669" class="Bound">B</a><a id="4670" class="Symbol">}</a> <a id="4672" href="Cubical.HITs.Truncation.Properties.html#4672" class="Bound">hB</a> <a id="4675" href="Cubical.HITs.Truncation.Properties.html#4675" class="Bound">g</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Cubical.HITs.Truncation.Base.html#701" class="InductiveConstructor">hub</a> <a id="4682" href="Cubical.HITs.Truncation.Properties.html#4682" class="Bound">f</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">=</a> <a id="4687" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="4713" href="Cubical.HITs.Truncation.Properties.html#4661" class="Bound">n</a> <a id="4715" href="Cubical.HITs.Truncation.Properties.html#4672" class="Bound">hB</a> <a id="4718" class="Symbol">(λ</a> <a id="4721" href="Cubical.HITs.Truncation.Properties.html#4721" class="Bound">x</a> <a id="4723" class="Symbol">→</a> <a id="4725" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a> <a id="4730" href="Cubical.HITs.Truncation.Properties.html#4672" class="Bound">hB</a> <a id="4733" href="Cubical.HITs.Truncation.Properties.html#4675" class="Bound">g</a> <a id="4735" class="Symbol">(</a><a id="4736" href="Cubical.HITs.Truncation.Properties.html#4682" class="Bound">f</a> <a id="4738" href="Cubical.HITs.Truncation.Properties.html#4721" class="Bound">x</a><a id="4739" class="Symbol">))</a> <a id="4742" class="Symbol">.</a><a id="4743" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="4747" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a> <a id="4752" class="Symbol">{</a><a id="4753" class="Argument">n</a> <a id="4755" class="Symbol">=</a> <a id="4757" href="Cubical.HITs.Truncation.Properties.html#4757" class="Bound">n</a><a id="4758" class="Symbol">}</a> <a id="4760" href="Cubical.HITs.Truncation.Properties.html#4760" class="Bound">hB</a> <a id="4763" href="Cubical.HITs.Truncation.Properties.html#4763" class="Bound">g</a> <a id="4765" class="Symbol">(</a><a id="4766" href="Cubical.HITs.Truncation.Base.html#756" class="InductiveConstructor">spoke</a> <a id="4772" href="Cubical.HITs.Truncation.Properties.html#4772" class="Bound">f</a> <a id="4774" href="Cubical.HITs.Truncation.Properties.html#4774" class="Bound">x</a> <a id="4776" href="Cubical.HITs.Truncation.Properties.html#4776" class="Bound">i</a><a id="4777" class="Symbol">)</a> <a id="4779" class="Symbol">=</a>
  <a id="4783" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="4809" href="Cubical.HITs.Truncation.Properties.html#4757" class="Bound">n</a> <a id="4811" href="Cubical.HITs.Truncation.Properties.html#4760" class="Bound">hB</a> <a id="4814" class="Symbol">(λ</a> <a id="4817" href="Cubical.HITs.Truncation.Properties.html#4817" class="Bound">x</a> <a id="4819" class="Symbol">→</a> <a id="4821" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a> <a id="4826" href="Cubical.HITs.Truncation.Properties.html#4760" class="Bound">hB</a> <a id="4829" href="Cubical.HITs.Truncation.Properties.html#4763" class="Bound">g</a> <a id="4831" class="Symbol">(</a><a id="4832" href="Cubical.HITs.Truncation.Properties.html#4772" class="Bound">f</a> <a id="4834" href="Cubical.HITs.Truncation.Properties.html#4817" class="Bound">x</a><a id="4835" class="Symbol">))</a> <a id="4838" class="Symbol">.</a><a id="4839" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4843" href="Cubical.HITs.Truncation.Properties.html#4774" class="Bound">x</a> <a id="4845" href="Cubical.HITs.Truncation.Properties.html#4776" class="Bound">i</a>

<a id="rec"></a><a id="4848" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="4852" class="Symbol">:</a> <a id="4854" class="Symbol">{</a><a id="4855" href="Cubical.HITs.Truncation.Properties.html#4855" class="Bound">n</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4865" class="Symbol">}</a>
      <a id="4873" class="Symbol">{</a><a id="4874" href="Cubical.HITs.Truncation.Properties.html#4874" class="Bound">B</a> <a id="4876" class="Symbol">:</a> <a id="4878" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4883" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="4885" class="Symbol">}</a> <a id="4887" class="Symbol">→</a>
      <a id="4895" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="4906" href="Cubical.HITs.Truncation.Properties.html#4855" class="Bound">n</a> <a id="4908" href="Cubical.HITs.Truncation.Properties.html#4874" class="Bound">B</a> <a id="4910" class="Symbol">→</a>
      <a id="4918" class="Symbol">(</a><a id="4919" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="4921" class="Symbol">→</a> <a id="4923" href="Cubical.HITs.Truncation.Properties.html#4874" class="Bound">B</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">→</a>
      <a id="4934" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="4946" href="Cubical.HITs.Truncation.Properties.html#4855" class="Bound">n</a> <a id="4948" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="4950" class="Symbol">→</a>
      <a id="4958" href="Cubical.HITs.Truncation.Properties.html#4874" class="Bound">B</a>
<a id="4960" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="4964" class="Symbol">{</a><a id="4965" class="Argument">n</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="4973" class="Symbol">}</a> <a id="4975" href="Cubical.HITs.Truncation.Properties.html#4975" class="Bound">h</a> <a id="4977" href="Cubical.HITs.Truncation.Properties.html#4977" class="Bound">g</a> <a id="4979" href="Cubical.HITs.Truncation.Properties.html#4979" class="Bound">t</a> <a id="4981" class="Symbol">=</a> <a id="4983" href="Cubical.HITs.Truncation.Properties.html#4975" class="Bound">h</a> <a id="4985" class="Symbol">.</a><a id="4986" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="4990" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="4994" class="Symbol">{</a><a id="4995" class="Argument">n</a> <a id="4997" class="Symbol">=</a> <a id="4999" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5003" href="Cubical.HITs.Truncation.Properties.html#5003" class="Bound">n</a><a id="5004" class="Symbol">}</a> <a id="5006" class="Symbol">=</a> <a id="5008" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a>

<a id="rec2"></a><a id="5014" href="Cubical.HITs.Truncation.Properties.html#5014" class="Function">rec2</a> <a id="5019" class="Symbol">:</a> <a id="5021" class="Symbol">{</a><a id="5022" href="Cubical.HITs.Truncation.Properties.html#5022" class="Bound">n</a> <a id="5024" class="Symbol">:</a> <a id="5026" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5032" class="Symbol">}</a>
       <a id="5041" class="Symbol">{</a><a id="5042" href="Cubical.HITs.Truncation.Properties.html#5042" class="Bound">B</a> <a id="5044" class="Symbol">:</a> <a id="5046" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5051" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="5053" class="Symbol">}</a> <a id="5055" class="Symbol">→</a>
       <a id="5064" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5075" href="Cubical.HITs.Truncation.Properties.html#5022" class="Bound">n</a> <a id="5077" href="Cubical.HITs.Truncation.Properties.html#5042" class="Bound">B</a> <a id="5079" class="Symbol">→</a>
       <a id="5088" class="Symbol">(</a><a id="5089" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5091" class="Symbol">→</a> <a id="5093" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Cubical.HITs.Truncation.Properties.html#5042" class="Bound">B</a><a id="5098" class="Symbol">)</a> <a id="5100" class="Symbol">→</a>
       <a id="5109" class="Symbol">(</a><a id="5110" href="Cubical.HITs.Truncation.Properties.html#5110" class="Bound">t</a> <a id="5112" href="Cubical.HITs.Truncation.Properties.html#5112" class="Bound">u</a> <a id="5114" class="Symbol">:</a> <a id="5116" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="5128" href="Cubical.HITs.Truncation.Properties.html#5022" class="Bound">n</a> <a id="5130" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="5131" class="Symbol">)</a>
       <a id="5140" class="Symbol">→</a> <a id="5142" href="Cubical.HITs.Truncation.Properties.html#5042" class="Bound">B</a>
<a id="5144" href="Cubical.HITs.Truncation.Properties.html#5014" class="Function">rec2</a> <a id="5149" href="Cubical.HITs.Truncation.Properties.html#5149" class="Bound">h</a> <a id="5151" href="Cubical.HITs.Truncation.Properties.html#5151" class="Bound">g</a> <a id="5153" class="Symbol">=</a> <a id="5155" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="5172" class="Symbol">_</a> <a id="5174" class="Symbol">(λ</a> <a id="5177" href="Cubical.HITs.Truncation.Properties.html#5177" class="Bound">_</a> <a id="5179" class="Symbol">→</a> <a id="5181" href="Cubical.HITs.Truncation.Properties.html#5149" class="Bound">h</a><a id="5182" class="Symbol">))</a> <a id="5185" class="Symbol">(λ</a> <a id="5188" href="Cubical.HITs.Truncation.Properties.html#5188" class="Bound">a</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="5196" href="Cubical.HITs.Truncation.Properties.html#5149" class="Bound">h</a> <a id="5198" class="Symbol">(λ</a> <a id="5201" href="Cubical.HITs.Truncation.Properties.html#5201" class="Bound">b</a> <a id="5203" class="Symbol">→</a> <a id="5205" href="Cubical.HITs.Truncation.Properties.html#5151" class="Bound">g</a> <a id="5207" href="Cubical.HITs.Truncation.Properties.html#5188" class="Bound">a</a> <a id="5209" href="Cubical.HITs.Truncation.Properties.html#5201" class="Bound">b</a><a id="5210" class="Symbol">))</a>

<a id="rec3"></a><a id="5214" href="Cubical.HITs.Truncation.Properties.html#5214" class="Function">rec3</a> <a id="5219" class="Symbol">:</a> <a id="5221" class="Symbol">{</a><a id="5222" href="Cubical.HITs.Truncation.Properties.html#5222" class="Bound">n</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="5232" class="Symbol">}</a>
       <a id="5241" class="Symbol">{</a><a id="5242" href="Cubical.HITs.Truncation.Properties.html#5242" class="Bound">B</a> <a id="5244" class="Symbol">:</a> <a id="5246" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5251" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="5253" class="Symbol">}</a> <a id="5255" class="Symbol">→</a>
       <a id="5264" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5275" href="Cubical.HITs.Truncation.Properties.html#5222" class="Bound">n</a> <a id="5277" href="Cubical.HITs.Truncation.Properties.html#5242" class="Bound">B</a> <a id="5279" class="Symbol">→</a>
       <a id="5288" class="Symbol">(</a><a id="5289" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5295" class="Symbol">→</a> <a id="5297" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="Cubical.HITs.Truncation.Properties.html#5242" class="Bound">B</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Symbol">→</a>
       <a id="5313" class="Symbol">(</a><a id="5314" href="Cubical.HITs.Truncation.Properties.html#5314" class="Bound">t</a> <a id="5316" href="Cubical.HITs.Truncation.Properties.html#5316" class="Bound">u</a> <a id="5318" href="Cubical.HITs.Truncation.Properties.html#5318" class="Bound">v</a> <a id="5320" class="Symbol">:</a> <a id="5322" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="5334" href="Cubical.HITs.Truncation.Properties.html#5222" class="Bound">n</a> <a id="5336" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="5337" class="Symbol">)</a>
       <a id="5346" class="Symbol">→</a> <a id="5348" href="Cubical.HITs.Truncation.Properties.html#5242" class="Bound">B</a>
<a id="5350" href="Cubical.HITs.Truncation.Properties.html#5214" class="Function">rec3</a> <a id="5355" href="Cubical.HITs.Truncation.Properties.html#5355" class="Bound">h</a> <a id="5357" href="Cubical.HITs.Truncation.Properties.html#5357" class="Bound">g</a> <a id="5359" class="Symbol">=</a> <a id="5361" href="Cubical.HITs.Truncation.Properties.html#5014" class="Function">rec2</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="5379" class="Symbol">_</a> <a id="5381" class="Symbol">(λ</a> <a id="5384" href="Cubical.HITs.Truncation.Properties.html#5384" class="Bound">_</a> <a id="5386" class="Symbol">→</a> <a id="5388" href="Cubical.HITs.Truncation.Properties.html#5355" class="Bound">h</a><a id="5389" class="Symbol">))</a> <a id="5392" class="Symbol">(λ</a> <a id="5395" href="Cubical.HITs.Truncation.Properties.html#5395" class="Bound">a</a> <a id="5397" href="Cubical.HITs.Truncation.Properties.html#5397" class="Bound">b</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="5405" href="Cubical.HITs.Truncation.Properties.html#5355" class="Bound">h</a> <a id="5407" class="Symbol">(λ</a> <a id="5410" href="Cubical.HITs.Truncation.Properties.html#5410" class="Bound">c</a> <a id="5412" class="Symbol">→</a> <a id="5414" href="Cubical.HITs.Truncation.Properties.html#5357" class="Bound">g</a> <a id="5416" href="Cubical.HITs.Truncation.Properties.html#5395" class="Bound">a</a> <a id="5418" href="Cubical.HITs.Truncation.Properties.html#5397" class="Bound">b</a> <a id="5420" href="Cubical.HITs.Truncation.Properties.html#5410" class="Bound">c</a><a id="5421" class="Symbol">))</a>

<a id="elim₊"></a><a id="5425" href="Cubical.HITs.Truncation.Properties.html#5425" class="Function">elim₊</a> <a id="5431" class="Symbol">:</a> <a id="5433" class="Symbol">{</a><a id="5434" href="Cubical.HITs.Truncation.Properties.html#5434" class="Bound">n</a> <a id="5436" class="Symbol">:</a> <a id="5438" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5439" class="Symbol">}</a>
        <a id="5449" class="Symbol">{</a><a id="5450" href="Cubical.HITs.Truncation.Properties.html#5450" class="Bound">B</a> <a id="5452" class="Symbol">:</a> <a id="5454" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="5456" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5458" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="5460" class="Symbol">(</a><a id="5461" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5465" href="Cubical.HITs.Truncation.Properties.html#5434" class="Bound">n</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">→</a> <a id="5470" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5475" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="5477" class="Symbol">}</a>
        <a id="5487" class="Symbol">(</a><a id="5488" href="Cubical.HITs.Truncation.Properties.html#5488" class="Bound">hB</a> <a id="5491" class="Symbol">:</a> <a id="5493" class="Symbol">(</a><a id="5494" href="Cubical.HITs.Truncation.Properties.html#5494" class="Bound">x</a> <a id="5496" class="Symbol">:</a> <a id="5498" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="5500" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5502" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5509" href="Cubical.HITs.Truncation.Properties.html#5434" class="Bound">n</a><a id="5510" class="Symbol">))</a> <a id="5513" class="Symbol">→</a> <a id="5515" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="5526" class="Symbol">(</a><a id="5527" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5531" href="Cubical.HITs.Truncation.Properties.html#5434" class="Bound">n</a><a id="5532" class="Symbol">)</a> <a id="5534" class="Symbol">(</a><a id="5535" href="Cubical.HITs.Truncation.Properties.html#5450" class="Bound">B</a> <a id="5537" href="Cubical.HITs.Truncation.Properties.html#5494" class="Bound">x</a><a id="5538" class="Symbol">))</a>
        <a id="5549" class="Symbol">(</a><a id="5550" href="Cubical.HITs.Truncation.Properties.html#5550" class="Bound">g</a> <a id="5552" class="Symbol">:</a> <a id="5554" class="Symbol">(</a><a id="5555" href="Cubical.HITs.Truncation.Properties.html#5555" class="Bound">a</a> <a id="5557" class="Symbol">:</a> <a id="5559" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="5560" class="Symbol">)</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="Cubical.HITs.Truncation.Properties.html#5450" class="Bound">B</a> <a id="5566" class="Symbol">(</a><a id="5567" class="InductiveConstructor Operator">∣</a> <a id="5569" href="Cubical.HITs.Truncation.Properties.html#5555" class="Bound">a</a> <a id="5571" class="InductiveConstructor Operator">∣</a><a id="5572" class="Symbol">))</a>
        <a id="5583" class="Symbol">(</a><a id="5584" href="Cubical.HITs.Truncation.Properties.html#5584" class="Bound">x</a> <a id="5586" class="Symbol">:</a> <a id="5588" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="5590" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="5592" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5599" href="Cubical.HITs.Truncation.Properties.html#5434" class="Bound">n</a><a id="5600" class="Symbol">))</a> <a id="5603" class="Symbol">→</a>
        <a id="5613" href="Cubical.HITs.Truncation.Properties.html#5450" class="Bound">B</a> <a id="5615" href="Cubical.HITs.Truncation.Properties.html#5584" class="Bound">x</a>
<a id="5617" href="Cubical.HITs.Truncation.Properties.html#5425" class="Function">elim₊</a> <a id="5623" href="Cubical.HITs.Truncation.Properties.html#5623" class="Bound">hB</a> <a id="5626" href="Cubical.HITs.Truncation.Properties.html#5626" class="Bound">g</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="5631" href="Cubical.HITs.Truncation.Properties.html#5631" class="Bound">a</a> <a id="5633" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="5635" class="Symbol">)</a> <a id="5637" class="Symbol">=</a> <a id="5639" href="Cubical.HITs.Truncation.Properties.html#5626" class="Bound">g</a> <a id="5641" href="Cubical.HITs.Truncation.Properties.html#5631" class="Bound">a</a>
<a id="5643" href="Cubical.HITs.Truncation.Properties.html#5425" class="Function">elim₊</a> <a id="5649" class="Symbol">{</a><a id="5650" class="Argument">B</a> <a id="5652" class="Symbol">=</a> <a id="5654" href="Cubical.HITs.Truncation.Properties.html#5654" class="Bound">B</a><a id="5655" class="Symbol">}</a> <a id="5657" href="Cubical.HITs.Truncation.Properties.html#5657" class="Bound">hB</a> <a id="5660" href="Cubical.HITs.Truncation.Properties.html#5660" class="Bound">g</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Cubical.HITs.Truncation.Base.html#701" class="InductiveConstructor">hub</a> <a id="5667" href="Cubical.HITs.Truncation.Properties.html#5667" class="Bound">f</a><a id="5668" class="Symbol">)</a> <a id="5670" class="Symbol">=</a>
  <a id="5674" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="5700" class="Symbol">_</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Cubical.HITs.Truncation.Properties.html#5657" class="Bound">hB</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Cubical.HITs.Truncation.Base.html#701" class="InductiveConstructor">hub</a> <a id="5711" href="Cubical.HITs.Truncation.Properties.html#5667" class="Bound">f</a><a id="5712" class="Symbol">))</a> <a id="5715" class="Symbol">(λ</a> <a id="5718" href="Cubical.HITs.Truncation.Properties.html#5718" class="Bound">x</a> <a id="5720" class="Symbol">→</a> <a id="5722" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5728" href="Cubical.HITs.Truncation.Properties.html#5654" class="Bound">B</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Cubical.HITs.Truncation.Base.html#756" class="InductiveConstructor">spoke</a> <a id="5742" href="Cubical.HITs.Truncation.Properties.html#5667" class="Bound">f</a> <a id="5744" href="Cubical.HITs.Truncation.Properties.html#5718" class="Bound">x</a><a id="5745" class="Symbol">))</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Cubical.HITs.Truncation.Properties.html#5425" class="Function">elim₊</a> <a id="5755" href="Cubical.HITs.Truncation.Properties.html#5657" class="Bound">hB</a> <a id="5758" href="Cubical.HITs.Truncation.Properties.html#5660" class="Bound">g</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Cubical.HITs.Truncation.Properties.html#5667" class="Bound">f</a> <a id="5763" href="Cubical.HITs.Truncation.Properties.html#5718" class="Bound">x</a><a id="5764" class="Symbol">))</a> <a id="5767" class="Symbol">)</a> <a id="5769" class="Symbol">.</a><a id="5770" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="5774" href="Cubical.HITs.Truncation.Properties.html#5425" class="Function">elim₊</a> <a id="5780" class="Symbol">{</a><a id="5781" class="Argument">B</a> <a id="5783" class="Symbol">=</a> <a id="5785" href="Cubical.HITs.Truncation.Properties.html#5785" class="Bound">B</a><a id="5786" class="Symbol">}</a> <a id="5788" href="Cubical.HITs.Truncation.Properties.html#5788" class="Bound">hB</a> <a id="5791" href="Cubical.HITs.Truncation.Properties.html#5791" class="Bound">g</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Cubical.HITs.Truncation.Base.html#756" class="InductiveConstructor">spoke</a> <a id="5800" href="Cubical.HITs.Truncation.Properties.html#5800" class="Bound">f</a> <a id="5802" href="Cubical.HITs.Truncation.Properties.html#5802" class="Bound">x</a> <a id="5804" href="Cubical.HITs.Truncation.Properties.html#5804" class="Bound">i</a><a id="5805" class="Symbol">)</a> <a id="5807" class="Symbol">=</a>
  <a id="5811" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="5819" class="Symbol">{</a><a id="5820" class="Argument">A</a> <a id="5822" class="Symbol">=</a> <a id="5824" class="Symbol">λ</a> <a id="5826" href="Cubical.HITs.Truncation.Properties.html#5826" class="Bound">i</a> <a id="5828" class="Symbol">→</a> <a id="5830" href="Cubical.HITs.Truncation.Properties.html#5785" class="Bound">B</a> <a id="5832" class="Symbol">(</a><a id="5833" href="Cubical.HITs.Truncation.Base.html#756" class="InductiveConstructor">spoke</a> <a id="5839" href="Cubical.HITs.Truncation.Properties.html#5800" class="Bound">f</a> <a id="5841" href="Cubical.HITs.Truncation.Properties.html#5802" class="Bound">x</a> <a id="5843" class="Symbol">(</a><a id="5844" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5846" href="Cubical.HITs.Truncation.Properties.html#5826" class="Bound">i</a><a id="5847" class="Symbol">))}</a>
    <a id="5855" class="Symbol">(</a><a id="5856" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Cubical.HITs.Truncation.Properties.html#3199" class="Function">isOfHLevel→isSphereFilled</a> <a id="5887" class="Symbol">_</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Cubical.HITs.Truncation.Properties.html#5788" class="Bound">hB</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Cubical.HITs.Truncation.Base.html#701" class="InductiveConstructor">hub</a> <a id="5898" href="Cubical.HITs.Truncation.Properties.html#5800" class="Bound">f</a><a id="5899" class="Symbol">))</a> <a id="5902" class="Symbol">(λ</a> <a id="5905" href="Cubical.HITs.Truncation.Properties.html#5905" class="Bound">x</a> <a id="5907" class="Symbol">→</a> <a id="5909" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="5915" href="Cubical.HITs.Truncation.Properties.html#5785" class="Bound">B</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Cubical.HITs.Truncation.Base.html#756" class="InductiveConstructor">spoke</a> <a id="5929" href="Cubical.HITs.Truncation.Properties.html#5800" class="Bound">f</a> <a id="5931" href="Cubical.HITs.Truncation.Properties.html#5905" class="Bound">x</a><a id="5932" class="Symbol">))</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Cubical.HITs.Truncation.Properties.html#5425" class="Function">elim₊</a> <a id="5942" href="Cubical.HITs.Truncation.Properties.html#5788" class="Bound">hB</a> <a id="5945" href="Cubical.HITs.Truncation.Properties.html#5791" class="Bound">g</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Cubical.HITs.Truncation.Properties.html#5800" class="Bound">f</a> <a id="5950" href="Cubical.HITs.Truncation.Properties.html#5905" class="Bound">x</a><a id="5951" class="Symbol">)))</a> <a id="5955" class="Symbol">.</a><a id="5956" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5960" href="Cubical.HITs.Truncation.Properties.html#5802" class="Bound">x</a><a id="5961" class="Symbol">))</a>
    <a id="5968" class="Symbol">(</a><a id="5969" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5971" href="Cubical.HITs.Truncation.Properties.html#5804" class="Bound">i</a><a id="5972" class="Symbol">)</a>

<a id="elim"></a><a id="5975" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="5980" class="Symbol">:</a> <a id="5982" class="Symbol">{</a><a id="5983" href="Cubical.HITs.Truncation.Properties.html#5983" class="Bound">n</a> <a id="5985" class="Symbol">:</a> <a id="5987" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5988" class="Symbol">}</a>
       <a id="5997" class="Symbol">{</a><a id="5998" href="Cubical.HITs.Truncation.Properties.html#5998" class="Bound">B</a> <a id="6000" class="Symbol">:</a> <a id="6002" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6004" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6006" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6008" href="Cubical.HITs.Truncation.Properties.html#5983" class="Bound">n</a> <a id="6010" class="Symbol">→</a> <a id="6012" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6017" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="6019" class="Symbol">}</a>
       <a id="6028" class="Symbol">(</a><a id="6029" href="Cubical.HITs.Truncation.Properties.html#6029" class="Bound">hB</a> <a id="6032" class="Symbol">:</a> <a id="6034" class="Symbol">(</a><a id="6035" href="Cubical.HITs.Truncation.Properties.html#6035" class="Bound">x</a> <a id="6037" class="Symbol">:</a> <a id="6039" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6041" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6043" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6045" href="Cubical.HITs.Truncation.Properties.html#5983" class="Bound">n</a><a id="6046" class="Symbol">)</a> <a id="6048" class="Symbol">→</a> <a id="6050" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6061" href="Cubical.HITs.Truncation.Properties.html#5983" class="Bound">n</a> <a id="6063" class="Symbol">(</a><a id="6064" href="Cubical.HITs.Truncation.Properties.html#5998" class="Bound">B</a> <a id="6066" href="Cubical.HITs.Truncation.Properties.html#6035" class="Bound">x</a><a id="6067" class="Symbol">))</a>
       <a id="6077" class="Symbol">(</a><a id="6078" href="Cubical.HITs.Truncation.Properties.html#6078" class="Bound">g</a> <a id="6080" class="Symbol">:</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Cubical.HITs.Truncation.Properties.html#6083" class="Bound">a</a> <a id="6085" class="Symbol">:</a> <a id="6087" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="6088" class="Symbol">)</a> <a id="6090" class="Symbol">→</a> <a id="6092" href="Cubical.HITs.Truncation.Properties.html#5998" class="Bound">B</a> <a id="6094" class="Symbol">(</a><a id="6095" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="6097" href="Cubical.HITs.Truncation.Properties.html#6083" class="Bound">a</a> <a id="6099" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="6101" class="Symbol">))</a>
       <a id="6111" class="Symbol">(</a><a id="6112" href="Cubical.HITs.Truncation.Properties.html#6112" class="Bound">x</a> <a id="6114" class="Symbol">:</a> <a id="6116" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6118" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6120" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6122" href="Cubical.HITs.Truncation.Properties.html#5983" class="Bound">n</a><a id="6123" class="Symbol">)</a> <a id="6125" class="Symbol">→</a>
       <a id="6134" href="Cubical.HITs.Truncation.Properties.html#5998" class="Bound">B</a> <a id="6136" href="Cubical.HITs.Truncation.Properties.html#6112" class="Bound">x</a>
<a id="6138" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="6143" class="Symbol">{</a><a id="6144" class="Argument">n</a> <a id="6146" class="Symbol">=</a> <a id="6148" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="6152" class="Symbol">}</a> <a id="6154" href="Cubical.HITs.Truncation.Properties.html#6154" class="Bound">h</a> <a id="6156" href="Cubical.HITs.Truncation.Properties.html#6156" class="Bound">g</a> <a id="6158" href="Cubical.HITs.Truncation.Properties.html#6158" class="Bound">t</a> <a id="6160" class="Symbol">=</a> <a id="6162" href="Cubical.HITs.Truncation.Properties.html#6154" class="Bound">h</a> <a id="6164" href="Cubical.HITs.Truncation.Properties.html#6158" class="Bound">t</a> <a id="6166" class="Symbol">.</a><a id="6167" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="6171" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="6176" class="Symbol">{</a><a id="6177" class="Argument">n</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6185" href="Cubical.HITs.Truncation.Properties.html#6185" class="Bound">n</a><a id="6186" class="Symbol">}</a> <a id="6188" class="Symbol">=</a> <a id="6190" href="Cubical.HITs.Truncation.Properties.html#5425" class="Function">elim₊</a>

<a id="elim2"></a><a id="6197" href="Cubical.HITs.Truncation.Properties.html#6197" class="Function">elim2</a> <a id="6203" class="Symbol">:</a> <a id="6205" class="Symbol">{</a><a id="6206" href="Cubical.HITs.Truncation.Properties.html#6206" class="Bound">n</a> <a id="6208" class="Symbol">:</a> <a id="6210" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6211" class="Symbol">}</a>
        <a id="6221" class="Symbol">{</a><a id="6222" href="Cubical.HITs.Truncation.Properties.html#6222" class="Bound">B</a> <a id="6224" class="Symbol">:</a> <a id="6226" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6228" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6230" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6232" href="Cubical.HITs.Truncation.Properties.html#6206" class="Bound">n</a> <a id="6234" class="Symbol">→</a> <a id="6236" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6238" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6240" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6242" href="Cubical.HITs.Truncation.Properties.html#6206" class="Bound">n</a> <a id="6244" class="Symbol">→</a> <a id="6246" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6251" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="6253" class="Symbol">}</a>
        <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.HITs.Truncation.Properties.html#6264" class="Bound">hB</a> <a id="6267" class="Symbol">:</a> <a id="6269" class="Symbol">((</a><a id="6271" href="Cubical.HITs.Truncation.Properties.html#6271" class="Bound">x</a> <a id="6273" href="Cubical.HITs.Truncation.Properties.html#6273" class="Bound">y</a> <a id="6275" class="Symbol">:</a> <a id="6277" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6279" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6281" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6283" href="Cubical.HITs.Truncation.Properties.html#6206" class="Bound">n</a><a id="6284" class="Symbol">)</a> <a id="6286" class="Symbol">→</a> <a id="6288" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6299" href="Cubical.HITs.Truncation.Properties.html#6206" class="Bound">n</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Cubical.HITs.Truncation.Properties.html#6222" class="Bound">B</a> <a id="6304" href="Cubical.HITs.Truncation.Properties.html#6271" class="Bound">x</a> <a id="6306" href="Cubical.HITs.Truncation.Properties.html#6273" class="Bound">y</a><a id="6307" class="Symbol">)))</a>
        <a id="6319" class="Symbol">(</a><a id="6320" href="Cubical.HITs.Truncation.Properties.html#6320" class="Bound">g</a> <a id="6322" class="Symbol">:</a> <a id="6324" class="Symbol">(</a><a id="6325" href="Cubical.HITs.Truncation.Properties.html#6325" class="Bound">a</a> <a id="6327" href="Cubical.HITs.Truncation.Properties.html#6327" class="Bound">b</a> <a id="6329" class="Symbol">:</a> <a id="6331" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="6332" class="Symbol">)</a> <a id="6334" class="Symbol">→</a> <a id="6336" href="Cubical.HITs.Truncation.Properties.html#6222" class="Bound">B</a> <a id="6338" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="6340" href="Cubical.HITs.Truncation.Properties.html#6325" class="Bound">a</a> <a id="6342" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="6345" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="6347" href="Cubical.HITs.Truncation.Properties.html#6327" class="Bound">b</a> <a id="6349" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="6351" class="Symbol">)</a>
        <a id="6361" class="Symbol">(</a><a id="6362" href="Cubical.HITs.Truncation.Properties.html#6362" class="Bound">x</a> <a id="6364" href="Cubical.HITs.Truncation.Properties.html#6364" class="Bound">y</a> <a id="6366" class="Symbol">:</a> <a id="6368" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6370" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6372" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6374" href="Cubical.HITs.Truncation.Properties.html#6206" class="Bound">n</a><a id="6375" class="Symbol">)</a> <a id="6377" class="Symbol">→</a>
        <a id="6387" href="Cubical.HITs.Truncation.Properties.html#6222" class="Bound">B</a> <a id="6389" href="Cubical.HITs.Truncation.Properties.html#6362" class="Bound">x</a> <a id="6391" href="Cubical.HITs.Truncation.Properties.html#6364" class="Bound">y</a>
<a id="6393" href="Cubical.HITs.Truncation.Properties.html#6197" class="Function">elim2</a> <a id="6399" href="Cubical.HITs.Truncation.Properties.html#6399" class="Bound">hB</a> <a id="6402" href="Cubical.HITs.Truncation.Properties.html#6402" class="Bound">g</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="6411" class="Symbol">(λ</a> <a id="6414" href="Cubical.HITs.Truncation.Properties.html#6414" class="Bound">_</a> <a id="6416" class="Symbol">→</a> <a id="6418" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="6430" class="Symbol">_</a> <a id="6432" class="Symbol">(λ</a> <a id="6435" href="Cubical.HITs.Truncation.Properties.html#6435" class="Bound">_</a> <a id="6437" class="Symbol">→</a> <a id="6439" href="Cubical.HITs.Truncation.Properties.html#6399" class="Bound">hB</a> <a id="6442" class="Symbol">_</a> <a id="6444" class="Symbol">_))</a> <a id="6448" class="Symbol">λ</a> <a id="6450" href="Cubical.HITs.Truncation.Properties.html#6450" class="Bound">a</a> <a id="6452" class="Symbol">→</a>
             <a id="6467" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="6472" class="Symbol">(λ</a> <a id="6475" href="Cubical.HITs.Truncation.Properties.html#6475" class="Bound">_</a> <a id="6477" class="Symbol">→</a> <a id="6479" href="Cubical.HITs.Truncation.Properties.html#6399" class="Bound">hB</a> <a id="6482" class="Symbol">_</a> <a id="6484" class="Symbol">_)</a> <a id="6487" class="Symbol">(λ</a> <a id="6490" href="Cubical.HITs.Truncation.Properties.html#6490" class="Bound">b</a> <a id="6492" class="Symbol">→</a> <a id="6494" href="Cubical.HITs.Truncation.Properties.html#6402" class="Bound">g</a> <a id="6496" href="Cubical.HITs.Truncation.Properties.html#6450" class="Bound">a</a> <a id="6498" href="Cubical.HITs.Truncation.Properties.html#6490" class="Bound">b</a><a id="6499" class="Symbol">)</a>

<a id="elim3"></a><a id="6502" href="Cubical.HITs.Truncation.Properties.html#6502" class="Function">elim3</a> <a id="6508" class="Symbol">:</a> <a id="6510" class="Symbol">{</a><a id="6511" href="Cubical.HITs.Truncation.Properties.html#6511" class="Bound">n</a> <a id="6513" class="Symbol">:</a> <a id="6515" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6516" class="Symbol">}</a>
        <a id="6526" class="Symbol">{</a><a id="6527" href="Cubical.HITs.Truncation.Properties.html#6527" class="Bound">B</a> <a id="6529" class="Symbol">:</a> <a id="6531" class="Symbol">(</a><a id="6532" href="Cubical.HITs.Truncation.Properties.html#6532" class="Bound">x</a> <a id="6534" href="Cubical.HITs.Truncation.Properties.html#6534" class="Bound">y</a> <a id="6536" href="Cubical.HITs.Truncation.Properties.html#6536" class="Bound">z</a> <a id="6538" class="Symbol">:</a> <a id="6540" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6542" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6544" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6546" href="Cubical.HITs.Truncation.Properties.html#6511" class="Bound">n</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Symbol">→</a> <a id="6551" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6556" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="6558" class="Symbol">}</a>
        <a id="6568" class="Symbol">(</a><a id="6569" href="Cubical.HITs.Truncation.Properties.html#6569" class="Bound">hB</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">((</a><a id="6576" href="Cubical.HITs.Truncation.Properties.html#6576" class="Bound">x</a> <a id="6578" href="Cubical.HITs.Truncation.Properties.html#6578" class="Bound">y</a> <a id="6580" href="Cubical.HITs.Truncation.Properties.html#6580" class="Bound">z</a> <a id="6582" class="Symbol">:</a> <a id="6584" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6586" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6588" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6590" href="Cubical.HITs.Truncation.Properties.html#6511" class="Bound">n</a><a id="6591" class="Symbol">)</a> <a id="6593" class="Symbol">→</a> <a id="6595" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6606" href="Cubical.HITs.Truncation.Properties.html#6511" class="Bound">n</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Cubical.HITs.Truncation.Properties.html#6527" class="Bound">B</a> <a id="6611" href="Cubical.HITs.Truncation.Properties.html#6576" class="Bound">x</a> <a id="6613" href="Cubical.HITs.Truncation.Properties.html#6578" class="Bound">y</a> <a id="6615" href="Cubical.HITs.Truncation.Properties.html#6580" class="Bound">z</a><a id="6616" class="Symbol">)))</a>
        <a id="6628" class="Symbol">(</a><a id="6629" href="Cubical.HITs.Truncation.Properties.html#6629" class="Bound">g</a> <a id="6631" class="Symbol">:</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Cubical.HITs.Truncation.Properties.html#6634" class="Bound">a</a> <a id="6636" href="Cubical.HITs.Truncation.Properties.html#6636" class="Bound">b</a> <a id="6638" href="Cubical.HITs.Truncation.Properties.html#6638" class="Bound">c</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="6643" class="Symbol">)</a> <a id="6645" class="Symbol">→</a> <a id="6647" href="Cubical.HITs.Truncation.Properties.html#6527" class="Bound">B</a> <a id="6649" class="Symbol">(</a><a id="6650" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="6652" href="Cubical.HITs.Truncation.Properties.html#6634" class="Bound">a</a> <a id="6654" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="6656" class="Symbol">)</a> <a id="6658" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="6660" href="Cubical.HITs.Truncation.Properties.html#6636" class="Bound">b</a> <a id="6662" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="6665" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="6667" href="Cubical.HITs.Truncation.Properties.html#6638" class="Bound">c</a> <a id="6669" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="6671" class="Symbol">)</a>
        <a id="6681" class="Symbol">(</a><a id="6682" href="Cubical.HITs.Truncation.Properties.html#6682" class="Bound">x</a> <a id="6684" href="Cubical.HITs.Truncation.Properties.html#6684" class="Bound">y</a> <a id="6686" href="Cubical.HITs.Truncation.Properties.html#6686" class="Bound">z</a> <a id="6688" class="Symbol">:</a> <a id="6690" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6692" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6694" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="6696" href="Cubical.HITs.Truncation.Properties.html#6511" class="Bound">n</a><a id="6697" class="Symbol">)</a> <a id="6699" class="Symbol">→</a>
        <a id="6709" href="Cubical.HITs.Truncation.Properties.html#6527" class="Bound">B</a> <a id="6711" href="Cubical.HITs.Truncation.Properties.html#6682" class="Bound">x</a> <a id="6713" href="Cubical.HITs.Truncation.Properties.html#6684" class="Bound">y</a> <a id="6715" href="Cubical.HITs.Truncation.Properties.html#6686" class="Bound">z</a>
<a id="6717" href="Cubical.HITs.Truncation.Properties.html#6502" class="Function">elim3</a> <a id="6723" href="Cubical.HITs.Truncation.Properties.html#6723" class="Bound">hB</a> <a id="6726" href="Cubical.HITs.Truncation.Properties.html#6726" class="Bound">g</a> <a id="6728" class="Symbol">=</a> <a id="6730" href="Cubical.HITs.Truncation.Properties.html#6197" class="Function">elim2</a> <a id="6736" class="Symbol">(λ</a> <a id="6739" href="Cubical.HITs.Truncation.Properties.html#6739" class="Bound">_</a> <a id="6741" href="Cubical.HITs.Truncation.Properties.html#6741" class="Bound">_</a> <a id="6743" class="Symbol">→</a> <a id="6745" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="6757" class="Symbol">_</a> <a id="6759" class="Symbol">(</a><a id="6760" href="Cubical.HITs.Truncation.Properties.html#6723" class="Bound">hB</a> <a id="6763" class="Symbol">_</a> <a id="6765" class="Symbol">_))</a> <a id="6769" class="Symbol">λ</a> <a id="6771" href="Cubical.HITs.Truncation.Properties.html#6771" class="Bound">a</a> <a id="6773" href="Cubical.HITs.Truncation.Properties.html#6773" class="Bound">b</a> <a id="6775" class="Symbol">→</a>
             <a id="6790" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="6795" class="Symbol">(λ</a> <a id="6798" href="Cubical.HITs.Truncation.Properties.html#6798" class="Bound">_</a> <a id="6800" class="Symbol">→</a> <a id="6802" href="Cubical.HITs.Truncation.Properties.html#6723" class="Bound">hB</a> <a id="6805" class="Symbol">_</a> <a id="6807" class="Symbol">_</a> <a id="6809" class="Symbol">_)</a> <a id="6812" class="Symbol">(λ</a> <a id="6815" href="Cubical.HITs.Truncation.Properties.html#6815" class="Bound">c</a> <a id="6817" class="Symbol">→</a> <a id="6819" href="Cubical.HITs.Truncation.Properties.html#6726" class="Bound">g</a> <a id="6821" href="Cubical.HITs.Truncation.Properties.html#6771" class="Bound">a</a> <a id="6823" href="Cubical.HITs.Truncation.Properties.html#6773" class="Bound">b</a> <a id="6825" href="Cubical.HITs.Truncation.Properties.html#6815" class="Bound">c</a><a id="6826" class="Symbol">)</a>

<a id="6829" class="Comment">-- computation rules for rec and elim wrt to ∣_∣ₕ</a>
<a id="recₕ"></a><a id="6879" href="Cubical.HITs.Truncation.Properties.html#6879" class="Function">recₕ</a> <a id="6884" class="Symbol">:</a> <a id="6886" class="Symbol">(</a><a id="6887" href="Cubical.HITs.Truncation.Properties.html#6887" class="Bound">n</a> <a id="6889" class="Symbol">:</a> <a id="6891" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6892" class="Symbol">)</a> <a id="6894" class="Symbol">{</a><a id="6895" href="Cubical.HITs.Truncation.Properties.html#6895" class="Bound">h</a> <a id="6897" class="Symbol">:</a> <a id="6899" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="6910" href="Cubical.HITs.Truncation.Properties.html#6887" class="Bound">n</a> <a id="6912" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="6913" class="Symbol">}</a> <a id="6915" class="Symbol">{</a><a id="6916" href="Cubical.HITs.Truncation.Properties.html#6916" class="Bound">f</a> <a id="6918" class="Symbol">:</a> <a id="6920" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="6922" class="Symbol">→</a> <a id="6924" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="6925" class="Symbol">}</a>
  <a id="6929" class="Symbol">→</a> <a id="6931" class="Symbol">(</a><a id="6932" href="Cubical.HITs.Truncation.Properties.html#6932" class="Bound">a</a> <a id="6934" class="Symbol">:</a> <a id="6936" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="6937" class="Symbol">)</a> <a id="6939" class="Symbol">→</a> <a id="6941" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="6945" href="Cubical.HITs.Truncation.Properties.html#6895" class="Bound">h</a> <a id="6947" href="Cubical.HITs.Truncation.Properties.html#6916" class="Bound">f</a> <a id="6949" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="6951" href="Cubical.HITs.Truncation.Properties.html#6932" class="Bound">a</a> <a id="6953" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="6956" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6958" href="Cubical.HITs.Truncation.Properties.html#6916" class="Bound">f</a> <a id="6960" href="Cubical.HITs.Truncation.Properties.html#6932" class="Bound">a</a>
<a id="6962" href="Cubical.HITs.Truncation.Properties.html#6879" class="Function">recₕ</a> <a id="6967" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6972" class="Symbol">{</a><a id="6973" class="Argument">h</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="Cubical.HITs.Truncation.Properties.html#6977" class="Bound">h</a><a id="6978" class="Symbol">}</a> <a id="6980" href="Cubical.HITs.Truncation.Properties.html#6980" class="Bound">a</a> <a id="6982" class="Symbol">=</a> <a id="6984" href="Cubical.HITs.Truncation.Properties.html#6977" class="Bound">h</a> <a id="6986" class="Symbol">.</a><a id="6987" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6991" class="Symbol">_</a>
<a id="6993" href="Cubical.HITs.Truncation.Properties.html#6879" class="Function">recₕ</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7003" href="Cubical.HITs.Truncation.Properties.html#7003" class="Bound">n</a><a id="7004" class="Symbol">)</a> <a id="7006" href="Cubical.HITs.Truncation.Properties.html#7006" class="Bound">a</a> <a id="7008" class="Symbol">=</a> <a id="7010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="elimₕ"></a><a id="7016" href="Cubical.HITs.Truncation.Properties.html#7016" class="Function">elimₕ</a> <a id="7022" class="Symbol">:</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Cubical.HITs.Truncation.Properties.html#7025" class="Bound">n</a> <a id="7027" class="Symbol">:</a> <a id="7029" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7030" class="Symbol">)</a> <a id="7032" class="Symbol">{</a><a id="7033" href="Cubical.HITs.Truncation.Properties.html#7033" class="Bound">B</a> <a id="7035" class="Symbol">:</a> <a id="7037" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="7039" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="7041" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="7043" href="Cubical.HITs.Truncation.Properties.html#7025" class="Bound">n</a> <a id="7045" class="Symbol">→</a> <a id="7047" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7052" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="7054" class="Symbol">}</a>
     <a id="7061" class="Symbol">{</a><a id="7062" href="Cubical.HITs.Truncation.Properties.html#7062" class="Bound">hB</a> <a id="7065" class="Symbol">:</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Cubical.HITs.Truncation.Properties.html#7068" class="Bound">x</a> <a id="7070" class="Symbol">:</a> <a id="7072" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="7074" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="7076" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="7078" href="Cubical.HITs.Truncation.Properties.html#7025" class="Bound">n</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Symbol">→</a> <a id="7083" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7094" href="Cubical.HITs.Truncation.Properties.html#7025" class="Bound">n</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Cubical.HITs.Truncation.Properties.html#7033" class="Bound">B</a> <a id="7099" href="Cubical.HITs.Truncation.Properties.html#7068" class="Bound">x</a><a id="7100" class="Symbol">)}</a>
     <a id="7108" class="Symbol">{</a><a id="7109" href="Cubical.HITs.Truncation.Properties.html#7109" class="Bound">g</a> <a id="7111" class="Symbol">:</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Cubical.HITs.Truncation.Properties.html#7114" class="Bound">a</a> <a id="7116" class="Symbol">:</a> <a id="7118" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">→</a> <a id="7123" href="Cubical.HITs.Truncation.Properties.html#7033" class="Bound">B</a> <a id="7125" class="Symbol">(</a><a id="7126" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="7128" href="Cubical.HITs.Truncation.Properties.html#7114" class="Bound">a</a> <a id="7130" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="7132" class="Symbol">)}</a>
     <a id="7140" class="Symbol">(</a><a id="7141" href="Cubical.HITs.Truncation.Properties.html#7141" class="Bound">a</a> <a id="7143" class="Symbol">:</a> <a id="7145" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="7146" class="Symbol">)</a>
  <a id="7150" class="Symbol">→</a> <a id="7152" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="7157" href="Cubical.HITs.Truncation.Properties.html#7062" class="Bound">hB</a> <a id="7160" href="Cubical.HITs.Truncation.Properties.html#7109" class="Bound">g</a> <a id="7162" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="7164" href="Cubical.HITs.Truncation.Properties.html#7141" class="Bound">a</a> <a id="7166" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="7169" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7171" href="Cubical.HITs.Truncation.Properties.html#7109" class="Bound">g</a> <a id="7173" href="Cubical.HITs.Truncation.Properties.html#7141" class="Bound">a</a>
<a id="7175" href="Cubical.HITs.Truncation.Properties.html#7016" class="Function">elimₕ</a> <a id="7181" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7186" class="Symbol">{</a><a id="7187" class="Argument">hB</a> <a id="7190" class="Symbol">=</a> <a id="7192" href="Cubical.HITs.Truncation.Properties.html#7192" class="Bound">hB</a><a id="7194" class="Symbol">}</a> <a id="7196" class="Symbol">_</a> <a id="7198" class="Symbol">=</a> <a id="7200" href="Cubical.HITs.Truncation.Properties.html#7192" class="Bound">hB</a> <a id="7203" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="7207" class="Symbol">.</a><a id="7208" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7212" class="Symbol">_</a>
<a id="7214" href="Cubical.HITs.Truncation.Properties.html#7016" class="Function">elimₕ</a> <a id="7220" class="Symbol">(</a><a id="7221" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7225" href="Cubical.HITs.Truncation.Properties.html#7225" class="Bound">n</a><a id="7226" class="Symbol">)</a> <a id="7228" class="Symbol">_</a> <a id="7230" class="Symbol">=</a> <a id="7232" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isContr→isContr∥"></a><a id="7238" href="Cubical.HITs.Truncation.Properties.html#7238" class="Function">isContr→isContr∥</a> <a id="7255" class="Symbol">:</a> <a id="7257" class="Symbol">(</a><a id="7258" href="Cubical.HITs.Truncation.Properties.html#7258" class="Bound">n</a> <a id="7260" class="Symbol">:</a> <a id="7262" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7263" class="Symbol">)</a> <a id="7265" class="Symbol">→</a> <a id="7267" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="7275" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="7277" class="Symbol">→</a> <a id="7279" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="7290" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="7292" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="7294" href="Cubical.HITs.Truncation.Properties.html#7258" class="Bound">n</a><a id="7295" class="Symbol">)</a>
<a id="7297" href="Cubical.HITs.Truncation.Properties.html#7238" class="Function">isContr→isContr∥</a> <a id="7314" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7319" class="Symbol">_</a> <a id="7321" class="Symbol">=</a> <a id="7323" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="7327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7329" class="Symbol">(λ</a> <a id="7332" href="Cubical.HITs.Truncation.Properties.html#7332" class="Bound">_</a> <a id="7334" href="Cubical.HITs.Truncation.Properties.html#7334" class="Bound">_</a> <a id="7336" class="Symbol">→</a> <a id="7338" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a><a id="7341" class="Symbol">)</a>
<a id="7343" href="Cubical.HITs.Truncation.Properties.html#7238" class="Function">isContr→isContr∥</a> <a id="7360" class="Symbol">(</a><a id="7361" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7365" href="Cubical.HITs.Truncation.Properties.html#7365" class="Bound">n</a><a id="7366" class="Symbol">)</a> <a id="7368" href="Cubical.HITs.Truncation.Properties.html#7368" class="Bound">contr</a> <a id="7374" class="Symbol">=</a> <a id="7376" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="7378" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7382" href="Cubical.HITs.Truncation.Properties.html#7368" class="Bound">contr</a> <a id="7388" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="7390" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="7398" class="Symbol">(λ</a> <a id="7401" href="Cubical.HITs.Truncation.Properties.html#7401" class="Bound">_</a> <a id="7403" class="Symbol">→</a> <a id="7405" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7425" href="Cubical.HITs.Truncation.Properties.html#7365" class="Bound">n</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="7445" class="Symbol">(</a><a id="7446" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7450" href="Cubical.HITs.Truncation.Properties.html#7365" class="Bound">n</a><a id="7451" class="Symbol">))</a> <a id="7454" class="Symbol">_</a> <a id="7456" class="Symbol">_)</a>
                                                      <a id="7513" class="Symbol">(λ</a> <a id="7516" href="Cubical.HITs.Truncation.Properties.html#7516" class="Bound">a</a> <a id="7518" href="Cubical.HITs.Truncation.Properties.html#7518" class="Bound">i</a> <a id="7520" class="Symbol">→</a> <a id="7522" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="7524" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7528" href="Cubical.HITs.Truncation.Properties.html#7368" class="Bound">contr</a> <a id="7534" href="Cubical.HITs.Truncation.Properties.html#7516" class="Bound">a</a> <a id="7536" href="Cubical.HITs.Truncation.Properties.html#7518" class="Bound">i</a> <a id="7538" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="7539" class="Symbol">))</a>

<a id="isOfHLevelMin→isOfHLevel"></a><a id="7543" href="Cubical.HITs.Truncation.Properties.html#7543" class="Function">isOfHLevelMin→isOfHLevel</a> <a id="7568" class="Symbol">:</a> <a id="7570" class="Symbol">{</a><a id="7571" href="Cubical.HITs.Truncation.Properties.html#7571" class="Bound">n</a> <a id="7573" href="Cubical.HITs.Truncation.Properties.html#7573" class="Bound">m</a> <a id="7575" class="Symbol">:</a> <a id="7577" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7578" class="Symbol">}</a> <a id="7580" class="Symbol">→</a> <a id="7582" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="7598" href="Cubical.HITs.Truncation.Properties.html#7571" class="Bound">n</a> <a id="7600" href="Cubical.HITs.Truncation.Properties.html#7573" class="Bound">m</a><a id="7601" class="Symbol">)</a> <a id="7603" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="7605" class="Symbol">→</a> <a id="7607" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7618" href="Cubical.HITs.Truncation.Properties.html#7571" class="Bound">n</a> <a id="7620" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="7622" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7624" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7635" href="Cubical.HITs.Truncation.Properties.html#7573" class="Bound">m</a> <a id="7637" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a>
<a id="7639" href="Cubical.HITs.Truncation.Properties.html#7543" class="Function">isOfHLevelMin→isOfHLevel</a> <a id="7664" class="Symbol">{</a><a id="7665" class="Argument">n</a> <a id="7667" class="Symbol">=</a> <a id="7669" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7673" class="Symbol">}</a> <a id="7675" class="Symbol">{</a><a id="7676" class="Argument">m</a> <a id="7678" class="Symbol">=</a> <a id="7680" href="Cubical.HITs.Truncation.Properties.html#7680" class="Bound">m</a><a id="7681" class="Symbol">}</a> <a id="7683" href="Cubical.HITs.Truncation.Properties.html#7683" class="Bound">h</a> <a id="7685" class="Symbol">=</a> <a id="7687" href="Cubical.HITs.Truncation.Properties.html#7683" class="Bound">h</a> <a id="7689" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7691" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="7710" href="Cubical.HITs.Truncation.Properties.html#7680" class="Bound">m</a> <a id="7712" href="Cubical.HITs.Truncation.Properties.html#7683" class="Bound">h</a>
<a id="7714" href="Cubical.HITs.Truncation.Properties.html#7543" class="Function">isOfHLevelMin→isOfHLevel</a> <a id="7739" class="Symbol">{</a><a id="7740" class="Argument">n</a> <a id="7742" class="Symbol">=</a> <a id="7744" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7748" href="Cubical.HITs.Truncation.Properties.html#7748" class="Bound">n</a><a id="7749" class="Symbol">}</a> <a id="7751" class="Symbol">{</a><a id="7752" class="Argument">m</a> <a id="7754" class="Symbol">=</a> <a id="7756" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7760" class="Symbol">}</a> <a id="7762" href="Cubical.HITs.Truncation.Properties.html#7762" class="Bound">h</a> <a id="7764" class="Symbol">=</a> <a id="7766" class="Symbol">(</a><a id="7767" href="Cubical.Foundations.HLevels.html#2769" class="Function">isContr→isOfHLevel</a> <a id="7786" class="Symbol">(</a><a id="7787" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7791" href="Cubical.HITs.Truncation.Properties.html#7748" class="Bound">n</a><a id="7792" class="Symbol">)</a> <a id="7794" href="Cubical.HITs.Truncation.Properties.html#7762" class="Bound">h</a><a id="7795" class="Symbol">)</a> <a id="7797" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7799" href="Cubical.HITs.Truncation.Properties.html#7762" class="Bound">h</a>
<a id="7801" href="Cubical.HITs.Truncation.Properties.html#7543" class="Function">isOfHLevelMin→isOfHLevel</a> <a id="7826" class="Symbol">{</a><a id="7827" class="Argument">A</a> <a id="7829" class="Symbol">=</a> <a id="7831" href="Cubical.HITs.Truncation.Properties.html#7831" class="Bound">A</a><a id="7832" class="Symbol">}</a> <a id="7834" class="Symbol">{</a><a id="7835" class="Argument">n</a> <a id="7837" class="Symbol">=</a> <a id="7839" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7843" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a><a id="7844" class="Symbol">}</a> <a id="7846" class="Symbol">{</a><a id="7847" class="Argument">m</a> <a id="7849" class="Symbol">=</a> <a id="7851" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7855" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a><a id="7856" class="Symbol">}</a> <a id="7858" href="Cubical.HITs.Truncation.Properties.html#7858" class="Bound">h</a> <a id="7860" class="Symbol">=</a>
    <a id="7866" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7872" class="Symbol">(λ</a> <a id="7875" href="Cubical.HITs.Truncation.Properties.html#7875" class="Bound">x</a> <a id="7877" class="Symbol">→</a> <a id="7879" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7890" href="Cubical.HITs.Truncation.Properties.html#7875" class="Bound">x</a> <a id="7892" href="Cubical.HITs.Truncation.Properties.html#7831" class="Bound">A</a><a id="7893" class="Symbol">)</a> <a id="7895" class="Symbol">(</a><a id="7896" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="7903" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a> <a id="7905" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a><a id="7906" class="Symbol">)</a>
          <a id="7918" class="Symbol">(</a><a id="7919" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="7934" class="Symbol">(</a><a id="7935" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7939" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a> <a id="7941" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="7943" class="Symbol">(</a><a id="7944" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7948" class="Symbol">(</a><a id="7949" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="7953" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a> <a id="7955" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a><a id="7956" class="Symbol">)))</a> <a id="7960" href="Cubical.HITs.Truncation.Properties.html#7858" class="Bound">h</a><a id="7961" class="Symbol">)</a>
  <a id="7965" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7967" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7973" class="Symbol">(λ</a> <a id="7976" href="Cubical.HITs.Truncation.Properties.html#7976" class="Bound">x</a> <a id="7978" class="Symbol">→</a> <a id="7980" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="7991" href="Cubical.HITs.Truncation.Properties.html#7976" class="Bound">x</a> <a id="7993" href="Cubical.HITs.Truncation.Properties.html#7831" class="Bound">A</a><a id="7994" class="Symbol">)</a> <a id="7996" class="Symbol">((λ</a> <a id="8000" href="Cubical.HITs.Truncation.Properties.html#8000" class="Bound">i</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a> <a id="8006" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8008" class="Symbol">(</a><a id="8009" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="8017" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a> <a id="8019" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a> <a id="8021" href="Cubical.HITs.Truncation.Properties.html#8000" class="Bound">i</a><a id="8022" class="Symbol">)</a> <a id="8024" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8026" class="Symbol">(</a><a id="8027" href="Cubical.Data.Nat.Properties.html#1056" class="Function">minComm</a> <a id="8035" class="Symbol">(</a><a id="8036" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8040" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a><a id="8041" class="Symbol">)</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8048" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a><a id="8049" class="Symbol">)</a> <a id="8051" href="Cubical.HITs.Truncation.Properties.html#8000" class="Bound">i</a><a id="8052" class="Symbol">))</a> <a id="8055" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8057" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="8064" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a> <a id="8066" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a><a id="8067" class="Symbol">)</a>
          <a id="8079" class="Symbol">(</a><a id="8080" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="8095" class="Symbol">(</a><a id="8096" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8100" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a> <a id="8102" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8104" class="Symbol">(</a><a id="8105" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8109" class="Symbol">(</a><a id="8110" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8114" href="Cubical.HITs.Truncation.Properties.html#7843" class="Bound">n</a> <a id="8116" href="Cubical.HITs.Truncation.Properties.html#7855" class="Bound">m</a><a id="8117" class="Symbol">)))</a> <a id="8121" href="Cubical.HITs.Truncation.Properties.html#7858" class="Bound">h</a><a id="8122" class="Symbol">)</a>
  <a id="8126" class="Keyword">where</a>
  <a id="8134" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="8141" class="Symbol">:</a> <a id="8143" class="Symbol">(</a><a id="8144" href="Cubical.HITs.Truncation.Properties.html#8144" class="Bound">n</a> <a id="8146" href="Cubical.HITs.Truncation.Properties.html#8146" class="Bound">m</a> <a id="8148" class="Symbol">:</a> <a id="8150" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8151" class="Symbol">)</a> <a id="8153" class="Symbol">→</a> <a id="8155" href="Cubical.HITs.Truncation.Properties.html#8144" class="Bound">n</a> <a id="8157" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8159" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8163" href="Cubical.HITs.Truncation.Properties.html#8144" class="Bound">n</a> <a id="8165" href="Cubical.HITs.Truncation.Properties.html#8146" class="Bound">m</a> <a id="8167" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8169" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8173" class="Symbol">(</a><a id="8174" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8178" href="Cubical.HITs.Truncation.Properties.html#8144" class="Bound">n</a><a id="8179" class="Symbol">)</a> <a id="8181" class="Symbol">(</a><a id="8182" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8186" href="Cubical.HITs.Truncation.Properties.html#8146" class="Bound">m</a><a id="8187" class="Symbol">)</a> <a id="8189" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8191" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8195" href="Cubical.HITs.Truncation.Properties.html#8144" class="Bound">n</a>
  <a id="8199" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="8206" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8211" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8216" class="Symbol">=</a> <a id="8218" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="8225" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="8232" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8237" class="Symbol">(</a><a id="8238" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8242" href="Cubical.HITs.Truncation.Properties.html#8242" class="Bound">m</a><a id="8243" class="Symbol">)</a> <a id="8245" class="Symbol">=</a> <a id="8247" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="8254" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="8261" class="Symbol">(</a><a id="8262" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8266" href="Cubical.HITs.Truncation.Properties.html#8266" class="Bound">n</a><a id="8267" class="Symbol">)</a> <a id="8269" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8274" class="Symbol">=</a> <a id="8276" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8281" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8285" class="Symbol">(</a><a id="8286" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="8293" href="Cubical.HITs.Truncation.Properties.html#8266" class="Bound">n</a> <a id="8295" class="Number">1</a><a id="8296" class="Symbol">)</a>
  <a id="8300" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="8307" class="Symbol">(</a><a id="8308" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8312" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8313" class="Symbol">)</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8320" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8321" class="Symbol">)</a> <a id="8323" class="Symbol">=</a>
    <a id="8329" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8333" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8335" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8337" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8341" class="Symbol">(</a><a id="8342" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8346" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8347" class="Symbol">)</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8354" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8355" class="Symbol">)</a> <a id="8357" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8359" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8363" class="Symbol">(</a><a id="8364" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8368" class="Symbol">(</a><a id="8369" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8373" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8374" class="Symbol">))</a> <a id="8377" class="Symbol">(</a><a id="8378" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8382" class="Symbol">(</a><a id="8383" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8387" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8388" class="Symbol">))</a> <a id="8391" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8394" href="Cubical.HITs.Truncation.Properties.html#8710" class="Function">step0</a> <a id="8400" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8406" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8410" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8412" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8414" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8418" class="Symbol">(</a><a id="8419" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8423" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8425" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8426" class="Symbol">)</a> <a id="8428" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8430" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8439" class="Symbol">(</a><a id="8440" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8444" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8445" class="Symbol">)</a> <a id="8447" class="Symbol">(</a><a id="8448" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8452" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8453" class="Symbol">))</a>             <a id="8468" href="Cubical.Foundations.Prelude.html#9263" class="Function Operator">≡⟨⟩</a>
    <a id="8476" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8478" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8480" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8484" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8486" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a> <a id="8488" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8490" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8494" class="Symbol">(</a><a id="8495" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8499" class="Symbol">(</a><a id="8500" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8504" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8505" class="Symbol">)</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8512" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8513" class="Symbol">))</a>                       <a id="8538" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8541" href="Cubical.HITs.Truncation.Properties.html#8771" class="Function">step1</a> <a id="8547" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8553" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8560" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8562" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8566" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8568" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a> <a id="8570" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8572" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8581" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8582" class="Symbol">)</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8589" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8590" class="Symbol">))</a>                       <a id="8615" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="8618" href="Cubical.HITs.Truncation.Properties.html#8795" class="Function">step2</a> <a id="8624" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
    <a id="8630" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8634" class="Symbol">(</a><a id="8635" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8639" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8640" class="Symbol">)</a>                                                   <a id="8692" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>
    <a id="8698" class="Keyword">where</a>
      <a id="8710" href="Cubical.HITs.Truncation.Properties.html#8710" class="Function">step0</a> <a id="8716" class="Symbol">=</a> <a id="8718" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="8724" class="Symbol">(λ</a> <a id="8727" href="Cubical.HITs.Truncation.Properties.html#8727" class="Bound">p</a> <a id="8729" class="Symbol">→</a> <a id="8731" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8735" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8737" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="8739" href="Cubical.HITs.Truncation.Properties.html#8727" class="Bound">p</a> <a id="8741" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+_</a><a id="8743" class="Symbol">)</a> <a id="8745" class="Symbol">(</a><a id="8746" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a> <a id="8753" class="Symbol">{</a><a id="8754" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a><a id="8755" class="Symbol">})</a> <a id="8758" href="Cubical.Data.Nat.Properties.html#842" class="Function">minSuc</a>
      <a id="8771" href="Cubical.HITs.Truncation.Properties.html#8771" class="Function">step1</a> <a id="8777" class="Symbol">=</a> <a id="8779" href="Cubical.Data.Nat.Properties.html#5112" class="Function">+-suc</a> <a id="8785" class="Symbol">_</a> <a id="8787" class="Symbol">_</a>
      <a id="8795" href="Cubical.HITs.Truncation.Properties.html#8795" class="Function">step2</a> <a id="8801" class="Symbol">=</a> <a id="8803" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8808" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8812" class="Symbol">(</a><a id="8813" href="Cubical.HITs.Truncation.Properties.html#8134" class="Function">helper</a> <a id="8820" href="Cubical.HITs.Truncation.Properties.html#8312" class="Bound">n</a> <a id="8822" href="Cubical.HITs.Truncation.Properties.html#8320" class="Bound">m</a><a id="8823" class="Symbol">)</a>

<a id="ΣTruncElim"></a><a id="8826" href="Cubical.HITs.Truncation.Properties.html#8826" class="Function">ΣTruncElim</a> <a id="8837" class="Symbol">:</a> <a id="8839" class="Symbol">∀</a> <a id="8841" class="Symbol">{</a><a id="8842" href="Cubical.HITs.Truncation.Properties.html#8842" class="Bound">ℓ</a> <a id="8844" href="Cubical.HITs.Truncation.Properties.html#8844" class="Bound">ℓ&#39;</a> <a id="8847" href="Cubical.HITs.Truncation.Properties.html#8847" class="Bound">ℓ&#39;&#39;</a><a id="8850" class="Symbol">}</a> <a id="8852" class="Symbol">{</a><a id="8853" href="Cubical.HITs.Truncation.Properties.html#8853" class="Bound">A</a> <a id="8855" class="Symbol">:</a> <a id="8857" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8862" href="Cubical.HITs.Truncation.Properties.html#8842" class="Bound">ℓ</a><a id="8863" class="Symbol">}</a> <a id="8865" class="Symbol">{</a><a id="8866" href="Cubical.HITs.Truncation.Properties.html#8866" class="Bound">n</a> <a id="8868" href="Cubical.HITs.Truncation.Properties.html#8868" class="Bound">m</a> <a id="8870" class="Symbol">:</a> <a id="8872" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="8873" class="Symbol">}</a>
             <a id="8888" class="Symbol">{</a><a id="8889" href="Cubical.HITs.Truncation.Properties.html#8889" class="Bound">B</a> <a id="8891" class="Symbol">:</a> <a id="8893" class="Symbol">(</a><a id="8894" href="Cubical.HITs.Truncation.Properties.html#8894" class="Bound">x</a> <a id="8896" class="Symbol">:</a> <a id="8898" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="8900" href="Cubical.HITs.Truncation.Properties.html#8853" class="Bound">A</a> <a id="8902" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="8904" href="Cubical.HITs.Truncation.Properties.html#8866" class="Bound">n</a><a id="8905" class="Symbol">)</a> <a id="8907" class="Symbol">→</a> <a id="8909" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8914" href="Cubical.HITs.Truncation.Properties.html#8844" class="Bound">ℓ&#39;</a><a id="8916" class="Symbol">}</a>
             <a id="8931" class="Symbol">{</a><a id="8932" href="Cubical.HITs.Truncation.Properties.html#8932" class="Bound">C</a> <a id="8934" class="Symbol">:</a> <a id="8936" class="Symbol">(</a><a id="8937" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8940" href="Cubical.HITs.Truncation.Properties.html#8940" class="Bound">a</a> <a id="8942" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8944" class="Symbol">(</a><a id="8945" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="8947" href="Cubical.HITs.Truncation.Properties.html#8853" class="Bound">A</a> <a id="8949" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="8951" href="Cubical.HITs.Truncation.Properties.html#8866" class="Bound">n</a><a id="8952" class="Symbol">)</a> <a id="8954" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8956" class="Symbol">(</a><a id="8957" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="8959" href="Cubical.HITs.Truncation.Properties.html#8889" class="Bound">B</a> <a id="8961" href="Cubical.HITs.Truncation.Properties.html#8940" class="Bound">a</a> <a id="8963" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="8965" href="Cubical.HITs.Truncation.Properties.html#8868" class="Bound">m</a><a id="8966" class="Symbol">))</a> <a id="8969" class="Symbol">→</a> <a id="8971" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8976" href="Cubical.HITs.Truncation.Properties.html#8847" class="Bound">ℓ&#39;&#39;</a><a id="8979" class="Symbol">}</a>
             <a id="8994" class="Symbol">→</a> <a id="8996" class="Symbol">((</a><a id="8998" href="Cubical.HITs.Truncation.Properties.html#8998" class="Bound">x</a> <a id="9000" class="Symbol">:</a> <a id="9002" class="Symbol">(</a><a id="9003" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9006" href="Cubical.HITs.Truncation.Properties.html#9006" class="Bound">a</a> <a id="9008" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9010" class="Symbol">(</a><a id="9011" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9013" href="Cubical.HITs.Truncation.Properties.html#8853" class="Bound">A</a> <a id="9015" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9017" href="Cubical.HITs.Truncation.Properties.html#8866" class="Bound">n</a><a id="9018" class="Symbol">)</a> <a id="9020" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="9022" class="Symbol">(</a><a id="9023" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9025" href="Cubical.HITs.Truncation.Properties.html#8889" class="Bound">B</a> <a id="9027" href="Cubical.HITs.Truncation.Properties.html#9006" class="Bound">a</a> <a id="9029" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9031" href="Cubical.HITs.Truncation.Properties.html#8868" class="Bound">m</a><a id="9032" class="Symbol">)))</a> <a id="9036" class="Symbol">→</a> <a id="9038" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9049" class="Symbol">(</a><a id="9050" href="Cubical.Data.Nat.Properties.html#710" class="Function">min</a> <a id="9054" href="Cubical.HITs.Truncation.Properties.html#8866" class="Bound">n</a> <a id="9056" href="Cubical.HITs.Truncation.Properties.html#8868" class="Bound">m</a><a id="9057" class="Symbol">)</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Cubical.HITs.Truncation.Properties.html#8932" class="Bound">C</a> <a id="9062" href="Cubical.HITs.Truncation.Properties.html#8998" class="Bound">x</a><a id="9063" class="Symbol">))</a>
             <a id="9079" class="Symbol">→</a> <a id="9081" class="Symbol">((</a><a id="9083" href="Cubical.HITs.Truncation.Properties.html#9083" class="Bound">a</a> <a id="9085" class="Symbol">:</a> <a id="9087" href="Cubical.HITs.Truncation.Properties.html#8853" class="Bound">A</a><a id="9088" class="Symbol">)</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Cubical.HITs.Truncation.Properties.html#9091" class="Bound">b</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Cubical.HITs.Truncation.Properties.html#8889" class="Bound">B</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="9100" href="Cubical.HITs.Truncation.Properties.html#9083" class="Bound">a</a> <a id="9102" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="9104" class="Symbol">))</a> <a id="9107" class="Symbol">→</a> <a id="9109" href="Cubical.HITs.Truncation.Properties.html#8932" class="Bound">C</a> <a id="9111" class="Symbol">(</a><a id="9112" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="9114" href="Cubical.HITs.Truncation.Properties.html#9083" class="Bound">a</a> <a id="9116" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="9119" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9121" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="9123" href="Cubical.HITs.Truncation.Properties.html#9091" class="Bound">b</a> <a id="9125" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="9127" class="Symbol">))</a>
             <a id="9143" class="Symbol">→</a> <a id="9145" class="Symbol">(</a><a id="9146" href="Cubical.HITs.Truncation.Properties.html#9146" class="Bound">x</a> <a id="9148" class="Symbol">:</a> <a id="9150" class="Symbol">(</a><a id="9151" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9154" href="Cubical.HITs.Truncation.Properties.html#9154" class="Bound">a</a> <a id="9156" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9161" href="Cubical.HITs.Truncation.Properties.html#8853" class="Bound">A</a> <a id="9163" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9165" href="Cubical.HITs.Truncation.Properties.html#8866" class="Bound">n</a><a id="9166" class="Symbol">)</a> <a id="9168" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="9170" class="Symbol">(</a><a id="9171" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9173" href="Cubical.HITs.Truncation.Properties.html#8889" class="Bound">B</a> <a id="9175" href="Cubical.HITs.Truncation.Properties.html#9154" class="Bound">a</a> <a id="9177" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9179" href="Cubical.HITs.Truncation.Properties.html#8868" class="Bound">m</a><a id="9180" class="Symbol">)))</a> <a id="9184" class="Symbol">→</a> <a id="9186" href="Cubical.HITs.Truncation.Properties.html#8932" class="Bound">C</a> <a id="9188" href="Cubical.HITs.Truncation.Properties.html#9146" class="Bound">x</a>
<a id="9190" href="Cubical.HITs.Truncation.Properties.html#8826" class="Function">ΣTruncElim</a> <a id="9201" class="Symbol">{</a><a id="9202" class="Argument">n</a> <a id="9204" class="Symbol">=</a> <a id="9206" href="Cubical.HITs.Truncation.Properties.html#9206" class="Bound">n</a><a id="9207" class="Symbol">}</a> <a id="9209" href="Cubical.HITs.Truncation.Properties.html#9209" class="Bound">hB</a> <a id="9212" href="Cubical.HITs.Truncation.Properties.html#9212" class="Bound">g</a> <a id="9214" class="Symbol">(</a><a id="9215" href="Cubical.HITs.Truncation.Properties.html#9215" class="Bound">a</a> <a id="9217" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9219" href="Cubical.HITs.Truncation.Properties.html#9219" class="Bound">b</a><a id="9220" class="Symbol">)</a> <a id="9222" class="Symbol">=</a>
  <a id="9226" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="9231" class="Symbol">(λ</a> <a id="9234" href="Cubical.HITs.Truncation.Properties.html#9234" class="Bound">x</a> <a id="9236" class="Symbol">→</a> <a id="9238" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="9250" class="Symbol">_</a> <a id="9252" class="Symbol">λ</a> <a id="9254" href="Cubical.HITs.Truncation.Properties.html#9254" class="Bound">b</a> <a id="9256" class="Symbol">→</a> <a id="9258" href="Cubical.HITs.Truncation.Properties.html#7543" class="Function">isOfHLevelMin→isOfHLevel</a> <a id="9283" class="Symbol">(</a><a id="9284" href="Cubical.HITs.Truncation.Properties.html#9209" class="Bound">hB</a> <a id="9287" class="Symbol">(</a><a id="9288" href="Cubical.HITs.Truncation.Properties.html#9234" class="Bound">x</a> <a id="9290" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9292" href="Cubical.HITs.Truncation.Properties.html#9254" class="Bound">b</a><a id="9293" class="Symbol">))</a> <a id="9296" class="Symbol">.</a><a id="9297" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9301" class="Symbol">)</a>
       <a id="9310" class="Symbol">(λ</a> <a id="9313" href="Cubical.HITs.Truncation.Properties.html#9313" class="Bound">a</a> <a id="9315" class="Symbol">→</a> <a id="9317" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="9322" class="Symbol">(λ</a> <a id="9325" href="Cubical.HITs.Truncation.Properties.html#9325" class="Bound">_</a> <a id="9327" class="Symbol">→</a> <a id="9329" href="Cubical.HITs.Truncation.Properties.html#7543" class="Function">isOfHLevelMin→isOfHLevel</a> <a id="9354" class="Symbol">{</a><a id="9355" class="Argument">n</a> <a id="9357" class="Symbol">=</a> <a id="9359" href="Cubical.HITs.Truncation.Properties.html#9206" class="Bound">n</a><a id="9360" class="Symbol">}</a> <a id="9362" class="Symbol">(</a><a id="9363" href="Cubical.HITs.Truncation.Properties.html#9209" class="Bound">hB</a> <a id="9366" class="Symbol">(</a><a id="9367" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="9369" href="Cubical.HITs.Truncation.Properties.html#9313" class="Bound">a</a> <a id="9371" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="9374" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9376" class="Symbol">_))</a> <a id="9380" class="Symbol">.</a><a id="9381" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9384" class="Symbol">)</a> <a id="9386" class="Symbol">λ</a> <a id="9388" href="Cubical.HITs.Truncation.Properties.html#9388" class="Bound">b</a> <a id="9390" class="Symbol">→</a> <a id="9392" href="Cubical.HITs.Truncation.Properties.html#9212" class="Bound">g</a> <a id="9394" href="Cubical.HITs.Truncation.Properties.html#9313" class="Bound">a</a> <a id="9396" href="Cubical.HITs.Truncation.Properties.html#9388" class="Bound">b</a><a id="9397" class="Symbol">)</a>
       <a id="9406" href="Cubical.HITs.Truncation.Properties.html#9215" class="Bound">a</a> <a id="9408" href="Cubical.HITs.Truncation.Properties.html#9219" class="Bound">b</a>

<a id="truncIdempotentIso"></a><a id="9411" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="9430" class="Symbol">:</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Cubical.HITs.Truncation.Properties.html#9433" class="Bound">n</a> <a id="9435" class="Symbol">:</a> <a id="9437" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9438" class="Symbol">)</a> <a id="9440" class="Symbol">→</a> <a id="9442" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9453" href="Cubical.HITs.Truncation.Properties.html#9433" class="Bound">n</a> <a id="9455" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="9457" class="Symbol">→</a> <a id="9459" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9463" class="Symbol">(</a><a id="9464" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9466" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="9468" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9470" href="Cubical.HITs.Truncation.Properties.html#9433" class="Bound">n</a><a id="9471" class="Symbol">)</a> <a id="9473" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a>
<a id="9475" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="9494" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9499" href="Cubical.HITs.Truncation.Properties.html#9499" class="Bound">hA</a> <a id="9502" class="Symbol">=</a> <a id="9504" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="9516" class="Symbol">(</a><a id="9517" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="9533" class="Number">0</a><a id="9534" class="Symbol">)</a> <a id="9536" href="Cubical.HITs.Truncation.Properties.html#9499" class="Bound">hA</a>
<a id="9539" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9547" class="Symbol">(</a><a id="9548" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="9567" class="Symbol">(</a><a id="9568" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9572" href="Cubical.HITs.Truncation.Properties.html#9572" class="Bound">n</a><a id="9573" class="Symbol">)</a> <a id="9575" href="Cubical.HITs.Truncation.Properties.html#9575" class="Bound">hA</a><a id="9577" class="Symbol">)</a> <a id="9579" class="Symbol">=</a> <a id="9581" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="9585" href="Cubical.HITs.Truncation.Properties.html#9575" class="Bound">hA</a> <a id="9588" class="Symbol">λ</a> <a id="9590" href="Cubical.HITs.Truncation.Properties.html#9590" class="Bound">a</a> <a id="9592" class="Symbol">→</a> <a id="9594" href="Cubical.HITs.Truncation.Properties.html#9590" class="Bound">a</a>
<a id="9596" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9604" class="Symbol">(</a><a id="9605" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="9624" class="Symbol">(</a><a id="9625" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9629" href="Cubical.HITs.Truncation.Properties.html#9629" class="Bound">n</a><a id="9630" class="Symbol">)</a> <a id="9632" href="Cubical.HITs.Truncation.Properties.html#9632" class="Bound">hA</a><a id="9634" class="Symbol">)</a> <a id="9636" class="Symbol">=</a> <a id="9638" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a>
<a id="9642" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9650" class="Symbol">(</a><a id="9651" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="9670" class="Symbol">(</a><a id="9671" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9675" href="Cubical.HITs.Truncation.Properties.html#9675" class="Bound">n</a><a id="9676" class="Symbol">)</a> <a id="9678" href="Cubical.HITs.Truncation.Properties.html#9678" class="Bound">hA</a><a id="9680" class="Symbol">)</a> <a id="9682" class="Symbol">_</a> <a id="9684" class="Symbol">=</a> <a id="9686" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9691" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9699" class="Symbol">(</a><a id="9700" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="9719" class="Symbol">(</a><a id="9720" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9724" href="Cubical.HITs.Truncation.Properties.html#9724" class="Bound">n</a><a id="9725" class="Symbol">)</a> <a id="9727" href="Cubical.HITs.Truncation.Properties.html#9727" class="Bound">hA</a><a id="9729" class="Symbol">)</a> <a id="9731" class="Symbol">=</a>
  <a id="9735" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="9740" class="Symbol">(λ</a> <a id="9743" href="Cubical.HITs.Truncation.Properties.html#9743" class="Bound">_</a> <a id="9745" class="Symbol">→</a> <a id="9747" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="9762" class="Symbol">(</a><a id="9763" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9767" href="Cubical.HITs.Truncation.Properties.html#9724" class="Bound">n</a><a id="9768" class="Symbol">)</a> <a id="9770" class="Symbol">(</a><a id="9771" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="9787" class="Symbol">(</a><a id="9788" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9792" href="Cubical.HITs.Truncation.Properties.html#9724" class="Bound">n</a><a id="9793" class="Symbol">))</a> <a id="9796" class="Symbol">_</a> <a id="9798" class="Symbol">_)</a> <a id="9801" class="Symbol">λ</a> <a id="9803" href="Cubical.HITs.Truncation.Properties.html#9803" class="Bound">_</a> <a id="9805" class="Symbol">→</a> <a id="9807" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="truncIdempotent≃"></a><a id="9813" href="Cubical.HITs.Truncation.Properties.html#9813" class="Function">truncIdempotent≃</a> <a id="9830" class="Symbol">:</a> <a id="9832" class="Symbol">(</a><a id="9833" href="Cubical.HITs.Truncation.Properties.html#9833" class="Bound">n</a> <a id="9835" class="Symbol">:</a> <a id="9837" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9838" class="Symbol">)</a> <a id="9840" class="Symbol">→</a> <a id="9842" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9853" href="Cubical.HITs.Truncation.Properties.html#9833" class="Bound">n</a> <a id="9855" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="9857" class="Symbol">→</a> <a id="9859" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9861" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="9863" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9865" href="Cubical.HITs.Truncation.Properties.html#9833" class="Bound">n</a> <a id="9867" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9869" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a>
<a id="9871" href="Cubical.HITs.Truncation.Properties.html#9813" class="Function">truncIdempotent≃</a> <a id="9888" href="Cubical.HITs.Truncation.Properties.html#9888" class="Bound">n</a> <a id="9890" href="Cubical.HITs.Truncation.Properties.html#9890" class="Bound">hA</a> <a id="9893" class="Symbol">=</a> <a id="9895" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="9906" class="Symbol">(</a><a id="9907" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="9926" href="Cubical.HITs.Truncation.Properties.html#9888" class="Bound">n</a> <a id="9928" href="Cubical.HITs.Truncation.Properties.html#9890" class="Bound">hA</a><a id="9930" class="Symbol">)</a>

<a id="truncIdempotent"></a><a id="9933" href="Cubical.HITs.Truncation.Properties.html#9933" class="Function">truncIdempotent</a> <a id="9949" class="Symbol">:</a> <a id="9951" class="Symbol">(</a><a id="9952" href="Cubical.HITs.Truncation.Properties.html#9952" class="Bound">n</a> <a id="9954" class="Symbol">:</a> <a id="9956" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9957" class="Symbol">)</a> <a id="9959" class="Symbol">→</a> <a id="9961" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="9972" href="Cubical.HITs.Truncation.Properties.html#9952" class="Bound">n</a> <a id="9974" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="9976" class="Symbol">→</a> <a id="9978" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9980" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="9982" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="9984" href="Cubical.HITs.Truncation.Properties.html#9952" class="Bound">n</a> <a id="9986" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9988" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a>
<a id="9990" href="Cubical.HITs.Truncation.Properties.html#9933" class="Function">truncIdempotent</a> <a id="10006" href="Cubical.HITs.Truncation.Properties.html#10006" class="Bound">n</a> <a id="10008" href="Cubical.HITs.Truncation.Properties.html#10008" class="Bound">hA</a> <a id="10011" class="Symbol">=</a> <a id="10013" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="10016" class="Symbol">(</a><a id="10017" href="Cubical.HITs.Truncation.Properties.html#9813" class="Function">truncIdempotent≃</a> <a id="10034" href="Cubical.HITs.Truncation.Properties.html#10006" class="Bound">n</a> <a id="10036" href="Cubical.HITs.Truncation.Properties.html#10008" class="Bound">hA</a><a id="10038" class="Symbol">)</a>

<a id="HLevelTruncModality"></a><a id="10041" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10061" class="Symbol">:</a> <a id="10063" class="Symbol">∀</a> <a id="10065" class="Symbol">{</a><a id="10066" href="Cubical.HITs.Truncation.Properties.html#10066" class="Bound">ℓ</a><a id="10067" class="Symbol">}</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Cubical.HITs.Truncation.Properties.html#10070" class="Bound">n</a> <a id="10072" class="Symbol">:</a> <a id="10074" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10080" class="Symbol">)</a> <a id="10082" class="Symbol">→</a> <a id="10084" href="Cubical.Modalities.Modality.html#450" class="Record">Modality</a> <a id="10093" href="Cubical.HITs.Truncation.Properties.html#10066" class="Bound">ℓ</a>
<a id="10095" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a>       <a id="10109" class="Symbol">(</a><a id="10110" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10130" href="Cubical.HITs.Truncation.Properties.html#10130" class="Bound">n</a><a id="10131" class="Symbol">)</a> <a id="10133" class="Symbol">=</a> <a id="10135" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="10146" href="Cubical.HITs.Truncation.Properties.html#10130" class="Bound">n</a>
<a id="10148" href="Cubical.Modalities.Modality.html#526" class="Field">isPropIsModal</a> <a id="10162" class="Symbol">(</a><a id="10163" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10183" href="Cubical.HITs.Truncation.Properties.html#10183" class="Bound">n</a><a id="10184" class="Symbol">)</a> <a id="10186" class="Symbol">=</a> <a id="10188" href="Cubical.Foundations.HLevels.html#4745" class="Function">isPropIsOfHLevel</a> <a id="10205" href="Cubical.HITs.Truncation.Properties.html#10183" class="Bound">n</a>
<a id="10207" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a>             <a id="10221" class="Symbol">(</a><a id="10222" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10242" href="Cubical.HITs.Truncation.Properties.html#10242" class="Bound">n</a><a id="10243" class="Symbol">)</a> <a id="10245" class="Symbol">=</a> <a id="10247" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="10259" href="Cubical.HITs.Truncation.Properties.html#10242" class="Bound">n</a>
<a id="10261" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a>     <a id="10275" class="Symbol">(</a><a id="10276" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10296" href="Cubical.HITs.Truncation.Properties.html#10296" class="Bound">n</a><a id="10297" class="Symbol">)</a> <a id="10299" class="Symbol">=</a> <a id="10301" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="10317" href="Cubical.HITs.Truncation.Properties.html#10296" class="Bound">n</a>
<a id="10319" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="10321" class="Symbol">(</a><a id="10322" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10342" href="Cubical.HITs.Truncation.Properties.html#10342" class="Bound">n</a><a id="10343" class="Symbol">)</a> <a id="10345" class="Symbol">=</a> <a id="10347" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a>
<a id="10352" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="10359" class="Symbol">(</a><a id="10360" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10380" href="Cubical.HITs.Truncation.Properties.html#10380" class="Bound">n</a><a id="10381" class="Symbol">)</a> <a id="10383" class="Symbol">=</a> <a id="10385" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a>
<a id="10390" href="Cubical.Modalities.Modality.html#864" class="Field">◯-elim-β</a> <a id="10399" class="Symbol">(</a><a id="10400" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10420" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="10424" class="Symbol">)</a> <a id="10426" href="Cubical.HITs.Truncation.Properties.html#10426" class="Bound">cB</a> <a id="10429" href="Cubical.HITs.Truncation.Properties.html#10429" class="Bound">f</a> <a id="10431" href="Cubical.HITs.Truncation.Properties.html#10431" class="Bound">a</a> <a id="10433" class="Symbol">=</a> <a id="10435" href="Cubical.HITs.Truncation.Properties.html#10426" class="Bound">cB</a> <a id="10438" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="10442" class="Symbol">.</a><a id="10443" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10447" class="Symbol">(</a><a id="10448" href="Cubical.HITs.Truncation.Properties.html#10429" class="Bound">f</a> <a id="10450" href="Cubical.HITs.Truncation.Properties.html#10431" class="Bound">a</a><a id="10451" class="Symbol">)</a>
<a id="10453" href="Cubical.Modalities.Modality.html#864" class="Field">◯-elim-β</a> <a id="10462" class="Symbol">(</a><a id="10463" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10483" class="Symbol">(</a><a id="10484" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10488" href="Cubical.HITs.Truncation.Properties.html#10488" class="Bound">n</a><a id="10489" class="Symbol">))</a> <a id="10492" class="Symbol">=</a> <a id="10494" class="Symbol">λ</a> <a id="10496" href="Cubical.HITs.Truncation.Properties.html#10496" class="Bound">_</a> <a id="10498" href="Cubical.HITs.Truncation.Properties.html#10498" class="Bound">_</a> <a id="10500" href="Cubical.HITs.Truncation.Properties.html#10500" class="Bound">_</a> <a id="10502" class="Symbol">→</a> <a id="10504" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10509" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Cubical.HITs.Truncation.Properties.html#10041" class="Function">HLevelTruncModality</a> <a id="10542" href="Cubical.HITs.Truncation.Properties.html#10542" class="Bound">n</a><a id="10543" class="Symbol">)</a> <a id="10545" class="Symbol">=</a> <a id="10547" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="10562" href="Cubical.HITs.Truncation.Properties.html#10542" class="Bound">n</a> <a id="10564" class="Symbol">(</a><a id="10565" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="10581" href="Cubical.HITs.Truncation.Properties.html#10542" class="Bound">n</a><a id="10582" class="Symbol">)</a>

<a id="10585" class="Comment">-- universal property</a>

<a id="univTrunc"></a><a id="10608" href="Cubical.HITs.Truncation.Properties.html#10608" class="Function">univTrunc</a> <a id="10618" class="Symbol">:</a> <a id="10620" class="Symbol">∀</a> <a id="10622" class="Symbol">{</a><a id="10623" href="Cubical.HITs.Truncation.Properties.html#10623" class="Bound">ℓ</a><a id="10624" class="Symbol">}</a> <a id="10626" class="Symbol">(</a><a id="10627" href="Cubical.HITs.Truncation.Properties.html#10627" class="Bound">n</a> <a id="10629" class="Symbol">:</a> <a id="10631" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10637" class="Symbol">)</a> <a id="10639" class="Symbol">{</a><a id="10640" href="Cubical.HITs.Truncation.Properties.html#10640" class="Bound">B</a> <a id="10642" class="Symbol">:</a> <a id="10644" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="10657" href="Cubical.HITs.Truncation.Properties.html#10623" class="Bound">ℓ</a> <a id="10659" href="Cubical.HITs.Truncation.Properties.html#10627" class="Bound">n</a><a id="10660" class="Symbol">}</a> <a id="10662" class="Symbol">→</a> <a id="10664" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10668" class="Symbol">(</a><a id="10669" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="10681" href="Cubical.HITs.Truncation.Properties.html#10627" class="Bound">n</a> <a id="10683" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="10685" class="Symbol">→</a> <a id="10687" href="Cubical.HITs.Truncation.Properties.html#10640" class="Bound">B</a> <a id="10689" class="Symbol">.</a><a id="10690" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10693" class="Symbol">)</a> <a id="10695" class="Symbol">(</a><a id="10696" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="10698" class="Symbol">→</a> <a id="10700" href="Cubical.HITs.Truncation.Properties.html#10640" class="Bound">B</a> <a id="10702" class="Symbol">.</a><a id="10703" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10706" class="Symbol">)</a>
<a id="10708" href="Cubical.HITs.Truncation.Properties.html#10608" class="Function">univTrunc</a> <a id="10718" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="10723" class="Symbol">{</a><a id="10724" href="Cubical.HITs.Truncation.Properties.html#10724" class="Bound">B</a> <a id="10726" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10728" href="Cubical.HITs.Truncation.Properties.html#10728" class="Bound">lev</a><a id="10731" class="Symbol">}</a> <a id="10733" class="Symbol">=</a> <a id="10735" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="10747" class="Symbol">(</a><a id="10748" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="10760" class="Number">0</a> <a id="10762" class="Symbol">(λ</a> <a id="10765" href="Cubical.HITs.Truncation.Properties.html#10765" class="Bound">_</a> <a id="10767" class="Symbol">→</a> <a id="10769" href="Cubical.HITs.Truncation.Properties.html#10728" class="Bound">lev</a><a id="10772" class="Symbol">))</a> <a id="10775" class="Symbol">(</a><a id="10776" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="10788" class="Number">0</a> <a id="10790" class="Symbol">λ</a> <a id="10792" href="Cubical.HITs.Truncation.Properties.html#10792" class="Bound">_</a> <a id="10794" class="Symbol">→</a> <a id="10796" href="Cubical.HITs.Truncation.Properties.html#10728" class="Bound">lev</a><a id="10799" class="Symbol">)</a>
<a id="10801" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="10809" class="Symbol">(</a><a id="10810" href="Cubical.HITs.Truncation.Properties.html#10608" class="Function">univTrunc</a> <a id="10820" class="Symbol">(</a><a id="10821" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10825" href="Cubical.HITs.Truncation.Properties.html#10825" class="Bound">n</a><a id="10826" class="Symbol">)</a> <a id="10828" class="Symbol">{</a><a id="10829" href="Cubical.HITs.Truncation.Properties.html#10829" class="Bound">B</a> <a id="10831" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10833" href="Cubical.HITs.Truncation.Properties.html#10833" class="Bound">lev</a><a id="10836" class="Symbol">})</a> <a id="10839" href="Cubical.HITs.Truncation.Properties.html#10839" class="Bound">g</a> <a id="10841" href="Cubical.HITs.Truncation.Properties.html#10841" class="Bound">a</a> <a id="10843" class="Symbol">=</a> <a id="10845" href="Cubical.HITs.Truncation.Properties.html#10839" class="Bound">g</a> <a id="10847" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="10849" href="Cubical.HITs.Truncation.Properties.html#10841" class="Bound">a</a> <a id="10851" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
<a id="10853" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="10861" class="Symbol">(</a><a id="10862" href="Cubical.HITs.Truncation.Properties.html#10608" class="Function">univTrunc</a> <a id="10872" class="Symbol">(</a><a id="10873" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10877" href="Cubical.HITs.Truncation.Properties.html#10877" class="Bound">n</a><a id="10878" class="Symbol">)</a> <a id="10880" class="Symbol">{</a><a id="10881" href="Cubical.HITs.Truncation.Properties.html#10881" class="Bound">B</a> <a id="10883" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10885" href="Cubical.HITs.Truncation.Properties.html#10885" class="Bound">lev</a><a id="10888" class="Symbol">})</a> <a id="10891" class="Symbol">=</a> <a id="10893" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="10897" href="Cubical.HITs.Truncation.Properties.html#10885" class="Bound">lev</a>
<a id="10901" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="10909" class="Symbol">(</a><a id="10910" href="Cubical.HITs.Truncation.Properties.html#10608" class="Function">univTrunc</a> <a id="10920" class="Symbol">(</a><a id="10921" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10925" href="Cubical.HITs.Truncation.Properties.html#10925" class="Bound">n</a><a id="10926" class="Symbol">)</a> <a id="10928" class="Symbol">{</a><a id="10929" href="Cubical.HITs.Truncation.Properties.html#10929" class="Bound">B</a> <a id="10931" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10933" href="Cubical.HITs.Truncation.Properties.html#10933" class="Bound">lev</a><a id="10936" class="Symbol">})</a> <a id="10939" href="Cubical.HITs.Truncation.Properties.html#10939" class="Bound">b</a> <a id="10941" class="Symbol">=</a> <a id="10943" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10948" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="10956" class="Symbol">(</a><a id="10957" href="Cubical.HITs.Truncation.Properties.html#10608" class="Function">univTrunc</a> <a id="10967" class="Symbol">(</a><a id="10968" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10972" href="Cubical.HITs.Truncation.Properties.html#10972" class="Bound">n</a><a id="10973" class="Symbol">)</a> <a id="10975" class="Symbol">{</a><a id="10976" href="Cubical.HITs.Truncation.Properties.html#10976" class="Bound">B</a> <a id="10978" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10980" href="Cubical.HITs.Truncation.Properties.html#10980" class="Bound">lev</a><a id="10983" class="Symbol">})</a> <a id="10986" href="Cubical.HITs.Truncation.Properties.html#10986" class="Bound">b</a> <a id="10988" class="Symbol">=</a> <a id="10990" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="10997" class="Symbol">(</a><a id="10998" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="11003" class="Symbol">(λ</a> <a id="11006" href="Cubical.HITs.Truncation.Properties.html#11006" class="Bound">x</a> <a id="11008" class="Symbol">→</a> <a id="11010" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="11025" class="Symbol">_</a> <a id="11027" href="Cubical.HITs.Truncation.Properties.html#10980" class="Bound">lev</a> <a id="11031" class="Symbol">_</a> <a id="11033" class="Symbol">_)</a>
                                                            <a id="11096" class="Symbol">λ</a> <a id="11098" href="Cubical.HITs.Truncation.Properties.html#11098" class="Bound">a</a> <a id="11100" class="Symbol">→</a> <a id="11102" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11106" class="Symbol">)</a>

<a id="11109" class="Comment">-- some useful properties of recursor</a>

<a id="recUniq"></a><a id="11148" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="11156" class="Symbol">:</a> <a id="11158" class="Symbol">{</a><a id="11159" href="Cubical.HITs.Truncation.Properties.html#11159" class="Bound">n</a> <a id="11161" class="Symbol">:</a> <a id="11163" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="11169" class="Symbol">}</a>
        <a id="11179" class="Symbol">→</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Cubical.HITs.Truncation.Properties.html#11182" class="Bound">h</a> <a id="11184" class="Symbol">:</a> <a id="11186" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11197" href="Cubical.HITs.Truncation.Properties.html#11159" class="Bound">n</a> <a id="11199" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="11200" class="Symbol">)</a>
        <a id="11210" class="Symbol">→</a> <a id="11212" class="Symbol">(</a><a id="11213" href="Cubical.HITs.Truncation.Properties.html#11213" class="Bound">g</a> <a id="11215" class="Symbol">:</a> <a id="11217" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="11219" class="Symbol">→</a> <a id="11221" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="11222" class="Symbol">)</a>
        <a id="11232" class="Symbol">→</a> <a id="11234" class="Symbol">(</a><a id="11235" href="Cubical.HITs.Truncation.Properties.html#11235" class="Bound">x</a> <a id="11237" class="Symbol">:</a> <a id="11239" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="11240" class="Symbol">)</a>
        <a id="11250" class="Symbol">→</a> <a id="11252" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="11256" href="Cubical.HITs.Truncation.Properties.html#11182" class="Bound">h</a> <a id="11258" href="Cubical.HITs.Truncation.Properties.html#11213" class="Bound">g</a> <a id="11260" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="11262" href="Cubical.HITs.Truncation.Properties.html#11235" class="Bound">x</a> <a id="11264" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="11267" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11269" href="Cubical.HITs.Truncation.Properties.html#11213" class="Bound">g</a> <a id="11271" href="Cubical.HITs.Truncation.Properties.html#11235" class="Bound">x</a>
<a id="11273" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="11281" class="Symbol">{</a><a id="11282" class="Argument">n</a> <a id="11284" class="Symbol">=</a> <a id="11286" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="11290" class="Symbol">}</a> <a id="11292" href="Cubical.HITs.Truncation.Properties.html#11292" class="Bound">h</a> <a id="11294" href="Cubical.HITs.Truncation.Properties.html#11294" class="Bound">g</a> <a id="11296" href="Cubical.HITs.Truncation.Properties.html#11296" class="Bound">x</a> <a id="11298" class="Symbol">=</a> <a id="11300" href="Cubical.HITs.Truncation.Properties.html#11292" class="Bound">h</a> <a id="11302" class="Symbol">.</a><a id="11303" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11307" class="Symbol">(</a><a id="11308" href="Cubical.HITs.Truncation.Properties.html#11294" class="Bound">g</a> <a id="11310" href="Cubical.HITs.Truncation.Properties.html#11296" class="Bound">x</a><a id="11311" class="Symbol">)</a>
<a id="11313" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="11321" class="Symbol">{</a><a id="11322" class="Argument">n</a> <a id="11324" class="Symbol">=</a> <a id="11326" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11330" href="Cubical.HITs.Truncation.Properties.html#11330" class="Bound">n</a><a id="11331" class="Symbol">}</a> <a id="11333" class="Symbol">_</a> <a id="11335" class="Symbol">_</a> <a id="11337" class="Symbol">_</a> <a id="11339" class="Symbol">=</a> <a id="11341" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="∘rec"></a><a id="11347" href="Cubical.HITs.Truncation.Properties.html#11347" class="Function">∘rec</a> <a id="11352" class="Symbol">:</a> <a id="11354" class="Symbol">∀{</a><a id="11356" href="Cubical.HITs.Truncation.Properties.html#11356" class="Bound">ℓ&#39;&#39;</a><a id="11359" class="Symbol">}</a> <a id="11361" class="Symbol">{</a><a id="11362" href="Cubical.HITs.Truncation.Properties.html#11362" class="Bound">n</a> <a id="11364" class="Symbol">:</a> <a id="11366" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="11372" class="Symbol">}{</a><a id="11374" href="Cubical.HITs.Truncation.Properties.html#11374" class="Bound">C</a> <a id="11376" class="Symbol">:</a> <a id="11378" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11383" href="Cubical.HITs.Truncation.Properties.html#11356" class="Bound">ℓ&#39;&#39;</a><a id="11386" class="Symbol">}</a>
     <a id="11393" class="Symbol">→</a> <a id="11395" class="Symbol">(</a><a id="11396" href="Cubical.HITs.Truncation.Properties.html#11396" class="Bound">h</a> <a id="11398" class="Symbol">:</a> <a id="11400" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11411" href="Cubical.HITs.Truncation.Properties.html#11362" class="Bound">n</a> <a id="11413" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="11414" class="Symbol">)</a>
     <a id="11421" class="Symbol">→</a> <a id="11423" class="Symbol">(</a><a id="11424" href="Cubical.HITs.Truncation.Properties.html#11424" class="Bound">h&#39;</a> <a id="11427" class="Symbol">:</a> <a id="11429" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="11440" href="Cubical.HITs.Truncation.Properties.html#11362" class="Bound">n</a> <a id="11442" href="Cubical.HITs.Truncation.Properties.html#11374" class="Bound">C</a><a id="11443" class="Symbol">)</a>
     <a id="11450" class="Symbol">→</a> <a id="11452" class="Symbol">(</a><a id="11453" href="Cubical.HITs.Truncation.Properties.html#11453" class="Bound">g</a> <a id="11455" class="Symbol">:</a> <a id="11457" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="11459" class="Symbol">→</a> <a id="11461" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="11462" class="Symbol">)</a>
     <a id="11469" class="Symbol">→</a> <a id="11471" class="Symbol">(</a><a id="11472" href="Cubical.HITs.Truncation.Properties.html#11472" class="Bound">f</a> <a id="11474" class="Symbol">:</a> <a id="11476" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a> <a id="11478" class="Symbol">→</a> <a id="11480" href="Cubical.HITs.Truncation.Properties.html#11374" class="Bound">C</a><a id="11481" class="Symbol">)</a>
     <a id="11488" class="Symbol">→</a> <a id="11490" class="Symbol">(</a><a id="11491" href="Cubical.HITs.Truncation.Properties.html#11491" class="Bound">x</a> <a id="11493" class="Symbol">:</a> <a id="11495" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="11507" href="Cubical.HITs.Truncation.Properties.html#11362" class="Bound">n</a> <a id="11509" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="11510" class="Symbol">)</a>
     <a id="11517" class="Symbol">→</a> <a id="11519" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="11523" href="Cubical.HITs.Truncation.Properties.html#11424" class="Bound">h&#39;</a> <a id="11526" class="Symbol">(</a><a id="11527" href="Cubical.HITs.Truncation.Properties.html#11472" class="Bound">f</a> <a id="11529" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11531" href="Cubical.HITs.Truncation.Properties.html#11453" class="Bound">g</a><a id="11532" class="Symbol">)</a> <a id="11534" href="Cubical.HITs.Truncation.Properties.html#11491" class="Bound">x</a> <a id="11536" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11538" href="Cubical.HITs.Truncation.Properties.html#11472" class="Bound">f</a> <a id="11540" class="Symbol">(</a><a id="11541" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="11545" href="Cubical.HITs.Truncation.Properties.html#11396" class="Bound">h</a> <a id="11547" href="Cubical.HITs.Truncation.Properties.html#11453" class="Bound">g</a> <a id="11549" href="Cubical.HITs.Truncation.Properties.html#11491" class="Bound">x</a><a id="11550" class="Symbol">)</a>
<a id="11552" href="Cubical.HITs.Truncation.Properties.html#11347" class="Function">∘rec</a> <a id="11557" class="Symbol">{</a><a id="11558" class="Argument">n</a> <a id="11560" class="Symbol">=</a> <a id="11562" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="11566" class="Symbol">}</a> <a id="11568" href="Cubical.HITs.Truncation.Properties.html#11568" class="Bound">h</a> <a id="11570" href="Cubical.HITs.Truncation.Properties.html#11570" class="Bound">h&#39;</a> <a id="11573" href="Cubical.HITs.Truncation.Properties.html#11573" class="Bound">g</a> <a id="11575" href="Cubical.HITs.Truncation.Properties.html#11575" class="Bound">f</a> <a id="11577" href="Cubical.HITs.Truncation.Properties.html#11577" class="Bound">x</a> <a id="11579" class="Symbol">=</a> <a id="11581" href="Cubical.HITs.Truncation.Properties.html#11570" class="Bound">h&#39;</a> <a id="11584" class="Symbol">.</a><a id="11585" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11589" class="Symbol">(</a><a id="11590" href="Cubical.HITs.Truncation.Properties.html#11575" class="Bound">f</a> <a id="11592" class="Symbol">(</a><a id="11593" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="11597" href="Cubical.HITs.Truncation.Properties.html#11568" class="Bound">h</a> <a id="11599" href="Cubical.HITs.Truncation.Properties.html#11573" class="Bound">g</a> <a id="11601" href="Cubical.HITs.Truncation.Properties.html#11577" class="Bound">x</a><a id="11602" class="Symbol">))</a>
<a id="11605" href="Cubical.HITs.Truncation.Properties.html#11347" class="Function">∘rec</a> <a id="11610" class="Symbol">{</a><a id="11611" class="Argument">n</a> <a id="11613" class="Symbol">=</a> <a id="11615" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11619" href="Cubical.HITs.Truncation.Properties.html#11619" class="Bound">n</a><a id="11620" class="Symbol">}</a> <a id="11622" href="Cubical.HITs.Truncation.Properties.html#11622" class="Bound">h</a> <a id="11624" href="Cubical.HITs.Truncation.Properties.html#11624" class="Bound">h&#39;</a> <a id="11627" href="Cubical.HITs.Truncation.Properties.html#11627" class="Bound">g</a> <a id="11629" href="Cubical.HITs.Truncation.Properties.html#11629" class="Bound">f</a> <a id="11631" class="Symbol">=</a> <a id="11633" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="11638" class="Symbol">(λ</a> <a id="11641" href="Cubical.HITs.Truncation.Properties.html#11641" class="Bound">_</a> <a id="11643" class="Symbol">→</a> <a id="11645" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="11660" class="Symbol">_</a> <a id="11662" href="Cubical.HITs.Truncation.Properties.html#11624" class="Bound">h&#39;</a> <a id="11665" class="Symbol">_</a> <a id="11667" class="Symbol">_)</a> <a id="11670" class="Symbol">(λ</a> <a id="11673" href="Cubical.HITs.Truncation.Properties.html#11673" class="Bound">_</a> <a id="11675" class="Symbol">→</a> <a id="11677" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11681" class="Symbol">)</a>

<a id="recId"></a><a id="11684" href="Cubical.HITs.Truncation.Properties.html#11684" class="Function">recId</a> <a id="11690" class="Symbol">:</a> <a id="11692" class="Symbol">{</a><a id="11693" href="Cubical.HITs.Truncation.Properties.html#11693" class="Bound">n</a> <a id="11695" class="Symbol">:</a> <a id="11697" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="11703" class="Symbol">}</a>
      <a id="11711" class="Symbol">→</a> <a id="11713" class="Symbol">(</a><a id="11714" href="Cubical.HITs.Truncation.Properties.html#11714" class="Bound">f</a> <a id="11716" class="Symbol">:</a> <a id="11718" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="11720" class="Symbol">→</a> <a id="11722" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="11734" href="Cubical.HITs.Truncation.Properties.html#11693" class="Bound">n</a> <a id="11736" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="11737" class="Symbol">)</a>
      <a id="11745" class="Symbol">→</a> <a id="11747" class="Symbol">((</a><a id="11749" href="Cubical.HITs.Truncation.Properties.html#11749" class="Bound">x</a> <a id="11751" class="Symbol">:</a> <a id="11753" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="11754" class="Symbol">)</a> <a id="11756" class="Symbol">→</a> <a id="11758" href="Cubical.HITs.Truncation.Properties.html#11714" class="Bound">f</a> <a id="11760" href="Cubical.HITs.Truncation.Properties.html#11749" class="Bound">x</a> <a id="11762" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11764" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="11766" href="Cubical.HITs.Truncation.Properties.html#11749" class="Bound">x</a> <a id="11768" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="11770" class="Symbol">)</a>
      <a id="11778" class="Symbol">→</a> <a id="11780" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="11784" class="Symbol">(</a><a id="11785" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="11801" class="Symbol">_)</a> <a id="11804" href="Cubical.HITs.Truncation.Properties.html#11714" class="Bound">f</a> <a id="11806" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11808" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="11814" class="Symbol">_</a>
<a id="11816" href="Cubical.HITs.Truncation.Properties.html#11684" class="Function">recId</a> <a id="11822" class="Symbol">{</a><a id="11823" class="Argument">n</a> <a id="11825" class="Symbol">=</a> <a id="11827" href="Cubical.HITs.Truncation.Properties.html#11827" class="Bound">n</a><a id="11828" class="Symbol">}</a> <a id="11830" href="Cubical.HITs.Truncation.Properties.html#11830" class="Bound">f</a> <a id="11832" href="Cubical.HITs.Truncation.Properties.html#11832" class="Bound">h</a> <a id="11834" href="Cubical.HITs.Truncation.Properties.html#11834" class="Bound">i</a> <a id="11836" href="Cubical.HITs.Truncation.Properties.html#11836" class="Bound">x</a> <a id="11838" class="Symbol">=</a>
  <a id="11842" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="11847" class="Symbol">{</a><a id="11848" class="Argument">B</a> <a id="11850" class="Symbol">=</a> <a id="11852" class="Symbol">λ</a> <a id="11854" href="Cubical.HITs.Truncation.Properties.html#11854" class="Bound">a</a> <a id="11856" class="Symbol">→</a> <a id="11858" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="11862" class="Symbol">(</a><a id="11863" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="11879" class="Symbol">_)</a> <a id="11882" href="Cubical.HITs.Truncation.Properties.html#11830" class="Bound">f</a> <a id="11884" href="Cubical.HITs.Truncation.Properties.html#11854" class="Bound">a</a> <a id="11886" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11888" href="Cubical.HITs.Truncation.Properties.html#11854" class="Bound">a</a><a id="11889" class="Symbol">}</a>
       <a id="11898" class="Symbol">(λ</a> <a id="11901" href="Cubical.HITs.Truncation.Properties.html#11901" class="Bound">_</a> <a id="11903" class="Symbol">→</a> <a id="11905" href="Cubical.HITs.Truncation.Properties.html#4351" class="Function">isOfHLevelTruncPath</a><a id="11924" class="Symbol">)</a> <a id="11926" class="Symbol">(λ</a> <a id="11929" href="Cubical.HITs.Truncation.Properties.html#11929" class="Bound">a</a> <a id="11931" class="Symbol">→</a> <a id="11933" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="11941" class="Symbol">{</a><a id="11942" class="Argument">n</a> <a id="11944" class="Symbol">=</a> <a id="11946" href="Cubical.HITs.Truncation.Properties.html#11827" class="Bound">n</a><a id="11947" class="Symbol">}</a> <a id="11949" class="Symbol">(</a><a id="11950" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="11966" class="Symbol">_)</a> <a id="11969" href="Cubical.HITs.Truncation.Properties.html#11830" class="Bound">f</a> <a id="11971" href="Cubical.HITs.Truncation.Properties.html#11929" class="Bound">a</a> <a id="11973" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11975" href="Cubical.HITs.Truncation.Properties.html#11832" class="Bound">h</a> <a id="11977" href="Cubical.HITs.Truncation.Properties.html#11929" class="Bound">a</a><a id="11978" class="Symbol">)</a> <a id="11980" href="Cubical.HITs.Truncation.Properties.html#11836" class="Bound">x</a> <a id="11982" href="Cubical.HITs.Truncation.Properties.html#11834" class="Bound">i</a>

<a id="11985" class="Comment">-- functorial action</a>

<a id="map"></a><a id="12007" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="12011" class="Symbol">:</a> <a id="12013" class="Symbol">{</a><a id="12014" href="Cubical.HITs.Truncation.Properties.html#12014" class="Bound">n</a> <a id="12016" class="Symbol">:</a> <a id="12018" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12024" class="Symbol">}</a> <a id="12026" class="Symbol">{</a><a id="12027" href="Cubical.HITs.Truncation.Properties.html#12027" class="Bound">B</a> <a id="12029" class="Symbol">:</a> <a id="12031" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12036" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="12038" class="Symbol">}</a> <a id="12040" class="Symbol">(</a><a id="12041" href="Cubical.HITs.Truncation.Properties.html#12041" class="Bound">g</a> <a id="12043" class="Symbol">:</a> <a id="12045" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="12047" class="Symbol">→</a> <a id="12049" href="Cubical.HITs.Truncation.Properties.html#12027" class="Bound">B</a><a id="12050" class="Symbol">)</a>
  <a id="12054" class="Symbol">→</a> <a id="12056" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="12068" href="Cubical.HITs.Truncation.Properties.html#12014" class="Bound">n</a> <a id="12070" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="12072" class="Symbol">→</a> <a id="12074" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="12086" href="Cubical.HITs.Truncation.Properties.html#12014" class="Bound">n</a> <a id="12088" href="Cubical.HITs.Truncation.Properties.html#12027" class="Bound">B</a>
<a id="12090" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="12094" href="Cubical.HITs.Truncation.Properties.html#12094" class="Bound">g</a> <a id="12096" class="Symbol">=</a> <a id="12098" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="12102" class="Symbol">(</a><a id="12103" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="12119" class="Symbol">_)</a> <a id="12122" class="Symbol">(λ</a> <a id="12125" href="Cubical.HITs.Truncation.Properties.html#12125" class="Bound">a</a> <a id="12127" class="Symbol">→</a> <a id="12129" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="12131" href="Cubical.HITs.Truncation.Properties.html#12094" class="Bound">g</a> <a id="12133" href="Cubical.HITs.Truncation.Properties.html#12125" class="Bound">a</a> <a id="12135" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="12137" class="Symbol">)</a>

<a id="map2"></a><a id="12140" href="Cubical.HITs.Truncation.Properties.html#12140" class="Function">map2</a> <a id="12145" class="Symbol">:</a> <a id="12147" class="Symbol">∀</a> <a id="12149" class="Symbol">{</a><a id="12150" href="Cubical.HITs.Truncation.Properties.html#12150" class="Bound">ℓ&#39;&#39;</a><a id="12153" class="Symbol">}</a> <a id="12155" class="Symbol">{</a><a id="12156" href="Cubical.HITs.Truncation.Properties.html#12156" class="Bound">n</a> <a id="12158" class="Symbol">:</a> <a id="12160" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12166" class="Symbol">}</a> <a id="12168" class="Symbol">{</a><a id="12169" href="Cubical.HITs.Truncation.Properties.html#12169" class="Bound">B</a> <a id="12171" class="Symbol">:</a> <a id="12173" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12178" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="12180" class="Symbol">}</a> <a id="12182" class="Symbol">{</a><a id="12183" href="Cubical.HITs.Truncation.Properties.html#12183" class="Bound">C</a> <a id="12185" class="Symbol">:</a> <a id="12187" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12192" href="Cubical.HITs.Truncation.Properties.html#12150" class="Bound">ℓ&#39;&#39;</a><a id="12195" class="Symbol">}</a> <a id="12197" class="Symbol">(</a><a id="12198" href="Cubical.HITs.Truncation.Properties.html#12198" class="Bound">g</a> <a id="12200" class="Symbol">:</a> <a id="12202" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="12204" class="Symbol">→</a> <a id="12206" href="Cubical.HITs.Truncation.Properties.html#12169" class="Bound">B</a> <a id="12208" class="Symbol">→</a> <a id="12210" href="Cubical.HITs.Truncation.Properties.html#12183" class="Bound">C</a><a id="12211" class="Symbol">)</a>
  <a id="12215" class="Symbol">→</a> <a id="12217" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="12229" href="Cubical.HITs.Truncation.Properties.html#12156" class="Bound">n</a> <a id="12231" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="12233" class="Symbol">→</a> <a id="12235" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="12247" href="Cubical.HITs.Truncation.Properties.html#12156" class="Bound">n</a> <a id="12249" href="Cubical.HITs.Truncation.Properties.html#12169" class="Bound">B</a> <a id="12251" class="Symbol">→</a> <a id="12253" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="12265" href="Cubical.HITs.Truncation.Properties.html#12156" class="Bound">n</a> <a id="12267" href="Cubical.HITs.Truncation.Properties.html#12183" class="Bound">C</a>
<a id="12269" href="Cubical.HITs.Truncation.Properties.html#12140" class="Function">map2</a> <a id="12274" class="Symbol">{</a><a id="12275" class="Argument">n</a> <a id="12277" class="Symbol">=</a> <a id="12279" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="12283" class="Symbol">}</a> <a id="12285" href="Cubical.HITs.Truncation.Properties.html#12285" class="Bound">g</a> <a id="12287" class="Symbol">=</a> <a id="12289" class="Symbol">λ</a> <a id="12291" href="Cubical.HITs.Truncation.Properties.html#12291" class="Bound">_</a> <a id="12293" href="Cubical.HITs.Truncation.Properties.html#12293" class="Bound">_</a> <a id="12295" class="Symbol">→</a> <a id="12297" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>
<a id="12301" href="Cubical.HITs.Truncation.Properties.html#12140" class="Function">map2</a> <a id="12306" class="Symbol">{</a><a id="12307" class="Argument">n</a> <a id="12309" class="Symbol">=</a> <a id="12311" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12315" href="Cubical.HITs.Truncation.Properties.html#12315" class="Bound">n</a><a id="12316" class="Symbol">}</a> <a id="12318" href="Cubical.HITs.Truncation.Properties.html#12318" class="Bound">g</a> <a id="12320" class="Symbol">=</a> <a id="12322" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="12326" class="Symbol">(</a><a id="12327" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="12339" class="Symbol">(</a><a id="12340" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12344" href="Cubical.HITs.Truncation.Properties.html#12315" class="Bound">n</a><a id="12345" class="Symbol">)</a> <a id="12347" class="Symbol">λ</a> <a id="12349" href="Cubical.HITs.Truncation.Properties.html#12349" class="Bound">_</a> <a id="12351" class="Symbol">→</a> <a id="12353" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="12369" class="Symbol">_)</a>
                         <a id="12397" class="Symbol">(λ</a> <a id="12400" href="Cubical.HITs.Truncation.Properties.html#12400" class="Bound">a</a> <a id="12402" class="Symbol">→</a> <a id="12404" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="12408" class="Symbol">(</a><a id="12409" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="12425" class="Symbol">_)</a> <a id="12428" class="Symbol">λ</a> <a id="12430" href="Cubical.HITs.Truncation.Properties.html#12430" class="Bound">b</a> <a id="12432" class="Symbol">→</a> <a id="12434" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="12436" href="Cubical.HITs.Truncation.Properties.html#12318" class="Bound">g</a> <a id="12438" href="Cubical.HITs.Truncation.Properties.html#12400" class="Bound">a</a> <a id="12440" href="Cubical.HITs.Truncation.Properties.html#12430" class="Bound">b</a> <a id="12442" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="12443" class="Symbol">)</a>

<a id="mapCompIso"></a><a id="12446" href="Cubical.HITs.Truncation.Properties.html#12446" class="Function">mapCompIso</a> <a id="12457" class="Symbol">:</a> <a id="12459" class="Symbol">{</a><a id="12460" href="Cubical.HITs.Truncation.Properties.html#12460" class="Bound">n</a> <a id="12462" class="Symbol">:</a> <a id="12464" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12470" class="Symbol">}</a> <a id="12472" class="Symbol">{</a><a id="12473" href="Cubical.HITs.Truncation.Properties.html#12473" class="Bound">B</a> <a id="12475" class="Symbol">:</a> <a id="12477" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12482" href="Cubical.HITs.Truncation.Properties.html#1344" class="Generalizable">ℓ&#39;</a><a id="12484" class="Symbol">}</a> <a id="12486" class="Symbol">→</a> <a id="12488" class="Symbol">(</a><a id="12489" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12493" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="12495" href="Cubical.HITs.Truncation.Properties.html#12473" class="Bound">B</a><a id="12496" class="Symbol">)</a> <a id="12498" class="Symbol">→</a> <a id="12500" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12504" class="Symbol">(</a><a id="12505" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="12517" href="Cubical.HITs.Truncation.Properties.html#12460" class="Bound">n</a> <a id="12519" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="12520" class="Symbol">)</a> <a id="12522" class="Symbol">(</a><a id="12523" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="12535" href="Cubical.HITs.Truncation.Properties.html#12460" class="Bound">n</a> <a id="12537" href="Cubical.HITs.Truncation.Properties.html#12473" class="Bound">B</a><a id="12538" class="Symbol">)</a>
<a id="12540" href="Cubical.HITs.Truncation.Properties.html#12446" class="Function">mapCompIso</a> <a id="12551" class="Symbol">{</a><a id="12552" class="Argument">n</a> <a id="12554" class="Symbol">=</a> <a id="12556" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="12560" class="Symbol">}</a> <a id="12562" class="Symbol">{</a><a id="12563" href="Cubical.HITs.Truncation.Properties.html#12563" class="Bound">B</a><a id="12564" class="Symbol">}</a> <a id="12566" class="Symbol">_</a> <a id="12568" class="Symbol">=</a> <a id="12570" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="12582" class="Symbol">(</a><a id="12583" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="12599" class="Number">0</a><a id="12600" class="Symbol">)</a> <a id="12602" class="Symbol">(</a><a id="12603" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="12619" class="Number">0</a><a id="12620" class="Symbol">)</a>
<a id="12622" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12630" class="Symbol">(</a><a id="12631" href="Cubical.HITs.Truncation.Properties.html#12446" class="Function">mapCompIso</a> <a id="12642" class="Symbol">{</a><a id="12643" class="Argument">n</a> <a id="12645" class="Symbol">=</a> <a id="12647" class="Symbol">(</a><a id="12648" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12652" href="Cubical.HITs.Truncation.Properties.html#12652" class="Bound">n</a><a id="12653" class="Symbol">)}</a> <a id="12656" href="Cubical.HITs.Truncation.Properties.html#12656" class="Bound">g</a><a id="12657" class="Symbol">)</a> <a id="12659" class="Symbol">=</a> <a id="12661" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="12665" class="Symbol">(</a><a id="12666" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12674" href="Cubical.HITs.Truncation.Properties.html#12656" class="Bound">g</a><a id="12675" class="Symbol">)</a>
<a id="12677" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Cubical.HITs.Truncation.Properties.html#12446" class="Function">mapCompIso</a> <a id="12697" class="Symbol">{</a><a id="12698" class="Argument">n</a> <a id="12700" class="Symbol">=</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12707" href="Cubical.HITs.Truncation.Properties.html#12707" class="Bound">n</a><a id="12708" class="Symbol">)}</a> <a id="12711" href="Cubical.HITs.Truncation.Properties.html#12711" class="Bound">g</a><a id="12712" class="Symbol">)</a> <a id="12714" class="Symbol">=</a> <a id="12716" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="12720" class="Symbol">(</a><a id="12721" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12729" href="Cubical.HITs.Truncation.Properties.html#12711" class="Bound">g</a><a id="12730" class="Symbol">)</a>
<a id="12732" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12740" class="Symbol">(</a><a id="12741" href="Cubical.HITs.Truncation.Properties.html#12446" class="Function">mapCompIso</a> <a id="12752" class="Symbol">{</a><a id="12753" class="Argument">n</a> <a id="12755" class="Symbol">=</a> <a id="12757" class="Symbol">(</a><a id="12758" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12762" href="Cubical.HITs.Truncation.Properties.html#12762" class="Bound">n</a><a id="12763" class="Symbol">)}</a> <a id="12766" href="Cubical.HITs.Truncation.Properties.html#12766" class="Bound">g</a><a id="12767" class="Symbol">)</a> <a id="12769" class="Symbol">=</a> <a id="12771" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="12776" class="Symbol">(λ</a> <a id="12779" href="Cubical.HITs.Truncation.Properties.html#12779" class="Bound">x</a> <a id="12781" class="Symbol">→</a> <a id="12783" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12798" class="Symbol">_</a> <a id="12800" class="Symbol">(</a><a id="12801" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="12817" class="Symbol">_)</a> <a id="12820" class="Symbol">_</a> <a id="12822" class="Symbol">_)</a> <a id="12825" class="Symbol">λ</a> <a id="12827" href="Cubical.HITs.Truncation.Properties.html#12827" class="Bound">b</a> <a id="12829" class="Symbol">→</a> <a id="12831" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12836" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="12840" class="Symbol">(</a><a id="12841" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12849" href="Cubical.HITs.Truncation.Properties.html#12766" class="Bound">g</a> <a id="12851" href="Cubical.HITs.Truncation.Properties.html#12827" class="Bound">b</a><a id="12852" class="Symbol">)</a>
<a id="12854" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12862" class="Symbol">(</a><a id="12863" href="Cubical.HITs.Truncation.Properties.html#12446" class="Function">mapCompIso</a> <a id="12874" class="Symbol">{</a><a id="12875" class="Argument">n</a> <a id="12877" class="Symbol">=</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12884" href="Cubical.HITs.Truncation.Properties.html#12884" class="Bound">n</a><a id="12885" class="Symbol">)}</a> <a id="12888" href="Cubical.HITs.Truncation.Properties.html#12888" class="Bound">g</a><a id="12889" class="Symbol">)</a> <a id="12891" class="Symbol">=</a> <a id="12893" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="12898" class="Symbol">(λ</a> <a id="12901" href="Cubical.HITs.Truncation.Properties.html#12901" class="Bound">x</a> <a id="12903" class="Symbol">→</a> <a id="12905" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="12920" class="Symbol">_</a> <a id="12922" class="Symbol">(</a><a id="12923" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="12939" class="Symbol">_)</a> <a id="12942" class="Symbol">_</a> <a id="12944" class="Symbol">_)</a> <a id="12947" class="Symbol">λ</a> <a id="12949" href="Cubical.HITs.Truncation.Properties.html#12949" class="Bound">a</a> <a id="12951" class="Symbol">→</a> <a id="12953" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12958" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12971" href="Cubical.HITs.Truncation.Properties.html#12888" class="Bound">g</a> <a id="12973" href="Cubical.HITs.Truncation.Properties.html#12949" class="Bound">a</a><a id="12974" class="Symbol">)</a>

<a id="mapId"></a><a id="12977" href="Cubical.HITs.Truncation.Properties.html#12977" class="Function">mapId</a> <a id="12983" class="Symbol">:</a> <a id="12985" class="Symbol">{</a><a id="12986" href="Cubical.HITs.Truncation.Properties.html#12986" class="Bound">n</a> <a id="12988" class="Symbol">:</a> <a id="12990" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="12996" class="Symbol">}</a> <a id="12998" class="Symbol">→</a> <a id="13000" class="Symbol">∀</a> <a id="13002" href="Cubical.HITs.Truncation.Properties.html#13002" class="Bound">t</a> <a id="13004" class="Symbol">→</a> <a id="13006" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="13010" class="Symbol">{</a><a id="13011" class="Argument">n</a> <a id="13013" class="Symbol">=</a> <a id="13015" href="Cubical.HITs.Truncation.Properties.html#12986" class="Bound">n</a><a id="13016" class="Symbol">}</a> <a id="13018" class="Symbol">(</a><a id="13019" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13025" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="13026" class="Symbol">)</a> <a id="13028" href="Cubical.HITs.Truncation.Properties.html#13002" class="Bound">t</a> <a id="13030" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13032" href="Cubical.HITs.Truncation.Properties.html#13002" class="Bound">t</a>
<a id="13034" href="Cubical.HITs.Truncation.Properties.html#12977" class="Function">mapId</a> <a id="13040" class="Symbol">{</a><a id="13041" class="Argument">n</a> <a id="13043" class="Symbol">=</a> <a id="13045" class="Number">0</a><a id="13046" class="Symbol">}</a> <a id="13048" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="13052" class="Symbol">=</a> <a id="13054" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="13059" href="Cubical.HITs.Truncation.Properties.html#12977" class="Function">mapId</a> <a id="13065" class="Symbol">{</a><a id="13066" class="Argument">n</a> <a id="13068" class="Symbol">=</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13075" href="Cubical.HITs.Truncation.Properties.html#13075" class="Bound">n</a><a id="13076" class="Symbol">)}</a> <a id="13079" class="Symbol">=</a>
  <a id="13083" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="13088" class="Symbol">(λ</a> <a id="13091" href="Cubical.HITs.Truncation.Properties.html#13091" class="Bound">_</a> <a id="13093" class="Symbol">→</a> <a id="13095" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13110" class="Symbol">(</a><a id="13111" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13115" href="Cubical.HITs.Truncation.Properties.html#13075" class="Bound">n</a><a id="13116" class="Symbol">)</a> <a id="13118" class="Symbol">(</a><a id="13119" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="13135" class="Symbol">(</a><a id="13136" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13140" href="Cubical.HITs.Truncation.Properties.html#13075" class="Bound">n</a><a id="13141" class="Symbol">))</a> <a id="13144" class="Symbol">_</a> <a id="13146" class="Symbol">_)</a> <a id="13149" class="Symbol">(λ</a> <a id="13152" href="Cubical.HITs.Truncation.Properties.html#13152" class="Bound">_</a> <a id="13154" class="Symbol">→</a> <a id="13156" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13160" class="Symbol">)</a>

<a id="13163" class="Comment">-- equivalences to prop/set/groupoid truncations</a>

<a id="propTruncTrunc1Iso"></a><a id="13213" href="Cubical.HITs.Truncation.Properties.html#13213" class="Function">propTruncTrunc1Iso</a> <a id="13232" class="Symbol">:</a> <a id="13234" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13238" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13240" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13242" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="13245" class="Symbol">(</a><a id="13246" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13248" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13250" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13252" class="Number">1</a><a id="13253" class="Symbol">)</a>
<a id="13255" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13263" href="Cubical.HITs.Truncation.Properties.html#13213" class="Function">propTruncTrunc1Iso</a> <a id="13282" class="Symbol">=</a> <a id="13284" href="Cubical.HITs.PropositionalTruncation.Properties.html#834" class="Function">PropTrunc.rec</a> <a id="13298" class="Symbol">(</a><a id="13299" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="13315" class="Number">1</a><a id="13316" class="Symbol">)</a> <a id="13318" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a>
<a id="13322" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13330" href="Cubical.HITs.Truncation.Properties.html#13213" class="Function">propTruncTrunc1Iso</a> <a id="13349" class="Symbol">=</a> <a id="13351" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="13355" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13363" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a>
<a id="13368" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13376" href="Cubical.HITs.Truncation.Properties.html#13213" class="Function">propTruncTrunc1Iso</a> <a id="13395" class="Symbol">=</a> <a id="13397" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="13402" class="Symbol">(λ</a> <a id="13405" href="Cubical.HITs.Truncation.Properties.html#13405" class="Bound">_</a> <a id="13407" class="Symbol">→</a> <a id="13409" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13424" class="Number">1</a> <a id="13426" class="Symbol">(</a><a id="13427" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="13443" class="Number">1</a><a id="13444" class="Symbol">)</a> <a id="13446" class="Symbol">_</a> <a id="13448" class="Symbol">_)</a> <a id="13451" class="Symbol">(λ</a> <a id="13454" href="Cubical.HITs.Truncation.Properties.html#13454" class="Bound">_</a> <a id="13456" class="Symbol">→</a> <a id="13458" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13462" class="Symbol">)</a>
<a id="13464" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13472" href="Cubical.HITs.Truncation.Properties.html#13213" class="Function">propTruncTrunc1Iso</a> <a id="13491" class="Symbol">=</a> <a id="13493" href="Cubical.HITs.PropositionalTruncation.Properties.html#3410" class="Function">PropTrunc.elim</a> <a id="13508" class="Symbol">(λ</a> <a id="13511" href="Cubical.HITs.Truncation.Properties.html#13511" class="Bound">_</a> <a id="13513" class="Symbol">→</a> <a id="13515" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13530" class="Number">1</a> <a id="13532" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="13540" class="Symbol">_</a> <a id="13542" class="Symbol">_)</a> <a id="13545" class="Symbol">(λ</a> <a id="13548" href="Cubical.HITs.Truncation.Properties.html#13548" class="Bound">_</a> <a id="13550" class="Symbol">→</a> <a id="13552" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13556" class="Symbol">)</a>

<a id="propTrunc≃Trunc1"></a><a id="13559" href="Cubical.HITs.Truncation.Properties.html#13559" class="Function">propTrunc≃Trunc1</a> <a id="13576" class="Symbol">:</a> <a id="13578" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13580" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13582" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="13585" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13587" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13589" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13591" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13593" class="Number">1</a>
<a id="13595" href="Cubical.HITs.Truncation.Properties.html#13559" class="Function">propTrunc≃Trunc1</a> <a id="13612" class="Symbol">=</a> <a id="13614" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13625" href="Cubical.HITs.Truncation.Properties.html#13213" class="Function">propTruncTrunc1Iso</a>

<a id="propTrunc≡Trunc1"></a><a id="13645" href="Cubical.HITs.Truncation.Properties.html#13645" class="Function">propTrunc≡Trunc1</a> <a id="13662" class="Symbol">:</a> <a id="13664" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="13666" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13668" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="13671" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13673" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13675" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13677" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13679" class="Number">1</a>
<a id="13681" href="Cubical.HITs.Truncation.Properties.html#13645" class="Function">propTrunc≡Trunc1</a> <a id="13698" class="Symbol">=</a> <a id="13700" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="13703" href="Cubical.HITs.Truncation.Properties.html#13559" class="Function">propTrunc≃Trunc1</a>


<a id="setTruncTrunc2Iso"></a><a id="13722" href="Cubical.HITs.Truncation.Properties.html#13722" class="Function">setTruncTrunc2Iso</a> <a id="13740" class="Symbol">:</a> <a id="13742" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="13746" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="13748" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13750" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="13753" class="Symbol">(</a><a id="13754" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13756" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="13758" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="13760" class="Number">2</a><a id="13761" class="Symbol">)</a>
<a id="13763" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="13771" href="Cubical.HITs.Truncation.Properties.html#13722" class="Function">setTruncTrunc2Iso</a> <a id="13789" class="Symbol">=</a> <a id="13791" href="Cubical.HITs.SetTruncation.Properties.html#871" class="Function">SetTrunc.rec</a> <a id="13804" class="Symbol">(</a><a id="13805" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="13821" class="Number">2</a><a id="13822" class="Symbol">)</a> <a id="13824" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a>
<a id="13828" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="13836" href="Cubical.HITs.Truncation.Properties.html#13722" class="Function">setTruncTrunc2Iso</a> <a id="13854" class="Symbol">=</a> <a id="13856" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="13860" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="13868" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a>
<a id="13873" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="13881" href="Cubical.HITs.Truncation.Properties.html#13722" class="Function">setTruncTrunc2Iso</a> <a id="13899" class="Symbol">=</a> <a id="13901" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="13906" class="Symbol">(λ</a> <a id="13909" href="Cubical.HITs.Truncation.Properties.html#13909" class="Bound">_</a> <a id="13911" class="Symbol">→</a> <a id="13913" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="13928" class="Number">2</a> <a id="13930" class="Symbol">(</a><a id="13931" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="13947" class="Number">2</a><a id="13948" class="Symbol">)</a> <a id="13950" class="Symbol">_</a> <a id="13952" class="Symbol">_)</a> <a id="13955" class="Symbol">(λ</a> <a id="13958" href="Cubical.HITs.Truncation.Properties.html#13958" class="Bound">_</a> <a id="13960" class="Symbol">→</a> <a id="13962" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13966" class="Symbol">)</a>
<a id="13968" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="13976" href="Cubical.HITs.Truncation.Properties.html#13722" class="Function">setTruncTrunc2Iso</a> <a id="13994" class="Symbol">=</a> <a id="13996" href="Cubical.HITs.SetTruncation.Properties.html#1457" class="Function">SetTrunc.elim</a> <a id="14010" class="Symbol">(λ</a> <a id="14013" href="Cubical.HITs.Truncation.Properties.html#14013" class="Bound">_</a> <a id="14015" class="Symbol">→</a> <a id="14017" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="14032" class="Number">2</a> <a id="14034" href="Cubical.HITs.SetTruncation.Base.html#296" class="InductiveConstructor">squash₂</a> <a id="14042" class="Symbol">_</a> <a id="14044" class="Symbol">_)</a> <a id="14047" class="Symbol">(λ</a> <a id="14050" href="Cubical.HITs.Truncation.Properties.html#14050" class="Bound">_</a> <a id="14052" class="Symbol">→</a> <a id="14054" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14058" class="Symbol">)</a>

<a id="setTrunc≃Trunc2"></a><a id="14061" href="Cubical.HITs.Truncation.Properties.html#14061" class="Function">setTrunc≃Trunc2</a> <a id="14077" class="Symbol">:</a> <a id="14079" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="14081" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14083" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="14086" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14088" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14090" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14092" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14094" class="Number">2</a>
<a id="14096" href="Cubical.HITs.Truncation.Properties.html#14061" class="Function">setTrunc≃Trunc2</a> <a id="14112" class="Symbol">=</a> <a id="14114" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="14125" href="Cubical.HITs.Truncation.Properties.html#13722" class="Function">setTruncTrunc2Iso</a>

<a id="propTrunc≡Trunc2"></a><a id="14144" href="Cubical.HITs.Truncation.Properties.html#14144" class="Function">propTrunc≡Trunc2</a> <a id="14161" class="Symbol">:</a> <a id="14163" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="14165" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14167" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="14170" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14172" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14174" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14176" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14178" class="Number">2</a>
<a id="14180" href="Cubical.HITs.Truncation.Properties.html#14144" class="Function">propTrunc≡Trunc2</a> <a id="14197" class="Symbol">=</a> <a id="14199" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14202" href="Cubical.HITs.Truncation.Properties.html#14061" class="Function">setTrunc≃Trunc2</a>

<a id="groupoidTruncTrunc3Iso"></a><a id="14219" href="Cubical.HITs.Truncation.Properties.html#14219" class="Function">groupoidTruncTrunc3Iso</a> <a id="14242" class="Symbol">:</a> <a id="14244" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="14248" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="14250" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14252" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="14255" class="Symbol">(</a><a id="14256" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14258" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14260" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14262" class="Number">3</a><a id="14263" class="Symbol">)</a>
<a id="14265" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="14273" href="Cubical.HITs.Truncation.Properties.html#14219" class="Function">groupoidTruncTrunc3Iso</a> <a id="14296" class="Symbol">=</a> <a id="14298" href="Cubical.HITs.GroupoidTruncation.Properties.html#470" class="Function">GpdTrunc.rec</a> <a id="14311" class="Symbol">(</a><a id="14312" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="14328" class="Number">3</a><a id="14329" class="Symbol">)</a> <a id="14331" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a>
<a id="14335" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="14343" href="Cubical.HITs.Truncation.Properties.html#14219" class="Function">groupoidTruncTrunc3Iso</a> <a id="14366" class="Symbol">=</a> <a id="14368" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="14372" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="14380" href="Cubical.HITs.GroupoidTruncation.Base.html#251" class="InductiveConstructor Operator">∣_∣₃</a>
<a id="14385" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="14393" href="Cubical.HITs.Truncation.Properties.html#14219" class="Function">groupoidTruncTrunc3Iso</a> <a id="14416" class="Symbol">=</a> <a id="14418" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="14423" class="Symbol">(λ</a> <a id="14426" href="Cubical.HITs.Truncation.Properties.html#14426" class="Bound">_</a> <a id="14428" class="Symbol">→</a> <a id="14430" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="14445" class="Number">3</a> <a id="14447" class="Symbol">(</a><a id="14448" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="14464" class="Number">3</a><a id="14465" class="Symbol">)</a> <a id="14467" class="Symbol">_</a> <a id="14469" class="Symbol">_)</a> <a id="14472" class="Symbol">(λ</a> <a id="14475" href="Cubical.HITs.Truncation.Properties.html#14475" class="Bound">_</a> <a id="14477" class="Symbol">→</a> <a id="14479" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14483" class="Symbol">)</a>
<a id="14485" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="14493" href="Cubical.HITs.Truncation.Properties.html#14219" class="Function">groupoidTruncTrunc3Iso</a> <a id="14516" class="Symbol">=</a> <a id="14518" href="Cubical.HITs.GroupoidTruncation.Properties.html#664" class="Function">GpdTrunc.elim</a> <a id="14532" class="Symbol">(λ</a> <a id="14535" href="Cubical.HITs.Truncation.Properties.html#14535" class="Bound">_</a> <a id="14537" class="Symbol">→</a> <a id="14539" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="14554" class="Number">3</a> <a id="14556" href="Cubical.HITs.GroupoidTruncation.Base.html#271" class="InductiveConstructor">squash₃</a> <a id="14564" class="Symbol">_</a> <a id="14566" class="Symbol">_)</a> <a id="14569" class="Symbol">(λ</a> <a id="14572" href="Cubical.HITs.Truncation.Properties.html#14572" class="Bound">_</a> <a id="14574" class="Symbol">→</a> <a id="14576" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14580" class="Symbol">)</a>

<a id="groupoidTrunc≃Trunc3"></a><a id="14583" href="Cubical.HITs.Truncation.Properties.html#14583" class="Function">groupoidTrunc≃Trunc3</a> <a id="14604" class="Symbol">:</a> <a id="14606" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="14608" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14610" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="14613" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14615" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14617" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14619" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14621" class="Number">3</a>
<a id="14623" href="Cubical.HITs.Truncation.Properties.html#14583" class="Function">groupoidTrunc≃Trunc3</a> <a id="14644" class="Symbol">=</a> <a id="14646" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="14657" href="Cubical.HITs.Truncation.Properties.html#14219" class="Function">groupoidTruncTrunc3Iso</a>

<a id="groupoidTrunc≡Trunc3"></a><a id="14681" href="Cubical.HITs.Truncation.Properties.html#14681" class="Function">groupoidTrunc≡Trunc3</a> <a id="14702" class="Symbol">:</a> <a id="14704" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥</a> <a id="14706" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14708" href="Cubical.HITs.GroupoidTruncation.Base.html#212" class="Datatype Operator">∥₃</a> <a id="14711" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14713" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14715" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14717" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14719" class="Number">3</a>
<a id="14721" href="Cubical.HITs.Truncation.Properties.html#14681" class="Function">groupoidTrunc≡Trunc3</a> <a id="14742" class="Symbol">=</a> <a id="14744" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="14747" href="Cubical.HITs.Truncation.Properties.html#14583" class="Function">groupoidTrunc≃Trunc3</a>

<a id="2GroupoidTruncTrunc4Iso"></a><a id="14769" href="Cubical.HITs.Truncation.Properties.html#14769" class="Function">2GroupoidTruncTrunc4Iso</a> <a id="14793" class="Symbol">:</a> <a id="14795" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="14799" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="14801" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14803" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="14806" class="Symbol">(</a><a id="14807" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14809" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="14811" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="14813" class="Number">4</a><a id="14814" class="Symbol">)</a>
<a id="14816" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="14824" href="Cubical.HITs.Truncation.Properties.html#14769" class="Function">2GroupoidTruncTrunc4Iso</a> <a id="14848" class="Symbol">=</a> <a id="14850" href="Cubical.HITs.2GroupoidTruncation.Properties.html#474" class="Function">2GpdTrunc.rec</a> <a id="14864" class="Symbol">(</a><a id="14865" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="14881" class="Number">4</a><a id="14882" class="Symbol">)</a> <a id="14884" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a>
<a id="14888" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="14896" href="Cubical.HITs.Truncation.Properties.html#14769" class="Function">2GroupoidTruncTrunc4Iso</a> <a id="14920" class="Symbol">=</a> <a id="14922" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="14926" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="14934" href="Cubical.HITs.2GroupoidTruncation.Base.html#260" class="InductiveConstructor Operator">∣_∣₄</a>
<a id="14939" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="14947" href="Cubical.HITs.Truncation.Properties.html#14769" class="Function">2GroupoidTruncTrunc4Iso</a> <a id="14971" class="Symbol">=</a> <a id="14973" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="14978" class="Symbol">(λ</a> <a id="14981" href="Cubical.HITs.Truncation.Properties.html#14981" class="Bound">_</a> <a id="14983" class="Symbol">→</a> <a id="14985" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="15000" class="Number">4</a> <a id="15002" class="Symbol">(</a><a id="15003" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="15019" class="Number">4</a><a id="15020" class="Symbol">)</a> <a id="15022" class="Symbol">_</a> <a id="15024" class="Symbol">_)</a> <a id="15027" class="Symbol">(λ</a> <a id="15030" href="Cubical.HITs.Truncation.Properties.html#15030" class="Bound">_</a> <a id="15032" class="Symbol">→</a> <a id="15034" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="15038" class="Symbol">)</a>
<a id="15040" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="15048" href="Cubical.HITs.Truncation.Properties.html#14769" class="Function">2GroupoidTruncTrunc4Iso</a> <a id="15072" class="Symbol">=</a> <a id="15074" href="Cubical.HITs.2GroupoidTruncation.Properties.html#694" class="Function">2GpdTrunc.elim</a> <a id="15089" class="Symbol">(λ</a> <a id="15092" href="Cubical.HITs.Truncation.Properties.html#15092" class="Bound">_</a> <a id="15094" class="Symbol">→</a> <a id="15096" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="15111" class="Number">4</a> <a id="15113" href="Cubical.HITs.2GroupoidTruncation.Base.html#280" class="InductiveConstructor">squash₄</a> <a id="15121" class="Symbol">_</a> <a id="15123" class="Symbol">_)</a> <a id="15126" class="Symbol">(λ</a> <a id="15129" href="Cubical.HITs.Truncation.Properties.html#15129" class="Bound">_</a> <a id="15131" class="Symbol">→</a> <a id="15133" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="15137" class="Symbol">)</a>

<a id="2GroupoidTrunc≃Trunc4"></a><a id="15140" href="Cubical.HITs.Truncation.Properties.html#15140" class="Function">2GroupoidTrunc≃Trunc4</a> <a id="15162" class="Symbol">:</a> <a id="15164" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="15166" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="15168" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="15171" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="15173" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="15175" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="15177" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="15179" class="Number">4</a>
<a id="15181" href="Cubical.HITs.Truncation.Properties.html#15140" class="Function">2GroupoidTrunc≃Trunc4</a> <a id="15203" class="Symbol">=</a> <a id="15205" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="15216" href="Cubical.HITs.Truncation.Properties.html#14769" class="Function">2GroupoidTruncTrunc4Iso</a>

<a id="2GroupoidTrunc≡Trunc4"></a><a id="15241" href="Cubical.HITs.Truncation.Properties.html#15241" class="Function">2GroupoidTrunc≡Trunc4</a> <a id="15263" class="Symbol">:</a> <a id="15265" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥</a> <a id="15267" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="15269" href="Cubical.HITs.2GroupoidTruncation.Base.html#221" class="Datatype Operator">∥₄</a> <a id="15272" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15274" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="15276" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="15278" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="15280" class="Number">4</a>
<a id="15282" href="Cubical.HITs.Truncation.Properties.html#15241" class="Function">2GroupoidTrunc≡Trunc4</a> <a id="15304" class="Symbol">=</a> <a id="15306" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="15309" href="Cubical.HITs.Truncation.Properties.html#15140" class="Function">2GroupoidTrunc≃Trunc4</a>

<a id="isContr→isContrTrunc"></a><a id="15332" href="Cubical.HITs.Truncation.Properties.html#15332" class="Function">isContr→isContrTrunc</a> <a id="15353" class="Symbol">:</a> <a id="15355" class="Symbol">∀</a> <a id="15357" class="Symbol">{</a><a id="15358" href="Cubical.HITs.Truncation.Properties.html#15358" class="Bound">ℓ</a><a id="15359" class="Symbol">}</a> <a id="15361" class="Symbol">{</a><a id="15362" href="Cubical.HITs.Truncation.Properties.html#15362" class="Bound">A</a> <a id="15364" class="Symbol">:</a> <a id="15366" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15371" href="Cubical.HITs.Truncation.Properties.html#15358" class="Bound">ℓ</a><a id="15372" class="Symbol">}</a> <a id="15374" class="Symbol">(</a><a id="15375" href="Cubical.HITs.Truncation.Properties.html#15375" class="Bound">n</a> <a id="15377" class="Symbol">:</a> <a id="15379" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15380" class="Symbol">)</a> <a id="15382" class="Symbol">→</a> <a id="15384" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15392" href="Cubical.HITs.Truncation.Properties.html#15362" class="Bound">A</a> <a id="15394" class="Symbol">→</a> <a id="15396" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="15404" class="Symbol">(</a><a id="15405" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="15417" href="Cubical.HITs.Truncation.Properties.html#15375" class="Bound">n</a> <a id="15419" href="Cubical.HITs.Truncation.Properties.html#15362" class="Bound">A</a><a id="15420" class="Symbol">)</a>
<a id="15422" href="Cubical.HITs.Truncation.Properties.html#15332" class="Function">isContr→isContrTrunc</a> <a id="15443" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="15448" href="Cubical.HITs.Truncation.Properties.html#15448" class="Bound">contr</a> <a id="15454" class="Symbol">=</a> <a id="15456" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="15472" class="Number">0</a>
<a id="15474" href="Cubical.HITs.Truncation.Properties.html#15332" class="Function">isContr→isContrTrunc</a> <a id="15495" class="Symbol">(</a><a id="15496" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15500" href="Cubical.HITs.Truncation.Properties.html#15500" class="Bound">n</a><a id="15501" class="Symbol">)</a> <a id="15503" href="Cubical.HITs.Truncation.Properties.html#15503" class="Bound">contr</a> <a id="15509" class="Symbol">=</a>
  <a id="15513" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="15515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15519" href="Cubical.HITs.Truncation.Properties.html#15503" class="Bound">contr</a> <a id="15525" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="15527" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15529" class="Symbol">(</a><a id="15530" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="15535" class="Symbol">(λ</a> <a id="15538" href="Cubical.HITs.Truncation.Properties.html#15538" class="Bound">_</a> <a id="15540" class="Symbol">→</a> <a id="15542" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="15557" class="Symbol">(</a><a id="15558" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15562" href="Cubical.HITs.Truncation.Properties.html#15500" class="Bound">n</a><a id="15563" class="Symbol">)</a> <a id="15565" class="Symbol">(</a><a id="15566" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="15582" class="Symbol">(</a><a id="15583" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15587" href="Cubical.HITs.Truncation.Properties.html#15500" class="Bound">n</a><a id="15588" class="Symbol">))</a> <a id="15591" class="Symbol">_</a> <a id="15593" class="Symbol">_)</a> <a id="15596" class="Symbol">λ</a> <a id="15598" href="Cubical.HITs.Truncation.Properties.html#15598" class="Bound">a</a> <a id="15600" class="Symbol">→</a> <a id="15602" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15607" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="15611" class="Symbol">(</a><a id="15612" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15616" href="Cubical.HITs.Truncation.Properties.html#15503" class="Bound">contr</a> <a id="15622" href="Cubical.HITs.Truncation.Properties.html#15598" class="Bound">a</a><a id="15623" class="Symbol">))</a>

<a id="truncOfProdIso"></a><a id="15627" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="15642" class="Symbol">:</a> <a id="15644" class="Symbol">(</a><a id="15645" href="Cubical.HITs.Truncation.Properties.html#15645" class="Bound">n</a> <a id="15647" class="Symbol">:</a> <a id="15649" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15650" class="Symbol">)</a> <a id="15652" class="Symbol">→</a> <a id="15654" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="15658" class="Symbol">(</a><a id="15659" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="15671" href="Cubical.HITs.Truncation.Properties.html#15645" class="Bound">n</a> <a id="15673" class="Symbol">(</a><a id="15674" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="15676" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15678" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="15679" class="Symbol">))</a> <a id="15682" class="Symbol">(</a><a id="15683" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="15695" href="Cubical.HITs.Truncation.Properties.html#15645" class="Bound">n</a> <a id="15697" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="15699" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="15701" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="15713" href="Cubical.HITs.Truncation.Properties.html#15645" class="Bound">n</a> <a id="15715" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="15716" class="Symbol">)</a>
<a id="15718" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="15733" class="Number">0</a> <a id="15735" class="Symbol">=</a> <a id="15737" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="15749" class="Symbol">(</a><a id="15750" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="15766" class="Number">0</a><a id="15767" class="Symbol">)</a> <a id="15769" class="Symbol">(</a><a id="15770" href="Cubical.Foundations.HLevels.html#16056" class="Function">isOfHLevel×</a> <a id="15782" class="Number">0</a> <a id="15784" class="Symbol">(</a><a id="15785" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="15801" class="Number">0</a><a id="15802" class="Symbol">)</a> <a id="15804" class="Symbol">(</a><a id="15805" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="15821" class="Number">0</a><a id="15822" class="Symbol">))</a>
<a id="15825" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="15833" class="Symbol">(</a><a id="15834" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="15849" class="Symbol">(</a><a id="15850" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15854" href="Cubical.HITs.Truncation.Properties.html#15854" class="Bound">n</a><a id="15855" class="Symbol">))</a> <a id="15858" class="Symbol">=</a> <a id="15860" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="15864" class="Symbol">(</a><a id="15865" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="15877" class="Symbol">(</a><a id="15878" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15882" href="Cubical.HITs.Truncation.Properties.html#15854" class="Bound">n</a><a id="15883" class="Symbol">)</a> <a id="15885" class="Symbol">(</a><a id="15886" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="15902" class="Symbol">(</a><a id="15903" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15907" href="Cubical.HITs.Truncation.Properties.html#15854" class="Bound">n</a><a id="15908" class="Symbol">))</a> <a id="15911" class="Symbol">(λ</a> <a id="15914" href="Cubical.HITs.Truncation.Properties.html#15914" class="Bound">_</a> <a id="15916" class="Symbol">→</a> <a id="15918" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="15934" class="Symbol">(</a><a id="15935" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15939" href="Cubical.HITs.Truncation.Properties.html#15854" class="Bound">n</a><a id="15940" class="Symbol">)))</a> <a id="15944" class="Symbol">λ</a> <a id="15946" class="Symbol">{(</a><a id="15948" href="Cubical.HITs.Truncation.Properties.html#15948" class="Bound">a</a> <a id="15950" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15952" href="Cubical.HITs.Truncation.Properties.html#15952" class="Bound">b</a><a id="15953" class="Symbol">)</a> <a id="15955" class="Symbol">→</a> <a id="15957" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="15959" href="Cubical.HITs.Truncation.Properties.html#15948" class="Bound">a</a> <a id="15961" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="15963" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15965" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="15967" href="Cubical.HITs.Truncation.Properties.html#15952" class="Bound">b</a> <a id="15969" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="15970" class="Symbol">}</a>
<a id="15972" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="15980" class="Symbol">(</a><a id="15981" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="15996" class="Symbol">(</a><a id="15997" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16001" href="Cubical.HITs.Truncation.Properties.html#16001" class="Bound">n</a><a id="16002" class="Symbol">))</a> <a id="16005" class="Symbol">(</a><a id="16006" href="Cubical.HITs.Truncation.Properties.html#16006" class="Bound">a</a> <a id="16008" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16010" href="Cubical.HITs.Truncation.Properties.html#16010" class="Bound">b</a><a id="16011" class="Symbol">)</a> <a id="16013" class="Symbol">=</a> <a id="16015" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="16019" class="Symbol">(</a><a id="16020" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="16036" class="Symbol">(</a><a id="16037" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16041" href="Cubical.HITs.Truncation.Properties.html#16001" class="Bound">n</a><a id="16042" class="Symbol">))</a>
                                          <a id="16087" class="Symbol">(λ</a> <a id="16090" href="Cubical.HITs.Truncation.Properties.html#16090" class="Bound">a</a> <a id="16092" class="Symbol">→</a> <a id="16094" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="16098" class="Symbol">(</a><a id="16099" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="16115" class="Symbol">(</a><a id="16116" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16120" href="Cubical.HITs.Truncation.Properties.html#16001" class="Bound">n</a><a id="16121" class="Symbol">))</a>
                                                      <a id="16178" class="Symbol">(λ</a> <a id="16181" href="Cubical.HITs.Truncation.Properties.html#16181" class="Bound">b</a> <a id="16183" class="Symbol">→</a> <a id="16185" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="16187" href="Cubical.HITs.Truncation.Properties.html#16090" class="Bound">a</a> <a id="16189" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16191" href="Cubical.HITs.Truncation.Properties.html#16181" class="Bound">b</a> <a id="16193" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="16194" class="Symbol">)</a>
                                                       <a id="16251" href="Cubical.HITs.Truncation.Properties.html#16010" class="Bound">b</a><a id="16252" class="Symbol">)</a>
                                          <a id="16296" href="Cubical.HITs.Truncation.Properties.html#16006" class="Bound">a</a>
<a id="16298" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="16306" class="Symbol">(</a><a id="16307" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="16322" class="Symbol">(</a><a id="16323" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16327" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16328" class="Symbol">))</a> <a id="16331" class="Symbol">(</a><a id="16332" href="Cubical.HITs.Truncation.Properties.html#16332" class="Bound">a</a> <a id="16334" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16336" href="Cubical.HITs.Truncation.Properties.html#16336" class="Bound">b</a><a id="16337" class="Symbol">)</a> <a id="16339" class="Symbol">=</a>
  <a id="16343" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="16348" class="Symbol">{</a><a id="16349" class="Argument">B</a> <a id="16351" class="Symbol">=</a> <a id="16353" class="Symbol">λ</a> <a id="16355" href="Cubical.HITs.Truncation.Properties.html#16355" class="Bound">a</a> <a id="16357" class="Symbol">→</a> <a id="16359" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16367" class="Symbol">(</a><a id="16368" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="16383" class="Symbol">(</a><a id="16384" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16388" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16389" class="Symbol">))</a> <a id="16392" class="Symbol">(</a><a id="16393" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16401" class="Symbol">(</a><a id="16402" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="16417" class="Symbol">(</a><a id="16418" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16422" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16423" class="Symbol">))</a> <a id="16426" class="Symbol">(</a><a id="16427" href="Cubical.HITs.Truncation.Properties.html#16355" class="Bound">a</a> <a id="16429" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16431" href="Cubical.HITs.Truncation.Properties.html#16336" class="Bound">b</a><a id="16432" class="Symbol">))</a> <a id="16435" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16437" class="Symbol">(</a><a id="16438" href="Cubical.HITs.Truncation.Properties.html#16355" class="Bound">a</a> <a id="16440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16442" href="Cubical.HITs.Truncation.Properties.html#16336" class="Bound">b</a><a id="16443" class="Symbol">)}</a>
       <a id="16453" class="Symbol">(λ</a> <a id="16456" href="Cubical.HITs.Truncation.Properties.html#16456" class="Bound">_</a> <a id="16458" class="Symbol">→</a> <a id="16460" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="16475" class="Symbol">(</a><a id="16476" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16480" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16481" class="Symbol">)</a> <a id="16483" class="Symbol">(</a><a id="16484" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="16496" class="Symbol">(</a><a id="16497" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16501" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16502" class="Symbol">)</a> <a id="16504" class="Symbol">(</a><a id="16505" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="16521" class="Symbol">(</a><a id="16522" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16526" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16527" class="Symbol">))</a> <a id="16530" class="Symbol">(λ</a> <a id="16533" href="Cubical.HITs.Truncation.Properties.html#16533" class="Bound">_</a> <a id="16535" class="Symbol">→</a> <a id="16537" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="16553" class="Symbol">(</a><a id="16554" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16558" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16559" class="Symbol">)))</a> <a id="16563" class="Symbol">_</a> <a id="16565" class="Symbol">_)</a>
       <a id="16575" class="Symbol">(λ</a> <a id="16578" href="Cubical.HITs.Truncation.Properties.html#16578" class="Bound">a</a> <a id="16580" class="Symbol">→</a> <a id="16582" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="16587" class="Symbol">{</a><a id="16588" class="Argument">B</a> <a id="16590" class="Symbol">=</a> <a id="16592" class="Symbol">λ</a> <a id="16594" href="Cubical.HITs.Truncation.Properties.html#16594" class="Bound">b</a> <a id="16596" class="Symbol">→</a> <a id="16598" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="16606" class="Symbol">(</a><a id="16607" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="16622" class="Symbol">(</a><a id="16623" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16627" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16628" class="Symbol">))</a> <a id="16631" class="Symbol">(</a><a id="16632" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="16640" class="Symbol">(</a><a id="16641" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="16656" class="Symbol">(</a><a id="16657" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16661" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16662" class="Symbol">))</a> <a id="16665" class="Symbol">(</a><a id="16666" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="16668" href="Cubical.HITs.Truncation.Properties.html#16578" class="Bound">a</a> <a id="16670" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="16672" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16674" href="Cubical.HITs.Truncation.Properties.html#16594" class="Bound">b</a><a id="16675" class="Symbol">))</a> <a id="16678" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16680" class="Symbol">(</a><a id="16681" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="16683" href="Cubical.HITs.Truncation.Properties.html#16578" class="Bound">a</a> <a id="16685" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="16687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16689" href="Cubical.HITs.Truncation.Properties.html#16594" class="Bound">b</a><a id="16690" class="Symbol">)}</a>
                    <a id="16713" class="Symbol">(λ</a> <a id="16716" href="Cubical.HITs.Truncation.Properties.html#16716" class="Bound">_</a> <a id="16718" class="Symbol">→</a> <a id="16720" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="16735" class="Symbol">(</a><a id="16736" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16740" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16741" class="Symbol">)</a> <a id="16743" class="Symbol">(</a><a id="16744" href="Cubical.Foundations.HLevels.html#14235" class="Function">isOfHLevelΣ</a> <a id="16756" class="Symbol">(</a><a id="16757" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16761" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16762" class="Symbol">)</a> <a id="16764" class="Symbol">(</a><a id="16765" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="16781" class="Symbol">(</a><a id="16782" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16786" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16787" class="Symbol">))</a> <a id="16790" class="Symbol">(λ</a> <a id="16793" href="Cubical.HITs.Truncation.Properties.html#16793" class="Bound">_</a> <a id="16795" class="Symbol">→</a> <a id="16797" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="16813" class="Symbol">(</a><a id="16814" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16818" href="Cubical.HITs.Truncation.Properties.html#16327" class="Bound">n</a><a id="16819" class="Symbol">)))</a> <a id="16823" class="Symbol">_</a> <a id="16825" class="Symbol">_)</a>
                    <a id="16848" class="Symbol">(λ</a> <a id="16851" href="Cubical.HITs.Truncation.Properties.html#16851" class="Bound">b</a> <a id="16853" class="Symbol">→</a> <a id="16855" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16859" class="Symbol">)</a> <a id="16861" href="Cubical.HITs.Truncation.Properties.html#16336" class="Bound">b</a><a id="16862" class="Symbol">)</a> <a id="16864" href="Cubical.HITs.Truncation.Properties.html#16332" class="Bound">a</a>
<a id="16866" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="16874" class="Symbol">(</a><a id="16875" href="Cubical.HITs.Truncation.Properties.html#15627" class="Function">truncOfProdIso</a> <a id="16890" class="Symbol">(</a><a id="16891" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16895" href="Cubical.HITs.Truncation.Properties.html#16895" class="Bound">n</a><a id="16896" class="Symbol">))</a> <a id="16899" class="Symbol">=</a> <a id="16901" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="16906" class="Symbol">(λ</a> <a id="16909" href="Cubical.HITs.Truncation.Properties.html#16909" class="Bound">_</a> <a id="16911" class="Symbol">→</a> <a id="16913" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="16928" class="Symbol">(</a><a id="16929" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16933" href="Cubical.HITs.Truncation.Properties.html#16895" class="Bound">n</a><a id="16934" class="Symbol">)</a> <a id="16936" class="Symbol">(</a><a id="16937" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="16953" class="Symbol">(</a><a id="16954" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16958" href="Cubical.HITs.Truncation.Properties.html#16895" class="Bound">n</a><a id="16959" class="Symbol">))</a> <a id="16962" class="Symbol">_</a> <a id="16964" class="Symbol">_)</a> <a id="16967" class="Symbol">λ</a> <a id="16969" href="Cubical.HITs.Truncation.Properties.html#16969" class="Bound">a</a> <a id="16971" class="Symbol">→</a> <a id="16973" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="16979" class="Comment">---- ∥ Ω A ∥ ₙ ≡ Ω ∥ A ∥ₙ₊₁  ----</a>


  <a id="17017" class="Comment">{- Proofs of Theorem 7.3.12. and Corollary 7.3.13. in the HoTT book  -}</a>

<a id="17090" class="Keyword">module</a> <a id="ΩTrunc"></a><a id="17097" href="Cubical.HITs.Truncation.Properties.html#17097" class="Module">ΩTrunc</a> <a id="17104" class="Symbol">{</a><a id="17105" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17107" class="Symbol">:</a> <a id="17109" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17114" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a><a id="17115" class="Symbol">}</a> <a id="17117" class="Symbol">{</a><a id="17118" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a> <a id="17120" class="Symbol">:</a> <a id="17122" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="17128" class="Symbol">}</a> <a id="17130" class="Keyword">where</a>
  <a id="17138" class="Comment">{- We define the fibration P to show a more general result  -}</a>
  <a id="ΩTrunc.Code"></a><a id="17203" href="Cubical.HITs.Truncation.Properties.html#17203" class="Function">Code</a> <a id="17208" class="Symbol">:</a> <a id="17210" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17212" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17214" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17216" class="Symbol">(</a><a id="17217" class="Number">2</a> <a id="17219" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17221" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17222" class="Symbol">)</a> <a id="17224" class="Symbol">→</a> <a id="17226" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17228" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17230" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17232" class="Symbol">(</a><a id="17233" class="Number">2</a> <a id="17235" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17237" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17238" class="Symbol">)</a> <a id="17240" class="Symbol">→</a> <a id="17242" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="17255" href="Cubical.HITs.Truncation.Properties.html#17114" class="Bound">ℓ</a> <a id="17257" class="Symbol">(</a><a id="17258" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17262" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17263" class="Symbol">)</a>
  <a id="17267" href="Cubical.HITs.Truncation.Properties.html#17203" class="Function">Code</a> <a id="17272" href="Cubical.HITs.Truncation.Properties.html#17272" class="Bound">x</a> <a id="17274" href="Cubical.HITs.Truncation.Properties.html#17274" class="Bound">y</a> <a id="17276" class="Symbol">=</a>
    <a id="17282" href="Cubical.HITs.Truncation.Properties.html#5014" class="Function">rec2</a> <a id="17287" class="Symbol">(</a><a id="17288" href="Cubical.Foundations.HLevels.html#24462" class="Function">isOfHLevelTypeOfHLevel</a> <a id="17311" class="Symbol">(</a><a id="17312" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17316" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17317" class="Symbol">))</a>
      <a id="17326" class="Symbol">(λ</a> <a id="17329" href="Cubical.HITs.Truncation.Properties.html#17329" class="Bound">a</a> <a id="17331" href="Cubical.HITs.Truncation.Properties.html#17331" class="Bound">b</a> <a id="17333" class="Symbol">→</a> <a id="17335" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17337" href="Cubical.HITs.Truncation.Properties.html#17329" class="Bound">a</a> <a id="17339" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17341" href="Cubical.HITs.Truncation.Properties.html#17331" class="Bound">b</a> <a id="17343" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17345" class="Symbol">(</a><a id="17346" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17350" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17351" class="Symbol">)</a> <a id="17353" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17355" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="17371" class="Symbol">(</a><a id="17372" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17376" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17377" class="Symbol">))</a> <a id="17380" href="Cubical.HITs.Truncation.Properties.html#17272" class="Bound">x</a> <a id="17382" href="Cubical.HITs.Truncation.Properties.html#17274" class="Bound">y</a>

  <a id="ΩTrunc.P"></a><a id="17387" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="17389" class="Symbol">:</a> <a id="17391" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17393" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17395" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17397" class="Symbol">(</a><a id="17398" class="Number">2</a> <a id="17400" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17402" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17403" class="Symbol">)</a> <a id="17405" class="Symbol">→</a> <a id="17407" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17409" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17411" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17413" class="Symbol">(</a><a id="17414" class="Number">2</a> <a id="17416" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17418" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17419" class="Symbol">)</a> <a id="17421" class="Symbol">→</a> <a id="17423" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17428" href="Cubical.HITs.Truncation.Properties.html#17114" class="Bound">ℓ</a>
  <a id="17432" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="17434" href="Cubical.HITs.Truncation.Properties.html#17434" class="Bound">x</a> <a id="17436" href="Cubical.HITs.Truncation.Properties.html#17436" class="Bound">y</a> <a id="17438" class="Symbol">=</a> <a id="17440" href="Cubical.HITs.Truncation.Properties.html#17203" class="Function">Code</a> <a id="17445" href="Cubical.HITs.Truncation.Properties.html#17434" class="Bound">x</a> <a id="17447" href="Cubical.HITs.Truncation.Properties.html#17436" class="Bound">y</a> <a id="17449" class="Symbol">.</a><a id="17450" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="17457" class="Comment">{- We will need P to be of hLevel n + 3  -}</a>
  <a id="ΩTrunc.hLevelP"></a><a id="17503" href="Cubical.HITs.Truncation.Properties.html#17503" class="Function">hLevelP</a> <a id="17511" class="Symbol">:</a> <a id="17513" class="Symbol">(</a><a id="17514" href="Cubical.HITs.Truncation.Properties.html#17514" class="Bound">a</a> <a id="17516" href="Cubical.HITs.Truncation.Properties.html#17516" class="Bound">b</a> <a id="17518" class="Symbol">:</a> <a id="17520" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17522" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17524" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17526" class="Symbol">(</a><a id="17527" class="Number">2</a> <a id="17529" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17531" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17532" class="Symbol">))</a> <a id="17535" class="Symbol">→</a> <a id="17537" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="17548" class="Symbol">(</a><a id="17549" class="Number">2</a> <a id="17551" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17553" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17554" class="Symbol">)</a> <a id="17556" class="Symbol">(</a><a id="17557" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="17559" href="Cubical.HITs.Truncation.Properties.html#17514" class="Bound">a</a> <a id="17561" href="Cubical.HITs.Truncation.Properties.html#17516" class="Bound">b</a><a id="17562" class="Symbol">)</a>
  <a id="17566" href="Cubical.HITs.Truncation.Properties.html#17503" class="Function">hLevelP</a> <a id="17574" href="Cubical.HITs.Truncation.Properties.html#17574" class="Bound">x</a> <a id="17576" href="Cubical.HITs.Truncation.Properties.html#17576" class="Bound">y</a> <a id="17578" class="Symbol">=</a> <a id="17580" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="17594" class="Symbol">(</a><a id="17595" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17599" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17600" class="Symbol">)</a> <a id="17602" class="Symbol">(</a><a id="17603" href="Cubical.HITs.Truncation.Properties.html#17203" class="Function">Code</a> <a id="17608" href="Cubical.HITs.Truncation.Properties.html#17574" class="Bound">x</a> <a id="17610" href="Cubical.HITs.Truncation.Properties.html#17576" class="Bound">y</a> <a id="17612" class="Symbol">.</a><a id="17613" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="17616" class="Symbol">)</a>

  <a id="17621" class="Comment">{- decode function from P x y to x ≡ y -}</a>
  <a id="ΩTrunc.decode-fun"></a><a id="17665" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="17676" class="Symbol">:</a> <a id="17678" class="Symbol">(</a><a id="17679" href="Cubical.HITs.Truncation.Properties.html#17679" class="Bound">x</a> <a id="17681" href="Cubical.HITs.Truncation.Properties.html#17681" class="Bound">y</a> <a id="17683" class="Symbol">:</a> <a id="17685" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17687" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17689" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17691" class="Symbol">(</a><a id="17692" class="Number">2</a> <a id="17694" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17696" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17697" class="Symbol">))</a> <a id="17700" class="Symbol">→</a> <a id="17702" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="17704" href="Cubical.HITs.Truncation.Properties.html#17679" class="Bound">x</a> <a id="17706" href="Cubical.HITs.Truncation.Properties.html#17681" class="Bound">y</a> <a id="17708" class="Symbol">→</a> <a id="17710" href="Cubical.HITs.Truncation.Properties.html#17679" class="Bound">x</a> <a id="17712" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17714" href="Cubical.HITs.Truncation.Properties.html#17681" class="Bound">y</a>
  <a id="17718" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="17729" class="Symbol">=</a>
    <a id="17735" href="Cubical.HITs.Truncation.Properties.html#6197" class="Function">elim2</a> <a id="17741" class="Symbol">(λ</a> <a id="17744" href="Cubical.HITs.Truncation.Properties.html#17744" class="Bound">u</a> <a id="17746" href="Cubical.HITs.Truncation.Properties.html#17746" class="Bound">v</a> <a id="17748" class="Symbol">→</a> <a id="17750" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="17762" class="Symbol">(</a><a id="17763" class="Number">2</a> <a id="17765" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17767" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17768" class="Symbol">)(λ</a> <a id="17772" href="Cubical.HITs.Truncation.Properties.html#17772" class="Bound">_</a> <a id="17774" class="Symbol">→</a> <a id="17776" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="17790" class="Symbol">(</a><a id="17791" class="Number">2</a> <a id="17793" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17795" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17796" class="Symbol">)</a> <a id="17798" class="Symbol">(</a><a id="17799" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="17815" class="Symbol">(</a><a id="17816" class="Number">2</a> <a id="17818" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17820" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17821" class="Symbol">))</a> <a id="17824" href="Cubical.HITs.Truncation.Properties.html#17744" class="Bound">u</a> <a id="17826" href="Cubical.HITs.Truncation.Properties.html#17746" class="Bound">v</a><a id="17827" class="Symbol">))</a>
          <a id="17840" href="Cubical.HITs.Truncation.Properties.html#17866" class="Function">decode*</a>
      <a id="17854" class="Keyword">where</a>
      <a id="17866" href="Cubical.HITs.Truncation.Properties.html#17866" class="Function">decode*</a> <a id="17874" class="Symbol">:</a> <a id="17876" class="Symbol">(</a><a id="17877" href="Cubical.HITs.Truncation.Properties.html#17877" class="Bound">u</a> <a id="17879" href="Cubical.HITs.Truncation.Properties.html#17879" class="Bound">v</a> <a id="17881" class="Symbol">:</a> <a id="17883" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a><a id="17884" class="Symbol">)</a> <a id="17886" class="Symbol">→</a> <a id="17888" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="17890" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17892" href="Cubical.HITs.Truncation.Properties.html#17877" class="Bound">u</a> <a id="17894" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17896" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17898" href="Cubical.HITs.Truncation.Properties.html#17879" class="Bound">v</a> <a id="17900" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17902" class="Symbol">→</a> <a id="17904" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="17909" class="Symbol">(</a><a id="17910" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17912" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="17914" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="17916" class="Symbol">(</a><a id="17917" class="Number">2</a> <a id="17919" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17921" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17922" class="Symbol">))</a> <a id="17925" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17927" href="Cubical.HITs.Truncation.Properties.html#17877" class="Bound">u</a> <a id="17929" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17931" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17933" href="Cubical.HITs.Truncation.Properties.html#17879" class="Bound">v</a> <a id="17935" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
      <a id="17943" href="Cubical.HITs.Truncation.Properties.html#17866" class="Function">decode*</a> <a id="17951" href="Cubical.HITs.Truncation.Properties.html#17951" class="Bound">u</a> <a id="17953" href="Cubical.HITs.Truncation.Properties.html#17953" class="Bound">v</a> <a id="17955" class="Symbol">=</a>
        <a id="17965" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="17969" class="Symbol">(</a><a id="17970" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="17986" class="Symbol">(</a><a id="17987" class="Number">2</a> <a id="17989" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="17991" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="17992" class="Symbol">)</a> <a id="17994" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="17996" href="Cubical.HITs.Truncation.Properties.html#17951" class="Bound">u</a> <a id="17998" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18000" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18002" href="Cubical.HITs.Truncation.Properties.html#17953" class="Bound">v</a> <a id="18004" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="18005" class="Symbol">)</a> <a id="18007" class="Symbol">(</a><a id="18008" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18013" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a><a id="18016" class="Symbol">)</a>

  <a id="18021" class="Comment">{- auxiliary function r used to define encode -}</a>
  <a id="ΩTrunc.r"></a><a id="18072" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="18074" class="Symbol">:</a> <a id="18076" class="Symbol">(</a><a id="18077" href="Cubical.HITs.Truncation.Properties.html#18077" class="Bound">u</a> <a id="18079" class="Symbol">:</a> <a id="18081" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18083" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="18085" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18087" class="Symbol">(</a><a id="18088" class="Number">2</a> <a id="18090" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18092" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18093" class="Symbol">))</a> <a id="18096" class="Symbol">→</a> <a id="18098" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="18100" href="Cubical.HITs.Truncation.Properties.html#18077" class="Bound">u</a> <a id="18102" href="Cubical.HITs.Truncation.Properties.html#18077" class="Bound">u</a>
  <a id="18106" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="18108" class="Symbol">=</a> <a id="18110" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="18115" class="Symbol">(λ</a> <a id="18118" href="Cubical.HITs.Truncation.Properties.html#18118" class="Bound">x</a> <a id="18120" class="Symbol">→</a> <a id="18122" href="Cubical.HITs.Truncation.Properties.html#17503" class="Function">hLevelP</a> <a id="18130" href="Cubical.HITs.Truncation.Properties.html#18118" class="Bound">x</a> <a id="18132" href="Cubical.HITs.Truncation.Properties.html#18118" class="Bound">x</a><a id="18133" class="Symbol">)</a> <a id="18135" class="Symbol">(λ</a> <a id="18138" href="Cubical.HITs.Truncation.Properties.html#18138" class="Bound">a</a> <a id="18140" class="Symbol">→</a> <a id="18142" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18144" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18149" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="18150" class="Symbol">)</a>

  <a id="ΩTrunc.encode-fun"></a><a id="18155" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="18166" class="Symbol">:</a> <a id="18168" class="Symbol">(</a><a id="18169" href="Cubical.HITs.Truncation.Properties.html#18169" class="Bound">x</a> <a id="18171" href="Cubical.HITs.Truncation.Properties.html#18171" class="Bound">y</a> <a id="18173" class="Symbol">:</a> <a id="18175" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18177" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="18179" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18181" class="Symbol">(</a><a id="18182" class="Number">2</a> <a id="18184" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18186" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18187" class="Symbol">))</a> <a id="18190" class="Symbol">→</a> <a id="18192" href="Cubical.HITs.Truncation.Properties.html#18169" class="Bound">x</a> <a id="18194" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18196" href="Cubical.HITs.Truncation.Properties.html#18171" class="Bound">y</a> <a id="18198" class="Symbol">→</a> <a id="18200" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="18202" href="Cubical.HITs.Truncation.Properties.html#18169" class="Bound">x</a> <a id="18204" href="Cubical.HITs.Truncation.Properties.html#18171" class="Bound">y</a>
  <a id="18208" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="18219" href="Cubical.HITs.Truncation.Properties.html#18219" class="Bound">x</a> <a id="18221" href="Cubical.HITs.Truncation.Properties.html#18221" class="Bound">y</a> <a id="18223" href="Cubical.HITs.Truncation.Properties.html#18223" class="Bound">p</a> <a id="18225" class="Symbol">=</a> <a id="18227" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="18233" class="Symbol">(</a><a id="18234" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="18236" href="Cubical.HITs.Truncation.Properties.html#18219" class="Bound">x</a><a id="18237" class="Symbol">)</a> <a id="18239" href="Cubical.HITs.Truncation.Properties.html#18223" class="Bound">p</a> <a id="18241" class="Symbol">(</a><a id="18242" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="18244" href="Cubical.HITs.Truncation.Properties.html#18219" class="Bound">x</a><a id="18245" class="Symbol">)</a>

  <a id="ΩTrunc.encode-fill"></a><a id="18250" href="Cubical.HITs.Truncation.Properties.html#18250" class="Function">encode-fill</a> <a id="18262" class="Symbol">:</a> <a id="18264" class="Symbol">(</a><a id="18265" href="Cubical.HITs.Truncation.Properties.html#18265" class="Bound">x</a> <a id="18267" href="Cubical.HITs.Truncation.Properties.html#18267" class="Bound">y</a> <a id="18269" class="Symbol">:</a> <a id="18271" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18273" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="18275" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18277" class="Symbol">(</a><a id="18278" class="Number">2</a> <a id="18280" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18282" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18283" class="Symbol">))</a> <a id="18286" class="Symbol">(</a><a id="18287" href="Cubical.HITs.Truncation.Properties.html#18287" class="Bound">p</a> <a id="18289" class="Symbol">:</a> <a id="18291" href="Cubical.HITs.Truncation.Properties.html#18265" class="Bound">x</a> <a id="18293" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18295" href="Cubical.HITs.Truncation.Properties.html#18267" class="Bound">y</a><a id="18296" class="Symbol">)</a>
    <a id="18302" class="Symbol">→</a> <a id="18304" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="18310" class="Symbol">(λ</a> <a id="18313" href="Cubical.HITs.Truncation.Properties.html#18313" class="Bound">i</a> <a id="18315" class="Symbol">→</a> <a id="18317" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="18319" href="Cubical.HITs.Truncation.Properties.html#18265" class="Bound">x</a> <a id="18321" class="Symbol">(</a><a id="18322" href="Cubical.HITs.Truncation.Properties.html#18287" class="Bound">p</a> <a id="18324" href="Cubical.HITs.Truncation.Properties.html#18313" class="Bound">i</a><a id="18325" class="Symbol">))</a> <a id="18328" class="Symbol">(</a><a id="18329" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="18331" href="Cubical.HITs.Truncation.Properties.html#18265" class="Bound">x</a><a id="18332" class="Symbol">)</a> <a id="18334" class="Symbol">(</a><a id="18335" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="18346" href="Cubical.HITs.Truncation.Properties.html#18265" class="Bound">x</a> <a id="18348" href="Cubical.HITs.Truncation.Properties.html#18267" class="Bound">y</a> <a id="18350" href="Cubical.HITs.Truncation.Properties.html#18287" class="Bound">p</a><a id="18351" class="Symbol">)</a>
  <a id="18355" href="Cubical.HITs.Truncation.Properties.html#18250" class="Function">encode-fill</a> <a id="18367" href="Cubical.HITs.Truncation.Properties.html#18367" class="Bound">x</a> <a id="18369" href="Cubical.HITs.Truncation.Properties.html#18369" class="Bound">y</a> <a id="18371" href="Cubical.HITs.Truncation.Properties.html#18371" class="Bound">p</a> <a id="18373" class="Symbol">=</a> <a id="18375" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="18388" class="Symbol">(</a><a id="18389" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="18391" href="Cubical.HITs.Truncation.Properties.html#18367" class="Bound">x</a><a id="18392" class="Symbol">)</a> <a id="18394" href="Cubical.HITs.Truncation.Properties.html#18371" class="Bound">p</a> <a id="18396" class="Symbol">(</a><a id="18397" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="18399" href="Cubical.HITs.Truncation.Properties.html#18367" class="Bound">x</a><a id="18400" class="Symbol">)</a>

  <a id="18405" class="Comment">{- We need the following lemma on the functions behaviour for refl -}</a>
  <a id="ΩTrunc.dec-refl"></a><a id="18477" href="Cubical.HITs.Truncation.Properties.html#18477" class="Function">dec-refl</a> <a id="18486" class="Symbol">:</a> <a id="18488" class="Symbol">(</a><a id="18489" href="Cubical.HITs.Truncation.Properties.html#18489" class="Bound">x</a> <a id="18491" class="Symbol">:</a> <a id="18493" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18495" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="18497" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18499" class="Symbol">(</a><a id="18500" class="Number">2</a> <a id="18502" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18504" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18505" class="Symbol">))</a> <a id="18508" class="Symbol">→</a> <a id="18510" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="18521" href="Cubical.HITs.Truncation.Properties.html#18489" class="Bound">x</a> <a id="18523" href="Cubical.HITs.Truncation.Properties.html#18489" class="Bound">x</a> <a id="18525" class="Symbol">(</a><a id="18526" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="18528" href="Cubical.HITs.Truncation.Properties.html#18489" class="Bound">x</a><a id="18529" class="Symbol">)</a> <a id="18531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18533" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18540" href="Cubical.HITs.Truncation.Properties.html#18477" class="Function">dec-refl</a> <a id="18549" class="Symbol">=</a>
    <a id="18555" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="18560" class="Symbol">(λ</a> <a id="18563" href="Cubical.HITs.Truncation.Properties.html#18563" class="Bound">x</a> <a id="18565" class="Symbol">→</a> <a id="18567" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="18581" class="Symbol">(</a><a id="18582" class="Number">1</a> <a id="18584" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18586" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18587" class="Symbol">)</a>
                  <a id="18607" class="Symbol">(</a><a id="18608" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="18622" class="Symbol">(</a><a id="18623" class="Number">1</a> <a id="18625" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18627" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18628" class="Symbol">)</a>
                     <a id="18651" class="Symbol">(</a><a id="18652" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="18668" class="Symbol">(</a><a id="18669" class="Number">2</a> <a id="18671" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18673" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18674" class="Symbol">)</a> <a id="18676" href="Cubical.HITs.Truncation.Properties.html#18563" class="Bound">x</a> <a id="18678" href="Cubical.HITs.Truncation.Properties.html#18563" class="Bound">x</a><a id="18679" class="Symbol">)</a>
                     <a id="18702" class="Symbol">(</a><a id="18703" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="18714" href="Cubical.HITs.Truncation.Properties.html#18563" class="Bound">x</a> <a id="18716" href="Cubical.HITs.Truncation.Properties.html#18563" class="Bound">x</a> <a id="18718" class="Symbol">(</a><a id="18719" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="18721" href="Cubical.HITs.Truncation.Properties.html#18563" class="Bound">x</a><a id="18722" class="Symbol">))</a> <a id="18725" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18729" class="Symbol">))</a>
         <a id="18741" class="Symbol">(λ</a> <a id="18744" href="Cubical.HITs.Truncation.Properties.html#18744" class="Bound">_</a> <a id="18746" class="Symbol">→</a> <a id="18748" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18752" class="Symbol">)</a>

  <a id="18757" class="Comment">{- decode-fun is a right-inverse -}</a>
  <a id="ΩTrunc.P-rinv"></a><a id="18795" href="Cubical.HITs.Truncation.Properties.html#18795" class="Function">P-rinv</a> <a id="18802" class="Symbol">:</a> <a id="18804" class="Symbol">(</a><a id="18805" href="Cubical.HITs.Truncation.Properties.html#18805" class="Bound">u</a> <a id="18807" href="Cubical.HITs.Truncation.Properties.html#18807" class="Bound">v</a> <a id="18809" class="Symbol">:</a> <a id="18811" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18813" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="18815" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18817" class="Symbol">(</a><a id="18818" class="Number">2</a> <a id="18820" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18822" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18823" class="Symbol">))</a> <a id="18826" class="Symbol">(</a><a id="18827" href="Cubical.HITs.Truncation.Properties.html#18827" class="Bound">x</a> <a id="18829" class="Symbol">:</a> <a id="18831" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="18836" class="Symbol">(</a><a id="18837" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18839" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="18841" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18843" class="Symbol">(</a><a id="18844" class="Number">2</a> <a id="18846" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="18848" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="18849" class="Symbol">))</a> <a id="18852" href="Cubical.HITs.Truncation.Properties.html#18805" class="Bound">u</a> <a id="18854" href="Cubical.HITs.Truncation.Properties.html#18807" class="Bound">v</a><a id="18855" class="Symbol">)</a>
         <a id="18866" class="Symbol">→</a> <a id="18868" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="18879" href="Cubical.HITs.Truncation.Properties.html#18805" class="Bound">u</a> <a id="18881" href="Cubical.HITs.Truncation.Properties.html#18807" class="Bound">v</a> <a id="18883" class="Symbol">(</a><a id="18884" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="18895" href="Cubical.HITs.Truncation.Properties.html#18805" class="Bound">u</a> <a id="18897" href="Cubical.HITs.Truncation.Properties.html#18807" class="Bound">v</a> <a id="18899" href="Cubical.HITs.Truncation.Properties.html#18827" class="Bound">x</a><a id="18900" class="Symbol">)</a> <a id="18902" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18904" href="Cubical.HITs.Truncation.Properties.html#18827" class="Bound">x</a>
  <a id="18908" href="Cubical.HITs.Truncation.Properties.html#18795" class="Function">P-rinv</a> <a id="18915" href="Cubical.HITs.Truncation.Properties.html#18915" class="Bound">u</a> <a id="18917" href="Cubical.HITs.Truncation.Properties.html#18917" class="Bound">v</a> <a id="18919" href="Cubical.HITs.Truncation.Properties.html#18919" class="Bound">p</a> <a id="18921" class="Symbol">=</a>
    <a id="18927" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
      <a id="18943" class="Symbol">(λ</a> <a id="18946" href="Cubical.HITs.Truncation.Properties.html#18946" class="Bound">i</a> <a id="18948" class="Symbol">→</a> <a id="18950" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="18961" href="Cubical.HITs.Truncation.Properties.html#18915" class="Bound">u</a> <a id="18963" class="Symbol">(</a><a id="18964" href="Cubical.HITs.Truncation.Properties.html#18919" class="Bound">p</a> <a id="18966" href="Cubical.HITs.Truncation.Properties.html#18946" class="Bound">i</a><a id="18967" class="Symbol">)</a> <a id="18969" class="Symbol">(</a><a id="18970" href="Cubical.HITs.Truncation.Properties.html#18250" class="Function">encode-fill</a> <a id="18982" href="Cubical.HITs.Truncation.Properties.html#18915" class="Bound">u</a> <a id="18984" href="Cubical.HITs.Truncation.Properties.html#18917" class="Bound">v</a> <a id="18986" href="Cubical.HITs.Truncation.Properties.html#18919" class="Bound">p</a> <a id="18988" href="Cubical.HITs.Truncation.Properties.html#18946" class="Bound">i</a><a id="18989" class="Symbol">)</a> <a id="18991" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18993" class="Symbol">(λ</a> <a id="18996" href="Cubical.HITs.Truncation.Properties.html#18996" class="Bound">j</a> <a id="18998" class="Symbol">→</a> <a id="19000" href="Cubical.HITs.Truncation.Properties.html#18919" class="Bound">p</a> <a id="19002" class="Symbol">(</a><a id="19003" href="Cubical.HITs.Truncation.Properties.html#18946" class="Bound">i</a> <a id="19005" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="19007" href="Cubical.HITs.Truncation.Properties.html#18996" class="Bound">j</a><a id="19008" class="Symbol">)))</a>
      <a id="19018" class="Symbol">(</a><a id="19019" href="Cubical.HITs.Truncation.Properties.html#18477" class="Function">dec-refl</a> <a id="19028" href="Cubical.HITs.Truncation.Properties.html#18915" class="Bound">u</a><a id="19029" class="Symbol">)</a>

  <a id="19034" class="Comment">{- decode-fun is a left-inverse -}</a>
  <a id="ΩTrunc.P-linv"></a><a id="19071" href="Cubical.HITs.Truncation.Properties.html#19071" class="Function">P-linv</a> <a id="19078" class="Symbol">:</a> <a id="19080" class="Symbol">(</a><a id="19081" href="Cubical.HITs.Truncation.Properties.html#19081" class="Bound">u</a> <a id="19083" href="Cubical.HITs.Truncation.Properties.html#19083" class="Bound">v</a> <a id="19085" class="Symbol">:</a> <a id="19087" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19089" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="19091" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19093" class="Symbol">(</a><a id="19094" class="Number">2</a> <a id="19096" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19098" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="19099" class="Symbol">))</a> <a id="19102" class="Symbol">(</a><a id="19103" href="Cubical.HITs.Truncation.Properties.html#19103" class="Bound">x</a> <a id="19105" class="Symbol">:</a> <a id="19107" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="19109" href="Cubical.HITs.Truncation.Properties.html#19081" class="Bound">u</a> <a id="19111" href="Cubical.HITs.Truncation.Properties.html#19083" class="Bound">v</a><a id="19112" class="Symbol">)</a>
         <a id="19123" class="Symbol">→</a> <a id="19125" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="19136" href="Cubical.HITs.Truncation.Properties.html#19081" class="Bound">u</a> <a id="19138" href="Cubical.HITs.Truncation.Properties.html#19083" class="Bound">v</a> <a id="19140" class="Symbol">(</a><a id="19141" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="19152" href="Cubical.HITs.Truncation.Properties.html#19081" class="Bound">u</a> <a id="19154" href="Cubical.HITs.Truncation.Properties.html#19083" class="Bound">v</a> <a id="19156" href="Cubical.HITs.Truncation.Properties.html#19103" class="Bound">x</a><a id="19157" class="Symbol">)</a> <a id="19159" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19161" href="Cubical.HITs.Truncation.Properties.html#19103" class="Bound">x</a>
  <a id="19165" href="Cubical.HITs.Truncation.Properties.html#19071" class="Function">P-linv</a> <a id="19172" class="Symbol">=</a>
    <a id="19178" href="Cubical.HITs.Truncation.Properties.html#6197" class="Function">elim2</a> <a id="19184" class="Symbol">(λ</a> <a id="19187" href="Cubical.HITs.Truncation.Properties.html#19187" class="Bound">x</a> <a id="19189" href="Cubical.HITs.Truncation.Properties.html#19189" class="Bound">y</a> <a id="19191" class="Symbol">→</a> <a id="19193" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="19205" class="Symbol">(</a><a id="19206" class="Number">2</a> <a id="19208" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19210" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="19211" class="Symbol">)</a> <a id="19213" class="Symbol">(λ</a> <a id="19216" href="Cubical.HITs.Truncation.Properties.html#19216" class="Bound">z</a> <a id="19218" class="Symbol">→</a> <a id="19220" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="19234" class="Symbol">(</a><a id="19235" class="Number">2</a> <a id="19237" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19239" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="19240" class="Symbol">)</a> <a id="19242" class="Symbol">(</a><a id="19243" href="Cubical.HITs.Truncation.Properties.html#17503" class="Function">hLevelP</a> <a id="19251" href="Cubical.HITs.Truncation.Properties.html#19187" class="Bound">x</a> <a id="19253" href="Cubical.HITs.Truncation.Properties.html#19189" class="Bound">y</a><a id="19254" class="Symbol">)</a> <a id="19256" class="Symbol">_</a> <a id="19258" class="Symbol">_))</a>
      <a id="19268" class="Symbol">(λ</a> <a id="19271" href="Cubical.HITs.Truncation.Properties.html#19271" class="Bound">a</a> <a id="19273" href="Cubical.HITs.Truncation.Properties.html#19273" class="Bound">b</a> <a id="19275" class="Symbol">→</a> <a id="19277" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="19282" class="Symbol">(λ</a> <a id="19285" href="Cubical.HITs.Truncation.Properties.html#19285" class="Bound">p</a> <a id="19287" class="Symbol">→</a> <a id="19289" href="Cubical.HITs.Truncation.Properties.html#17503" class="Function">hLevelP</a> <a id="19297" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19299" href="Cubical.HITs.Truncation.Properties.html#19271" class="Bound">a</a> <a id="19301" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19303" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19305" href="Cubical.HITs.Truncation.Properties.html#19273" class="Bound">b</a> <a id="19307" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19309" class="Symbol">_</a> <a id="19311" class="Symbol">_)</a> <a id="19314" class="Symbol">(</a><a id="19315" href="Cubical.HITs.Truncation.Properties.html#19342" class="Function">helper</a> <a id="19322" href="Cubical.HITs.Truncation.Properties.html#19271" class="Bound">a</a> <a id="19324" href="Cubical.HITs.Truncation.Properties.html#19273" class="Bound">b</a><a id="19325" class="Symbol">))</a>
    <a id="19332" class="Keyword">where</a>
    <a id="19342" href="Cubical.HITs.Truncation.Properties.html#19342" class="Function">helper</a> <a id="19349" class="Symbol">:</a> <a id="19351" class="Symbol">(</a><a id="19352" href="Cubical.HITs.Truncation.Properties.html#19352" class="Bound">a</a> <a id="19354" href="Cubical.HITs.Truncation.Properties.html#19354" class="Bound">b</a> <a id="19356" class="Symbol">:</a> <a id="19358" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a><a id="19359" class="Symbol">)</a> <a id="19361" class="Symbol">(</a><a id="19362" href="Cubical.HITs.Truncation.Properties.html#19362" class="Bound">p</a> <a id="19364" class="Symbol">:</a> <a id="19366" href="Cubical.HITs.Truncation.Properties.html#19352" class="Bound">a</a> <a id="19368" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19370" href="Cubical.HITs.Truncation.Properties.html#19354" class="Bound">b</a><a id="19371" class="Symbol">)</a> <a id="19373" class="Symbol">→</a> <a id="19375" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="19386" class="Symbol">_</a> <a id="19388" class="Symbol">_</a> <a id="19390" class="Symbol">(</a><a id="19391" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="19402" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19404" href="Cubical.HITs.Truncation.Properties.html#19352" class="Bound">a</a> <a id="19406" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19408" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19410" href="Cubical.HITs.Truncation.Properties.html#19354" class="Bound">b</a> <a id="19412" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19414" class="Symbol">(</a><a id="19415" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19417" href="Cubical.HITs.Truncation.Properties.html#19362" class="Bound">p</a> <a id="19419" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="19420" class="Symbol">))</a> <a id="19423" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19425" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19427" href="Cubical.HITs.Truncation.Properties.html#19362" class="Bound">p</a> <a id="19429" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
    <a id="19435" href="Cubical.HITs.Truncation.Properties.html#19342" class="Function">helper</a> <a id="19442" href="Cubical.HITs.Truncation.Properties.html#19442" class="Bound">a</a> <a id="19444" href="Cubical.HITs.Truncation.Properties.html#19444" class="Bound">b</a> <a id="19446" href="Cubical.HITs.Truncation.Properties.html#19446" class="Bound">p</a> <a id="19448" class="Symbol">=</a>
      <a id="19456" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
        <a id="19474" class="Symbol">(λ</a> <a id="19477" href="Cubical.HITs.Truncation.Properties.html#19477" class="Bound">i</a> <a id="19479" class="Symbol">→</a> <a id="19481" href="Cubical.Foundations.Prelude.html#10571" class="Function">subst-filler</a> <a id="19494" class="Symbol">(</a><a id="19495" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="19497" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19499" href="Cubical.HITs.Truncation.Properties.html#19442" class="Bound">a</a> <a id="19501" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="19502" class="Symbol">)</a> <a id="19504" class="Symbol">(</a><a id="19505" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19510" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="19514" href="Cubical.HITs.Truncation.Properties.html#19446" class="Bound">p</a><a id="19515" class="Symbol">)</a> <a id="19517" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19519" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="19524" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19526" href="Cubical.HITs.Truncation.Properties.html#19477" class="Bound">i</a> <a id="19528" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19530" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19532" class="Symbol">(λ</a> <a id="19535" href="Cubical.HITs.Truncation.Properties.html#19535" class="Bound">j</a> <a id="19537" class="Symbol">→</a> <a id="19539" href="Cubical.HITs.Truncation.Properties.html#19446" class="Bound">p</a> <a id="19541" class="Symbol">(</a><a id="19542" href="Cubical.HITs.Truncation.Properties.html#19477" class="Bound">i</a> <a id="19544" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="19546" href="Cubical.HITs.Truncation.Properties.html#19535" class="Bound">j</a><a id="19547" class="Symbol">))</a> <a id="19550" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="19551" class="Symbol">)</a>
        <a id="19561" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="19569" class="Comment">{- The final Iso established -}</a>
  <a id="ΩTrunc.IsoFinal"></a><a id="19603" href="Cubical.HITs.Truncation.Properties.html#19603" class="Function">IsoFinal</a> <a id="19612" class="Symbol">:</a> <a id="19614" class="Symbol">(</a><a id="19615" href="Cubical.HITs.Truncation.Properties.html#19615" class="Bound">x</a> <a id="19617" href="Cubical.HITs.Truncation.Properties.html#19617" class="Bound">y</a> <a id="19619" class="Symbol">:</a> <a id="19621" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19623" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="19625" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19627" class="Symbol">(</a><a id="19628" class="Number">2</a> <a id="19630" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19632" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="19633" class="Symbol">))</a> <a id="19636" class="Symbol">→</a> <a id="19638" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19642" class="Symbol">(</a><a id="19643" href="Cubical.HITs.Truncation.Properties.html#19615" class="Bound">x</a> <a id="19645" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19647" href="Cubical.HITs.Truncation.Properties.html#19617" class="Bound">y</a><a id="19648" class="Symbol">)</a> <a id="19650" class="Symbol">(</a><a id="19651" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="19653" href="Cubical.HITs.Truncation.Properties.html#19615" class="Bound">x</a> <a id="19655" href="Cubical.HITs.Truncation.Properties.html#19617" class="Bound">y</a><a id="19656" class="Symbol">)</a>
  <a id="19660" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19668" class="Symbol">(</a><a id="19669" href="Cubical.HITs.Truncation.Properties.html#19603" class="Function">IsoFinal</a> <a id="19678" href="Cubical.HITs.Truncation.Properties.html#19678" class="Bound">x</a> <a id="19680" href="Cubical.HITs.Truncation.Properties.html#19680" class="Bound">y</a><a id="19681" class="Symbol">)</a> <a id="19683" class="Symbol">=</a> <a id="19685" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="19696" href="Cubical.HITs.Truncation.Properties.html#19678" class="Bound">x</a> <a id="19698" href="Cubical.HITs.Truncation.Properties.html#19680" class="Bound">y</a>
  <a id="19702" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19710" class="Symbol">(</a><a id="19711" href="Cubical.HITs.Truncation.Properties.html#19603" class="Function">IsoFinal</a> <a id="19720" href="Cubical.HITs.Truncation.Properties.html#19720" class="Bound">x</a> <a id="19722" href="Cubical.HITs.Truncation.Properties.html#19722" class="Bound">y</a><a id="19723" class="Symbol">)</a> <a id="19725" class="Symbol">=</a> <a id="19727" href="Cubical.HITs.Truncation.Properties.html#17665" class="Function">decode-fun</a> <a id="19738" href="Cubical.HITs.Truncation.Properties.html#19720" class="Bound">x</a> <a id="19740" href="Cubical.HITs.Truncation.Properties.html#19722" class="Bound">y</a>
  <a id="19744" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19752" class="Symbol">(</a><a id="19753" href="Cubical.HITs.Truncation.Properties.html#19603" class="Function">IsoFinal</a> <a id="19762" href="Cubical.HITs.Truncation.Properties.html#19762" class="Bound">x</a> <a id="19764" href="Cubical.HITs.Truncation.Properties.html#19764" class="Bound">y</a><a id="19765" class="Symbol">)</a> <a id="19767" class="Symbol">=</a> <a id="19769" href="Cubical.HITs.Truncation.Properties.html#19071" class="Function">P-linv</a> <a id="19776" href="Cubical.HITs.Truncation.Properties.html#19762" class="Bound">x</a> <a id="19778" href="Cubical.HITs.Truncation.Properties.html#19764" class="Bound">y</a>
  <a id="19782" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="19790" class="Symbol">(</a><a id="19791" href="Cubical.HITs.Truncation.Properties.html#19603" class="Function">IsoFinal</a> <a id="19800" href="Cubical.HITs.Truncation.Properties.html#19800" class="Bound">x</a> <a id="19802" href="Cubical.HITs.Truncation.Properties.html#19802" class="Bound">y</a><a id="19803" class="Symbol">)</a> <a id="19805" class="Symbol">=</a> <a id="19807" href="Cubical.HITs.Truncation.Properties.html#18795" class="Function">P-rinv</a> <a id="19814" href="Cubical.HITs.Truncation.Properties.html#19800" class="Bound">x</a> <a id="19816" href="Cubical.HITs.Truncation.Properties.html#19802" class="Bound">y</a>

  <a id="ΩTrunc.+P"></a><a id="19821" href="Cubical.HITs.Truncation.Properties.html#19821" class="Function">+P</a> <a id="19824" class="Symbol">:</a> <a id="19826" class="Symbol">(</a><a id="19827" href="Cubical.HITs.Truncation.Properties.html#19827" class="Bound">x</a> <a id="19829" href="Cubical.HITs.Truncation.Properties.html#19829" class="Bound">y</a> <a id="19831" href="Cubical.HITs.Truncation.Properties.html#19831" class="Bound">z</a> <a id="19833" class="Symbol">:</a> <a id="19835" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19837" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="19839" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19841" class="Symbol">(</a><a id="19842" class="Number">2</a> <a id="19844" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19846" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="19847" class="Symbol">))</a> <a id="19850" class="Symbol">→</a> <a id="19852" class="Symbol">(</a><a id="19853" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="19855" href="Cubical.HITs.Truncation.Properties.html#19827" class="Bound">x</a> <a id="19857" href="Cubical.HITs.Truncation.Properties.html#19829" class="Bound">y</a><a id="19858" class="Symbol">)</a> <a id="19860" class="Symbol">→</a> <a id="19862" class="Symbol">(</a><a id="19863" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="19865" href="Cubical.HITs.Truncation.Properties.html#19829" class="Bound">y</a> <a id="19867" href="Cubical.HITs.Truncation.Properties.html#19831" class="Bound">z</a><a id="19868" class="Symbol">)</a> <a id="19870" class="Symbol">→</a> <a id="19872" href="Cubical.HITs.Truncation.Properties.html#17387" class="Function">P</a> <a id="19874" href="Cubical.HITs.Truncation.Properties.html#19827" class="Bound">x</a> <a id="19876" href="Cubical.HITs.Truncation.Properties.html#19831" class="Bound">z</a>
  <a id="19880" href="Cubical.HITs.Truncation.Properties.html#19821" class="Function">+P</a> <a id="19883" class="Symbol">=</a>
    <a id="19889" href="Cubical.HITs.Truncation.Properties.html#6502" class="Function">elim3</a> <a id="19895" class="Symbol">(λ</a> <a id="19898" href="Cubical.HITs.Truncation.Properties.html#19898" class="Bound">x</a> <a id="19900" href="Cubical.HITs.Truncation.Properties.html#19900" class="Bound">_</a> <a id="19902" href="Cubical.HITs.Truncation.Properties.html#19902" class="Bound">z</a> <a id="19904" class="Symbol">→</a> <a id="19906" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="19918" class="Symbol">(</a><a id="19919" class="Number">2</a> <a id="19921" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19923" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="19924" class="Symbol">)</a> <a id="19926" class="Symbol">λ</a> <a id="19928" href="Cubical.HITs.Truncation.Properties.html#19928" class="Bound">_</a> <a id="19930" class="Symbol">→</a> <a id="19932" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="19944" class="Symbol">(</a><a id="19945" class="Number">2</a> <a id="19947" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19949" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="19950" class="Symbol">)</a> <a id="19952" class="Symbol">λ</a> <a id="19954" href="Cubical.HITs.Truncation.Properties.html#19954" class="Bound">_</a> <a id="19956" class="Symbol">→</a> <a id="19958" href="Cubical.HITs.Truncation.Properties.html#17503" class="Function">hLevelP</a> <a id="19966" href="Cubical.HITs.Truncation.Properties.html#19898" class="Bound">x</a> <a id="19968" href="Cubical.HITs.Truncation.Properties.html#19902" class="Bound">z</a><a id="19969" class="Symbol">)</a> <a id="19971" class="Symbol">λ</a> <a id="19973" href="Cubical.HITs.Truncation.Properties.html#19973" class="Bound">a</a> <a id="19975" href="Cubical.HITs.Truncation.Properties.html#19975" class="Bound">b</a> <a id="19977" href="Cubical.HITs.Truncation.Properties.html#19977" class="Bound">c</a> <a id="19979" class="Symbol">→</a>
    <a id="19985" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="19989" class="Symbol">(</a><a id="19990" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="20002" class="Symbol">(</a><a id="20003" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20007" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="20008" class="Symbol">)</a> <a id="20010" class="Symbol">λ</a> <a id="20012" href="Cubical.HITs.Truncation.Properties.html#20012" class="Bound">_</a> <a id="20014" class="Symbol">→</a> <a id="20016" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="20032" class="Symbol">(</a><a id="20033" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20037" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="20038" class="Symbol">))</a> <a id="20041" class="Symbol">λ</a> <a id="20043" href="Cubical.HITs.Truncation.Properties.html#20043" class="Bound">p</a> <a id="20045" class="Symbol">→</a>
    <a id="20051" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="20055" class="Symbol">(</a><a id="20056" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="20072" class="Symbol">(</a><a id="20073" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20077" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="20078" class="Symbol">))</a> <a id="20081" class="Symbol">λ</a> <a id="20083" href="Cubical.HITs.Truncation.Properties.html#20083" class="Bound">q</a> <a id="20085" class="Symbol">→</a>
    <a id="20091" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20093" href="Cubical.HITs.Truncation.Properties.html#20043" class="Bound">p</a> <a id="20095" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20097" href="Cubical.HITs.Truncation.Properties.html#20083" class="Bound">q</a> <a id="20099" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>

  <a id="ΩTrunc.+P-funct"></a><a id="20104" href="Cubical.HITs.Truncation.Properties.html#20104" class="Function">+P-funct</a> <a id="20113" class="Symbol">:</a> <a id="20115" class="Symbol">(</a><a id="20116" href="Cubical.HITs.Truncation.Properties.html#20116" class="Bound">x</a> <a id="20118" href="Cubical.HITs.Truncation.Properties.html#20118" class="Bound">y</a> <a id="20120" href="Cubical.HITs.Truncation.Properties.html#20120" class="Bound">z</a> <a id="20122" class="Symbol">:</a> <a id="20124" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="20126" href="Cubical.HITs.Truncation.Properties.html#17105" class="Bound">X</a> <a id="20128" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="20130" class="Symbol">(</a><a id="20131" class="Number">2</a> <a id="20133" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="20135" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="20136" class="Symbol">))</a> <a id="20139" class="Symbol">(</a><a id="20140" href="Cubical.HITs.Truncation.Properties.html#20140" class="Bound">p</a> <a id="20142" class="Symbol">:</a> <a id="20144" href="Cubical.HITs.Truncation.Properties.html#20116" class="Bound">x</a> <a id="20146" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20148" href="Cubical.HITs.Truncation.Properties.html#20118" class="Bound">y</a><a id="20149" class="Symbol">)</a> <a id="20151" class="Symbol">(</a><a id="20152" href="Cubical.HITs.Truncation.Properties.html#20152" class="Bound">q</a> <a id="20154" class="Symbol">:</a> <a id="20156" href="Cubical.HITs.Truncation.Properties.html#20118" class="Bound">y</a> <a id="20158" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20160" href="Cubical.HITs.Truncation.Properties.html#20120" class="Bound">z</a><a id="20161" class="Symbol">)</a>
          <a id="20173" class="Symbol">→</a> <a id="20175" href="Cubical.HITs.Truncation.Properties.html#19821" class="Function">+P</a> <a id="20178" href="Cubical.HITs.Truncation.Properties.html#20116" class="Bound">x</a> <a id="20180" href="Cubical.HITs.Truncation.Properties.html#20118" class="Bound">y</a> <a id="20182" href="Cubical.HITs.Truncation.Properties.html#20120" class="Bound">z</a> <a id="20184" class="Symbol">(</a><a id="20185" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="20196" href="Cubical.HITs.Truncation.Properties.html#20116" class="Bound">x</a> <a id="20198" href="Cubical.HITs.Truncation.Properties.html#20118" class="Bound">y</a> <a id="20200" href="Cubical.HITs.Truncation.Properties.html#20140" class="Bound">p</a><a id="20201" class="Symbol">)</a> <a id="20203" class="Symbol">(</a><a id="20204" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="20215" href="Cubical.HITs.Truncation.Properties.html#20118" class="Bound">y</a> <a id="20217" href="Cubical.HITs.Truncation.Properties.html#20120" class="Bound">z</a> <a id="20219" href="Cubical.HITs.Truncation.Properties.html#20152" class="Bound">q</a><a id="20220" class="Symbol">)</a> <a id="20222" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20224" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="20235" href="Cubical.HITs.Truncation.Properties.html#20116" class="Bound">x</a> <a id="20237" href="Cubical.HITs.Truncation.Properties.html#20120" class="Bound">z</a> <a id="20239" class="Symbol">(</a><a id="20240" href="Cubical.HITs.Truncation.Properties.html#20140" class="Bound">p</a> <a id="20242" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20244" href="Cubical.HITs.Truncation.Properties.html#20152" class="Bound">q</a><a id="20245" class="Symbol">)</a>
  <a id="20249" href="Cubical.HITs.Truncation.Properties.html#20104" class="Function">+P-funct</a> <a id="20258" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a> <a id="20260" href="Cubical.HITs.Truncation.Properties.html#20260" class="Bound">y</a> <a id="20262" href="Cubical.HITs.Truncation.Properties.html#20262" class="Bound">z</a> <a id="20264" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a> <a id="20266" href="Cubical.HITs.Truncation.Properties.html#20266" class="Bound">q</a> <a id="20268" class="Symbol">=</a>
    <a id="20274" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
      <a id="20290" class="Symbol">(λ</a> <a id="20293" href="Cubical.HITs.Truncation.Properties.html#20293" class="Bound">i</a> <a id="20295" class="Symbol">→</a> <a id="20297" href="Cubical.HITs.Truncation.Properties.html#19821" class="Function">+P</a> <a id="20300" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a> <a id="20302" href="Cubical.HITs.Truncation.Properties.html#20260" class="Bound">y</a> <a id="20304" class="Symbol">(</a><a id="20305" href="Cubical.HITs.Truncation.Properties.html#20266" class="Bound">q</a> <a id="20307" href="Cubical.HITs.Truncation.Properties.html#20293" class="Bound">i</a><a id="20308" class="Symbol">)</a> <a id="20310" class="Symbol">(</a><a id="20311" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="20322" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a> <a id="20324" href="Cubical.HITs.Truncation.Properties.html#20260" class="Bound">y</a> <a id="20326" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a><a id="20327" class="Symbol">)</a> <a id="20329" class="Symbol">(</a><a id="20330" href="Cubical.HITs.Truncation.Properties.html#18250" class="Function">encode-fill</a> <a id="20342" href="Cubical.HITs.Truncation.Properties.html#20260" class="Bound">y</a> <a id="20344" href="Cubical.HITs.Truncation.Properties.html#20262" class="Bound">z</a> <a id="20346" href="Cubical.HITs.Truncation.Properties.html#20266" class="Bound">q</a> <a id="20348" href="Cubical.HITs.Truncation.Properties.html#20293" class="Bound">i</a><a id="20349" class="Symbol">)</a> <a id="20351" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20353" href="Cubical.HITs.Truncation.Properties.html#18155" class="Function">encode-fun</a> <a id="20364" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a> <a id="20366" class="Symbol">(</a><a id="20367" href="Cubical.HITs.Truncation.Properties.html#20266" class="Bound">q</a> <a id="20369" href="Cubical.HITs.Truncation.Properties.html#20293" class="Bound">i</a><a id="20370" class="Symbol">)</a> <a id="20372" class="Symbol">(</a><a id="20373" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="20389" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a> <a id="20391" href="Cubical.HITs.Truncation.Properties.html#20266" class="Bound">q</a> <a id="20393" href="Cubical.HITs.Truncation.Properties.html#20293" class="Bound">i</a><a id="20394" class="Symbol">))</a>
      <a id="20403" class="Symbol">(</a><a id="20404" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
        <a id="20422" class="Symbol">(λ</a> <a id="20425" href="Cubical.HITs.Truncation.Properties.html#20425" class="Bound">i</a> <a id="20427" class="Symbol">→</a> <a id="20429" href="Cubical.HITs.Truncation.Properties.html#19821" class="Function">+P</a> <a id="20432" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a> <a id="20434" class="Symbol">(</a><a id="20435" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a> <a id="20437" href="Cubical.HITs.Truncation.Properties.html#20425" class="Bound">i</a><a id="20438" class="Symbol">)</a> <a id="20440" class="Symbol">(</a><a id="20441" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a> <a id="20443" href="Cubical.HITs.Truncation.Properties.html#20425" class="Bound">i</a><a id="20444" class="Symbol">)</a> <a id="20446" class="Symbol">(</a><a id="20447" href="Cubical.HITs.Truncation.Properties.html#18250" class="Function">encode-fill</a> <a id="20459" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a> <a id="20461" href="Cubical.HITs.Truncation.Properties.html#20260" class="Bound">y</a> <a id="20463" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a> <a id="20465" href="Cubical.HITs.Truncation.Properties.html#20425" class="Bound">i</a><a id="20466" class="Symbol">)</a> <a id="20468" class="Symbol">(</a><a id="20469" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="20471" class="Symbol">(</a><a id="20472" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a> <a id="20474" href="Cubical.HITs.Truncation.Properties.html#20425" class="Bound">i</a><a id="20475" class="Symbol">))</a> <a id="20478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20480" href="Cubical.HITs.Truncation.Properties.html#18250" class="Function">encode-fill</a> <a id="20492" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a> <a id="20494" href="Cubical.HITs.Truncation.Properties.html#20260" class="Bound">y</a> <a id="20496" href="Cubical.HITs.Truncation.Properties.html#20264" class="Bound">p</a> <a id="20498" href="Cubical.HITs.Truncation.Properties.html#20425" class="Bound">i</a><a id="20499" class="Symbol">)</a>
        <a id="20509" class="Symbol">(</a><a id="20510" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="20515" class="Symbol">{</a><a id="20516" class="Argument">B</a> <a id="20518" class="Symbol">=</a> <a id="20520" class="Symbol">λ</a> <a id="20522" href="Cubical.HITs.Truncation.Properties.html#20522" class="Bound">x</a> <a id="20524" class="Symbol">→</a> <a id="20526" href="Cubical.HITs.Truncation.Properties.html#19821" class="Function">+P</a> <a id="20529" href="Cubical.HITs.Truncation.Properties.html#20522" class="Bound">x</a> <a id="20531" href="Cubical.HITs.Truncation.Properties.html#20522" class="Bound">x</a> <a id="20533" href="Cubical.HITs.Truncation.Properties.html#20522" class="Bound">x</a> <a id="20535" class="Symbol">(</a><a id="20536" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="20538" href="Cubical.HITs.Truncation.Properties.html#20522" class="Bound">x</a><a id="20539" class="Symbol">)</a> <a id="20541" class="Symbol">(</a><a id="20542" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="20544" href="Cubical.HITs.Truncation.Properties.html#20522" class="Bound">x</a><a id="20545" class="Symbol">)</a> <a id="20547" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20549" href="Cubical.HITs.Truncation.Properties.html#18072" class="Function">r</a> <a id="20551" href="Cubical.HITs.Truncation.Properties.html#20522" class="Bound">x</a><a id="20552" class="Symbol">}</a>
          <a id="20564" class="Symbol">(λ</a> <a id="20567" href="Cubical.HITs.Truncation.Properties.html#20567" class="Bound">x</a> <a id="20569" class="Symbol">→</a> <a id="20571" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="20586" class="Symbol">(</a><a id="20587" class="Number">2</a> <a id="20589" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="20591" href="Cubical.HITs.Truncation.Properties.html#17118" class="Bound">n</a><a id="20592" class="Symbol">)</a> <a id="20594" class="Symbol">(</a><a id="20595" href="Cubical.HITs.Truncation.Properties.html#17503" class="Function">hLevelP</a> <a id="20603" href="Cubical.HITs.Truncation.Properties.html#20567" class="Bound">x</a> <a id="20605" href="Cubical.HITs.Truncation.Properties.html#20567" class="Bound">x</a><a id="20606" class="Symbol">)</a> <a id="20608" class="Symbol">_</a> <a id="20610" class="Symbol">_)</a>
          <a id="20623" class="Symbol">(λ</a> <a id="20626" href="Cubical.HITs.Truncation.Properties.html#20626" class="Bound">a</a> <a id="20628" href="Cubical.HITs.Truncation.Properties.html#20628" class="Bound">i</a> <a id="20630" class="Symbol">→</a> <a id="20632" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20634" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="20640" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20645" class="Symbol">(</a><a id="20646" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20648" href="Cubical.HITs.Truncation.Properties.html#20628" class="Bound">i</a><a id="20649" class="Symbol">)</a> <a id="20651" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="20652" class="Symbol">)</a>
          <a id="20664" href="Cubical.HITs.Truncation.Properties.html#20258" class="Bound">x</a><a id="20665" class="Symbol">))</a>

<a id="PathIdTruncIso"></a><a id="20669" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="20684" class="Symbol">:</a> <a id="20686" class="Symbol">{</a><a id="20687" href="Cubical.HITs.Truncation.Properties.html#20687" class="Bound">a</a> <a id="20689" href="Cubical.HITs.Truncation.Properties.html#20689" class="Bound">b</a> <a id="20691" class="Symbol">:</a> <a id="20693" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="20694" class="Symbol">}</a> <a id="20696" class="Symbol">(</a><a id="20697" href="Cubical.HITs.Truncation.Properties.html#20697" class="Bound">n</a> <a id="20699" class="Symbol">:</a> <a id="20701" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="20707" class="Symbol">)</a> <a id="20709" class="Symbol">→</a> <a id="20711" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="20715" class="Symbol">(</a><a id="20716" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="20721" class="Symbol">(</a><a id="20722" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="20724" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="20726" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="20728" class="Symbol">(</a><a id="20729" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20733" href="Cubical.HITs.Truncation.Properties.html#20697" class="Bound">n</a><a id="20734" class="Symbol">))</a> <a id="20737" class="InductiveConstructor Operator">∣</a> <a id="20739" href="Cubical.HITs.Truncation.Properties.html#20687" class="Bound">a</a> <a id="20741" class="InductiveConstructor Operator">∣</a> <a id="20743" class="InductiveConstructor Operator">∣</a> <a id="20745" href="Cubical.HITs.Truncation.Properties.html#20689" class="Bound">b</a> <a id="20747" class="InductiveConstructor Operator">∣</a><a id="20748" class="Symbol">)</a> <a id="20750" class="Symbol">(</a><a id="20751" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="20753" href="Cubical.HITs.Truncation.Properties.html#20687" class="Bound">a</a> <a id="20755" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20757" href="Cubical.HITs.Truncation.Properties.html#20689" class="Bound">b</a> <a id="20759" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="20761" href="Cubical.HITs.Truncation.Properties.html#20697" class="Bound">n</a><a id="20762" class="Symbol">)</a>
<a id="20764" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="20779" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="20784" class="Symbol">=</a>
  <a id="20788" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a>
    <a id="20804" class="Symbol">(</a><a id="20805" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="20821" class="Number">1</a> <a id="20823" class="Symbol">_</a> <a id="20825" class="Symbol">_</a> <a id="20827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20829" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="20844" class="Number">1</a> <a id="20846" class="Symbol">(</a><a id="20847" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="20863" class="Number">1</a><a id="20864" class="Symbol">)</a> <a id="20866" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20868" class="Symbol">_</a> <a id="20870" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20872" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20874" class="Symbol">_</a> <a id="20876" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20878" class="Symbol">_)</a>
    <a id="20885" class="Symbol">(</a><a id="20886" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="20902" class="Number">0</a><a id="20903" class="Symbol">)</a>
<a id="20905" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="20920" class="Symbol">(</a><a id="20921" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20925" href="Cubical.HITs.Truncation.Properties.html#20925" class="Bound">n</a><a id="20926" class="Symbol">)</a> <a id="20928" class="Symbol">=</a> <a id="20930" href="Cubical.HITs.Truncation.Properties.html#19603" class="Function">ΩTrunc.IsoFinal</a> <a id="20946" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20948" class="Symbol">_</a> <a id="20950" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20952" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20954" class="Symbol">_</a> <a id="20956" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>

<a id="PathPIdTruncIso"></a><a id="20959" href="Cubical.HITs.Truncation.Properties.html#20959" class="Function">PathPIdTruncIso</a> <a id="20975" class="Symbol">:</a> <a id="20977" class="Symbol">{</a><a id="20978" href="Cubical.HITs.Truncation.Properties.html#20978" class="Bound">A</a> <a id="20980" class="Symbol">:</a> <a id="20982" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="20984" class="Symbol">→</a> <a id="20986" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20991" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a><a id="20992" class="Symbol">}</a> <a id="20994" class="Symbol">{</a><a id="20995" href="Cubical.HITs.Truncation.Properties.html#20995" class="Bound">a</a> <a id="20997" class="Symbol">:</a> <a id="20999" href="Cubical.HITs.Truncation.Properties.html#20978" class="Bound">A</a> <a id="21001" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21003" class="Symbol">}</a> <a id="21005" class="Symbol">{</a><a id="21006" href="Cubical.HITs.Truncation.Properties.html#21006" class="Bound">b</a> <a id="21008" class="Symbol">:</a> <a id="21010" href="Cubical.HITs.Truncation.Properties.html#20978" class="Bound">A</a> <a id="21012" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21014" class="Symbol">}</a> <a id="21016" class="Symbol">(</a><a id="21017" href="Cubical.HITs.Truncation.Properties.html#21017" class="Bound">n</a> <a id="21019" class="Symbol">:</a> <a id="21021" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21027" class="Symbol">)</a>
  <a id="21031" class="Symbol">→</a> <a id="21033" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21037" class="Symbol">(</a><a id="21038" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="21044" class="Symbol">(λ</a> <a id="21047" href="Cubical.HITs.Truncation.Properties.html#21047" class="Bound">i</a> <a id="21049" class="Symbol">→</a> <a id="21051" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21053" href="Cubical.HITs.Truncation.Properties.html#20978" class="Bound">A</a> <a id="21055" href="Cubical.HITs.Truncation.Properties.html#21047" class="Bound">i</a> <a id="21057" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21059" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21063" href="Cubical.HITs.Truncation.Properties.html#21017" class="Bound">n</a><a id="21064" class="Symbol">)</a> <a id="21066" class="InductiveConstructor Operator">∣</a> <a id="21068" href="Cubical.HITs.Truncation.Properties.html#20995" class="Bound">a</a> <a id="21070" class="InductiveConstructor Operator">∣</a> <a id="21072" class="InductiveConstructor Operator">∣</a> <a id="21074" href="Cubical.HITs.Truncation.Properties.html#21006" class="Bound">b</a> <a id="21076" class="InductiveConstructor Operator">∣</a><a id="21077" class="Symbol">)</a> <a id="21079" class="Symbol">(</a><a id="21080" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21082" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="21088" class="Symbol">(λ</a> <a id="21091" href="Cubical.HITs.Truncation.Properties.html#21091" class="Bound">i</a> <a id="21093" class="Symbol">→</a> <a id="21095" href="Cubical.HITs.Truncation.Properties.html#20978" class="Bound">A</a> <a id="21097" href="Cubical.HITs.Truncation.Properties.html#21091" class="Bound">i</a><a id="21098" class="Symbol">)</a> <a id="21100" href="Cubical.HITs.Truncation.Properties.html#20995" class="Bound">a</a> <a id="21102" href="Cubical.HITs.Truncation.Properties.html#21006" class="Bound">b</a> <a id="21104" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21106" href="Cubical.HITs.Truncation.Properties.html#21017" class="Bound">n</a><a id="21107" class="Symbol">)</a>
<a id="21109" href="Cubical.HITs.Truncation.Properties.html#20959" class="Function">PathPIdTruncIso</a> <a id="21125" class="Symbol">{</a><a id="21126" class="Argument">A</a> <a id="21128" class="Symbol">=</a> <a id="21130" href="Cubical.HITs.Truncation.Properties.html#21130" class="Bound">A</a><a id="21131" class="Symbol">}</a> <a id="21133" href="Cubical.HITs.Truncation.Properties.html#21133" class="Bound">n</a> <a id="21135" class="Symbol">=</a> <a id="21137" href="Cubical.HITs.Truncation.Properties.html#21179" class="Function">lem</a> <a id="21141" class="Symbol">(</a><a id="21142" href="Cubical.HITs.Truncation.Properties.html#21130" class="Bound">A</a> <a id="21144" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="21146" class="Symbol">)</a> <a id="21148" class="Symbol">(</a><a id="21149" href="Cubical.HITs.Truncation.Properties.html#21130" class="Bound">A</a> <a id="21151" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="21153" class="Symbol">)</a> <a id="21155" class="Symbol">(λ</a> <a id="21158" href="Cubical.HITs.Truncation.Properties.html#21158" class="Bound">i</a> <a id="21160" class="Symbol">→</a> <a id="21162" href="Cubical.HITs.Truncation.Properties.html#21130" class="Bound">A</a> <a id="21164" href="Cubical.HITs.Truncation.Properties.html#21158" class="Bound">i</a><a id="21165" class="Symbol">)</a> <a id="21167" href="Cubical.HITs.Truncation.Properties.html#21133" class="Bound">n</a>
  <a id="21171" class="Keyword">where</a>
  <a id="21179" href="Cubical.HITs.Truncation.Properties.html#21179" class="Function">lem</a> <a id="21183" class="Symbol">:</a> <a id="21185" class="Symbol">∀</a> <a id="21187" class="Symbol">{</a><a id="21188" href="Cubical.HITs.Truncation.Properties.html#21188" class="Bound">ℓ</a><a id="21189" class="Symbol">}</a> <a id="21191" class="Symbol">(</a><a id="21192" href="Cubical.HITs.Truncation.Properties.html#21192" class="Bound">A</a> <a id="21194" href="Cubical.HITs.Truncation.Properties.html#21194" class="Bound">B</a> <a id="21196" class="Symbol">:</a> <a id="21198" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21203" href="Cubical.HITs.Truncation.Properties.html#21188" class="Bound">ℓ</a><a id="21204" class="Symbol">)</a> <a id="21206" class="Symbol">(</a><a id="21207" href="Cubical.HITs.Truncation.Properties.html#21207" class="Bound">A&#39;</a> <a id="21210" class="Symbol">:</a> <a id="21212" href="Cubical.HITs.Truncation.Properties.html#21192" class="Bound">A</a> <a id="21214" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21216" href="Cubical.HITs.Truncation.Properties.html#21194" class="Bound">B</a><a id="21217" class="Symbol">)</a> <a id="21219" class="Symbol">{</a><a id="21220" href="Cubical.HITs.Truncation.Properties.html#21220" class="Bound">a</a> <a id="21222" class="Symbol">:</a> <a id="21224" href="Cubical.HITs.Truncation.Properties.html#21192" class="Bound">A</a><a id="21225" class="Symbol">}</a> <a id="21227" class="Symbol">{</a><a id="21228" href="Cubical.HITs.Truncation.Properties.html#21228" class="Bound">b</a> <a id="21230" class="Symbol">:</a> <a id="21232" href="Cubical.HITs.Truncation.Properties.html#21194" class="Bound">B</a><a id="21233" class="Symbol">}</a> <a id="21235" class="Symbol">(</a><a id="21236" href="Cubical.HITs.Truncation.Properties.html#21236" class="Bound">n</a> <a id="21238" class="Symbol">:</a> <a id="21240" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21246" class="Symbol">)</a>
       <a id="21255" class="Symbol">→</a> <a id="21257" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21261" class="Symbol">(</a><a id="21262" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="21268" class="Symbol">(λ</a> <a id="21271" href="Cubical.HITs.Truncation.Properties.html#21271" class="Bound">i</a> <a id="21273" class="Symbol">→</a> <a id="21275" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21277" href="Cubical.HITs.Truncation.Properties.html#21207" class="Bound">A&#39;</a> <a id="21280" href="Cubical.HITs.Truncation.Properties.html#21271" class="Bound">i</a> <a id="21282" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21284" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21288" href="Cubical.HITs.Truncation.Properties.html#21236" class="Bound">n</a><a id="21289" class="Symbol">)</a> <a id="21291" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21293" href="Cubical.HITs.Truncation.Properties.html#21220" class="Bound">a</a> <a id="21295" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21297" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21299" href="Cubical.HITs.Truncation.Properties.html#21228" class="Bound">b</a> <a id="21301" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="21302" class="Symbol">)</a> <a id="21304" class="Symbol">(</a><a id="21305" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21307" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="21313" class="Symbol">(λ</a> <a id="21316" href="Cubical.HITs.Truncation.Properties.html#21316" class="Bound">i</a> <a id="21318" class="Symbol">→</a> <a id="21320" href="Cubical.HITs.Truncation.Properties.html#21207" class="Bound">A&#39;</a> <a id="21323" href="Cubical.HITs.Truncation.Properties.html#21316" class="Bound">i</a><a id="21324" class="Symbol">)</a> <a id="21326" href="Cubical.HITs.Truncation.Properties.html#21220" class="Bound">a</a> <a id="21328" href="Cubical.HITs.Truncation.Properties.html#21228" class="Bound">b</a> <a id="21330" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21332" href="Cubical.HITs.Truncation.Properties.html#21236" class="Bound">n</a><a id="21333" class="Symbol">)</a>
  <a id="21337" href="Cubical.HITs.Truncation.Properties.html#21179" class="Function">lem</a> <a id="21341" href="Cubical.HITs.Truncation.Properties.html#21341" class="Bound">A</a> <a id="21343" class="Symbol">=</a> <a id="21345" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="21348" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a>

<a id="PathIdTrunc"></a><a id="21364" href="Cubical.HITs.Truncation.Properties.html#21364" class="Function">PathIdTrunc</a> <a id="21376" class="Symbol">:</a> <a id="21378" class="Symbol">{</a><a id="21379" href="Cubical.HITs.Truncation.Properties.html#21379" class="Bound">a</a> <a id="21381" href="Cubical.HITs.Truncation.Properties.html#21381" class="Bound">b</a> <a id="21383" class="Symbol">:</a> <a id="21385" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="21386" class="Symbol">}</a> <a id="21388" class="Symbol">(</a><a id="21389" href="Cubical.HITs.Truncation.Properties.html#21389" class="Bound">n</a> <a id="21391" class="Symbol">:</a> <a id="21393" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21399" class="Symbol">)</a> <a id="21401" class="Symbol">→</a> <a id="21403" class="Symbol">(</a><a id="21404" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="21409" class="Symbol">(</a><a id="21410" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21412" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="21414" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21416" class="Symbol">(</a><a id="21417" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21421" href="Cubical.HITs.Truncation.Properties.html#21389" class="Bound">n</a><a id="21422" class="Symbol">))</a> <a id="21425" class="InductiveConstructor Operator">∣</a> <a id="21427" href="Cubical.HITs.Truncation.Properties.html#21379" class="Bound">a</a> <a id="21429" class="InductiveConstructor Operator">∣</a> <a id="21431" class="InductiveConstructor Operator">∣</a> <a id="21433" href="Cubical.HITs.Truncation.Properties.html#21381" class="Bound">b</a> <a id="21435" class="InductiveConstructor Operator">∣</a><a id="21436" class="Symbol">)</a> <a id="21438" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21440" class="Symbol">(</a><a id="21441" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21443" href="Cubical.HITs.Truncation.Properties.html#21379" class="Bound">a</a> <a id="21445" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21447" href="Cubical.HITs.Truncation.Properties.html#21381" class="Bound">b</a> <a id="21449" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21451" href="Cubical.HITs.Truncation.Properties.html#21389" class="Bound">n</a><a id="21452" class="Symbol">)</a>
<a id="21454" href="Cubical.HITs.Truncation.Properties.html#21364" class="Function">PathIdTrunc</a> <a id="21466" href="Cubical.HITs.Truncation.Properties.html#21466" class="Bound">n</a> <a id="21468" class="Symbol">=</a> <a id="21470" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="21480" class="Symbol">(</a><a id="21481" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="21496" href="Cubical.HITs.Truncation.Properties.html#21466" class="Bound">n</a><a id="21497" class="Symbol">)</a>

<a id="PathΩ"></a><a id="21500" href="Cubical.HITs.Truncation.Properties.html#21500" class="Function">PathΩ</a> <a id="21506" class="Symbol">:</a> <a id="21508" class="Symbol">{</a><a id="21509" href="Cubical.HITs.Truncation.Properties.html#21509" class="Bound">a</a> <a id="21511" class="Symbol">:</a> <a id="21513" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="21514" class="Symbol">}</a> <a id="21516" class="Symbol">(</a><a id="21517" href="Cubical.HITs.Truncation.Properties.html#21517" class="Bound">n</a> <a id="21519" class="Symbol">:</a> <a id="21521" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21527" class="Symbol">)</a> <a id="21529" class="Symbol">→</a> <a id="21531" class="Symbol">(</a><a id="21532" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="21537" class="Symbol">(</a><a id="21538" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21540" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="21542" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21544" class="Symbol">(</a><a id="21545" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21549" href="Cubical.HITs.Truncation.Properties.html#21517" class="Bound">n</a><a id="21550" class="Symbol">))</a> <a id="21553" class="InductiveConstructor Operator">∣</a> <a id="21555" href="Cubical.HITs.Truncation.Properties.html#21509" class="Bound">a</a> <a id="21557" class="InductiveConstructor Operator">∣</a> <a id="21559" class="InductiveConstructor Operator">∣</a> <a id="21561" href="Cubical.HITs.Truncation.Properties.html#21509" class="Bound">a</a> <a id="21563" class="InductiveConstructor Operator">∣</a><a id="21564" class="Symbol">)</a> <a id="21566" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21568" class="Symbol">(</a><a id="21569" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21571" href="Cubical.HITs.Truncation.Properties.html#21509" class="Bound">a</a> <a id="21573" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21575" href="Cubical.HITs.Truncation.Properties.html#21509" class="Bound">a</a> <a id="21577" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21579" href="Cubical.HITs.Truncation.Properties.html#21517" class="Bound">n</a><a id="21580" class="Symbol">)</a>
<a id="21582" href="Cubical.HITs.Truncation.Properties.html#21500" class="Function">PathΩ</a> <a id="21588" href="Cubical.HITs.Truncation.Properties.html#21588" class="Bound">n</a> <a id="21590" class="Symbol">=</a> <a id="21592" href="Cubical.HITs.Truncation.Properties.html#21364" class="Function">PathIdTrunc</a> <a id="21604" href="Cubical.HITs.Truncation.Properties.html#21588" class="Bound">n</a>

<a id="PathIdTruncIsoFunct"></a><a id="21607" href="Cubical.HITs.Truncation.Properties.html#21607" class="Function">PathIdTruncIsoFunct</a> <a id="21627" class="Symbol">:</a> <a id="21629" class="Symbol">∀</a> <a id="21631" class="Symbol">{</a><a id="21632" href="Cubical.HITs.Truncation.Properties.html#21632" class="Bound">A</a> <a id="21634" class="Symbol">:</a> <a id="21636" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21641" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a><a id="21642" class="Symbol">}</a> <a id="21644" class="Symbol">{</a><a id="21645" href="Cubical.HITs.Truncation.Properties.html#21645" class="Bound">a</a> <a id="21647" class="Symbol">:</a> <a id="21649" href="Cubical.HITs.Truncation.Properties.html#21632" class="Bound">A</a><a id="21650" class="Symbol">}</a> <a id="21652" class="Symbol">(</a><a id="21653" href="Cubical.HITs.Truncation.Properties.html#21653" class="Bound">n</a> <a id="21655" class="Symbol">:</a> <a id="21657" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21663" class="Symbol">)</a> <a id="21665" class="Symbol">→</a> <a id="21667" class="Symbol">(</a><a id="21668" href="Cubical.HITs.Truncation.Properties.html#21668" class="Bound">p</a> <a id="21670" href="Cubical.HITs.Truncation.Properties.html#21670" class="Bound">q</a> <a id="21672" class="Symbol">:</a> <a id="21674" class="Symbol">(</a><a id="21675" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="21680" class="Symbol">(</a><a id="21681" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21683" href="Cubical.HITs.Truncation.Properties.html#21632" class="Bound">A</a> <a id="21685" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="21687" class="Symbol">(</a><a id="21688" class="Number">2</a> <a id="21690" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a>  <a id="21693" href="Cubical.HITs.Truncation.Properties.html#21653" class="Bound">n</a><a id="21694" class="Symbol">))</a> <a id="21697" class="InductiveConstructor Operator">∣</a> <a id="21699" href="Cubical.HITs.Truncation.Properties.html#21645" class="Bound">a</a> <a id="21701" class="InductiveConstructor Operator">∣</a> <a id="21703" class="InductiveConstructor Operator">∣</a> <a id="21705" href="Cubical.HITs.Truncation.Properties.html#21645" class="Bound">a</a> <a id="21707" class="InductiveConstructor Operator">∣</a><a id="21708" class="Symbol">))</a>
                   <a id="21730" class="Symbol">→</a> <a id="21732" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21740" class="Symbol">(</a><a id="21741" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="21756" class="Symbol">(</a><a id="21757" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21761" href="Cubical.HITs.Truncation.Properties.html#21653" class="Bound">n</a><a id="21762" class="Symbol">))</a> <a id="21765" class="Symbol">(</a><a id="21766" href="Cubical.HITs.Truncation.Properties.html#21668" class="Bound">p</a> <a id="21768" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21770" href="Cubical.HITs.Truncation.Properties.html#21670" class="Bound">q</a><a id="21771" class="Symbol">)</a>
                    <a id="21793" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21795" href="Cubical.HITs.Truncation.Properties.html#12140" class="Function">map2</a> <a id="21800" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="21804" class="Symbol">(</a><a id="21805" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21813" class="Symbol">(</a><a id="21814" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="21829" class="Symbol">(</a><a id="21830" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21834" href="Cubical.HITs.Truncation.Properties.html#21653" class="Bound">n</a><a id="21835" class="Symbol">))</a> <a id="21838" href="Cubical.HITs.Truncation.Properties.html#21668" class="Bound">p</a><a id="21839" class="Symbol">)</a> <a id="21841" class="Symbol">(</a><a id="21842" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="21850" class="Symbol">(</a><a id="21851" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="21866" class="Symbol">(</a><a id="21867" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21871" href="Cubical.HITs.Truncation.Properties.html#21653" class="Bound">n</a><a id="21872" class="Symbol">))</a> <a id="21875" href="Cubical.HITs.Truncation.Properties.html#21670" class="Bound">q</a><a id="21876" class="Symbol">)</a>
<a id="21878" href="Cubical.HITs.Truncation.Properties.html#21607" class="Function">PathIdTruncIsoFunct</a> <a id="21898" class="Symbol">{</a><a id="21899" class="Argument">a</a> <a id="21901" class="Symbol">=</a> <a id="21903" href="Cubical.HITs.Truncation.Properties.html#21903" class="Bound">a</a><a id="21904" class="Symbol">}</a> <a id="21906" href="Cubical.HITs.Truncation.Properties.html#21906" class="Bound">n</a> <a id="21908" href="Cubical.HITs.Truncation.Properties.html#21908" class="Bound">p</a> <a id="21910" href="Cubical.HITs.Truncation.Properties.html#21910" class="Bound">q</a> <a id="21912" class="Symbol">=</a> <a id="21914" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21918" class="Symbol">(</a><a id="21919" href="Cubical.HITs.Truncation.Properties.html#20104" class="Function">ΩTrunc.+P-funct</a> <a id="21935" class="Symbol">(</a><a id="21936" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21938" href="Cubical.HITs.Truncation.Properties.html#21903" class="Bound">a</a> <a id="21940" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="21941" class="Symbol">)</a> <a id="21943" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21945" href="Cubical.HITs.Truncation.Properties.html#21903" class="Bound">a</a> <a id="21947" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21949" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21951" href="Cubical.HITs.Truncation.Properties.html#21903" class="Bound">a</a> <a id="21953" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="21955" href="Cubical.HITs.Truncation.Properties.html#21908" class="Bound">p</a> <a id="21957" href="Cubical.HITs.Truncation.Properties.html#21910" class="Bound">q</a><a id="21958" class="Symbol">)</a>

<a id="21961" class="Comment">-------------------------</a>

<a id="truncOfTruncIso"></a><a id="21988" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="22004" class="Symbol">:</a> <a id="22006" class="Symbol">(</a><a id="22007" href="Cubical.HITs.Truncation.Properties.html#22007" class="Bound">n</a> <a id="22009" href="Cubical.HITs.Truncation.Properties.html#22009" class="Bound">m</a> <a id="22011" class="Symbol">:</a> <a id="22013" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="22019" class="Symbol">)</a> <a id="22021" class="Symbol">→</a> <a id="22023" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22027" class="Symbol">(</a><a id="22028" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="22040" href="Cubical.HITs.Truncation.Properties.html#22007" class="Bound">n</a> <a id="22042" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="22043" class="Symbol">)</a> <a id="22045" class="Symbol">(</a><a id="22046" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="22058" href="Cubical.HITs.Truncation.Properties.html#22007" class="Bound">n</a> <a id="22060" class="Symbol">(</a><a id="22061" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="22073" class="Symbol">(</a><a id="22074" href="Cubical.HITs.Truncation.Properties.html#22009" class="Bound">m</a> <a id="22076" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="22078" href="Cubical.HITs.Truncation.Properties.html#22007" class="Bound">n</a><a id="22079" class="Symbol">)</a> <a id="22081" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="22082" class="Symbol">))</a>
<a id="22085" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="22101" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="22106" href="Cubical.HITs.Truncation.Properties.html#22106" class="Bound">m</a> <a id="22108" class="Symbol">=</a> <a id="22110" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="22122" class="Symbol">(</a><a id="22123" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="22139" class="Number">0</a><a id="22140" class="Symbol">)</a> <a id="22142" class="Symbol">(</a><a id="22143" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="22159" class="Number">0</a><a id="22160" class="Symbol">)</a>
<a id="22162" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22170" class="Symbol">(</a><a id="22171" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="22187" class="Symbol">(</a><a id="22188" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22192" href="Cubical.HITs.Truncation.Properties.html#22192" class="Bound">n</a><a id="22193" class="Symbol">)</a> <a id="22195" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="22199" class="Symbol">)</a> <a id="22201" class="Symbol">=</a> <a id="22203" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="22207" class="Symbol">(</a><a id="22208" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22224" class="Symbol">(</a><a id="22225" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22229" href="Cubical.HITs.Truncation.Properties.html#22192" class="Bound">n</a><a id="22230" class="Symbol">))</a> <a id="22233" class="Symbol">λ</a> <a id="22235" href="Cubical.HITs.Truncation.Properties.html#22235" class="Bound">a</a> <a id="22237" class="Symbol">→</a> <a id="22239" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22241" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22243" href="Cubical.HITs.Truncation.Properties.html#22235" class="Bound">a</a> <a id="22245" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22247" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
<a id="22249" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="22257" class="Symbol">(</a><a id="22258" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="22274" class="Symbol">(</a><a id="22275" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22279" href="Cubical.HITs.Truncation.Properties.html#22279" class="Bound">n</a><a id="22280" class="Symbol">)</a> <a id="22282" class="Symbol">(</a><a id="22283" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22287" href="Cubical.HITs.Truncation.Properties.html#22287" class="Bound">m</a><a id="22288" class="Symbol">))</a> <a id="22291" class="Symbol">=</a> <a id="22293" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="22297" class="Symbol">(</a><a id="22298" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22314" class="Symbol">(</a><a id="22315" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22319" href="Cubical.HITs.Truncation.Properties.html#22279" class="Bound">n</a><a id="22320" class="Symbol">))</a> <a id="22323" class="Symbol">λ</a> <a id="22325" href="Cubical.HITs.Truncation.Properties.html#22325" class="Bound">a</a> <a id="22327" class="Symbol">→</a> <a id="22329" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22331" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22333" href="Cubical.HITs.Truncation.Properties.html#22325" class="Bound">a</a> <a id="22335" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22337" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
<a id="22339" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22347" class="Symbol">(</a><a id="22348" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="22364" class="Symbol">(</a><a id="22365" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22369" href="Cubical.HITs.Truncation.Properties.html#22369" class="Bound">n</a><a id="22370" class="Symbol">)</a> <a id="22372" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="22376" class="Symbol">)</a> <a id="22378" class="Symbol">=</a>  <a id="22381" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="22385" class="Symbol">(</a><a id="22386" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22402" class="Symbol">(</a><a id="22403" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22407" href="Cubical.HITs.Truncation.Properties.html#22369" class="Bound">n</a><a id="22408" class="Symbol">))</a>
                                               <a id="22458" class="Symbol">(</a><a id="22459" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="22463" class="Symbol">(</a><a id="22464" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22480" class="Symbol">(</a><a id="22481" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22485" href="Cubical.HITs.Truncation.Properties.html#22369" class="Bound">n</a><a id="22486" class="Symbol">))</a>
                                                     <a id="22542" class="Symbol">λ</a> <a id="22544" href="Cubical.HITs.Truncation.Properties.html#22544" class="Bound">a</a> <a id="22546" class="Symbol">→</a> <a id="22548" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22550" href="Cubical.HITs.Truncation.Properties.html#22544" class="Bound">a</a> <a id="22552" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="22553" class="Symbol">)</a>
<a id="22555" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="22563" class="Symbol">(</a><a id="22564" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="22580" class="Symbol">(</a><a id="22581" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22585" href="Cubical.HITs.Truncation.Properties.html#22585" class="Bound">n</a><a id="22586" class="Symbol">)</a> <a id="22588" class="Symbol">(</a><a id="22589" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22593" href="Cubical.HITs.Truncation.Properties.html#22593" class="Bound">m</a><a id="22594" class="Symbol">))</a> <a id="22597" class="Symbol">=</a>  <a id="22600" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="22604" class="Symbol">(</a><a id="22605" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22621" class="Symbol">(</a><a id="22622" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22626" href="Cubical.HITs.Truncation.Properties.html#22585" class="Bound">n</a><a id="22627" class="Symbol">))</a>
                                                  <a id="22680" class="Symbol">(</a><a id="22681" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="22685" class="Symbol">(</a><a id="22686" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="22701" class="Symbol">(</a><a id="22702" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22706" href="Cubical.HITs.Truncation.Properties.html#22593" class="Bound">m</a><a id="22707" class="Symbol">)</a> <a id="22709" class="Symbol">(</a><a id="22710" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22726" class="Symbol">(</a><a id="22727" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22731" href="Cubical.HITs.Truncation.Properties.html#22585" class="Bound">n</a><a id="22732" class="Symbol">)))</a>
                                                        <a id="22792" class="Symbol">λ</a> <a id="22794" href="Cubical.HITs.Truncation.Properties.html#22794" class="Bound">a</a> <a id="22796" class="Symbol">→</a> <a id="22798" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="22800" href="Cubical.HITs.Truncation.Properties.html#22794" class="Bound">a</a> <a id="22802" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="22803" class="Symbol">)</a>
<a id="22805" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="22813" class="Symbol">(</a><a id="22814" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="22830" class="Symbol">(</a><a id="22831" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22835" href="Cubical.HITs.Truncation.Properties.html#22835" class="Bound">n</a><a id="22836" class="Symbol">)</a> <a id="22838" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="22842" class="Symbol">)</a> <a id="22844" class="Symbol">=</a>
  <a id="22848" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="22853" class="Symbol">(λ</a> <a id="22856" href="Cubical.HITs.Truncation.Properties.html#22856" class="Bound">x</a> <a id="22858" class="Symbol">→</a> <a id="22860" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="22875" class="Symbol">(</a><a id="22876" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22880" href="Cubical.HITs.Truncation.Properties.html#22835" class="Bound">n</a><a id="22881" class="Symbol">)</a> <a id="22883" class="Symbol">(</a><a id="22884" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22900" class="Symbol">(</a><a id="22901" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22905" href="Cubical.HITs.Truncation.Properties.html#22835" class="Bound">n</a><a id="22906" class="Symbol">))</a> <a id="22909" class="Symbol">_</a> <a id="22911" class="Symbol">_</a> <a id="22913" class="Symbol">)</a>
       <a id="22922" class="Symbol">(</a><a id="22923" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="22928" class="Symbol">(λ</a> <a id="22931" href="Cubical.HITs.Truncation.Properties.html#22931" class="Bound">x</a> <a id="22933" class="Symbol">→</a> <a id="22935" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="22950" class="Symbol">(</a><a id="22951" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22955" href="Cubical.HITs.Truncation.Properties.html#22835" class="Bound">n</a><a id="22956" class="Symbol">)</a> <a id="22958" class="Symbol">(</a><a id="22959" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="22975" class="Symbol">(</a><a id="22976" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22980" href="Cubical.HITs.Truncation.Properties.html#22835" class="Bound">n</a><a id="22981" class="Symbol">))</a> <a id="22984" class="Symbol">_</a> <a id="22986" class="Symbol">_</a> <a id="22988" class="Symbol">)</a>
              <a id="23004" class="Symbol">λ</a> <a id="23006" href="Cubical.HITs.Truncation.Properties.html#23006" class="Bound">a</a> <a id="23008" class="Symbol">→</a> <a id="23010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23014" class="Symbol">)</a>
<a id="23016" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="23024" class="Symbol">(</a><a id="23025" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="23041" class="Symbol">(</a><a id="23042" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23046" href="Cubical.HITs.Truncation.Properties.html#23046" class="Bound">n</a><a id="23047" class="Symbol">)</a> <a id="23049" class="Symbol">(</a><a id="23050" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23054" href="Cubical.HITs.Truncation.Properties.html#23054" class="Bound">m</a><a id="23055" class="Symbol">))</a> <a id="23058" class="Symbol">=</a>
  <a id="23062" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="23067" class="Symbol">(λ</a> <a id="23070" href="Cubical.HITs.Truncation.Properties.html#23070" class="Bound">x</a> <a id="23072" class="Symbol">→</a> <a id="23074" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="23089" class="Symbol">(</a><a id="23090" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23094" href="Cubical.HITs.Truncation.Properties.html#23046" class="Bound">n</a><a id="23095" class="Symbol">)</a> <a id="23097" class="Symbol">(</a><a id="23098" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="23114" class="Symbol">(</a><a id="23115" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23119" href="Cubical.HITs.Truncation.Properties.html#23046" class="Bound">n</a><a id="23120" class="Symbol">))</a> <a id="23123" class="Symbol">_</a> <a id="23125" class="Symbol">_</a> <a id="23127" class="Symbol">)</a>
               <a id="23144" class="Symbol">(</a><a id="23145" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="23150" class="Symbol">(λ</a> <a id="23153" href="Cubical.HITs.Truncation.Properties.html#23153" class="Bound">x</a> <a id="23155" class="Symbol">→</a> <a id="23157" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="23172" class="Symbol">((</a><a id="23174" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23178" href="Cubical.HITs.Truncation.Properties.html#23054" class="Bound">m</a><a id="23179" class="Symbol">)</a> <a id="23181" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="23183" class="Symbol">(</a><a id="23184" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23188" href="Cubical.HITs.Truncation.Properties.html#23046" class="Bound">n</a><a id="23189" class="Symbol">))</a> <a id="23192" class="Symbol">(</a><a id="23193" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="23208" class="Symbol">(</a><a id="23209" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23213" href="Cubical.HITs.Truncation.Properties.html#23054" class="Bound">m</a><a id="23214" class="Symbol">)</a> <a id="23216" class="Symbol">(</a><a id="23217" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="23233" class="Symbol">(</a><a id="23234" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23238" href="Cubical.HITs.Truncation.Properties.html#23046" class="Bound">n</a><a id="23239" class="Symbol">)))</a> <a id="23243" class="Symbol">_</a> <a id="23245" class="Symbol">_</a> <a id="23247" class="Symbol">)</a>
                      <a id="23271" class="Symbol">λ</a> <a id="23273" href="Cubical.HITs.Truncation.Properties.html#23273" class="Bound">a</a> <a id="23275" class="Symbol">→</a> <a id="23277" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23281" class="Symbol">)</a>
<a id="23283" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="23291" class="Symbol">(</a><a id="23292" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="23308" class="Symbol">(</a><a id="23309" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23313" href="Cubical.HITs.Truncation.Properties.html#23313" class="Bound">n</a><a id="23314" class="Symbol">)</a> <a id="23316" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="23320" class="Symbol">)</a> <a id="23322" class="Symbol">=</a>
  <a id="23326" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="23331" class="Symbol">(λ</a> <a id="23334" href="Cubical.HITs.Truncation.Properties.html#23334" class="Bound">x</a> <a id="23336" class="Symbol">→</a> <a id="23338" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="23353" class="Symbol">(</a><a id="23354" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23358" href="Cubical.HITs.Truncation.Properties.html#23313" class="Bound">n</a><a id="23359" class="Symbol">)</a> <a id="23361" class="Symbol">(</a><a id="23362" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="23378" class="Symbol">(</a><a id="23379" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23383" href="Cubical.HITs.Truncation.Properties.html#23313" class="Bound">n</a><a id="23384" class="Symbol">))</a> <a id="23387" class="Symbol">_</a> <a id="23389" class="Symbol">_)</a>
        <a id="23400" class="Symbol">λ</a> <a id="23402" href="Cubical.HITs.Truncation.Properties.html#23402" class="Bound">a</a> <a id="23404" class="Symbol">→</a> <a id="23406" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="23411" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="23419" class="Symbol">(</a><a id="23420" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="23436" class="Symbol">(</a><a id="23437" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23441" href="Cubical.HITs.Truncation.Properties.html#23441" class="Bound">n</a><a id="23442" class="Symbol">)</a> <a id="23444" class="Symbol">(</a><a id="23445" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23449" href="Cubical.HITs.Truncation.Properties.html#23449" class="Bound">m</a><a id="23450" class="Symbol">))</a> <a id="23453" class="Symbol">=</a>
  <a id="23457" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="23462" class="Symbol">(λ</a> <a id="23465" href="Cubical.HITs.Truncation.Properties.html#23465" class="Bound">x</a> <a id="23467" class="Symbol">→</a> <a id="23469" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="23484" class="Symbol">(</a><a id="23485" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23489" href="Cubical.HITs.Truncation.Properties.html#23441" class="Bound">n</a><a id="23490" class="Symbol">)</a> <a id="23492" class="Symbol">(</a><a id="23493" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="23509" class="Symbol">(</a><a id="23510" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23514" href="Cubical.HITs.Truncation.Properties.html#23441" class="Bound">n</a><a id="23515" class="Symbol">))</a> <a id="23518" class="Symbol">_</a> <a id="23520" class="Symbol">_)</a>
        <a id="23531" class="Symbol">λ</a> <a id="23533" href="Cubical.HITs.Truncation.Properties.html#23533" class="Bound">a</a> <a id="23535" class="Symbol">→</a> <a id="23537" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="truncOfTruncIso&#39;"></a><a id="23543" href="Cubical.HITs.Truncation.Properties.html#23543" class="Function">truncOfTruncIso&#39;</a> <a id="23560" class="Symbol">:</a> <a id="23562" class="Symbol">(</a><a id="23563" href="Cubical.HITs.Truncation.Properties.html#23563" class="Bound">n</a> <a id="23565" href="Cubical.HITs.Truncation.Properties.html#23565" class="Bound">m</a> <a id="23567" class="Symbol">:</a> <a id="23569" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="23575" class="Symbol">)</a> <a id="23577" class="Symbol">→</a> <a id="23579" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="23583" class="Symbol">(</a><a id="23584" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="23596" href="Cubical.HITs.Truncation.Properties.html#23563" class="Bound">n</a> <a id="23598" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="23599" class="Symbol">)</a> <a id="23601" class="Symbol">(</a><a id="23602" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="23614" href="Cubical.HITs.Truncation.Properties.html#23563" class="Bound">n</a> <a id="23616" class="Symbol">(</a><a id="23617" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="23629" class="Symbol">(</a><a id="23630" href="Cubical.HITs.Truncation.Properties.html#23563" class="Bound">n</a> <a id="23632" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="23634" href="Cubical.HITs.Truncation.Properties.html#23565" class="Bound">m</a><a id="23635" class="Symbol">)</a> <a id="23637" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="23638" class="Symbol">))</a>
<a id="23641" href="Cubical.HITs.Truncation.Properties.html#23543" class="Function">truncOfTruncIso&#39;</a> <a id="23658" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="23663" href="Cubical.HITs.Truncation.Properties.html#23663" class="Bound">m</a> <a id="23665" class="Symbol">=</a> <a id="23667" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="23679" class="Symbol">(</a><a id="23680" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="23696" class="Number">0</a><a id="23697" class="Symbol">)</a> <a id="23699" class="Symbol">(</a><a id="23700" href="Cubical.Data.Unit.Properties.html#2972" class="Function">isOfHLevelUnit*</a> <a id="23716" class="Number">0</a><a id="23717" class="Symbol">)</a>
<a id="23719" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="23727" class="Symbol">(</a><a id="23728" href="Cubical.HITs.Truncation.Properties.html#23543" class="Function">truncOfTruncIso&#39;</a> <a id="23745" class="Symbol">(</a><a id="23746" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23750" href="Cubical.HITs.Truncation.Properties.html#23750" class="Bound">n</a><a id="23751" class="Symbol">)</a> <a id="23753" href="Cubical.HITs.Truncation.Properties.html#23753" class="Bound">m</a><a id="23754" class="Symbol">)</a> <a id="23756" class="Symbol">=</a> <a id="23758" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="23762" class="Symbol">(</a><a id="23763" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="23779" class="Symbol">(</a><a id="23780" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23784" href="Cubical.HITs.Truncation.Properties.html#23750" class="Bound">n</a><a id="23785" class="Symbol">))</a> <a id="23788" class="Symbol">λ</a> <a id="23790" href="Cubical.HITs.Truncation.Properties.html#23790" class="Bound">a</a> <a id="23792" class="Symbol">→</a> <a id="23794" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="23796" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="23798" href="Cubical.HITs.Truncation.Properties.html#23790" class="Bound">a</a> <a id="23800" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="23802" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
<a id="23804" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="23812" class="Symbol">(</a><a id="23813" href="Cubical.HITs.Truncation.Properties.html#23543" class="Function">truncOfTruncIso&#39;</a> <a id="23830" class="Symbol">{</a><a id="23831" class="Argument">A</a> <a id="23833" class="Symbol">=</a> <a id="23835" href="Cubical.HITs.Truncation.Properties.html#23835" class="Bound">A</a><a id="23836" class="Symbol">}</a> <a id="23838" class="Symbol">(</a><a id="23839" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23843" href="Cubical.HITs.Truncation.Properties.html#23843" class="Bound">n</a><a id="23844" class="Symbol">)</a> <a id="23846" href="Cubical.HITs.Truncation.Properties.html#23846" class="Bound">m</a><a id="23847" class="Symbol">)</a> <a id="23849" class="Symbol">=</a>
  <a id="23853" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="23857" class="Symbol">(</a><a id="23858" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="23874" class="Symbol">(</a><a id="23875" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23879" href="Cubical.HITs.Truncation.Properties.html#23843" class="Bound">n</a><a id="23880" class="Symbol">))</a>
      <a id="23889" class="Symbol">(</a><a id="23890" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="23894" class="Symbol">(</a><a id="23895" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="23911" class="Symbol">{</a><a id="23912" class="Argument">n</a> <a id="23914" class="Symbol">=</a> <a id="23916" href="Cubical.HITs.Truncation.Properties.html#23846" class="Bound">m</a><a id="23917" class="Symbol">}</a> <a id="23919" class="Symbol">(</a><a id="23920" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23924" href="Cubical.HITs.Truncation.Properties.html#23843" class="Bound">n</a><a id="23925" class="Symbol">)</a> <a id="23927" class="Symbol">(</a><a id="23928" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="23944" class="Symbol">(</a><a id="23945" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23949" href="Cubical.HITs.Truncation.Properties.html#23843" class="Bound">n</a><a id="23950" class="Symbol">)))</a>  <a id="23955" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a><a id="23958" class="Symbol">)</a>
<a id="23960" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="23968" class="Symbol">(</a><a id="23969" href="Cubical.HITs.Truncation.Properties.html#23543" class="Function">truncOfTruncIso&#39;</a> <a id="23986" class="Symbol">(</a><a id="23987" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23991" href="Cubical.HITs.Truncation.Properties.html#23991" class="Bound">n</a><a id="23992" class="Symbol">)</a> <a id="23994" href="Cubical.HITs.Truncation.Properties.html#23994" class="Bound">m</a><a id="23995" class="Symbol">)</a> <a id="23997" class="Symbol">=</a>
  <a id="24001" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="24006" class="Symbol">(λ</a> <a id="24009" href="Cubical.HITs.Truncation.Properties.html#24009" class="Bound">_</a> <a id="24011" class="Symbol">→</a> <a id="24013" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="24028" class="Symbol">(</a><a id="24029" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24033" href="Cubical.HITs.Truncation.Properties.html#23991" class="Bound">n</a><a id="24034" class="Symbol">)</a> <a id="24036" class="Symbol">(</a><a id="24037" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="24053" class="Symbol">(</a><a id="24054" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24058" href="Cubical.HITs.Truncation.Properties.html#23991" class="Bound">n</a><a id="24059" class="Symbol">))</a> <a id="24062" class="Symbol">_</a> <a id="24064" class="Symbol">_)</a>
       <a id="24074" class="Symbol">(</a><a id="24075" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="24080" class="Symbol">(λ</a> <a id="24083" href="Cubical.HITs.Truncation.Properties.html#24083" class="Bound">_</a> <a id="24085" class="Symbol">→</a> <a id="24087" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="24102" class="Symbol">(</a><a id="24103" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24107" href="Cubical.HITs.Truncation.Properties.html#23991" class="Bound">n</a> <a id="24109" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="24111" href="Cubical.HITs.Truncation.Properties.html#23994" class="Bound">m</a><a id="24112" class="Symbol">)</a> <a id="24114" class="Symbol">(</a><a id="24115" href="Cubical.Foundations.HLevels.html#3122" class="Function">isOfHLevelPlus&#39;</a> <a id="24131" class="Symbol">{</a><a id="24132" class="Argument">n</a> <a id="24134" class="Symbol">=</a> <a id="24136" href="Cubical.HITs.Truncation.Properties.html#23994" class="Bound">m</a><a id="24137" class="Symbol">}</a> <a id="24139" class="Symbol">(</a><a id="24140" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24144" href="Cubical.HITs.Truncation.Properties.html#23991" class="Bound">n</a><a id="24145" class="Symbol">)</a> <a id="24147" class="Symbol">(</a><a id="24148" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="24164" class="Symbol">(</a><a id="24165" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24169" href="Cubical.HITs.Truncation.Properties.html#23991" class="Bound">n</a><a id="24170" class="Symbol">)))</a> <a id="24174" class="Symbol">_</a> <a id="24176" class="Symbol">_)</a>
       <a id="24186" class="Symbol">λ</a> <a id="24188" href="Cubical.HITs.Truncation.Properties.html#24188" class="Bound">_</a> <a id="24190" class="Symbol">→</a> <a id="24192" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24196" class="Symbol">)</a>
<a id="24198" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="24206" class="Symbol">(</a><a id="24207" href="Cubical.HITs.Truncation.Properties.html#23543" class="Function">truncOfTruncIso&#39;</a> <a id="24224" class="Symbol">(</a><a id="24225" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24229" href="Cubical.HITs.Truncation.Properties.html#24229" class="Bound">n</a><a id="24230" class="Symbol">)</a> <a id="24232" href="Cubical.HITs.Truncation.Properties.html#24232" class="Bound">m</a><a id="24233" class="Symbol">)</a> <a id="24235" class="Symbol">=</a>
  <a id="24239" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="24244" class="Symbol">(λ</a> <a id="24247" href="Cubical.HITs.Truncation.Properties.html#24247" class="Bound">_</a> <a id="24249" class="Symbol">→</a> <a id="24251" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="24266" class="Symbol">(</a><a id="24267" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24271" href="Cubical.HITs.Truncation.Properties.html#24229" class="Bound">n</a><a id="24272" class="Symbol">)</a> <a id="24274" class="Symbol">(</a><a id="24275" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="24291" class="Symbol">(</a><a id="24292" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24296" href="Cubical.HITs.Truncation.Properties.html#24229" class="Bound">n</a><a id="24297" class="Symbol">))</a> <a id="24300" class="Symbol">_</a> <a id="24302" class="Symbol">_)</a>
        <a id="24313" class="Symbol">λ</a> <a id="24315" href="Cubical.HITs.Truncation.Properties.html#24315" class="Bound">_</a> <a id="24317" class="Symbol">→</a> <a id="24319" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="truncOfTruncEq"></a><a id="24325" href="Cubical.HITs.Truncation.Properties.html#24325" class="Function">truncOfTruncEq</a> <a id="24340" class="Symbol">:</a> <a id="24342" class="Symbol">(</a><a id="24343" href="Cubical.HITs.Truncation.Properties.html#24343" class="Bound">n</a> <a id="24345" href="Cubical.HITs.Truncation.Properties.html#24345" class="Bound">m</a> <a id="24347" class="Symbol">:</a> <a id="24349" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="24350" class="Symbol">)</a> <a id="24352" class="Symbol">→</a> <a id="24354" class="Symbol">(</a><a id="24355" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24367" href="Cubical.HITs.Truncation.Properties.html#24343" class="Bound">n</a> <a id="24369" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="24370" class="Symbol">)</a> <a id="24372" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="24374" class="Symbol">(</a><a id="24375" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24387" href="Cubical.HITs.Truncation.Properties.html#24343" class="Bound">n</a> <a id="24389" class="Symbol">(</a><a id="24390" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24402" class="Symbol">(</a><a id="24403" href="Cubical.HITs.Truncation.Properties.html#24345" class="Bound">m</a> <a id="24405" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="24407" href="Cubical.HITs.Truncation.Properties.html#24343" class="Bound">n</a><a id="24408" class="Symbol">)</a> <a id="24410" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="24411" class="Symbol">))</a>
<a id="24414" href="Cubical.HITs.Truncation.Properties.html#24325" class="Function">truncOfTruncEq</a> <a id="24429" href="Cubical.HITs.Truncation.Properties.html#24429" class="Bound">n</a> <a id="24431" href="Cubical.HITs.Truncation.Properties.html#24431" class="Bound">m</a> <a id="24433" class="Symbol">=</a> <a id="24435" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="24446" class="Symbol">(</a><a id="24447" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="24463" href="Cubical.HITs.Truncation.Properties.html#24429" class="Bound">n</a> <a id="24465" href="Cubical.HITs.Truncation.Properties.html#24431" class="Bound">m</a><a id="24466" class="Symbol">)</a>

<a id="truncOfTruncIso2"></a><a id="24469" href="Cubical.HITs.Truncation.Properties.html#24469" class="Function">truncOfTruncIso2</a> <a id="24486" class="Symbol">:</a> <a id="24488" class="Symbol">(</a><a id="24489" href="Cubical.HITs.Truncation.Properties.html#24489" class="Bound">n</a> <a id="24491" href="Cubical.HITs.Truncation.Properties.html#24491" class="Bound">m</a> <a id="24493" class="Symbol">:</a> <a id="24495" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="24501" class="Symbol">)</a> <a id="24503" class="Symbol">→</a> <a id="24505" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="24509" class="Symbol">(</a><a id="24510" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24522" class="Symbol">(</a><a id="24523" href="Cubical.HITs.Truncation.Properties.html#24491" class="Bound">m</a> <a id="24525" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="24527" href="Cubical.HITs.Truncation.Properties.html#24489" class="Bound">n</a><a id="24528" class="Symbol">)</a> <a id="24530" class="Symbol">(</a><a id="24531" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24543" href="Cubical.HITs.Truncation.Properties.html#24489" class="Bound">n</a> <a id="24545" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="24546" class="Symbol">))</a> <a id="24549" class="Symbol">(</a><a id="24550" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24562" href="Cubical.HITs.Truncation.Properties.html#24489" class="Bound">n</a> <a id="24564" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="24565" class="Symbol">)</a>
<a id="24567" href="Cubical.HITs.Truncation.Properties.html#24469" class="Function">truncOfTruncIso2</a> <a id="24584" href="Cubical.HITs.Truncation.Properties.html#24584" class="Bound">n</a> <a id="24586" href="Cubical.HITs.Truncation.Properties.html#24586" class="Bound">m</a> <a id="24588" class="Symbol">=</a> <a id="24590" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="24609" class="Symbol">(</a><a id="24610" href="Cubical.HITs.Truncation.Properties.html#24586" class="Bound">m</a> <a id="24612" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="24614" href="Cubical.HITs.Truncation.Properties.html#24584" class="Bound">n</a><a id="24615" class="Symbol">)</a> <a id="24617" class="Symbol">(</a><a id="24618" href="Cubical.Foundations.HLevels.html#2604" class="Function">isOfHLevelPlus</a> <a id="24633" href="Cubical.HITs.Truncation.Properties.html#24586" class="Bound">m</a> <a id="24635" class="Symbol">(</a><a id="24636" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="24652" href="Cubical.HITs.Truncation.Properties.html#24584" class="Bound">n</a><a id="24653" class="Symbol">))</a>

<a id="truncOfΣIso"></a><a id="24657" href="Cubical.HITs.Truncation.Properties.html#24657" class="Function">truncOfΣIso</a> <a id="24669" class="Symbol">:</a> <a id="24671" class="Symbol">∀</a> <a id="24673" class="Symbol">{</a><a id="24674" href="Cubical.HITs.Truncation.Properties.html#24674" class="Bound">ℓ</a> <a id="24676" href="Cubical.HITs.Truncation.Properties.html#24676" class="Bound">ℓ&#39;</a><a id="24678" class="Symbol">}</a> <a id="24680" class="Symbol">(</a><a id="24681" href="Cubical.HITs.Truncation.Properties.html#24681" class="Bound">n</a> <a id="24683" class="Symbol">:</a> <a id="24685" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="24691" class="Symbol">)</a> <a id="24693" class="Symbol">{</a><a id="24694" href="Cubical.HITs.Truncation.Properties.html#24694" class="Bound">A</a> <a id="24696" class="Symbol">:</a> <a id="24698" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24703" href="Cubical.HITs.Truncation.Properties.html#24674" class="Bound">ℓ</a><a id="24704" class="Symbol">}</a> <a id="24706" class="Symbol">{</a><a id="24707" href="Cubical.HITs.Truncation.Properties.html#24707" class="Bound">B</a> <a id="24709" class="Symbol">:</a> <a id="24711" href="Cubical.HITs.Truncation.Properties.html#24694" class="Bound">A</a> <a id="24713" class="Symbol">→</a> <a id="24715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24720" href="Cubical.HITs.Truncation.Properties.html#24676" class="Bound">ℓ&#39;</a><a id="24722" class="Symbol">}</a>
       <a id="24731" class="Symbol">→</a> <a id="24733" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="24737" class="Symbol">(</a><a id="24738" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24750" href="Cubical.HITs.Truncation.Properties.html#24681" class="Bound">n</a> <a id="24752" class="Symbol">(</a><a id="24753" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="24755" href="Cubical.HITs.Truncation.Properties.html#24694" class="Bound">A</a> <a id="24757" href="Cubical.HITs.Truncation.Properties.html#24707" class="Bound">B</a><a id="24758" class="Symbol">))</a> <a id="24761" class="Symbol">(</a><a id="24762" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24774" href="Cubical.HITs.Truncation.Properties.html#24681" class="Bound">n</a> <a id="24776" class="Symbol">(</a><a id="24777" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="24779" href="Cubical.HITs.Truncation.Properties.html#24694" class="Bound">A</a> <a id="24781" class="Symbol">λ</a> <a id="24783" href="Cubical.HITs.Truncation.Properties.html#24783" class="Bound">x</a> <a id="24785" class="Symbol">→</a> <a id="24787" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="24799" href="Cubical.HITs.Truncation.Properties.html#24681" class="Bound">n</a> <a id="24801" class="Symbol">(</a><a id="24802" href="Cubical.HITs.Truncation.Properties.html#24707" class="Bound">B</a> <a id="24804" href="Cubical.HITs.Truncation.Properties.html#24783" class="Bound">x</a><a id="24805" class="Symbol">)))</a>
<a id="24809" href="Cubical.HITs.Truncation.Properties.html#24657" class="Function">truncOfΣIso</a> <a id="24821" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="24826" class="Symbol">=</a> <a id="24828" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a>
<a id="24834" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="24842" class="Symbol">(</a><a id="24843" href="Cubical.HITs.Truncation.Properties.html#24657" class="Function">truncOfΣIso</a> <a id="24855" class="Symbol">(</a><a id="24856" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24860" href="Cubical.HITs.Truncation.Properties.html#24860" class="Bound">n</a><a id="24861" class="Symbol">))</a> <a id="24864" class="Symbol">=</a> <a id="24866" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="24870" class="Symbol">λ</a> <a id="24872" class="Symbol">{(</a><a id="24874" href="Cubical.HITs.Truncation.Properties.html#24874" class="Bound">a</a> <a id="24876" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24878" href="Cubical.HITs.Truncation.Properties.html#24878" class="Bound">b</a><a id="24879" class="Symbol">)</a> <a id="24881" class="Symbol">→</a> <a id="24883" href="Cubical.HITs.Truncation.Properties.html#24874" class="Bound">a</a> <a id="24885" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24887" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="24889" href="Cubical.HITs.Truncation.Properties.html#24878" class="Bound">b</a> <a id="24891" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="24892" class="Symbol">}</a>
<a id="24894" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="24902" class="Symbol">(</a><a id="24903" href="Cubical.HITs.Truncation.Properties.html#24657" class="Function">truncOfΣIso</a> <a id="24915" class="Symbol">(</a><a id="24916" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24920" href="Cubical.HITs.Truncation.Properties.html#24920" class="Bound">n</a><a id="24921" class="Symbol">))</a> <a id="24924" class="Symbol">=</a>
  <a id="24928" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="24932" class="Symbol">(</a><a id="24933" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="24949" class="Symbol">(</a><a id="24950" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="24954" href="Cubical.HITs.Truncation.Properties.html#24920" class="Bound">n</a><a id="24955" class="Symbol">))</a>
        <a id="24966" class="Symbol">(</a><a id="24967" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="24975" class="Symbol">λ</a> <a id="24977" href="Cubical.HITs.Truncation.Properties.html#24977" class="Bound">a</a> <a id="24979" class="Symbol">→</a> <a id="24981" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="24985" class="Symbol">(</a><a id="24986" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="25002" class="Symbol">(</a><a id="25003" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25007" href="Cubical.HITs.Truncation.Properties.html#24920" class="Bound">n</a><a id="25008" class="Symbol">))</a> <a id="25011" class="Symbol">λ</a> <a id="25013" href="Cubical.HITs.Truncation.Properties.html#25013" class="Bound">b</a> <a id="25015" class="Symbol">→</a> <a id="25017" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="25019" href="Cubical.HITs.Truncation.Properties.html#24977" class="Bound">a</a> <a id="25021" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25023" href="Cubical.HITs.Truncation.Properties.html#25013" class="Bound">b</a> <a id="25025" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="25026" class="Symbol">)</a>
<a id="25028" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="25036" class="Symbol">(</a><a id="25037" href="Cubical.HITs.Truncation.Properties.html#24657" class="Function">truncOfΣIso</a> <a id="25049" class="Symbol">(</a><a id="25050" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25054" href="Cubical.HITs.Truncation.Properties.html#25054" class="Bound">n</a><a id="25055" class="Symbol">))</a> <a id="25058" class="Symbol">=</a>
  <a id="25062" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="25067" class="Symbol">(λ</a> <a id="25070" href="Cubical.HITs.Truncation.Properties.html#25070" class="Bound">_</a> <a id="25072" class="Symbol">→</a> <a id="25074" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="25089" class="Symbol">(</a><a id="25090" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25094" href="Cubical.HITs.Truncation.Properties.html#25054" class="Bound">n</a><a id="25095" class="Symbol">)</a> <a id="25097" class="Symbol">(</a><a id="25098" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="25114" class="Symbol">(</a><a id="25115" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25119" href="Cubical.HITs.Truncation.Properties.html#25054" class="Bound">n</a><a id="25120" class="Symbol">))</a> <a id="25123" class="Symbol">_</a> <a id="25125" class="Symbol">_)</a>
         <a id="25137" class="Symbol">(</a><a id="25138" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="25146" class="Symbol">λ</a> <a id="25148" href="Cubical.HITs.Truncation.Properties.html#25148" class="Bound">a</a> <a id="25150" class="Symbol">→</a> <a id="25152" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="25157" class="Symbol">(λ</a> <a id="25160" href="Cubical.HITs.Truncation.Properties.html#25160" class="Bound">_</a> <a id="25162" class="Symbol">→</a> <a id="25164" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="25179" class="Symbol">(</a><a id="25180" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25184" href="Cubical.HITs.Truncation.Properties.html#25054" class="Bound">n</a><a id="25185" class="Symbol">)</a> <a id="25187" class="Symbol">(</a><a id="25188" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="25204" class="Symbol">(</a><a id="25205" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25209" href="Cubical.HITs.Truncation.Properties.html#25054" class="Bound">n</a><a id="25210" class="Symbol">))</a> <a id="25213" class="Symbol">_</a> <a id="25215" class="Symbol">_)</a>
         <a id="25227" class="Symbol">λ</a> <a id="25229" href="Cubical.HITs.Truncation.Properties.html#25229" class="Bound">b</a> <a id="25231" class="Symbol">→</a> <a id="25233" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="25237" class="Symbol">)</a>
<a id="25239" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="25247" class="Symbol">(</a><a id="25248" href="Cubical.HITs.Truncation.Properties.html#24657" class="Function">truncOfΣIso</a> <a id="25260" class="Symbol">(</a><a id="25261" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25265" href="Cubical.HITs.Truncation.Properties.html#25265" class="Bound">n</a><a id="25266" class="Symbol">))</a> <a id="25269" class="Symbol">=</a>
  <a id="25273" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="25278" class="Symbol">(λ</a> <a id="25281" href="Cubical.HITs.Truncation.Properties.html#25281" class="Bound">_</a> <a id="25283" class="Symbol">→</a> <a id="25285" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="25300" class="Symbol">(</a><a id="25301" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25305" href="Cubical.HITs.Truncation.Properties.html#25265" class="Bound">n</a><a id="25306" class="Symbol">)</a> <a id="25308" class="Symbol">(</a><a id="25309" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="25325" class="Symbol">(</a><a id="25326" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25330" href="Cubical.HITs.Truncation.Properties.html#25265" class="Bound">n</a><a id="25331" class="Symbol">))</a> <a id="25334" class="Symbol">_</a> <a id="25336" class="Symbol">_)</a> <a id="25339" class="Symbol">λ</a> <a id="25341" class="Symbol">{(</a><a id="25343" href="Cubical.HITs.Truncation.Properties.html#25343" class="Bound">a</a> <a id="25345" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25347" href="Cubical.HITs.Truncation.Properties.html#25347" class="Bound">b</a><a id="25348" class="Symbol">)</a> <a id="25350" class="Symbol">→</a> <a id="25352" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="25356" class="Symbol">}</a>

<a id="25359" class="Comment">{- transport along family of truncations -}</a>

<a id="transportTrunc"></a><a id="25404" href="Cubical.HITs.Truncation.Properties.html#25404" class="Function">transportTrunc</a> <a id="25419" class="Symbol">:</a> <a id="25421" class="Symbol">{</a><a id="25422" href="Cubical.HITs.Truncation.Properties.html#25422" class="Bound">n</a> <a id="25424" class="Symbol">:</a> <a id="25426" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="25432" class="Symbol">}{</a><a id="25434" href="Cubical.HITs.Truncation.Properties.html#25434" class="Bound">p</a> <a id="25436" class="Symbol">:</a> <a id="25438" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a> <a id="25440" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25442" href="Cubical.HITs.Truncation.Properties.html#1374" class="Generalizable">B</a><a id="25443" class="Symbol">}</a>
               <a id="25460" class="Symbol">→</a> <a id="25462" class="Symbol">(</a><a id="25463" href="Cubical.HITs.Truncation.Properties.html#25463" class="Bound">a</a> <a id="25465" class="Symbol">:</a> <a id="25467" href="Cubical.HITs.Truncation.Properties.html#1359" class="Generalizable">A</a><a id="25468" class="Symbol">)</a>
               <a id="25485" class="Symbol">→</a> <a id="25487" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="25497" class="Symbol">(λ</a> <a id="25500" href="Cubical.HITs.Truncation.Properties.html#25500" class="Bound">i</a> <a id="25502" class="Symbol">→</a> <a id="25504" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="25516" href="Cubical.HITs.Truncation.Properties.html#25422" class="Bound">n</a> <a id="25518" class="Symbol">(</a><a id="25519" href="Cubical.HITs.Truncation.Properties.html#25434" class="Bound">p</a> <a id="25521" href="Cubical.HITs.Truncation.Properties.html#25500" class="Bound">i</a><a id="25522" class="Symbol">))</a> <a id="25525" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="25527" href="Cubical.HITs.Truncation.Properties.html#25463" class="Bound">a</a> <a id="25529" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="25532" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="25534" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="25536" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="25546" class="Symbol">(λ</a> <a id="25549" href="Cubical.HITs.Truncation.Properties.html#25549" class="Bound">i</a> <a id="25551" class="Symbol">→</a> <a id="25553" href="Cubical.HITs.Truncation.Properties.html#25434" class="Bound">p</a> <a id="25555" href="Cubical.HITs.Truncation.Properties.html#25549" class="Bound">i</a><a id="25556" class="Symbol">)</a> <a id="25558" href="Cubical.HITs.Truncation.Properties.html#25463" class="Bound">a</a> <a id="25560" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a>
<a id="25563" href="Cubical.HITs.Truncation.Properties.html#25404" class="Function">transportTrunc</a> <a id="25578" class="Symbol">{</a><a id="25579" class="Argument">n</a> <a id="25581" class="Symbol">=</a> <a id="25583" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="25587" class="Symbol">}</a> <a id="25589" href="Cubical.HITs.Truncation.Properties.html#25589" class="Bound">a</a> <a id="25591" class="Symbol">=</a> <a id="25593" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="25598" href="Cubical.HITs.Truncation.Properties.html#25404" class="Function">transportTrunc</a> <a id="25613" class="Symbol">{</a><a id="25614" class="Argument">n</a> <a id="25616" class="Symbol">=</a> <a id="25618" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="25622" href="Cubical.HITs.Truncation.Properties.html#25622" class="Bound">n</a><a id="25623" class="Symbol">}</a> <a id="25625" href="Cubical.HITs.Truncation.Properties.html#25625" class="Bound">a</a> <a id="25627" class="Symbol">=</a> <a id="25629" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="25635" class="Comment">{- pointed version of truncation -}</a>

<a id="trunc-respects-≃"></a><a id="25672" href="Cubical.HITs.Truncation.Properties.html#25672" class="Function">trunc-respects-≃</a> <a id="25689" class="Symbol">:</a> <a id="25691" class="Symbol">{</a><a id="25692" href="Cubical.HITs.Truncation.Properties.html#25692" class="Bound">X</a> <a id="25694" href="Cubical.HITs.Truncation.Properties.html#25694" class="Bound">Y</a> <a id="25696" class="Symbol">:</a> <a id="25698" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25703" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a><a id="25704" class="Symbol">}</a> <a id="25706" class="Symbol">(</a><a id="25707" href="Cubical.HITs.Truncation.Properties.html#25707" class="Bound">n</a> <a id="25709" class="Symbol">:</a> <a id="25711" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="25712" class="Symbol">)</a> <a id="25714" class="Symbol">→</a> <a id="25716" class="Symbol">(</a><a id="25717" href="Cubical.HITs.Truncation.Properties.html#25717" class="Bound">H</a> <a id="25719" class="Symbol">:</a> <a id="25721" href="Cubical.HITs.Truncation.Properties.html#25692" class="Bound">X</a> <a id="25723" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="25725" href="Cubical.HITs.Truncation.Properties.html#25694" class="Bound">Y</a><a id="25726" class="Symbol">)</a> <a id="25728" class="Symbol">→</a> <a id="25730" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="25732" href="Cubical.HITs.Truncation.Properties.html#25692" class="Bound">X</a> <a id="25734" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="25736" href="Cubical.HITs.Truncation.Properties.html#25707" class="Bound">n</a> <a id="25738" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="25740" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="25742" href="Cubical.HITs.Truncation.Properties.html#25694" class="Bound">Y</a> <a id="25744" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="25746" href="Cubical.HITs.Truncation.Properties.html#25707" class="Bound">n</a>
<a id="25748" href="Cubical.HITs.Truncation.Properties.html#25672" class="Function">trunc-respects-≃</a> <a id="25765" href="Cubical.HITs.Truncation.Properties.html#25765" class="Bound">n</a> <a id="25767" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="25769" class="Symbol">=</a> <a id="25771" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="25782" class="Symbol">(</a><a id="25783" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="25787" href="Cubical.HITs.Truncation.Properties.html#25806" class="Function">f</a> <a id="25789" href="Cubical.HITs.Truncation.Properties.html#25825" class="Function">g</a> <a id="25791" href="Cubical.HITs.Truncation.Properties.html#25846" class="Function">fg</a> <a id="25794" href="Cubical.HITs.Truncation.Properties.html#26100" class="Function">gf</a><a id="25796" class="Symbol">)</a> <a id="25798" class="Keyword">where</a>
  <a id="25806" href="Cubical.HITs.Truncation.Properties.html#25806" class="Function">f</a> <a id="25808" class="Symbol">=</a> <a id="25810" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="25814" class="Symbol">(</a><a id="25815" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="25817" class="Symbol">.</a><a id="25818" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="25821" class="Symbol">)</a>
  <a id="25825" href="Cubical.HITs.Truncation.Properties.html#25825" class="Function">g</a> <a id="25827" class="Symbol">=</a> <a id="25829" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="25833" class="Symbol">(</a><a id="25834" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="25840" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a><a id="25841" class="Symbol">)</a>

  <a id="25846" href="Cubical.HITs.Truncation.Properties.html#25846" class="Function">fg</a> <a id="25849" class="Symbol">:</a> <a id="25851" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="25859" href="Cubical.HITs.Truncation.Properties.html#25806" class="Function">f</a> <a id="25861" href="Cubical.HITs.Truncation.Properties.html#25825" class="Function">g</a>
  <a id="25865" href="Cubical.HITs.Truncation.Properties.html#25846" class="Function">fg</a> <a id="25868" href="Cubical.HITs.Truncation.Properties.html#25868" class="Bound">x</a> <a id="25870" class="Symbol">=</a> <a id="25872" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="25877" class="Symbol">(λ</a> <a id="25880" href="Cubical.HITs.Truncation.Properties.html#25880" class="Bound">x</a> <a id="25882" class="Symbol">→</a> <a id="25884" href="Cubical.HITs.Truncation.Properties.html#4351" class="Function">isOfHLevelTruncPath</a> <a id="25904" class="Symbol">{</a><a id="25905" class="Argument">x</a> <a id="25907" class="Symbol">=</a> <a id="25909" href="Cubical.HITs.Truncation.Properties.html#25806" class="Function">f</a> <a id="25911" class="Symbol">(</a><a id="25912" href="Cubical.HITs.Truncation.Properties.html#25825" class="Function">g</a> <a id="25914" href="Cubical.HITs.Truncation.Properties.html#25880" class="Bound">x</a><a id="25915" class="Symbol">)}</a> <a id="25918" class="Symbol">{</a><a id="25919" class="Argument">y</a> <a id="25921" class="Symbol">=</a> <a id="25923" href="Cubical.HITs.Truncation.Properties.html#25880" class="Bound">x</a><a id="25924" class="Symbol">})</a>
    <a id="25931" class="Symbol">(λ</a> <a id="25934" href="Cubical.HITs.Truncation.Properties.html#25934" class="Bound">y</a> <a id="25936" class="Symbol">→</a>
      <a id="25944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25949" href="Cubical.HITs.Truncation.Properties.html#25806" class="Function">f</a> <a id="25951" class="Symbol">(</a><a id="25952" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="25960" class="Symbol">(</a><a id="25961" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="25977" href="Cubical.HITs.Truncation.Properties.html#25765" class="Bound">n</a><a id="25978" class="Symbol">)</a> <a id="25980" class="Symbol">(</a><a id="25981" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="25986" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="25988" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="25994" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a><a id="25995" class="Symbol">)</a> <a id="25997" href="Cubical.HITs.Truncation.Properties.html#25934" class="Bound">y</a><a id="25998" class="Symbol">)</a>
      <a id="26006" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26008" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="26016" class="Symbol">(</a><a id="26017" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="26033" href="Cubical.HITs.Truncation.Properties.html#25765" class="Bound">n</a><a id="26034" class="Symbol">)</a> <a id="26036" class="Symbol">(</a><a id="26037" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="26042" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26044" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="26046" class="Symbol">.</a><a id="26047" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26050" class="Symbol">)</a> <a id="26052" class="Symbol">(</a><a id="26053" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="26059" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="26061" href="Cubical.HITs.Truncation.Properties.html#25934" class="Bound">y</a><a id="26062" class="Symbol">)</a>
      <a id="26070" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26072" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26077" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="26082" class="Symbol">(</a><a id="26083" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="26089" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="26091" href="Cubical.HITs.Truncation.Properties.html#25934" class="Bound">y</a><a id="26092" class="Symbol">))</a> <a id="26095" href="Cubical.HITs.Truncation.Properties.html#25868" class="Bound">x</a>

  <a id="26100" href="Cubical.HITs.Truncation.Properties.html#26100" class="Function">gf</a> <a id="26103" class="Symbol">:</a> <a id="26105" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="26113" href="Cubical.HITs.Truncation.Properties.html#25806" class="Function">f</a> <a id="26115" href="Cubical.HITs.Truncation.Properties.html#25825" class="Function">g</a>
  <a id="26119" href="Cubical.HITs.Truncation.Properties.html#26100" class="Function">gf</a> <a id="26122" href="Cubical.HITs.Truncation.Properties.html#26122" class="Bound">x</a> <a id="26124" class="Symbol">=</a> <a id="26126" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a> <a id="26131" class="Symbol">(λ</a> <a id="26134" href="Cubical.HITs.Truncation.Properties.html#26134" class="Bound">x</a> <a id="26136" class="Symbol">→</a> <a id="26138" href="Cubical.HITs.Truncation.Properties.html#4351" class="Function">isOfHLevelTruncPath</a> <a id="26158" class="Symbol">{</a><a id="26159" class="Argument">x</a> <a id="26161" class="Symbol">=</a> <a id="26163" href="Cubical.HITs.Truncation.Properties.html#25825" class="Function">g</a> <a id="26165" class="Symbol">(</a><a id="26166" href="Cubical.HITs.Truncation.Properties.html#25806" class="Function">f</a> <a id="26168" href="Cubical.HITs.Truncation.Properties.html#26134" class="Bound">x</a><a id="26169" class="Symbol">)}</a> <a id="26172" class="Symbol">{</a><a id="26173" class="Argument">y</a> <a id="26175" class="Symbol">=</a> <a id="26177" href="Cubical.HITs.Truncation.Properties.html#26134" class="Bound">x</a><a id="26178" class="Symbol">})</a>
    <a id="26185" class="Symbol">(λ</a> <a id="26188" href="Cubical.HITs.Truncation.Properties.html#26188" class="Bound">x</a> <a id="26190" class="Symbol">→</a> <a id="26192" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26197" href="Cubical.HITs.Truncation.Properties.html#25825" class="Function">g</a> <a id="26199" class="Symbol">(</a><a id="26200" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="26208" class="Symbol">(</a><a id="26209" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="26225" href="Cubical.HITs.Truncation.Properties.html#25765" class="Bound">n</a><a id="26226" class="Symbol">)</a> <a id="26228" class="Symbol">(</a><a id="26229" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="26234" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26236" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="26238" class="Symbol">.</a><a id="26239" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26242" class="Symbol">)</a> <a id="26244" href="Cubical.HITs.Truncation.Properties.html#26188" class="Bound">x</a><a id="26245" class="Symbol">)</a>
    <a id="26251" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26253" href="Cubical.HITs.Truncation.Properties.html#11148" class="Function">recUniq</a> <a id="26261" class="Symbol">(</a><a id="26262" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="26278" href="Cubical.HITs.Truncation.Properties.html#25765" class="Bound">n</a><a id="26279" class="Symbol">)</a> <a id="26281" class="Symbol">(</a><a id="26282" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="26287" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26289" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="26295" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a><a id="26296" class="Symbol">)</a> <a id="26298" class="Symbol">(</a><a id="26299" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="26301" class="Symbol">.</a><a id="26302" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26306" href="Cubical.HITs.Truncation.Properties.html#26188" class="Bound">x</a><a id="26307" class="Symbol">)</a>
    <a id="26313" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26315" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26320" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="26325" class="Symbol">(</a><a id="26326" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="26332" href="Cubical.HITs.Truncation.Properties.html#25767" class="Bound">H</a> <a id="26334" href="Cubical.HITs.Truncation.Properties.html#26188" class="Bound">x</a><a id="26335" class="Symbol">))</a> <a id="26338" href="Cubical.HITs.Truncation.Properties.html#26122" class="Bound">x</a>

<a id="hLevelTrunc∙-≃"></a><a id="26341" href="Cubical.HITs.Truncation.Properties.html#26341" class="Function">hLevelTrunc∙-≃</a> <a id="26356" class="Symbol">:</a> <a id="26358" class="Symbol">{</a><a id="26359" href="Cubical.HITs.Truncation.Properties.html#26359" class="Bound">X</a> <a id="26361" href="Cubical.HITs.Truncation.Properties.html#26361" class="Bound">Y</a> <a id="26363" class="Symbol">:</a> <a id="26365" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="26373" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a><a id="26374" class="Symbol">}</a> <a id="26376" class="Symbol">(</a><a id="26377" href="Cubical.HITs.Truncation.Properties.html#26377" class="Bound">n</a> <a id="26379" class="Symbol">:</a> <a id="26381" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="26382" class="Symbol">)</a> <a id="26384" class="Symbol">→</a> <a id="26386" class="Symbol">(</a><a id="26387" href="Cubical.HITs.Truncation.Properties.html#26387" class="Bound">H</a> <a id="26389" class="Symbol">:</a> <a id="26391" href="Cubical.HITs.Truncation.Properties.html#26359" class="Bound">X</a> <a id="26393" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="26396" href="Cubical.HITs.Truncation.Properties.html#26361" class="Bound">Y</a><a id="26397" class="Symbol">)</a> <a id="26399" class="Symbol">→</a> <a id="26401" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="26414" href="Cubical.HITs.Truncation.Properties.html#26377" class="Bound">n</a> <a id="26416" href="Cubical.HITs.Truncation.Properties.html#26359" class="Bound">X</a> <a id="26418" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="26421" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="26434" href="Cubical.HITs.Truncation.Properties.html#26377" class="Bound">n</a> <a id="26436" href="Cubical.HITs.Truncation.Properties.html#26361" class="Bound">Y</a>
<a id="26438" href="Cubical.HITs.Truncation.Properties.html#26341" class="Function">hLevelTrunc∙-≃</a> <a id="26453" class="Symbol">{</a><a id="26454" class="Argument">X</a> <a id="26456" class="Symbol">=</a> <a id="26458" href="Cubical.HITs.Truncation.Properties.html#26458" class="Bound">X</a><a id="26459" class="Symbol">}</a> <a id="26461" class="Symbol">{</a><a id="26462" href="Cubical.HITs.Truncation.Properties.html#26462" class="Bound">Y</a><a id="26463" class="Symbol">}</a> <a id="26465" href="Cubical.HITs.Truncation.Properties.html#26465" class="Bound">n</a> <a id="26467" href="Cubical.HITs.Truncation.Properties.html#26467" class="Bound">H</a> <a id="26469" class="Symbol">=</a> <a id="26471" class="Symbol">(</a><a id="26472" href="Cubical.HITs.Truncation.Properties.html#25672" class="Function">trunc-respects-≃</a> <a id="26489" href="Cubical.HITs.Truncation.Properties.html#26465" class="Bound">n</a> <a id="26491" class="Symbol">(</a><a id="26492" href="Cubical.HITs.Truncation.Properties.html#26467" class="Bound">H</a> <a id="26494" class="Symbol">.</a><a id="26495" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26498" class="Symbol">))</a> <a id="26501" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26503" href="Cubical.HITs.Truncation.Properties.html#26523" class="Function">prf</a> <a id="26507" href="Cubical.HITs.Truncation.Properties.html#26458" class="Bound">X</a> <a id="26509" href="Cubical.HITs.Truncation.Properties.html#26462" class="Bound">Y</a> <a id="26511" href="Cubical.HITs.Truncation.Properties.html#26465" class="Bound">n</a> <a id="26513" href="Cubical.HITs.Truncation.Properties.html#26467" class="Bound">H</a> <a id="26515" class="Keyword">where</a>
  <a id="26523" href="Cubical.HITs.Truncation.Properties.html#26523" class="Function">prf</a> <a id="26527" class="Symbol">:</a> <a id="26529" class="Symbol">(</a><a id="26530" href="Cubical.HITs.Truncation.Properties.html#26530" class="Bound">X</a> <a id="26532" href="Cubical.HITs.Truncation.Properties.html#26532" class="Bound">Y</a> <a id="26534" class="Symbol">:</a> <a id="26536" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="26544" href="Cubical.HITs.Truncation.Properties.html#1342" class="Generalizable">ℓ</a><a id="26545" class="Symbol">)</a> <a id="26547" class="Symbol">(</a><a id="26548" href="Cubical.HITs.Truncation.Properties.html#26548" class="Bound">n</a> <a id="26550" class="Symbol">:</a> <a id="26552" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="26553" class="Symbol">)</a> <a id="26555" class="Symbol">→</a> <a id="26557" class="Symbol">(</a><a id="26558" href="Cubical.HITs.Truncation.Properties.html#26558" class="Bound">H</a> <a id="26560" class="Symbol">:</a> <a id="26562" href="Cubical.HITs.Truncation.Properties.html#26530" class="Bound">X</a> <a id="26564" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="26567" href="Cubical.HITs.Truncation.Properties.html#26532" class="Bound">Y</a><a id="26568" class="Symbol">)</a> <a id="26570" class="Symbol">→</a> <a id="26572" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26576" class="Symbol">(</a><a id="26577" href="Cubical.HITs.Truncation.Properties.html#25672" class="Function">trunc-respects-≃</a> <a id="26594" href="Cubical.HITs.Truncation.Properties.html#26548" class="Bound">n</a> <a id="26596" class="Symbol">(</a><a id="26597" href="Cubical.HITs.Truncation.Properties.html#26558" class="Bound">H</a> <a id="26599" class="Symbol">.</a><a id="26600" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26603" class="Symbol">))</a> <a id="26606" class="Symbol">(</a><a id="26607" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26610" class="Symbol">(</a><a id="26611" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="26624" href="Cubical.HITs.Truncation.Properties.html#26548" class="Bound">n</a> <a id="26626" href="Cubical.HITs.Truncation.Properties.html#26530" class="Bound">X</a><a id="26627" class="Symbol">))</a> <a id="26630" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26632" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26635" class="Symbol">(</a><a id="26636" href="Cubical.HITs.Truncation.Base.html#1126" class="Function">hLevelTrunc∙</a> <a id="26649" href="Cubical.HITs.Truncation.Properties.html#26548" class="Bound">n</a> <a id="26651" href="Cubical.HITs.Truncation.Properties.html#26532" class="Bound">Y</a><a id="26652" class="Symbol">)</a>
  <a id="26656" href="Cubical.HITs.Truncation.Properties.html#26523" class="Function">prf</a> <a id="26660" href="Cubical.HITs.Truncation.Properties.html#26660" class="Bound">X</a> <a id="26662" href="Cubical.HITs.Truncation.Properties.html#26662" class="Bound">Y</a> <a id="26664" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="26669" href="Cubical.HITs.Truncation.Properties.html#26669" class="Bound">H</a> <a id="26671" class="Symbol">=</a> <a id="26673" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="26680" href="Cubical.HITs.Truncation.Properties.html#26523" class="Function">prf</a> <a id="26684" href="Cubical.HITs.Truncation.Properties.html#26684" class="Bound">X</a> <a id="26686" href="Cubical.HITs.Truncation.Properties.html#26686" class="Bound">Y</a> <a id="26688" class="Symbol">(</a><a id="26689" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26693" href="Cubical.HITs.Truncation.Properties.html#26693" class="Bound">n</a><a id="26694" class="Symbol">)</a> <a id="26696" href="Cubical.HITs.Truncation.Properties.html#26696" class="Bound">H</a> <a id="26698" class="Symbol">=</a> <a id="26700" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26705" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="26710" class="Symbol">(</a><a id="26711" href="Cubical.HITs.Truncation.Properties.html#26696" class="Bound">H</a> <a id="26713" class="Symbol">.</a><a id="26714" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="26717" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Truncation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Truncation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Truncation.html" class="Module">Cubical.HITs.Truncation</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.HITs.Truncation.Base.html" class="Module">Cubical.HITs.Truncation.Base</a> <a id="80" class="Keyword">public</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.HITs.Truncation.Properties.html" class="Module">Cubical.HITs.Truncation.Properties</a> <a id="134" class="Keyword">public</a>

<a id="142" class="Keyword">import</a> <a id="149" href="Cubical.HITs.Truncation.FromNegTwo.html" class="Module">Cubical.HITs.Truncation.FromNegTwo</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Wedge.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Wedge.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Wedge.Base.html" class="Module">Cubical.HITs.Wedge.Base</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Cubical.HITs.Pushout.Base.html" class="Module">Cubical.HITs.Pushout.Base</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>

<a id="_⋁_"></a><a id="264" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">_⋁_</a> <a id="268" class="Symbol">:</a> <a id="270" class="Symbol">∀</a> <a id="272" class="Symbol">{</a><a id="273" href="Cubical.HITs.Wedge.Base.html#273" class="Bound">ℓ</a> <a id="275" href="Cubical.HITs.Wedge.Base.html#275" class="Bound">ℓ&#39;</a><a id="277" class="Symbol">}</a> <a id="279" class="Symbol">→</a> <a id="281" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="289" href="Cubical.HITs.Wedge.Base.html#273" class="Bound">ℓ</a> <a id="291" class="Symbol">→</a> <a id="293" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="301" href="Cubical.HITs.Wedge.Base.html#275" class="Bound">ℓ&#39;</a> <a id="304" class="Symbol">→</a> <a id="306" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="311" class="Symbol">(</a><a id="312" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="318" href="Cubical.HITs.Wedge.Base.html#273" class="Bound">ℓ</a> <a id="320" href="Cubical.HITs.Wedge.Base.html#275" class="Bound">ℓ&#39;</a><a id="322" class="Symbol">)</a>
<a id="324" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">_⋁_</a> <a id="328" class="Symbol">(</a><a id="329" href="Cubical.HITs.Wedge.Base.html#329" class="Bound">A</a> <a id="331" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="333" href="Cubical.HITs.Wedge.Base.html#333" class="Bound">ptA</a><a id="336" class="Symbol">)</a> <a id="338" class="Symbol">(</a><a id="339" href="Cubical.HITs.Wedge.Base.html#339" class="Bound">B</a> <a id="341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="343" href="Cubical.HITs.Wedge.Base.html#343" class="Bound">ptB</a><a id="346" class="Symbol">)</a> <a id="348" class="Symbol">=</a> <a id="350" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="358" class="Symbol">{</a><a id="359" class="Argument">A</a> <a id="361" class="Symbol">=</a> <a id="363" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="367" class="Symbol">}</a> <a id="369" class="Symbol">{</a><a id="370" class="Argument">B</a> <a id="372" class="Symbol">=</a> <a id="374" href="Cubical.HITs.Wedge.Base.html#329" class="Bound">A</a><a id="375" class="Symbol">}</a> <a id="377" class="Symbol">{</a><a id="378" class="Argument">C</a> <a id="380" class="Symbol">=</a> <a id="382" href="Cubical.HITs.Wedge.Base.html#339" class="Bound">B</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">(λ</a> <a id="388" href="Cubical.HITs.Wedge.Base.html#388" class="Bound">_</a> <a id="390" class="Symbol">→</a> <a id="392" href="Cubical.HITs.Wedge.Base.html#333" class="Bound">ptA</a><a id="395" class="Symbol">)</a> <a id="397" class="Symbol">(λ</a> <a id="400" href="Cubical.HITs.Wedge.Base.html#400" class="Bound">_</a> <a id="402" class="Symbol">→</a> <a id="404" href="Cubical.HITs.Wedge.Base.html#343" class="Bound">ptB</a><a id="407" class="Symbol">)</a>

<a id="410" class="Comment">-- Arbitrary wedges</a>
<a id="⋁gen"></a><a id="430" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="435" class="Symbol">:</a> <a id="437" class="Symbol">∀</a> <a id="439" class="Symbol">{</a><a id="440" href="Cubical.HITs.Wedge.Base.html#440" class="Bound">ℓ</a> <a id="442" href="Cubical.HITs.Wedge.Base.html#442" class="Bound">ℓ&#39;</a><a id="444" class="Symbol">}</a> <a id="446" class="Symbol">(</a><a id="447" href="Cubical.HITs.Wedge.Base.html#447" class="Bound">A</a> <a id="449" class="Symbol">:</a> <a id="451" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="456" href="Cubical.HITs.Wedge.Base.html#440" class="Bound">ℓ</a><a id="457" class="Symbol">)</a> <a id="459" class="Symbol">(</a><a id="460" href="Cubical.HITs.Wedge.Base.html#460" class="Bound">B</a> <a id="462" class="Symbol">:</a> <a id="464" href="Cubical.HITs.Wedge.Base.html#447" class="Bound">A</a> <a id="466" class="Symbol">→</a> <a id="468" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="476" href="Cubical.HITs.Wedge.Base.html#442" class="Bound">ℓ&#39;</a><a id="478" class="Symbol">)</a> <a id="480" class="Symbol">→</a> <a id="482" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="487" class="Symbol">(</a><a id="488" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="494" href="Cubical.HITs.Wedge.Base.html#440" class="Bound">ℓ</a> <a id="496" href="Cubical.HITs.Wedge.Base.html#442" class="Bound">ℓ&#39;</a><a id="498" class="Symbol">)</a>
<a id="500" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="505" href="Cubical.HITs.Wedge.Base.html#505" class="Bound">A</a> <a id="507" href="Cubical.HITs.Wedge.Base.html#507" class="Bound">B</a> <a id="509" class="Symbol">=</a> <a id="511" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="517" class="Symbol">{</a><a id="518" class="Argument">A</a> <a id="520" class="Symbol">=</a> <a id="522" href="Cubical.HITs.Wedge.Base.html#505" class="Bound">A</a><a id="523" class="Symbol">}</a> <a id="525" class="Symbol">{</a><a id="526" class="Argument">B</a> <a id="528" class="Symbol">=</a> <a id="530" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="532" href="Cubical.HITs.Wedge.Base.html#505" class="Bound">A</a> <a id="534" class="Symbol">λ</a> <a id="536" href="Cubical.HITs.Wedge.Base.html#536" class="Bound">a</a> <a id="538" class="Symbol">→</a> <a id="540" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="544" class="Symbol">(</a><a id="545" href="Cubical.HITs.Wedge.Base.html#507" class="Bound">B</a> <a id="547" href="Cubical.HITs.Wedge.Base.html#536" class="Bound">a</a><a id="548" class="Symbol">)}</a>
                  <a id="569" class="Symbol">(λ</a> <a id="572" href="Cubical.HITs.Wedge.Base.html#572" class="Bound">a</a> <a id="574" class="Symbol">→</a> <a id="576" href="Cubical.HITs.Wedge.Base.html#572" class="Bound">a</a> <a id="578" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="580" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="584" class="Symbol">(</a><a id="585" href="Cubical.HITs.Wedge.Base.html#507" class="Bound">B</a> <a id="587" href="Cubical.HITs.Wedge.Base.html#572" class="Bound">a</a><a id="588" class="Symbol">))</a>

<a id="592" class="Comment">-- Pointed versions</a>
<a id="_⋁∙ₗ_"></a><a id="612" href="Cubical.HITs.Wedge.Base.html#612" class="Function Operator">_⋁∙ₗ_</a> <a id="618" class="Symbol">:</a> <a id="620" class="Symbol">∀</a> <a id="622" class="Symbol">{</a><a id="623" href="Cubical.HITs.Wedge.Base.html#623" class="Bound">ℓ</a> <a id="625" href="Cubical.HITs.Wedge.Base.html#625" class="Bound">ℓ&#39;</a><a id="627" class="Symbol">}</a> <a id="629" class="Symbol">→</a> <a id="631" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="639" href="Cubical.HITs.Wedge.Base.html#623" class="Bound">ℓ</a> <a id="641" class="Symbol">→</a> <a id="643" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="651" href="Cubical.HITs.Wedge.Base.html#625" class="Bound">ℓ&#39;</a> <a id="654" class="Symbol">→</a> <a id="656" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="671" href="Cubical.HITs.Wedge.Base.html#623" class="Bound">ℓ</a> <a id="673" href="Cubical.HITs.Wedge.Base.html#625" class="Bound">ℓ&#39;</a><a id="675" class="Symbol">)</a>
<a id="677" href="Cubical.HITs.Wedge.Base.html#677" class="Bound">A</a> <a id="679" href="Cubical.HITs.Wedge.Base.html#612" class="Function Operator">⋁∙ₗ</a> <a id="683" href="Cubical.HITs.Wedge.Base.html#683" class="Bound">B</a> <a id="685" class="Symbol">=</a> <a id="687" class="Symbol">(</a><a id="688" href="Cubical.HITs.Wedge.Base.html#677" class="Bound">A</a> <a id="690" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="692" href="Cubical.HITs.Wedge.Base.html#683" class="Bound">B</a><a id="693" class="Symbol">)</a> <a id="695" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="697" class="Symbol">(</a><a id="698" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="702" class="Symbol">(</a><a id="703" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="707" href="Cubical.HITs.Wedge.Base.html#677" class="Bound">A</a><a id="708" class="Symbol">))</a>

<a id="_⋁∙ᵣ_"></a><a id="712" href="Cubical.HITs.Wedge.Base.html#712" class="Function Operator">_⋁∙ᵣ_</a> <a id="718" class="Symbol">:</a> <a id="720" class="Symbol">∀</a> <a id="722" class="Symbol">{</a><a id="723" href="Cubical.HITs.Wedge.Base.html#723" class="Bound">ℓ</a> <a id="725" href="Cubical.HITs.Wedge.Base.html#725" class="Bound">ℓ&#39;</a><a id="727" class="Symbol">}</a> <a id="729" class="Symbol">→</a> <a id="731" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="739" href="Cubical.HITs.Wedge.Base.html#723" class="Bound">ℓ</a> <a id="741" class="Symbol">→</a> <a id="743" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="751" href="Cubical.HITs.Wedge.Base.html#725" class="Bound">ℓ&#39;</a> <a id="754" class="Symbol">→</a> <a id="756" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="764" class="Symbol">(</a><a id="765" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="771" href="Cubical.HITs.Wedge.Base.html#723" class="Bound">ℓ</a> <a id="773" href="Cubical.HITs.Wedge.Base.html#725" class="Bound">ℓ&#39;</a><a id="775" class="Symbol">)</a>
<a id="777" href="Cubical.HITs.Wedge.Base.html#777" class="Bound">A</a> <a id="779" href="Cubical.HITs.Wedge.Base.html#712" class="Function Operator">⋁∙ᵣ</a> <a id="783" href="Cubical.HITs.Wedge.Base.html#783" class="Bound">B</a> <a id="785" class="Symbol">=</a> <a id="787" class="Symbol">(</a><a id="788" href="Cubical.HITs.Wedge.Base.html#777" class="Bound">A</a> <a id="790" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="792" href="Cubical.HITs.Wedge.Base.html#783" class="Bound">B</a><a id="793" class="Symbol">)</a> <a id="795" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="797" class="Symbol">(</a><a id="798" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="802" class="Symbol">(</a><a id="803" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="807" href="Cubical.HITs.Wedge.Base.html#783" class="Bound">B</a><a id="808" class="Symbol">))</a>

<a id="⋁gen∙"></a><a id="812" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="818" class="Symbol">:</a> <a id="820" class="Symbol">∀</a> <a id="822" class="Symbol">{</a><a id="823" href="Cubical.HITs.Wedge.Base.html#823" class="Bound">ℓ</a> <a id="825" href="Cubical.HITs.Wedge.Base.html#825" class="Bound">ℓ&#39;</a><a id="827" class="Symbol">}</a> <a id="829" class="Symbol">(</a><a id="830" href="Cubical.HITs.Wedge.Base.html#830" class="Bound">A</a> <a id="832" class="Symbol">:</a> <a id="834" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="839" href="Cubical.HITs.Wedge.Base.html#823" class="Bound">ℓ</a><a id="840" class="Symbol">)</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.HITs.Wedge.Base.html#843" class="Bound">B</a> <a id="845" class="Symbol">:</a> <a id="847" href="Cubical.HITs.Wedge.Base.html#830" class="Bound">A</a> <a id="849" class="Symbol">→</a> <a id="851" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="859" href="Cubical.HITs.Wedge.Base.html#825" class="Bound">ℓ&#39;</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">→</a> <a id="865" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="873" class="Symbol">(</a><a id="874" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="880" href="Cubical.HITs.Wedge.Base.html#823" class="Bound">ℓ</a> <a id="882" href="Cubical.HITs.Wedge.Base.html#825" class="Bound">ℓ&#39;</a><a id="884" class="Symbol">)</a>
<a id="886" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="892" href="Cubical.HITs.Wedge.Base.html#892" class="Bound">A</a> <a id="894" href="Cubical.HITs.Wedge.Base.html#894" class="Bound">B</a> <a id="896" class="Symbol">=</a> <a id="898" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="903" href="Cubical.HITs.Wedge.Base.html#892" class="Bound">A</a> <a id="905" href="Cubical.HITs.Wedge.Base.html#894" class="Bound">B</a> <a id="907" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="909" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="913" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="917" class="Comment">-- Projections</a>
<a id="932" class="Keyword">module</a> <a id="939" href="Cubical.HITs.Wedge.Base.html#939" class="Module">_</a> <a id="941" class="Symbol">{</a><a id="942" href="Cubical.HITs.Wedge.Base.html#942" class="Bound">ℓ</a> <a id="944" href="Cubical.HITs.Wedge.Base.html#944" class="Bound">ℓ&#39;</a><a id="946" class="Symbol">}</a> <a id="948" class="Symbol">{</a><a id="949" href="Cubical.HITs.Wedge.Base.html#949" class="Bound">A</a> <a id="951" class="Symbol">:</a> <a id="953" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="961" href="Cubical.HITs.Wedge.Base.html#942" class="Bound">ℓ</a><a id="962" class="Symbol">}</a> <a id="964" class="Symbol">{</a><a id="965" href="Cubical.HITs.Wedge.Base.html#965" class="Bound">B</a> <a id="967" class="Symbol">:</a> <a id="969" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="977" href="Cubical.HITs.Wedge.Base.html#944" class="Bound">ℓ&#39;</a><a id="979" class="Symbol">}</a> <a id="981" class="Keyword">where</a>
  <a id="989" href="Cubical.HITs.Wedge.Base.html#989" class="Function">proj⋁ₗ</a> <a id="996" class="Symbol">:</a> <a id="998" href="Cubical.HITs.Wedge.Base.html#949" class="Bound">A</a> <a id="1000" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1002" href="Cubical.HITs.Wedge.Base.html#965" class="Bound">B</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1010" href="Cubical.HITs.Wedge.Base.html#949" class="Bound">A</a>
  <a id="1014" href="Cubical.HITs.Wedge.Base.html#989" class="Function">proj⋁ₗ</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1026" href="Cubical.HITs.Wedge.Base.html#1026" class="Bound">x</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Symbol">=</a> <a id="1031" href="Cubical.HITs.Wedge.Base.html#1026" class="Bound">x</a>
  <a id="1035" href="Cubical.HITs.Wedge.Base.html#989" class="Function">proj⋁ₗ</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1047" href="Cubical.HITs.Wedge.Base.html#1047" class="Bound">x</a><a id="1048" class="Symbol">)</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1055" href="Cubical.HITs.Wedge.Base.html#949" class="Bound">A</a>
  <a id="1059" href="Cubical.HITs.Wedge.Base.html#989" class="Function">proj⋁ₗ</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1072" href="Cubical.HITs.Wedge.Base.html#1072" class="Bound">a</a> <a id="1074" href="Cubical.HITs.Wedge.Base.html#1074" class="Bound">i</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1082" href="Cubical.HITs.Wedge.Base.html#949" class="Bound">A</a>

  <a id="1087" href="Cubical.HITs.Wedge.Base.html#1087" class="Function">proj⋁ᵣ</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Cubical.HITs.Wedge.Base.html#949" class="Bound">A</a> <a id="1098" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1100" href="Cubical.HITs.Wedge.Base.html#965" class="Bound">B</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1108" href="Cubical.HITs.Wedge.Base.html#965" class="Bound">B</a>
  <a id="1112" href="Cubical.HITs.Wedge.Base.html#1087" class="Function">proj⋁ᵣ</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1124" href="Cubical.HITs.Wedge.Base.html#1124" class="Bound">x</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1132" href="Cubical.HITs.Wedge.Base.html#965" class="Bound">B</a>
  <a id="1136" href="Cubical.HITs.Wedge.Base.html#1087" class="Function">proj⋁ᵣ</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1148" href="Cubical.HITs.Wedge.Base.html#1148" class="Bound">x</a><a id="1149" class="Symbol">)</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Cubical.HITs.Wedge.Base.html#1148" class="Bound">x</a>
  <a id="1157" href="Cubical.HITs.Wedge.Base.html#1087" class="Function">proj⋁ᵣ</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1170" href="Cubical.HITs.Wedge.Base.html#1170" class="Bound">a</a> <a id="1172" href="Cubical.HITs.Wedge.Base.html#1172" class="Bound">i</a><a id="1173" class="Symbol">)</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1180" href="Cubical.HITs.Wedge.Base.html#965" class="Bound">B</a>

<a id="1183" class="Comment">-- Wedge sums of functions</a>
<a id="_∨→_"></a><a id="1210" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">_∨→_</a> <a id="1215" class="Symbol">:</a> <a id="1217" class="Symbol">∀</a> <a id="1219" class="Symbol">{</a><a id="1220" href="Cubical.HITs.Wedge.Base.html#1220" class="Bound">ℓ</a> <a id="1222" href="Cubical.HITs.Wedge.Base.html#1222" class="Bound">ℓ&#39;</a> <a id="1225" href="Cubical.HITs.Wedge.Base.html#1225" class="Bound">ℓ&#39;&#39;</a><a id="1228" class="Symbol">}</a> <a id="1230" class="Symbol">{</a><a id="1231" href="Cubical.HITs.Wedge.Base.html#1231" class="Bound">A</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1243" href="Cubical.HITs.Wedge.Base.html#1220" class="Bound">ℓ</a><a id="1244" class="Symbol">}</a> <a id="1246" class="Symbol">{</a><a id="1247" href="Cubical.HITs.Wedge.Base.html#1247" class="Bound">B</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1259" href="Cubical.HITs.Wedge.Base.html#1222" class="Bound">ℓ&#39;</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">{</a><a id="1264" href="Cubical.HITs.Wedge.Base.html#1264" class="Bound">C</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1276" href="Cubical.HITs.Wedge.Base.html#1225" class="Bound">ℓ&#39;&#39;</a><a id="1279" class="Symbol">}</a>
      <a id="1287" class="Symbol">→</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Cubical.HITs.Wedge.Base.html#1290" class="Bound">f</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Cubical.HITs.Wedge.Base.html#1231" class="Bound">A</a> <a id="1296" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1299" href="Cubical.HITs.Wedge.Base.html#1264" class="Bound">C</a><a id="1300" class="Symbol">)</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Cubical.HITs.Wedge.Base.html#1303" class="Bound">g</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Cubical.HITs.Wedge.Base.html#1247" class="Bound">B</a> <a id="1309" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1312" href="Cubical.HITs.Wedge.Base.html#1264" class="Bound">C</a><a id="1313" class="Symbol">)</a>
      <a id="1321" class="Symbol">→</a> <a id="1323" href="Cubical.HITs.Wedge.Base.html#1231" class="Bound">A</a> <a id="1325" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1327" href="Cubical.HITs.Wedge.Base.html#1247" class="Bound">B</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1335" href="Cubical.HITs.Wedge.Base.html#1264" class="Bound">C</a>
<a id="1337" class="Symbol">(</a><a id="1338" href="Cubical.HITs.Wedge.Base.html#1338" class="Bound">f</a> <a id="1340" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="1343" href="Cubical.HITs.Wedge.Base.html#1343" class="Bound">g</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1351" href="Cubical.HITs.Wedge.Base.html#1351" class="Bound">x</a><a id="1352" class="Symbol">)</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1360" href="Cubical.HITs.Wedge.Base.html#1338" class="Bound">f</a> <a id="1362" href="Cubical.HITs.Wedge.Base.html#1351" class="Bound">x</a>
<a id="1364" class="Symbol">(</a><a id="1365" href="Cubical.HITs.Wedge.Base.html#1365" class="Bound">f</a> <a id="1367" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="1370" href="Cubical.HITs.Wedge.Base.html#1370" class="Bound">g</a><a id="1371" class="Symbol">)</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1378" href="Cubical.HITs.Wedge.Base.html#1378" class="Bound">x</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1387" href="Cubical.HITs.Wedge.Base.html#1370" class="Bound">g</a> <a id="1389" href="Cubical.HITs.Wedge.Base.html#1378" class="Bound">x</a>
<a id="1391" class="Symbol">(</a><a id="1392" href="Cubical.HITs.Wedge.Base.html#1392" class="Bound">f</a> <a id="1394" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="1397" href="Cubical.HITs.Wedge.Base.html#1397" class="Bound">g</a><a id="1398" class="Symbol">)</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1406" href="Cubical.HITs.Wedge.Base.html#1406" class="Bound">a</a> <a id="1408" href="Cubical.HITs.Wedge.Base.html#1408" class="Bound">i₁</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">=</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1419" href="Cubical.HITs.Wedge.Base.html#1392" class="Bound">f</a> <a id="1421" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1423" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1432" href="Cubical.HITs.Wedge.Base.html#1397" class="Bound">g</a><a id="1433" class="Symbol">))</a> <a id="1436" href="Cubical.HITs.Wedge.Base.html#1408" class="Bound">i₁</a>

<a id="⋁proj₁"></a><a id="1440" href="Cubical.HITs.Wedge.Base.html#1440" class="Function">⋁proj₁</a> <a id="1447" class="Symbol">:</a> <a id="1449" class="Symbol">∀</a> <a id="1451" class="Symbol">{</a><a id="1452" href="Cubical.HITs.Wedge.Base.html#1452" class="Bound">ℓ</a> <a id="1454" href="Cubical.HITs.Wedge.Base.html#1454" class="Bound">ℓ&#39;</a><a id="1456" class="Symbol">}</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Cubical.HITs.Wedge.Base.html#1459" class="Bound">A</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1471" href="Cubical.HITs.Wedge.Base.html#1452" class="Bound">ℓ</a><a id="1472" class="Symbol">)</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Cubical.HITs.Wedge.Base.html#1475" class="Bound">B</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1487" href="Cubical.HITs.Wedge.Base.html#1454" class="Bound">ℓ&#39;</a><a id="1489" class="Symbol">)</a>
      <a id="1497" class="Symbol">→</a> <a id="1499" href="Cubical.HITs.Wedge.Base.html#1459" class="Bound">A</a> <a id="1501" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1503" href="Cubical.HITs.Wedge.Base.html#1475" class="Bound">B</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1511" href="Cubical.HITs.Wedge.Base.html#1459" class="Bound">A</a>
<a id="1513" href="Cubical.HITs.Wedge.Base.html#1440" class="Function">⋁proj₁</a> <a id="1520" href="Cubical.HITs.Wedge.Base.html#1520" class="Bound">A</a> <a id="1522" href="Cubical.HITs.Wedge.Base.html#1522" class="Bound">B</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="1533" href="Cubical.HITs.Wedge.Base.html#1520" class="Bound">A</a> <a id="1535" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="1538" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="1545" href="Cubical.HITs.Wedge.Base.html#1522" class="Bound">B</a> <a id="1547" href="Cubical.HITs.Wedge.Base.html#1520" class="Bound">A</a>

<a id="⋁proj₂"></a><a id="1550" href="Cubical.HITs.Wedge.Base.html#1550" class="Function">⋁proj₂</a> <a id="1557" class="Symbol">:</a> <a id="1559" class="Symbol">∀</a> <a id="1561" class="Symbol">{</a><a id="1562" href="Cubical.HITs.Wedge.Base.html#1562" class="Bound">ℓ</a> <a id="1564" href="Cubical.HITs.Wedge.Base.html#1564" class="Bound">ℓ&#39;</a><a id="1566" class="Symbol">}</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Cubical.HITs.Wedge.Base.html#1569" class="Bound">A</a> <a id="1571" class="Symbol">:</a> <a id="1573" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1581" href="Cubical.HITs.Wedge.Base.html#1562" class="Bound">ℓ</a><a id="1582" class="Symbol">)</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Cubical.HITs.Wedge.Base.html#1585" class="Bound">B</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1597" href="Cubical.HITs.Wedge.Base.html#1564" class="Bound">ℓ&#39;</a><a id="1599" class="Symbol">)</a>
      <a id="1607" class="Symbol">→</a> <a id="1609" href="Cubical.HITs.Wedge.Base.html#1569" class="Bound">A</a> <a id="1611" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1613" href="Cubical.HITs.Wedge.Base.html#1585" class="Bound">B</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1621" href="Cubical.HITs.Wedge.Base.html#1585" class="Bound">B</a>
<a id="1623" href="Cubical.HITs.Wedge.Base.html#1550" class="Function">⋁proj₂</a> <a id="1630" href="Cubical.HITs.Wedge.Base.html#1630" class="Bound">A</a> <a id="1632" href="Cubical.HITs.Wedge.Base.html#1632" class="Bound">B</a> <a id="1634" class="Symbol">=</a> <a id="1636" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="1643" href="Cubical.HITs.Wedge.Base.html#1630" class="Bound">A</a> <a id="1645" href="Cubical.HITs.Wedge.Base.html#1632" class="Bound">B</a> <a id="1647" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="1650" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="1657" href="Cubical.HITs.Wedge.Base.html#1632" class="Bound">B</a>

<a id="1660" class="Comment">-- Pointed version</a>
<a id="∨→∙"></a><a id="1679" href="Cubical.HITs.Wedge.Base.html#1679" class="Function">∨→∙</a> <a id="1683" class="Symbol">:</a> <a id="1685" class="Symbol">∀</a> <a id="1687" class="Symbol">{</a><a id="1688" href="Cubical.HITs.Wedge.Base.html#1688" class="Bound">ℓ</a> <a id="1690" href="Cubical.HITs.Wedge.Base.html#1690" class="Bound">ℓ&#39;</a> <a id="1693" href="Cubical.HITs.Wedge.Base.html#1693" class="Bound">ℓ&#39;&#39;</a><a id="1696" class="Symbol">}</a> <a id="1698" class="Symbol">{</a><a id="1699" href="Cubical.HITs.Wedge.Base.html#1699" class="Bound">A</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1711" href="Cubical.HITs.Wedge.Base.html#1688" class="Bound">ℓ</a><a id="1712" class="Symbol">}</a> <a id="1714" class="Symbol">{</a><a id="1715" href="Cubical.HITs.Wedge.Base.html#1715" class="Bound">B</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1727" href="Cubical.HITs.Wedge.Base.html#1690" class="Bound">ℓ&#39;</a><a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Cubical.HITs.Wedge.Base.html#1732" class="Bound">C</a> <a id="1734" class="Symbol">:</a> <a id="1736" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1744" href="Cubical.HITs.Wedge.Base.html#1693" class="Bound">ℓ&#39;&#39;</a><a id="1747" class="Symbol">}</a>
   <a id="1752" class="Symbol">→</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Cubical.HITs.Wedge.Base.html#1755" class="Bound">f</a> <a id="1757" class="Symbol">:</a> <a id="1759" href="Cubical.HITs.Wedge.Base.html#1699" class="Bound">A</a> <a id="1761" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1764" href="Cubical.HITs.Wedge.Base.html#1732" class="Bound">C</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Cubical.HITs.Wedge.Base.html#1768" class="Bound">g</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Cubical.HITs.Wedge.Base.html#1715" class="Bound">B</a> <a id="1774" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1777" href="Cubical.HITs.Wedge.Base.html#1732" class="Bound">C</a><a id="1778" class="Symbol">)</a> <a id="1780" class="Symbol">→</a> <a id="1782" class="Symbol">((</a><a id="1784" href="Cubical.HITs.Wedge.Base.html#1699" class="Bound">A</a> <a id="1786" href="Cubical.HITs.Wedge.Base.html#612" class="Function Operator">⋁∙ₗ</a> <a id="1790" href="Cubical.HITs.Wedge.Base.html#1715" class="Bound">B</a><a id="1791" class="Symbol">)</a> <a id="1793" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1796" href="Cubical.HITs.Wedge.Base.html#1732" class="Bound">C</a><a id="1797" class="Symbol">)</a>
<a id="1799" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Cubical.HITs.Wedge.Base.html#1679" class="Function">∨→∙</a> <a id="1808" class="Symbol">{</a><a id="1809" class="Argument">A</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Cubical.HITs.Wedge.Base.html#1813" class="Bound">A</a><a id="1814" class="Symbol">}</a> <a id="1816" href="Cubical.HITs.Wedge.Base.html#1816" class="Bound">f</a> <a id="1818" href="Cubical.HITs.Wedge.Base.html#1818" class="Bound">g</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Cubical.HITs.Wedge.Base.html#1816" class="Bound">f</a> <a id="1825" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="1828" href="Cubical.HITs.Wedge.Base.html#1818" class="Bound">g</a>
<a id="1830" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.HITs.Wedge.Base.html#1679" class="Function">∨→∙</a> <a id="1839" class="Symbol">{</a><a id="1840" class="Argument">A</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Cubical.HITs.Wedge.Base.html#1844" class="Bound">A</a><a id="1845" class="Symbol">}</a> <a id="1847" href="Cubical.HITs.Wedge.Base.html#1847" class="Bound">f</a> <a id="1849" href="Cubical.HITs.Wedge.Base.html#1849" class="Bound">g</a><a id="1850" class="Symbol">)</a> <a id="1852" class="Symbol">=</a> <a id="1854" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1858" href="Cubical.HITs.Wedge.Base.html#1847" class="Bound">f</a>

<a id="1861" class="Comment">-- Wedge sum of Units is contractible</a>
<a id="isContr-Unit⋁Unit"></a><a id="1899" href="Cubical.HITs.Wedge.Base.html#1899" class="Function">isContr-Unit⋁Unit</a> <a id="1917" class="Symbol">:</a> <a id="1919" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1927" class="Symbol">((</a><a id="1929" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1934" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1936" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1938" class="Symbol">)</a> <a id="1940" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="1948" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1950" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="1952" class="Symbol">))</a>
<a id="1955" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1959" href="Cubical.HITs.Wedge.Base.html#1899" class="Function">isContr-Unit⋁Unit</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1983" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="1986" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1990" href="Cubical.HITs.Wedge.Base.html#1899" class="Function">isContr-Unit⋁Unit</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2013" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2015" class="Symbol">)</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2024" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2028" href="Cubical.HITs.Wedge.Base.html#1899" class="Function">isContr-Unit⋁Unit</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2051" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="2053" class="Symbol">)</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2062" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="2065" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2069" href="Cubical.HITs.Wedge.Base.html#1899" class="Function">isContr-Unit⋁Unit</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2093" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2096" href="Cubical.HITs.Wedge.Base.html#2096" class="Bound">i</a><a id="2097" class="Symbol">)</a> <a id="2099" href="Cubical.HITs.Wedge.Base.html#2099" class="Bound">j</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2108" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Cubical.HITs.Wedge.Base.html#2096" class="Bound">i</a> <a id="2114" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2116" href="Cubical.HITs.Wedge.Base.html#2099" class="Bound">j</a><a id="2117" class="Symbol">)</a>

<a id="⋁↪"></a><a id="2120" href="Cubical.HITs.Wedge.Base.html#2120" class="Function">⋁↪</a> <a id="2123" class="Symbol">:</a> <a id="2125" class="Symbol">∀</a> <a id="2127" class="Symbol">{</a><a id="2128" href="Cubical.HITs.Wedge.Base.html#2128" class="Bound">ℓ</a> <a id="2130" href="Cubical.HITs.Wedge.Base.html#2130" class="Bound">ℓ&#39;</a><a id="2132" class="Symbol">}</a> <a id="2134" class="Symbol">{</a><a id="2135" href="Cubical.HITs.Wedge.Base.html#2135" class="Bound">A</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2147" href="Cubical.HITs.Wedge.Base.html#2128" class="Bound">ℓ</a><a id="2148" class="Symbol">}</a> <a id="2150" class="Symbol">{</a><a id="2151" href="Cubical.HITs.Wedge.Base.html#2151" class="Bound">B</a> <a id="2153" class="Symbol">:</a> <a id="2155" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2163" href="Cubical.HITs.Wedge.Base.html#2130" class="Bound">ℓ&#39;</a><a id="2165" class="Symbol">}</a>
      <a id="2173" class="Symbol">→</a> <a id="2175" href="Cubical.HITs.Wedge.Base.html#2135" class="Bound">A</a> <a id="2177" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="2179" href="Cubical.HITs.Wedge.Base.html#2151" class="Bound">B</a> <a id="2181" class="Symbol">→</a> <a id="2183" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2187" href="Cubical.HITs.Wedge.Base.html#2135" class="Bound">A</a> <a id="2189" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2191" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2195" href="Cubical.HITs.Wedge.Base.html#2151" class="Bound">B</a>
<a id="2197" href="Cubical.HITs.Wedge.Base.html#2120" class="Function">⋁↪</a> <a id="2200" class="Symbol">{</a><a id="2201" class="Argument">B</a> <a id="2203" class="Symbol">=</a> <a id="2205" href="Cubical.HITs.Wedge.Base.html#2205" class="Bound">B</a><a id="2206" class="Symbol">}</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2213" href="Cubical.HITs.Wedge.Base.html#2213" class="Bound">x</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Cubical.HITs.Wedge.Base.html#2213" class="Bound">x</a> <a id="2220" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2222" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2225" href="Cubical.HITs.Wedge.Base.html#2205" class="Bound">B</a>
<a id="2227" href="Cubical.HITs.Wedge.Base.html#2120" class="Function">⋁↪</a> <a id="2230" class="Symbol">{</a><a id="2231" class="Argument">A</a> <a id="2233" class="Symbol">=</a> <a id="2235" href="Cubical.HITs.Wedge.Base.html#2235" class="Bound">A</a><a id="2236" class="Symbol">}</a> <a id="2238" class="Symbol">(</a><a id="2239" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2243" href="Cubical.HITs.Wedge.Base.html#2243" class="Bound">x</a><a id="2244" class="Symbol">)</a> <a id="2246" class="Symbol">=</a> <a id="2248" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2251" href="Cubical.HITs.Wedge.Base.html#2235" class="Bound">A</a> <a id="2253" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2255" href="Cubical.HITs.Wedge.Base.html#2243" class="Bound">x</a>
<a id="2257" href="Cubical.HITs.Wedge.Base.html#2120" class="Function">⋁↪</a> <a id="2260" class="Symbol">{</a><a id="2261" class="Argument">A</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Cubical.HITs.Wedge.Base.html#2265" class="Bound">A</a><a id="2266" class="Symbol">}</a> <a id="2268" class="Symbol">{</a><a id="2269" class="Argument">B</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Cubical.HITs.Wedge.Base.html#2273" class="Bound">B</a><a id="2274" class="Symbol">}</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2282" href="Cubical.HITs.Wedge.Base.html#2282" class="Bound">a</a> <a id="2284" href="Cubical.HITs.Wedge.Base.html#2284" class="Bound">i</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2292" href="Cubical.HITs.Wedge.Base.html#2265" class="Bound">A</a> <a id="2294" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2296" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2299" href="Cubical.HITs.Wedge.Base.html#2273" class="Bound">B</a>

<a id="fold⋁"></a><a id="2302" href="Cubical.HITs.Wedge.Base.html#2302" class="Function">fold⋁</a> <a id="2308" class="Symbol">:</a> <a id="2310" class="Symbol">∀</a> <a id="2312" class="Symbol">{</a><a id="2313" href="Cubical.HITs.Wedge.Base.html#2313" class="Bound">ℓ</a><a id="2314" class="Symbol">}</a> <a id="2316" class="Symbol">{</a><a id="2317" href="Cubical.HITs.Wedge.Base.html#2317" class="Bound">A</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2329" href="Cubical.HITs.Wedge.Base.html#2313" class="Bound">ℓ</a><a id="2330" class="Symbol">}</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Cubical.HITs.Wedge.Base.html#2317" class="Bound">A</a> <a id="2336" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="2338" href="Cubical.HITs.Wedge.Base.html#2317" class="Bound">A</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2346" href="Cubical.HITs.Wedge.Base.html#2317" class="Bound">A</a>
<a id="2348" href="Cubical.HITs.Wedge.Base.html#2302" class="Function">fold⋁</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2359" href="Cubical.HITs.Wedge.Base.html#2359" class="Bound">x</a><a id="2360" class="Symbol">)</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Cubical.HITs.Wedge.Base.html#2359" class="Bound">x</a>
<a id="2366" href="Cubical.HITs.Wedge.Base.html#2302" class="Function">fold⋁</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2377" href="Cubical.HITs.Wedge.Base.html#2377" class="Bound">x</a><a id="2378" class="Symbol">)</a> <a id="2380" class="Symbol">=</a> <a id="2382" href="Cubical.HITs.Wedge.Base.html#2377" class="Bound">x</a>
<a id="2384" href="Cubical.HITs.Wedge.Base.html#2302" class="Function">fold⋁</a> <a id="2390" class="Symbol">{</a><a id="2391" class="Argument">A</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="Cubical.HITs.Wedge.Base.html#2395" class="Bound">A</a><a id="2396" class="Symbol">}</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2404" href="Cubical.HITs.Wedge.Base.html#2404" class="Bound">a</a> <a id="2406" href="Cubical.HITs.Wedge.Base.html#2406" class="Bound">i</a><a id="2407" class="Symbol">)</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2415" href="Cubical.HITs.Wedge.Base.html#2395" class="Bound">A</a>

<a id="id∨→∙id"></a><a id="2418" href="Cubical.HITs.Wedge.Base.html#2418" class="Function">id∨→∙id</a> <a id="2426" class="Symbol">:</a> <a id="2428" class="Symbol">∀</a> <a id="2430" class="Symbol">{</a><a id="2431" href="Cubical.HITs.Wedge.Base.html#2431" class="Bound">ℓ</a><a id="2432" class="Symbol">}</a> <a id="2434" class="Symbol">{</a><a id="2435" href="Cubical.HITs.Wedge.Base.html#2435" class="Bound">A</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2447" href="Cubical.HITs.Wedge.Base.html#2431" class="Bound">ℓ</a><a id="2448" class="Symbol">}</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Cubical.HITs.Wedge.Base.html#1679" class="Function">∨→∙</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="2464" href="Cubical.HITs.Wedge.Base.html#2435" class="Bound">A</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Cubical.Foundations.Pointed.Base.html#968" class="Function">idfun∙</a> <a id="2475" href="Cubical.HITs.Wedge.Base.html#2435" class="Bound">A</a><a id="2476" class="Symbol">)</a> <a id="2478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Cubical.HITs.Wedge.Base.html#2302" class="Function">fold⋁</a> <a id="2487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2489" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2493" class="Symbol">)</a>
<a id="2495" href="Cubical.HITs.Wedge.Base.html#2418" class="Function">id∨→∙id</a> <a id="2503" class="Symbol">{</a><a id="2504" class="Argument">A</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Cubical.HITs.Wedge.Base.html#2508" class="Bound">A</a><a id="2509" class="Symbol">}</a> <a id="2511" class="Symbol">=</a>
  <a id="2515" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2522" class="Symbol">((</a><a id="2524" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2531" class="Symbol">(λ</a> <a id="2534" class="Symbol">{</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2541" href="Cubical.HITs.Wedge.Base.html#2541" class="Bound">x</a><a id="2542" class="Symbol">)</a> <a id="2544" class="Symbol">→</a> <a id="2546" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                     <a id="2572" class="Symbol">;</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2579" href="Cubical.HITs.Wedge.Base.html#2579" class="Bound">x</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                     <a id="2610" class="Symbol">;</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2618" href="Cubical.HITs.Wedge.Base.html#2618" class="Bound">a</a> <a id="2620" href="Cubical.HITs.Wedge.Base.html#2620" class="Bound">i</a><a id="2621" class="Symbol">)</a> <a id="2623" href="Cubical.HITs.Wedge.Base.html#2623" class="Bound">j</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2633" class="Symbol">(λ</a> <a id="2636" href="Cubical.HITs.Wedge.Base.html#2636" class="Bound">_</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2643" href="Cubical.HITs.Wedge.Base.html#2508" class="Bound">A</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2649" href="Cubical.HITs.Wedge.Base.html#2623" class="Bound">j</a><a id="2650" class="Symbol">)</a> <a id="2652" href="Cubical.HITs.Wedge.Base.html#2620" class="Bound">i</a><a id="2653" class="Symbol">}))</a>
                <a id="2673" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2675" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2679" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Wedge.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Wedge.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Wedge.Properties.html" class="Module">Cubical.HITs.Wedge.Properties</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="384" class="Symbol">as</a> <a id="387" class="Module">⊎</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Cubical.Data.Fin.Base.html" class="Module">Cubical.Data.Fin.Base</a>

<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Cubical.HITs.Wedge.Base.html" class="Module">Cubical.HITs.Wedge.Base</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Cubical.HITs.Susp.html" class="Module">Cubical.HITs.Susp</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>

<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Homotopy.Loopspace.html" class="Module">Cubical.Homotopy.Loopspace</a>

<a id="593" class="Keyword">private</a>
  <a id="603" class="Keyword">variable</a>
    <a id="616" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a> <a id="618" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a> <a id="621" href="Cubical.HITs.Wedge.Properties.html#621" class="Generalizable">ℓ&#39;&#39;</a> <a id="625" class="Symbol">:</a> <a id="627" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="634" class="Comment">-- commutativity</a>
<a id="⋁-commFun"></a><a id="651" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a> <a id="661" class="Symbol">:</a> <a id="663" class="Symbol">{</a><a id="664" href="Cubical.HITs.Wedge.Properties.html#664" class="Bound">A</a> <a id="666" class="Symbol">:</a> <a id="668" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="676" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">{</a><a id="680" href="Cubical.HITs.Wedge.Properties.html#680" class="Bound">B</a> <a id="682" class="Symbol">:</a> <a id="684" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="692" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="694" class="Symbol">}</a>
  <a id="698" class="Symbol">→</a> <a id="700" href="Cubical.HITs.Wedge.Properties.html#664" class="Bound">A</a> <a id="702" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="704" href="Cubical.HITs.Wedge.Properties.html#680" class="Bound">B</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.HITs.Wedge.Properties.html#680" class="Bound">B</a> <a id="710" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="712" href="Cubical.HITs.Wedge.Properties.html#664" class="Bound">A</a>
<a id="714" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a> <a id="724" class="Symbol">(</a><a id="725" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="729" href="Cubical.HITs.Wedge.Properties.html#729" class="Bound">x</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">=</a> <a id="734" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="738" href="Cubical.HITs.Wedge.Properties.html#729" class="Bound">x</a>
<a id="740" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a> <a id="750" class="Symbol">(</a><a id="751" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="755" href="Cubical.HITs.Wedge.Properties.html#755" class="Bound">x</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">=</a> <a id="760" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="764" href="Cubical.HITs.Wedge.Properties.html#755" class="Bound">x</a>
<a id="766" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a> <a id="776" class="Symbol">(</a><a id="777" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="782" href="Cubical.HITs.Wedge.Properties.html#782" class="Bound">a</a> <a id="784" href="Cubical.HITs.Wedge.Properties.html#784" class="Bound">i</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">=</a> <a id="789" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="794" href="Cubical.HITs.Wedge.Properties.html#782" class="Bound">a</a> <a id="796" class="Symbol">(</a><a id="797" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="799" href="Cubical.HITs.Wedge.Properties.html#784" class="Bound">i</a><a id="800" class="Symbol">)</a>

<a id="⋁-commFun²"></a><a id="803" href="Cubical.HITs.Wedge.Properties.html#803" class="Function">⋁-commFun²</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">{</a><a id="817" href="Cubical.HITs.Wedge.Properties.html#817" class="Bound">A</a> <a id="819" class="Symbol">:</a> <a id="821" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="829" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="830" class="Symbol">}</a> <a id="832" class="Symbol">{</a><a id="833" href="Cubical.HITs.Wedge.Properties.html#833" class="Bound">B</a> <a id="835" class="Symbol">:</a> <a id="837" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="845" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="847" class="Symbol">}</a>
  <a id="851" class="Symbol">→</a> <a id="853" class="Symbol">(</a><a id="854" href="Cubical.HITs.Wedge.Properties.html#854" class="Bound">x</a> <a id="856" class="Symbol">:</a> <a id="858" href="Cubical.HITs.Wedge.Properties.html#817" class="Bound">A</a> <a id="860" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="862" href="Cubical.HITs.Wedge.Properties.html#833" class="Bound">B</a><a id="863" class="Symbol">)</a> <a id="865" class="Symbol">→</a> <a id="867" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a> <a id="888" href="Cubical.HITs.Wedge.Properties.html#854" class="Bound">x</a><a id="889" class="Symbol">)</a> <a id="891" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="893" href="Cubical.HITs.Wedge.Properties.html#854" class="Bound">x</a>
<a id="895" href="Cubical.HITs.Wedge.Properties.html#803" class="Function">⋁-commFun²</a> <a id="906" class="Symbol">(</a><a id="907" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="911" href="Cubical.HITs.Wedge.Properties.html#911" class="Bound">x</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">=</a> <a id="916" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="921" href="Cubical.HITs.Wedge.Properties.html#803" class="Function">⋁-commFun²</a> <a id="932" class="Symbol">(</a><a id="933" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="937" href="Cubical.HITs.Wedge.Properties.html#937" class="Bound">x</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">=</a> <a id="942" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="947" href="Cubical.HITs.Wedge.Properties.html#803" class="Function">⋁-commFun²</a> <a id="958" class="Symbol">(</a><a id="959" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="964" href="Cubical.HITs.Wedge.Properties.html#964" class="Bound">a</a> <a id="966" href="Cubical.HITs.Wedge.Properties.html#966" class="Bound">i</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">=</a> <a id="971" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="⋁-commIso"></a><a id="977" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a> <a id="987" class="Symbol">:</a> <a id="989" class="Symbol">{</a><a id="990" href="Cubical.HITs.Wedge.Properties.html#990" class="Bound">A</a> <a id="992" class="Symbol">:</a> <a id="994" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1002" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="1003" class="Symbol">}</a> <a id="1005" class="Symbol">{</a><a id="1006" href="Cubical.HITs.Wedge.Properties.html#1006" class="Bound">B</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1018" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="1020" class="Symbol">}</a>
  <a id="1024" class="Symbol">→</a> <a id="1026" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Cubical.HITs.Wedge.Properties.html#990" class="Bound">A</a> <a id="1033" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1035" href="Cubical.HITs.Wedge.Properties.html#1006" class="Bound">B</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Cubical.HITs.Wedge.Properties.html#1006" class="Bound">B</a> <a id="1041" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1043" href="Cubical.HITs.Wedge.Properties.html#990" class="Bound">A</a><a id="1044" class="Symbol">)</a>
<a id="1046" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1054" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a> <a id="1064" class="Symbol">=</a> <a id="1066" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a>
<a id="1076" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1084" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a> <a id="1094" class="Symbol">=</a> <a id="1096" href="Cubical.HITs.Wedge.Properties.html#651" class="Function">⋁-commFun</a>
<a id="1106" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="1114" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a> <a id="1124" class="Symbol">=</a> <a id="1126" href="Cubical.HITs.Wedge.Properties.html#803" class="Function">⋁-commFun²</a>
<a id="1137" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="1145" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a> <a id="1155" class="Symbol">=</a> <a id="1157" href="Cubical.HITs.Wedge.Properties.html#803" class="Function">⋁-commFun²</a>

<a id="1169" class="Comment">-- Pushout square using Unit* for convenience</a>
<a id="⋁-PushoutSquare"></a><a id="1215" href="Cubical.HITs.Wedge.Properties.html#1215" class="Function">⋁-PushoutSquare</a> <a id="1231" class="Symbol">:</a> <a id="1233" class="Symbol">∀</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Cubical.HITs.Wedge.Properties.html#1236" class="Bound">A</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1248" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Cubical.HITs.Wedge.Properties.html#1252" class="Bound">B</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1264" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="1266" class="Symbol">)</a> <a id="1268" href="Cubical.HITs.Wedge.Properties.html#1268" class="Bound">ℓ&#39;&#39;</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a>
<a id="1288" href="Cubical.HITs.Wedge.Properties.html#1215" class="Function">⋁-PushoutSquare</a> <a id="1304" href="Cubical.HITs.Wedge.Properties.html#1304" class="Bound">A</a> <a id="1306" href="Cubical.HITs.Wedge.Properties.html#1306" class="Bound">B</a> <a id="1308" href="Cubical.HITs.Wedge.Properties.html#1308" class="Bound">ℓ&#39;&#39;</a> <a id="1312" class="Symbol">.</a><a id="1313" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a>
  <a id="1325" class="Keyword">where</a>
  <a id="1333" class="Keyword">open</a> <a id="1338" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a>
  <a id="1351" class="Keyword">open</a> <a id="1356" href="Cubical.HITs.Pushout.Properties.html#2975" class="Module">3-span</a>
  <a id="1365" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
  <a id="1384" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1388" class="Symbol">.</a><a id="1389" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="1392" class="Symbol">.</a><a id="1393" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">A0</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1402" href="Cubical.HITs.Wedge.Properties.html#1304" class="Bound">A</a>
  <a id="1406" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1410" class="Symbol">.</a><a id="1411" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="1414" class="Symbol">.</a><a id="1415" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">A2</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="1426" class="Symbol">{</a><a id="1427" href="Cubical.HITs.Wedge.Properties.html#1308" class="Bound">ℓ&#39;&#39;</a><a id="1430" class="Symbol">}</a>
  <a id="1434" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1438" class="Symbol">.</a><a id="1439" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="1442" class="Symbol">.</a><a id="1443" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">A4</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1452" href="Cubical.HITs.Wedge.Properties.html#1306" class="Bound">B</a>
  <a id="1456" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1460" class="Symbol">.</a><a id="1461" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="1464" class="Symbol">.</a><a id="1465" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">f1</a> <a id="1468" class="Symbol">_</a> <a id="1470" class="Symbol">=</a> <a id="1472" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1475" href="Cubical.HITs.Wedge.Properties.html#1304" class="Bound">A</a>
  <a id="1479" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1483" class="Symbol">.</a><a id="1484" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="1487" class="Symbol">.</a><a id="1488" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">f3</a> <a id="1491" class="Symbol">_</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1498" href="Cubical.HITs.Wedge.Properties.html#1306" class="Bound">B</a>
  <a id="1502" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1506" class="Symbol">.</a><a id="1507" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="1509" class="Symbol">=</a> <a id="1511" href="Cubical.HITs.Wedge.Properties.html#1304" class="Bound">A</a> <a id="1513" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="1515" href="Cubical.HITs.Wedge.Properties.html#1306" class="Bound">B</a>
  <a id="1519" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1523" class="Symbol">.</a><a id="1524" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>
  <a id="1537" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1541" class="Symbol">.</a><a id="1542" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>
  <a id="1555" href="Cubical.HITs.Wedge.Properties.html#1365" class="Function">cSq</a> <a id="1559" class="Symbol">.</a><a id="1560" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="1565" class="Symbol">=</a> <a id="1567" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1574" class="Symbol">λ</a> <a id="1576" href="Cubical.HITs.Wedge.Properties.html#1576" class="Bound">_</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1585" class="Symbol">_</a>
<a id="1587" href="Cubical.HITs.Wedge.Properties.html#1215" class="Function">⋁-PushoutSquare</a> <a id="1603" href="Cubical.HITs.Wedge.Properties.html#1603" class="Bound">A</a> <a id="1605" href="Cubical.HITs.Wedge.Properties.html#1605" class="Bound">B</a> <a id="1607" href="Cubical.HITs.Wedge.Properties.html#1607" class="Bound">ℓ&#39;&#39;</a> <a id="1611" class="Symbol">.</a><a id="1612" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1616" class="Symbol">=</a>
  <a id="1620" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1638" class="Symbol">_</a> <a id="1640" href="Cubical.HITs.Wedge.Properties.html#1667" class="Function">inv</a> <a id="1644" href="Cubical.HITs.Wedge.Properties.html#1847" class="Function">lInv</a> <a id="1649" href="Cubical.HITs.Wedge.Properties.html#1758" class="Function">rInv</a><a id="1653" class="Symbol">)</a>
  <a id="1657" class="Keyword">where</a>
    <a id="1667" href="Cubical.HITs.Wedge.Properties.html#1667" class="Function">inv</a> <a id="1671" class="Symbol">:</a> <a id="1673" class="Symbol">_</a>
    <a id="1679" href="Cubical.HITs.Wedge.Properties.html#1667" class="Function">inv</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1688" href="Cubical.HITs.Wedge.Properties.html#1688" class="Bound">a</a><a id="1689" class="Symbol">)</a> <a id="1691" class="Symbol">=</a> <a id="1693" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1697" href="Cubical.HITs.Wedge.Properties.html#1688" class="Bound">a</a>
    <a id="1703" href="Cubical.HITs.Wedge.Properties.html#1667" class="Function">inv</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1712" href="Cubical.HITs.Wedge.Properties.html#1712" class="Bound">b</a><a id="1713" class="Symbol">)</a> <a id="1715" class="Symbol">=</a> <a id="1717" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1721" href="Cubical.HITs.Wedge.Properties.html#1712" class="Bound">b</a>
    <a id="1727" href="Cubical.HITs.Wedge.Properties.html#1667" class="Function">inv</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1737" class="Symbol">_</a> <a id="1739" href="Cubical.HITs.Wedge.Properties.html#1739" class="Bound">i</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1749" class="Symbol">_</a> <a id="1751" href="Cubical.HITs.Wedge.Properties.html#1739" class="Bound">i</a>

    <a id="1758" href="Cubical.HITs.Wedge.Properties.html#1758" class="Function">rInv</a> <a id="1763" class="Symbol">:</a> <a id="1765" class="Symbol">_</a>
    <a id="1771" href="Cubical.HITs.Wedge.Properties.html#1758" class="Function">rInv</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1781" href="Cubical.HITs.Wedge.Properties.html#1781" class="Bound">a</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">=</a> <a id="1786" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1795" href="Cubical.HITs.Wedge.Properties.html#1758" class="Function">rInv</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1805" href="Cubical.HITs.Wedge.Properties.html#1805" class="Bound">b</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1819" href="Cubical.HITs.Wedge.Properties.html#1758" class="Function">rInv</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1830" class="Symbol">_</a> <a id="1832" href="Cubical.HITs.Wedge.Properties.html#1832" class="Bound">i</a><a id="1833" class="Symbol">)</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="1847" href="Cubical.HITs.Wedge.Properties.html#1847" class="Function">lInv</a> <a id="1852" class="Symbol">:</a> <a id="1854" class="Symbol">_</a>
    <a id="1860" href="Cubical.HITs.Wedge.Properties.html#1847" class="Function">lInv</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1870" href="Cubical.HITs.Wedge.Properties.html#1870" class="Bound">a</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1884" href="Cubical.HITs.Wedge.Properties.html#1847" class="Function">lInv</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1894" href="Cubical.HITs.Wedge.Properties.html#1894" class="Bound">b</a><a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">=</a> <a id="1899" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="1908" href="Cubical.HITs.Wedge.Properties.html#1847" class="Function">lInv</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1919" class="Symbol">_</a> <a id="1921" href="Cubical.HITs.Wedge.Properties.html#1921" class="Bound">i</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">=</a> <a id="1926" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1932" class="Comment">-- cofibre of A --inl→ A ⋁ B is B</a>
<a id="cofibInl-⋁"></a><a id="1966" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="1977" class="Symbol">:</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Cubical.HITs.Wedge.Properties.html#1980" class="Bound">A</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1992" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="1993" class="Symbol">}</a> <a id="1995" class="Symbol">{</a><a id="1996" href="Cubical.HITs.Wedge.Properties.html#1996" class="Bound">B</a> <a id="1998" class="Symbol">:</a> <a id="2000" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2008" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="2010" class="Symbol">}</a>
  <a id="2014" class="Symbol">→</a> <a id="2016" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="2027" class="Symbol">{</a><a id="2028" class="Argument">B</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Cubical.HITs.Wedge.Properties.html#1980" class="Bound">A</a> <a id="2034" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="2036" href="Cubical.HITs.Wedge.Properties.html#1996" class="Bound">B</a><a id="2037" class="Symbol">}</a> <a id="2039" class="InductiveConstructor">inl</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2049" href="Cubical.HITs.Wedge.Properties.html#1996" class="Bound">B</a><a id="2050" class="Symbol">)</a>
<a id="2052" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2072" class="Symbol">{</a><a id="2073" class="Argument">B</a> <a id="2075" class="Symbol">=</a> <a id="2077" href="Cubical.HITs.Wedge.Properties.html#2077" class="Bound">B</a><a id="2078" class="Symbol">})</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2086" href="Cubical.HITs.Wedge.Properties.html#2086" class="Bound">x</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2094" href="Cubical.HITs.Wedge.Properties.html#2077" class="Bound">B</a>
<a id="2096" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2116" class="Symbol">{</a><a id="2117" class="Argument">B</a> <a id="2119" class="Symbol">=</a> <a id="2121" href="Cubical.HITs.Wedge.Properties.html#2121" class="Bound">B</a><a id="2122" class="Symbol">})</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2135" href="Cubical.HITs.Wedge.Properties.html#2135" class="Bound">x</a><a id="2136" class="Symbol">))</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2144" href="Cubical.HITs.Wedge.Properties.html#2121" class="Bound">B</a>
<a id="2146" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2154" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2175" href="Cubical.HITs.Wedge.Properties.html#2175" class="Bound">x</a><a id="2176" class="Symbol">))</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Cubical.HITs.Wedge.Properties.html#2175" class="Bound">x</a>
<a id="2183" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2203" class="Symbol">{</a><a id="2204" class="Argument">B</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Cubical.HITs.Wedge.Properties.html#2208" class="Bound">B</a><a id="2209" class="Symbol">})</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2223" href="Cubical.HITs.Wedge.Properties.html#2223" class="Bound">a</a> <a id="2225" href="Cubical.HITs.Wedge.Properties.html#2225" class="Bound">i</a><a id="2226" class="Symbol">))</a> <a id="2229" class="Symbol">=</a> <a id="2231" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2234" href="Cubical.HITs.Wedge.Properties.html#2208" class="Bound">B</a>
<a id="2236" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2256" class="Symbol">{</a><a id="2257" class="Argument">B</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Cubical.HITs.Wedge.Properties.html#2261" class="Bound">B</a><a id="2262" class="Symbol">})</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2271" href="Cubical.HITs.Wedge.Properties.html#2271" class="Bound">a</a> <a id="2273" href="Cubical.HITs.Wedge.Properties.html#2273" class="Bound">i</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">=</a> <a id="2278" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2281" href="Cubical.HITs.Wedge.Properties.html#2261" class="Bound">B</a>
<a id="2283" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2291" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2302" href="Cubical.HITs.Wedge.Properties.html#2302" class="Bound">x</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2315" href="Cubical.HITs.Wedge.Properties.html#2302" class="Bound">x</a><a id="2316" class="Symbol">)</a>
<a id="2318" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2326" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2337" href="Cubical.HITs.Wedge.Properties.html#2337" class="Bound">x</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2346" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2366" class="Symbol">{</a><a id="2367" class="Argument">A</a> <a id="2369" class="Symbol">=</a> <a id="2371" href="Cubical.HITs.Wedge.Properties.html#2371" class="Bound">A</a><a id="2372" class="Symbol">})</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2380" href="Cubical.HITs.Wedge.Properties.html#2380" class="Bound">x</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">=</a>
  <a id="2387" class="Symbol">(λ</a> <a id="2390" href="Cubical.HITs.Wedge.Properties.html#2390" class="Bound">i</a> <a id="2392" class="Symbol">→</a> <a id="2394" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2404" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2410" href="Cubical.HITs.Wedge.Properties.html#2390" class="Bound">i</a><a id="2411" class="Symbol">)))</a> <a id="2415" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2417" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2431" href="Cubical.HITs.Wedge.Properties.html#2371" class="Bound">A</a><a id="2432" class="Symbol">))</a>
<a id="2435" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2455" class="Symbol">{</a><a id="2456" class="Argument">A</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="Cubical.HITs.Wedge.Properties.html#2460" class="Bound">A</a><a id="2461" class="Symbol">})</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2474" href="Cubical.HITs.Wedge.Properties.html#2474" class="Bound">x</a><a id="2475" class="Symbol">))</a> <a id="2478" class="Symbol">=</a>
  <a id="2482" class="Symbol">((λ</a> <a id="2486" href="Cubical.HITs.Wedge.Properties.html#2486" class="Bound">i</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2500" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2506" href="Cubical.HITs.Wedge.Properties.html#2486" class="Bound">i</a><a id="2507" class="Symbol">)))</a> <a id="2511" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2513" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2527" href="Cubical.HITs.Wedge.Properties.html#2460" class="Bound">A</a><a id="2528" class="Symbol">)))</a> <a id="2532" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2534" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2539" href="Cubical.HITs.Wedge.Properties.html#2474" class="Bound">x</a>
<a id="2541" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2549" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2570" href="Cubical.HITs.Wedge.Properties.html#2570" class="Bound">x</a><a id="2571" class="Symbol">))</a> <a id="2574" class="Symbol">=</a> <a id="2576" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2581" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2601" class="Symbol">{</a><a id="2602" class="Argument">A</a> <a id="2604" class="Symbol">=</a> <a id="2606" href="Cubical.HITs.Wedge.Properties.html#2606" class="Bound">A</a><a id="2607" class="Symbol">})</a> <a id="2610" class="Symbol">(</a><a id="2611" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2621" href="Cubical.HITs.Wedge.Properties.html#2621" class="Bound">a</a> <a id="2623" href="Cubical.HITs.Wedge.Properties.html#2623" class="Bound">i</a><a id="2624" class="Symbol">))</a> <a id="2627" href="Cubical.HITs.Wedge.Properties.html#2627" class="Bound">j</a> <a id="2629" class="Symbol">=</a>
  <a id="2633" href="Cubical.HITs.Wedge.Properties.html#2704" class="Function">help</a> <a id="2638" class="Symbol">(λ</a> <a id="2641" href="Cubical.HITs.Wedge.Properties.html#2641" class="Bound">i</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="2649" class="Symbol">(</a><a id="2650" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2655" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2661" href="Cubical.HITs.Wedge.Properties.html#2641" class="Bound">i</a><a id="2662" class="Symbol">)))</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2681" href="Cubical.HITs.Wedge.Properties.html#2606" class="Bound">A</a><a id="2682" class="Symbol">)))</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2689" href="Cubical.HITs.Wedge.Properties.html#2623" class="Bound">i</a><a id="2690" class="Symbol">)</a> <a id="2692" href="Cubical.HITs.Wedge.Properties.html#2627" class="Bound">j</a>
  <a id="2696" class="Keyword">where</a>
  <a id="2704" href="Cubical.HITs.Wedge.Properties.html#2704" class="Function">help</a> <a id="2709" class="Symbol">:</a> <a id="2711" class="Symbol">∀</a> <a id="2713" class="Symbol">{</a><a id="2714" href="Cubical.HITs.Wedge.Properties.html#2714" class="Bound">ℓ</a><a id="2715" class="Symbol">}</a> <a id="2717" class="Symbol">{</a><a id="2718" href="Cubical.HITs.Wedge.Properties.html#2718" class="Bound">A</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2727" href="Cubical.HITs.Wedge.Properties.html#2714" class="Bound">ℓ</a><a id="2728" class="Symbol">}</a> <a id="2730" class="Symbol">{</a><a id="2731" href="Cubical.HITs.Wedge.Properties.html#2731" class="Bound">x</a> <a id="2733" href="Cubical.HITs.Wedge.Properties.html#2733" class="Bound">y</a> <a id="2735" href="Cubical.HITs.Wedge.Properties.html#2735" class="Bound">z</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Cubical.HITs.Wedge.Properties.html#2718" class="Bound">A</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Cubical.HITs.Wedge.Properties.html#2743" class="Bound">p</a> <a id="2745" class="Symbol">:</a> <a id="2747" href="Cubical.HITs.Wedge.Properties.html#2731" class="Bound">x</a> <a id="2749" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2751" href="Cubical.HITs.Wedge.Properties.html#2733" class="Bound">y</a><a id="2752" class="Symbol">)</a> <a id="2754" class="Symbol">(</a><a id="2755" href="Cubical.HITs.Wedge.Properties.html#2755" class="Bound">q</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="Cubical.HITs.Wedge.Properties.html#2733" class="Bound">y</a> <a id="2761" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2763" href="Cubical.HITs.Wedge.Properties.html#2735" class="Bound">z</a><a id="2764" class="Symbol">)</a>
    <a id="2770" class="Symbol">→</a> <a id="2772" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="2779" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2784" class="Symbol">((</a><a id="2786" href="Cubical.HITs.Wedge.Properties.html#2743" class="Bound">p</a> <a id="2788" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2790" href="Cubical.HITs.Wedge.Properties.html#2755" class="Bound">q</a><a id="2791" class="Symbol">)</a> <a id="2793" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2795" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2799" href="Cubical.HITs.Wedge.Properties.html#2755" class="Bound">q</a><a id="2800" class="Symbol">)</a> <a id="2802" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2807" href="Cubical.HITs.Wedge.Properties.html#2743" class="Bound">p</a>
  <a id="2811" href="Cubical.HITs.Wedge.Properties.html#2704" class="Function">help</a> <a id="2816" href="Cubical.HITs.Wedge.Properties.html#2816" class="Bound">p</a> <a id="2818" href="Cubical.HITs.Wedge.Properties.html#2818" class="Bound">q</a> <a id="2820" class="Symbol">=</a>
    <a id="2826" class="Symbol">(λ</a> <a id="2829" href="Cubical.HITs.Wedge.Properties.html#2829" class="Bound">i</a> <a id="2831" href="Cubical.HITs.Wedge.Properties.html#2831" class="Bound">j</a> <a id="2833" class="Symbol">→</a> <a id="2835" href="Cubical.HITs.Wedge.Properties.html#2816" class="Bound">p</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.HITs.Wedge.Properties.html#2829" class="Bound">i</a> <a id="2840" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2842" href="Cubical.HITs.Wedge.Properties.html#2831" class="Bound">j</a><a id="2843" class="Symbol">))</a>
    <a id="2850" href="Cubical.Foundations.Prelude.html#15293" class="Function Operator">▷</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2859" href="Cubical.HITs.Wedge.Properties.html#2816" class="Bound">p</a>
    <a id="2865" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2868" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Cubical.HITs.Wedge.Properties.html#2816" class="Bound">p</a> <a id="2876" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="2878" class="Symbol">)</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="2894" href="Cubical.HITs.Wedge.Properties.html#2818" class="Bound">q</a><a id="2895" class="Symbol">))</a>
    <a id="2902" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="2905" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="2911" href="Cubical.HITs.Wedge.Properties.html#2816" class="Bound">p</a> <a id="2913" href="Cubical.HITs.Wedge.Properties.html#2818" class="Bound">q</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2920" href="Cubical.HITs.Wedge.Properties.html#2818" class="Bound">q</a><a id="2921" class="Symbol">))</a>
<a id="2924" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="2944" class="Symbol">{</a><a id="2945" class="Argument">A</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="Cubical.HITs.Wedge.Properties.html#2949" class="Bound">A</a><a id="2950" class="Symbol">})</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="2959" href="Cubical.HITs.Wedge.Properties.html#2959" class="Bound">a</a> <a id="2961" href="Cubical.HITs.Wedge.Properties.html#2961" class="Bound">i</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Cubical.HITs.Wedge.Properties.html#2964" class="Bound">j</a> <a id="2966" class="Symbol">=</a>
  <a id="2970" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
    <a id="2990" class="Symbol">((λ</a> <a id="2994" href="Cubical.HITs.Wedge.Properties.html#2994" class="Bound">i</a> <a id="2996" class="Symbol">→</a> <a id="2998" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3008" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3014" href="Cubical.HITs.Wedge.Properties.html#2994" class="Bound">i</a><a id="3015" class="Symbol">)))</a> <a id="3019" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3021" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3035" href="Cubical.HITs.Wedge.Properties.html#2949" class="Bound">A</a><a id="3036" class="Symbol">)))</a>
    <a id="3044" class="Symbol">(</a><a id="3045" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3050" href="Cubical.HITs.Wedge.Properties.html#2959" class="Bound">a</a><a id="3051" class="Symbol">)</a> <a id="3053" href="Cubical.HITs.Wedge.Properties.html#2961" class="Bound">i</a> <a id="3055" href="Cubical.HITs.Wedge.Properties.html#2964" class="Bound">j</a>

<a id="3058" class="Comment">-- cofibre of B --inl→ A ⋁ B is A</a>
<a id="cofibInr-⋁"></a><a id="3092" href="Cubical.HITs.Wedge.Properties.html#3092" class="Function">cofibInr-⋁</a> <a id="3103" class="Symbol">:</a> <a id="3105" class="Symbol">{</a><a id="3106" href="Cubical.HITs.Wedge.Properties.html#3106" class="Bound">A</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3118" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="3119" class="Symbol">}</a> <a id="3121" class="Symbol">{</a><a id="3122" href="Cubical.HITs.Wedge.Properties.html#3122" class="Bound">B</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3134" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="3136" class="Symbol">}</a>
  <a id="3140" class="Symbol">→</a> <a id="3142" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="3153" class="Symbol">{</a><a id="3154" class="Argument">B</a> <a id="3156" class="Symbol">=</a> <a id="3158" href="Cubical.HITs.Wedge.Properties.html#3106" class="Bound">A</a> <a id="3160" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="3162" href="Cubical.HITs.Wedge.Properties.html#3122" class="Bound">B</a><a id="3163" class="Symbol">}</a> <a id="3165" class="InductiveConstructor">inr</a><a id="3168" class="Symbol">)</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3175" href="Cubical.HITs.Wedge.Properties.html#3106" class="Bound">A</a><a id="3176" class="Symbol">)</a>
<a id="3178" href="Cubical.HITs.Wedge.Properties.html#3092" class="Function">cofibInr-⋁</a> <a id="3189" class="Symbol">{</a><a id="3190" class="Argument">A</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Cubical.HITs.Wedge.Properties.html#3194" class="Bound">A</a><a id="3195" class="Symbol">}</a> <a id="3197" class="Symbol">{</a><a id="3198" class="Argument">B</a> <a id="3200" class="Symbol">=</a> <a id="3202" href="Cubical.HITs.Wedge.Properties.html#3202" class="Bound">B</a><a id="3203" class="Symbol">}</a> <a id="3205" class="Symbol">=</a>
  <a id="3209" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="3229" class="Symbol">_</a> <a id="3231" class="Symbol">_</a> <a id="3233" class="Symbol">_</a> <a id="3235" class="Symbol">_</a>
            <a id="3249" class="Symbol">(</a><a id="3250" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3258" class="Symbol">_)</a>
            <a id="3273" class="Symbol">(</a><a id="3274" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3282" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="3286" class="Symbol">)</a>
            <a id="3300" class="Symbol">(</a><a id="3301" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3312" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a><a id="3321" class="Symbol">)</a>
            <a id="3335" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3340" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3344" class="Symbol">)</a>
          <a id="3356" class="Symbol">(</a><a id="3357" href="Cubical.HITs.Wedge.Properties.html#1966" class="Function">cofibInl-⋁</a> <a id="3368" class="Symbol">{</a><a id="3369" class="Argument">A</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="Cubical.HITs.Wedge.Properties.html#3202" class="Bound">B</a><a id="3374" class="Symbol">}</a> <a id="3376" class="Symbol">{</a><a id="3377" class="Argument">B</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Cubical.HITs.Wedge.Properties.html#3194" class="Bound">A</a><a id="3382" class="Symbol">})</a>

<a id="3386" class="Comment">-- A ⋁ Unit ≃ A ≃ Unit ⋁ A</a>
<a id="⋁-rUnitIso"></a><a id="3413" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3424" class="Symbol">:</a> <a id="3426" class="Symbol">{</a><a id="3427" href="Cubical.HITs.Wedge.Properties.html#3427" class="Bound">A</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3439" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="3440" class="Symbol">}</a> <a id="3442" class="Symbol">→</a> <a id="3444" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Cubical.HITs.Wedge.Properties.html#3427" class="Bound">A</a> <a id="3451" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="3453" href="Cubical.Data.Unit.Base.html#275" class="Function">Unit*∙</a> <a id="3460" class="Symbol">{</a><a id="3461" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="3463" class="Symbol">})</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3471" href="Cubical.HITs.Wedge.Properties.html#3427" class="Bound">A</a><a id="3472" class="Symbol">)</a>
<a id="3474" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3482" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3498" href="Cubical.HITs.Wedge.Properties.html#3498" class="Bound">x</a><a id="3499" class="Symbol">)</a> <a id="3501" class="Symbol">=</a> <a id="3503" href="Cubical.HITs.Wedge.Properties.html#3498" class="Bound">x</a>
<a id="3505" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3525" class="Symbol">{</a><a id="3526" class="Argument">A</a> <a id="3528" class="Symbol">=</a> <a id="3530" href="Cubical.HITs.Wedge.Properties.html#3530" class="Bound">A</a><a id="3531" class="Symbol">})</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3539" href="Cubical.HITs.Wedge.Properties.html#3539" class="Bound">x</a><a id="3540" class="Symbol">)</a> <a id="3542" class="Symbol">=</a> <a id="3544" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3547" href="Cubical.HITs.Wedge.Properties.html#3530" class="Bound">A</a>
<a id="3549" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3569" class="Symbol">{</a><a id="3570" class="Argument">A</a> <a id="3572" class="Symbol">=</a> <a id="3574" href="Cubical.HITs.Wedge.Properties.html#3574" class="Bound">A</a><a id="3575" class="Symbol">})</a> <a id="3578" class="Symbol">(</a><a id="3579" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3584" href="Cubical.HITs.Wedge.Properties.html#3584" class="Bound">a</a> <a id="3586" href="Cubical.HITs.Wedge.Properties.html#3586" class="Bound">i</a><a id="3587" class="Symbol">)</a> <a id="3589" class="Symbol">=</a> <a id="3591" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="3594" href="Cubical.HITs.Wedge.Properties.html#3574" class="Bound">A</a>
<a id="3596" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3604" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>
<a id="3621" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3629" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3640" href="Cubical.HITs.Wedge.Properties.html#3640" class="Bound">x</a> <a id="3642" class="Symbol">=</a> <a id="3644" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3649" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3657" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3673" href="Cubical.HITs.Wedge.Properties.html#3673" class="Bound">x</a><a id="3674" class="Symbol">)</a> <a id="3676" class="Symbol">=</a> <a id="3678" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3683" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3691" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3707" href="Cubical.HITs.Wedge.Properties.html#3707" class="Bound">x</a><a id="3708" class="Symbol">)</a> <a id="3710" class="Symbol">=</a> <a id="3712" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3717" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="3720" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3728" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3745" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3748" href="Cubical.HITs.Wedge.Properties.html#3748" class="Bound">i</a><a id="3749" class="Symbol">)</a> <a id="3751" href="Cubical.HITs.Wedge.Properties.html#3751" class="Bound">j</a> <a id="3753" class="Symbol">=</a> <a id="3755" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3760" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Cubical.HITs.Wedge.Properties.html#3748" class="Bound">i</a> <a id="3766" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3768" href="Cubical.HITs.Wedge.Properties.html#3751" class="Bound">j</a><a id="3769" class="Symbol">)</a>

<a id="⋁-lUnitIso"></a><a id="3772" href="Cubical.HITs.Wedge.Properties.html#3772" class="Function">⋁-lUnitIso</a> <a id="3783" class="Symbol">:</a> <a id="3785" class="Symbol">{</a><a id="3786" href="Cubical.HITs.Wedge.Properties.html#3786" class="Bound">A</a> <a id="3788" class="Symbol">:</a> <a id="3790" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3798" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="3799" class="Symbol">}</a> <a id="3801" class="Symbol">→</a> <a id="3803" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Cubical.Data.Unit.Base.html#275" class="Function">Unit*∙</a> <a id="3815" class="Symbol">{</a><a id="3816" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="3818" class="Symbol">}</a> <a id="3820" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="3822" href="Cubical.HITs.Wedge.Properties.html#3786" class="Bound">A</a><a id="3823" class="Symbol">)</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3830" href="Cubical.HITs.Wedge.Properties.html#3786" class="Bound">A</a><a id="3831" class="Symbol">)</a>
<a id="3833" href="Cubical.HITs.Wedge.Properties.html#3772" class="Function">⋁-lUnitIso</a> <a id="3844" class="Symbol">=</a> <a id="3846" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3854" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a> <a id="3864" href="Cubical.HITs.Wedge.Properties.html#3413" class="Function">⋁-rUnitIso</a>

<a id="3876" class="Comment">-- cofiber of constant function</a>
<a id="3908" class="Keyword">module</a> <a id="3915" href="Cubical.HITs.Wedge.Properties.html#3915" class="Module">_</a> <a id="3917" class="Symbol">{</a><a id="3918" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="3920" class="Symbol">:</a> <a id="3922" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3930" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="3931" class="Symbol">}</a> <a id="3933" class="Symbol">{</a><a id="3934" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a> <a id="3936" class="Symbol">:</a> <a id="3938" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3946" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="3948" class="Symbol">}</a> <a id="3950" class="Keyword">where</a>
  <a id="3958" href="Cubical.HITs.Wedge.Properties.html#3958" class="Function">cofibConst→⋁</a> <a id="3971" class="Symbol">:</a> <a id="3973" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="3987" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="3989" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a> <a id="3991" class="Symbol">.</a><a id="3992" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4010" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="4011" class="Symbol">)</a> <a id="4013" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="4015" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a>
  <a id="4019" href="Cubical.HITs.Wedge.Properties.html#3958" class="Function">cofibConst→⋁</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4037" href="Cubical.HITs.Wedge.Properties.html#4037" class="Bound">x</a><a id="4038" class="Symbol">)</a> <a id="4040" class="Symbol">=</a> <a id="4042" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4046" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
  <a id="4054" href="Cubical.HITs.Wedge.Properties.html#3958" class="Function">cofibConst→⋁</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4072" href="Cubical.HITs.Wedge.Properties.html#4072" class="Bound">x</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">=</a> <a id="4077" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4081" href="Cubical.HITs.Wedge.Properties.html#4072" class="Bound">x</a>
  <a id="4085" href="Cubical.HITs.Wedge.Properties.html#3958" class="Function">cofibConst→⋁</a> <a id="4098" class="Symbol">(</a><a id="4099" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4104" href="Cubical.HITs.Wedge.Properties.html#4104" class="Bound">a</a> <a id="4106" href="Cubical.HITs.Wedge.Properties.html#4106" class="Bound">i</a><a id="4107" class="Symbol">)</a> <a id="4109" class="Symbol">=</a> <a id="4111" class="Symbol">((λ</a> <a id="4115" href="Cubical.HITs.Wedge.Properties.html#4115" class="Bound">i</a> <a id="4117" class="Symbol">→</a> <a id="4119" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="4131" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="4133" href="Cubical.HITs.Wedge.Properties.html#4104" class="Bound">a</a> <a id="4135" href="Cubical.HITs.Wedge.Properties.html#4115" class="Bound">i</a><a id="4136" class="Symbol">))</a> <a id="4139" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4141" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4146" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4148" class="Symbol">)</a> <a id="4150" href="Cubical.HITs.Wedge.Properties.html#4106" class="Bound">i</a>

  <a id="4155" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4181" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="4182" class="Symbol">)</a> <a id="4184" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="4186" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="4204" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="4206" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a> <a id="4208" class="Symbol">.</a><a id="4209" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4212" class="Symbol">)</a>
  <a id="4216" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4234" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="4239" class="Symbol">)</a> <a id="4241" class="Symbol">=</a> <a id="4243" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4247" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="4252" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4270" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="4275" class="Symbol">)</a> <a id="4277" class="Symbol">=</a> <a id="4279" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4287" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a><a id="4288" class="Symbol">)</a>
  <a id="4292" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4317" href="Cubical.HITs.Wedge.Properties.html#4317" class="Bound">a</a> <a id="4319" href="Cubical.HITs.Wedge.Properties.html#4319" class="Bound">i</a><a id="4320" class="Symbol">))</a> <a id="4323" class="Symbol">=</a> <a id="4325" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4330" href="Cubical.HITs.Wedge.Properties.html#4317" class="Bound">a</a> <a id="4332" href="Cubical.HITs.Wedge.Properties.html#4319" class="Bound">i</a>
  <a id="4336" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4354" href="Cubical.HITs.Wedge.Properties.html#4354" class="Bound">x</a><a id="4355" class="Symbol">)</a> <a id="4357" class="Symbol">=</a> <a id="4359" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4363" href="Cubical.HITs.Wedge.Properties.html#4354" class="Bound">x</a>
  <a id="4367" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4386" href="Cubical.HITs.Wedge.Properties.html#4386" class="Bound">a</a> <a id="4388" href="Cubical.HITs.Wedge.Properties.html#4388" class="Bound">i</a><a id="4389" class="Symbol">)</a> <a id="4391" class="Symbol">=</a> <a id="4393" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4402" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="4403" class="Symbol">)</a> <a id="4405" href="Cubical.HITs.Wedge.Properties.html#4388" class="Bound">i</a>

  <a id="4410" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="4427" class="Symbol">:</a> <a id="4429" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Cubical.Foundations.Pointed.Properties.html#2371" class="Function">const∙</a> <a id="4448" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="4450" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a> <a id="4452" class="Symbol">.</a><a id="4453" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4456" class="Symbol">))</a>
                     <a id="4480" class="Symbol">(</a><a id="4481" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4492" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="4493" class="Symbol">)</a> <a id="4495" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="4497" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a><a id="4498" class="Symbol">)</a>
  <a id="4502" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4510" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="4527" class="Symbol">=</a> <a id="4529" href="Cubical.HITs.Wedge.Properties.html#3958" class="Function">cofibConst→⋁</a>
  <a id="4544" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4552" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="4569" class="Symbol">=</a> <a id="4571" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a>
  <a id="4586" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4594" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4616" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">=</a> <a id="4625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="4632" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4640" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="4657" class="Symbol">(</a><a id="4658" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4662" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="4667" class="Symbol">)</a> <a id="4669" class="Symbol">=</a>
    <a id="4675" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4685" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4687" class="Symbol">)</a> <a id="4689" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4691" class="Symbol">λ</a> <a id="4693" href="Cubical.HITs.Wedge.Properties.html#4693" class="Bound">i</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4701" class="Symbol">(</a><a id="4702" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4708" class="Symbol">(</a><a id="4709" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4712" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="4713" class="Symbol">)</a> <a id="4715" href="Cubical.HITs.Wedge.Properties.html#4693" class="Bound">i</a><a id="4716" class="Symbol">)</a>
  <a id="4720" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4728" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="4745" class="Symbol">(</a><a id="4746" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4757" href="Cubical.HITs.Wedge.Properties.html#4757" class="Bound">a</a> <a id="4759" href="Cubical.HITs.Wedge.Properties.html#4759" class="Bound">i</a><a id="4760" class="Symbol">))</a> <a id="4763" href="Cubical.HITs.Wedge.Properties.html#4763" class="Bound">j</a> <a id="4765" class="Symbol">=</a>
    <a id="4771" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4777" class="Symbol">(λ</a> <a id="4780" href="Cubical.HITs.Wedge.Properties.html#4780" class="Bound">k</a> <a id="4782" class="Symbol">→</a>
      <a id="4790" class="Symbol">λ</a> <a id="4792" class="Symbol">{(</a><a id="4794" href="Cubical.HITs.Wedge.Properties.html#4759" class="Bound">i</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4800" class="Symbol">)</a> <a id="4802" class="Symbol">→</a> <a id="4804" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4808" class="Symbol">(</a><a id="4809" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4832" href="Cubical.HITs.Wedge.Properties.html#4757" class="Bound">a</a><a id="4833" class="Symbol">)</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4840" class="Symbol">(</a><a id="4841" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4851" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="4852" class="Symbol">)))</a> <a id="4856" class="Symbol">(</a><a id="4857" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4859" href="Cubical.HITs.Wedge.Properties.html#4763" class="Bound">j</a><a id="4860" class="Symbol">)</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4865" href="Cubical.HITs.Wedge.Properties.html#4780" class="Bound">k</a><a id="4866" class="Symbol">))</a>
       <a id="4876" class="Symbol">;</a> <a id="4878" class="Symbol">(</a><a id="4879" href="Cubical.HITs.Wedge.Properties.html#4759" class="Bound">i</a> <a id="4881" class="Symbol">=</a> <a id="4883" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4885" class="Symbol">)</a> <a id="4887" class="Symbol">→</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4894" class="Symbol">(</a><a id="4895" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4900" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="4902" class="Symbol">)</a> <a id="4904" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4906" class="Symbol">λ</a> <a id="4908" href="Cubical.HITs.Wedge.Properties.html#4908" class="Bound">i</a> <a id="4910" class="Symbol">→</a> <a id="4912" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4916" class="Symbol">(</a><a id="4917" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4927" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="4928" class="Symbol">)</a> <a id="4930" href="Cubical.HITs.Wedge.Properties.html#4908" class="Bound">i</a><a id="4931" class="Symbol">))</a> <a id="4934" href="Cubical.HITs.Wedge.Properties.html#4763" class="Bound">j</a>
       <a id="4943" class="Symbol">;</a> <a id="4945" class="Symbol">(</a><a id="4946" href="Cubical.HITs.Wedge.Properties.html#4763" class="Bound">j</a> <a id="4948" class="Symbol">=</a> <a id="4950" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4952" class="Symbol">)</a> <a id="4954" class="Symbol">→</a> <a id="4956" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="4973" class="Symbol">(λ</a> <a id="4976" href="Cubical.HITs.Wedge.Properties.html#4976" class="Bound">i</a> <a id="4978" class="Symbol">→</a> <a id="4980" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="4992" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="4994" href="Cubical.HITs.Wedge.Properties.html#4757" class="Bound">a</a> <a id="4996" href="Cubical.HITs.Wedge.Properties.html#4976" class="Bound">i</a><a id="4997" class="Symbol">))</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5006" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5008" class="Symbol">)</a> <a id="5010" href="Cubical.HITs.Wedge.Properties.html#4780" class="Bound">k</a> <a id="5012" href="Cubical.HITs.Wedge.Properties.html#4759" class="Bound">i</a>
       <a id="5021" class="Symbol">;</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Cubical.HITs.Wedge.Properties.html#4763" class="Bound">j</a> <a id="5026" class="Symbol">=</a> <a id="5028" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5030" class="Symbol">)</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5045" href="Cubical.HITs.Wedge.Properties.html#4757" class="Bound">a</a> <a id="5047" class="Symbol">(</a><a id="5048" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5050" href="Cubical.HITs.Wedge.Properties.html#4780" class="Bound">k</a> <a id="5052" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5054" href="Cubical.HITs.Wedge.Properties.html#4759" class="Bound">i</a><a id="5055" class="Symbol">))})</a>
    <a id="5064" class="Symbol">(</a><a id="5065" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5093" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5095" class="Symbol">))</a> <a id="5098" class="Symbol">(λ</a> <a id="5101" href="Cubical.HITs.Wedge.Properties.html#5101" class="Bound">i</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5120" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="5121" class="Symbol">)</a> <a id="5123" href="Cubical.HITs.Wedge.Properties.html#5101" class="Bound">i</a><a id="5124" class="Symbol">))</a> <a id="5127" href="Cubical.HITs.Wedge.Properties.html#4759" class="Bound">i</a> <a id="5129" href="Cubical.HITs.Wedge.Properties.html#4763" class="Bound">j</a><a id="5130" class="Symbol">)</a>
  <a id="5134" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="5142" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5164" href="Cubical.HITs.Wedge.Properties.html#5164" class="Bound">x</a><a id="5165" class="Symbol">)</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5176" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="5184" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5207" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="5210" href="Cubical.HITs.Wedge.Properties.html#5210" class="Bound">i</a><a id="5211" class="Symbol">)</a> <a id="5213" href="Cubical.HITs.Wedge.Properties.html#5213" class="Bound">j</a> <a id="5215" class="Symbol">=</a>
      <a id="5223" class="Symbol">(</a><a id="5224" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="5233" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5238" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5240" class="Symbol">)</a> <a id="5242" class="Symbol">(λ</a> <a id="5245" href="Cubical.HITs.Wedge.Properties.html#5245" class="Bound">i</a> <a id="5247" href="Cubical.HITs.Wedge.Properties.html#5247" class="Bound">j</a>  <a id="5250" class="Symbol">→</a> <a id="5252" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5256" class="Symbol">(</a><a id="5257" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5272" class="Symbol">(</a><a id="5273" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5276" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="5277" class="Symbol">))</a> <a id="5280" href="Cubical.HITs.Wedge.Properties.html#5245" class="Bound">i</a> <a id="5282" href="Cubical.HITs.Wedge.Properties.html#5247" class="Bound">j</a><a id="5283" class="Symbol">))</a>
    <a id="5290" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5292" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5296" class="Symbol">(</a><a id="5297" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="5303" class="Symbol">_))</a> <a id="5307" href="Cubical.HITs.Wedge.Properties.html#5213" class="Bound">j</a> <a id="5309" href="Cubical.HITs.Wedge.Properties.html#5210" class="Bound">i</a>
  <a id="5313" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5321" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="5338" class="Symbol">(</a><a id="5339" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5343" href="Cubical.HITs.Wedge.Properties.html#5343" class="Bound">x</a><a id="5344" class="Symbol">)</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5355" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5363" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5385" href="Cubical.HITs.Wedge.Properties.html#5385" class="Bound">x</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5397" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5405" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5428" href="Cubical.HITs.Wedge.Properties.html#5428" class="Bound">a</a> <a id="5430" href="Cubical.HITs.Wedge.Properties.html#5430" class="Bound">i</a><a id="5431" class="Symbol">)</a> <a id="5433" href="Cubical.HITs.Wedge.Properties.html#5433" class="Bound">j</a> <a id="5435" class="Symbol">=</a> <a id="5437" href="Cubical.HITs.Wedge.Properties.html#5460" class="Function">help</a> <a id="5442" href="Cubical.HITs.Wedge.Properties.html#5433" class="Bound">j</a> <a id="5444" href="Cubical.HITs.Wedge.Properties.html#5430" class="Bound">i</a>
    <a id="5450" class="Keyword">where</a>
    <a id="5460" href="Cubical.HITs.Wedge.Properties.html#5460" class="Function">help</a> <a id="5465" class="Symbol">:</a> <a id="5467" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5472" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="5485" class="Symbol">(((λ</a> <a id="5490" href="Cubical.HITs.Wedge.Properties.html#5490" class="Bound">i</a> <a id="5492" class="Symbol">→</a> <a id="5494" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5498" class="Symbol">(</a><a id="5499" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="5506" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="5508" href="Cubical.HITs.Wedge.Properties.html#5428" class="Bound">a</a> <a id="5510" href="Cubical.HITs.Wedge.Properties.html#5490" class="Bound">i</a><a id="5511" class="Symbol">))</a> <a id="5514" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5516" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5521" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5523" class="Symbol">))</a> <a id="5526" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5528" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5533" href="Cubical.HITs.Wedge.Properties.html#5428" class="Bound">a</a>
    <a id="5539" href="Cubical.HITs.Wedge.Properties.html#5460" class="Function">help</a> <a id="5544" class="Symbol">=</a> <a id="5546" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="5553" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="5566" class="Symbol">(λ</a> <a id="5569" href="Cubical.HITs.Wedge.Properties.html#5569" class="Bound">i</a> <a id="5571" class="Symbol">→</a> <a id="5573" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5577" class="Symbol">(</a><a id="5578" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="5585" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="5587" href="Cubical.HITs.Wedge.Properties.html#5428" class="Bound">a</a> <a id="5589" href="Cubical.HITs.Wedge.Properties.html#5569" class="Bound">i</a><a id="5590" class="Symbol">))</a> <a id="5593" class="Symbol">(</a><a id="5594" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5599" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="5601" class="Symbol">)</a>
         <a id="5612" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5614" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5620" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="5624" class="Symbol">(</a><a id="5625" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Cubical.HITs.Wedge.Properties.html#4155" class="Function">⋁→cofibConst</a> <a id="5646" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5648" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a><a id="5651" class="Symbol">)</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5660" href="Cubical.HITs.Wedge.Properties.html#5428" class="Bound">a</a><a id="5661" class="Symbol">)</a> <a id="5663" class="Symbol">(</a><a id="5664" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5679" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="5680" class="Symbol">))))</a> <a id="5685" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
         <a id="5699" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5701" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5705" class="Symbol">(</a><a id="5706" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="5712" class="Symbol">_</a> <a id="5714" class="Symbol">_</a> <a id="5716" class="Symbol">_)</a>
         <a id="5728" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5730" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5741" href="Cubical.HITs.Wedge.Properties.html#5428" class="Bound">a</a> <a id="5743" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5766" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="5767" class="Symbol">)))</a>
         <a id="5780" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5782" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5786" class="Symbol">(</a><a id="5787" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5793" class="Symbol">_)</a>

  <a id="5799" href="Cubical.HITs.Wedge.Properties.html#5799" class="Function">cofibConst-⋁-Iso&#39;</a> <a id="5817" class="Symbol">:</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Cubical.HITs.Wedge.Properties.html#5820" class="Bound">f</a> <a id="5822" class="Symbol">:</a> <a id="5824" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a> <a id="5826" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="5829" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a><a id="5830" class="Symbol">)</a> <a id="5832" class="Symbol">→</a> <a id="5834" class="Symbol">((</a><a id="5836" href="Cubical.HITs.Wedge.Properties.html#5836" class="Bound">x</a> <a id="5838" class="Symbol">:</a> <a id="5840" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5844" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="5845" class="Symbol">)</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5853" href="Cubical.HITs.Wedge.Properties.html#5820" class="Bound">f</a> <a id="5855" href="Cubical.HITs.Wedge.Properties.html#5836" class="Bound">x</a> <a id="5857" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5859" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5862" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a><a id="5863" class="Symbol">)</a>
              <a id="5879" class="Symbol">→</a> <a id="5881" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="5892" class="Symbol">(</a><a id="5893" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5897" href="Cubical.HITs.Wedge.Properties.html#5820" class="Bound">f</a><a id="5898" class="Symbol">))</a> <a id="5901" class="Symbol">((</a><a id="5903" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5914" href="Cubical.HITs.Wedge.Properties.html#3918" class="Bound">A</a><a id="5915" class="Symbol">)</a> <a id="5917" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="5919" href="Cubical.HITs.Wedge.Properties.html#3934" class="Bound">B</a><a id="5920" class="Symbol">))</a>
  <a id="5925" href="Cubical.HITs.Wedge.Properties.html#5799" class="Function">cofibConst-⋁-Iso&#39;</a> <a id="5943" href="Cubical.HITs.Wedge.Properties.html#5943" class="Bound">f</a> <a id="5945" href="Cubical.HITs.Wedge.Properties.html#5945" class="Bound">d</a> <a id="5947" class="Symbol">=</a>
    <a id="5953" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="5961" class="Symbol">(</a><a id="5962" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="5973" class="Symbol">_</a> <a id="5975" class="Symbol">_</a> <a id="5977" class="Symbol">_</a> <a id="5979" class="Symbol">_</a>
              <a id="5995" class="Symbol">(</a><a id="5996" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6004" class="Symbol">_)</a> <a id="6007" class="Symbol">(</a><a id="6008" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6016" class="Symbol">_)</a> <a id="6019" class="Symbol">(</a><a id="6020" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="6028" class="Symbol">_)</a> <a id="6031" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6036" class="Symbol">(</a><a id="6037" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6044" href="Cubical.HITs.Wedge.Properties.html#5945" class="Bound">d</a><a id="6045" class="Symbol">))</a>
            <a id="6060" href="Cubical.HITs.Wedge.Properties.html#4410" class="Function">cofibConst-⋁-Iso</a>

<a id="6078" class="Comment">-- Susp (⋁ᵢ Aᵢ) ≃ ⋁ᵢ (Susp Aᵢ)</a>
<a id="6109" class="Keyword">private</a>
  <a id="Bouquet→ΩBouquetSusp-filler"></a><a id="6119" href="Cubical.HITs.Wedge.Properties.html#6119" class="Function">Bouquet→ΩBouquetSusp-filler</a> <a id="6147" class="Symbol">:</a> <a id="6149" class="Symbol">(</a><a id="6150" href="Cubical.HITs.Wedge.Properties.html#6150" class="Bound">A</a> <a id="6152" class="Symbol">:</a> <a id="6154" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6159" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="6160" class="Symbol">)</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Cubical.HITs.Wedge.Properties.html#6163" class="Bound">B</a> <a id="6165" class="Symbol">:</a> <a id="6167" href="Cubical.HITs.Wedge.Properties.html#6150" class="Bound">A</a> <a id="6169" class="Symbol">→</a> <a id="6171" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6179" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="6181" class="Symbol">)</a>
    <a id="6187" class="Symbol">→</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Cubical.HITs.Wedge.Properties.html#6190" class="Bound">a</a> <a id="6192" class="Symbol">:</a> <a id="6194" class="Symbol">_)</a> <a id="6197" class="Symbol">→</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Cubical.HITs.Wedge.Properties.html#6200" class="Bound">i</a> <a id="6202" href="Cubical.HITs.Wedge.Properties.html#6202" class="Bound">j</a> <a id="6204" href="Cubical.HITs.Wedge.Properties.html#6204" class="Bound">k</a> <a id="6206" class="Symbol">:</a> <a id="6208" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="6209" class="Symbol">)</a> <a id="6211" class="Symbol">→</a> <a id="6213" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="6218" href="Cubical.HITs.Wedge.Properties.html#6150" class="Bound">A</a> <a id="6220" class="Symbol">(λ</a> <a id="6223" href="Cubical.HITs.Wedge.Properties.html#6223" class="Bound">a</a> <a id="6225" class="Symbol">→</a> <a id="6227" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="6233" class="Symbol">(</a><a id="6234" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6238" class="Symbol">(</a><a id="6239" href="Cubical.HITs.Wedge.Properties.html#6163" class="Bound">B</a> <a id="6241" href="Cubical.HITs.Wedge.Properties.html#6223" class="Bound">a</a><a id="6242" class="Symbol">)))</a>
  <a id="6248" href="Cubical.HITs.Wedge.Properties.html#6119" class="Function">Bouquet→ΩBouquetSusp-filler</a> <a id="6276" href="Cubical.HITs.Wedge.Properties.html#6276" class="Bound">A</a> <a id="6278" href="Cubical.HITs.Wedge.Properties.html#6278" class="Bound">B</a> <a id="6280" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a> <a id="6282" href="Cubical.HITs.Wedge.Properties.html#6282" class="Bound">i</a> <a id="6284" href="Cubical.HITs.Wedge.Properties.html#6284" class="Bound">j</a> <a id="6286" href="Cubical.HITs.Wedge.Properties.html#6286" class="Bound">k</a> <a id="6288" class="Symbol">=</a>
    <a id="6294" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="6300" class="Symbol">(λ</a> <a id="6303" href="Cubical.HITs.Wedge.Properties.html#6303" class="Bound">k</a> <a id="6305" class="Symbol">→</a> <a id="6307" class="Symbol">λ</a> <a id="6309" class="Symbol">{(</a><a id="6311" href="Cubical.HITs.Wedge.Properties.html#6282" class="Bound">i</a> <a id="6313" class="Symbol">=</a> <a id="6315" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6317" class="Symbol">)</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6325" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
                   <a id="6347" class="Symbol">;</a> <a id="6349" class="Symbol">(</a><a id="6350" href="Cubical.HITs.Wedge.Properties.html#6282" class="Bound">i</a> <a id="6352" class="Symbol">=</a> <a id="6354" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6356" class="Symbol">)</a> <a id="6358" class="Symbol">→</a> <a id="6360" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                  <a id="6416" class="Symbol">(</a><a id="6417" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6422" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a><a id="6423" class="Symbol">)</a>
                                  <a id="6459" class="Symbol">(λ</a> <a id="6462" href="Cubical.HITs.Wedge.Properties.html#6462" class="Bound">i</a> <a id="6464" class="Symbol">→</a> <a id="6466" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6470" class="Symbol">(</a><a id="6471" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a>
                                        <a id="6513" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6515" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="6531" class="Symbol">(</a><a id="6532" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6536" class="Symbol">(</a><a id="6537" href="Cubical.HITs.Wedge.Properties.html#6278" class="Bound">B</a> <a id="6539" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a><a id="6540" class="Symbol">)))</a> <a id="6544" class="Symbol">(</a><a id="6545" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6547" href="Cubical.HITs.Wedge.Properties.html#6303" class="Bound">k</a><a id="6548" class="Symbol">)</a> <a id="6550" href="Cubical.HITs.Wedge.Properties.html#6462" class="Bound">i</a><a id="6551" class="Symbol">))</a>
                                  <a id="6588" class="Symbol">(</a><a id="6589" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6599" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a><a id="6600" class="Symbol">))</a> <a id="6603" href="Cubical.HITs.Wedge.Properties.html#6303" class="Bound">k</a> <a id="6605" href="Cubical.HITs.Wedge.Properties.html#6284" class="Bound">j</a>
                   <a id="6626" class="Symbol">;</a> <a id="6628" class="Symbol">(</a><a id="6629" href="Cubical.HITs.Wedge.Properties.html#6284" class="Bound">j</a> <a id="6631" class="Symbol">=</a> <a id="6633" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">→</a> <a id="6639" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6644" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a> <a id="6646" class="Symbol">(</a><a id="6647" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6649" href="Cubical.HITs.Wedge.Properties.html#6303" class="Bound">k</a> <a id="6651" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6653" href="Cubical.HITs.Wedge.Properties.html#6282" class="Bound">i</a><a id="6654" class="Symbol">)</a>
                   <a id="6675" class="Symbol">;</a> <a id="6677" class="Symbol">(</a><a id="6678" href="Cubical.HITs.Wedge.Properties.html#6284" class="Bound">j</a> <a id="6680" class="Symbol">=</a> <a id="6682" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6684" class="Symbol">)</a> <a id="6686" class="Symbol">→</a> <a id="6688" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6693" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a> <a id="6695" class="Symbol">(</a><a id="6696" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6698" href="Cubical.HITs.Wedge.Properties.html#6303" class="Bound">k</a> <a id="6700" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6702" href="Cubical.HITs.Wedge.Properties.html#6282" class="Bound">i</a><a id="6703" class="Symbol">)})</a>
          <a id="6717" class="Symbol">(</a><a id="6718" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="6722" class="Symbol">(</a><a id="6723" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6728" href="Cubical.HITs.Wedge.Properties.html#6280" class="Bound">a</a> <a id="6730" href="Cubical.HITs.Wedge.Properties.html#6282" class="Bound">i</a><a id="6731" class="Symbol">))</a>
          <a id="6744" href="Cubical.HITs.Wedge.Properties.html#6286" class="Bound">k</a>

<a id="Bouquet→ΩBouquetSusp"></a><a id="6747" href="Cubical.HITs.Wedge.Properties.html#6747" class="Function">Bouquet→ΩBouquetSusp</a> <a id="6768" class="Symbol">:</a> <a id="6770" class="Symbol">(</a><a id="6771" href="Cubical.HITs.Wedge.Properties.html#6771" class="Bound">A</a> <a id="6773" class="Symbol">:</a> <a id="6775" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6780" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="6781" class="Symbol">)</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Cubical.HITs.Wedge.Properties.html#6784" class="Bound">B</a> <a id="6786" class="Symbol">:</a> <a id="6788" href="Cubical.HITs.Wedge.Properties.html#6771" class="Bound">A</a> <a id="6790" class="Symbol">→</a> <a id="6792" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6800" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="6802" class="Symbol">)</a>
  <a id="6806" class="Symbol">→</a> <a id="6808" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="6813" href="Cubical.HITs.Wedge.Properties.html#6771" class="Bound">A</a> <a id="6815" href="Cubical.HITs.Wedge.Properties.html#6784" class="Bound">B</a> <a id="6817" class="Symbol">→</a> <a id="6819" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="6828" href="Cubical.HITs.Wedge.Properties.html#6771" class="Bound">A</a> <a id="6830" class="Symbol">(λ</a> <a id="6833" href="Cubical.HITs.Wedge.Properties.html#6833" class="Bound">a</a> <a id="6835" class="Symbol">→</a> <a id="6837" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="6843" class="Symbol">(</a><a id="6844" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Cubical.HITs.Wedge.Properties.html#6784" class="Bound">B</a> <a id="6851" href="Cubical.HITs.Wedge.Properties.html#6833" class="Bound">a</a><a id="6852" class="Symbol">))))</a> <a id="6857" class="Symbol">.</a><a id="6858" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="6862" href="Cubical.HITs.Wedge.Properties.html#6747" class="Function">Bouquet→ΩBouquetSusp</a> <a id="6883" href="Cubical.HITs.Wedge.Properties.html#6883" class="Bound">A</a> <a id="6885" href="Cubical.HITs.Wedge.Properties.html#6885" class="Bound">B</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6892" href="Cubical.HITs.Wedge.Properties.html#6892" class="Bound">x</a><a id="6893" class="Symbol">)</a> <a id="6895" class="Symbol">=</a> <a id="6897" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6902" href="Cubical.HITs.Wedge.Properties.html#6747" class="Function">Bouquet→ΩBouquetSusp</a> <a id="6923" href="Cubical.HITs.Wedge.Properties.html#6923" class="Bound">A</a> <a id="6925" href="Cubical.HITs.Wedge.Properties.html#6925" class="Bound">B</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6932" class="Symbol">(</a><a id="6933" href="Cubical.HITs.Wedge.Properties.html#6933" class="Bound">a</a> <a id="6935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6937" href="Cubical.HITs.Wedge.Properties.html#6937" class="Bound">b</a><a id="6938" class="Symbol">))</a> <a id="6941" class="Symbol">=</a>
  <a id="6945" class="Symbol">(</a><a id="6946" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6951" href="Cubical.HITs.Wedge.Properties.html#6933" class="Bound">a</a> <a id="6953" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6956" class="Symbol">(λ</a> <a id="6959" href="Cubical.HITs.Wedge.Properties.html#6959" class="Bound">i</a> <a id="6961" class="Symbol">→</a> <a id="6963" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Cubical.HITs.Wedge.Properties.html#6933" class="Bound">a</a> <a id="6970" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6972" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Cubical.HITs.Wedge.Properties.html#6925" class="Bound">B</a> <a id="6982" href="Cubical.HITs.Wedge.Properties.html#6933" class="Bound">a</a><a id="6983" class="Symbol">)</a> <a id="6985" href="Cubical.HITs.Wedge.Properties.html#6937" class="Bound">b</a> <a id="6987" href="Cubical.HITs.Wedge.Properties.html#6959" class="Bound">i</a><a id="6988" class="Symbol">))</a> <a id="6991" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6994" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7004" href="Cubical.HITs.Wedge.Properties.html#6933" class="Bound">a</a><a id="7005" class="Symbol">))</a>
<a id="7008" href="Cubical.HITs.Wedge.Properties.html#6747" class="Function">Bouquet→ΩBouquetSusp</a> <a id="7029" href="Cubical.HITs.Wedge.Properties.html#7029" class="Bound">A</a> <a id="7031" href="Cubical.HITs.Wedge.Properties.html#7031" class="Bound">B</a> <a id="7033" class="Symbol">(</a><a id="7034" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7039" href="Cubical.HITs.Wedge.Properties.html#7039" class="Bound">a</a> <a id="7041" href="Cubical.HITs.Wedge.Properties.html#7041" class="Bound">i</a><a id="7042" class="Symbol">)</a> <a id="7044" href="Cubical.HITs.Wedge.Properties.html#7044" class="Bound">j</a> <a id="7046" class="Symbol">=</a> <a id="7048" href="Cubical.HITs.Wedge.Properties.html#6119" class="Function">Bouquet→ΩBouquetSusp-filler</a> <a id="7076" href="Cubical.HITs.Wedge.Properties.html#7029" class="Bound">A</a> <a id="7078" href="Cubical.HITs.Wedge.Properties.html#7031" class="Bound">B</a> <a id="7080" href="Cubical.HITs.Wedge.Properties.html#7039" class="Bound">a</a> <a id="7082" href="Cubical.HITs.Wedge.Properties.html#7041" class="Bound">i</a> <a id="7084" href="Cubical.HITs.Wedge.Properties.html#7044" class="Bound">j</a> <a id="7086" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="SuspBouquet→Bouquet"></a><a id="7090" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="7110" class="Symbol">:</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Cubical.HITs.Wedge.Properties.html#7113" class="Bound">A</a> <a id="7115" class="Symbol">:</a> <a id="7117" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7122" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="7123" class="Symbol">)</a> <a id="7125" class="Symbol">(</a><a id="7126" href="Cubical.HITs.Wedge.Properties.html#7126" class="Bound">B</a> <a id="7128" class="Symbol">:</a> <a id="7130" href="Cubical.HITs.Wedge.Properties.html#7113" class="Bound">A</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7142" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="7144" class="Symbol">)</a>
  <a id="7148" class="Symbol">→</a> <a id="7150" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7155" class="Symbol">(</a><a id="7156" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="7161" href="Cubical.HITs.Wedge.Properties.html#7113" class="Bound">A</a> <a id="7163" href="Cubical.HITs.Wedge.Properties.html#7126" class="Bound">B</a><a id="7164" class="Symbol">)</a> <a id="7166" class="Symbol">→</a> <a id="7168" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="7173" href="Cubical.HITs.Wedge.Properties.html#7113" class="Bound">A</a> <a id="7175" class="Symbol">(λ</a> <a id="7178" href="Cubical.HITs.Wedge.Properties.html#7178" class="Bound">a</a> <a id="7180" class="Symbol">→</a> <a id="7182" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="7188" class="Symbol">(</a><a id="7189" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Cubical.HITs.Wedge.Properties.html#7126" class="Bound">B</a> <a id="7196" href="Cubical.HITs.Wedge.Properties.html#7178" class="Bound">a</a><a id="7197" class="Symbol">)))</a>
<a id="7201" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="7221" href="Cubical.HITs.Wedge.Properties.html#7221" class="Bound">A</a> <a id="7223" href="Cubical.HITs.Wedge.Properties.html#7223" class="Bound">B</a> <a id="7225" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="7231" class="Symbol">=</a> <a id="7233" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7237" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="7240" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="7260" href="Cubical.HITs.Wedge.Properties.html#7260" class="Bound">A</a> <a id="7262" href="Cubical.HITs.Wedge.Properties.html#7262" class="Bound">B</a> <a id="7264" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="7270" class="Symbol">=</a> <a id="7272" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7276" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="7279" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="7299" href="Cubical.HITs.Wedge.Properties.html#7299" class="Bound">A</a> <a id="7301" href="Cubical.HITs.Wedge.Properties.html#7301" class="Bound">B</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7310" href="Cubical.HITs.Wedge.Properties.html#7310" class="Bound">a</a> <a id="7312" href="Cubical.HITs.Wedge.Properties.html#7312" class="Bound">i</a><a id="7313" class="Symbol">)</a> <a id="7315" class="Symbol">=</a> <a id="7317" href="Cubical.HITs.Wedge.Properties.html#6747" class="Function">Bouquet→ΩBouquetSusp</a> <a id="7338" href="Cubical.HITs.Wedge.Properties.html#7299" class="Bound">A</a> <a id="7340" href="Cubical.HITs.Wedge.Properties.html#7301" class="Bound">B</a> <a id="7342" href="Cubical.HITs.Wedge.Properties.html#7310" class="Bound">a</a> <a id="7344" href="Cubical.HITs.Wedge.Properties.html#7312" class="Bound">i</a>

<a id="Bouquet→SuspBouquet"></a><a id="7347" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7367" class="Symbol">:</a> <a id="7369" class="Symbol">(</a><a id="7370" href="Cubical.HITs.Wedge.Properties.html#7370" class="Bound">A</a> <a id="7372" class="Symbol">:</a> <a id="7374" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7379" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="7380" class="Symbol">)</a> <a id="7382" class="Symbol">(</a><a id="7383" href="Cubical.HITs.Wedge.Properties.html#7383" class="Bound">B</a> <a id="7385" class="Symbol">:</a> <a id="7387" href="Cubical.HITs.Wedge.Properties.html#7370" class="Bound">A</a> <a id="7389" class="Symbol">→</a> <a id="7391" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7399" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="7401" class="Symbol">)</a>
  <a id="7405" class="Symbol">→</a> <a id="7407" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="7412" href="Cubical.HITs.Wedge.Properties.html#7370" class="Bound">A</a> <a id="7414" class="Symbol">(λ</a> <a id="7417" href="Cubical.HITs.Wedge.Properties.html#7417" class="Bound">a</a> <a id="7419" class="Symbol">→</a> <a id="7421" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="7427" class="Symbol">(</a><a id="7428" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7432" class="Symbol">(</a><a id="7433" href="Cubical.HITs.Wedge.Properties.html#7383" class="Bound">B</a> <a id="7435" href="Cubical.HITs.Wedge.Properties.html#7417" class="Bound">a</a><a id="7436" class="Symbol">)))</a> <a id="7440" class="Symbol">→</a> <a id="7442" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="7453" href="Cubical.HITs.Wedge.Properties.html#7370" class="Bound">A</a> <a id="7455" href="Cubical.HITs.Wedge.Properties.html#7383" class="Bound">B</a><a id="7456" class="Symbol">)</a>
<a id="7458" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7478" href="Cubical.HITs.Wedge.Properties.html#7478" class="Bound">A</a> <a id="7480" href="Cubical.HITs.Wedge.Properties.html#7480" class="Bound">B</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7487" href="Cubical.HITs.Wedge.Properties.html#7487" class="Bound">x</a><a id="7488" class="Symbol">)</a> <a id="7490" class="Symbol">=</a> <a id="7492" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="7498" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7518" href="Cubical.HITs.Wedge.Properties.html#7518" class="Bound">A</a> <a id="7520" href="Cubical.HITs.Wedge.Properties.html#7520" class="Bound">B</a> <a id="7522" class="Symbol">(</a><a id="7523" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7527" class="Symbol">(</a><a id="7528" href="Cubical.HITs.Wedge.Properties.html#7528" class="Bound">a</a> <a id="7530" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7532" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="7537" class="Symbol">))</a> <a id="7540" class="Symbol">=</a> <a id="7542" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
<a id="7548" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7568" href="Cubical.HITs.Wedge.Properties.html#7568" class="Bound">A</a> <a id="7570" href="Cubical.HITs.Wedge.Properties.html#7570" class="Bound">B</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7577" class="Symbol">(</a><a id="7578" href="Cubical.HITs.Wedge.Properties.html#7578" class="Bound">a</a> <a id="7580" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7582" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="7587" class="Symbol">))</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
<a id="7598" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7618" href="Cubical.HITs.Wedge.Properties.html#7618" class="Bound">A</a> <a id="7620" href="Cubical.HITs.Wedge.Properties.html#7620" class="Bound">B</a> <a id="7622" class="Symbol">(</a><a id="7623" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7627" class="Symbol">(</a><a id="7628" href="Cubical.HITs.Wedge.Properties.html#7628" class="Bound">a</a> <a id="7630" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7632" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7638" href="Cubical.HITs.Wedge.Properties.html#7638" class="Bound">b</a> <a id="7640" href="Cubical.HITs.Wedge.Properties.html#7640" class="Bound">i</a><a id="7641" class="Symbol">))</a> <a id="7644" class="Symbol">=</a> <a id="7646" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="7652" class="Symbol">(</a><a id="7653" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Cubical.HITs.Wedge.Properties.html#7628" class="Bound">a</a> <a id="7660" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7662" href="Cubical.HITs.Wedge.Properties.html#7638" class="Bound">b</a><a id="7663" class="Symbol">))</a> <a id="7666" href="Cubical.HITs.Wedge.Properties.html#7640" class="Bound">i</a>
<a id="7668" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7688" href="Cubical.HITs.Wedge.Properties.html#7688" class="Bound">A</a> <a id="7690" href="Cubical.HITs.Wedge.Properties.html#7690" class="Bound">B</a> <a id="7692" class="Symbol">(</a><a id="7693" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7698" href="Cubical.HITs.Wedge.Properties.html#7698" class="Bound">a</a> <a id="7700" href="Cubical.HITs.Wedge.Properties.html#7700" class="Bound">i</a><a id="7701" class="Symbol">)</a> <a id="7703" class="Symbol">=</a> <a id="7705" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>

<a id="SuspBouquet-Bouquet-cancel"></a><a id="7712" href="Cubical.HITs.Wedge.Properties.html#7712" class="Function">SuspBouquet-Bouquet-cancel</a> <a id="7739" class="Symbol">:</a> <a id="7741" class="Symbol">(</a><a id="7742" href="Cubical.HITs.Wedge.Properties.html#7742" class="Bound">A</a> <a id="7744" class="Symbol">:</a> <a id="7746" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7751" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="7752" class="Symbol">)</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Cubical.HITs.Wedge.Properties.html#7755" class="Bound">B</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="Cubical.HITs.Wedge.Properties.html#7742" class="Bound">A</a> <a id="7761" class="Symbol">→</a> <a id="7763" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7771" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="7773" class="Symbol">)</a>
    <a id="7779" class="Symbol">→</a> <a id="7781" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="7789" class="Symbol">(</a><a id="7790" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="7810" href="Cubical.HITs.Wedge.Properties.html#7742" class="Bound">A</a> <a id="7812" href="Cubical.HITs.Wedge.Properties.html#7755" class="Bound">B</a><a id="7813" class="Symbol">)</a> <a id="7815" class="Symbol">(</a><a id="7816" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7836" href="Cubical.HITs.Wedge.Properties.html#7742" class="Bound">A</a> <a id="7838" href="Cubical.HITs.Wedge.Properties.html#7755" class="Bound">B</a><a id="7839" class="Symbol">)</a>
     <a id="7846" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7848" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="7877" href="Cubical.HITs.Wedge.Properties.html#7742" class="Bound">A</a> <a id="7879" href="Cubical.HITs.Wedge.Properties.html#7755" class="Bound">B</a><a id="7880" class="Symbol">)</a> <a id="7882" class="Symbol">(</a><a id="7883" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="7903" href="Cubical.HITs.Wedge.Properties.html#7742" class="Bound">A</a> <a id="7905" href="Cubical.HITs.Wedge.Properties.html#7755" class="Bound">B</a><a id="7906" class="Symbol">)</a>
<a id="7908" href="Cubical.HITs.Wedge.Properties.html#7712" class="Function">SuspBouquet-Bouquet-cancel</a> <a id="7935" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="7937" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="7939" class="Symbol">=</a> <a id="7941" href="Cubical.HITs.Wedge.Properties.html#7963" class="Function">sec</a> <a id="7945" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7947" href="Cubical.HITs.Wedge.Properties.html#9726" class="Function">ret</a>
  <a id="7953" class="Keyword">where</a>
    <a id="7963" href="Cubical.HITs.Wedge.Properties.html#7963" class="Function">sec</a> <a id="7967" class="Symbol">:</a> <a id="7969" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="7977" class="Symbol">(</a><a id="7978" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="7998" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="8000" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a><a id="8001" class="Symbol">)</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="8024" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="8026" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a><a id="8027" class="Symbol">)</a>
    <a id="8033" href="Cubical.HITs.Wedge.Properties.html#7963" class="Function">sec</a> <a id="8037" class="Symbol">(</a><a id="8038" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8042" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="8044" class="Symbol">)</a> <a id="8046" href="Cubical.HITs.Wedge.Properties.html#8046" class="Bound">i</a> <a id="8048" class="Symbol">=</a> <a id="8050" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8054" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="8061" href="Cubical.HITs.Wedge.Properties.html#7963" class="Function">sec</a> <a id="8065" class="Symbol">(</a><a id="8066" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8070" class="Symbol">(</a><a id="8071" href="Cubical.HITs.Wedge.Properties.html#8071" class="Bound">a</a> <a id="8073" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8075" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="8080" class="Symbol">))</a> <a id="8083" class="Symbol">=</a> <a id="8085" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8090" href="Cubical.HITs.Wedge.Properties.html#8071" class="Bound">a</a>
    <a id="8096" href="Cubical.HITs.Wedge.Properties.html#7963" class="Function">sec</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8105" class="Symbol">(</a><a id="8106" href="Cubical.HITs.Wedge.Properties.html#8106" class="Bound">a</a> <a id="8108" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8110" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="8115" class="Symbol">))</a> <a id="8118" class="Symbol">=</a>
         <a id="8129" class="Symbol">(</a><a id="8130" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8135" href="Cubical.HITs.Wedge.Properties.html#8106" class="Bound">a</a><a id="8136" class="Symbol">)</a>
      <a id="8144" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8147" class="Symbol">(λ</a> <a id="8150" href="Cubical.HITs.Wedge.Properties.html#8150" class="Bound">i</a> <a id="8152" class="Symbol">→</a> <a id="8154" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8158" class="Symbol">(</a><a id="8159" href="Cubical.HITs.Wedge.Properties.html#8106" class="Bound">a</a> <a id="8161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8163" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8169" class="Symbol">(</a><a id="8170" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8173" class="Symbol">(</a><a id="8174" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="8176" href="Cubical.HITs.Wedge.Properties.html#8106" class="Bound">a</a><a id="8177" class="Symbol">))</a> <a id="8180" href="Cubical.HITs.Wedge.Properties.html#8150" class="Bound">i</a><a id="8181" class="Symbol">))</a>
      <a id="8190" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="8193" class="Symbol">(λ</a> <a id="8196" href="Cubical.HITs.Wedge.Properties.html#8196" class="Bound">i</a> <a id="8198" class="Symbol">→</a> <a id="8200" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8204" class="Symbol">(</a><a id="8205" href="Cubical.HITs.Wedge.Properties.html#8106" class="Bound">a</a> <a id="8207" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8209" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="8214" class="Symbol">))</a>
    <a id="8221" href="Cubical.HITs.Wedge.Properties.html#7963" class="Function">sec</a> <a id="8225" class="Symbol">(</a><a id="8226" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8230" class="Symbol">(</a><a id="8231" href="Cubical.HITs.Wedge.Properties.html#8231" class="Bound">a</a> <a id="8233" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8235" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8241" href="Cubical.HITs.Wedge.Properties.html#8241" class="Bound">b</a> <a id="8243" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a><a id="8244" class="Symbol">))</a> <a id="8247" href="Cubical.HITs.Wedge.Properties.html#8247" class="Bound">i</a> <a id="8249" class="Symbol">=</a>
      <a id="8257" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8263" class="Symbol">(λ</a> <a id="8266" href="Cubical.HITs.Wedge.Properties.html#8266" class="Bound">k</a> <a id="8268" class="Symbol">→</a> <a id="8270" class="Symbol">λ</a> <a id="8272" class="Symbol">{(</a><a id="8274" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8276" href="Cubical.HITs.Wedge.Properties.html#8247" class="Bound">i</a> <a id="8278" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="8280" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8286" class="Symbol">)</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8295" href="Cubical.HITs.Wedge.Properties.html#8231" class="Bound">a</a> <a id="8297" class="Symbol">(</a><a id="8298" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8300" href="Cubical.HITs.Wedge.Properties.html#8266" class="Bound">k</a><a id="8301" class="Symbol">)</a>
                     <a id="8324" class="Symbol">;</a> <a id="8326" class="Symbol">(</a><a id="8327" href="Cubical.HITs.Wedge.Properties.html#8247" class="Bound">i</a> <a id="8329" class="Symbol">=</a> <a id="8331" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8333" class="Symbol">)</a> <a id="8335" class="Symbol">→</a> <a id="8337" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8341" class="Symbol">(</a><a id="8342" href="Cubical.HITs.Wedge.Properties.html#8231" class="Bound">a</a> <a id="8344" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8346" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8352" href="Cubical.HITs.Wedge.Properties.html#8241" class="Bound">b</a> <a id="8354" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a><a id="8355" class="Symbol">)</a>
                     <a id="8378" class="Symbol">;</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a> <a id="8383" class="Symbol">=</a> <a id="8385" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8387" class="Symbol">)</a> <a id="8389" class="Symbol">→</a> <a id="8391" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8396" href="Cubical.HITs.Wedge.Properties.html#8231" class="Bound">a</a> <a id="8398" class="Symbol">(</a><a id="8399" href="Cubical.HITs.Wedge.Properties.html#8247" class="Bound">i</a> <a id="8401" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8403" class="Symbol">(</a><a id="8404" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8406" href="Cubical.HITs.Wedge.Properties.html#8266" class="Bound">k</a><a id="8407" class="Symbol">))</a> <a id="8410" class="Symbol">})</a>
            <a id="8425" class="Symbol">(</a><a id="8426" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8430" class="Symbol">(</a><a id="8431" href="Cubical.HITs.Wedge.Properties.html#8231" class="Bound">a</a> <a id="8433" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8435" class="Symbol">(</a><a id="8436" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8442" class="Symbol">(λ</a> <a id="8445" href="Cubical.HITs.Wedge.Properties.html#8445" class="Bound">k</a> <a id="8447" class="Symbol">→</a> <a id="8449" class="Symbol">λ</a> <a id="8451" class="Symbol">{(</a><a id="8453" href="Cubical.HITs.Wedge.Properties.html#8247" class="Bound">i</a> <a id="8455" class="Symbol">=</a> <a id="8457" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8459" class="Symbol">)</a> <a id="8461" class="Symbol">→</a> <a id="8463" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8469" href="Cubical.HITs.Wedge.Properties.html#8241" class="Bound">b</a> <a id="8471" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a>
                            <a id="8501" class="Symbol">;</a> <a id="8503" class="Symbol">(</a><a id="8504" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a> <a id="8506" class="Symbol">=</a> <a id="8508" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8510" class="Symbol">)</a> <a id="8512" class="Symbol">→</a> <a id="8514" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                            <a id="8548" class="Symbol">;</a> <a id="8550" class="Symbol">(</a><a id="8551" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a> <a id="8553" class="Symbol">=</a> <a id="8555" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8557" class="Symbol">)</a> <a id="8559" class="Symbol">→</a> <a id="8561" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8567" class="Symbol">(</a><a id="8568" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8571" class="Symbol">(</a><a id="8572" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="8574" href="Cubical.HITs.Wedge.Properties.html#8231" class="Bound">a</a><a id="8575" class="Symbol">))</a> <a id="8578" class="Symbol">(</a><a id="8579" href="Cubical.HITs.Wedge.Properties.html#8247" class="Bound">i</a> <a id="8581" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8583" class="Symbol">(</a><a id="8584" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8586" href="Cubical.HITs.Wedge.Properties.html#8445" class="Bound">k</a><a id="8587" class="Symbol">))})</a>
                   <a id="8611" class="Symbol">(</a><a id="8612" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8618" href="Cubical.HITs.Wedge.Properties.html#8241" class="Bound">b</a> <a id="8620" href="Cubical.HITs.Wedge.Properties.html#8243" class="Bound">j</a><a id="8621" class="Symbol">))))</a>
    <a id="8630" href="Cubical.HITs.Wedge.Properties.html#7963" class="Function">sec</a> <a id="8634" class="Symbol">(</a><a id="8635" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8640" href="Cubical.HITs.Wedge.Properties.html#8640" class="Bound">a</a> <a id="8642" href="Cubical.HITs.Wedge.Properties.html#8642" class="Bound">j</a><a id="8643" class="Symbol">)</a> <a id="8645" href="Cubical.HITs.Wedge.Properties.html#8645" class="Bound">i</a> <a id="8647" class="Symbol">=</a> <a id="8649" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8654" href="Cubical.HITs.Wedge.Properties.html#8640" class="Bound">a</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Cubical.HITs.Wedge.Properties.html#8645" class="Bound">i</a> <a id="8659" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="8661" href="Cubical.HITs.Wedge.Properties.html#8642" class="Bound">j</a><a id="8662" class="Symbol">)</a>

    <a id="8669" class="Keyword">module</a> <a id="8676" href="Cubical.HITs.Wedge.Properties.html#8676" class="Module">_</a> <a id="8678" class="Symbol">(</a><a id="8679" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="8681" class="Symbol">:</a> <a id="8683" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a><a id="8684" class="Symbol">)</a> <a id="8686" class="Symbol">(</a><a id="8687" href="Cubical.HITs.Wedge.Properties.html#8687" class="Bound">b</a> <a id="8689" class="Symbol">:</a> <a id="8691" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8695" class="Symbol">(</a><a id="8696" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="8698" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a><a id="8699" class="Symbol">))</a> <a id="8702" class="Symbol">(</a><a id="8703" href="Cubical.HITs.Wedge.Properties.html#8703" class="Bound">i</a> <a id="8705" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a> <a id="8707" class="Symbol">:</a> <a id="8709" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="8710" class="Symbol">)</a> <a id="8712" class="Keyword">where</a>
      <a id="8724" href="Cubical.HITs.Wedge.Properties.html#8724" class="Function">ret-fill₁</a> <a id="8734" class="Symbol">:</a> <a id="8736" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="8738" class="Symbol">→</a>  <a id="8741" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="8746" class="Symbol">(</a><a id="8747" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="8752" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="8754" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a><a id="8755" class="Symbol">)</a>
      <a id="8763" href="Cubical.HITs.Wedge.Properties.html#8724" class="Function">ret-fill₁</a> <a id="8773" href="Cubical.HITs.Wedge.Properties.html#8773" class="Bound">k</a> <a id="8775" class="Symbol">=</a>
        <a id="8785" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="8791" class="Symbol">(λ</a> <a id="8794" href="Cubical.HITs.Wedge.Properties.html#8794" class="Bound">k</a> <a id="8796" class="Symbol">→</a> <a id="8798" class="Symbol">λ</a> <a id="8800" class="Symbol">{(</a><a id="8802" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a> <a id="8804" class="Symbol">=</a> <a id="8806" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8808" class="Symbol">)</a> <a id="8810" class="Symbol">→</a> <a id="8812" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                       <a id="8841" class="Symbol">;</a> <a id="8843" class="Symbol">(</a><a id="8844" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a> <a id="8846" class="Symbol">=</a> <a id="8848" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8850" class="Symbol">)</a> <a id="8852" class="Symbol">→</a> <a id="8854" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="8860" class="Symbol">(</a><a id="8861" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8865" class="Symbol">(</a><a id="8866" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="8868" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8870" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8873" class="Symbol">(</a><a id="8874" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="8876" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a><a id="8877" class="Symbol">)))</a> <a id="8881" class="Symbol">((</a><a id="8883" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8885" href="Cubical.HITs.Wedge.Properties.html#8794" class="Bound">k</a><a id="8886" class="Symbol">)</a> <a id="8888" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8890" href="Cubical.HITs.Wedge.Properties.html#8703" class="Bound">i</a><a id="8891" class="Symbol">)</a>
                       <a id="8916" class="Symbol">;</a> <a id="8918" class="Symbol">(</a><a id="8919" href="Cubical.HITs.Wedge.Properties.html#8703" class="Bound">i</a> <a id="8921" class="Symbol">=</a> <a id="8923" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8925" class="Symbol">)</a> <a id="8927" class="Symbol">→</a> <a id="8929" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="8949" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="8951" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                                      <a id="8991" class="Symbol">(</a><a id="8992" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8996" class="Symbol">(</a><a id="8997" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="8999" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9001" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="9017" class="Symbol">(</a><a id="9018" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9024" href="Cubical.HITs.Wedge.Properties.html#8687" class="Bound">b</a><a id="9025" class="Symbol">)</a>
                                                 <a id="9076" class="Symbol">(</a><a id="9077" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9081" class="Symbol">(</a><a id="9082" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9088" class="Symbol">(</a><a id="9089" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="9095" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a><a id="9096" class="Symbol">))))</a> <a id="9101" href="Cubical.HITs.Wedge.Properties.html#8794" class="Bound">k</a> <a id="9103" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a><a id="9104" class="Symbol">))</a>
                       <a id="9130" class="Symbol">;</a> <a id="9132" class="Symbol">(</a><a id="9133" href="Cubical.HITs.Wedge.Properties.html#8703" class="Bound">i</a> <a id="9135" class="Symbol">=</a> <a id="9137" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9139" class="Symbol">)</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9149" class="Symbol">(</a><a id="9150" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9154" class="Symbol">(</a><a id="9155" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="9157" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9159" href="Cubical.HITs.Wedge.Properties.html#8687" class="Bound">b</a><a id="9160" class="Symbol">))</a> <a id="9163" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a><a id="9164" class="Symbol">})</a>
              <a id="9181" class="Symbol">(</a><a id="9182" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9198" class="Symbol">(</a><a id="9199" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="9201" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9203" href="Cubical.HITs.Wedge.Properties.html#8687" class="Bound">b</a><a id="9204" class="Symbol">))</a> <a id="9207" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a><a id="9208" class="Symbol">))</a> <a id="9211" href="Cubical.HITs.Wedge.Properties.html#8773" class="Bound">k</a>

      <a id="9220" href="Cubical.HITs.Wedge.Properties.html#9220" class="Function">ret-fill₂</a> <a id="9230" class="Symbol">:</a> <a id="9232" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9234" class="Symbol">→</a> <a id="9236" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="9247" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="9249" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a><a id="9250" class="Symbol">)</a>
      <a id="9258" href="Cubical.HITs.Wedge.Properties.html#9220" class="Function">ret-fill₂</a> <a id="9268" href="Cubical.HITs.Wedge.Properties.html#9268" class="Bound">k</a> <a id="9270" class="Symbol">=</a>
        <a id="9280" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="9286" class="Symbol">(λ</a> <a id="9289" href="Cubical.HITs.Wedge.Properties.html#9289" class="Bound">k</a> <a id="9291" class="Symbol">→</a> <a id="9293" class="Symbol">λ</a> <a id="9295" class="Symbol">{(</a><a id="9297" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a> <a id="9299" class="Symbol">=</a> <a id="9301" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9303" class="Symbol">)</a> <a id="9305" class="Symbol">→</a> <a id="9307" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                     <a id="9334" class="Symbol">;</a> <a id="9336" class="Symbol">(</a><a id="9337" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a> <a id="9339" class="Symbol">=</a> <a id="9341" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9343" class="Symbol">)</a> <a id="9345" class="Symbol">→</a> <a id="9347" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9353" class="Symbol">(</a><a id="9354" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9359" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="9361" class="Symbol">(</a><a id="9362" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9364" href="Cubical.HITs.Wedge.Properties.html#9289" class="Bound">k</a><a id="9365" class="Symbol">))</a> <a id="9368" href="Cubical.HITs.Wedge.Properties.html#8703" class="Bound">i</a>
                     <a id="9391" class="Symbol">;</a> <a id="9393" class="Symbol">(</a><a id="9394" href="Cubical.HITs.Wedge.Properties.html#8703" class="Bound">i</a> <a id="9396" class="Symbol">=</a> <a id="9398" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9400" class="Symbol">)</a> <a id="9402" class="Symbol">→</a> <a id="9404" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="9424" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="9426" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                                    <a id="9464" class="Symbol">(</a><a id="9465" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="9487" class="Symbol">(</a><a id="9488" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9493" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a><a id="9494" class="Symbol">)</a>
                                     <a id="9533" class="Symbol">(λ</a> <a id="9536" href="Cubical.HITs.Wedge.Properties.html#9536" class="Bound">i</a> <a id="9538" class="Symbol">→</a> <a id="9540" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9544" class="Symbol">(</a><a id="9545" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="9547" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9549" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="9559" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a><a id="9560" class="Symbol">)</a> <a id="9562" href="Cubical.HITs.Wedge.Properties.html#8687" class="Bound">b</a> <a id="9564" href="Cubical.HITs.Wedge.Properties.html#9536" class="Bound">i</a><a id="9565" class="Symbol">))</a>
                                     <a id="9605" class="Symbol">(</a><a id="9606" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9610" class="Symbol">(</a><a id="9611" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9616" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a><a id="9617" class="Symbol">))</a> <a id="9620" href="Cubical.HITs.Wedge.Properties.html#9289" class="Bound">k</a> <a id="9622" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a><a id="9623" class="Symbol">)</a>
                     <a id="9646" class="Symbol">;</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Cubical.HITs.Wedge.Properties.html#8703" class="Bound">i</a> <a id="9651" class="Symbol">=</a> <a id="9653" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9655" class="Symbol">)</a> <a id="9657" class="Symbol">→</a> <a id="9659" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9665" class="Symbol">(</a><a id="9666" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9670" class="Symbol">(</a><a id="9671" href="Cubical.HITs.Wedge.Properties.html#8679" class="Bound">a</a> <a id="9673" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9675" href="Cubical.HITs.Wedge.Properties.html#8687" class="Bound">b</a><a id="9676" class="Symbol">))</a> <a id="9679" href="Cubical.HITs.Wedge.Properties.html#8705" class="Bound">j</a><a id="9680" class="Symbol">})</a>
               <a id="9698" class="Symbol">(</a><a id="9699" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="9703" class="Symbol">(</a><a id="9704" href="Cubical.HITs.Wedge.Properties.html#8724" class="Function">ret-fill₁</a> <a id="9714" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9716" class="Symbol">))</a> <a id="9719" href="Cubical.HITs.Wedge.Properties.html#9268" class="Bound">k</a>

    <a id="9726" href="Cubical.HITs.Wedge.Properties.html#9726" class="Function">ret</a> <a id="9730" class="Symbol">:</a> <a id="9732" href="Cubical.Foundations.Isomorphism.html#657" class="Function">retract</a> <a id="9740" class="Symbol">(</a><a id="9741" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="9761" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="9763" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a><a id="9764" class="Symbol">)</a> <a id="9766" class="Symbol">(</a><a id="9767" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="9787" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="9789" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a><a id="9790" class="Symbol">)</a>
    <a id="9796" href="Cubical.HITs.Wedge.Properties.html#9726" class="Function">ret</a> <a id="9800" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="9806" href="Cubical.HITs.Wedge.Properties.html#9806" class="Bound">i</a> <a id="9808" class="Symbol">=</a> <a id="9810" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
    <a id="9820" href="Cubical.HITs.Wedge.Properties.html#9726" class="Function">ret</a> <a id="9824" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="9830" class="Symbol">=</a> <a id="9832" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9838" class="Symbol">(</a><a id="9839" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9843" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9845" class="Symbol">)</a>
    <a id="9851" href="Cubical.HITs.Wedge.Properties.html#9726" class="Function">ret</a> <a id="9855" class="Symbol">(</a><a id="9856" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9862" class="Symbol">(</a><a id="9863" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9867" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9869" class="Symbol">)</a> <a id="9871" href="Cubical.HITs.Wedge.Properties.html#9871" class="Bound">j</a><a id="9872" class="Symbol">)</a> <a id="9874" href="Cubical.HITs.Wedge.Properties.html#9874" class="Bound">i</a> <a id="9876" class="Symbol">=</a> <a id="9878" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9884" class="Symbol">(</a><a id="9885" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="9889" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9891" class="Symbol">)</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Cubical.HITs.Wedge.Properties.html#9874" class="Bound">i</a> <a id="9896" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="9898" href="Cubical.HITs.Wedge.Properties.html#9871" class="Bound">j</a><a id="9899" class="Symbol">)</a>
    <a id="9905" href="Cubical.HITs.Wedge.Properties.html#9726" class="Function">ret</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9916" class="Symbol">(</a><a id="9917" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="9921" class="Symbol">(</a><a id="9922" href="Cubical.HITs.Wedge.Properties.html#9922" class="Bound">a</a> <a id="9924" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9926" href="Cubical.HITs.Wedge.Properties.html#9926" class="Bound">b</a><a id="9927" class="Symbol">))</a> <a id="9930" href="Cubical.HITs.Wedge.Properties.html#9930" class="Bound">j</a><a id="9931" class="Symbol">)</a> <a id="9933" href="Cubical.HITs.Wedge.Properties.html#9933" class="Bound">i</a> <a id="9935" class="Symbol">=</a> <a id="9937" href="Cubical.HITs.Wedge.Properties.html#9220" class="Function">ret-fill₂</a> <a id="9947" href="Cubical.HITs.Wedge.Properties.html#9922" class="Bound">a</a> <a id="9949" href="Cubical.HITs.Wedge.Properties.html#9926" class="Bound">b</a> <a id="9951" href="Cubical.HITs.Wedge.Properties.html#9933" class="Bound">i</a> <a id="9953" href="Cubical.HITs.Wedge.Properties.html#9930" class="Bound">j</a> <a id="9955" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
    <a id="9962" href="Cubical.HITs.Wedge.Properties.html#9726" class="Function">ret</a> <a id="9966" class="Symbol">(</a><a id="9967" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9979" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="9981" href="Cubical.HITs.Wedge.Properties.html#9981" class="Bound">k</a><a id="9982" class="Symbol">)</a> <a id="9984" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a><a id="9985" class="Symbol">)</a> <a id="9987" href="Cubical.HITs.Wedge.Properties.html#9987" class="Bound">i</a> <a id="9989" class="Symbol">=</a>
      <a id="9997" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10003" class="Symbol">(λ</a> <a id="10006" href="Cubical.HITs.Wedge.Properties.html#10006" class="Bound">r</a> <a id="10008" class="Symbol">→</a> <a id="10010" class="Symbol">λ</a> <a id="10012" class="Symbol">{(</a><a id="10014" href="Cubical.HITs.Wedge.Properties.html#9987" class="Bound">i</a> <a id="10016" class="Symbol">=</a> <a id="10018" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10020" class="Symbol">)</a> <a id="10022" class="Symbol">→</a> <a id="10024" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="10044" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="10046" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                                   <a id="10083" class="Symbol">(</a><a id="10084" href="Cubical.HITs.Wedge.Properties.html#6119" class="Function">Bouquet→ΩBouquetSusp-filler</a> <a id="10112" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="10114" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="10116" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10118" href="Cubical.HITs.Wedge.Properties.html#9981" class="Bound">k</a> <a id="10120" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a> <a id="10122" href="Cubical.HITs.Wedge.Properties.html#10006" class="Bound">r</a><a id="10123" class="Symbol">)</a>
                     <a id="10146" class="Symbol">;</a> <a id="10148" class="Symbol">(</a><a id="10149" href="Cubical.HITs.Wedge.Properties.html#9987" class="Bound">i</a> <a id="10151" class="Symbol">=</a> <a id="10153" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10155" class="Symbol">)</a> <a id="10157" class="Symbol">→</a> <a id="10159" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10165" class="Symbol">(</a><a id="10166" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10171" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10173" class="Symbol">(</a><a id="10174" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10176" href="Cubical.HITs.Wedge.Properties.html#10006" class="Bound">r</a> <a id="10178" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="10180" href="Cubical.HITs.Wedge.Properties.html#9981" class="Bound">k</a><a id="10181" class="Symbol">))</a> <a id="10184" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a>
                     <a id="10207" class="Symbol">;</a> <a id="10209" class="Symbol">(</a><a id="10210" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a> <a id="10212" class="Symbol">=</a> <a id="10214" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10216" class="Symbol">)</a> <a id="10218" class="Symbol">→</a> <a id="10220" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                     <a id="10247" class="Symbol">;</a> <a id="10249" class="Symbol">(</a><a id="10250" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a> <a id="10252" class="Symbol">=</a> <a id="10254" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10256" class="Symbol">)</a> <a id="10258" class="Symbol">→</a> <a id="10260" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10266" class="Symbol">(</a><a id="10267" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10272" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10274" class="Symbol">(</a><a id="10275" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10277" href="Cubical.HITs.Wedge.Properties.html#10006" class="Bound">r</a><a id="10278" class="Symbol">))</a> <a id="10281" href="Cubical.HITs.Wedge.Properties.html#9987" class="Bound">i</a>
                     <a id="10304" class="Symbol">;</a> <a id="10306" class="Symbol">(</a><a id="10307" href="Cubical.HITs.Wedge.Properties.html#9981" class="Bound">k</a> <a id="10309" class="Symbol">=</a> <a id="10311" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10313" class="Symbol">)</a> <a id="10315" class="Symbol">→</a> <a id="10317" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10323" class="Symbol">(</a><a id="10324" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10329" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10331" class="Symbol">(</a><a id="10332" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10334" href="Cubical.HITs.Wedge.Properties.html#10006" class="Bound">r</a><a id="10335" class="Symbol">))</a> <a id="10338" class="Symbol">(</a><a id="10339" href="Cubical.HITs.Wedge.Properties.html#9987" class="Bound">i</a> <a id="10341" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10343" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a><a id="10344" class="Symbol">)</a>
                     <a id="10367" class="Symbol">;</a> <a id="10369" class="Symbol">(</a><a id="10370" href="Cubical.HITs.Wedge.Properties.html#9981" class="Bound">k</a> <a id="10372" class="Symbol">=</a> <a id="10374" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10376" class="Symbol">)</a> <a id="10378" class="Symbol">→</a> <a id="10380" href="Cubical.HITs.Wedge.Properties.html#10488" class="Function">side</a> <a id="10385" href="Cubical.HITs.Wedge.Properties.html#10006" class="Bound">r</a> <a id="10387" href="Cubical.HITs.Wedge.Properties.html#9987" class="Bound">i</a> <a id="10389" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a><a id="10390" class="Symbol">}</a>
                     <a id="10413" class="Symbol">)</a>
            <a id="10427" class="Symbol">(</a><a id="10428" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10434" class="Symbol">(</a><a id="10435" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10442" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10444" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10447" class="Symbol">(</a><a id="10448" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="10450" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="10451" class="Symbol">)))</a> <a id="10455" class="Symbol">(</a><a id="10456" href="Cubical.HITs.Wedge.Properties.html#9987" class="Bound">i</a> <a id="10458" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10460" href="Cubical.HITs.Wedge.Properties.html#9984" class="Bound">j</a><a id="10461" class="Symbol">))</a>
         <a id="10473" class="Keyword">where</a>
         <a id="10488" href="Cubical.HITs.Wedge.Properties.html#10488" class="Function">side</a> <a id="10493" class="Symbol">:</a> <a id="10495" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="10500" class="Symbol">{</a><a id="10501" class="Argument">A</a> <a id="10503" class="Symbol">=</a> <a id="10505" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="10510" class="Symbol">(</a><a id="10511" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="10516" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="10518" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a><a id="10519" class="Symbol">)}</a>
                   <a id="10541" class="Symbol">(λ</a> <a id="10544" href="Cubical.HITs.Wedge.Properties.html#10544" class="Bound">i</a> <a id="10546" href="Cubical.HITs.Wedge.Properties.html#10546" class="Bound">j</a> <a id="10548" class="Symbol">→</a> <a id="10550" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10556" class="Symbol">(</a><a id="10557" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10561" class="Symbol">(</a><a id="10562" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10564" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10566" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10569" class="Symbol">(</a><a id="10570" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="10572" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="10573" class="Symbol">)))</a> <a id="10577" class="Symbol">(</a><a id="10578" href="Cubical.HITs.Wedge.Properties.html#10544" class="Bound">i</a> <a id="10580" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10582" href="Cubical.HITs.Wedge.Properties.html#10546" class="Bound">j</a><a id="10583" class="Symbol">))</a>
                   <a id="10605" class="Symbol">(λ</a> <a id="10608" href="Cubical.HITs.Wedge.Properties.html#10608" class="Bound">i</a> <a id="10610" href="Cubical.HITs.Wedge.Properties.html#10610" class="Bound">j</a> <a id="10612" class="Symbol">→</a> <a id="10614" href="Cubical.HITs.Wedge.Properties.html#9220" class="Function">ret-fill₂</a> <a id="10624" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10626" class="Symbol">(</a><a id="10627" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10630" class="Symbol">(</a><a id="10631" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="10633" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="10634" class="Symbol">))</a> <a id="10637" href="Cubical.HITs.Wedge.Properties.html#10608" class="Bound">i</a> <a id="10639" href="Cubical.HITs.Wedge.Properties.html#10610" class="Bound">j</a> <a id="10641" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10643" class="Symbol">)</a>
                   <a id="10664" class="Symbol">(λ</a> <a id="10667" href="Cubical.HITs.Wedge.Properties.html#10667" class="Bound">r</a> <a id="10669" href="Cubical.HITs.Wedge.Properties.html#10669" class="Bound">j</a> <a id="10671" class="Symbol">→</a> <a id="10673" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="10693" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="10695" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                              <a id="10727" class="Symbol">(</a><a id="10728" href="Cubical.HITs.Wedge.Properties.html#6119" class="Function">Bouquet→ΩBouquetSusp-filler</a> <a id="10756" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="10758" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="10760" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10762" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a> <a id="10765" href="Cubical.HITs.Wedge.Properties.html#10669" class="Bound">j</a> <a id="10767" href="Cubical.HITs.Wedge.Properties.html#10667" class="Bound">r</a><a id="10768" class="Symbol">))</a>
                   <a id="10790" class="Symbol">(λ</a> <a id="10793" href="Cubical.HITs.Wedge.Properties.html#10793" class="Bound">r</a> <a id="10795" href="Cubical.HITs.Wedge.Properties.html#10795" class="Bound">j</a> <a id="10797" class="Symbol">→</a> <a id="10799" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10805" class="Symbol">(</a><a id="10806" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="10810" class="Symbol">(</a><a id="10811" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10813" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10815" class="Symbol">(</a><a id="10816" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="10822" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="10823" class="Symbol">))))</a> <a id="10828" href="Cubical.HITs.Wedge.Properties.html#10795" class="Bound">j</a><a id="10829" class="Symbol">)</a>
                   <a id="10850" class="Symbol">(λ</a> <a id="10853" href="Cubical.HITs.Wedge.Properties.html#10853" class="Bound">r</a> <a id="10855" href="Cubical.HITs.Wedge.Properties.html#10855" class="Bound">i</a> <a id="10857" class="Symbol">→</a> <a id="10859" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="10864" class="Symbol">)</a>
                   <a id="10885" class="Symbol">λ</a> <a id="10887" href="Cubical.HITs.Wedge.Properties.html#10887" class="Bound">r</a> <a id="10889" href="Cubical.HITs.Wedge.Properties.html#10889" class="Bound">i</a> <a id="10891" class="Symbol">→</a> <a id="10893" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="10899" class="Symbol">(</a><a id="10900" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="10905" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="10907" class="Symbol">(</a><a id="10908" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10910" href="Cubical.HITs.Wedge.Properties.html#10887" class="Bound">r</a><a id="10911" class="Symbol">))</a> <a id="10914" href="Cubical.HITs.Wedge.Properties.html#10889" class="Bound">i</a>
         <a id="10925" href="Cubical.HITs.Wedge.Properties.html#10488" class="Function">side</a> <a id="10930" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="10932" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="10934" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a> <a id="10936" class="Symbol">=</a>
           <a id="10949" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10955" class="Symbol">(λ</a> <a id="10958" href="Cubical.HITs.Wedge.Properties.html#10958" class="Bound">k</a>
             <a id="10973" class="Symbol">→</a> <a id="10975" class="Symbol">λ</a> <a id="10977" class="Symbol">{(</a><a id="10979" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="10981" class="Symbol">=</a> <a id="10983" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10985" class="Symbol">)</a> <a id="10987" class="Symbol">→</a> <a id="10989" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="11009" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="11011" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                                <a id="11045" class="Symbol">(</a><a id="11046" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11050" class="Symbol">(</a><a id="11051" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="11053" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11055" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a>
                                           <a id="11114" class="Symbol">(</a><a id="11115" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11121" class="Symbol">(</a><a id="11122" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="11128" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11129" class="Symbol">)))</a> <a id="11133" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="11135" href="Cubical.HITs.Wedge.Properties.html#10958" class="Bound">k</a> <a id="11137" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a><a id="11138" class="Symbol">))</a>
                 <a id="11158" class="Symbol">;</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="11163" class="Symbol">=</a> <a id="11165" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11167" class="Symbol">)</a> <a id="11169" class="Symbol">→</a>  <a id="11172" href="Cubical.HITs.Wedge.Properties.html#9220" class="Function">ret-fill₂</a> <a id="11182" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="11184" class="Symbol">(</a><a id="11185" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11188" class="Symbol">(</a><a id="11189" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="11191" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11192" class="Symbol">))</a> <a id="11195" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="11197" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a> <a id="11199" href="Cubical.HITs.Wedge.Properties.html#10958" class="Bound">k</a>
                 <a id="11218" class="Symbol">;</a> <a id="11220" class="Symbol">(</a><a id="11221" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="11223" class="Symbol">=</a> <a id="11225" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11227" class="Symbol">)</a> <a id="11229" class="Symbol">→</a> <a id="11231" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="11251" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="11253" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                                <a id="11287" class="Symbol">(</a><a id="11288" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                  <a id="11344" class="Symbol">(</a><a id="11345" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11350" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11351" class="Symbol">)</a>
                                  <a id="11387" class="Symbol">(λ</a> <a id="11390" href="Cubical.HITs.Wedge.Properties.html#11390" class="Bound">j</a> <a id="11392" class="Symbol">→</a> <a id="11394" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11398" class="Symbol">(</a><a id="11399" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a>
                                    <a id="11437" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11439" href="Cubical.Foundations.GroupoidLaws.html#2011" class="Function">rCancel&#39;</a> <a id="11448" class="Symbol">(</a><a id="11449" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11455" class="Symbol">(</a><a id="11456" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11459" class="Symbol">(</a><a id="11460" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="11462" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11463" class="Symbol">)))</a> <a id="11467" class="Symbol">(</a><a id="11468" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11470" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="11472" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11474" href="Cubical.HITs.Wedge.Properties.html#10958" class="Bound">k</a><a id="11475" class="Symbol">)</a> <a id="11477" href="Cubical.HITs.Wedge.Properties.html#11390" class="Bound">j</a><a id="11478" class="Symbol">))</a>
                                  <a id="11515" class="Symbol">(</a><a id="11516" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11520" class="Symbol">(</a><a id="11521" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11526" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11527" class="Symbol">))</a> <a id="11530" class="Symbol">(</a><a id="11531" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="11533" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11535" href="Cubical.HITs.Wedge.Properties.html#10958" class="Bound">k</a><a id="11536" class="Symbol">)</a> <a id="11538" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a><a id="11539" class="Symbol">)</a>
                 <a id="11558" class="Symbol">;</a> <a id="11560" class="Symbol">(</a><a id="11561" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="11563" class="Symbol">=</a> <a id="11565" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11567" class="Symbol">)</a> <a id="11569" class="Symbol">→</a> <a id="11571" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11577" class="Symbol">(</a><a id="11578" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11582" class="Symbol">(</a><a id="11583" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="11585" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11587" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11591" class="Symbol">(</a><a id="11592" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="11594" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11595" class="Symbol">)))</a> <a id="11599" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a>
                 <a id="11618" class="Symbol">;</a> <a id="11620" class="Symbol">(</a><a id="11621" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a> <a id="11623" class="Symbol">=</a> <a id="11625" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11627" class="Symbol">)</a> <a id="11629" class="Symbol">→</a> <a id="11631" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                 <a id="11654" class="Symbol">;</a> <a id="11656" class="Symbol">(</a><a id="11657" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a> <a id="11659" class="Symbol">=</a> <a id="11661" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11663" class="Symbol">)</a> <a id="11665" class="Symbol">→</a> <a id="11667" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11673" class="Symbol">(</a><a id="11674" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="11679" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="11681" class="Symbol">(</a><a id="11682" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11684" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="11686" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11688" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11690" href="Cubical.HITs.Wedge.Properties.html#10958" class="Bound">k</a><a id="11691" class="Symbol">))</a> <a id="11694" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a><a id="11695" class="Symbol">})</a>
             <a id="11711" class="Symbol">(</a><a id="11712" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11718" class="Symbol">(λ</a> <a id="11721" href="Cubical.HITs.Wedge.Properties.html#11721" class="Bound">k</a>
               <a id="11738" class="Symbol">→</a> <a id="11740" class="Symbol">λ</a> <a id="11742" class="Symbol">{(</a><a id="11744" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="11746" class="Symbol">=</a> <a id="11748" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11750" class="Symbol">)</a> <a id="11752" class="Symbol">→</a> <a id="11754" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="11774" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="11776" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                                  <a id="11812" class="Symbol">(</a><a id="11813" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="11817" class="Symbol">(</a><a id="11818" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="11820" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11822" href="Cubical.Foundations.GroupoidLaws.html#1760" class="Function">rCancel-filler&#39;</a>
                                             <a id="11883" class="Symbol">(</a><a id="11884" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="11890" class="Symbol">(</a><a id="11891" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11894" class="Symbol">(</a><a id="11895" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="11897" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11898" class="Symbol">)))</a> <a id="11902" class="Symbol">(</a><a id="11903" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11905" href="Cubical.HITs.Wedge.Properties.html#11721" class="Bound">k</a> <a id="11907" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11909" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a><a id="11910" class="Symbol">)</a> <a id="11912" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="11915" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a><a id="11916" class="Symbol">))</a>
                   <a id="11938" class="Symbol">;</a> <a id="11940" class="Symbol">(</a><a id="11941" href="Cubical.HITs.Wedge.Properties.html#10930" class="Bound">r</a> <a id="11943" class="Symbol">=</a> <a id="11945" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11947" class="Symbol">)</a> <a id="11949" class="Symbol">→</a> <a id="11951" href="Cubical.HITs.Wedge.Properties.html#8724" class="Function">ret-fill₁</a> <a id="11961" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="11967" class="Symbol">(</a><a id="11968" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="11970" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="11971" class="Symbol">))</a> <a id="11974" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="11976" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a> <a id="11978" href="Cubical.HITs.Wedge.Properties.html#11721" class="Bound">k</a>
                   <a id="11999" class="Symbol">;</a> <a id="12001" class="Symbol">(</a><a id="12002" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="12004" class="Symbol">=</a> <a id="12006" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12008" class="Symbol">)</a> <a id="12010" class="Symbol">→</a> <a id="12012" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="12032" href="Cubical.HITs.Wedge.Properties.html#7935" class="Bound">A</a> <a id="12034" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a>
                                  <a id="12070" class="Symbol">(</a><a id="12071" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12075" class="Symbol">(</a><a id="12076" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="12078" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12080" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
                                             <a id="12141" class="Symbol">(</a><a id="12142" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12148" class="Symbol">(</a><a id="12149" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="12155" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="12156" class="Symbol">)))</a>
                                             <a id="12205" class="Symbol">(</a><a id="12206" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12210" class="Symbol">(</a><a id="12211" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12217" class="Symbol">(</a><a id="12218" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="12224" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="12225" class="Symbol">))))</a> <a id="12230" href="Cubical.HITs.Wedge.Properties.html#11721" class="Bound">k</a> <a id="12232" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a><a id="12233" class="Symbol">))</a>
                   <a id="12255" class="Symbol">;</a> <a id="12257" class="Symbol">(</a><a id="12258" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a> <a id="12260" class="Symbol">=</a> <a id="12262" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12264" class="Symbol">)</a> <a id="12266" class="Symbol">→</a> <a id="12268" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12274" class="Symbol">(</a><a id="12275" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12279" class="Symbol">(</a><a id="12280" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="12282" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12284" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12288" class="Symbol">(</a><a id="12289" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="12291" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="12292" class="Symbol">)))</a> <a id="12296" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a>
                   <a id="12317" class="Symbol">;</a> <a id="12319" class="Symbol">(</a><a id="12320" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a> <a id="12322" class="Symbol">=</a> <a id="12324" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12326" class="Symbol">)</a> <a id="12328" class="Symbol">→</a> <a id="12330" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
                   <a id="12355" class="Symbol">;</a> <a id="12357" class="Symbol">(</a><a id="12358" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a> <a id="12360" class="Symbol">=</a> <a id="12362" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12364" class="Symbol">)</a> <a id="12366" class="Symbol">→</a>  <a id="12369" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12375" class="Symbol">(</a><a id="12376" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12380" class="Symbol">(</a><a id="12381" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="12383" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12385" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12389" class="Symbol">(</a><a id="12390" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="12392" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="12393" class="Symbol">)))</a> <a id="12397" class="Symbol">(</a><a id="12398" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="12400" href="Cubical.HITs.Wedge.Properties.html#11721" class="Bound">k</a> <a id="12402" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="12404" href="Cubical.HITs.Wedge.Properties.html#10932" class="Bound">i</a><a id="12405" class="Symbol">)})</a>
                   <a id="12428" class="Symbol">(</a><a id="12429" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="12435" class="Symbol">(</a><a id="12436" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a> <a id="12443" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12445" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12449" class="Symbol">(</a><a id="12450" href="Cubical.HITs.Wedge.Properties.html#7937" class="Bound">B</a> <a id="12452" href="Cubical.HITs.Wedge.Properties.html#9979" class="Bound">a</a><a id="12453" class="Symbol">)))</a> <a id="12457" href="Cubical.HITs.Wedge.Properties.html#10934" class="Bound">j</a><a id="12458" class="Symbol">))</a>

<a id="Iso-SuspBouquet-Bouquet"></a><a id="12462" href="Cubical.HITs.Wedge.Properties.html#12462" class="Function">Iso-SuspBouquet-Bouquet</a> <a id="12486" class="Symbol">:</a> <a id="12488" class="Symbol">(</a><a id="12489" href="Cubical.HITs.Wedge.Properties.html#12489" class="Bound">A</a> <a id="12491" class="Symbol">:</a> <a id="12493" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12498" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="12499" class="Symbol">)</a> <a id="12501" class="Symbol">(</a><a id="12502" href="Cubical.HITs.Wedge.Properties.html#12502" class="Bound">B</a> <a id="12504" class="Symbol">:</a> <a id="12506" href="Cubical.HITs.Wedge.Properties.html#12489" class="Bound">A</a> <a id="12508" class="Symbol">→</a> <a id="12510" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="12518" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="12520" class="Symbol">)</a>
  <a id="12524" class="Symbol">→</a> <a id="12526" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="12530" class="Symbol">(</a><a id="12531" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="12536" class="Symbol">(</a><a id="12537" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="12542" href="Cubical.HITs.Wedge.Properties.html#12489" class="Bound">A</a> <a id="12544" href="Cubical.HITs.Wedge.Properties.html#12502" class="Bound">B</a><a id="12545" class="Symbol">))</a> <a id="12548" class="Symbol">(</a><a id="12549" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="12554" href="Cubical.HITs.Wedge.Properties.html#12489" class="Bound">A</a> <a id="12556" class="Symbol">(λ</a> <a id="12559" href="Cubical.HITs.Wedge.Properties.html#12559" class="Bound">a</a> <a id="12561" class="Symbol">→</a> <a id="12563" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="12569" class="Symbol">(</a><a id="12570" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12574" class="Symbol">(</a><a id="12575" href="Cubical.HITs.Wedge.Properties.html#12502" class="Bound">B</a> <a id="12577" href="Cubical.HITs.Wedge.Properties.html#12559" class="Bound">a</a><a id="12578" class="Symbol">))))</a>
<a id="12583" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12591" class="Symbol">(</a><a id="12592" href="Cubical.HITs.Wedge.Properties.html#12462" class="Function">Iso-SuspBouquet-Bouquet</a> <a id="12616" href="Cubical.HITs.Wedge.Properties.html#12616" class="Bound">A</a> <a id="12618" href="Cubical.HITs.Wedge.Properties.html#12618" class="Bound">B</a><a id="12619" class="Symbol">)</a> <a id="12621" class="Symbol">=</a> <a id="12623" href="Cubical.HITs.Wedge.Properties.html#7090" class="Function">SuspBouquet→Bouquet</a> <a id="12643" href="Cubical.HITs.Wedge.Properties.html#12616" class="Bound">A</a> <a id="12645" href="Cubical.HITs.Wedge.Properties.html#12618" class="Bound">B</a>
<a id="12647" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="12655" class="Symbol">(</a><a id="12656" href="Cubical.HITs.Wedge.Properties.html#12462" class="Function">Iso-SuspBouquet-Bouquet</a> <a id="12680" href="Cubical.HITs.Wedge.Properties.html#12680" class="Bound">A</a> <a id="12682" href="Cubical.HITs.Wedge.Properties.html#12682" class="Bound">B</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">=</a> <a id="12687" href="Cubical.HITs.Wedge.Properties.html#7347" class="Function">Bouquet→SuspBouquet</a> <a id="12707" href="Cubical.HITs.Wedge.Properties.html#12680" class="Bound">A</a> <a id="12709" href="Cubical.HITs.Wedge.Properties.html#12682" class="Bound">B</a>
<a id="12711" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="12719" class="Symbol">(</a><a id="12720" href="Cubical.HITs.Wedge.Properties.html#12462" class="Function">Iso-SuspBouquet-Bouquet</a> <a id="12744" href="Cubical.HITs.Wedge.Properties.html#12744" class="Bound">A</a> <a id="12746" href="Cubical.HITs.Wedge.Properties.html#12746" class="Bound">B</a><a id="12747" class="Symbol">)</a> <a id="12749" class="Symbol">=</a> <a id="12751" href="Cubical.HITs.Wedge.Properties.html#7712" class="Function">SuspBouquet-Bouquet-cancel</a> <a id="12778" href="Cubical.HITs.Wedge.Properties.html#12744" class="Bound">A</a> <a id="12780" href="Cubical.HITs.Wedge.Properties.html#12746" class="Bound">B</a> <a id="12782" class="Symbol">.</a><a id="12783" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="12787" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="12795" class="Symbol">(</a><a id="12796" href="Cubical.HITs.Wedge.Properties.html#12462" class="Function">Iso-SuspBouquet-Bouquet</a> <a id="12820" href="Cubical.HITs.Wedge.Properties.html#12820" class="Bound">A</a> <a id="12822" href="Cubical.HITs.Wedge.Properties.html#12822" class="Bound">B</a><a id="12823" class="Symbol">)</a> <a id="12825" class="Symbol">=</a> <a id="12827" href="Cubical.HITs.Wedge.Properties.html#7712" class="Function">SuspBouquet-Bouquet-cancel</a> <a id="12854" href="Cubical.HITs.Wedge.Properties.html#12820" class="Bound">A</a> <a id="12856" href="Cubical.HITs.Wedge.Properties.html#12822" class="Bound">B</a> <a id="12858" class="Symbol">.</a><a id="12859" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="SuspBouquet≃Bouquet"></a><a id="12864" href="Cubical.HITs.Wedge.Properties.html#12864" class="Function">SuspBouquet≃Bouquet</a> <a id="12884" class="Symbol">:</a> <a id="12886" class="Symbol">(</a><a id="12887" href="Cubical.HITs.Wedge.Properties.html#12887" class="Bound">A</a> <a id="12889" class="Symbol">:</a> <a id="12891" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12896" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="12897" class="Symbol">)</a> <a id="12899" class="Symbol">(</a><a id="12900" href="Cubical.HITs.Wedge.Properties.html#12900" class="Bound">B</a> <a id="12902" class="Symbol">:</a> <a id="12904" href="Cubical.HITs.Wedge.Properties.html#12887" class="Bound">A</a> <a id="12906" class="Symbol">→</a> <a id="12908" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="12916" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="12918" class="Symbol">)</a>
  <a id="12922" class="Symbol">→</a> <a id="12924" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="12929" class="Symbol">(</a><a id="12930" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="12935" href="Cubical.HITs.Wedge.Properties.html#12887" class="Bound">A</a> <a id="12937" href="Cubical.HITs.Wedge.Properties.html#12900" class="Bound">B</a><a id="12938" class="Symbol">)</a> <a id="12940" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12942" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="12947" href="Cubical.HITs.Wedge.Properties.html#12887" class="Bound">A</a> <a id="12949" class="Symbol">(λ</a> <a id="12952" href="Cubical.HITs.Wedge.Properties.html#12952" class="Bound">a</a> <a id="12954" class="Symbol">→</a> <a id="12956" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12967" class="Symbol">(</a><a id="12968" href="Cubical.HITs.Wedge.Properties.html#12900" class="Bound">B</a> <a id="12970" href="Cubical.HITs.Wedge.Properties.html#12952" class="Bound">a</a><a id="12971" class="Symbol">)))</a>
<a id="12975" href="Cubical.HITs.Wedge.Properties.html#12864" class="Function">SuspBouquet≃Bouquet</a> <a id="12995" href="Cubical.HITs.Wedge.Properties.html#12995" class="Bound">A</a> <a id="12997" href="Cubical.HITs.Wedge.Properties.html#12997" class="Bound">B</a> <a id="12999" class="Symbol">=</a> <a id="13001" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="13012" class="Symbol">(</a><a id="13013" href="Cubical.HITs.Wedge.Properties.html#12462" class="Function">Iso-SuspBouquet-Bouquet</a> <a id="13037" href="Cubical.HITs.Wedge.Properties.html#12995" class="Bound">A</a> <a id="13039" href="Cubical.HITs.Wedge.Properties.html#12997" class="Bound">B</a><a id="13040" class="Symbol">)</a>

<a id="13043" class="Comment">-- cofibre of f ∨→ g : A ⋁ B → C is cofibre of</a>
<a id="13090" class="Comment">-- inr ∘ f : A → cofib g</a>
<a id="13115" class="Keyword">module</a> <a id="13122" href="Cubical.HITs.Wedge.Properties.html#13122" class="Module">_</a> <a id="13124" class="Symbol">{</a><a id="13125" href="Cubical.HITs.Wedge.Properties.html#13125" class="Bound">A</a> <a id="13127" class="Symbol">:</a> <a id="13129" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="13137" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="13138" class="Symbol">}</a> <a id="13140" class="Symbol">{</a><a id="13141" href="Cubical.HITs.Wedge.Properties.html#13141" class="Bound">B</a> <a id="13143" class="Symbol">:</a> <a id="13145" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="13153" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="13155" class="Symbol">}</a> <a id="13157" class="Symbol">{</a><a id="13158" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a> <a id="13160" class="Symbol">:</a> <a id="13162" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="13170" href="Cubical.HITs.Wedge.Properties.html#621" class="Generalizable">ℓ&#39;&#39;</a><a id="13173" class="Symbol">}</a>
  <a id="13177" class="Symbol">(</a><a id="13178" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="13180" class="Symbol">:</a> <a id="13182" href="Cubical.HITs.Wedge.Properties.html#13125" class="Bound">A</a> <a id="13184" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="13187" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a><a id="13188" class="Symbol">)</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a> <a id="13193" class="Symbol">:</a> <a id="13195" href="Cubical.HITs.Wedge.Properties.html#13141" class="Bound">B</a> <a id="13197" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="13200" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a><a id="13201" class="Symbol">)</a>
  <a id="13205" class="Keyword">where</a>
  <a id="13213" class="Keyword">private</a>
    <a id="13225" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13230" class="Symbol">:</a> <a id="13232" href="Cubical.HITs.Pushout.Properties.html#6679" class="Record">3x3-span</a>
    <a id="13245" href="Cubical.HITs.Pushout.Properties.html#6840" class="Field">3x3-span.A00</a> <a id="13258" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13263" class="Symbol">=</a> <a id="13265" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="13274" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">3x3-span.A02</a> <a id="13287" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13292" class="Symbol">=</a> <a id="13294" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="13303" href="Cubical.HITs.Pushout.Properties.html#6878" class="Field">3x3-span.A04</a> <a id="13316" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13321" class="Symbol">=</a> <a id="13323" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="13332" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">3x3-span.A20</a> <a id="13345" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13350" class="Symbol">=</a> <a id="13352" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13356" href="Cubical.HITs.Wedge.Properties.html#13125" class="Bound">A</a>
    <a id="13362" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">3x3-span.A22</a> <a id="13375" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13380" class="Symbol">=</a> <a id="13382" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="13391" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">3x3-span.A24</a> <a id="13404" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13409" class="Symbol">=</a> <a id="13411" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13415" href="Cubical.HITs.Wedge.Properties.html#13141" class="Bound">B</a>
    <a id="13421" href="Cubical.HITs.Pushout.Properties.html#6954" class="Field">3x3-span.A40</a> <a id="13434" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13439" class="Symbol">=</a> <a id="13441" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13445" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a>
    <a id="13451" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">3x3-span.A42</a> <a id="13464" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13469" class="Symbol">=</a> <a id="13471" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13475" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a>
    <a id="13481" href="Cubical.HITs.Pushout.Properties.html#6992" class="Field">3x3-span.A44</a> <a id="13494" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13499" class="Symbol">=</a> <a id="13501" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13505" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a>
    <a id="13511" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">3x3-span.f10</a> <a id="13524" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13529" class="Symbol">=</a> <a id="13531" class="Symbol">_</a>
    <a id="13537" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">3x3-span.f12</a> <a id="13550" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13555" class="Symbol">=</a> <a id="13557" class="Symbol">_</a>
    <a id="13563" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">3x3-span.f14</a> <a id="13576" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13581" class="Symbol">=</a> <a id="13583" class="Symbol">_</a>
    <a id="13589" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">3x3-span.f30</a> <a id="13602" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13607" class="Symbol">=</a> <a id="13609" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13613" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a>
    <a id="13619" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">3x3-span.f32</a> <a id="13632" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13637" class="Symbol">=</a> <a id="13639" class="Symbol">λ</a> <a id="13641" href="Cubical.HITs.Wedge.Properties.html#13641" class="Bound">_</a> <a id="13643" class="Symbol">→</a> <a id="13645" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13648" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a>
    <a id="13654" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">3x3-span.f34</a> <a id="13667" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13672" class="Symbol">=</a> <a id="13674" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13678" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a>
    <a id="13684" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">3x3-span.f01</a> <a id="13697" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13702" class="Symbol">=</a> <a id="13704" class="Symbol">_</a>
    <a id="13710" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">3x3-span.f21</a> <a id="13723" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13728" class="Symbol">=</a> <a id="13730" class="Symbol">λ</a> <a id="13732" href="Cubical.HITs.Wedge.Properties.html#13732" class="Bound">_</a> <a id="13734" class="Symbol">→</a> <a id="13736" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13739" href="Cubical.HITs.Wedge.Properties.html#13125" class="Bound">A</a>
    <a id="13745" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">3x3-span.f41</a> <a id="13758" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13763" class="Symbol">=</a> <a id="13765" class="Symbol">λ</a> <a id="13767" href="Cubical.HITs.Wedge.Properties.html#13767" class="Bound">c</a> <a id="13769" class="Symbol">→</a> <a id="13771" href="Cubical.HITs.Wedge.Properties.html#13767" class="Bound">c</a>
    <a id="13777" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">3x3-span.f03</a> <a id="13790" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13795" class="Symbol">=</a> <a id="13797" class="Symbol">_</a>
    <a id="13803" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">3x3-span.f23</a> <a id="13816" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13821" class="Symbol">=</a> <a id="13823" class="Symbol">λ</a> <a id="13825" href="Cubical.HITs.Wedge.Properties.html#13825" class="Bound">_</a> <a id="13827" class="Symbol">→</a> <a id="13829" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="13832" href="Cubical.HITs.Wedge.Properties.html#13141" class="Bound">B</a>
    <a id="13838" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">3x3-span.f43</a> <a id="13851" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13856" class="Symbol">=</a> <a id="13858" class="Symbol">λ</a> <a id="13860" href="Cubical.HITs.Wedge.Properties.html#13860" class="Bound">c</a> <a id="13862" class="Symbol">→</a> <a id="13864" href="Cubical.HITs.Wedge.Properties.html#13860" class="Bound">c</a>
    <a id="13870" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">3x3-span.H11</a> <a id="13883" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13888" class="Symbol">=</a> <a id="13890" class="Symbol">λ</a> <a id="13892" href="Cubical.HITs.Wedge.Properties.html#13892" class="Bound">_</a> <a id="13894" class="Symbol">→</a> <a id="13896" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="13905" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">3x3-span.H13</a> <a id="13918" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13923" class="Symbol">=</a> <a id="13925" class="Symbol">λ</a> <a id="13927" href="Cubical.HITs.Wedge.Properties.html#13927" class="Bound">_</a> <a id="13929" class="Symbol">→</a> <a id="13931" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="13940" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">3x3-span.H31</a> <a id="13953" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="13958" class="Symbol">=</a> <a id="13960" class="Symbol">λ</a> <a id="13962" href="Cubical.HITs.Wedge.Properties.html#13962" class="Bound">_</a> <a id="13964" class="Symbol">→</a> <a id="13966" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13970" class="Symbol">(</a><a id="13971" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13975" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a><a id="13976" class="Symbol">)</a>
    <a id="13982" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">3x3-span.H33</a> <a id="13995" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a> <a id="14000" class="Symbol">=</a> <a id="14002" class="Symbol">λ</a> <a id="14004" href="Cubical.HITs.Wedge.Properties.html#14004" class="Bound">_</a> <a id="14006" class="Symbol">→</a> <a id="14008" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14012" class="Symbol">(</a><a id="14013" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14017" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="14018" class="Symbol">)</a>

    <a id="14025" class="Keyword">open</a> <a id="14030" href="Cubical.HITs.Pushout.Properties.html#6679" class="Module">3x3-span</a> <a id="14039" href="Cubical.HITs.Wedge.Properties.html#13225" class="Function">inst</a>

    <a id="14049" href="Cubical.HITs.Wedge.Properties.html#14049" class="Function">A□2≅C</a> <a id="14055" class="Symbol">:</a> <a id="14057" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">A□2</a> <a id="14061" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14063" class="Symbol">(</a><a id="14064" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14068" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a><a id="14069" class="Symbol">)</a>
    <a id="14075" href="Cubical.HITs.Wedge.Properties.html#14049" class="Function">A□2≅C</a> <a id="14081" class="Symbol">=</a> <a id="14083" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="14094" class="Symbol">(</a><a id="14095" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="14113" class="Symbol">(</a><a id="14114" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="14122" class="Symbol">_)</a> <a id="14125" class="Symbol">λ</a> <a id="14127" href="Cubical.HITs.Wedge.Properties.html#14127" class="Bound">_</a> <a id="14129" class="Symbol">→</a> <a id="14131" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="14134" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a><a id="14135" class="Symbol">)</a>

    <a id="14142" href="Cubical.HITs.Wedge.Properties.html#14142" class="Function">A□○≅</a> <a id="14147" class="Symbol">:</a> <a id="14149" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="14153" class="Symbol">(</a><a id="14154" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="14162" class="Symbol">{</a><a id="14163" class="Argument">B</a> <a id="14165" class="Symbol">=</a> <a id="14167" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="14173" class="Symbol">(</a><a id="14174" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14178" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a><a id="14179" class="Symbol">)}</a> <a id="14182" class="Symbol">{</a><a id="14183" class="Argument">C</a> <a id="14185" class="Symbol">=</a> <a id="14187" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="14193" class="Symbol">(</a><a id="14194" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14198" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="14199" class="Symbol">)}</a> <a id="14202" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14206" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="14209" class="Symbol">)</a> <a id="14211" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a>
    <a id="14219" href="Cubical.HITs.Wedge.Properties.html#14142" class="Function">A□○≅</a> <a id="14224" class="Symbol">=</a>
      <a id="14232" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="14243" class="Symbol">_</a> <a id="14245" class="Symbol">_</a> <a id="14247" class="Symbol">_</a> <a id="14249" class="Symbol">_</a> <a id="14251" class="Symbol">(</a><a id="14252" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="14261" href="Cubical.HITs.Wedge.Properties.html#14049" class="Function">A□2≅C</a><a id="14266" class="Symbol">)</a> <a id="14268" class="Symbol">(</a><a id="14269" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="14277" class="Symbol">_)</a> <a id="14280" class="Symbol">(</a><a id="14281" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="14289" class="Symbol">_)</a>
             <a id="14305" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
             <a id="14323" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="14333" href="Cubical.HITs.Wedge.Properties.html#14333" class="Function">A0□≅</a> <a id="14338" class="Symbol">:</a> <a id="14340" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">A0□</a> <a id="14344" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14346" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="14355" href="Cubical.HITs.Wedge.Properties.html#14333" class="Function">A0□≅</a> <a id="14360" class="Symbol">=</a> <a id="14362" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="14373" class="Symbol">(</a><a id="14374" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="14392" class="Symbol">(</a><a id="14393" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="14401" class="Symbol">_)</a> <a id="14404" class="Symbol">_)</a>

    <a id="14412" href="Cubical.HITs.Wedge.Properties.html#14412" class="Function">A4□≅</a> <a id="14417" class="Symbol">:</a> <a id="14419" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">A4□</a> <a id="14423" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="14425" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14429" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a>
    <a id="14435" href="Cubical.HITs.Wedge.Properties.html#14412" class="Function">A4□≅</a> <a id="14440" class="Symbol">=</a> <a id="14442" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="14453" class="Symbol">(</a><a id="14454" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="14472" class="Symbol">(</a><a id="14473" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="14481" class="Symbol">_)</a> <a id="14484" class="Symbol">_)</a>

    <a id="14492" href="Cubical.HITs.Wedge.Properties.html#14492" class="Function">A○□≅</a> <a id="14497" class="Symbol">:</a> <a id="14499" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="14503" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a> <a id="14507" class="Symbol">(</a><a id="14508" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="14514" class="Symbol">(</a><a id="14515" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="14517" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="14520" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="14521" class="Symbol">))</a>
    <a id="14528" href="Cubical.HITs.Wedge.Properties.html#14492" class="Function">A○□≅</a> <a id="14533" class="Symbol">=</a> <a id="14535" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="14546" class="Symbol">_</a> <a id="14548" class="Symbol">_</a> <a id="14550" class="Symbol">_</a> <a id="14552" class="Symbol">_</a> <a id="14554" class="Symbol">(</a><a id="14555" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="14563" class="Symbol">_)</a> <a id="14566" href="Cubical.HITs.Wedge.Properties.html#14333" class="Function">A0□≅</a> <a id="14571" href="Cubical.HITs.Wedge.Properties.html#14412" class="Function">A4□≅</a> <a id="14576" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="14587" class="Symbol">(</a><a id="14588" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="14595" class="Symbol">λ</a> <a id="14597" class="Symbol">{</a> <a id="14599" class="Symbol">(</a><a id="14600" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14604" href="Cubical.HITs.Wedge.Properties.html#14604" class="Bound">x</a><a id="14605" class="Symbol">)</a> <a id="14607" class="Symbol">→</a> <a id="14609" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="14630" class="Symbol">;</a> <a id="14632" class="Symbol">(</a><a id="14633" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="14637" href="Cubical.HITs.Wedge.Properties.html#14637" class="Bound">x</a><a id="14638" class="Symbol">)</a> <a id="14640" class="Symbol">→</a> <a id="14642" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="14663" class="Symbol">;</a> <a id="14665" class="Symbol">(</a><a id="14666" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14671" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="14674" href="Cubical.HITs.Wedge.Properties.html#14674" class="Bound">i</a><a id="14675" class="Symbol">)</a> <a id="14677" href="Cubical.HITs.Wedge.Properties.html#14677" class="Bound">j</a> <a id="14679" class="Symbol">→</a> <a id="14681" href="Cubical.HITs.Wedge.Properties.html#14710" class="Function">help</a> <a id="14686" href="Cubical.HITs.Wedge.Properties.html#14677" class="Bound">j</a> <a id="14688" href="Cubical.HITs.Wedge.Properties.html#14674" class="Bound">i</a><a id="14689" class="Symbol">})</a>
      <a id="14698" class="Keyword">where</a>
      <a id="14710" href="Cubical.HITs.Wedge.Properties.html#14710" class="Function">help</a> <a id="14715" class="Symbol">:</a> <a id="14717" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14722" class="Symbol">(</a><a id="14723" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14727" href="Cubical.HITs.Wedge.Properties.html#14412" class="Function">A4□≅</a><a id="14731" class="Symbol">)</a> <a id="14733" class="Symbol">(</a><a id="14734" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14739" href="Cubical.HITs.Pushout.Properties.html#8441" class="Function">f3□</a> <a id="14743" class="Symbol">(</a><a id="14744" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="14749" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14751" class="Symbol">))</a> <a id="14754" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14756" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14760" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="14762" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14764" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14768" class="Symbol">(</a><a id="14769" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14773" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="14774" class="Symbol">)</a>
      <a id="14782" href="Cubical.HITs.Wedge.Properties.html#14710" class="Function">help</a> <a id="14787" class="Symbol">=</a> <a id="14789" href="Cubical.Foundations.GroupoidLaws.html#7693" class="Function">cong-∙∙</a> <a id="14797" class="Symbol">(</a><a id="14798" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14802" href="Cubical.HITs.Wedge.Properties.html#14412" class="Function">A4□≅</a><a id="14806" class="Symbol">)</a> <a id="14808" class="Symbol">(λ</a> <a id="14811" href="Cubical.HITs.Wedge.Properties.html#14811" class="Bound">i</a> <a id="14813" class="Symbol">→</a> <a id="14815" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14819" class="Symbol">(</a><a id="14820" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14824" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="14826" href="Cubical.HITs.Wedge.Properties.html#14811" class="Bound">i</a><a id="14827" class="Symbol">))</a>
                           <a id="14857" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14862" class="Symbol">(λ</a> <a id="14865" href="Cubical.HITs.Wedge.Properties.html#14865" class="Bound">i</a> <a id="14867" class="Symbol">→</a> <a id="14869" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="14873" class="Symbol">(</a><a id="14874" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14878" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a> <a id="14880" class="Symbol">(</a><a id="14881" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14883" href="Cubical.HITs.Wedge.Properties.html#14865" class="Bound">i</a><a id="14884" class="Symbol">)))</a>
           <a id="14899" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14901" href="Cubical.Foundations.Prelude.html#6856" class="Function">doubleCompPath≡compPath</a> <a id="14925" class="Symbol">_</a> <a id="14927" class="Symbol">_</a> <a id="14929" class="Symbol">_</a>
           <a id="14942" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14944" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14949" class="Symbol">(</a><a id="14950" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14954" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="14956" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="14958" class="Symbol">)</a> <a id="14960" class="Symbol">(</a><a id="14961" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14965" class="Symbol">(</a><a id="14966" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14972" class="Symbol">_))</a>


    <a id="14982" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a> <a id="14996" class="Symbol">:</a> <a id="14998" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
    <a id="15013" href="Cubical.HITs.Pushout.Properties.html#3022" class="Field">3-span.A0</a> <a id="15023" class="Symbol">(</a><a id="15024" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="15038" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a><a id="15051" class="Symbol">)</a> <a id="15053" class="Symbol">=</a> <a id="15055" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="15064" href="Cubical.HITs.Pushout.Properties.html#3041" class="Field">3-span.A2</a> <a id="15074" class="Symbol">(</a><a id="15075" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="15089" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a><a id="15102" class="Symbol">)</a> <a id="15104" class="Symbol">=</a> <a id="15106" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15110" href="Cubical.HITs.Wedge.Properties.html#13125" class="Bound">A</a>
    <a id="15116" href="Cubical.HITs.Pushout.Properties.html#3060" class="Field">3-span.A4</a> <a id="15126" class="Symbol">(</a><a id="15127" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="15141" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a><a id="15154" class="Symbol">)</a> <a id="15156" class="Symbol">=</a> <a id="15158" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15162" href="Cubical.HITs.Wedge.Properties.html#13158" class="Bound">C</a>
    <a id="15168" href="Cubical.HITs.Pushout.Properties.html#3079" class="Field">3-span.f1</a> <a id="15178" class="Symbol">(</a><a id="15179" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="15193" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a><a id="15206" class="Symbol">)</a> <a id="15208" class="Symbol">=</a> <a id="15210" class="Symbol">_</a>
    <a id="15216" href="Cubical.HITs.Pushout.Properties.html#3098" class="Field">3-span.f3</a> <a id="15226" class="Symbol">(</a><a id="15227" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">commSquare.sp</a> <a id="15241" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a><a id="15254" class="Symbol">)</a> <a id="15256" class="Symbol">=</a> <a id="15258" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15262" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a>
    <a id="15268" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">commSquare.P</a> <a id="15281" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a> <a id="15295" class="Symbol">=</a> <a id="15297" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="15303" class="Symbol">(</a><a id="15304" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15308" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a><a id="15309" class="Symbol">)</a>
    <a id="15315" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">commSquare.inlP</a> <a id="15331" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a> <a id="15345" class="Symbol">=</a> <a id="15347" class="Symbol">λ</a> <a id="15349" href="Cubical.HITs.Wedge.Properties.html#15349" class="Bound">_</a> <a id="15351" class="Symbol">→</a> <a id="15353" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15357" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="15364" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">commSquare.inrP</a> <a id="15380" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a> <a id="15394" class="Symbol">=</a> <a id="15396" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>
    <a id="15404" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">commSquare.comm</a> <a id="15420" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a> <a id="15434" href="Cubical.HITs.Wedge.Properties.html#15434" class="Bound">i</a> <a id="15436" href="Cubical.HITs.Wedge.Properties.html#15436" class="Bound">x</a> <a id="15438" class="Symbol">=</a> <a id="15440" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15445" href="Cubical.HITs.Wedge.Properties.html#15436" class="Bound">x</a> <a id="15447" href="Cubical.HITs.Wedge.Properties.html#15434" class="Bound">i</a>

    <a id="15454" href="Cubical.HITs.Wedge.Properties.html#15454" class="Function">cofibf-PSquare</a> <a id="15469" class="Symbol">:</a> <a id="15471" href="Cubical.HITs.Pushout.Properties.html#31268" class="Function">PushoutSquare</a>
    <a id="15489" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15493" href="Cubical.HITs.Wedge.Properties.html#15454" class="Function">cofibf-PSquare</a> <a id="15508" class="Symbol">=</a> <a id="15510" href="Cubical.HITs.Wedge.Properties.html#14982" class="Function">cofibf-Square</a>
    <a id="15528" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15532" href="Cubical.HITs.Wedge.Properties.html#15454" class="Function">cofibf-PSquare</a> <a id="15547" class="Symbol">=</a>
      <a id="15555" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="15561" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="15569" class="Symbol">(</a><a id="15570" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="15577" class="Symbol">(λ</a> <a id="15580" class="Symbol">{</a> <a id="15582" class="Symbol">(</a><a id="15583" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15587" href="Cubical.HITs.Wedge.Properties.html#15587" class="Bound">x</a><a id="15588" class="Symbol">)</a> <a id="15590" class="Symbol">→</a> <a id="15592" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                               <a id="15628" class="Symbol">;</a> <a id="15630" class="Symbol">(</a><a id="15631" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15635" href="Cubical.HITs.Wedge.Properties.html#15635" class="Bound">x</a><a id="15636" class="Symbol">)</a> <a id="15638" class="Symbol">→</a> <a id="15640" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                               <a id="15676" class="Symbol">;</a> <a id="15678" class="Symbol">(</a><a id="15679" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15684" href="Cubical.HITs.Wedge.Properties.html#15684" class="Bound">a</a> <a id="15686" href="Cubical.HITs.Wedge.Properties.html#15686" class="Bound">i</a><a id="15687" class="Symbol">)</a> <a id="15689" class="Symbol">→</a> <a id="15691" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="15695" class="Symbol">}))</a>
                     <a id="15720" class="Symbol">(</a><a id="15721" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="15731" class="Symbol">_)</a>

    <a id="15739" href="Cubical.HITs.Wedge.Properties.html#15739" class="Function">F</a> <a id="15741" class="Symbol">:</a> <a id="15743" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="15749" class="Symbol">(</a><a id="15750" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15754" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a><a id="15755" class="Symbol">)</a>
      <a id="15763" class="Symbol">→</a> <a id="15765" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="15771" class="Symbol">{</a><a id="15772" class="Argument">B</a> <a id="15774" class="Symbol">=</a> <a id="15776" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="15782" class="Symbol">(</a><a id="15783" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15787" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="15788" class="Symbol">)}</a> <a id="15791" class="Symbol">(λ</a> <a id="15794" href="Cubical.HITs.Wedge.Properties.html#15794" class="Bound">x</a> <a id="15796" class="Symbol">→</a> <a id="15798" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15802" class="Symbol">(</a><a id="15803" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15807" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="15809" href="Cubical.HITs.Wedge.Properties.html#15794" class="Bound">x</a><a id="15810" class="Symbol">))</a>
    <a id="15817" href="Cubical.HITs.Wedge.Properties.html#15739" class="Function">F</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15824" href="Cubical.HITs.Wedge.Properties.html#15824" class="Bound">x</a><a id="15825" class="Symbol">)</a> <a id="15827" class="Symbol">=</a> <a id="15829" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="15833" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="15840" href="Cubical.HITs.Wedge.Properties.html#15739" class="Function">F</a> <a id="15842" class="Symbol">(</a><a id="15843" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15847" href="Cubical.HITs.Wedge.Properties.html#15847" class="Bound">x</a><a id="15848" class="Symbol">)</a> <a id="15850" class="Symbol">=</a> <a id="15852" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15856" class="Symbol">(</a><a id="15857" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15861" href="Cubical.HITs.Wedge.Properties.html#15847" class="Bound">x</a><a id="15862" class="Symbol">)</a>
    <a id="15868" href="Cubical.HITs.Wedge.Properties.html#15739" class="Function">F</a> <a id="15870" class="Symbol">(</a><a id="15871" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15876" href="Cubical.HITs.Wedge.Properties.html#15876" class="Bound">a</a> <a id="15878" href="Cubical.HITs.Wedge.Properties.html#15878" class="Bound">i</a><a id="15879" class="Symbol">)</a> <a id="15881" class="Symbol">=</a> <a id="15883" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="15888" href="Cubical.HITs.Wedge.Properties.html#15876" class="Bound">a</a> <a id="15890" href="Cubical.HITs.Wedge.Properties.html#15878" class="Bound">i</a>

    <a id="15897" class="Keyword">open</a> <a id="15902" href="Cubical.HITs.Pushout.Properties.html#40167" class="Module">PushoutPasteLeft</a>
          <a id="15929" href="Cubical.HITs.Wedge.Properties.html#15454" class="Function">cofibf-PSquare</a>
            <a id="15956" class="Symbol">{</a><a id="15957" class="Argument">B</a> <a id="15959" class="Symbol">=</a> <a id="15961" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="15967" class="Symbol">{</a><a id="15968" class="Argument">B</a> <a id="15970" class="Symbol">=</a> <a id="15972" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="15978" class="Symbol">(</a><a id="15979" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15983" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="15984" class="Symbol">)}</a> <a id="15987" class="Symbol">(λ</a> <a id="15990" href="Cubical.HITs.Wedge.Properties.html#15990" class="Bound">x</a> <a id="15992" class="Symbol">→</a> <a id="15994" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="15998" class="Symbol">(</a><a id="15999" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16003" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="16005" href="Cubical.HITs.Wedge.Properties.html#15990" class="Bound">x</a><a id="16006" class="Symbol">))}</a>
            <a id="16022" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16026" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16030" href="Cubical.HITs.Wedge.Properties.html#15739" class="Function">F</a> <a id="16032" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="16042" href="Cubical.HITs.Wedge.Properties.html#16042" class="Function">isPushoutRight</a> <a id="16057" class="Symbol">:</a> <a id="16059" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="16075" href="Cubical.HITs.Pushout.Properties.html#40563" class="Function">rightSquare</a>
    <a id="16091" href="Cubical.HITs.Wedge.Properties.html#16042" class="Function">isPushoutRight</a> <a id="16106" class="Symbol">=</a> <a id="16108" href="Cubical.HITs.Pushout.Properties.html#41802" class="Function">isPushoutTotSquare→isPushoutRightSquare</a>
             <a id="16161" class="Symbol">(</a><a id="16162" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="16168" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a>
               <a id="16191" class="Symbol">(</a><a id="16192" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="16199" class="Symbol">(λ</a> <a id="16202" class="Symbol">{</a> <a id="16204" class="Symbol">(</a><a id="16205" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="16209" href="Cubical.HITs.Wedge.Properties.html#16209" class="Bound">x</a><a id="16210" class="Symbol">)</a> <a id="16212" class="Symbol">→</a> <a id="16214" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="16245" class="Symbol">;</a> <a id="16247" class="Symbol">(</a><a id="16248" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16252" href="Cubical.HITs.Wedge.Properties.html#16252" class="Bound">x</a><a id="16253" class="Symbol">)</a> <a id="16255" class="Symbol">→</a> <a id="16257" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                          <a id="16288" class="Symbol">;</a> <a id="16290" class="Symbol">(</a><a id="16291" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16296" href="Cubical.HITs.Wedge.Properties.html#16296" class="Bound">a</a> <a id="16298" href="Cubical.HITs.Wedge.Properties.html#16298" class="Bound">i</a><a id="16299" class="Symbol">)</a> <a id="16301" href="Cubical.HITs.Wedge.Properties.html#16301" class="Bound">j</a> <a id="16303" class="Symbol">→</a> <a id="16305" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="16311" class="Symbol">(</a><a id="16312" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16316" class="Symbol">(</a><a id="16317" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="16322" href="Cubical.HITs.Wedge.Properties.html#16296" class="Bound">a</a><a id="16323" class="Symbol">))</a> <a id="16326" href="Cubical.HITs.Wedge.Properties.html#16301" class="Bound">j</a> <a id="16328" class="Symbol">(</a><a id="16329" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16331" href="Cubical.HITs.Wedge.Properties.html#16298" class="Bound">i</a><a id="16332" class="Symbol">)}))</a>
               <a id="16352" class="Symbol">(</a><a id="16353" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="16361" class="Symbol">_</a> <a id="16363" class="Symbol">.</a><a id="16364" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="16367" class="Symbol">))</a>

  <a id="16373" href="Cubical.HITs.Wedge.Properties.html#16373" class="Function">cofib∨→distrIso</a> <a id="16389" class="Symbol">:</a>
    <a id="16395" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16399" class="Symbol">(</a><a id="16400" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16406" class="Symbol">(</a><a id="16407" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="16409" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="16412" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="16413" class="Symbol">))</a>
        <a id="16424" class="Symbol">(</a><a id="16425" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="16433" class="Symbol">{</a><a id="16434" class="Argument">B</a> <a id="16436" class="Symbol">=</a> <a id="16438" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16444" class="Symbol">(</a><a id="16445" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16449" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a><a id="16450" class="Symbol">)}</a> <a id="16453" class="Symbol">{</a><a id="16454" class="Argument">C</a> <a id="16456" class="Symbol">=</a> <a id="16458" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16469" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="16470" class="Symbol">)}</a> <a id="16473" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16477" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="16480" class="Symbol">)</a>
  <a id="16484" href="Cubical.HITs.Wedge.Properties.html#16373" class="Function">cofib∨→distrIso</a> <a id="16500" class="Symbol">=</a> <a id="16502" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="16509" class="Symbol">(</a><a id="16510" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="16518" class="Symbol">(</a><a id="16519" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="16527" href="Cubical.HITs.Wedge.Properties.html#14142" class="Function">A□○≅</a> <a id="16532" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a><a id="16539" class="Symbol">)</a> <a id="16541" href="Cubical.HITs.Wedge.Properties.html#14492" class="Function">A○□≅</a><a id="16545" class="Symbol">)</a>

  <a id="16550" href="Cubical.HITs.Wedge.Properties.html#16550" class="Function">cofib∨→compIsoᵣ</a> <a id="16566" class="Symbol">:</a> <a id="16568" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16572" class="Symbol">(</a><a id="16573" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16579" class="Symbol">(</a><a id="16580" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="16582" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="16585" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="16586" class="Symbol">))</a>
                        <a id="16613" class="Symbol">(</a><a id="16614" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16620" class="Symbol">{</a><a id="16621" class="Argument">B</a> <a id="16623" class="Symbol">=</a> <a id="16625" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16631" class="Symbol">(</a><a id="16632" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16636" href="Cubical.HITs.Wedge.Properties.html#13191" class="Bound">g</a><a id="16637" class="Symbol">)}</a> <a id="16640" class="Symbol">(λ</a> <a id="16643" href="Cubical.HITs.Wedge.Properties.html#16643" class="Bound">x</a> <a id="16645" class="Symbol">→</a> <a id="16647" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="16651" class="Symbol">(</a><a id="16652" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16656" href="Cubical.HITs.Wedge.Properties.html#13178" class="Bound">f</a> <a id="16658" href="Cubical.HITs.Wedge.Properties.html#16643" class="Bound">x</a><a id="16659" class="Symbol">)))</a>
  <a id="16665" href="Cubical.HITs.Wedge.Properties.html#16550" class="Function">cofib∨→compIsoᵣ</a> <a id="16681" class="Symbol">=</a> <a id="16683" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="16691" href="Cubical.HITs.Wedge.Properties.html#16373" class="Function">cofib∨→distrIso</a> <a id="16707" class="Symbol">(</a><a id="16708" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="16719" class="Symbol">(_</a> <a id="16722" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16724" href="Cubical.HITs.Wedge.Properties.html#16042" class="Function">isPushoutRight</a><a id="16738" class="Symbol">))</a>

<a id="16742" class="Comment">-- cofibre of f ∨→ g : A ⋁ B → C is cofibre of</a>
<a id="16789" class="Comment">-- inr ∘ g : B → cofib f</a>
<a id="cofib∨→compIsoₗ"></a><a id="16814" href="Cubical.HITs.Wedge.Properties.html#16814" class="Function">cofib∨→compIsoₗ</a> <a id="16830" class="Symbol">:</a>
  <a id="16834" class="Symbol">{</a><a id="16835" href="Cubical.HITs.Wedge.Properties.html#16835" class="Bound">A</a> <a id="16837" class="Symbol">:</a> <a id="16839" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="16847" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="16848" class="Symbol">}</a> <a id="16850" class="Symbol">{</a><a id="16851" href="Cubical.HITs.Wedge.Properties.html#16851" class="Bound">B</a> <a id="16853" class="Symbol">:</a> <a id="16855" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="16863" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="16865" class="Symbol">}</a> <a id="16867" class="Symbol">{</a><a id="16868" href="Cubical.HITs.Wedge.Properties.html#16868" class="Bound">C</a> <a id="16870" class="Symbol">:</a> <a id="16872" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="16880" href="Cubical.HITs.Wedge.Properties.html#621" class="Generalizable">ℓ&#39;&#39;</a><a id="16883" class="Symbol">}</a>
  <a id="16887" class="Symbol">(</a><a id="16888" href="Cubical.HITs.Wedge.Properties.html#16888" class="Bound">f</a> <a id="16890" class="Symbol">:</a> <a id="16892" href="Cubical.HITs.Wedge.Properties.html#16835" class="Bound">A</a> <a id="16894" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="16897" href="Cubical.HITs.Wedge.Properties.html#16868" class="Bound">C</a><a id="16898" class="Symbol">)</a> <a id="16900" class="Symbol">(</a><a id="16901" href="Cubical.HITs.Wedge.Properties.html#16901" class="Bound">g</a> <a id="16903" class="Symbol">:</a> <a id="16905" href="Cubical.HITs.Wedge.Properties.html#16851" class="Bound">B</a> <a id="16907" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="16910" href="Cubical.HITs.Wedge.Properties.html#16868" class="Bound">C</a><a id="16911" class="Symbol">)</a>
    <a id="16917" class="Symbol">→</a> <a id="16919" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16923" class="Symbol">(</a><a id="16924" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16930" class="Symbol">(</a><a id="16931" href="Cubical.HITs.Wedge.Properties.html#16888" class="Bound">f</a> <a id="16933" href="Cubical.HITs.Wedge.Base.html#1210" class="Function Operator">∨→</a> <a id="16936" href="Cubical.HITs.Wedge.Properties.html#16901" class="Bound">g</a><a id="16937" class="Symbol">))</a>
           <a id="16951" class="Symbol">(</a><a id="16952" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16958" class="Symbol">{</a><a id="16959" class="Argument">B</a> <a id="16961" class="Symbol">=</a> <a id="16963" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="16969" class="Symbol">(</a><a id="16970" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16974" href="Cubical.HITs.Wedge.Properties.html#16888" class="Bound">f</a><a id="16975" class="Symbol">)}</a> <a id="16978" class="Symbol">(λ</a> <a id="16981" href="Cubical.HITs.Wedge.Properties.html#16981" class="Bound">x</a> <a id="16983" class="Symbol">→</a> <a id="16985" class="InductiveConstructor">inr</a> <a id="16989" class="Symbol">(</a><a id="16990" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16994" href="Cubical.HITs.Wedge.Properties.html#16901" class="Bound">g</a> <a id="16996" href="Cubical.HITs.Wedge.Properties.html#16981" class="Bound">x</a><a id="16997" class="Symbol">)))</a>
<a id="17001" href="Cubical.HITs.Wedge.Properties.html#16814" class="Function">cofib∨→compIsoₗ</a> <a id="17017" href="Cubical.HITs.Wedge.Properties.html#17017" class="Bound">f</a> <a id="17019" href="Cubical.HITs.Wedge.Properties.html#17019" class="Bound">g</a> <a id="17021" class="Symbol">=</a>
  <a id="17025" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="17033" class="Symbol">(</a><a id="17034" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="17045" class="Symbol">_</a> <a id="17047" class="Symbol">_</a> <a id="17049" class="Symbol">_</a> <a id="17051" class="Symbol">_</a> <a id="17053" class="Symbol">(</a><a id="17054" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="17065" href="Cubical.HITs.Wedge.Properties.html#977" class="Function">⋁-commIso</a><a id="17074" class="Symbol">)</a>
            <a id="17088" class="Symbol">(</a><a id="17089" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17097" class="Symbol">_)</a> <a id="17100" class="Symbol">(</a><a id="17101" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="17109" class="Symbol">_)</a>
            <a id="17124" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="17129" class="Symbol">(</a><a id="17130" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
            <a id="17149" class="Symbol">λ</a> <a id="17151" class="Symbol">{</a> <a id="17153" class="Symbol">(</a><a id="17154" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17158" href="Cubical.HITs.Wedge.Properties.html#17158" class="Bound">x</a><a id="17159" class="Symbol">)</a> <a id="17161" class="Symbol">→</a> <a id="17163" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
              <a id="17182" class="Symbol">;</a> <a id="17184" class="Symbol">(</a><a id="17185" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17189" href="Cubical.HITs.Wedge.Properties.html#17189" class="Bound">x</a><a id="17190" class="Symbol">)</a> <a id="17192" class="Symbol">→</a> <a id="17194" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
              <a id="17213" class="Symbol">;</a> <a id="17215" class="Symbol">(</a><a id="17216" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17221" href="Cubical.HITs.Wedge.Properties.html#17221" class="Bound">a</a> <a id="17223" href="Cubical.HITs.Wedge.Properties.html#17223" class="Bound">i</a><a id="17224" class="Symbol">)</a> <a id="17226" href="Cubical.HITs.Wedge.Properties.html#17226" class="Bound">j</a> <a id="17228" class="Symbol">→</a> <a id="17230" href="Cubical.Foundations.GroupoidLaws.html#12995" class="Function">symDistr</a> <a id="17239" class="Symbol">(</a><a id="17240" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17244" href="Cubical.HITs.Wedge.Properties.html#17019" class="Bound">g</a><a id="17245" class="Symbol">)</a> <a id="17247" class="Symbol">(</a><a id="17248" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17252" class="Symbol">(</a><a id="17253" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17257" href="Cubical.HITs.Wedge.Properties.html#17017" class="Bound">f</a><a id="17258" class="Symbol">))</a> <a id="17261" class="Symbol">(</a><a id="17262" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17264" href="Cubical.HITs.Wedge.Properties.html#17226" class="Bound">j</a><a id="17265" class="Symbol">)</a> <a id="17267" href="Cubical.HITs.Wedge.Properties.html#17223" class="Bound">i</a><a id="17268" class="Symbol">}))</a>
          <a id="17282" class="Symbol">(</a><a id="17283" href="Cubical.HITs.Wedge.Properties.html#16550" class="Function">cofib∨→compIsoᵣ</a> <a id="17299" href="Cubical.HITs.Wedge.Properties.html#17019" class="Bound">g</a> <a id="17301" href="Cubical.HITs.Wedge.Properties.html#17017" class="Bound">f</a><a id="17302" class="Symbol">)</a>

<a id="17305" class="Comment">-- (⋁ᵢ Aᵢ ∨ ⋁ⱼ Bᵢ) ≃ ⋁ᵢ₊ⱼ(Aᵢ + Bⱼ)</a>
<a id="17340" class="Keyword">module</a> <a id="17347" href="Cubical.HITs.Wedge.Properties.html#17347" class="Module">_</a> <a id="17349" class="Symbol">{</a><a id="17350" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="17352" class="Symbol">:</a> <a id="17354" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17359" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="17360" class="Symbol">}</a> <a id="17362" class="Symbol">{</a><a id="17363" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a> <a id="17365" class="Symbol">:</a> <a id="17367" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17372" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="17374" class="Symbol">}</a>
  <a id="17378" class="Symbol">{</a><a id="17379" href="Cubical.HITs.Wedge.Properties.html#17379" class="Bound">P</a> <a id="17381" class="Symbol">:</a> <a id="17383" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="17385" class="Symbol">→</a> <a id="17387" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="17395" href="Cubical.HITs.Wedge.Properties.html#621" class="Generalizable">ℓ&#39;&#39;</a><a id="17398" class="Symbol">}</a> <a id="17400" class="Symbol">{</a><a id="17401" href="Cubical.HITs.Wedge.Properties.html#17401" class="Bound">Q</a> <a id="17403" class="Symbol">:</a> <a id="17405" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a> <a id="17407" class="Symbol">→</a> <a id="17409" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="17417" href="Cubical.HITs.Wedge.Properties.html#621" class="Generalizable">ℓ&#39;&#39;</a><a id="17420" class="Symbol">}</a>
  <a id="17424" class="Keyword">where</a>
  <a id="17432" class="Keyword">private</a>
    <a id="17444" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17451" class="Symbol">:</a> <a id="17453" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="17459" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="17461" href="Cubical.HITs.Wedge.Properties.html#17379" class="Bound">P</a> <a id="17463" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="17465" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="17471" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a> <a id="17473" href="Cubical.HITs.Wedge.Properties.html#17401" class="Bound">Q</a>
            <a id="17487" class="Symbol">→</a> <a id="17489" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="17494" class="Symbol">(</a><a id="17495" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="17497" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="17499" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a><a id="17500" class="Symbol">)</a> <a id="17502" class="Symbol">(</a><a id="17503" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="17509" href="Cubical.HITs.Wedge.Properties.html#17379" class="Bound">P</a> <a id="17511" href="Cubical.HITs.Wedge.Properties.html#17401" class="Bound">Q</a><a id="17512" class="Symbol">)</a>
    <a id="17518" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17525" class="Symbol">(</a><a id="17526" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17530" class="Symbol">(</a><a id="17531" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17535" href="Cubical.HITs.Wedge.Properties.html#17535" class="Bound">x</a><a id="17536" class="Symbol">))</a> <a id="17539" class="Symbol">=</a> <a id="17541" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17545" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="17552" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17559" class="Symbol">(</a><a id="17560" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17564" class="Symbol">(</a><a id="17565" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17569" class="Symbol">(</a><a id="17570" href="Cubical.HITs.Wedge.Properties.html#17570" class="Bound">a</a> <a id="17572" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17574" href="Cubical.HITs.Wedge.Properties.html#17574" class="Bound">p</a><a id="17575" class="Symbol">)))</a> <a id="17579" class="Symbol">=</a> <a id="17581" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17585" class="Symbol">(</a><a id="17586" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17590" href="Cubical.HITs.Wedge.Properties.html#17570" class="Bound">a</a> <a id="17592" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17594" href="Cubical.HITs.Wedge.Properties.html#17574" class="Bound">p</a><a id="17595" class="Symbol">)</a>
    <a id="17601" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17608" class="Symbol">(</a><a id="17609" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17613" class="Symbol">(</a><a id="17614" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17619" href="Cubical.HITs.Wedge.Properties.html#17619" class="Bound">a</a> <a id="17621" href="Cubical.HITs.Wedge.Properties.html#17621" class="Bound">i</a><a id="17622" class="Symbol">))</a> <a id="17625" class="Symbol">=</a> <a id="17627" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17632" class="Symbol">(</a><a id="17633" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17637" href="Cubical.HITs.Wedge.Properties.html#17619" class="Bound">a</a><a id="17638" class="Symbol">)</a> <a id="17640" href="Cubical.HITs.Wedge.Properties.html#17621" class="Bound">i</a>
    <a id="17646" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17653" class="Symbol">(</a><a id="17654" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17658" class="Symbol">(</a><a id="17659" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17663" href="Cubical.HITs.Wedge.Properties.html#17663" class="Bound">x</a><a id="17664" class="Symbol">))</a> <a id="17667" class="Symbol">=</a> <a id="17669" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17673" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="17680" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17687" class="Symbol">(</a><a id="17688" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17692" class="Symbol">(</a><a id="17693" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17697" class="Symbol">(</a><a id="17698" href="Cubical.HITs.Wedge.Properties.html#17698" class="Bound">b</a> <a id="17700" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17702" href="Cubical.HITs.Wedge.Properties.html#17702" class="Bound">q</a><a id="17703" class="Symbol">)))</a> <a id="17707" class="Symbol">=</a> <a id="17709" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17713" class="Symbol">(</a><a id="17714" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17718" href="Cubical.HITs.Wedge.Properties.html#17698" class="Bound">b</a> <a id="17720" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17722" href="Cubical.HITs.Wedge.Properties.html#17702" class="Bound">q</a><a id="17723" class="Symbol">)</a>
    <a id="17729" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17736" class="Symbol">(</a><a id="17737" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17741" class="Symbol">(</a><a id="17742" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17747" href="Cubical.HITs.Wedge.Properties.html#17747" class="Bound">b</a> <a id="17749" href="Cubical.HITs.Wedge.Properties.html#17749" class="Bound">i</a><a id="17750" class="Symbol">))</a> <a id="17753" class="Symbol">=</a> <a id="17755" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17760" class="Symbol">(</a><a id="17761" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17765" href="Cubical.HITs.Wedge.Properties.html#17747" class="Bound">b</a><a id="17766" class="Symbol">)</a> <a id="17768" href="Cubical.HITs.Wedge.Properties.html#17749" class="Bound">i</a>
    <a id="17774" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="17781" class="Symbol">(</a><a id="17782" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="17787" href="Cubical.HITs.Wedge.Properties.html#17787" class="Bound">a</a> <a id="17789" href="Cubical.HITs.Wedge.Properties.html#17789" class="Bound">i</a><a id="17790" class="Symbol">)</a> <a id="17792" class="Symbol">=</a> <a id="17794" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17798" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

    <a id="17806" href="Cubical.HITs.Wedge.Properties.html#17806" class="Function">⋁gen⊎←</a> <a id="17813" class="Symbol">:</a> <a id="17815" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="17820" class="Symbol">(</a><a id="17821" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="17823" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="17825" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a><a id="17826" class="Symbol">)</a> <a id="17828" class="Symbol">(</a><a id="17829" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="17835" href="Cubical.HITs.Wedge.Properties.html#17379" class="Bound">P</a> <a id="17837" href="Cubical.HITs.Wedge.Properties.html#17401" class="Bound">Q</a><a id="17838" class="Symbol">)</a>
            <a id="17852" class="Symbol">→</a> <a id="17854" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="17860" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="17862" href="Cubical.HITs.Wedge.Properties.html#17379" class="Bound">P</a> <a id="17864" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="17866" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="17872" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a> <a id="17874" href="Cubical.HITs.Wedge.Properties.html#17401" class="Bound">Q</a>
    <a id="17880" href="Cubical.HITs.Wedge.Properties.html#17806" class="Function">⋁gen⊎←</a> <a id="17887" class="Symbol">(</a><a id="17888" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17892" href="Cubical.HITs.Wedge.Properties.html#17892" class="Bound">x</a><a id="17893" class="Symbol">)</a> <a id="17895" class="Symbol">=</a> <a id="17897" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17901" class="Symbol">(</a><a id="17902" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17906" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="17908" class="Symbol">)</a>
    <a id="17914" href="Cubical.HITs.Wedge.Properties.html#17806" class="Function">⋁gen⊎←</a> <a id="17921" class="Symbol">(</a><a id="17922" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17926" class="Symbol">(</a><a id="17927" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="17931" href="Cubical.HITs.Wedge.Properties.html#17931" class="Bound">x</a> <a id="17933" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17935" href="Cubical.HITs.Wedge.Properties.html#17935" class="Bound">p</a><a id="17936" class="Symbol">))</a> <a id="17939" class="Symbol">=</a> <a id="17941" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="17945" class="Symbol">(</a><a id="17946" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17950" class="Symbol">(</a><a id="17951" href="Cubical.HITs.Wedge.Properties.html#17931" class="Bound">x</a> <a id="17953" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17955" href="Cubical.HITs.Wedge.Properties.html#17935" class="Bound">p</a><a id="17956" class="Symbol">))</a>
    <a id="17963" href="Cubical.HITs.Wedge.Properties.html#17806" class="Function">⋁gen⊎←</a> <a id="17970" class="Symbol">(</a><a id="17971" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17975" class="Symbol">(</a><a id="17976" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="17980" href="Cubical.HITs.Wedge.Properties.html#17980" class="Bound">x</a> <a id="17982" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17984" href="Cubical.HITs.Wedge.Properties.html#17984" class="Bound">p</a><a id="17985" class="Symbol">))</a> <a id="17988" class="Symbol">=</a> <a id="17990" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17994" class="Symbol">(</a><a id="17995" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17999" class="Symbol">(</a><a id="18000" href="Cubical.HITs.Wedge.Properties.html#17980" class="Bound">x</a> <a id="18002" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18004" href="Cubical.HITs.Wedge.Properties.html#17984" class="Bound">p</a><a id="18005" class="Symbol">))</a>
    <a id="18012" href="Cubical.HITs.Wedge.Properties.html#17806" class="Function">⋁gen⊎←</a> <a id="18019" class="Symbol">(</a><a id="18020" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18025" class="Symbol">(</a><a id="18026" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18030" href="Cubical.HITs.Wedge.Properties.html#18030" class="Bound">x</a><a id="18031" class="Symbol">)</a> <a id="18033" href="Cubical.HITs.Wedge.Properties.html#18033" class="Bound">i</a><a id="18034" class="Symbol">)</a> <a id="18036" class="Symbol">=</a> <a id="18038" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18042" class="Symbol">(</a><a id="18043" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18048" href="Cubical.HITs.Wedge.Properties.html#18030" class="Bound">x</a> <a id="18050" href="Cubical.HITs.Wedge.Properties.html#18033" class="Bound">i</a><a id="18051" class="Symbol">)</a>
    <a id="18057" href="Cubical.HITs.Wedge.Properties.html#17806" class="Function">⋁gen⊎←</a> <a id="18064" class="Symbol">(</a><a id="18065" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18070" class="Symbol">(</a><a id="18071" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18075" href="Cubical.HITs.Wedge.Properties.html#18075" class="Bound">x</a><a id="18076" class="Symbol">)</a> <a id="18078" href="Cubical.HITs.Wedge.Properties.html#18078" class="Bound">i</a><a id="18079" class="Symbol">)</a> <a id="18081" class="Symbol">=</a> <a id="18083" class="Symbol">(</a><a id="18084" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18089" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="18092" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18094" class="Symbol">λ</a> <a id="18096" href="Cubical.HITs.Wedge.Properties.html#18096" class="Bound">i</a> <a id="18098" class="Symbol">→</a> <a id="18100" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18104" class="Symbol">(</a><a id="18105" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18110" href="Cubical.HITs.Wedge.Properties.html#18075" class="Bound">x</a> <a id="18112" href="Cubical.HITs.Wedge.Properties.html#18096" class="Bound">i</a><a id="18113" class="Symbol">))</a> <a id="18116" href="Cubical.HITs.Wedge.Properties.html#18078" class="Bound">i</a>

  <a id="18121" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18130" class="Symbol">:</a> <a id="18132" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="18136" class="Symbol">(</a><a id="18137" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="18143" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="18145" href="Cubical.HITs.Wedge.Properties.html#17379" class="Bound">P</a> <a id="18147" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="18149" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="18155" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a> <a id="18157" href="Cubical.HITs.Wedge.Properties.html#17401" class="Bound">Q</a><a id="18158" class="Symbol">)</a>
                  <a id="18178" class="Symbol">(</a><a id="18179" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="18184" class="Symbol">(</a><a id="18185" href="Cubical.HITs.Wedge.Properties.html#17350" class="Bound">A</a> <a id="18187" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="18189" href="Cubical.HITs.Wedge.Properties.html#17363" class="Bound">B</a><a id="18190" class="Symbol">)</a> <a id="18192" class="Symbol">(</a><a id="18193" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="18199" href="Cubical.HITs.Wedge.Properties.html#17379" class="Bound">P</a> <a id="18201" href="Cubical.HITs.Wedge.Properties.html#17401" class="Bound">Q</a><a id="18202" class="Symbol">))</a>
  <a id="18207" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="18215" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18224" class="Symbol">=</a> <a id="18226" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a>
  <a id="18235" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="18243" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18252" class="Symbol">=</a> <a id="18254" href="Cubical.HITs.Wedge.Properties.html#17806" class="Function">⋁gen⊎←</a>
  <a id="18263" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="18271" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18280" class="Symbol">(</a><a id="18281" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18285" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="18287" class="Symbol">)</a> <a id="18289" class="Symbol">=</a> <a id="18291" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18298" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="18306" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18315" class="Symbol">(</a><a id="18316" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18320" class="Symbol">(</a><a id="18321" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18325" href="Cubical.HITs.Wedge.Properties.html#18325" class="Bound">x</a> <a id="18327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18329" href="Cubical.HITs.Wedge.Properties.html#18329" class="Bound">p</a><a id="18330" class="Symbol">))</a> <a id="18333" class="Symbol">=</a> <a id="18335" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18342" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="18350" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18359" class="Symbol">(</a><a id="18360" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18364" class="Symbol">(</a><a id="18365" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18369" href="Cubical.HITs.Wedge.Properties.html#18369" class="Bound">x</a> <a id="18371" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18373" href="Cubical.HITs.Wedge.Properties.html#18373" class="Bound">p</a><a id="18374" class="Symbol">))</a> <a id="18377" class="Symbol">=</a> <a id="18379" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18386" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="18394" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18403" class="Symbol">(</a><a id="18404" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18409" class="Symbol">(</a><a id="18410" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="18414" href="Cubical.HITs.Wedge.Properties.html#18414" class="Bound">x</a><a id="18415" class="Symbol">)</a> <a id="18417" href="Cubical.HITs.Wedge.Properties.html#18417" class="Bound">i</a><a id="18418" class="Symbol">)</a> <a id="18420" class="Symbol">=</a> <a id="18422" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18429" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="18437" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18446" class="Symbol">(</a><a id="18447" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18452" class="Symbol">(</a><a id="18453" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="18457" href="Cubical.HITs.Wedge.Properties.html#18457" class="Bound">x</a><a id="18458" class="Symbol">)</a> <a id="18460" href="Cubical.HITs.Wedge.Properties.html#18460" class="Bound">i</a><a id="18461" class="Symbol">)</a> <a id="18463" href="Cubical.HITs.Wedge.Properties.html#18463" class="Bound">j</a> <a id="18465" class="Symbol">=</a>
    <a id="18471" href="Cubical.HITs.Wedge.Properties.html#17444" class="Function">⋁gen⊎→</a> <a id="18478" class="Symbol">(</a><a id="18479" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="18496" class="Symbol">(</a><a id="18497" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18502" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="18504" class="Symbol">)</a> <a id="18506" class="Symbol">(λ</a> <a id="18509" href="Cubical.HITs.Wedge.Properties.html#18509" class="Bound">i</a> <a id="18511" class="Symbol">→</a> <a id="18513" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18517" class="Symbol">(</a><a id="18518" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18523" href="Cubical.HITs.Wedge.Properties.html#18457" class="Bound">x</a> <a id="18525" href="Cubical.HITs.Wedge.Properties.html#18509" class="Bound">i</a><a id="18526" class="Symbol">))</a> <a id="18529" class="Symbol">(</a><a id="18530" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18532" href="Cubical.HITs.Wedge.Properties.html#18463" class="Bound">j</a><a id="18533" class="Symbol">)</a> <a id="18535" href="Cubical.HITs.Wedge.Properties.html#18460" class="Bound">i</a><a id="18536" class="Symbol">)</a>
  <a id="18540" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18548" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18557" class="Symbol">(</a><a id="18558" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18562" class="Symbol">(</a><a id="18563" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18567" href="Cubical.HITs.Wedge.Properties.html#18567" class="Bound">x</a><a id="18568" class="Symbol">))</a> <a id="18571" class="Symbol">=</a> <a id="18573" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18580" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18588" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18597" class="Symbol">(</a><a id="18598" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18602" class="Symbol">(</a><a id="18603" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18607" href="Cubical.HITs.Wedge.Properties.html#18607" class="Bound">x</a><a id="18608" class="Symbol">))</a> <a id="18611" class="Symbol">=</a> <a id="18613" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18620" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18628" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18637" class="Symbol">(</a><a id="18638" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18642" class="Symbol">(</a><a id="18643" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18648" href="Cubical.HITs.Wedge.Properties.html#18648" class="Bound">a</a> <a id="18650" href="Cubical.HITs.Wedge.Properties.html#18650" class="Bound">i</a><a id="18651" class="Symbol">))</a> <a id="18654" class="Symbol">=</a> <a id="18656" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18663" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18671" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18680" class="Symbol">(</a><a id="18681" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18685" class="Symbol">(</a><a id="18686" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="18690" href="Cubical.HITs.Wedge.Properties.html#18690" class="Bound">x</a><a id="18691" class="Symbol">))</a> <a id="18694" class="Symbol">=</a> <a id="18696" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18701" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="18706" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18714" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18723" class="Symbol">(</a><a id="18724" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18728" class="Symbol">(</a><a id="18729" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18733" href="Cubical.HITs.Wedge.Properties.html#18733" class="Bound">x</a><a id="18734" class="Symbol">))</a> <a id="18737" class="Symbol">=</a> <a id="18739" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="18746" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18754" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18763" class="Symbol">(</a><a id="18764" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18768" class="Symbol">(</a><a id="18769" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18774" href="Cubical.HITs.Wedge.Properties.html#18774" class="Bound">a</a> <a id="18776" href="Cubical.HITs.Wedge.Properties.html#18776" class="Bound">i</a><a id="18777" class="Symbol">))</a> <a id="18780" href="Cubical.HITs.Wedge.Properties.html#18780" class="Bound">j</a> <a id="18782" class="Symbol">=</a>
    <a id="18788" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="18805" class="Symbol">(</a><a id="18806" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18811" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="18813" class="Symbol">)</a> <a id="18815" class="Symbol">(λ</a> <a id="18818" href="Cubical.HITs.Wedge.Properties.html#18818" class="Bound">i</a> <a id="18820" class="Symbol">→</a> <a id="18822" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="18826" class="Symbol">(</a><a id="18827" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18832" href="Cubical.HITs.Wedge.Properties.html#18774" class="Bound">a</a> <a id="18834" href="Cubical.HITs.Wedge.Properties.html#18818" class="Bound">i</a><a id="18835" class="Symbol">))</a> <a id="18838" class="Symbol">(</a><a id="18839" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18841" href="Cubical.HITs.Wedge.Properties.html#18780" class="Bound">j</a><a id="18842" class="Symbol">)</a> <a id="18844" href="Cubical.HITs.Wedge.Properties.html#18776" class="Bound">i</a>
  <a id="18848" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18856" href="Cubical.HITs.Wedge.Properties.html#18121" class="Function">⋁gen⊎Iso</a> <a id="18865" class="Symbol">(</a><a id="18866" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18871" href="Cubical.HITs.Wedge.Properties.html#18871" class="Bound">a</a> <a id="18873" href="Cubical.HITs.Wedge.Properties.html#18873" class="Bound">i</a><a id="18874" class="Symbol">)</a> <a id="18876" href="Cubical.HITs.Wedge.Properties.html#18876" class="Bound">j</a> <a id="18878" class="Symbol">=</a> <a id="18880" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="18885" href="Cubical.HITs.Wedge.Properties.html#18871" class="Bound">a</a> <a id="18887" class="Symbol">(</a><a id="18888" href="Cubical.HITs.Wedge.Properties.html#18873" class="Bound">i</a> <a id="18890" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="18892" href="Cubical.HITs.Wedge.Properties.html#18876" class="Bound">j</a><a id="18893" class="Symbol">)</a>

<a id="18896" class="Comment">-- Chacaterisation of cofibres of first projections</a>
<a id="18948" class="Comment">-- cofib (Σ[ x ∈ A ] (B x) --fst→ A) ≃ ⋁[ x ∈ X ] (Susp (B x))</a>
<a id="19011" class="Keyword">module</a> <a id="19018" href="Cubical.HITs.Wedge.Properties.html#19018" class="Module">_</a> <a id="19020" class="Symbol">{</a><a id="19021" href="Cubical.HITs.Wedge.Properties.html#19021" class="Bound">ℓ</a> <a id="19023" href="Cubical.HITs.Wedge.Properties.html#19023" class="Bound">ℓ&#39;</a><a id="19025" class="Symbol">}</a> <a id="19027" class="Symbol">{</a><a id="19028" href="Cubical.HITs.Wedge.Properties.html#19028" class="Bound">A</a> <a id="19030" class="Symbol">:</a> <a id="19032" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19037" href="Cubical.HITs.Wedge.Properties.html#19021" class="Bound">ℓ</a><a id="19038" class="Symbol">}</a> <a id="19040" class="Symbol">(</a><a id="19041" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="19043" class="Symbol">:</a> <a id="19045" href="Cubical.HITs.Wedge.Properties.html#19028" class="Bound">A</a> <a id="19047" class="Symbol">→</a> <a id="19049" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="19057" href="Cubical.HITs.Wedge.Properties.html#19023" class="Bound">ℓ&#39;</a><a id="19059" class="Symbol">)</a>
  <a id="19063" class="Keyword">where</a>
  <a id="19071" href="Cubical.HITs.Wedge.Properties.html#19071" class="Function">cofibFst</a> <a id="19080" class="Symbol">:</a> <a id="19082" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19087" class="Symbol">_</a>
  <a id="19091" href="Cubical.HITs.Wedge.Properties.html#19071" class="Function">cofibFst</a> <a id="19100" class="Symbol">=</a> <a id="19102" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="19108" class="Symbol">{</a><a id="19109" class="Argument">A</a> <a id="19111" class="Symbol">=</a> <a id="19113" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="19115" href="Cubical.HITs.Wedge.Properties.html#19028" class="Bound">A</a> <a id="19117" class="Symbol">(</a><a id="19118" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19122" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="19124" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a><a id="19125" class="Symbol">)}</a> <a id="19128" class="Symbol">{</a><a id="19129" class="Argument">B</a> <a id="19131" class="Symbol">=</a> <a id="19133" href="Cubical.HITs.Wedge.Properties.html#19028" class="Bound">A</a><a id="19134" class="Symbol">}</a> <a id="19136" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="19143" href="Cubical.HITs.Wedge.Properties.html#19143" class="Function">cofibFst→⋁</a> <a id="19154" class="Symbol">:</a> <a id="19156" href="Cubical.HITs.Wedge.Properties.html#19071" class="Function">cofibFst</a> <a id="19165" class="Symbol">→</a> <a id="19167" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="19172" href="Cubical.HITs.Wedge.Properties.html#19028" class="Bound">A</a> <a id="19174" class="Symbol">λ</a> <a id="19176" href="Cubical.HITs.Wedge.Properties.html#19176" class="Bound">a</a> <a id="19178" class="Symbol">→</a> <a id="19180" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="19186" class="Symbol">(</a><a id="19187" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19191" class="Symbol">(</a><a id="19192" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="19194" href="Cubical.HITs.Wedge.Properties.html#19176" class="Bound">a</a><a id="19195" class="Symbol">))</a>
  <a id="19200" href="Cubical.HITs.Wedge.Properties.html#19143" class="Function">cofibFst→⋁</a> <a id="19211" class="Symbol">(</a><a id="19212" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19216" href="Cubical.HITs.Wedge.Properties.html#19216" class="Bound">x</a><a id="19217" class="Symbol">)</a> <a id="19219" class="Symbol">=</a> <a id="19221" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19225" href="Cubical.HITs.Wedge.Properties.html#19216" class="Bound">x</a>
  <a id="19229" href="Cubical.HITs.Wedge.Properties.html#19143" class="Function">cofibFst→⋁</a> <a id="19240" class="Symbol">(</a><a id="19241" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19245" href="Cubical.HITs.Wedge.Properties.html#19245" class="Bound">a</a><a id="19246" class="Symbol">)</a> <a id="19248" class="Symbol">=</a> <a id="19250" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19254" class="Symbol">(</a><a id="19255" href="Cubical.HITs.Wedge.Properties.html#19245" class="Bound">a</a> <a id="19257" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19259" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="19264" class="Symbol">)</a>
  <a id="19268" href="Cubical.HITs.Wedge.Properties.html#19143" class="Function">cofibFst→⋁</a> <a id="19279" class="Symbol">(</a><a id="19280" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19285" class="Symbol">(</a><a id="19286" href="Cubical.HITs.Wedge.Properties.html#19286" class="Bound">a</a> <a id="19288" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19290" href="Cubical.HITs.Wedge.Properties.html#19290" class="Bound">b</a><a id="19291" class="Symbol">)</a> <a id="19293" href="Cubical.HITs.Wedge.Properties.html#19293" class="Bound">i</a><a id="19294" class="Symbol">)</a> <a id="19296" class="Symbol">=</a> <a id="19298" class="Symbol">(</a><a id="19299" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19304" href="Cubical.HITs.Wedge.Properties.html#19286" class="Bound">a</a> <a id="19306" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19308" class="Symbol">λ</a> <a id="19310" href="Cubical.HITs.Wedge.Properties.html#19310" class="Bound">i</a> <a id="19312" class="Symbol">→</a> <a id="19314" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19318" class="Symbol">(</a><a id="19319" href="Cubical.HITs.Wedge.Properties.html#19286" class="Bound">a</a> <a id="19321" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19323" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="19330" class="Symbol">(</a><a id="19331" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="19333" href="Cubical.HITs.Wedge.Properties.html#19286" class="Bound">a</a><a id="19334" class="Symbol">)</a> <a id="19336" href="Cubical.HITs.Wedge.Properties.html#19290" class="Bound">b</a> <a id="19338" href="Cubical.HITs.Wedge.Properties.html#19310" class="Bound">i</a><a id="19339" class="Symbol">))</a> <a id="19342" href="Cubical.HITs.Wedge.Properties.html#19293" class="Bound">i</a>

  <a id="19347" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="19358" class="Symbol">:</a> <a id="19360" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="19365" href="Cubical.HITs.Wedge.Properties.html#19028" class="Bound">A</a> <a id="19367" class="Symbol">(λ</a> <a id="19370" href="Cubical.HITs.Wedge.Properties.html#19370" class="Bound">a</a> <a id="19372" class="Symbol">→</a> <a id="19374" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="19380" class="Symbol">(</a><a id="19381" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19385" class="Symbol">(</a><a id="19386" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="19388" href="Cubical.HITs.Wedge.Properties.html#19370" class="Bound">a</a><a id="19389" class="Symbol">)))</a> <a id="19393" class="Symbol">→</a> <a id="19395" href="Cubical.HITs.Wedge.Properties.html#19071" class="Function">cofibFst</a>
  <a id="19406" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="19417" class="Symbol">(</a><a id="19418" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19422" href="Cubical.HITs.Wedge.Properties.html#19422" class="Bound">x</a><a id="19423" class="Symbol">)</a> <a id="19425" class="Symbol">=</a> <a id="19427" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19431" href="Cubical.HITs.Wedge.Properties.html#19422" class="Bound">x</a>
  <a id="19435" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="19446" class="Symbol">(</a><a id="19447" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19451" class="Symbol">(</a><a id="19452" href="Cubical.HITs.Wedge.Properties.html#19452" class="Bound">x</a> <a id="19454" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19456" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="19461" class="Symbol">))</a> <a id="19464" class="Symbol">=</a> <a id="19466" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19470" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="19475" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="19486" class="Symbol">(</a><a id="19487" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19491" class="Symbol">(</a><a id="19492" href="Cubical.HITs.Wedge.Properties.html#19492" class="Bound">x</a> <a id="19494" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19496" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="19501" class="Symbol">))</a> <a id="19504" class="Symbol">=</a> <a id="19506" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19510" href="Cubical.HITs.Wedge.Properties.html#19492" class="Bound">x</a>
  <a id="19514" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="19525" class="Symbol">(</a><a id="19526" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19530" class="Symbol">(</a><a id="19531" href="Cubical.HITs.Wedge.Properties.html#19531" class="Bound">x</a> <a id="19533" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19535" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="19541" href="Cubical.HITs.Wedge.Properties.html#19541" class="Bound">a</a> <a id="19543" href="Cubical.HITs.Wedge.Properties.html#19543" class="Bound">i</a><a id="19544" class="Symbol">))</a> <a id="19547" class="Symbol">=</a> <a id="19549" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19554" class="Symbol">(</a><a id="19555" href="Cubical.HITs.Wedge.Properties.html#19531" class="Bound">x</a> <a id="19557" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19559" href="Cubical.HITs.Wedge.Properties.html#19541" class="Bound">a</a><a id="19560" class="Symbol">)</a> <a id="19562" href="Cubical.HITs.Wedge.Properties.html#19543" class="Bound">i</a>
  <a id="19566" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="19577" class="Symbol">(</a><a id="19578" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19583" href="Cubical.HITs.Wedge.Properties.html#19583" class="Bound">a</a> <a id="19585" href="Cubical.HITs.Wedge.Properties.html#19585" class="Bound">i</a><a id="19586" class="Symbol">)</a> <a id="19588" class="Symbol">=</a> <a id="19590" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19594" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

  <a id="19600" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="19615" class="Symbol">:</a> <a id="19617" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19621" href="Cubical.HITs.Wedge.Properties.html#19071" class="Function">cofibFst</a> <a id="19630" class="Symbol">(</a><a id="19631" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="19636" href="Cubical.HITs.Wedge.Properties.html#19028" class="Bound">A</a> <a id="19638" class="Symbol">(λ</a> <a id="19641" href="Cubical.HITs.Wedge.Properties.html#19641" class="Bound">a</a> <a id="19643" class="Symbol">→</a> <a id="19645" href="Cubical.HITs.Susp.Base.html#609" class="Function">Susp∙</a> <a id="19651" class="Symbol">(</a><a id="19652" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19656" class="Symbol">(</a><a id="19657" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="19659" href="Cubical.HITs.Wedge.Properties.html#19641" class="Bound">a</a><a id="19660" class="Symbol">))))</a>
  <a id="19667" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="19675" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="19690" class="Symbol">=</a> <a id="19692" href="Cubical.HITs.Wedge.Properties.html#19143" class="Function">cofibFst→⋁</a>
  <a id="19705" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19713" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="19728" class="Symbol">=</a> <a id="19730" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a>
  <a id="19743" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19751" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="19766" class="Symbol">(</a><a id="19767" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="19771" href="Cubical.HITs.Wedge.Properties.html#19771" class="Bound">x</a><a id="19772" class="Symbol">)</a> <a id="19774" class="Symbol">=</a> <a id="19776" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="19783" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19791" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="19806" class="Symbol">(</a><a id="19807" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19811" class="Symbol">(</a><a id="19812" href="Cubical.HITs.Wedge.Properties.html#19812" class="Bound">x</a> <a id="19814" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19816" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="19821" class="Symbol">))</a> <a id="19824" class="Symbol">=</a> <a id="19826" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19831" href="Cubical.HITs.Wedge.Properties.html#19812" class="Bound">x</a>
  <a id="19835" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19843" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="19858" class="Symbol">(</a><a id="19859" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19863" class="Symbol">(</a><a id="19864" href="Cubical.HITs.Wedge.Properties.html#19864" class="Bound">x</a> <a id="19866" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19868" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="19873" class="Symbol">))</a> <a id="19876" href="Cubical.HITs.Wedge.Properties.html#19876" class="Bound">i</a> <a id="19878" class="Symbol">=</a> <a id="19880" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19884" class="Symbol">(</a><a id="19885" href="Cubical.HITs.Wedge.Properties.html#19864" class="Bound">x</a> <a id="19887" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19889" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="19895" class="Symbol">(</a><a id="19896" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19899" class="Symbol">(</a><a id="19900" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="19902" href="Cubical.HITs.Wedge.Properties.html#19864" class="Bound">x</a><a id="19903" class="Symbol">))</a> <a id="19906" href="Cubical.HITs.Wedge.Properties.html#19876" class="Bound">i</a><a id="19907" class="Symbol">)</a>
  <a id="19911" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="19919" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="19934" class="Symbol">(</a><a id="19935" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="19939" class="Symbol">(</a><a id="19940" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a> <a id="19942" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19944" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="19950" href="Cubical.HITs.Wedge.Properties.html#19950" class="Bound">a</a> <a id="19952" href="Cubical.HITs.Wedge.Properties.html#19952" class="Bound">i</a><a id="19953" class="Symbol">))</a> <a id="19956" href="Cubical.HITs.Wedge.Properties.html#19956" class="Bound">j</a> <a id="19958" class="Symbol">=</a>
    <a id="19964" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="19970" class="Symbol">(λ</a> <a id="19973" href="Cubical.HITs.Wedge.Properties.html#19973" class="Bound">k</a> <a id="19975" class="Symbol">→</a> <a id="19977" class="Symbol">λ</a> <a id="19979" class="Symbol">{(</a><a id="19981" href="Cubical.HITs.Wedge.Properties.html#19952" class="Bound">i</a> <a id="19983" class="Symbol">=</a> <a id="19985" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="19987" class="Symbol">)</a> <a id="19989" class="Symbol">→</a> <a id="19991" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="19996" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a> <a id="19998" class="Symbol">(</a><a id="19999" href="Cubical.HITs.Wedge.Properties.html#19956" class="Bound">j</a> <a id="20001" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="20003" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20005" href="Cubical.HITs.Wedge.Properties.html#19973" class="Bound">k</a><a id="20006" class="Symbol">)</a>
                   <a id="20027" class="Symbol">;</a> <a id="20029" class="Symbol">(</a><a id="20030" href="Cubical.HITs.Wedge.Properties.html#19952" class="Bound">i</a> <a id="20032" class="Symbol">=</a> <a id="20034" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20036" class="Symbol">)</a> <a id="20038" class="Symbol">→</a> <a id="20040" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20044" class="Symbol">(</a><a id="20045" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a> <a id="20047" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20049" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="20055" class="Symbol">(</a><a id="20056" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="20059" class="Symbol">(</a><a id="20060" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20062" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a><a id="20063" class="Symbol">))</a> <a id="20066" href="Cubical.HITs.Wedge.Properties.html#19956" class="Bound">j</a><a id="20067" class="Symbol">)</a>
                   <a id="20088" class="Symbol">;</a> <a id="20090" class="Symbol">(</a><a id="20091" href="Cubical.HITs.Wedge.Properties.html#19956" class="Bound">j</a> <a id="20093" class="Symbol">=</a> <a id="20095" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="20097" class="Symbol">)</a> <a id="20099" class="Symbol">→</a> <a id="20101" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="20118" class="Symbol">(</a><a id="20119" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20124" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a><a id="20125" class="Symbol">)</a>
                                   <a id="20162" class="Symbol">(λ</a> <a id="20165" href="Cubical.HITs.Wedge.Properties.html#20165" class="Bound">i₁</a> <a id="20168" class="Symbol">→</a> <a id="20170" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20174" class="Symbol">(</a><a id="20175" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a> <a id="20177" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20179" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="20186" class="Symbol">(</a><a id="20187" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20189" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a><a id="20190" class="Symbol">)</a> <a id="20192" href="Cubical.HITs.Wedge.Properties.html#19950" class="Bound">a</a> <a id="20194" href="Cubical.HITs.Wedge.Properties.html#20165" class="Bound">i₁</a><a id="20196" class="Symbol">))</a> <a id="20199" href="Cubical.HITs.Wedge.Properties.html#19973" class="Bound">k</a> <a id="20201" href="Cubical.HITs.Wedge.Properties.html#19952" class="Bound">i</a>
                   <a id="20222" class="Symbol">;</a> <a id="20224" class="Symbol">(</a><a id="20225" href="Cubical.HITs.Wedge.Properties.html#19956" class="Bound">j</a> <a id="20227" class="Symbol">=</a> <a id="20229" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="20231" class="Symbol">)</a> <a id="20233" class="Symbol">→</a> <a id="20235" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20239" class="Symbol">(</a><a id="20240" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a> <a id="20242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20244" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="20250" href="Cubical.HITs.Wedge.Properties.html#19950" class="Bound">a</a> <a id="20252" href="Cubical.HITs.Wedge.Properties.html#19952" class="Bound">i</a><a id="20253" class="Symbol">)})</a>
          <a id="20267" class="Symbol">(</a><a id="20268" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20272" class="Symbol">(</a><a id="20273" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a> <a id="20275" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20277" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="20293" class="Symbol">(</a><a id="20294" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="20300" href="Cubical.HITs.Wedge.Properties.html#19950" class="Bound">a</a><a id="20301" class="Symbol">)</a> <a id="20303" class="Symbol">(</a><a id="20304" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20308" class="Symbol">(</a><a id="20309" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="20315" class="Symbol">(</a><a id="20316" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="20319" class="Symbol">(</a><a id="20320" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20322" href="Cubical.HITs.Wedge.Properties.html#19940" class="Bound">x</a><a id="20323" class="Symbol">))))</a> <a id="20328" class="Symbol">(</a><a id="20329" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20331" href="Cubical.HITs.Wedge.Properties.html#19956" class="Bound">j</a><a id="20332" class="Symbol">)</a> <a id="20334" href="Cubical.HITs.Wedge.Properties.html#19952" class="Bound">i</a><a id="20335" class="Symbol">))</a>
  <a id="20340" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="20348" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="20363" class="Symbol">(</a><a id="20364" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20369" href="Cubical.HITs.Wedge.Properties.html#20369" class="Bound">a</a> <a id="20371" href="Cubical.HITs.Wedge.Properties.html#20371" class="Bound">i</a><a id="20372" class="Symbol">)</a> <a id="20374" href="Cubical.HITs.Wedge.Properties.html#20374" class="Bound">j</a> <a id="20376" class="Symbol">=</a> <a id="20378" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20383" href="Cubical.HITs.Wedge.Properties.html#20369" class="Bound">a</a> <a id="20385" class="Symbol">(</a><a id="20386" href="Cubical.HITs.Wedge.Properties.html#20371" class="Bound">i</a> <a id="20388" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="20390" href="Cubical.HITs.Wedge.Properties.html#20374" class="Bound">j</a><a id="20391" class="Symbol">)</a>
  <a id="20395" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20403" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="20418" class="Symbol">(</a><a id="20419" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="20423" href="Cubical.HITs.Wedge.Properties.html#20423" class="Bound">x</a><a id="20424" class="Symbol">)</a> <a id="20426" class="Symbol">=</a> <a id="20428" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="20435" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20443" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="20458" class="Symbol">(</a><a id="20459" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20463" href="Cubical.HITs.Wedge.Properties.html#20463" class="Bound">x</a><a id="20464" class="Symbol">)</a> <a id="20466" class="Symbol">=</a> <a id="20468" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20473" class="Symbol">(</a><a id="20474" href="Cubical.HITs.Wedge.Properties.html#20463" class="Bound">x</a> <a id="20476" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20478" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20482" class="Symbol">(</a><a id="20483" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20485" href="Cubical.HITs.Wedge.Properties.html#20463" class="Bound">x</a><a id="20486" class="Symbol">))</a>
  <a id="20491" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20499" href="Cubical.HITs.Wedge.Properties.html#19600" class="Function">Iso-cofibFst-⋁</a> <a id="20514" class="Symbol">(</a><a id="20515" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20520" class="Symbol">(</a><a id="20521" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20523" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20525" href="Cubical.HITs.Wedge.Properties.html#20525" class="Bound">b</a><a id="20526" class="Symbol">)</a> <a id="20528" href="Cubical.HITs.Wedge.Properties.html#20528" class="Bound">i</a><a id="20529" class="Symbol">)</a> <a id="20531" href="Cubical.HITs.Wedge.Properties.html#20531" class="Bound">j</a> <a id="20533" class="Symbol">=</a> <a id="20535" href="Cubical.HITs.Wedge.Properties.html#20558" class="Function">help</a> <a id="20540" href="Cubical.HITs.Wedge.Properties.html#20531" class="Bound">j</a> <a id="20542" href="Cubical.HITs.Wedge.Properties.html#20528" class="Bound">i</a>
    <a id="20548" class="Keyword">where</a>
    <a id="20558" href="Cubical.HITs.Wedge.Properties.html#20558" class="Function">help</a> <a id="20563" class="Symbol">:</a> <a id="20565" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="20572" class="Symbol">(</a><a id="20573" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20578" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="20589" class="Symbol">((</a><a id="20591" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20596" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20598" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20600" class="Symbol">λ</a> <a id="20602" href="Cubical.HITs.Wedge.Properties.html#20602" class="Bound">i</a> <a id="20604" class="Symbol">→</a> <a id="20606" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20610" class="Symbol">(</a><a id="20611" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20613" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20615" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="20622" class="Symbol">(</a><a id="20623" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20625" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a><a id="20626" class="Symbol">)</a> <a id="20628" href="Cubical.HITs.Wedge.Properties.html#20525" class="Bound">b</a> <a id="20630" href="Cubical.HITs.Wedge.Properties.html#20602" class="Bound">i</a><a id="20631" class="Symbol">))))</a>
                  <a id="20654" class="Symbol">(</a><a id="20655" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20660" class="Symbol">(</a><a id="20661" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20663" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20665" href="Cubical.HITs.Wedge.Properties.html#20525" class="Bound">b</a><a id="20666" class="Symbol">))</a> <a id="20669" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20674" class="Symbol">(</a><a id="20675" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20680" class="Symbol">(</a><a id="20681" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20683" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20685" class="Symbol">(</a><a id="20686" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20690" class="Symbol">(</a><a id="20691" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20693" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a><a id="20694" class="Symbol">))))</a>
    <a id="20703" href="Cubical.HITs.Wedge.Properties.html#20558" class="Function">help</a> <a id="20708" class="Symbol">=</a> <a id="20710" class="Symbol">(</a><a id="20711" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="20718" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="20729" class="Symbol">(</a><a id="20730" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20735" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a><a id="20736" class="Symbol">)</a> <a id="20738" class="Symbol">(λ</a> <a id="20741" href="Cubical.HITs.Wedge.Properties.html#20741" class="Bound">i</a> <a id="20743" class="Symbol">→</a> <a id="20745" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20749" class="Symbol">(</a><a id="20750" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20752" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20754" href="Cubical.HITs.Susp.Properties.html#7725" class="Function">toSusp</a> <a id="20761" class="Symbol">(</a><a id="20762" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20764" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a><a id="20765" class="Symbol">)</a> <a id="20767" href="Cubical.HITs.Wedge.Properties.html#20525" class="Bound">b</a> <a id="20769" href="Cubical.HITs.Wedge.Properties.html#20741" class="Bound">i</a><a id="20770" class="Symbol">))</a>
         <a id="20782" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20784" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20788" class="Symbol">(</a><a id="20789" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="20795" class="Symbol">_)</a>
         <a id="20807" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20809" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="20816" class="Symbol">(</a><a id="20817" href="Cubical.HITs.Wedge.Properties.html#19347" class="Function">⋁→cofibFst</a> <a id="20828" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="20830" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="20834" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="20836" class="Symbol">(</a><a id="20837" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20839" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="20841" class="Symbol">))</a> <a id="20844" class="Symbol">(</a><a id="20845" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="20851" href="Cubical.HITs.Wedge.Properties.html#20525" class="Bound">b</a><a id="20852" class="Symbol">)</a> <a id="20854" class="Symbol">(</a><a id="20855" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20859" class="Symbol">(</a><a id="20860" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="20866" class="Symbol">(</a><a id="20867" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20871" class="Symbol">(</a><a id="20872" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20874" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a><a id="20875" class="Symbol">)))))</a>
         <a id="20890" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="20892" class="Symbol">λ</a> <a id="20894" href="Cubical.HITs.Wedge.Properties.html#20894" class="Bound">i</a> <a id="20896" href="Cubical.HITs.Wedge.Properties.html#20896" class="Bound">j</a> <a id="20898" class="Symbol">→</a> <a id="20900" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="20916" class="Symbol">(</a><a id="20917" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20922" class="Symbol">(</a><a id="20923" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20927" href="Cubical.HITs.Wedge.Properties.html#20525" class="Bound">b</a><a id="20928" class="Symbol">))</a> <a id="20931" class="Symbol">(</a><a id="20932" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20936" class="Symbol">(</a><a id="20937" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="20942" class="Symbol">(</a><a id="20943" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a> <a id="20945" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20947" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="20950" class="Symbol">(</a><a id="20951" href="Cubical.HITs.Wedge.Properties.html#19041" class="Bound">B</a> <a id="20953" href="Cubical.HITs.Wedge.Properties.html#20521" class="Bound">a</a><a id="20954" class="Symbol">))))</a> <a id="20959" class="Symbol">(</a><a id="20960" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="20962" href="Cubical.HITs.Wedge.Properties.html#20894" class="Bound">i</a><a id="20963" class="Symbol">)</a> <a id="20965" href="Cubical.HITs.Wedge.Properties.html#20896" class="Bound">j</a>

<a id="20968" class="Comment">-- f : ⋁ₐ Bₐ → C has cofibre the pushout of cofib (f ∘ inr) ← Σₐ → A</a>
<a id="21037" class="Keyword">module</a> <a id="21044" href="Cubical.HITs.Wedge.Properties.html#21044" class="Module">_</a> <a id="21046" class="Symbol">{</a><a id="21047" href="Cubical.HITs.Wedge.Properties.html#21047" class="Bound">ℓA</a> <a id="21050" href="Cubical.HITs.Wedge.Properties.html#21050" class="Bound">ℓB</a> <a id="21053" href="Cubical.HITs.Wedge.Properties.html#21053" class="Bound">ℓC</a> <a id="21056" class="Symbol">:</a> <a id="21058" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="21063" class="Symbol">}</a> <a id="21065" class="Symbol">{</a><a id="21066" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="21068" class="Symbol">:</a> <a id="21070" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21075" href="Cubical.HITs.Wedge.Properties.html#21047" class="Bound">ℓA</a><a id="21077" class="Symbol">}</a> <a id="21079" class="Symbol">{</a><a id="21080" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a> <a id="21082" class="Symbol">:</a> <a id="21084" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="21086" class="Symbol">→</a> <a id="21088" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="21096" href="Cubical.HITs.Wedge.Properties.html#21050" class="Bound">ℓB</a><a id="21098" class="Symbol">}</a> <a id="21100" class="Symbol">(</a><a id="21101" href="Cubical.HITs.Wedge.Properties.html#21101" class="Bound">C</a> <a id="21103" class="Symbol">:</a> <a id="21105" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="21113" href="Cubical.HITs.Wedge.Properties.html#21053" class="Bound">ℓC</a><a id="21115" class="Symbol">)</a>
         <a id="21126" class="Symbol">(</a><a id="21127" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a> <a id="21129" class="Symbol">:</a> <a id="21131" class="Symbol">(</a><a id="21132" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="21137" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="21139" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a> <a id="21141" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21143" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="21147" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="21149" class="Symbol">)</a> <a id="21151" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="21154" href="Cubical.HITs.Wedge.Properties.html#21101" class="Bound">C</a><a id="21155" class="Symbol">)</a> <a id="21157" class="Keyword">where</a>
  <a id="21165" class="Keyword">private</a>
    <a id="21177" class="Keyword">open</a> <a id="21182" href="Cubical.HITs.Pushout.Properties.html#6679" class="Module">3x3-span</a>
    <a id="21195" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21200" class="Symbol">:</a> <a id="21202" href="Cubical.HITs.Pushout.Properties.html#6679" class="Record">3x3-span</a>
    <a id="21215" href="Cubical.HITs.Pushout.Properties.html#6840" class="Field">A00</a> <a id="21219" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21224" class="Symbol">=</a> <a id="21226" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a>
    <a id="21232" href="Cubical.HITs.Pushout.Properties.html#6859" class="Field">A02</a> <a id="21236" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21241" class="Symbol">=</a> <a id="21243" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="21245" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="21247" class="Symbol">(</a><a id="21248" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21252" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="21254" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a><a id="21255" class="Symbol">)</a>
    <a id="21261" href="Cubical.HITs.Pushout.Properties.html#6878" class="Field">A04</a> <a id="21265" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21270" class="Symbol">=</a> <a id="21272" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="21274" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="21276" class="Symbol">(</a><a id="21277" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21281" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="21283" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a><a id="21284" class="Symbol">)</a>
    <a id="21290" href="Cubical.HITs.Pushout.Properties.html#6897" class="Field">A20</a> <a id="21294" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21299" class="Symbol">=</a> <a id="21301" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a>
    <a id="21307" href="Cubical.HITs.Pushout.Properties.html#6916" class="Field">A22</a> <a id="21311" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21316" class="Symbol">=</a> <a id="21318" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a>
    <a id="21324" href="Cubical.HITs.Pushout.Properties.html#6935" class="Field">A24</a> <a id="21328" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21333" class="Symbol">=</a> <a id="21335" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="21337" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="21339" class="Symbol">(</a><a id="21340" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21344" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="21346" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a><a id="21347" class="Symbol">)</a>
    <a id="21353" href="Cubical.HITs.Pushout.Properties.html#6954" class="Field">A40</a> <a id="21357" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21362" class="Symbol">=</a> <a id="21364" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="21373" href="Cubical.HITs.Pushout.Properties.html#6973" class="Field">A42</a> <a id="21377" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21382" class="Symbol">=</a> <a id="21384" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="21393" href="Cubical.HITs.Pushout.Properties.html#6992" class="Field">A44</a> <a id="21397" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21402" class="Symbol">=</a> <a id="21404" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21408" href="Cubical.HITs.Wedge.Properties.html#21101" class="Bound">C</a>
    <a id="21414" href="Cubical.HITs.Pushout.Properties.html#7012" class="Field">f10</a> <a id="21418" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21423" class="Symbol">=</a> <a id="21425" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="21431" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a>
    <a id="21437" href="Cubical.HITs.Pushout.Properties.html#7032" class="Field">f12</a> <a id="21441" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21446" class="Symbol">=</a> <a id="21448" class="Symbol">λ</a> <a id="21450" href="Cubical.HITs.Wedge.Properties.html#21450" class="Bound">x</a> <a id="21452" class="Symbol">→</a> <a id="21454" href="Cubical.HITs.Wedge.Properties.html#21450" class="Bound">x</a> <a id="21456" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21458" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21462" class="Symbol">(</a><a id="21463" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a> <a id="21465" href="Cubical.HITs.Wedge.Properties.html#21450" class="Bound">x</a><a id="21466" class="Symbol">)</a>
    <a id="21472" href="Cubical.HITs.Pushout.Properties.html#7052" class="Field">f14</a> <a id="21476" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21481" class="Symbol">=</a> <a id="21483" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="21489" class="Symbol">_</a>
    <a id="21495" href="Cubical.HITs.Pushout.Properties.html#7073" class="Field">f30</a> <a id="21499" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21504" class="Symbol">=</a> <a id="21506" class="Symbol">λ</a> <a id="21508" href="Cubical.HITs.Wedge.Properties.html#21508" class="Bound">_</a> <a id="21510" class="Symbol">→</a> <a id="21512" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="21519" href="Cubical.HITs.Pushout.Properties.html#7093" class="Field">f32</a> <a id="21523" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21528" class="Symbol">=</a> <a id="21530" class="Symbol">λ</a> <a id="21532" href="Cubical.HITs.Wedge.Properties.html#21532" class="Bound">_</a> <a id="21534" class="Symbol">→</a> <a id="21536" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="21543" href="Cubical.HITs.Pushout.Properties.html#7113" class="Field">f34</a> <a id="21547" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21552" class="Symbol">=</a> <a id="21554" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21558" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a> <a id="21560" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="21562" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a>
    <a id="21570" href="Cubical.HITs.Pushout.Properties.html#7134" class="Field">f01</a> <a id="21574" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21579" class="Symbol">=</a> <a id="21581" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="21589" href="Cubical.HITs.Pushout.Properties.html#7154" class="Field">f21</a> <a id="21593" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21598" class="Symbol">=</a> <a id="21600" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="21606" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a>
    <a id="21612" href="Cubical.HITs.Pushout.Properties.html#7174" class="Field">f41</a> <a id="21616" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21621" class="Symbol">=</a> <a id="21623" class="Symbol">λ</a> <a id="21625" href="Cubical.HITs.Wedge.Properties.html#21625" class="Bound">_</a> <a id="21627" class="Symbol">→</a> <a id="21629" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
    <a id="21636" href="Cubical.HITs.Pushout.Properties.html#7195" class="Field">f03</a> <a id="21640" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21645" class="Symbol">=</a> <a id="21647" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="21653" class="Symbol">_</a>
    <a id="21659" href="Cubical.HITs.Pushout.Properties.html#7215" class="Field">f23</a> <a id="21663" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21668" class="Symbol">=</a> <a id="21670" class="Symbol">λ</a> <a id="21672" href="Cubical.HITs.Wedge.Properties.html#21672" class="Bound">x</a> <a id="21674" class="Symbol">→</a> <a id="21676" href="Cubical.HITs.Wedge.Properties.html#21672" class="Bound">x</a> <a id="21678" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21680" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21684" class="Symbol">(</a><a id="21685" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a> <a id="21687" href="Cubical.HITs.Wedge.Properties.html#21672" class="Bound">x</a><a id="21688" class="Symbol">)</a>
    <a id="21694" href="Cubical.HITs.Pushout.Properties.html#7235" class="Field">f43</a> <a id="21698" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21703" class="Symbol">=</a> <a id="21705" class="Symbol">λ</a> <a id="21707" href="Cubical.HITs.Wedge.Properties.html#21707" class="Bound">_</a> <a id="21709" class="Symbol">→</a> <a id="21711" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="21714" href="Cubical.HITs.Wedge.Properties.html#21101" class="Bound">C</a>
    <a id="21720" href="Cubical.HITs.Pushout.Properties.html#7256" class="Field">H11</a> <a id="21724" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21729" class="Symbol">=</a> <a id="21731" class="Symbol">λ</a> <a id="21733" href="Cubical.HITs.Wedge.Properties.html#21733" class="Bound">_</a> <a id="21735" class="Symbol">→</a> <a id="21737" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="21746" href="Cubical.HITs.Pushout.Properties.html#7298" class="Field">H13</a> <a id="21750" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21755" class="Symbol">=</a> <a id="21757" class="Symbol">λ</a> <a id="21759" href="Cubical.HITs.Wedge.Properties.html#21759" class="Bound">_</a> <a id="21761" class="Symbol">→</a> <a id="21763" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="21772" href="Cubical.HITs.Pushout.Properties.html#7340" class="Field">H31</a> <a id="21776" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21781" class="Symbol">=</a> <a id="21783" class="Symbol">λ</a> <a id="21785" href="Cubical.HITs.Wedge.Properties.html#21785" class="Bound">_</a> <a id="21787" class="Symbol">→</a> <a id="21789" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="21798" href="Cubical.HITs.Pushout.Properties.html#7382" class="Field">H33</a> <a id="21802" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a> <a id="21807" class="Symbol">=</a> <a id="21809" class="Symbol">λ</a> <a id="21811" href="Cubical.HITs.Wedge.Properties.html#21811" class="Bound">x</a> <a id="21813" class="Symbol">→</a> <a id="21815" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21819" class="Symbol">(</a><a id="21820" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21824" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a><a id="21825" class="Symbol">)</a> <a id="21827" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21829" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21834" class="Symbol">(</a><a id="21835" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21839" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a><a id="21840" class="Symbol">)</a> <a id="21842" class="Symbol">(</a><a id="21843" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="21848" href="Cubical.HITs.Wedge.Properties.html#21811" class="Bound">x</a><a id="21849" class="Symbol">)</a>

    <a id="21856" href="Cubical.HITs.Wedge.Properties.html#21856" class="Function">A0□Iso</a> <a id="21863" class="Symbol">:</a> <a id="21865" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21869" class="Symbol">(</a><a id="21870" href="Cubical.HITs.Pushout.Properties.html#8091" class="Function">A0□</a> <a id="21874" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="21878" class="Symbol">)</a> <a id="21880" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a>
    <a id="21886" href="Cubical.HITs.Wedge.Properties.html#21856" class="Function">A0□Iso</a> <a id="21893" class="Symbol">=</a> <a id="21895" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="21903" class="Symbol">(</a><a id="21904" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="21915" class="Symbol">(</a><a id="21916" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="21927" class="Symbol">_</a> <a id="21929" class="Symbol">_))</a>
                     <a id="21954" class="Symbol">(</a><a id="21955" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="21973" class="Symbol">(</a><a id="21974" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="21982" class="Symbol">_)</a> <a id="21985" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21988" class="Symbol">)</a>

    <a id="21995" href="Cubical.HITs.Wedge.Properties.html#21995" class="Function">A2□Iso</a> <a id="22002" class="Symbol">:</a> <a id="22004" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22008" class="Symbol">(</a><a id="22009" href="Cubical.HITs.Pushout.Properties.html#8131" class="Function">A2□</a> <a id="22013" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="22017" class="Symbol">)</a> <a id="22019" class="Symbol">(</a><a id="22020" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="22022" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="22024" class="Symbol">(</a><a id="22025" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22029" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="22031" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a><a id="22032" class="Symbol">))</a>
    <a id="22039" href="Cubical.HITs.Wedge.Properties.html#21995" class="Function">A2□Iso</a> <a id="22046" class="Symbol">=</a> <a id="22048" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="22066" class="Symbol">(</a><a id="22067" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="22075" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a><a id="22076" class="Symbol">)</a> <a id="22078" class="Symbol">_</a>

    <a id="22085" href="Cubical.HITs.Wedge.Properties.html#22085" class="Function">A4□Iso</a> <a id="22092" class="Symbol">:</a> <a id="22094" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22098" class="Symbol">(</a><a id="22099" href="Cubical.HITs.Pushout.Properties.html#8171" class="Function">A4□</a> <a id="22103" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="22107" class="Symbol">)</a> <a id="22109" class="Symbol">(</a><a id="22110" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22114" href="Cubical.HITs.Wedge.Properties.html#21101" class="Bound">C</a><a id="22115" class="Symbol">)</a>
    <a id="22121" href="Cubical.HITs.Wedge.Properties.html#22085" class="Function">A4□Iso</a> <a id="22128" class="Symbol">=</a> <a id="22130" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="22148" class="Symbol">(</a><a id="22149" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="22157" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="22161" class="Symbol">)</a> <a id="22163" class="Symbol">λ</a> <a id="22165" href="Cubical.HITs.Wedge.Properties.html#22165" class="Bound">_</a> <a id="22167" class="Symbol">→</a> <a id="22169" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="22172" href="Cubical.HITs.Wedge.Properties.html#21101" class="Bound">C</a>

    <a id="22179" href="Cubical.HITs.Wedge.Properties.html#22179" class="Function">A○□Iso</a> <a id="22186" class="Symbol">:</a> <a id="22188" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22192" class="Symbol">(</a><a id="22193" href="Cubical.HITs.Pushout.Properties.html#8663" class="Function">A○□</a> <a id="22197" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="22201" class="Symbol">)</a> <a id="22203" class="Symbol">(</a><a id="22204" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="22212" class="Symbol">(</a><a id="22213" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22217" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a> <a id="22219" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="22221" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="22224" class="Symbol">)</a> <a id="22226" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22229" class="Symbol">)</a>
    <a id="22235" href="Cubical.HITs.Wedge.Properties.html#22179" class="Function">A○□Iso</a> <a id="22242" class="Symbol">=</a> <a id="22244" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="22252" class="Symbol">(</a><a id="22253" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="22264" class="Symbol">(</a><a id="22265" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="22276" class="Symbol">_</a> <a id="22278" class="Symbol">_))</a>
                     <a id="22303" class="Symbol">(</a><a id="22304" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="22311" class="Symbol">(</a><a id="22312" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="22323" class="Symbol">_</a> <a id="22325" class="Symbol">_</a> <a id="22327" class="Symbol">_</a> <a id="22329" class="Symbol">_</a>
                       <a id="22354" class="Symbol">(</a><a id="22355" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="22366" class="Symbol">(</a><a id="22367" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="22374" href="Cubical.HITs.Wedge.Properties.html#21995" class="Function">A2□Iso</a><a id="22380" class="Symbol">))</a>
                       <a id="22406" class="Symbol">(</a><a id="22407" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="22418" class="Symbol">(</a><a id="22419" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="22426" href="Cubical.HITs.Wedge.Properties.html#22085" class="Function">A4□Iso</a><a id="22432" class="Symbol">))</a>
                       <a id="22458" class="Symbol">(</a><a id="22459" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="22470" class="Symbol">(</a><a id="22471" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="22478" href="Cubical.HITs.Wedge.Properties.html#21856" class="Function">A0□Iso</a><a id="22484" class="Symbol">))</a>
                       <a id="22510" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                       <a id="22538" class="Symbol">λ</a> <a id="22540" href="Cubical.HITs.Wedge.Properties.html#22540" class="Bound">i</a> <a id="22542" href="Cubical.HITs.Wedge.Properties.html#22542" class="Bound">x</a> <a id="22544" class="Symbol">→</a> <a id="22546" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22551" href="Cubical.HITs.Wedge.Properties.html#22542" class="Bound">x</a> <a id="22553" href="Cubical.HITs.Wedge.Properties.html#22540" class="Bound">i</a><a id="22554" class="Symbol">))</a>

    <a id="22562" href="Cubical.HITs.Wedge.Properties.html#22562" class="Function">A□0Iso</a> <a id="22569" class="Symbol">:</a> <a id="22571" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22575" class="Symbol">(</a><a id="22576" href="Cubical.HITs.Pushout.Properties.html#7450" class="Function">A□0</a> <a id="22580" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="22584" class="Symbol">)</a> <a id="22586" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="22595" href="Cubical.HITs.Wedge.Properties.html#22562" class="Function">A□0Iso</a> <a id="22602" class="Symbol">=</a> <a id="22604" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a>
      <a id="22622" class="Symbol">(</a><a id="22623" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22627" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="22630" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22632" class="Symbol">λ</a> <a id="22634" class="Symbol">{</a> <a id="22636" class="Symbol">(</a><a id="22637" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="22641" href="Cubical.HITs.Wedge.Properties.html#22641" class="Bound">x</a><a id="22642" class="Symbol">)</a> <a id="22644" class="Symbol">→</a> <a id="22646" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22650" class="Symbol">(</a><a id="22651" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22656" href="Cubical.HITs.Wedge.Properties.html#22641" class="Bound">x</a><a id="22657" class="Symbol">)</a>
                  <a id="22677" class="Symbol">;</a> <a id="22679" class="Symbol">(</a><a id="22680" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="22684" href="Cubical.HITs.Wedge.Properties.html#22684" class="Bound">x</a><a id="22685" class="Symbol">)</a> <a id="22687" class="Symbol">→</a> <a id="22689" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="22712" class="Symbol">;</a> <a id="22714" class="Symbol">(</a><a id="22715" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22720" href="Cubical.HITs.Wedge.Properties.html#22720" class="Bound">a</a> <a id="22722" href="Cubical.HITs.Wedge.Properties.html#22722" class="Bound">i</a><a id="22723" class="Symbol">)</a> <a id="22725" href="Cubical.HITs.Wedge.Properties.html#22725" class="Bound">j</a> <a id="22727" class="Symbol">→</a> <a id="22729" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="22734" href="Cubical.HITs.Wedge.Properties.html#22720" class="Bound">a</a> <a id="22736" class="Symbol">(</a><a id="22737" href="Cubical.HITs.Wedge.Properties.html#22722" class="Bound">i</a> <a id="22739" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="22741" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="22743" href="Cubical.HITs.Wedge.Properties.html#22725" class="Bound">j</a><a id="22744" class="Symbol">)})</a>
      <a id="22754" class="Symbol">(</a><a id="22755" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="22758" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22760" class="Symbol">(λ</a> <a id="22763" href="Cubical.HITs.Wedge.Properties.html#22763" class="Bound">_</a> <a id="22765" class="Symbol">→</a> <a id="22767" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="22771" class="Symbol">))</a>

    <a id="22779" href="Cubical.HITs.Wedge.Properties.html#22779" class="Function">A□2Iso</a> <a id="22786" class="Symbol">:</a> <a id="22788" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22792" class="Symbol">(</a><a id="22793" href="Cubical.HITs.Pushout.Properties.html#7490" class="Function">A□2</a> <a id="22797" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="22801" class="Symbol">)</a> <a id="22803" class="Symbol">(</a><a id="22804" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="22809" href="Cubical.HITs.Wedge.Properties.html#21066" class="Bound">A</a> <a id="22811" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a><a id="22812" class="Symbol">)</a>
    <a id="22818" href="Cubical.HITs.Wedge.Properties.html#22779" class="Function">A□2Iso</a> <a id="22825" class="Symbol">=</a> <a id="22827" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="22838" class="Symbol">(</a><a id="22839" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="22850" class="Symbol">_</a> <a id="22852" class="Symbol">_)</a>

    <a id="22860" href="Cubical.HITs.Wedge.Properties.html#22860" class="Function">A□4Iso</a> <a id="22867" class="Symbol">:</a> <a id="22869" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22873" class="Symbol">(</a><a id="22874" href="Cubical.HITs.Pushout.Properties.html#7530" class="Function">A□4</a> <a id="22878" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="22882" class="Symbol">)</a> <a id="22884" class="Symbol">(</a><a id="22885" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22889" href="Cubical.HITs.Wedge.Properties.html#21101" class="Bound">C</a><a id="22890" class="Symbol">)</a>
    <a id="22896" href="Cubical.HITs.Wedge.Properties.html#22860" class="Function">A□4Iso</a> <a id="22903" class="Symbol">=</a> <a id="22905" href="Cubical.HITs.Pushout.Properties.html#24032" class="Function">PushoutAlongEquiv</a> <a id="22923" class="Symbol">(</a><a id="22924" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="22932" class="Symbol">_)</a> <a id="22935" class="Symbol">_</a>

    <a id="22942" href="Cubical.HITs.Wedge.Properties.html#22942" class="Function">A□○Iso</a> <a id="22949" class="Symbol">:</a> <a id="22951" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="22955" class="Symbol">(</a><a id="22956" href="Cubical.HITs.Pushout.Properties.html#8022" class="Function">A□○</a> <a id="22960" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="22964" class="Symbol">)</a> <a id="22966" class="Symbol">(</a><a id="22967" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="22973" class="Symbol">(</a><a id="22974" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22978" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a><a id="22979" class="Symbol">))</a>
    <a id="22986" href="Cubical.HITs.Wedge.Properties.html#22942" class="Function">A□○Iso</a> <a id="22993" class="Symbol">=</a> <a id="22995" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="23002" class="Symbol">(</a><a id="23003" href="Cubical.HITs.Pushout.Properties.html#21974" class="Function">pushoutIso</a> <a id="23014" class="Symbol">_</a> <a id="23016" class="Symbol">_</a> <a id="23018" class="Symbol">_</a> <a id="23020" class="Symbol">_</a>
      <a id="23028" class="Symbol">(</a><a id="23029" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="23040" class="Symbol">(</a><a id="23041" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="23048" href="Cubical.HITs.Wedge.Properties.html#22779" class="Function">A□2Iso</a><a id="23054" class="Symbol">))</a>
      <a id="23063" class="Symbol">(</a><a id="23064" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="23075" class="Symbol">(</a><a id="23076" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="23083" href="Cubical.HITs.Wedge.Properties.html#22562" class="Function">A□0Iso</a><a id="23089" class="Symbol">))</a>
      <a id="23098" class="Symbol">(</a><a id="23099" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="23110" class="Symbol">(</a><a id="23111" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="23118" href="Cubical.HITs.Wedge.Properties.html#22860" class="Function">A□4Iso</a><a id="23124" class="Symbol">))</a>
      <a id="23133" class="Symbol">(</a><a id="23134" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="23141" class="Symbol">(λ</a> <a id="23144" class="Symbol">{</a> <a id="23146" class="Symbol">(</a><a id="23147" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23151" href="Cubical.HITs.Wedge.Properties.html#23151" class="Bound">x</a><a id="23152" class="Symbol">)</a> <a id="23154" class="Symbol">→</a> <a id="23156" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="23179" class="Symbol">;</a> <a id="23181" class="Symbol">(</a><a id="23182" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23186" href="Cubical.HITs.Wedge.Properties.html#23186" class="Bound">x</a><a id="23187" class="Symbol">)</a> <a id="23189" class="Symbol">→</a> <a id="23191" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23195" class="Symbol">(</a><a id="23196" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23201" class="Symbol">(</a><a id="23202" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23206" href="Cubical.HITs.Wedge.Properties.html#23186" class="Bound">x</a><a id="23207" class="Symbol">))</a> <a id="23210" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="23212" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="23235" class="Symbol">;</a> <a id="23237" class="Symbol">(</a><a id="23238" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23243" href="Cubical.HITs.Wedge.Properties.html#23243" class="Bound">a</a> <a id="23245" href="Cubical.HITs.Wedge.Properties.html#23245" class="Bound">i</a><a id="23246" class="Symbol">)</a> <a id="23248" href="Cubical.HITs.Wedge.Properties.html#23248" class="Bound">j</a> <a id="23250" class="Symbol">→</a> <a id="23252" class="Symbol">(</a><a id="23253" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23257" class="Symbol">(</a><a id="23258" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23263" href="Cubical.HITs.Wedge.Properties.html#23243" class="Bound">a</a><a id="23264" class="Symbol">)</a> <a id="23266" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="23268" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23272" class="Symbol">)</a> <a id="23274" class="Symbol">(</a><a id="23275" href="Cubical.HITs.Wedge.Properties.html#23245" class="Bound">i</a> <a id="23277" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="23279" href="Cubical.HITs.Wedge.Properties.html#23248" class="Bound">j</a><a id="23280" class="Symbol">)}))</a>
      <a id="23291" class="Symbol">(</a><a id="23292" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="23299" class="Symbol">λ</a> <a id="23301" class="Symbol">{</a> <a id="23303" class="Symbol">(</a><a id="23304" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="23308" href="Cubical.HITs.Wedge.Properties.html#23308" class="Bound">x</a><a id="23309" class="Symbol">)</a> <a id="23311" href="Cubical.HITs.Wedge.Properties.html#23311" class="Bound">i</a> <a id="23313" class="Symbol">→</a> <a id="23315" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23319" class="Symbol">(</a><a id="23320" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23324" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a> <a id="23326" href="Cubical.HITs.Wedge.Properties.html#23311" class="Bound">i</a><a id="23327" class="Symbol">)</a>
                <a id="23345" class="Symbol">;</a> <a id="23347" class="Symbol">(</a><a id="23348" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23352" href="Cubical.HITs.Wedge.Properties.html#23352" class="Bound">x</a><a id="23353" class="Symbol">)</a> <a id="23355" class="Symbol">→</a> <a id="23357" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23361" class="Symbol">(</a><a id="23362" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23367" href="Cubical.HITs.Wedge.Properties.html#23352" class="Bound">x</a><a id="23368" class="Symbol">)</a>
                <a id="23386" class="Symbol">;</a> <a id="23388" class="Symbol">(</a><a id="23389" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23394" href="Cubical.HITs.Wedge.Properties.html#23394" class="Bound">a</a> <a id="23396" href="Cubical.HITs.Wedge.Properties.html#23396" class="Bound">i</a><a id="23397" class="Symbol">)</a> <a id="23399" href="Cubical.HITs.Wedge.Properties.html#23399" class="Bound">j</a>
                <a id="23417" class="Symbol">→</a> <a id="23419" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="23425" class="Symbol">(λ</a> <a id="23428" href="Cubical.HITs.Wedge.Properties.html#23428" class="Bound">k</a>
                <a id="23446" class="Symbol">→</a> <a id="23448" class="Symbol">(λ</a> <a id="23451" class="Symbol">{(</a><a id="23453" href="Cubical.HITs.Wedge.Properties.html#23396" class="Bound">i</a> <a id="23455" class="Symbol">=</a> <a id="23457" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23459" class="Symbol">)</a> <a id="23461" class="Symbol">→</a> <a id="23463" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23467" class="Symbol">(</a><a id="23468" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="23485" class="Symbol">(</a><a id="23486" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="23490" class="Symbol">(</a><a id="23491" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23495" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a><a id="23496" class="Symbol">))</a>
                                        <a id="23539" class="Symbol">(</a><a id="23540" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23545" class="Symbol">(</a><a id="23546" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23550" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a><a id="23551" class="Symbol">)</a> <a id="23553" class="Symbol">(</a><a id="23554" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23559" href="Cubical.HITs.Wedge.Properties.html#23394" class="Bound">a</a><a id="23560" class="Symbol">))</a> <a id="23563" href="Cubical.HITs.Wedge.Properties.html#23399" class="Bound">j</a> <a id="23565" class="Symbol">(</a><a id="23566" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23568" href="Cubical.HITs.Wedge.Properties.html#23428" class="Bound">k</a><a id="23569" class="Symbol">))</a>
                     <a id="23593" class="Symbol">;</a> <a id="23595" class="Symbol">(</a><a id="23596" href="Cubical.HITs.Wedge.Properties.html#23396" class="Bound">i</a> <a id="23598" class="Symbol">=</a> <a id="23600" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="23602" class="Symbol">)</a> <a id="23604" class="Symbol">→</a> <a id="23606" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23611" class="Symbol">(</a><a id="23612" href="Cubical.HITs.Wedge.Properties.html#23394" class="Bound">a</a> <a id="23614" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23616" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23620" class="Symbol">(</a><a id="23621" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a> <a id="23623" href="Cubical.HITs.Wedge.Properties.html#23394" class="Bound">a</a><a id="23624" class="Symbol">))</a> <a id="23627" class="Symbol">(</a><a id="23628" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23630" href="Cubical.HITs.Wedge.Properties.html#23399" class="Bound">j</a><a id="23631" class="Symbol">)</a>
                     <a id="23654" class="Symbol">;</a> <a id="23656" class="Symbol">(</a><a id="23657" href="Cubical.HITs.Wedge.Properties.html#23399" class="Bound">j</a> <a id="23659" class="Symbol">=</a> <a id="23661" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="23663" class="Symbol">)</a> <a id="23665" class="Symbol">→</a> <a id="23667" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="23671" class="Symbol">(</a><a id="23672" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23676" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a> <a id="23678" class="Symbol">(</a><a id="23679" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23684" href="Cubical.HITs.Wedge.Properties.html#23394" class="Bound">a</a> <a id="23686" class="Symbol">(</a><a id="23687" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23689" href="Cubical.HITs.Wedge.Properties.html#23428" class="Bound">k</a> <a id="23691" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="23693" href="Cubical.HITs.Wedge.Properties.html#23396" class="Bound">i</a><a id="23694" class="Symbol">)))}))</a>
          <a id="23711" class="Symbol">(</a><a id="23712" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="23717" class="Symbol">(</a><a id="23718" href="Cubical.HITs.Wedge.Properties.html#23394" class="Bound">a</a> <a id="23720" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23722" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23726" class="Symbol">(</a><a id="23727" href="Cubical.HITs.Wedge.Properties.html#21080" class="Bound">B</a> <a id="23729" href="Cubical.HITs.Wedge.Properties.html#23394" class="Bound">a</a><a id="23730" class="Symbol">))</a> <a id="23733" class="Symbol">(</a><a id="23734" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23736" href="Cubical.HITs.Wedge.Properties.html#23396" class="Bound">i</a> <a id="23738" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="23740" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="23742" href="Cubical.HITs.Wedge.Properties.html#23399" class="Bound">j</a><a id="23743" class="Symbol">))}))</a>

  <a id="23752" href="Cubical.HITs.Wedge.Properties.html#23752" class="Function">⋁-cofib-Iso</a> <a id="23764" class="Symbol">:</a> <a id="23766" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="23770" class="Symbol">(</a><a id="23771" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="23779" class="Symbol">(</a><a id="23780" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23784" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a> <a id="23786" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="23788" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="23791" class="Symbol">)</a> <a id="23793" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="23796" class="Symbol">)</a> <a id="23798" class="Symbol">(</a><a id="23799" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="23805" class="Symbol">(</a><a id="23806" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23810" href="Cubical.HITs.Wedge.Properties.html#21127" class="Bound">f</a><a id="23811" class="Symbol">))</a>
  <a id="23816" href="Cubical.HITs.Wedge.Properties.html#23752" class="Function">⋁-cofib-Iso</a> <a id="23828" class="Symbol">=</a> <a id="23830" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="23838" class="Symbol">(</a><a id="23839" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="23847" class="Symbol">(</a><a id="23848" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="23855" href="Cubical.HITs.Wedge.Properties.html#22179" class="Function">A○□Iso</a><a id="23861" class="Symbol">)</a>
                                  <a id="23897" class="Symbol">(</a><a id="23898" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="23905" class="Symbol">(</a><a id="23906" href="Cubical.HITs.Pushout.Properties.html#13712" class="Function">3x3-Iso</a> <a id="23914" href="Cubical.HITs.Wedge.Properties.html#21195" class="Function">inst</a><a id="23918" class="Symbol">)))</a>
                                  <a id="23956" href="Cubical.HITs.Wedge.Properties.html#22942" class="Function">A□○Iso</a>

<a id="23964" class="Comment">{-
  We prove the square
    X ⋁ Y --&gt; X
      ↓       ↓
      Y ----&gt; *
  is a pushout.
-}</a>

<a id="24057" class="Keyword">module</a> <a id="24064" href="Cubical.HITs.Wedge.Properties.html#24064" class="Module">_</a> <a id="24066" class="Symbol">(</a><a id="24067" href="Cubical.HITs.Wedge.Properties.html#24067" class="Bound">X∙</a> <a id="24070" class="Symbol">@</a> <a id="24072" class="Symbol">(</a><a id="24073" href="Cubical.HITs.Wedge.Properties.html#24073" class="Bound">X</a> <a id="24075" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24077" href="Cubical.HITs.Wedge.Properties.html#24077" class="Bound">x₀</a><a id="24079" class="Symbol">)</a> <a id="24081" class="Symbol">:</a> <a id="24083" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="24091" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="24092" class="Symbol">)</a> <a id="24094" class="Symbol">(</a><a id="24095" href="Cubical.HITs.Wedge.Properties.html#24095" class="Bound">Y∙</a> <a id="24098" class="Symbol">@</a> <a id="24100" class="Symbol">(</a><a id="24101" href="Cubical.HITs.Wedge.Properties.html#24101" class="Bound">Y</a> <a id="24103" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24105" href="Cubical.HITs.Wedge.Properties.html#24105" class="Bound">y₀</a><a id="24107" class="Symbol">)</a> <a id="24109" class="Symbol">:</a> <a id="24111" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="24119" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="24121" class="Symbol">)</a> <a id="24123" class="Keyword">where</a>

  <a id="24132" class="Keyword">open</a> <a id="24137" href="Cubical.HITs.Pushout.Properties.html#2975" class="Module">3-span</a>
  <a id="24146" class="Keyword">open</a> <a id="24151" href="Cubical.HITs.Pushout.Properties.html#30743" class="Module">commSquare</a>

  <a id="24165" class="Keyword">private</a>
    <a id="24177" href="Cubical.HITs.Wedge.Properties.html#24177" class="Function">weirdSquare</a> <a id="24189" class="Symbol">:</a> <a id="24191" class="Symbol">∀</a> <a id="24193" class="Symbol">{</a><a id="24194" href="Cubical.HITs.Wedge.Properties.html#24194" class="Bound">ℓ</a> <a id="24196" href="Cubical.HITs.Wedge.Properties.html#24196" class="Bound">ℓ&#39;</a> <a id="24199" href="Cubical.HITs.Wedge.Properties.html#24199" class="Bound">ℓ&#39;&#39;</a><a id="24202" class="Symbol">}</a> <a id="24204" class="Symbol">{</a><a id="24205" href="Cubical.HITs.Wedge.Properties.html#24205" class="Bound">X</a> <a id="24207" class="Symbol">:</a> <a id="24209" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24214" href="Cubical.HITs.Wedge.Properties.html#24194" class="Bound">ℓ</a><a id="24215" class="Symbol">}</a> <a id="24217" class="Symbol">{</a><a id="24218" href="Cubical.HITs.Wedge.Properties.html#24218" class="Bound">Y</a> <a id="24220" class="Symbol">:</a> <a id="24222" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24227" href="Cubical.HITs.Wedge.Properties.html#24196" class="Bound">ℓ&#39;</a><a id="24229" class="Symbol">}</a> <a id="24231" class="Symbol">{</a><a id="24232" href="Cubical.HITs.Wedge.Properties.html#24232" class="Bound">Z</a> <a id="24234" class="Symbol">:</a> <a id="24236" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24241" href="Cubical.HITs.Wedge.Properties.html#24199" class="Bound">ℓ&#39;&#39;</a><a id="24244" class="Symbol">}</a>
      <a id="24252" class="Symbol">→</a> <a id="24254" class="Symbol">(</a><a id="24255" href="Cubical.HITs.Wedge.Properties.html#24255" class="Bound">f</a> <a id="24257" class="Symbol">:</a> <a id="24259" href="Cubical.HITs.Wedge.Properties.html#24205" class="Bound">X</a> <a id="24261" class="Symbol">→</a> <a id="24263" href="Cubical.HITs.Wedge.Properties.html#24218" class="Bound">Y</a><a id="24264" class="Symbol">)</a> <a id="24266" class="Symbol">(</a><a id="24267" href="Cubical.HITs.Wedge.Properties.html#24267" class="Bound">g</a> <a id="24269" class="Symbol">:</a> <a id="24271" href="Cubical.HITs.Wedge.Properties.html#24218" class="Bound">Y</a> <a id="24273" class="Symbol">→</a> <a id="24275" href="Cubical.HITs.Wedge.Properties.html#24232" class="Bound">Z</a><a id="24276" class="Symbol">)</a> <a id="24278" class="Symbol">→</a> <a id="24280" href="Cubical.HITs.Pushout.Properties.html#30743" class="Record">commSquare</a>
    <a id="24295" href="Cubical.HITs.Wedge.Properties.html#24177" class="Function">weirdSquare</a> <a id="24307" href="Cubical.HITs.Wedge.Properties.html#24307" class="Bound">f</a> <a id="24309" href="Cubical.HITs.Wedge.Properties.html#24309" class="Bound">g</a> <a id="24311" class="Symbol">.</a><a id="24312" href="Cubical.HITs.Pushout.Properties.html#30810" class="Field">sp</a> <a id="24315" class="Symbol">=</a> <a id="24317" href="Cubical.HITs.Pushout.Properties.html#3114" class="Function">3span</a> <a id="24323" class="Symbol">(</a><a id="24324" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="24330" class="Symbol">_)</a> <a id="24333" href="Cubical.HITs.Wedge.Properties.html#24307" class="Bound">f</a>
    <a id="24339" href="Cubical.HITs.Wedge.Properties.html#24177" class="Function">weirdSquare</a> <a id="24351" href="Cubical.HITs.Wedge.Properties.html#24351" class="Bound">f</a> <a id="24353" href="Cubical.HITs.Wedge.Properties.html#24353" class="Bound">g</a> <a id="24355" class="Symbol">.</a><a id="24356" href="Cubical.HITs.Pushout.Properties.html#30843" class="Field">P</a> <a id="24358" class="Symbol">=</a> <a id="24360" class="Symbol">_</a>
    <a id="24366" href="Cubical.HITs.Wedge.Properties.html#24177" class="Function">weirdSquare</a> <a id="24378" href="Cubical.HITs.Wedge.Properties.html#24378" class="Bound">f</a> <a id="24380" href="Cubical.HITs.Wedge.Properties.html#24380" class="Bound">g</a> <a id="24382" class="Symbol">.</a><a id="24383" href="Cubical.HITs.Pushout.Properties.html#30861" class="Field">inlP</a> <a id="24388" class="Symbol">=</a> <a id="24390" href="Cubical.HITs.Wedge.Properties.html#24378" class="Bound">f</a>
    <a id="24396" href="Cubical.HITs.Wedge.Properties.html#24177" class="Function">weirdSquare</a> <a id="24408" href="Cubical.HITs.Wedge.Properties.html#24408" class="Bound">f</a> <a id="24410" href="Cubical.HITs.Wedge.Properties.html#24410" class="Bound">g</a> <a id="24412" class="Symbol">.</a><a id="24413" href="Cubical.HITs.Pushout.Properties.html#30884" class="Field">inrP</a> <a id="24418" class="Symbol">=</a> <a id="24420" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="24426" class="Symbol">_</a>
    <a id="24432" href="Cubical.HITs.Wedge.Properties.html#24177" class="Function">weirdSquare</a> <a id="24444" href="Cubical.HITs.Wedge.Properties.html#24444" class="Bound">f</a> <a id="24446" href="Cubical.HITs.Wedge.Properties.html#24446" class="Bound">g</a> <a id="24448" class="Symbol">.</a><a id="24449" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="24454" class="Symbol">=</a> <a id="24456" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24461" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24468" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="24480" href="Cubical.HITs.Wedge.Properties.html#24480" class="Function">weirdPushoutSquare</a> <a id="24499" class="Symbol">:</a> <a id="24501" class="Symbol">∀</a> <a id="24503" class="Symbol">{</a><a id="24504" href="Cubical.HITs.Wedge.Properties.html#24504" class="Bound">ℓ</a> <a id="24506" href="Cubical.HITs.Wedge.Properties.html#24506" class="Bound">ℓ&#39;</a> <a id="24509" href="Cubical.HITs.Wedge.Properties.html#24509" class="Bound">ℓ&#39;&#39;</a><a id="24512" class="Symbol">}</a> <a id="24514" class="Symbol">{</a><a id="24515" href="Cubical.HITs.Wedge.Properties.html#24515" class="Bound">X</a> <a id="24517" class="Symbol">:</a> <a id="24519" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24524" href="Cubical.HITs.Wedge.Properties.html#24504" class="Bound">ℓ</a><a id="24525" class="Symbol">}</a> <a id="24527" class="Symbol">{</a><a id="24528" href="Cubical.HITs.Wedge.Properties.html#24528" class="Bound">Y</a> <a id="24530" class="Symbol">:</a> <a id="24532" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24537" href="Cubical.HITs.Wedge.Properties.html#24506" class="Bound">ℓ&#39;</a><a id="24539" class="Symbol">}</a> <a id="24541" class="Symbol">{</a><a id="24542" href="Cubical.HITs.Wedge.Properties.html#24542" class="Bound">Z</a> <a id="24544" class="Symbol">:</a> <a id="24546" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24551" href="Cubical.HITs.Wedge.Properties.html#24509" class="Bound">ℓ&#39;&#39;</a><a id="24554" class="Symbol">}</a>
      <a id="24562" class="Symbol">→</a> <a id="24564" class="Symbol">(</a><a id="24565" href="Cubical.HITs.Wedge.Properties.html#24565" class="Bound">f</a> <a id="24567" class="Symbol">:</a> <a id="24569" href="Cubical.HITs.Wedge.Properties.html#24515" class="Bound">X</a> <a id="24571" class="Symbol">→</a> <a id="24573" href="Cubical.HITs.Wedge.Properties.html#24528" class="Bound">Y</a><a id="24574" class="Symbol">)</a> <a id="24576" class="Symbol">(</a><a id="24577" href="Cubical.HITs.Wedge.Properties.html#24577" class="Bound">g</a> <a id="24579" class="Symbol">:</a> <a id="24581" href="Cubical.HITs.Wedge.Properties.html#24528" class="Bound">Y</a> <a id="24583" class="Symbol">→</a> <a id="24585" href="Cubical.HITs.Wedge.Properties.html#24542" class="Bound">Z</a><a id="24586" class="Symbol">)</a> <a id="24588" class="Symbol">→</a> <a id="24590" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="24606" class="Symbol">(</a><a id="24607" href="Cubical.HITs.Wedge.Properties.html#24177" class="Function">weirdSquare</a> <a id="24619" href="Cubical.HITs.Wedge.Properties.html#24565" class="Bound">f</a> <a id="24621" href="Cubical.HITs.Wedge.Properties.html#24577" class="Bound">g</a><a id="24622" class="Symbol">)</a>
    <a id="24628" href="Cubical.HITs.Wedge.Properties.html#24480" class="Function">weirdPushoutSquare</a> <a id="24647" href="Cubical.HITs.Wedge.Properties.html#24647" class="Bound">f</a> <a id="24649" href="Cubical.HITs.Wedge.Properties.html#24649" class="Bound">g</a> <a id="24651" class="Symbol">=</a> <a id="24653" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="24666" class="Symbol">(</a><a id="24667" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="24671" class="Symbol">_</a> <a id="24673" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24677" class="Symbol">(λ</a> <a id="24680" href="Cubical.HITs.Wedge.Properties.html#24680" class="Bound">_</a> <a id="24682" class="Symbol">→</a> <a id="24684" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="24688" class="Symbol">)</a>
        <a id="24698" class="Symbol">λ</a> <a id="24700" class="Symbol">{</a> <a id="24702" class="Symbol">(</a><a id="24703" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24707" href="Cubical.HITs.Wedge.Properties.html#24707" class="Bound">x</a><a id="24708" class="Symbol">)</a> <a id="24710" class="Symbol">→</a> <a id="24712" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24716" class="Symbol">(</a><a id="24717" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24722" class="Symbol">_)</a>
          <a id="24735" class="Symbol">;</a> <a id="24737" class="Symbol">(</a><a id="24738" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24742" href="Cubical.HITs.Wedge.Properties.html#24742" class="Bound">x</a><a id="24743" class="Symbol">)</a> <a id="24745" class="Symbol">→</a> <a id="24747" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="24762" class="Symbol">;</a> <a id="24764" class="Symbol">(</a><a id="24765" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24770" href="Cubical.HITs.Wedge.Properties.html#24770" class="Bound">a</a> <a id="24772" href="Cubical.HITs.Wedge.Properties.html#24772" class="Bound">i</a><a id="24773" class="Symbol">)</a> <a id="24775" href="Cubical.HITs.Wedge.Properties.html#24775" class="Bound">j</a> <a id="24777" class="Symbol">→</a> <a id="24779" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
            <a id="24797" class="Symbol">(λ</a> <a id="24800" href="Cubical.HITs.Wedge.Properties.html#24800" class="Bound">t</a> <a id="24802" class="Symbol">→</a> <a id="24804" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="24811" class="Symbol">(</a><a id="24812" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="24816" class="Symbol">(</a><a id="24817" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24822" class="Symbol">_))</a> <a id="24826" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="24831" href="Cubical.HITs.Wedge.Properties.html#24800" class="Bound">t</a> <a id="24833" class="Symbol">(</a><a id="24834" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24839" class="Symbol">_))</a>
              <a id="24857" class="Symbol">(</a><a id="24858" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="24863" class="Symbol">(</a><a id="24864" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="24869" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">Pushout.inr</a><a id="24880" class="Symbol">)</a> <a id="24882" class="Symbol">(</a><a id="24883" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="24889" class="Symbol">_</a> <a id="24891" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="24893" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="24899" class="Symbol">_))</a>
              <a id="24917" class="Symbol">(λ</a> <a id="24920" href="Cubical.HITs.Wedge.Properties.html#24920" class="Bound">i</a> <a id="24922" href="Cubical.HITs.Wedge.Properties.html#24922" class="Bound">j</a> <a id="24924" class="Symbol">→</a> <a id="24926" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24931" href="Cubical.HITs.Wedge.Properties.html#24770" class="Bound">a</a> <a id="24933" class="Symbol">(</a><a id="24934" href="Cubical.HITs.Wedge.Properties.html#24920" class="Bound">i</a> <a id="24936" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="24938" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24940" href="Cubical.HITs.Wedge.Properties.html#24922" class="Bound">j</a><a id="24941" class="Symbol">))</a>
              <a id="24958" href="Cubical.HITs.Wedge.Properties.html#24772" class="Bound">i</a> <a id="24960" href="Cubical.HITs.Wedge.Properties.html#24775" class="Bound">j</a>
          <a id="24972" class="Symbol">})</a>

    <a id="24980" class="Comment">{-
    The proof proceeds by applying the pasting lemma twice:
      1 ----&gt; Y
      ↓       ↓
      X --&gt; X ⋁ Y --&gt; X
      ↓  mid  ↓  bot  ↓
      1 ----&gt; Y ----&gt; 1
    -}</a>

    <a id="25159" href="Cubical.HITs.Wedge.Properties.html#25159" class="Function">midPushout</a> <a id="25170" class="Symbol">:</a> <a id="25172" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="25188" class="Symbol">_</a>
    <a id="25194" href="Cubical.HITs.Wedge.Properties.html#25159" class="Function">midPushout</a> <a id="25205" class="Symbol">=</a> <a id="25207" href="Cubical.HITs.Pushout.Properties.html#39124" class="Function">isPushoutTotSquare→isPushoutBottomSquare</a>
      <a id="25254" class="Symbol">(</a><a id="25255" href="Cubical.HITs.Wedge.Properties.html#24480" class="Function">weirdPushoutSquare</a> <a id="25274" class="Symbol">_</a> <a id="25276" class="Symbol">(</a><a id="25277" href="Cubical.Data.Unit.Properties.html#680" class="Function">terminal</a> <a id="25286" href="Cubical.HITs.Wedge.Properties.html#24101" class="Bound">Y</a><a id="25287" class="Symbol">))</a>
      <a id="25296" class="Keyword">where</a>
        <a id="25310" class="Keyword">open</a> <a id="25315" href="Cubical.HITs.Pushout.Properties.html#33988" class="Module">PushoutPasteDown</a>
          <a id="25342" class="Symbol">(</a><a id="25343" href="Cubical.HITs.Pushout.Properties.html#32143" class="Function">pushoutToSquare</a> <a id="25359" class="Symbol">(</a><a id="25360" href="Cubical.HITs.Pushout.Properties.html#3114" class="Function">3span</a> <a id="25366" class="Symbol">(</a><a id="25367" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="25373" href="Cubical.HITs.Wedge.Properties.html#24077" class="Bound">x₀</a><a id="25375" class="Symbol">)</a> <a id="25377" class="Symbol">(</a><a id="25378" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="25384" href="Cubical.HITs.Wedge.Properties.html#24105" class="Bound">y₀</a><a id="25386" class="Symbol">)))</a>
          <a id="25400" class="Symbol">(</a><a id="25401" href="Cubical.Data.Unit.Properties.html#680" class="Function">terminal</a> <a id="25410" href="Cubical.HITs.Wedge.Properties.html#24073" class="Bound">X</a><a id="25411" class="Symbol">)</a> <a id="25413" class="Symbol">(</a><a id="25414" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="25420" href="Cubical.HITs.Wedge.Properties.html#24105" class="Bound">y₀</a><a id="25422" class="Symbol">)</a> <a id="25424" class="Symbol">(</a><a id="25425" href="Cubical.HITs.Wedge.Base.html#1550" class="Function">⋁proj₂</a> <a id="25432" href="Cubical.HITs.Wedge.Properties.html#24067" class="Bound">X∙</a> <a id="25435" href="Cubical.HITs.Wedge.Properties.html#24095" class="Bound">Y∙</a><a id="25437" class="Symbol">)</a> <a id="25439" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

    <a id="25449" class="Comment">-- slight help to the unifier here</a>
    <a id="25488" href="Cubical.HITs.Wedge.Properties.html#25488" class="Function">botPushout</a> <a id="25499" class="Symbol">:</a> <a id="25501" href="Cubical.HITs.Pushout.Properties.html#31172" class="Function">isPushoutSquare</a> <a id="25517" class="Keyword">record</a> <a id="25524" class="Symbol">{</a> <a id="25526" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="25531" class="Symbol">=</a> <a id="25533" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25538" class="Symbol">}</a>
    <a id="25544" href="Cubical.HITs.Wedge.Properties.html#25488" class="Function">botPushout</a> <a id="25555" class="Symbol">=</a> <a id="25557" href="Cubical.HITs.Pushout.Properties.html#39124" class="Function">isPushoutTotSquare→isPushoutBottomSquare</a> <a id="25598" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
      <a id="25606" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="25626" class="Symbol">(</a><a id="25627" class="Keyword">record</a> <a id="25634" class="Symbol">{</a> <a id="25636" href="Cubical.HITs.Pushout.Properties.html#30907" class="Field">comm</a> <a id="25641" class="Symbol">=</a> <a id="25643" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="25648" class="Symbol">}</a> <a id="25650" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25652" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a>
        <a id="25673" class="Symbol">(</a><a id="25674" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="25678" class="Symbol">_</a> <a id="25680" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25684" class="Symbol">(λ</a> <a id="25687" href="Cubical.HITs.Wedge.Properties.html#25687" class="Bound">_</a> <a id="25689" class="Symbol">→</a> <a id="25691" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="25695" class="Symbol">)</a> <a id="25697" class="Symbol">λ</a> <a id="25699" class="Symbol">{</a>
          <a id="25711" class="Symbol">(</a><a id="25712" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25716" class="Symbol">_)</a> <a id="25719" href="Cubical.HITs.Wedge.Properties.html#25719" class="Bound">i</a> <a id="25721" class="Symbol">→</a> <a id="25723" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25727" class="Symbol">_</a>
        <a id="25737" class="Symbol">;</a> <a id="25739" class="Symbol">(</a><a id="25740" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25744" href="Cubical.HITs.Wedge.Properties.html#25744" class="Bound">a</a><a id="25745" class="Symbol">)</a> <a id="25747" href="Cubical.HITs.Wedge.Properties.html#25747" class="Bound">i</a> <a id="25749" class="Symbol">→</a> <a id="25751" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25756" href="Cubical.HITs.Wedge.Properties.html#25744" class="Bound">a</a> <a id="25758" href="Cubical.HITs.Wedge.Properties.html#25747" class="Bound">i</a>
        <a id="25768" class="Symbol">;</a> <a id="25770" class="Symbol">(</a><a id="25771" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25776" href="Cubical.HITs.Wedge.Properties.html#25776" class="Bound">a</a> <a id="25778" href="Cubical.HITs.Wedge.Properties.html#25778" class="Bound">j</a><a id="25779" class="Symbol">)</a> <a id="25781" href="Cubical.HITs.Wedge.Properties.html#25781" class="Bound">i</a> <a id="25783" class="Symbol">→</a> <a id="25785" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25790" href="Cubical.HITs.Wedge.Properties.html#25776" class="Bound">a</a> <a id="25792" class="Symbol">(</a><a id="25793" href="Cubical.HITs.Wedge.Properties.html#25781" class="Bound">i</a> <a id="25795" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25797" href="Cubical.HITs.Wedge.Properties.html#25778" class="Bound">j</a><a id="25798" class="Symbol">)</a>
        <a id="25808" class="Symbol">}))</a> <a id="25812" class="Symbol">.</a><a id="25813" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
      <a id="25823" class="Keyword">where</a>
        <a id="25837" class="Keyword">open</a> <a id="25842" href="Cubical.HITs.Pushout.Properties.html#33988" class="Module">PushoutPasteDown</a> <a id="25859" class="Symbol">(</a><a id="25860" href="Cubical.HITs.Pushout.Properties.html#33150" class="Function">rotatePushoutSquare</a> <a id="25880" class="Symbol">(_</a> <a id="25883" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="25885" href="Cubical.HITs.Wedge.Properties.html#25159" class="Function">midPushout</a><a id="25895" class="Symbol">))</a>
          <a id="25908" class="Symbol">(</a><a id="25909" href="Cubical.HITs.Wedge.Base.html#1440" class="Function">⋁proj₁</a> <a id="25916" href="Cubical.HITs.Wedge.Properties.html#24067" class="Bound">X∙</a> <a id="25919" href="Cubical.HITs.Wedge.Properties.html#24095" class="Bound">Y∙</a><a id="25921" class="Symbol">)</a> <a id="25923" class="Symbol">(</a><a id="25924" href="Cubical.Data.Unit.Properties.html#680" class="Function">terminal</a> <a id="25933" href="Cubical.HITs.Wedge.Properties.html#24073" class="Bound">X</a><a id="25934" class="Symbol">)</a> <a id="25936" class="Symbol">(</a><a id="25937" href="Cubical.Data.Unit.Properties.html#680" class="Function">terminal</a> <a id="25946" href="Cubical.HITs.Wedge.Properties.html#24101" class="Bound">Y</a><a id="25947" class="Symbol">)</a> <a id="25949" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="25957" href="Cubical.HITs.Wedge.Properties.html#25957" class="Function">Pushout⋁≃Unit</a> <a id="25971" class="Symbol">:</a> <a id="25973" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="25981" class="Symbol">(</a><a id="25982" href="Cubical.HITs.Wedge.Base.html#1440" class="Function">⋁proj₁</a> <a id="25989" href="Cubical.HITs.Wedge.Properties.html#24067" class="Bound">X∙</a> <a id="25992" href="Cubical.HITs.Wedge.Properties.html#24095" class="Bound">Y∙</a><a id="25994" class="Symbol">)</a> <a id="25996" class="Symbol">(</a><a id="25997" href="Cubical.HITs.Wedge.Base.html#1550" class="Function">⋁proj₂</a> <a id="26004" href="Cubical.HITs.Wedge.Properties.html#24067" class="Bound">X∙</a> <a id="26007" href="Cubical.HITs.Wedge.Properties.html#24095" class="Bound">Y∙</a><a id="26009" class="Symbol">)</a> <a id="26011" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="26013" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="26020" href="Cubical.HITs.Wedge.Properties.html#25957" class="Function">Pushout⋁≃Unit</a> <a id="26034" class="Symbol">=</a> <a id="26036" class="Symbol">_</a> <a id="26038" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26040" href="Cubical.HITs.Wedge.Properties.html#25488" class="Function">botPushout</a>

<a id="26052" class="Comment">-- Pushout along projections is contractible</a>
<a id="26097" class="Keyword">module</a> <a id="26104" href="Cubical.HITs.Wedge.Properties.html#26104" class="Module">_</a> <a id="26106" class="Symbol">(</a><a id="26107" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a> <a id="26109" class="Symbol">:</a> <a id="26111" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="26119" href="Cubical.HITs.Wedge.Properties.html#616" class="Generalizable">ℓ</a><a id="26120" class="Symbol">)</a> <a id="26122" class="Symbol">(</a><a id="26123" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a> <a id="26125" class="Symbol">:</a> <a id="26127" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="26135" href="Cubical.HITs.Wedge.Properties.html#618" class="Generalizable">ℓ&#39;</a><a id="26137" class="Symbol">)</a> <a id="26139" class="Keyword">where</a>
  <a id="26147" class="Keyword">private</a>
    <a id="26159" href="Cubical.HITs.Wedge.Properties.html#26159" class="Function">push-inl</a> <a id="26168" class="Symbol">:</a> <a id="26170" class="Symbol">(</a><a id="26171" href="Cubical.HITs.Wedge.Properties.html#26171" class="Bound">a</a> <a id="26173" class="Symbol">:</a> <a id="26175" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="26179" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a><a id="26180" class="Symbol">)</a>
      <a id="26188" class="Symbol">→</a> <a id="26190" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="26195" class="Symbol">(</a><a id="26196" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="26204" class="Symbol">(</a><a id="26205" href="Cubical.HITs.Wedge.Base.html#989" class="Function">proj⋁ₗ</a> <a id="26212" class="Symbol">{</a><a id="26213" class="Argument">A</a> <a id="26215" class="Symbol">=</a> <a id="26217" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a><a id="26218" class="Symbol">})</a> <a id="26221" href="Cubical.HITs.Wedge.Base.html#1087" class="Function">proj⋁ᵣ</a><a id="26227" class="Symbol">)</a> <a id="26229" class="Symbol">(</a><a id="26230" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26234" href="Cubical.HITs.Wedge.Properties.html#26171" class="Bound">a</a><a id="26235" class="Symbol">)</a> <a id="26237" class="Symbol">(</a><a id="26238" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26242" class="Symbol">(</a><a id="26243" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26246" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="26247" class="Symbol">))</a>
    <a id="26254" href="Cubical.HITs.Wedge.Properties.html#26159" class="Function">push-inl</a> <a id="26263" href="Cubical.HITs.Wedge.Properties.html#26263" class="Bound">x</a> <a id="26265" class="Symbol">=</a> <a id="26267" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26272" class="Symbol">(</a><a id="26273" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26277" href="Cubical.HITs.Wedge.Properties.html#26263" class="Bound">x</a><a id="26278" class="Symbol">)</a>

    <a id="26285" href="Cubical.HITs.Wedge.Properties.html#26285" class="Function">push-inr</a> <a id="26294" class="Symbol">:</a> <a id="26296" class="Symbol">(</a><a id="26297" href="Cubical.HITs.Wedge.Properties.html#26297" class="Bound">b</a> <a id="26299" class="Symbol">:</a> <a id="26301" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="26305" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="26306" class="Symbol">)</a>
      <a id="26314" class="Symbol">→</a> <a id="26316" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="26321" class="Symbol">(</a><a id="26322" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="26330" class="Symbol">(</a><a id="26331" href="Cubical.HITs.Wedge.Base.html#989" class="Function">proj⋁ₗ</a> <a id="26338" class="Symbol">{</a><a id="26339" class="Argument">B</a> <a id="26341" class="Symbol">=</a> <a id="26343" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="26344" class="Symbol">})</a> <a id="26347" href="Cubical.HITs.Wedge.Base.html#1087" class="Function">proj⋁ᵣ</a><a id="26353" class="Symbol">)</a> <a id="26355" class="Symbol">(</a><a id="26356" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26360" class="Symbol">(</a><a id="26361" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26364" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a><a id="26365" class="Symbol">))</a> <a id="26368" class="Symbol">(</a><a id="26369" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26373" href="Cubical.HITs.Wedge.Properties.html#26297" class="Bound">b</a><a id="26374" class="Symbol">)</a>
    <a id="26380" href="Cubical.HITs.Wedge.Properties.html#26285" class="Function">push-inr</a> <a id="26389" href="Cubical.HITs.Wedge.Properties.html#26389" class="Bound">x</a> <a id="26391" class="Symbol">=</a> <a id="26393" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26398" class="Symbol">(</a><a id="26399" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26403" href="Cubical.HITs.Wedge.Properties.html#26389" class="Bound">x</a><a id="26404" class="Symbol">)</a>

    <a id="26411" href="Cubical.HITs.Wedge.Properties.html#26411" class="Function">push-push</a> <a id="26421" class="Symbol">:</a> <a id="26423" href="Cubical.HITs.Wedge.Properties.html#26159" class="Function">push-inl</a> <a id="26432" class="Symbol">(</a><a id="26433" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26436" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a><a id="26437" class="Symbol">)</a> <a id="26439" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26441" href="Cubical.HITs.Wedge.Properties.html#26285" class="Function">push-inr</a> <a id="26450" class="Symbol">(</a><a id="26451" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="26454" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="26455" class="Symbol">)</a>
    <a id="26461" href="Cubical.HITs.Wedge.Properties.html#26411" class="Function">push-push</a> <a id="26471" href="Cubical.HITs.Wedge.Properties.html#26471" class="Bound">i</a> <a id="26473" class="Symbol">=</a> <a id="26475" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26480" class="Symbol">(</a><a id="26481" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="26486" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="26489" href="Cubical.HITs.Wedge.Properties.html#26471" class="Bound">i</a><a id="26490" class="Symbol">)</a>

    <a id="26497" href="Cubical.HITs.Wedge.Properties.html#26497" class="Function">F</a> <a id="26499" class="Symbol">:</a> <a id="26501" class="Symbol">∀</a> <a id="26503" class="Symbol">{</a><a id="26504" href="Cubical.HITs.Wedge.Properties.html#26504" class="Bound">ℓ</a><a id="26505" class="Symbol">}</a> <a id="26507" class="Symbol">{</a><a id="26508" href="Cubical.HITs.Wedge.Properties.html#26508" class="Bound">A</a> <a id="26510" class="Symbol">:</a> <a id="26512" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26517" href="Cubical.HITs.Wedge.Properties.html#26504" class="Bound">ℓ</a><a id="26518" class="Symbol">}</a> <a id="26520" class="Symbol">{</a><a id="26521" href="Cubical.HITs.Wedge.Properties.html#26521" class="Bound">x</a> <a id="26523" class="Symbol">:</a> <a id="26525" href="Cubical.HITs.Wedge.Properties.html#26508" class="Bound">A</a><a id="26526" class="Symbol">}</a> <a id="26528" class="Symbol">(</a><a id="26529" href="Cubical.HITs.Wedge.Properties.html#26529" class="Bound">y</a> <a id="26531" class="Symbol">:</a> <a id="26533" href="Cubical.HITs.Wedge.Properties.html#26508" class="Bound">A</a><a id="26534" class="Symbol">)</a>
         <a id="26545" class="Symbol">(</a><a id="26546" href="Cubical.HITs.Wedge.Properties.html#26546" class="Bound">push-inl</a> <a id="26555" href="Cubical.HITs.Wedge.Properties.html#26555" class="Bound">push-inr</a> <a id="26564" class="Symbol">:</a> <a id="26566" href="Cubical.HITs.Wedge.Properties.html#26521" class="Bound">x</a> <a id="26568" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26570" href="Cubical.HITs.Wedge.Properties.html#26529" class="Bound">y</a><a id="26571" class="Symbol">)</a> <a id="26573" class="Symbol">(</a><a id="26574" href="Cubical.HITs.Wedge.Properties.html#26574" class="Bound">q</a> <a id="26576" class="Symbol">:</a> <a id="26578" href="Cubical.HITs.Wedge.Properties.html#26546" class="Bound">push-inl</a> <a id="26587" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26589" href="Cubical.HITs.Wedge.Properties.html#26555" class="Bound">push-inr</a><a id="26597" class="Symbol">)</a>
      <a id="26605" class="Symbol">→</a> <a id="26607" class="Symbol">(</a><a id="26608" href="Cubical.HITs.Wedge.Properties.html#26608" class="Bound">z</a> <a id="26610" class="Symbol">:</a> <a id="26612" href="Cubical.HITs.Wedge.Properties.html#26508" class="Bound">A</a><a id="26613" class="Symbol">)</a> <a id="26615" class="Symbol">(</a><a id="26616" href="Cubical.HITs.Wedge.Properties.html#26616" class="Bound">m</a> <a id="26618" class="Symbol">:</a> <a id="26620" href="Cubical.HITs.Wedge.Properties.html#26521" class="Bound">x</a> <a id="26622" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26624" href="Cubical.HITs.Wedge.Properties.html#26608" class="Bound">z</a><a id="26625" class="Symbol">)</a>
      <a id="26633" class="Symbol">→</a> <a id="26635" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="26642" class="Symbol">(</a><a id="26643" href="Cubical.HITs.Wedge.Properties.html#26546" class="Bound">push-inl</a> <a id="26652" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26654" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26658" href="Cubical.HITs.Wedge.Properties.html#26555" class="Bound">push-inr</a><a id="26666" class="Symbol">)</a> <a id="26668" href="Cubical.HITs.Wedge.Properties.html#26616" class="Bound">m</a> <a id="26670" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="26675" href="Cubical.HITs.Wedge.Properties.html#26616" class="Bound">m</a>
    <a id="26681" href="Cubical.HITs.Wedge.Properties.html#26497" class="Function">F</a> <a id="26683" href="Cubical.HITs.Wedge.Properties.html#26683" class="Bound">y</a> <a id="26685" href="Cubical.HITs.Wedge.Properties.html#26685" class="Bound">push-inl</a> <a id="26694" href="Cubical.HITs.Wedge.Properties.html#26694" class="Bound">push-inr</a> <a id="26703" href="Cubical.HITs.Wedge.Properties.html#26703" class="Bound">q</a> <a id="26705" href="Cubical.HITs.Wedge.Properties.html#26705" class="Bound">z</a> <a id="26707" href="Cubical.HITs.Wedge.Properties.html#26707" class="Bound">m</a> <a id="26709" class="Symbol">=</a> <a id="26711" class="Symbol">(</a><a id="26712" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="26718" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="26722" href="Cubical.HITs.Wedge.Properties.html#26703" class="Bound">q</a> <a id="26724" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="26729" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26731" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="26739" href="Cubical.HITs.Wedge.Properties.html#26694" class="Bound">push-inr</a><a id="26747" class="Symbol">)</a>
      <a id="26755" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="26757" class="Symbol">λ</a> <a id="26759" href="Cubical.HITs.Wedge.Properties.html#26759" class="Bound">i</a> <a id="26761" href="Cubical.HITs.Wedge.Properties.html#26761" class="Bound">j</a> <a id="26763" class="Symbol">→</a> <a id="26765" href="Cubical.HITs.Wedge.Properties.html#26707" class="Bound">m</a> <a id="26767" class="Symbol">(</a><a id="26768" href="Cubical.HITs.Wedge.Properties.html#26759" class="Bound">i</a> <a id="26770" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="26772" href="Cubical.HITs.Wedge.Properties.html#26761" class="Bound">j</a><a id="26773" class="Symbol">)</a>

    <a id="26780" href="Cubical.HITs.Wedge.Properties.html#26780" class="Function">F&#39;</a> <a id="26783" class="Symbol">:</a> <a id="26785" class="Symbol">∀</a> <a id="26787" class="Symbol">{</a><a id="26788" href="Cubical.HITs.Wedge.Properties.html#26788" class="Bound">ℓ</a><a id="26789" class="Symbol">}</a> <a id="26791" class="Symbol">{</a><a id="26792" href="Cubical.HITs.Wedge.Properties.html#26792" class="Bound">A</a> <a id="26794" class="Symbol">:</a> <a id="26796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26801" href="Cubical.HITs.Wedge.Properties.html#26788" class="Bound">ℓ</a><a id="26802" class="Symbol">}</a> <a id="26804" class="Symbol">{</a><a id="26805" href="Cubical.HITs.Wedge.Properties.html#26805" class="Bound">x</a> <a id="26807" class="Symbol">:</a> <a id="26809" href="Cubical.HITs.Wedge.Properties.html#26792" class="Bound">A</a><a id="26810" class="Symbol">}</a>
      <a id="26818" class="Symbol">→</a> <a id="26820" href="Cubical.HITs.Wedge.Properties.html#26497" class="Function">F</a> <a id="26822" href="Cubical.HITs.Wedge.Properties.html#26805" class="Bound">x</a> <a id="26824" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="26829" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="26834" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="26839" class="Symbol">_</a> <a id="26841" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="26846" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26848" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26852" class="Symbol">(</a><a id="26853" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="26859" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="26863" class="Symbol">)</a>
    <a id="26869" href="Cubical.HITs.Wedge.Properties.html#26780" class="Function">F&#39;</a> <a id="26872" class="Symbol">=</a> <a id="26874" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26878" class="Symbol">(</a><a id="26879" href="Cubical.Foundations.Prelude.html#6579" class="Function">compPath≡compPath&#39;</a> <a id="26898" class="Symbol">_</a> <a id="26900" class="Symbol">_)</a> <a id="26903" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26905" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26909" class="Symbol">(</a><a id="26910" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="26916" class="Symbol">_)</a> <a id="26919" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="26921" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26925" class="Symbol">(</a><a id="26926" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="26932" class="Symbol">_)</a>

    <a id="26940" href="Cubical.HITs.Wedge.Properties.html#26940" class="Function">H</a> <a id="26942" class="Symbol">:</a> <a id="26944" class="Symbol">∀</a> <a id="26946" class="Symbol">{</a><a id="26947" href="Cubical.HITs.Wedge.Properties.html#26947" class="Bound">ℓ</a><a id="26948" class="Symbol">}</a> <a id="26950" class="Symbol">{</a><a id="26951" href="Cubical.HITs.Wedge.Properties.html#26951" class="Bound">A</a> <a id="26953" class="Symbol">:</a> <a id="26955" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="26960" href="Cubical.HITs.Wedge.Properties.html#26947" class="Bound">ℓ</a><a id="26961" class="Symbol">}</a> <a id="26963" class="Symbol">{</a><a id="26964" href="Cubical.HITs.Wedge.Properties.html#26964" class="Bound">x</a> <a id="26966" class="Symbol">:</a> <a id="26968" href="Cubical.HITs.Wedge.Properties.html#26951" class="Bound">A</a><a id="26969" class="Symbol">}</a> <a id="26971" class="Symbol">(</a><a id="26972" href="Cubical.HITs.Wedge.Properties.html#26972" class="Bound">y</a> <a id="26974" class="Symbol">:</a> <a id="26976" href="Cubical.HITs.Wedge.Properties.html#26951" class="Bound">A</a><a id="26977" class="Symbol">)</a>
        <a id="26987" class="Symbol">(</a><a id="26988" href="Cubical.HITs.Wedge.Properties.html#26988" class="Bound">push-inl</a> <a id="26997" href="Cubical.HITs.Wedge.Properties.html#26997" class="Bound">push-inr</a> <a id="27006" class="Symbol">:</a> <a id="27008" href="Cubical.HITs.Wedge.Properties.html#26964" class="Bound">x</a> <a id="27010" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="27012" href="Cubical.HITs.Wedge.Properties.html#26972" class="Bound">y</a><a id="27013" class="Symbol">)</a> <a id="27015" class="Symbol">(</a><a id="27016" href="Cubical.HITs.Wedge.Properties.html#27016" class="Bound">q</a> <a id="27018" class="Symbol">:</a> <a id="27020" href="Cubical.HITs.Wedge.Properties.html#26988" class="Bound">push-inl</a> <a id="27029" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="27031" href="Cubical.HITs.Wedge.Properties.html#26997" class="Bound">push-inr</a><a id="27039" class="Symbol">)</a>
      <a id="27047" class="Symbol">→</a> <a id="27049" href="Cubical.Foundations.Prelude.html#16963" class="Function">Cube</a> <a id="27054" class="Symbol">(λ</a> <a id="27057" href="Cubical.HITs.Wedge.Properties.html#27057" class="Bound">k</a> <a id="27059" href="Cubical.HITs.Wedge.Properties.html#27059" class="Bound">j</a> <a id="27061" class="Symbol">→</a> <a id="27063" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="27079" href="Cubical.HITs.Wedge.Properties.html#26997" class="Bound">push-inr</a> <a id="27088" class="Symbol">(</a><a id="27089" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27093" href="Cubical.HITs.Wedge.Properties.html#26988" class="Bound">push-inl</a><a id="27101" class="Symbol">)</a> <a id="27103" class="Symbol">(</a><a id="27104" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27106" href="Cubical.HITs.Wedge.Properties.html#27059" class="Bound">j</a><a id="27107" class="Symbol">)</a> <a id="27109" href="Cubical.HITs.Wedge.Properties.html#27057" class="Bound">k</a><a id="27110" class="Symbol">)</a>
             <a id="27125" class="Symbol">(λ</a> <a id="27128" href="Cubical.HITs.Wedge.Properties.html#27128" class="Bound">k</a> <a id="27130" href="Cubical.HITs.Wedge.Properties.html#27130" class="Bound">j</a> <a id="27132" class="Symbol">→</a> <a id="27134" href="Cubical.HITs.Wedge.Properties.html#26497" class="Function">F</a> <a id="27136" class="Symbol">_</a> <a id="27138" href="Cubical.HITs.Wedge.Properties.html#26997" class="Bound">push-inr</a> <a id="27147" href="Cubical.HITs.Wedge.Properties.html#26988" class="Bound">push-inl</a> <a id="27156" class="Symbol">(</a><a id="27157" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27161" href="Cubical.HITs.Wedge.Properties.html#27016" class="Bound">q</a><a id="27162" class="Symbol">)</a> <a id="27164" class="Symbol">_</a> <a id="27166" href="Cubical.HITs.Wedge.Properties.html#26997" class="Bound">push-inr</a> <a id="27175" href="Cubical.HITs.Wedge.Properties.html#27130" class="Bound">j</a> <a id="27177" href="Cubical.HITs.Wedge.Properties.html#27128" class="Bound">k</a><a id="27178" class="Symbol">)</a>
             <a id="27193" class="Symbol">(λ</a> <a id="27196" href="Cubical.HITs.Wedge.Properties.html#27196" class="Bound">i</a> <a id="27198" href="Cubical.HITs.Wedge.Properties.html#27198" class="Bound">j</a> <a id="27200" class="Symbol">→</a> <a id="27202" href="Cubical.HITs.Wedge.Properties.html#26964" class="Bound">x</a><a id="27203" class="Symbol">)</a> <a id="27205" href="Cubical.HITs.Wedge.Properties.html#27016" class="Bound">q</a>
             <a id="27220" class="Symbol">(λ</a> <a id="27223" href="Cubical.HITs.Wedge.Properties.html#27223" class="Bound">i</a> <a id="27225" href="Cubical.HITs.Wedge.Properties.html#27225" class="Bound">j</a> <a id="27227" class="Symbol">→</a>  <a id="27230" class="Symbol">(</a><a id="27231" href="Cubical.HITs.Wedge.Properties.html#26997" class="Bound">push-inr</a> <a id="27240" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27242" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27246" href="Cubical.HITs.Wedge.Properties.html#26988" class="Bound">push-inl</a><a id="27254" class="Symbol">)</a> <a id="27256" href="Cubical.HITs.Wedge.Properties.html#27225" class="Bound">j</a><a id="27257" class="Symbol">)</a> <a id="27259" class="Symbol">λ</a> <a id="27261" href="Cubical.HITs.Wedge.Properties.html#27261" class="Bound">i</a> <a id="27263" href="Cubical.HITs.Wedge.Properties.html#27263" class="Bound">j</a> <a id="27265" class="Symbol">→</a> <a id="27267" href="Cubical.HITs.Wedge.Properties.html#26997" class="Bound">push-inr</a> <a id="27276" href="Cubical.HITs.Wedge.Properties.html#27263" class="Bound">j</a>
    <a id="27282" href="Cubical.HITs.Wedge.Properties.html#26940" class="Function">H</a> <a id="27284" class="Symbol">{</a><a id="27285" class="Argument">x</a> <a id="27287" class="Symbol">=</a> <a id="27289" href="Cubical.HITs.Wedge.Properties.html#27289" class="Bound">x</a><a id="27290" class="Symbol">}</a> <a id="27292" class="Symbol">=</a> <a id="27294" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="27297" class="Symbol">(</a><a id="27298" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="27301" class="Symbol">(λ</a> <a id="27304" href="Cubical.HITs.Wedge.Properties.html#27304" class="Bound">k</a> <a id="27306" href="Cubical.HITs.Wedge.Properties.html#27306" class="Bound">i</a> <a id="27308" href="Cubical.HITs.Wedge.Properties.html#27308" class="Bound">j</a> <a id="27310" class="Symbol">→</a>  <a id="27313" href="Cubical.HITs.Wedge.Properties.html#26780" class="Function">F&#39;</a> <a id="27316" class="Symbol">{</a><a id="27317" class="Argument">x</a> <a id="27319" class="Symbol">=</a> <a id="27321" href="Cubical.HITs.Wedge.Properties.html#27289" class="Bound">x</a><a id="27322" class="Symbol">}</a> <a id="27324" class="Symbol">(</a><a id="27325" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27327" href="Cubical.HITs.Wedge.Properties.html#27304" class="Bound">k</a><a id="27328" class="Symbol">)</a> <a id="27330" href="Cubical.HITs.Wedge.Properties.html#27308" class="Bound">j</a> <a id="27332" href="Cubical.HITs.Wedge.Properties.html#27306" class="Bound">i</a><a id="27333" class="Symbol">))</a>

  <a id="27339" href="Cubical.HITs.Wedge.Properties.html#27339" class="Function">isContrPushout-proj⋁</a> <a id="27360" class="Symbol">:</a> <a id="27362" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="27370" class="Symbol">(</a><a id="27371" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="27379" href="Cubical.HITs.Wedge.Base.html#989" class="Function">proj⋁ₗ</a> <a id="27386" href="Cubical.HITs.Wedge.Base.html#1087" class="Function">proj⋁ᵣ</a><a id="27392" class="Symbol">)</a>
  <a id="27396" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27400" href="Cubical.HITs.Wedge.Properties.html#27339" class="Function">isContrPushout-proj⋁</a> <a id="27421" class="Symbol">=</a> <a id="27423" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="27427" class="Symbol">(</a><a id="27428" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27431" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a><a id="27432" class="Symbol">)</a>
  <a id="27436" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27440" href="Cubical.HITs.Wedge.Properties.html#27339" class="Function">isContrPushout-proj⋁</a> <a id="27461" class="Symbol">(</a><a id="27462" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="27466" href="Cubical.HITs.Wedge.Properties.html#27466" class="Bound">x</a><a id="27467" class="Symbol">)</a> <a id="27469" class="Symbol">=</a> <a id="27471" href="Cubical.HITs.Wedge.Properties.html#26285" class="Function">push-inr</a> <a id="27480" class="Symbol">(</a><a id="27481" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27484" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="27485" class="Symbol">)</a> <a id="27487" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="27489" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27493" class="Symbol">(</a><a id="27494" href="Cubical.HITs.Wedge.Properties.html#26159" class="Function">push-inl</a> <a id="27503" href="Cubical.HITs.Wedge.Properties.html#27466" class="Bound">x</a><a id="27504" class="Symbol">)</a>
  <a id="27508" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27512" href="Cubical.HITs.Wedge.Properties.html#27339" class="Function">isContrPushout-proj⋁</a> <a id="27533" class="Symbol">(</a><a id="27534" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27538" href="Cubical.HITs.Wedge.Properties.html#27538" class="Bound">x</a><a id="27539" class="Symbol">)</a> <a id="27541" class="Symbol">=</a> <a id="27543" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27548" class="Symbol">(</a><a id="27549" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27553" href="Cubical.HITs.Wedge.Properties.html#27538" class="Bound">x</a><a id="27554" class="Symbol">)</a>
  <a id="27558" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27562" href="Cubical.HITs.Wedge.Properties.html#27339" class="Function">isContrPushout-proj⋁</a> <a id="27583" class="Symbol">(</a><a id="27584" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27589" class="Symbol">(</a><a id="27590" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="27594" href="Cubical.HITs.Wedge.Properties.html#27594" class="Bound">x</a><a id="27595" class="Symbol">)</a> <a id="27597" href="Cubical.HITs.Wedge.Properties.html#27597" class="Bound">i</a><a id="27598" class="Symbol">)</a> <a id="27600" class="Symbol">=</a>
    <a id="27606" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="27622" class="Symbol">(</a><a id="27623" href="Cubical.HITs.Wedge.Properties.html#26285" class="Function">push-inr</a> <a id="27632" class="Symbol">(</a><a id="27633" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27636" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="27637" class="Symbol">))</a> <a id="27640" class="Symbol">(</a><a id="27641" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27645" class="Symbol">(</a><a id="27646" href="Cubical.HITs.Wedge.Properties.html#26159" class="Function">push-inl</a> <a id="27655" href="Cubical.HITs.Wedge.Properties.html#27594" class="Bound">x</a><a id="27656" class="Symbol">))</a> <a id="27659" class="Symbol">(</a><a id="27660" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27662" href="Cubical.HITs.Wedge.Properties.html#27597" class="Bound">i</a><a id="27663" class="Symbol">)</a>
  <a id="27667" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27671" href="Cubical.HITs.Wedge.Properties.html#27339" class="Function">isContrPushout-proj⋁</a> <a id="27692" class="Symbol">(</a><a id="27693" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27698" class="Symbol">(</a><a id="27699" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27703" href="Cubical.HITs.Wedge.Properties.html#27703" class="Bound">x</a><a id="27704" class="Symbol">)</a> <a id="27706" href="Cubical.HITs.Wedge.Properties.html#27706" class="Bound">i</a><a id="27707" class="Symbol">)</a> <a id="27709" class="Symbol">=</a>
    <a id="27715" href="Cubical.HITs.Wedge.Properties.html#26497" class="Function">F</a> <a id="27717" class="Symbol">_</a> <a id="27719" class="Symbol">(</a><a id="27720" href="Cubical.HITs.Wedge.Properties.html#26285" class="Function">push-inr</a> <a id="27729" class="Symbol">(</a><a id="27730" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27733" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="27734" class="Symbol">))</a> <a id="27737" class="Symbol">(</a><a id="27738" href="Cubical.HITs.Wedge.Properties.html#26159" class="Function">push-inl</a> <a id="27747" class="Symbol">(</a><a id="27748" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27751" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a><a id="27752" class="Symbol">))</a> <a id="27755" class="Symbol">(</a><a id="27756" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27760" href="Cubical.HITs.Wedge.Properties.html#26411" class="Function">push-push</a><a id="27769" class="Symbol">)</a> <a id="27771" class="Symbol">_</a> <a id="27773" class="Symbol">(</a><a id="27774" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27779" class="Symbol">(</a><a id="27780" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27784" href="Cubical.HITs.Wedge.Properties.html#27703" class="Bound">x</a><a id="27785" class="Symbol">))</a> <a id="27788" href="Cubical.HITs.Wedge.Properties.html#27706" class="Bound">i</a>
  <a id="27792" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="27796" href="Cubical.HITs.Wedge.Properties.html#27339" class="Function">isContrPushout-proj⋁</a> <a id="27817" class="Symbol">(</a><a id="27818" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27823" class="Symbol">(</a><a id="27824" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27829" href="Cubical.HITs.Wedge.Properties.html#27829" class="Bound">a</a> <a id="27831" href="Cubical.HITs.Wedge.Properties.html#27831" class="Bound">i</a><a id="27832" class="Symbol">)</a> <a id="27834" href="Cubical.HITs.Wedge.Properties.html#27834" class="Bound">j</a><a id="27835" class="Symbol">)</a> <a id="27837" href="Cubical.HITs.Wedge.Properties.html#27837" class="Bound">k</a> <a id="27839" class="Symbol">=</a>
    <a id="27845" href="Cubical.HITs.Wedge.Properties.html#26940" class="Function">H</a> <a id="27847" class="Symbol">_</a> <a id="27849" class="Symbol">(</a><a id="27850" href="Cubical.HITs.Wedge.Properties.html#26159" class="Function">push-inl</a> <a id="27859" class="Symbol">(</a><a id="27860" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27863" href="Cubical.HITs.Wedge.Properties.html#26107" class="Bound">A</a><a id="27864" class="Symbol">))</a> <a id="27867" class="Symbol">(</a><a id="27868" href="Cubical.HITs.Wedge.Properties.html#26285" class="Function">push-inr</a> <a id="27877" class="Symbol">(</a><a id="27878" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="27881" href="Cubical.HITs.Wedge.Properties.html#26123" class="Bound">B</a><a id="27882" class="Symbol">))</a> <a id="27885" href="Cubical.HITs.Wedge.Properties.html#26411" class="Function">push-push</a> <a id="27895" href="Cubical.HITs.Wedge.Properties.html#27831" class="Bound">i</a> <a id="27897" href="Cubical.HITs.Wedge.Properties.html#27837" class="Bound">k</a> <a id="27899" href="Cubical.HITs.Wedge.Properties.html#27834" class="Bound">j</a>

<a id="27902" class="Keyword">open</a> <a id="27907" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="Iso-⋁genFinSuc-⋁genFin⋁"></a><a id="27911" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="27935" class="Symbol">:</a> <a id="27937" class="Symbol">∀</a> <a id="27939" class="Symbol">{</a><a id="27940" href="Cubical.HITs.Wedge.Properties.html#27940" class="Bound">ℓ</a><a id="27941" class="Symbol">}</a> <a id="27943" class="Symbol">{</a><a id="27944" href="Cubical.HITs.Wedge.Properties.html#27944" class="Bound">n</a> <a id="27946" class="Symbol">:</a> <a id="27948" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="27949" class="Symbol">}</a> <a id="27951" class="Symbol">{</a><a id="27952" href="Cubical.HITs.Wedge.Properties.html#27952" class="Bound">A</a> <a id="27954" class="Symbol">:</a> <a id="27956" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="27960" class="Symbol">(</a><a id="27961" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="27965" href="Cubical.HITs.Wedge.Properties.html#27944" class="Bound">n</a><a id="27966" class="Symbol">)</a> <a id="27968" class="Symbol">→</a> <a id="27970" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="27978" href="Cubical.HITs.Wedge.Properties.html#27940" class="Bound">ℓ</a><a id="27979" class="Symbol">}</a>
  <a id="27983" class="Symbol">→</a> <a id="27985" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="27989" class="Symbol">(</a><a id="27990" href="Cubical.HITs.Wedge.Base.html#430" class="Function">⋁gen</a> <a id="27995" class="Symbol">(</a><a id="27996" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="28000" class="Symbol">(</a><a id="28001" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28005" href="Cubical.HITs.Wedge.Properties.html#27944" class="Bound">n</a><a id="28006" class="Symbol">))</a> <a id="28009" href="Cubical.HITs.Wedge.Properties.html#27952" class="Bound">A</a><a id="28010" class="Symbol">)</a> <a id="28012" class="Symbol">(</a><a id="28013" href="Cubical.HITs.Wedge.Base.html#812" class="Function">⋁gen∙</a> <a id="28019" class="Symbol">(</a><a id="28020" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="28024" href="Cubical.HITs.Wedge.Properties.html#27944" class="Bound">n</a><a id="28025" class="Symbol">)</a> <a id="28027" class="Symbol">(</a><a id="28028" href="Cubical.HITs.Wedge.Properties.html#27952" class="Bound">A</a> <a id="28030" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="28032" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a><a id="28036" class="Symbol">)</a> <a id="28038" href="Cubical.HITs.Wedge.Base.html#264" class="Function Operator">⋁</a> <a id="28040" href="Cubical.HITs.Wedge.Properties.html#27952" class="Bound">A</a> <a id="28042" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="28047" class="Symbol">)</a>
<a id="28049" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="28053" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28077" class="Symbol">(</a><a id="28078" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28082" href="Cubical.HITs.Wedge.Properties.html#28082" class="Bound">x</a><a id="28083" class="Symbol">)</a> <a id="28085" class="Symbol">=</a> <a id="28087" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28091" class="Symbol">(</a><a id="28092" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28096" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="28098" class="Symbol">)</a>
<a id="28100" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="28104" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28128" class="Symbol">(</a><a id="28129" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28133" class="Symbol">((</a><a id="28135" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="28140" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28142" href="Cubical.HITs.Wedge.Properties.html#28142" class="Bound">w</a><a id="28143" class="Symbol">)</a> <a id="28145" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28147" href="Cubical.HITs.Wedge.Properties.html#28147" class="Bound">t</a><a id="28148" class="Symbol">))</a> <a id="28151" class="Symbol">=</a> <a id="28153" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28157" href="Cubical.HITs.Wedge.Properties.html#28147" class="Bound">t</a>
<a id="28159" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="28163" class="Symbol">(</a><a id="28164" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28188" class="Symbol">{</a><a id="28189" class="Argument">n</a> <a id="28191" class="Symbol">=</a> <a id="28193" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28197" href="Cubical.HITs.Wedge.Properties.html#28197" class="Bound">n</a><a id="28198" class="Symbol">})</a> <a id="28201" class="Symbol">(</a><a id="28202" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28206" class="Symbol">((</a><a id="28208" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28212" href="Cubical.HITs.Wedge.Properties.html#28212" class="Bound">f</a> <a id="28214" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28216" href="Cubical.HITs.Wedge.Properties.html#28216" class="Bound">w</a><a id="28217" class="Symbol">)</a> <a id="28219" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28221" href="Cubical.HITs.Wedge.Properties.html#28221" class="Bound">t</a><a id="28222" class="Symbol">))</a> <a id="28225" class="Symbol">=</a>
  <a id="28229" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28233" class="Symbol">(</a><a id="28234" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28238" class="Symbol">((</a><a id="28240" href="Cubical.HITs.Wedge.Properties.html#28212" class="Bound">f</a> <a id="28242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28244" href="Cubical.HITs.Wedge.Properties.html#28216" class="Bound">w</a><a id="28245" class="Symbol">)</a> <a id="28247" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28249" href="Cubical.HITs.Wedge.Properties.html#28221" class="Bound">t</a><a id="28250" class="Symbol">))</a>
<a id="28253" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="28257" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28281" class="Symbol">(</a><a id="28282" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28287" class="Symbol">(</a><a id="28288" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="28293" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28295" href="Cubical.HITs.Wedge.Properties.html#28295" class="Bound">w</a><a id="28296" class="Symbol">)</a> <a id="28298" href="Cubical.HITs.Wedge.Properties.html#28298" class="Bound">i</a><a id="28299" class="Symbol">)</a> <a id="28301" class="Symbol">=</a> <a id="28303" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28308" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="28311" href="Cubical.HITs.Wedge.Properties.html#28298" class="Bound">i</a>
<a id="28313" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="28317" class="Symbol">(</a><a id="28318" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28342" class="Symbol">{</a><a id="28343" class="Argument">n</a> <a id="28345" class="Symbol">=</a> <a id="28347" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28351" href="Cubical.HITs.Wedge.Properties.html#28351" class="Bound">n</a><a id="28352" class="Symbol">})</a> <a id="28355" class="Symbol">(</a><a id="28356" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28361" class="Symbol">(</a><a id="28362" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28366" href="Cubical.HITs.Wedge.Properties.html#28366" class="Bound">x</a> <a id="28368" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28370" href="Cubical.HITs.Wedge.Properties.html#28370" class="Bound">w</a><a id="28371" class="Symbol">)</a> <a id="28373" href="Cubical.HITs.Wedge.Properties.html#28373" class="Bound">i</a><a id="28374" class="Symbol">)</a> <a id="28376" class="Symbol">=</a>
  <a id="28380" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28384" class="Symbol">(</a><a id="28385" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28390" class="Symbol">(</a><a id="28391" href="Cubical.HITs.Wedge.Properties.html#28366" class="Bound">x</a> <a id="28393" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28395" href="Cubical.HITs.Wedge.Properties.html#28370" class="Bound">w</a><a id="28396" class="Symbol">)</a> <a id="28398" href="Cubical.HITs.Wedge.Properties.html#28373" class="Bound">i</a><a id="28399" class="Symbol">)</a>
<a id="28401" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="28405" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28429" class="Symbol">(</a><a id="28430" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28434" class="Symbol">(</a><a id="28435" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28439" href="Cubical.HITs.Wedge.Properties.html#28439" class="Bound">x</a><a id="28440" class="Symbol">))</a> <a id="28443" class="Symbol">=</a> <a id="28445" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28449" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="28452" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="28456" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28480" class="Symbol">(</a><a id="28481" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28485" class="Symbol">(</a><a id="28486" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28490" href="Cubical.HITs.Wedge.Properties.html#28490" class="Bound">x</a><a id="28491" class="Symbol">))</a> <a id="28494" class="Symbol">=</a> <a id="28496" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28500" class="Symbol">((</a><a id="28502" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="28507" class="Symbol">(</a><a id="28508" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="28512" href="Cubical.HITs.Wedge.Properties.html#28490" class="Bound">x</a><a id="28513" class="Symbol">))</a> <a id="28516" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28518" class="Symbol">(</a><a id="28519" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28523" href="Cubical.HITs.Wedge.Properties.html#28490" class="Bound">x</a><a id="28524" class="Symbol">))</a>
<a id="28527" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="28531" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28555" class="Symbol">(</a><a id="28556" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28560" class="Symbol">(</a><a id="28561" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28566" href="Cubical.HITs.Wedge.Properties.html#28566" class="Bound">a</a> <a id="28568" href="Cubical.HITs.Wedge.Properties.html#28568" class="Bound">i</a><a id="28569" class="Symbol">))</a> <a id="28572" class="Symbol">=</a> <a id="28574" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28579" class="Symbol">(</a><a id="28580" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="28585" href="Cubical.HITs.Wedge.Properties.html#28566" class="Bound">a</a><a id="28586" class="Symbol">)</a> <a id="28588" href="Cubical.HITs.Wedge.Properties.html#28568" class="Bound">i</a>
<a id="28590" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="28594" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28618" class="Symbol">(</a><a id="28619" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28623" href="Cubical.HITs.Wedge.Properties.html#28623" class="Bound">x</a><a id="28624" class="Symbol">)</a> <a id="28626" class="Symbol">=</a> <a id="28628" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28632" class="Symbol">(</a><a id="28633" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="28639" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28641" href="Cubical.HITs.Wedge.Properties.html#28623" class="Bound">x</a><a id="28642" class="Symbol">)</a>
<a id="28644" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="28648" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28672" class="Symbol">(</a><a id="28673" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28678" href="Cubical.HITs.Wedge.Properties.html#28678" class="Bound">a</a> <a id="28680" href="Cubical.HITs.Wedge.Properties.html#28680" class="Bound">i</a><a id="28681" class="Symbol">)</a> <a id="28683" class="Symbol">=</a> <a id="28685" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28690" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="28696" href="Cubical.HITs.Wedge.Properties.html#28680" class="Bound">i</a>
<a id="28698" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="28702" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28726" class="Symbol">(</a><a id="28727" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28731" class="Symbol">(</a><a id="28732" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28736" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="28738" class="Symbol">))</a> <a id="28741" href="Cubical.HITs.Wedge.Properties.html#28741" class="Bound">i</a> <a id="28743" class="Symbol">=</a> <a id="28745" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28749" class="Symbol">(</a><a id="28750" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28754" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="28756" class="Symbol">)</a>
<a id="28758" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="28762" class="Symbol">(</a><a id="28763" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28787" class="Symbol">{</a><a id="28788" class="Argument">n</a> <a id="28790" class="Symbol">=</a> <a id="28792" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28796" href="Cubical.HITs.Wedge.Properties.html#28796" class="Bound">n</a><a id="28797" class="Symbol">})</a> <a id="28800" class="Symbol">(</a><a id="28801" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28805" class="Symbol">(</a><a id="28806" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28810" class="Symbol">((</a><a id="28812" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="28817" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28819" href="Cubical.HITs.Wedge.Properties.html#28819" class="Bound">w</a><a id="28820" class="Symbol">)</a> <a id="28822" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28824" href="Cubical.HITs.Wedge.Properties.html#28824" class="Bound">t</a><a id="28825" class="Symbol">)))</a> <a id="28829" class="Symbol">=</a> <a id="28831" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="28836" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="28840" class="Symbol">(</a><a id="28841" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28865" class="Symbol">{</a><a id="28866" class="Argument">n</a> <a id="28868" class="Symbol">=</a> <a id="28870" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28874" href="Cubical.HITs.Wedge.Properties.html#28874" class="Bound">n</a><a id="28875" class="Symbol">})</a> <a id="28878" class="Symbol">(</a><a id="28879" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28883" class="Symbol">(</a><a id="28884" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28888" class="Symbol">((</a><a id="28890" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28894" href="Cubical.HITs.Wedge.Properties.html#28894" class="Bound">a</a> <a id="28896" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28898" href="Cubical.HITs.Wedge.Properties.html#28898" class="Bound">w</a><a id="28899" class="Symbol">)</a> <a id="28901" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28903" href="Cubical.HITs.Wedge.Properties.html#28903" class="Bound">t</a><a id="28904" class="Symbol">)))</a> <a id="28908" class="Symbol">=</a> <a id="28910" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="28915" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="28919" class="Symbol">(</a><a id="28920" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="28944" class="Symbol">{</a><a id="28945" class="Argument">n</a> <a id="28947" class="Symbol">=</a> <a id="28949" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="28953" href="Cubical.HITs.Wedge.Properties.html#28953" class="Bound">n</a><a id="28954" class="Symbol">})</a> <a id="28957" class="Symbol">(</a><a id="28958" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28962" class="Symbol">(</a><a id="28963" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28968" class="Symbol">(</a><a id="28969" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="28974" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28976" href="Cubical.HITs.Wedge.Properties.html#28976" class="Bound">w</a><a id="28977" class="Symbol">)</a> <a id="28979" href="Cubical.HITs.Wedge.Properties.html#28979" class="Bound">i</a><a id="28980" class="Symbol">))</a> <a id="28983" class="Symbol">=</a> <a id="28985" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="28990" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="28994" class="Symbol">(</a><a id="28995" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29019" class="Symbol">{</a><a id="29020" class="Argument">n</a> <a id="29022" class="Symbol">=</a> <a id="29024" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29028" href="Cubical.HITs.Wedge.Properties.html#29028" class="Bound">n</a><a id="29029" class="Symbol">})</a> <a id="29032" class="Symbol">(</a><a id="29033" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29037" class="Symbol">(</a><a id="29038" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29043" class="Symbol">(</a><a id="29044" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29048" href="Cubical.HITs.Wedge.Properties.html#29048" class="Bound">a</a> <a id="29050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29052" href="Cubical.HITs.Wedge.Properties.html#29052" class="Bound">w</a><a id="29053" class="Symbol">)</a> <a id="29055" href="Cubical.HITs.Wedge.Properties.html#29055" class="Bound">i</a><a id="29056" class="Symbol">))</a> <a id="29059" class="Symbol">=</a> <a id="29061" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="29066" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="29070" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29094" class="Symbol">(</a><a id="29095" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29099" href="Cubical.HITs.Wedge.Properties.html#29099" class="Bound">x</a><a id="29100" class="Symbol">)</a> <a id="29102" href="Cubical.HITs.Wedge.Properties.html#29102" class="Bound">i</a> <a id="29104" class="Symbol">=</a> <a id="29106" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29110" href="Cubical.HITs.Wedge.Properties.html#29099" class="Bound">x</a>
<a id="29112" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="29116" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29140" class="Symbol">(</a><a id="29141" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29146" href="Cubical.HITs.Wedge.Properties.html#29146" class="Bound">a</a> <a id="29148" href="Cubical.HITs.Wedge.Properties.html#29148" class="Bound">i</a><a id="29149" class="Symbol">)</a> <a id="29151" href="Cubical.HITs.Wedge.Properties.html#29151" class="Bound">j</a> <a id="29153" class="Symbol">=</a> <a id="29155" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29160" href="Cubical.HITs.Wedge.Properties.html#29146" class="Bound">a</a> <a id="29162" href="Cubical.HITs.Wedge.Properties.html#29148" class="Bound">i</a>
<a id="29164" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="29168" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29192" class="Symbol">(</a><a id="29193" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29197" href="Cubical.HITs.Wedge.Properties.html#29197" class="Bound">x</a><a id="29198" class="Symbol">)</a> <a id="29200" href="Cubical.HITs.Wedge.Properties.html#29200" class="Bound">i</a> <a id="29202" class="Symbol">=</a> <a id="29204" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29208" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="29211" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="29215" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29239" class="Symbol">(</a><a id="29240" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29244" class="Symbol">((</a><a id="29246" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29251" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29253" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="29255" class="Symbol">)</a> <a id="29257" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29259" href="Cubical.HITs.Wedge.Properties.html#29259" class="Bound">t</a><a id="29260" class="Symbol">))</a> <a id="29263" href="Cubical.HITs.Wedge.Properties.html#29263" class="Bound">i</a> <a id="29265" class="Symbol">=</a> <a id="29267" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29271" class="Symbol">((</a><a id="29273" class="Number">0</a> <a id="29275" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29277" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="29279" class="Symbol">)</a> <a id="29281" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29283" href="Cubical.HITs.Wedge.Properties.html#29259" class="Bound">t</a><a id="29284" class="Symbol">)</a>
<a id="29286" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="29290" class="Symbol">(</a><a id="29291" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29315" class="Symbol">{</a><a id="29316" class="Argument">n</a> <a id="29318" class="Symbol">=</a> <a id="29320" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29324" href="Cubical.HITs.Wedge.Properties.html#29324" class="Bound">n</a><a id="29325" class="Symbol">})</a> <a id="29328" class="Symbol">(</a><a id="29329" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29333" class="Symbol">((</a><a id="29335" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29339" href="Cubical.HITs.Wedge.Properties.html#29339" class="Bound">x</a> <a id="29341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29343" href="Cubical.HITs.Wedge.Properties.html#29343" class="Bound">w</a><a id="29344" class="Symbol">)</a> <a id="29346" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29348" href="Cubical.HITs.Wedge.Properties.html#29348" class="Bound">t</a><a id="29349" class="Symbol">))</a> <a id="29352" href="Cubical.HITs.Wedge.Properties.html#29352" class="Bound">i</a> <a id="29354" class="Symbol">=</a>
  <a id="29358" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29362" class="Symbol">((</a><a id="29364" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29368" href="Cubical.HITs.Wedge.Properties.html#29339" class="Bound">x</a> <a id="29370" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29372" href="Cubical.HITs.Wedge.Properties.html#29343" class="Bound">w</a><a id="29373" class="Symbol">)</a> <a id="29375" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29377" href="Cubical.HITs.Wedge.Properties.html#29348" class="Bound">t</a><a id="29378" class="Symbol">)</a>
<a id="29380" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="29384" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29408" class="Symbol">(</a><a id="29409" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29414" class="Symbol">(</a><a id="29415" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="29420" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29422" href="Cubical.HITs.Wedge.Properties.html#29422" class="Bound">w</a><a id="29423" class="Symbol">)</a> <a id="29425" href="Cubical.HITs.Wedge.Properties.html#29425" class="Bound">i</a><a id="29426" class="Symbol">)</a> <a id="29428" href="Cubical.HITs.Wedge.Properties.html#29428" class="Bound">j</a> <a id="29430" class="Symbol">=</a> <a id="29432" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29437" class="Symbol">(</a><a id="29438" class="Number">0</a> <a id="29440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29442" href="Cubical.HITs.Wedge.Properties.html#29422" class="Bound">w</a><a id="29443" class="Symbol">)</a> <a id="29445" href="Cubical.HITs.Wedge.Properties.html#29425" class="Bound">i</a>
<a id="29447" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="29451" class="Symbol">(</a><a id="29452" href="Cubical.HITs.Wedge.Properties.html#27911" class="Function">Iso-⋁genFinSuc-⋁genFin⋁</a> <a id="29476" class="Symbol">{</a><a id="29477" class="Argument">n</a> <a id="29479" class="Symbol">=</a> <a id="29481" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29485" href="Cubical.HITs.Wedge.Properties.html#29485" class="Bound">n</a><a id="29486" class="Symbol">})</a> <a id="29489" class="Symbol">(</a><a id="29490" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29495" class="Symbol">(</a><a id="29496" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="29500" href="Cubical.HITs.Wedge.Properties.html#29500" class="Bound">x</a> <a id="29502" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29504" href="Cubical.HITs.Wedge.Properties.html#29504" class="Bound">w</a><a id="29505" class="Symbol">)</a> <a id="29507" href="Cubical.HITs.Wedge.Properties.html#29507" class="Bound">i</a><a id="29508" class="Symbol">)</a> <a id="29510" class="Symbol">=</a> <a id="29512" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
</pre></body></html>

==> anc/html/Cubical.HITs.Wedge.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.HITs.Wedge</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.HITs.Wedge.html" class="Module">Cubical.HITs.Wedge</a> <a id="27" class="Keyword">where</a>

<a id="34" class="Keyword">open</a> <a id="39" class="Keyword">import</a> <a id="46" href="Cubical.HITs.Wedge.Base.html" class="Module">Cubical.HITs.Wedge.Base</a> <a id="70" class="Keyword">public</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.HITs.Wedge.Properties.html" class="Module">Cubical.HITs.Wedge.Properties</a> <a id="119" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Homotopy.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Homotopy.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Homotopy.Base.html" class="Module">Cubical.Homotopy.Base</a> <a id="31" class="Keyword">where</a>

<a id="38" class="Keyword">open</a> <a id="43" class="Keyword">import</a> <a id="50" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>

<a id="128" class="Keyword">private</a>
  <a id="138" class="Keyword">variable</a>
    <a id="151" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a> <a id="153" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a> <a id="156" class="Symbol">:</a> <a id="158" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="_∼_"></a><a id="165" href="Cubical.Homotopy.Base.html#165" class="Function Operator">_∼_</a> <a id="169" class="Symbol">:</a> <a id="171" class="Symbol">{</a><a id="172" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a> <a id="174" class="Symbol">:</a> <a id="176" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="181" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="182" class="Symbol">}</a> <a id="184" class="Symbol">{</a><a id="185" href="Cubical.Homotopy.Base.html#185" class="Bound">Y</a> <a id="187" class="Symbol">:</a> <a id="189" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a> <a id="191" class="Symbol">→</a> <a id="193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="198" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="200" class="Symbol">}</a> <a id="202" class="Symbol">→</a> <a id="204" class="Symbol">(</a><a id="205" href="Cubical.Homotopy.Base.html#205" class="Bound">f</a> <a id="207" href="Cubical.Homotopy.Base.html#207" class="Bound">g</a> <a id="209" class="Symbol">:</a> <a id="211" class="Symbol">(</a><a id="212" href="Cubical.Homotopy.Base.html#212" class="Bound">x</a> <a id="214" class="Symbol">:</a> <a id="216" href="Cubical.Homotopy.Base.html#172" class="Bound">X</a><a id="217" class="Symbol">)</a> <a id="219" class="Symbol">→</a> <a id="221" href="Cubical.Homotopy.Base.html#185" class="Bound">Y</a> <a id="223" href="Cubical.Homotopy.Base.html#212" class="Bound">x</a><a id="224" class="Symbol">)</a> <a id="226" class="Symbol">→</a> <a id="228" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="233" class="Symbol">(</a><a id="234" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="240" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a> <a id="242" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="244" class="Symbol">)</a>
<a id="246" href="Cubical.Homotopy.Base.html#165" class="Function Operator">_∼_</a> <a id="250" class="Symbol">{</a><a id="251" class="Argument">X</a> <a id="253" class="Symbol">=</a> <a id="255" href="Cubical.Homotopy.Base.html#255" class="Bound">X</a><a id="256" class="Symbol">}</a> <a id="258" href="Cubical.Homotopy.Base.html#258" class="Bound">f</a> <a id="260" href="Cubical.Homotopy.Base.html#260" class="Bound">g</a> <a id="262" class="Symbol">=</a> <a id="264" class="Symbol">(</a><a id="265" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a> <a id="267" class="Symbol">:</a> <a id="269" href="Cubical.Homotopy.Base.html#255" class="Bound">X</a><a id="270" class="Symbol">)</a> <a id="272" class="Symbol">→</a> <a id="274" href="Cubical.Homotopy.Base.html#258" class="Bound">f</a> <a id="276" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a> <a id="278" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="280" href="Cubical.Homotopy.Base.html#260" class="Bound">g</a> <a id="282" href="Cubical.Homotopy.Base.html#265" class="Bound">x</a>

<a id="funExt∼"></a><a id="285" href="Cubical.Homotopy.Base.html#285" class="Function">funExt∼</a> <a id="293" class="Symbol">:</a> <a id="295" class="Symbol">{</a><a id="296" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a> <a id="298" class="Symbol">:</a> <a id="300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="305" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="306" class="Symbol">}</a> <a id="308" class="Symbol">{</a><a id="309" href="Cubical.Homotopy.Base.html#309" class="Bound">Y</a> <a id="311" class="Symbol">:</a> <a id="313" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a> <a id="315" class="Symbol">→</a> <a id="317" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="322" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="324" class="Symbol">}</a> <a id="326" class="Symbol">{</a><a id="327" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="329" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a> <a id="331" class="Symbol">:</a> <a id="333" class="Symbol">(</a><a id="334" href="Cubical.Homotopy.Base.html#334" class="Bound">x</a> <a id="336" class="Symbol">:</a> <a id="338" href="Cubical.Homotopy.Base.html#296" class="Bound">X</a><a id="339" class="Symbol">)</a> <a id="341" class="Symbol">→</a> <a id="343" href="Cubical.Homotopy.Base.html#309" class="Bound">Y</a> <a id="345" href="Cubical.Homotopy.Base.html#334" class="Bound">x</a><a id="346" class="Symbol">}</a> <a id="348" class="Symbol">(</a><a id="349" href="Cubical.Homotopy.Base.html#349" class="Bound">H</a> <a id="351" class="Symbol">:</a> <a id="353" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="355" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="357" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a><a id="358" class="Symbol">)</a> <a id="360" class="Symbol">→</a> <a id="362" href="Cubical.Homotopy.Base.html#327" class="Bound">f</a> <a id="364" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="366" href="Cubical.Homotopy.Base.html#329" class="Bound">g</a>
<a id="368" href="Cubical.Homotopy.Base.html#285" class="Function">funExt∼</a> <a id="376" class="Symbol">=</a> <a id="378" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>

<a id="∼-refl"></a><a id="386" href="Cubical.Homotopy.Base.html#386" class="Function">∼-refl</a> <a id="393" class="Symbol">:</a> <a id="395" class="Symbol">{</a><a id="396" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a> <a id="398" class="Symbol">:</a> <a id="400" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="405" href="Cubical.Homotopy.Base.html#151" class="Generalizable">ℓ</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Cubical.Homotopy.Base.html#409" class="Bound">Y</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a> <a id="415" class="Symbol">→</a> <a id="417" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="422" href="Cubical.Homotopy.Base.html#153" class="Generalizable">ℓ&#39;</a><a id="424" class="Symbol">}</a> <a id="426" class="Symbol">{</a><a id="427" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a> <a id="429" class="Symbol">:</a> <a id="431" class="Symbol">(</a><a id="432" href="Cubical.Homotopy.Base.html#432" class="Bound">x</a> <a id="434" class="Symbol">:</a> <a id="436" href="Cubical.Homotopy.Base.html#396" class="Bound">X</a><a id="437" class="Symbol">)</a> <a id="439" class="Symbol">→</a> <a id="441" href="Cubical.Homotopy.Base.html#409" class="Bound">Y</a> <a id="443" href="Cubical.Homotopy.Base.html#432" class="Bound">x</a><a id="444" class="Symbol">}</a> <a id="446" class="Symbol">→</a> <a id="448" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a> <a id="450" href="Cubical.Homotopy.Base.html#165" class="Function Operator">∼</a> <a id="452" href="Cubical.Homotopy.Base.html#427" class="Bound">f</a>
<a id="454" href="Cubical.Homotopy.Base.html#386" class="Function">∼-refl</a> <a id="461" class="Symbol">{</a><a id="462" class="Argument">f</a> <a id="464" class="Symbol">=</a> <a id="466" href="Cubical.Homotopy.Base.html#466" class="Bound">f</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">=</a> <a id="471" class="Symbol">λ</a> <a id="473" href="Cubical.Homotopy.Base.html#473" class="Bound">x</a> <a id="475" class="Symbol">→</a> <a id="477" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="482" class="Symbol">{</a><a id="483" class="Argument">x</a> <a id="485" class="Symbol">=</a> <a id="487" href="Cubical.Homotopy.Base.html#466" class="Bound">f</a> <a id="489" href="Cubical.Homotopy.Base.html#473" class="Bound">x</a><a id="490" class="Symbol">}</a>
</pre></body></html>

==> anc/html/Cubical.Homotopy.Connected.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Homotopy.Connected</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Homotopy.Connected.html" class="Module">Cubical.Homotopy.Connected</a> <a id="35" class="Keyword">where</a>

<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Cubical.Functions.Surjection.html" class="Module">Cubical.Functions.Surjection</a>

<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a> <a id="686" class="Keyword">hiding</a> <a id="693" class="Symbol">(</a><a id="694" href="Cubical.Data.Bool.Properties.html#861" class="Function">elim</a><a id="698" class="Symbol">;</a> <a id="700" href="Cubical.Data.Bool.Properties.html#6716" class="Function Operator">_≤_</a><a id="703" class="Symbol">)</a>
<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="734" class="Keyword">hiding</a> <a id="741" class="Symbol">(</a><a id="742" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a><a id="746" class="Symbol">)</a>
<a id="748" class="Keyword">open</a> <a id="753" class="Keyword">import</a> <a id="760" href="Cubical.Data.Nat.Order.html" class="Module">Cubical.Data.Nat.Order</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Cubical.Data.NatMinusOne.html" class="Module">Cubical.Data.NatMinusOne</a>
<a id="820" class="Keyword">open</a> <a id="825" class="Keyword">import</a> <a id="832" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Cubical.Data.Prod.Properties.html" class="Module">Cubical.Data.Prod.Properties</a>

<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="Cubical.HITs.Nullification.html" class="Module">Cubical.HITs.Nullification</a> <a id="932" class="Keyword">hiding</a> <a id="939" class="Symbol">(</a><a id="940" href="Cubical.HITs.Nullification.Properties.html#3830" class="Function">elim</a><a id="944" class="Symbol">)</a>
<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Cubical.HITs.Susp.html" class="Module">Cubical.HITs.Susp</a>
<a id="976" class="Keyword">open</a> <a id="981" class="Keyword">import</a> <a id="988" href="Cubical.HITs.SmashProduct.html" class="Module">Cubical.HITs.SmashProduct</a>
<a id="1014" class="Keyword">open</a> <a id="1019" class="Keyword">import</a> <a id="1026" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a> <a id="1077" class="Keyword">hiding</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Cubical.HITs.Join.Properties.html#25616" class="Function">elim</a><a id="1089" class="Symbol">)</a>
<a id="1091" class="Keyword">open</a> <a id="1096" class="Keyword">import</a> <a id="1103" href="Cubical.HITs.Sn.Base.html" class="Module">Cubical.HITs.Sn.Base</a>
<a id="1124" class="Keyword">open</a> <a id="1129" class="Keyword">import</a> <a id="1136" href="Cubical.HITs.S1.html" class="Module">Cubical.HITs.S1</a> <a id="1152" class="Keyword">hiding</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Cubical.HITs.S1.Properties.html#510" class="Function">elim</a><a id="1164" class="Symbol">)</a>
<a id="1166" class="Keyword">open</a> <a id="1171" class="Keyword">import</a> <a id="1178" href="Cubical.HITs.Truncation.html" class="Module">Cubical.HITs.Truncation</a> <a id="1202" class="Symbol">as</a> <a id="1205" class="Module">Trunc</a>
  <a id="1213" class="Keyword">renaming</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="1227" class="Symbol">to</a> <a id="1230" class="Function">trRec</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Keyword">hiding</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">elim</a><a id="1249" class="Symbol">)</a>

<a id="1252" class="Keyword">open</a> <a id="1257" class="Keyword">import</a> <a id="1264" href="Cubical.Homotopy.Loopspace.html" class="Module">Cubical.Homotopy.Loopspace</a>

<a id="1292" class="Keyword">private</a>
  <a id="1302" class="Keyword">variable</a>
    <a id="1315" href="Cubical.Homotopy.Connected.html#1315" class="Generalizable">ℓ</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1329" href="Cubical.Homotopy.Connected.html#1329" class="Generalizable">X₀</a> <a id="1332" href="Cubical.Homotopy.Connected.html#1332" class="Generalizable">X₁</a> <a id="1335" href="Cubical.Homotopy.Connected.html#1335" class="Generalizable">X₂</a> <a id="1338" href="Cubical.Homotopy.Connected.html#1338" class="Generalizable">Y₀</a> <a id="1341" href="Cubical.Homotopy.Connected.html#1341" class="Generalizable">Y₁</a> <a id="1344" href="Cubical.Homotopy.Connected.html#1344" class="Generalizable">Y₂</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1354" href="Cubical.Homotopy.Connected.html#1315" class="Generalizable">ℓ</a>

<a id="1357" class="Comment">-- Note that relative to most sources, this notation is off by +2</a>
<a id="isConnected"></a><a id="1423" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="1435" class="Symbol">:</a> <a id="1437" class="Symbol">∀</a> <a id="1439" class="Symbol">{</a><a id="1440" href="Cubical.Homotopy.Connected.html#1440" class="Bound">ℓ</a><a id="1441" class="Symbol">}</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Cubical.Homotopy.Connected.html#1444" class="Bound">n</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1454" class="Symbol">)</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Cubical.Homotopy.Connected.html#1457" class="Bound">A</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1466" href="Cubical.Homotopy.Connected.html#1440" class="Bound">ℓ</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">→</a> <a id="1471" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1476" href="Cubical.Homotopy.Connected.html#1440" class="Bound">ℓ</a>
<a id="1478" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="1490" href="Cubical.Homotopy.Connected.html#1490" class="Bound">n</a> <a id="1492" href="Cubical.Homotopy.Connected.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">=</a> <a id="1496" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="1517" href="Cubical.Homotopy.Connected.html#1490" class="Bound">n</a> <a id="1519" href="Cubical.Homotopy.Connected.html#1492" class="Bound">A</a><a id="1520" class="Symbol">)</a>

<a id="isConnectedFun"></a><a id="1523" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="1538" class="Symbol">:</a> <a id="1540" class="Symbol">∀</a> <a id="1542" class="Symbol">{</a><a id="1543" href="Cubical.Homotopy.Connected.html#1543" class="Bound">ℓ</a> <a id="1545" href="Cubical.Homotopy.Connected.html#1545" class="Bound">ℓ&#39;</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Homotopy.Connected.html#1550" class="Bound">n</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Cubical.Homotopy.Connected.html#1563" class="Bound">A</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1572" href="Cubical.Homotopy.Connected.html#1543" class="Bound">ℓ</a><a id="1573" class="Symbol">}</a> <a id="1575" class="Symbol">{</a><a id="1576" href="Cubical.Homotopy.Connected.html#1576" class="Bound">B</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1585" href="Cubical.Homotopy.Connected.html#1545" class="Bound">ℓ&#39;</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Homotopy.Connected.html#1590" class="Bound">f</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Cubical.Homotopy.Connected.html#1563" class="Bound">A</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Cubical.Homotopy.Connected.html#1576" class="Bound">B</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1615" href="Cubical.Homotopy.Connected.html#1543" class="Bound">ℓ</a> <a id="1617" href="Cubical.Homotopy.Connected.html#1545" class="Bound">ℓ&#39;</a><a id="1619" class="Symbol">)</a>
<a id="1621" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="1636" href="Cubical.Homotopy.Connected.html#1636" class="Bound">n</a> <a id="1638" href="Cubical.Homotopy.Connected.html#1638" class="Bound">f</a> <a id="1640" class="Symbol">=</a> <a id="1642" class="Symbol">∀</a> <a id="1644" href="Cubical.Homotopy.Connected.html#1644" class="Bound">b</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="1660" href="Cubical.Homotopy.Connected.html#1636" class="Bound">n</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1669" href="Cubical.Homotopy.Connected.html#1638" class="Bound">f</a> <a id="1671" href="Cubical.Homotopy.Connected.html#1644" class="Bound">b</a><a id="1672" class="Symbol">)</a>

<a id="isConnectedZero"></a><a id="1675" href="Cubical.Homotopy.Connected.html#1675" class="Function">isConnectedZero</a> <a id="1691" class="Symbol">:</a> <a id="1693" class="Symbol">∀</a> <a id="1695" class="Symbol">{</a><a id="1696" href="Cubical.Homotopy.Connected.html#1696" class="Bound">ℓ</a><a id="1697" class="Symbol">}</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Cubical.Homotopy.Connected.html#1700" class="Bound">A</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1709" href="Cubical.Homotopy.Connected.html#1696" class="Bound">ℓ</a><a id="1710" class="Symbol">)</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="1726" class="Number">0</a> <a id="1728" href="Cubical.Homotopy.Connected.html#1700" class="Bound">A</a>
<a id="1730" href="Cubical.Homotopy.Connected.html#1675" class="Function">isConnectedZero</a> <a id="1746" href="Cubical.Homotopy.Connected.html#1746" class="Bound">A</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a>

<a id="isConnectedSubtr"></a><a id="1764" href="Cubical.Homotopy.Connected.html#1764" class="Function">isConnectedSubtr</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">∀</a> <a id="1785" class="Symbol">{</a><a id="1786" href="Cubical.Homotopy.Connected.html#1786" class="Bound">ℓ</a><a id="1787" class="Symbol">}</a> <a id="1789" class="Symbol">{</a><a id="1790" href="Cubical.Homotopy.Connected.html#1790" class="Bound">A</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1799" href="Cubical.Homotopy.Connected.html#1786" class="Bound">ℓ</a><a id="1800" class="Symbol">}</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Homotopy.Connected.html#1803" class="Bound">n</a> <a id="1805" href="Cubical.Homotopy.Connected.html#1805" class="Bound">m</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="1815" class="Symbol">)</a>
                <a id="1833" class="Symbol">→</a> <a id="1835" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Cubical.Homotopy.Connected.html#1805" class="Bound">m</a> <a id="1850" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="1852" href="Cubical.Homotopy.Connected.html#1803" class="Bound">n</a><a id="1853" class="Symbol">)</a> <a id="1855" href="Cubical.Homotopy.Connected.html#1790" class="Bound">A</a>
                <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="1887" href="Cubical.Homotopy.Connected.html#1803" class="Bound">n</a> <a id="1889" href="Cubical.Homotopy.Connected.html#1790" class="Bound">A</a>
<a id="1891" href="Cubical.Homotopy.Connected.html#1764" class="Function">isConnectedSubtr</a> <a id="1908" class="Symbol">{</a><a id="1909" class="Argument">A</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Cubical.Homotopy.Connected.html#1913" class="Bound">A</a><a id="1914" class="Symbol">}</a> <a id="1916" href="Cubical.Homotopy.Connected.html#1916" class="Bound">n</a> <a id="1918" href="Cubical.Homotopy.Connected.html#1918" class="Bound">m</a> <a id="1920" href="Cubical.Homotopy.Connected.html#1920" class="Bound">iscon</a> <a id="1926" class="Symbol">=</a>
  <a id="1930" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="1955" class="Number">0</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Cubical.HITs.Truncation.Properties.html#21988" class="Function">truncOfTruncIso</a> <a id="1974" href="Cubical.Homotopy.Connected.html#1916" class="Bound">n</a> <a id="1976" href="Cubical.Homotopy.Connected.html#1918" class="Bound">m</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Cubical.Homotopy.Connected.html#2006" class="Function">helper</a> <a id="1987" href="Cubical.Homotopy.Connected.html#1916" class="Bound">n</a> <a id="1989" href="Cubical.Homotopy.Connected.html#1920" class="Bound">iscon</a><a id="1994" class="Symbol">)</a>
  <a id="1998" class="Keyword">where</a>
  <a id="2006" href="Cubical.Homotopy.Connected.html#2006" class="Function">helper</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Cubical.Homotopy.Connected.html#2016" class="Bound">n</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="2021" class="Symbol">)</a> <a id="2023" class="Symbol">→</a> <a id="2025" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Cubical.Homotopy.Connected.html#1918" class="Bound">m</a> <a id="2040" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2042" href="Cubical.Homotopy.Connected.html#2016" class="Bound">n</a><a id="2043" class="Symbol">)</a> <a id="2045" href="Cubical.Homotopy.Connected.html#1913" class="Bound">A</a> <a id="2047" class="Symbol">→</a> <a id="2049" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="2070" href="Cubical.Homotopy.Connected.html#2016" class="Bound">n</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Cubical.Homotopy.Connected.html#1918" class="Bound">m</a> <a id="2088" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2090" href="Cubical.Homotopy.Connected.html#2016" class="Bound">n</a><a id="2091" class="Symbol">)</a> <a id="2093" href="Cubical.Homotopy.Connected.html#1913" class="Bound">A</a><a id="2094" class="Symbol">))</a>
  <a id="2099" href="Cubical.Homotopy.Connected.html#2006" class="Function">helper</a> <a id="2106" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2111" href="Cubical.Homotopy.Connected.html#2111" class="Bound">iscon</a> <a id="2117" class="Symbol">=</a> <a id="2119" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a>
  <a id="2134" href="Cubical.Homotopy.Connected.html#2006" class="Function">helper</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2146" href="Cubical.Homotopy.Connected.html#2146" class="Bound">n</a><a id="2147" class="Symbol">)</a> <a id="2149" href="Cubical.Homotopy.Connected.html#2149" class="Bound">iscon</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="2159" href="Cubical.Homotopy.Connected.html#2149" class="Bound">iscon</a> <a id="2165" class="Symbol">.</a><a id="2166" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2170" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="2172" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">Trunc.elim</a> <a id="2186" class="Symbol">(λ</a> <a id="2189" href="Cubical.Homotopy.Connected.html#2189" class="Bound">_</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2213" href="Cubical.Homotopy.Connected.html#2146" class="Bound">n</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2238" href="Cubical.Homotopy.Connected.html#2146" class="Bound">n</a><a id="2239" class="Symbol">))</a> <a id="2242" class="Symbol">_</a> <a id="2244" class="Symbol">_)</a> <a id="2247" class="Symbol">λ</a> <a id="2249" href="Cubical.Homotopy.Connected.html#2249" class="Bound">a</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2258" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Cubical.Homotopy.Connected.html#2149" class="Bound">iscon</a> <a id="2269" class="Symbol">.</a><a id="2270" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2274" href="Cubical.Homotopy.Connected.html#2249" class="Bound">a</a><a id="2275" class="Symbol">))</a>

<a id="isConnectedSubtr&#39;"></a><a id="2279" href="Cubical.Homotopy.Connected.html#2279" class="Function">isConnectedSubtr&#39;</a> <a id="2297" class="Symbol">:</a> <a id="2299" class="Symbol">∀</a> <a id="2301" class="Symbol">{</a><a id="2302" href="Cubical.Homotopy.Connected.html#2302" class="Bound">ℓ</a><a id="2303" class="Symbol">}</a> <a id="2305" class="Symbol">{</a><a id="2306" href="Cubical.Homotopy.Connected.html#2306" class="Bound">A</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2315" href="Cubical.Homotopy.Connected.html#2302" class="Bound">ℓ</a><a id="2316" class="Symbol">}</a> <a id="2318" class="Symbol">(</a><a id="2319" href="Cubical.Homotopy.Connected.html#2319" class="Bound">n</a> <a id="2321" href="Cubical.Homotopy.Connected.html#2321" class="Bound">m</a> <a id="2323" class="Symbol">:</a> <a id="2325" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2331" class="Symbol">)</a>
                <a id="2349" class="Symbol">→</a> <a id="2351" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Cubical.Homotopy.Connected.html#2321" class="Bound">m</a> <a id="2366" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2368" href="Cubical.Homotopy.Connected.html#2319" class="Bound">n</a><a id="2369" class="Symbol">)</a> <a id="2371" href="Cubical.Homotopy.Connected.html#2306" class="Bound">A</a>
                <a id="2389" class="Symbol">→</a> <a id="2391" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="2403" href="Cubical.Homotopy.Connected.html#2321" class="Bound">m</a> <a id="2405" href="Cubical.Homotopy.Connected.html#2306" class="Bound">A</a>
<a id="2407" href="Cubical.Homotopy.Connected.html#2279" class="Function">isConnectedSubtr&#39;</a> <a id="2425" class="Symbol">{</a><a id="2426" class="Argument">A</a> <a id="2428" class="Symbol">=</a> <a id="2430" href="Cubical.Homotopy.Connected.html#2430" class="Bound">A</a><a id="2431" class="Symbol">}</a> <a id="2433" href="Cubical.Homotopy.Connected.html#2433" class="Bound">n</a> <a id="2435" href="Cubical.Homotopy.Connected.html#2435" class="Bound">m</a> <a id="2437" href="Cubical.Homotopy.Connected.html#2437" class="Bound">iscon</a> <a id="2443" class="Symbol">=</a>
  <a id="2447" href="Cubical.Homotopy.Connected.html#1764" class="Function">isConnectedSubtr</a> <a id="2464" href="Cubical.Homotopy.Connected.html#2435" class="Bound">m</a> <a id="2466" href="Cubical.Homotopy.Connected.html#2433" class="Bound">n</a> <a id="2468" class="Symbol">(</a><a id="2469" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2475" class="Symbol">(λ</a> <a id="2478" href="Cubical.Homotopy.Connected.html#2478" class="Bound">k</a> <a id="2480" class="Symbol">→</a> <a id="2482" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="2494" href="Cubical.Homotopy.Connected.html#2478" class="Bound">k</a> <a id="2496" href="Cubical.Homotopy.Connected.html#2430" class="Bound">A</a><a id="2497" class="Symbol">)</a> <a id="2499" class="Symbol">(</a><a id="2500" href="Cubical.Data.Nat.Properties.html#5215" class="Function">+-comm</a> <a id="2507" href="Cubical.Homotopy.Connected.html#2435" class="Bound">m</a> <a id="2509" href="Cubical.Homotopy.Connected.html#2433" class="Bound">n</a><a id="2510" class="Symbol">)</a> <a id="2512" href="Cubical.Homotopy.Connected.html#2437" class="Bound">iscon</a><a id="2517" class="Symbol">)</a>

<a id="isConnectedFunSubtr"></a><a id="2520" href="Cubical.Homotopy.Connected.html#2520" class="Function">isConnectedFunSubtr</a> <a id="2540" class="Symbol">:</a> <a id="2542" class="Symbol">∀</a> <a id="2544" class="Symbol">{</a><a id="2545" href="Cubical.Homotopy.Connected.html#2545" class="Bound">ℓ</a> <a id="2547" href="Cubical.Homotopy.Connected.html#2547" class="Bound">ℓ&#39;</a><a id="2549" class="Symbol">}</a> <a id="2551" class="Symbol">{</a><a id="2552" href="Cubical.Homotopy.Connected.html#2552" class="Bound">A</a> <a id="2554" class="Symbol">:</a> <a id="2556" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2561" href="Cubical.Homotopy.Connected.html#2545" class="Bound">ℓ</a><a id="2562" class="Symbol">}</a> <a id="2564" class="Symbol">{</a><a id="2565" href="Cubical.Homotopy.Connected.html#2565" class="Bound">B</a> <a id="2567" class="Symbol">:</a> <a id="2569" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2574" href="Cubical.Homotopy.Connected.html#2547" class="Bound">ℓ&#39;</a><a id="2576" class="Symbol">}</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Cubical.Homotopy.Connected.html#2579" class="Bound">n</a> <a id="2581" href="Cubical.Homotopy.Connected.html#2581" class="Bound">m</a> <a id="2583" class="Symbol">:</a> <a id="2585" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2591" class="Symbol">)</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Cubical.Homotopy.Connected.html#2594" class="Bound">f</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Cubical.Homotopy.Connected.html#2552" class="Bound">A</a> <a id="2600" class="Symbol">→</a> <a id="2602" href="Cubical.Homotopy.Connected.html#2565" class="Bound">B</a><a id="2603" class="Symbol">)</a>
                <a id="2621" class="Symbol">→</a> <a id="2623" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Cubical.Homotopy.Connected.html#2581" class="Bound">m</a> <a id="2641" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="2643" href="Cubical.Homotopy.Connected.html#2579" class="Bound">n</a><a id="2644" class="Symbol">)</a> <a id="2646" href="Cubical.Homotopy.Connected.html#2594" class="Bound">f</a>
                <a id="2664" class="Symbol">→</a> <a id="2666" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2681" href="Cubical.Homotopy.Connected.html#2579" class="Bound">n</a> <a id="2683" href="Cubical.Homotopy.Connected.html#2594" class="Bound">f</a>
<a id="2685" href="Cubical.Homotopy.Connected.html#2520" class="Function">isConnectedFunSubtr</a> <a id="2705" href="Cubical.Homotopy.Connected.html#2705" class="Bound">n</a> <a id="2707" href="Cubical.Homotopy.Connected.html#2707" class="Bound">m</a> <a id="2709" href="Cubical.Homotopy.Connected.html#2709" class="Bound">f</a> <a id="2711" href="Cubical.Homotopy.Connected.html#2711" class="Bound">iscon</a> <a id="2717" href="Cubical.Homotopy.Connected.html#2717" class="Bound">b</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Cubical.Homotopy.Connected.html#1764" class="Function">isConnectedSubtr</a> <a id="2738" href="Cubical.Homotopy.Connected.html#2705" class="Bound">n</a> <a id="2740" href="Cubical.Homotopy.Connected.html#2707" class="Bound">m</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Cubical.Homotopy.Connected.html#2711" class="Bound">iscon</a> <a id="2749" href="Cubical.Homotopy.Connected.html#2717" class="Bound">b</a><a id="2750" class="Symbol">)</a>

<a id="isConnectedFun≤"></a><a id="2753" href="Cubical.Homotopy.Connected.html#2753" class="Function">isConnectedFun≤</a> <a id="2769" class="Symbol">:</a> <a id="2771" class="Symbol">∀</a> <a id="2773" class="Symbol">{</a><a id="2774" href="Cubical.Homotopy.Connected.html#2774" class="Bound">ℓ</a> <a id="2776" href="Cubical.Homotopy.Connected.html#2776" class="Bound">ℓ&#39;</a><a id="2778" class="Symbol">}</a> <a id="2780" class="Symbol">{</a><a id="2781" href="Cubical.Homotopy.Connected.html#2781" class="Bound">A</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2790" href="Cubical.Homotopy.Connected.html#2774" class="Bound">ℓ</a><a id="2791" class="Symbol">}</a> <a id="2793" class="Symbol">{</a><a id="2794" href="Cubical.Homotopy.Connected.html#2794" class="Bound">B</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2803" href="Cubical.Homotopy.Connected.html#2776" class="Bound">ℓ&#39;</a><a id="2805" class="Symbol">}</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Cubical.Homotopy.Connected.html#2808" class="Bound">n</a> <a id="2810" href="Cubical.Homotopy.Connected.html#2810" class="Bound">m</a> <a id="2812" class="Symbol">:</a> <a id="2814" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="2820" class="Symbol">)</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Cubical.Homotopy.Connected.html#2823" class="Bound">f</a> <a id="2825" class="Symbol">:</a> <a id="2827" href="Cubical.Homotopy.Connected.html#2781" class="Bound">A</a> <a id="2829" class="Symbol">→</a> <a id="2831" href="Cubical.Homotopy.Connected.html#2794" class="Bound">B</a><a id="2832" class="Symbol">)</a>
  <a id="2836" class="Symbol">→</a> <a id="2838" href="Cubical.Homotopy.Connected.html#2808" class="Bound">n</a> <a id="2840" href="Cubical.Data.Nat.Order.html#560" class="Function Operator">≤</a> <a id="2842" href="Cubical.Homotopy.Connected.html#2810" class="Bound">m</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2861" href="Cubical.Homotopy.Connected.html#2810" class="Bound">m</a> <a id="2863" href="Cubical.Homotopy.Connected.html#2823" class="Bound">f</a> <a id="2865" class="Symbol">→</a> <a id="2867" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2882" href="Cubical.Homotopy.Connected.html#2808" class="Bound">n</a> <a id="2884" href="Cubical.Homotopy.Connected.html#2823" class="Bound">f</a>
<a id="2886" href="Cubical.Homotopy.Connected.html#2753" class="Function">isConnectedFun≤</a> <a id="2902" href="Cubical.Homotopy.Connected.html#2902" class="Bound">n</a> <a id="2904" href="Cubical.Homotopy.Connected.html#2904" class="Bound">m</a> <a id="2906" href="Cubical.Homotopy.Connected.html#2906" class="Bound">f</a> <a id="2908" href="Cubical.Homotopy.Connected.html#2908" class="Bound">hnm</a> <a id="2912" href="Cubical.Homotopy.Connected.html#2912" class="Bound">hf</a> <a id="2915" class="Symbol">=</a>
  <a id="2919" href="Cubical.Homotopy.Connected.html#2520" class="Function">isConnectedFunSubtr</a> <a id="2939" href="Cubical.Homotopy.Connected.html#2902" class="Bound">n</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Cubical.Homotopy.Connected.html#2908" class="Bound">hnm</a> <a id="2946" class="Symbol">.</a><a id="2947" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2950" class="Symbol">)</a> <a id="2952" href="Cubical.Homotopy.Connected.html#2906" class="Bound">f</a>
    <a id="2958" class="Symbol">(</a><a id="2959" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2965" class="Symbol">(λ</a> <a id="2968" href="Cubical.Homotopy.Connected.html#2968" class="Bound">d</a> <a id="2970" class="Symbol">→</a> <a id="2972" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="2987" href="Cubical.Homotopy.Connected.html#2968" class="Bound">d</a> <a id="2989" href="Cubical.Homotopy.Connected.html#2906" class="Bound">f</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Cubical.Homotopy.Connected.html#2908" class="Bound">hnm</a> <a id="3002" class="Symbol">.</a><a id="3003" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3006" class="Symbol">))</a> <a id="3009" href="Cubical.Homotopy.Connected.html#2912" class="Bound">hf</a><a id="3011" class="Symbol">)</a>

<a id="3014" class="Keyword">private</a>
  <a id="typeToFiberIso"></a><a id="3024" href="Cubical.Homotopy.Connected.html#3024" class="Function">typeToFiberIso</a> <a id="3039" class="Symbol">:</a> <a id="3041" class="Symbol">∀</a> <a id="3043" class="Symbol">{</a><a id="3044" href="Cubical.Homotopy.Connected.html#3044" class="Bound">ℓ</a><a id="3045" class="Symbol">}</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Homotopy.Connected.html#3048" class="Bound">A</a> <a id="3050" class="Symbol">:</a> <a id="3052" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3057" href="Cubical.Homotopy.Connected.html#3044" class="Bound">ℓ</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">→</a> <a id="3062" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3066" href="Cubical.Homotopy.Connected.html#3048" class="Bound">A</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3075" class="Symbol">(λ</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Cubical.Homotopy.Connected.html#3079" class="Bound">x</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Cubical.Homotopy.Connected.html#3048" class="Bound">A</a><a id="3084" class="Symbol">)</a> <a id="3086" class="Symbol">→</a> <a id="3088" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3090" class="Symbol">)</a> <a id="3092" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3094" class="Symbol">)</a>
  <a id="3098" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Cubical.Homotopy.Connected.html#3024" class="Function">typeToFiberIso</a> <a id="3122" href="Cubical.Homotopy.Connected.html#3122" class="Bound">A</a><a id="3123" class="Symbol">)</a> <a id="3125" href="Cubical.Homotopy.Connected.html#3125" class="Bound">x</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Cubical.Homotopy.Connected.html#3125" class="Bound">x</a> <a id="3131" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3133" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="3140" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Cubical.Homotopy.Connected.html#3024" class="Function">typeToFiberIso</a> <a id="3164" href="Cubical.Homotopy.Connected.html#3164" class="Bound">A</a><a id="3165" class="Symbol">)</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="3175" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Cubical.Homotopy.Connected.html#3024" class="Function">typeToFiberIso</a> <a id="3199" href="Cubical.Homotopy.Connected.html#3199" class="Bound">A</a><a id="3200" class="Symbol">)</a> <a id="3202" href="Cubical.Homotopy.Connected.html#3202" class="Bound">b</a> <a id="3204" href="Cubical.Homotopy.Connected.html#3204" class="Bound">i</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3212" href="Cubical.Homotopy.Connected.html#3202" class="Bound">b</a> <a id="3214" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="3231" class="Number">1</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Cubical.Data.Unit.Properties.html#795" class="Function">isPropUnit</a><a id="3244" class="Symbol">)</a> <a id="3246" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3249" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3257" href="Cubical.Homotopy.Connected.html#3202" class="Bound">b</a><a id="3258" class="Symbol">)</a> <a id="3260" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3264" class="Symbol">)</a> <a id="3266" href="Cubical.Homotopy.Connected.html#3204" class="Bound">i</a>
  <a id="3270" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Cubical.Homotopy.Connected.html#3024" class="Function">typeToFiberIso</a> <a id="3294" href="Cubical.Homotopy.Connected.html#3294" class="Bound">A</a><a id="3295" class="Symbol">)</a> <a id="3297" href="Cubical.Homotopy.Connected.html#3297" class="Bound">a</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="typeToFiber"></a><a id="3309" href="Cubical.Homotopy.Connected.html#3309" class="Function">typeToFiber</a> <a id="3321" class="Symbol">:</a> <a id="3323" class="Symbol">∀</a> <a id="3325" class="Symbol">{</a><a id="3326" href="Cubical.Homotopy.Connected.html#3326" class="Bound">ℓ</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.Homotopy.Connected.html#3330" class="Bound">A</a> <a id="3332" class="Symbol">:</a> <a id="3334" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3339" href="Cubical.Homotopy.Connected.html#3326" class="Bound">ℓ</a><a id="3340" class="Symbol">)</a> <a id="3342" class="Symbol">→</a> <a id="3344" href="Cubical.Homotopy.Connected.html#3330" class="Bound">A</a> <a id="3346" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3348" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3354" class="Symbol">(λ</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Cubical.Homotopy.Connected.html#3358" class="Bound">x</a> <a id="3360" class="Symbol">:</a> <a id="3362" href="Cubical.Homotopy.Connected.html#3330" class="Bound">A</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">→</a> <a id="3367" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3369" class="Symbol">)</a> <a id="3371" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="3376" href="Cubical.Homotopy.Connected.html#3309" class="Function">typeToFiber</a> <a id="3388" href="Cubical.Homotopy.Connected.html#3388" class="Bound">A</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="Cubical.Foundations.Isomorphism.html#3636" class="Function">isoToPath</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Homotopy.Connected.html#3024" class="Function">typeToFiberIso</a> <a id="3418" href="Cubical.Homotopy.Connected.html#3388" class="Bound">A</a><a id="3419" class="Symbol">)</a>

<a id="isConnectedFun→isConnected"></a><a id="3422" href="Cubical.Homotopy.Connected.html#3422" class="Function">isConnectedFun→isConnected</a> <a id="3449" class="Symbol">:</a> <a id="3451" class="Symbol">{</a><a id="3452" href="Cubical.Homotopy.Connected.html#3452" class="Bound">X</a> <a id="3454" class="Symbol">:</a> <a id="3456" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3461" href="Cubical.Homotopy.Connected.html#1315" class="Generalizable">ℓ</a><a id="3462" class="Symbol">}</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Cubical.Homotopy.Connected.html#3465" class="Bound">n</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3475" class="Symbol">)</a>
  <a id="3479" class="Symbol">→</a> <a id="3481" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="3496" href="Cubical.Homotopy.Connected.html#3465" class="Bound">n</a> <a id="3498" class="Symbol">(λ</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Cubical.Homotopy.Connected.html#3502" class="Bound">_</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Cubical.Homotopy.Connected.html#3452" class="Bound">X</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Symbol">→</a> <a id="3511" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="3529" href="Cubical.Homotopy.Connected.html#3465" class="Bound">n</a> <a id="3531" href="Cubical.Homotopy.Connected.html#3452" class="Bound">X</a>
<a id="3533" href="Cubical.Homotopy.Connected.html#3422" class="Function">isConnectedFun→isConnected</a> <a id="3560" href="Cubical.Homotopy.Connected.html#3560" class="Bound">n</a> <a id="3562" href="Cubical.Homotopy.Connected.html#3562" class="Bound">h</a> <a id="3564" class="Symbol">=</a>
  <a id="3568" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="3587" href="Cubical.Homotopy.Connected.html#3560" class="Bound">n</a><a id="3588" class="Symbol">)</a> <a id="3590" class="Symbol">(</a><a id="3591" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Cubical.Homotopy.Connected.html#3309" class="Function">typeToFiber</a> <a id="3608" class="Symbol">_))</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.Homotopy.Connected.html#3562" class="Bound">h</a> <a id="3615" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3617" class="Symbol">)</a>

<a id="isConnected→isConnectedFun"></a><a id="3620" href="Cubical.Homotopy.Connected.html#3620" class="Function">isConnected→isConnectedFun</a> <a id="3647" class="Symbol">:</a> <a id="3649" class="Symbol">{</a><a id="3650" href="Cubical.Homotopy.Connected.html#3650" class="Bound">X</a> <a id="3652" class="Symbol">:</a> <a id="3654" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3659" href="Cubical.Homotopy.Connected.html#1315" class="Generalizable">ℓ</a><a id="3660" class="Symbol">}</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Cubical.Homotopy.Connected.html#3663" class="Bound">n</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="3673" class="Symbol">)</a>
  <a id="3677" class="Symbol">→</a> <a id="3679" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="3691" href="Cubical.Homotopy.Connected.html#3663" class="Bound">n</a> <a id="3693" href="Cubical.Homotopy.Connected.html#3650" class="Bound">X</a> <a id="3695" class="Symbol">→</a> <a id="3697" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="3712" href="Cubical.Homotopy.Connected.html#3663" class="Bound">n</a> <a id="3714" class="Symbol">(λ</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Cubical.Homotopy.Connected.html#3718" class="Bound">_</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="Cubical.Homotopy.Connected.html#3650" class="Bound">X</a><a id="3723" class="Symbol">)</a> <a id="3725" class="Symbol">→</a> <a id="3727" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="3729" class="Symbol">)</a>
<a id="3731" href="Cubical.Homotopy.Connected.html#3620" class="Function">isConnected→isConnectedFun</a> <a id="3758" href="Cubical.Homotopy.Connected.html#3758" class="Bound">n</a> <a id="3760" href="Cubical.Homotopy.Connected.html#3760" class="Bound">h</a> <a id="3762" class="Symbol">=</a> <a id="3764" class="Symbol">λ</a> <a id="3766" class="Symbol">{</a> <a id="3768" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="3771" class="Symbol">→</a> <a id="3773" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3779" class="Symbol">(</a><a id="3780" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="3792" href="Cubical.Homotopy.Connected.html#3758" class="Bound">n</a><a id="3793" class="Symbol">)</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Cubical.Homotopy.Connected.html#3309" class="Function">typeToFiber</a> <a id="3808" class="Symbol">_)</a> <a id="3811" href="Cubical.Homotopy.Connected.html#3760" class="Bound">h</a> <a id="3813" class="Symbol">}</a>

<a id="isOfHLevelIsConnectedStable"></a><a id="3816" href="Cubical.Homotopy.Connected.html#3816" class="Function">isOfHLevelIsConnectedStable</a> <a id="3844" class="Symbol">:</a> <a id="3846" class="Symbol">∀</a> <a id="3848" class="Symbol">{</a><a id="3849" href="Cubical.Homotopy.Connected.html#3849" class="Bound">ℓ</a><a id="3850" class="Symbol">}</a> <a id="3852" class="Symbol">{</a><a id="3853" href="Cubical.Homotopy.Connected.html#3853" class="Bound">A</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3862" href="Cubical.Homotopy.Connected.html#3849" class="Bound">ℓ</a><a id="3863" class="Symbol">}</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Cubical.Homotopy.Connected.html#3866" class="Bound">n</a> <a id="3868" class="Symbol">:</a> <a id="3870" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3871" class="Symbol">)</a>
  <a id="3875" class="Symbol">→</a> <a id="3877" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="3888" href="Cubical.Homotopy.Connected.html#3866" class="Bound">n</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="3903" href="Cubical.Homotopy.Connected.html#3866" class="Bound">n</a> <a id="3905" href="Cubical.Homotopy.Connected.html#3853" class="Bound">A</a><a id="3906" class="Symbol">)</a>
<a id="3908" href="Cubical.Homotopy.Connected.html#3816" class="Function">isOfHLevelIsConnectedStable</a> <a id="3936" class="Symbol">{</a><a id="3937" class="Argument">A</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Cubical.Homotopy.Connected.html#3941" class="Bound">A</a><a id="3942" class="Symbol">}</a> <a id="3944" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="3949" class="Symbol">=</a>
  <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="3958" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3960" class="Symbol">(λ</a> <a id="3963" href="Cubical.Homotopy.Connected.html#3963" class="Bound">_</a> <a id="3965" class="Symbol">→</a> <a id="3967" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3971" class="Symbol">))</a> <a id="3974" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3976" class="Symbol">λ</a> <a id="3978" href="Cubical.Homotopy.Connected.html#3978" class="Bound">_</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3987" href="Cubical.Homotopy.Connected.html#3816" class="Function">isOfHLevelIsConnectedStable</a> <a id="4015" class="Symbol">{</a><a id="4016" class="Argument">A</a> <a id="4018" class="Symbol">=</a> <a id="4020" href="Cubical.Homotopy.Connected.html#4020" class="Bound">A</a><a id="4021" class="Symbol">}</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4028" href="Cubical.Homotopy.Connected.html#4028" class="Bound">n</a><a id="4029" class="Symbol">)</a> <a id="4031" class="Symbol">=</a>
  <a id="4035" href="Cubical.Foundations.HLevels.html#2939" class="Function">isProp→isOfHLevelSuc</a> <a id="4056" href="Cubical.Homotopy.Connected.html#4028" class="Bound">n</a> <a id="4058" href="Cubical.Foundations.Prelude.html#19423" class="Function">isPropIsContr</a>

<a id="4073" class="Keyword">module</a> <a id="elim"></a><a id="4080" href="Cubical.Homotopy.Connected.html#4080" class="Module">elim</a> <a id="4085" class="Symbol">{</a><a id="4086" href="Cubical.Homotopy.Connected.html#4086" class="Bound">ℓ</a> <a id="4088" href="Cubical.Homotopy.Connected.html#4088" class="Bound">ℓ&#39;</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="4098" class="Symbol">}</a> <a id="4100" class="Symbol">{</a><a id="4101" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4110" href="Cubical.Homotopy.Connected.html#4086" class="Bound">ℓ</a><a id="4111" class="Symbol">}</a> <a id="4113" class="Symbol">{</a><a id="4114" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="4116" class="Symbol">:</a> <a id="4118" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4123" href="Cubical.Homotopy.Connected.html#4088" class="Bound">ℓ&#39;</a><a id="4125" class="Symbol">}</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a> <a id="4134" class="Symbol">→</a> <a id="4136" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="4137" class="Symbol">)</a> <a id="4139" class="Keyword">where</a>
  <a id="4147" class="Keyword">private</a>
    <a id="elim.inv"></a><a id="4159" href="Cubical.Homotopy.Connected.html#4159" class="Function">inv</a> <a id="4163" class="Symbol">:</a> <a id="4165" class="Symbol">∀</a> <a id="4167" class="Symbol">{</a><a id="4168" href="Cubical.Homotopy.Connected.html#4168" class="Bound">ℓ&#39;&#39;&#39;</a><a id="4172" class="Symbol">}</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Cubical.Homotopy.Connected.html#4175" class="Bound">n</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="4185" class="Symbol">)</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cubical.Homotopy.Connected.html#4188" class="Bound">P</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="4209" href="Cubical.Homotopy.Connected.html#4168" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4219" href="Cubical.Homotopy.Connected.html#4175" class="Bound">n</a><a id="4220" class="Symbol">))</a>
        <a id="4231" class="Symbol">→</a> <a id="4233" class="Symbol">((</a><a id="4235" href="Cubical.Homotopy.Connected.html#4235" class="Bound">a</a> <a id="4237" class="Symbol">:</a> <a id="4239" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a><a id="4240" class="Symbol">)</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Cubical.Homotopy.Connected.html#4188" class="Bound">P</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="4249" href="Cubical.Homotopy.Connected.html#4235" class="Bound">a</a><a id="4250" class="Symbol">)</a> <a id="4252" class="Symbol">.</a><a id="4253" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4256" class="Symbol">)</a>
        <a id="4266" class="Symbol">→</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Cubical.Homotopy.Connected.html#4269" class="Bound">b</a> <a id="4271" class="Symbol">:</a> <a id="4273" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="4274" class="Symbol">)</a>
        <a id="4284" class="Symbol">→</a> <a id="4286" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="4298" class="Symbol">(</a><a id="4299" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4303" href="Cubical.Homotopy.Connected.html#4175" class="Bound">n</a><a id="4304" class="Symbol">)</a> <a id="4306" class="Symbol">(</a><a id="4307" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="4313" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="4315" href="Cubical.Homotopy.Connected.html#4269" class="Bound">b</a><a id="4316" class="Symbol">)</a> <a id="4318" class="Symbol">→</a> <a id="4320" href="Cubical.Homotopy.Connected.html#4188" class="Bound">P</a> <a id="4322" href="Cubical.Homotopy.Connected.html#4269" class="Bound">b</a> <a id="4324" class="Symbol">.</a><a id="4325" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="4333" href="Cubical.Homotopy.Connected.html#4159" class="Function">inv</a> <a id="4337" href="Cubical.Homotopy.Connected.html#4337" class="Bound">n</a> <a id="4339" href="Cubical.Homotopy.Connected.html#4339" class="Bound">P</a> <a id="4341" href="Cubical.Homotopy.Connected.html#4341" class="Bound">t</a> <a id="4343" href="Cubical.Homotopy.Connected.html#4343" class="Bound">b</a> <a id="4345" class="Symbol">=</a>
      <a id="4353" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a>
        <a id="4371" class="Symbol">(</a><a id="4372" href="Cubical.Homotopy.Connected.html#4339" class="Bound">P</a> <a id="4374" href="Cubical.Homotopy.Connected.html#4343" class="Bound">b</a> <a id="4376" class="Symbol">.</a><a id="4377" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4380" class="Symbol">)</a>
        <a id="4390" class="Symbol">(λ</a> <a id="4393" class="Symbol">{(</a><a id="4395" href="Cubical.Homotopy.Connected.html#4395" class="Bound">a</a> <a id="4397" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4399" href="Cubical.Homotopy.Connected.html#4399" class="Bound">p</a><a id="4400" class="Symbol">)</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4415" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4417" href="Cubical.Homotopy.Connected.html#4339" class="Bound">P</a><a id="4418" class="Symbol">)</a> <a id="4420" href="Cubical.Homotopy.Connected.html#4399" class="Bound">p</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Cubical.Homotopy.Connected.html#4341" class="Bound">t</a> <a id="4425" href="Cubical.Homotopy.Connected.html#4395" class="Bound">a</a><a id="4426" class="Symbol">)})</a>

  <a id="elim.isIsoPrecompose"></a><a id="4433" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="4449" class="Symbol">:</a> <a id="4451" class="Symbol">∀</a> <a id="4453" class="Symbol">{</a><a id="4454" href="Cubical.Homotopy.Connected.html#4454" class="Bound">ℓ&#39;&#39;&#39;</a><a id="4458" class="Symbol">}</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Cubical.Homotopy.Connected.html#4461" class="Bound">n</a> <a id="4463" class="Symbol">:</a> <a id="4465" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.Homotopy.Connected.html#4469" class="Bound">P</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="4490" href="Cubical.Homotopy.Connected.html#4454" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="4495" href="Cubical.Homotopy.Connected.html#4461" class="Bound">n</a><a id="4496" class="Symbol">)</a>
                   <a id="4517" class="Symbol">→</a> <a id="4519" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="4534" href="Cubical.Homotopy.Connected.html#4461" class="Bound">n</a> <a id="4536" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a>
                   <a id="4557" class="Symbol">→</a> <a id="4559" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4563" class="Symbol">((</a><a id="4565" href="Cubical.Homotopy.Connected.html#4565" class="Bound">b</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="4570" class="Symbol">)</a> <a id="4572" class="Symbol">→</a> <a id="4574" href="Cubical.Homotopy.Connected.html#4469" class="Bound">P</a> <a id="4576" href="Cubical.Homotopy.Connected.html#4565" class="Bound">b</a> <a id="4578" class="Symbol">.</a><a id="4579" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4582" class="Symbol">)</a> <a id="4584" class="Symbol">((</a><a id="4586" href="Cubical.Homotopy.Connected.html#4586" class="Bound">a</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a><a id="4591" class="Symbol">)</a> <a id="4593" class="Symbol">→</a> <a id="4595" href="Cubical.Homotopy.Connected.html#4469" class="Bound">P</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="4600" href="Cubical.Homotopy.Connected.html#4586" class="Bound">a</a><a id="4601" class="Symbol">)</a> <a id="4603" class="Symbol">.</a><a id="4604" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="4607" class="Symbol">)</a>
  <a id="4611" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="4636" class="Symbol">_</a> <a id="4638" href="Cubical.Homotopy.Connected.html#4638" class="Bound">P</a> <a id="4640" href="Cubical.Homotopy.Connected.html#4640" class="Bound">fConn</a><a id="4645" class="Symbol">)</a> <a id="4647" class="Symbol">=</a> <a id="4649" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="4652" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a>
  <a id="4656" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="4681" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4686" href="Cubical.Homotopy.Connected.html#4686" class="Bound">P</a> <a id="4688" href="Cubical.Homotopy.Connected.html#4688" class="Bound">fConn</a><a id="4693" class="Symbol">)</a> <a id="4695" class="Symbol">=</a>
    <a id="4701" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="4709" class="Symbol">(</a><a id="4710" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="4736" class="Symbol">_</a> <a id="4738" class="Symbol">(λ</a> <a id="4741" href="Cubical.Homotopy.Connected.html#4741" class="Bound">b</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="Cubical.Homotopy.Connected.html#4686" class="Bound">P</a> <a id="4747" href="Cubical.Homotopy.Connected.html#4741" class="Bound">b</a> <a id="4749" class="Symbol">.</a><a id="4750" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4753" class="Symbol">))</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="4769" class="Symbol">_</a> <a id="4771" class="Symbol">λ</a> <a id="4773" href="Cubical.Homotopy.Connected.html#4773" class="Bound">a</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Cubical.Homotopy.Connected.html#4686" class="Bound">P</a> <a id="4779" class="Symbol">(</a><a id="4780" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="4782" href="Cubical.Homotopy.Connected.html#4773" class="Bound">a</a><a id="4783" class="Symbol">)</a> <a id="4785" class="Symbol">.</a><a id="4786" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4789" class="Symbol">)</a> <a id="4791" class="Symbol">(</a><a id="4792" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="4795" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="4796" class="Symbol">))</a>
  <a id="4801" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="4826" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4831" href="Cubical.Homotopy.Connected.html#4831" class="Bound">P</a> <a id="4833" href="Cubical.Homotopy.Connected.html#4833" class="Bound">fConn</a><a id="4838" class="Symbol">)</a> <a id="4840" class="Symbol">=</a>
    <a id="4846" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="4881" class="Symbol">_</a> <a id="4883" class="Symbol">(λ</a> <a id="4886" href="Cubical.Homotopy.Connected.html#4886" class="Bound">b</a> <a id="4888" class="Symbol">→</a> <a id="4890" href="Cubical.Homotopy.Connected.html#4831" class="Bound">P</a> <a id="4892" href="Cubical.Homotopy.Connected.html#4886" class="Bound">b</a> <a id="4894" class="Symbol">.</a><a id="4895" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4898" class="Symbol">))</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="4914" class="Symbol">_</a> <a id="4916" class="Symbol">λ</a> <a id="4918" href="Cubical.Homotopy.Connected.html#4918" class="Bound">a</a> <a id="4920" class="Symbol">→</a> <a id="4922" href="Cubical.Homotopy.Connected.html#4831" class="Bound">P</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="4927" href="Cubical.Homotopy.Connected.html#4918" class="Bound">a</a><a id="4928" class="Symbol">)</a> <a id="4930" class="Symbol">.</a><a id="4931" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4934" class="Symbol">)</a> <a id="4936" class="Symbol">(</a><a id="4937" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="4940" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="4941" class="Symbol">))</a>
  <a id="4946" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4954" class="Symbol">(</a><a id="4955" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="4971" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="4976" href="Cubical.Homotopy.Connected.html#4976" class="Bound">P</a> <a id="4978" href="Cubical.Homotopy.Connected.html#4978" class="Bound">fConn</a><a id="4983" class="Symbol">)</a> <a id="4985" class="Symbol">=</a>
    <a id="4991" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Cubical.Foundations.Isomorphism.html#5360" class="Function">isContr→Iso&#39;</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="5026" class="Symbol">_</a> <a id="5028" class="Symbol">(λ</a> <a id="5031" href="Cubical.Homotopy.Connected.html#5031" class="Bound">b</a> <a id="5033" class="Symbol">→</a> <a id="5035" href="Cubical.Homotopy.Connected.html#4976" class="Bound">P</a> <a id="5037" href="Cubical.Homotopy.Connected.html#5031" class="Bound">b</a> <a id="5039" class="Symbol">.</a><a id="5040" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5043" class="Symbol">))</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Cubical.Foundations.HLevels.html#16713" class="Function">isOfHLevelΠ</a> <a id="5059" class="Symbol">_</a> <a id="5061" class="Symbol">λ</a> <a id="5063" href="Cubical.Homotopy.Connected.html#5063" class="Bound">a</a> <a id="5065" class="Symbol">→</a> <a id="5067" href="Cubical.Homotopy.Connected.html#4976" class="Bound">P</a> <a id="5069" class="Symbol">(</a><a id="5070" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="5072" href="Cubical.Homotopy.Connected.html#5063" class="Bound">a</a><a id="5073" class="Symbol">)</a> <a id="5075" class="Symbol">.</a><a id="5076" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5079" class="Symbol">)</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="5085" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="5086" class="Symbol">))</a>
  <a id="5091" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5099" class="Symbol">(</a><a id="5100" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5121" href="Cubical.Homotopy.Connected.html#5121" class="Bound">n</a><a id="5122" class="Symbol">)</a> <a id="5124" href="Cubical.Homotopy.Connected.html#5124" class="Bound">P</a> <a id="5126" href="Cubical.Homotopy.Connected.html#5126" class="Bound">fConn</a><a id="5131" class="Symbol">)</a> <a id="5133" href="Cubical.Homotopy.Connected.html#5133" class="Bound">t</a> <a id="5135" href="Cubical.Homotopy.Connected.html#5135" class="Bound">b</a> <a id="5137" class="Symbol">=</a> <a id="5139" href="Cubical.Homotopy.Connected.html#4159" class="Function">inv</a> <a id="5143" href="Cubical.Homotopy.Connected.html#5121" class="Bound">n</a> <a id="5145" href="Cubical.Homotopy.Connected.html#5124" class="Bound">P</a> <a id="5147" href="Cubical.Homotopy.Connected.html#5133" class="Bound">t</a> <a id="5149" href="Cubical.Homotopy.Connected.html#5135" class="Bound">b</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Homotopy.Connected.html#5126" class="Bound">fConn</a> <a id="5158" href="Cubical.Homotopy.Connected.html#5135" class="Bound">b</a> <a id="5160" class="Symbol">.</a><a id="5161" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5164" class="Symbol">)</a>
  <a id="5168" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5198" href="Cubical.Homotopy.Connected.html#5198" class="Bound">n</a><a id="5199" class="Symbol">)</a> <a id="5201" href="Cubical.Homotopy.Connected.html#5201" class="Bound">P</a> <a id="5203" href="Cubical.Homotopy.Connected.html#5203" class="Bound">fConn</a><a id="5208" class="Symbol">)</a> <a id="5210" href="Cubical.Homotopy.Connected.html#5210" class="Bound">t</a> <a id="5212" class="Symbol">=</a>
    <a id="5218" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5225" class="Symbol">λ</a> <a id="5227" href="Cubical.Homotopy.Connected.html#5227" class="Bound">a</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5236" class="Symbol">(</a><a id="5237" href="Cubical.Homotopy.Connected.html#4159" class="Function">inv</a> <a id="5241" href="Cubical.Homotopy.Connected.html#5198" class="Bound">n</a> <a id="5243" href="Cubical.Homotopy.Connected.html#5201" class="Bound">P</a> <a id="5245" href="Cubical.Homotopy.Connected.html#5210" class="Bound">t</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="5250" href="Cubical.Homotopy.Connected.html#5227" class="Bound">a</a><a id="5251" class="Symbol">))</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Cubical.Homotopy.Connected.html#5203" class="Bound">fConn</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="5264" href="Cubical.Homotopy.Connected.html#5227" class="Bound">a</a><a id="5265" class="Symbol">)</a> <a id="5267" class="Symbol">.</a><a id="5268" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5272" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="5274" href="Cubical.Homotopy.Connected.html#5227" class="Bound">a</a> <a id="5276" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5278" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5283" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="5284" class="Symbol">)</a>
               <a id="5301" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5303" href="Cubical.Foundations.Prelude.html#10467" class="Function">substRefl</a> <a id="5313" class="Symbol">{</a><a id="5314" class="Argument">B</a> <a id="5316" class="Symbol">=</a> <a id="5318" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5322" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5324" href="Cubical.Homotopy.Connected.html#5201" class="Bound">P</a><a id="5325" class="Symbol">}</a> <a id="5327" class="Symbol">(</a><a id="5328" href="Cubical.Homotopy.Connected.html#5210" class="Bound">t</a> <a id="5330" href="Cubical.Homotopy.Connected.html#5227" class="Bound">a</a><a id="5331" class="Symbol">)</a>
  <a id="5335" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5343" class="Symbol">(</a><a id="5344" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5365" href="Cubical.Homotopy.Connected.html#5365" class="Bound">n</a><a id="5366" class="Symbol">)</a> <a id="5368" href="Cubical.Homotopy.Connected.html#5368" class="Bound">P</a> <a id="5370" href="Cubical.Homotopy.Connected.html#5370" class="Bound">fConn</a><a id="5375" class="Symbol">)</a> <a id="5377" href="Cubical.Homotopy.Connected.html#5377" class="Bound">s</a> <a id="5379" class="Symbol">=</a>
    <a id="5385" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5392" class="Symbol">λ</a> <a id="5394" href="Cubical.Homotopy.Connected.html#5394" class="Bound">b</a> <a id="5396" class="Symbol">→</a>
          <a id="5408" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">Trunc.elim</a>
            <a id="5431" class="Symbol">{</a><a id="5432" class="Argument">B</a> <a id="5434" class="Symbol">=</a> <a id="5436" class="Symbol">λ</a> <a id="5438" href="Cubical.Homotopy.Connected.html#5438" class="Bound">d</a> <a id="5440" class="Symbol">→</a> <a id="5442" href="Cubical.Homotopy.Connected.html#4159" class="Function">inv</a> <a id="5446" href="Cubical.Homotopy.Connected.html#5365" class="Bound">n</a> <a id="5448" href="Cubical.Homotopy.Connected.html#5368" class="Bound">P</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Cubical.Homotopy.Connected.html#5377" class="Bound">s</a> <a id="5453" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5455" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="5456" class="Symbol">)</a> <a id="5458" href="Cubical.Homotopy.Connected.html#5394" class="Bound">b</a> <a id="5460" href="Cubical.Homotopy.Connected.html#5438" class="Bound">d</a> <a id="5462" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5464" href="Cubical.Homotopy.Connected.html#5377" class="Bound">s</a> <a id="5466" href="Cubical.Homotopy.Connected.html#5394" class="Bound">b</a><a id="5467" class="Symbol">}</a>
            <a id="5481" class="Symbol">(λ</a> <a id="5484" href="Cubical.Homotopy.Connected.html#5484" class="Bound">_</a> <a id="5486" class="Symbol">→</a> <a id="5488" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5508" href="Cubical.Homotopy.Connected.html#5365" class="Bound">n</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Cubical.Homotopy.Connected.html#5368" class="Bound">P</a> <a id="5514" href="Cubical.Homotopy.Connected.html#5394" class="Bound">b</a> <a id="5516" class="Symbol">.</a><a id="5517" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="5520" class="Symbol">)</a> <a id="5522" class="Symbol">_</a> <a id="5524" class="Symbol">_)</a>
            <a id="5539" class="Symbol">(λ</a> <a id="5542" class="Symbol">{(</a><a id="5544" href="Cubical.Homotopy.Connected.html#5544" class="Bound">a</a> <a id="5546" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5548" href="Cubical.Homotopy.Connected.html#5548" class="Bound">p</a><a id="5549" class="Symbol">)</a> <a id="5551" href="Cubical.Homotopy.Connected.html#5551" class="Bound">i</a> <a id="5553" class="Symbol">→</a> <a id="5555" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="5562" class="Symbol">(λ</a> <a id="5565" href="Cubical.Homotopy.Connected.html#5565" class="Bound">j</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Cubical.Homotopy.Connected.html#5368" class="Bound">P</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Cubical.Homotopy.Connected.html#5548" class="Bound">p</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Cubical.Homotopy.Connected.html#5565" class="Bound">j</a> <a id="5577" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5579" href="Cubical.Homotopy.Connected.html#5551" class="Bound">i</a><a id="5580" class="Symbol">))</a> <a id="5583" class="Symbol">.</a><a id="5584" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5587" class="Symbol">)</a> <a id="5589" href="Cubical.Homotopy.Connected.html#5551" class="Bound">i</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Cubical.Homotopy.Connected.html#5377" class="Bound">s</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Homotopy.Connected.html#5548" class="Bound">p</a> <a id="5597" href="Cubical.Homotopy.Connected.html#5551" class="Bound">i</a><a id="5598" class="Symbol">))})</a>
            <a id="5615" class="Symbol">(</a><a id="5616" href="Cubical.Homotopy.Connected.html#5370" class="Bound">fConn</a> <a id="5622" href="Cubical.Homotopy.Connected.html#5394" class="Bound">b</a> <a id="5624" class="Symbol">.</a><a id="5625" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5628" class="Symbol">)</a>

  <a id="elim.isIsoPrecomposeβ"></a><a id="5633" href="Cubical.Homotopy.Connected.html#5633" class="Function">isIsoPrecomposeβ</a> <a id="5650" class="Symbol">:</a> <a id="5652" class="Symbol">∀</a> <a id="5654" class="Symbol">{</a><a id="5655" href="Cubical.Homotopy.Connected.html#5655" class="Bound">ℓ&#39;&#39;&#39;</a><a id="5659" class="Symbol">}</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Cubical.Homotopy.Connected.html#5662" class="Bound">n</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5667" class="Symbol">)</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Cubical.Homotopy.Connected.html#5670" class="Bound">P</a> <a id="5672" class="Symbol">:</a> <a id="5674" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="5676" class="Symbol">→</a> <a id="5678" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="5691" href="Cubical.Homotopy.Connected.html#5655" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="5696" href="Cubical.Homotopy.Connected.html#5662" class="Bound">n</a><a id="5697" class="Symbol">)</a>
                   <a id="5718" class="Symbol">→</a> <a id="5720" class="Symbol">(</a><a id="5721" href="Cubical.Homotopy.Connected.html#5721" class="Bound">e</a> <a id="5723" class="Symbol">:</a> <a id="5725" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="5740" href="Cubical.Homotopy.Connected.html#5662" class="Bound">n</a> <a id="5742" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="5743" class="Symbol">)</a>
                   <a id="5764" class="Symbol">→</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Cubical.Homotopy.Connected.html#5767" class="Bound">g</a> <a id="5769" class="Symbol">:</a> <a id="5771" class="Symbol">((</a><a id="5773" href="Cubical.Homotopy.Connected.html#5773" class="Bound">a</a> <a id="5775" class="Symbol">:</a> <a id="5777" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a><a id="5778" class="Symbol">)</a> <a id="5780" class="Symbol">→</a> <a id="5782" href="Cubical.Homotopy.Connected.html#5670" class="Bound">P</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="5787" href="Cubical.Homotopy.Connected.html#5773" class="Bound">a</a><a id="5788" class="Symbol">)</a> <a id="5790" class="Symbol">.</a><a id="5791" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5794" class="Symbol">))</a>
                   <a id="5816" class="Symbol">→</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Cubical.Homotopy.Connected.html#5819" class="Bound">a</a> <a id="5821" class="Symbol">:</a> <a id="5823" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a><a id="5824" class="Symbol">)</a>
                   <a id="5845" class="Symbol">→</a> <a id="5847" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="5872" href="Cubical.Homotopy.Connected.html#5662" class="Bound">n</a> <a id="5874" href="Cubical.Homotopy.Connected.html#5670" class="Bound">P</a> <a id="5876" href="Cubical.Homotopy.Connected.html#5721" class="Bound">e</a><a id="5877" class="Symbol">)</a> <a id="5879" href="Cubical.Homotopy.Connected.html#5767" class="Bound">g</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="5884" href="Cubical.Homotopy.Connected.html#5819" class="Bound">a</a><a id="5885" class="Symbol">)</a> <a id="5887" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5889" href="Cubical.Homotopy.Connected.html#5767" class="Bound">g</a> <a id="5891" href="Cubical.Homotopy.Connected.html#5819" class="Bound">a</a>
  <a id="5895" href="Cubical.Homotopy.Connected.html#5633" class="Function">isIsoPrecomposeβ</a> <a id="5912" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="5917" href="Cubical.Homotopy.Connected.html#5917" class="Bound">P</a> <a id="5919" href="Cubical.Homotopy.Connected.html#5919" class="Bound">e</a> <a id="5921" href="Cubical.Homotopy.Connected.html#5921" class="Bound">g</a> <a id="5923" href="Cubical.Homotopy.Connected.html#5923" class="Bound">a</a> <a id="5925" class="Symbol">=</a> <a id="5927" href="Cubical.Homotopy.Connected.html#5917" class="Bound">P</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="5932" href="Cubical.Homotopy.Connected.html#5923" class="Bound">a</a><a id="5933" class="Symbol">)</a> <a id="5935" class="Symbol">.</a><a id="5936" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5940" class="Symbol">.</a><a id="5941" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5945" class="Symbol">(</a><a id="5946" href="Cubical.Homotopy.Connected.html#5921" class="Bound">g</a> <a id="5948" href="Cubical.Homotopy.Connected.html#5923" class="Bound">a</a><a id="5949" class="Symbol">)</a>
  <a id="5953" href="Cubical.Homotopy.Connected.html#5633" class="Function">isIsoPrecomposeβ</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5975" href="Cubical.Homotopy.Connected.html#5975" class="Bound">n</a><a id="5976" class="Symbol">)</a> <a id="5978" href="Cubical.Homotopy.Connected.html#5978" class="Bound">P</a> <a id="5980" href="Cubical.Homotopy.Connected.html#5980" class="Bound">e</a> <a id="5982" href="Cubical.Homotopy.Connected.html#5982" class="Bound">g</a> <a id="5984" href="Cubical.Homotopy.Connected.html#5984" class="Bound">a</a> <a id="5986" class="Symbol">=</a>
      <a id="5994" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5999" class="Symbol">(</a><a id="6000" href="Cubical.Homotopy.Connected.html#4159" class="Function">inv</a> <a id="6004" href="Cubical.Homotopy.Connected.html#5975" class="Bound">n</a> <a id="6006" href="Cubical.Homotopy.Connected.html#5978" class="Bound">P</a> <a id="6008" href="Cubical.Homotopy.Connected.html#5982" class="Bound">g</a> <a id="6010" class="Symbol">(</a><a id="6011" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="6013" href="Cubical.Homotopy.Connected.html#5984" class="Bound">a</a><a id="6014" class="Symbol">))</a> <a id="6017" class="Symbol">(</a><a id="6018" href="Cubical.Homotopy.Connected.html#5980" class="Bound">e</a> <a id="6020" class="Symbol">(</a><a id="6021" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="6023" href="Cubical.Homotopy.Connected.html#5984" class="Bound">a</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Symbol">.</a><a id="6027" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6031" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="6033" href="Cubical.Homotopy.Connected.html#5984" class="Bound">a</a> <a id="6035" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6037" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6042" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="6043" class="Symbol">)</a>
    <a id="6049" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6051" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="6065" class="Symbol">_</a>

  <a id="elim.isEquivPrecompose"></a><a id="6070" href="Cubical.Homotopy.Connected.html#6070" class="Function">isEquivPrecompose</a> <a id="6088" class="Symbol">:</a> <a id="6090" class="Symbol">∀</a> <a id="6092" class="Symbol">{</a><a id="6093" href="Cubical.Homotopy.Connected.html#6093" class="Bound">ℓ&#39;&#39;&#39;</a><a id="6097" class="Symbol">}</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Cubical.Homotopy.Connected.html#6100" class="Bound">n</a> <a id="6102" class="Symbol">:</a> <a id="6104" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6105" class="Symbol">)</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Cubical.Homotopy.Connected.html#6108" class="Bound">P</a> <a id="6110" class="Symbol">:</a> <a id="6112" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="6114" class="Symbol">→</a> <a id="6116" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="6129" href="Cubical.Homotopy.Connected.html#6093" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="6134" href="Cubical.Homotopy.Connected.html#6100" class="Bound">n</a><a id="6135" class="Symbol">)</a>
                   <a id="6156" class="Symbol">→</a> <a id="6158" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="6173" href="Cubical.Homotopy.Connected.html#6100" class="Bound">n</a> <a id="6175" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a>
                   <a id="6196" class="Symbol">→</a> <a id="6198" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6206" class="Symbol">(λ(</a><a id="6209" href="Cubical.Homotopy.Connected.html#6209" class="Bound">s</a> <a id="6211" class="Symbol">:</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Cubical.Homotopy.Connected.html#6214" class="Bound">b</a> <a id="6216" class="Symbol">:</a> <a id="6218" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="6219" class="Symbol">)</a> <a id="6221" class="Symbol">→</a> <a id="6223" href="Cubical.Homotopy.Connected.html#6108" class="Bound">P</a> <a id="6225" href="Cubical.Homotopy.Connected.html#6214" class="Bound">b</a> <a id="6227" class="Symbol">.</a><a id="6228" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6231" class="Symbol">)</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Cubical.Homotopy.Connected.html#6209" class="Bound">s</a> <a id="6237" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6239" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="6240" class="Symbol">)</a>
  <a id="6244" href="Cubical.Homotopy.Connected.html#6070" class="Function">isEquivPrecompose</a> <a id="6262" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6267" href="Cubical.Homotopy.Connected.html#6267" class="Bound">P</a> <a id="6269" href="Cubical.Homotopy.Connected.html#6269" class="Bound">fConn</a> <a id="6275" class="Symbol">=</a> <a id="6277" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="6290" href="Cubical.Homotopy.Connected.html#6311" class="Function">theIso</a>
    <a id="6301" class="Keyword">where</a>
    <a id="6311" href="Cubical.Homotopy.Connected.html#6311" class="Function">theIso</a> <a id="6318" class="Symbol">:</a> <a id="6320" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="6324" class="Symbol">((</a><a id="6326" href="Cubical.Homotopy.Connected.html#6326" class="Bound">b</a> <a id="6328" class="Symbol">:</a> <a id="6330" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="6331" class="Symbol">)</a> <a id="6333" class="Symbol">→</a> <a id="6335" href="Cubical.Homotopy.Connected.html#6267" class="Bound">P</a> <a id="6337" href="Cubical.Homotopy.Connected.html#6326" class="Bound">b</a> <a id="6339" class="Symbol">.</a><a id="6340" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6343" class="Symbol">)</a> <a id="6345" class="Symbol">((</a><a id="6347" href="Cubical.Homotopy.Connected.html#6347" class="Bound">a</a> <a id="6349" class="Symbol">:</a> <a id="6351" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">→</a> <a id="6356" href="Cubical.Homotopy.Connected.html#6267" class="Bound">P</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="6361" href="Cubical.Homotopy.Connected.html#6347" class="Bound">a</a><a id="6362" class="Symbol">)</a> <a id="6364" class="Symbol">.</a><a id="6365" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6368" class="Symbol">)</a>
    <a id="6374" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="6382" href="Cubical.Homotopy.Connected.html#6311" class="Function">theIso</a> <a id="6389" class="Symbol">=</a> <a id="6391" class="Symbol">λ(</a><a id="6393" href="Cubical.Homotopy.Connected.html#6393" class="Bound">s</a> <a id="6395" class="Symbol">:</a> <a id="6397" class="Symbol">(</a><a id="6398" href="Cubical.Homotopy.Connected.html#6398" class="Bound">b</a> <a id="6400" class="Symbol">:</a> <a id="6402" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="6403" class="Symbol">)</a> <a id="6405" class="Symbol">→</a> <a id="6407" href="Cubical.Homotopy.Connected.html#6267" class="Bound">P</a> <a id="6409" href="Cubical.Homotopy.Connected.html#6398" class="Bound">b</a> <a id="6411" class="Symbol">.</a><a id="6412" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6415" class="Symbol">)</a> <a id="6417" class="Symbol">→</a> <a id="6419" href="Cubical.Homotopy.Connected.html#6393" class="Bound">s</a> <a id="6421" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6423" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a>
    <a id="6429" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="6437" href="Cubical.Homotopy.Connected.html#6311" class="Function">theIso</a> <a id="6444" class="Symbol">=</a> <a id="6446" class="Symbol">λ</a> <a id="6448" href="Cubical.Homotopy.Connected.html#6448" class="Bound">_</a> <a id="6450" href="Cubical.Homotopy.Connected.html#6450" class="Bound">b</a> <a id="6452" class="Symbol">→</a> <a id="6454" href="Cubical.Homotopy.Connected.html#6267" class="Bound">P</a> <a id="6456" href="Cubical.Homotopy.Connected.html#6450" class="Bound">b</a> <a id="6458" class="Symbol">.</a><a id="6459" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6463" class="Symbol">.</a><a id="6464" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="6472" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="6480" href="Cubical.Homotopy.Connected.html#6311" class="Function">theIso</a> <a id="6487" href="Cubical.Homotopy.Connected.html#6487" class="Bound">g</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6498" class="Symbol">λ</a> <a id="6500" href="Cubical.Homotopy.Connected.html#6500" class="Bound">x</a> <a id="6502" class="Symbol">→</a> <a id="6504" href="Cubical.Homotopy.Connected.html#6267" class="Bound">P</a> <a id="6506" class="Symbol">(</a><a id="6507" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="6509" href="Cubical.Homotopy.Connected.html#6500" class="Bound">x</a><a id="6510" class="Symbol">)</a> <a id="6512" class="Symbol">.</a><a id="6513" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6517" class="Symbol">.</a><a id="6518" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Cubical.Homotopy.Connected.html#6487" class="Bound">g</a> <a id="6525" href="Cubical.Homotopy.Connected.html#6500" class="Bound">x</a><a id="6526" class="Symbol">)</a>
    <a id="6532" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="6540" href="Cubical.Homotopy.Connected.html#6311" class="Function">theIso</a> <a id="6547" href="Cubical.Homotopy.Connected.html#6547" class="Bound">g</a> <a id="6549" class="Symbol">=</a> <a id="6551" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6558" class="Symbol">λ</a> <a id="6560" href="Cubical.Homotopy.Connected.html#6560" class="Bound">x</a> <a id="6562" class="Symbol">→</a> <a id="6564" href="Cubical.Homotopy.Connected.html#6267" class="Bound">P</a> <a id="6566" href="Cubical.Homotopy.Connected.html#6560" class="Bound">x</a> <a id="6568" class="Symbol">.</a><a id="6569" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6573" class="Symbol">.</a><a id="6574" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6578" class="Symbol">(</a><a id="6579" href="Cubical.Homotopy.Connected.html#6547" class="Bound">g</a> <a id="6581" href="Cubical.Homotopy.Connected.html#6560" class="Bound">x</a><a id="6582" class="Symbol">)</a>
  <a id="6586" href="Cubical.Homotopy.Connected.html#6070" class="Function">isEquivPrecompose</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6609" href="Cubical.Homotopy.Connected.html#6609" class="Bound">n</a><a id="6610" class="Symbol">)</a> <a id="6612" href="Cubical.Homotopy.Connected.html#6612" class="Bound">P</a> <a id="6614" href="Cubical.Homotopy.Connected.html#6614" class="Bound">fConn</a> <a id="6620" class="Symbol">=</a> <a id="6622" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="6635" class="Symbol">(</a><a id="6636" href="Cubical.Homotopy.Connected.html#4433" class="Function">isIsoPrecompose</a> <a id="6652" class="Symbol">(</a><a id="6653" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6657" href="Cubical.Homotopy.Connected.html#6609" class="Bound">n</a><a id="6658" class="Symbol">)</a> <a id="6660" href="Cubical.Homotopy.Connected.html#6612" class="Bound">P</a> <a id="6662" href="Cubical.Homotopy.Connected.html#6614" class="Bound">fConn</a><a id="6667" class="Symbol">)</a>

  <a id="elim.isConnectedPrecompose"></a><a id="6672" href="Cubical.Homotopy.Connected.html#6672" class="Function">isConnectedPrecompose</a> <a id="6694" class="Symbol">:</a> <a id="6696" class="Symbol">(</a><a id="6697" href="Cubical.Homotopy.Connected.html#6697" class="Bound">n</a> <a id="6699" class="Symbol">:</a> <a id="6701" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6702" class="Symbol">)</a> <a id="6704" class="Symbol">→</a> <a id="6706" class="Symbol">((</a><a id="6708" href="Cubical.Homotopy.Connected.html#6708" class="Bound">P</a> <a id="6710" class="Symbol">:</a> <a id="6712" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="6714" class="Symbol">→</a> <a id="6716" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="6729" class="Symbol">(</a><a id="6730" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6736" href="Cubical.Homotopy.Connected.html#4086" class="Bound">ℓ</a> <a id="6738" href="Cubical.Homotopy.Connected.html#4088" class="Bound">ℓ&#39;</a><a id="6740" class="Symbol">)</a> <a id="6742" href="Cubical.Homotopy.Connected.html#6697" class="Bound">n</a><a id="6743" class="Symbol">)</a>
                                    <a id="6781" class="Symbol">→</a> <a id="6783" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="6794" class="Symbol">(λ(</a><a id="6797" href="Cubical.Homotopy.Connected.html#6797" class="Bound">s</a> <a id="6799" class="Symbol">:</a> <a id="6801" class="Symbol">(</a><a id="6802" href="Cubical.Homotopy.Connected.html#6802" class="Bound">b</a> <a id="6804" class="Symbol">:</a> <a id="6806" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="6807" class="Symbol">)</a> <a id="6809" class="Symbol">→</a> <a id="6811" href="Cubical.Homotopy.Connected.html#6708" class="Bound">P</a> <a id="6813" href="Cubical.Homotopy.Connected.html#6802" class="Bound">b</a> <a id="6815" class="Symbol">.</a><a id="6816" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6819" class="Symbol">)</a> <a id="6821" class="Symbol">→</a> <a id="6823" href="Cubical.Homotopy.Connected.html#6797" class="Bound">s</a> <a id="6825" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6827" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="6828" class="Symbol">))</a>
                       <a id="6854" class="Symbol">→</a> <a id="6856" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="6871" href="Cubical.Homotopy.Connected.html#6697" class="Bound">n</a> <a id="6873" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a>
  <a id="6877" href="Cubical.Homotopy.Connected.html#6672" class="Function">isConnectedPrecompose</a> <a id="6899" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6904" href="Cubical.Homotopy.Connected.html#6904" class="Bound">P→sect</a> <a id="6911" href="Cubical.Homotopy.Connected.html#6911" class="Bound">b</a> <a id="6913" class="Symbol">=</a> <a id="6915" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a>
  <a id="6930" href="Cubical.Homotopy.Connected.html#6672" class="Function">isConnectedPrecompose</a> <a id="6952" class="Symbol">(</a><a id="6953" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6957" href="Cubical.Homotopy.Connected.html#6957" class="Bound">n</a><a id="6958" class="Symbol">)</a> <a id="6960" href="Cubical.Homotopy.Connected.html#6960" class="Bound">P→sect</a> <a id="6967" href="Cubical.Homotopy.Connected.html#6967" class="Bound">b</a> <a id="6969" class="Symbol">=</a> <a id="6971" href="Cubical.Homotopy.Connected.html#7207" class="Function">c</a> <a id="6973" href="Cubical.Homotopy.Connected.html#6957" class="Bound">n</a> <a id="6975" href="Cubical.Homotopy.Connected.html#6960" class="Bound">P→sect</a> <a id="6982" href="Cubical.Homotopy.Connected.html#6967" class="Bound">b</a> <a id="6984" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6986" class="Symbol">λ</a> <a id="6988" href="Cubical.Homotopy.Connected.html#6988" class="Bound">y</a> <a id="6990" class="Symbol">→</a>  <a id="6993" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6997" class="Symbol">(</a><a id="6998" href="Cubical.Homotopy.Connected.html#7494" class="Function">fun</a> <a id="7002" href="Cubical.Homotopy.Connected.html#6957" class="Bound">n</a> <a id="7004" href="Cubical.Homotopy.Connected.html#6960" class="Bound">P→sect</a> <a id="7011" href="Cubical.Homotopy.Connected.html#6967" class="Bound">b</a> <a id="7013" href="Cubical.Homotopy.Connected.html#6988" class="Bound">y</a><a id="7014" class="Symbol">)</a>
    <a id="7020" class="Keyword">where</a>
    <a id="7030" href="Cubical.Homotopy.Connected.html#7030" class="Function">P</a> <a id="7032" class="Symbol">:</a> <a id="7034" class="Symbol">(</a><a id="7035" href="Cubical.Homotopy.Connected.html#7035" class="Bound">n</a> <a id="7037" class="Symbol">:</a> <a id="7039" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7045" class="Symbol">)</a> <a id="7047" class="Symbol">→</a> <a id="7049" class="Symbol">((</a><a id="7051" href="Cubical.Homotopy.Connected.html#7051" class="Bound">P</a> <a id="7053" class="Symbol">:</a> <a id="7055" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="7057" class="Symbol">→</a> <a id="7059" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="7072" href="Cubical.Homotopy.Connected.html#4086" class="Bound">ℓ</a> <a id="7074" class="Symbol">(</a><a id="7075" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7079" href="Cubical.Homotopy.Connected.html#7035" class="Bound">n</a><a id="7080" class="Symbol">))</a>
     <a id="7088" class="Symbol">→</a> <a id="7090" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="7101" class="Symbol">(λ(</a><a id="7104" href="Cubical.Homotopy.Connected.html#7104" class="Bound">s</a> <a id="7106" class="Symbol">:</a> <a id="7108" class="Symbol">(</a><a id="7109" href="Cubical.Homotopy.Connected.html#7109" class="Bound">b</a> <a id="7111" class="Symbol">:</a> <a id="7113" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="7114" class="Symbol">)</a> <a id="7116" class="Symbol">→</a> <a id="7118" href="Cubical.Homotopy.Connected.html#7051" class="Bound">P</a> <a id="7120" href="Cubical.Homotopy.Connected.html#7109" class="Bound">b</a> <a id="7122" class="Symbol">.</a><a id="7123" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Symbol">→</a> <a id="7130" href="Cubical.Homotopy.Connected.html#7104" class="Bound">s</a> <a id="7132" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7134" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="7135" class="Symbol">))</a>
     <a id="7143" class="Symbol">→</a> <a id="7145" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="7147" class="Symbol">→</a> <a id="7149" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7154" class="Symbol">_</a>
    <a id="7160" href="Cubical.Homotopy.Connected.html#7030" class="Function">P</a> <a id="7162" href="Cubical.Homotopy.Connected.html#7162" class="Bound">n</a> <a id="7164" href="Cubical.Homotopy.Connected.html#7164" class="Bound">s</a> <a id="7166" href="Cubical.Homotopy.Connected.html#7166" class="Bound">b</a> <a id="7168" class="Symbol">=</a> <a id="7170" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7187" href="Cubical.Homotopy.Connected.html#7162" class="Bound">n</a><a id="7188" class="Symbol">)</a> <a id="7190" class="Symbol">(</a><a id="7191" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7197" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="7199" href="Cubical.Homotopy.Connected.html#7166" class="Bound">b</a><a id="7200" class="Symbol">)</a>

    <a id="7207" href="Cubical.Homotopy.Connected.html#7207" class="Function">c</a> <a id="7209" class="Symbol">:</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Cubical.Homotopy.Connected.html#7212" class="Bound">n</a> <a id="7214" class="Symbol">:</a> <a id="7216" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7222" class="Symbol">)</a> <a id="7224" class="Symbol">→</a> <a id="7226" class="Symbol">((</a><a id="7228" href="Cubical.Homotopy.Connected.html#7228" class="Bound">P</a> <a id="7230" class="Symbol">:</a> <a id="7232" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="7234" class="Symbol">→</a> <a id="7236" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7256" href="Cubical.Homotopy.Connected.html#4086" class="Bound">ℓ</a> <a id="7258" href="Cubical.Homotopy.Connected.html#4088" class="Bound">ℓ&#39;</a><a id="7260" class="Symbol">)</a> <a id="7262" class="Symbol">(</a><a id="7263" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7267" href="Cubical.Homotopy.Connected.html#7212" class="Bound">n</a><a id="7268" class="Symbol">))</a>
     <a id="7276" class="Symbol">→</a> <a id="7278" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="7289" class="Symbol">(λ(</a><a id="7292" href="Cubical.Homotopy.Connected.html#7292" class="Bound">s</a> <a id="7294" class="Symbol">:</a> <a id="7296" class="Symbol">(</a><a id="7297" href="Cubical.Homotopy.Connected.html#7297" class="Bound">b</a> <a id="7299" class="Symbol">:</a> <a id="7301" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">→</a> <a id="7306" href="Cubical.Homotopy.Connected.html#7228" class="Bound">P</a> <a id="7308" href="Cubical.Homotopy.Connected.html#7297" class="Bound">b</a> <a id="7310" class="Symbol">.</a><a id="7311" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7314" class="Symbol">)</a> <a id="7316" class="Symbol">→</a> <a id="7318" href="Cubical.Homotopy.Connected.html#7292" class="Bound">s</a> <a id="7320" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7322" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="7323" class="Symbol">))</a> <a id="7326" class="Symbol">→</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Cubical.Homotopy.Connected.html#7329" class="Bound">b</a> <a id="7331" class="Symbol">:</a> <a id="7333" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="7334" class="Symbol">)</a>
     <a id="7341" class="Symbol">→</a> <a id="7343" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7360" href="Cubical.Homotopy.Connected.html#7212" class="Bound">n</a><a id="7361" class="Symbol">)</a> <a id="7363" class="Symbol">(</a><a id="7364" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7370" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="7372" href="Cubical.Homotopy.Connected.html#7329" class="Bound">b</a><a id="7373" class="Symbol">)</a>
    <a id="7379" href="Cubical.Homotopy.Connected.html#7207" class="Function">c</a> <a id="7381" href="Cubical.Homotopy.Connected.html#7381" class="Bound">n</a> <a id="7383" href="Cubical.Homotopy.Connected.html#7383" class="Bound">s</a> <a id="7385" class="Symbol">=</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Cubical.Homotopy.Connected.html#7383" class="Bound">s</a> <a id="7390" class="Symbol">λ</a> <a id="7392" href="Cubical.Homotopy.Connected.html#7392" class="Bound">b</a> <a id="7394" class="Symbol">→</a> <a id="7396" class="Symbol">(</a><a id="7397" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="7409" class="Symbol">(</a><a id="7410" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7414" href="Cubical.Homotopy.Connected.html#7381" class="Bound">n</a><a id="7415" class="Symbol">)</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7424" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="7426" href="Cubical.Homotopy.Connected.html#7392" class="Bound">b</a><a id="7427" class="Symbol">)</a> <a id="7429" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7431" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="7447" class="Symbol">_))</a> <a id="7451" class="Symbol">.</a><a id="7452" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
              <a id="7470" class="Symbol">λ</a> <a id="7472" href="Cubical.Homotopy.Connected.html#7472" class="Bound">a</a> <a id="7474" class="Symbol">→</a> <a id="7476" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="7478" href="Cubical.Homotopy.Connected.html#7472" class="Bound">a</a> <a id="7480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7482" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7487" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>

    <a id="7494" href="Cubical.Homotopy.Connected.html#7494" class="Function">fun</a> <a id="7498" class="Symbol">:</a> <a id="7500" class="Symbol">(</a><a id="7501" href="Cubical.Homotopy.Connected.html#7501" class="Bound">n</a> <a id="7503" class="Symbol">:</a> <a id="7505" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="7511" class="Symbol">)</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Cubical.Homotopy.Connected.html#7514" class="Bound">P→sect</a> <a id="7521" class="Symbol">:</a> <a id="7523" class="Symbol">((</a><a id="7525" href="Cubical.Homotopy.Connected.html#7525" class="Bound">P</a> <a id="7527" class="Symbol">:</a> <a id="7529" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a> <a id="7531" class="Symbol">→</a> <a id="7533" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="7546" class="Symbol">(</a><a id="7547" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7553" href="Cubical.Homotopy.Connected.html#4086" class="Bound">ℓ</a> <a id="7555" href="Cubical.Homotopy.Connected.html#4088" class="Bound">ℓ&#39;</a><a id="7557" class="Symbol">)</a> <a id="7559" class="Symbol">(</a><a id="7560" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7564" href="Cubical.Homotopy.Connected.html#7501" class="Bound">n</a><a id="7565" class="Symbol">))</a>
                     <a id="7589" class="Symbol">→</a> <a id="7591" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="7602" class="Symbol">λ(</a><a id="7604" href="Cubical.Homotopy.Connected.html#7604" class="Bound">s</a> <a id="7606" class="Symbol">:</a> <a id="7608" class="Symbol">(</a><a id="7609" href="Cubical.Homotopy.Connected.html#7609" class="Bound">b</a> <a id="7611" class="Symbol">:</a> <a id="7613" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="7614" class="Symbol">)</a> <a id="7616" class="Symbol">→</a> <a id="7618" href="Cubical.Homotopy.Connected.html#7525" class="Bound">P</a> <a id="7620" href="Cubical.Homotopy.Connected.html#7609" class="Bound">b</a> <a id="7622" class="Symbol">.</a><a id="7623" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7626" class="Symbol">)</a> <a id="7628" class="Symbol">→</a> <a id="7630" href="Cubical.Homotopy.Connected.html#7604" class="Bound">s</a> <a id="7632" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7634" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a><a id="7635" class="Symbol">))</a>
      <a id="7644" class="Symbol">→</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Cubical.Homotopy.Connected.html#7647" class="Bound">b</a> <a id="7649" class="Symbol">:</a> <a id="7651" href="Cubical.Homotopy.Connected.html#4114" class="Bound">B</a><a id="7652" class="Symbol">)</a> <a id="7654" class="Symbol">(</a><a id="7655" href="Cubical.Homotopy.Connected.html#7655" class="Bound">w</a> <a id="7657" class="Symbol">:</a> <a id="7659" class="Symbol">(</a><a id="7660" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="7672" class="Symbol">(</a><a id="7673" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7677" href="Cubical.Homotopy.Connected.html#7501" class="Bound">n</a><a id="7678" class="Symbol">)</a> <a id="7680" class="Symbol">(</a><a id="7681" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="7687" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="7689" href="Cubical.Homotopy.Connected.html#7647" class="Bound">b</a><a id="7690" class="Symbol">)))</a>
      <a id="7700" class="Symbol">→</a> <a id="7702" href="Cubical.Homotopy.Connected.html#7655" class="Bound">w</a> <a id="7704" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7706" href="Cubical.Homotopy.Connected.html#7207" class="Function">c</a> <a id="7708" href="Cubical.Homotopy.Connected.html#7501" class="Bound">n</a> <a id="7710" href="Cubical.Homotopy.Connected.html#7514" class="Bound">P→sect</a> <a id="7717" href="Cubical.Homotopy.Connected.html#7647" class="Bound">b</a>
    <a id="7723" href="Cubical.Homotopy.Connected.html#7494" class="Function">fun</a> <a id="7727" href="Cubical.Homotopy.Connected.html#7727" class="Bound">n</a> <a id="7729" href="Cubical.Homotopy.Connected.html#7729" class="Bound">P→sect</a> <a id="7736" href="Cubical.Homotopy.Connected.html#7736" class="Bound">b</a> <a id="7738" class="Symbol">=</a> <a id="7740" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">Trunc.elim</a> <a id="7751" class="Symbol">(λ</a> <a id="7754" href="Cubical.Homotopy.Connected.html#7754" class="Bound">x</a> <a id="7756" class="Symbol">→</a> <a id="7758" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="7773" class="Symbol">(</a><a id="7774" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7778" href="Cubical.Homotopy.Connected.html#7727" class="Bound">n</a><a id="7779" class="Symbol">)</a> <a id="7781" class="Symbol">(</a><a id="7782" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="7798" class="Symbol">_)</a> <a id="7801" class="Symbol">_</a> <a id="7803" class="Symbol">_)</a>
                                       <a id="7845" class="Symbol">λ</a> <a id="7847" href="Cubical.Homotopy.Connected.html#7847" class="Bound">a</a> <a id="7849" class="Symbol">→</a> <a id="7851" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="7853" class="Symbol">(λ</a> <a id="7856" href="Cubical.Homotopy.Connected.html#7856" class="Bound">b</a> <a id="7858" href="Cubical.Homotopy.Connected.html#7858" class="Bound">p</a> <a id="7860" class="Symbol">→</a> <a id="7862" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7869" href="Cubical.Homotopy.Connected.html#7847" class="Bound">a</a><a id="7870" class="Symbol">)</a> <a id="7872" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7874" href="Cubical.Homotopy.Connected.html#7858" class="Bound">p</a> <a id="7876" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="7878" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7880" href="Cubical.Homotopy.Connected.html#7207" class="Function">c</a> <a id="7882" href="Cubical.Homotopy.Connected.html#7727" class="Bound">n</a> <a id="7884" href="Cubical.Homotopy.Connected.html#7729" class="Bound">P→sect</a> <a id="7891" href="Cubical.Homotopy.Connected.html#7856" class="Bound">b</a><a id="7892" class="Symbol">)</a>
                                               <a id="7941" class="Symbol">(</a><a id="7942" href="Cubical.Homotopy.Connected.html#8031" class="Function">c*</a> <a id="7945" class="Symbol">(</a><a id="7946" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7950" href="Cubical.Homotopy.Connected.html#7847" class="Bound">a</a><a id="7951" class="Symbol">))</a>
                                               <a id="8001" class="Symbol">(</a><a id="8002" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8006" href="Cubical.Homotopy.Connected.html#7847" class="Bound">a</a><a id="8007" class="Symbol">)</a>
        <a id="8017" class="Keyword">where</a>
        <a id="8031" href="Cubical.Homotopy.Connected.html#8031" class="Function">c*</a> <a id="8034" class="Symbol">:</a> <a id="8036" class="Symbol">((</a><a id="8038" href="Cubical.Homotopy.Connected.html#8038" class="Bound">a</a> <a id="8040" class="Symbol">:</a> <a id="8042" href="Cubical.Homotopy.Connected.html#4101" class="Bound">A</a><a id="8043" class="Symbol">)</a> <a id="8045" class="Symbol">→</a> <a id="8047" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="8049" class="Symbol">(</a><a id="8050" href="Cubical.Homotopy.Connected.html#8038" class="Bound">a</a> <a id="8052" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8054" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8059" class="Symbol">{</a><a id="8060" class="Argument">x</a> <a id="8062" class="Symbol">=</a> <a id="8064" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="8066" href="Cubical.Homotopy.Connected.html#8038" class="Bound">a</a><a id="8067" class="Symbol">})</a> <a id="8070" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="8072" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8074" href="Cubical.Homotopy.Connected.html#7207" class="Function">c</a> <a id="8076" href="Cubical.Homotopy.Connected.html#7727" class="Bound">n</a> <a id="8078" href="Cubical.Homotopy.Connected.html#7729" class="Bound">P→sect</a> <a id="8085" class="Symbol">(</a><a id="8086" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="8088" href="Cubical.Homotopy.Connected.html#8038" class="Bound">a</a><a id="8089" class="Symbol">))</a>
        <a id="8100" href="Cubical.Homotopy.Connected.html#8031" class="Function">c*</a> <a id="8103" href="Cubical.Homotopy.Connected.html#8103" class="Bound">a</a> <a id="8105" class="Symbol">=</a> <a id="8107" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8111" class="Symbol">(</a><a id="8112" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8117" class="Symbol">(λ</a> <a id="8120" href="Cubical.Homotopy.Connected.html#8120" class="Bound">x</a> <a id="8122" class="Symbol">→</a> <a id="8124" href="Cubical.Homotopy.Connected.html#8120" class="Bound">x</a> <a id="8126" href="Cubical.Homotopy.Connected.html#8103" class="Bound">a</a><a id="8127" class="Symbol">)</a> <a id="8129" class="Symbol">(</a><a id="8130" href="Cubical.Homotopy.Connected.html#7729" class="Bound">P→sect</a> <a id="8137" class="Symbol">(λ</a> <a id="8140" href="Cubical.Homotopy.Connected.html#8140" class="Bound">b</a> <a id="8142" class="Symbol">→</a> <a id="8144" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="8156" class="Symbol">(</a><a id="8157" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8161" href="Cubical.Homotopy.Connected.html#7727" class="Bound">n</a><a id="8162" class="Symbol">)</a> <a id="8164" class="Symbol">(</a><a id="8165" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="8171" href="Cubical.Homotopy.Connected.html#4128" class="Bound">f</a> <a id="8173" href="Cubical.Homotopy.Connected.html#8140" class="Bound">b</a><a id="8174" class="Symbol">)</a> <a id="8176" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8178" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="8194" class="Symbol">_)</a> <a id="8197" class="Symbol">.</a><a id="8198" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8202" class="Symbol">λ</a> <a id="8204" href="Cubical.Homotopy.Connected.html#8204" class="Bound">a</a> <a id="8206" class="Symbol">→</a> <a id="8208" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="8210" href="Cubical.Homotopy.Connected.html#8204" class="Bound">a</a> <a id="8212" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8214" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="8219" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="8220" class="Symbol">))</a>

<a id="isOfHLevelPrecomposeConnected"></a><a id="8224" href="Cubical.Homotopy.Connected.html#8224" class="Function">isOfHLevelPrecomposeConnected</a> <a id="8254" class="Symbol">:</a> <a id="8256" class="Symbol">∀</a> <a id="8258" class="Symbol">{</a><a id="8259" href="Cubical.Homotopy.Connected.html#8259" class="Bound">ℓ</a> <a id="8261" href="Cubical.Homotopy.Connected.html#8261" class="Bound">ℓ&#39;</a> <a id="8264" href="Cubical.Homotopy.Connected.html#8264" class="Bound">ℓ&#39;&#39;</a><a id="8267" class="Symbol">}</a> <a id="8269" class="Symbol">(</a><a id="8270" href="Cubical.Homotopy.Connected.html#8270" class="Bound">k</a> <a id="8272" class="Symbol">:</a> <a id="8274" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="8280" class="Symbol">)</a> <a id="8282" class="Symbol">(</a><a id="8283" href="Cubical.Homotopy.Connected.html#8283" class="Bound">n</a> <a id="8285" class="Symbol">:</a> <a id="8287" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="8293" class="Symbol">)</a>
  <a id="8297" class="Symbol">{</a><a id="8298" href="Cubical.Homotopy.Connected.html#8298" class="Bound">A</a> <a id="8300" class="Symbol">:</a> <a id="8302" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8307" href="Cubical.Homotopy.Connected.html#8259" class="Bound">ℓ</a><a id="8308" class="Symbol">}</a> <a id="8310" class="Symbol">{</a><a id="8311" href="Cubical.Homotopy.Connected.html#8311" class="Bound">B</a> <a id="8313" class="Symbol">:</a> <a id="8315" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8320" href="Cubical.Homotopy.Connected.html#8261" class="Bound">ℓ&#39;</a><a id="8322" class="Symbol">}</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Cubical.Homotopy.Connected.html#8325" class="Bound">P</a> <a id="8327" class="Symbol">:</a> <a id="8329" href="Cubical.Homotopy.Connected.html#8311" class="Bound">B</a> <a id="8331" class="Symbol">→</a> <a id="8333" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="8346" href="Cubical.Homotopy.Connected.html#8264" class="Bound">ℓ&#39;&#39;</a> <a id="8350" class="Symbol">(</a><a id="8351" href="Cubical.Homotopy.Connected.html#8270" class="Bound">k</a> <a id="8353" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="8355" href="Cubical.Homotopy.Connected.html#8283" class="Bound">n</a><a id="8356" class="Symbol">))</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Cubical.Homotopy.Connected.html#8360" class="Bound">f</a> <a id="8362" class="Symbol">:</a> <a id="8364" href="Cubical.Homotopy.Connected.html#8298" class="Bound">A</a> <a id="8366" class="Symbol">→</a> <a id="8368" href="Cubical.Homotopy.Connected.html#8311" class="Bound">B</a><a id="8369" class="Symbol">)</a>
  <a id="8373" class="Symbol">→</a> <a id="8375" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="8390" href="Cubical.Homotopy.Connected.html#8283" class="Bound">n</a> <a id="8392" href="Cubical.Homotopy.Connected.html#8360" class="Bound">f</a>
  <a id="8396" class="Symbol">→</a> <a id="8398" href="Cubical.Foundations.HLevels.html#1460" class="Function">isOfHLevelFun</a> <a id="8412" href="Cubical.Homotopy.Connected.html#8270" class="Bound">k</a> <a id="8414" class="Symbol">(λ(</a><a id="8417" href="Cubical.Homotopy.Connected.html#8417" class="Bound">s</a> <a id="8419" class="Symbol">:</a> <a id="8421" class="Symbol">(</a><a id="8422" href="Cubical.Homotopy.Connected.html#8422" class="Bound">b</a> <a id="8424" class="Symbol">:</a> <a id="8426" href="Cubical.Homotopy.Connected.html#8311" class="Bound">B</a><a id="8427" class="Symbol">)</a> <a id="8429" class="Symbol">→</a> <a id="8431" href="Cubical.Homotopy.Connected.html#8325" class="Bound">P</a> <a id="8433" href="Cubical.Homotopy.Connected.html#8422" class="Bound">b</a> <a id="8435" class="Symbol">.</a><a id="8436" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8439" class="Symbol">)</a> <a id="8441" class="Symbol">→</a> <a id="8443" href="Cubical.Homotopy.Connected.html#8417" class="Bound">s</a> <a id="8445" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="8447" href="Cubical.Homotopy.Connected.html#8360" class="Bound">f</a><a id="8448" class="Symbol">)</a>
<a id="8450" href="Cubical.Homotopy.Connected.html#8224" class="Function">isOfHLevelPrecomposeConnected</a> <a id="8480" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="8485" href="Cubical.Homotopy.Connected.html#8485" class="Bound">n</a> <a id="8487" href="Cubical.Homotopy.Connected.html#8487" class="Bound">P</a> <a id="8489" href="Cubical.Homotopy.Connected.html#8489" class="Bound">f</a> <a id="8491" href="Cubical.Homotopy.Connected.html#8491" class="Bound">fConn</a> <a id="8497" class="Symbol">=</a>
  <a id="8501" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="8524" href="Cubical.Homotopy.Connected.html#8489" class="Bound">f</a> <a id="8526" href="Cubical.Homotopy.Connected.html#8485" class="Bound">n</a> <a id="8528" href="Cubical.Homotopy.Connected.html#8487" class="Bound">P</a> <a id="8530" href="Cubical.Homotopy.Connected.html#8491" class="Bound">fConn</a> <a id="8536" class="Symbol">.</a><a id="8537" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a>
<a id="8549" href="Cubical.Homotopy.Connected.html#8224" class="Function">isOfHLevelPrecomposeConnected</a> <a id="8579" class="Symbol">(</a><a id="8580" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8584" href="Cubical.Homotopy.Connected.html#8584" class="Bound">k</a><a id="8585" class="Symbol">)</a> <a id="8587" href="Cubical.Homotopy.Connected.html#8587" class="Bound">n</a> <a id="8589" href="Cubical.Homotopy.Connected.html#8589" class="Bound">P</a> <a id="8591" href="Cubical.Homotopy.Connected.html#8591" class="Bound">f</a> <a id="8593" href="Cubical.Homotopy.Connected.html#8593" class="Bound">fConn</a> <a id="8599" href="Cubical.Homotopy.Connected.html#8599" class="Bound">t</a> <a id="8601" class="Symbol">=</a>
  <a id="8605" href="Cubical.Foundations.HLevels.html#4347" class="Function">isOfHLevelPath&#39;⁻</a> <a id="8622" href="Cubical.Homotopy.Connected.html#8584" class="Bound">k</a>
    <a id="8628" class="Symbol">λ</a> <a id="8630" class="Symbol">{(</a><a id="8632" href="Cubical.Homotopy.Connected.html#8632" class="Bound">s₀</a> <a id="8635" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8637" href="Cubical.Homotopy.Connected.html#8637" class="Bound">p₀</a><a id="8639" class="Symbol">)</a> <a id="8641" class="Symbol">(</a><a id="8642" href="Cubical.Homotopy.Connected.html#8642" class="Bound">s₁</a> <a id="8645" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8647" href="Cubical.Homotopy.Connected.html#8647" class="Bound">p₁</a><a id="8649" class="Symbol">)</a> <a id="8651" class="Symbol">→</a>
      <a id="8659" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="8684" href="Cubical.Homotopy.Connected.html#8584" class="Bound">k</a> <a id="8686" class="Symbol">(</a><a id="8687" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="8694" href="Cubical.Data.Sigma.Properties.html#2408" class="Function">ΣPathIsoPathΣ</a><a id="8707" class="Symbol">)</a>
         <a id="8718" class="Symbol">(</a><a id="8719" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8725" class="Symbol">(</a><a id="8726" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="8737" href="Cubical.Homotopy.Connected.html#8584" class="Bound">k</a><a id="8738" class="Symbol">)</a>
           <a id="8751" class="Symbol">(</a><a id="8752" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Cubical.Functions.Fibration.html#3102" class="Function">fiberPath</a> <a id="8767" class="Symbol">(</a><a id="8768" href="Cubical.Homotopy.Connected.html#8632" class="Bound">s₀</a> <a id="8771" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8773" href="Cubical.Homotopy.Connected.html#8637" class="Bound">p₀</a><a id="8775" class="Symbol">)</a> <a id="8777" class="Symbol">(</a><a id="8778" href="Cubical.Homotopy.Connected.html#8642" class="Bound">s₁</a> <a id="8781" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8783" href="Cubical.Homotopy.Connected.html#8647" class="Bound">p₁</a><a id="8785" class="Symbol">)))</a>
           <a id="8800" class="Symbol">(</a><a id="8801" href="Cubical.Foundations.HLevels.html#8662" class="Function">isOfHLevelRetract</a> <a id="8819" href="Cubical.Homotopy.Connected.html#8584" class="Bound">k</a>
            <a id="8833" class="Symbol">(λ</a> <a id="8836" class="Symbol">{(</a><a id="8838" href="Cubical.Homotopy.Connected.html#8838" class="Bound">q</a> <a id="8840" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8842" href="Cubical.Homotopy.Connected.html#8842" class="Bound">α</a><a id="8843" class="Symbol">)</a> <a id="8845" class="Symbol">→</a> <a id="8847" class="Symbol">(</a><a id="8848" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="8856" href="Cubical.Homotopy.Connected.html#8838" class="Bound">q</a><a id="8857" class="Symbol">)</a> <a id="8859" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8861" class="Symbol">(</a><a id="8862" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8867" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="8875" href="Cubical.Homotopy.Connected.html#8842" class="Bound">α</a><a id="8876" class="Symbol">)})</a>
            <a id="8892" class="Symbol">(λ</a> <a id="8895" class="Symbol">{(</a><a id="8897" href="Cubical.Homotopy.Connected.html#8897" class="Bound">h</a> <a id="8899" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8901" href="Cubical.Homotopy.Connected.html#8901" class="Bound">β</a><a id="8902" class="Symbol">)</a> <a id="8904" class="Symbol">→</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8914" href="Cubical.Homotopy.Connected.html#8897" class="Bound">h</a><a id="8915" class="Symbol">)</a> <a id="8917" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8919" class="Symbol">(</a><a id="8920" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8925" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8932" href="Cubical.Homotopy.Connected.html#8901" class="Bound">β</a><a id="8933" class="Symbol">)})</a>
            <a id="8949" class="Symbol">(λ</a> <a id="8952" href="Cubical.Homotopy.Connected.html#8952" class="Bound">_</a> <a id="8954" class="Symbol">→</a> <a id="8956" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8960" class="Symbol">)</a>
            <a id="8974" class="Symbol">(</a><a id="8975" href="Cubical.Homotopy.Connected.html#8224" class="Function">isOfHLevelPrecomposeConnected</a> <a id="9005" href="Cubical.Homotopy.Connected.html#8584" class="Bound">k</a> <a id="9007" href="Cubical.Homotopy.Connected.html#8587" class="Bound">n</a>
              <a id="9023" class="Symbol">(λ</a> <a id="9026" href="Cubical.Homotopy.Connected.html#9026" class="Bound">b</a> <a id="9028" class="Symbol">→</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Cubical.Homotopy.Connected.html#8632" class="Bound">s₀</a> <a id="9034" href="Cubical.Homotopy.Connected.html#9026" class="Bound">b</a> <a id="9036" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9038" href="Cubical.Homotopy.Connected.html#8642" class="Bound">s₁</a> <a id="9041" href="Cubical.Homotopy.Connected.html#9026" class="Bound">b</a><a id="9042" class="Symbol">)</a> <a id="9044" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9046" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="9062" class="Symbol">(</a><a id="9063" href="Cubical.Homotopy.Connected.html#8584" class="Bound">k</a> <a id="9065" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="9067" href="Cubical.Homotopy.Connected.html#8587" class="Bound">n</a><a id="9068" class="Symbol">)</a> <a id="9070" class="Symbol">(</a><a id="9071" href="Cubical.Homotopy.Connected.html#8589" class="Bound">P</a> <a id="9073" href="Cubical.Homotopy.Connected.html#9026" class="Bound">b</a> <a id="9075" class="Symbol">.</a><a id="9076" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9079" class="Symbol">)</a> <a id="9081" class="Symbol">_</a> <a id="9083" class="Symbol">_)</a>
              <a id="9100" href="Cubical.Homotopy.Connected.html#8591" class="Bound">f</a> <a id="9102" href="Cubical.Homotopy.Connected.html#8593" class="Bound">fConn</a>
              <a id="9122" class="Symbol">(</a><a id="9123" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="9131" class="Symbol">(</a><a id="9132" href="Cubical.Homotopy.Connected.html#8637" class="Bound">p₀</a> <a id="9135" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9138" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9143" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="9146" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9150" href="Cubical.Homotopy.Connected.html#8647" class="Bound">p₁</a><a id="9152" class="Symbol">)))))}</a>

<a id="indMapEquiv→conType"></a><a id="9160" href="Cubical.Homotopy.Connected.html#9160" class="Function">indMapEquiv→conType</a> <a id="9180" class="Symbol">:</a> <a id="9182" class="Symbol">∀</a> <a id="9184" class="Symbol">{</a><a id="9185" href="Cubical.Homotopy.Connected.html#9185" class="Bound">ℓ</a><a id="9186" class="Symbol">}</a> <a id="9188" class="Symbol">{</a><a id="9189" href="Cubical.Homotopy.Connected.html#9189" class="Bound">A</a> <a id="9191" class="Symbol">:</a> <a id="9193" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9198" href="Cubical.Homotopy.Connected.html#9185" class="Bound">ℓ</a><a id="9199" class="Symbol">}</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Cubical.Homotopy.Connected.html#9202" class="Bound">n</a> <a id="9204" class="Symbol">:</a> <a id="9206" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="9212" class="Symbol">)</a>
                   <a id="9233" class="Symbol">→</a> <a id="9235" class="Symbol">((</a><a id="9237" href="Cubical.Homotopy.Connected.html#9237" class="Bound">B</a> <a id="9239" class="Symbol">:</a> <a id="9241" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="9254" href="Cubical.Homotopy.Connected.html#9185" class="Bound">ℓ</a> <a id="9256" href="Cubical.Homotopy.Connected.html#9202" class="Bound">n</a><a id="9257" class="Symbol">)</a>
                      <a id="9281" class="Symbol">→</a> <a id="9283" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="9291" class="Symbol">(λ</a> <a id="9294" class="Symbol">(</a><a id="9295" href="Cubical.Homotopy.Connected.html#9295" class="Bound">b</a> <a id="9297" class="Symbol">:</a> <a id="9299" class="Symbol">(</a><a id="9300" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9304" href="Cubical.Homotopy.Connected.html#9237" class="Bound">B</a><a id="9305" class="Symbol">))</a> <a id="9308" class="Symbol">→</a> <a id="9310" class="Symbol">λ</a> <a id="9312" class="Symbol">(</a><a id="9313" href="Cubical.Homotopy.Connected.html#9313" class="Bound">a</a> <a id="9315" class="Symbol">:</a> <a id="9317" href="Cubical.Homotopy.Connected.html#9189" class="Bound">A</a><a id="9318" class="Symbol">)</a> <a id="9320" class="Symbol">→</a> <a id="9322" href="Cubical.Homotopy.Connected.html#9295" class="Bound">b</a><a id="9323" class="Symbol">))</a>
                   <a id="9345" class="Symbol">→</a> <a id="9347" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="9359" href="Cubical.Homotopy.Connected.html#9202" class="Bound">n</a> <a id="9361" href="Cubical.Homotopy.Connected.html#9189" class="Bound">A</a>
<a id="9363" href="Cubical.Homotopy.Connected.html#9160" class="Function">indMapEquiv→conType</a> <a id="9383" class="Symbol">{</a><a id="9384" class="Argument">A</a> <a id="9386" class="Symbol">=</a> <a id="9388" href="Cubical.Homotopy.Connected.html#9388" class="Bound">A</a><a id="9389" class="Symbol">}</a> <a id="9391" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="9396" href="Cubical.Homotopy.Connected.html#9396" class="Bound">BEq</a> <a id="9400" class="Symbol">=</a> <a id="9402" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a>
<a id="9415" href="Cubical.Homotopy.Connected.html#9160" class="Function">indMapEquiv→conType</a> <a id="9435" class="Symbol">{</a><a id="9436" class="Argument">A</a> <a id="9438" class="Symbol">=</a> <a id="9440" href="Cubical.Homotopy.Connected.html#9440" class="Bound">A</a><a id="9441" class="Symbol">}</a> <a id="9443" class="Symbol">(</a><a id="9444" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9448" href="Cubical.Homotopy.Connected.html#9448" class="Bound">n</a><a id="9449" class="Symbol">)</a> <a id="9451" href="Cubical.Homotopy.Connected.html#9451" class="Bound">BEq</a> <a id="9455" class="Symbol">=</a>
  <a id="9459" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="9484" class="Number">0</a> <a id="9486" class="Symbol">(</a><a id="9487" href="Cubical.HITs.Truncation.Properties.html#12446" class="Function">mapCompIso</a> <a id="9498" class="Symbol">{</a><a id="9499" class="Argument">n</a> <a id="9501" class="Symbol">=</a> <a id="9503" class="Symbol">(</a><a id="9504" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9508" href="Cubical.Homotopy.Connected.html#9448" class="Bound">n</a><a id="9509" class="Symbol">)}</a> <a id="9512" class="Symbol">(</a><a id="9513" href="Cubical.Homotopy.Connected.html#3024" class="Function">typeToFiberIso</a> <a id="9528" href="Cubical.Homotopy.Connected.html#9440" class="Bound">A</a><a id="9529" class="Symbol">))</a>
    <a id="9536" class="Symbol">(</a><a id="9537" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="9564" class="Symbol">(λ</a> <a id="9567" href="Cubical.Homotopy.Connected.html#9567" class="Bound">_</a> <a id="9569" class="Symbol">→</a> <a id="9571" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9573" class="Symbol">)</a> <a id="9575" class="Symbol">(</a><a id="9576" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9580" href="Cubical.Homotopy.Connected.html#9448" class="Bound">n</a><a id="9581" class="Symbol">)</a>
                                <a id="9615" class="Symbol">(λ</a> <a id="9618" href="Cubical.Homotopy.Connected.html#9618" class="Bound">P</a> <a id="9620" class="Symbol">→</a> <a id="9622" class="Symbol">((λ</a> <a id="9626" href="Cubical.Homotopy.Connected.html#9626" class="Bound">a</a> <a id="9628" href="Cubical.Homotopy.Connected.html#9628" class="Bound">_</a> <a id="9630" class="Symbol">→</a> <a id="9632" href="Cubical.Homotopy.Connected.html#9626" class="Bound">a</a><a id="9633" class="Symbol">)</a> <a id="9635" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9637" href="Cubical.Foundations.Equiv.html#2409" class="Function">invIsEq</a> <a id="9645" class="Symbol">(</a><a id="9646" href="Cubical.Homotopy.Connected.html#9451" class="Bound">BEq</a> <a id="9650" class="Symbol">(</a><a id="9651" href="Cubical.Homotopy.Connected.html#9618" class="Bound">P</a> <a id="9653" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9655" class="Symbol">)))</a>
                               <a id="9690" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9692" class="Symbol">λ</a> <a id="9694" href="Cubical.Homotopy.Connected.html#9694" class="Bound">a</a> <a id="9696" class="Symbol">→</a> <a id="9698" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="9710" class="Symbol">(</a><a id="9711" href="Cubical.Homotopy.Connected.html#9451" class="Bound">BEq</a> <a id="9715" class="Symbol">(</a><a id="9716" href="Cubical.Homotopy.Connected.html#9618" class="Bound">P</a> <a id="9718" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9720" class="Symbol">))</a> <a id="9723" href="Cubical.Homotopy.Connected.html#9694" class="Bound">a</a> <a id="9725" class="Symbol">.</a><a id="9726" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9730" class="Symbol">.</a><a id="9731" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9734" class="Symbol">)</a>
                                <a id="9768" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9770" class="Symbol">)</a>

<a id="isConnectedComp"></a><a id="9773" href="Cubical.Homotopy.Connected.html#9773" class="Function">isConnectedComp</a> <a id="9789" class="Symbol">:</a> <a id="9791" class="Symbol">∀</a> <a id="9793" class="Symbol">{</a><a id="9794" href="Cubical.Homotopy.Connected.html#9794" class="Bound">ℓ</a> <a id="9796" href="Cubical.Homotopy.Connected.html#9796" class="Bound">ℓ&#39;</a> <a id="9799" href="Cubical.Homotopy.Connected.html#9799" class="Bound">ℓ&#39;&#39;</a><a id="9802" class="Symbol">}</a> <a id="9804" class="Symbol">{</a><a id="9805" href="Cubical.Homotopy.Connected.html#9805" class="Bound">A</a> <a id="9807" class="Symbol">:</a> <a id="9809" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9814" href="Cubical.Homotopy.Connected.html#9794" class="Bound">ℓ</a><a id="9815" class="Symbol">}</a> <a id="9817" class="Symbol">{</a><a id="9818" href="Cubical.Homotopy.Connected.html#9818" class="Bound">B</a> <a id="9820" class="Symbol">:</a> <a id="9822" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9827" href="Cubical.Homotopy.Connected.html#9796" class="Bound">ℓ&#39;</a><a id="9829" class="Symbol">}</a> <a id="9831" class="Symbol">{</a><a id="9832" href="Cubical.Homotopy.Connected.html#9832" class="Bound">C</a> <a id="9834" class="Symbol">:</a> <a id="9836" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9841" href="Cubical.Homotopy.Connected.html#9799" class="Bound">ℓ&#39;&#39;</a><a id="9844" class="Symbol">}</a>
     <a id="9851" class="Symbol">(</a><a id="9852" href="Cubical.Homotopy.Connected.html#9852" class="Bound">f</a> <a id="9854" class="Symbol">:</a> <a id="9856" href="Cubical.Homotopy.Connected.html#9818" class="Bound">B</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Cubical.Homotopy.Connected.html#9832" class="Bound">C</a><a id="9861" class="Symbol">)</a> <a id="9863" class="Symbol">(</a><a id="9864" href="Cubical.Homotopy.Connected.html#9864" class="Bound">g</a> <a id="9866" class="Symbol">:</a> <a id="9868" href="Cubical.Homotopy.Connected.html#9805" class="Bound">A</a> <a id="9870" class="Symbol">→</a> <a id="9872" href="Cubical.Homotopy.Connected.html#9818" class="Bound">B</a><a id="9873" class="Symbol">)</a> <a id="9875" class="Symbol">(</a><a id="9876" href="Cubical.Homotopy.Connected.html#9876" class="Bound">n</a> <a id="9878" class="Symbol">:</a> <a id="9880" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9881" class="Symbol">)</a>
   <a id="9886" class="Symbol">→</a> <a id="9888" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="9903" href="Cubical.Homotopy.Connected.html#9876" class="Bound">n</a> <a id="9905" href="Cubical.Homotopy.Connected.html#9852" class="Bound">f</a>
   <a id="9910" class="Symbol">→</a> <a id="9912" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="9927" href="Cubical.Homotopy.Connected.html#9876" class="Bound">n</a> <a id="9929" href="Cubical.Homotopy.Connected.html#9864" class="Bound">g</a>
   <a id="9934" class="Symbol">→</a> <a id="9936" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="9951" href="Cubical.Homotopy.Connected.html#9876" class="Bound">n</a> <a id="9953" class="Symbol">(</a><a id="9954" href="Cubical.Homotopy.Connected.html#9852" class="Bound">f</a> <a id="9956" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9958" href="Cubical.Homotopy.Connected.html#9864" class="Bound">g</a><a id="9959" class="Symbol">)</a>
<a id="9961" href="Cubical.Homotopy.Connected.html#9773" class="Function">isConnectedComp</a>  <a id="9978" class="Symbol">{</a><a id="9979" class="Argument">C</a> <a id="9981" class="Symbol">=</a> <a id="9983" href="Cubical.Homotopy.Connected.html#9983" class="Bound">C</a><a id="9984" class="Symbol">}</a> <a id="9986" href="Cubical.Homotopy.Connected.html#9986" class="Bound">f</a> <a id="9988" href="Cubical.Homotopy.Connected.html#9988" class="Bound">g</a> <a id="9990" href="Cubical.Homotopy.Connected.html#9990" class="Bound">n</a> <a id="9992" href="Cubical.Homotopy.Connected.html#9992" class="Bound">con-f</a> <a id="9998" href="Cubical.Homotopy.Connected.html#9998" class="Bound">con-g</a> <a id="10004" class="Symbol">=</a>
  <a id="10008" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="10035" class="Symbol">(</a><a id="10036" href="Cubical.Homotopy.Connected.html#9986" class="Bound">f</a> <a id="10038" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10040" href="Cubical.Homotopy.Connected.html#9988" class="Bound">g</a><a id="10041" class="Symbol">)</a> <a id="10043" href="Cubical.Homotopy.Connected.html#9990" class="Bound">n</a>
    <a id="10049" class="Symbol">λ</a> <a id="10051" href="Cubical.Homotopy.Connected.html#10051" class="Bound">P</a> <a id="10053" class="Symbol">→</a>
      <a id="10061" href="Cubical.Foundations.Equiv.Properties.html#3034" class="Function">isEquiv→hasSection</a>
        <a id="10088" class="Symbol">(</a><a id="10089" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
         <a id="10108" class="Symbol">(_</a> <a id="10111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10113" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="10136" href="Cubical.Homotopy.Connected.html#9986" class="Bound">f</a> <a id="10138" href="Cubical.Homotopy.Connected.html#9990" class="Bound">n</a> <a id="10140" href="Cubical.Homotopy.Connected.html#10051" class="Bound">P</a> <a id="10142" href="Cubical.Homotopy.Connected.html#9992" class="Bound">con-f</a><a id="10147" class="Symbol">)</a>
         <a id="10158" class="Symbol">(_</a> <a id="10161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10163" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="10186" href="Cubical.Homotopy.Connected.html#9988" class="Bound">g</a> <a id="10188" href="Cubical.Homotopy.Connected.html#9990" class="Bound">n</a> <a id="10190" class="Symbol">(λ</a> <a id="10193" href="Cubical.Homotopy.Connected.html#10193" class="Bound">b</a> <a id="10195" class="Symbol">→</a> <a id="10197" href="Cubical.Homotopy.Connected.html#10051" class="Bound">P</a> <a id="10199" class="Symbol">(</a><a id="10200" href="Cubical.Homotopy.Connected.html#9986" class="Bound">f</a> <a id="10202" href="Cubical.Homotopy.Connected.html#10193" class="Bound">b</a><a id="10203" class="Symbol">))</a> <a id="10206" href="Cubical.Homotopy.Connected.html#9998" class="Bound">con-g</a><a id="10211" class="Symbol">)</a> <a id="10213" class="Symbol">.</a><a id="10214" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10217" class="Symbol">)</a>

<a id="isConnectedFunCancel"></a><a id="10220" href="Cubical.Homotopy.Connected.html#10220" class="Function">isConnectedFunCancel</a> <a id="10241" class="Symbol">:</a> <a id="10243" class="Symbol">∀</a> <a id="10245" class="Symbol">{</a><a id="10246" href="Cubical.Homotopy.Connected.html#10246" class="Bound">ℓ</a><a id="10247" class="Symbol">}</a> <a id="10249" class="Symbol">{</a><a id="10250" href="Cubical.Homotopy.Connected.html#10250" class="Bound">X</a> <a id="10252" href="Cubical.Homotopy.Connected.html#10252" class="Bound">Y</a> <a id="10254" href="Cubical.Homotopy.Connected.html#10254" class="Bound">Z</a> <a id="10256" class="Symbol">:</a> <a id="10258" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10263" href="Cubical.Homotopy.Connected.html#10246" class="Bound">ℓ</a><a id="10264" class="Symbol">}</a> <a id="10266" class="Symbol">(</a><a id="10267" href="Cubical.Homotopy.Connected.html#10267" class="Bound">f</a> <a id="10269" class="Symbol">:</a> <a id="10271" href="Cubical.Homotopy.Connected.html#10250" class="Bound">X</a> <a id="10273" class="Symbol">→</a> <a id="10275" href="Cubical.Homotopy.Connected.html#10252" class="Bound">Y</a><a id="10276" class="Symbol">)</a> <a id="10278" class="Symbol">(</a><a id="10279" href="Cubical.Homotopy.Connected.html#10279" class="Bound">g</a> <a id="10281" class="Symbol">:</a> <a id="10283" href="Cubical.Homotopy.Connected.html#10252" class="Bound">Y</a> <a id="10285" class="Symbol">→</a> <a id="10287" href="Cubical.Homotopy.Connected.html#10254" class="Bound">Z</a><a id="10288" class="Symbol">)</a> <a id="10290" class="Symbol">(</a><a id="10291" href="Cubical.Homotopy.Connected.html#10291" class="Bound">n</a> <a id="10293" class="Symbol">:</a> <a id="10295" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="10301" class="Symbol">)</a>
  <a id="10305" class="Symbol">→</a> <a id="10307" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="10322" href="Cubical.Homotopy.Connected.html#10291" class="Bound">n</a> <a id="10324" href="Cubical.Homotopy.Connected.html#10267" class="Bound">f</a> <a id="10326" class="Symbol">→</a> <a id="10328" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="10343" class="Symbol">(</a><a id="10344" class="Number">1</a> <a id="10346" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10348" href="Cubical.Homotopy.Connected.html#10291" class="Bound">n</a><a id="10349" class="Symbol">)</a> <a id="10351" class="Symbol">(</a><a id="10352" href="Cubical.Homotopy.Connected.html#10279" class="Bound">g</a> <a id="10354" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10356" href="Cubical.Homotopy.Connected.html#10267" class="Bound">f</a><a id="10357" class="Symbol">)</a> <a id="10359" class="Symbol">→</a> <a id="10361" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="10376" class="Symbol">(</a><a id="10377" class="Number">1</a> <a id="10379" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="10381" href="Cubical.Homotopy.Connected.html#10291" class="Bound">n</a><a id="10382" class="Symbol">)</a> <a id="10384" href="Cubical.Homotopy.Connected.html#10279" class="Bound">g</a>
<a id="10386" href="Cubical.Homotopy.Connected.html#10220" class="Function">isConnectedFunCancel</a> <a id="10407" class="Symbol">{</a><a id="10408" class="Argument">ℓ</a> <a id="10410" class="Symbol">=</a> <a id="10412" href="Cubical.Homotopy.Connected.html#10412" class="Bound">ℓ</a><a id="10413" class="Symbol">}</a> <a id="10415" class="Symbol">{</a><a id="10416" class="Argument">X</a> <a id="10418" class="Symbol">=</a> <a id="10420" href="Cubical.Homotopy.Connected.html#10420" class="Bound">X</a><a id="10421" class="Symbol">}</a> <a id="10423" class="Symbol">{</a><a id="10424" class="Argument">Y</a> <a id="10426" class="Symbol">=</a> <a id="10428" href="Cubical.Homotopy.Connected.html#10428" class="Bound">Y</a><a id="10429" class="Symbol">}</a> <a id="10431" class="Symbol">{</a><a id="10432" class="Argument">Z</a> <a id="10434" class="Symbol">=</a> <a id="10436" href="Cubical.Homotopy.Connected.html#10436" class="Bound">Z</a><a id="10437" class="Symbol">}</a> <a id="10439" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a> <a id="10441" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a> <a id="10443" href="Cubical.Homotopy.Connected.html#10443" class="Bound">n</a> <a id="10445" href="Cubical.Homotopy.Connected.html#10445" class="Bound">nconf</a> <a id="10451" href="Cubical.Homotopy.Connected.html#10451" class="Bound">con∘</a> <a id="10456" class="Symbol">=</a>
  <a id="10460" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="10487" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a> <a id="10489" class="Symbol">(</a><a id="10490" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10494" href="Cubical.Homotopy.Connected.html#10443" class="Bound">n</a><a id="10495" class="Symbol">)</a>
    <a id="10501" class="Symbol">λ</a> <a id="10503" href="Cubical.Homotopy.Connected.html#10503" class="Bound">P</a> <a id="10505" class="Symbol">→</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Cubical.Homotopy.Connected.html#10589" class="Function">d</a> <a id="10510" href="Cubical.Homotopy.Connected.html#10503" class="Bound">P</a><a id="10511" class="Symbol">)</a> <a id="10513" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10515" href="Cubical.Homotopy.Connected.html#10776" class="Function">d-sec</a> <a id="10521" href="Cubical.Homotopy.Connected.html#10503" class="Bound">P</a>
  <a id="10525" class="Keyword">where</a>
    <a id="10535" class="Keyword">module</a> <a id="10542" href="Cubical.Homotopy.Connected.html#10542" class="Module">_</a> <a id="10544" class="Symbol">(</a><a id="10545" href="Cubical.Homotopy.Connected.html#10545" class="Bound">P</a> <a id="10547" class="Symbol">:</a> <a id="10549" href="Cubical.Homotopy.Connected.html#10436" class="Bound">Z</a> <a id="10551" class="Symbol">→</a> <a id="10553" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="10566" href="Cubical.Homotopy.Connected.html#10412" class="Bound">ℓ</a> <a id="10568" class="Symbol">(</a><a id="10569" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10573" href="Cubical.Homotopy.Connected.html#10443" class="Bound">n</a><a id="10574" class="Symbol">))</a> <a id="10577" class="Keyword">where</a>
      <a id="10589" href="Cubical.Homotopy.Connected.html#10589" class="Function">d</a> <a id="10591" class="Symbol">:</a> <a id="10593" class="Symbol">((</a><a id="10595" href="Cubical.Homotopy.Connected.html#10595" class="Bound">a</a> <a id="10597" class="Symbol">:</a> <a id="10599" href="Cubical.Homotopy.Connected.html#10428" class="Bound">Y</a><a id="10600" class="Symbol">)</a> <a id="10602" class="Symbol">→</a> <a id="10604" href="Cubical.Homotopy.Connected.html#10545" class="Bound">P</a> <a id="10606" class="Symbol">(</a><a id="10607" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a> <a id="10609" href="Cubical.Homotopy.Connected.html#10595" class="Bound">a</a><a id="10610" class="Symbol">)</a> <a id="10612" class="Symbol">.</a><a id="10613" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10616" class="Symbol">)</a> <a id="10618" class="Symbol">→</a> <a id="10620" class="Symbol">(</a><a id="10621" href="Cubical.Homotopy.Connected.html#10621" class="Bound">b</a> <a id="10623" class="Symbol">:</a> <a id="10625" href="Cubical.Homotopy.Connected.html#10436" class="Bound">Z</a><a id="10626" class="Symbol">)</a> <a id="10628" class="Symbol">→</a> <a id="10630" href="Cubical.Homotopy.Connected.html#10545" class="Bound">P</a> <a id="10632" href="Cubical.Homotopy.Connected.html#10621" class="Bound">b</a> <a id="10634" class="Symbol">.</a><a id="10635" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="10645" href="Cubical.Homotopy.Connected.html#10589" class="Function">d</a> <a id="10647" href="Cubical.Homotopy.Connected.html#10647" class="Bound">F</a> <a id="10649" href="Cubical.Homotopy.Connected.html#10649" class="Bound">z</a> <a id="10651" class="Symbol">=</a>
        <a id="10661" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="10673" class="Symbol">(</a><a id="10674" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="10697" class="Symbol">(</a><a id="10698" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a> <a id="10700" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10702" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a><a id="10703" class="Symbol">)</a> <a id="10705" class="Symbol">(</a><a id="10706" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10710" href="Cubical.Homotopy.Connected.html#10443" class="Bound">n</a><a id="10711" class="Symbol">)</a> <a id="10713" href="Cubical.Homotopy.Connected.html#10545" class="Bound">P</a> <a id="10715" href="Cubical.Homotopy.Connected.html#10451" class="Bound">con∘</a><a id="10719" class="Symbol">)</a>
          <a id="10731" class="Symbol">(λ</a> <a id="10734" href="Cubical.Homotopy.Connected.html#10734" class="Bound">x</a> <a id="10736" class="Symbol">→</a> <a id="10738" href="Cubical.Homotopy.Connected.html#10647" class="Bound">F</a> <a id="10740" class="Symbol">(</a><a id="10741" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a> <a id="10743" href="Cubical.Homotopy.Connected.html#10734" class="Bound">x</a><a id="10744" class="Symbol">))</a>
          <a id="10757" class="Symbol">.</a><a id="10758" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10762" class="Symbol">.</a><a id="10763" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10767" href="Cubical.Homotopy.Connected.html#10649" class="Bound">z</a>

      <a id="10776" href="Cubical.Homotopy.Connected.html#10776" class="Function">d-sec</a> <a id="10782" class="Symbol">:</a> <a id="10784" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="10792" class="Symbol">(λ</a> <a id="10795" href="Cubical.Homotopy.Connected.html#10795" class="Bound">s</a> <a id="10797" class="Symbol">→</a> <a id="10799" href="Cubical.Homotopy.Connected.html#10795" class="Bound">s</a> <a id="10801" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10803" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a><a id="10804" class="Symbol">)</a> <a id="10806" href="Cubical.Homotopy.Connected.html#10589" class="Function">d</a>
      <a id="10814" href="Cubical.Homotopy.Connected.html#10776" class="Function">d-sec</a> <a id="10820" href="Cubical.Homotopy.Connected.html#10820" class="Bound">F</a> <a id="10822" class="Symbol">=</a>
        <a id="10832" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
          <a id="10849" class="Symbol">(</a><a id="10850" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a>
            <a id="10874" class="Symbol">(</a><a id="10875" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="10898" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a> <a id="10900" href="Cubical.Homotopy.Connected.html#10443" class="Bound">n</a>
             <a id="10915" class="Symbol">(λ</a> <a id="10918" href="Cubical.Homotopy.Connected.html#10918" class="Bound">x</a> <a id="10920" class="Symbol">→</a> <a id="10922" class="Symbol">((</a><a id="10924" href="Cubical.Homotopy.Connected.html#10589" class="Function">d</a> <a id="10926" href="Cubical.Homotopy.Connected.html#10820" class="Bound">F</a> <a id="10928" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="10930" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a><a id="10931" class="Symbol">)</a> <a id="10933" href="Cubical.Homotopy.Connected.html#10918" class="Bound">x</a> <a id="10935" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10937" href="Cubical.Homotopy.Connected.html#10820" class="Bound">F</a> <a id="10939" href="Cubical.Homotopy.Connected.html#10918" class="Bound">x</a><a id="10940" class="Symbol">)</a> <a id="10942" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10944" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="10960" href="Cubical.Homotopy.Connected.html#10443" class="Bound">n</a> <a id="10962" class="Symbol">(</a><a id="10963" href="Cubical.Homotopy.Connected.html#10545" class="Bound">P</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a> <a id="10968" href="Cubical.Homotopy.Connected.html#10918" class="Bound">x</a><a id="10969" class="Symbol">)</a> <a id="10971" class="Symbol">.</a><a id="10972" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10975" class="Symbol">)</a> <a id="10977" class="Symbol">_</a> <a id="10979" class="Symbol">_)</a> <a id="10982" href="Cubical.Homotopy.Connected.html#10445" class="Bound">nconf</a><a id="10987" class="Symbol">)</a>
             <a id="11002" class="Symbol">(λ</a> <a id="11005" href="Cubical.Homotopy.Connected.html#11005" class="Bound">a</a> <a id="11007" class="Symbol">→</a> <a id="11009" class="Symbol">(λ</a> <a id="11012" href="Cubical.Homotopy.Connected.html#11012" class="Bound">i</a> <a id="11014" class="Symbol">→</a> <a id="11016" href="Cubical.HITs.Truncation.Properties.html#4500" class="Function">rec₊</a> <a id="11021" class="Symbol">(</a><a id="11022" href="Cubical.Homotopy.Connected.html#10545" class="Bound">P</a> <a id="11024" class="Symbol">(</a><a id="11025" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a> <a id="11027" class="Symbol">(</a><a id="11028" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a> <a id="11030" href="Cubical.Homotopy.Connected.html#11005" class="Bound">a</a><a id="11031" class="Symbol">))</a> <a id="11034" class="Symbol">.</a><a id="11035" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11038" class="Symbol">)</a>
                                 <a id="11073" class="Symbol">(λ</a> <a id="11076" class="Symbol">{</a> <a id="11078" class="Symbol">(</a><a id="11079" href="Cubical.Homotopy.Connected.html#11079" class="Bound">a</a> <a id="11081" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11083" href="Cubical.Homotopy.Connected.html#11083" class="Bound">p</a><a id="11084" class="Symbol">)</a> <a id="11086" class="Symbol">→</a> <a id="11088" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11094" class="Symbol">(λ</a> <a id="11097" href="Cubical.Homotopy.Connected.html#11097" class="Bound">x</a> <a id="11099" class="Symbol">→</a> <a id="11101" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11105" class="Symbol">(</a><a id="11106" href="Cubical.Homotopy.Connected.html#10545" class="Bound">P</a> <a id="11108" href="Cubical.Homotopy.Connected.html#11097" class="Bound">x</a><a id="11109" class="Symbol">))</a> <a id="11112" href="Cubical.Homotopy.Connected.html#11083" class="Bound">p</a> <a id="11114" class="Symbol">(</a><a id="11115" href="Cubical.Homotopy.Connected.html#10820" class="Bound">F</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a> <a id="11120" href="Cubical.Homotopy.Connected.html#11079" class="Bound">a</a><a id="11121" class="Symbol">))</a> <a id="11124" class="Symbol">})</a>
                                 <a id="11160" class="Symbol">(</a><a id="11161" href="Cubical.Homotopy.Connected.html#10451" class="Bound">con∘</a> <a id="11166" class="Symbol">(</a><a id="11167" href="Cubical.Homotopy.Connected.html#10441" class="Bound">g</a> <a id="11169" class="Symbol">(</a><a id="11170" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a> <a id="11172" href="Cubical.Homotopy.Connected.html#11005" class="Bound">a</a><a id="11173" class="Symbol">))</a> <a id="11176" class="Symbol">.</a><a id="11177" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11181" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="11183" href="Cubical.Homotopy.Connected.html#11005" class="Bound">a</a> <a id="11185" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11187" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11192" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="11194" href="Cubical.Homotopy.Connected.html#11012" class="Bound">i</a><a id="11195" class="Symbol">))</a>
                   <a id="11217" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11219" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="11233" class="Symbol">(</a><a id="11234" href="Cubical.Homotopy.Connected.html#10820" class="Bound">F</a> <a id="11236" class="Symbol">(</a><a id="11237" href="Cubical.Homotopy.Connected.html#10439" class="Bound">f</a> <a id="11239" href="Cubical.Homotopy.Connected.html#11005" class="Bound">a</a><a id="11240" class="Symbol">)))</a>
          <a id="11254" class="Symbol">.</a><a id="11255" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11259" class="Symbol">.</a><a id="11260" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="11263" class="Symbol">)</a>

<a id="isConnectedFunCancel&#39;"></a><a id="11266" href="Cubical.Homotopy.Connected.html#11266" class="Function">isConnectedFunCancel&#39;</a> <a id="11288" class="Symbol">:</a> <a id="11290" class="Symbol">(</a><a id="11291" href="Cubical.Homotopy.Connected.html#11291" class="Bound">f</a> <a id="11293" class="Symbol">:</a> <a id="11295" href="Cubical.Homotopy.Connected.html#1329" class="Generalizable">X₀</a> <a id="11298" class="Symbol">→</a> <a id="11300" href="Cubical.Homotopy.Connected.html#1332" class="Generalizable">X₁</a><a id="11302" class="Symbol">)</a> <a id="11304" class="Symbol">(</a><a id="11305" href="Cubical.Homotopy.Connected.html#11305" class="Bound">g</a> <a id="11307" class="Symbol">:</a> <a id="11309" href="Cubical.Homotopy.Connected.html#1332" class="Generalizable">X₁</a> <a id="11312" class="Symbol">→</a> <a id="11314" href="Cubical.Homotopy.Connected.html#1335" class="Generalizable">X₂</a><a id="11316" class="Symbol">)</a> <a id="11318" class="Symbol">(</a><a id="11319" href="Cubical.Homotopy.Connected.html#11319" class="Bound">n</a> <a id="11321" class="Symbol">:</a> <a id="11323" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="11329" class="Symbol">)</a>
  <a id="11333" class="Symbol">→</a> <a id="11335" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="11350" class="Symbol">(</a><a id="11351" class="Number">1</a> <a id="11353" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="11355" href="Cubical.Homotopy.Connected.html#11319" class="Bound">n</a><a id="11356" class="Symbol">)</a> <a id="11358" href="Cubical.Homotopy.Connected.html#11305" class="Bound">g</a> <a id="11360" class="Symbol">→</a> <a id="11362" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="11377" href="Cubical.Homotopy.Connected.html#11319" class="Bound">n</a> <a id="11379" class="Symbol">(</a><a id="11380" href="Cubical.Homotopy.Connected.html#11305" class="Bound">g</a> <a id="11382" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11384" href="Cubical.Homotopy.Connected.html#11291" class="Bound">f</a><a id="11385" class="Symbol">)</a> <a id="11387" class="Symbol">→</a> <a id="11389" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="11404" href="Cubical.Homotopy.Connected.html#11319" class="Bound">n</a> <a id="11406" href="Cubical.Homotopy.Connected.html#11291" class="Bound">f</a>
<a id="11408" href="Cubical.Homotopy.Connected.html#11266" class="Function">isConnectedFunCancel&#39;</a> <a id="11430" href="Cubical.Homotopy.Connected.html#11430" class="Bound">f</a> <a id="11432" href="Cubical.Homotopy.Connected.html#11432" class="Bound">g</a> <a id="11434" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11439" href="Cubical.Homotopy.Connected.html#11439" class="Bound">con-g</a> <a id="11445" href="Cubical.Homotopy.Connected.html#11445" class="Bound">con-f</a> <a id="11451" href="Cubical.Homotopy.Connected.html#11451" class="Bound">b</a> <a id="11453" class="Symbol">=</a>
  <a id="11457" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="11461" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11463" class="Symbol">(λ</a> <a id="11466" class="Symbol">{</a><a id="11467" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="11471" class="Symbol">→</a> <a id="11473" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11477" class="Symbol">})</a>
<a id="11480" href="Cubical.Homotopy.Connected.html#11266" class="Function">isConnectedFunCancel&#39;</a> <a id="11502" class="Symbol">{</a><a id="11503" class="Argument">X₀</a> <a id="11506" class="Symbol">=</a> <a id="11508" href="Cubical.Homotopy.Connected.html#11508" class="Bound">X</a><a id="11509" class="Symbol">}</a> <a id="11511" class="Symbol">{</a><a id="11512" class="Argument">X₁</a> <a id="11515" class="Symbol">=</a> <a id="11517" href="Cubical.Homotopy.Connected.html#11517" class="Bound">Y</a><a id="11518" class="Symbol">}</a> <a id="11520" class="Symbol">{</a><a id="11521" class="Argument">X₂</a> <a id="11524" class="Symbol">=</a> <a id="11526" href="Cubical.Homotopy.Connected.html#11526" class="Bound">Z</a><a id="11527" class="Symbol">}</a> <a id="11529" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="11531" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="11533" class="Symbol">(</a><a id="11534" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11538" href="Cubical.Homotopy.Connected.html#11538" class="Bound">n</a><a id="11539" class="Symbol">)</a> <a id="11541" href="Cubical.Homotopy.Connected.html#11541" class="Bound">con-g</a> <a id="11547" href="Cubical.Homotopy.Connected.html#11547" class="Bound">con-f</a> <a id="11553" class="Symbol">=</a>
  <a id="11557" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="11584" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="11586" class="Symbol">(</a><a id="11587" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11591" href="Cubical.Homotopy.Connected.html#11538" class="Bound">n</a><a id="11592" class="Symbol">)</a>
    <a id="11598" class="Symbol">λ</a> <a id="11600" href="Cubical.Homotopy.Connected.html#11600" class="Bound">P</a> <a id="11602" class="Symbol">→</a> <a id="11604" href="Cubical.Homotopy.Connected.html#12247" class="Function">d</a> <a id="11606" href="Cubical.Homotopy.Connected.html#11600" class="Bound">P</a> <a id="11608" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11610" href="Cubical.Homotopy.Connected.html#12525" class="Function">d-sec</a> <a id="11616" href="Cubical.Homotopy.Connected.html#11600" class="Bound">P</a>
  <a id="11620" class="Keyword">where</a>
  <a id="11628" href="Cubical.Homotopy.Connected.html#11628" class="Function">ℓ&#39;</a> <a id="11631" class="Symbol">:</a> <a id="11633" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="11641" href="Cubical.Homotopy.Connected.html#11628" class="Function">ℓ&#39;</a> <a id="11644" class="Symbol">=</a> <a id="11646" class="Symbol">_</a>
  <a id="11650" class="Keyword">module</a> <a id="11657" href="Cubical.Homotopy.Connected.html#11657" class="Module">_</a> <a id="11659" class="Symbol">(</a><a id="11660" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="11662" class="Symbol">:</a> <a id="11664" href="Cubical.Homotopy.Connected.html#11517" class="Bound">Y</a> <a id="11666" class="Symbol">→</a> <a id="11668" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="11681" href="Cubical.Homotopy.Connected.html#11628" class="Function">ℓ&#39;</a> <a id="11684" class="Symbol">(</a><a id="11685" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11689" href="Cubical.Homotopy.Connected.html#11538" class="Bound">n</a><a id="11690" class="Symbol">))</a> <a id="11693" class="Keyword">where</a>
    <a id="11703" href="Cubical.Homotopy.Connected.html#11703" class="Function">pre-d</a> <a id="11709" class="Symbol">:</a> <a id="11711" class="Symbol">(</a><a id="11712" href="Cubical.Homotopy.Connected.html#11712" class="Bound">y</a> <a id="11714" class="Symbol">:</a> <a id="11716" href="Cubical.Homotopy.Connected.html#11517" class="Bound">Y</a><a id="11717" class="Symbol">)</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Cubical.Homotopy.Connected.html#11720" class="Bound">a</a> <a id="11722" class="Symbol">:</a> <a id="11724" href="Cubical.Homotopy.Connected.html#11508" class="Bound">X</a><a id="11725" class="Symbol">)</a> <a id="11727" class="Symbol">(</a><a id="11728" href="Cubical.Homotopy.Connected.html#11728" class="Bound">p</a> <a id="11730" class="Symbol">:</a> <a id="11732" class="Symbol">_)</a> <a id="11735" class="Symbol">→</a> <a id="11737" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="11739" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="11744" class="Symbol">(</a><a id="11745" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="11751" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="11756" href="Cubical.Homotopy.Connected.html#11712" class="Bound">y</a><a id="11757" class="Symbol">))</a> <a id="11760" class="Symbol">(</a><a id="11761" href="Cubical.Homotopy.Connected.html#11712" class="Bound">y</a> <a id="11763" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11765" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11769" class="Symbol">)</a> <a id="11771" class="Symbol">(</a><a id="11772" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="11774" href="Cubical.Homotopy.Connected.html#11720" class="Bound">a</a> <a id="11776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11778" href="Cubical.Homotopy.Connected.html#11728" class="Bound">p</a><a id="11779" class="Symbol">)</a> <a id="11781" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="11783" class="Symbol">(</a><a id="11784" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11788" href="Cubical.Homotopy.Connected.html#11538" class="Bound">n</a><a id="11789" class="Symbol">)</a>
    <a id="11795" href="Cubical.Homotopy.Connected.html#11703" class="Function">pre-d</a> <a id="11801" href="Cubical.Homotopy.Connected.html#11801" class="Bound">y</a> <a id="11803" href="Cubical.Homotopy.Connected.html#11803" class="Bound">a</a> <a id="11805" href="Cubical.Homotopy.Connected.html#11805" class="Bound">p</a> <a id="11807" class="Symbol">=</a>
      <a id="11815" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="11823" class="Symbol">(</a><a id="11824" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="11839" class="Symbol">(</a><a id="11840" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11844" href="Cubical.Homotopy.Connected.html#11538" class="Bound">n</a><a id="11845" class="Symbol">))</a>
        <a id="11856" class="Symbol">(</a><a id="11857" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Cubical.Homotopy.Connected.html#11541" class="Bound">con-g</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="11882" href="Cubical.Homotopy.Connected.html#11801" class="Bound">y</a><a id="11883" class="Symbol">))</a> <a id="11886" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="11888" href="Cubical.Homotopy.Connected.html#11801" class="Bound">y</a> <a id="11890" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11892" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11897" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="11899" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="11901" class="Symbol">(</a><a id="11902" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="11904" href="Cubical.Homotopy.Connected.html#11803" class="Bound">a</a> <a id="11906" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11908" href="Cubical.Homotopy.Connected.html#11805" class="Bound">p</a><a id="11909" class="Symbol">)</a> <a id="11911" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="11912" class="Symbol">)</a>

    <a id="11919" href="Cubical.Homotopy.Connected.html#11919" class="Function">pre-d-refl</a> <a id="11930" class="Symbol">:</a> <a id="11932" class="Symbol">(</a><a id="11933" href="Cubical.Homotopy.Connected.html#11933" class="Bound">x</a> <a id="11935" class="Symbol">:</a> <a id="11937" href="Cubical.Homotopy.Connected.html#11508" class="Bound">X</a><a id="11938" class="Symbol">)</a> <a id="11940" class="Symbol">→</a> <a id="11942" href="Cubical.Homotopy.Connected.html#11703" class="Function">pre-d</a> <a id="11948" class="Symbol">(</a><a id="11949" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="11951" href="Cubical.Homotopy.Connected.html#11933" class="Bound">x</a><a id="11952" class="Symbol">)</a> <a id="11954" href="Cubical.Homotopy.Connected.html#11933" class="Bound">x</a> <a id="11956" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11961" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11963" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="11965" class="Symbol">(λ</a> <a id="11968" href="Cubical.Homotopy.Connected.html#11968" class="Bound">b</a> <a id="11970" class="Symbol">→</a> <a id="11972" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="11974" href="Cubical.Homotopy.Connected.html#11933" class="Bound">x</a> <a id="11976" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11978" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11982" class="Symbol">)</a> <a id="11984" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
    <a id="11990" href="Cubical.Homotopy.Connected.html#11919" class="Function">pre-d-refl</a> <a id="12001" href="Cubical.Homotopy.Connected.html#12001" class="Bound">x</a> <a id="12003" class="Symbol">=</a>
        <a id="12013" class="Symbol">(λ</a> <a id="12016" href="Cubical.Homotopy.Connected.html#12016" class="Bound">i</a> <a id="12018" class="Symbol">→</a> <a id="12020" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="12028" class="Symbol">(</a><a id="12029" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="12044" class="Symbol">(</a><a id="12045" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12049" href="Cubical.Homotopy.Connected.html#11538" class="Bound">n</a><a id="12050" class="Symbol">))</a>
                 <a id="12070" class="Symbol">(</a><a id="12071" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="12084" class="Symbol">(</a><a id="12085" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="12100" class="Symbol">(</a><a id="12101" href="Cubical.Homotopy.Connected.html#11541" class="Bound">con-g</a> <a id="12107" class="Symbol">(</a><a id="12108" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="12110" class="Symbol">(</a><a id="12111" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12113" href="Cubical.Homotopy.Connected.html#12001" class="Bound">x</a><a id="12114" class="Symbol">))))</a> <a id="12119" class="Symbol">_</a> <a id="12121" class="Symbol">_</a>
                  <a id="12141" class="Symbol">(</a><a id="12142" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="12157" class="Symbol">(</a><a id="12158" href="Cubical.Homotopy.Connected.html#11541" class="Bound">con-g</a> <a id="12164" class="Symbol">(</a><a id="12165" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="12167" class="Symbol">(</a><a id="12168" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12170" href="Cubical.Homotopy.Connected.html#12001" class="Bound">x</a><a id="12171" class="Symbol">)))</a> <a id="12175" class="Symbol">_</a> <a id="12177" class="Symbol">_)</a> <a id="12180" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12185" href="Cubical.Homotopy.Connected.html#12016" class="Bound">i</a><a id="12186" class="Symbol">))</a>
      <a id="12195" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12197" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12202" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣_∣ₕ</a> <a id="12207" class="Symbol">(</a><a id="12208" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="12222" class="Symbol">(λ</a> <a id="12225" href="Cubical.Homotopy.Connected.html#12225" class="Bound">b</a> <a id="12227" class="Symbol">→</a> <a id="12229" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12231" href="Cubical.Homotopy.Connected.html#12001" class="Bound">x</a> <a id="12233" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12235" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12239" class="Symbol">))</a>

    <a id="12247" href="Cubical.Homotopy.Connected.html#12247" class="Function">d</a> <a id="12249" class="Symbol">:</a> <a id="12251" class="Symbol">((</a><a id="12253" href="Cubical.Homotopy.Connected.html#12253" class="Bound">a</a> <a id="12255" class="Symbol">:</a> <a id="12257" href="Cubical.Homotopy.Connected.html#11508" class="Bound">X</a><a id="12258" class="Symbol">)</a> <a id="12260" class="Symbol">→</a> <a id="12262" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="12264" class="Symbol">(</a><a id="12265" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12267" href="Cubical.Homotopy.Connected.html#12253" class="Bound">a</a><a id="12268" class="Symbol">)</a> <a id="12270" class="Symbol">.</a><a id="12271" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12274" class="Symbol">)</a> <a id="12276" class="Symbol">→</a> <a id="12278" class="Symbol">(</a><a id="12279" href="Cubical.Homotopy.Connected.html#12279" class="Bound">b</a> <a id="12281" class="Symbol">:</a> <a id="12283" href="Cubical.Homotopy.Connected.html#11517" class="Bound">Y</a><a id="12284" class="Symbol">)</a> <a id="12286" class="Symbol">→</a> <a id="12288" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="12290" href="Cubical.Homotopy.Connected.html#12279" class="Bound">b</a> <a id="12292" class="Symbol">.</a><a id="12293" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="12301" href="Cubical.Homotopy.Connected.html#12247" class="Function">d</a> <a id="12303" href="Cubical.Homotopy.Connected.html#12303" class="Bound">F</a> <a id="12305" href="Cubical.Homotopy.Connected.html#12305" class="Bound">y</a> <a id="12307" class="Symbol">=</a> <a id="12309" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="12319" class="Symbol">(</a><a id="12320" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12324" class="Symbol">(</a><a id="12325" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="12327" href="Cubical.Homotopy.Connected.html#12305" class="Bound">y</a><a id="12328" class="Symbol">))</a>
            <a id="12343" class="Symbol">(λ</a> <a id="12346" class="Symbol">{(</a><a id="12348" href="Cubical.Homotopy.Connected.html#12348" class="Bound">a</a> <a id="12350" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12352" href="Cubical.Homotopy.Connected.html#12352" class="Bound">p</a><a id="12353" class="Symbol">)</a> <a id="12355" class="Symbol">→</a>
              <a id="12371" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="12381" class="Symbol">(</a><a id="12382" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="12384" href="Cubical.Homotopy.Connected.html#12305" class="Bound">y</a> <a id="12386" class="Symbol">.</a><a id="12387" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12390" class="Symbol">)</a>
                <a id="12408" class="Symbol">(λ</a> <a id="12411" href="Cubical.Homotopy.Connected.html#12411" class="Bound">p</a> <a id="12413" class="Symbol">→</a> <a id="12415" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12421" class="Symbol">(</a><a id="12422" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12426" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12428" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a><a id="12429" class="Symbol">)</a> <a id="12431" class="Symbol">(</a><a id="12432" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12437" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12441" class="Symbol">(</a><a id="12442" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12446" href="Cubical.Homotopy.Connected.html#12411" class="Bound">p</a><a id="12447" class="Symbol">))</a> <a id="12450" class="Symbol">(</a><a id="12451" href="Cubical.Homotopy.Connected.html#12303" class="Bound">F</a> <a id="12453" href="Cubical.Homotopy.Connected.html#12348" class="Bound">a</a><a id="12454" class="Symbol">))</a>
                <a id="12473" class="Symbol">(</a><a id="12474" href="Cubical.Homotopy.Connected.html#11703" class="Function">pre-d</a> <a id="12480" href="Cubical.Homotopy.Connected.html#12305" class="Bound">y</a> <a id="12482" href="Cubical.Homotopy.Connected.html#12348" class="Bound">a</a> <a id="12484" href="Cubical.Homotopy.Connected.html#12352" class="Bound">p</a><a id="12485" class="Symbol">)})</a>
            <a id="12501" class="Symbol">(</a><a id="12502" href="Cubical.Homotopy.Connected.html#11547" class="Bound">con-f</a> <a id="12508" class="Symbol">(</a><a id="12509" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="12511" href="Cubical.Homotopy.Connected.html#12305" class="Bound">y</a><a id="12512" class="Symbol">)</a> <a id="12514" class="Symbol">.</a><a id="12515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12518" class="Symbol">)</a>

    <a id="12525" href="Cubical.Homotopy.Connected.html#12525" class="Function">d-sec</a> <a id="12531" class="Symbol">:</a> <a id="12533" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="12541" class="Symbol">(λ</a> <a id="12544" href="Cubical.Homotopy.Connected.html#12544" class="Bound">s</a> <a id="12546" class="Symbol">→</a> <a id="12548" href="Cubical.Homotopy.Connected.html#12544" class="Bound">s</a> <a id="12550" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12552" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a><a id="12553" class="Symbol">)</a> <a id="12555" href="Cubical.Homotopy.Connected.html#12247" class="Function">d</a>
    <a id="12561" href="Cubical.Homotopy.Connected.html#12525" class="Function">d-sec</a> <a id="12567" href="Cubical.Homotopy.Connected.html#12567" class="Bound">F</a> <a id="12569" class="Symbol">=</a>
      <a id="12577" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="12584" class="Symbol">λ</a> <a id="12586" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a>
        <a id="12596" class="Symbol">→</a> <a id="12598" class="Symbol">(λ</a> <a id="12601" href="Cubical.Homotopy.Connected.html#12601" class="Bound">i</a> <a id="12603" class="Symbol">→</a> <a id="12605" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="12615" class="Symbol">(</a><a id="12616" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12620" class="Symbol">(</a><a id="12621" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="12623" class="Symbol">(</a><a id="12624" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12626" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a><a id="12627" class="Symbol">)))</a>
            <a id="12643" class="Symbol">(λ</a> <a id="12646" class="Symbol">{(</a><a id="12648" href="Cubical.Homotopy.Connected.html#12648" class="Bound">a</a> <a id="12650" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12652" href="Cubical.Homotopy.Connected.html#12652" class="Bound">p</a><a id="12653" class="Symbol">)</a> <a id="12655" class="Symbol">→</a>
              <a id="12671" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="12681" class="Symbol">(</a><a id="12682" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="12684" class="Symbol">(</a><a id="12685" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12687" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a><a id="12688" class="Symbol">)</a> <a id="12690" class="Symbol">.</a><a id="12691" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12694" class="Symbol">)</a>
                <a id="12712" class="Symbol">(λ</a> <a id="12715" href="Cubical.Homotopy.Connected.html#12715" class="Bound">p</a> <a id="12717" class="Symbol">→</a> <a id="12719" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12725" class="Symbol">(</a><a id="12726" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12730" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12732" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a><a id="12733" class="Symbol">)</a> <a id="12735" class="Symbol">(</a><a id="12736" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12745" class="Symbol">(</a><a id="12746" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12750" href="Cubical.Homotopy.Connected.html#12715" class="Bound">p</a><a id="12751" class="Symbol">))</a> <a id="12754" class="Symbol">(</a><a id="12755" href="Cubical.Homotopy.Connected.html#12567" class="Bound">F</a> <a id="12757" href="Cubical.Homotopy.Connected.html#12648" class="Bound">a</a><a id="12758" class="Symbol">))</a>
                <a id="12777" class="Symbol">(</a><a id="12778" href="Cubical.Homotopy.Connected.html#11703" class="Function">pre-d</a> <a id="12784" class="Symbol">(</a><a id="12785" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12787" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a><a id="12788" class="Symbol">)</a> <a id="12790" href="Cubical.Homotopy.Connected.html#12648" class="Bound">a</a> <a id="12792" href="Cubical.Homotopy.Connected.html#12652" class="Bound">p</a><a id="12793" class="Symbol">)})</a>
            <a id="12809" class="Symbol">(</a><a id="12810" href="Cubical.Homotopy.Connected.html#11547" class="Bound">con-f</a> <a id="12816" class="Symbol">(</a><a id="12817" href="Cubical.Homotopy.Connected.html#11531" class="Bound">g</a> <a id="12819" class="Symbol">(</a><a id="12820" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12822" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a><a id="12823" class="Symbol">))</a> <a id="12826" class="Symbol">.</a><a id="12827" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12831" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="12833" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a> <a id="12835" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12837" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12842" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="12844" href="Cubical.Homotopy.Connected.html#12601" class="Bound">i</a><a id="12845" class="Symbol">))</a>
          <a id="12858" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12860" class="Symbol">(λ</a> <a id="12863" href="Cubical.Homotopy.Connected.html#12863" class="Bound">i</a> <a id="12865" class="Symbol">→</a> <a id="12867" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="12877" class="Symbol">(</a><a id="12878" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a> <a id="12880" class="Symbol">(</a><a id="12881" href="Cubical.Homotopy.Connected.html#11529" class="Bound">f</a> <a id="12883" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a><a id="12884" class="Symbol">)</a> <a id="12886" class="Symbol">.</a><a id="12887" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12890" class="Symbol">)</a>
               <a id="12907" class="Symbol">(λ</a> <a id="12910" href="Cubical.Homotopy.Connected.html#12910" class="Bound">p</a> <a id="12912" class="Symbol">→</a> <a id="12914" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="12920" class="Symbol">(</a><a id="12921" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12925" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12927" href="Cubical.Homotopy.Connected.html#11660" class="Bound">P</a><a id="12928" class="Symbol">)</a> <a id="12930" class="Symbol">(</a><a id="12931" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12936" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12940" class="Symbol">(</a><a id="12941" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12945" href="Cubical.Homotopy.Connected.html#12910" class="Bound">p</a><a id="12946" class="Symbol">))</a> <a id="12949" class="Symbol">(</a><a id="12950" href="Cubical.Homotopy.Connected.html#12567" class="Bound">F</a> <a id="12952" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a><a id="12953" class="Symbol">))</a>
               <a id="12971" class="Symbol">(</a><a id="12972" href="Cubical.Homotopy.Connected.html#11919" class="Function">pre-d-refl</a> <a id="12983" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a> <a id="12985" href="Cubical.Homotopy.Connected.html#12863" class="Bound">i</a><a id="12986" class="Symbol">))</a>
          <a id="12999" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13001" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="13015" class="Symbol">(</a><a id="13016" href="Cubical.Homotopy.Connected.html#12567" class="Bound">F</a> <a id="13018" href="Cubical.Homotopy.Connected.html#12586" class="Bound">x</a><a id="13019" class="Symbol">)</a>

<a id="isEquiv→isConnected"></a><a id="13022" href="Cubical.Homotopy.Connected.html#13022" class="Function">isEquiv→isConnected</a> <a id="13042" class="Symbol">:</a> <a id="13044" class="Symbol">∀</a> <a id="13046" class="Symbol">{</a><a id="13047" href="Cubical.Homotopy.Connected.html#13047" class="Bound">ℓ</a> <a id="13049" href="Cubical.Homotopy.Connected.html#13049" class="Bound">ℓ&#39;</a><a id="13051" class="Symbol">}</a> <a id="13053" class="Symbol">{</a><a id="13054" href="Cubical.Homotopy.Connected.html#13054" class="Bound">A</a> <a id="13056" class="Symbol">:</a> <a id="13058" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13063" href="Cubical.Homotopy.Connected.html#13047" class="Bound">ℓ</a><a id="13064" class="Symbol">}</a> <a id="13066" class="Symbol">{</a><a id="13067" href="Cubical.Homotopy.Connected.html#13067" class="Bound">B</a> <a id="13069" class="Symbol">:</a> <a id="13071" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13076" href="Cubical.Homotopy.Connected.html#13049" class="Bound">ℓ&#39;</a><a id="13078" class="Symbol">}</a>
    <a id="13084" class="Symbol">(</a><a id="13085" href="Cubical.Homotopy.Connected.html#13085" class="Bound">f</a> <a id="13087" class="Symbol">:</a> <a id="13089" href="Cubical.Homotopy.Connected.html#13054" class="Bound">A</a> <a id="13091" class="Symbol">→</a> <a id="13093" href="Cubical.Homotopy.Connected.html#13067" class="Bound">B</a><a id="13094" class="Symbol">)</a>
  <a id="13098" class="Symbol">→</a> <a id="13100" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="13108" href="Cubical.Homotopy.Connected.html#13085" class="Bound">f</a>
  <a id="13112" class="Symbol">→</a> <a id="13114" class="Symbol">(</a><a id="13115" href="Cubical.Homotopy.Connected.html#13115" class="Bound">n</a> <a id="13117" class="Symbol">:</a> <a id="13119" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13120" class="Symbol">)</a> <a id="13122" class="Symbol">→</a> <a id="13124" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="13139" href="Cubical.Homotopy.Connected.html#13115" class="Bound">n</a> <a id="13141" href="Cubical.Homotopy.Connected.html#13085" class="Bound">f</a>
<a id="13143" href="Cubical.Homotopy.Connected.html#13022" class="Function">isEquiv→isConnected</a> <a id="13163" href="Cubical.Homotopy.Connected.html#13163" class="Bound">f</a> <a id="13165" href="Cubical.Homotopy.Connected.html#13165" class="Bound">iseq</a> <a id="13170" href="Cubical.Homotopy.Connected.html#13170" class="Bound">n</a> <a id="13172" href="Cubical.Homotopy.Connected.html#13172" class="Bound">b</a> <a id="13174" class="Symbol">=</a>
  <a id="13178" href="Cubical.HITs.Truncation.Properties.html#7238" class="Function">isContr→isContr∥</a> <a id="13195" href="Cubical.Homotopy.Connected.html#13170" class="Bound">n</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="13210" href="Cubical.Homotopy.Connected.html#13165" class="Bound">iseq</a> <a id="13215" href="Cubical.Homotopy.Connected.html#13172" class="Bound">b</a><a id="13216" class="Symbol">)</a>

<a id="isConnectedId"></a><a id="13219" href="Cubical.Homotopy.Connected.html#13219" class="Function">isConnectedId</a> <a id="13233" class="Symbol">:</a> <a id="13235" class="Symbol">∀</a> <a id="13237" class="Symbol">{</a><a id="13238" href="Cubical.Homotopy.Connected.html#13238" class="Bound">ℓ</a><a id="13239" class="Symbol">}</a> <a id="13241" class="Symbol">{</a><a id="13242" href="Cubical.Homotopy.Connected.html#13242" class="Bound">A</a> <a id="13244" class="Symbol">:</a> <a id="13246" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13251" href="Cubical.Homotopy.Connected.html#13238" class="Bound">ℓ</a><a id="13252" class="Symbol">}</a> <a id="13254" class="Symbol">{</a><a id="13255" href="Cubical.Homotopy.Connected.html#13255" class="Bound">n</a> <a id="13257" class="Symbol">:</a> <a id="13259" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="13265" class="Symbol">}</a> <a id="13267" class="Symbol">→</a> <a id="13269" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="13284" href="Cubical.Homotopy.Connected.html#13255" class="Bound">n</a> <a id="13286" class="Symbol">(</a><a id="13287" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="13293" href="Cubical.Homotopy.Connected.html#13242" class="Bound">A</a><a id="13294" class="Symbol">)</a>
<a id="13296" href="Cubical.Homotopy.Connected.html#13219" class="Function">isConnectedId</a> <a id="13310" class="Symbol">=</a> <a id="13312" href="Cubical.Homotopy.Connected.html#13022" class="Function">isEquiv→isConnected</a> <a id="13332" class="Symbol">_</a> <a id="13334" class="Symbol">(</a><a id="13335" href="Cubical.Foundations.Equiv.Base.html#924" class="Function">idIsEquiv</a> <a id="13345" class="Symbol">_)</a> <a id="13348" class="Symbol">_</a>


<a id="isConnectedPath"></a><a id="13352" href="Cubical.Homotopy.Connected.html#13352" class="Function">isConnectedPath</a> <a id="13368" class="Symbol">:</a> <a id="13370" class="Symbol">∀</a> <a id="13372" class="Symbol">{</a><a id="13373" href="Cubical.Homotopy.Connected.html#13373" class="Bound">ℓ</a><a id="13374" class="Symbol">}</a> <a id="13376" class="Symbol">(</a><a id="13377" href="Cubical.Homotopy.Connected.html#13377" class="Bound">n</a> <a id="13379" class="Symbol">:</a> <a id="13381" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="13387" class="Symbol">)</a> <a id="13389" class="Symbol">{</a><a id="13390" href="Cubical.Homotopy.Connected.html#13390" class="Bound">A</a> <a id="13392" class="Symbol">:</a> <a id="13394" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13399" href="Cubical.Homotopy.Connected.html#13373" class="Bound">ℓ</a><a id="13400" class="Symbol">}</a>
  <a id="13404" class="Symbol">→</a> <a id="13406" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="13418" class="Symbol">(</a><a id="13419" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13423" href="Cubical.Homotopy.Connected.html#13377" class="Bound">n</a><a id="13424" class="Symbol">)</a> <a id="13426" href="Cubical.Homotopy.Connected.html#13390" class="Bound">A</a>
  <a id="13430" class="Symbol">→</a> <a id="13432" class="Symbol">(</a><a id="13433" href="Cubical.Homotopy.Connected.html#13433" class="Bound">a₀</a> <a id="13436" href="Cubical.Homotopy.Connected.html#13436" class="Bound">a₁</a> <a id="13439" class="Symbol">:</a> <a id="13441" href="Cubical.Homotopy.Connected.html#13390" class="Bound">A</a><a id="13442" class="Symbol">)</a> <a id="13444" class="Symbol">→</a> <a id="13446" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="13458" href="Cubical.Homotopy.Connected.html#13377" class="Bound">n</a> <a id="13460" class="Symbol">(</a><a id="13461" href="Cubical.Homotopy.Connected.html#13433" class="Bound">a₀</a> <a id="13464" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13466" href="Cubical.Homotopy.Connected.html#13436" class="Bound">a₁</a><a id="13468" class="Symbol">)</a>
<a id="13470" href="Cubical.Homotopy.Connected.html#13352" class="Function">isConnectedPath</a> <a id="13486" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="13491" href="Cubical.Homotopy.Connected.html#13491" class="Bound">connA</a> <a id="13497" href="Cubical.Homotopy.Connected.html#13497" class="Bound">a₀</a> <a id="13500" href="Cubical.Homotopy.Connected.html#13500" class="Bound">a₁</a> <a id="13503" class="Symbol">=</a> <a id="13505" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a>
<a id="13518" href="Cubical.Homotopy.Connected.html#13352" class="Function">isConnectedPath</a> <a id="13534" class="Symbol">(</a><a id="13535" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13539" href="Cubical.Homotopy.Connected.html#13539" class="Bound">n</a><a id="13540" class="Symbol">)</a> <a id="13542" class="Symbol">{</a><a id="13543" class="Argument">A</a> <a id="13545" class="Symbol">=</a> <a id="13547" href="Cubical.Homotopy.Connected.html#13547" class="Bound">A</a><a id="13548" class="Symbol">}</a> <a id="13550" href="Cubical.Homotopy.Connected.html#13550" class="Bound">connA</a> <a id="13556" href="Cubical.Homotopy.Connected.html#13556" class="Bound">a₀</a> <a id="13559" href="Cubical.Homotopy.Connected.html#13559" class="Bound">a₁</a> <a id="13562" class="Symbol">=</a>
  <a id="13566" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="13591" class="Number">0</a> <a id="13593" class="Symbol">(</a><a id="13594" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="13601" class="Symbol">(</a><a id="13602" href="Cubical.HITs.Truncation.Properties.html#20669" class="Function">PathIdTruncIso</a> <a id="13617" class="Symbol">(</a><a id="13618" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13622" href="Cubical.Homotopy.Connected.html#13539" class="Bound">n</a><a id="13623" class="Symbol">)))</a> <a id="13627" class="Symbol">(</a><a id="13628" href="Cubical.Foundations.HLevels.html#4053" class="Function">isContr→isContrPath</a> <a id="13648" href="Cubical.Homotopy.Connected.html#13550" class="Bound">connA</a> <a id="13654" class="Symbol">_</a> <a id="13656" class="Symbol">_)</a>

<a id="isConnectedPathP"></a><a id="13660" href="Cubical.Homotopy.Connected.html#13660" class="Function">isConnectedPathP</a> <a id="13677" class="Symbol">:</a> <a id="13679" class="Symbol">∀</a> <a id="13681" class="Symbol">{</a><a id="13682" href="Cubical.Homotopy.Connected.html#13682" class="Bound">ℓ</a><a id="13683" class="Symbol">}</a> <a id="13685" class="Symbol">(</a><a id="13686" href="Cubical.Homotopy.Connected.html#13686" class="Bound">n</a> <a id="13688" class="Symbol">:</a> <a id="13690" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="13696" class="Symbol">)</a> <a id="13698" class="Symbol">{</a><a id="13699" href="Cubical.Homotopy.Connected.html#13699" class="Bound">A</a> <a id="13701" class="Symbol">:</a> <a id="13703" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13705" class="Symbol">→</a> <a id="13707" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13712" href="Cubical.Homotopy.Connected.html#13682" class="Bound">ℓ</a><a id="13713" class="Symbol">}</a>
  <a id="13717" class="Symbol">→</a> <a id="13719" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="13731" class="Symbol">(</a><a id="13732" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13736" href="Cubical.Homotopy.Connected.html#13686" class="Bound">n</a><a id="13737" class="Symbol">)</a> <a id="13739" class="Symbol">(</a><a id="13740" href="Cubical.Homotopy.Connected.html#13699" class="Bound">A</a> <a id="13742" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13744" class="Symbol">)</a>
  <a id="13748" class="Symbol">→</a> <a id="13750" class="Symbol">(</a><a id="13751" href="Cubical.Homotopy.Connected.html#13751" class="Bound">a₀</a> <a id="13754" class="Symbol">:</a> <a id="13756" href="Cubical.Homotopy.Connected.html#13699" class="Bound">A</a> <a id="13758" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13760" class="Symbol">)</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Cubical.Homotopy.Connected.html#13763" class="Bound">a₁</a> <a id="13766" class="Symbol">:</a> <a id="13768" href="Cubical.Homotopy.Connected.html#13699" class="Bound">A</a> <a id="13770" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13772" class="Symbol">)</a> <a id="13774" class="Symbol">→</a> <a id="13776" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="13788" href="Cubical.Homotopy.Connected.html#13686" class="Bound">n</a> <a id="13790" class="Symbol">(</a><a id="13791" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="13797" href="Cubical.Homotopy.Connected.html#13699" class="Bound">A</a> <a id="13799" href="Cubical.Homotopy.Connected.html#13751" class="Bound">a₀</a> <a id="13802" href="Cubical.Homotopy.Connected.html#13763" class="Bound">a₁</a><a id="13804" class="Symbol">)</a>
<a id="13806" href="Cubical.Homotopy.Connected.html#13660" class="Function">isConnectedPathP</a> <a id="13823" href="Cubical.Homotopy.Connected.html#13823" class="Bound">n</a> <a id="13825" href="Cubical.Homotopy.Connected.html#13825" class="Bound">con</a> <a id="13829" href="Cubical.Homotopy.Connected.html#13829" class="Bound">a₀</a> <a id="13832" href="Cubical.Homotopy.Connected.html#13832" class="Bound">a₁</a> <a id="13835" class="Symbol">=</a>
  <a id="13839" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="13845" class="Symbol">(</a><a id="13846" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="13858" href="Cubical.Homotopy.Connected.html#13823" class="Bound">n</a><a id="13859" class="Symbol">)</a> <a id="13861" class="Symbol">(</a><a id="13862" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13866" class="Symbol">(</a><a id="13867" href="Cubical.Foundations.Path.html#700" class="Function">PathP≡Path</a> <a id="13878" class="Symbol">_</a> <a id="13880" class="Symbol">_</a> <a id="13882" class="Symbol">_))</a>
        <a id="13894" class="Symbol">(</a><a id="13895" href="Cubical.Homotopy.Connected.html#13352" class="Function">isConnectedPath</a> <a id="13911" href="Cubical.Homotopy.Connected.html#13823" class="Bound">n</a> <a id="13913" href="Cubical.Homotopy.Connected.html#13825" class="Bound">con</a> <a id="13917" class="Symbol">_</a> <a id="13919" class="Symbol">_)</a>

<a id="isConnectedCong"></a><a id="13923" href="Cubical.Homotopy.Connected.html#13923" class="Function">isConnectedCong</a> <a id="13939" class="Symbol">:</a> <a id="13941" class="Symbol">∀</a> <a id="13943" class="Symbol">{</a><a id="13944" href="Cubical.Homotopy.Connected.html#13944" class="Bound">ℓ</a> <a id="13946" href="Cubical.Homotopy.Connected.html#13946" class="Bound">ℓ&#39;</a><a id="13948" class="Symbol">}</a> <a id="13950" class="Symbol">(</a><a id="13951" href="Cubical.Homotopy.Connected.html#13951" class="Bound">n</a> <a id="13953" class="Symbol">:</a> <a id="13955" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="13961" class="Symbol">)</a> <a id="13963" class="Symbol">{</a><a id="13964" href="Cubical.Homotopy.Connected.html#13964" class="Bound">A</a> <a id="13966" class="Symbol">:</a> <a id="13968" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13973" href="Cubical.Homotopy.Connected.html#13944" class="Bound">ℓ</a><a id="13974" class="Symbol">}</a> <a id="13976" class="Symbol">{</a><a id="13977" href="Cubical.Homotopy.Connected.html#13977" class="Bound">B</a> <a id="13979" class="Symbol">:</a> <a id="13981" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="13986" href="Cubical.Homotopy.Connected.html#13946" class="Bound">ℓ&#39;</a><a id="13988" class="Symbol">}</a> <a id="13990" class="Symbol">(</a><a id="13991" href="Cubical.Homotopy.Connected.html#13991" class="Bound">f</a> <a id="13993" class="Symbol">:</a> <a id="13995" href="Cubical.Homotopy.Connected.html#13964" class="Bound">A</a> <a id="13997" class="Symbol">→</a> <a id="13999" href="Cubical.Homotopy.Connected.html#13977" class="Bound">B</a><a id="14000" class="Symbol">)</a>
  <a id="14004" class="Symbol">→</a> <a id="14006" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="14021" class="Symbol">(</a><a id="14022" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14026" href="Cubical.Homotopy.Connected.html#13951" class="Bound">n</a><a id="14027" class="Symbol">)</a> <a id="14029" href="Cubical.Homotopy.Connected.html#13991" class="Bound">f</a>
  <a id="14033" class="Symbol">→</a> <a id="14035" class="Symbol">∀</a> <a id="14037" class="Symbol">{</a><a id="14038" href="Cubical.Homotopy.Connected.html#14038" class="Bound">a₀</a> <a id="14041" href="Cubical.Homotopy.Connected.html#14041" class="Bound">a₁</a><a id="14043" class="Symbol">}</a> <a id="14045" class="Symbol">→</a> <a id="14047" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="14062" href="Cubical.Homotopy.Connected.html#13951" class="Bound">n</a> <a id="14064" class="Symbol">{</a><a id="14065" class="Argument">A</a> <a id="14067" class="Symbol">=</a> <a id="14069" href="Cubical.Homotopy.Connected.html#14038" class="Bound">a₀</a> <a id="14072" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14074" href="Cubical.Homotopy.Connected.html#14041" class="Bound">a₁</a><a id="14076" class="Symbol">}</a> <a id="14078" class="Symbol">(</a><a id="14079" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14084" href="Cubical.Homotopy.Connected.html#13991" class="Bound">f</a><a id="14085" class="Symbol">)</a>
<a id="14087" href="Cubical.Homotopy.Connected.html#13923" class="Function">isConnectedCong</a> <a id="14103" href="Cubical.Homotopy.Connected.html#14103" class="Bound">n</a> <a id="14105" href="Cubical.Homotopy.Connected.html#14105" class="Bound">f</a> <a id="14107" href="Cubical.Homotopy.Connected.html#14107" class="Bound">cf</a> <a id="14110" class="Symbol">{</a><a id="14111" href="Cubical.Homotopy.Connected.html#14111" class="Bound">a₀</a><a id="14113" class="Symbol">}</a> <a id="14115" class="Symbol">{</a><a id="14116" href="Cubical.Homotopy.Connected.html#14116" class="Bound">a₁</a><a id="14118" class="Symbol">}</a> <a id="14120" href="Cubical.Homotopy.Connected.html#14120" class="Bound">q</a> <a id="14122" class="Symbol">=</a>
  <a id="14126" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="14132" class="Symbol">(</a><a id="14133" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="14145" href="Cubical.Homotopy.Connected.html#14103" class="Bound">n</a><a id="14146" class="Symbol">)</a>
    <a id="14152" class="Symbol">(</a><a id="14153" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14157" class="Symbol">(</a><a id="14158" href="Cubical.Functions.Fibration.html#3662" class="Function">fiberCong</a> <a id="14168" href="Cubical.Homotopy.Connected.html#14105" class="Bound">f</a> <a id="14170" href="Cubical.Homotopy.Connected.html#14120" class="Bound">q</a><a id="14171" class="Symbol">))</a>
    <a id="14178" class="Symbol">(</a><a id="14179" href="Cubical.Homotopy.Connected.html#13352" class="Function">isConnectedPath</a> <a id="14195" href="Cubical.Homotopy.Connected.html#14103" class="Bound">n</a> <a id="14197" class="Symbol">(</a><a id="14198" href="Cubical.Homotopy.Connected.html#14107" class="Bound">cf</a> <a id="14201" class="Symbol">(</a><a id="14202" href="Cubical.Homotopy.Connected.html#14105" class="Bound">f</a> <a id="14204" href="Cubical.Homotopy.Connected.html#14116" class="Bound">a₁</a><a id="14206" class="Symbol">))</a> <a id="14209" class="Symbol">(</a><a id="14210" href="Cubical.Homotopy.Connected.html#14111" class="Bound">a₀</a> <a id="14213" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14215" href="Cubical.Homotopy.Connected.html#14120" class="Bound">q</a><a id="14216" class="Symbol">)</a> <a id="14218" class="Symbol">(</a><a id="14219" href="Cubical.Homotopy.Connected.html#14116" class="Bound">a₁</a> <a id="14222" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14228" class="Symbol">))</a>

<a id="isConnectedCong²"></a><a id="14232" href="Cubical.Homotopy.Connected.html#14232" class="Function">isConnectedCong²</a> <a id="14249" class="Symbol">:</a> <a id="14251" class="Symbol">∀</a> <a id="14253" class="Symbol">{</a><a id="14254" href="Cubical.Homotopy.Connected.html#14254" class="Bound">ℓ</a> <a id="14256" href="Cubical.Homotopy.Connected.html#14256" class="Bound">ℓ&#39;</a><a id="14258" class="Symbol">}</a> <a id="14260" class="Symbol">(</a><a id="14261" href="Cubical.Homotopy.Connected.html#14261" class="Bound">n</a> <a id="14263" class="Symbol">:</a> <a id="14265" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="14271" class="Symbol">)</a> <a id="14273" class="Symbol">{</a><a id="14274" href="Cubical.Homotopy.Connected.html#14274" class="Bound">A</a> <a id="14276" class="Symbol">:</a> <a id="14278" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14283" href="Cubical.Homotopy.Connected.html#14254" class="Bound">ℓ</a><a id="14284" class="Symbol">}</a> <a id="14286" class="Symbol">{</a><a id="14287" href="Cubical.Homotopy.Connected.html#14287" class="Bound">B</a> <a id="14289" class="Symbol">:</a> <a id="14291" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="14296" href="Cubical.Homotopy.Connected.html#14256" class="Bound">ℓ&#39;</a><a id="14298" class="Symbol">}</a> <a id="14300" class="Symbol">(</a><a id="14301" href="Cubical.Homotopy.Connected.html#14301" class="Bound">f</a> <a id="14303" class="Symbol">:</a> <a id="14305" href="Cubical.Homotopy.Connected.html#14274" class="Bound">A</a> <a id="14307" class="Symbol">→</a> <a id="14309" href="Cubical.Homotopy.Connected.html#14287" class="Bound">B</a><a id="14310" class="Symbol">)</a>
    <a id="14316" class="Symbol">→</a> <a id="14318" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="14333" class="Symbol">(</a><a id="14334" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14338" class="Symbol">(</a><a id="14339" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14343" href="Cubical.Homotopy.Connected.html#14261" class="Bound">n</a><a id="14344" class="Symbol">))</a> <a id="14347" href="Cubical.Homotopy.Connected.html#14301" class="Bound">f</a>
    <a id="14353" class="Symbol">→</a> <a id="14355" class="Symbol">∀</a> <a id="14357" class="Symbol">{</a><a id="14358" href="Cubical.Homotopy.Connected.html#14358" class="Bound">a₀</a> <a id="14361" href="Cubical.Homotopy.Connected.html#14361" class="Bound">a₁</a> <a id="14364" href="Cubical.Homotopy.Connected.html#14364" class="Bound">a₂</a> <a id="14367" href="Cubical.Homotopy.Connected.html#14367" class="Bound">a₃</a><a id="14369" class="Symbol">}</a> <a id="14371" class="Symbol">{</a><a id="14372" href="Cubical.Homotopy.Connected.html#14372" class="Bound">p</a> <a id="14374" class="Symbol">:</a> <a id="14376" href="Cubical.Homotopy.Connected.html#14358" class="Bound">a₀</a> <a id="14379" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14381" href="Cubical.Homotopy.Connected.html#14361" class="Bound">a₁</a><a id="14383" class="Symbol">}</a> <a id="14385" class="Symbol">{</a><a id="14386" href="Cubical.Homotopy.Connected.html#14386" class="Bound">q</a> <a id="14388" class="Symbol">:</a> <a id="14390" href="Cubical.Homotopy.Connected.html#14364" class="Bound">a₂</a> <a id="14393" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14395" href="Cubical.Homotopy.Connected.html#14367" class="Bound">a₃</a><a id="14397" class="Symbol">}</a>
                       <a id="14422" class="Symbol">{</a><a id="14423" href="Cubical.Homotopy.Connected.html#14423" class="Bound">r</a> <a id="14425" class="Symbol">:</a> <a id="14427" href="Cubical.Homotopy.Connected.html#14358" class="Bound">a₀</a> <a id="14430" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14432" href="Cubical.Homotopy.Connected.html#14364" class="Bound">a₂</a><a id="14434" class="Symbol">}</a> <a id="14436" class="Symbol">{</a><a id="14437" href="Cubical.Homotopy.Connected.html#14437" class="Bound">s</a> <a id="14439" class="Symbol">:</a> <a id="14441" href="Cubical.Homotopy.Connected.html#14361" class="Bound">a₁</a> <a id="14444" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14446" href="Cubical.Homotopy.Connected.html#14367" class="Bound">a₃</a><a id="14448" class="Symbol">}</a>
    <a id="14454" class="Symbol">→</a> <a id="14456" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="14471" href="Cubical.Homotopy.Connected.html#14261" class="Bound">n</a>
         <a id="14482" class="Symbol">{</a><a id="14483" class="Argument">A</a> <a id="14485" class="Symbol">=</a> <a id="14487" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="14494" href="Cubical.Homotopy.Connected.html#14372" class="Bound">p</a> <a id="14496" href="Cubical.Homotopy.Connected.html#14386" class="Bound">q</a> <a id="14498" href="Cubical.Homotopy.Connected.html#14423" class="Bound">r</a> <a id="14500" href="Cubical.Homotopy.Connected.html#14437" class="Bound">s</a><a id="14501" class="Symbol">}</a>
         <a id="14512" class="Symbol">{</a><a id="14513" class="Argument">B</a> <a id="14515" class="Symbol">=</a> <a id="14517" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="14524" class="Symbol">(</a><a id="14525" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14530" href="Cubical.Homotopy.Connected.html#14301" class="Bound">f</a> <a id="14532" href="Cubical.Homotopy.Connected.html#14372" class="Bound">p</a><a id="14533" class="Symbol">)</a> <a id="14535" class="Symbol">(</a><a id="14536" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14541" href="Cubical.Homotopy.Connected.html#14301" class="Bound">f</a> <a id="14543" href="Cubical.Homotopy.Connected.html#14386" class="Bound">q</a><a id="14544" class="Symbol">)</a> <a id="14546" class="Symbol">(</a><a id="14547" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14552" href="Cubical.Homotopy.Connected.html#14301" class="Bound">f</a> <a id="14554" href="Cubical.Homotopy.Connected.html#14423" class="Bound">r</a><a id="14555" class="Symbol">)</a> <a id="14557" class="Symbol">(</a><a id="14558" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14563" href="Cubical.Homotopy.Connected.html#14301" class="Bound">f</a> <a id="14565" href="Cubical.Homotopy.Connected.html#14437" class="Bound">s</a><a id="14566" class="Symbol">)}</a>
         <a id="14578" class="Symbol">(λ</a> <a id="14581" href="Cubical.Homotopy.Connected.html#14581" class="Bound">p</a> <a id="14583" href="Cubical.Homotopy.Connected.html#14583" class="Bound">i</a> <a id="14585" href="Cubical.Homotopy.Connected.html#14585" class="Bound">j</a> <a id="14587" class="Symbol">→</a> <a id="14589" href="Cubical.Homotopy.Connected.html#14301" class="Bound">f</a> <a id="14591" class="Symbol">(</a><a id="14592" href="Cubical.Homotopy.Connected.html#14581" class="Bound">p</a> <a id="14594" href="Cubical.Homotopy.Connected.html#14583" class="Bound">i</a> <a id="14596" href="Cubical.Homotopy.Connected.html#14585" class="Bound">j</a><a id="14597" class="Symbol">))</a>
<a id="14600" href="Cubical.Homotopy.Connected.html#14232" class="Function">isConnectedCong²</a> <a id="14617" href="Cubical.Homotopy.Connected.html#14617" class="Bound">n</a> <a id="14619" class="Symbol">{</a><a id="14620" class="Argument">A</a> <a id="14622" class="Symbol">=</a> <a id="14624" href="Cubical.Homotopy.Connected.html#14624" class="Bound">A</a><a id="14625" class="Symbol">}</a> <a id="14627" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a> <a id="14629" href="Cubical.Homotopy.Connected.html#14629" class="Bound">cf</a> <a id="14632" class="Symbol">{</a><a id="14633" href="Cubical.Homotopy.Connected.html#14633" class="Bound">a₀</a><a id="14635" class="Symbol">}</a> <a id="14637" class="Symbol">{</a><a id="14638" href="Cubical.Homotopy.Connected.html#14638" class="Bound">a₁</a><a id="14640" class="Symbol">}</a> <a id="14642" class="Symbol">{</a><a id="14643" class="Argument">r</a> <a id="14645" class="Symbol">=</a> <a id="14647" href="Cubical.Homotopy.Connected.html#14647" class="Bound">r</a><a id="14648" class="Symbol">}</a> <a id="14650" class="Symbol">{</a><a id="14651" class="Argument">s</a> <a id="14653" class="Symbol">=</a> <a id="14655" href="Cubical.Homotopy.Connected.html#14655" class="Bound">s</a><a id="14656" class="Symbol">}</a>
  <a id="14660" class="Symbol">=</a> <a id="14662" href="Cubical.Homotopy.Connected.html#14698" class="Function">isConnectedCong²&#39;</a> <a id="14680" class="Symbol">_</a> <a id="14682" href="Cubical.Homotopy.Connected.html#14647" class="Bound">r</a> <a id="14684" class="Symbol">_</a> <a id="14686" href="Cubical.Homotopy.Connected.html#14655" class="Bound">s</a>
  <a id="14690" class="Keyword">where</a>
  <a id="14698" href="Cubical.Homotopy.Connected.html#14698" class="Function">isConnectedCong²&#39;</a> <a id="14716" class="Symbol">:</a> <a id="14718" class="Symbol">(</a><a id="14719" href="Cubical.Homotopy.Connected.html#14719" class="Bound">a₂</a> <a id="14722" class="Symbol">:</a> <a id="14724" href="Cubical.Homotopy.Connected.html#14624" class="Bound">A</a><a id="14725" class="Symbol">)</a> <a id="14727" class="Symbol">(</a><a id="14728" href="Cubical.Homotopy.Connected.html#14728" class="Bound">r</a> <a id="14730" class="Symbol">:</a> <a id="14732" href="Cubical.Homotopy.Connected.html#14633" class="Bound">a₀</a> <a id="14735" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14737" href="Cubical.Homotopy.Connected.html#14719" class="Bound">a₂</a><a id="14739" class="Symbol">)</a> <a id="14741" class="Symbol">(</a><a id="14742" href="Cubical.Homotopy.Connected.html#14742" class="Bound">a₃</a> <a id="14745" class="Symbol">:</a> <a id="14747" href="Cubical.Homotopy.Connected.html#14624" class="Bound">A</a><a id="14748" class="Symbol">)</a> <a id="14750" class="Symbol">(</a><a id="14751" href="Cubical.Homotopy.Connected.html#14751" class="Bound">s</a> <a id="14753" class="Symbol">:</a> <a id="14755" href="Cubical.Homotopy.Connected.html#14638" class="Bound">a₁</a> <a id="14758" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14760" href="Cubical.Homotopy.Connected.html#14742" class="Bound">a₃</a><a id="14762" class="Symbol">)</a>
       <a id="14771" class="Symbol">{</a><a id="14772" href="Cubical.Homotopy.Connected.html#14772" class="Bound">p</a> <a id="14774" class="Symbol">:</a> <a id="14776" href="Cubical.Homotopy.Connected.html#14633" class="Bound">a₀</a> <a id="14779" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14781" href="Cubical.Homotopy.Connected.html#14638" class="Bound">a₁</a><a id="14783" class="Symbol">}</a> <a id="14785" class="Symbol">{</a><a id="14786" href="Cubical.Homotopy.Connected.html#14786" class="Bound">q</a> <a id="14788" class="Symbol">:</a> <a id="14790" href="Cubical.Homotopy.Connected.html#14719" class="Bound">a₂</a> <a id="14793" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14795" href="Cubical.Homotopy.Connected.html#14742" class="Bound">a₃</a><a id="14797" class="Symbol">}</a>
    <a id="14803" class="Symbol">→</a> <a id="14805" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="14820" href="Cubical.Homotopy.Connected.html#14617" class="Bound">n</a>
         <a id="14831" class="Symbol">{</a><a id="14832" class="Argument">A</a> <a id="14834" class="Symbol">=</a> <a id="14836" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="14843" href="Cubical.Homotopy.Connected.html#14772" class="Bound">p</a> <a id="14845" href="Cubical.Homotopy.Connected.html#14786" class="Bound">q</a> <a id="14847" href="Cubical.Homotopy.Connected.html#14728" class="Bound">r</a> <a id="14849" href="Cubical.Homotopy.Connected.html#14751" class="Bound">s</a><a id="14850" class="Symbol">}</a>
         <a id="14861" class="Symbol">{</a><a id="14862" class="Argument">B</a> <a id="14864" class="Symbol">=</a> <a id="14866" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="14873" class="Symbol">(</a><a id="14874" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14879" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a> <a id="14881" href="Cubical.Homotopy.Connected.html#14772" class="Bound">p</a><a id="14882" class="Symbol">)</a> <a id="14884" class="Symbol">(</a><a id="14885" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14890" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a> <a id="14892" href="Cubical.Homotopy.Connected.html#14786" class="Bound">q</a><a id="14893" class="Symbol">)</a> <a id="14895" class="Symbol">(</a><a id="14896" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14901" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a> <a id="14903" href="Cubical.Homotopy.Connected.html#14728" class="Bound">r</a><a id="14904" class="Symbol">)</a> <a id="14906" class="Symbol">(</a><a id="14907" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14912" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a> <a id="14914" href="Cubical.Homotopy.Connected.html#14751" class="Bound">s</a><a id="14915" class="Symbol">)}</a>
         <a id="14927" class="Symbol">(λ</a> <a id="14930" href="Cubical.Homotopy.Connected.html#14930" class="Bound">p</a> <a id="14932" href="Cubical.Homotopy.Connected.html#14932" class="Bound">i</a> <a id="14934" href="Cubical.Homotopy.Connected.html#14934" class="Bound">j</a> <a id="14936" class="Symbol">→</a> <a id="14938" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Cubical.Homotopy.Connected.html#14930" class="Bound">p</a> <a id="14943" href="Cubical.Homotopy.Connected.html#14932" class="Bound">i</a> <a id="14945" href="Cubical.Homotopy.Connected.html#14934" class="Bound">j</a><a id="14946" class="Symbol">))</a>
  <a id="14951" href="Cubical.Homotopy.Connected.html#14698" class="Function">isConnectedCong²&#39;</a> <a id="14969" class="Symbol">=</a>
    <a id="14975" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="14978" class="Symbol">(</a><a id="14979" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="14982" href="Cubical.Homotopy.Connected.html#13923" class="Function">isConnectedCong</a> <a id="14998" href="Cubical.Homotopy.Connected.html#14617" class="Bound">n</a> <a id="15000" class="Symbol">(</a><a id="15001" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15006" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a><a id="15007" class="Symbol">)</a> <a id="15009" class="Symbol">(</a><a id="15010" href="Cubical.Homotopy.Connected.html#13923" class="Function">isConnectedCong</a> <a id="15026" class="Symbol">(</a><a id="15027" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15031" href="Cubical.Homotopy.Connected.html#14617" class="Bound">n</a><a id="15032" class="Symbol">)</a> <a id="15034" href="Cubical.Homotopy.Connected.html#14627" class="Bound">f</a> <a id="15036" href="Cubical.Homotopy.Connected.html#14629" class="Bound">cf</a><a id="15038" class="Symbol">))</a>

<a id="isConnectedCong&#39;"></a><a id="15042" href="Cubical.Homotopy.Connected.html#15042" class="Function">isConnectedCong&#39;</a> <a id="15059" class="Symbol">:</a> <a id="15061" class="Symbol">∀</a> <a id="15063" class="Symbol">{</a><a id="15064" href="Cubical.Homotopy.Connected.html#15064" class="Bound">ℓ</a> <a id="15066" href="Cubical.Homotopy.Connected.html#15066" class="Bound">ℓ&#39;</a><a id="15068" class="Symbol">}</a> <a id="15070" class="Symbol">{</a><a id="15071" href="Cubical.Homotopy.Connected.html#15071" class="Bound">A</a> <a id="15073" class="Symbol">:</a> <a id="15075" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15080" href="Cubical.Homotopy.Connected.html#15064" class="Bound">ℓ</a><a id="15081" class="Symbol">}</a> <a id="15083" class="Symbol">{</a><a id="15084" href="Cubical.Homotopy.Connected.html#15084" class="Bound">B</a> <a id="15086" class="Symbol">:</a> <a id="15088" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15093" href="Cubical.Homotopy.Connected.html#15066" class="Bound">ℓ&#39;</a><a id="15095" class="Symbol">}</a> <a id="15097" class="Symbol">{</a><a id="15098" href="Cubical.Homotopy.Connected.html#15098" class="Bound">x</a> <a id="15100" class="Symbol">:</a> <a id="15102" href="Cubical.Homotopy.Connected.html#15071" class="Bound">A</a><a id="15103" class="Symbol">}</a> <a id="15105" class="Symbol">{</a><a id="15106" href="Cubical.Homotopy.Connected.html#15106" class="Bound">y</a> <a id="15108" class="Symbol">:</a> <a id="15110" href="Cubical.Homotopy.Connected.html#15084" class="Bound">B</a><a id="15111" class="Symbol">}</a>
     <a id="15118" class="Symbol">(</a><a id="15119" href="Cubical.Homotopy.Connected.html#15119" class="Bound">n</a> <a id="15121" class="Symbol">:</a> <a id="15123" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15124" class="Symbol">)</a> <a id="15126" class="Symbol">(</a><a id="15127" href="Cubical.Homotopy.Connected.html#15127" class="Bound">f</a> <a id="15129" class="Symbol">:</a> <a id="15131" href="Cubical.Homotopy.Connected.html#15071" class="Bound">A</a> <a id="15133" class="Symbol">→</a> <a id="15135" href="Cubical.Homotopy.Connected.html#15084" class="Bound">B</a><a id="15136" class="Symbol">)</a>
  <a id="15140" class="Symbol">→</a> <a id="15142" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15157" class="Symbol">(</a><a id="15158" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15162" href="Cubical.Homotopy.Connected.html#15119" class="Bound">n</a><a id="15163" class="Symbol">)</a> <a id="15165" href="Cubical.Homotopy.Connected.html#15127" class="Bound">f</a>
  <a id="15169" class="Symbol">→</a> <a id="15171" class="Symbol">(</a><a id="15172" href="Cubical.Homotopy.Connected.html#15172" class="Bound">p</a> <a id="15174" class="Symbol">:</a> <a id="15176" href="Cubical.Homotopy.Connected.html#15127" class="Bound">f</a> <a id="15178" href="Cubical.Homotopy.Connected.html#15098" class="Bound">x</a> <a id="15180" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15182" href="Cubical.Homotopy.Connected.html#15106" class="Bound">y</a><a id="15183" class="Symbol">)</a>
  <a id="15187" class="Symbol">→</a> <a id="15189" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15204" href="Cubical.Homotopy.Connected.html#15119" class="Bound">n</a>
      <a id="15212" class="Symbol">λ</a> <a id="15214" class="Symbol">(</a><a id="15215" href="Cubical.Homotopy.Connected.html#15215" class="Bound">q</a> <a id="15217" class="Symbol">:</a> <a id="15219" href="Cubical.Homotopy.Connected.html#15098" class="Bound">x</a> <a id="15221" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15223" href="Cubical.Homotopy.Connected.html#15098" class="Bound">x</a><a id="15224" class="Symbol">)</a> <a id="15226" class="Symbol">→</a> <a id="15228" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15232" href="Cubical.Homotopy.Connected.html#15172" class="Bound">p</a> <a id="15234" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15237" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15242" href="Cubical.Homotopy.Connected.html#15127" class="Bound">f</a> <a id="15244" href="Cubical.Homotopy.Connected.html#15215" class="Bound">q</a> <a id="15246" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="15249" href="Cubical.Homotopy.Connected.html#15172" class="Bound">p</a>
<a id="15251" href="Cubical.Homotopy.Connected.html#15042" class="Function">isConnectedCong&#39;</a> <a id="15268" class="Symbol">{</a><a id="15269" class="Argument">x</a> <a id="15271" class="Symbol">=</a> <a id="15273" href="Cubical.Homotopy.Connected.html#15273" class="Bound">x</a><a id="15274" class="Symbol">}</a> <a id="15276" href="Cubical.Homotopy.Connected.html#15276" class="Bound">n</a> <a id="15278" href="Cubical.Homotopy.Connected.html#15278" class="Bound">f</a> <a id="15280" href="Cubical.Homotopy.Connected.html#15280" class="Bound">conf</a> <a id="15285" href="Cubical.Homotopy.Connected.html#15285" class="Bound">p</a> <a id="15287" class="Symbol">=</a>
  <a id="15291" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="15301" class="Symbol">(λ</a> <a id="15304" href="Cubical.Homotopy.Connected.html#15304" class="Bound">i</a> <a id="15306" class="Symbol">→</a> <a id="15308" class="Symbol">(</a><a id="15309" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15324" href="Cubical.Homotopy.Connected.html#15276" class="Bound">n</a>
                    <a id="15346" class="Symbol">λ</a> <a id="15348" class="Symbol">(</a><a id="15349" href="Cubical.Homotopy.Connected.html#15349" class="Bound">q</a> <a id="15351" class="Symbol">:</a> <a id="15353" href="Cubical.Homotopy.Connected.html#15273" class="Bound">x</a> <a id="15355" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15357" href="Cubical.Homotopy.Connected.html#15273" class="Bound">x</a><a id="15358" class="Symbol">)</a>
                    <a id="15380" class="Symbol">→</a> <a id="15382" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="15404" class="Symbol">(</a><a id="15405" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15409" href="Cubical.Homotopy.Connected.html#15285" class="Bound">p</a><a id="15410" class="Symbol">)</a> <a id="15412" class="Symbol">(</a><a id="15413" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15418" href="Cubical.Homotopy.Connected.html#15278" class="Bound">f</a> <a id="15420" href="Cubical.Homotopy.Connected.html#15349" class="Bound">q</a><a id="15421" class="Symbol">)</a> <a id="15423" href="Cubical.Homotopy.Connected.html#15285" class="Bound">p</a> <a id="15425" href="Cubical.Homotopy.Connected.html#15304" class="Bound">i</a><a id="15426" class="Symbol">))</a>
    <a id="15433" class="Symbol">(</a><a id="15434" href="Cubical.Homotopy.Connected.html#13923" class="Function">isConnectedCong</a> <a id="15450" href="Cubical.Homotopy.Connected.html#15276" class="Bound">n</a> <a id="15452" href="Cubical.Homotopy.Connected.html#15278" class="Bound">f</a> <a id="15454" href="Cubical.Homotopy.Connected.html#15280" class="Bound">conf</a><a id="15458" class="Symbol">)</a>

<a id="isConnectedΩ→"></a><a id="15461" href="Cubical.Homotopy.Connected.html#15461" class="Function">isConnectedΩ→</a> <a id="15475" class="Symbol">:</a> <a id="15477" class="Symbol">∀</a> <a id="15479" class="Symbol">{</a><a id="15480" href="Cubical.Homotopy.Connected.html#15480" class="Bound">ℓ</a> <a id="15482" href="Cubical.Homotopy.Connected.html#15482" class="Bound">ℓ&#39;</a><a id="15484" class="Symbol">}</a> <a id="15486" class="Symbol">{</a><a id="15487" href="Cubical.Homotopy.Connected.html#15487" class="Bound">A</a> <a id="15489" class="Symbol">:</a> <a id="15491" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="15499" href="Cubical.Homotopy.Connected.html#15480" class="Bound">ℓ</a><a id="15500" class="Symbol">}</a> <a id="15502" class="Symbol">{</a><a id="15503" href="Cubical.Homotopy.Connected.html#15503" class="Bound">B</a> <a id="15505" class="Symbol">:</a> <a id="15507" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="15515" href="Cubical.Homotopy.Connected.html#15482" class="Bound">ℓ&#39;</a><a id="15517" class="Symbol">}</a> <a id="15519" class="Symbol">(</a><a id="15520" href="Cubical.Homotopy.Connected.html#15520" class="Bound">n</a> <a id="15522" class="Symbol">:</a> <a id="15524" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15525" class="Symbol">)</a>
  <a id="15529" class="Symbol">→</a> <a id="15531" class="Symbol">(</a><a id="15532" href="Cubical.Homotopy.Connected.html#15532" class="Bound">f</a> <a id="15534" class="Symbol">:</a> <a id="15536" href="Cubical.Homotopy.Connected.html#15487" class="Bound">A</a> <a id="15538" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="15541" href="Cubical.Homotopy.Connected.html#15503" class="Bound">B</a><a id="15542" class="Symbol">)</a>
  <a id="15546" class="Symbol">→</a> <a id="15548" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15563" class="Symbol">(</a><a id="15564" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15568" href="Cubical.Homotopy.Connected.html#15520" class="Bound">n</a><a id="15569" class="Symbol">)</a> <a id="15571" class="Symbol">(</a><a id="15572" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15576" href="Cubical.Homotopy.Connected.html#15532" class="Bound">f</a><a id="15577" class="Symbol">)</a>
  <a id="15581" class="Symbol">→</a> <a id="15583" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15598" href="Cubical.Homotopy.Connected.html#15520" class="Bound">n</a> <a id="15600" class="Symbol">(</a><a id="15601" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15605" class="Symbol">(</a><a id="15606" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="15609" href="Cubical.Homotopy.Connected.html#15532" class="Bound">f</a><a id="15610" class="Symbol">))</a>
<a id="15613" href="Cubical.Homotopy.Connected.html#15461" class="Function">isConnectedΩ→</a> <a id="15627" href="Cubical.Homotopy.Connected.html#15627" class="Bound">n</a> <a id="15629" href="Cubical.Homotopy.Connected.html#15629" class="Bound">f</a> <a id="15631" href="Cubical.Homotopy.Connected.html#15631" class="Bound">g</a> <a id="15633" class="Symbol">=</a>
  <a id="15637" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="15647" class="Symbol">(λ</a> <a id="15650" href="Cubical.Homotopy.Connected.html#15650" class="Bound">i</a> <a id="15652" class="Symbol">→</a> <a id="15654" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15669" href="Cubical.Homotopy.Connected.html#15627" class="Bound">n</a> <a id="15671" class="Symbol">λ</a> <a id="15673" href="Cubical.Homotopy.Connected.html#15673" class="Bound">b</a>
                 <a id="15692" class="Symbol">→</a> <a id="15694" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="15716" class="Symbol">(</a><a id="15717" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15721" class="Symbol">(</a><a id="15722" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15726" href="Cubical.Homotopy.Connected.html#15629" class="Bound">f</a><a id="15727" class="Symbol">))</a> <a id="15730" class="Symbol">(</a><a id="15731" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15736" class="Symbol">(</a><a id="15737" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15741" href="Cubical.Homotopy.Connected.html#15629" class="Bound">f</a><a id="15742" class="Symbol">)</a> <a id="15744" href="Cubical.Homotopy.Connected.html#15673" class="Bound">b</a><a id="15745" class="Symbol">)</a> <a id="15747" class="Symbol">(</a><a id="15748" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15752" href="Cubical.Homotopy.Connected.html#15629" class="Bound">f</a><a id="15753" class="Symbol">)</a> <a id="15755" href="Cubical.Homotopy.Connected.html#15650" class="Bound">i</a><a id="15756" class="Symbol">)</a>
            <a id="15770" class="Symbol">(</a><a id="15771" href="Cubical.Homotopy.Connected.html#13923" class="Function">isConnectedCong</a> <a id="15787" href="Cubical.Homotopy.Connected.html#15627" class="Bound">n</a> <a id="15789" class="Symbol">_</a> <a id="15791" href="Cubical.Homotopy.Connected.html#15631" class="Bound">g</a><a id="15792" class="Symbol">)</a>

<a id="isConnectedΩ^→"></a><a id="15795" href="Cubical.Homotopy.Connected.html#15795" class="Function">isConnectedΩ^→</a> <a id="15810" class="Symbol">:</a> <a id="15812" class="Symbol">∀</a> <a id="15814" class="Symbol">{</a><a id="15815" href="Cubical.Homotopy.Connected.html#15815" class="Bound">ℓ</a> <a id="15817" href="Cubical.Homotopy.Connected.html#15817" class="Bound">ℓ&#39;</a><a id="15819" class="Symbol">}</a> <a id="15821" class="Symbol">{</a><a id="15822" href="Cubical.Homotopy.Connected.html#15822" class="Bound">A</a> <a id="15824" class="Symbol">:</a> <a id="15826" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="15834" href="Cubical.Homotopy.Connected.html#15815" class="Bound">ℓ</a><a id="15835" class="Symbol">}</a> <a id="15837" class="Symbol">{</a><a id="15838" href="Cubical.Homotopy.Connected.html#15838" class="Bound">B</a> <a id="15840" class="Symbol">:</a> <a id="15842" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="15850" href="Cubical.Homotopy.Connected.html#15817" class="Bound">ℓ&#39;</a><a id="15852" class="Symbol">}</a> <a id="15854" class="Symbol">(</a><a id="15855" href="Cubical.Homotopy.Connected.html#15855" class="Bound">n</a> <a id="15857" href="Cubical.Homotopy.Connected.html#15857" class="Bound">m</a> <a id="15859" class="Symbol">:</a> <a id="15861" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15862" class="Symbol">)</a>
  <a id="15866" class="Symbol">→</a> <a id="15868" class="Symbol">(</a><a id="15869" href="Cubical.Homotopy.Connected.html#15869" class="Bound">f</a> <a id="15871" class="Symbol">:</a> <a id="15873" href="Cubical.Homotopy.Connected.html#15822" class="Bound">A</a> <a id="15875" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="15878" href="Cubical.Homotopy.Connected.html#15838" class="Bound">B</a><a id="15879" class="Symbol">)</a>
  <a id="15883" class="Symbol">→</a> <a id="15885" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15900" class="Symbol">(</a><a id="15901" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15905" href="Cubical.Homotopy.Connected.html#15855" class="Bound">n</a><a id="15906" class="Symbol">)</a> <a id="15908" class="Symbol">(</a><a id="15909" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15913" href="Cubical.Homotopy.Connected.html#15869" class="Bound">f</a><a id="15914" class="Symbol">)</a>
  <a id="15918" class="Symbol">→</a> <a id="15920" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="15935" class="Symbol">((</a><a id="15937" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15941" href="Cubical.Homotopy.Connected.html#15855" class="Bound">n</a><a id="15942" class="Symbol">)</a> <a id="15944" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="15946" href="Cubical.Homotopy.Connected.html#15857" class="Bound">m</a><a id="15947" class="Symbol">)</a> <a id="15949" class="Symbol">(</a><a id="15950" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15954" class="Symbol">(</a><a id="15955" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="15959" href="Cubical.Homotopy.Connected.html#15857" class="Bound">m</a> <a id="15961" href="Cubical.Homotopy.Connected.html#15869" class="Bound">f</a><a id="15962" class="Symbol">))</a>
<a id="15965" href="Cubical.Homotopy.Connected.html#15795" class="Function">isConnectedΩ^→</a> <a id="15980" href="Cubical.Homotopy.Connected.html#15980" class="Bound">n</a> <a id="15982" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="15987" href="Cubical.Homotopy.Connected.html#15987" class="Bound">f</a> <a id="15989" href="Cubical.Homotopy.Connected.html#15989" class="Bound">conf</a> <a id="15994" class="Symbol">=</a> <a id="15996" href="Cubical.Homotopy.Connected.html#15989" class="Bound">conf</a>
<a id="16001" href="Cubical.Homotopy.Connected.html#15795" class="Function">isConnectedΩ^→</a> <a id="16016" href="Cubical.Homotopy.Connected.html#16016" class="Bound">n</a> <a id="16018" class="Symbol">(</a><a id="16019" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16023" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="16027" class="Symbol">)</a> <a id="16029" href="Cubical.Homotopy.Connected.html#16029" class="Bound">f</a> <a id="16031" href="Cubical.Homotopy.Connected.html#16031" class="Bound">conf</a> <a id="16036" class="Symbol">=</a> <a id="16038" href="Cubical.Homotopy.Connected.html#15461" class="Function">isConnectedΩ→</a> <a id="16052" href="Cubical.Homotopy.Connected.html#16016" class="Bound">n</a> <a id="16054" href="Cubical.Homotopy.Connected.html#16029" class="Bound">f</a> <a id="16056" href="Cubical.Homotopy.Connected.html#16031" class="Bound">conf</a>
<a id="16061" href="Cubical.Homotopy.Connected.html#15795" class="Function">isConnectedΩ^→</a> <a id="16076" class="Symbol">{</a><a id="16077" class="Argument">A</a> <a id="16079" class="Symbol">=</a> <a id="16081" href="Cubical.Homotopy.Connected.html#16081" class="Bound">A</a><a id="16082" class="Symbol">}</a> <a id="16084" class="Symbol">{</a><a id="16085" class="Argument">B</a> <a id="16087" class="Symbol">=</a> <a id="16089" href="Cubical.Homotopy.Connected.html#16089" class="Bound">B</a><a id="16090" class="Symbol">}</a> <a id="16092" href="Cubical.Homotopy.Connected.html#16092" class="Bound">n</a> <a id="16094" class="Symbol">(</a><a id="16095" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16099" class="Symbol">(</a><a id="16100" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16104" href="Cubical.Homotopy.Connected.html#16104" class="Bound">m</a><a id="16105" class="Symbol">))</a> <a id="16108" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a> <a id="16110" href="Cubical.Homotopy.Connected.html#16110" class="Bound">conf</a> <a id="16115" class="Symbol">=</a>
  <a id="16119" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="16129" class="Symbol">(λ</a> <a id="16132" href="Cubical.Homotopy.Connected.html#16132" class="Bound">i</a> <a id="16134" class="Symbol">→</a> <a id="16136" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="16151" class="Symbol">(</a><a id="16152" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16156" href="Cubical.Homotopy.Connected.html#16092" class="Bound">n</a> <a id="16158" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="16160" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16164" class="Symbol">(</a><a id="16165" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16169" href="Cubical.Homotopy.Connected.html#16104" class="Bound">m</a><a id="16170" class="Symbol">))</a>
    <a id="16177" class="Symbol">λ</a> <a id="16179" href="Cubical.Homotopy.Connected.html#16179" class="Bound">q</a> <a id="16181" class="Symbol">→</a> <a id="16183" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
            <a id="16217" class="Symbol">(</a><a id="16218" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16222" class="Symbol">(</a><a id="16223" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16227" class="Symbol">(</a><a id="16228" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="16232" class="Symbol">(</a><a id="16233" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16237" href="Cubical.Homotopy.Connected.html#16104" class="Bound">m</a><a id="16238" class="Symbol">)</a> <a id="16240" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="16241" class="Symbol">)))</a>
            <a id="16257" class="Symbol">(</a><a id="16258" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16263" class="Symbol">(</a><a id="16264" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16268" class="Symbol">(</a><a id="16269" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="16273" class="Symbol">(</a><a id="16274" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16278" href="Cubical.Homotopy.Connected.html#16104" class="Bound">m</a><a id="16279" class="Symbol">)</a> <a id="16281" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="16282" class="Symbol">))</a> <a id="16285" href="Cubical.Homotopy.Connected.html#16179" class="Bound">q</a><a id="16286" class="Symbol">)</a>
            <a id="16300" class="Symbol">(</a><a id="16301" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16305" class="Symbol">(</a><a id="16306" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="16310" class="Symbol">(</a><a id="16311" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16315" href="Cubical.Homotopy.Connected.html#16104" class="Bound">m</a><a id="16316" class="Symbol">)</a> <a id="16318" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="16319" class="Symbol">))</a> <a id="16322" href="Cubical.Homotopy.Connected.html#16132" class="Bound">i</a><a id="16323" class="Symbol">)</a>
    <a id="16329" class="Symbol">(</a><a id="16330" href="Cubical.Homotopy.Connected.html#16572" class="Function">main</a> <a id="16335" href="Cubical.Homotopy.Connected.html#16092" class="Bound">n</a> <a id="16337" href="Cubical.Homotopy.Connected.html#16104" class="Bound">m</a> <a id="16339" class="Symbol">(</a><a id="16340" href="Cubical.Homotopy.Connected.html#15795" class="Function">isConnectedΩ^→</a> <a id="16355" href="Cubical.Homotopy.Connected.html#16092" class="Bound">n</a> <a id="16357" class="Symbol">(</a><a id="16358" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16362" href="Cubical.Homotopy.Connected.html#16104" class="Bound">m</a><a id="16363" class="Symbol">)</a> <a id="16365" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a> <a id="16367" href="Cubical.Homotopy.Connected.html#16110" class="Bound">conf</a><a id="16371" class="Symbol">))</a>
  <a id="16376" class="Keyword">where</a>
  <a id="16384" class="Keyword">open</a> <a id="16389" class="Keyword">import</a> <a id="16396" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
  <a id="16415" href="Cubical.Homotopy.Connected.html#16415" class="Function">lem</a> <a id="16419" class="Symbol">:</a> <a id="16421" class="Symbol">(</a><a id="16422" href="Cubical.Homotopy.Connected.html#16422" class="Bound">n</a> <a id="16424" href="Cubical.Homotopy.Connected.html#16424" class="Bound">m</a> <a id="16426" class="Symbol">:</a> <a id="16428" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16429" class="Symbol">)</a> <a id="16431" class="Symbol">→</a> <a id="16433" class="Symbol">((</a><a id="16435" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16439" href="Cubical.Homotopy.Connected.html#16422" class="Bound">n</a> <a id="16441" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="16443" href="Cubical.Homotopy.Connected.html#16424" class="Bound">m</a> <a id="16445" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16447" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16451" class="Symbol">(</a><a id="16452" href="Cubical.Homotopy.Connected.html#16422" class="Bound">n</a> <a id="16454" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="16456" href="Cubical.Homotopy.Connected.html#16424" class="Bound">m</a><a id="16457" class="Symbol">)))</a> <a id="16461" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="16463" class="Symbol">(</a><a id="16464" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16468" href="Cubical.Homotopy.Connected.html#16422" class="Bound">n</a> <a id="16470" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="16472" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16476" href="Cubical.Homotopy.Connected.html#16424" class="Bound">m</a> <a id="16478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16480" class="Number">0</a><a id="16481" class="Symbol">)</a>
  <a id="16485" href="Cubical.Homotopy.Connected.html#16415" class="Function">lem</a> <a id="16489" href="Cubical.Homotopy.Connected.html#16489" class="Bound">n</a> <a id="16491" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="16496" class="Symbol">=</a> <a id="16498" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16502" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="16509" href="Cubical.Homotopy.Connected.html#16415" class="Function">lem</a> <a id="16513" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="16518" class="Symbol">(</a><a id="16519" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16523" href="Cubical.Homotopy.Connected.html#16523" class="Bound">m</a><a id="16524" class="Symbol">)</a> <a id="16526" class="Symbol">=</a> <a id="16528" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16532" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="16539" href="Cubical.Homotopy.Connected.html#16415" class="Function">lem</a> <a id="16543" class="Symbol">(</a><a id="16544" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16548" href="Cubical.Homotopy.Connected.html#16548" class="Bound">n</a><a id="16549" class="Symbol">)</a> <a id="16551" class="Symbol">(</a><a id="16552" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16556" href="Cubical.Homotopy.Connected.html#16556" class="Bound">m</a><a id="16557" class="Symbol">)</a> <a id="16559" class="Symbol">=</a> <a id="16561" href="Cubical.Homotopy.Connected.html#16415" class="Function">lem</a> <a id="16565" href="Cubical.Homotopy.Connected.html#16548" class="Bound">n</a> <a id="16567" href="Cubical.Homotopy.Connected.html#16556" class="Bound">m</a>

  <a id="16572" href="Cubical.Homotopy.Connected.html#16572" class="Function">main</a> <a id="16577" class="Symbol">:</a> <a id="16579" class="Symbol">(</a><a id="16580" href="Cubical.Homotopy.Connected.html#16580" class="Bound">n</a> <a id="16582" href="Cubical.Homotopy.Connected.html#16582" class="Bound">m</a> <a id="16584" class="Symbol">:</a> <a id="16586" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16587" class="Symbol">)</a>
      <a id="16595" class="Symbol">→</a> <a id="16597" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="16612" class="Symbol">(</a><a id="16613" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16617" href="Cubical.Homotopy.Connected.html#16580" class="Bound">n</a> <a id="16619" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="16621" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16625" href="Cubical.Homotopy.Connected.html#16582" class="Bound">m</a><a id="16626" class="Symbol">)</a> <a id="16628" class="Symbol">(</a><a id="16629" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16633" class="Symbol">(</a><a id="16634" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="16638" class="Symbol">(</a><a id="16639" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16643" href="Cubical.Homotopy.Connected.html#16582" class="Bound">m</a><a id="16644" class="Symbol">)</a> <a id="16646" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="16647" class="Symbol">))</a>
      <a id="16656" class="Symbol">→</a> <a id="16658" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="16673" class="Symbol">(</a><a id="16674" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16678" href="Cubical.Homotopy.Connected.html#16580" class="Bound">n</a> <a id="16680" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="16682" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16686" class="Symbol">(</a><a id="16687" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16691" href="Cubical.Homotopy.Connected.html#16582" class="Bound">m</a><a id="16692" class="Symbol">))</a>
          <a id="16705" class="Symbol">{</a><a id="16706" class="Argument">A</a> <a id="16708" class="Symbol">=</a> <a id="16710" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="16715" class="Symbol">((</a><a id="16717" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="16720" class="Symbol">(</a><a id="16721" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16725" href="Cubical.Homotopy.Connected.html#16582" class="Bound">m</a><a id="16726" class="Symbol">))</a> <a id="16729" class="Symbol">(_</a> <a id="16732" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16734" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="16737" href="Cubical.Homotopy.Connected.html#16081" class="Bound">A</a><a id="16738" class="Symbol">)</a> <a id="16740" class="Symbol">.</a><a id="16741" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="16744" class="Symbol">)</a>
          <a id="16756" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16761" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="16765" class="Symbol">}</a>
          <a id="16777" class="Symbol">(</a><a id="16778" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16783" class="Symbol">(</a><a id="16784" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16788" class="Symbol">(</a><a id="16789" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="16793" class="Symbol">(</a><a id="16794" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16798" href="Cubical.Homotopy.Connected.html#16582" class="Bound">m</a><a id="16799" class="Symbol">)</a> <a id="16801" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="16802" class="Symbol">)))</a>
  <a id="16808" href="Cubical.Homotopy.Connected.html#16572" class="Function">main</a> <a id="16813" href="Cubical.Homotopy.Connected.html#16813" class="Bound">n</a> <a id="16815" href="Cubical.Homotopy.Connected.html#16815" class="Bound">m</a> <a id="16817" href="Cubical.Homotopy.Connected.html#16817" class="Bound">conf</a> <a id="16822" class="Keyword">with</a> <a id="16827" class="Symbol">(</a><a id="16828" href="Cubical.Homotopy.Connected.html#16415" class="Function">lem</a> <a id="16832" href="Cubical.Homotopy.Connected.html#16813" class="Bound">n</a> <a id="16834" class="Symbol">(</a><a id="16835" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16839" href="Cubical.Homotopy.Connected.html#16815" class="Bound">m</a><a id="16840" class="Symbol">))</a>
  <a id="16845" class="Symbol">...</a> <a id="16849" class="Symbol">|</a> <a id="16851" class="Symbol">(</a><a id="16852" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="16856" href="Cubical.Homotopy.Connected.html#16856" class="Bound">x</a><a id="16857" class="Symbol">)</a> <a id="16859" class="Symbol">=</a>
    <a id="16865" href="Cubical.Homotopy.Connected.html#13923" class="Function">isConnectedCong</a> <a id="16881" class="Symbol">(</a><a id="16882" class="Bound">n</a> <a id="16884" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="16886" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16890" class="Bound">m</a><a id="16891" class="Symbol">)</a> <a id="16893" class="Symbol">(</a><a id="16894" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16898" class="Symbol">(</a><a id="16899" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="16903" class="Symbol">(</a><a id="16904" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16908" class="Bound">m</a><a id="16909" class="Symbol">)</a> <a id="16911" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="16912" class="Symbol">))</a>
      <a id="16921" class="Symbol">(</a><a id="16922" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="16928" class="Symbol">(λ</a> <a id="16931" href="Cubical.Homotopy.Connected.html#16931" class="Bound">x</a> <a id="16933" class="Symbol">→</a> <a id="16935" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="16950" href="Cubical.Homotopy.Connected.html#16931" class="Bound">x</a> <a id="16952" class="Symbol">(</a><a id="16953" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16957" class="Symbol">(</a><a id="16958" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="16962" class="Symbol">(</a><a id="16963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16967" class="Bound">m</a><a id="16968" class="Symbol">)</a> <a id="16970" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="16971" class="Symbol">)))</a> <a id="16975" href="Cubical.Homotopy.Connected.html#16856" class="Bound">x</a> <a id="16977" class="Bound">conf</a><a id="16981" class="Symbol">)</a>
  <a id="16985" class="Symbol">...</a> <a id="16989" class="Symbol">|</a> <a id="16991" class="Symbol">(</a><a id="16992" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="16996" href="Cubical.Homotopy.Connected.html#16996" class="Bound">x</a><a id="16997" class="Symbol">)</a> <a id="16999" class="Symbol">=</a>
    <a id="17005" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17011" class="Symbol">(λ</a> <a id="17014" href="Cubical.Homotopy.Connected.html#17014" class="Bound">x</a> <a id="17016" class="Symbol">→</a> <a id="17018" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="17033" href="Cubical.Homotopy.Connected.html#17014" class="Bound">x</a> <a id="17035" class="Symbol">(</a><a id="17036" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17041" class="Symbol">{</a><a id="17042" class="Argument">x</a> <a id="17044" class="Symbol">=</a> <a id="17046" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17050" class="Symbol">}</a> <a id="17052" class="Symbol">{</a><a id="17053" class="Argument">y</a> <a id="17055" class="Symbol">=</a> <a id="17057" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="17061" class="Symbol">}</a>
                   <a id="17082" class="Symbol">(</a><a id="17083" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17087" class="Symbol">(</a><a id="17088" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="17092" class="Symbol">(</a><a id="17093" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17097" class="Bound">m</a><a id="17098" class="Symbol">)</a> <a id="17100" href="Cubical.Homotopy.Connected.html#16108" class="Bound">f</a><a id="17101" class="Symbol">))))</a>
      <a id="17112" class="Symbol">(</a><a id="17113" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="17117" href="Cubical.Homotopy.Connected.html#16996" class="Bound">x</a><a id="17118" class="Symbol">)</a>
      <a id="17126" class="Symbol">λ</a> <a id="17128" href="Cubical.Homotopy.Connected.html#17128" class="Bound">b</a> <a id="17130" class="Symbol">→</a> <a id="17132" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a> <a id="17136" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17138" class="Symbol">λ</a> <a id="17140" href="Cubical.Homotopy.Connected.html#17140" class="Bound">_</a> <a id="17142" class="Symbol">→</a> <a id="17144" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isConnectedRetract"></a><a id="17150" href="Cubical.Homotopy.Connected.html#17150" class="Function">isConnectedRetract</a> <a id="17169" class="Symbol">:</a> <a id="17171" class="Symbol">∀</a> <a id="17173" class="Symbol">{</a><a id="17174" href="Cubical.Homotopy.Connected.html#17174" class="Bound">ℓ</a> <a id="17176" href="Cubical.Homotopy.Connected.html#17176" class="Bound">ℓ&#39;</a><a id="17178" class="Symbol">}</a> <a id="17180" class="Symbol">(</a><a id="17181" href="Cubical.Homotopy.Connected.html#17181" class="Bound">n</a> <a id="17183" class="Symbol">:</a> <a id="17185" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="17191" class="Symbol">)</a>
  <a id="17195" class="Symbol">{</a><a id="17196" href="Cubical.Homotopy.Connected.html#17196" class="Bound">A</a> <a id="17198" class="Symbol">:</a> <a id="17200" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17205" href="Cubical.Homotopy.Connected.html#17174" class="Bound">ℓ</a><a id="17206" class="Symbol">}</a> <a id="17208" class="Symbol">{</a><a id="17209" href="Cubical.Homotopy.Connected.html#17209" class="Bound">B</a> <a id="17211" class="Symbol">:</a> <a id="17213" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17218" href="Cubical.Homotopy.Connected.html#17176" class="Bound">ℓ&#39;</a><a id="17220" class="Symbol">}</a>
  <a id="17224" class="Symbol">(</a><a id="17225" href="Cubical.Homotopy.Connected.html#17225" class="Bound">f</a> <a id="17227" class="Symbol">:</a> <a id="17229" href="Cubical.Homotopy.Connected.html#17196" class="Bound">A</a> <a id="17231" class="Symbol">→</a> <a id="17233" href="Cubical.Homotopy.Connected.html#17209" class="Bound">B</a><a id="17234" class="Symbol">)</a> <a id="17236" class="Symbol">(</a><a id="17237" href="Cubical.Homotopy.Connected.html#17237" class="Bound">g</a> <a id="17239" class="Symbol">:</a> <a id="17241" href="Cubical.Homotopy.Connected.html#17209" class="Bound">B</a> <a id="17243" class="Symbol">→</a> <a id="17245" href="Cubical.Homotopy.Connected.html#17196" class="Bound">A</a><a id="17246" class="Symbol">)</a>
  <a id="17250" class="Symbol">(</a><a id="17251" href="Cubical.Homotopy.Connected.html#17251" class="Bound">h</a> <a id="17253" class="Symbol">:</a> <a id="17255" class="Symbol">(</a><a id="17256" href="Cubical.Homotopy.Connected.html#17256" class="Bound">x</a> <a id="17258" class="Symbol">:</a> <a id="17260" href="Cubical.Homotopy.Connected.html#17196" class="Bound">A</a><a id="17261" class="Symbol">)</a> <a id="17263" class="Symbol">→</a> <a id="17265" href="Cubical.Homotopy.Connected.html#17237" class="Bound">g</a> <a id="17267" class="Symbol">(</a><a id="17268" href="Cubical.Homotopy.Connected.html#17225" class="Bound">f</a> <a id="17270" href="Cubical.Homotopy.Connected.html#17256" class="Bound">x</a><a id="17271" class="Symbol">)</a> <a id="17273" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17275" href="Cubical.Homotopy.Connected.html#17256" class="Bound">x</a><a id="17276" class="Symbol">)</a>
  <a id="17280" class="Symbol">→</a> <a id="17282" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="17294" href="Cubical.Homotopy.Connected.html#17181" class="Bound">n</a> <a id="17296" href="Cubical.Homotopy.Connected.html#17209" class="Bound">B</a> <a id="17298" class="Symbol">→</a> <a id="17300" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="17312" href="Cubical.Homotopy.Connected.html#17181" class="Bound">n</a> <a id="17314" href="Cubical.Homotopy.Connected.html#17196" class="Bound">A</a>
<a id="17316" href="Cubical.Homotopy.Connected.html#17150" class="Function">isConnectedRetract</a> <a id="17335" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="17340" class="Symbol">_</a> <a id="17342" class="Symbol">_</a> <a id="17344" class="Symbol">_</a> <a id="17346" class="Symbol">_</a> <a id="17348" class="Symbol">=</a> <a id="17350" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a>
<a id="17363" href="Cubical.Homotopy.Connected.html#17150" class="Function">isConnectedRetract</a> <a id="17382" class="Symbol">(</a><a id="17383" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17387" href="Cubical.Homotopy.Connected.html#17387" class="Bound">n</a><a id="17388" class="Symbol">)</a> <a id="17390" href="Cubical.Homotopy.Connected.html#17390" class="Bound">f</a> <a id="17392" href="Cubical.Homotopy.Connected.html#17392" class="Bound">g</a> <a id="17394" href="Cubical.Homotopy.Connected.html#17394" class="Bound">h</a> <a id="17396" class="Symbol">=</a>
  <a id="17400" href="Cubical.Foundations.HLevels.html#6605" class="Function">isContrRetract</a>
    <a id="17419" class="Symbol">(</a><a id="17420" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">Trunc.map</a> <a id="17430" href="Cubical.Homotopy.Connected.html#17390" class="Bound">f</a><a id="17431" class="Symbol">)</a>
    <a id="17437" class="Symbol">(</a><a id="17438" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">Trunc.map</a> <a id="17448" href="Cubical.Homotopy.Connected.html#17392" class="Bound">g</a><a id="17449" class="Symbol">)</a>
    <a id="17455" class="Symbol">(</a><a id="17456" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">Trunc.elim</a>
      <a id="17473" class="Symbol">(λ</a> <a id="17476" href="Cubical.Homotopy.Connected.html#17476" class="Bound">_</a> <a id="17478" class="Symbol">→</a> <a id="17480" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="17495" class="Symbol">(</a><a id="17496" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17500" href="Cubical.Homotopy.Connected.html#17387" class="Bound">n</a><a id="17501" class="Symbol">)</a> <a id="17503" class="Symbol">(</a><a id="17504" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="17520" class="Symbol">(</a><a id="17521" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17525" href="Cubical.Homotopy.Connected.html#17387" class="Bound">n</a><a id="17526" class="Symbol">))</a> <a id="17529" class="Symbol">_</a> <a id="17531" class="Symbol">_)</a>
      <a id="17540" class="Symbol">(λ</a> <a id="17543" href="Cubical.Homotopy.Connected.html#17543" class="Bound">a</a> <a id="17545" class="Symbol">→</a> <a id="17547" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="17552" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="17556" class="Symbol">(</a><a id="17557" href="Cubical.Homotopy.Connected.html#17394" class="Bound">h</a> <a id="17559" href="Cubical.Homotopy.Connected.html#17543" class="Bound">a</a><a id="17560" class="Symbol">)))</a>

<a id="isConnectedRetractFromIso"></a><a id="17565" href="Cubical.Homotopy.Connected.html#17565" class="Function">isConnectedRetractFromIso</a> <a id="17591" class="Symbol">:</a>  <a id="17594" class="Symbol">∀</a> <a id="17596" class="Symbol">{</a><a id="17597" href="Cubical.Homotopy.Connected.html#17597" class="Bound">ℓ</a> <a id="17599" href="Cubical.Homotopy.Connected.html#17599" class="Bound">ℓ&#39;</a><a id="17601" class="Symbol">}</a> <a id="17603" class="Symbol">(</a><a id="17604" href="Cubical.Homotopy.Connected.html#17604" class="Bound">n</a> <a id="17606" class="Symbol">:</a> <a id="17608" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="17614" class="Symbol">)</a>
    <a id="17620" class="Symbol">{</a><a id="17621" href="Cubical.Homotopy.Connected.html#17621" class="Bound">A</a> <a id="17623" class="Symbol">:</a> <a id="17625" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17630" href="Cubical.Homotopy.Connected.html#17597" class="Bound">ℓ</a><a id="17631" class="Symbol">}</a> <a id="17633" class="Symbol">{</a><a id="17634" href="Cubical.Homotopy.Connected.html#17634" class="Bound">B</a> <a id="17636" class="Symbol">:</a> <a id="17638" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17643" href="Cubical.Homotopy.Connected.html#17599" class="Bound">ℓ&#39;</a><a id="17645" class="Symbol">}</a>
  <a id="17649" class="Symbol">→</a> <a id="17651" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="17655" href="Cubical.Homotopy.Connected.html#17621" class="Bound">A</a> <a id="17657" href="Cubical.Homotopy.Connected.html#17634" class="Bound">B</a>
  <a id="17661" class="Symbol">→</a> <a id="17663" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="17675" href="Cubical.Homotopy.Connected.html#17604" class="Bound">n</a> <a id="17677" href="Cubical.Homotopy.Connected.html#17634" class="Bound">B</a> <a id="17679" class="Symbol">→</a> <a id="17681" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="17693" href="Cubical.Homotopy.Connected.html#17604" class="Bound">n</a> <a id="17695" href="Cubical.Homotopy.Connected.html#17621" class="Bound">A</a>
<a id="17697" href="Cubical.Homotopy.Connected.html#17565" class="Function">isConnectedRetractFromIso</a> <a id="17723" href="Cubical.Homotopy.Connected.html#17723" class="Bound">n</a> <a id="17725" href="Cubical.Homotopy.Connected.html#17725" class="Bound">e</a> <a id="17727" class="Symbol">=</a>
  <a id="17731" href="Cubical.Homotopy.Connected.html#17150" class="Function">isConnectedRetract</a> <a id="17750" href="Cubical.Homotopy.Connected.html#17723" class="Bound">n</a>
    <a id="17756" class="Symbol">(</a><a id="17757" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="17765" href="Cubical.Homotopy.Connected.html#17725" class="Bound">e</a><a id="17766" class="Symbol">)</a>
    <a id="17772" class="Symbol">(</a><a id="17773" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="17781" href="Cubical.Homotopy.Connected.html#17725" class="Bound">e</a><a id="17782" class="Symbol">)</a>
    <a id="17788" class="Symbol">(</a><a id="17789" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="17797" href="Cubical.Homotopy.Connected.html#17725" class="Bound">e</a><a id="17798" class="Symbol">)</a>

<a id="isConnectedPoint"></a><a id="17801" href="Cubical.Homotopy.Connected.html#17801" class="Function">isConnectedPoint</a> <a id="17818" class="Symbol">:</a> <a id="17820" class="Symbol">∀</a> <a id="17822" class="Symbol">{</a><a id="17823" href="Cubical.Homotopy.Connected.html#17823" class="Bound">ℓ</a><a id="17824" class="Symbol">}</a> <a id="17826" class="Symbol">(</a><a id="17827" href="Cubical.Homotopy.Connected.html#17827" class="Bound">n</a> <a id="17829" class="Symbol">:</a> <a id="17831" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="17837" class="Symbol">)</a> <a id="17839" class="Symbol">{</a><a id="17840" href="Cubical.Homotopy.Connected.html#17840" class="Bound">A</a> <a id="17842" class="Symbol">:</a> <a id="17844" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17849" href="Cubical.Homotopy.Connected.html#17823" class="Bound">ℓ</a><a id="17850" class="Symbol">}</a>
  <a id="17854" class="Symbol">→</a> <a id="17856" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="17868" class="Symbol">(</a><a id="17869" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17873" href="Cubical.Homotopy.Connected.html#17827" class="Bound">n</a><a id="17874" class="Symbol">)</a> <a id="17876" href="Cubical.Homotopy.Connected.html#17840" class="Bound">A</a>
  <a id="17880" class="Symbol">→</a> <a id="17882" class="Symbol">(</a><a id="17883" href="Cubical.Homotopy.Connected.html#17883" class="Bound">a</a> <a id="17885" class="Symbol">:</a> <a id="17887" href="Cubical.Homotopy.Connected.html#17840" class="Bound">A</a><a id="17888" class="Symbol">)</a> <a id="17890" class="Symbol">→</a> <a id="17892" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="17907" href="Cubical.Homotopy.Connected.html#17827" class="Bound">n</a> <a id="17909" class="Symbol">(λ(</a><a id="17912" href="Cubical.Homotopy.Connected.html#17912" class="Bound">_</a> <a id="17914" class="Symbol">:</a> <a id="17916" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="17920" class="Symbol">)</a> <a id="17922" class="Symbol">→</a> <a id="17924" href="Cubical.Homotopy.Connected.html#17883" class="Bound">a</a><a id="17925" class="Symbol">)</a>
<a id="17927" href="Cubical.Homotopy.Connected.html#17801" class="Function">isConnectedPoint</a> <a id="17944" href="Cubical.Homotopy.Connected.html#17944" class="Bound">n</a> <a id="17946" href="Cubical.Homotopy.Connected.html#17946" class="Bound">connA</a> <a id="17952" href="Cubical.Homotopy.Connected.html#17952" class="Bound">a₀</a> <a id="17955" href="Cubical.Homotopy.Connected.html#17955" class="Bound">a</a> <a id="17957" class="Symbol">=</a>
  <a id="17961" href="Cubical.Homotopy.Connected.html#17150" class="Function">isConnectedRetract</a> <a id="17980" href="Cubical.Homotopy.Connected.html#17944" class="Bound">n</a>
    <a id="17986" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="17990" class="Symbol">(_</a> <a id="17993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="17995" class="Symbol">)</a> <a id="17997" class="Symbol">(λ</a> <a id="18000" href="Cubical.Homotopy.Connected.html#18000" class="Bound">_</a> <a id="18002" class="Symbol">→</a> <a id="18004" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18008" class="Symbol">)</a>
    <a id="18014" class="Symbol">(</a><a id="18015" href="Cubical.Homotopy.Connected.html#13352" class="Function">isConnectedPath</a> <a id="18031" href="Cubical.Homotopy.Connected.html#17944" class="Bound">n</a> <a id="18033" href="Cubical.Homotopy.Connected.html#17946" class="Bound">connA</a> <a id="18039" href="Cubical.Homotopy.Connected.html#17952" class="Bound">a₀</a> <a id="18042" href="Cubical.Homotopy.Connected.html#17955" class="Bound">a</a><a id="18043" class="Symbol">)</a>

<a id="isConnectedPoint2"></a><a id="18046" href="Cubical.Homotopy.Connected.html#18046" class="Function">isConnectedPoint2</a> <a id="18064" class="Symbol">:</a> <a id="18066" class="Symbol">∀</a> <a id="18068" class="Symbol">{</a><a id="18069" href="Cubical.Homotopy.Connected.html#18069" class="Bound">ℓ</a><a id="18070" class="Symbol">}</a> <a id="18072" class="Symbol">(</a><a id="18073" href="Cubical.Homotopy.Connected.html#18073" class="Bound">n</a> <a id="18075" class="Symbol">:</a> <a id="18077" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="18083" class="Symbol">)</a> <a id="18085" class="Symbol">{</a><a id="18086" href="Cubical.Homotopy.Connected.html#18086" class="Bound">A</a> <a id="18088" class="Symbol">:</a> <a id="18090" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18095" href="Cubical.Homotopy.Connected.html#18069" class="Bound">ℓ</a><a id="18096" class="Symbol">}</a> <a id="18098" class="Symbol">(</a><a id="18099" href="Cubical.Homotopy.Connected.html#18099" class="Bound">a</a> <a id="18101" class="Symbol">:</a> <a id="18103" href="Cubical.Homotopy.Connected.html#18086" class="Bound">A</a><a id="18104" class="Symbol">)</a>
   <a id="18109" class="Symbol">→</a> <a id="18111" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="18126" href="Cubical.Homotopy.Connected.html#18073" class="Bound">n</a> <a id="18128" class="Symbol">(λ(</a><a id="18131" href="Cubical.Homotopy.Connected.html#18131" class="Bound">_</a> <a id="18133" class="Symbol">:</a> <a id="18135" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="18139" class="Symbol">)</a> <a id="18141" class="Symbol">→</a> <a id="18143" href="Cubical.Homotopy.Connected.html#18099" class="Bound">a</a><a id="18144" class="Symbol">)</a>
   <a id="18149" class="Symbol">→</a> <a id="18151" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="18163" class="Symbol">(</a><a id="18164" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18168" href="Cubical.Homotopy.Connected.html#18073" class="Bound">n</a><a id="18169" class="Symbol">)</a> <a id="18171" href="Cubical.Homotopy.Connected.html#18086" class="Bound">A</a>
<a id="18173" href="Cubical.Homotopy.Connected.html#18046" class="Function">isConnectedPoint2</a> <a id="18191" href="Cubical.Homotopy.Connected.html#18191" class="Bound">n</a> <a id="18193" class="Symbol">{</a><a id="18194" class="Argument">A</a> <a id="18196" class="Symbol">=</a> <a id="18198" href="Cubical.Homotopy.Connected.html#18198" class="Bound">A</a><a id="18199" class="Symbol">}</a> <a id="18201" href="Cubical.Homotopy.Connected.html#18201" class="Bound">a</a> <a id="18203" href="Cubical.Homotopy.Connected.html#18203" class="Bound">connMap</a> <a id="18211" class="Symbol">=</a> <a id="18213" href="Cubical.Homotopy.Connected.html#9160" class="Function">indMapEquiv→conType</a> <a id="18233" class="Symbol">_</a> <a id="18235" class="Symbol">λ</a> <a id="18237" href="Cubical.Homotopy.Connected.html#18237" class="Bound">B</a> <a id="18239" class="Symbol">→</a> <a id="18241" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="18254" class="Symbol">(</a><a id="18255" href="Cubical.Homotopy.Connected.html#18583" class="Function">theIso</a> <a id="18262" href="Cubical.Homotopy.Connected.html#18237" class="Bound">B</a><a id="18263" class="Symbol">)</a>
  <a id="18267" class="Keyword">where</a>
  <a id="18275" class="Keyword">module</a> <a id="18282" href="Cubical.Homotopy.Connected.html#18282" class="Module">_</a>  <a id="18285" class="Symbol">{</a><a id="18286" href="Cubical.Homotopy.Connected.html#18286" class="Bound">ℓ&#39;</a> <a id="18289" class="Symbol">:</a> <a id="18291" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="18296" class="Symbol">}</a> <a id="18298" class="Symbol">(</a><a id="18299" href="Cubical.Homotopy.Connected.html#18299" class="Bound">B</a> <a id="18301" class="Symbol">:</a> <a id="18303" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="18316" href="Cubical.Homotopy.Connected.html#18286" class="Bound">ℓ&#39;</a> <a id="18319" class="Symbol">(</a><a id="18320" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18324" href="Cubical.Homotopy.Connected.html#18191" class="Bound">n</a><a id="18325" class="Symbol">))</a>
    <a id="18332" class="Keyword">where</a>
    <a id="18342" href="Cubical.Homotopy.Connected.html#18342" class="Function">helper</a> <a id="18349" class="Symbol">:</a> <a id="18351" class="Symbol">(</a><a id="18352" href="Cubical.Homotopy.Connected.html#18352" class="Bound">f</a> <a id="18354" class="Symbol">:</a> <a id="18356" href="Cubical.Homotopy.Connected.html#18198" class="Bound">A</a> <a id="18358" class="Symbol">→</a> <a id="18360" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18364" href="Cubical.Homotopy.Connected.html#18299" class="Bound">B</a><a id="18365" class="Symbol">)</a> <a id="18367" class="Symbol">→</a> <a id="18369" class="Symbol">(</a><a id="18370" href="Cubical.Homotopy.Connected.html#18370" class="Bound">a2</a> <a id="18373" class="Symbol">:</a> <a id="18375" href="Cubical.Homotopy.Connected.html#18198" class="Bound">A</a><a id="18376" class="Symbol">)</a> <a id="18378" class="Symbol">→</a> <a id="18380" href="Cubical.Homotopy.Connected.html#18352" class="Bound">f</a> <a id="18382" href="Cubical.Homotopy.Connected.html#18370" class="Bound">a2</a> <a id="18385" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18387" href="Cubical.Homotopy.Connected.html#18352" class="Bound">f</a> <a id="18389" href="Cubical.Homotopy.Connected.html#18201" class="Bound">a</a>
    <a id="18395" href="Cubical.Homotopy.Connected.html#18342" class="Function">helper</a> <a id="18402" href="Cubical.Homotopy.Connected.html#18402" class="Bound">f</a> <a id="18404" class="Symbol">=</a> <a id="18406" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="18418" class="Symbol">(</a><a id="18419" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="18442" class="Symbol">(λ</a> <a id="18445" href="Cubical.Homotopy.Connected.html#18445" class="Bound">_</a> <a id="18447" class="Symbol">→</a> <a id="18449" href="Cubical.Homotopy.Connected.html#18201" class="Bound">a</a><a id="18450" class="Symbol">)</a> <a id="18452" href="Cubical.Homotopy.Connected.html#18191" class="Bound">n</a> <a id="18454" class="Symbol">(λ</a> <a id="18457" href="Cubical.Homotopy.Connected.html#18457" class="Bound">a2</a> <a id="18460" class="Symbol">→</a> <a id="18462" class="Symbol">(</a><a id="18463" href="Cubical.Homotopy.Connected.html#18402" class="Bound">f</a> <a id="18465" href="Cubical.Homotopy.Connected.html#18457" class="Bound">a2</a> <a id="18468" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18470" href="Cubical.Homotopy.Connected.html#18402" class="Bound">f</a> <a id="18472" href="Cubical.Homotopy.Connected.html#18201" class="Bound">a</a><a id="18473" class="Symbol">)</a> <a id="18475" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                             <a id="18506" href="Cubical.Foundations.HLevels.html#4180" class="Function">isOfHLevelPath&#39;</a> <a id="18522" href="Cubical.Homotopy.Connected.html#18191" class="Bound">n</a> <a id="18524" class="Symbol">(</a><a id="18525" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18529" href="Cubical.Homotopy.Connected.html#18299" class="Bound">B</a><a id="18530" class="Symbol">)</a> <a id="18532" class="Symbol">(</a><a id="18533" href="Cubical.Homotopy.Connected.html#18402" class="Bound">f</a> <a id="18535" href="Cubical.Homotopy.Connected.html#18457" class="Bound">a2</a><a id="18537" class="Symbol">)</a> <a id="18539" class="Symbol">(</a><a id="18540" href="Cubical.Homotopy.Connected.html#18402" class="Bound">f</a> <a id="18542" href="Cubical.Homotopy.Connected.html#18201" class="Bound">a</a><a id="18543" class="Symbol">))</a> <a id="18546" href="Cubical.Homotopy.Connected.html#18203" class="Bound">connMap</a><a id="18553" class="Symbol">)</a> <a id="18555" class="Symbol">(λ</a> <a id="18558" href="Cubical.Homotopy.Connected.html#18558" class="Bound">_</a> <a id="18560" class="Symbol">→</a> <a id="18562" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="18566" class="Symbol">)</a> <a id="18568" class="Symbol">.</a><a id="18569" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18573" class="Symbol">.</a><a id="18574" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

    <a id="18583" href="Cubical.Homotopy.Connected.html#18583" class="Function">theIso</a> <a id="18590" class="Symbol">:</a> <a id="18592" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="18596" class="Symbol">(</a><a id="18597" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18601" href="Cubical.Homotopy.Connected.html#18299" class="Bound">B</a><a id="18602" class="Symbol">)</a> <a id="18604" class="Symbol">(</a><a id="18605" href="Cubical.Homotopy.Connected.html#18198" class="Bound">A</a> <a id="18607" class="Symbol">→</a> <a id="18609" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18613" href="Cubical.Homotopy.Connected.html#18299" class="Bound">B</a><a id="18614" class="Symbol">)</a>
    <a id="18620" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="18628" href="Cubical.Homotopy.Connected.html#18583" class="Function">theIso</a> <a id="18635" href="Cubical.Homotopy.Connected.html#18635" class="Bound">b</a> <a id="18637" href="Cubical.Homotopy.Connected.html#18637" class="Bound">a</a> <a id="18639" class="Symbol">=</a> <a id="18641" href="Cubical.Homotopy.Connected.html#18635" class="Bound">b</a>
    <a id="18647" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="18655" href="Cubical.Homotopy.Connected.html#18583" class="Function">theIso</a> <a id="18662" href="Cubical.Homotopy.Connected.html#18662" class="Bound">f</a> <a id="18664" class="Symbol">=</a> <a id="18666" href="Cubical.Homotopy.Connected.html#18662" class="Bound">f</a> <a id="18668" href="Cubical.Homotopy.Connected.html#18201" class="Bound">a</a>
    <a id="18674" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="18682" href="Cubical.Homotopy.Connected.html#18583" class="Function">theIso</a> <a id="18689" href="Cubical.Homotopy.Connected.html#18689" class="Bound">f</a> <a id="18691" class="Symbol">=</a> <a id="18693" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="18700" class="Symbol">λ</a> <a id="18702" href="Cubical.Homotopy.Connected.html#18702" class="Bound">y</a> <a id="18704" class="Symbol">→</a> <a id="18706" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="18710" class="Symbol">(</a><a id="18711" href="Cubical.Homotopy.Connected.html#18342" class="Function">helper</a> <a id="18718" href="Cubical.Homotopy.Connected.html#18689" class="Bound">f</a> <a id="18720" href="Cubical.Homotopy.Connected.html#18702" class="Bound">y</a><a id="18721" class="Symbol">)</a>
    <a id="18727" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="18735" href="Cubical.Homotopy.Connected.html#18583" class="Function">theIso</a> <a id="18742" class="Symbol">_</a> <a id="18744" class="Symbol">=</a> <a id="18746" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="18752" class="Keyword">module</a> <a id="isConnectedPoint"></a><a id="18759" href="Cubical.Homotopy.Connected.html#18759" class="Module">isConnectedPoint</a> <a id="18776" class="Symbol">{</a><a id="18777" href="Cubical.Homotopy.Connected.html#18777" class="Bound">ℓ</a> <a id="18779" href="Cubical.Homotopy.Connected.html#18779" class="Bound">ℓ&#39;</a><a id="18781" class="Symbol">}</a> <a id="18783" class="Symbol">(</a><a id="18784" href="Cubical.Homotopy.Connected.html#18784" class="Bound">n</a> <a id="18786" class="Symbol">:</a> <a id="18788" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="18794" class="Symbol">)</a> <a id="18796" class="Symbol">{</a><a id="18797" href="Cubical.Homotopy.Connected.html#18797" class="Bound">A</a> <a id="18799" class="Symbol">:</a> <a id="18801" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18806" href="Cubical.Homotopy.Connected.html#18777" class="Bound">ℓ</a><a id="18807" class="Symbol">}</a>
     <a id="18814" class="Symbol">{</a><a id="18815" href="Cubical.Homotopy.Connected.html#18815" class="Bound">B</a> <a id="18817" class="Symbol">:</a> <a id="18819" href="Cubical.Homotopy.Connected.html#18797" class="Bound">A</a> <a id="18821" class="Symbol">→</a> <a id="18823" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="18828" href="Cubical.Homotopy.Connected.html#18779" class="Bound">ℓ&#39;</a><a id="18830" class="Symbol">}</a>
     <a id="18837" class="Symbol">(</a><a id="18838" href="Cubical.Homotopy.Connected.html#18838" class="Bound">conA</a> <a id="18843" class="Symbol">:</a> <a id="18845" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="18857" class="Symbol">(</a><a id="18858" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18862" href="Cubical.Homotopy.Connected.html#18784" class="Bound">n</a><a id="18863" class="Symbol">)</a> <a id="18865" href="Cubical.Homotopy.Connected.html#18797" class="Bound">A</a><a id="18866" class="Symbol">)</a>
     <a id="18873" class="Symbol">(</a><a id="18874" href="Cubical.Homotopy.Connected.html#18874" class="Bound">hlevB</a> <a id="18880" class="Symbol">:</a> <a id="18882" class="Symbol">(</a><a id="18883" href="Cubical.Homotopy.Connected.html#18883" class="Bound">a</a> <a id="18885" class="Symbol">:</a> <a id="18887" href="Cubical.Homotopy.Connected.html#18797" class="Bound">A</a><a id="18888" class="Symbol">)</a> <a id="18890" class="Symbol">→</a> <a id="18892" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="18903" href="Cubical.Homotopy.Connected.html#18784" class="Bound">n</a> <a id="18905" class="Symbol">(</a><a id="18906" href="Cubical.Homotopy.Connected.html#18815" class="Bound">B</a> <a id="18908" href="Cubical.Homotopy.Connected.html#18883" class="Bound">a</a><a id="18909" class="Symbol">))</a>
     <a id="18917" class="Symbol">(</a><a id="18918" href="Cubical.Homotopy.Connected.html#18918" class="Bound">p</a> <a id="18920" class="Symbol">:</a> <a id="18922" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="18925" href="Cubical.Homotopy.Connected.html#18925" class="Bound">a</a> <a id="18927" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="18929" href="Cubical.Homotopy.Connected.html#18797" class="Bound">A</a> <a id="18931" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="18933" class="Symbol">(</a><a id="18934" href="Cubical.Homotopy.Connected.html#18815" class="Bound">B</a> <a id="18936" href="Cubical.Homotopy.Connected.html#18925" class="Bound">a</a><a id="18937" class="Symbol">))</a> <a id="18940" class="Keyword">where</a>
  <a id="18948" class="Keyword">private</a>
    <a id="18960" class="Keyword">module</a> <a id="isConnectedPoint.m"></a><a id="18967" href="Cubical.Homotopy.Connected.html#18967" class="Module">m</a> <a id="18969" class="Symbol">=</a> <a id="18971" href="Cubical.Homotopy.Connected.html#4080" class="Module">elim</a> <a id="18976" class="Symbol">(λ</a> <a id="18979" class="Symbol">(</a><a id="18980" href="Cubical.Homotopy.Connected.html#18980" class="Bound">tt</a> <a id="18983" class="Symbol">:</a> <a id="18985" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="18989" class="Symbol">)</a> <a id="18991" class="Symbol">→</a> <a id="18993" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18997" href="Cubical.Homotopy.Connected.html#18918" class="Bound">p</a><a id="18998" class="Symbol">)</a>
    <a id="isConnectedPoint.P"></a><a id="19004" href="Cubical.Homotopy.Connected.html#19004" class="Function">P</a> <a id="19006" class="Symbol">:</a> <a id="19008" href="Cubical.Homotopy.Connected.html#18797" class="Bound">A</a> <a id="19010" class="Symbol">→</a> <a id="19012" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="19025" href="Cubical.Homotopy.Connected.html#18779" class="Bound">ℓ&#39;</a> <a id="19028" href="Cubical.Homotopy.Connected.html#18784" class="Bound">n</a>
    <a id="19034" href="Cubical.Homotopy.Connected.html#19004" class="Function">P</a> <a id="19036" href="Cubical.Homotopy.Connected.html#19036" class="Bound">a</a> <a id="19038" class="Symbol">=</a> <a id="19040" href="Cubical.Homotopy.Connected.html#18815" class="Bound">B</a> <a id="19042" href="Cubical.Homotopy.Connected.html#19036" class="Bound">a</a> <a id="19044" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19046" href="Cubical.Homotopy.Connected.html#18874" class="Bound">hlevB</a> <a id="19052" href="Cubical.Homotopy.Connected.html#19036" class="Bound">a</a>
    <a id="isConnectedPoint.con*"></a><a id="19058" href="Cubical.Homotopy.Connected.html#19058" class="Function">con*</a> <a id="19063" class="Symbol">=</a> <a id="19065" href="Cubical.Homotopy.Connected.html#17801" class="Function">isConnectedPoint</a> <a id="19082" href="Cubical.Homotopy.Connected.html#18784" class="Bound">n</a> <a id="19084" href="Cubical.Homotopy.Connected.html#18838" class="Bound">conA</a> <a id="19089" class="Symbol">(</a><a id="19090" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19094" href="Cubical.Homotopy.Connected.html#18918" class="Bound">p</a><a id="19095" class="Symbol">)</a>

  <a id="isConnectedPoint.elim"></a><a id="19100" href="Cubical.Homotopy.Connected.html#19100" class="Function">elim</a> <a id="19105" class="Symbol">:</a> <a id="19107" class="Symbol">(</a><a id="19108" href="Cubical.Homotopy.Connected.html#19108" class="Bound">a</a> <a id="19110" class="Symbol">:</a> <a id="19112" href="Cubical.Homotopy.Connected.html#18797" class="Bound">A</a><a id="19113" class="Symbol">)</a> <a id="19115" class="Symbol">→</a> <a id="19117" href="Cubical.Homotopy.Connected.html#18815" class="Bound">B</a> <a id="19119" href="Cubical.Homotopy.Connected.html#19108" class="Bound">a</a>
  <a id="19123" href="Cubical.Homotopy.Connected.html#19100" class="Function">elim</a> <a id="19128" class="Symbol">=</a> <a id="19130" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="19138" class="Symbol">(</a><a id="19139" href="Cubical.Homotopy.Connected.html#4433" class="Function">m.isIsoPrecompose</a> <a id="19157" href="Cubical.Homotopy.Connected.html#18784" class="Bound">n</a> <a id="19159" href="Cubical.Homotopy.Connected.html#19004" class="Function">P</a> <a id="19161" href="Cubical.Homotopy.Connected.html#19058" class="Function">con*</a><a id="19165" class="Symbol">)</a> <a id="19167" class="Symbol">λ</a> <a id="19169" href="Cubical.Homotopy.Connected.html#19169" class="Bound">_</a> <a id="19171" class="Symbol">→</a> <a id="19173" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="19177" href="Cubical.Homotopy.Connected.html#18918" class="Bound">p</a>

  <a id="isConnectedPoint.β"></a><a id="19182" href="Cubical.Homotopy.Connected.html#19182" class="Function">β</a> <a id="19184" class="Symbol">:</a> <a id="19186" href="Cubical.Homotopy.Connected.html#19100" class="Function">elim</a> <a id="19191" class="Symbol">(</a><a id="19192" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19196" href="Cubical.Homotopy.Connected.html#18918" class="Bound">p</a><a id="19197" class="Symbol">)</a> <a id="19199" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19201" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="19205" href="Cubical.Homotopy.Connected.html#18918" class="Bound">p</a>
  <a id="19209" href="Cubical.Homotopy.Connected.html#19182" class="Function">β</a> <a id="19211" class="Symbol">=</a> <a id="19213" href="Cubical.Homotopy.Connected.html#5633" class="Function">m.isIsoPrecomposeβ</a> <a id="19232" href="Cubical.Homotopy.Connected.html#18784" class="Bound">n</a> <a id="19234" href="Cubical.Homotopy.Connected.html#19004" class="Function">P</a> <a id="19236" href="Cubical.Homotopy.Connected.html#19058" class="Function">con*</a> <a id="19241" class="Symbol">(λ</a> <a id="19244" href="Cubical.Homotopy.Connected.html#19244" class="Bound">_</a> <a id="19246" class="Symbol">→</a> <a id="19248" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="19252" href="Cubical.Homotopy.Connected.html#18918" class="Bound">p</a><a id="19253" class="Symbol">)</a> <a id="19255" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>

<a id="connectedTruncIso"></a><a id="19259" href="Cubical.Homotopy.Connected.html#19259" class="Function">connectedTruncIso</a> <a id="19277" class="Symbol">:</a> <a id="19279" class="Symbol">∀</a> <a id="19281" class="Symbol">{</a><a id="19282" href="Cubical.Homotopy.Connected.html#19282" class="Bound">ℓ</a><a id="19283" class="Symbol">}</a> <a id="19285" class="Symbol">{</a><a id="19286" href="Cubical.Homotopy.Connected.html#19286" class="Bound">A</a> <a id="19288" href="Cubical.Homotopy.Connected.html#19288" class="Bound">B</a> <a id="19290" class="Symbol">:</a> <a id="19292" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19297" href="Cubical.Homotopy.Connected.html#19282" class="Bound">ℓ</a><a id="19298" class="Symbol">}</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Cubical.Homotopy.Connected.html#19301" class="Bound">n</a> <a id="19303" class="Symbol">:</a> <a id="19305" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="19311" class="Symbol">)</a> <a id="19313" class="Symbol">(</a><a id="19314" href="Cubical.Homotopy.Connected.html#19314" class="Bound">f</a> <a id="19316" class="Symbol">:</a> <a id="19318" href="Cubical.Homotopy.Connected.html#19286" class="Bound">A</a> <a id="19320" class="Symbol">→</a> <a id="19322" href="Cubical.Homotopy.Connected.html#19288" class="Bound">B</a><a id="19323" class="Symbol">)</a>
                   <a id="19344" class="Symbol">→</a> <a id="19346" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="19361" href="Cubical.Homotopy.Connected.html#19301" class="Bound">n</a> <a id="19363" href="Cubical.Homotopy.Connected.html#19314" class="Bound">f</a>
                   <a id="19384" class="Symbol">→</a> <a id="19386" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19390" class="Symbol">(</a><a id="19391" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="19403" href="Cubical.Homotopy.Connected.html#19301" class="Bound">n</a> <a id="19405" href="Cubical.Homotopy.Connected.html#19286" class="Bound">A</a><a id="19406" class="Symbol">)</a> <a id="19408" class="Symbol">(</a><a id="19409" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="19421" href="Cubical.Homotopy.Connected.html#19301" class="Bound">n</a> <a id="19423" href="Cubical.Homotopy.Connected.html#19288" class="Bound">B</a><a id="19424" class="Symbol">)</a>
<a id="19426" href="Cubical.Homotopy.Connected.html#19259" class="Function">connectedTruncIso</a> <a id="19444" class="Symbol">{</a><a id="19445" class="Argument">A</a> <a id="19447" class="Symbol">=</a> <a id="19449" href="Cubical.Homotopy.Connected.html#19449" class="Bound">A</a><a id="19450" class="Symbol">}</a> <a id="19452" class="Symbol">{</a><a id="19453" class="Argument">B</a> <a id="19455" class="Symbol">=</a> <a id="19457" href="Cubical.Homotopy.Connected.html#19457" class="Bound">B</a><a id="19458" class="Symbol">}</a> <a id="19460" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="19465" href="Cubical.Homotopy.Connected.html#19465" class="Bound">f</a> <a id="19467" href="Cubical.Homotopy.Connected.html#19467" class="Bound">con</a> <a id="19471" class="Symbol">=</a> <a id="19473" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="19485" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a> <a id="19498" href="Cubical.Data.Unit.Properties.html#2765" class="Function">isContrUnit*</a>
<a id="19511" href="Cubical.Homotopy.Connected.html#19259" class="Function">connectedTruncIso</a> <a id="19529" class="Symbol">{</a><a id="19530" class="Argument">A</a> <a id="19532" class="Symbol">=</a> <a id="19534" href="Cubical.Homotopy.Connected.html#19534" class="Bound">A</a><a id="19535" class="Symbol">}</a> <a id="19537" class="Symbol">{</a><a id="19538" class="Argument">B</a> <a id="19540" class="Symbol">=</a> <a id="19542" href="Cubical.Homotopy.Connected.html#19542" class="Bound">B</a><a id="19543" class="Symbol">}</a> <a id="19545" class="Symbol">(</a><a id="19546" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19550" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="19551" class="Symbol">)</a> <a id="19553" href="Cubical.Homotopy.Connected.html#19553" class="Bound">f</a> <a id="19555" href="Cubical.Homotopy.Connected.html#19555" class="Bound">con</a> <a id="19559" class="Symbol">=</a> <a id="19561" href="Cubical.Homotopy.Connected.html#20673" class="Function">g</a>
  <a id="19565" class="Keyword">where</a>
  <a id="19573" href="Cubical.Homotopy.Connected.html#19573" class="Function">back</a> <a id="19578" class="Symbol">:</a> <a id="19580" href="Cubical.Homotopy.Connected.html#19542" class="Bound">B</a> <a id="19582" class="Symbol">→</a> <a id="19584" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="19596" class="Symbol">(</a><a id="19597" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19601" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="19602" class="Symbol">)</a> <a id="19604" href="Cubical.Homotopy.Connected.html#19534" class="Bound">A</a>
  <a id="19608" href="Cubical.Homotopy.Connected.html#19573" class="Function">back</a> <a id="19613" href="Cubical.Homotopy.Connected.html#19613" class="Bound">y</a> <a id="19615" class="Symbol">=</a> <a id="19617" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="19621" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19625" class="Symbol">((</a><a id="19627" href="Cubical.Homotopy.Connected.html#19555" class="Bound">con</a> <a id="19631" href="Cubical.Homotopy.Connected.html#19613" class="Bound">y</a><a id="19632" class="Symbol">)</a> <a id="19634" class="Symbol">.</a><a id="19635" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="19638" class="Symbol">)</a>

  <a id="19643" href="Cubical.Homotopy.Connected.html#19643" class="Function">backSection</a> <a id="19655" class="Symbol">:</a>  <a id="19658" class="Symbol">(</a><a id="19659" href="Cubical.Homotopy.Connected.html#19659" class="Bound">b</a> <a id="19661" class="Symbol">:</a> <a id="19663" href="Cubical.Homotopy.Connected.html#19542" class="Bound">B</a><a id="19664" class="Symbol">)</a> <a id="19666" class="Symbol">→</a> <a id="19668" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="19673" class="Symbol">(</a><a id="19674" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="19686" class="Symbol">(</a><a id="19687" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19691" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="19692" class="Symbol">)</a> <a id="19694" href="Cubical.Homotopy.Connected.html#19542" class="Bound">B</a><a id="19695" class="Symbol">)</a>
                                <a id="19729" class="Symbol">(</a><a id="19730" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="19740" class="Symbol">(</a><a id="19741" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="19757" class="Symbol">(</a><a id="19758" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19762" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="19763" class="Symbol">))</a>
                                           <a id="19809" class="Symbol">(λ</a> <a id="19812" href="Cubical.Homotopy.Connected.html#19812" class="Bound">a</a> <a id="19814" class="Symbol">→</a> <a id="19816" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19818" href="Cubical.Homotopy.Connected.html#19553" class="Bound">f</a> <a id="19820" href="Cubical.Homotopy.Connected.html#19812" class="Bound">a</a> <a id="19822" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="19823" class="Symbol">)</a>
                                           <a id="19868" class="Symbol">(</a><a id="19869" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="19879" class="Symbol">(</a><a id="19880" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="19896" class="Symbol">(</a><a id="19897" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19901" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="19902" class="Symbol">))</a>
                                                      <a id="19959" href="Cubical.Homotopy.Connected.html#19573" class="Function">back</a> <a id="19964" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="19966" href="Cubical.Homotopy.Connected.html#19659" class="Bound">b</a> <a id="19968" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="19969" class="Symbol">))</a>
                               <a id="20003" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20005" href="Cubical.Homotopy.Connected.html#19659" class="Bound">b</a> <a id="20007" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a>
  <a id="20011" href="Cubical.Homotopy.Connected.html#19643" class="Function">backSection</a> <a id="20023" href="Cubical.Homotopy.Connected.html#20023" class="Bound">b</a> <a id="20025" class="Symbol">=</a> <a id="20027" href="Cubical.Homotopy.Connected.html#20301" class="Function">helper</a> <a id="20034" class="Symbol">(λ</a> <a id="20037" href="Cubical.Homotopy.Connected.html#20037" class="Bound">p</a> <a id="20039" class="Symbol">→</a> <a id="20041" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="20045" href="Cubical.Homotopy.Connected.html#19553" class="Bound">f</a> <a id="20047" href="Cubical.Homotopy.Connected.html#20037" class="Bound">p</a> <a id="20049" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20051" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20053" href="Cubical.Homotopy.Connected.html#20023" class="Bound">b</a> <a id="20055" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="20056" class="Symbol">)</a>
                         <a id="20083" class="Symbol">(λ</a> <a id="20086" href="Cubical.Homotopy.Connected.html#20086" class="Bound">x</a> <a id="20088" class="Symbol">→</a> <a id="20090" class="Symbol">(</a><a id="20091" href="Cubical.Foundations.HLevels.html#2230" class="Function">isOfHLevelSuc</a> <a id="20105" class="Symbol">(</a><a id="20106" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20110" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20111" class="Symbol">)</a> <a id="20113" class="Symbol">(</a><a id="20114" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="20130" class="Symbol">(</a><a id="20131" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20135" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20136" class="Symbol">)))</a>
                                   <a id="20175" class="Symbol">(</a><a id="20176" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="20180" href="Cubical.Homotopy.Connected.html#19553" class="Bound">f</a> <a id="20182" class="Symbol">(</a><a id="20183" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="20187" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20191" href="Cubical.Homotopy.Connected.html#20086" class="Bound">x</a><a id="20192" class="Symbol">))</a> <a id="20195" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20197" href="Cubical.Homotopy.Connected.html#20023" class="Bound">b</a> <a id="20199" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="20200" class="Symbol">)</a>
                         <a id="20227" class="Symbol">(λ</a> <a id="20230" href="Cubical.Homotopy.Connected.html#20230" class="Bound">a</a> <a id="20232" href="Cubical.Homotopy.Connected.html#20232" class="Bound">p</a> <a id="20234" class="Symbol">→</a> <a id="20236" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20241" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣_∣</a> <a id="20245" href="Cubical.Homotopy.Connected.html#20232" class="Bound">p</a><a id="20246" class="Symbol">)</a>
                         <a id="20273" class="Symbol">(</a><a id="20274" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20278" class="Symbol">(</a><a id="20279" href="Cubical.Homotopy.Connected.html#19555" class="Bound">con</a> <a id="20283" href="Cubical.Homotopy.Connected.html#20023" class="Bound">b</a><a id="20284" class="Symbol">))</a>
    <a id="20291" class="Keyword">where</a>
    <a id="20301" href="Cubical.Homotopy.Connected.html#20301" class="Function">helper</a> <a id="20308" class="Symbol">:</a> <a id="20310" class="Symbol">∀</a> <a id="20312" class="Symbol">{</a><a id="20313" href="Cubical.Homotopy.Connected.html#20313" class="Bound">ℓ</a> <a id="20315" href="Cubical.Homotopy.Connected.html#20315" class="Bound">ℓ&#39;</a> <a id="20318" href="Cubical.Homotopy.Connected.html#20318" class="Bound">ℓ&#39;&#39;</a><a id="20321" class="Symbol">}</a> <a id="20323" class="Symbol">{</a><a id="20324" href="Cubical.Homotopy.Connected.html#20324" class="Bound">A</a> <a id="20326" class="Symbol">:</a> <a id="20328" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20333" href="Cubical.Homotopy.Connected.html#20313" class="Bound">ℓ</a><a id="20334" class="Symbol">}</a> <a id="20336" class="Symbol">{</a><a id="20337" href="Cubical.Homotopy.Connected.html#20337" class="Bound">B</a> <a id="20339" class="Symbol">:</a> <a id="20341" href="Cubical.Homotopy.Connected.html#20324" class="Bound">A</a> <a id="20343" class="Symbol">→</a> <a id="20345" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20350" href="Cubical.Homotopy.Connected.html#20315" class="Bound">ℓ&#39;</a><a id="20352" class="Symbol">}</a> <a id="20354" class="Symbol">(</a><a id="20355" href="Cubical.Homotopy.Connected.html#20355" class="Bound">P</a> <a id="20357" class="Symbol">:</a> <a id="20359" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="20371" class="Symbol">(</a><a id="20372" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20376" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20377" class="Symbol">)</a> <a id="20379" href="Cubical.Homotopy.Connected.html#20324" class="Bound">A</a> <a id="20381" class="Symbol">→</a> <a id="20383" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20388" href="Cubical.Homotopy.Connected.html#20318" class="Bound">ℓ&#39;&#39;</a><a id="20391" class="Symbol">)</a>
           <a id="20404" class="Symbol">→</a> <a id="20406" class="Symbol">((</a><a id="20408" href="Cubical.Homotopy.Connected.html#20408" class="Bound">x</a> <a id="20410" class="Symbol">:</a> <a id="20412" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="20424" class="Symbol">(</a><a id="20425" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20429" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20430" class="Symbol">)</a> <a id="20432" class="Symbol">(</a><a id="20433" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="20435" href="Cubical.Homotopy.Connected.html#20324" class="Bound">A</a> <a id="20437" href="Cubical.Homotopy.Connected.html#20337" class="Bound">B</a><a id="20438" class="Symbol">))</a> <a id="20441" class="Symbol">→</a> <a id="20443" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="20454" class="Symbol">(</a><a id="20455" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20459" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20460" class="Symbol">)</a> <a id="20462" class="Symbol">(</a><a id="20463" href="Cubical.Homotopy.Connected.html#20355" class="Bound">P</a> <a id="20465" class="Symbol">(</a><a id="20466" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="20470" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20474" href="Cubical.Homotopy.Connected.html#20408" class="Bound">x</a><a id="20475" class="Symbol">)))</a>
           <a id="20490" class="Symbol">→</a> <a id="20492" class="Symbol">((</a><a id="20494" href="Cubical.Homotopy.Connected.html#20494" class="Bound">a</a> <a id="20496" class="Symbol">:</a> <a id="20498" href="Cubical.Homotopy.Connected.html#20324" class="Bound">A</a><a id="20499" class="Symbol">)</a> <a id="20501" class="Symbol">(</a><a id="20502" href="Cubical.Homotopy.Connected.html#20502" class="Bound">b</a> <a id="20504" class="Symbol">:</a> <a id="20506" href="Cubical.Homotopy.Connected.html#20337" class="Bound">B</a> <a id="20508" href="Cubical.Homotopy.Connected.html#20494" class="Bound">a</a><a id="20509" class="Symbol">)</a> <a id="20511" class="Symbol">→</a> <a id="20513" href="Cubical.Homotopy.Connected.html#20355" class="Bound">P</a> <a id="20515" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20517" href="Cubical.Homotopy.Connected.html#20494" class="Bound">a</a> <a id="20519" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="20520" class="Symbol">)</a>
           <a id="20533" class="Symbol">→</a> <a id="20535" class="Symbol">(</a><a id="20536" href="Cubical.Homotopy.Connected.html#20536" class="Bound">p</a> <a id="20538" class="Symbol">:</a> <a id="20540" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="20552" class="Symbol">(</a><a id="20553" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20557" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20558" class="Symbol">)</a> <a id="20560" class="Symbol">(</a><a id="20561" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="20563" href="Cubical.Homotopy.Connected.html#20324" class="Bound">A</a> <a id="20565" href="Cubical.Homotopy.Connected.html#20337" class="Bound">B</a><a id="20566" class="Symbol">))</a>
           <a id="20580" class="Symbol">→</a>  <a id="20583" href="Cubical.Homotopy.Connected.html#20355" class="Bound">P</a> <a id="20585" class="Symbol">(</a><a id="20586" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="20590" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20594" href="Cubical.Homotopy.Connected.html#20536" class="Bound">p</a><a id="20595" class="Symbol">)</a>
    <a id="20601" href="Cubical.Homotopy.Connected.html#20301" class="Function">helper</a> <a id="20608" href="Cubical.Homotopy.Connected.html#20608" class="Bound">P</a> <a id="20610" href="Cubical.Homotopy.Connected.html#20610" class="Bound">hlev</a> <a id="20615" href="Cubical.Homotopy.Connected.html#20615" class="Bound">pf</a> <a id="20618" class="Symbol">=</a> <a id="20620" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">Trunc.elim</a> <a id="20631" href="Cubical.Homotopy.Connected.html#20610" class="Bound">hlev</a> <a id="20636" class="Symbol">λ</a> <a id="20638" href="Cubical.Homotopy.Connected.html#20638" class="Bound">pair</a> <a id="20643" class="Symbol">→</a> <a id="20645" href="Cubical.Homotopy.Connected.html#20615" class="Bound">pf</a> <a id="20648" class="Symbol">(</a><a id="20649" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20653" href="Cubical.Homotopy.Connected.html#20638" class="Bound">pair</a><a id="20657" class="Symbol">)</a> <a id="20659" class="Symbol">(</a><a id="20660" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20664" href="Cubical.Homotopy.Connected.html#20638" class="Bound">pair</a><a id="20668" class="Symbol">)</a>

  <a id="20673" href="Cubical.Homotopy.Connected.html#20673" class="Function">g</a> <a id="20675" class="Symbol">:</a> <a id="20677" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="20681" class="Symbol">(</a><a id="20682" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="20694" class="Symbol">(</a><a id="20695" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20699" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20700" class="Symbol">)</a> <a id="20702" href="Cubical.Homotopy.Connected.html#19534" class="Bound">A</a><a id="20703" class="Symbol">)</a> <a id="20705" class="Symbol">(</a><a id="20706" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="20718" class="Symbol">(</a><a id="20719" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20723" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20724" class="Symbol">)</a> <a id="20726" href="Cubical.Homotopy.Connected.html#19542" class="Bound">B</a><a id="20727" class="Symbol">)</a>
  <a id="20731" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="20739" href="Cubical.Homotopy.Connected.html#20673" class="Function">g</a> <a id="20741" class="Symbol">=</a> <a id="20743" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="20747" href="Cubical.Homotopy.Connected.html#19553" class="Bound">f</a>
  <a id="20751" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="20759" href="Cubical.Homotopy.Connected.html#20673" class="Function">g</a> <a id="20761" class="Symbol">=</a> <a id="20763" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="20773" class="Symbol">(</a><a id="20774" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="20790" class="Symbol">_)</a> <a id="20793" href="Cubical.Homotopy.Connected.html#19573" class="Function">back</a>
  <a id="20800" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="20808" href="Cubical.Homotopy.Connected.html#20673" class="Function">g</a> <a id="20810" class="Symbol">=</a> <a id="20812" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">Trunc.elim</a> <a id="20823" class="Symbol">(λ</a> <a id="20826" href="Cubical.Homotopy.Connected.html#20826" class="Bound">x</a> <a id="20828" class="Symbol">→</a> <a id="20830" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="20845" class="Symbol">(</a><a id="20846" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="20850" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="20851" class="Symbol">)</a> <a id="20853" class="Symbol">(</a><a id="20854" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="20870" class="Symbol">_)</a> <a id="20873" class="Symbol">_</a> <a id="20875" class="Symbol">_)</a>
                               <a id="20909" class="Symbol">λ</a> <a id="20911" href="Cubical.Homotopy.Connected.html#20911" class="Bound">a</a> <a id="20913" class="Symbol">→</a> <a id="20915" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20920" class="Symbol">(</a><a id="20921" href="Cubical.HITs.Truncation.Properties.html#12007" class="Function">map</a> <a id="20925" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="20928" class="Symbol">)</a> <a id="20930" class="Symbol">(</a><a id="20931" href="Cubical.Homotopy.Connected.html#19555" class="Bound">con</a> <a id="20935" class="Symbol">(</a><a id="20936" href="Cubical.Homotopy.Connected.html#19553" class="Bound">f</a> <a id="20938" href="Cubical.Homotopy.Connected.html#20911" class="Bound">a</a><a id="20939" class="Symbol">)</a> <a id="20941" class="Symbol">.</a><a id="20942" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>  <a id="20947" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="20949" href="Cubical.Homotopy.Connected.html#20911" class="Bound">a</a> <a id="20951" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20953" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20958" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="20959" class="Symbol">)</a>
  <a id="20963" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="20971" href="Cubical.Homotopy.Connected.html#20673" class="Function">g</a> <a id="20973" class="Symbol">=</a> <a id="20975" href="Cubical.HITs.Truncation.Properties.html#5975" class="Function">Trunc.elim</a> <a id="20986" class="Symbol">(λ</a> <a id="20989" href="Cubical.Homotopy.Connected.html#20989" class="Bound">x</a> <a id="20991" class="Symbol">→</a> <a id="20993" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="21008" class="Symbol">(</a><a id="21009" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21013" href="Cubical.Homotopy.Connected.html#19550" class="Bound">n</a><a id="21014" class="Symbol">)</a> <a id="21016" class="Symbol">(</a><a id="21017" href="Cubical.HITs.Truncation.Properties.html#4187" class="Function">isOfHLevelTrunc</a> <a id="21033" class="Symbol">_)</a> <a id="21036" class="Symbol">_</a> <a id="21038" class="Symbol">_)</a>
                              <a id="21071" href="Cubical.Homotopy.Connected.html#19643" class="Function">backSection</a>

<a id="connectedTruncIso2"></a><a id="21084" href="Cubical.Homotopy.Connected.html#21084" class="Function">connectedTruncIso2</a> <a id="21103" class="Symbol">:</a> <a id="21105" class="Symbol">∀</a> <a id="21107" class="Symbol">{</a><a id="21108" href="Cubical.Homotopy.Connected.html#21108" class="Bound">ℓ</a><a id="21109" class="Symbol">}</a> <a id="21111" class="Symbol">{</a><a id="21112" href="Cubical.Homotopy.Connected.html#21112" class="Bound">A</a> <a id="21114" href="Cubical.Homotopy.Connected.html#21114" class="Bound">B</a> <a id="21116" class="Symbol">:</a> <a id="21118" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21123" href="Cubical.Homotopy.Connected.html#21108" class="Bound">ℓ</a><a id="21124" class="Symbol">}</a> <a id="21126" class="Symbol">(</a><a id="21127" href="Cubical.Homotopy.Connected.html#21127" class="Bound">n</a> <a id="21129" href="Cubical.Homotopy.Connected.html#21129" class="Bound">m</a> <a id="21131" class="Symbol">:</a> <a id="21133" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21139" class="Symbol">)</a> <a id="21141" class="Symbol">(</a><a id="21142" href="Cubical.Homotopy.Connected.html#21142" class="Bound">f</a> <a id="21144" class="Symbol">:</a> <a id="21146" href="Cubical.Homotopy.Connected.html#21112" class="Bound">A</a> <a id="21148" class="Symbol">→</a> <a id="21150" href="Cubical.Homotopy.Connected.html#21114" class="Bound">B</a><a id="21151" class="Symbol">)</a>
                   <a id="21172" class="Symbol">→</a> <a id="21174" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="21177" href="Cubical.Homotopy.Connected.html#21177" class="Bound">x</a> <a id="21179" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="21181" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="21183" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="21185" href="Cubical.Homotopy.Connected.html#21177" class="Bound">x</a> <a id="21187" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="21189" href="Cubical.Homotopy.Connected.html#21127" class="Bound">n</a> <a id="21191" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21193" href="Cubical.Homotopy.Connected.html#21129" class="Bound">m</a>
                   <a id="21214" class="Symbol">→</a> <a id="21216" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="21231" href="Cubical.Homotopy.Connected.html#21129" class="Bound">m</a> <a id="21233" href="Cubical.Homotopy.Connected.html#21142" class="Bound">f</a>
                   <a id="21254" class="Symbol">→</a> <a id="21256" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="21260" class="Symbol">(</a><a id="21261" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="21273" href="Cubical.Homotopy.Connected.html#21127" class="Bound">n</a> <a id="21275" href="Cubical.Homotopy.Connected.html#21112" class="Bound">A</a><a id="21276" class="Symbol">)</a> <a id="21278" class="Symbol">(</a><a id="21279" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="21291" href="Cubical.Homotopy.Connected.html#21127" class="Bound">n</a> <a id="21293" href="Cubical.Homotopy.Connected.html#21114" class="Bound">B</a><a id="21294" class="Symbol">)</a>
<a id="21296" href="Cubical.Homotopy.Connected.html#21084" class="Function">connectedTruncIso2</a> <a id="21315" class="Symbol">{</a><a id="21316" class="Argument">A</a> <a id="21318" class="Symbol">=</a> <a id="21320" href="Cubical.Homotopy.Connected.html#21320" class="Bound">A</a><a id="21321" class="Symbol">}</a> <a id="21323" class="Symbol">{</a><a id="21324" class="Argument">B</a> <a id="21326" class="Symbol">=</a> <a id="21328" href="Cubical.Homotopy.Connected.html#21328" class="Bound">B</a><a id="21329" class="Symbol">}</a> <a id="21331" href="Cubical.Homotopy.Connected.html#21331" class="Bound">n</a> <a id="21333" href="Cubical.Homotopy.Connected.html#21333" class="Bound">m</a> <a id="21335" href="Cubical.Homotopy.Connected.html#21335" class="Bound">f</a> <a id="21337" class="Symbol">(</a><a id="21338" href="Cubical.Homotopy.Connected.html#21338" class="Bound">x</a> <a id="21340" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21342" href="Cubical.Homotopy.Connected.html#21342" class="Bound">pf</a><a id="21344" class="Symbol">)</a> <a id="21346" href="Cubical.Homotopy.Connected.html#21346" class="Bound">con</a> <a id="21350" class="Symbol">=</a>
  <a id="21354" href="Cubical.Homotopy.Connected.html#19259" class="Function">connectedTruncIso</a> <a id="21372" href="Cubical.Homotopy.Connected.html#21331" class="Bound">n</a> <a id="21374" href="Cubical.Homotopy.Connected.html#21335" class="Bound">f</a> <a id="21376" class="Symbol">(</a><a id="21377" href="Cubical.Homotopy.Connected.html#2520" class="Function">isConnectedFunSubtr</a> <a id="21397" href="Cubical.Homotopy.Connected.html#21331" class="Bound">n</a> <a id="21399" href="Cubical.Homotopy.Connected.html#21338" class="Bound">x</a> <a id="21401" href="Cubical.Homotopy.Connected.html#21335" class="Bound">f</a> <a id="21403" class="Symbol">(</a><a id="21404" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="21414" class="Symbol">(λ</a> <a id="21417" href="Cubical.Homotopy.Connected.html#21417" class="Bound">i</a> <a id="21419" class="Symbol">→</a> <a id="21421" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="21436" class="Symbol">(</a><a id="21437" href="Cubical.Homotopy.Connected.html#21342" class="Bound">pf</a> <a id="21440" class="Symbol">(</a><a id="21441" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21443" href="Cubical.Homotopy.Connected.html#21417" class="Bound">i</a><a id="21444" class="Symbol">))</a> <a id="21447" href="Cubical.Homotopy.Connected.html#21335" class="Bound">f</a><a id="21448" class="Symbol">)</a> <a id="21450" href="Cubical.Homotopy.Connected.html#21346" class="Bound">con</a><a id="21453" class="Symbol">))</a>

<a id="connectedTruncEquiv"></a><a id="21457" href="Cubical.Homotopy.Connected.html#21457" class="Function">connectedTruncEquiv</a> <a id="21477" class="Symbol">:</a> <a id="21479" class="Symbol">∀</a> <a id="21481" class="Symbol">{</a><a id="21482" href="Cubical.Homotopy.Connected.html#21482" class="Bound">ℓ</a><a id="21483" class="Symbol">}</a> <a id="21485" class="Symbol">{</a><a id="21486" href="Cubical.Homotopy.Connected.html#21486" class="Bound">A</a> <a id="21488" href="Cubical.Homotopy.Connected.html#21488" class="Bound">B</a> <a id="21490" class="Symbol">:</a> <a id="21492" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21497" href="Cubical.Homotopy.Connected.html#21482" class="Bound">ℓ</a><a id="21498" class="Symbol">}</a> <a id="21500" class="Symbol">(</a><a id="21501" href="Cubical.Homotopy.Connected.html#21501" class="Bound">n</a> <a id="21503" class="Symbol">:</a> <a id="21505" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21511" class="Symbol">)</a> <a id="21513" class="Symbol">(</a><a id="21514" href="Cubical.Homotopy.Connected.html#21514" class="Bound">f</a> <a id="21516" class="Symbol">:</a> <a id="21518" href="Cubical.Homotopy.Connected.html#21486" class="Bound">A</a> <a id="21520" class="Symbol">→</a> <a id="21522" href="Cubical.Homotopy.Connected.html#21488" class="Bound">B</a><a id="21523" class="Symbol">)</a>
                   <a id="21544" class="Symbol">→</a> <a id="21546" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="21561" href="Cubical.Homotopy.Connected.html#21501" class="Bound">n</a> <a id="21563" href="Cubical.Homotopy.Connected.html#21514" class="Bound">f</a>
                   <a id="21584" class="Symbol">→</a> <a id="21586" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="21598" href="Cubical.Homotopy.Connected.html#21501" class="Bound">n</a> <a id="21600" href="Cubical.Homotopy.Connected.html#21486" class="Bound">A</a> <a id="21602" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="21604" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="21616" href="Cubical.Homotopy.Connected.html#21501" class="Bound">n</a> <a id="21618" href="Cubical.Homotopy.Connected.html#21488" class="Bound">B</a>
<a id="21620" href="Cubical.Homotopy.Connected.html#21457" class="Function">connectedTruncEquiv</a> <a id="21640" class="Symbol">{</a><a id="21641" class="Argument">A</a> <a id="21643" class="Symbol">=</a> <a id="21645" href="Cubical.Homotopy.Connected.html#21645" class="Bound">A</a><a id="21646" class="Symbol">}</a> <a id="21648" class="Symbol">{</a><a id="21649" class="Argument">B</a> <a id="21651" class="Symbol">=</a> <a id="21653" href="Cubical.Homotopy.Connected.html#21653" class="Bound">B</a><a id="21654" class="Symbol">}</a> <a id="21656" href="Cubical.Homotopy.Connected.html#21656" class="Bound">n</a> <a id="21658" href="Cubical.Homotopy.Connected.html#21658" class="Bound">f</a> <a id="21660" href="Cubical.Homotopy.Connected.html#21660" class="Bound">con</a> <a id="21664" class="Symbol">=</a> <a id="21666" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="21677" class="Symbol">(</a><a id="21678" href="Cubical.Homotopy.Connected.html#19259" class="Function">connectedTruncIso</a> <a id="21696" href="Cubical.Homotopy.Connected.html#21656" class="Bound">n</a> <a id="21698" href="Cubical.Homotopy.Connected.html#21658" class="Bound">f</a> <a id="21700" href="Cubical.Homotopy.Connected.html#21660" class="Bound">con</a><a id="21703" class="Symbol">)</a>

<a id="isConnectedSuc→isSurjection"></a><a id="21706" href="Cubical.Homotopy.Connected.html#21706" class="Function">isConnectedSuc→isSurjection</a> <a id="21734" class="Symbol">:</a> <a id="21736" class="Symbol">∀</a> <a id="21738" class="Symbol">{</a><a id="21739" href="Cubical.Homotopy.Connected.html#21739" class="Bound">ℓ</a> <a id="21741" href="Cubical.Homotopy.Connected.html#21741" class="Bound">ℓ&#39;</a><a id="21743" class="Symbol">}</a> <a id="21745" class="Symbol">{</a><a id="21746" href="Cubical.Homotopy.Connected.html#21746" class="Bound">A</a> <a id="21748" class="Symbol">:</a> <a id="21750" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21755" href="Cubical.Homotopy.Connected.html#21739" class="Bound">ℓ</a><a id="21756" class="Symbol">}</a> <a id="21758" class="Symbol">{</a><a id="21759" href="Cubical.Homotopy.Connected.html#21759" class="Bound">B</a> <a id="21761" class="Symbol">:</a> <a id="21763" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21768" href="Cubical.Homotopy.Connected.html#21741" class="Bound">ℓ&#39;</a><a id="21770" class="Symbol">}</a> <a id="21772" class="Symbol">{</a><a id="21773" href="Cubical.Homotopy.Connected.html#21773" class="Bound">f</a> <a id="21775" class="Symbol">:</a> <a id="21777" href="Cubical.Homotopy.Connected.html#21746" class="Bound">A</a> <a id="21779" class="Symbol">→</a> <a id="21781" href="Cubical.Homotopy.Connected.html#21759" class="Bound">B</a><a id="21782" class="Symbol">}</a> <a id="21784" class="Symbol">{</a><a id="21785" href="Cubical.Homotopy.Connected.html#21785" class="Bound">n</a> <a id="21787" class="Symbol">:</a> <a id="21789" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="21795" class="Symbol">}</a>
  <a id="21799" class="Symbol">→</a> <a id="21801" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="21816" class="Symbol">(</a><a id="21817" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="21821" href="Cubical.Homotopy.Connected.html#21785" class="Bound">n</a><a id="21822" class="Symbol">)</a> <a id="21824" href="Cubical.Homotopy.Connected.html#21773" class="Bound">f</a> <a id="21826" class="Symbol">→</a> <a id="21828" href="Cubical.Functions.Surjection.html#659" class="Function">isSurjection</a> <a id="21841" href="Cubical.Homotopy.Connected.html#21773" class="Bound">f</a>
<a id="21843" href="Cubical.Homotopy.Connected.html#21706" class="Function">isConnectedSuc→isSurjection</a> <a id="21871" href="Cubical.Homotopy.Connected.html#21871" class="Bound">hf</a> <a id="21874" href="Cubical.Homotopy.Connected.html#21874" class="Bound">b</a> <a id="21876" class="Symbol">=</a>
  <a id="21880" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="21888" href="Cubical.HITs.Truncation.Properties.html#13213" class="Function">propTruncTrunc1Iso</a> <a id="21907" class="Symbol">(</a><a id="21908" href="Cubical.Homotopy.Connected.html#2753" class="Function">isConnectedFun≤</a> <a id="21924" class="Number">1</a> <a id="21926" class="Symbol">_</a> <a id="21928" class="Symbol">_</a> <a id="21930" class="Symbol">(</a><a id="21931" href="Cubical.Data.Nat.Order.html#1166" class="Function">suc-≤-suc</a> <a id="21941" href="Cubical.Data.Nat.Order.html#1124" class="Function">zero-≤</a><a id="21947" class="Symbol">)</a> <a id="21949" href="Cubical.Homotopy.Connected.html#21871" class="Bound">hf</a> <a id="21952" href="Cubical.Homotopy.Connected.html#21874" class="Bound">b</a> <a id="21954" class="Symbol">.</a><a id="21955" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21958" class="Symbol">)</a>

<a id="isConnectedSuspFun"></a><a id="21961" href="Cubical.Homotopy.Connected.html#21961" class="Function">isConnectedSuspFun</a> <a id="21980" class="Symbol">:</a> <a id="21982" class="Symbol">∀</a> <a id="21984" class="Symbol">{</a><a id="21985" href="Cubical.Homotopy.Connected.html#21985" class="Bound">ℓ</a> <a id="21987" href="Cubical.Homotopy.Connected.html#21987" class="Bound">ℓ&#39;</a><a id="21989" class="Symbol">}</a> <a id="21991" class="Symbol">{</a><a id="21992" href="Cubical.Homotopy.Connected.html#21992" class="Bound">X</a> <a id="21994" class="Symbol">:</a> <a id="21996" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22001" href="Cubical.Homotopy.Connected.html#21985" class="Bound">ℓ</a><a id="22002" class="Symbol">}</a> <a id="22004" class="Symbol">{</a><a id="22005" href="Cubical.Homotopy.Connected.html#22005" class="Bound">Y</a> <a id="22007" class="Symbol">:</a> <a id="22009" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22014" href="Cubical.Homotopy.Connected.html#21987" class="Bound">ℓ&#39;</a><a id="22016" class="Symbol">}</a>
       <a id="22025" class="Symbol">(</a><a id="22026" href="Cubical.Homotopy.Connected.html#22026" class="Bound">f</a> <a id="22028" class="Symbol">:</a> <a id="22030" href="Cubical.Homotopy.Connected.html#21992" class="Bound">X</a> <a id="22032" class="Symbol">→</a> <a id="22034" href="Cubical.Homotopy.Connected.html#22005" class="Bound">Y</a><a id="22035" class="Symbol">)</a> <a id="22037" class="Symbol">(</a><a id="22038" href="Cubical.Homotopy.Connected.html#22038" class="Bound">n</a> <a id="22040" class="Symbol">:</a> <a id="22042" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="22048" class="Symbol">)</a>
    <a id="22054" class="Symbol">→</a> <a id="22056" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="22071" href="Cubical.Homotopy.Connected.html#22038" class="Bound">n</a> <a id="22073" href="Cubical.Homotopy.Connected.html#22026" class="Bound">f</a>
    <a id="22079" class="Symbol">→</a> <a id="22081" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="22096" class="Symbol">(</a><a id="22097" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22101" href="Cubical.Homotopy.Connected.html#22038" class="Bound">n</a><a id="22102" class="Symbol">)</a> <a id="22104" class="Symbol">(</a><a id="22105" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="22113" href="Cubical.Homotopy.Connected.html#22026" class="Bound">f</a><a id="22114" class="Symbol">)</a>
<a id="22116" href="Cubical.Homotopy.Connected.html#21961" class="Function">isConnectedSuspFun</a> <a id="22135" class="Symbol">{</a><a id="22136" class="Argument">X</a> <a id="22138" class="Symbol">=</a> <a id="22140" href="Cubical.Homotopy.Connected.html#22140" class="Bound">X</a><a id="22141" class="Symbol">}</a> <a id="22143" class="Symbol">{</a><a id="22144" class="Argument">Y</a> <a id="22146" class="Symbol">=</a> <a id="22148" href="Cubical.Homotopy.Connected.html#22148" class="Bound">Y</a><a id="22149" class="Symbol">}</a> <a id="22151" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="22153" href="Cubical.Homotopy.Connected.html#22153" class="Bound">n</a> <a id="22155" href="Cubical.Homotopy.Connected.html#22155" class="Bound">con-f</a> <a id="22161" class="Symbol">=</a>
  <a id="22165" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="22192" class="Symbol">_</a> <a id="22194" class="Symbol">(</a><a id="22195" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22199" href="Cubical.Homotopy.Connected.html#22153" class="Bound">n</a><a id="22200" class="Symbol">)</a>
    <a id="22206" class="Symbol">λ</a> <a id="22208" href="Cubical.Homotopy.Connected.html#22208" class="Bound">P</a> <a id="22210" class="Symbol">→</a> <a id="22212" href="Cubical.Homotopy.Connected.html#22823" class="Function">d</a> <a id="22214" href="Cubical.Homotopy.Connected.html#22208" class="Bound">P</a> <a id="22216" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22218" href="Cubical.Homotopy.Connected.html#22994" class="Function">d-sec</a> <a id="22224" href="Cubical.Homotopy.Connected.html#22208" class="Bound">P</a>
  <a id="22228" class="Keyword">where</a>
  <a id="22236" href="Cubical.Homotopy.Connected.html#22236" class="Function">ℓ&#39;&#39;</a> <a id="22240" class="Symbol">:</a> <a id="22242" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="22250" href="Cubical.Homotopy.Connected.html#22236" class="Function">ℓ&#39;&#39;</a> <a id="22254" class="Symbol">=</a> <a id="22256" class="Symbol">_</a>
  <a id="22260" class="Keyword">module</a> <a id="22267" href="Cubical.Homotopy.Connected.html#22267" class="Module">_</a> <a id="22269" class="Symbol">(</a><a id="22270" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22272" class="Symbol">:</a> <a id="22274" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="22279" href="Cubical.Homotopy.Connected.html#22148" class="Bound">Y</a> <a id="22281" class="Symbol">→</a> <a id="22283" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="22296" href="Cubical.Homotopy.Connected.html#22236" class="Function">ℓ&#39;&#39;</a> <a id="22300" class="Symbol">(</a><a id="22301" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="22305" href="Cubical.Homotopy.Connected.html#22153" class="Bound">n</a><a id="22306" class="Symbol">))</a> <a id="22309" class="Keyword">where</a>
    <a id="22319" class="Keyword">module</a> <a id="22326" href="Cubical.Homotopy.Connected.html#22326" class="Module">_</a> <a id="22328" class="Symbol">(</a><a id="22329" href="Cubical.Homotopy.Connected.html#22329" class="Bound">a</a> <a id="22331" class="Symbol">:</a> <a id="22333" class="Symbol">_)</a> <a id="22336" class="Symbol">(</a><a id="22337" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22339" class="Symbol">:</a> <a id="22341" class="Symbol">((</a><a id="22343" href="Cubical.Homotopy.Connected.html#22343" class="Bound">a</a> <a id="22345" class="Symbol">:</a> <a id="22347" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="22352" href="Cubical.Homotopy.Connected.html#22140" class="Bound">X</a><a id="22353" class="Symbol">)</a> <a id="22355" class="Symbol">→</a> <a id="22357" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22359" class="Symbol">(</a><a id="22360" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="22368" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="22370" href="Cubical.Homotopy.Connected.html#22343" class="Bound">a</a><a id="22371" class="Symbol">)</a> <a id="22373" class="Symbol">.</a><a id="22374" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22377" class="Symbol">))</a> <a id="22380" class="Keyword">where</a>
      <a id="22392" href="Cubical.Homotopy.Connected.html#22392" class="Function">d-pre₁</a> <a id="22399" class="Symbol">:</a> <a id="22401" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="22407" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="22409" href="Cubical.Homotopy.Connected.html#22329" class="Bound">a</a> <a id="22411" class="Symbol">→</a> <a id="22413" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="22419" class="Symbol">(λ</a> <a id="22422" href="Cubical.Homotopy.Connected.html#22422" class="Bound">i</a> <a id="22424" class="Symbol">→</a> <a id="22426" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22428" class="Symbol">(</a><a id="22429" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="22435" href="Cubical.Homotopy.Connected.html#22329" class="Bound">a</a> <a id="22437" href="Cubical.Homotopy.Connected.html#22422" class="Bound">i</a><a id="22438" class="Symbol">)</a> <a id="22440" class="Symbol">.</a><a id="22441" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22444" class="Symbol">)</a> <a id="22446" class="Symbol">(</a><a id="22447" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22449" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="22454" class="Symbol">)</a> <a id="22456" class="Symbol">(</a><a id="22457" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22459" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="22464" class="Symbol">)</a>
      <a id="22472" href="Cubical.Homotopy.Connected.html#22392" class="Function">d-pre₁</a> <a id="22479" class="Symbol">(</a><a id="22480" href="Cubical.Homotopy.Connected.html#22480" class="Bound">x</a> <a id="22482" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="22484" href="Cubical.Homotopy.Connected.html#22484" class="Bound">p</a><a id="22485" class="Symbol">)</a> <a id="22487" class="Symbol">=</a>
        <a id="22497" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="22503" class="Symbol">(λ</a> <a id="22506" href="Cubical.Homotopy.Connected.html#22506" class="Bound">a</a> <a id="22508" class="Symbol">→</a> <a id="22510" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="22516" class="Symbol">(λ</a> <a id="22519" href="Cubical.Homotopy.Connected.html#22519" class="Bound">i₁</a> <a id="22522" class="Symbol">→</a> <a id="22524" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22526" class="Symbol">(</a><a id="22527" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="22533" href="Cubical.Homotopy.Connected.html#22506" class="Bound">a</a> <a id="22535" href="Cubical.Homotopy.Connected.html#22519" class="Bound">i₁</a><a id="22537" class="Symbol">)</a> <a id="22539" class="Symbol">.</a><a id="22540" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22543" class="Symbol">)</a> <a id="22545" class="Symbol">(</a><a id="22546" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22548" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="22553" class="Symbol">)</a> <a id="22555" class="Symbol">(</a><a id="22556" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22558" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="22563" class="Symbol">))</a> <a id="22566" href="Cubical.Homotopy.Connected.html#22484" class="Bound">p</a>
         <a id="22577" class="Symbol">(</a><a id="22578" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22583" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22585" class="Symbol">(</a><a id="22586" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="22592" href="Cubical.Homotopy.Connected.html#22480" class="Bound">x</a><a id="22593" class="Symbol">))</a>

      <a id="22603" href="Cubical.Homotopy.Connected.html#22603" class="Function">d-pre₂</a> <a id="22610" class="Symbol">:</a>  <a id="22613" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="22625" href="Cubical.Homotopy.Connected.html#22153" class="Bound">n</a> <a id="22627" class="Symbol">(</a><a id="22628" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="22634" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="22636" href="Cubical.Homotopy.Connected.html#22329" class="Bound">a</a><a id="22637" class="Symbol">)</a>
             <a id="22652" class="Symbol">→</a> <a id="22654" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="22660" class="Symbol">(λ</a> <a id="22663" href="Cubical.Homotopy.Connected.html#22663" class="Bound">i</a> <a id="22665" class="Symbol">→</a> <a id="22667" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22669" class="Symbol">(</a><a id="22670" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="22676" href="Cubical.Homotopy.Connected.html#22329" class="Bound">a</a> <a id="22678" href="Cubical.Homotopy.Connected.html#22663" class="Bound">i</a><a id="22679" class="Symbol">)</a> <a id="22681" class="Symbol">.</a><a id="22682" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22685" class="Symbol">)</a> <a id="22687" class="Symbol">(</a><a id="22688" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22690" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a><a id="22695" class="Symbol">)</a> <a id="22697" class="Symbol">(</a><a id="22698" href="Cubical.Homotopy.Connected.html#22337" class="Bound">F</a> <a id="22700" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="22705" class="Symbol">)</a>
      <a id="22713" href="Cubical.Homotopy.Connected.html#22603" class="Function">d-pre₂</a> <a id="22720" href="Cubical.Homotopy.Connected.html#22720" class="Bound">s</a> <a id="22722" class="Symbol">=</a>
        <a id="22732" href="Cubical.Homotopy.Connected.html#1230" class="Function">trRec</a> <a id="22738" class="Symbol">(</a><a id="22739" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="22756" href="Cubical.Homotopy.Connected.html#22153" class="Bound">n</a> <a id="22758" class="Symbol">(</a><a id="22759" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22763" class="Symbol">(</a><a id="22764" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22766" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a><a id="22771" class="Symbol">))</a> <a id="22774" class="Symbol">_</a> <a id="22776" class="Symbol">_)</a>
              <a id="22793" class="Symbol">(</a><a id="22794" href="Cubical.Homotopy.Connected.html#22392" class="Function">d-pre₁</a><a id="22800" class="Symbol">)</a>
              <a id="22816" href="Cubical.Homotopy.Connected.html#22720" class="Bound">s</a>

    <a id="22823" href="Cubical.Homotopy.Connected.html#22823" class="Function">d</a> <a id="22825" class="Symbol">:</a> <a id="22827" class="Symbol">((</a><a id="22829" href="Cubical.Homotopy.Connected.html#22829" class="Bound">a</a> <a id="22831" class="Symbol">:</a> <a id="22833" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="22838" href="Cubical.Homotopy.Connected.html#22140" class="Bound">X</a><a id="22839" class="Symbol">)</a> <a id="22841" class="Symbol">→</a> <a id="22843" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22845" class="Symbol">(</a><a id="22846" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="22854" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="22856" href="Cubical.Homotopy.Connected.html#22829" class="Bound">a</a><a id="22857" class="Symbol">)</a> <a id="22859" class="Symbol">.</a><a id="22860" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22863" class="Symbol">)</a> <a id="22865" class="Symbol">→</a> <a id="22867" class="Symbol">(</a><a id="22868" href="Cubical.Homotopy.Connected.html#22868" class="Bound">b</a> <a id="22870" class="Symbol">:</a> <a id="22872" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="22877" href="Cubical.Homotopy.Connected.html#22148" class="Bound">Y</a><a id="22878" class="Symbol">)</a> <a id="22880" class="Symbol">→</a> <a id="22882" href="Cubical.Homotopy.Connected.html#22270" class="Bound">P</a> <a id="22884" href="Cubical.Homotopy.Connected.html#22868" class="Bound">b</a> <a id="22886" class="Symbol">.</a><a id="22887" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="22895" href="Cubical.Homotopy.Connected.html#22823" class="Function">d</a> <a id="22897" href="Cubical.Homotopy.Connected.html#22897" class="Bound">F</a> <a id="22899" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="22905" class="Symbol">=</a> <a id="22907" href="Cubical.Homotopy.Connected.html#22897" class="Bound">F</a> <a id="22909" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a>
    <a id="22919" href="Cubical.Homotopy.Connected.html#22823" class="Function">d</a> <a id="22921" href="Cubical.Homotopy.Connected.html#22921" class="Bound">F</a> <a id="22923" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="22929" class="Symbol">=</a> <a id="22931" href="Cubical.Homotopy.Connected.html#22921" class="Bound">F</a> <a id="22933" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a>
    <a id="22943" href="Cubical.Homotopy.Connected.html#22823" class="Function">d</a> <a id="22945" href="Cubical.Homotopy.Connected.html#22945" class="Bound">F</a> <a id="22947" class="Symbol">(</a><a id="22948" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="22954" href="Cubical.Homotopy.Connected.html#22954" class="Bound">a</a> <a id="22956" href="Cubical.Homotopy.Connected.html#22956" class="Bound">i</a><a id="22957" class="Symbol">)</a> <a id="22959" class="Symbol">=</a> <a id="22961" href="Cubical.Homotopy.Connected.html#22603" class="Function">d-pre₂</a> <a id="22968" href="Cubical.Homotopy.Connected.html#22954" class="Bound">a</a> <a id="22970" href="Cubical.Homotopy.Connected.html#22945" class="Bound">F</a> <a id="22972" class="Symbol">(</a><a id="22973" href="Cubical.Homotopy.Connected.html#22155" class="Bound">con-f</a> <a id="22979" href="Cubical.Homotopy.Connected.html#22954" class="Bound">a</a> <a id="22981" class="Symbol">.</a><a id="22982" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22985" class="Symbol">)</a> <a id="22987" href="Cubical.Homotopy.Connected.html#22956" class="Bound">i</a>

    <a id="22994" href="Cubical.Homotopy.Connected.html#22994" class="Function">d-sec</a> <a id="23000" class="Symbol">:</a> <a id="23002" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="23010" class="Symbol">(λ</a> <a id="23013" href="Cubical.Homotopy.Connected.html#23013" class="Bound">s</a> <a id="23015" class="Symbol">→</a> <a id="23017" href="Cubical.Homotopy.Connected.html#23013" class="Bound">s</a> <a id="23019" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="23021" class="Symbol">(λ</a> <a id="23024" href="Cubical.Homotopy.Connected.html#23024" class="Bound">z</a> <a id="23026" class="Symbol">→</a> <a id="23028" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="23036" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="23038" href="Cubical.Homotopy.Connected.html#23024" class="Bound">z</a><a id="23039" class="Symbol">))</a> <a id="23042" href="Cubical.Homotopy.Connected.html#22823" class="Function">d</a>
    <a id="23048" href="Cubical.Homotopy.Connected.html#22994" class="Function">d-sec</a> <a id="23054" href="Cubical.Homotopy.Connected.html#23054" class="Bound">F</a> <a id="23056" class="Symbol">=</a>
      <a id="23064" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="23071" class="Symbol">λ</a> <a id="23073" class="Symbol">{</a> <a id="23075" href="Cubical.HITs.Susp.Base.html#542" class="InductiveConstructor">north</a> <a id="23081" class="Symbol">→</a> <a id="23083" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
               <a id="23103" class="Symbol">;</a> <a id="23105" href="Cubical.HITs.Susp.Base.html#559" class="InductiveConstructor">south</a> <a id="23111" class="Symbol">→</a> <a id="23113" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
               <a id="23133" class="Symbol">;</a> <a id="23135" class="Symbol">(</a><a id="23136" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="23142" href="Cubical.Homotopy.Connected.html#23142" class="Bound">a</a> <a id="23144" href="Cubical.Homotopy.Connected.html#23144" class="Bound">i</a><a id="23145" class="Symbol">)</a> <a id="23147" href="Cubical.Homotopy.Connected.html#23147" class="Bound">j</a> <a id="23149" class="Symbol">→</a> <a id="23151" href="Cubical.Homotopy.Connected.html#23181" class="Function">help</a> <a id="23156" href="Cubical.Homotopy.Connected.html#23142" class="Bound">a</a> <a id="23158" href="Cubical.Homotopy.Connected.html#23147" class="Bound">j</a> <a id="23160" href="Cubical.Homotopy.Connected.html#23144" class="Bound">i</a><a id="23161" class="Symbol">}</a>
      <a id="23169" class="Keyword">where</a>
      <a id="23181" href="Cubical.Homotopy.Connected.html#23181" class="Function">help</a> <a id="23186" class="Symbol">:</a> <a id="23188" class="Symbol">(</a><a id="23189" href="Cubical.Homotopy.Connected.html#23189" class="Bound">a</a> <a id="23191" class="Symbol">:</a> <a id="23193" class="Symbol">_)</a> <a id="23196" class="Symbol">→</a> <a id="23198" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23203" class="Symbol">(</a><a id="23204" href="Cubical.Homotopy.Connected.html#22823" class="Function">d</a> <a id="23206" href="Cubical.Homotopy.Connected.html#23054" class="Bound">F</a> <a id="23208" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="23210" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="23218" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a><a id="23219" class="Symbol">)</a> <a id="23221" class="Symbol">(</a><a id="23222" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="23228" href="Cubical.Homotopy.Connected.html#23189" class="Bound">a</a><a id="23229" class="Symbol">)</a> <a id="23231" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23233" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23238" href="Cubical.Homotopy.Connected.html#23054" class="Bound">F</a> <a id="23240" class="Symbol">(</a><a id="23241" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="23247" href="Cubical.Homotopy.Connected.html#23189" class="Bound">a</a><a id="23248" class="Symbol">)</a>
      <a id="23256" href="Cubical.Homotopy.Connected.html#23181" class="Function">help</a> <a id="23261" href="Cubical.Homotopy.Connected.html#23261" class="Bound">a</a> <a id="23263" class="Symbol">=</a>
        <a id="23273" class="Symbol">(λ</a> <a id="23276" href="Cubical.Homotopy.Connected.html#23276" class="Bound">i</a> <a id="23278" class="Symbol">→</a> <a id="23280" href="Cubical.Homotopy.Connected.html#22603" class="Function">d-pre₂</a> <a id="23287" class="Symbol">(</a><a id="23288" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="23290" href="Cubical.Homotopy.Connected.html#23261" class="Bound">a</a><a id="23291" class="Symbol">)</a> <a id="23293" href="Cubical.Homotopy.Connected.html#23054" class="Bound">F</a> <a id="23295" class="Symbol">(</a><a id="23296" href="Cubical.Homotopy.Connected.html#22155" class="Bound">con-f</a> <a id="23302" class="Symbol">(</a><a id="23303" href="Cubical.Homotopy.Connected.html#22151" class="Bound">f</a> <a id="23305" href="Cubical.Homotopy.Connected.html#23261" class="Bound">a</a><a id="23306" class="Symbol">)</a> <a id="23308" class="Symbol">.</a><a id="23309" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23313" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="23315" href="Cubical.Homotopy.Connected.html#23261" class="Bound">a</a> <a id="23317" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23319" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="23324" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a> <a id="23327" href="Cubical.Homotopy.Connected.html#23276" class="Bound">i</a><a id="23328" class="Symbol">))</a>
        <a id="23339" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="23341" href="Cubical.HITs.Truncation.Properties.html#6879" class="Function">recₕ</a> <a id="23346" href="Cubical.Homotopy.Connected.html#22153" class="Bound">n</a> <a id="23348" class="Symbol">(</a><a id="23349" href="Cubical.Homotopy.Connected.html#23261" class="Bound">a</a> <a id="23351" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="23353" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="23357" class="Symbol">)</a>
        <a id="23367" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="23369" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="23383" class="Symbol">(</a><a id="23384" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="23389" href="Cubical.Homotopy.Connected.html#23054" class="Bound">F</a> <a id="23391" class="Symbol">(</a><a id="23392" href="Cubical.HITs.Susp.Base.html#576" class="InductiveConstructor">merid</a> <a id="23398" href="Cubical.Homotopy.Connected.html#23261" class="Bound">a</a><a id="23399" class="Symbol">))</a>

<a id="isConnectedSusp"></a><a id="23403" href="Cubical.Homotopy.Connected.html#23403" class="Function">isConnectedSusp</a> <a id="23419" class="Symbol">:</a> <a id="23421" class="Symbol">∀</a> <a id="23423" class="Symbol">{</a><a id="23424" href="Cubical.Homotopy.Connected.html#23424" class="Bound">ℓ</a><a id="23425" class="Symbol">}</a> <a id="23427" class="Symbol">{</a><a id="23428" href="Cubical.Homotopy.Connected.html#23428" class="Bound">X</a> <a id="23430" class="Symbol">:</a> <a id="23432" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="23437" href="Cubical.Homotopy.Connected.html#23424" class="Bound">ℓ</a><a id="23438" class="Symbol">}</a> <a id="23440" class="Symbol">(</a><a id="23441" href="Cubical.Homotopy.Connected.html#23441" class="Bound">n</a> <a id="23443" class="Symbol">:</a> <a id="23445" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="23451" class="Symbol">)</a>
  <a id="23455" class="Symbol">→</a> <a id="23457" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="23469" href="Cubical.Homotopy.Connected.html#23441" class="Bound">n</a> <a id="23471" href="Cubical.Homotopy.Connected.html#23428" class="Bound">X</a>
  <a id="23475" class="Symbol">→</a> <a id="23477" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="23489" class="Symbol">(</a><a id="23490" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23494" href="Cubical.Homotopy.Connected.html#23441" class="Bound">n</a><a id="23495" class="Symbol">)</a> <a id="23497" class="Symbol">(</a><a id="23498" href="Cubical.HITs.Susp.Base.html#507" class="Datatype">Susp</a> <a id="23503" href="Cubical.Homotopy.Connected.html#23428" class="Bound">X</a><a id="23504" class="Symbol">)</a>
<a id="23506" href="Cubical.Homotopy.Connected.html#23403" class="Function">isConnectedSusp</a> <a id="23522" class="Symbol">{</a><a id="23523" class="Argument">X</a> <a id="23525" class="Symbol">=</a> <a id="23527" href="Cubical.Homotopy.Connected.html#23527" class="Bound">X</a><a id="23528" class="Symbol">}</a> <a id="23530" href="Cubical.Homotopy.Connected.html#23530" class="Bound">n</a> <a id="23532" href="Cubical.Homotopy.Connected.html#23532" class="Bound">h</a> <a id="23534" class="Symbol">=</a> <a id="23536" href="Cubical.Homotopy.Connected.html#3422" class="Function">isConnectedFun→isConnected</a> <a id="23563" class="Symbol">(</a><a id="23564" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23568" href="Cubical.Homotopy.Connected.html#23530" class="Bound">n</a><a id="23569" class="Symbol">)</a> <a id="23571" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a>
  <a id="23575" href="Cubical.Homotopy.Connected.html#9773" class="Function">isConnectedComp</a> <a id="23591" class="Symbol">_</a> <a id="23593" class="Symbol">(</a><a id="23594" href="Cubical.HITs.Susp.Base.html#688" class="Function">suspFun</a> <a id="23602" class="Symbol">(λ</a> <a id="23605" class="Symbol">(</a><a id="23606" href="Cubical.Homotopy.Connected.html#23606" class="Bound">x</a> <a id="23608" class="Symbol">:</a> <a id="23610" href="Cubical.Homotopy.Connected.html#23527" class="Bound">X</a><a id="23611" class="Symbol">)</a> <a id="23613" class="Symbol">→</a> <a id="23615" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="23617" class="Symbol">))</a> <a id="23620" class="Symbol">(</a><a id="23621" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23625" href="Cubical.Homotopy.Connected.html#23530" class="Bound">n</a><a id="23626" class="Symbol">)</a>
    <a id="23632" class="Symbol">(</a><a id="23633" href="Cubical.Homotopy.Connected.html#13022" class="Function">isEquiv→isConnected</a> <a id="23653" class="Symbol">_</a> <a id="23655" class="Symbol">(</a><a id="23656" href="Cubical.Foundations.Equiv.html#801" class="Function">equivIsEquiv</a> <a id="23669" class="Symbol">(</a><a id="23670" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="23679" href="Cubical.HITs.Susp.Base.html#1896" class="Function">Unit≃SuspUnit</a><a id="23692" class="Symbol">))</a> <a id="23695" class="Symbol">(</a><a id="23696" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23700" href="Cubical.Homotopy.Connected.html#23530" class="Bound">n</a><a id="23701" class="Symbol">))</a>
    <a id="23708" class="Symbol">(</a><a id="23709" href="Cubical.Homotopy.Connected.html#21961" class="Function">isConnectedSuspFun</a> <a id="23728" class="Symbol">_</a> <a id="23730" href="Cubical.Homotopy.Connected.html#23530" class="Bound">n</a> <a id="23732" class="Symbol">(</a><a id="23733" href="Cubical.Homotopy.Connected.html#3620" class="Function">isConnected→isConnectedFun</a> <a id="23760" href="Cubical.Homotopy.Connected.html#23530" class="Bound">n</a> <a id="23762" href="Cubical.Homotopy.Connected.html#23532" class="Bound">h</a><a id="23763" class="Symbol">))</a>

<a id="23767" class="Comment">-- See also `sphereConnected` for S₊</a>
<a id="isConnectedSphere"></a><a id="23804" href="Cubical.Homotopy.Connected.html#23804" class="Function">isConnectedSphere</a> <a id="23822" class="Symbol">:</a> <a id="23824" class="Symbol">∀</a> <a id="23826" class="Symbol">(</a><a id="23827" href="Cubical.Homotopy.Connected.html#23827" class="Bound">n</a> <a id="23829" class="Symbol">:</a> <a id="23831" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="23832" class="Symbol">)</a> <a id="23834" class="Symbol">→</a> <a id="23836" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="23848" href="Cubical.Homotopy.Connected.html#23827" class="Bound">n</a> <a id="23850" class="Symbol">(</a><a id="23851" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="23853" class="Symbol">(</a><a id="23854" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="23858" href="Cubical.Homotopy.Connected.html#23827" class="Bound">n</a><a id="23859" class="Symbol">))</a>
<a id="23862" href="Cubical.Homotopy.Connected.html#23804" class="Function">isConnectedSphere</a> <a id="23880" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="23885" class="Symbol">=</a> <a id="23887" href="Cubical.Homotopy.Connected.html#1675" class="Function">isConnectedZero</a> <a id="23903" class="Symbol">(</a><a id="23904" href="Cubical.HITs.Sn.Base.html#307" class="Function">S</a> <a id="23906" class="Symbol">(</a><a id="23907" href="Cubical.Data.NatMinusOne.Base.html#214" class="InductiveConstructor Operator">-1+</a> <a id="23911" class="Number">0</a><a id="23912" class="Symbol">))</a>
<a id="23915" href="Cubical.Homotopy.Connected.html#23804" class="Function">isConnectedSphere</a> <a id="23933" class="Symbol">(</a><a id="23934" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="23938" href="Cubical.Homotopy.Connected.html#23938" class="Bound">n</a><a id="23939" class="Symbol">)</a> <a id="23941" class="Symbol">=</a> <a id="23943" href="Cubical.Homotopy.Connected.html#23403" class="Function">isConnectedSusp</a> <a id="23959" href="Cubical.Homotopy.Connected.html#23938" class="Bound">n</a> <a id="23961" class="Symbol">(</a><a id="23962" href="Cubical.Homotopy.Connected.html#23804" class="Function">isConnectedSphere</a> <a id="23980" href="Cubical.Homotopy.Connected.html#23938" class="Bound">n</a><a id="23981" class="Symbol">)</a>

<a id="isConnected-map-×"></a><a id="23984" href="Cubical.Homotopy.Connected.html#23984" class="Function">isConnected-map-×</a> <a id="24002" class="Symbol">:</a> <a id="24004" class="Symbol">∀</a> <a id="24006" class="Symbol">{</a><a id="24007" href="Cubical.Homotopy.Connected.html#24007" class="Bound">ℓ</a> <a id="24009" href="Cubical.Homotopy.Connected.html#24009" class="Bound">ℓ&#39;</a> <a id="24012" href="Cubical.Homotopy.Connected.html#24012" class="Bound">ℓ&#39;&#39;</a><a id="24015" class="Symbol">}</a> <a id="24017" class="Symbol">{</a><a id="24018" href="Cubical.Homotopy.Connected.html#24018" class="Bound">A</a> <a id="24020" class="Symbol">:</a> <a id="24022" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24027" href="Cubical.Homotopy.Connected.html#24007" class="Bound">ℓ</a><a id="24028" class="Symbol">}</a> <a id="24030" class="Symbol">{</a><a id="24031" href="Cubical.Homotopy.Connected.html#24031" class="Bound">B</a> <a id="24033" class="Symbol">:</a> <a id="24035" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24040" href="Cubical.Homotopy.Connected.html#24009" class="Bound">ℓ&#39;</a><a id="24042" class="Symbol">}</a> <a id="24044" class="Symbol">{</a><a id="24045" href="Cubical.Homotopy.Connected.html#24045" class="Bound">C</a> <a id="24047" class="Symbol">:</a> <a id="24049" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24054" href="Cubical.Homotopy.Connected.html#24012" class="Bound">ℓ&#39;&#39;</a><a id="24057" class="Symbol">}</a> <a id="24059" class="Symbol">(</a><a id="24060" href="Cubical.Homotopy.Connected.html#24060" class="Bound">n</a> <a id="24062" class="Symbol">:</a> <a id="24064" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="24070" class="Symbol">)</a>
  <a id="24074" class="Symbol">(</a><a id="24075" href="Cubical.Homotopy.Connected.html#24075" class="Bound">f</a> <a id="24077" class="Symbol">:</a> <a id="24079" href="Cubical.Homotopy.Connected.html#24031" class="Bound">B</a> <a id="24081" class="Symbol">→</a> <a id="24083" href="Cubical.Homotopy.Connected.html#24045" class="Bound">C</a><a id="24084" class="Symbol">)</a> <a id="24086" class="Symbol">→</a> <a id="24088" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="24103" href="Cubical.Homotopy.Connected.html#24060" class="Bound">n</a> <a id="24105" href="Cubical.Homotopy.Connected.html#24075" class="Bound">f</a> <a id="24107" class="Symbol">→</a> <a id="24109" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="24124" href="Cubical.Homotopy.Connected.html#24060" class="Bound">n</a> <a id="24126" class="Symbol">(</a><a id="24127" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="24133" class="Symbol">(</a><a id="24134" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="24140" href="Cubical.Homotopy.Connected.html#24018" class="Bound">A</a><a id="24141" class="Symbol">)</a> <a id="24143" href="Cubical.Homotopy.Connected.html#24075" class="Bound">f</a><a id="24144" class="Symbol">)</a>
<a id="24146" href="Cubical.Homotopy.Connected.html#23984" class="Function">isConnected-map-×</a> <a id="24164" href="Cubical.Homotopy.Connected.html#24164" class="Bound">n</a> <a id="24166" href="Cubical.Homotopy.Connected.html#24166" class="Bound">f</a> <a id="24168" href="Cubical.Homotopy.Connected.html#24168" class="Bound">hf</a> <a id="24171" href="Cubical.Homotopy.Connected.html#24171" class="Bound">z</a> <a id="24173" class="Symbol">=</a>
  <a id="24177" href="Cubical.Homotopy.Connected.html#17565" class="Function">isConnectedRetractFromIso</a> <a id="24203" class="Symbol">_</a> <a id="24205" class="Symbol">(</a><a id="24206" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="24213" href="Cubical.Foundations.Function.html#767" class="Function Operator">$</a> <a id="24215" href="Cubical.Data.Prod.Properties.html#3586" class="Function">fiber-map-×</a> <a id="24227" href="Cubical.Homotopy.Connected.html#24166" class="Bound">f</a> <a id="24229" class="Symbol">(</a><a id="24230" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="24234" href="Cubical.Homotopy.Connected.html#24171" class="Bound">z</a><a id="24235" class="Symbol">)</a> <a id="24237" class="Symbol">(</a><a id="24238" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="24242" href="Cubical.Homotopy.Connected.html#24171" class="Bound">z</a><a id="24243" class="Symbol">))</a> <a id="24246" class="Symbol">(</a><a id="24247" href="Cubical.Homotopy.Connected.html#24168" class="Bound">hf</a> <a id="24250" class="Symbol">(</a><a id="24251" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="24255" href="Cubical.Homotopy.Connected.html#24171" class="Bound">z</a><a id="24256" class="Symbol">))</a>

<a id="24260" class="Comment">-- TODO : Reorganise the following proofs.</a>

<a id="inrConnected"></a><a id="24304" href="Cubical.Homotopy.Connected.html#24304" class="Function">inrConnected</a> <a id="24317" class="Symbol">:</a> <a id="24319" class="Symbol">∀</a> <a id="24321" class="Symbol">{</a><a id="24322" href="Cubical.Homotopy.Connected.html#24322" class="Bound">ℓ</a> <a id="24324" href="Cubical.Homotopy.Connected.html#24324" class="Bound">ℓ&#39;</a> <a id="24327" href="Cubical.Homotopy.Connected.html#24327" class="Bound">ℓ&#39;&#39;</a><a id="24330" class="Symbol">}</a> <a id="24332" class="Symbol">{</a><a id="24333" href="Cubical.Homotopy.Connected.html#24333" class="Bound">A</a> <a id="24335" class="Symbol">:</a> <a id="24337" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24342" href="Cubical.Homotopy.Connected.html#24322" class="Bound">ℓ</a><a id="24343" class="Symbol">}</a> <a id="24345" class="Symbol">{</a><a id="24346" href="Cubical.Homotopy.Connected.html#24346" class="Bound">B</a> <a id="24348" class="Symbol">:</a> <a id="24350" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24355" href="Cubical.Homotopy.Connected.html#24324" class="Bound">ℓ&#39;</a><a id="24357" class="Symbol">}</a> <a id="24359" class="Symbol">{</a><a id="24360" href="Cubical.Homotopy.Connected.html#24360" class="Bound">C</a> <a id="24362" class="Symbol">:</a> <a id="24364" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="24369" href="Cubical.Homotopy.Connected.html#24327" class="Bound">ℓ&#39;&#39;</a><a id="24372" class="Symbol">}</a> <a id="24374" class="Symbol">(</a><a id="24375" href="Cubical.Homotopy.Connected.html#24375" class="Bound">n</a> <a id="24377" class="Symbol">:</a> <a id="24379" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="24385" class="Symbol">)</a>
            <a id="24399" class="Symbol">→</a> <a id="24401" class="Symbol">(</a><a id="24402" href="Cubical.Homotopy.Connected.html#24402" class="Bound">f</a> <a id="24404" class="Symbol">:</a> <a id="24406" href="Cubical.Homotopy.Connected.html#24360" class="Bound">C</a> <a id="24408" class="Symbol">→</a> <a id="24410" href="Cubical.Homotopy.Connected.html#24333" class="Bound">A</a><a id="24411" class="Symbol">)</a> <a id="24413" class="Symbol">(</a><a id="24414" href="Cubical.Homotopy.Connected.html#24414" class="Bound">g</a> <a id="24416" class="Symbol">:</a> <a id="24418" href="Cubical.Homotopy.Connected.html#24360" class="Bound">C</a> <a id="24420" class="Symbol">→</a> <a id="24422" href="Cubical.Homotopy.Connected.html#24346" class="Bound">B</a><a id="24423" class="Symbol">)</a>
            <a id="24437" class="Symbol">→</a> <a id="24439" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="24454" href="Cubical.Homotopy.Connected.html#24375" class="Bound">n</a> <a id="24456" href="Cubical.Homotopy.Connected.html#24402" class="Bound">f</a>
            <a id="24470" class="Symbol">→</a> <a id="24472" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="24487" href="Cubical.Homotopy.Connected.html#24375" class="Bound">n</a> <a id="24489" class="Symbol">{</a><a id="24490" class="Argument">A</a> <a id="24492" class="Symbol">=</a> <a id="24494" href="Cubical.Homotopy.Connected.html#24346" class="Bound">B</a><a id="24495" class="Symbol">}</a> <a id="24497" class="Symbol">{</a><a id="24498" class="Argument">B</a> <a id="24500" class="Symbol">=</a> <a id="24502" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24510" href="Cubical.Homotopy.Connected.html#24402" class="Bound">f</a> <a id="24512" href="Cubical.Homotopy.Connected.html#24414" class="Bound">g</a><a id="24513" class="Symbol">}</a> <a id="24515" class="InductiveConstructor">inr</a>
<a id="24519" href="Cubical.Homotopy.Connected.html#24304" class="Function">inrConnected</a> <a id="24532" class="Symbol">{</a><a id="24533" class="Argument">A</a> <a id="24535" class="Symbol">=</a> <a id="24537" href="Cubical.Homotopy.Connected.html#24537" class="Bound">A</a><a id="24538" class="Symbol">}</a> <a id="24540" class="Symbol">{</a><a id="24541" class="Argument">B</a> <a id="24543" class="Symbol">=</a> <a id="24545" href="Cubical.Homotopy.Connected.html#24545" class="Bound">B</a><a id="24546" class="Symbol">}</a> <a id="24548" class="Symbol">{</a><a id="24549" class="Argument">C</a> <a id="24551" class="Symbol">=</a> <a id="24553" href="Cubical.Homotopy.Connected.html#24553" class="Bound">C</a><a id="24554" class="Symbol">}</a> <a id="24556" href="Cubical.Homotopy.Connected.html#24556" class="Bound">n</a> <a id="24558" href="Cubical.Homotopy.Connected.html#24558" class="Bound">f</a> <a id="24560" href="Cubical.Homotopy.Connected.html#24560" class="Bound">g</a> <a id="24562" href="Cubical.Homotopy.Connected.html#24562" class="Bound">iscon</a> <a id="24568" class="Symbol">=</a>
  <a id="24572" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="24599" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24603" href="Cubical.Homotopy.Connected.html#24556" class="Bound">n</a> <a id="24605" class="Symbol">λ</a> <a id="24607" href="Cubical.Homotopy.Connected.html#24607" class="Bound">P</a> <a id="24609" class="Symbol">→</a> <a id="24611" class="Symbol">(</a><a id="24612" href="Cubical.Homotopy.Connected.html#24915" class="Function">k</a> <a id="24614" href="Cubical.Homotopy.Connected.html#24607" class="Bound">P</a><a id="24615" class="Symbol">)</a> <a id="24617" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="24619" class="Symbol">λ</a> <a id="24621" href="Cubical.Homotopy.Connected.html#24621" class="Bound">b</a> <a id="24623" class="Symbol">→</a> <a id="24625" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="24632" class="Keyword">where</a>
  <a id="24640" class="Keyword">module</a> <a id="24647" href="Cubical.Homotopy.Connected.html#24647" class="Module">_</a> <a id="24649" class="Symbol">{</a><a id="24650" href="Cubical.Homotopy.Connected.html#24650" class="Bound">ℓ</a> <a id="24652" class="Symbol">:</a> <a id="24654" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="24659" class="Symbol">}</a> <a id="24661" class="Symbol">(</a><a id="24662" href="Cubical.Homotopy.Connected.html#24662" class="Bound">P</a> <a id="24664" class="Symbol">:</a> <a id="24666" class="Symbol">(</a><a id="24667" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24675" href="Cubical.Homotopy.Connected.html#24558" class="Bound">f</a> <a id="24677" href="Cubical.Homotopy.Connected.html#24560" class="Bound">g</a><a id="24678" class="Symbol">)</a> <a id="24680" class="Symbol">→</a> <a id="24682" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="24695" href="Cubical.Homotopy.Connected.html#24650" class="Bound">ℓ</a> <a id="24697" href="Cubical.Homotopy.Connected.html#24556" class="Bound">n</a><a id="24698" class="Symbol">)</a>
                   <a id="24719" class="Symbol">(</a><a id="24720" href="Cubical.Homotopy.Connected.html#24720" class="Bound">h</a> <a id="24722" class="Symbol">:</a> <a id="24724" class="Symbol">(</a><a id="24725" href="Cubical.Homotopy.Connected.html#24725" class="Bound">b</a> <a id="24727" class="Symbol">:</a> <a id="24729" href="Cubical.Homotopy.Connected.html#24545" class="Bound">B</a><a id="24730" class="Symbol">)</a> <a id="24732" class="Symbol">→</a> <a id="24734" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="24738" class="Symbol">(</a><a id="24739" href="Cubical.Homotopy.Connected.html#24662" class="Bound">P</a> <a id="24741" class="Symbol">(</a><a id="24742" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="24746" href="Cubical.Homotopy.Connected.html#24725" class="Bound">b</a><a id="24747" class="Symbol">)))</a>
    <a id="24755" class="Keyword">where</a>
    <a id="24765" href="Cubical.Homotopy.Connected.html#24765" class="Function">Q</a> <a id="24767" class="Symbol">:</a> <a id="24769" href="Cubical.Homotopy.Connected.html#24537" class="Bound">A</a> <a id="24771" class="Symbol">→</a> <a id="24773" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="24786" class="Symbol">_</a> <a id="24788" href="Cubical.Homotopy.Connected.html#24556" class="Bound">n</a>
    <a id="24794" href="Cubical.Homotopy.Connected.html#24765" class="Function">Q</a> <a id="24796" href="Cubical.Homotopy.Connected.html#24796" class="Bound">a</a> <a id="24798" class="Symbol">=</a> <a id="24800" class="Symbol">(</a><a id="24801" href="Cubical.Homotopy.Connected.html#24662" class="Bound">P</a> <a id="24803" class="Symbol">(</a><a id="24804" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24808" href="Cubical.Homotopy.Connected.html#24796" class="Bound">a</a><a id="24809" class="Symbol">))</a>

    <a id="24817" href="Cubical.Homotopy.Connected.html#24817" class="Function">fun</a> <a id="24821" class="Symbol">:</a> <a id="24823" class="Symbol">(</a><a id="24824" href="Cubical.Homotopy.Connected.html#24824" class="Bound">c</a> <a id="24826" class="Symbol">:</a> <a id="24828" href="Cubical.Homotopy.Connected.html#24553" class="Bound">C</a><a id="24829" class="Symbol">)</a> <a id="24831" class="Symbol">→</a> <a id="24833" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="24837" class="Symbol">(</a><a id="24838" href="Cubical.Homotopy.Connected.html#24765" class="Function">Q</a> <a id="24840" class="Symbol">(</a><a id="24841" href="Cubical.Homotopy.Connected.html#24558" class="Bound">f</a> <a id="24843" href="Cubical.Homotopy.Connected.html#24824" class="Bound">c</a><a id="24844" class="Symbol">))</a>
    <a id="24851" href="Cubical.Homotopy.Connected.html#24817" class="Function">fun</a> <a id="24855" href="Cubical.Homotopy.Connected.html#24855" class="Bound">c</a> <a id="24857" class="Symbol">=</a> <a id="24859" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="24869" class="Symbol">(λ</a> <a id="24872" href="Cubical.Homotopy.Connected.html#24872" class="Bound">i</a> <a id="24874" class="Symbol">→</a> <a id="24876" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="24880" class="Symbol">(</a><a id="24881" href="Cubical.Homotopy.Connected.html#24662" class="Bound">P</a> <a id="24883" class="Symbol">(</a><a id="24884" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="24889" href="Cubical.Homotopy.Connected.html#24855" class="Bound">c</a> <a id="24891" class="Symbol">(</a><a id="24892" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="24894" href="Cubical.Homotopy.Connected.html#24872" class="Bound">i</a><a id="24895" class="Symbol">))))</a> <a id="24900" class="Symbol">(</a><a id="24901" href="Cubical.Homotopy.Connected.html#24720" class="Bound">h</a> <a id="24903" class="Symbol">(</a><a id="24904" href="Cubical.Homotopy.Connected.html#24560" class="Bound">g</a> <a id="24906" href="Cubical.Homotopy.Connected.html#24855" class="Bound">c</a><a id="24907" class="Symbol">))</a>

    <a id="24915" href="Cubical.Homotopy.Connected.html#24915" class="Function">k</a> <a id="24917" class="Symbol">:</a> <a id="24919" class="Symbol">(</a><a id="24920" href="Cubical.Homotopy.Connected.html#24920" class="Bound">d</a> <a id="24922" class="Symbol">:</a> <a id="24924" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="24932" href="Cubical.Homotopy.Connected.html#24558" class="Bound">f</a> <a id="24934" href="Cubical.Homotopy.Connected.html#24560" class="Bound">g</a><a id="24935" class="Symbol">)</a> <a id="24937" class="Symbol">→</a> <a id="24939" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="24943" class="Symbol">(</a><a id="24944" href="Cubical.Homotopy.Connected.html#24662" class="Bound">P</a> <a id="24946" href="Cubical.Homotopy.Connected.html#24920" class="Bound">d</a><a id="24947" class="Symbol">)</a>
    <a id="24953" href="Cubical.Homotopy.Connected.html#24915" class="Function">k</a> <a id="24955" class="Symbol">(</a><a id="24956" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="24960" href="Cubical.Homotopy.Connected.html#24960" class="Bound">x</a><a id="24961" class="Symbol">)</a> <a id="24963" class="Symbol">=</a> <a id="24965" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="24977" class="Symbol">(</a><a id="24978" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="25001" href="Cubical.Homotopy.Connected.html#24558" class="Bound">f</a> <a id="25003" href="Cubical.Homotopy.Connected.html#24556" class="Bound">n</a> <a id="25005" href="Cubical.Homotopy.Connected.html#24765" class="Function">Q</a> <a id="25007" href="Cubical.Homotopy.Connected.html#24562" class="Bound">iscon</a><a id="25012" class="Symbol">)</a> <a id="25014" href="Cubical.Homotopy.Connected.html#24817" class="Function">fun</a> <a id="25018" class="Symbol">.</a><a id="25019" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="25023" class="Symbol">.</a><a id="25024" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="25028" href="Cubical.Homotopy.Connected.html#24960" class="Bound">x</a>
    <a id="25034" href="Cubical.Homotopy.Connected.html#24915" class="Function">k</a> <a id="25036" class="Symbol">(</a><a id="25037" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25041" href="Cubical.Homotopy.Connected.html#25041" class="Bound">x</a><a id="25042" class="Symbol">)</a> <a id="25044" class="Symbol">=</a> <a id="25046" href="Cubical.Homotopy.Connected.html#24720" class="Bound">h</a> <a id="25048" href="Cubical.Homotopy.Connected.html#25041" class="Bound">x</a>
    <a id="25054" href="Cubical.Homotopy.Connected.html#24915" class="Function">k</a> <a id="25056" class="Symbol">(</a><a id="25057" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25062" href="Cubical.Homotopy.Connected.html#25062" class="Bound">a</a> <a id="25064" href="Cubical.Homotopy.Connected.html#25064" class="Bound">i</a><a id="25065" class="Symbol">)</a> <a id="25067" class="Symbol">=</a>
      <a id="25075" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="25081" class="Symbol">(λ</a> <a id="25084" href="Cubical.Homotopy.Connected.html#25084" class="Bound">k</a> <a id="25086" class="Symbol">→</a> <a id="25088" class="Symbol">λ</a> <a id="25090" class="Symbol">{</a> <a id="25092" class="Symbol">(</a><a id="25093" href="Cubical.Homotopy.Connected.html#25064" class="Bound">i</a> <a id="25095" class="Symbol">=</a> <a id="25097" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="25099" class="Symbol">)</a> <a id="25101" class="Symbol">→</a> <a id="25103" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="25115" class="Symbol">(</a><a id="25116" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="25139" href="Cubical.Homotopy.Connected.html#24558" class="Bound">f</a> <a id="25141" href="Cubical.Homotopy.Connected.html#24556" class="Bound">n</a> <a id="25143" href="Cubical.Homotopy.Connected.html#24765" class="Function">Q</a> <a id="25145" href="Cubical.Homotopy.Connected.html#24562" class="Bound">iscon</a><a id="25150" class="Symbol">)</a> <a id="25152" href="Cubical.Homotopy.Connected.html#24817" class="Function">fun</a> <a id="25156" class="Symbol">.</a><a id="25157" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="25161" class="Symbol">.</a><a id="25162" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="25166" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="25169" href="Cubical.Homotopy.Connected.html#25062" class="Bound">a</a>
                     <a id="25192" class="Symbol">;</a> <a id="25194" class="Symbol">(</a><a id="25195" href="Cubical.Homotopy.Connected.html#25064" class="Bound">i</a> <a id="25197" class="Symbol">=</a> <a id="25199" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="25201" class="Symbol">)</a> <a id="25203" class="Symbol">→</a> <a id="25205" href="Cubical.Foundations.Transport.html#2453" class="Function">transportTransport⁻</a> <a id="25225" class="Symbol">(λ</a> <a id="25228" href="Cubical.Homotopy.Connected.html#25228" class="Bound">j</a> <a id="25230" class="Symbol">→</a> <a id="25232" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="25236" class="Symbol">(</a><a id="25237" href="Cubical.Homotopy.Connected.html#24662" class="Bound">P</a> <a id="25239" class="Symbol">(</a><a id="25240" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25245" href="Cubical.Homotopy.Connected.html#25062" class="Bound">a</a> <a id="25247" href="Cubical.Homotopy.Connected.html#25228" class="Bound">j</a><a id="25248" class="Symbol">)))</a> <a id="25252" class="Symbol">(</a><a id="25253" href="Cubical.Homotopy.Connected.html#24720" class="Bound">h</a> <a id="25255" class="Symbol">(</a><a id="25256" href="Cubical.Homotopy.Connected.html#24560" class="Bound">g</a> <a id="25258" href="Cubical.Homotopy.Connected.html#25062" class="Bound">a</a><a id="25259" class="Symbol">))</a> <a id="25262" href="Cubical.Homotopy.Connected.html#25084" class="Bound">k</a> <a id="25264" class="Symbol">})</a>
            <a id="25279" class="Symbol">(</a><a id="25280" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="25287" class="Symbol">(λ</a> <a id="25290" href="Cubical.Homotopy.Connected.html#25290" class="Bound">j</a> <a id="25292" class="Symbol">→</a> <a id="25294" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="25298" class="Symbol">(</a><a id="25299" href="Cubical.Homotopy.Connected.html#24662" class="Bound">P</a> <a id="25301" class="Symbol">(</a><a id="25302" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="25307" href="Cubical.Homotopy.Connected.html#25062" class="Bound">a</a> <a id="25309" class="Symbol">(</a><a id="25310" href="Cubical.Homotopy.Connected.html#25064" class="Bound">i</a> <a id="25312" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="25314" href="Cubical.Homotopy.Connected.html#25290" class="Bound">j</a><a id="25315" class="Symbol">))))</a>
                    <a id="25340" class="Symbol">(</a><a id="25341" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="25343" href="Cubical.Homotopy.Connected.html#25064" class="Bound">i</a><a id="25344" class="Symbol">)</a>
                    <a id="25366" class="Symbol">(</a><a id="25367" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="25379" class="Symbol">(</a><a id="25380" href="Cubical.Homotopy.Connected.html#6070" class="Function">elim.isEquivPrecompose</a> <a id="25403" href="Cubical.Homotopy.Connected.html#24558" class="Bound">f</a> <a id="25405" href="Cubical.Homotopy.Connected.html#24556" class="Bound">n</a> <a id="25407" href="Cubical.Homotopy.Connected.html#24765" class="Function">Q</a> <a id="25409" href="Cubical.Homotopy.Connected.html#24562" class="Bound">iscon</a><a id="25414" class="Symbol">)</a>
                                 <a id="25449" href="Cubical.Homotopy.Connected.html#24817" class="Function">fun</a> <a id="25453" class="Symbol">.</a><a id="25454" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="25458" class="Symbol">.</a><a id="25459" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="25463" href="Cubical.Homotopy.Connected.html#25064" class="Bound">i</a> <a id="25465" href="Cubical.Homotopy.Connected.html#25062" class="Bound">a</a><a id="25466" class="Symbol">))</a>

<a id="inlConnected"></a><a id="25470" href="Cubical.Homotopy.Connected.html#25470" class="Function">inlConnected</a> <a id="25483" class="Symbol">:</a> <a id="25485" class="Symbol">∀</a> <a id="25487" class="Symbol">{</a><a id="25488" href="Cubical.Homotopy.Connected.html#25488" class="Bound">ℓ</a> <a id="25490" href="Cubical.Homotopy.Connected.html#25490" class="Bound">ℓ&#39;</a> <a id="25493" href="Cubical.Homotopy.Connected.html#25493" class="Bound">ℓ&#39;&#39;</a><a id="25496" class="Symbol">}</a> <a id="25498" class="Symbol">{</a><a id="25499" href="Cubical.Homotopy.Connected.html#25499" class="Bound">A</a> <a id="25501" class="Symbol">:</a> <a id="25503" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25508" href="Cubical.Homotopy.Connected.html#25488" class="Bound">ℓ</a><a id="25509" class="Symbol">}</a> <a id="25511" class="Symbol">{</a><a id="25512" href="Cubical.Homotopy.Connected.html#25512" class="Bound">B</a> <a id="25514" class="Symbol">:</a> <a id="25516" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25521" href="Cubical.Homotopy.Connected.html#25490" class="Bound">ℓ&#39;</a><a id="25523" class="Symbol">}</a> <a id="25525" class="Symbol">{</a><a id="25526" href="Cubical.Homotopy.Connected.html#25526" class="Bound">C</a> <a id="25528" class="Symbol">:</a> <a id="25530" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="25535" href="Cubical.Homotopy.Connected.html#25493" class="Bound">ℓ&#39;&#39;</a><a id="25538" class="Symbol">}</a> <a id="25540" class="Symbol">(</a><a id="25541" href="Cubical.Homotopy.Connected.html#25541" class="Bound">n</a> <a id="25543" class="Symbol">:</a> <a id="25545" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="25546" class="Symbol">)</a>
            <a id="25560" class="Symbol">→</a> <a id="25562" class="Symbol">(</a><a id="25563" href="Cubical.Homotopy.Connected.html#25563" class="Bound">f</a> <a id="25565" class="Symbol">:</a> <a id="25567" href="Cubical.Homotopy.Connected.html#25526" class="Bound">C</a> <a id="25569" class="Symbol">→</a> <a id="25571" href="Cubical.Homotopy.Connected.html#25499" class="Bound">A</a><a id="25572" class="Symbol">)</a> <a id="25574" class="Symbol">(</a><a id="25575" href="Cubical.Homotopy.Connected.html#25575" class="Bound">g</a> <a id="25577" class="Symbol">:</a> <a id="25579" href="Cubical.Homotopy.Connected.html#25526" class="Bound">C</a> <a id="25581" class="Symbol">→</a> <a id="25583" href="Cubical.Homotopy.Connected.html#25512" class="Bound">B</a><a id="25584" class="Symbol">)</a>
            <a id="25598" class="Symbol">→</a> <a id="25600" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="25615" href="Cubical.Homotopy.Connected.html#25541" class="Bound">n</a> <a id="25617" href="Cubical.Homotopy.Connected.html#25575" class="Bound">g</a>
            <a id="25631" class="Symbol">→</a> <a id="25633" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="25648" href="Cubical.Homotopy.Connected.html#25541" class="Bound">n</a> <a id="25650" class="Symbol">{</a><a id="25651" class="Argument">A</a> <a id="25653" class="Symbol">=</a> <a id="25655" href="Cubical.Homotopy.Connected.html#25499" class="Bound">A</a><a id="25656" class="Symbol">}</a> <a id="25658" class="Symbol">{</a><a id="25659" class="Argument">B</a> <a id="25661" class="Symbol">=</a> <a id="25663" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="25671" href="Cubical.Homotopy.Connected.html#25563" class="Bound">f</a> <a id="25673" href="Cubical.Homotopy.Connected.html#25575" class="Bound">g</a><a id="25674" class="Symbol">}</a> <a id="25676" class="InductiveConstructor">inl</a>
<a id="25680" href="Cubical.Homotopy.Connected.html#25470" class="Function">inlConnected</a> <a id="25693" class="Symbol">{</a><a id="25694" class="Argument">A</a> <a id="25696" class="Symbol">=</a> <a id="25698" href="Cubical.Homotopy.Connected.html#25698" class="Bound">A</a><a id="25699" class="Symbol">}</a> <a id="25701" class="Symbol">{</a><a id="25702" class="Argument">B</a> <a id="25704" class="Symbol">=</a> <a id="25706" href="Cubical.Homotopy.Connected.html#25706" class="Bound">B</a><a id="25707" class="Symbol">}</a> <a id="25709" class="Symbol">{</a><a id="25710" class="Argument">C</a> <a id="25712" class="Symbol">=</a> <a id="25714" href="Cubical.Homotopy.Connected.html#25714" class="Bound">C</a><a id="25715" class="Symbol">}</a> <a id="25717" href="Cubical.Homotopy.Connected.html#25717" class="Bound">n</a> <a id="25719" href="Cubical.Homotopy.Connected.html#25719" class="Bound">f</a> <a id="25721" href="Cubical.Homotopy.Connected.html#25721" class="Bound">g</a> <a id="25723" href="Cubical.Homotopy.Connected.html#25723" class="Bound">iscon</a> <a id="25729" class="Symbol">=</a>
  <a id="25733" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="25743" class="Symbol">(λ</a> <a id="25746" href="Cubical.Homotopy.Connected.html#25746" class="Bound">i</a> <a id="25748" class="Symbol">→</a> <a id="25750" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="25765" href="Cubical.Homotopy.Connected.html#25717" class="Bound">n</a> <a id="25767" class="Symbol">(</a><a id="25768" href="Cubical.Homotopy.Connected.html#25817" class="Function">lem</a> <a id="25772" href="Cubical.Homotopy.Connected.html#25746" class="Bound">i</a><a id="25773" class="Symbol">))</a>
    <a id="25780" class="Symbol">(</a><a id="25781" href="Cubical.Homotopy.Connected.html#24304" class="Function">inrConnected</a> <a id="25794" href="Cubical.Homotopy.Connected.html#25717" class="Bound">n</a> <a id="25796" href="Cubical.Homotopy.Connected.html#25721" class="Bound">g</a> <a id="25798" href="Cubical.Homotopy.Connected.html#25719" class="Bound">f</a> <a id="25800" href="Cubical.Homotopy.Connected.html#25723" class="Bound">iscon</a><a id="25805" class="Symbol">)</a>
  <a id="25809" class="Keyword">where</a>
  <a id="25817" href="Cubical.Homotopy.Connected.html#25817" class="Function">lem</a> <a id="25821" class="Symbol">:</a> <a id="25823" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="25829" class="Symbol">(λ</a> <a id="25832" href="Cubical.Homotopy.Connected.html#25832" class="Bound">i</a> <a id="25834" class="Symbol">→</a> <a id="25836" href="Cubical.Homotopy.Connected.html#25698" class="Bound">A</a> <a id="25838" class="Symbol">→</a> <a id="25840" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="25843" class="Symbol">(</a><a id="25844" href="Cubical.HITs.Pushout.Base.html#1513" class="Function">symPushout</a> <a id="25855" href="Cubical.Homotopy.Connected.html#25721" class="Bound">g</a> <a id="25857" href="Cubical.Homotopy.Connected.html#25719" class="Bound">f</a><a id="25858" class="Symbol">)</a> <a id="25860" href="Cubical.Homotopy.Connected.html#25832" class="Bound">i</a><a id="25861" class="Symbol">)</a> <a id="25863" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="25867" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a>
  <a id="25873" href="Cubical.Homotopy.Connected.html#25817" class="Function">lem</a> <a id="25877" class="Symbol">=</a> <a id="25879" href="Cubical.Foundations.Prelude.html#14231" class="Function">toPathP</a> <a id="25887" class="Symbol">(λ</a> <a id="25890" href="Cubical.Homotopy.Connected.html#25890" class="Bound">j</a> <a id="25892" href="Cubical.Homotopy.Connected.html#25892" class="Bound">x</a> <a id="25894" class="Symbol">→</a> <a id="25896" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="25900" class="Symbol">(</a><a id="25901" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="25915" class="Symbol">(</a><a id="25916" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="25930" href="Cubical.Homotopy.Connected.html#25892" class="Bound">x</a> <a id="25932" href="Cubical.Homotopy.Connected.html#25890" class="Bound">j</a><a id="25933" class="Symbol">)</a> <a id="25935" href="Cubical.Homotopy.Connected.html#25890" class="Bound">j</a><a id="25936" class="Symbol">))</a>

<a id="isConnectedPushout→"></a><a id="25940" href="Cubical.Homotopy.Connected.html#25940" class="Function">isConnectedPushout→</a> <a id="25960" class="Symbol">:</a>
  <a id="25964" class="Symbol">(</a><a id="25965" href="Cubical.Homotopy.Connected.html#25965" class="Bound">f₁</a> <a id="25968" class="Symbol">:</a> <a id="25970" href="Cubical.Homotopy.Connected.html#1329" class="Generalizable">X₀</a> <a id="25973" class="Symbol">→</a> <a id="25975" href="Cubical.Homotopy.Connected.html#1332" class="Generalizable">X₁</a><a id="25977" class="Symbol">)</a> <a id="25979" class="Symbol">(</a><a id="25980" href="Cubical.Homotopy.Connected.html#25980" class="Bound">f₂</a> <a id="25983" class="Symbol">:</a> <a id="25985" href="Cubical.Homotopy.Connected.html#1329" class="Generalizable">X₀</a> <a id="25988" class="Symbol">→</a> <a id="25990" href="Cubical.Homotopy.Connected.html#1335" class="Generalizable">X₂</a><a id="25992" class="Symbol">)</a> <a id="25994" class="Symbol">(</a><a id="25995" href="Cubical.Homotopy.Connected.html#25995" class="Bound">g₁</a> <a id="25998" class="Symbol">:</a> <a id="26000" href="Cubical.Homotopy.Connected.html#1338" class="Generalizable">Y₀</a> <a id="26003" class="Symbol">→</a> <a id="26005" href="Cubical.Homotopy.Connected.html#1341" class="Generalizable">Y₁</a><a id="26007" class="Symbol">)</a> <a id="26009" class="Symbol">(</a><a id="26010" href="Cubical.Homotopy.Connected.html#26010" class="Bound">g₂</a> <a id="26013" class="Symbol">:</a> <a id="26015" href="Cubical.Homotopy.Connected.html#1338" class="Generalizable">Y₀</a> <a id="26018" class="Symbol">→</a> <a id="26020" href="Cubical.Homotopy.Connected.html#1344" class="Generalizable">Y₂</a><a id="26022" class="Symbol">)</a>
  <a id="26026" class="Symbol">(</a><a id="26027" href="Cubical.Homotopy.Connected.html#26027" class="Bound">h₀</a> <a id="26030" class="Symbol">:</a> <a id="26032" href="Cubical.Homotopy.Connected.html#1329" class="Generalizable">X₀</a> <a id="26035" class="Symbol">→</a> <a id="26037" href="Cubical.Homotopy.Connected.html#1338" class="Generalizable">Y₀</a><a id="26039" class="Symbol">)</a> <a id="26041" class="Symbol">(</a><a id="26042" href="Cubical.Homotopy.Connected.html#26042" class="Bound">h₁</a> <a id="26045" class="Symbol">:</a> <a id="26047" href="Cubical.Homotopy.Connected.html#1332" class="Generalizable">X₁</a> <a id="26050" class="Symbol">→</a> <a id="26052" href="Cubical.Homotopy.Connected.html#1341" class="Generalizable">Y₁</a><a id="26054" class="Symbol">)</a> <a id="26056" class="Symbol">(</a><a id="26057" href="Cubical.Homotopy.Connected.html#26057" class="Bound">h₂</a> <a id="26060" class="Symbol">:</a> <a id="26062" href="Cubical.Homotopy.Connected.html#1335" class="Generalizable">X₂</a> <a id="26065" class="Symbol">→</a> <a id="26067" href="Cubical.Homotopy.Connected.html#1344" class="Generalizable">Y₂</a><a id="26069" class="Symbol">)</a>
  <a id="26073" class="Symbol">(</a><a id="26074" href="Cubical.Homotopy.Connected.html#26074" class="Bound">e₁</a> <a id="26077" class="Symbol">:</a> <a id="26079" href="Cubical.Homotopy.Connected.html#26042" class="Bound">h₁</a> <a id="26082" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26084" href="Cubical.Homotopy.Connected.html#25965" class="Bound">f₁</a> <a id="26087" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26089" href="Cubical.Homotopy.Connected.html#25995" class="Bound">g₁</a> <a id="26092" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26094" href="Cubical.Homotopy.Connected.html#26027" class="Bound">h₀</a><a id="26096" class="Symbol">)</a> <a id="26098" class="Symbol">(</a><a id="26099" href="Cubical.Homotopy.Connected.html#26099" class="Bound">e₂</a> <a id="26102" class="Symbol">:</a> <a id="26104" href="Cubical.Homotopy.Connected.html#26057" class="Bound">h₂</a> <a id="26107" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26109" href="Cubical.Homotopy.Connected.html#25980" class="Bound">f₂</a> <a id="26112" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="26114" href="Cubical.Homotopy.Connected.html#26010" class="Bound">g₂</a> <a id="26117" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="26119" href="Cubical.Homotopy.Connected.html#26027" class="Bound">h₀</a><a id="26121" class="Symbol">)</a>
  <a id="26125" class="Symbol">(</a><a id="26126" href="Cubical.Homotopy.Connected.html#26126" class="Bound">n</a> <a id="26128" class="Symbol">:</a> <a id="26130" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="26136" class="Symbol">)</a>
  <a id="26140" class="Symbol">→</a> <a id="26142" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="26157" href="Cubical.Homotopy.Connected.html#26126" class="Bound">n</a> <a id="26159" href="Cubical.Homotopy.Connected.html#26027" class="Bound">h₀</a> <a id="26162" class="Symbol">→</a> <a id="26164" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="26179" class="Symbol">(</a><a id="26180" class="Number">1</a> <a id="26182" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="26184" href="Cubical.Homotopy.Connected.html#26126" class="Bound">n</a><a id="26185" class="Symbol">)</a> <a id="26187" href="Cubical.Homotopy.Connected.html#26042" class="Bound">h₁</a> <a id="26190" class="Symbol">→</a> <a id="26192" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="26207" class="Symbol">(</a><a id="26208" class="Number">1</a> <a id="26210" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="26212" href="Cubical.Homotopy.Connected.html#26126" class="Bound">n</a><a id="26213" class="Symbol">)</a> <a id="26215" href="Cubical.Homotopy.Connected.html#26057" class="Bound">h₂</a>
  <a id="26220" class="Symbol">→</a> <a id="26222" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="26237" class="Symbol">(</a><a id="26238" class="Number">1</a> <a id="26240" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="26242" href="Cubical.Homotopy.Connected.html#26126" class="Bound">n</a><a id="26243" class="Symbol">)</a> <a id="26245" class="Symbol">(</a><a id="26246" href="Cubical.HITs.Pushout.Base.html#684" class="Function">Pushout→</a> <a id="26255" href="Cubical.Homotopy.Connected.html#25965" class="Bound">f₁</a> <a id="26258" href="Cubical.Homotopy.Connected.html#25980" class="Bound">f₂</a> <a id="26261" href="Cubical.Homotopy.Connected.html#25995" class="Bound">g₁</a> <a id="26264" href="Cubical.Homotopy.Connected.html#26010" class="Bound">g₂</a> <a id="26267" href="Cubical.Homotopy.Connected.html#26027" class="Bound">h₀</a> <a id="26270" href="Cubical.Homotopy.Connected.html#26042" class="Bound">h₁</a> <a id="26273" href="Cubical.Homotopy.Connected.html#26057" class="Bound">h₂</a> <a id="26276" href="Cubical.Homotopy.Connected.html#26074" class="Bound">e₁</a> <a id="26279" href="Cubical.Homotopy.Connected.html#26099" class="Bound">e₂</a><a id="26281" class="Symbol">)</a>
<a id="26283" href="Cubical.Homotopy.Connected.html#25940" class="Function">isConnectedPushout→</a> <a id="26303" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="26306" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="26309" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="26312" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="26315" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="26318" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="26321" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="26324" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="26327" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="26330" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a> <a id="26332" href="Cubical.Homotopy.Connected.html#26332" class="Bound">con₀</a> <a id="26337" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="26342" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="26347" class="Symbol">=</a>
  <a id="26351" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="26378" class="Symbol">_</a> <a id="26380" class="Symbol">(</a><a id="26381" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26385" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a><a id="26386" class="Symbol">)</a>
    <a id="26392" class="Symbol">λ</a> <a id="26394" href="Cubical.Homotopy.Connected.html#26394" class="Bound">P</a> <a id="26396" class="Symbol">→</a> <a id="26398" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="26400" href="Cubical.Homotopy.Connected.html#26394" class="Bound">P</a> <a id="26402" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="26404" href="Cubical.Homotopy.Connected.html#28987" class="Function">d-sec</a> <a id="26410" href="Cubical.Homotopy.Connected.html#26394" class="Bound">P</a>
  <a id="26414" class="Keyword">where</a>
  <a id="26422" href="Cubical.Homotopy.Connected.html#26422" class="Function">ℓ&#39;</a> <a id="26425" class="Symbol">:</a> <a id="26427" href="Agda.Primitive.html#800" class="Postulate">Level</a>
  <a id="26435" href="Cubical.Homotopy.Connected.html#26422" class="Function">ℓ&#39;</a> <a id="26438" class="Symbol">=</a> <a id="26440" class="Symbol">_</a>

  <a id="26445" href="Cubical.Homotopy.Connected.html#26445" class="Function">Push→</a> <a id="26451" class="Symbol">=</a> <a id="26453" href="Cubical.HITs.Pushout.Base.html#684" class="Function">Pushout→</a> <a id="26462" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="26465" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="26468" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="26471" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="26474" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="26477" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="26480" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="26483" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="26486" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a>
  <a id="26491" class="Keyword">module</a> <a id="26498" href="Cubical.Homotopy.Connected.html#26498" class="Module">_</a> <a id="26500" class="Symbol">(</a><a id="26501" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="26503" class="Symbol">:</a> <a id="26505" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="26513" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="26516" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="26519" class="Symbol">→</a> <a id="26521" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="26534" href="Cubical.Homotopy.Connected.html#26422" class="Function">ℓ&#39;</a> <a id="26537" class="Symbol">(</a><a id="26538" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26542" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a><a id="26543" class="Symbol">))</a> <a id="26546" class="Keyword">where</a>
    <a id="26556" class="Keyword">module</a> <a id="26563" href="Cubical.Homotopy.Connected.html#26563" class="Module">_</a> <a id="26565" class="Symbol">(</a><a id="26566" href="Cubical.Homotopy.Connected.html#26566" class="Bound">F</a> <a id="26568" class="Symbol">:</a> <a id="26570" class="Symbol">((</a><a id="26572" href="Cubical.Homotopy.Connected.html#26572" class="Bound">a</a> <a id="26574" class="Symbol">:</a> <a id="26576" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="26584" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="26587" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a><a id="26589" class="Symbol">)</a> <a id="26591" class="Symbol">→</a>
       <a id="26600" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="26602" class="Symbol">(</a><a id="26603" href="Cubical.HITs.Pushout.Base.html#684" class="Function">Pushout→</a> <a id="26612" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="26615" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="26618" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="26621" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="26624" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="26627" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="26630" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="26633" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="26636" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="26639" href="Cubical.Homotopy.Connected.html#26572" class="Bound">a</a><a id="26640" class="Symbol">)</a> <a id="26642" class="Symbol">.</a><a id="26643" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26646" class="Symbol">)</a> <a id="26648" class="Symbol">)</a> <a id="26650" class="Keyword">where</a>
       <a id="26663" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="26668" class="Symbol">:</a> <a id="26670" class="Symbol">(</a><a id="26671" href="Cubical.Homotopy.Connected.html#26671" class="Bound">x</a> <a id="26673" class="Symbol">:</a> <a id="26675" class="Symbol">_)</a> <a id="26678" class="Symbol">→</a> <a id="26680" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="26692" class="Symbol">(</a><a id="26693" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26697" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a><a id="26698" class="Symbol">)</a> <a id="26700" class="Symbol">(</a><a id="26701" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="26707" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="26710" href="Cubical.Homotopy.Connected.html#26671" class="Bound">x</a><a id="26711" class="Symbol">)</a> <a id="26713" class="Symbol">→</a> <a id="26715" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="26717" class="Symbol">(</a><a id="26718" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26722" href="Cubical.Homotopy.Connected.html#26671" class="Bound">x</a><a id="26723" class="Symbol">)</a> <a id="26725" class="Symbol">.</a><a id="26726" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
       <a id="26737" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="26742" href="Cubical.Homotopy.Connected.html#26742" class="Bound">x</a> <a id="26744" class="Symbol">=</a> <a id="26746" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="26756" class="Symbol">(</a><a id="26757" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26761" class="Symbol">(</a><a id="26762" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="26764" class="Symbol">_))</a>
                  <a id="26786" class="Symbol">(</a><a id="26787" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="26795" class="Symbol">(λ</a> <a id="26798" href="Cubical.Homotopy.Connected.html#26798" class="Bound">a</a> <a id="26800" class="Symbol">→</a> <a id="26802" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="26804" class="Symbol">(λ</a> <a id="26807" href="Cubical.Homotopy.Connected.html#26807" class="Bound">x</a> <a id="26809" href="Cubical.Homotopy.Connected.html#26809" class="Bound">y</a> <a id="26811" class="Symbol">→</a> <a id="26813" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="26817" class="Symbol">(</a><a id="26818" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="26820" class="Symbol">(</a><a id="26821" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26825" href="Cubical.Homotopy.Connected.html#26807" class="Bound">x</a><a id="26826" class="Symbol">)))</a> <a id="26830" class="Symbol">(</a><a id="26831" href="Cubical.Homotopy.Connected.html#26566" class="Bound">F</a> <a id="26833" class="Symbol">(</a><a id="26834" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="26838" href="Cubical.Homotopy.Connected.html#26798" class="Bound">a</a><a id="26839" class="Symbol">))))</a>

       <a id="26852" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="26857" class="Symbol">:</a> <a id="26859" class="Symbol">(</a><a id="26860" href="Cubical.Homotopy.Connected.html#26860" class="Bound">x</a> <a id="26862" class="Symbol">:</a> <a id="26864" class="Symbol">_)</a> <a id="26867" class="Symbol">→</a> <a id="26869" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="26881" class="Symbol">(</a><a id="26882" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="26886" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a><a id="26887" class="Symbol">)</a> <a id="26889" class="Symbol">(</a><a id="26890" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="26896" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="26899" href="Cubical.Homotopy.Connected.html#26860" class="Bound">x</a><a id="26900" class="Symbol">)</a> <a id="26902" class="Symbol">→</a> <a id="26904" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="26906" class="Symbol">(</a><a id="26907" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="26911" href="Cubical.Homotopy.Connected.html#26860" class="Bound">x</a><a id="26912" class="Symbol">)</a> <a id="26914" class="Symbol">.</a><a id="26915" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
       <a id="26926" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="26931" href="Cubical.Homotopy.Connected.html#26931" class="Bound">x</a> <a id="26933" class="Symbol">=</a> <a id="26935" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">Trunc.rec</a> <a id="26945" class="Symbol">(</a><a id="26946" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="26950" class="Symbol">(</a><a id="26951" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="26953" class="Symbol">_))</a>
                  <a id="26975" class="Symbol">(</a><a id="26976" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="26984" class="Symbol">(λ</a> <a id="26987" href="Cubical.Homotopy.Connected.html#26987" class="Bound">a</a> <a id="26989" class="Symbol">→</a> <a id="26991" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="26993" class="Symbol">(λ</a> <a id="26996" href="Cubical.Homotopy.Connected.html#26996" class="Bound">x</a> <a id="26998" href="Cubical.Homotopy.Connected.html#26998" class="Bound">y</a> <a id="27000" class="Symbol">→</a> <a id="27002" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27006" class="Symbol">(</a><a id="27007" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="27009" class="Symbol">(</a><a id="27010" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27014" href="Cubical.Homotopy.Connected.html#26996" class="Bound">x</a><a id="27015" class="Symbol">)))</a> <a id="27019" class="Symbol">(</a><a id="27020" href="Cubical.Homotopy.Connected.html#26566" class="Bound">F</a> <a id="27022" class="Symbol">(</a><a id="27023" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27027" href="Cubical.Homotopy.Connected.html#26987" class="Bound">a</a><a id="27028" class="Symbol">))))</a>

       <a id="27041" href="Cubical.Homotopy.Connected.html#27041" class="Function">push-lem</a> <a id="27050" class="Symbol">:</a> <a id="27052" class="Symbol">(</a><a id="27053" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a> <a id="27055" class="Symbol">:</a> <a id="27057" class="Symbol">_)</a>
         <a id="27069" class="Symbol">→</a> <a id="27071" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="27077" class="Symbol">(λ</a> <a id="27080" href="Cubical.Homotopy.Connected.html#27080" class="Bound">i₁</a> <a id="27083" class="Symbol">→</a> <a id="27085" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="27087" class="Symbol">(</a><a id="27088" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27093" class="Symbol">(</a><a id="27094" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27097" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a><a id="27098" class="Symbol">)</a> <a id="27100" href="Cubical.Homotopy.Connected.html#27080" class="Bound">i₁</a><a id="27102" class="Symbol">)</a> <a id="27104" class="Symbol">.</a><a id="27105" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="27108" class="Symbol">)</a>
                  <a id="27128" class="Symbol">(</a><a id="27129" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="27134" class="Symbol">(</a><a id="27135" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="27138" class="Symbol">(</a><a id="27139" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27142" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a><a id="27143" class="Symbol">))</a> <a id="27146" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="27148" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="27151" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a> <a id="27153" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="27155" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="27163" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="27166" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a> <a id="27168" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="27169" class="Symbol">)</a>
                  <a id="27189" class="Symbol">(</a><a id="27190" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="27195" class="Symbol">(</a><a id="27196" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="27199" class="Symbol">(</a><a id="27200" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27203" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a><a id="27204" class="Symbol">))</a> <a id="27207" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="27209" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="27212" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a> <a id="27214" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="27216" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="27224" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="27227" href="Cubical.Homotopy.Connected.html#27053" class="Bound">x</a> <a id="27229" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="27230" class="Symbol">)</a>
       <a id="27239" href="Cubical.Homotopy.Connected.html#27041" class="Function">push-lem</a> <a id="27248" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a> <a id="27250" href="Cubical.Homotopy.Connected.html#27250" class="Bound">i</a> <a id="27252" class="Symbol">=</a>
         <a id="27263" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="27268" class="Symbol">(λ</a> <a id="27271" href="Cubical.Homotopy.Connected.html#27271" class="Bound">k</a> <a id="27273" class="Symbol">→</a> <a id="27275" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="27277" class="Symbol">(</a><a id="27278" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                         <a id="27325" class="Symbol">(λ</a> <a id="27328" href="Cubical.Homotopy.Connected.html#27328" class="Bound">j</a> <a id="27330" class="Symbol">→</a> <a id="27332" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="27336" class="Symbol">(</a><a id="27337" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="27340" href="Cubical.Homotopy.Connected.html#27328" class="Bound">j</a> <a id="27342" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a><a id="27343" class="Symbol">))</a>
                         <a id="27371" class="Symbol">(</a><a id="27372" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27377" class="Symbol">(</a><a id="27378" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27381" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a><a id="27382" class="Symbol">))</a>
                         <a id="27410" class="Symbol">(λ</a> <a id="27413" href="Cubical.Homotopy.Connected.html#27413" class="Bound">j</a> <a id="27415" class="Symbol">→</a> <a id="27417" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27421" class="Symbol">(</a><a id="27422" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="27425" class="Symbol">(</a><a id="27426" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27428" href="Cubical.Homotopy.Connected.html#27413" class="Bound">j</a><a id="27429" class="Symbol">)</a> <a id="27431" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a><a id="27432" class="Symbol">))</a> <a id="27435" class="Symbol">(</a><a id="27436" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27438" href="Cubical.Homotopy.Connected.html#27271" class="Bound">k</a><a id="27439" class="Symbol">)</a> <a id="27441" href="Cubical.Homotopy.Connected.html#27250" class="Bound">i</a><a id="27442" class="Symbol">)</a> <a id="27444" class="Symbol">.</a><a id="27445" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="27448" class="Symbol">)</a>
              <a id="27464" class="Symbol">(λ</a> <a id="27467" href="Cubical.Homotopy.Connected.html#27467" class="Bound">k</a> <a id="27469" class="Symbol">→</a> <a id="27471" class="Symbol">λ</a> <a id="27473" class="Symbol">{(</a><a id="27475" href="Cubical.Homotopy.Connected.html#27250" class="Bound">i</a> <a id="27477" class="Symbol">=</a> <a id="27479" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="27481" class="Symbol">)</a> <a id="27483" class="Symbol">→</a> <a id="27485" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="27492" class="Symbol">(λ</a> <a id="27495" href="Cubical.Homotopy.Connected.html#27495" class="Bound">i₁</a> <a id="27498" class="Symbol">→</a> <a id="27500" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27504" class="Symbol">(</a><a id="27505" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="27507" class="Symbol">(</a><a id="27508" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="27512" class="Symbol">(</a><a id="27513" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="27516" class="Symbol">(</a><a id="27517" href="Cubical.Homotopy.Connected.html#27495" class="Bound">i₁</a> <a id="27520" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="27522" href="Cubical.Homotopy.Connected.html#27467" class="Bound">k</a><a id="27523" class="Symbol">)</a> <a id="27525" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a><a id="27526" class="Symbol">))))</a>
                                       <a id="27570" class="Symbol">(</a><a id="27571" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27573" href="Cubical.Homotopy.Connected.html#27467" class="Bound">k</a><a id="27574" class="Symbol">)</a> <a id="27576" class="Symbol">(</a><a id="27577" href="Cubical.Homotopy.Connected.html#26566" class="Bound">F</a> <a id="27579" class="Symbol">(</a><a id="27580" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="27584" class="Symbol">(</a><a id="27585" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="27588" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a><a id="27589" class="Symbol">)))</a>
                       <a id="27616" class="Symbol">;</a> <a id="27618" class="Symbol">(</a><a id="27619" href="Cubical.Homotopy.Connected.html#27250" class="Bound">i</a> <a id="27621" class="Symbol">=</a> <a id="27623" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="27625" class="Symbol">)</a> <a id="27627" class="Symbol">→</a> <a id="27629" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="27636" class="Symbol">(λ</a> <a id="27639" href="Cubical.Homotopy.Connected.html#27639" class="Bound">i₁</a> <a id="27642" class="Symbol">→</a> <a id="27644" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="27648" class="Symbol">(</a><a id="27649" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="27651" class="Symbol">(</a><a id="27652" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27656" class="Symbol">(</a><a id="27657" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="27660" class="Symbol">(</a><a id="27661" href="Cubical.Homotopy.Connected.html#27639" class="Bound">i₁</a> <a id="27664" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="27666" href="Cubical.Homotopy.Connected.html#27467" class="Bound">k</a><a id="27667" class="Symbol">)</a> <a id="27669" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a><a id="27670" class="Symbol">))))</a>
                                       <a id="27714" class="Symbol">(</a><a id="27715" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="27717" href="Cubical.Homotopy.Connected.html#27467" class="Bound">k</a><a id="27718" class="Symbol">)</a> <a id="27720" class="Symbol">(</a><a id="27721" href="Cubical.Homotopy.Connected.html#26566" class="Bound">F</a> <a id="27723" class="Symbol">(</a><a id="27724" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="27728" class="Symbol">(</a><a id="27729" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="27732" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a><a id="27733" class="Symbol">)))})</a>
              <a id="27753" class="Symbol">(</a><a id="27754" href="Cubical.Homotopy.Connected.html#26566" class="Bound">F</a> <a id="27756" class="Symbol">(</a><a id="27757" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27762" href="Cubical.Homotopy.Connected.html#27248" class="Bound">x</a> <a id="27764" href="Cubical.Homotopy.Connected.html#27250" class="Bound">i</a><a id="27765" class="Symbol">))</a>

       <a id="27776" href="Cubical.Homotopy.Connected.html#27776" class="Function">pre-pushFun</a> <a id="27788" class="Symbol">:</a> <a id="27790" class="Symbol">(</a><a id="27791" href="Cubical.Homotopy.Connected.html#27791" class="Bound">x</a> <a id="27793" class="Symbol">:</a> <a id="27795" class="Symbol">_)</a> <a id="27798" class="Symbol">→</a> <a id="27800" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="27806" class="Symbol">(λ</a> <a id="27809" href="Cubical.Homotopy.Connected.html#27809" class="Bound">i₁</a> <a id="27812" class="Symbol">→</a> <a id="27814" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="27816" class="Symbol">(</a><a id="27817" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="27822" class="Symbol">(</a><a id="27823" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27826" href="Cubical.Homotopy.Connected.html#27791" class="Bound">x</a><a id="27827" class="Symbol">)</a> <a id="27829" href="Cubical.Homotopy.Connected.html#27809" class="Bound">i₁</a><a id="27831" class="Symbol">)</a> <a id="27833" class="Symbol">.</a><a id="27834" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="27837" class="Symbol">)</a>
                                 <a id="27872" class="Symbol">(</a><a id="27873" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="27878" class="Symbol">(</a><a id="27879" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="27882" class="Symbol">(</a><a id="27883" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27886" href="Cubical.Homotopy.Connected.html#27791" class="Bound">x</a><a id="27887" class="Symbol">))</a> <a id="27890" class="Symbol">(</a><a id="27891" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="27896" class="Symbol">(</a><a id="27897" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="27900" class="Symbol">(</a><a id="27901" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27904" href="Cubical.Homotopy.Connected.html#27791" class="Bound">x</a><a id="27905" class="Symbol">))</a> <a id="27908" class="Symbol">.</a><a id="27909" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="27912" class="Symbol">))</a>
                                 <a id="27948" class="Symbol">(</a><a id="27949" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="27954" class="Symbol">(</a><a id="27955" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="27958" class="Symbol">(</a><a id="27959" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27962" href="Cubical.Homotopy.Connected.html#27791" class="Bound">x</a><a id="27963" class="Symbol">))</a> <a id="27966" class="Symbol">(</a><a id="27967" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="27972" class="Symbol">(</a><a id="27973" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="27976" class="Symbol">(</a><a id="27977" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="27980" href="Cubical.Homotopy.Connected.html#27791" class="Bound">x</a><a id="27981" class="Symbol">))</a> <a id="27984" class="Symbol">.</a><a id="27985" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="27988" class="Symbol">))</a>
       <a id="27998" href="Cubical.Homotopy.Connected.html#27776" class="Function">pre-pushFun</a> <a id="28010" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a> <a id="28012" class="Symbol">=</a> <a id="28014" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="28019" class="Symbol">(</a><a id="28020" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="28025" class="Symbol">(</a><a id="28026" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="28029" class="Symbol">(</a><a id="28030" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="28033" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28034" class="Symbol">)))</a>
                   <a id="28057" class="Symbol">(</a><a id="28058" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="28063" class="Symbol">(</a><a id="28064" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="28067" class="Symbol">(</a><a id="28068" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="28071" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28072" class="Symbol">))</a> <a id="28075" class="Symbol">.</a><a id="28076" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28080" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="28082" class="Symbol">(</a><a id="28083" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="28086" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28087" class="Symbol">)</a> <a id="28089" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28091" class="Symbol">(</a><a id="28092" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="28100" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="28103" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28104" class="Symbol">)</a> <a id="28106" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="28107" class="Symbol">)</a>
                <a id="28125" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="28127" class="Symbol">(</a><a id="28128" href="Cubical.Homotopy.Connected.html#27041" class="Function">push-lem</a> <a id="28137" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28138" class="Symbol">)</a>
                <a id="28156" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="28158" class="Symbol">(</a><a id="28159" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="28164" class="Symbol">(</a><a id="28165" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="28170" class="Symbol">(</a><a id="28171" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="28174" class="Symbol">(</a><a id="28175" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="28178" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28179" class="Symbol">)))</a>
                   <a id="28202" class="Symbol">(</a><a id="28203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="28207" class="Symbol">(</a><a id="28208" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="28213" class="Symbol">(</a><a id="28214" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="28217" class="Symbol">(</a><a id="28218" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="28221" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28222" class="Symbol">))</a> <a id="28225" class="Symbol">.</a><a id="28226" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28230" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="28232" class="Symbol">(</a><a id="28233" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="28236" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28237" class="Symbol">)</a> <a id="28239" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="28241" class="Symbol">(</a><a id="28242" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="28250" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="28253" href="Cubical.Homotopy.Connected.html#28010" class="Bound">x</a><a id="28254" class="Symbol">)</a> <a id="28256" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="28257" class="Symbol">)))</a>

       <a id="28269" href="Cubical.Homotopy.Connected.html#28269" class="Function">pushFun</a> <a id="28277" class="Symbol">:</a> <a id="28279" class="Symbol">(</a><a id="28280" href="Cubical.Homotopy.Connected.html#28280" class="Bound">a</a> <a id="28282" class="Symbol">:</a> <a id="28284" class="Symbol">_)</a> <a id="28287" class="Symbol">→</a> <a id="28289" href="Cubical.HITs.Truncation.Base.html#819" class="Function">hLevelTrunc</a> <a id="28301" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a> <a id="28303" class="Symbol">(</a><a id="28304" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="28310" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="28313" href="Cubical.Homotopy.Connected.html#28280" class="Bound">a</a><a id="28314" class="Symbol">)</a>
         <a id="28325" class="Symbol">→</a> <a id="28327" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="28333" class="Symbol">(λ</a> <a id="28336" href="Cubical.Homotopy.Connected.html#28336" class="Bound">i</a> <a id="28338" class="Symbol">→</a> <a id="28340" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="28342" class="Symbol">(</a><a id="28343" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28348" href="Cubical.Homotopy.Connected.html#28280" class="Bound">a</a> <a id="28350" href="Cubical.Homotopy.Connected.html#28336" class="Bound">i</a><a id="28351" class="Symbol">)</a> <a id="28353" class="Symbol">.</a><a id="28354" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28357" class="Symbol">)</a>
                  <a id="28377" class="Symbol">(</a><a id="28378" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="28383" class="Symbol">(</a><a id="28384" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="28387" href="Cubical.Homotopy.Connected.html#28280" class="Bound">a</a><a id="28388" class="Symbol">)</a> <a id="28390" class="Symbol">(</a><a id="28391" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="28396" class="Symbol">(</a><a id="28397" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="28400" href="Cubical.Homotopy.Connected.html#28280" class="Bound">a</a><a id="28401" class="Symbol">)</a> <a id="28403" class="Symbol">.</a><a id="28404" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28407" class="Symbol">))</a>
                  <a id="28428" class="Symbol">(</a><a id="28429" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="28434" class="Symbol">(</a><a id="28435" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="28438" href="Cubical.Homotopy.Connected.html#28280" class="Bound">a</a><a id="28439" class="Symbol">)</a> <a id="28441" class="Symbol">(</a><a id="28442" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="28447" class="Symbol">(</a><a id="28448" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="28451" href="Cubical.Homotopy.Connected.html#28280" class="Bound">a</a><a id="28452" class="Symbol">)</a> <a id="28454" class="Symbol">.</a><a id="28455" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28458" class="Symbol">))</a>
       <a id="28468" href="Cubical.Homotopy.Connected.html#28269" class="Function">pushFun</a> <a id="28476" href="Cubical.Homotopy.Connected.html#28476" class="Bound">a</a> <a id="28478" class="Symbol">=</a>
         <a id="28489" href="Cubical.Homotopy.Connected.html#1230" class="Function">trRec</a> <a id="28495" class="Symbol">(</a><a id="28496" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="28513" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a> <a id="28515" class="Symbol">(</a><a id="28516" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="28520" class="Symbol">(</a><a id="28521" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="28523" class="Symbol">_))</a> <a id="28527" class="Symbol">_</a> <a id="28529" class="Symbol">_)</a>
               <a id="28547" class="Symbol">(</a><a id="28548" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="28556" class="Symbol">λ</a> <a id="28558" href="Cubical.Homotopy.Connected.html#28558" class="Bound">x</a> <a id="28560" class="Symbol">→</a> <a id="28562" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="28564" class="Symbol">(λ</a> <a id="28567" href="Cubical.Homotopy.Connected.html#28567" class="Bound">a</a> <a id="28569" href="Cubical.Homotopy.Connected.html#28569" class="Bound">y</a> <a id="28571" class="Symbol">→</a>
                 <a id="28590" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="28596" class="Symbol">(λ</a> <a id="28599" href="Cubical.Homotopy.Connected.html#28599" class="Bound">i₁</a> <a id="28602" class="Symbol">→</a> <a id="28604" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="28606" class="Symbol">(</a><a id="28607" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28612" href="Cubical.Homotopy.Connected.html#28567" class="Bound">a</a> <a id="28614" href="Cubical.Homotopy.Connected.html#28599" class="Bound">i₁</a><a id="28616" class="Symbol">)</a> <a id="28618" class="Symbol">.</a><a id="28619" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28622" class="Symbol">)</a>
                  <a id="28642" class="Symbol">(</a><a id="28643" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="28648" class="Symbol">(</a><a id="28649" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="28652" href="Cubical.Homotopy.Connected.html#28567" class="Bound">a</a><a id="28653" class="Symbol">)</a> <a id="28655" class="Symbol">(</a><a id="28656" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="28661" class="Symbol">(</a><a id="28662" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="28665" href="Cubical.Homotopy.Connected.html#28567" class="Bound">a</a><a id="28666" class="Symbol">)</a> <a id="28668" class="Symbol">.</a><a id="28669" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28672" class="Symbol">))</a>
                  <a id="28693" class="Symbol">(</a><a id="28694" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="28699" class="Symbol">(</a><a id="28700" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="28703" href="Cubical.Homotopy.Connected.html#28567" class="Bound">a</a><a id="28704" class="Symbol">)</a> <a id="28706" class="Symbol">(</a><a id="28707" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="28712" class="Symbol">(</a><a id="28713" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="28716" href="Cubical.Homotopy.Connected.html#28567" class="Bound">a</a><a id="28717" class="Symbol">)</a> <a id="28719" class="Symbol">.</a><a id="28720" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28723" class="Symbol">)))</a>
                <a id="28743" class="Symbol">(</a><a id="28744" href="Cubical.Homotopy.Connected.html#27776" class="Function">pre-pushFun</a> <a id="28756" href="Cubical.Homotopy.Connected.html#28558" class="Bound">x</a><a id="28757" class="Symbol">))</a>

    <a id="28765" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="28767" class="Symbol">:</a> <a id="28769" class="Symbol">((</a><a id="28771" href="Cubical.Homotopy.Connected.html#28771" class="Bound">a</a> <a id="28773" class="Symbol">:</a> <a id="28775" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="28783" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="28786" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a><a id="28788" class="Symbol">)</a> <a id="28790" class="Symbol">→</a> <a id="28792" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="28794" class="Symbol">(</a><a id="28795" href="Cubical.Homotopy.Connected.html#26445" class="Function">Push→</a> <a id="28801" href="Cubical.Homotopy.Connected.html#28771" class="Bound">a</a><a id="28802" class="Symbol">)</a> <a id="28804" class="Symbol">.</a><a id="28805" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28808" class="Symbol">)</a> <a id="28810" class="Symbol">→</a>
        <a id="28820" class="Symbol">(</a><a id="28821" href="Cubical.Homotopy.Connected.html#28821" class="Bound">b</a> <a id="28823" class="Symbol">:</a> <a id="28825" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="28833" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="28836" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a><a id="28838" class="Symbol">)</a> <a id="28840" class="Symbol">→</a> <a id="28842" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="28844" href="Cubical.Homotopy.Connected.html#28821" class="Bound">b</a> <a id="28846" class="Symbol">.</a><a id="28847" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="28855" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="28857" href="Cubical.Homotopy.Connected.html#28857" class="Bound">F</a> <a id="28859" class="Symbol">(</a><a id="28860" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="28864" href="Cubical.Homotopy.Connected.html#28864" class="Bound">x</a><a id="28865" class="Symbol">)</a> <a id="28867" class="Symbol">=</a> <a id="28869" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="28874" href="Cubical.Homotopy.Connected.html#28857" class="Bound">F</a> <a id="28876" href="Cubical.Homotopy.Connected.html#28864" class="Bound">x</a> <a id="28878" class="Symbol">(</a><a id="28879" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="28884" href="Cubical.Homotopy.Connected.html#28864" class="Bound">x</a> <a id="28886" class="Symbol">.</a><a id="28887" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28890" class="Symbol">)</a>
    <a id="28896" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="28898" href="Cubical.Homotopy.Connected.html#28898" class="Bound">F</a> <a id="28900" class="Symbol">(</a><a id="28901" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="28905" href="Cubical.Homotopy.Connected.html#28905" class="Bound">x</a><a id="28906" class="Symbol">)</a> <a id="28908" class="Symbol">=</a> <a id="28910" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="28915" href="Cubical.Homotopy.Connected.html#28898" class="Bound">F</a> <a id="28917" href="Cubical.Homotopy.Connected.html#28905" class="Bound">x</a> <a id="28919" class="Symbol">(</a><a id="28920" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="28925" href="Cubical.Homotopy.Connected.html#28905" class="Bound">x</a> <a id="28927" class="Symbol">.</a><a id="28928" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28931" class="Symbol">)</a>
    <a id="28937" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="28939" href="Cubical.Homotopy.Connected.html#28939" class="Bound">F</a> <a id="28941" class="Symbol">(</a><a id="28942" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="28947" href="Cubical.Homotopy.Connected.html#28947" class="Bound">a</a> <a id="28949" href="Cubical.Homotopy.Connected.html#28949" class="Bound">i</a><a id="28950" class="Symbol">)</a> <a id="28952" class="Symbol">=</a> <a id="28954" href="Cubical.Homotopy.Connected.html#28269" class="Function">pushFun</a> <a id="28962" href="Cubical.Homotopy.Connected.html#28939" class="Bound">F</a> <a id="28964" href="Cubical.Homotopy.Connected.html#28947" class="Bound">a</a> <a id="28966" class="Symbol">(</a><a id="28967" href="Cubical.Homotopy.Connected.html#26332" class="Bound">con₀</a> <a id="28972" href="Cubical.Homotopy.Connected.html#28947" class="Bound">a</a> <a id="28974" class="Symbol">.</a><a id="28975" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="28978" class="Symbol">)</a> <a id="28980" href="Cubical.Homotopy.Connected.html#28949" class="Bound">i</a>

    <a id="28987" href="Cubical.Homotopy.Connected.html#28987" class="Function">d-sec</a> <a id="28993" class="Symbol">:</a> <a id="28995" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="29003" class="Symbol">(λ</a> <a id="29006" href="Cubical.Homotopy.Connected.html#29006" class="Bound">s</a> <a id="29008" class="Symbol">→</a> <a id="29010" href="Cubical.Homotopy.Connected.html#29006" class="Bound">s</a> <a id="29012" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="29014" href="Cubical.Homotopy.Connected.html#26445" class="Function">Push→</a><a id="29019" class="Symbol">)</a> <a id="29021" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a>
    <a id="29027" href="Cubical.Homotopy.Connected.html#28987" class="Function">d-sec</a> <a id="29033" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29035" class="Symbol">=</a>
      <a id="29043" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="29050" class="Symbol">λ</a> <a id="29052" class="Symbol">{</a> <a id="29054" class="Symbol">(</a><a id="29055" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29059" href="Cubical.Homotopy.Connected.html#29059" class="Bound">x</a><a id="29060" class="Symbol">)</a> <a id="29062" class="Symbol">→</a> <a id="29064" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29069" class="Symbol">(</a><a id="29070" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="29075" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29077" class="Symbol">(</a><a id="29078" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="29081" href="Cubical.Homotopy.Connected.html#29059" class="Bound">x</a><a id="29082" class="Symbol">))</a> <a id="29085" class="Symbol">(</a><a id="29086" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="29091" class="Symbol">(</a><a id="29092" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="29095" href="Cubical.Homotopy.Connected.html#29059" class="Bound">x</a><a id="29096" class="Symbol">)</a> <a id="29098" class="Symbol">.</a><a id="29099" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29103" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="29105" href="Cubical.Homotopy.Connected.html#29059" class="Bound">x</a> <a id="29107" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29109" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="29114" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="29115" class="Symbol">)</a>
                           <a id="29144" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="29146" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="29160" class="Symbol">(</a><a id="29161" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29163" class="Symbol">(</a><a id="29164" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29168" href="Cubical.Homotopy.Connected.html#29059" class="Bound">x</a><a id="29169" class="Symbol">))</a>
               <a id="29187" class="Symbol">;</a> <a id="29189" class="Symbol">(</a><a id="29190" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29194" href="Cubical.Homotopy.Connected.html#29194" class="Bound">x</a><a id="29195" class="Symbol">)</a> <a id="29197" class="Symbol">→</a> <a id="29199" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29204" class="Symbol">(</a><a id="29205" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="29210" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29212" class="Symbol">(</a><a id="29213" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="29216" href="Cubical.Homotopy.Connected.html#29194" class="Bound">x</a><a id="29217" class="Symbol">))</a> <a id="29220" class="Symbol">(</a><a id="29221" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="29226" class="Symbol">(</a><a id="29227" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="29230" href="Cubical.Homotopy.Connected.html#29194" class="Bound">x</a><a id="29231" class="Symbol">)</a> <a id="29233" class="Symbol">.</a><a id="29234" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29238" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="29240" href="Cubical.Homotopy.Connected.html#29194" class="Bound">x</a> <a id="29242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29244" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="29249" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="29250" class="Symbol">)</a>
                           <a id="29279" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="29281" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="29295" class="Symbol">(</a><a id="29296" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29298" class="Symbol">(</a><a id="29299" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29303" href="Cubical.Homotopy.Connected.html#29194" class="Bound">x</a><a id="29304" class="Symbol">))</a>
               <a id="29322" class="Symbol">;</a> <a id="29324" class="Symbol">(</a><a id="29325" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29330" href="Cubical.Homotopy.Connected.html#29330" class="Bound">a</a> <a id="29332" href="Cubical.Homotopy.Connected.html#29332" class="Bound">i</a><a id="29333" class="Symbol">)</a> <a id="29335" class="Symbol">→</a> <a id="29337" href="Cubical.Homotopy.Connected.html#29370" class="Function">push-case</a> <a id="29347" href="Cubical.Homotopy.Connected.html#29330" class="Bound">a</a> <a id="29349" href="Cubical.Homotopy.Connected.html#29332" class="Bound">i</a><a id="29350" class="Symbol">}</a>
      <a id="29358" class="Keyword">where</a>
      <a id="29370" href="Cubical.Homotopy.Connected.html#29370" class="Function">push-case</a> <a id="29380" class="Symbol">:</a> <a id="29382" class="Symbol">(</a><a id="29383" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a> <a id="29385" class="Symbol">:</a> <a id="29387" class="Symbol">_)</a> <a id="29390" class="Symbol">→</a>
        <a id="29400" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="29406" class="Symbol">(λ</a> <a id="29409" href="Cubical.Homotopy.Connected.html#29409" class="Bound">i</a> <a id="29411" class="Symbol">→</a> <a id="29413" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="29415" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29417" class="Symbol">(</a><a id="29418" href="Cubical.Homotopy.Connected.html#26445" class="Function">Push→</a> <a id="29424" class="Symbol">(</a><a id="29425" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29430" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a> <a id="29432" href="Cubical.Homotopy.Connected.html#29409" class="Bound">i</a><a id="29433" class="Symbol">))</a> <a id="29436" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="29438" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29440" class="Symbol">(</a><a id="29441" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29446" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a> <a id="29448" href="Cubical.Homotopy.Connected.html#29409" class="Bound">i</a><a id="29449" class="Symbol">))</a>
              <a id="29466" class="Symbol">(</a><a id="29467" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29472" class="Symbol">(</a><a id="29473" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="29478" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29480" class="Symbol">(</a><a id="29481" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="29484" class="Symbol">(</a><a id="29485" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="29488" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a><a id="29489" class="Symbol">)))</a> <a id="29493" class="Symbol">(</a><a id="29494" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="29499" class="Symbol">(</a><a id="29500" href="Cubical.Homotopy.Connected.html#26318" class="Bound">h₁</a> <a id="29503" class="Symbol">(</a><a id="29504" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="29507" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a><a id="29508" class="Symbol">))</a> <a id="29511" class="Symbol">.</a><a id="29512" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29516" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="29518" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="29521" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a> <a id="29523" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29525" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="29530" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="29531" class="Symbol">)</a>
              <a id="29547" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="29549" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="29563" class="Symbol">(</a><a id="29564" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29566" class="Symbol">(</a><a id="29567" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29571" class="Symbol">(</a><a id="29572" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="29575" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a><a id="29576" class="Symbol">))))</a>
              <a id="29595" class="Symbol">(</a><a id="29596" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29601" class="Symbol">(</a><a id="29602" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="29607" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29609" class="Symbol">(</a><a id="29610" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="29613" class="Symbol">(</a><a id="29614" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="29617" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a><a id="29618" class="Symbol">)))</a> <a id="29622" class="Symbol">(</a><a id="29623" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="29628" class="Symbol">(</a><a id="29629" href="Cubical.Homotopy.Connected.html#26321" class="Bound">h₂</a> <a id="29632" class="Symbol">(</a><a id="29633" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="29636" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a><a id="29637" class="Symbol">))</a> <a id="29640" class="Symbol">.</a><a id="29641" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="29645" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="29647" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="29650" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a> <a id="29652" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="29654" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="29659" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="29660" class="Symbol">)</a>
              <a id="29676" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="29678" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="29692" class="Symbol">(</a><a id="29693" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29695" class="Symbol">(</a><a id="29696" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29700" class="Symbol">(</a><a id="29701" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="29704" href="Cubical.Homotopy.Connected.html#29383" class="Bound">a</a><a id="29705" class="Symbol">))))</a>
      <a id="29716" href="Cubical.Homotopy.Connected.html#29370" class="Function">push-case</a> <a id="29726" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a> <a id="29728" href="Cubical.Homotopy.Connected.html#29728" class="Bound">i</a> <a id="29730" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a> <a id="29732" class="Symbol">=</a>
        <a id="29742" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="29747" class="Symbol">(λ</a> <a id="29750" href="Cubical.Homotopy.Connected.html#29750" class="Bound">k</a> <a id="29752" class="Symbol">→</a> <a id="29754" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="29756" class="Symbol">(</a><a id="29757" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                        <a id="29803" class="Symbol">(λ</a> <a id="29806" href="Cubical.Homotopy.Connected.html#29806" class="Bound">j</a> <a id="29808" class="Symbol">→</a> <a id="29810" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="29814" class="Symbol">(</a><a id="29815" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="29818" href="Cubical.Homotopy.Connected.html#29806" class="Bound">j</a> <a id="29820" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="29821" class="Symbol">))</a>
                        <a id="29848" class="Symbol">(</a><a id="29849" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="29854" class="Symbol">(</a><a id="29855" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="29858" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="29859" class="Symbol">))</a>
                        <a id="29886" class="Symbol">(λ</a> <a id="29889" href="Cubical.Homotopy.Connected.html#29889" class="Bound">j</a> <a id="29891" class="Symbol">→</a> <a id="29893" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="29897" class="Symbol">(</a><a id="29898" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="29901" class="Symbol">(</a><a id="29902" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29904" href="Cubical.Homotopy.Connected.html#29889" class="Bound">j</a><a id="29905" class="Symbol">)</a> <a id="29907" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="29908" class="Symbol">))</a> <a id="29911" class="Symbol">(</a><a id="29912" href="Cubical.Homotopy.Connected.html#29750" class="Bound">k</a> <a id="29914" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="29916" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="29917" class="Symbol">)</a> <a id="29919" href="Cubical.Homotopy.Connected.html#29728" class="Bound">i</a><a id="29920" class="Symbol">)</a> <a id="29922" class="Symbol">.</a><a id="29923" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="29926" class="Symbol">)</a>
             <a id="29941" class="Symbol">(λ</a> <a id="29944" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="29946" class="Symbol">→</a> <a id="29948" class="Symbol">λ</a> <a id="29950" class="Symbol">{(</a><a id="29952" href="Cubical.Homotopy.Connected.html#29728" class="Bound">i</a> <a id="29954" class="Symbol">=</a> <a id="29956" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="29958" class="Symbol">)</a> <a id="29960" class="Symbol">→</a> <a id="29962" class="Symbol">((</a><a id="29964" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="29969" class="Symbol">(</a><a id="29970" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="29975" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="29977" class="Symbol">(</a><a id="29978" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="29981" class="Symbol">(</a><a id="29982" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29984" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="29986" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="29988" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="29990" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="29991" class="Symbol">)</a> <a id="29993" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="29994" class="Symbol">))</a>
                                     <a id="30034" class="Symbol">(</a><a id="30035" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="30040" class="Symbol">(</a><a id="30041" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="30044" class="Symbol">(</a><a id="30045" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30047" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30049" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30051" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30053" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30054" class="Symbol">)</a> <a id="30056" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30057" class="Symbol">)</a> <a id="30059" class="Symbol">.</a><a id="30060" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                                      <a id="30102" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="30104" class="Symbol">(</a><a id="30105" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="30108" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30109" class="Symbol">)</a> <a id="30111" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30113" class="Symbol">(λ</a> <a id="30116" href="Cubical.Homotopy.Connected.html#30116" class="Bound">i</a> <a id="30118" class="Symbol">→</a> <a id="30120" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="30123" class="Symbol">((</a><a id="30125" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30127" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30129" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30131" href="Cubical.Homotopy.Connected.html#30116" class="Bound">i</a><a id="30132" class="Symbol">)</a> <a id="30134" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30136" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30138" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30139" class="Symbol">)</a> <a id="30141" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30142" class="Symbol">)</a> <a id="30144" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="30145" class="Symbol">))</a>
                                   <a id="30183" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="30185" class="Symbol">λ</a> <a id="30187" href="Cubical.Homotopy.Connected.html#30187" class="Bound">i</a> <a id="30189" class="Symbol">→</a> <a id="30191" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="30198" class="Symbol">(λ</a> <a id="30201" href="Cubical.Homotopy.Connected.html#30201" class="Bound">i₁</a> <a id="30204" class="Symbol">→</a> <a id="30206" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30210" class="Symbol">(</a><a id="30211" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="30213" class="Symbol">(</a><a id="30214" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="30218" class="Symbol">(</a><a id="30219" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="30222" class="Symbol">((</a><a id="30224" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30226" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30228" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30230" href="Cubical.Homotopy.Connected.html#30201" class="Bound">i₁</a><a id="30232" class="Symbol">)</a> <a id="30234" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30236" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30238" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30239" class="Symbol">)</a> <a id="30241" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30242" class="Symbol">))))</a>
                                             <a id="30292" class="Symbol">(</a><a id="30293" href="Cubical.Homotopy.Connected.html#30187" class="Bound">i</a> <a id="30295" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30297" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a><a id="30298" class="Symbol">)</a> <a id="30300" class="Symbol">(</a><a id="30301" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="30303" class="Symbol">(</a><a id="30304" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="30308" class="Symbol">(</a><a id="30309" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="30312" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30313" class="Symbol">))))</a> <a id="30318" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a>
                      <a id="30342" class="Symbol">;</a> <a id="30344" class="Symbol">(</a><a id="30345" href="Cubical.Homotopy.Connected.html#29728" class="Bound">i</a> <a id="30347" class="Symbol">=</a> <a id="30349" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30351" class="Symbol">)</a> <a id="30353" class="Symbol">→</a> <a id="30355" class="Symbol">((</a><a id="30357" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30362" class="Symbol">(</a><a id="30363" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="30368" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="30370" class="Symbol">(</a><a id="30371" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="30374" class="Symbol">(</a><a id="30375" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30377" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30379" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30381" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30383" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30384" class="Symbol">)</a> <a id="30386" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30387" class="Symbol">))</a>
                                     <a id="30427" class="Symbol">(</a><a id="30428" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="30433" class="Symbol">(</a><a id="30434" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="30437" class="Symbol">(</a><a id="30438" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30440" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30442" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30444" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30446" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30447" class="Symbol">)</a> <a id="30449" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30450" class="Symbol">)</a> <a id="30452" class="Symbol">.</a><a id="30453" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                                       <a id="30496" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="30498" class="Symbol">(</a><a id="30499" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="30502" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30503" class="Symbol">)</a> <a id="30505" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30507" class="Symbol">(λ</a> <a id="30510" href="Cubical.Homotopy.Connected.html#30510" class="Bound">i</a> <a id="30512" class="Symbol">→</a> <a id="30514" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="30517" class="Symbol">((</a><a id="30519" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30521" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30523" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30525" href="Cubical.Homotopy.Connected.html#30510" class="Bound">i</a><a id="30526" class="Symbol">)</a> <a id="30528" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30530" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30532" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30533" class="Symbol">)</a> <a id="30535" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30536" class="Symbol">)</a> <a id="30538" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="30539" class="Symbol">))</a>
                                   <a id="30577" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="30579" class="Symbol">λ</a> <a id="30581" href="Cubical.Homotopy.Connected.html#30581" class="Bound">i</a> <a id="30583" class="Symbol">→</a> <a id="30585" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="30592" class="Symbol">(λ</a> <a id="30595" href="Cubical.Homotopy.Connected.html#30595" class="Bound">i₁</a> <a id="30598" class="Symbol">→</a> <a id="30600" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="30604" class="Symbol">(</a><a id="30605" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="30607" class="Symbol">(</a><a id="30608" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="30612" class="Symbol">(</a><a id="30613" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="30616" class="Symbol">((</a><a id="30618" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30620" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30622" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30624" href="Cubical.Homotopy.Connected.html#30595" class="Bound">i₁</a><a id="30626" class="Symbol">)</a> <a id="30628" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30630" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="30632" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30633" class="Symbol">)</a> <a id="30635" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30636" class="Symbol">))))</a>
                                             <a id="30686" class="Symbol">(</a><a id="30687" href="Cubical.Homotopy.Connected.html#30581" class="Bound">i</a> <a id="30689" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="30691" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a><a id="30692" class="Symbol">)</a> <a id="30694" class="Symbol">(</a><a id="30695" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="30697" class="Symbol">(</a><a id="30698" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="30702" class="Symbol">(</a><a id="30703" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="30706" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30707" class="Symbol">))))</a> <a id="30712" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a>
                      <a id="30736" class="Symbol">;</a> <a id="30738" class="Symbol">(</a><a id="30739" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a> <a id="30741" class="Symbol">=</a> <a id="30743" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="30745" class="Symbol">)</a> <a id="30747" class="Symbol">→</a> <a id="30749" href="Cubical.Homotopy.Connected.html#31303" class="Function">lem₂</a> <a id="30754" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a> <a id="30756" href="Cubical.Homotopy.Connected.html#29728" class="Bound">i</a>
                      <a id="30780" class="Symbol">;</a> <a id="30782" class="Symbol">(</a><a id="30783" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a> <a id="30785" class="Symbol">=</a> <a id="30787" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="30789" class="Symbol">)</a> <a id="30791" class="Symbol">→</a> <a id="30793" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="30807" class="Symbol">(</a><a id="30808" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="30810" class="Symbol">(</a><a id="30811" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="30816" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a> <a id="30818" href="Cubical.Homotopy.Connected.html#29728" class="Bound">i</a><a id="30819" class="Symbol">))</a> <a id="30822" href="Cubical.Homotopy.Connected.html#29944" class="Bound">k</a><a id="30823" class="Symbol">})</a>
             <a id="30839" class="Symbol">(</a><a id="30840" href="Cubical.Homotopy.Connected.html#32880" class="Function">btm₂</a> <a id="30845" href="Cubical.Homotopy.Connected.html#29728" class="Bound">i</a> <a id="30847" href="Cubical.Homotopy.Connected.html#29730" class="Bound">j</a><a id="30848" class="Symbol">)</a>
        <a id="30858" class="Keyword">where</a>
        <a id="30872" href="Cubical.Homotopy.Connected.html#30872" class="Function">lem₁</a> <a id="30877" class="Symbol">:</a> <a id="30879" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30884" class="Symbol">(</a><a id="30885" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="30887" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a><a id="30888" class="Symbol">)</a> <a id="30890" class="Symbol">(</a><a id="30891" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="30896" class="Symbol">(</a><a id="30897" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="30900" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30901" class="Symbol">))</a>
             <a id="30917" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="30919" class="Symbol">(</a><a id="30920" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="30925" class="Symbol">(</a><a id="30926" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="30931" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="30933" class="Symbol">(</a><a id="30934" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="30937" class="Symbol">(</a><a id="30938" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="30941" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30942" class="Symbol">)))</a>
                <a id="30962" class="Symbol">(</a><a id="30963" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="30968" class="Symbol">(</a><a id="30969" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="30972" class="Symbol">(</a><a id="30973" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="30976" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30977" class="Symbol">))</a> <a id="30980" class="Symbol">.</a><a id="30981" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="30985" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="30987" class="Symbol">(</a><a id="30988" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="30991" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="30992" class="Symbol">)</a> <a id="30994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="30996" class="Symbol">(</a><a id="30997" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="31005" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="31008" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31009" class="Symbol">)</a> <a id="31011" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="31012" class="Symbol">)</a>
             <a id="31027" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">◁</a> <a id="31029" href="Cubical.Homotopy.Connected.html#27041" class="Function">push-lem</a> <a id="31038" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="31040" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a>
             <a id="31055" href="Cubical.Foundations.Prelude.html#14608" class="Function Operator">▷</a> <a id="31057" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="31061" class="Symbol">(</a><a id="31062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31067" class="Symbol">(</a><a id="31068" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="31073" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="31075" class="Symbol">(</a><a id="31076" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="31079" class="Symbol">(</a><a id="31080" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="31083" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31084" class="Symbol">)))</a>
                <a id="31104" class="Symbol">(</a><a id="31105" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="31110" class="Symbol">(</a><a id="31111" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="31114" class="Symbol">(</a><a id="31115" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="31118" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31119" class="Symbol">))</a> <a id="31122" class="Symbol">.</a><a id="31123" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31127" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="31129" class="Symbol">(</a><a id="31130" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="31133" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31134" class="Symbol">)</a> <a id="31136" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31138" class="Symbol">(</a><a id="31139" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="31147" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="31150" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31151" class="Symbol">)</a> <a id="31153" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="31154" class="Symbol">)))</a>
        <a id="31166" href="Cubical.Homotopy.Connected.html#30872" class="Function">lem₁</a> <a id="31171" class="Symbol">=</a> <a id="31173" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31178" class="Symbol">(</a><a id="31179" href="Cubical.Homotopy.Connected.html#28269" class="Function">pushFun</a> <a id="31187" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="31189" class="Symbol">(</a><a id="31190" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="31193" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31194" class="Symbol">))</a> <a id="31197" class="Symbol">(</a><a id="31198" href="Cubical.Homotopy.Connected.html#26332" class="Bound">con₀</a> <a id="31203" class="Symbol">(</a><a id="31204" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="31207" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31208" class="Symbol">)</a> <a id="31210" class="Symbol">.</a><a id="31211" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="31215" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣</a> <a id="31217" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a> <a id="31219" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31221" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="31226" href="Cubical.HITs.Truncation.Base.html#1007" class="Function Operator">∣ₕ</a><a id="31228" class="Symbol">)</a>
             <a id="31243" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="31245" href="Cubical.HITs.Truncation.Properties.html#6879" class="Function">recₕ</a> <a id="31250" href="Cubical.Homotopy.Connected.html#26330" class="Bound">n</a> <a id="31252" class="Symbol">(</a><a id="31253" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a> <a id="31255" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="31257" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="31261" class="Symbol">)</a>
             <a id="31276" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="31278" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="31292" class="Symbol">_</a>

        <a id="31303" href="Cubical.Homotopy.Connected.html#31303" class="Function">lem₂</a> <a id="31308" class="Symbol">:</a> <a id="31310" href="Cubical.Foundations.Prelude.html#16426" class="Function">SquareP</a>
                <a id="31334" class="Symbol">(λ</a> <a id="31337" href="Cubical.Homotopy.Connected.html#31337" class="Bound">k</a> <a id="31339" href="Cubical.Homotopy.Connected.html#31339" class="Bound">i</a> <a id="31341" class="Symbol">→</a> <a id="31343" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="31345" class="Symbol">(</a><a id="31346" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                             <a id="31397" class="Symbol">(λ</a> <a id="31400" href="Cubical.Homotopy.Connected.html#31400" class="Bound">j₁</a> <a id="31403" class="Symbol">→</a> <a id="31405" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="31409" class="Symbol">(</a><a id="31410" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="31413" href="Cubical.Homotopy.Connected.html#31400" class="Bound">j₁</a> <a id="31416" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31417" class="Symbol">))</a>
                             <a id="31449" class="Symbol">(</a><a id="31450" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="31455" class="Symbol">(</a><a id="31456" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="31459" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31460" class="Symbol">))</a>
                             <a id="31492" class="Symbol">(λ</a> <a id="31495" href="Cubical.Homotopy.Connected.html#31495" class="Bound">j₁</a> <a id="31498" class="Symbol">→</a> <a id="31500" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="31504" class="Symbol">(</a><a id="31505" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="31508" class="Symbol">(</a><a id="31509" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31511" href="Cubical.Homotopy.Connected.html#31495" class="Bound">j₁</a><a id="31513" class="Symbol">)</a> <a id="31515" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31516" class="Symbol">))</a> <a id="31519" href="Cubical.Homotopy.Connected.html#31337" class="Bound">k</a> <a id="31521" href="Cubical.Homotopy.Connected.html#31339" class="Bound">i</a><a id="31522" class="Symbol">)</a> <a id="31524" class="Symbol">.</a><a id="31525" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="31528" class="Symbol">)</a>
                <a id="31546" class="Symbol">(</a><a id="31547" href="Cubical.Homotopy.Connected.html#30872" class="Function">lem₁</a> <a id="31552" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="31554" class="Symbol">)</a>
                <a id="31572" class="Symbol">(</a><a id="31573" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="31578" class="Symbol">(</a><a id="31579" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="31581" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a><a id="31582" class="Symbol">)</a> <a id="31584" class="Symbol">((λ</a> <a id="31588" href="Cubical.Homotopy.Connected.html#31588" class="Bound">j₁</a> <a id="31591" class="Symbol">→</a> <a id="31593" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="31597" class="Symbol">(</a><a id="31598" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="31601" href="Cubical.Homotopy.Connected.html#31588" class="Bound">j₁</a> <a id="31604" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31605" class="Symbol">))</a>
                           <a id="31635" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="31638" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="31643" class="Symbol">(</a><a id="31644" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="31647" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31648" class="Symbol">)</a>
                           <a id="31677" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="31680" class="Symbol">λ</a> <a id="31682" href="Cubical.Homotopy.Connected.html#31682" class="Bound">j₁</a> <a id="31685" class="Symbol">→</a> <a id="31687" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="31691" class="Symbol">(</a><a id="31692" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="31695" class="Symbol">(</a><a id="31696" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31698" href="Cubical.Homotopy.Connected.html#31682" class="Bound">j₁</a><a id="31700" class="Symbol">)</a> <a id="31702" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31703" class="Symbol">)))</a>
                <a id="31723" class="Symbol">(λ</a> <a id="31726" href="Cubical.Homotopy.Connected.html#31726" class="Bound">k</a> <a id="31728" class="Symbol">→</a> <a id="31730" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="31732" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="31734" class="Symbol">(</a><a id="31735" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="31739" class="Symbol">(</a><a id="31740" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="31743" class="Symbol">(</a><a id="31744" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31746" href="Cubical.Homotopy.Connected.html#31726" class="Bound">k</a><a id="31747" class="Symbol">)</a> <a id="31749" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31750" class="Symbol">)))</a>
                <a id="31770" class="Symbol">λ</a> <a id="31772" href="Cubical.Homotopy.Connected.html#31772" class="Bound">k</a> <a id="31774" class="Symbol">→</a> <a id="31776" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="31778" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="31780" class="Symbol">(</a><a id="31781" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="31785" class="Symbol">(</a><a id="31786" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="31789" class="Symbol">(</a><a id="31790" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="31792" href="Cubical.Homotopy.Connected.html#31772" class="Bound">k</a><a id="31793" class="Symbol">)</a> <a id="31795" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31796" class="Symbol">))</a>
        <a id="31807" href="Cubical.Homotopy.Connected.html#31303" class="Function">lem₂</a> <a id="31812" class="Symbol">=</a> <a id="31814" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="31818" href="Cubical.Homotopy.Connected.html#30872" class="Function">lem₁</a>
          <a id="31833" href="Cubical.Foundations.Prelude.html#15166" class="Function Operator">◁</a> <a id="31835" class="Symbol">λ</a> <a id="31837" href="Cubical.Homotopy.Connected.html#31837" class="Bound">k</a> <a id="31839" href="Cubical.Homotopy.Connected.html#31839" class="Bound">i</a> <a id="31841" class="Symbol">→</a> <a id="31843" href="Cubical.Homotopy.Connected.html#28765" class="Function">d</a> <a id="31845" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="31847" class="Symbol">(</a><a id="31848" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                          <a id="31896" class="Symbol">(λ</a> <a id="31899" href="Cubical.Homotopy.Connected.html#31899" class="Bound">j₁</a> <a id="31902" class="Symbol">→</a> <a id="31904" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="31908" class="Symbol">(</a><a id="31909" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="31912" href="Cubical.Homotopy.Connected.html#31899" class="Bound">j₁</a> <a id="31915" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31916" class="Symbol">))</a>
                          <a id="31945" class="Symbol">(</a><a id="31946" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="31951" class="Symbol">(</a><a id="31952" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="31955" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="31956" class="Symbol">))</a>
                          <a id="31985" class="Symbol">(λ</a> <a id="31988" href="Cubical.Homotopy.Connected.html#31988" class="Bound">j₁</a> <a id="31991" class="Symbol">→</a> <a id="31993" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="31997" class="Symbol">(</a><a id="31998" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="32001" class="Symbol">(</a><a id="32002" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32004" href="Cubical.Homotopy.Connected.html#31988" class="Bound">j₁</a><a id="32006" class="Symbol">)</a> <a id="32008" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32009" class="Symbol">))</a> <a id="32012" href="Cubical.Homotopy.Connected.html#31837" class="Bound">k</a> <a id="32014" href="Cubical.Homotopy.Connected.html#31839" class="Bound">i</a><a id="32015" class="Symbol">)</a>

        <a id="32026" href="Cubical.Homotopy.Connected.html#32026" class="Function">btm</a> <a id="32030" class="Symbol">:</a> <a id="32032" class="Symbol">(</a><a id="32033" href="Cubical.Homotopy.Connected.html#32033" class="Bound">i</a> <a id="32035" href="Cubical.Homotopy.Connected.html#32035" class="Bound">j</a> <a id="32037" class="Symbol">:</a> <a id="32039" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="32040" class="Symbol">)</a>
          <a id="32052" class="Symbol">→</a> <a id="32054" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="32056" class="Symbol">(</a><a id="32057" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                 <a id="32096" class="Symbol">(λ</a> <a id="32099" href="Cubical.Homotopy.Connected.html#32099" class="Bound">j₁</a> <a id="32102" class="Symbol">→</a> <a id="32104" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="32108" class="Symbol">(</a><a id="32109" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="32112" href="Cubical.Homotopy.Connected.html#32099" class="Bound">j₁</a> <a id="32115" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32116" class="Symbol">))</a>
                 <a id="32136" class="Symbol">(</a><a id="32137" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="32142" class="Symbol">(</a><a id="32143" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="32146" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32147" class="Symbol">))</a>
                 <a id="32167" class="Symbol">(λ</a> <a id="32170" href="Cubical.Homotopy.Connected.html#32170" class="Bound">j₁</a> <a id="32173" class="Symbol">→</a> <a id="32175" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="32179" class="Symbol">(</a><a id="32180" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="32183" class="Symbol">(</a><a id="32184" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32186" href="Cubical.Homotopy.Connected.html#32170" class="Bound">j₁</a><a id="32188" class="Symbol">)</a> <a id="32190" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32191" class="Symbol">))</a> <a id="32194" href="Cubical.Homotopy.Connected.html#32035" class="Bound">j</a> <a id="32196" href="Cubical.Homotopy.Connected.html#32033" class="Bound">i</a><a id="32197" class="Symbol">)</a> <a id="32199" class="Symbol">.</a><a id="32200" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
        <a id="32212" href="Cubical.Homotopy.Connected.html#32026" class="Function">btm</a> <a id="32216" href="Cubical.Homotopy.Connected.html#32216" class="Bound">i</a> <a id="32218" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a> <a id="32220" class="Symbol">=</a>
          <a id="32232" href="Cubical.Core.Primitives.html#590" class="Primitive">comp</a> <a id="32237" class="Symbol">(λ</a> <a id="32240" href="Cubical.Homotopy.Connected.html#32240" class="Bound">k</a> <a id="32242" class="Symbol">→</a> <a id="32244" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="32246" class="Symbol">(</a><a id="32247" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                           <a id="32296" class="Symbol">(λ</a> <a id="32299" href="Cubical.Homotopy.Connected.html#32299" class="Bound">j₁</a> <a id="32302" class="Symbol">→</a> <a id="32304" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="32308" class="Symbol">(</a><a id="32309" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="32312" href="Cubical.Homotopy.Connected.html#32299" class="Bound">j₁</a> <a id="32315" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32316" class="Symbol">))</a>
                           <a id="32346" class="Symbol">(</a><a id="32347" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="32352" class="Symbol">(</a><a id="32353" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="32356" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32357" class="Symbol">))</a>
                           <a id="32387" class="Symbol">(λ</a> <a id="32390" href="Cubical.Homotopy.Connected.html#32390" class="Bound">j₁</a> <a id="32393" class="Symbol">→</a> <a id="32395" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="32399" class="Symbol">(</a><a id="32400" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="32403" class="Symbol">(</a><a id="32404" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32406" href="Cubical.Homotopy.Connected.html#32390" class="Bound">j₁</a><a id="32408" class="Symbol">)</a> <a id="32410" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32411" class="Symbol">))</a> <a id="32414" class="Symbol">(</a><a id="32415" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32417" href="Cubical.Homotopy.Connected.html#32240" class="Bound">k</a> <a id="32419" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="32421" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a><a id="32422" class="Symbol">)</a> <a id="32424" href="Cubical.Homotopy.Connected.html#32216" class="Bound">i</a><a id="32425" class="Symbol">)</a> <a id="32427" class="Symbol">.</a><a id="32428" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="32431" class="Symbol">)</a>
             <a id="32446" class="Symbol">(λ</a> <a id="32449" href="Cubical.Homotopy.Connected.html#32449" class="Bound">k</a> <a id="32451" class="Symbol">→</a> <a id="32453" class="Symbol">λ</a> <a id="32455" class="Symbol">{(</a><a id="32457" href="Cubical.Homotopy.Connected.html#32216" class="Bound">i</a> <a id="32459" class="Symbol">=</a> <a id="32461" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="32463" class="Symbol">)</a> <a id="32465" class="Symbol">→</a> <a id="32467" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="32474" class="Symbol">(λ</a> <a id="32477" href="Cubical.Homotopy.Connected.html#32477" class="Bound">i₁</a> <a id="32480" class="Symbol">→</a> <a id="32482" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="32486" class="Symbol">(</a><a id="32487" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="32489" class="Symbol">(</a><a id="32490" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="32494" class="Symbol">(</a><a id="32495" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="32498" class="Symbol">(</a><a id="32499" href="Cubical.Homotopy.Connected.html#32477" class="Bound">i₁</a> <a id="32502" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32504" class="Symbol">(</a><a id="32505" href="Cubical.Homotopy.Connected.html#32449" class="Bound">k</a> <a id="32507" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32509" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32511" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a><a id="32512" class="Symbol">))</a> <a id="32515" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32516" class="Symbol">))))</a>
                                           <a id="32564" class="Symbol">(</a><a id="32565" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32567" href="Cubical.Homotopy.Connected.html#32449" class="Bound">k</a> <a id="32569" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32571" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32573" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a><a id="32574" class="Symbol">)</a> <a id="32576" class="Symbol">(</a><a id="32577" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="32579" class="Symbol">(</a><a id="32580" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="32584" class="Symbol">(</a><a id="32585" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="32588" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32589" class="Symbol">)))</a>
                      <a id="32615" class="Symbol">;</a> <a id="32617" class="Symbol">(</a><a id="32618" href="Cubical.Homotopy.Connected.html#32216" class="Bound">i</a> <a id="32620" class="Symbol">=</a> <a id="32622" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32624" class="Symbol">)</a> <a id="32626" class="Symbol">→</a> <a id="32628" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="32635" class="Symbol">(λ</a> <a id="32638" href="Cubical.Homotopy.Connected.html#32638" class="Bound">i₁</a> <a id="32641" class="Symbol">→</a> <a id="32643" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="32647" class="Symbol">(</a><a id="32648" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="32650" class="Symbol">(</a><a id="32651" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="32655" class="Symbol">(</a><a id="32656" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="32659" class="Symbol">(</a><a id="32660" href="Cubical.Homotopy.Connected.html#32638" class="Bound">i₁</a> <a id="32663" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32665" class="Symbol">(</a><a id="32666" href="Cubical.Homotopy.Connected.html#32449" class="Bound">k</a> <a id="32668" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32670" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32672" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a><a id="32673" class="Symbol">))</a> <a id="32676" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32677" class="Symbol">))))</a>
                                           <a id="32725" class="Symbol">(</a><a id="32726" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32728" href="Cubical.Homotopy.Connected.html#32449" class="Bound">k</a> <a id="32730" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="32732" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32734" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a><a id="32735" class="Symbol">)</a> <a id="32737" class="Symbol">(</a><a id="32738" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="32740" class="Symbol">(</a><a id="32741" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="32745" class="Symbol">(</a><a id="32746" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="32749" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32750" class="Symbol">)))</a>
                      <a id="32776" class="Symbol">;</a> <a id="32778" class="Symbol">(</a><a id="32779" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a> <a id="32781" class="Symbol">=</a> <a id="32783" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="32785" class="Symbol">)</a> <a id="32787" class="Symbol">→</a> <a id="32789" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="32799" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="32804" class="Symbol">(</a><a id="32805" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="32807" class="Symbol">(</a><a id="32808" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="32813" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a> <a id="32815" href="Cubical.Homotopy.Connected.html#32216" class="Bound">i</a><a id="32816" class="Symbol">))})</a>
             <a id="32834" class="Symbol">(</a><a id="32835" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="32849" class="Symbol">(</a><a id="32850" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="32852" class="Symbol">(</a><a id="32853" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="32858" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a> <a id="32860" href="Cubical.Homotopy.Connected.html#32216" class="Bound">i</a><a id="32861" class="Symbol">))</a> <a id="32864" class="Symbol">(</a><a id="32865" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="32867" href="Cubical.Homotopy.Connected.html#32218" class="Bound">j</a><a id="32868" class="Symbol">))</a>

        <a id="32880" href="Cubical.Homotopy.Connected.html#32880" class="Function">btm₂</a> <a id="32885" class="Symbol">:</a> <a id="32887" class="Symbol">(</a><a id="32888" href="Cubical.Homotopy.Connected.html#32888" class="Bound">i</a> <a id="32890" href="Cubical.Homotopy.Connected.html#32890" class="Bound">j</a> <a id="32892" class="Symbol">:</a> <a id="32894" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="32895" class="Symbol">)</a> <a id="32897" class="Symbol">→</a>
          <a id="32909" href="Cubical.Homotopy.Connected.html#26501" class="Bound">P</a> <a id="32911" class="Symbol">(</a><a id="32912" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
             <a id="32947" class="Symbol">(λ</a> <a id="32950" href="Cubical.Homotopy.Connected.html#32950" class="Bound">j₂</a> <a id="32953" class="Symbol">→</a> <a id="32955" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="32959" class="Symbol">(</a><a id="32960" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="32963" href="Cubical.Homotopy.Connected.html#32950" class="Bound">j₂</a> <a id="32966" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32967" class="Symbol">))</a>
             <a id="32983" class="Symbol">(</a><a id="32984" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="32989" class="Symbol">(</a><a id="32990" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="32993" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="32994" class="Symbol">))</a>
             <a id="33010" class="Symbol">(λ</a> <a id="33013" href="Cubical.Homotopy.Connected.html#33013" class="Bound">j₂</a> <a id="33016" class="Symbol">→</a> <a id="33018" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="33022" class="Symbol">(</a><a id="33023" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="33026" class="Symbol">(</a><a id="33027" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33029" href="Cubical.Homotopy.Connected.html#33013" class="Bound">j₂</a><a id="33031" class="Symbol">)</a> <a id="33033" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33034" class="Symbol">))</a> <a id="33037" href="Cubical.Homotopy.Connected.html#32890" class="Bound">j</a> <a id="33039" href="Cubical.Homotopy.Connected.html#32888" class="Bound">i</a><a id="33040" class="Symbol">)</a> <a id="33042" class="Symbol">.</a><a id="33043" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
        <a id="33055" href="Cubical.Homotopy.Connected.html#32880" class="Function">btm₂</a> <a id="33060" href="Cubical.Homotopy.Connected.html#33060" class="Bound">i</a> <a id="33062" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a> <a id="33064" class="Symbol">=</a>
          <a id="33076" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
           <a id="33093" class="Symbol">(λ</a> <a id="33096" href="Cubical.Homotopy.Connected.html#33096" class="Bound">k</a> <a id="33098" class="Symbol">→</a> <a id="33100" class="Symbol">λ</a> <a id="33102" class="Symbol">{(</a><a id="33104" href="Cubical.Homotopy.Connected.html#33060" class="Bound">i</a> <a id="33106" class="Symbol">=</a> <a id="33108" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="33110" class="Symbol">)</a> <a id="33112" class="Symbol">→</a> <a id="33114" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                   <a id="33166" class="Symbol">(</a><a id="33167" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="33172" class="Symbol">(</a><a id="33173" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="33178" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="33180" class="Symbol">(</a><a id="33181" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="33184" class="Symbol">(</a><a id="33185" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33187" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a><a id="33188" class="Symbol">)</a> <a id="33190" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33191" class="Symbol">))</a>
                                    <a id="33230" class="Symbol">(</a><a id="33231" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="33236" class="Symbol">(</a><a id="33237" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="33240" class="Symbol">(</a><a id="33241" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33243" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a><a id="33244" class="Symbol">)</a> <a id="33246" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33247" class="Symbol">)</a> <a id="33249" class="Symbol">.</a><a id="33250" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                                      <a id="33292" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="33294" class="Symbol">(</a><a id="33295" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="33298" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33299" class="Symbol">)</a> <a id="33301" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33303" class="Symbol">(λ</a> <a id="33306" href="Cubical.Homotopy.Connected.html#33306" class="Bound">i</a> <a id="33308" class="Symbol">→</a> <a id="33310" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="33313" class="Symbol">(</a><a id="33314" href="Cubical.Homotopy.Connected.html#33306" class="Bound">i</a> <a id="33316" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="33318" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33320" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a><a id="33321" class="Symbol">)</a> <a id="33323" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33324" class="Symbol">)</a> <a id="33326" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="33327" class="Symbol">))</a>
                                   <a id="33365" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="33370" href="Cubical.Homotopy.Connected.html#33096" class="Bound">k</a> <a id="33372" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a>
                      <a id="33396" class="Symbol">;</a> <a id="33398" class="Symbol">(</a><a id="33399" href="Cubical.Homotopy.Connected.html#33060" class="Bound">i</a> <a id="33401" class="Symbol">=</a> <a id="33403" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="33405" class="Symbol">)</a> <a id="33407" class="Symbol">→</a> <a id="33409" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a>
                                     <a id="33463" class="Symbol">(</a><a id="33464" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="33469" class="Symbol">(</a><a id="33470" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="33475" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="33477" class="Symbol">(</a><a id="33478" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="33481" class="Symbol">(</a><a id="33482" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33484" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a><a id="33485" class="Symbol">)</a> <a id="33487" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33488" class="Symbol">))</a>
                                      <a id="33529" class="Symbol">(</a><a id="33530" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="33535" class="Symbol">(</a><a id="33536" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="33539" class="Symbol">(</a><a id="33540" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33542" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a><a id="33543" class="Symbol">)</a> <a id="33545" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33546" class="Symbol">)</a> <a id="33548" class="Symbol">.</a><a id="33549" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                                       <a id="33592" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="33594" class="Symbol">(</a><a id="33595" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="33598" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33599" class="Symbol">)</a> <a id="33601" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33603" class="Symbol">(λ</a> <a id="33606" href="Cubical.Homotopy.Connected.html#33606" class="Bound">i</a> <a id="33608" class="Symbol">→</a> <a id="33610" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="33613" class="Symbol">(</a><a id="33614" href="Cubical.Homotopy.Connected.html#33606" class="Bound">i</a> <a id="33616" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="33618" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="33620" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a><a id="33621" class="Symbol">)</a> <a id="33623" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33624" class="Symbol">)</a> <a id="33626" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="33627" class="Symbol">))</a>
                                     <a id="33667" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="33672" href="Cubical.Homotopy.Connected.html#33096" class="Bound">k</a> <a id="33674" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a>
                      <a id="33698" class="Symbol">;</a> <a id="33700" class="Symbol">(</a><a id="33701" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a> <a id="33703" class="Symbol">=</a> <a id="33705" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="33707" class="Symbol">)</a> <a id="33709" class="Symbol">→</a> <a id="33711" href="Cubical.Foundations.Prelude.html#14818" class="Function">doubleWhiskFiller</a>
                                      <a id="33767" class="Symbol">(</a><a id="33768" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="33773" class="Symbol">(</a><a id="33774" href="Cubical.Homotopy.Connected.html#26663" class="Function">incₗ</a> <a id="33779" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="33781" class="Symbol">(</a><a id="33782" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="33785" class="Symbol">(</a><a id="33786" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="33789" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33790" class="Symbol">)))</a>
                                       <a id="33833" class="Symbol">(</a><a id="33834" href="Cubical.Homotopy.Connected.html#26337" class="Bound">con₁</a> <a id="33839" class="Symbol">(</a><a id="33840" href="Cubical.Homotopy.Connected.html#26309" class="Bound">g₁</a> <a id="33843" class="Symbol">(</a><a id="33844" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="33847" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33848" class="Symbol">))</a> <a id="33851" class="Symbol">.</a><a id="33852" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                                        <a id="33896" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="33898" class="Symbol">(</a><a id="33899" href="Cubical.Homotopy.Connected.html#26303" class="Bound">f₁</a> <a id="33902" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33903" class="Symbol">)</a> <a id="33905" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="33907" class="Symbol">(</a><a id="33908" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="33916" href="Cubical.Homotopy.Connected.html#26324" class="Bound">e₁</a> <a id="33919" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33920" class="Symbol">)</a> <a id="33922" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="33923" class="Symbol">))</a>
                                      <a id="33964" class="Symbol">(</a><a id="33965" href="Cubical.Homotopy.Connected.html#27041" class="Function">push-lem</a> <a id="33974" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="33976" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="33977" class="Symbol">)</a>
                                      <a id="34017" class="Symbol">(</a><a id="34018" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="34022" class="Symbol">(</a><a id="34023" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="34028" class="Symbol">(</a><a id="34029" href="Cubical.Homotopy.Connected.html#26852" class="Function">incᵣ</a> <a id="34034" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="34036" class="Symbol">(</a><a id="34037" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="34040" class="Symbol">(</a><a id="34041" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="34044" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="34045" class="Symbol">)))</a>
                                       <a id="34088" class="Symbol">(</a><a id="34089" href="Cubical.Homotopy.Connected.html#26342" class="Bound">con₂</a> <a id="34094" class="Symbol">(</a><a id="34095" href="Cubical.Homotopy.Connected.html#26312" class="Bound">g₂</a> <a id="34098" class="Symbol">(</a><a id="34099" href="Cubical.Homotopy.Connected.html#26315" class="Bound">h₀</a> <a id="34102" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="34103" class="Symbol">))</a> <a id="34106" class="Symbol">.</a><a id="34107" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                                        <a id="34151" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="34153" class="Symbol">(</a><a id="34154" href="Cubical.Homotopy.Connected.html#26306" class="Bound">f₂</a> <a id="34157" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="34158" class="Symbol">)</a> <a id="34160" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="34162" class="Symbol">(</a><a id="34163" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="34171" href="Cubical.Homotopy.Connected.html#26327" class="Bound">e₂</a> <a id="34174" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a><a id="34175" class="Symbol">)</a> <a id="34177" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="34178" class="Symbol">)))</a> <a id="34182" href="Cubical.Homotopy.Connected.html#33096" class="Bound">k</a> <a id="34184" href="Cubical.Homotopy.Connected.html#33060" class="Bound">i</a>
                      <a id="34208" class="Symbol">;</a> <a id="34210" class="Symbol">(</a><a id="34211" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a> <a id="34213" class="Symbol">=</a> <a id="34215" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="34217" class="Symbol">)</a> <a id="34219" class="Symbol">→</a> <a id="34221" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="34231" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="34236" class="Symbol">(</a><a id="34237" href="Cubical.Homotopy.Connected.html#29033" class="Bound">F</a> <a id="34239" class="Symbol">(</a><a id="34240" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="34245" href="Cubical.Homotopy.Connected.html#29726" class="Bound">a</a> <a id="34247" href="Cubical.Homotopy.Connected.html#33060" class="Bound">i</a><a id="34248" class="Symbol">))})</a>
              <a id="34267" class="Symbol">(</a><a id="34268" href="Cubical.Homotopy.Connected.html#32026" class="Function">btm</a> <a id="34272" href="Cubical.Homotopy.Connected.html#33060" class="Bound">i</a> <a id="34274" href="Cubical.Homotopy.Connected.html#33062" class="Bound">j</a><a id="34275" class="Symbol">)</a>


<a id="34279" class="Keyword">module</a> <a id="34286" href="Cubical.Homotopy.Connected.html#34286" class="Module">_</a> <a id="34288" class="Symbol">{</a><a id="34289" href="Cubical.Homotopy.Connected.html#34289" class="Bound">ℓ&#39;</a> <a id="34292" href="Cubical.Homotopy.Connected.html#34292" class="Bound">ℓ&#39;&#39;</a> <a id="34296" class="Symbol">:</a> <a id="34298" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="34303" class="Symbol">}</a>
  <a id="34307" class="Symbol">(</a><a id="34308" href="Cubical.Homotopy.Connected.html#34308" class="Bound">m</a> <a id="34310" href="Cubical.Homotopy.Connected.html#34310" class="Bound">n</a> <a id="34312" class="Symbol">:</a> <a id="34314" href="Cubical.Foundations.HLevels.html#841" class="Function">HLevel</a><a id="34320" class="Symbol">)</a> <a id="34322" class="Symbol">{</a><a id="34323" href="Cubical.Homotopy.Connected.html#34323" class="Bound">A</a> <a id="34325" class="Symbol">:</a> <a id="34327" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="34332" href="Cubical.Homotopy.Connected.html#1315" class="Generalizable">ℓ</a><a id="34333" class="Symbol">}</a> <a id="34335" class="Symbol">{</a><a id="34336" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a> <a id="34339" class="Symbol">:</a> <a id="34341" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="34346" href="Cubical.Homotopy.Connected.html#34289" class="Bound">ℓ&#39;</a><a id="34348" class="Symbol">}</a> <a id="34350" class="Symbol">{</a><a id="34351" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="34353" class="Symbol">:</a> <a id="34355" href="Cubical.Homotopy.Connected.html#34323" class="Bound">A</a> <a id="34357" class="Symbol">→</a> <a id="34359" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a><a id="34361" class="Symbol">}</a> <a id="34363" class="Symbol">{</a><a id="34364" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a> <a id="34366" class="Symbol">:</a> <a id="34368" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="34373" href="Cubical.Homotopy.Connected.html#34292" class="Bound">ℓ&#39;&#39;</a><a id="34376" class="Symbol">}</a>
  <a id="34380" class="Symbol">(</a><a id="34381" href="Cubical.Homotopy.Connected.html#34381" class="Bound">hA</a> <a id="34384" class="Symbol">:</a> <a id="34386" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="34401" href="Cubical.Homotopy.Connected.html#34308" class="Bound">m</a> <a id="34403" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a><a id="34404" class="Symbol">)</a> <a id="34406" class="Symbol">(</a><a id="34407" href="Cubical.Homotopy.Connected.html#34407" class="Bound">hB</a> <a id="34410" class="Symbol">:</a> <a id="34412" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="34424" href="Cubical.Homotopy.Connected.html#34310" class="Bound">n</a> <a id="34426" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="34427" class="Symbol">)</a> <a id="34429" class="Keyword">where</a>

  <a id="34438" class="Keyword">private</a> <a id="34446" class="Keyword">module</a> <a id="34453" href="Cubical.Homotopy.Connected.html#34453" class="Module">_</a> <a id="34455" class="Symbol">{</a><a id="34456" href="Cubical.Homotopy.Connected.html#34456" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="34461" class="Symbol">:</a> <a id="34463" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="34468" class="Symbol">}</a> <a id="34470" class="Symbol">(</a><a id="34471" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="34473" class="Symbol">:</a> <a id="34475" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="34480" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a> <a id="34483" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a> <a id="34485" class="Symbol">→</a> <a id="34487" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="34500" href="Cubical.Homotopy.Connected.html#34456" class="Bound">ℓ&#39;&#39;&#39;</a> <a id="34505" class="Symbol">(</a><a id="34506" href="Cubical.Homotopy.Connected.html#34308" class="Bound">m</a> <a id="34508" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="34510" href="Cubical.Homotopy.Connected.html#34310" class="Bound">n</a><a id="34511" class="Symbol">))</a> <a id="34514" class="Keyword">where</a>
    <a id="34524" class="Keyword">module</a> <a id="34531" href="Cubical.Homotopy.Connected.html#34531" class="Module">_</a> <a id="34533" class="Symbol">(</a><a id="34534" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="34536" class="Symbol">:</a> <a id="34538" class="Symbol">(</a><a id="34539" href="Cubical.Homotopy.Connected.html#34539" class="Bound">x</a> <a id="34541" class="Symbol">:</a> <a id="34543" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="34548" href="Cubical.Homotopy.Connected.html#34323" class="Bound">A</a> <a id="34550" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="34551" class="Symbol">)</a> <a id="34553" class="Symbol">→</a> <a id="34555" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="34557" class="Symbol">(</a><a id="34558" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="34564" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="34566" class="Symbol">(</a><a id="34567" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="34573" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="34574" class="Symbol">)</a> <a id="34576" href="Cubical.Homotopy.Connected.html#34539" class="Bound">x</a><a id="34577" class="Symbol">)</a> <a id="34579" class="Symbol">.</a><a id="34580" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="34583" class="Symbol">)</a> <a id="34585" class="Keyword">where</a>
      <a id="34597" class="Comment">-- We encode k as a section f of the family</a>
      <a id="34647" class="Comment">--   A</a>
      <a id="34660" class="Comment">-- v ↓  X</a>
      <a id="34676" class="Comment">--   A&#39; → Type</a>
      <a id="34697" class="Comment">-- over A, and use the connectivity assumption on v</a>
      <a id="34755" class="Comment">-- to extend it to a section f&#39; over A&#39;.</a>

      <a id="34803" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="34805" class="Symbol">:</a> <a id="34807" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a> <a id="34810" class="Symbol">→</a> <a id="34812" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="34817" class="Symbol">_</a>
      <a id="34825" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="34827" href="Cubical.Homotopy.Connected.html#34827" class="Bound">a&#39;</a> <a id="34830" class="Symbol">=</a>
        <a id="34840" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="34843" href="Cubical.Homotopy.Connected.html#34843" class="Bound">x</a> <a id="34845" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="34847" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="34849" class="Symbol">(</a><a id="34850" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="34854" href="Cubical.Homotopy.Connected.html#34827" class="Bound">a&#39;</a><a id="34856" class="Symbol">)</a> <a id="34858" class="Symbol">.</a><a id="34859" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="34863" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="34875" class="Symbol">∀</a> <a id="34877" class="Symbol">(</a><a id="34878" href="Cubical.Homotopy.Connected.html#34878" class="Bound">b</a> <a id="34880" class="Symbol">:</a> <a id="34882" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="34883" class="Symbol">)</a> <a id="34885" class="Symbol">→</a> <a id="34887" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="34893" class="Symbol">(λ</a> <a id="34896" href="Cubical.Homotopy.Connected.html#34896" class="Bound">i</a> <a id="34898" class="Symbol">→</a> <a id="34900" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="34902" class="Symbol">(</a><a id="34903" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="34908" href="Cubical.Homotopy.Connected.html#34827" class="Bound">a&#39;</a> <a id="34911" href="Cubical.Homotopy.Connected.html#34878" class="Bound">b</a> <a id="34913" href="Cubical.Homotopy.Connected.html#34896" class="Bound">i</a><a id="34914" class="Symbol">)</a> <a id="34916" class="Symbol">.</a><a id="34917" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="34920" class="Symbol">)</a> <a id="34922" href="Cubical.Homotopy.Connected.html#34843" class="Bound">x</a> <a id="34924" class="Symbol">(</a><a id="34925" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="34927" class="Symbol">(</a><a id="34928" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="34932" href="Cubical.Homotopy.Connected.html#34878" class="Bound">b</a><a id="34933" class="Symbol">))</a>

      <a id="34943" href="Cubical.Homotopy.Connected.html#34943" class="Function">f</a> <a id="34945" class="Symbol">:</a> <a id="34947" class="Symbol">(</a><a id="34948" href="Cubical.Homotopy.Connected.html#34948" class="Bound">a</a> <a id="34950" class="Symbol">:</a> <a id="34952" href="Cubical.Homotopy.Connected.html#34323" class="Bound">A</a><a id="34953" class="Symbol">)</a> <a id="34955" class="Symbol">→</a> <a id="34957" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="34959" class="Symbol">(</a><a id="34960" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="34962" href="Cubical.Homotopy.Connected.html#34948" class="Bound">a</a><a id="34963" class="Symbol">)</a>
      <a id="34971" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="34975" class="Symbol">(</a><a id="34976" href="Cubical.Homotopy.Connected.html#34943" class="Function">f</a> <a id="34978" href="Cubical.Homotopy.Connected.html#34978" class="Bound">a</a><a id="34979" class="Symbol">)</a> <a id="34981" class="Symbol">=</a> <a id="34983" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="34985" class="Symbol">(</a><a id="34986" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="34990" href="Cubical.Homotopy.Connected.html#34978" class="Bound">a</a><a id="34991" class="Symbol">)</a>
      <a id="34999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="35003" class="Symbol">(</a><a id="35004" href="Cubical.Homotopy.Connected.html#34943" class="Function">f</a> <a id="35006" href="Cubical.Homotopy.Connected.html#35006" class="Bound">a</a><a id="35007" class="Symbol">)</a> <a id="35009" class="Symbol">=</a> <a id="35011" class="Symbol">λ</a> <a id="35013" href="Cubical.Homotopy.Connected.html#35013" class="Bound">b</a> <a id="35015" href="Cubical.Homotopy.Connected.html#35015" class="Bound">i</a> <a id="35017" class="Symbol">→</a> <a id="35019" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="35021" class="Symbol">(</a><a id="35022" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="35027" href="Cubical.Homotopy.Connected.html#35006" class="Bound">a</a> <a id="35029" href="Cubical.Homotopy.Connected.html#35013" class="Bound">b</a> <a id="35031" href="Cubical.Homotopy.Connected.html#35015" class="Bound">i</a><a id="35032" class="Symbol">)</a>

      <a id="35041" class="Comment">-- Equivalent type to X, whose h-level we can estimate.</a>
      <a id="35103" href="Cubical.Homotopy.Connected.html#35103" class="Function">X&#39;</a> <a id="35106" class="Symbol">:</a> <a id="35108" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a> <a id="35111" class="Symbol">→</a> <a id="35113" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="35118" class="Symbol">_</a>
      <a id="35126" href="Cubical.Homotopy.Connected.html#35103" class="Function">X&#39;</a> <a id="35129" href="Cubical.Homotopy.Connected.html#35129" class="Bound">a&#39;</a> <a id="35132" class="Symbol">=</a>
        <a id="35142" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="35145" href="Cubical.Homotopy.Connected.html#35145" class="Bound">x&#39;</a> <a id="35148" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="35150" class="Symbol">(</a><a id="35151" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="35156" class="Symbol">→</a> <a id="35158" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35160" class="Symbol">(</a><a id="35161" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="35165" href="Cubical.Homotopy.Connected.html#35129" class="Bound">a&#39;</a><a id="35167" class="Symbol">)</a> <a id="35169" class="Symbol">.</a><a id="35170" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35173" class="Symbol">)</a> <a id="35175" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="35187" class="Symbol">(λ</a> <a id="35190" class="Symbol">(</a><a id="35191" href="Cubical.Homotopy.Connected.html#35191" class="Bound">b</a> <a id="35193" class="Symbol">:</a> <a id="35195" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="35196" class="Symbol">)</a> <a id="35198" class="Symbol">→</a> <a id="35200" href="Cubical.Homotopy.Connected.html#35145" class="Bound">x&#39;</a> <a id="35203" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="35205" class="Symbol">)</a> <a id="35207" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
          <a id="35219" class="Symbol">(λ</a> <a id="35222" class="Symbol">(</a><a id="35223" href="Cubical.Homotopy.Connected.html#35223" class="Bound">b</a> <a id="35225" class="Symbol">:</a> <a id="35227" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="35228" class="Symbol">)</a> <a id="35230" class="Symbol">→</a> <a id="35232" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="35239" class="Symbol">(λ</a> <a id="35242" href="Cubical.Homotopy.Connected.html#35242" class="Bound">y</a> <a id="35244" class="Symbol">→</a> <a id="35246" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35248" href="Cubical.Homotopy.Connected.html#35242" class="Bound">y</a> <a id="35250" class="Symbol">.</a><a id="35251" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35254" class="Symbol">)</a> <a id="35256" class="Symbol">(</a><a id="35257" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="35262" href="Cubical.Homotopy.Connected.html#35129" class="Bound">a&#39;</a> <a id="35265" href="Cubical.Homotopy.Connected.html#35223" class="Bound">b</a><a id="35266" class="Symbol">)</a> <a id="35268" class="Symbol">(</a><a id="35269" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="35271" class="Symbol">(</a><a id="35272" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="35276" href="Cubical.Homotopy.Connected.html#35223" class="Bound">b</a><a id="35277" class="Symbol">)))</a>

      <a id="35288" href="Cubical.Homotopy.Connected.html#35288" class="Function">X≃X&#39;</a> <a id="35293" class="Symbol">:</a> <a id="35295" class="Symbol">(</a><a id="35296" href="Cubical.Homotopy.Connected.html#35296" class="Bound">a&#39;</a> <a id="35299" class="Symbol">:</a> <a id="35301" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a><a id="35303" class="Symbol">)</a> <a id="35305" class="Symbol">→</a> <a id="35307" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="35309" href="Cubical.Homotopy.Connected.html#35296" class="Bound">a&#39;</a> <a id="35312" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="35314" href="Cubical.Homotopy.Connected.html#35103" class="Function">X&#39;</a> <a id="35317" href="Cubical.Homotopy.Connected.html#35296" class="Bound">a&#39;</a>
      <a id="35326" href="Cubical.Homotopy.Connected.html#35288" class="Function">X≃X&#39;</a> <a id="35331" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a> <a id="35334" class="Symbol">=</a>
        <a id="35344" class="Symbol">(</a><a id="35345" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="35348" href="Cubical.Homotopy.Connected.html#35348" class="Bound">x</a> <a id="35350" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="35352" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35354" class="Symbol">(</a><a id="35355" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="35359" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a><a id="35361" class="Symbol">)</a> <a id="35363" class="Symbol">.</a><a id="35364" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="35368" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="35380" class="Symbol">∀</a> <a id="35382" class="Symbol">(</a><a id="35383" href="Cubical.Homotopy.Connected.html#35383" class="Bound">b</a> <a id="35385" class="Symbol">:</a> <a id="35387" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="35388" class="Symbol">)</a> <a id="35390" class="Symbol">→</a> <a id="35392" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="35398" class="Symbol">(λ</a> <a id="35401" href="Cubical.Homotopy.Connected.html#35401" class="Bound">i</a> <a id="35403" class="Symbol">→</a> <a id="35405" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35407" class="Symbol">(</a><a id="35408" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="35413" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a> <a id="35416" href="Cubical.Homotopy.Connected.html#35383" class="Bound">b</a> <a id="35418" href="Cubical.Homotopy.Connected.html#35401" class="Bound">i</a><a id="35419" class="Symbol">)</a> <a id="35421" class="Symbol">.</a><a id="35422" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35425" class="Symbol">)</a> <a id="35427" href="Cubical.Homotopy.Connected.html#35348" class="Bound">x</a> <a id="35429" class="Symbol">(</a><a id="35430" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="35432" class="Symbol">(</a><a id="35433" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="35437" href="Cubical.Homotopy.Connected.html#35383" class="Bound">b</a><a id="35438" class="Symbol">)))</a>
        <a id="35450" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="35453" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="35462" class="Symbol">(</a><a id="35463" href="Cubical.Data.Sigma.Properties.html#7825" class="Function">Σ-cong-equiv-fst</a> <a id="35480" class="Symbol">(</a><a id="35481" href="Cubical.Data.Unit.Properties.html#1091" class="Function">UnitToType≃</a> <a id="35493" class="Symbol">_))</a> <a id="35497" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="35507" class="Symbol">(</a><a id="35508" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="35511" href="Cubical.Homotopy.Connected.html#35511" class="Bound">x&#39;</a> <a id="35514" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="35516" class="Symbol">(</a><a id="35517" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="35522" class="Symbol">→</a> <a id="35524" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35526" class="Symbol">(</a><a id="35527" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="35531" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a><a id="35533" class="Symbol">)</a> <a id="35535" class="Symbol">.</a><a id="35536" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35539" class="Symbol">)</a> <a id="35541" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="35553" class="Symbol">∀</a> <a id="35555" class="Symbol">(</a><a id="35556" href="Cubical.Homotopy.Connected.html#35556" class="Bound">b</a> <a id="35558" class="Symbol">:</a> <a id="35560" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="35561" class="Symbol">)</a> <a id="35563" class="Symbol">→</a> <a id="35565" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="35571" class="Symbol">(λ</a> <a id="35574" href="Cubical.Homotopy.Connected.html#35574" class="Bound">i</a> <a id="35576" class="Symbol">→</a> <a id="35578" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35580" class="Symbol">(</a><a id="35581" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="35586" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a> <a id="35589" href="Cubical.Homotopy.Connected.html#35556" class="Bound">b</a> <a id="35591" href="Cubical.Homotopy.Connected.html#35574" class="Bound">i</a><a id="35592" class="Symbol">)</a> <a id="35594" class="Symbol">.</a><a id="35595" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35598" class="Symbol">)</a> <a id="35600" class="Symbol">(</a><a id="35601" href="Cubical.Homotopy.Connected.html#35511" class="Bound">x&#39;</a> <a id="35604" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="35606" class="Symbol">)</a> <a id="35608" class="Symbol">(</a><a id="35609" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="35611" class="Symbol">(</a><a id="35612" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="35616" href="Cubical.Homotopy.Connected.html#35556" class="Bound">b</a><a id="35617" class="Symbol">)))</a>
        <a id="35629" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="35632" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="35649" class="Symbol">(λ</a> <a id="35652" href="Cubical.Homotopy.Connected.html#35652" class="Bound">x&#39;</a> <a id="35655" class="Symbol">→</a> <a id="35657" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="35667" class="Symbol">(λ</a> <a id="35670" href="Cubical.Homotopy.Connected.html#35670" class="Bound">b</a> <a id="35672" class="Symbol">→</a> <a id="35674" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="35686" class="Symbol">(</a><a id="35687" href="Cubical.Foundations.Path.html#906" class="Function">PathP≡Path⁻</a> <a id="35699" class="Symbol">_</a> <a id="35701" class="Symbol">_</a> <a id="35703" class="Symbol">_)))</a> <a id="35708" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="35718" class="Symbol">(</a><a id="35719" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="35722" href="Cubical.Homotopy.Connected.html#35722" class="Bound">x&#39;</a> <a id="35725" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="35727" class="Symbol">(</a><a id="35728" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="35733" class="Symbol">→</a> <a id="35735" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35737" class="Symbol">(</a><a id="35738" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="35742" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a><a id="35744" class="Symbol">)</a> <a id="35746" class="Symbol">.</a><a id="35747" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35750" class="Symbol">)</a> <a id="35752" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="35764" class="Symbol">∀</a> <a id="35766" class="Symbol">(</a><a id="35767" href="Cubical.Homotopy.Connected.html#35767" class="Bound">b</a> <a id="35769" class="Symbol">:</a> <a id="35771" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="35772" class="Symbol">)</a> <a id="35774" class="Symbol">→</a> <a id="35776" href="Cubical.Homotopy.Connected.html#35722" class="Bound">x&#39;</a> <a id="35779" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a> <a id="35782" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="35784" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="35791" class="Symbol">(λ</a> <a id="35794" href="Cubical.Homotopy.Connected.html#35794" class="Bound">y</a> <a id="35796" class="Symbol">→</a> <a id="35798" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35800" href="Cubical.Homotopy.Connected.html#35794" class="Bound">y</a> <a id="35802" class="Symbol">.</a><a id="35803" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35806" class="Symbol">)</a> <a id="35808" class="Symbol">(</a><a id="35809" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="35814" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a> <a id="35817" href="Cubical.Homotopy.Connected.html#35767" class="Bound">b</a><a id="35818" class="Symbol">)</a> <a id="35820" class="Symbol">(</a><a id="35821" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="35823" class="Symbol">(</a><a id="35824" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="35828" href="Cubical.Homotopy.Connected.html#35767" class="Bound">b</a><a id="35829" class="Symbol">)))</a>
        <a id="35841" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="35844" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="35861" class="Symbol">(λ</a> <a id="35864" href="Cubical.Homotopy.Connected.html#35864" class="Bound">x&#39;</a> <a id="35867" class="Symbol">→</a> <a id="35869" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a><a id="35880" class="Symbol">)</a> <a id="35882" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="35892" class="Symbol">(</a><a id="35893" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="35896" href="Cubical.Homotopy.Connected.html#35896" class="Bound">x&#39;</a> <a id="35899" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="35901" class="Symbol">(</a><a id="35902" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a> <a id="35907" class="Symbol">→</a> <a id="35909" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35911" class="Symbol">(</a><a id="35912" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="35916" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a><a id="35918" class="Symbol">)</a> <a id="35920" class="Symbol">.</a><a id="35921" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="35924" class="Symbol">)</a> <a id="35926" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="35938" class="Symbol">(λ</a> <a id="35941" class="Symbol">(</a><a id="35942" href="Cubical.Homotopy.Connected.html#35942" class="Bound">b</a> <a id="35944" class="Symbol">:</a> <a id="35946" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="35947" class="Symbol">)</a> <a id="35949" class="Symbol">→</a> <a id="35951" href="Cubical.Homotopy.Connected.html#35896" class="Bound">x&#39;</a> <a id="35954" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="35956" class="Symbol">)</a> <a id="35958" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
          <a id="35970" class="Symbol">(λ</a> <a id="35973" class="Symbol">(</a><a id="35974" href="Cubical.Homotopy.Connected.html#35974" class="Bound">b</a> <a id="35976" class="Symbol">:</a> <a id="35978" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="35979" class="Symbol">)</a> <a id="35981" class="Symbol">→</a> <a id="35983" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="35990" class="Symbol">(λ</a> <a id="35993" href="Cubical.Homotopy.Connected.html#35993" class="Bound">y</a> <a id="35995" class="Symbol">→</a> <a id="35997" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="35999" href="Cubical.Homotopy.Connected.html#35993" class="Bound">y</a> <a id="36001" class="Symbol">.</a><a id="36002" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="36005" class="Symbol">)</a> <a id="36007" class="Symbol">(</a><a id="36008" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="36013" href="Cubical.Homotopy.Connected.html#35331" class="Bound">a&#39;</a> <a id="36016" href="Cubical.Homotopy.Connected.html#35974" class="Bound">b</a><a id="36017" class="Symbol">)</a> <a id="36019" class="Symbol">(</a><a id="36020" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="36022" class="Symbol">(</a><a id="36023" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="36027" href="Cubical.Homotopy.Connected.html#35974" class="Bound">b</a><a id="36028" class="Symbol">))))</a>
        <a id="36041" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

      <a id="36050" href="Cubical.Homotopy.Connected.html#36050" class="Function">X&#39;level</a> <a id="36058" class="Symbol">:</a> <a id="36060" class="Symbol">(</a><a id="36061" href="Cubical.Homotopy.Connected.html#36061" class="Bound">a&#39;</a> <a id="36064" class="Symbol">:</a> <a id="36066" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a><a id="36068" class="Symbol">)</a> <a id="36070" class="Symbol">→</a> <a id="36072" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="36083" href="Cubical.Homotopy.Connected.html#34308" class="Bound">m</a> <a id="36085" class="Symbol">(</a><a id="36086" href="Cubical.Homotopy.Connected.html#35103" class="Function">X&#39;</a> <a id="36089" href="Cubical.Homotopy.Connected.html#36061" class="Bound">a&#39;</a><a id="36091" class="Symbol">)</a>
      <a id="36099" href="Cubical.Homotopy.Connected.html#36050" class="Function">X&#39;level</a> <a id="36107" href="Cubical.Homotopy.Connected.html#36107" class="Bound">a&#39;</a> <a id="36110" class="Symbol">=</a>
        <a id="36120" href="Cubical.Homotopy.Connected.html#8224" class="Function">isOfHLevelPrecomposeConnected</a> <a id="36150" href="Cubical.Homotopy.Connected.html#34308" class="Bound">m</a> <a id="36152" href="Cubical.Homotopy.Connected.html#34310" class="Bound">n</a>
          <a id="36164" class="Symbol">(λ</a> <a id="36167" class="Symbol">(</a><a id="36168" href="Cubical.Homotopy.Connected.html#36168" class="Bound">_</a> <a id="36170" class="Symbol">:</a> <a id="36172" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="36176" class="Symbol">)</a> <a id="36178" class="Symbol">→</a> <a id="36180" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="36182" class="Symbol">(</a><a id="36183" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="36187" href="Cubical.Homotopy.Connected.html#36107" class="Bound">a&#39;</a><a id="36189" class="Symbol">))</a> <a id="36192" class="Symbol">(λ</a> <a id="36195" class="Symbol">(</a><a id="36196" href="Cubical.Homotopy.Connected.html#36196" class="Bound">b</a> <a id="36198" class="Symbol">:</a> <a id="36200" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="36201" class="Symbol">)</a> <a id="36203" class="Symbol">→</a> <a id="36205" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="36207" class="Symbol">)</a>
          <a id="36219" class="Symbol">(λ</a> <a id="36222" href="Cubical.Homotopy.Connected.html#36222" class="Bound">_</a> <a id="36224" class="Symbol">→</a> <a id="36226" href="Cubical.Homotopy.Connected.html#17565" class="Function">isConnectedRetractFromIso</a> <a id="36252" class="Symbol">_</a> <a id="36254" href="Cubical.Data.Unit.Properties.html#1815" class="Function">fiberUnitIso</a> <a id="36267" href="Cubical.Homotopy.Connected.html#34407" class="Bound">hB</a><a id="36269" class="Symbol">)</a> <a id="36271" class="Symbol">_</a>

      <a id="36280" href="Cubical.Homotopy.Connected.html#36280" class="Function">Xl</a> <a id="36283" class="Symbol">:</a> <a id="36285" class="Symbol">(</a><a id="36286" href="Cubical.Homotopy.Connected.html#36286" class="Bound">a&#39;</a> <a id="36289" class="Symbol">:</a> <a id="36291" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a><a id="36293" class="Symbol">)</a> <a id="36295" class="Symbol">→</a> <a id="36297" href="Cubical.Foundations.HLevels.html#1911" class="Function">TypeOfHLevel</a> <a id="36310" class="Symbol">_</a> <a id="36312" href="Cubical.Homotopy.Connected.html#34308" class="Bound">m</a>
      <a id="36320" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="36324" class="Symbol">(</a><a id="36325" href="Cubical.Homotopy.Connected.html#36280" class="Function">Xl</a> <a id="36328" href="Cubical.Homotopy.Connected.html#36328" class="Bound">a&#39;</a><a id="36330" class="Symbol">)</a> <a id="36332" class="Symbol">=</a> <a id="36334" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="36336" href="Cubical.Homotopy.Connected.html#36328" class="Bound">a&#39;</a>
      <a id="36345" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36349" class="Symbol">(</a><a id="36350" href="Cubical.Homotopy.Connected.html#36280" class="Function">Xl</a> <a id="36353" href="Cubical.Homotopy.Connected.html#36353" class="Bound">a&#39;</a><a id="36355" class="Symbol">)</a> <a id="36357" class="Symbol">=</a> <a id="36359" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="36382" class="Symbol">_</a> <a id="36384" class="Symbol">(</a><a id="36385" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="36394" class="Symbol">(</a><a id="36395" href="Cubical.Homotopy.Connected.html#35288" class="Function">X≃X&#39;</a> <a id="36400" href="Cubical.Homotopy.Connected.html#36353" class="Bound">a&#39;</a><a id="36402" class="Symbol">))</a> <a id="36405" class="Symbol">(</a><a id="36406" href="Cubical.Homotopy.Connected.html#36050" class="Function">X&#39;level</a> <a id="36414" href="Cubical.Homotopy.Connected.html#36353" class="Bound">a&#39;</a><a id="36416" class="Symbol">)</a>

      <a id="36425" href="Cubical.Homotopy.Connected.html#36425" class="Function">H</a> <a id="36427" class="Symbol">:</a> <a id="36429" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="36433" class="Symbol">((</a><a id="36435" href="Cubical.Homotopy.Connected.html#36435" class="Bound">a&#39;</a> <a id="36438" class="Symbol">:</a> <a id="36440" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a><a id="36442" class="Symbol">)</a> <a id="36444" class="Symbol">→</a> <a id="36446" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="36448" href="Cubical.Homotopy.Connected.html#36435" class="Bound">a&#39;</a><a id="36450" class="Symbol">)</a> <a id="36452" class="Symbol">((</a><a id="36454" href="Cubical.Homotopy.Connected.html#36454" class="Bound">a</a> <a id="36456" class="Symbol">:</a> <a id="36458" href="Cubical.Homotopy.Connected.html#34323" class="Bound">A</a><a id="36459" class="Symbol">)</a> <a id="36461" class="Symbol">→</a> <a id="36463" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="36465" class="Symbol">(</a><a id="36466" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="36468" href="Cubical.Homotopy.Connected.html#36454" class="Bound">a</a><a id="36469" class="Symbol">))</a>
      <a id="36478" href="Cubical.Homotopy.Connected.html#36425" class="Function">H</a> <a id="36480" class="Symbol">=</a> <a id="36482" href="Cubical.Homotopy.Connected.html#4433" class="Function">elim.isIsoPrecompose</a> <a id="36503" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="36505" class="Symbol">_</a> <a id="36507" href="Cubical.Homotopy.Connected.html#36280" class="Function">Xl</a> <a id="36510" href="Cubical.Homotopy.Connected.html#34381" class="Bound">hA</a>

      <a id="36520" href="Cubical.Homotopy.Connected.html#36520" class="Function">f&#39;</a> <a id="36523" class="Symbol">:</a> <a id="36525" class="Symbol">(</a><a id="36526" href="Cubical.Homotopy.Connected.html#36526" class="Bound">a&#39;</a> <a id="36529" class="Symbol">:</a> <a id="36531" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a><a id="36533" class="Symbol">)</a> <a id="36535" class="Symbol">→</a> <a id="36537" href="Cubical.Homotopy.Connected.html#34803" class="Function">X</a> <a id="36539" href="Cubical.Homotopy.Connected.html#36526" class="Bound">a&#39;</a>
      <a id="36548" href="Cubical.Homotopy.Connected.html#36520" class="Function">f&#39;</a> <a id="36551" class="Symbol">=</a> <a id="36553" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="36561" href="Cubical.Homotopy.Connected.html#36425" class="Function">H</a> <a id="36563" href="Cubical.Homotopy.Connected.html#34943" class="Function">f</a>

      <a id="36572" href="Cubical.Homotopy.Connected.html#36572" class="Function">hf&#39;</a> <a id="36576" class="Symbol">:</a> <a id="36578" class="Symbol">(</a><a id="36579" href="Cubical.Homotopy.Connected.html#36579" class="Bound">a</a> <a id="36581" class="Symbol">:</a> <a id="36583" href="Cubical.Homotopy.Connected.html#34323" class="Bound">A</a><a id="36584" class="Symbol">)</a> <a id="36586" class="Symbol">→</a> <a id="36588" href="Cubical.Homotopy.Connected.html#36520" class="Function">f&#39;</a> <a id="36591" class="Symbol">(</a><a id="36592" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="36594" href="Cubical.Homotopy.Connected.html#36579" class="Bound">a</a><a id="36595" class="Symbol">)</a> <a id="36597" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="36599" href="Cubical.Homotopy.Connected.html#34943" class="Function">f</a> <a id="36601" href="Cubical.Homotopy.Connected.html#36579" class="Bound">a</a>
      <a id="36609" href="Cubical.Homotopy.Connected.html#36572" class="Function">hf&#39;</a> <a id="36613" class="Symbol">=</a> <a id="36615" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="36623" class="Symbol">(</a><a id="36624" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="36632" href="Cubical.Homotopy.Connected.html#36425" class="Function">H</a> <a id="36634" href="Cubical.Homotopy.Connected.html#34943" class="Function">f</a><a id="36635" class="Symbol">)</a>

      <a id="36644" href="Cubical.Homotopy.Connected.html#36644" class="Function">k&#39;</a> <a id="36647" class="Symbol">:</a> <a id="36649" class="Symbol">(</a><a id="36650" href="Cubical.Homotopy.Connected.html#36650" class="Bound">x</a> <a id="36652" class="Symbol">:</a> <a id="36654" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="36659" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a> <a id="36662" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="36663" class="Symbol">)</a> <a id="36665" class="Symbol">→</a> <a id="36667" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="36669" href="Cubical.Homotopy.Connected.html#36650" class="Bound">x</a> <a id="36671" class="Symbol">.</a><a id="36672" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="36682" href="Cubical.Homotopy.Connected.html#36644" class="Function">k&#39;</a> <a id="36685" class="Symbol">(</a><a id="36686" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="36690" href="Cubical.Homotopy.Connected.html#36690" class="Bound">a&#39;</a><a id="36692" class="Symbol">)</a> <a id="36694" class="Symbol">=</a> <a id="36696" href="Cubical.Homotopy.Connected.html#36520" class="Function">f&#39;</a> <a id="36699" href="Cubical.Homotopy.Connected.html#36690" class="Bound">a&#39;</a> <a id="36702" class="Symbol">.</a><a id="36703" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="36713" href="Cubical.Homotopy.Connected.html#36644" class="Function">k&#39;</a> <a id="36716" class="Symbol">(</a><a id="36717" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="36721" href="Cubical.Homotopy.Connected.html#36721" class="Bound">b</a><a id="36722" class="Symbol">)</a> <a id="36724" class="Symbol">=</a> <a id="36726" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="36728" class="Symbol">(</a><a id="36729" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="36733" href="Cubical.Homotopy.Connected.html#36721" class="Bound">b</a><a id="36734" class="Symbol">)</a>
      <a id="36742" href="Cubical.Homotopy.Connected.html#36644" class="Function">k&#39;</a> <a id="36745" class="Symbol">(</a><a id="36746" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="36751" href="Cubical.Homotopy.Connected.html#36751" class="Bound">a&#39;</a> <a id="36754" href="Cubical.Homotopy.Connected.html#36754" class="Bound">b</a> <a id="36756" href="Cubical.Homotopy.Connected.html#36756" class="Bound">i</a><a id="36757" class="Symbol">)</a> <a id="36759" class="Symbol">=</a> <a id="36761" href="Cubical.Homotopy.Connected.html#36520" class="Function">f&#39;</a> <a id="36764" href="Cubical.Homotopy.Connected.html#36751" class="Bound">a&#39;</a> <a id="36767" class="Symbol">.</a><a id="36768" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36772" href="Cubical.Homotopy.Connected.html#36754" class="Bound">b</a> <a id="36774" href="Cubical.Homotopy.Connected.html#36756" class="Bound">i</a>

      <a id="36783" href="Cubical.Homotopy.Connected.html#36783" class="Function">hk&#39;</a> <a id="36787" class="Symbol">:</a> <a id="36789" class="Symbol">(</a><a id="36790" href="Cubical.Homotopy.Connected.html#36790" class="Bound">x</a> <a id="36792" class="Symbol">:</a> <a id="36794" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="36799" href="Cubical.Homotopy.Connected.html#34323" class="Bound">A</a> <a id="36801" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="36802" class="Symbol">)</a> <a id="36804" class="Symbol">→</a> <a id="36806" href="Cubical.Homotopy.Connected.html#36644" class="Function">k&#39;</a> <a id="36809" class="Symbol">(</a><a id="36810" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="36816" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="36818" class="Symbol">(</a><a id="36819" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="36825" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="36826" class="Symbol">)</a> <a id="36828" href="Cubical.Homotopy.Connected.html#36790" class="Bound">x</a><a id="36829" class="Symbol">)</a> <a id="36831" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="36833" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="36835" href="Cubical.Homotopy.Connected.html#36790" class="Bound">x</a>
      <a id="36843" href="Cubical.Homotopy.Connected.html#36783" class="Function">hk&#39;</a> <a id="36847" class="Symbol">(</a><a id="36848" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="36852" href="Cubical.Homotopy.Connected.html#36852" class="Bound">a</a><a id="36853" class="Symbol">)</a> <a id="36855" href="Cubical.Homotopy.Connected.html#36855" class="Bound">j</a> <a id="36857" class="Symbol">=</a> <a id="36859" href="Cubical.Homotopy.Connected.html#36572" class="Function">hf&#39;</a> <a id="36863" href="Cubical.Homotopy.Connected.html#36852" class="Bound">a</a> <a id="36865" href="Cubical.Homotopy.Connected.html#36855" class="Bound">j</a> <a id="36867" class="Symbol">.</a><a id="36868" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="36878" href="Cubical.Homotopy.Connected.html#36783" class="Function">hk&#39;</a> <a id="36882" class="Symbol">(</a><a id="36883" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="36887" href="Cubical.Homotopy.Connected.html#36887" class="Bound">b</a><a id="36888" class="Symbol">)</a> <a id="36890" href="Cubical.Homotopy.Connected.html#36890" class="Bound">j</a> <a id="36892" class="Symbol">=</a> <a id="36894" href="Cubical.Homotopy.Connected.html#34534" class="Bound">k</a> <a id="36896" class="Symbol">(</a><a id="36897" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="36901" href="Cubical.Homotopy.Connected.html#36887" class="Bound">b</a><a id="36902" class="Symbol">)</a>
      <a id="36910" href="Cubical.Homotopy.Connected.html#36783" class="Function">hk&#39;</a> <a id="36914" class="Symbol">(</a><a id="36915" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="36920" href="Cubical.Homotopy.Connected.html#36920" class="Bound">a</a> <a id="36922" href="Cubical.Homotopy.Connected.html#36922" class="Bound">b</a> <a id="36924" href="Cubical.Homotopy.Connected.html#36924" class="Bound">i</a><a id="36925" class="Symbol">)</a> <a id="36927" href="Cubical.Homotopy.Connected.html#36927" class="Bound">j</a> <a id="36929" class="Symbol">=</a> <a id="36931" href="Cubical.Homotopy.Connected.html#36572" class="Function">hf&#39;</a> <a id="36935" href="Cubical.Homotopy.Connected.html#36920" class="Bound">a</a> <a id="36937" href="Cubical.Homotopy.Connected.html#36927" class="Bound">j</a> <a id="36939" class="Symbol">.</a><a id="36940" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="36944" href="Cubical.Homotopy.Connected.html#36922" class="Bound">b</a> <a id="36946" href="Cubical.Homotopy.Connected.html#36924" class="Bound">i</a>

    <a id="36953" href="Cubical.Homotopy.Connected.html#36953" class="Function">joinConnectedAux</a> <a id="36970" class="Symbol">:</a>
      <a id="36978" href="Cubical.Foundations.Equiv.Properties.html#2499" class="Function">hasSection</a> <a id="36989" class="Symbol">(λ</a> <a id="36992" class="Symbol">(</a><a id="36993" href="Cubical.Homotopy.Connected.html#36993" class="Bound">k</a> <a id="36995" class="Symbol">:</a> <a id="36997" class="Symbol">(</a><a id="36998" href="Cubical.Homotopy.Connected.html#36998" class="Bound">x</a> <a id="37000" class="Symbol">:</a> <a id="37002" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="37007" href="Cubical.Homotopy.Connected.html#34336" class="Bound">A&#39;</a> <a id="37010" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="37011" class="Symbol">)</a> <a id="37013" class="Symbol">→</a> <a id="37015" href="Cubical.Homotopy.Connected.html#34471" class="Bound">P</a> <a id="37017" href="Cubical.Homotopy.Connected.html#36998" class="Bound">x</a> <a id="37019" class="Symbol">.</a><a id="37020" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="37023" class="Symbol">)</a> <a id="37025" class="Symbol">→</a> <a id="37027" href="Cubical.Homotopy.Connected.html#36993" class="Bound">k</a> <a id="37029" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="37031" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="37037" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="37039" class="Symbol">(</a><a id="37040" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="37046" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="37047" class="Symbol">))</a>
    <a id="37054" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37058" href="Cubical.Homotopy.Connected.html#36953" class="Function">joinConnectedAux</a> <a id="37075" href="Cubical.Homotopy.Connected.html#37075" class="Bound">k</a> <a id="37077" class="Symbol">=</a> <a id="37079" href="Cubical.Homotopy.Connected.html#36644" class="Function">k&#39;</a> <a id="37082" href="Cubical.Homotopy.Connected.html#37075" class="Bound">k</a>
    <a id="37088" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37092" href="Cubical.Homotopy.Connected.html#36953" class="Function">joinConnectedAux</a> <a id="37109" href="Cubical.Homotopy.Connected.html#37109" class="Bound">k</a> <a id="37111" class="Symbol">=</a> <a id="37113" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="37120" class="Symbol">(</a><a id="37121" href="Cubical.Homotopy.Connected.html#36783" class="Function">hk&#39;</a> <a id="37125" href="Cubical.Homotopy.Connected.html#37109" class="Bound">k</a><a id="37126" class="Symbol">)</a>

  <a id="37131" href="Cubical.Homotopy.Connected.html#37131" class="Function">joinConnected</a> <a id="37145" class="Symbol">:</a> <a id="37147" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="37162" class="Symbol">(</a><a id="37163" href="Cubical.Homotopy.Connected.html#34308" class="Bound">m</a> <a id="37165" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="37167" href="Cubical.Homotopy.Connected.html#34310" class="Bound">n</a><a id="37168" class="Symbol">)</a> <a id="37170" class="Symbol">(</a><a id="37171" href="Cubical.HITs.Join.Properties.html#16127" class="Function">join→</a> <a id="37177" href="Cubical.Homotopy.Connected.html#34351" class="Bound">v</a> <a id="37179" class="Symbol">(</a><a id="37180" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="37186" href="Cubical.Homotopy.Connected.html#34364" class="Bound">B</a><a id="37187" class="Symbol">))</a>
  <a id="37192" href="Cubical.Homotopy.Connected.html#37131" class="Function">joinConnected</a> <a id="37206" class="Symbol">=</a> <a id="37208" href="Cubical.Homotopy.Connected.html#6672" class="Function">elim.isConnectedPrecompose</a> <a id="37235" class="Symbol">_</a> <a id="37237" class="Symbol">_</a> <a id="37239" href="Cubical.Homotopy.Connected.html#36953" class="Function">joinConnectedAux</a>

<a id="37257" class="Comment">{- Given two fibration B , C : A → Type and a family of maps on fibres
   f : (a : A) → B a → C a, we have that f a is n-connected for all (a : A)
   iff the induced map on totalspaces Σ A B → Σ A C is n-connected -}</a>
<a id="37474" class="Keyword">module</a> <a id="37481" href="Cubical.Homotopy.Connected.html#37481" class="Module">_</a> <a id="37483" class="Symbol">{</a><a id="37484" href="Cubical.Homotopy.Connected.html#37484" class="Bound">ℓ</a> <a id="37486" href="Cubical.Homotopy.Connected.html#37486" class="Bound">ℓ&#39;</a> <a id="37489" href="Cubical.Homotopy.Connected.html#37489" class="Bound">ℓ&#39;&#39;</a> <a id="37493" class="Symbol">:</a> <a id="37495" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="37500" class="Symbol">}</a> <a id="37502" class="Symbol">{</a><a id="37503" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37505" class="Symbol">:</a> <a id="37507" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="37512" href="Cubical.Homotopy.Connected.html#37484" class="Bound">ℓ</a><a id="37513" class="Symbol">}</a> <a id="37515" class="Symbol">{</a><a id="37516" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="37518" class="Symbol">:</a> <a id="37520" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37522" class="Symbol">→</a> <a id="37524" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="37529" href="Cubical.Homotopy.Connected.html#37486" class="Bound">ℓ&#39;</a><a id="37531" class="Symbol">}</a> <a id="37533" class="Symbol">{</a><a id="37534" href="Cubical.Homotopy.Connected.html#37534" class="Bound">C</a> <a id="37536" class="Symbol">:</a> <a id="37538" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37540" class="Symbol">→</a> <a id="37542" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="37547" href="Cubical.Homotopy.Connected.html#37489" class="Bound">ℓ&#39;&#39;</a><a id="37550" class="Symbol">}</a>
  <a id="37554" class="Symbol">(</a><a id="37555" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="37557" class="Symbol">:</a> <a id="37559" class="Symbol">((</a><a id="37561" href="Cubical.Homotopy.Connected.html#37561" class="Bound">a</a> <a id="37563" class="Symbol">:</a> <a id="37565" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a><a id="37566" class="Symbol">)</a> <a id="37568" class="Symbol">→</a> <a id="37570" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="37572" href="Cubical.Homotopy.Connected.html#37561" class="Bound">a</a> <a id="37574" class="Symbol">→</a> <a id="37576" href="Cubical.Homotopy.Connected.html#37534" class="Bound">C</a> <a id="37578" href="Cubical.Homotopy.Connected.html#37561" class="Bound">a</a><a id="37579" class="Symbol">))</a>
  <a id="37584" class="Keyword">where</a>
  <a id="37592" class="Keyword">open</a> <a id="37597" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

  <a id="37604" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a> <a id="37613" class="Symbol">:</a> <a id="37615" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="37617" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37619" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="37621" class="Symbol">→</a> <a id="37623" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="37625" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37627" href="Cubical.Homotopy.Connected.html#37534" class="Bound">C</a>
  <a id="37631" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a> <a id="37640" class="Symbol">(</a><a id="37641" href="Cubical.Homotopy.Connected.html#37641" class="Bound">a</a> <a id="37643" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37645" href="Cubical.Homotopy.Connected.html#37645" class="Bound">b</a><a id="37646" class="Symbol">)</a> <a id="37648" class="Symbol">=</a> <a id="37650" href="Cubical.Homotopy.Connected.html#37641" class="Bound">a</a> <a id="37652" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37654" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="37656" href="Cubical.Homotopy.Connected.html#37641" class="Bound">a</a> <a id="37658" href="Cubical.Homotopy.Connected.html#37645" class="Bound">b</a>

  <a id="37663" href="Cubical.Homotopy.Connected.html#37663" class="Function">fibTotalFun→fibFun</a> <a id="37682" class="Symbol">:</a> <a id="37684" class="Symbol">(</a><a id="37685" href="Cubical.Homotopy.Connected.html#37685" class="Bound">x</a> <a id="37687" class="Symbol">:</a> <a id="37689" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="37691" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37693" href="Cubical.Homotopy.Connected.html#37534" class="Bound">C</a><a id="37694" class="Symbol">)</a>
    <a id="37700" class="Symbol">→</a> <a id="37702" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="37705" href="Cubical.Homotopy.Connected.html#37705" class="Bound">y</a> <a id="37707" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="37709" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="37711" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37713" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="37715" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="37717" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a> <a id="37726" href="Cubical.Homotopy.Connected.html#37705" class="Bound">y</a> <a id="37728" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37730" href="Cubical.Homotopy.Connected.html#37685" class="Bound">x</a>
    <a id="37736" class="Symbol">→</a> <a id="37738" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="37741" href="Cubical.Homotopy.Connected.html#37741" class="Bound">y</a> <a id="37743" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="37745" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="37747" class="Symbol">(</a><a id="37748" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37752" href="Cubical.Homotopy.Connected.html#37685" class="Bound">x</a><a id="37753" class="Symbol">)</a> <a id="37755" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="37757" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="37759" class="Symbol">(</a><a id="37760" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37764" href="Cubical.Homotopy.Connected.html#37685" class="Bound">x</a><a id="37765" class="Symbol">)</a> <a id="37767" href="Cubical.Homotopy.Connected.html#37741" class="Bound">y</a> <a id="37769" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37771" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37775" href="Cubical.Homotopy.Connected.html#37685" class="Bound">x</a>
  <a id="37779" href="Cubical.Homotopy.Connected.html#37663" class="Function">fibTotalFun→fibFun</a> <a id="37798" href="Cubical.Homotopy.Connected.html#37798" class="Bound">x</a> <a id="37800" class="Symbol">=</a>
    <a id="37806" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a>
      <a id="37820" class="Symbol">λ</a> <a id="37822" href="Cubical.Homotopy.Connected.html#37822" class="Bound">r</a> <a id="37824" class="Symbol">→</a> <a id="37826" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="37828" class="Symbol">(λ</a> <a id="37831" href="Cubical.Homotopy.Connected.html#37831" class="Bound">x</a> <a id="37833" href="Cubical.Homotopy.Connected.html#37833" class="Bound">_</a> <a id="37835" class="Symbol">→</a> <a id="37837" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="37840" href="Cubical.Homotopy.Connected.html#37840" class="Bound">y</a> <a id="37842" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="37844" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="37846" class="Symbol">(</a><a id="37847" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37851" href="Cubical.Homotopy.Connected.html#37831" class="Bound">x</a><a id="37852" class="Symbol">)</a> <a id="37854" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="37856" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="37858" class="Symbol">(</a><a id="37859" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37863" href="Cubical.Homotopy.Connected.html#37831" class="Bound">x</a><a id="37864" class="Symbol">)</a> <a id="37866" href="Cubical.Homotopy.Connected.html#37840" class="Bound">y</a> <a id="37868" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37870" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37874" href="Cubical.Homotopy.Connected.html#37831" class="Bound">x</a><a id="37875" class="Symbol">)</a>
               <a id="37892" class="Symbol">((</a><a id="37894" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37898" href="Cubical.Homotopy.Connected.html#37822" class="Bound">r</a><a id="37899" class="Symbol">)</a> <a id="37901" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="37903" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="37907" class="Symbol">)</a>

  <a id="37912" href="Cubical.Homotopy.Connected.html#37912" class="Function">fibFun→fibTotalFun</a> <a id="37931" class="Symbol">:</a> <a id="37933" class="Symbol">(</a><a id="37934" href="Cubical.Homotopy.Connected.html#37934" class="Bound">x</a> <a id="37936" class="Symbol">:</a> <a id="37938" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="37940" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="37942" href="Cubical.Homotopy.Connected.html#37534" class="Bound">C</a><a id="37943" class="Symbol">)</a>
    <a id="37949" class="Symbol">→</a> <a id="37951" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="37954" href="Cubical.Homotopy.Connected.html#37954" class="Bound">y</a> <a id="37956" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="37958" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="37960" class="Symbol">(</a><a id="37961" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37965" href="Cubical.Homotopy.Connected.html#37934" class="Bound">x</a><a id="37966" class="Symbol">)</a> <a id="37968" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="37970" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="37972" class="Symbol">(</a><a id="37973" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="37977" href="Cubical.Homotopy.Connected.html#37934" class="Bound">x</a><a id="37978" class="Symbol">)</a> <a id="37980" href="Cubical.Homotopy.Connected.html#37954" class="Bound">y</a> <a id="37982" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="37984" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="37988" href="Cubical.Homotopy.Connected.html#37934" class="Bound">x</a>
    <a id="37994" class="Symbol">→</a> <a id="37996" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="37999" href="Cubical.Homotopy.Connected.html#37999" class="Bound">y</a> <a id="38001" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="38003" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="38005" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="38007" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="38009" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="38011" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a> <a id="38020" href="Cubical.Homotopy.Connected.html#37999" class="Bound">y</a> <a id="38022" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38024" href="Cubical.Homotopy.Connected.html#37934" class="Bound">x</a>
  <a id="38028" href="Cubical.Homotopy.Connected.html#37912" class="Function">fibFun→fibTotalFun</a> <a id="38047" href="Cubical.Homotopy.Connected.html#38047" class="Bound">x</a> <a id="38049" class="Symbol">(</a><a id="38050" href="Cubical.Homotopy.Connected.html#38050" class="Bound">b</a> <a id="38052" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38054" href="Cubical.Homotopy.Connected.html#38054" class="Bound">p</a><a id="38055" class="Symbol">)</a> <a id="38057" class="Symbol">=</a> <a id="38059" class="Symbol">(_</a> <a id="38062" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38064" href="Cubical.Homotopy.Connected.html#38050" class="Bound">b</a><a id="38065" class="Symbol">)</a> <a id="38067" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38069" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="38076" class="Symbol">(</a><a id="38077" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="38082" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38084" href="Cubical.Homotopy.Connected.html#38054" class="Bound">p</a><a id="38085" class="Symbol">)</a>

  <a id="38090" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38113" class="Symbol">:</a> <a id="38115" class="Symbol">(</a><a id="38116" href="Cubical.Homotopy.Connected.html#38116" class="Bound">x</a> <a id="38118" class="Symbol">:</a> <a id="38120" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="38122" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="38124" href="Cubical.Homotopy.Connected.html#37534" class="Bound">C</a><a id="38125" class="Symbol">)</a>
    <a id="38131" class="Symbol">→</a> <a id="38133" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="38137" class="Symbol">(</a><a id="38138" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="38141" href="Cubical.Homotopy.Connected.html#38141" class="Bound">y</a> <a id="38143" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="38145" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="38147" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a> <a id="38149" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="38151" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="38153" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a> <a id="38162" href="Cubical.Homotopy.Connected.html#38141" class="Bound">y</a> <a id="38164" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38166" href="Cubical.Homotopy.Connected.html#38116" class="Bound">x</a><a id="38167" class="Symbol">)</a>
           <a id="38180" class="Symbol">(</a><a id="38181" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="38184" href="Cubical.Homotopy.Connected.html#38184" class="Bound">y</a> <a id="38186" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="38188" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="38190" class="Symbol">(</a><a id="38191" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38195" href="Cubical.Homotopy.Connected.html#38116" class="Bound">x</a><a id="38196" class="Symbol">)</a> <a id="38198" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="38200" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="38202" class="Symbol">(</a><a id="38203" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38207" href="Cubical.Homotopy.Connected.html#38116" class="Bound">x</a><a id="38208" class="Symbol">)</a> <a id="38210" href="Cubical.Homotopy.Connected.html#38184" class="Bound">y</a> <a id="38212" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38214" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="38218" href="Cubical.Homotopy.Connected.html#38116" class="Bound">x</a><a id="38219" class="Symbol">)</a>
  <a id="38223" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="38227" class="Symbol">(</a><a id="38228" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38251" href="Cubical.Homotopy.Connected.html#38251" class="Bound">x</a><a id="38252" class="Symbol">)</a> <a id="38254" class="Symbol">=</a> <a id="38256" href="Cubical.Homotopy.Connected.html#37663" class="Function">fibTotalFun→fibFun</a> <a id="38275" href="Cubical.Homotopy.Connected.html#38251" class="Bound">x</a>
  <a id="38279" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="38283" class="Symbol">(</a><a id="38284" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38307" href="Cubical.Homotopy.Connected.html#38307" class="Bound">x</a><a id="38308" class="Symbol">)</a> <a id="38310" class="Symbol">=</a> <a id="38312" href="Cubical.Homotopy.Connected.html#37912" class="Function">fibFun→fibTotalFun</a> <a id="38331" href="Cubical.Homotopy.Connected.html#38307" class="Bound">x</a>
  <a id="38335" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="38339" class="Symbol">(</a><a id="38340" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38363" href="Cubical.Homotopy.Connected.html#38363" class="Bound">x</a><a id="38364" class="Symbol">)</a> <a id="38366" class="Symbol">(</a><a id="38367" href="Cubical.Homotopy.Connected.html#38367" class="Bound">r</a> <a id="38369" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38371" href="Cubical.Homotopy.Connected.html#38371" class="Bound">y</a><a id="38372" class="Symbol">)</a> <a id="38374" href="Cubical.Homotopy.Connected.html#38374" class="Bound">j</a> <a id="38376" class="Symbol">=</a>
    <a id="38382" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="38389" class="Symbol">(λ</a> <a id="38392" href="Cubical.Homotopy.Connected.html#38392" class="Bound">i</a> <a id="38394" class="Symbol">→</a> <a id="38396" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="38399" href="Cubical.Homotopy.Connected.html#38399" class="Bound">b</a> <a id="38401" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="38403" href="Cubical.Homotopy.Connected.html#37516" class="Bound">B</a> <a id="38405" class="Symbol">(</a><a id="38406" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38410" href="Cubical.Homotopy.Connected.html#38363" class="Bound">x</a><a id="38411" class="Symbol">)</a> <a id="38413" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="38415" class="Symbol">(</a><a id="38416" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="38418" class="Symbol">(</a><a id="38419" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="38423" href="Cubical.Homotopy.Connected.html#38363" class="Bound">x</a><a id="38424" class="Symbol">)</a> <a id="38426" href="Cubical.Homotopy.Connected.html#38399" class="Bound">b</a> <a id="38428" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38430" href="Cubical.Homotopy.Connected.html#38371" class="Bound">y</a> <a id="38432" class="Symbol">(</a><a id="38433" href="Cubical.Homotopy.Connected.html#38392" class="Bound">i</a> <a id="38435" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="38437" href="Cubical.Homotopy.Connected.html#38374" class="Bound">j</a><a id="38438" class="Symbol">)))</a> <a id="38442" href="Cubical.Homotopy.Connected.html#38374" class="Bound">j</a>
           <a id="38455" class="Symbol">(</a><a id="38456" href="Cubical.Homotopy.Connected.html#38367" class="Bound">r</a> <a id="38458" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38460" class="Symbol">λ</a> <a id="38462" href="Cubical.Homotopy.Connected.html#38462" class="Bound">i</a> <a id="38464" class="Symbol">→</a> <a id="38466" href="Cubical.Homotopy.Connected.html#38371" class="Bound">y</a> <a id="38468" class="Symbol">(</a><a id="38469" href="Cubical.Homotopy.Connected.html#38462" class="Bound">i</a> <a id="38471" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="38473" href="Cubical.Homotopy.Connected.html#38374" class="Bound">j</a><a id="38474" class="Symbol">))</a>
  <a id="38479" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="38483" class="Symbol">(</a><a id="38484" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38507" href="Cubical.Homotopy.Connected.html#38507" class="Bound">x</a><a id="38508" class="Symbol">)</a> <a id="38510" class="Symbol">=</a>
    <a id="38516" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="38524" class="Symbol">λ</a> <a id="38526" href="Cubical.Homotopy.Connected.html#38526" class="Bound">r</a>
      <a id="38534" class="Symbol">→</a> <a id="38536" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="38538" class="Symbol">(λ</a> <a id="38541" href="Cubical.Homotopy.Connected.html#38541" class="Bound">x</a> <a id="38543" href="Cubical.Homotopy.Connected.html#38543" class="Bound">y</a> <a id="38545" class="Symbol">→</a> <a id="38547" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="38551" class="Symbol">(</a><a id="38552" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38575" href="Cubical.Homotopy.Connected.html#38541" class="Bound">x</a><a id="38576" class="Symbol">)</a>
                      <a id="38600" class="Symbol">(</a><a id="38601" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="38605" class="Symbol">(</a><a id="38606" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38629" href="Cubical.Homotopy.Connected.html#38541" class="Bound">x</a><a id="38630" class="Symbol">)</a> <a id="38632" class="Symbol">(</a><a id="38633" href="Cubical.Homotopy.Connected.html#38526" class="Bound">r</a> <a id="38635" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38637" href="Cubical.Homotopy.Connected.html#38543" class="Bound">y</a><a id="38638" class="Symbol">))</a>
                   <a id="38660" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="38662" class="Symbol">(</a><a id="38663" href="Cubical.Homotopy.Connected.html#38526" class="Bound">r</a> <a id="38665" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38667" href="Cubical.Homotopy.Connected.html#38543" class="Bound">y</a><a id="38668" class="Symbol">))</a>
           <a id="38682" class="Symbol">(</a><a id="38683" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="38688" class="Symbol">(</a><a id="38689" href="Cubical.Homotopy.Connected.html#37912" class="Function">fibFun→fibTotalFun</a> <a id="38708" class="Symbol">(</a><a id="38709" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a> <a id="38718" href="Cubical.Homotopy.Connected.html#38526" class="Bound">r</a><a id="38719" class="Symbol">))</a>
             <a id="38735" class="Symbol">(</a><a id="38736" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="38750" class="Symbol">(</a><a id="38751" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="38755" href="Cubical.Homotopy.Connected.html#38526" class="Bound">r</a> <a id="38757" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="38759" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="38763" class="Symbol">)))</a>

  <a id="38770" href="Cubical.Homotopy.Connected.html#38770" class="Function">TotalFunConnected→FunConnected</a> <a id="38801" class="Symbol">:</a> <a id="38803" class="Symbol">(</a><a id="38804" href="Cubical.Homotopy.Connected.html#38804" class="Bound">n</a> <a id="38806" class="Symbol">:</a> <a id="38808" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="38809" class="Symbol">)</a>
    <a id="38815" class="Symbol">→</a> <a id="38817" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="38832" href="Cubical.Homotopy.Connected.html#38804" class="Bound">n</a> <a id="38834" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a>
    <a id="38847" class="Symbol">→</a> <a id="38849" class="Symbol">((</a><a id="38851" href="Cubical.Homotopy.Connected.html#38851" class="Bound">a</a> <a id="38853" class="Symbol">:</a> <a id="38855" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a><a id="38856" class="Symbol">)</a> <a id="38858" class="Symbol">→</a> <a id="38860" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="38875" href="Cubical.Homotopy.Connected.html#38804" class="Bound">n</a> <a id="38877" class="Symbol">(</a><a id="38878" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="38880" href="Cubical.Homotopy.Connected.html#38851" class="Bound">a</a><a id="38881" class="Symbol">))</a>
  <a id="38886" href="Cubical.Homotopy.Connected.html#38770" class="Function">TotalFunConnected→FunConnected</a> <a id="38917" href="Cubical.Homotopy.Connected.html#38917" class="Bound">n</a> <a id="38919" href="Cubical.Homotopy.Connected.html#38919" class="Bound">con</a> <a id="38923" href="Cubical.Homotopy.Connected.html#38923" class="Bound">a</a> <a id="38925" href="Cubical.Homotopy.Connected.html#38925" class="Bound">r</a> <a id="38927" class="Symbol">=</a>
    <a id="38933" href="Cubical.Homotopy.Connected.html#17565" class="Function">isConnectedRetractFromIso</a> <a id="38959" href="Cubical.Homotopy.Connected.html#38917" class="Bound">n</a>
     <a id="38966" class="Symbol">(</a><a id="38967" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="38974" class="Symbol">(</a><a id="38975" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="38998" class="Symbol">(</a><a id="38999" href="Cubical.Homotopy.Connected.html#38923" class="Bound">a</a> <a id="39001" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="39003" href="Cubical.Homotopy.Connected.html#38925" class="Bound">r</a><a id="39004" class="Symbol">)))</a> <a id="39008" class="Symbol">(</a><a id="39009" href="Cubical.Homotopy.Connected.html#38919" class="Bound">con</a> <a id="39013" class="Symbol">(</a><a id="39014" href="Cubical.Homotopy.Connected.html#38923" class="Bound">a</a> <a id="39016" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="39018" href="Cubical.Homotopy.Connected.html#38925" class="Bound">r</a><a id="39019" class="Symbol">))</a>

  <a id="39025" href="Cubical.Homotopy.Connected.html#39025" class="Function">FunConnected→TotalFunConnected</a> <a id="39056" class="Symbol">:</a> <a id="39058" class="Symbol">(</a><a id="39059" href="Cubical.Homotopy.Connected.html#39059" class="Bound">n</a> <a id="39061" class="Symbol">:</a> <a id="39063" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="39064" class="Symbol">)</a>
    <a id="39070" class="Symbol">→</a> <a id="39072" class="Symbol">((</a><a id="39074" href="Cubical.Homotopy.Connected.html#39074" class="Bound">a</a> <a id="39076" class="Symbol">:</a> <a id="39078" href="Cubical.Homotopy.Connected.html#37503" class="Bound">A</a><a id="39079" class="Symbol">)</a> <a id="39081" class="Symbol">→</a> <a id="39083" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="39098" href="Cubical.Homotopy.Connected.html#39059" class="Bound">n</a> <a id="39100" class="Symbol">(</a><a id="39101" href="Cubical.Homotopy.Connected.html#37555" class="Bound">f</a> <a id="39103" href="Cubical.Homotopy.Connected.html#39074" class="Bound">a</a><a id="39104" class="Symbol">))</a>
    <a id="39111" class="Symbol">→</a> <a id="39113" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="39128" href="Cubical.Homotopy.Connected.html#39059" class="Bound">n</a> <a id="39130" href="Cubical.Homotopy.Connected.html#37604" class="Function">TotalFun</a>
  <a id="39141" href="Cubical.Homotopy.Connected.html#39025" class="Function">FunConnected→TotalFunConnected</a> <a id="39172" href="Cubical.Homotopy.Connected.html#39172" class="Bound">n</a> <a id="39174" href="Cubical.Homotopy.Connected.html#39174" class="Bound">con</a> <a id="39178" href="Cubical.Homotopy.Connected.html#39178" class="Bound">r</a> <a id="39180" class="Symbol">=</a>
    <a id="39186" href="Cubical.Homotopy.Connected.html#17565" class="Function">isConnectedRetractFromIso</a> <a id="39212" href="Cubical.Homotopy.Connected.html#39172" class="Bound">n</a>
     <a id="39219" class="Symbol">(</a><a id="39220" href="Cubical.Homotopy.Connected.html#38090" class="Function">Iso-fibTotalFun-fibFun</a> <a id="39243" href="Cubical.Homotopy.Connected.html#39178" class="Bound">r</a><a id="39244" class="Symbol">)</a> <a id="39246" class="Symbol">(</a><a id="39247" href="Cubical.Homotopy.Connected.html#39174" class="Bound">con</a> <a id="39251" class="Symbol">(</a><a id="39252" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="39256" href="Cubical.Homotopy.Connected.html#39178" class="Bound">r</a><a id="39257" class="Symbol">)</a> <a id="39259" class="Symbol">(</a><a id="39260" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="39264" href="Cubical.Homotopy.Connected.html#39178" class="Bound">r</a><a id="39265" class="Symbol">))</a>


<a id="isConnectedCofib"></a><a id="39270" href="Cubical.Homotopy.Connected.html#39270" class="Function">isConnectedCofib</a> <a id="39287" class="Symbol">:</a> <a id="39289" class="Symbol">∀</a> <a id="39291" class="Symbol">{</a><a id="39292" href="Cubical.Homotopy.Connected.html#39292" class="Bound">ℓ</a><a id="39293" class="Symbol">}</a> <a id="39295" class="Symbol">{</a><a id="39296" href="Cubical.Homotopy.Connected.html#39296" class="Bound">A</a> <a id="39298" href="Cubical.Homotopy.Connected.html#39298" class="Bound">B</a> <a id="39300" class="Symbol">:</a> <a id="39302" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="39307" href="Cubical.Homotopy.Connected.html#39292" class="Bound">ℓ</a><a id="39308" class="Symbol">}</a> <a id="39310" class="Symbol">(</a><a id="39311" href="Cubical.Homotopy.Connected.html#39311" class="Bound">n</a> <a id="39313" class="Symbol">:</a> <a id="39315" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="39316" class="Symbol">)</a> <a id="39318" class="Symbol">{</a><a id="39319" href="Cubical.Homotopy.Connected.html#39319" class="Bound">f</a> <a id="39321" class="Symbol">:</a> <a id="39323" href="Cubical.Homotopy.Connected.html#39296" class="Bound">A</a> <a id="39325" class="Symbol">→</a> <a id="39327" href="Cubical.Homotopy.Connected.html#39298" class="Bound">B</a><a id="39328" class="Symbol">}</a>
  <a id="39332" class="Symbol">→</a> <a id="39334" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="39349" class="Symbol">(</a><a id="39350" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="39354" href="Cubical.Homotopy.Connected.html#39311" class="Bound">n</a><a id="39355" class="Symbol">)</a> <a id="39357" href="Cubical.Homotopy.Connected.html#39319" class="Bound">f</a> <a id="39359" class="Symbol">→</a> <a id="39361" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="39373" class="Symbol">(</a><a id="39374" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="39378" class="Symbol">(</a><a id="39379" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="39383" href="Cubical.Homotopy.Connected.html#39311" class="Bound">n</a><a id="39384" class="Symbol">))</a> <a id="39387" class="Symbol">(</a><a id="39388" href="Cubical.HITs.Pushout.Base.html#1188" class="Function">cofib</a> <a id="39394" href="Cubical.Homotopy.Connected.html#39319" class="Bound">f</a><a id="39395" class="Symbol">)</a>
<a id="39397" href="Cubical.Homotopy.Connected.html#39270" class="Function">isConnectedCofib</a> <a id="39414" href="Cubical.Homotopy.Connected.html#39414" class="Bound">n</a> <a id="39416" class="Symbol">{</a><a id="39417" class="Argument">f</a> <a id="39419" class="Symbol">=</a> <a id="39421" href="Cubical.Homotopy.Connected.html#39421" class="Bound">f</a><a id="39422" class="Symbol">}</a> <a id="39424" href="Cubical.Homotopy.Connected.html#39424" class="Bound">cf</a> <a id="39427" class="Symbol">=</a>
  <a id="39431" href="Cubical.Homotopy.Connected.html#18046" class="Function">isConnectedPoint2</a> <a id="39449" class="Symbol">(</a><a id="39450" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="39454" href="Cubical.Homotopy.Connected.html#39414" class="Bound">n</a><a id="39455" class="Symbol">)</a> <a id="39457" class="Symbol">(</a><a id="39458" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="39462" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="39464" class="Symbol">)</a> <a id="39466" class="Symbol">(</a><a id="39467" href="Cubical.Homotopy.Connected.html#25470" class="Function">inlConnected</a> <a id="39480" class="Symbol">(</a><a id="39481" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="39485" href="Cubical.Homotopy.Connected.html#39414" class="Bound">n</a><a id="39486" class="Symbol">)</a> <a id="39488" class="Symbol">(λ</a> <a id="39491" href="Cubical.Homotopy.Connected.html#39491" class="Bound">_</a> <a id="39493" class="Symbol">→</a> <a id="39495" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="39497" class="Symbol">)</a> <a id="39499" href="Cubical.Homotopy.Connected.html#39421" class="Bound">f</a> <a id="39501" href="Cubical.Homotopy.Connected.html#39424" class="Bound">cf</a><a id="39503" class="Symbol">)</a>

<a id="connectedFunPresConnected"></a><a id="39506" href="Cubical.Homotopy.Connected.html#39506" class="Function">connectedFunPresConnected</a> <a id="39532" class="Symbol">:</a> <a id="39534" class="Symbol">∀</a> <a id="39536" class="Symbol">{</a><a id="39537" href="Cubical.Homotopy.Connected.html#39537" class="Bound">ℓ</a><a id="39538" class="Symbol">}</a> <a id="39540" class="Symbol">{</a><a id="39541" href="Cubical.Homotopy.Connected.html#39541" class="Bound">A</a> <a id="39543" href="Cubical.Homotopy.Connected.html#39543" class="Bound">B</a> <a id="39545" class="Symbol">:</a> <a id="39547" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="39552" href="Cubical.Homotopy.Connected.html#39537" class="Bound">ℓ</a><a id="39553" class="Symbol">}</a> <a id="39555" class="Symbol">(</a><a id="39556" href="Cubical.Homotopy.Connected.html#39556" class="Bound">n</a> <a id="39558" class="Symbol">:</a> <a id="39560" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="39561" class="Symbol">)</a> <a id="39563" class="Symbol">{</a><a id="39564" href="Cubical.Homotopy.Connected.html#39564" class="Bound">f</a> <a id="39566" class="Symbol">:</a> <a id="39568" href="Cubical.Homotopy.Connected.html#39541" class="Bound">A</a> <a id="39570" class="Symbol">→</a> <a id="39572" href="Cubical.Homotopy.Connected.html#39543" class="Bound">B</a><a id="39573" class="Symbol">}</a>
  <a id="39577" class="Symbol">→</a> <a id="39579" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="39591" href="Cubical.Homotopy.Connected.html#39556" class="Bound">n</a> <a id="39593" href="Cubical.Homotopy.Connected.html#39543" class="Bound">B</a> <a id="39595" class="Symbol">→</a> <a id="39597" href="Cubical.Homotopy.Connected.html#1523" class="Function">isConnectedFun</a> <a id="39612" href="Cubical.Homotopy.Connected.html#39556" class="Bound">n</a> <a id="39614" href="Cubical.Homotopy.Connected.html#39564" class="Bound">f</a> <a id="39616" class="Symbol">→</a> <a id="39618" href="Cubical.Homotopy.Connected.html#1423" class="Function">isConnected</a> <a id="39630" href="Cubical.Homotopy.Connected.html#39556" class="Bound">n</a> <a id="39632" href="Cubical.Homotopy.Connected.html#39541" class="Bound">A</a>
<a id="39634" href="Cubical.Homotopy.Connected.html#39506" class="Function">connectedFunPresConnected</a> <a id="39660" href="Cubical.Homotopy.Connected.html#39660" class="Bound">n</a> <a id="39662" class="Symbol">{</a><a id="39663" class="Argument">f</a> <a id="39665" class="Symbol">=</a> <a id="39667" href="Cubical.Homotopy.Connected.html#39667" class="Bound">f</a><a id="39668" class="Symbol">}</a> <a id="39670" href="Cubical.Homotopy.Connected.html#39670" class="Bound">conB</a> <a id="39675" href="Cubical.Homotopy.Connected.html#39675" class="Bound">conf</a> <a id="39680" class="Symbol">=</a>
  <a id="39684" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="39709" class="Number">0</a> <a id="39711" class="Symbol">(</a><a id="39712" href="Cubical.Homotopy.Connected.html#19259" class="Function">connectedTruncIso</a> <a id="39730" href="Cubical.Homotopy.Connected.html#39660" class="Bound">n</a> <a id="39732" href="Cubical.Homotopy.Connected.html#39667" class="Bound">f</a> <a id="39734" href="Cubical.Homotopy.Connected.html#39675" class="Bound">conf</a><a id="39738" class="Symbol">)</a> <a id="39740" href="Cubical.Homotopy.Connected.html#39670" class="Bound">conB</a>
</pre></body></html>

==> anc/html/Cubical.Homotopy.Loopspace.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Homotopy.Loopspace</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Homotopy.Loopspace.html" class="Module">Cubical.Homotopy.Loopspace</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Cubical.Foundations.Pointed.html" class="Module">Cubical.Foundations.Pointed</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Foundations.Pointed.Homogeneous.html" class="Module">Cubical.Foundations.Pointed.Homogeneous</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Foundations.GroupoidLaws.html" class="Module">Cubical.Foundations.GroupoidLaws</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Cubical.Functions.Morphism.html" class="Module">Cubical.Functions.Morphism</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Cubical.Functions.Fibration.html" class="Module">Cubical.Functions.Fibration</a>

<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="Cubical.HITs.SetTruncation.html" class="Module">Cubical.HITs.SetTruncation</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Cubical.HITs.Truncation.html" class="Module">Cubical.HITs.Truncation</a> <a id="772" class="Keyword">hiding</a> <a id="779" class="Symbol">(</a><a id="780" href="Cubical.HITs.Truncation.Properties.html#6197" class="Function">elim2</a><a id="785" class="Symbol">)</a> <a id="787" class="Keyword">renaming</a> <a id="796" class="Symbol">(</a><a id="797" href="Cubical.HITs.Truncation.Properties.html#4848" class="Function">rec</a> <a id="801" class="Symbol">to</a> <a id="804" class="Function">trRec</a><a id="809" class="Symbol">)</a>

<a id="812" class="Keyword">open</a> <a id="817" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="822" class="Comment">{- loop space of a pointed type -}</a>
<a id="Ω"></a><a id="857" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="859" class="Symbol">:</a> <a id="861" class="Symbol">{</a><a id="862" href="Cubical.Homotopy.Loopspace.html#862" class="Bound">ℓ</a> <a id="864" class="Symbol">:</a> <a id="866" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="871" class="Symbol">}</a> <a id="873" class="Symbol">→</a> <a id="875" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="883" href="Cubical.Homotopy.Loopspace.html#862" class="Bound">ℓ</a> <a id="885" class="Symbol">→</a> <a id="887" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="895" href="Cubical.Homotopy.Loopspace.html#862" class="Bound">ℓ</a>
<a id="897" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="899" class="Symbol">(_</a> <a id="902" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="904" href="Cubical.Homotopy.Loopspace.html#904" class="Bound">a</a><a id="905" class="Symbol">)</a> <a id="907" class="Symbol">=</a> <a id="909" class="Symbol">((</a><a id="911" href="Cubical.Homotopy.Loopspace.html#904" class="Bound">a</a> <a id="913" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="915" href="Cubical.Homotopy.Loopspace.html#904" class="Bound">a</a><a id="916" class="Symbol">)</a> <a id="918" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="920" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="924" class="Symbol">)</a>

<a id="927" class="Comment">{- n-fold loop space of a pointed type -}</a>
<a id="Ω^_"></a><a id="969" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^_</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Cubical.Homotopy.Loopspace.html#978" class="Bound">ℓ</a><a id="979" class="Symbol">}</a> <a id="981" class="Symbol">→</a> <a id="983" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="985" class="Symbol">→</a> <a id="987" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="995" href="Cubical.Homotopy.Loopspace.html#978" class="Bound">ℓ</a> <a id="997" class="Symbol">→</a> <a id="999" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1007" href="Cubical.Homotopy.Loopspace.html#978" class="Bound">ℓ</a>
<a id="1009" class="Symbol">(</a><a id="1010" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="1013" class="Number">0</a><a id="1014" class="Symbol">)</a> <a id="1016" href="Cubical.Homotopy.Loopspace.html#1016" class="Bound">p</a> <a id="1018" class="Symbol">=</a> <a id="1020" href="Cubical.Homotopy.Loopspace.html#1016" class="Bound">p</a>
<a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1031" href="Cubical.Homotopy.Loopspace.html#1031" class="Bound">n</a><a id="1032" class="Symbol">))</a> <a id="1035" href="Cubical.Homotopy.Loopspace.html#1035" class="Bound">p</a> <a id="1037" class="Symbol">=</a> <a id="1039" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="1041" class="Symbol">((</a><a id="1043" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="1046" href="Cubical.Homotopy.Loopspace.html#1031" class="Bound">n</a><a id="1047" class="Symbol">)</a> <a id="1049" href="Cubical.Homotopy.Loopspace.html#1035" class="Bound">p</a><a id="1050" class="Symbol">)</a>

<a id="1053" class="Comment">{- loop space map -}</a>
<a id="Ω→"></a><a id="1074" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="1077" class="Symbol">:</a> <a id="1079" class="Symbol">∀</a> <a id="1081" class="Symbol">{</a><a id="1082" href="Cubical.Homotopy.Loopspace.html#1082" class="Bound">ℓ</a> <a id="1084" href="Cubical.Homotopy.Loopspace.html#1084" class="Bound">ℓ&#39;</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Cubical.Homotopy.Loopspace.html#1089" class="Bound">A</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1101" href="Cubical.Homotopy.Loopspace.html#1082" class="Bound">ℓ</a><a id="1102" class="Symbol">}</a> <a id="1104" class="Symbol">{</a><a id="1105" href="Cubical.Homotopy.Loopspace.html#1105" class="Bound">B</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1117" href="Cubical.Homotopy.Loopspace.html#1084" class="Bound">ℓ&#39;</a><a id="1119" class="Symbol">}</a>
      <a id="1127" class="Symbol">→</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Cubical.Homotopy.Loopspace.html#1089" class="Bound">A</a> <a id="1132" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1135" href="Cubical.Homotopy.Loopspace.html#1105" class="Bound">B</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">→</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="1143" href="Cubical.Homotopy.Loopspace.html#1089" class="Bound">A</a> <a id="1145" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1148" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="1150" href="Cubical.Homotopy.Loopspace.html#1105" class="Bound">B</a><a id="1151" class="Symbol">)</a>
<a id="1153" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="1161" class="Symbol">{</a><a id="1162" class="Argument">A</a> <a id="1164" class="Symbol">=</a> <a id="1166" href="Cubical.Homotopy.Loopspace.html#1166" class="Bound">A</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">{</a><a id="1170" class="Argument">B</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="Cubical.Homotopy.Loopspace.html#1174" class="Bound">B</a><a id="1175" class="Symbol">}</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Homotopy.Loopspace.html#1178" class="Bound">f</a> <a id="1180" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1182" href="Cubical.Homotopy.Loopspace.html#1182" class="Bound">p</a><a id="1183" class="Symbol">))</a> <a id="1186" href="Cubical.Homotopy.Loopspace.html#1186" class="Bound">q</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1194" href="Cubical.Homotopy.Loopspace.html#1182" class="Bound">p</a> <a id="1196" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1199" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1204" href="Cubical.Homotopy.Loopspace.html#1178" class="Bound">f</a> <a id="1206" href="Cubical.Homotopy.Loopspace.html#1186" class="Bound">q</a> <a id="1208" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1211" href="Cubical.Homotopy.Loopspace.html#1182" class="Bound">p</a>
<a id="1213" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="1221" class="Symbol">{</a><a id="1222" class="Argument">A</a> <a id="1224" class="Symbol">=</a> <a id="1226" href="Cubical.Homotopy.Loopspace.html#1226" class="Bound">A</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">{</a><a id="1230" class="Argument">B</a> <a id="1232" class="Symbol">=</a> <a id="1234" href="Cubical.Homotopy.Loopspace.html#1234" class="Bound">B</a><a id="1235" class="Symbol">}</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Cubical.Homotopy.Loopspace.html#1238" class="Bound">f</a> <a id="1240" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1242" href="Cubical.Homotopy.Loopspace.html#1242" class="Bound">p</a><a id="1243" class="Symbol">))</a> <a id="1246" class="Symbol">=</a> <a id="1248" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="1258" href="Cubical.Homotopy.Loopspace.html#1242" class="Bound">p</a>

<a id="Ω^→"></a><a id="1261" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">∀</a> <a id="1269" class="Symbol">{</a><a id="1270" href="Cubical.Homotopy.Loopspace.html#1270" class="Bound">ℓ</a> <a id="1272" href="Cubical.Homotopy.Loopspace.html#1272" class="Bound">ℓ&#39;</a><a id="1274" class="Symbol">}</a> <a id="1276" class="Symbol">{</a><a id="1277" href="Cubical.Homotopy.Loopspace.html#1277" class="Bound">A</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1289" href="Cubical.Homotopy.Loopspace.html#1270" class="Bound">ℓ</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">{</a><a id="1293" href="Cubical.Homotopy.Loopspace.html#1293" class="Bound">B</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1305" href="Cubical.Homotopy.Loopspace.html#1272" class="Bound">ℓ&#39;</a><a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Homotopy.Loopspace.html#1310" class="Bound">n</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1315" class="Symbol">)</a>
  <a id="1319" class="Symbol">→</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Cubical.Homotopy.Loopspace.html#1277" class="Bound">A</a> <a id="1324" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1327" href="Cubical.Homotopy.Loopspace.html#1293" class="Bound">B</a><a id="1328" class="Symbol">)</a> <a id="1330" class="Symbol">→</a> <a id="1332" class="Symbol">((</a><a id="1334" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="1337" href="Cubical.Homotopy.Loopspace.html#1310" class="Bound">n</a><a id="1338" class="Symbol">)</a> <a id="1340" href="Cubical.Homotopy.Loopspace.html#1277" class="Bound">A</a> <a id="1342" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="1349" href="Cubical.Homotopy.Loopspace.html#1310" class="Bound">n</a><a id="1350" class="Symbol">)</a> <a id="1352" href="Cubical.Homotopy.Loopspace.html#1293" class="Bound">B</a><a id="1353" class="Symbol">)</a>
<a id="1355" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="1359" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="1364" href="Cubical.Homotopy.Loopspace.html#1364" class="Bound">f</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Cubical.Homotopy.Loopspace.html#1364" class="Bound">f</a>
<a id="1370" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="1379" href="Cubical.Homotopy.Loopspace.html#1379" class="Bound">n</a><a id="1380" class="Symbol">)</a> <a id="1382" href="Cubical.Homotopy.Loopspace.html#1382" class="Bound">f</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="1394" href="Cubical.Homotopy.Loopspace.html#1379" class="Bound">n</a> <a id="1396" href="Cubical.Homotopy.Loopspace.html#1382" class="Bound">f</a><a id="1397" class="Symbol">)</a>

<a id="1400" class="Comment">{- loop space map functoriality (missing pointedness proof) -}</a>
<a id="Ω→∘"></a><a id="1463" href="Cubical.Homotopy.Loopspace.html#1463" class="Function">Ω→∘</a> <a id="1467" class="Symbol">:</a> <a id="1469" class="Symbol">∀</a> <a id="1471" class="Symbol">{</a><a id="1472" href="Cubical.Homotopy.Loopspace.html#1472" class="Bound">ℓ</a> <a id="1474" href="Cubical.Homotopy.Loopspace.html#1474" class="Bound">ℓ&#39;</a> <a id="1477" href="Cubical.Homotopy.Loopspace.html#1477" class="Bound">ℓ&#39;&#39;</a><a id="1480" class="Symbol">}</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Cubical.Homotopy.Loopspace.html#1483" class="Bound">A</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1495" href="Cubical.Homotopy.Loopspace.html#1472" class="Bound">ℓ</a><a id="1496" class="Symbol">}</a> <a id="1498" class="Symbol">{</a><a id="1499" href="Cubical.Homotopy.Loopspace.html#1499" class="Bound">B</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1511" href="Cubical.Homotopy.Loopspace.html#1474" class="Bound">ℓ&#39;</a><a id="1513" class="Symbol">}</a> <a id="1515" class="Symbol">{</a><a id="1516" href="Cubical.Homotopy.Loopspace.html#1516" class="Bound">C</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1528" href="Cubical.Homotopy.Loopspace.html#1477" class="Bound">ℓ&#39;&#39;</a><a id="1531" class="Symbol">}</a>
  <a id="1535" class="Symbol">(</a><a id="1536" href="Cubical.Homotopy.Loopspace.html#1536" class="Bound">g</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Cubical.Homotopy.Loopspace.html#1499" class="Bound">B</a> <a id="1542" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1545" href="Cubical.Homotopy.Loopspace.html#1516" class="Bound">C</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Cubical.Homotopy.Loopspace.html#1549" class="Bound">f</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Cubical.Homotopy.Loopspace.html#1483" class="Bound">A</a> <a id="1555" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1558" href="Cubical.Homotopy.Loopspace.html#1499" class="Bound">B</a><a id="1559" class="Symbol">)</a>
  <a id="1563" class="Symbol">→</a> <a id="1565" class="Symbol">∀</a> <a id="1567" href="Cubical.Homotopy.Loopspace.html#1567" class="Bound">p</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="1574" class="Symbol">(</a><a id="1575" href="Cubical.Homotopy.Loopspace.html#1536" class="Bound">g</a> <a id="1577" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1580" href="Cubical.Homotopy.Loopspace.html#1549" class="Bound">f</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">.</a><a id="1584" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1588" href="Cubical.Homotopy.Loopspace.html#1567" class="Bound">p</a> <a id="1590" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="1596" href="Cubical.Homotopy.Loopspace.html#1536" class="Bound">g</a> <a id="1598" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="1601" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="1604" href="Cubical.Homotopy.Loopspace.html#1549" class="Bound">f</a><a id="1605" class="Symbol">)</a> <a id="1607" class="Symbol">.</a><a id="1608" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1612" href="Cubical.Homotopy.Loopspace.html#1567" class="Bound">p</a>
<a id="1614" href="Cubical.Homotopy.Loopspace.html#1463" class="Function">Ω→∘</a> <a id="1618" href="Cubical.Homotopy.Loopspace.html#1618" class="Bound">g</a> <a id="1620" href="Cubical.Homotopy.Loopspace.html#1620" class="Bound">f</a> <a id="1622" href="Cubical.Homotopy.Loopspace.html#1622" class="Bound">p</a> <a id="1624" href="Cubical.Homotopy.Loopspace.html#1624" class="Bound">k</a> <a id="1626" href="Cubical.Homotopy.Loopspace.html#1626" class="Bound">i</a> <a id="1628" class="Symbol">=</a>
  <a id="1632" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a>
    <a id="1642" class="Symbol">(λ</a> <a id="1645" href="Cubical.Homotopy.Loopspace.html#1645" class="Bound">j</a> <a id="1647" class="Symbol">→</a> <a id="1649" class="Symbol">λ</a>
      <a id="1657" class="Symbol">{</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Cubical.Homotopy.Loopspace.html#1626" class="Bound">i</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1666" class="Symbol">)</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Homotopy.Loopspace.html#1618" class="Bound">g</a> <a id="1696" class="Symbol">.</a><a id="1697" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1700" class="Symbol">)</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Cubical.Homotopy.Loopspace.html#1620" class="Bound">f</a> <a id="1705" class="Symbol">.</a><a id="1706" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1709" class="Symbol">))</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Cubical.Homotopy.Loopspace.html#1618" class="Bound">g</a> <a id="1715" class="Symbol">.</a><a id="1716" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1724" href="Cubical.Homotopy.Loopspace.html#1624" class="Bound">k</a><a id="1725" class="Symbol">)</a> <a id="1727" href="Cubical.Homotopy.Loopspace.html#1645" class="Bound">j</a>
      <a id="1735" class="Symbol">;</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Cubical.Homotopy.Loopspace.html#1626" class="Bound">i</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Cubical.Homotopy.Loopspace.html#1618" class="Bound">g</a> <a id="1774" class="Symbol">.</a><a id="1775" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1778" class="Symbol">)</a> <a id="1780" class="Symbol">(</a><a id="1781" href="Cubical.Homotopy.Loopspace.html#1620" class="Bound">f</a> <a id="1783" class="Symbol">.</a><a id="1784" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1787" class="Symbol">))</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Cubical.Homotopy.Loopspace.html#1618" class="Bound">g</a> <a id="1793" class="Symbol">.</a><a id="1794" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1797" class="Symbol">)</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1802" href="Cubical.Homotopy.Loopspace.html#1624" class="Bound">k</a><a id="1803" class="Symbol">)</a> <a id="1805" href="Cubical.Homotopy.Loopspace.html#1645" class="Bound">j</a>
      <a id="1813" class="Symbol">})</a>
    <a id="1820" class="Symbol">(</a><a id="1821" href="Cubical.Homotopy.Loopspace.html#1618" class="Bound">g</a> <a id="1823" class="Symbol">.</a><a id="1824" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Cubical.Homotopy.Loopspace.html#1620" class="Bound">f</a> <a id="1859" class="Symbol">.</a><a id="1860" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1863" class="Symbol">))</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Cubical.Homotopy.Loopspace.html#1620" class="Bound">f</a> <a id="1875" class="Symbol">.</a><a id="1876" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1879" class="Symbol">)</a> <a id="1881" href="Cubical.Homotopy.Loopspace.html#1622" class="Bound">p</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Cubical.Homotopy.Loopspace.html#1620" class="Bound">f</a> <a id="1887" class="Symbol">.</a><a id="1888" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Cubical.Homotopy.Loopspace.html#1624" class="Bound">k</a> <a id="1895" href="Cubical.Homotopy.Loopspace.html#1626" class="Bound">i</a><a id="1896" class="Symbol">))</a>

<a id="Ω→∘∙"></a><a id="1900" href="Cubical.Homotopy.Loopspace.html#1900" class="Function">Ω→∘∙</a> <a id="1905" class="Symbol">:</a> <a id="1907" class="Symbol">∀</a> <a id="1909" class="Symbol">{</a><a id="1910" href="Cubical.Homotopy.Loopspace.html#1910" class="Bound">ℓ</a> <a id="1912" href="Cubical.Homotopy.Loopspace.html#1912" class="Bound">ℓ&#39;</a> <a id="1915" href="Cubical.Homotopy.Loopspace.html#1915" class="Bound">ℓ&#39;&#39;</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Cubical.Homotopy.Loopspace.html#1921" class="Bound">A</a> <a id="1923" class="Symbol">:</a> <a id="1925" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1933" href="Cubical.Homotopy.Loopspace.html#1910" class="Bound">ℓ</a><a id="1934" class="Symbol">}</a> <a id="1936" class="Symbol">{</a><a id="1937" href="Cubical.Homotopy.Loopspace.html#1937" class="Bound">B</a> <a id="1939" class="Symbol">:</a> <a id="1941" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1949" href="Cubical.Homotopy.Loopspace.html#1912" class="Bound">ℓ&#39;</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Symbol">{</a><a id="1954" href="Cubical.Homotopy.Loopspace.html#1954" class="Bound">C</a> <a id="1956" class="Symbol">:</a> <a id="1958" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1966" href="Cubical.Homotopy.Loopspace.html#1915" class="Bound">ℓ&#39;&#39;</a><a id="1969" class="Symbol">}</a>
  <a id="1973" class="Symbol">(</a><a id="1974" href="Cubical.Homotopy.Loopspace.html#1974" class="Bound">g</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Cubical.Homotopy.Loopspace.html#1937" class="Bound">B</a> <a id="1980" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1983" href="Cubical.Homotopy.Loopspace.html#1954" class="Bound">C</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Cubical.Homotopy.Loopspace.html#1987" class="Bound">f</a> <a id="1989" class="Symbol">:</a> <a id="1991" href="Cubical.Homotopy.Loopspace.html#1921" class="Bound">A</a> <a id="1993" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="1996" href="Cubical.Homotopy.Loopspace.html#1937" class="Bound">B</a><a id="1997" class="Symbol">)</a>
  <a id="2001" class="Symbol">→</a> <a id="2003" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Cubical.Homotopy.Loopspace.html#1974" class="Bound">g</a> <a id="2009" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2012" href="Cubical.Homotopy.Loopspace.html#1987" class="Bound">f</a><a id="2013" class="Symbol">)</a> <a id="2015" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="2021" href="Cubical.Homotopy.Loopspace.html#1974" class="Bound">g</a> <a id="2023" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="2026" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="2029" href="Cubical.Homotopy.Loopspace.html#1987" class="Bound">f</a><a id="2030" class="Symbol">)</a>
<a id="2032" href="Cubical.Homotopy.Loopspace.html#1900" class="Function">Ω→∘∙</a> <a id="2037" href="Cubical.Homotopy.Loopspace.html#2037" class="Bound">g</a> <a id="2039" href="Cubical.Homotopy.Loopspace.html#2039" class="Bound">f</a> <a id="2041" class="Symbol">=</a> <a id="2043" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="2077" class="Symbol">_</a> <a id="2079" class="Symbol">_)</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Cubical.Homotopy.Loopspace.html#1463" class="Function">Ω→∘</a> <a id="2095" href="Cubical.Homotopy.Loopspace.html#2037" class="Bound">g</a> <a id="2097" href="Cubical.Homotopy.Loopspace.html#2039" class="Bound">f</a><a id="2098" class="Symbol">))</a>

<a id="Ω→const"></a><a id="2102" href="Cubical.Homotopy.Loopspace.html#2102" class="Function">Ω→const</a> <a id="2110" class="Symbol">:</a> <a id="2112" class="Symbol">∀</a> <a id="2114" class="Symbol">{</a><a id="2115" href="Cubical.Homotopy.Loopspace.html#2115" class="Bound">ℓ</a> <a id="2117" href="Cubical.Homotopy.Loopspace.html#2117" class="Bound">ℓ&#39;</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">{</a><a id="2122" href="Cubical.Homotopy.Loopspace.html#2122" class="Bound">A</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2134" href="Cubical.Homotopy.Loopspace.html#2115" class="Bound">ℓ</a><a id="2135" class="Symbol">}</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Cubical.Homotopy.Loopspace.html#2138" class="Bound">B</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2150" href="Cubical.Homotopy.Loopspace.html#2117" class="Bound">ℓ&#39;</a><a id="2152" class="Symbol">}</a>
          <a id="2164" class="Symbol">→</a> <a id="2166" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="2169" class="Symbol">{</a><a id="2170" class="Argument">A</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Cubical.Homotopy.Loopspace.html#2122" class="Bound">A</a><a id="2175" class="Symbol">}</a> <a id="2177" class="Symbol">{</a><a id="2178" class="Argument">B</a> <a id="2180" class="Symbol">=</a> <a id="2182" href="Cubical.Homotopy.Loopspace.html#2138" class="Bound">B</a><a id="2183" class="Symbol">}</a> <a id="2185" class="Symbol">((λ</a> <a id="2189" href="Cubical.Homotopy.Loopspace.html#2189" class="Bound">_</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="2196" href="Cubical.Homotopy.Loopspace.html#2138" class="Bound">B</a><a id="2197" class="Symbol">)</a> <a id="2199" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2201" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2205" class="Symbol">)</a> <a id="2207" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2209" class="Symbol">((λ</a> <a id="2213" href="Cubical.Homotopy.Loopspace.html#2213" class="Bound">_</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2221" class="Symbol">)</a> <a id="2223" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2225" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2229" class="Symbol">)</a>
<a id="2231" href="Cubical.Homotopy.Loopspace.html#2102" class="Function">Ω→const</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="2275" class="Symbol">_</a> <a id="2277" class="Symbol">_)</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2288" class="Symbol">λ</a> <a id="2290" href="Cubical.Homotopy.Loopspace.html#2290" class="Bound">_</a> <a id="2292" class="Symbol">→</a> <a id="2294" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2298" class="Symbol">(</a><a id="2299" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="2305" class="Symbol">_))</a>

<a id="2310" class="Comment">{- Ω→ is a homomorphism -}</a>
<a id="Ω→pres∙filler"></a><a id="2337" href="Cubical.Homotopy.Loopspace.html#2337" class="Function">Ω→pres∙filler</a> <a id="2351" class="Symbol">:</a> <a id="2353" class="Symbol">∀</a> <a id="2355" class="Symbol">{</a><a id="2356" href="Cubical.Homotopy.Loopspace.html#2356" class="Bound">ℓ</a> <a id="2358" href="Cubical.Homotopy.Loopspace.html#2358" class="Bound">ℓ&#39;</a><a id="2360" class="Symbol">}</a> <a id="2362" class="Symbol">{</a><a id="2363" href="Cubical.Homotopy.Loopspace.html#2363" class="Bound">A</a> <a id="2365" class="Symbol">:</a> <a id="2367" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2375" href="Cubical.Homotopy.Loopspace.html#2356" class="Bound">ℓ</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">{</a><a id="2379" href="Cubical.Homotopy.Loopspace.html#2379" class="Bound">B</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2391" href="Cubical.Homotopy.Loopspace.html#2358" class="Bound">ℓ&#39;</a><a id="2393" class="Symbol">}</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Cubical.Homotopy.Loopspace.html#2396" class="Bound">f</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Cubical.Homotopy.Loopspace.html#2363" class="Bound">A</a> <a id="2402" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2405" href="Cubical.Homotopy.Loopspace.html#2379" class="Bound">B</a><a id="2406" class="Symbol">)</a>
        <a id="2416" class="Symbol">→</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Cubical.Homotopy.Loopspace.html#2419" class="Bound">p</a> <a id="2421" href="Cubical.Homotopy.Loopspace.html#2421" class="Bound">q</a> <a id="2423" class="Symbol">:</a> <a id="2425" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="2432" href="Cubical.Homotopy.Loopspace.html#2363" class="Bound">A</a><a id="2433" class="Symbol">))</a>
        <a id="2444" class="Symbol">→</a> <a id="2446" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2456" class="Symbol">→</a> <a id="2458" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2462" href="Cubical.Homotopy.Loopspace.html#2379" class="Bound">B</a>
<a id="2464" href="Cubical.Homotopy.Loopspace.html#2337" class="Function">Ω→pres∙filler</a> <a id="2478" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a> <a id="2480" href="Cubical.Homotopy.Loopspace.html#2480" class="Bound">p</a> <a id="2482" href="Cubical.Homotopy.Loopspace.html#2482" class="Bound">q</a> <a id="2484" href="Cubical.Homotopy.Loopspace.html#2484" class="Bound">i</a> <a id="2486" href="Cubical.Homotopy.Loopspace.html#2486" class="Bound">j</a> <a id="2488" href="Cubical.Homotopy.Loopspace.html#2488" class="Bound">k</a> <a id="2490" class="Symbol">=</a>
  <a id="2494" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>
    <a id="2504" class="Symbol">(λ</a> <a id="2507" href="Cubical.Homotopy.Loopspace.html#2507" class="Bound">k</a> <a id="2509" class="Symbol">→</a> <a id="2511" class="Symbol">λ</a>
       <a id="2520" class="Symbol">{</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Cubical.Homotopy.Loopspace.html#2484" class="Bound">i</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2565" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2566" class="Symbol">))</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2580" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Cubical.Homotopy.Loopspace.html#2480" class="Bound">p</a> <a id="2586" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2588" href="Cubical.Homotopy.Loopspace.html#2482" class="Bound">q</a><a id="2589" class="Symbol">))</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2597" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2598" class="Symbol">)</a> <a id="2600" href="Cubical.Homotopy.Loopspace.html#2507" class="Bound">k</a> <a id="2602" href="Cubical.Homotopy.Loopspace.html#2486" class="Bound">j</a>
        <a id="2612" class="Symbol">;</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Cubical.Homotopy.Loopspace.html#2484" class="Bound">i</a> <a id="2617" class="Symbol">=</a> <a id="2619" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">→</a>
          <a id="2635" class="Symbol">(</a><a id="2636" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
            <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2680" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2681" class="Symbol">))</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2695" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2696" class="Symbol">)</a> <a id="2698" href="Cubical.Homotopy.Loopspace.html#2480" class="Bound">p</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2706" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2707" class="Symbol">)</a> <a id="2709" href="Cubical.Homotopy.Loopspace.html#2507" class="Bound">k</a>
         <a id="2720" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2722" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
            <a id="2756" class="Symbol">(</a><a id="2757" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2766" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2767" class="Symbol">))</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2781" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2782" class="Symbol">)</a> <a id="2784" href="Cubical.Homotopy.Loopspace.html#2482" class="Bound">q</a><a id="2785" class="Symbol">)</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2792" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2793" class="Symbol">)</a> <a id="2795" href="Cubical.Homotopy.Loopspace.html#2507" class="Bound">k</a><a id="2796" class="Symbol">)</a> <a id="2798" href="Cubical.Homotopy.Loopspace.html#2486" class="Bound">j</a>
       <a id="2807" class="Symbol">;</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Cubical.Homotopy.Loopspace.html#2486" class="Bound">j</a> <a id="2812" class="Symbol">=</a> <a id="2814" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2816" class="Symbol">)</a> <a id="2818" class="Symbol">→</a> <a id="2820" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2824" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a> <a id="2826" href="Cubical.Homotopy.Loopspace.html#2507" class="Bound">k</a>
       <a id="2835" class="Symbol">;</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Cubical.Homotopy.Loopspace.html#2486" class="Bound">j</a> <a id="2840" class="Symbol">=</a> <a id="2842" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2852" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a> <a id="2854" href="Cubical.Homotopy.Loopspace.html#2507" class="Bound">k</a><a id="2855" class="Symbol">})</a>
    <a id="2862" class="Symbol">(</a><a id="2863" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Cubical.Foundations.GroupoidLaws.html#7893" class="Function">cong-∙</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2880" href="Cubical.Homotopy.Loopspace.html#2478" class="Bound">f</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Cubical.Homotopy.Loopspace.html#2480" class="Bound">p</a> <a id="2885" href="Cubical.Homotopy.Loopspace.html#2482" class="Bound">q</a> <a id="2887" href="Cubical.Homotopy.Loopspace.html#2484" class="Bound">i</a> <a id="2889" href="Cubical.Homotopy.Loopspace.html#2486" class="Bound">j</a><a id="2890" class="Symbol">))</a>
    <a id="2897" href="Cubical.Homotopy.Loopspace.html#2488" class="Bound">k</a>

<a id="Ω→pres∙"></a><a id="2900" href="Cubical.Homotopy.Loopspace.html#2900" class="Function">Ω→pres∙</a> <a id="2908" class="Symbol">:</a> <a id="2910" class="Symbol">∀</a> <a id="2912" class="Symbol">{</a><a id="2913" href="Cubical.Homotopy.Loopspace.html#2913" class="Bound">ℓ</a> <a id="2915" href="Cubical.Homotopy.Loopspace.html#2915" class="Bound">ℓ&#39;</a><a id="2917" class="Symbol">}</a> <a id="2919" class="Symbol">{</a><a id="2920" href="Cubical.Homotopy.Loopspace.html#2920" class="Bound">A</a> <a id="2922" class="Symbol">:</a> <a id="2924" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2932" href="Cubical.Homotopy.Loopspace.html#2913" class="Bound">ℓ</a><a id="2933" class="Symbol">}</a> <a id="2935" class="Symbol">{</a><a id="2936" href="Cubical.Homotopy.Loopspace.html#2936" class="Bound">B</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="2948" href="Cubical.Homotopy.Loopspace.html#2915" class="Bound">ℓ&#39;</a><a id="2950" class="Symbol">}</a> <a id="2952" class="Symbol">(</a><a id="2953" href="Cubical.Homotopy.Loopspace.html#2953" class="Bound">f</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Cubical.Homotopy.Loopspace.html#2920" class="Bound">A</a> <a id="2959" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="2962" href="Cubical.Homotopy.Loopspace.html#2936" class="Bound">B</a><a id="2963" class="Symbol">)</a>
        <a id="2973" class="Symbol">→</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Cubical.Homotopy.Loopspace.html#2976" class="Bound">p</a> <a id="2978" href="Cubical.Homotopy.Loopspace.html#2978" class="Bound">q</a> <a id="2980" class="Symbol">:</a> <a id="2982" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="2989" href="Cubical.Homotopy.Loopspace.html#2920" class="Bound">A</a><a id="2990" class="Symbol">))</a>
        <a id="3001" class="Symbol">→</a> <a id="3003" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3011" href="Cubical.Homotopy.Loopspace.html#2953" class="Bound">f</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Homotopy.Loopspace.html#2976" class="Bound">p</a> <a id="3017" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3019" href="Cubical.Homotopy.Loopspace.html#2978" class="Bound">q</a><a id="3020" class="Symbol">)</a> <a id="3022" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3024" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3032" href="Cubical.Homotopy.Loopspace.html#2953" class="Bound">f</a><a id="3033" class="Symbol">)</a> <a id="3035" href="Cubical.Homotopy.Loopspace.html#2976" class="Bound">p</a> <a id="3037" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3039" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3047" href="Cubical.Homotopy.Loopspace.html#2953" class="Bound">f</a><a id="3048" class="Symbol">)</a> <a id="3050" href="Cubical.Homotopy.Loopspace.html#2978" class="Bound">q</a>
<a id="3052" href="Cubical.Homotopy.Loopspace.html#2900" class="Function">Ω→pres∙</a> <a id="3060" href="Cubical.Homotopy.Loopspace.html#3060" class="Bound">f</a> <a id="3062" href="Cubical.Homotopy.Loopspace.html#3062" class="Bound">p</a> <a id="3064" href="Cubical.Homotopy.Loopspace.html#3064" class="Bound">q</a> <a id="3066" href="Cubical.Homotopy.Loopspace.html#3066" class="Bound">i</a> <a id="3068" href="Cubical.Homotopy.Loopspace.html#3068" class="Bound">j</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Cubical.Homotopy.Loopspace.html#2337" class="Function">Ω→pres∙filler</a> <a id="3086" href="Cubical.Homotopy.Loopspace.html#3060" class="Bound">f</a> <a id="3088" href="Cubical.Homotopy.Loopspace.html#3062" class="Bound">p</a> <a id="3090" href="Cubical.Homotopy.Loopspace.html#3064" class="Bound">q</a> <a id="3092" href="Cubical.Homotopy.Loopspace.html#3066" class="Bound">i</a> <a id="3094" href="Cubical.Homotopy.Loopspace.html#3068" class="Bound">j</a> <a id="3096" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="Ω→pres∙reflrefl"></a><a id="3100" href="Cubical.Homotopy.Loopspace.html#3100" class="Function">Ω→pres∙reflrefl</a> <a id="3116" class="Symbol">:</a> <a id="3118" class="Symbol">∀</a> <a id="3120" class="Symbol">{</a><a id="3121" href="Cubical.Homotopy.Loopspace.html#3121" class="Bound">ℓ</a> <a id="3123" href="Cubical.Homotopy.Loopspace.html#3123" class="Bound">ℓ&#39;</a><a id="3125" class="Symbol">}</a> <a id="3127" class="Symbol">{</a><a id="3128" href="Cubical.Homotopy.Loopspace.html#3128" class="Bound">A</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3140" href="Cubical.Homotopy.Loopspace.html#3121" class="Bound">ℓ</a><a id="3141" class="Symbol">}</a> <a id="3143" class="Symbol">{</a><a id="3144" href="Cubical.Homotopy.Loopspace.html#3144" class="Bound">B</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="3156" href="Cubical.Homotopy.Loopspace.html#3123" class="Bound">ℓ&#39;</a><a id="3158" class="Symbol">}</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Cubical.Homotopy.Loopspace.html#3161" class="Bound">f</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Cubical.Homotopy.Loopspace.html#3128" class="Bound">A</a> <a id="3167" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="3170" href="Cubical.Homotopy.Loopspace.html#3144" class="Bound">B</a><a id="3171" class="Symbol">)</a>
                  <a id="3191" class="Symbol">→</a> <a id="3193" href="Cubical.Homotopy.Loopspace.html#2900" class="Function">Ω→pres∙</a> <a id="3201" class="Symbol">{</a><a id="3202" class="Argument">A</a> <a id="3204" class="Symbol">=</a> <a id="3206" href="Cubical.Homotopy.Loopspace.html#3128" class="Bound">A</a><a id="3207" class="Symbol">}</a> <a id="3209" class="Symbol">{</a><a id="3210" class="Argument">B</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Cubical.Homotopy.Loopspace.html#3144" class="Bound">B</a><a id="3215" class="Symbol">}</a> <a id="3217" href="Cubical.Homotopy.Loopspace.html#3161" class="Bound">f</a> <a id="3219" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="3248" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3250" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3264" href="Cubical.Homotopy.Loopspace.html#3161" class="Bound">f</a><a id="3265" class="Symbol">))</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3273" class="Symbol">(</a><a id="3274" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3280" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3284" class="Symbol">))</a>
                   <a id="3306" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3308" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3316" href="Cubical.Homotopy.Loopspace.html#3161" class="Bound">f</a><a id="3317" class="Symbol">)</a>
                   <a id="3338" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3340" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3346" class="Symbol">_</a>
                   <a id="3367" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3369" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3375" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3393" href="Cubical.Homotopy.Loopspace.html#3161" class="Bound">f</a><a id="3394" class="Symbol">)))</a> <a id="3398" class="Symbol">(</a><a id="3399" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3412" href="Cubical.Homotopy.Loopspace.html#3161" class="Bound">f</a><a id="3413" class="Symbol">)))</a>
<a id="3417" href="Cubical.Homotopy.Loopspace.html#3100" class="Function">Ω→pres∙reflrefl</a> <a id="3433" class="Symbol">{</a><a id="3434" class="Argument">A</a> <a id="3436" class="Symbol">=</a> <a id="3438" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="3439" class="Symbol">}</a> <a id="3441" class="Symbol">{</a><a id="3442" class="Argument">B</a> <a id="3444" class="Symbol">=</a> <a id="3446" href="Cubical.Homotopy.Loopspace.html#3446" class="Bound">B</a><a id="3447" class="Symbol">}</a> <a id="3449" class="Symbol">=</a>
  <a id="3453" href="Cubical.Foundations.Pointed.Base.html#3029" class="Function">→∙J</a> <a id="3457" class="Symbol">(λ</a> <a id="3460" href="Cubical.Homotopy.Loopspace.html#3460" class="Bound">b₀</a> <a id="3463" href="Cubical.Homotopy.Loopspace.html#3463" class="Bound">f</a> <a id="3465" class="Symbol">→</a> <a id="3467" href="Cubical.Homotopy.Loopspace.html#2900" class="Function">Ω→pres∙</a> <a id="3475" class="Symbol">{</a><a id="3476" class="Argument">A</a> <a id="3478" class="Symbol">=</a> <a id="3480" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="3481" class="Symbol">}</a> <a id="3483" class="Symbol">{</a><a id="3484" class="Argument">B</a> <a id="3486" class="Symbol">=</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3493" href="Cubical.Homotopy.Loopspace.html#3446" class="Bound">B</a> <a id="3495" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3497" href="Cubical.Homotopy.Loopspace.html#3460" class="Bound">b₀</a><a id="3499" class="Symbol">)}</a> <a id="3502" href="Cubical.Homotopy.Loopspace.html#3463" class="Bound">f</a> <a id="3504" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3509" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="3533" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3535" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3549" href="Cubical.Homotopy.Loopspace.html#3463" class="Bound">f</a><a id="3550" class="Symbol">))</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3565" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3569" class="Symbol">))</a>
                   <a id="3591" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3593" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3597" class="Symbol">(</a><a id="3598" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3601" href="Cubical.Homotopy.Loopspace.html#3463" class="Bound">f</a><a id="3602" class="Symbol">)</a>
                   <a id="3623" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3625" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3631" class="Symbol">_</a>
                   <a id="3652" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3654" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3660" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="3664" class="Symbol">(</a><a id="3665" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3674" class="Symbol">(</a><a id="3675" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3678" href="Cubical.Homotopy.Loopspace.html#3463" class="Bound">f</a><a id="3679" class="Symbol">)))</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3693" class="Symbol">(</a><a id="3694" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3697" href="Cubical.Homotopy.Loopspace.html#3463" class="Bound">f</a><a id="3698" class="Symbol">))))</a>
       <a id="3710" class="Symbol">λ</a> <a id="3712" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Cubical.Homotopy.Loopspace.html#4339" class="Function">lem</a> <a id="3720" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a>
         <a id="3731" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3733" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3753" class="Symbol">(</a><a id="3754" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="3756" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3758" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3762" class="Symbol">)))</a> <a id="3766" class="Symbol">(</a><a id="3767" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3771" class="Symbol">(</a><a id="3772" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="3778" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3782" class="Symbol">))</a> <a id="3785" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙_</a><a id="3787" class="Symbol">)</a>
                <a id="3805" class="Symbol">(((</a><a id="3808" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3821" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="3842" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3844" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3848" class="Symbol">))))</a>
                                    <a id="3889" class="Symbol">(</a><a id="3890" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3899" class="Symbol">(</a><a id="3900" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="3906" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3908" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3912" class="Symbol">))))))</a>
                <a id="3935" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3937" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3953" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="3974" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3976" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3980" class="Symbol">))))</a>
                                      <a id="4023" class="Symbol">(</a><a id="4024" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="4040" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4042" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4046" class="Symbol">))))))</a>
                   <a id="4072" class="Symbol">(</a><a id="4073" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="4086" class="Symbol">(</a><a id="4087" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4091" class="Symbol">(</a><a id="4092" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="4098" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4100" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4104" class="Symbol">))))))</a>
                <a id="4127" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4129" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Cubical.Foundations.GroupoidLaws.html#2192" class="Function">assoc</a> <a id="4140" class="Symbol">(</a><a id="4141" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4145" class="Symbol">(</a><a id="4146" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="4152" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4154" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4158" class="Symbol">)))</a>
                  <a id="4180" class="Symbol">(</a><a id="4181" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4190" class="Symbol">(</a><a id="4191" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="4197" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4199" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4203" class="Symbol">))))</a>
                    <a id="4228" class="Symbol">(</a><a id="4229" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4235" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="4256" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4258" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4262" class="Symbol">))))</a>
                               <a id="4298" class="Symbol">(</a><a id="4299" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4303" class="Symbol">(</a><a id="4304" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Homotopy.Loopspace.html#3712" class="Bound">f</a> <a id="4315" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4317" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4321" class="Symbol">)))))))</a>
  <a id="4331" class="Keyword">where</a>
  <a id="4339" href="Cubical.Homotopy.Loopspace.html#4339" class="Function">lem</a> <a id="4343" class="Symbol">:</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Cubical.Homotopy.Loopspace.html#4346" class="Bound">f</a> <a id="4348" class="Symbol">:</a> <a id="4350" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4354" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4362" href="Cubical.Homotopy.Loopspace.html#3446" class="Bound">B</a><a id="4363" class="Symbol">)</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="Cubical.Homotopy.Loopspace.html#2900" class="Function">Ω→pres∙</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Cubical.Homotopy.Loopspace.html#4346" class="Bound">f</a> <a id="4378" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4380" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4384" class="Symbol">)</a> <a id="4386" class="Symbol">(λ</a> <a id="4389" href="Cubical.Homotopy.Loopspace.html#4389" class="Bound">_</a> <a id="4391" class="Symbol">→</a> <a id="4393" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4397" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4398" class="Symbol">)</a> <a id="4400" class="Symbol">(λ</a> <a id="4403" href="Cubical.Homotopy.Loopspace.html#4403" class="Bound">_</a> <a id="4405" class="Symbol">→</a> <a id="4407" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4411" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4412" class="Symbol">)</a> <a id="4414" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a>
      <a id="4422" class="Symbol">(λ</a> <a id="4425" href="Cubical.Homotopy.Loopspace.html#4425" class="Bound">i</a> <a id="4427" class="Symbol">→</a> <a id="4429" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4437" class="Symbol">(</a><a id="4438" href="Cubical.Homotopy.Loopspace.html#4346" class="Bound">f</a> <a id="4440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4442" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4446" class="Symbol">))</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="4456" class="Symbol">(λ</a> <a id="4459" href="Cubical.Homotopy.Loopspace.html#4459" class="Bound">_</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4467" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4468" class="Symbol">)</a> <a id="4470" class="Symbol">(</a><a id="4471" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4473" href="Cubical.Homotopy.Loopspace.html#4425" class="Bound">i</a><a id="4474" class="Symbol">)))</a> <a id="4478" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
      <a id="4486" class="Symbol">(λ</a> <a id="4489" href="Cubical.Homotopy.Loopspace.html#4489" class="Bound">i</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4501" class="Symbol">(</a><a id="4502" href="Cubical.Homotopy.Loopspace.html#4346" class="Bound">f</a> <a id="4504" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4506" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4510" class="Symbol">))</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4516" href="Cubical.Homotopy.Loopspace.html#4489" class="Bound">i</a><a id="4517" class="Symbol">)</a> <a id="4519" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4521" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4525" class="Symbol">(</a><a id="4526" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Cubical.Homotopy.Loopspace.html#4346" class="Bound">f</a> <a id="4532" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4534" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4538" class="Symbol">))</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4544" href="Cubical.Homotopy.Loopspace.html#4489" class="Bound">i</a><a id="4545" class="Symbol">))</a>
  <a id="4550" href="Cubical.Homotopy.Loopspace.html#4339" class="Function">lem</a> <a id="4554" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="4556" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a> <a id="4558" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="4560" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a> <a id="4562" class="Symbol">=</a>
    <a id="4568" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="4574" class="Symbol">(λ</a> <a id="4577" href="Cubical.Homotopy.Loopspace.html#4577" class="Bound">r</a> <a id="4579" class="Symbol">→</a> <a id="4581" class="Symbol">λ</a> <a id="4583" class="Symbol">{</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="4588" class="Symbol">=</a> <a id="4590" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a>
                                   <a id="4653" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4658" class="Symbol">(</a><a id="4659" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4664" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="4666" class="Symbol">((λ</a> <a id="4670" href="Cubical.Homotopy.Loopspace.html#4670" class="Bound">_</a> <a id="4672" class="Symbol">→</a> <a id="4674" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4677" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4678" class="Symbol">)</a> <a id="4680" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4682" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4686" class="Symbol">))</a> <a id="4689" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Cubical.Homotopy.Loopspace.html#4577" class="Bound">r</a> <a id="4697" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4699" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a><a id="4700" class="Symbol">)</a> <a id="4702" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a>
                    <a id="4724" class="Symbol">;</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4733" class="Symbol">)</a> <a id="4735" class="Symbol">→</a> <a id="4737" class="Symbol">(</a><a id="4738" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="4748" class="Symbol">(λ</a> <a id="4751" href="Cubical.Homotopy.Loopspace.html#4751" class="Bound">_</a> <a id="4753" class="Symbol">→</a> <a id="4755" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4761" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4762" class="Symbol">))</a> <a id="4765" class="Symbol">(</a><a id="4766" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4768" href="Cubical.Homotopy.Loopspace.html#4577" class="Bound">r</a><a id="4769" class="Symbol">)</a>
                                 <a id="4804" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4806" href="Cubical.Foundations.GroupoidLaws.html#20630" class="Function">∙∙lCancel</a> <a id="4816" class="Symbol">(λ</a> <a id="4819" href="Cubical.Homotopy.Loopspace.html#4819" class="Bound">_</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="4829" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4830" class="Symbol">))</a> <a id="4833" class="Symbol">(</a><a id="4834" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4836" href="Cubical.Homotopy.Loopspace.html#4577" class="Bound">r</a><a id="4837" class="Symbol">))</a> <a id="4840" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a>
                    <a id="4862" class="Symbol">;</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a> <a id="4867" class="Symbol">=</a> <a id="4869" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4871" class="Symbol">)</a> <a id="4873" class="Symbol">→</a> <a id="4875" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4882" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4883" class="Symbol">)</a>
                    <a id="4905" class="Symbol">;</a> <a id="4907" class="Symbol">(</a><a id="4908" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a> <a id="4910" class="Symbol">=</a> <a id="4912" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4914" class="Symbol">)</a> <a id="4916" class="Symbol">→</a> <a id="4918" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="4920" class="Symbol">(</a><a id="4921" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4925" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4926" class="Symbol">)</a>
                    <a id="4948" class="Symbol">;</a> <a id="4950" class="Symbol">(</a><a id="4951" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4957" class="Symbol">)</a> <a id="4959" class="Symbol">→</a> <a id="4961" href="Cubical.Homotopy.Loopspace.html#2337" class="Function">Ω→pres∙filler</a> <a id="4975" class="Symbol">{</a><a id="4976" class="Argument">A</a> <a id="4978" class="Symbol">=</a> <a id="4980" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="4981" class="Symbol">}</a> <a id="4983" class="Symbol">{</a><a id="4984" class="Argument">B</a> <a id="4986" class="Symbol">=</a> <a id="4988" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4992" href="Cubical.Homotopy.Loopspace.html#3446" class="Bound">B</a> <a id="4994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4996" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5002" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5003" class="Symbol">)}</a>
                                   <a id="5041" class="Symbol">(</a><a id="5042" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5044" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5046" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5050" class="Symbol">)</a> <a id="5052" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5057" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5062" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="5064" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a> <a id="5066" href="Cubical.Homotopy.Loopspace.html#4577" class="Bound">r</a>
                    <a id="5088" class="Symbol">;</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5097" class="Symbol">)</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a>
                                   <a id="5152" class="Symbol">((λ</a> <a id="5156" href="Cubical.Homotopy.Loopspace.html#5156" class="Bound">i</a> <a id="5158" class="Symbol">→</a> <a id="5160" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5164" class="Symbol">(</a><a id="5165" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5171" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5173" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5177" class="Symbol">))</a>
                                                <a id="5228" class="Symbol">(</a><a id="5229" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5235" class="Symbol">(λ</a> <a id="5238" href="Cubical.Homotopy.Loopspace.html#5238" class="Bound">_</a> <a id="5240" class="Symbol">→</a> <a id="5242" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5246" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5247" class="Symbol">)</a> <a id="5249" class="Symbol">(</a><a id="5250" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5252" href="Cubical.Homotopy.Loopspace.html#5156" class="Bound">i</a><a id="5253" class="Symbol">))))</a>
                                   <a id="5293" class="Symbol">((λ</a> <a id="5297" href="Cubical.Homotopy.Loopspace.html#5297" class="Bound">i</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5305" class="Symbol">(</a><a id="5306" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5312" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5314" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5318" class="Symbol">))</a> <a id="5321" class="Symbol">(</a><a id="5322" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5324" href="Cubical.Homotopy.Loopspace.html#5297" class="Bound">i</a><a id="5325" class="Symbol">)</a>
                                          <a id="5369" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5371" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="5379" class="Symbol">(</a><a id="5380" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5382" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5384" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5388" class="Symbol">))</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5394" href="Cubical.Homotopy.Loopspace.html#5297" class="Bound">i</a><a id="5395" class="Symbol">)))</a> <a id="5399" href="Cubical.Homotopy.Loopspace.html#4577" class="Bound">r</a> <a id="5401" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="5403" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a><a id="5404" class="Symbol">})</a>
     <a id="5412" class="Symbol">(</a><a id="5413" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5419" class="Symbol">(λ</a> <a id="5422" href="Cubical.Homotopy.Loopspace.html#5422" class="Bound">r</a> <a id="5424" class="Symbol">→</a> <a id="5426" class="Symbol">λ</a> <a id="5428" class="Symbol">{</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="5433" class="Symbol">=</a> <a id="5435" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5437" class="Symbol">)</a> <a id="5439" class="Symbol">→</a> <a id="5441" href="Cubical.Foundations.Prelude.html#4082" class="Function">doubleCompPath-filler</a> <a id="5463" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5474" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5476" class="Symbol">(</a><a id="5477" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5483" class="Symbol">(λ</a> <a id="5486" href="Cubical.Homotopy.Loopspace.html#5486" class="Bound">_</a> <a id="5488" class="Symbol">→</a> <a id="5490" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5493" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5494" class="Symbol">)</a> <a id="5496" href="Cubical.Homotopy.Loopspace.html#5422" class="Bound">r</a><a id="5497" class="Symbol">))</a> <a id="5500" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5505" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a> <a id="5507" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a>
                    <a id="5529" class="Symbol">;</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="5534" class="Symbol">=</a> <a id="5536" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5538" class="Symbol">)</a> <a id="5540" class="Symbol">→</a> <a id="5542" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5548" class="Symbol">(λ</a> <a id="5551" href="Cubical.Homotopy.Loopspace.html#5551" class="Bound">_</a> <a id="5553" class="Symbol">→</a> <a id="5555" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5557" class="Symbol">(</a><a id="5558" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5561" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5562" class="Symbol">))</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Cubical.Homotopy.Loopspace.html#5422" class="Bound">r</a> <a id="5568" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="5570" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a><a id="5571" class="Symbol">)</a> <a id="5573" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a>
                    <a id="5595" class="Symbol">;</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5604" class="Symbol">)</a> <a id="5606" class="Symbol">→</a> <a id="5608" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5610" class="Symbol">(</a><a id="5611" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5615" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5616" class="Symbol">)</a>
                    <a id="5638" class="Symbol">;</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a> <a id="5643" class="Symbol">=</a> <a id="5645" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5647" class="Symbol">)</a> <a id="5649" class="Symbol">→</a> <a id="5651" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5658" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5659" class="Symbol">)</a>
                    <a id="5681" class="Symbol">;</a> <a id="5683" class="Symbol">(</a><a id="5684" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a> <a id="5686" class="Symbol">=</a> <a id="5688" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5690" class="Symbol">)</a> <a id="5692" class="Symbol">→</a> <a id="5694" href="Cubical.Foundations.GroupoidLaws.html#7243" class="Function">cong-∙∙-filler</a> <a id="5709" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5711" class="Symbol">(λ</a> <a id="5714" href="Cubical.Homotopy.Loopspace.html#5714" class="Bound">_</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5721" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5722" class="Symbol">)</a> <a id="5724" class="Symbol">(λ</a> <a id="5727" href="Cubical.Homotopy.Loopspace.html#5727" class="Bound">_</a> <a id="5729" class="Symbol">→</a> <a id="5731" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5734" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5735" class="Symbol">)</a> <a id="5737" class="Symbol">(λ</a> <a id="5740" href="Cubical.Homotopy.Loopspace.html#5740" class="Bound">_</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5747" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5748" class="Symbol">)</a> <a id="5750" href="Cubical.Homotopy.Loopspace.html#5422" class="Bound">r</a> <a id="5752" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="5754" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a>
                    <a id="5776" class="Symbol">;</a> <a id="5778" class="Symbol">(</a><a id="5779" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a> <a id="5781" class="Symbol">=</a> <a id="5783" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5785" class="Symbol">)</a> <a id="5787" class="Symbol">→</a> <a id="5789" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5800" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5802" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5806" class="Symbol">))</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5816" class="Symbol">(λ</a> <a id="5819" href="Cubical.Homotopy.Loopspace.html#5819" class="Bound">_</a> <a id="5821" class="Symbol">→</a> <a id="5823" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5827" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5828" class="Symbol">)</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5833" href="Cubical.Homotopy.Loopspace.html#4558" class="Bound">i</a> <a id="5835" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5837" href="Cubical.Homotopy.Loopspace.html#5422" class="Bound">r</a><a id="5838" class="Symbol">))</a> <a id="5841" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a><a id="5842" class="Symbol">})</a>
             <a id="5858" class="Symbol">(</a><a id="5859" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="5865" class="Symbol">(λ</a> <a id="5868" href="Cubical.Homotopy.Loopspace.html#5868" class="Bound">_</a> <a id="5870" class="Symbol">→</a> <a id="5872" href="Cubical.Homotopy.Loopspace.html#4554" class="Bound">f</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="5878" href="Cubical.Homotopy.Loopspace.html#3438" class="Bound">A</a><a id="5879" class="Symbol">))</a> <a id="5882" href="Cubical.Homotopy.Loopspace.html#4556" class="Bound">k</a> <a id="5884" href="Cubical.Homotopy.Loopspace.html#4560" class="Bound">j</a><a id="5885" class="Symbol">))</a>

<a id="5889" class="Comment">{- Ω^→ is homomorphism -}</a>
<a id="Ω^→pres∙"></a><a id="5915" href="Cubical.Homotopy.Loopspace.html#5915" class="Function">Ω^→pres∙</a> <a id="5924" class="Symbol">:</a> <a id="5926" class="Symbol">∀</a> <a id="5928" class="Symbol">{</a><a id="5929" href="Cubical.Homotopy.Loopspace.html#5929" class="Bound">ℓ</a> <a id="5931" href="Cubical.Homotopy.Loopspace.html#5931" class="Bound">ℓ&#39;</a><a id="5933" class="Symbol">}</a> <a id="5935" class="Symbol">{</a><a id="5936" href="Cubical.Homotopy.Loopspace.html#5936" class="Bound">A</a> <a id="5938" class="Symbol">:</a> <a id="5940" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5948" href="Cubical.Homotopy.Loopspace.html#5929" class="Bound">ℓ</a><a id="5949" class="Symbol">}</a> <a id="5951" class="Symbol">{</a><a id="5952" href="Cubical.Homotopy.Loopspace.html#5952" class="Bound">B</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="5964" href="Cubical.Homotopy.Loopspace.html#5931" class="Bound">ℓ&#39;</a><a id="5966" class="Symbol">}</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Cubical.Homotopy.Loopspace.html#5969" class="Bound">f</a> <a id="5971" class="Symbol">:</a> <a id="5973" href="Cubical.Homotopy.Loopspace.html#5936" class="Bound">A</a> <a id="5975" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="5978" href="Cubical.Homotopy.Loopspace.html#5952" class="Bound">B</a><a id="5979" class="Symbol">)</a>
        <a id="5989" class="Symbol">→</a> <a id="5991" class="Symbol">(</a><a id="5992" href="Cubical.Homotopy.Loopspace.html#5992" class="Bound">n</a> <a id="5994" class="Symbol">:</a> <a id="5996" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5997" class="Symbol">)</a>
        <a id="6007" class="Symbol">→</a> <a id="6009" class="Symbol">(</a><a id="6010" href="Cubical.Homotopy.Loopspace.html#6010" class="Bound">p</a> <a id="6012" href="Cubical.Homotopy.Loopspace.html#6012" class="Bound">q</a> <a id="6014" class="Symbol">:</a> <a id="6016" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="6020" class="Symbol">((</a><a id="6022" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="6025" class="Symbol">(</a><a id="6026" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6030" href="Cubical.Homotopy.Loopspace.html#5992" class="Bound">n</a><a id="6031" class="Symbol">))</a> <a id="6034" href="Cubical.Homotopy.Loopspace.html#5936" class="Bound">A</a><a id="6035" class="Symbol">))</a>
        <a id="6046" class="Symbol">→</a> <a id="6048" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6057" class="Symbol">(</a><a id="6058" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6062" href="Cubical.Homotopy.Loopspace.html#5992" class="Bound">n</a><a id="6063" class="Symbol">)</a> <a id="6065" href="Cubical.Homotopy.Loopspace.html#5969" class="Bound">f</a><a id="6066" class="Symbol">)</a> <a id="6068" class="Symbol">(</a><a id="6069" href="Cubical.Homotopy.Loopspace.html#6010" class="Bound">p</a> <a id="6071" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6073" href="Cubical.Homotopy.Loopspace.html#6012" class="Bound">q</a><a id="6074" class="Symbol">)</a>
         <a id="6085" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6087" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6096" class="Symbol">(</a><a id="6097" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6101" href="Cubical.Homotopy.Loopspace.html#5992" class="Bound">n</a><a id="6102" class="Symbol">)</a> <a id="6104" href="Cubical.Homotopy.Loopspace.html#5969" class="Bound">f</a><a id="6105" class="Symbol">)</a> <a id="6107" href="Cubical.Homotopy.Loopspace.html#6010" class="Bound">p</a> <a id="6109" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6111" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6115" class="Symbol">(</a><a id="6116" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6120" class="Symbol">(</a><a id="6121" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6125" href="Cubical.Homotopy.Loopspace.html#5992" class="Bound">n</a><a id="6126" class="Symbol">)</a> <a id="6128" href="Cubical.Homotopy.Loopspace.html#5969" class="Bound">f</a><a id="6129" class="Symbol">)</a> <a id="6131" href="Cubical.Homotopy.Loopspace.html#6012" class="Bound">q</a>
<a id="6133" href="Cubical.Homotopy.Loopspace.html#5915" class="Function">Ω^→pres∙</a> <a id="6142" class="Symbol">{</a><a id="6143" class="Argument">A</a> <a id="6145" class="Symbol">=</a> <a id="6147" href="Cubical.Homotopy.Loopspace.html#6147" class="Bound">A</a><a id="6148" class="Symbol">}</a> <a id="6150" class="Symbol">{</a><a id="6151" class="Argument">B</a> <a id="6153" class="Symbol">=</a> <a id="6155" href="Cubical.Homotopy.Loopspace.html#6155" class="Bound">B</a><a id="6156" class="Symbol">}</a> <a id="6158" href="Cubical.Homotopy.Loopspace.html#6158" class="Bound">f</a> <a id="6160" href="Cubical.Homotopy.Loopspace.html#6160" class="Bound">n</a> <a id="6162" href="Cubical.Homotopy.Loopspace.html#6162" class="Bound">p</a> <a id="6164" href="Cubical.Homotopy.Loopspace.html#6164" class="Bound">q</a> <a id="6166" class="Symbol">=</a> <a id="6168" href="Cubical.Homotopy.Loopspace.html#2900" class="Function">Ω→pres∙</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6181" href="Cubical.Homotopy.Loopspace.html#6160" class="Bound">n</a> <a id="6183" href="Cubical.Homotopy.Loopspace.html#6158" class="Bound">f</a><a id="6184" class="Symbol">)</a> <a id="6186" href="Cubical.Homotopy.Loopspace.html#6162" class="Bound">p</a> <a id="6188" href="Cubical.Homotopy.Loopspace.html#6164" class="Bound">q</a>

<a id="Ω^→∘∙"></a><a id="6191" href="Cubical.Homotopy.Loopspace.html#6191" class="Function">Ω^→∘∙</a> <a id="6197" class="Symbol">:</a> <a id="6199" class="Symbol">∀</a> <a id="6201" class="Symbol">{</a><a id="6202" href="Cubical.Homotopy.Loopspace.html#6202" class="Bound">ℓ</a> <a id="6204" href="Cubical.Homotopy.Loopspace.html#6204" class="Bound">ℓ&#39;</a> <a id="6207" href="Cubical.Homotopy.Loopspace.html#6207" class="Bound">ℓ&#39;&#39;</a><a id="6210" class="Symbol">}</a> <a id="6212" class="Symbol">{</a><a id="6213" href="Cubical.Homotopy.Loopspace.html#6213" class="Bound">A</a> <a id="6215" class="Symbol">:</a> <a id="6217" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6225" href="Cubical.Homotopy.Loopspace.html#6202" class="Bound">ℓ</a><a id="6226" class="Symbol">}</a> <a id="6228" class="Symbol">{</a><a id="6229" href="Cubical.Homotopy.Loopspace.html#6229" class="Bound">B</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6241" href="Cubical.Homotopy.Loopspace.html#6204" class="Bound">ℓ&#39;</a><a id="6243" class="Symbol">}</a> <a id="6245" class="Symbol">{</a><a id="6246" href="Cubical.Homotopy.Loopspace.html#6246" class="Bound">C</a> <a id="6248" class="Symbol">:</a> <a id="6250" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6258" href="Cubical.Homotopy.Loopspace.html#6207" class="Bound">ℓ&#39;&#39;</a><a id="6261" class="Symbol">}</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.Homotopy.Loopspace.html#6264" class="Bound">n</a> <a id="6266" class="Symbol">:</a> <a id="6268" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6269" class="Symbol">)</a>
  <a id="6273" class="Symbol">(</a><a id="6274" href="Cubical.Homotopy.Loopspace.html#6274" class="Bound">g</a> <a id="6276" class="Symbol">:</a> <a id="6278" href="Cubical.Homotopy.Loopspace.html#6229" class="Bound">B</a> <a id="6280" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6283" href="Cubical.Homotopy.Loopspace.html#6246" class="Bound">C</a><a id="6284" class="Symbol">)</a> <a id="6286" class="Symbol">(</a><a id="6287" href="Cubical.Homotopy.Loopspace.html#6287" class="Bound">f</a> <a id="6289" class="Symbol">:</a> <a id="6291" href="Cubical.Homotopy.Loopspace.html#6213" class="Bound">A</a> <a id="6293" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6296" href="Cubical.Homotopy.Loopspace.html#6229" class="Bound">B</a><a id="6297" class="Symbol">)</a>
  <a id="6301" class="Symbol">→</a> <a id="6303" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6307" href="Cubical.Homotopy.Loopspace.html#6264" class="Bound">n</a> <a id="6309" class="Symbol">(</a><a id="6310" href="Cubical.Homotopy.Loopspace.html#6274" class="Bound">g</a> <a id="6312" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="6315" href="Cubical.Homotopy.Loopspace.html#6287" class="Bound">f</a><a id="6316" class="Symbol">)</a> <a id="6318" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6325" href="Cubical.Homotopy.Loopspace.html#6264" class="Bound">n</a> <a id="6327" href="Cubical.Homotopy.Loopspace.html#6274" class="Bound">g</a> <a id="6329" href="Cubical.Foundations.Pointed.Properties.html#1795" class="Function Operator">∘∙</a> <a id="6332" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6336" href="Cubical.Homotopy.Loopspace.html#6264" class="Bound">n</a> <a id="6338" href="Cubical.Homotopy.Loopspace.html#6287" class="Bound">f</a><a id="6339" class="Symbol">)</a>
<a id="6341" href="Cubical.Homotopy.Loopspace.html#6191" class="Function">Ω^→∘∙</a> <a id="6347" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6352" href="Cubical.Homotopy.Loopspace.html#6352" class="Bound">g</a> <a id="6354" href="Cubical.Homotopy.Loopspace.html#6354" class="Bound">f</a> <a id="6356" class="Symbol">=</a> <a id="6358" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6363" href="Cubical.Homotopy.Loopspace.html#6191" class="Function">Ω^→∘∙</a> <a id="6369" class="Symbol">(</a><a id="6370" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6374" href="Cubical.Homotopy.Loopspace.html#6374" class="Bound">n</a><a id="6375" class="Symbol">)</a> <a id="6377" href="Cubical.Homotopy.Loopspace.html#6377" class="Bound">g</a> <a id="6379" href="Cubical.Homotopy.Loopspace.html#6379" class="Bound">f</a> <a id="6381" class="Symbol">=</a> <a id="6383" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6388" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="6391" class="Symbol">(</a><a id="6392" href="Cubical.Homotopy.Loopspace.html#6191" class="Function">Ω^→∘∙</a> <a id="6398" href="Cubical.Homotopy.Loopspace.html#6374" class="Bound">n</a> <a id="6400" href="Cubical.Homotopy.Loopspace.html#6377" class="Bound">g</a> <a id="6402" href="Cubical.Homotopy.Loopspace.html#6379" class="Bound">f</a><a id="6403" class="Symbol">)</a> <a id="6405" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6407" href="Cubical.Homotopy.Loopspace.html#1900" class="Function">Ω→∘∙</a> <a id="6412" class="Symbol">(</a><a id="6413" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6417" href="Cubical.Homotopy.Loopspace.html#6374" class="Bound">n</a> <a id="6419" href="Cubical.Homotopy.Loopspace.html#6377" class="Bound">g</a><a id="6420" class="Symbol">)</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6427" href="Cubical.Homotopy.Loopspace.html#6374" class="Bound">n</a> <a id="6429" href="Cubical.Homotopy.Loopspace.html#6379" class="Bound">f</a><a id="6430" class="Symbol">)</a>

<a id="Ω^→const"></a><a id="6433" href="Cubical.Homotopy.Loopspace.html#6433" class="Function">Ω^→const</a> <a id="6442" class="Symbol">:</a> <a id="6444" class="Symbol">∀</a> <a id="6446" class="Symbol">{</a><a id="6447" href="Cubical.Homotopy.Loopspace.html#6447" class="Bound">ℓ</a> <a id="6449" href="Cubical.Homotopy.Loopspace.html#6449" class="Bound">ℓ&#39;</a><a id="6451" class="Symbol">}</a> <a id="6453" class="Symbol">{</a><a id="6454" href="Cubical.Homotopy.Loopspace.html#6454" class="Bound">A</a> <a id="6456" class="Symbol">:</a> <a id="6458" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6466" href="Cubical.Homotopy.Loopspace.html#6447" class="Bound">ℓ</a><a id="6467" class="Symbol">}</a> <a id="6469" class="Symbol">{</a><a id="6470" href="Cubical.Homotopy.Loopspace.html#6470" class="Bound">B</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6482" href="Cubical.Homotopy.Loopspace.html#6449" class="Bound">ℓ&#39;</a><a id="6484" class="Symbol">}</a> <a id="6486" class="Symbol">(</a><a id="6487" href="Cubical.Homotopy.Loopspace.html#6487" class="Bound">n</a> <a id="6489" class="Symbol">:</a> <a id="6491" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6492" class="Symbol">)</a>
          <a id="6504" class="Symbol">→</a> <a id="6506" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="6510" class="Symbol">{</a><a id="6511" class="Argument">A</a> <a id="6513" class="Symbol">=</a> <a id="6515" href="Cubical.Homotopy.Loopspace.html#6454" class="Bound">A</a><a id="6516" class="Symbol">}</a> <a id="6518" class="Symbol">{</a><a id="6519" class="Argument">B</a> <a id="6521" class="Symbol">=</a> <a id="6523" href="Cubical.Homotopy.Loopspace.html#6470" class="Bound">B</a><a id="6524" class="Symbol">}</a> <a id="6526" href="Cubical.Homotopy.Loopspace.html#6487" class="Bound">n</a> <a id="6528" class="Symbol">((λ</a> <a id="6532" href="Cubical.Homotopy.Loopspace.html#6532" class="Bound">_</a> <a id="6534" class="Symbol">→</a> <a id="6536" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="6539" href="Cubical.Homotopy.Loopspace.html#6470" class="Bound">B</a><a id="6540" class="Symbol">)</a> <a id="6542" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6544" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6548" class="Symbol">)</a>
          <a id="6560" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6562" class="Symbol">((λ</a> <a id="6566" href="Cubical.Homotopy.Loopspace.html#6566" class="Bound">_</a> <a id="6568" class="Symbol">→</a> <a id="6570" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6574" class="Symbol">((</a><a id="6576" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="6579" href="Cubical.Homotopy.Loopspace.html#6487" class="Bound">n</a><a id="6580" class="Symbol">)</a> <a id="6582" href="Cubical.Homotopy.Loopspace.html#6470" class="Bound">B</a><a id="6583" class="Symbol">))</a> <a id="6586" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6588" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="6592" class="Symbol">)</a>
<a id="6594" href="Cubical.Homotopy.Loopspace.html#6433" class="Function">Ω^→const</a> <a id="6603" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6608" class="Symbol">=</a> <a id="6610" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="6615" href="Cubical.Homotopy.Loopspace.html#6433" class="Function">Ω^→const</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6629" href="Cubical.Homotopy.Loopspace.html#6629" class="Bound">n</a><a id="6630" class="Symbol">)</a> <a id="6632" class="Symbol">=</a> <a id="6634" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6639" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="6642" class="Symbol">(</a><a id="6643" href="Cubical.Homotopy.Loopspace.html#6433" class="Function">Ω^→const</a> <a id="6652" href="Cubical.Homotopy.Loopspace.html#6629" class="Bound">n</a><a id="6653" class="Symbol">)</a> <a id="6655" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6657" href="Cubical.Homotopy.Loopspace.html#2102" class="Function">Ω→const</a>

<a id="isEquivΩ→"></a><a id="6666" href="Cubical.Homotopy.Loopspace.html#6666" class="Function">isEquivΩ→</a> <a id="6676" class="Symbol">:</a> <a id="6678" class="Symbol">∀</a> <a id="6680" class="Symbol">{</a><a id="6681" href="Cubical.Homotopy.Loopspace.html#6681" class="Bound">ℓ</a> <a id="6683" href="Cubical.Homotopy.Loopspace.html#6683" class="Bound">ℓ&#39;</a><a id="6685" class="Symbol">}</a> <a id="6687" class="Symbol">{</a><a id="6688" href="Cubical.Homotopy.Loopspace.html#6688" class="Bound">A</a> <a id="6690" class="Symbol">:</a> <a id="6692" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6700" href="Cubical.Homotopy.Loopspace.html#6681" class="Bound">ℓ</a><a id="6701" class="Symbol">}</a> <a id="6703" class="Symbol">{</a><a id="6704" href="Cubical.Homotopy.Loopspace.html#6704" class="Bound">B</a> <a id="6706" class="Symbol">:</a> <a id="6708" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="6716" href="Cubical.Homotopy.Loopspace.html#6683" class="Bound">ℓ&#39;</a><a id="6718" class="Symbol">}</a>
           <a id="6731" class="Symbol">→</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Cubical.Homotopy.Loopspace.html#6734" class="Bound">f</a> <a id="6736" class="Symbol">:</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Cubical.Homotopy.Loopspace.html#6688" class="Bound">A</a> <a id="6741" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="6744" href="Cubical.Homotopy.Loopspace.html#6704" class="Bound">B</a><a id="6745" class="Symbol">))</a>
           <a id="6759" class="Symbol">→</a> <a id="6761" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6769" class="Symbol">(</a><a id="6770" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6774" href="Cubical.Homotopy.Loopspace.html#6734" class="Bound">f</a><a id="6775" class="Symbol">)</a> <a id="6777" class="Symbol">→</a> <a id="6779" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6787" class="Symbol">(</a><a id="6788" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="6791" href="Cubical.Homotopy.Loopspace.html#6734" class="Bound">f</a> <a id="6793" class="Symbol">.</a><a id="6794" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6797" class="Symbol">)</a>
<a id="6799" href="Cubical.Homotopy.Loopspace.html#6666" class="Function">isEquivΩ→</a> <a id="6809" class="Symbol">{</a><a id="6810" class="Argument">B</a> <a id="6812" class="Symbol">=</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Cubical.Homotopy.Loopspace.html#6815" class="Bound">B</a> <a id="6817" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6819" href="Cubical.Homotopy.Loopspace.html#6819" class="Bound">b</a><a id="6820" class="Symbol">)}</a> <a id="6823" class="Symbol">=</a>
  <a id="6827" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="6835" class="Symbol">λ</a> <a id="6837" href="Cubical.Homotopy.Loopspace.html#6837" class="Bound">f</a> <a id="6839" class="Symbol">→</a>
    <a id="6845" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="6847" class="Symbol">(λ</a> <a id="6850" href="Cubical.Homotopy.Loopspace.html#6850" class="Bound">b</a> <a id="6852" href="Cubical.Homotopy.Loopspace.html#6852" class="Bound">y</a> <a id="6854" class="Symbol">→</a> <a id="6856" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6864" href="Cubical.Homotopy.Loopspace.html#6837" class="Bound">f</a>
             <a id="6879" class="Symbol">→</a> <a id="6881" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6889" class="Symbol">(λ</a> <a id="6892" href="Cubical.Homotopy.Loopspace.html#6892" class="Bound">q</a> <a id="6894" class="Symbol">→</a> <a id="6896" class="Symbol">(λ</a> <a id="6899" href="Cubical.Homotopy.Loopspace.html#6899" class="Bound">i</a> <a id="6901" class="Symbol">→</a> <a id="6903" href="Cubical.Homotopy.Loopspace.html#6852" class="Bound">y</a> <a id="6905" class="Symbol">(</a><a id="6906" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6908" href="Cubical.Homotopy.Loopspace.html#6899" class="Bound">i</a><a id="6909" class="Symbol">))</a> <a id="6912" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6915" class="Symbol">(λ</a> <a id="6918" href="Cubical.Homotopy.Loopspace.html#6918" class="Bound">i</a> <a id="6920" class="Symbol">→</a> <a id="6922" href="Cubical.Homotopy.Loopspace.html#6837" class="Bound">f</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Cubical.Homotopy.Loopspace.html#6892" class="Bound">q</a> <a id="6927" href="Cubical.Homotopy.Loopspace.html#6918" class="Bound">i</a><a id="6928" class="Symbol">))</a> <a id="6931" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="6934" href="Cubical.Homotopy.Loopspace.html#6852" class="Bound">y</a><a id="6935" class="Symbol">))</a>
      <a id="6944" class="Symbol">λ</a> <a id="6946" href="Cubical.Homotopy.Loopspace.html#6946" class="Bound">eqf</a> <a id="6950" class="Symbol">→</a> <a id="6952" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="6958" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="6966" class="Symbol">(</a><a id="6967" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="6981" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6983" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6988" href="Cubical.Homotopy.Loopspace.html#6837" class="Bound">f</a><a id="6989" class="Symbol">))</a>
                     <a id="7013" class="Symbol">(</a><a id="7014" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="7048" class="Symbol">(</a><a id="7049" href="Cubical.Homotopy.Loopspace.html#6837" class="Bound">f</a> <a id="7051" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7053" href="Cubical.Homotopy.Loopspace.html#6946" class="Bound">eqf</a><a id="7056" class="Symbol">))))</a>

<a id="isEquivΩ^→"></a><a id="7062" href="Cubical.Homotopy.Loopspace.html#7062" class="Function">isEquivΩ^→</a> <a id="7073" class="Symbol">:</a> <a id="7075" class="Symbol">∀</a> <a id="7077" class="Symbol">{</a><a id="7078" href="Cubical.Homotopy.Loopspace.html#7078" class="Bound">ℓ</a> <a id="7080" href="Cubical.Homotopy.Loopspace.html#7080" class="Bound">ℓ&#39;</a><a id="7082" class="Symbol">}</a> <a id="7084" class="Symbol">{</a><a id="7085" href="Cubical.Homotopy.Loopspace.html#7085" class="Bound">A</a> <a id="7087" class="Symbol">:</a> <a id="7089" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7097" href="Cubical.Homotopy.Loopspace.html#7078" class="Bound">ℓ</a><a id="7098" class="Symbol">}</a> <a id="7100" class="Symbol">{</a><a id="7101" href="Cubical.Homotopy.Loopspace.html#7101" class="Bound">B</a> <a id="7103" class="Symbol">:</a> <a id="7105" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7113" href="Cubical.Homotopy.Loopspace.html#7080" class="Bound">ℓ&#39;</a><a id="7115" class="Symbol">}</a> <a id="7117" class="Symbol">(</a><a id="7118" href="Cubical.Homotopy.Loopspace.html#7118" class="Bound">n</a> <a id="7120" class="Symbol">:</a> <a id="7122" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7123" class="Symbol">)</a>
           <a id="7136" class="Symbol">→</a> <a id="7138" class="Symbol">(</a><a id="7139" href="Cubical.Homotopy.Loopspace.html#7139" class="Bound">f</a> <a id="7141" class="Symbol">:</a> <a id="7143" href="Cubical.Homotopy.Loopspace.html#7085" class="Bound">A</a> <a id="7145" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="7148" href="Cubical.Homotopy.Loopspace.html#7101" class="Bound">B</a><a id="7149" class="Symbol">)</a>
           <a id="7162" class="Symbol">→</a> <a id="7164" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="7172" class="Symbol">(</a><a id="7173" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7177" href="Cubical.Homotopy.Loopspace.html#7139" class="Bound">f</a><a id="7178" class="Symbol">)</a>
           <a id="7191" class="Symbol">→</a> <a id="7193" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="7201" class="Symbol">(</a><a id="7202" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="7206" href="Cubical.Homotopy.Loopspace.html#7118" class="Bound">n</a> <a id="7208" href="Cubical.Homotopy.Loopspace.html#7139" class="Bound">f</a> <a id="7210" class="Symbol">.</a><a id="7211" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="7214" class="Symbol">)</a>
<a id="7216" href="Cubical.Homotopy.Loopspace.html#7062" class="Function">isEquivΩ^→</a> <a id="7227" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7232" href="Cubical.Homotopy.Loopspace.html#7232" class="Bound">f</a> <a id="7234" href="Cubical.Homotopy.Loopspace.html#7234" class="Bound">iseq</a> <a id="7239" class="Symbol">=</a> <a id="7241" href="Cubical.Homotopy.Loopspace.html#7234" class="Bound">iseq</a>
<a id="7246" href="Cubical.Homotopy.Loopspace.html#7062" class="Function">isEquivΩ^→</a> <a id="7257" class="Symbol">(</a><a id="7258" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7262" href="Cubical.Homotopy.Loopspace.html#7262" class="Bound">n</a><a id="7263" class="Symbol">)</a> <a id="7265" href="Cubical.Homotopy.Loopspace.html#7265" class="Bound">f</a> <a id="7267" href="Cubical.Homotopy.Loopspace.html#7267" class="Bound">iseq</a> <a id="7272" class="Symbol">=</a> <a id="7274" href="Cubical.Homotopy.Loopspace.html#6666" class="Function">isEquivΩ→</a> <a id="7284" class="Symbol">(</a><a id="7285" href="Cubical.Homotopy.Loopspace.html#1261" class="Function">Ω^→</a> <a id="7289" href="Cubical.Homotopy.Loopspace.html#7262" class="Bound">n</a> <a id="7291" href="Cubical.Homotopy.Loopspace.html#7265" class="Bound">f</a><a id="7292" class="Symbol">)</a> <a id="7294" class="Symbol">(</a><a id="7295" href="Cubical.Homotopy.Loopspace.html#7062" class="Function">isEquivΩ^→</a> <a id="7306" href="Cubical.Homotopy.Loopspace.html#7262" class="Bound">n</a> <a id="7308" href="Cubical.Homotopy.Loopspace.html#7265" class="Bound">f</a> <a id="7310" href="Cubical.Homotopy.Loopspace.html#7267" class="Bound">iseq</a><a id="7314" class="Symbol">)</a>

<a id="Ω≃∙"></a><a id="7317" href="Cubical.Homotopy.Loopspace.html#7317" class="Function">Ω≃∙</a> <a id="7321" class="Symbol">:</a> <a id="7323" class="Symbol">∀</a> <a id="7325" class="Symbol">{</a><a id="7326" href="Cubical.Homotopy.Loopspace.html#7326" class="Bound">ℓ</a> <a id="7328" href="Cubical.Homotopy.Loopspace.html#7328" class="Bound">ℓ&#39;</a><a id="7330" class="Symbol">}</a> <a id="7332" class="Symbol">{</a><a id="7333" href="Cubical.Homotopy.Loopspace.html#7333" class="Bound">A</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7345" href="Cubical.Homotopy.Loopspace.html#7326" class="Bound">ℓ</a><a id="7346" class="Symbol">}</a> <a id="7348" class="Symbol">{</a><a id="7349" href="Cubical.Homotopy.Loopspace.html#7349" class="Bound">B</a> <a id="7351" class="Symbol">:</a> <a id="7353" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7361" href="Cubical.Homotopy.Loopspace.html#7328" class="Bound">ℓ&#39;</a><a id="7363" class="Symbol">}</a>
     <a id="7370" class="Symbol">→</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Cubical.Homotopy.Loopspace.html#7373" class="Bound">e</a> <a id="7375" class="Symbol">:</a> <a id="7377" href="Cubical.Homotopy.Loopspace.html#7333" class="Bound">A</a> <a id="7379" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="7382" href="Cubical.Homotopy.Loopspace.html#7349" class="Bound">B</a><a id="7383" class="Symbol">)</a>
     <a id="7390" class="Symbol">→</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="7395" href="Cubical.Homotopy.Loopspace.html#7333" class="Bound">A</a><a id="7396" class="Symbol">)</a> <a id="7398" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="7401" class="Symbol">(</a><a id="7402" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="7404" href="Cubical.Homotopy.Loopspace.html#7349" class="Bound">B</a><a id="7405" class="Symbol">)</a>
<a id="7407" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Cubical.Homotopy.Loopspace.html#7317" class="Function">Ω≃∙</a> <a id="7421" href="Cubical.Homotopy.Loopspace.html#7421" class="Bound">e</a><a id="7422" class="Symbol">))</a> <a id="7425" class="Symbol">=</a> <a id="7427" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="7435" class="Symbol">(</a><a id="7436" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7445" href="Cubical.Homotopy.Loopspace.html#7421" class="Bound">e</a><a id="7446" class="Symbol">)</a> <a id="7448" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7450" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7454" href="Cubical.Homotopy.Loopspace.html#7421" class="Bound">e</a><a id="7455" class="Symbol">))</a>
<a id="7458" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7462" class="Symbol">(</a><a id="7463" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7467" class="Symbol">(</a><a id="7468" href="Cubical.Homotopy.Loopspace.html#7317" class="Function">Ω≃∙</a> <a id="7472" href="Cubical.Homotopy.Loopspace.html#7472" class="Bound">e</a><a id="7473" class="Symbol">))</a> <a id="7476" class="Symbol">=</a> <a id="7478" href="Cubical.Homotopy.Loopspace.html#6666" class="Function">isEquivΩ→</a> <a id="7488" class="Symbol">(</a><a id="7489" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7498" href="Cubical.Homotopy.Loopspace.html#7472" class="Bound">e</a><a id="7499" class="Symbol">)</a> <a id="7501" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7503" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7507" href="Cubical.Homotopy.Loopspace.html#7472" class="Bound">e</a><a id="7508" class="Symbol">)</a> <a id="7510" class="Symbol">(</a><a id="7511" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7515" class="Symbol">(</a><a id="7516" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7520" href="Cubical.Homotopy.Loopspace.html#7472" class="Bound">e</a><a id="7521" class="Symbol">))</a>
<a id="7524" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7528" class="Symbol">(</a><a id="7529" href="Cubical.Homotopy.Loopspace.html#7317" class="Function">Ω≃∙</a> <a id="7533" href="Cubical.Homotopy.Loopspace.html#7533" class="Bound">e</a><a id="7534" class="Symbol">)</a> <a id="7536" class="Symbol">=</a> <a id="7538" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7542" class="Symbol">(</a><a id="7543" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="7546" class="Symbol">(</a><a id="7547" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7551" class="Symbol">(</a><a id="7552" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7556" href="Cubical.Homotopy.Loopspace.html#7533" class="Bound">e</a><a id="7557" class="Symbol">)</a> <a id="7559" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7561" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7565" href="Cubical.Homotopy.Loopspace.html#7533" class="Bound">e</a><a id="7566" class="Symbol">))</a>

<a id="Ω≃∙pres∙"></a><a id="7570" href="Cubical.Homotopy.Loopspace.html#7570" class="Function">Ω≃∙pres∙</a> <a id="7579" class="Symbol">:</a> <a id="7581" class="Symbol">∀</a> <a id="7583" class="Symbol">{</a><a id="7584" href="Cubical.Homotopy.Loopspace.html#7584" class="Bound">ℓ</a> <a id="7586" href="Cubical.Homotopy.Loopspace.html#7586" class="Bound">ℓ&#39;</a><a id="7588" class="Symbol">}</a> <a id="7590" class="Symbol">{</a><a id="7591" href="Cubical.Homotopy.Loopspace.html#7591" class="Bound">A</a> <a id="7593" class="Symbol">:</a> <a id="7595" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7603" href="Cubical.Homotopy.Loopspace.html#7584" class="Bound">ℓ</a><a id="7604" class="Symbol">}</a> <a id="7606" class="Symbol">{</a><a id="7607" href="Cubical.Homotopy.Loopspace.html#7607" class="Bound">B</a> <a id="7609" class="Symbol">:</a> <a id="7611" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7619" href="Cubical.Homotopy.Loopspace.html#7586" class="Bound">ℓ&#39;</a><a id="7621" class="Symbol">}</a>
     <a id="7628" class="Symbol">→</a> <a id="7630" class="Symbol">(</a><a id="7631" href="Cubical.Homotopy.Loopspace.html#7631" class="Bound">e</a> <a id="7633" class="Symbol">:</a> <a id="7635" href="Cubical.Homotopy.Loopspace.html#7591" class="Bound">A</a> <a id="7637" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="7640" href="Cubical.Homotopy.Loopspace.html#7607" class="Bound">B</a><a id="7641" class="Symbol">)</a>
     <a id="7648" class="Symbol">→</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Cubical.Homotopy.Loopspace.html#7651" class="Bound">p</a> <a id="7653" href="Cubical.Homotopy.Loopspace.html#7653" class="Bound">q</a> <a id="7655" class="Symbol">:</a> <a id="7657" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="7661" class="Symbol">(</a><a id="7662" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="7664" href="Cubical.Homotopy.Loopspace.html#7591" class="Bound">A</a><a id="7665" class="Symbol">))</a>
     <a id="7673" class="Symbol">→</a> <a id="7675" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Cubical.Homotopy.Loopspace.html#7317" class="Function">Ω≃∙</a> <a id="7689" href="Cubical.Homotopy.Loopspace.html#7631" class="Bound">e</a><a id="7690" class="Symbol">))</a> <a id="7693" class="Symbol">(</a><a id="7694" href="Cubical.Homotopy.Loopspace.html#7651" class="Bound">p</a> <a id="7696" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7698" href="Cubical.Homotopy.Loopspace.html#7653" class="Bound">q</a><a id="7699" class="Symbol">)</a>
     <a id="7706" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7708" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7712" class="Symbol">(</a><a id="7713" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7717" class="Symbol">(</a><a id="7718" href="Cubical.Homotopy.Loopspace.html#7317" class="Function">Ω≃∙</a> <a id="7722" href="Cubical.Homotopy.Loopspace.html#7631" class="Bound">e</a><a id="7723" class="Symbol">))</a> <a id="7726" href="Cubical.Homotopy.Loopspace.html#7651" class="Bound">p</a>
     <a id="7733" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7735" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7744" class="Symbol">(</a><a id="7745" href="Cubical.Homotopy.Loopspace.html#7317" class="Function">Ω≃∙</a> <a id="7749" href="Cubical.Homotopy.Loopspace.html#7631" class="Bound">e</a><a id="7750" class="Symbol">))</a> <a id="7753" href="Cubical.Homotopy.Loopspace.html#7653" class="Bound">q</a>
<a id="7755" href="Cubical.Homotopy.Loopspace.html#7570" class="Function">Ω≃∙pres∙</a> <a id="7764" href="Cubical.Homotopy.Loopspace.html#7764" class="Bound">e</a> <a id="7766" href="Cubical.Homotopy.Loopspace.html#7766" class="Bound">p</a> <a id="7768" href="Cubical.Homotopy.Loopspace.html#7768" class="Bound">q</a> <a id="7770" class="Symbol">=</a> <a id="7772" href="Cubical.Homotopy.Loopspace.html#2900" class="Function">Ω→pres∙</a> <a id="7780" class="Symbol">(</a><a id="7781" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7790" href="Cubical.Homotopy.Loopspace.html#7764" class="Bound">e</a><a id="7791" class="Symbol">)</a> <a id="7793" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7795" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7799" href="Cubical.Homotopy.Loopspace.html#7764" class="Bound">e</a><a id="7800" class="Symbol">)</a> <a id="7802" href="Cubical.Homotopy.Loopspace.html#7766" class="Bound">p</a> <a id="7804" href="Cubical.Homotopy.Loopspace.html#7768" class="Bound">q</a>

<a id="Ω^≃∙"></a><a id="7807" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="7812" class="Symbol">:</a> <a id="7814" class="Symbol">∀</a> <a id="7816" class="Symbol">{</a><a id="7817" href="Cubical.Homotopy.Loopspace.html#7817" class="Bound">ℓ</a> <a id="7819" href="Cubical.Homotopy.Loopspace.html#7819" class="Bound">ℓ&#39;</a><a id="7821" class="Symbol">}</a> <a id="7823" class="Symbol">{</a><a id="7824" href="Cubical.Homotopy.Loopspace.html#7824" class="Bound">A</a> <a id="7826" class="Symbol">:</a> <a id="7828" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7836" href="Cubical.Homotopy.Loopspace.html#7817" class="Bound">ℓ</a><a id="7837" class="Symbol">}</a> <a id="7839" class="Symbol">{</a><a id="7840" href="Cubical.Homotopy.Loopspace.html#7840" class="Bound">B</a> <a id="7842" class="Symbol">:</a> <a id="7844" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="7852" href="Cubical.Homotopy.Loopspace.html#7819" class="Bound">ℓ&#39;</a><a id="7854" class="Symbol">}</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Cubical.Homotopy.Loopspace.html#7857" class="Bound">n</a> <a id="7859" class="Symbol">:</a> <a id="7861" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7862" class="Symbol">)</a>
     <a id="7869" class="Symbol">→</a> <a id="7871" class="Symbol">(</a><a id="7872" href="Cubical.Homotopy.Loopspace.html#7872" class="Bound">e</a> <a id="7874" class="Symbol">:</a> <a id="7876" href="Cubical.Homotopy.Loopspace.html#7824" class="Bound">A</a> <a id="7878" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="7881" href="Cubical.Homotopy.Loopspace.html#7840" class="Bound">B</a><a id="7882" class="Symbol">)</a>
     <a id="7889" class="Symbol">→</a> <a id="7891" class="Symbol">((</a><a id="7893" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="7896" href="Cubical.Homotopy.Loopspace.html#7857" class="Bound">n</a><a id="7897" class="Symbol">)</a> <a id="7899" href="Cubical.Homotopy.Loopspace.html#7824" class="Bound">A</a><a id="7900" class="Symbol">)</a> <a id="7902" href="Cubical.Foundations.Pointed.Base.html#1083" class="Function Operator">≃∙</a> <a id="7905" class="Symbol">((</a><a id="7907" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="7910" href="Cubical.Homotopy.Loopspace.html#7857" class="Bound">n</a><a id="7911" class="Symbol">)</a> <a id="7913" href="Cubical.Homotopy.Loopspace.html#7840" class="Bound">B</a><a id="7914" class="Symbol">)</a>
<a id="7916" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="7921" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="7926" href="Cubical.Homotopy.Loopspace.html#7926" class="Bound">e</a> <a id="7928" class="Symbol">=</a> <a id="7930" href="Cubical.Homotopy.Loopspace.html#7926" class="Bound">e</a>
<a id="7932" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7936" class="Symbol">(</a><a id="7937" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="7947" class="Symbol">(</a><a id="7948" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7952" href="Cubical.Homotopy.Loopspace.html#7952" class="Bound">n</a><a id="7953" class="Symbol">)</a> <a id="7955" href="Cubical.Homotopy.Loopspace.html#7955" class="Bound">e</a><a id="7956" class="Symbol">))</a> <a id="7959" class="Symbol">=</a>
  <a id="7963" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="7971" class="Symbol">(</a><a id="7972" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7981" class="Symbol">(</a><a id="7982" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="7987" href="Cubical.Homotopy.Loopspace.html#7952" class="Bound">n</a> <a id="7989" href="Cubical.Homotopy.Loopspace.html#7955" class="Bound">e</a><a id="7990" class="Symbol">))</a> <a id="7993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7995" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7999" class="Symbol">(</a><a id="8000" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8005" href="Cubical.Homotopy.Loopspace.html#7952" class="Bound">n</a> <a id="8007" href="Cubical.Homotopy.Loopspace.html#7955" class="Bound">e</a><a id="8008" class="Symbol">)))</a>
<a id="8012" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8016" class="Symbol">(</a><a id="8017" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8021" class="Symbol">(</a><a id="8022" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8032" href="Cubical.Homotopy.Loopspace.html#8032" class="Bound">n</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Cubical.Homotopy.Loopspace.html#8035" class="Bound">e</a><a id="8036" class="Symbol">))</a> <a id="8039" class="Symbol">=</a>
  <a id="8043" href="Cubical.Homotopy.Loopspace.html#6666" class="Function">isEquivΩ→</a> <a id="8053" class="Symbol">(</a><a id="8054" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8058" class="Symbol">(</a><a id="8059" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8069" href="Cubical.Homotopy.Loopspace.html#8032" class="Bound">n</a> <a id="8071" href="Cubical.Homotopy.Loopspace.html#8035" class="Bound">e</a><a id="8072" class="Symbol">))</a> <a id="8075" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8077" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8081" class="Symbol">(</a><a id="8082" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8087" href="Cubical.Homotopy.Loopspace.html#8032" class="Bound">n</a> <a id="8089" href="Cubical.Homotopy.Loopspace.html#8035" class="Bound">e</a><a id="8090" class="Symbol">))</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8098" class="Symbol">(</a><a id="8099" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8103" class="Symbol">(</a><a id="8104" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8109" href="Cubical.Homotopy.Loopspace.html#8032" class="Bound">n</a> <a id="8111" href="Cubical.Homotopy.Loopspace.html#8035" class="Bound">e</a><a id="8112" class="Symbol">)))</a>
<a id="8116" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8126" class="Symbol">(</a><a id="8127" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8131" href="Cubical.Homotopy.Loopspace.html#8131" class="Bound">n</a><a id="8132" class="Symbol">)</a> <a id="8134" href="Cubical.Homotopy.Loopspace.html#8134" class="Bound">e</a><a id="8135" class="Symbol">)</a> <a id="8137" class="Symbol">=</a>
  <a id="8141" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8145" class="Symbol">(</a><a id="8146" href="Cubical.Homotopy.Loopspace.html#1074" class="Function">Ω→</a> <a id="8149" class="Symbol">(</a><a id="8150" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8154" class="Symbol">(</a><a id="8155" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8159" class="Symbol">(</a><a id="8160" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8165" href="Cubical.Homotopy.Loopspace.html#8131" class="Bound">n</a> <a id="8167" href="Cubical.Homotopy.Loopspace.html#8134" class="Bound">e</a><a id="8168" class="Symbol">))</a> <a id="8171" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8173" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8177" class="Symbol">(</a><a id="8178" href="Cubical.Homotopy.Loopspace.html#7807" class="Function">Ω^≃∙</a> <a id="8183" href="Cubical.Homotopy.Loopspace.html#8131" class="Bound">n</a> <a id="8185" href="Cubical.Homotopy.Loopspace.html#8134" class="Bound">e</a><a id="8186" class="Symbol">)))</a>

<a id="ΩfunExtIso"></a><a id="8191" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="8202" class="Symbol">:</a> <a id="8204" class="Symbol">∀</a> <a id="8206" class="Symbol">{</a><a id="8207" href="Cubical.Homotopy.Loopspace.html#8207" class="Bound">ℓ</a> <a id="8209" href="Cubical.Homotopy.Loopspace.html#8209" class="Bound">ℓ&#39;</a><a id="8211" class="Symbol">}</a> <a id="8213" class="Symbol">(</a><a id="8214" href="Cubical.Homotopy.Loopspace.html#8214" class="Bound">A</a> <a id="8216" class="Symbol">:</a> <a id="8218" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8226" href="Cubical.Homotopy.Loopspace.html#8207" class="Bound">ℓ</a><a id="8227" class="Symbol">)</a> <a id="8229" class="Symbol">(</a><a id="8230" href="Cubical.Homotopy.Loopspace.html#8230" class="Bound">B</a> <a id="8232" class="Symbol">:</a> <a id="8234" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8242" href="Cubical.Homotopy.Loopspace.html#8209" class="Bound">ℓ&#39;</a><a id="8244" class="Symbol">)</a>
  <a id="8248" class="Symbol">→</a> <a id="8250" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8254" class="Symbol">(</a><a id="8255" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="8259" class="Symbol">(</a><a id="8260" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Cubical.Homotopy.Loopspace.html#8214" class="Bound">A</a> <a id="8265" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">→∙</a> <a id="8268" href="Cubical.Homotopy.Loopspace.html#8230" class="Bound">B</a> <a id="8270" href="Cubical.Foundations.Pointed.Base.html#820" class="Function Operator">∙</a><a id="8271" class="Symbol">)))</a> <a id="8275" class="Symbol">(</a><a id="8276" href="Cubical.Homotopy.Loopspace.html#8214" class="Bound">A</a> <a id="8278" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8281" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="8283" href="Cubical.Homotopy.Loopspace.html#8230" class="Bound">B</a><a id="8284" class="Symbol">)</a>
<a id="8286" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8290" class="Symbol">(</a><a id="8291" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8295" class="Symbol">(</a><a id="8296" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="8307" href="Cubical.Homotopy.Loopspace.html#8307" class="Bound">A</a> <a id="8309" href="Cubical.Homotopy.Loopspace.html#8309" class="Bound">B</a><a id="8310" class="Symbol">)</a> <a id="8312" href="Cubical.Homotopy.Loopspace.html#8312" class="Bound">p</a><a id="8313" class="Symbol">)</a> <a id="8315" href="Cubical.Homotopy.Loopspace.html#8315" class="Bound">x</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8333" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8337" href="Cubical.Homotopy.Loopspace.html#8312" class="Bound">p</a><a id="8338" class="Symbol">)</a> <a id="8340" href="Cubical.Homotopy.Loopspace.html#8315" class="Bound">x</a>
<a id="8342" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8351" class="Symbol">(</a><a id="8352" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="8363" href="Cubical.Homotopy.Loopspace.html#8363" class="Bound">A</a> <a id="8365" href="Cubical.Homotopy.Loopspace.html#8365" class="Bound">B</a><a id="8366" class="Symbol">)</a> <a id="8368" href="Cubical.Homotopy.Loopspace.html#8368" class="Bound">p</a><a id="8369" class="Symbol">)</a> <a id="8371" href="Cubical.Homotopy.Loopspace.html#8371" class="Bound">i</a> <a id="8373" href="Cubical.Homotopy.Loopspace.html#8373" class="Bound">j</a> <a id="8375" class="Symbol">=</a> <a id="8377" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8381" class="Symbol">(</a><a id="8382" href="Cubical.Homotopy.Loopspace.html#8368" class="Bound">p</a> <a id="8384" href="Cubical.Homotopy.Loopspace.html#8373" class="Bound">j</a><a id="8385" class="Symbol">)</a> <a id="8387" href="Cubical.Homotopy.Loopspace.html#8371" class="Bound">i</a>
<a id="8389" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8393" class="Symbol">(</a><a id="8394" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8398" class="Symbol">(</a><a id="8399" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="8410" href="Cubical.Homotopy.Loopspace.html#8410" class="Bound">A</a> <a id="8412" href="Cubical.Homotopy.Loopspace.html#8412" class="Bound">B</a><a id="8413" class="Symbol">)</a> <a id="8415" class="Symbol">(</a><a id="8416" href="Cubical.Homotopy.Loopspace.html#8416" class="Bound">f</a> <a id="8418" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8420" href="Cubical.Homotopy.Loopspace.html#8420" class="Bound">p</a><a id="8421" class="Symbol">)</a> <a id="8423" href="Cubical.Homotopy.Loopspace.html#8423" class="Bound">i</a><a id="8424" class="Symbol">)</a> <a id="8426" href="Cubical.Homotopy.Loopspace.html#8426" class="Bound">x</a> <a id="8428" class="Symbol">=</a> <a id="8430" href="Cubical.Homotopy.Loopspace.html#8416" class="Bound">f</a> <a id="8432" href="Cubical.Homotopy.Loopspace.html#8426" class="Bound">x</a> <a id="8434" href="Cubical.Homotopy.Loopspace.html#8423" class="Bound">i</a>
<a id="8436" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8440" class="Symbol">(</a><a id="8441" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8445" class="Symbol">(</a><a id="8446" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="8457" href="Cubical.Homotopy.Loopspace.html#8457" class="Bound">A</a> <a id="8459" href="Cubical.Homotopy.Loopspace.html#8459" class="Bound">B</a><a id="8460" class="Symbol">)</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Cubical.Homotopy.Loopspace.html#8463" class="Bound">f</a> <a id="8465" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8467" href="Cubical.Homotopy.Loopspace.html#8467" class="Bound">p</a><a id="8468" class="Symbol">)</a> <a id="8470" href="Cubical.Homotopy.Loopspace.html#8470" class="Bound">i</a><a id="8471" class="Symbol">)</a> <a id="8473" href="Cubical.Homotopy.Loopspace.html#8473" class="Bound">j</a> <a id="8475" class="Symbol">=</a> <a id="8477" href="Cubical.Homotopy.Loopspace.html#8467" class="Bound">p</a> <a id="8479" href="Cubical.Homotopy.Loopspace.html#8473" class="Bound">j</a> <a id="8481" href="Cubical.Homotopy.Loopspace.html#8470" class="Bound">i</a>
<a id="8483" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8487" class="Symbol">(</a><a id="8488" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="8499" href="Cubical.Homotopy.Loopspace.html#8499" class="Bound">A</a> <a id="8501" href="Cubical.Homotopy.Loopspace.html#8501" class="Bound">B</a><a id="8502" class="Symbol">)</a> <a id="8504" class="Symbol">_</a> <a id="8506" class="Symbol">=</a> <a id="8508" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="8513" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Cubical.Homotopy.Loopspace.html#8191" class="Function">ΩfunExtIso</a> <a id="8529" href="Cubical.Homotopy.Loopspace.html#8529" class="Bound">A</a> <a id="8531" href="Cubical.Homotopy.Loopspace.html#8531" class="Bound">B</a><a id="8532" class="Symbol">)</a> <a id="8534" class="Symbol">_</a> <a id="8536" class="Symbol">=</a> <a id="8538" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="relax→∙Ω-Iso"></a><a id="8544" href="Cubical.Homotopy.Loopspace.html#8544" class="Function">relax→∙Ω-Iso</a> <a id="8557" class="Symbol">:</a> <a id="8559" class="Symbol">∀</a> <a id="8561" class="Symbol">{</a><a id="8562" href="Cubical.Homotopy.Loopspace.html#8562" class="Bound">ℓ</a> <a id="8564" href="Cubical.Homotopy.Loopspace.html#8564" class="Bound">ℓ&#39;</a><a id="8566" class="Symbol">}</a> <a id="8568" class="Symbol">{</a><a id="8569" href="Cubical.Homotopy.Loopspace.html#8569" class="Bound">A</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8581" href="Cubical.Homotopy.Loopspace.html#8562" class="Bound">ℓ</a><a id="8582" class="Symbol">}</a> <a id="8584" class="Symbol">{</a><a id="8585" href="Cubical.Homotopy.Loopspace.html#8585" class="Bound">B</a> <a id="8587" class="Symbol">:</a> <a id="8589" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="8597" href="Cubical.Homotopy.Loopspace.html#8564" class="Bound">ℓ&#39;</a><a id="8599" class="Symbol">}</a>
  <a id="8603" class="Symbol">→</a> <a id="8605" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8609" class="Symbol">(</a><a id="8610" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8613" href="Cubical.Homotopy.Loopspace.html#8613" class="Bound">b</a> <a id="8615" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8617" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8621" href="Cubical.Homotopy.Loopspace.html#8585" class="Bound">B</a> <a id="8623" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8625" class="Symbol">(</a><a id="8626" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8630" href="Cubical.Homotopy.Loopspace.html#8569" class="Bound">A</a> <a id="8632" class="Symbol">→</a> <a id="8634" href="Cubical.Homotopy.Loopspace.html#8613" class="Bound">b</a> <a id="8636" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8638" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8641" href="Cubical.Homotopy.Loopspace.html#8585" class="Bound">B</a><a id="8642" class="Symbol">))</a>
         <a id="8654" class="Symbol">(</a><a id="8655" href="Cubical.Homotopy.Loopspace.html#8569" class="Bound">A</a> <a id="8657" href="Cubical.Foundations.Pointed.Base.html#713" class="Function Operator">→∙</a> <a id="8660" class="Symbol">(</a><a id="8661" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="8663" href="Cubical.Homotopy.Loopspace.html#8585" class="Bound">B</a><a id="8664" class="Symbol">))</a>
<a id="8667" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="8675" class="Symbol">(</a><a id="8676" href="Cubical.Homotopy.Loopspace.html#8544" class="Function">relax→∙Ω-Iso</a> <a id="8689" class="Symbol">{</a><a id="8690" class="Argument">A</a> <a id="8692" class="Symbol">=</a> <a id="8694" href="Cubical.Homotopy.Loopspace.html#8694" class="Bound">A</a><a id="8695" class="Symbol">})</a> <a id="8698" class="Symbol">(</a><a id="8699" href="Cubical.Homotopy.Loopspace.html#8699" class="Bound">b</a> <a id="8701" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8703" href="Cubical.Homotopy.Loopspace.html#8703" class="Bound">p</a><a id="8704" class="Symbol">)</a> <a id="8706" class="Symbol">=</a> <a id="8708" class="Symbol">(λ</a> <a id="8711" href="Cubical.Homotopy.Loopspace.html#8711" class="Bound">a</a> <a id="8713" class="Symbol">→</a> <a id="8715" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Cubical.Homotopy.Loopspace.html#8703" class="Bound">p</a> <a id="8722" class="Symbol">(</a><a id="8723" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8726" href="Cubical.Homotopy.Loopspace.html#8694" class="Bound">A</a><a id="8727" class="Symbol">))</a> <a id="8730" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8732" href="Cubical.Homotopy.Loopspace.html#8703" class="Bound">p</a> <a id="8734" href="Cubical.Homotopy.Loopspace.html#8711" class="Bound">a</a><a id="8735" class="Symbol">)</a> <a id="8737" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8739" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="8747" class="Symbol">(</a><a id="8748" href="Cubical.Homotopy.Loopspace.html#8703" class="Bound">p</a> <a id="8750" class="Symbol">(</a><a id="8751" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8755" href="Cubical.Homotopy.Loopspace.html#8694" class="Bound">A</a><a id="8756" class="Symbol">))</a>
<a id="8759" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="8767" class="Symbol">(</a><a id="8768" href="Cubical.Homotopy.Loopspace.html#8544" class="Function">relax→∙Ω-Iso</a> <a id="8781" class="Symbol">{</a><a id="8782" class="Argument">B</a> <a id="8784" class="Symbol">=</a> <a id="8786" href="Cubical.Homotopy.Loopspace.html#8786" class="Bound">B</a><a id="8787" class="Symbol">})</a> <a id="8790" href="Cubical.Homotopy.Loopspace.html#8790" class="Bound">a</a> <a id="8792" class="Symbol">=</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="8798" href="Cubical.Homotopy.Loopspace.html#8786" class="Bound">B</a><a id="8799" class="Symbol">)</a> <a id="8801" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8803" class="Symbol">(</a><a id="8804" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8808" href="Cubical.Homotopy.Loopspace.html#8790" class="Bound">a</a><a id="8809" class="Symbol">)</a>
<a id="8811" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="8819" class="Symbol">(</a><a id="8820" href="Cubical.Homotopy.Loopspace.html#8544" class="Function">relax→∙Ω-Iso</a><a id="8832" class="Symbol">)</a> <a id="8834" href="Cubical.Homotopy.Loopspace.html#8834" class="Bound">a</a> <a id="8836" class="Symbol">=</a>
  <a id="8840" href="Cubical.Foundations.Pointed.Homogeneous.html#1593" class="Function">→∙Homogeneous≡</a> <a id="8855" class="Symbol">(</a><a id="8856" href="Cubical.Foundations.Pointed.Homogeneous.html#7161" class="Function">isHomogeneousPath</a> <a id="8874" class="Symbol">_</a> <a id="8876" class="Symbol">_)</a>
    <a id="8883" class="Symbol">(</a><a id="8884" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="8891" class="Symbol">λ</a> <a id="8893" href="Cubical.Homotopy.Loopspace.html#8893" class="Bound">x</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8902" class="Symbol">(</a><a id="8903" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙</a> <a id="8906" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8910" href="Cubical.Homotopy.Loopspace.html#8834" class="Bound">a</a> <a id="8912" href="Cubical.Homotopy.Loopspace.html#8893" class="Bound">x</a><a id="8913" class="Symbol">)</a> <a id="8915" class="Symbol">(</a><a id="8916" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8921" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8930" href="Cubical.Homotopy.Loopspace.html#8834" class="Bound">a</a><a id="8931" class="Symbol">))</a> <a id="8934" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8936" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="8947" class="Symbol">(</a><a id="8948" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8952" href="Cubical.Homotopy.Loopspace.html#8834" class="Bound">a</a> <a id="8954" href="Cubical.Homotopy.Loopspace.html#8893" class="Bound">x</a><a id="8955" class="Symbol">)))</a>
<a id="8959" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Cubical.Homotopy.Loopspace.html#8544" class="Function">relax→∙Ω-Iso</a> <a id="8981" class="Symbol">{</a><a id="8982" class="Argument">A</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Cubical.Homotopy.Loopspace.html#8986" class="Bound">A</a><a id="8987" class="Symbol">})</a> <a id="8990" class="Symbol">(</a><a id="8991" href="Cubical.Homotopy.Loopspace.html#8991" class="Bound">b</a> <a id="8993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8995" href="Cubical.Homotopy.Loopspace.html#8995" class="Bound">p</a><a id="8996" class="Symbol">)</a> <a id="8998" class="Symbol">=</a>
  <a id="9002" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9014" class="Symbol">(</a><a id="9015" href="Cubical.Homotopy.Loopspace.html#8995" class="Bound">p</a> <a id="9017" class="Symbol">(</a><a id="9018" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9021" href="Cubical.Homotopy.Loopspace.html#8986" class="Bound">A</a><a id="9022" class="Symbol">))</a>
       <a id="9032" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9034" class="Symbol">λ</a> <a id="9036" href="Cubical.Homotopy.Loopspace.html#9036" class="Bound">i</a> <a id="9038" href="Cubical.Homotopy.Loopspace.html#9038" class="Bound">a</a> <a id="9040" href="Cubical.Homotopy.Loopspace.html#9040" class="Bound">j</a> <a id="9042" class="Symbol">→</a> <a id="9044" href="Cubical.Foundations.Prelude.html#5687" class="Function">compPath-filler&#39;</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9066" class="Symbol">(</a><a id="9067" href="Cubical.Homotopy.Loopspace.html#8995" class="Bound">p</a> <a id="9069" class="Symbol">(</a><a id="9070" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="9073" href="Cubical.Homotopy.Loopspace.html#8986" class="Bound">A</a><a id="9074" class="Symbol">)))</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Cubical.Homotopy.Loopspace.html#8995" class="Bound">p</a> <a id="9081" href="Cubical.Homotopy.Loopspace.html#9038" class="Bound">a</a><a id="9082" class="Symbol">)</a> <a id="9084" class="Symbol">(</a><a id="9085" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9087" href="Cubical.Homotopy.Loopspace.html#9036" class="Bound">i</a><a id="9088" class="Symbol">)</a> <a id="9090" href="Cubical.Homotopy.Loopspace.html#9040" class="Bound">j</a><a id="9091" class="Symbol">)</a>


<a id="9095" class="Comment">{- Commutativity of loop spaces -}</a>
<a id="isComm∙"></a><a id="9130" href="Cubical.Homotopy.Loopspace.html#9130" class="Function">isComm∙</a> <a id="9138" class="Symbol">:</a> <a id="9140" class="Symbol">∀</a> <a id="9142" class="Symbol">{</a><a id="9143" href="Cubical.Homotopy.Loopspace.html#9143" class="Bound">ℓ</a><a id="9144" class="Symbol">}</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Cubical.Homotopy.Loopspace.html#9147" class="Bound">A</a> <a id="9149" class="Symbol">:</a> <a id="9151" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9159" href="Cubical.Homotopy.Loopspace.html#9143" class="Bound">ℓ</a><a id="9160" class="Symbol">)</a> <a id="9162" class="Symbol">→</a> <a id="9164" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9169" href="Cubical.Homotopy.Loopspace.html#9143" class="Bound">ℓ</a>
<a id="9171" href="Cubical.Homotopy.Loopspace.html#9130" class="Function">isComm∙</a> <a id="9179" href="Cubical.Homotopy.Loopspace.html#9179" class="Bound">A</a> <a id="9181" class="Symbol">=</a> <a id="9183" class="Symbol">(</a><a id="9184" href="Cubical.Homotopy.Loopspace.html#9184" class="Bound">p</a> <a id="9186" href="Cubical.Homotopy.Loopspace.html#9186" class="Bound">q</a> <a id="9188" class="Symbol">:</a> <a id="9190" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9194" class="Symbol">(</a><a id="9195" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="9197" href="Cubical.Homotopy.Loopspace.html#9179" class="Bound">A</a><a id="9198" class="Symbol">))</a> <a id="9201" class="Symbol">→</a> <a id="9203" href="Cubical.Homotopy.Loopspace.html#9184" class="Bound">p</a> <a id="9205" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9207" href="Cubical.Homotopy.Loopspace.html#9186" class="Bound">q</a> <a id="9209" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9211" href="Cubical.Homotopy.Loopspace.html#9186" class="Bound">q</a> <a id="9213" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9215" href="Cubical.Homotopy.Loopspace.html#9184" class="Bound">p</a>

<a id="9218" class="Keyword">private</a>
  <a id="mainPath"></a><a id="9228" href="Cubical.Homotopy.Loopspace.html#9228" class="Function">mainPath</a> <a id="9237" class="Symbol">:</a> <a id="9239" class="Symbol">∀</a> <a id="9241" class="Symbol">{</a><a id="9242" href="Cubical.Homotopy.Loopspace.html#9242" class="Bound">ℓ</a><a id="9243" class="Symbol">}</a> <a id="9245" class="Symbol">{</a><a id="9246" href="Cubical.Homotopy.Loopspace.html#9246" class="Bound">A</a> <a id="9248" class="Symbol">:</a> <a id="9250" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9258" href="Cubical.Homotopy.Loopspace.html#9242" class="Bound">ℓ</a><a id="9259" class="Symbol">}</a> <a id="9261" class="Symbol">(</a><a id="9262" href="Cubical.Homotopy.Loopspace.html#9262" class="Bound">n</a> <a id="9264" class="Symbol">:</a> <a id="9266" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9267" class="Symbol">)</a> <a id="9269" class="Symbol">→</a> <a id="9271" class="Symbol">(</a><a id="9272" href="Cubical.Homotopy.Loopspace.html#9272" class="Bound">α</a> <a id="9274" href="Cubical.Homotopy.Loopspace.html#9274" class="Bound">β</a> <a id="9276" class="Symbol">:</a> <a id="9278" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9282" class="Symbol">((</a><a id="9284" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="9287" class="Symbol">(</a><a id="9288" class="Number">2</a> <a id="9290" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="9292" href="Cubical.Homotopy.Loopspace.html#9262" class="Bound">n</a><a id="9293" class="Symbol">))</a> <a id="9296" href="Cubical.Homotopy.Loopspace.html#9246" class="Bound">A</a><a id="9297" class="Symbol">))</a>
           <a id="9311" class="Symbol">→</a> <a id="9313" class="Symbol">(λ</a> <a id="9316" href="Cubical.Homotopy.Loopspace.html#9316" class="Bound">i</a> <a id="9318" class="Symbol">→</a> <a id="9320" href="Cubical.Homotopy.Loopspace.html#9272" class="Bound">α</a> <a id="9322" href="Cubical.Homotopy.Loopspace.html#9316" class="Bound">i</a> <a id="9324" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9326" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9330" class="Symbol">)</a> <a id="9332" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9334" class="Symbol">(λ</a> <a id="9337" href="Cubical.Homotopy.Loopspace.html#9337" class="Bound">i</a> <a id="9339" class="Symbol">→</a> <a id="9341" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9346" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9348" href="Cubical.Homotopy.Loopspace.html#9274" class="Bound">β</a> <a id="9350" href="Cubical.Homotopy.Loopspace.html#9337" class="Bound">i</a><a id="9351" class="Symbol">)</a>
            <a id="9365" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9367" class="Symbol">(λ</a> <a id="9370" href="Cubical.Homotopy.Loopspace.html#9370" class="Bound">i</a> <a id="9372" class="Symbol">→</a> <a id="9374" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9379" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9381" href="Cubical.Homotopy.Loopspace.html#9274" class="Bound">β</a> <a id="9383" href="Cubical.Homotopy.Loopspace.html#9370" class="Bound">i</a><a id="9384" class="Symbol">)</a> <a id="9386" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9388" class="Symbol">(λ</a> <a id="9391" href="Cubical.Homotopy.Loopspace.html#9391" class="Bound">i</a> <a id="9393" class="Symbol">→</a> <a id="9395" href="Cubical.Homotopy.Loopspace.html#9272" class="Bound">α</a> <a id="9397" href="Cubical.Homotopy.Loopspace.html#9391" class="Bound">i</a> <a id="9399" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9401" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9405" class="Symbol">)</a>
  <a id="9409" href="Cubical.Homotopy.Loopspace.html#9228" class="Function">mainPath</a> <a id="9418" href="Cubical.Homotopy.Loopspace.html#9418" class="Bound">n</a> <a id="9420" href="Cubical.Homotopy.Loopspace.html#9420" class="Bound">α</a> <a id="9422" href="Cubical.Homotopy.Loopspace.html#9422" class="Bound">β</a> <a id="9424" href="Cubical.Homotopy.Loopspace.html#9424" class="Bound">i</a> <a id="9426" class="Symbol">=</a> <a id="9428" class="Symbol">(λ</a> <a id="9431" href="Cubical.Homotopy.Loopspace.html#9431" class="Bound">j</a> <a id="9433" class="Symbol">→</a> <a id="9435" href="Cubical.Homotopy.Loopspace.html#9420" class="Bound">α</a> <a id="9437" class="Symbol">(</a><a id="9438" href="Cubical.Homotopy.Loopspace.html#9431" class="Bound">j</a> <a id="9440" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="9442" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9444" href="Cubical.Homotopy.Loopspace.html#9424" class="Bound">i</a><a id="9445" class="Symbol">)</a> <a id="9447" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9449" href="Cubical.Homotopy.Loopspace.html#9422" class="Bound">β</a> <a id="9451" class="Symbol">(</a><a id="9452" href="Cubical.Homotopy.Loopspace.html#9431" class="Bound">j</a> <a id="9454" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="9456" href="Cubical.Homotopy.Loopspace.html#9424" class="Bound">i</a><a id="9457" class="Symbol">))</a> <a id="9460" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9462" class="Symbol">λ</a> <a id="9464" href="Cubical.Homotopy.Loopspace.html#9464" class="Bound">j</a> <a id="9466" class="Symbol">→</a> <a id="9468" href="Cubical.Homotopy.Loopspace.html#9420" class="Bound">α</a> <a id="9470" class="Symbol">(</a><a id="9471" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9473" href="Cubical.Homotopy.Loopspace.html#9424" class="Bound">i</a> <a id="9475" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9477" href="Cubical.Homotopy.Loopspace.html#9464" class="Bound">j</a><a id="9478" class="Symbol">)</a> <a id="9480" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9482" href="Cubical.Homotopy.Loopspace.html#9422" class="Bound">β</a> <a id="9484" class="Symbol">(</a><a id="9485" href="Cubical.Homotopy.Loopspace.html#9424" class="Bound">i</a> <a id="9487" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="9489" href="Cubical.Homotopy.Loopspace.html#9464" class="Bound">j</a><a id="9490" class="Symbol">)</a>

<a id="EH-filler"></a><a id="9493" href="Cubical.Homotopy.Loopspace.html#9493" class="Function">EH-filler</a> <a id="9503" class="Symbol">:</a> <a id="9505" class="Symbol">∀</a> <a id="9507" class="Symbol">{</a><a id="9508" href="Cubical.Homotopy.Loopspace.html#9508" class="Bound">ℓ</a><a id="9509" class="Symbol">}</a> <a id="9511" class="Symbol">{</a><a id="9512" href="Cubical.Homotopy.Loopspace.html#9512" class="Bound">A</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="9524" href="Cubical.Homotopy.Loopspace.html#9508" class="Bound">ℓ</a><a id="9525" class="Symbol">}</a> <a id="9527" class="Symbol">(</a><a id="9528" href="Cubical.Homotopy.Loopspace.html#9528" class="Bound">n</a> <a id="9530" class="Symbol">:</a> <a id="9532" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="9533" class="Symbol">)</a> <a id="9535" class="Symbol">→</a> <a id="9537" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9541" class="Symbol">((</a><a id="9543" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="9546" class="Symbol">(</a><a id="9547" class="Number">2</a> <a id="9549" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="9551" href="Cubical.Homotopy.Loopspace.html#9528" class="Bound">n</a><a id="9552" class="Symbol">))</a> <a id="9555" href="Cubical.Homotopy.Loopspace.html#9512" class="Bound">A</a><a id="9556" class="Symbol">)</a>
  <a id="9560" class="Symbol">→</a> <a id="9562" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="9566" class="Symbol">((</a><a id="9568" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="9571" class="Symbol">(</a><a id="9572" class="Number">2</a> <a id="9574" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="9576" href="Cubical.Homotopy.Loopspace.html#9528" class="Bound">n</a><a id="9577" class="Symbol">))</a> <a id="9580" href="Cubical.Homotopy.Loopspace.html#9512" class="Bound">A</a><a id="9581" class="Symbol">)</a> <a id="9583" class="Symbol">→</a> <a id="9585" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9587" class="Symbol">→</a> <a id="9589" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9591" class="Symbol">→</a> <a id="9593" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="9595" class="Symbol">→</a> <a id="9597" class="Symbol">_</a>
<a id="9599" href="Cubical.Homotopy.Loopspace.html#9493" class="Function">EH-filler</a> <a id="9609" class="Symbol">{</a><a id="9610" class="Argument">A</a> <a id="9612" class="Symbol">=</a> <a id="9614" href="Cubical.Homotopy.Loopspace.html#9614" class="Bound">A</a><a id="9615" class="Symbol">}</a> <a id="9617" href="Cubical.Homotopy.Loopspace.html#9617" class="Bound">n</a> <a id="9619" href="Cubical.Homotopy.Loopspace.html#9619" class="Bound">α</a> <a id="9621" href="Cubical.Homotopy.Loopspace.html#9621" class="Bound">β</a> <a id="9623" href="Cubical.Homotopy.Loopspace.html#9623" class="Bound">i</a> <a id="9625" href="Cubical.Homotopy.Loopspace.html#9625" class="Bound">j</a> <a id="9627" href="Cubical.Homotopy.Loopspace.html#9627" class="Bound">z</a> <a id="9629" class="Symbol">=</a>
  <a id="9633" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="9639" class="Symbol">(λ</a> <a id="9642" href="Cubical.Homotopy.Loopspace.html#9642" class="Bound">k</a> <a id="9644" class="Symbol">→</a> <a id="9646" class="Symbol">λ</a> <a id="9648" class="Symbol">{</a> <a id="9650" class="Symbol">(</a><a id="9651" href="Cubical.Homotopy.Loopspace.html#9623" class="Bound">i</a> <a id="9653" class="Symbol">=</a> <a id="9655" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9657" class="Symbol">)</a> <a id="9659" class="Symbol">→</a> <a id="9661" class="Symbol">((</a><a id="9663" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9668" class="Symbol">(λ</a> <a id="9671" href="Cubical.Homotopy.Loopspace.html#9671" class="Bound">x</a> <a id="9673" class="Symbol">→</a> <a id="9675" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9681" href="Cubical.Homotopy.Loopspace.html#9671" class="Bound">x</a> <a id="9683" class="Symbol">(</a><a id="9684" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9686" href="Cubical.Homotopy.Loopspace.html#9642" class="Bound">k</a><a id="9687" class="Symbol">))</a> <a id="9690" href="Cubical.Homotopy.Loopspace.html#9619" class="Bound">α</a><a id="9691" class="Symbol">)</a>
                                <a id="9725" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9727" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9732" class="Symbol">(λ</a> <a id="9735" href="Cubical.Homotopy.Loopspace.html#9735" class="Bound">x</a> <a id="9737" class="Symbol">→</a> <a id="9739" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="9745" href="Cubical.Homotopy.Loopspace.html#9735" class="Bound">x</a> <a id="9747" class="Symbol">(</a><a id="9748" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9750" href="Cubical.Homotopy.Loopspace.html#9642" class="Bound">k</a><a id="9751" class="Symbol">))</a> <a id="9754" href="Cubical.Homotopy.Loopspace.html#9621" class="Bound">β</a><a id="9755" class="Symbol">)</a> <a id="9757" href="Cubical.Homotopy.Loopspace.html#9625" class="Bound">j</a>
                  <a id="9777" class="Symbol">;</a> <a id="9779" class="Symbol">(</a><a id="9780" href="Cubical.Homotopy.Loopspace.html#9623" class="Bound">i</a> <a id="9782" class="Symbol">=</a> <a id="9784" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9786" class="Symbol">)</a> <a id="9788" class="Symbol">→</a> <a id="9790" class="Symbol">((</a><a id="9792" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9797" class="Symbol">(λ</a> <a id="9800" href="Cubical.Homotopy.Loopspace.html#9800" class="Bound">x</a> <a id="9802" class="Symbol">→</a> <a id="9804" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="9810" href="Cubical.Homotopy.Loopspace.html#9800" class="Bound">x</a> <a id="9812" class="Symbol">(</a><a id="9813" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9815" href="Cubical.Homotopy.Loopspace.html#9642" class="Bound">k</a><a id="9816" class="Symbol">))</a> <a id="9819" href="Cubical.Homotopy.Loopspace.html#9621" class="Bound">β</a><a id="9820" class="Symbol">)</a>
                                <a id="9854" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9856" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9861" class="Symbol">(λ</a> <a id="9864" href="Cubical.Homotopy.Loopspace.html#9864" class="Bound">x</a> <a id="9866" class="Symbol">→</a> <a id="9868" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9874" href="Cubical.Homotopy.Loopspace.html#9864" class="Bound">x</a> <a id="9876" class="Symbol">(</a><a id="9877" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9879" href="Cubical.Homotopy.Loopspace.html#9642" class="Bound">k</a><a id="9880" class="Symbol">))</a> <a id="9883" href="Cubical.Homotopy.Loopspace.html#9619" class="Bound">α</a><a id="9884" class="Symbol">)</a> <a id="9886" href="Cubical.Homotopy.Loopspace.html#9625" class="Bound">j</a>
                  <a id="9906" class="Symbol">;</a> <a id="9908" class="Symbol">(</a><a id="9909" href="Cubical.Homotopy.Loopspace.html#9625" class="Bound">j</a> <a id="9911" class="Symbol">=</a> <a id="9913" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="9915" class="Symbol">)</a> <a id="9917" class="Symbol">→</a> <a id="9919" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9925" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9930" class="Symbol">(</a><a id="9931" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9933" href="Cubical.Homotopy.Loopspace.html#9642" class="Bound">k</a><a id="9934" class="Symbol">)</a>
                  <a id="9954" class="Symbol">;</a> <a id="9956" class="Symbol">(</a><a id="9957" href="Cubical.Homotopy.Loopspace.html#9625" class="Bound">j</a> <a id="9959" class="Symbol">=</a> <a id="9961" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="9963" class="Symbol">)</a> <a id="9965" class="Symbol">→</a> <a id="9967" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="9973" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9978" class="Symbol">(</a><a id="9979" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="9981" href="Cubical.Homotopy.Loopspace.html#9642" class="Bound">k</a><a id="9982" class="Symbol">)})</a>
        <a id="9994" class="Symbol">(</a><a id="9995" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="9999" class="Symbol">(</a><a id="10000" href="Cubical.Homotopy.Loopspace.html#9228" class="Function">mainPath</a> <a id="10009" href="Cubical.Homotopy.Loopspace.html#9617" class="Bound">n</a> <a id="10011" href="Cubical.Homotopy.Loopspace.html#9619" class="Bound">α</a> <a id="10013" href="Cubical.Homotopy.Loopspace.html#9621" class="Bound">β</a> <a id="10015" href="Cubical.Homotopy.Loopspace.html#9623" class="Bound">i</a> <a id="10017" href="Cubical.Homotopy.Loopspace.html#9625" class="Bound">j</a><a id="10018" class="Symbol">))</a> <a id="10021" href="Cubical.Homotopy.Loopspace.html#9627" class="Bound">z</a>

<a id="10024" class="Comment">{- Eckmann-Hilton -}</a>
<a id="EH"></a><a id="10045" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="10048" class="Symbol">:</a> <a id="10050" class="Symbol">∀</a> <a id="10052" class="Symbol">{</a><a id="10053" href="Cubical.Homotopy.Loopspace.html#10053" class="Bound">ℓ</a><a id="10054" class="Symbol">}</a> <a id="10056" class="Symbol">{</a><a id="10057" href="Cubical.Homotopy.Loopspace.html#10057" class="Bound">A</a> <a id="10059" class="Symbol">:</a> <a id="10061" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10069" href="Cubical.Homotopy.Loopspace.html#10053" class="Bound">ℓ</a><a id="10070" class="Symbol">}</a> <a id="10072" class="Symbol">(</a><a id="10073" href="Cubical.Homotopy.Loopspace.html#10073" class="Bound">n</a> <a id="10075" class="Symbol">:</a> <a id="10077" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10078" class="Symbol">)</a> <a id="10080" class="Symbol">→</a> <a id="10082" href="Cubical.Homotopy.Loopspace.html#9130" class="Function">isComm∙</a> <a id="10090" class="Symbol">((</a><a id="10092" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="10095" class="Symbol">(</a><a id="10096" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10100" href="Cubical.Homotopy.Loopspace.html#10073" class="Bound">n</a><a id="10101" class="Symbol">))</a> <a id="10104" href="Cubical.Homotopy.Loopspace.html#10057" class="Bound">A</a><a id="10105" class="Symbol">)</a>
<a id="10107" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="10110" class="Symbol">{</a><a id="10111" class="Argument">A</a> <a id="10113" class="Symbol">=</a> <a id="10115" href="Cubical.Homotopy.Loopspace.html#10115" class="Bound">A</a><a id="10116" class="Symbol">}</a> <a id="10118" href="Cubical.Homotopy.Loopspace.html#10118" class="Bound">n</a> <a id="10120" href="Cubical.Homotopy.Loopspace.html#10120" class="Bound">α</a> <a id="10122" href="Cubical.Homotopy.Loopspace.html#10122" class="Bound">β</a> <a id="10124" href="Cubical.Homotopy.Loopspace.html#10124" class="Bound">i</a> <a id="10126" href="Cubical.Homotopy.Loopspace.html#10126" class="Bound">j</a> <a id="10128" class="Symbol">=</a> <a id="10130" href="Cubical.Homotopy.Loopspace.html#9493" class="Function">EH-filler</a> <a id="10140" href="Cubical.Homotopy.Loopspace.html#10118" class="Bound">n</a> <a id="10142" href="Cubical.Homotopy.Loopspace.html#10120" class="Bound">α</a> <a id="10144" href="Cubical.Homotopy.Loopspace.html#10122" class="Bound">β</a> <a id="10146" href="Cubical.Homotopy.Loopspace.html#10124" class="Bound">i</a> <a id="10148" href="Cubical.Homotopy.Loopspace.html#10126" class="Bound">j</a> <a id="10150" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

<a id="10154" class="Comment">{- Lemmas for the syllepsis : EH α β ≡ (EH β α) ⁻¹ -}</a>

<a id="EH-refl-refl"></a><a id="10209" href="Cubical.Homotopy.Loopspace.html#10209" class="Function">EH-refl-refl</a> <a id="10222" class="Symbol">:</a> <a id="10224" class="Symbol">∀</a> <a id="10226" class="Symbol">{</a><a id="10227" href="Cubical.Homotopy.Loopspace.html#10227" class="Bound">ℓ</a><a id="10228" class="Symbol">}</a> <a id="10230" class="Symbol">{</a><a id="10231" href="Cubical.Homotopy.Loopspace.html#10231" class="Bound">A</a> <a id="10233" class="Symbol">:</a> <a id="10235" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10243" href="Cubical.Homotopy.Loopspace.html#10227" class="Bound">ℓ</a><a id="10244" class="Symbol">}</a> <a id="10246" class="Symbol">(</a><a id="10247" href="Cubical.Homotopy.Loopspace.html#10247" class="Bound">n</a> <a id="10249" class="Symbol">:</a> <a id="10251" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10252" class="Symbol">)</a>
             <a id="10267" class="Symbol">→</a> <a id="10269" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="10272" class="Symbol">{</a><a id="10273" class="Argument">A</a> <a id="10275" class="Symbol">=</a> <a id="10277" href="Cubical.Homotopy.Loopspace.html#10231" class="Bound">A</a><a id="10278" class="Symbol">}</a> <a id="10280" href="Cubical.Homotopy.Loopspace.html#10247" class="Bound">n</a> <a id="10282" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10287" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10292" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="10299" href="Cubical.Homotopy.Loopspace.html#10209" class="Function">EH-refl-refl</a> <a id="10312" class="Symbol">{</a><a id="10313" class="Argument">A</a> <a id="10315" class="Symbol">=</a> <a id="10317" href="Cubical.Homotopy.Loopspace.html#10317" class="Bound">A</a><a id="10318" class="Symbol">}</a> <a id="10320" href="Cubical.Homotopy.Loopspace.html#10320" class="Bound">n</a> <a id="10322" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a> <a id="10324" href="Cubical.Homotopy.Loopspace.html#10324" class="Bound">i</a> <a id="10326" href="Cubical.Homotopy.Loopspace.html#10326" class="Bound">j</a> <a id="10328" class="Symbol">=</a>
  <a id="10332" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="10338" class="Symbol">(λ</a> <a id="10341" href="Cubical.Homotopy.Loopspace.html#10341" class="Bound">r</a> <a id="10343" class="Symbol">→</a> <a id="10345" class="Symbol">λ</a> <a id="10347" class="Symbol">{</a> <a id="10349" class="Symbol">(</a><a id="10350" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a> <a id="10352" class="Symbol">=</a> <a id="10354" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10356" class="Symbol">)</a> <a id="10358" class="Symbol">→</a> <a id="10360" class="Symbol">(</a><a id="10361" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10366" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10368" class="Symbol">(λ</a> <a id="10371" href="Cubical.Homotopy.Loopspace.html#10371" class="Bound">_</a> <a id="10373" class="Symbol">→</a> <a id="10375" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a><a id="10380" class="Symbol">))</a> <a id="10383" href="Cubical.Homotopy.Loopspace.html#10326" class="Bound">j</a>
                  <a id="10403" class="Symbol">;</a> <a id="10405" class="Symbol">(</a><a id="10406" href="Cubical.Homotopy.Loopspace.html#10326" class="Bound">j</a> <a id="10408" class="Symbol">=</a> <a id="10410" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10412" class="Symbol">)</a> <a id="10414" class="Symbol">→</a> <a id="10416" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="10422" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a> <a id="10428" class="Symbol">(</a><a id="10429" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10431" href="Cubical.Homotopy.Loopspace.html#10341" class="Bound">r</a> <a id="10433" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10435" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10437" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a><a id="10438" class="Symbol">)</a>
                  <a id="10458" class="Symbol">;</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Cubical.Homotopy.Loopspace.html#10326" class="Bound">j</a> <a id="10463" class="Symbol">=</a> <a id="10465" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10467" class="Symbol">)</a> <a id="10469" class="Symbol">→</a> <a id="10471" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="10477" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a> <a id="10483" class="Symbol">(</a><a id="10484" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10486" href="Cubical.Homotopy.Loopspace.html#10341" class="Bound">r</a> <a id="10488" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10490" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10492" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a><a id="10493" class="Symbol">)</a>
                  <a id="10513" class="Symbol">;</a> <a id="10515" class="Symbol">(</a><a id="10516" href="Cubical.Homotopy.Loopspace.html#10324" class="Bound">i</a> <a id="10518" class="Symbol">=</a> <a id="10520" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="10522" class="Symbol">)</a> <a id="10524" class="Symbol">→</a> <a id="10526" class="Symbol">(</a><a id="10527" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10532" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10534" class="Symbol">(λ</a> <a id="10537" href="Cubical.Homotopy.Loopspace.html#10537" class="Bound">_</a> <a id="10539" class="Symbol">→</a> <a id="10541" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="10547" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10556" href="Cubical.Homotopy.Loopspace.html#10341" class="Bound">r</a> <a id="10558" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10560" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10562" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a><a id="10563" class="Symbol">)))</a> <a id="10567" href="Cubical.Homotopy.Loopspace.html#10326" class="Bound">j</a>
                  <a id="10587" class="Symbol">;</a> <a id="10589" class="Symbol">(</a><a id="10590" href="Cubical.Homotopy.Loopspace.html#10324" class="Bound">i</a> <a id="10592" class="Symbol">=</a> <a id="10594" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="10596" class="Symbol">)</a> <a id="10598" class="Symbol">→</a> <a id="10600" class="Symbol">(</a><a id="10601" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10606" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10608" class="Symbol">(λ</a> <a id="10611" href="Cubical.Homotopy.Loopspace.html#10611" class="Bound">_</a> <a id="10613" class="Symbol">→</a> <a id="10615" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="10621" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a> <a id="10627" class="Symbol">(</a><a id="10628" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10630" href="Cubical.Homotopy.Loopspace.html#10341" class="Bound">r</a> <a id="10632" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="10634" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10636" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a><a id="10637" class="Symbol">)))</a> <a id="10641" href="Cubical.Homotopy.Loopspace.html#10326" class="Bound">j</a><a id="10642" class="Symbol">})</a>
        <a id="10653" class="Symbol">(((</a><a id="10656" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10661" class="Symbol">(λ</a> <a id="10664" href="Cubical.Homotopy.Loopspace.html#10664" class="Bound">x</a> <a id="10666" class="Symbol">→</a> <a id="10668" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="10674" href="Cubical.Homotopy.Loopspace.html#10664" class="Bound">x</a> <a id="10676" class="Symbol">(</a><a id="10677" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10679" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a><a id="10680" class="Symbol">))</a> <a id="10683" class="Symbol">(λ</a> <a id="10686" href="Cubical.Homotopy.Loopspace.html#10686" class="Bound">_</a> <a id="10688" class="Symbol">→</a> <a id="10690" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a><a id="10695" class="Symbol">))</a>
         <a id="10707" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10709" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10714" class="Symbol">(λ</a> <a id="10717" href="Cubical.Homotopy.Loopspace.html#10717" class="Bound">x</a> <a id="10719" class="Symbol">→</a> <a id="10721" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="10727" href="Cubical.Homotopy.Loopspace.html#10717" class="Bound">x</a> <a id="10729" class="Symbol">(</a><a id="10730" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="10732" href="Cubical.Homotopy.Loopspace.html#10322" class="Bound">k</a><a id="10733" class="Symbol">))</a> <a id="10736" class="Symbol">(λ</a> <a id="10739" href="Cubical.Homotopy.Loopspace.html#10739" class="Bound">_</a> <a id="10741" class="Symbol">→</a> <a id="10743" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a><a id="10748" class="Symbol">))</a> <a id="10751" href="Cubical.Homotopy.Loopspace.html#10326" class="Bound">j</a><a id="10752" class="Symbol">)</a>
  <a id="10756" class="Keyword">where</a>
  <a id="10764" href="Cubical.Homotopy.Loopspace.html#10764" class="Function">basep</a> <a id="10770" class="Symbol">=</a> <a id="10772" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10776" class="Symbol">(</a><a id="10777" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="10779" class="Symbol">((</a><a id="10781" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="10784" href="Cubical.Homotopy.Loopspace.html#10320" class="Bound">n</a><a id="10785" class="Symbol">)</a> <a id="10787" href="Cubical.Homotopy.Loopspace.html#10317" class="Bound">A</a><a id="10788" class="Symbol">))</a>

<a id="10792" class="Comment">{- Generalisations of EH α β when α or β is refl -}</a>
<a id="EH-gen-l"></a><a id="10844" href="Cubical.Homotopy.Loopspace.html#10844" class="Function">EH-gen-l</a> <a id="10853" class="Symbol">:</a> <a id="10855" class="Symbol">∀</a> <a id="10857" class="Symbol">{</a><a id="10858" href="Cubical.Homotopy.Loopspace.html#10858" class="Bound">ℓ</a><a id="10859" class="Symbol">}</a> <a id="10861" class="Symbol">{</a><a id="10862" href="Cubical.Homotopy.Loopspace.html#10862" class="Bound">A</a> <a id="10864" class="Symbol">:</a> <a id="10866" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="10874" href="Cubical.Homotopy.Loopspace.html#10858" class="Bound">ℓ</a><a id="10875" class="Symbol">}</a> <a id="10877" class="Symbol">(</a><a id="10878" href="Cubical.Homotopy.Loopspace.html#10878" class="Bound">n</a> <a id="10880" class="Symbol">:</a> <a id="10882" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="10883" class="Symbol">)</a> <a id="10885" class="Symbol">→</a> <a id="10887" class="Symbol">{</a><a id="10888" href="Cubical.Homotopy.Loopspace.html#10888" class="Bound">x</a> <a id="10890" href="Cubical.Homotopy.Loopspace.html#10890" class="Bound">y</a> <a id="10892" class="Symbol">:</a> <a id="10894" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="10898" class="Symbol">((</a><a id="10900" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="10903" class="Symbol">(</a><a id="10904" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="10908" href="Cubical.Homotopy.Loopspace.html#10878" class="Bound">n</a><a id="10909" class="Symbol">))</a> <a id="10912" href="Cubical.Homotopy.Loopspace.html#10862" class="Bound">A</a><a id="10913" class="Symbol">)}</a> <a id="10916" class="Symbol">(</a><a id="10917" href="Cubical.Homotopy.Loopspace.html#10917" class="Bound">α</a> <a id="10919" class="Symbol">:</a> <a id="10921" href="Cubical.Homotopy.Loopspace.html#10888" class="Bound">x</a> <a id="10923" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10925" href="Cubical.Homotopy.Loopspace.html#10890" class="Bound">y</a><a id="10926" class="Symbol">)</a>
       <a id="10935" class="Symbol">→</a> <a id="10937" href="Cubical.Homotopy.Loopspace.html#10917" class="Bound">α</a> <a id="10939" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10941" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10946" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10948" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10953" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10955" href="Cubical.Homotopy.Loopspace.html#10917" class="Bound">α</a>
<a id="10957" href="Cubical.Homotopy.Loopspace.html#10844" class="Function">EH-gen-l</a> <a id="10966" class="Symbol">{</a><a id="10967" class="Argument">ℓ</a> <a id="10969" class="Symbol">=</a> <a id="10971" href="Cubical.Homotopy.Loopspace.html#10971" class="Bound">ℓ</a><a id="10972" class="Symbol">}</a> <a id="10974" class="Symbol">{</a><a id="10975" class="Argument">A</a> <a id="10977" class="Symbol">=</a> <a id="10979" href="Cubical.Homotopy.Loopspace.html#10979" class="Bound">A</a><a id="10980" class="Symbol">}</a> <a id="10982" href="Cubical.Homotopy.Loopspace.html#10982" class="Bound">n</a> <a id="10984" class="Symbol">{</a><a id="10985" class="Argument">x</a> <a id="10987" class="Symbol">=</a> <a id="10989" href="Cubical.Homotopy.Loopspace.html#10989" class="Bound">x</a><a id="10990" class="Symbol">}</a> <a id="10992" class="Symbol">{</a><a id="10993" class="Argument">y</a> <a id="10995" class="Symbol">=</a> <a id="10997" href="Cubical.Homotopy.Loopspace.html#10997" class="Bound">y</a><a id="10998" class="Symbol">}</a> <a id="11000" href="Cubical.Homotopy.Loopspace.html#11000" class="Bound">α</a> <a id="11002" href="Cubical.Homotopy.Loopspace.html#11002" class="Bound">i</a> <a id="11004" href="Cubical.Homotopy.Loopspace.html#11004" class="Bound">j</a> <a id="11006" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a> <a id="11008" class="Symbol">=</a>
  <a id="11012" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11018" class="Symbol">(λ</a> <a id="11021" href="Cubical.Homotopy.Loopspace.html#11021" class="Bound">k</a> <a id="11023" class="Symbol">→</a> <a id="11025" class="Symbol">λ</a> <a id="11027" class="Symbol">{</a> <a id="11029" class="Symbol">(</a><a id="11030" href="Cubical.Homotopy.Loopspace.html#11002" class="Bound">i</a> <a id="11032" class="Symbol">=</a> <a id="11034" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11036" class="Symbol">)</a> <a id="11038" class="Symbol">→</a> <a id="11040" class="Symbol">((</a><a id="11042" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11047" class="Symbol">(λ</a> <a id="11050" href="Cubical.Homotopy.Loopspace.html#11050" class="Bound">x</a> <a id="11052" class="Symbol">→</a> <a id="11054" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="11060" href="Cubical.Homotopy.Loopspace.html#11050" class="Bound">x</a> <a id="11062" class="Symbol">(</a><a id="11063" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11065" href="Cubical.Homotopy.Loopspace.html#11021" class="Bound">k</a><a id="11066" class="Symbol">))</a> <a id="11069" href="Cubical.Homotopy.Loopspace.html#11000" class="Bound">α</a><a id="11070" class="Symbol">)</a> <a id="11072" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11074" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11078" class="Symbol">)</a> <a id="11080" href="Cubical.Homotopy.Loopspace.html#11004" class="Bound">j</a> <a id="11082" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a>
                  <a id="11102" class="Symbol">;</a> <a id="11104" class="Symbol">(</a><a id="11105" href="Cubical.Homotopy.Loopspace.html#11002" class="Bound">i</a> <a id="11107" class="Symbol">=</a> <a id="11109" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11111" class="Symbol">)</a> <a id="11113" class="Symbol">→</a> <a id="11115" class="Symbol">(</a><a id="11116" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11121" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11123" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11128" class="Symbol">(λ</a> <a id="11131" href="Cubical.Homotopy.Loopspace.html#11131" class="Bound">x</a> <a id="11133" class="Symbol">→</a> <a id="11135" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="11141" href="Cubical.Homotopy.Loopspace.html#11131" class="Bound">x</a> <a id="11143" class="Symbol">(</a><a id="11144" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11146" href="Cubical.Homotopy.Loopspace.html#11021" class="Bound">k</a><a id="11147" class="Symbol">))</a> <a id="11150" href="Cubical.Homotopy.Loopspace.html#11000" class="Bound">α</a><a id="11151" class="Symbol">)</a> <a id="11153" href="Cubical.Homotopy.Loopspace.html#11004" class="Bound">j</a> <a id="11155" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a>
                  <a id="11175" class="Symbol">;</a> <a id="11177" class="Symbol">(</a><a id="11178" href="Cubical.Homotopy.Loopspace.html#11004" class="Bound">j</a> <a id="11180" class="Symbol">=</a> <a id="11182" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11184" class="Symbol">)</a> <a id="11186" class="Symbol">→</a> <a id="11188" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="11194" class="Symbol">(</a><a id="11195" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11200" class="Symbol">{</a><a id="11201" class="Argument">x</a> <a id="11203" class="Symbol">=</a> <a id="11205" href="Cubical.Homotopy.Loopspace.html#10989" class="Bound">x</a> <a id="11207" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a><a id="11208" class="Symbol">})</a> <a id="11211" class="Symbol">(</a><a id="11212" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11214" href="Cubical.Homotopy.Loopspace.html#11021" class="Bound">k</a><a id="11215" class="Symbol">)</a> <a id="11217" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a>
                  <a id="11237" class="Symbol">;</a> <a id="11239" class="Symbol">(</a><a id="11240" href="Cubical.Homotopy.Loopspace.html#11004" class="Bound">j</a> <a id="11242" class="Symbol">=</a> <a id="11244" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11246" class="Symbol">)</a> <a id="11248" class="Symbol">→</a> <a id="11250" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="11256" class="Symbol">(</a><a id="11257" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11262" class="Symbol">{</a><a id="11263" class="Argument">x</a> <a id="11265" class="Symbol">=</a> <a id="11267" href="Cubical.Homotopy.Loopspace.html#10997" class="Bound">y</a> <a id="11269" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a><a id="11270" class="Symbol">})</a> <a id="11273" class="Symbol">(</a><a id="11274" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11276" href="Cubical.Homotopy.Loopspace.html#11021" class="Bound">k</a><a id="11277" class="Symbol">)</a> <a id="11279" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a>
                  <a id="11299" class="Symbol">;</a> <a id="11301" class="Symbol">(</a><a id="11302" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a> <a id="11304" class="Symbol">=</a> <a id="11306" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11308" class="Symbol">)</a> <a id="11310" class="Symbol">→</a> <a id="11312" href="Cubical.Homotopy.Loopspace.html#10989" class="Bound">x</a> <a id="11314" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                  <a id="11335" class="Symbol">;</a> <a id="11337" class="Symbol">(</a><a id="11338" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a> <a id="11340" class="Symbol">=</a> <a id="11342" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11344" class="Symbol">)</a> <a id="11346" class="Symbol">→</a> <a id="11348" href="Cubical.Homotopy.Loopspace.html#10997" class="Bound">y</a> <a id="11350" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11352" class="Symbol">})</a>
        <a id="11363" class="Symbol">(((λ</a> <a id="11368" href="Cubical.Homotopy.Loopspace.html#11368" class="Bound">j</a> <a id="11370" class="Symbol">→</a> <a id="11372" href="Cubical.Homotopy.Loopspace.html#11000" class="Bound">α</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Cubical.Homotopy.Loopspace.html#11368" class="Bound">j</a> <a id="11377" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11379" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11381" href="Cubical.Homotopy.Loopspace.html#11002" class="Bound">i</a><a id="11382" class="Symbol">)</a> <a id="11384" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11386" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11390" class="Symbol">)</a> <a id="11392" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11394" class="Symbol">λ</a> <a id="11396" href="Cubical.Homotopy.Loopspace.html#11396" class="Bound">j</a> <a id="11398" class="Symbol">→</a> <a id="11400" href="Cubical.Homotopy.Loopspace.html#11000" class="Bound">α</a> <a id="11402" class="Symbol">(</a><a id="11403" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11405" href="Cubical.Homotopy.Loopspace.html#11002" class="Bound">i</a> <a id="11407" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11409" href="Cubical.Homotopy.Loopspace.html#11396" class="Bound">j</a><a id="11410" class="Symbol">)</a> <a id="11412" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11414" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11418" class="Symbol">)</a> <a id="11420" href="Cubical.Homotopy.Loopspace.html#11004" class="Bound">j</a> <a id="11422" href="Cubical.Homotopy.Loopspace.html#11006" class="Bound">z</a><a id="11423" class="Symbol">)</a>

<a id="EH-gen-r"></a><a id="11426" href="Cubical.Homotopy.Loopspace.html#11426" class="Function">EH-gen-r</a> <a id="11435" class="Symbol">:</a> <a id="11437" class="Symbol">∀</a> <a id="11439" class="Symbol">{</a><a id="11440" href="Cubical.Homotopy.Loopspace.html#11440" class="Bound">ℓ</a><a id="11441" class="Symbol">}</a> <a id="11443" class="Symbol">{</a><a id="11444" href="Cubical.Homotopy.Loopspace.html#11444" class="Bound">A</a> <a id="11446" class="Symbol">:</a> <a id="11448" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="11456" href="Cubical.Homotopy.Loopspace.html#11440" class="Bound">ℓ</a><a id="11457" class="Symbol">}</a> <a id="11459" class="Symbol">(</a><a id="11460" href="Cubical.Homotopy.Loopspace.html#11460" class="Bound">n</a> <a id="11462" class="Symbol">:</a> <a id="11464" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11465" class="Symbol">)</a> <a id="11467" class="Symbol">→</a> <a id="11469" class="Symbol">{</a><a id="11470" href="Cubical.Homotopy.Loopspace.html#11470" class="Bound">x</a> <a id="11472" href="Cubical.Homotopy.Loopspace.html#11472" class="Bound">y</a> <a id="11474" class="Symbol">:</a> <a id="11476" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="11480" class="Symbol">((</a><a id="11482" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11490" href="Cubical.Homotopy.Loopspace.html#11460" class="Bound">n</a><a id="11491" class="Symbol">))</a> <a id="11494" href="Cubical.Homotopy.Loopspace.html#11444" class="Bound">A</a><a id="11495" class="Symbol">)}</a> <a id="11498" class="Symbol">(</a><a id="11499" href="Cubical.Homotopy.Loopspace.html#11499" class="Bound">β</a> <a id="11501" class="Symbol">:</a> <a id="11503" href="Cubical.Homotopy.Loopspace.html#11470" class="Bound">x</a> <a id="11505" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11507" href="Cubical.Homotopy.Loopspace.html#11472" class="Bound">y</a><a id="11508" class="Symbol">)</a>
        <a id="11518" class="Symbol">→</a> <a id="11520" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11525" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11527" href="Cubical.Homotopy.Loopspace.html#11499" class="Bound">β</a> <a id="11529" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11531" href="Cubical.Homotopy.Loopspace.html#11499" class="Bound">β</a> <a id="11533" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11535" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="11540" href="Cubical.Homotopy.Loopspace.html#11426" class="Function">EH-gen-r</a> <a id="11549" class="Symbol">{</a><a id="11550" class="Argument">A</a> <a id="11552" class="Symbol">=</a> <a id="11554" href="Cubical.Homotopy.Loopspace.html#11554" class="Bound">A</a><a id="11555" class="Symbol">}</a> <a id="11557" href="Cubical.Homotopy.Loopspace.html#11557" class="Bound">n</a> <a id="11559" class="Symbol">{</a><a id="11560" class="Argument">x</a> <a id="11562" class="Symbol">=</a> <a id="11564" href="Cubical.Homotopy.Loopspace.html#11564" class="Bound">x</a><a id="11565" class="Symbol">}</a> <a id="11567" class="Symbol">{</a><a id="11568" class="Argument">y</a> <a id="11570" class="Symbol">=</a> <a id="11572" href="Cubical.Homotopy.Loopspace.html#11572" class="Bound">y</a><a id="11573" class="Symbol">}</a> <a id="11575" href="Cubical.Homotopy.Loopspace.html#11575" class="Bound">β</a> <a id="11577" href="Cubical.Homotopy.Loopspace.html#11577" class="Bound">i</a> <a id="11579" href="Cubical.Homotopy.Loopspace.html#11579" class="Bound">j</a> <a id="11581" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a> <a id="11583" class="Symbol">=</a>
  <a id="11587" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="11593" class="Symbol">(λ</a> <a id="11596" href="Cubical.Homotopy.Loopspace.html#11596" class="Bound">k</a> <a id="11598" class="Symbol">→</a> <a id="11600" class="Symbol">λ</a> <a id="11602" class="Symbol">{</a> <a id="11604" class="Symbol">(</a><a id="11605" href="Cubical.Homotopy.Loopspace.html#11577" class="Bound">i</a> <a id="11607" class="Symbol">=</a> <a id="11609" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11611" class="Symbol">)</a> <a id="11613" class="Symbol">→</a> <a id="11615" class="Symbol">(</a><a id="11616" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11621" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11623" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11628" class="Symbol">(λ</a> <a id="11631" href="Cubical.Homotopy.Loopspace.html#11631" class="Bound">x</a> <a id="11633" class="Symbol">→</a> <a id="11635" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11641" href="Cubical.Homotopy.Loopspace.html#11631" class="Bound">x</a> <a id="11643" class="Symbol">(</a><a id="11644" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11646" href="Cubical.Homotopy.Loopspace.html#11596" class="Bound">k</a><a id="11647" class="Symbol">))</a> <a id="11650" href="Cubical.Homotopy.Loopspace.html#11575" class="Bound">β</a><a id="11651" class="Symbol">)</a> <a id="11653" href="Cubical.Homotopy.Loopspace.html#11579" class="Bound">j</a> <a id="11655" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a>
                  <a id="11675" class="Symbol">;</a> <a id="11677" class="Symbol">(</a><a id="11678" href="Cubical.Homotopy.Loopspace.html#11577" class="Bound">i</a> <a id="11680" class="Symbol">=</a> <a id="11682" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11684" class="Symbol">)</a> <a id="11686" class="Symbol">→</a> <a id="11688" class="Symbol">((</a><a id="11690" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11695" class="Symbol">(λ</a> <a id="11698" href="Cubical.Homotopy.Loopspace.html#11698" class="Bound">x</a> <a id="11700" class="Symbol">→</a> <a id="11702" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11708" href="Cubical.Homotopy.Loopspace.html#11698" class="Bound">x</a> <a id="11710" class="Symbol">(</a><a id="11711" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11713" href="Cubical.Homotopy.Loopspace.html#11596" class="Bound">k</a><a id="11714" class="Symbol">))</a> <a id="11717" href="Cubical.Homotopy.Loopspace.html#11575" class="Bound">β</a><a id="11718" class="Symbol">)</a> <a id="11720" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11722" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11726" class="Symbol">)</a> <a id="11728" href="Cubical.Homotopy.Loopspace.html#11579" class="Bound">j</a> <a id="11730" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a>
                  <a id="11750" class="Symbol">;</a> <a id="11752" class="Symbol">(</a><a id="11753" href="Cubical.Homotopy.Loopspace.html#11579" class="Bound">j</a> <a id="11755" class="Symbol">=</a> <a id="11757" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11759" class="Symbol">)</a> <a id="11761" class="Symbol">→</a> <a id="11763" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11769" class="Symbol">(λ</a> <a id="11772" href="Cubical.Homotopy.Loopspace.html#11772" class="Bound">k</a> <a id="11774" class="Symbol">→</a> <a id="11776" href="Cubical.Homotopy.Loopspace.html#11564" class="Bound">x</a> <a id="11778" class="Symbol">(</a><a id="11779" href="Cubical.Homotopy.Loopspace.html#11772" class="Bound">k</a> <a id="11781" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11783" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a><a id="11784" class="Symbol">))</a> <a id="11787" class="Symbol">(</a><a id="11788" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11790" href="Cubical.Homotopy.Loopspace.html#11596" class="Bound">k</a><a id="11791" class="Symbol">)</a> <a id="11793" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a>
                  <a id="11813" class="Symbol">;</a> <a id="11815" class="Symbol">(</a><a id="11816" href="Cubical.Homotopy.Loopspace.html#11579" class="Bound">j</a> <a id="11818" class="Symbol">=</a> <a id="11820" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11822" class="Symbol">)</a> <a id="11824" class="Symbol">→</a> <a id="11826" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="11832" class="Symbol">(λ</a> <a id="11835" href="Cubical.Homotopy.Loopspace.html#11835" class="Bound">k</a> <a id="11837" class="Symbol">→</a> <a id="11839" href="Cubical.Homotopy.Loopspace.html#11572" class="Bound">y</a> <a id="11841" class="Symbol">(</a><a id="11842" href="Cubical.Homotopy.Loopspace.html#11835" class="Bound">k</a> <a id="11844" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11846" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a><a id="11847" class="Symbol">))</a> <a id="11850" class="Symbol">(</a><a id="11851" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="11853" href="Cubical.Homotopy.Loopspace.html#11596" class="Bound">k</a><a id="11854" class="Symbol">)</a> <a id="11856" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a>
                  <a id="11876" class="Symbol">;</a> <a id="11878" class="Symbol">(</a><a id="11879" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a> <a id="11881" class="Symbol">=</a> <a id="11883" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="11885" class="Symbol">)</a> <a id="11887" class="Symbol">→</a> <a id="11889" href="Cubical.Homotopy.Loopspace.html#11564" class="Bound">x</a> <a id="11891" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>
                  <a id="11912" class="Symbol">;</a> <a id="11914" class="Symbol">(</a><a id="11915" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a> <a id="11917" class="Symbol">=</a> <a id="11919" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11921" class="Symbol">)</a> <a id="11923" class="Symbol">→</a> <a id="11925" href="Cubical.Homotopy.Loopspace.html#11572" class="Bound">y</a> <a id="11927" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="11929" class="Symbol">})</a>
        <a id="11940" class="Symbol">(((λ</a> <a id="11945" href="Cubical.Homotopy.Loopspace.html#11945" class="Bound">j</a> <a id="11947" class="Symbol">→</a> <a id="11949" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11954" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11956" href="Cubical.Homotopy.Loopspace.html#11575" class="Bound">β</a> <a id="11958" class="Symbol">(</a><a id="11959" href="Cubical.Homotopy.Loopspace.html#11945" class="Bound">j</a> <a id="11961" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="11963" href="Cubical.Homotopy.Loopspace.html#11577" class="Bound">i</a><a id="11964" class="Symbol">))</a> <a id="11967" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11969" class="Symbol">λ</a> <a id="11971" href="Cubical.Homotopy.Loopspace.html#11971" class="Bound">j</a> <a id="11973" class="Symbol">→</a> <a id="11975" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="11980" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11982" href="Cubical.Homotopy.Loopspace.html#11575" class="Bound">β</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Cubical.Homotopy.Loopspace.html#11577" class="Bound">i</a> <a id="11987" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="11989" href="Cubical.Homotopy.Loopspace.html#11971" class="Bound">j</a><a id="11990" class="Symbol">))</a> <a id="11993" href="Cubical.Homotopy.Loopspace.html#11579" class="Bound">j</a> <a id="11995" href="Cubical.Homotopy.Loopspace.html#11581" class="Bound">z</a><a id="11996" class="Symbol">)</a>

<a id="11999" class="Comment">{- characterisations of EH α β when α or β is refl  -}</a>
<a id="EH-α-refl"></a><a id="12054" href="Cubical.Homotopy.Loopspace.html#12054" class="Function">EH-α-refl</a> <a id="12064" class="Symbol">:</a> <a id="12066" class="Symbol">∀</a> <a id="12068" class="Symbol">{</a><a id="12069" href="Cubical.Homotopy.Loopspace.html#12069" class="Bound">ℓ</a><a id="12070" class="Symbol">}</a> <a id="12072" class="Symbol">{</a><a id="12073" href="Cubical.Homotopy.Loopspace.html#12073" class="Bound">A</a> <a id="12075" class="Symbol">:</a> <a id="12077" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="12085" href="Cubical.Homotopy.Loopspace.html#12069" class="Bound">ℓ</a><a id="12086" class="Symbol">}</a> <a id="12088" class="Symbol">(</a><a id="12089" href="Cubical.Homotopy.Loopspace.html#12089" class="Bound">n</a> <a id="12091" class="Symbol">:</a> <a id="12093" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="12094" class="Symbol">)</a>
             <a id="12109" class="Symbol">→</a> <a id="12111" class="Symbol">(</a><a id="12112" href="Cubical.Homotopy.Loopspace.html#12112" class="Bound">α</a> <a id="12114" class="Symbol">:</a> <a id="12116" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12120" class="Symbol">((</a><a id="12122" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="12125" class="Symbol">(</a><a id="12126" class="Number">2</a> <a id="12128" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="12130" href="Cubical.Homotopy.Loopspace.html#12089" class="Bound">n</a><a id="12131" class="Symbol">))</a> <a id="12134" href="Cubical.Homotopy.Loopspace.html#12073" class="Bound">A</a><a id="12135" class="Symbol">))</a>
             <a id="12151" class="Symbol">→</a> <a id="12153" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="12156" href="Cubical.Homotopy.Loopspace.html#12089" class="Bound">n</a> <a id="12158" href="Cubical.Homotopy.Loopspace.html#12112" class="Bound">α</a> <a id="12160" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12165" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12167" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12171" class="Symbol">(</a><a id="12172" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="12178" href="Cubical.Homotopy.Loopspace.html#12112" class="Bound">α</a><a id="12179" class="Symbol">)</a> <a id="12181" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12183" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12189" href="Cubical.Homotopy.Loopspace.html#12112" class="Bound">α</a>
<a id="12191" href="Cubical.Homotopy.Loopspace.html#12054" class="Function">EH-α-refl</a> <a id="12201" class="Symbol">{</a><a id="12202" class="Argument">A</a> <a id="12204" class="Symbol">=</a> <a id="12206" href="Cubical.Homotopy.Loopspace.html#12206" class="Bound">A</a><a id="12207" class="Symbol">}</a> <a id="12209" href="Cubical.Homotopy.Loopspace.html#12209" class="Bound">n</a> <a id="12211" href="Cubical.Homotopy.Loopspace.html#12211" class="Bound">α</a> <a id="12213" href="Cubical.Homotopy.Loopspace.html#12213" class="Bound">i</a> <a id="12215" href="Cubical.Homotopy.Loopspace.html#12215" class="Bound">j</a> <a id="12217" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a> <a id="12219" class="Symbol">=</a>
  <a id="12223" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="12229" class="Symbol">(λ</a> <a id="12232" href="Cubical.Homotopy.Loopspace.html#12232" class="Bound">r</a> <a id="12234" class="Symbol">→</a> <a id="12236" class="Symbol">λ</a> <a id="12238" class="Symbol">{</a> <a id="12240" class="Symbol">(</a><a id="12241" href="Cubical.Homotopy.Loopspace.html#12213" class="Bound">i</a> <a id="12243" class="Symbol">=</a> <a id="12245" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12247" class="Symbol">)</a> <a id="12249" class="Symbol">→</a> <a id="12251" href="Cubical.Homotopy.Loopspace.html#10844" class="Function">EH-gen-l</a> <a id="12260" href="Cubical.Homotopy.Loopspace.html#12209" class="Bound">n</a> <a id="12262" class="Symbol">(λ</a> <a id="12265" href="Cubical.Homotopy.Loopspace.html#12265" class="Bound">i</a> <a id="12267" class="Symbol">→</a> <a id="12269" href="Cubical.Homotopy.Loopspace.html#12211" class="Bound">α</a> <a id="12271" class="Symbol">(</a><a id="12272" href="Cubical.Homotopy.Loopspace.html#12265" class="Bound">i</a> <a id="12274" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12276" href="Cubical.Homotopy.Loopspace.html#12232" class="Bound">r</a><a id="12277" class="Symbol">))</a> <a id="12280" href="Cubical.Homotopy.Loopspace.html#12215" class="Bound">j</a> <a id="12282" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a>
                  <a id="12302" class="Symbol">;</a> <a id="12304" class="Symbol">(</a><a id="12305" href="Cubical.Homotopy.Loopspace.html#12213" class="Bound">i</a> <a id="12307" class="Symbol">=</a> <a id="12309" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12311" class="Symbol">)</a> <a id="12313" class="Symbol">→</a> <a id="12315" class="Symbol">(</a><a id="12316" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12320" class="Symbol">(</a><a id="12321" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="12327" class="Symbol">λ</a> <a id="12329" href="Cubical.Homotopy.Loopspace.html#12329" class="Bound">i</a> <a id="12331" class="Symbol">→</a> <a id="12333" href="Cubical.Homotopy.Loopspace.html#12211" class="Bound">α</a> <a id="12335" class="Symbol">(</a><a id="12336" href="Cubical.Homotopy.Loopspace.html#12329" class="Bound">i</a> <a id="12338" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12340" href="Cubical.Homotopy.Loopspace.html#12232" class="Bound">r</a><a id="12341" class="Symbol">))</a> <a id="12344" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12346" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12352" class="Symbol">λ</a> <a id="12354" href="Cubical.Homotopy.Loopspace.html#12354" class="Bound">i</a> <a id="12356" class="Symbol">→</a> <a id="12358" href="Cubical.Homotopy.Loopspace.html#12211" class="Bound">α</a> <a id="12360" class="Symbol">(</a><a id="12361" href="Cubical.Homotopy.Loopspace.html#12354" class="Bound">i</a> <a id="12363" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12365" href="Cubical.Homotopy.Loopspace.html#12232" class="Bound">r</a><a id="12366" class="Symbol">))</a> <a id="12369" href="Cubical.Homotopy.Loopspace.html#12215" class="Bound">j</a> <a id="12371" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a>
                  <a id="12391" class="Symbol">;</a> <a id="12393" class="Symbol">(</a><a id="12394" href="Cubical.Homotopy.Loopspace.html#12215" class="Bound">j</a> <a id="12396" class="Symbol">=</a> <a id="12398" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12400" class="Symbol">)</a> <a id="12402" class="Symbol">→</a> <a id="12404" class="Symbol">((λ</a> <a id="12408" href="Cubical.Homotopy.Loopspace.html#12408" class="Bound">i</a> <a id="12410" class="Symbol">→</a> <a id="12412" href="Cubical.Homotopy.Loopspace.html#12211" class="Bound">α</a> <a id="12414" class="Symbol">(</a><a id="12415" href="Cubical.Homotopy.Loopspace.html#12408" class="Bound">i</a> <a id="12417" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12419" href="Cubical.Homotopy.Loopspace.html#12232" class="Bound">r</a><a id="12420" class="Symbol">))</a> <a id="12423" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12425" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12429" class="Symbol">)</a> <a id="12431" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a>
                  <a id="12451" class="Symbol">;</a> <a id="12453" class="Symbol">(</a><a id="12454" href="Cubical.Homotopy.Loopspace.html#12215" class="Bound">j</a> <a id="12456" class="Symbol">=</a> <a id="12458" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12460" class="Symbol">)</a> <a id="12462" class="Symbol">→</a> <a id="12464" class="Symbol">(</a><a id="12465" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12470" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12472" class="Symbol">(λ</a> <a id="12475" href="Cubical.Homotopy.Loopspace.html#12475" class="Bound">i</a> <a id="12477" class="Symbol">→</a> <a id="12479" href="Cubical.Homotopy.Loopspace.html#12211" class="Bound">α</a> <a id="12481" class="Symbol">(</a><a id="12482" href="Cubical.Homotopy.Loopspace.html#12475" class="Bound">i</a> <a id="12484" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12486" href="Cubical.Homotopy.Loopspace.html#12232" class="Bound">r</a><a id="12487" class="Symbol">)))</a> <a id="12491" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a>
                  <a id="12511" class="Symbol">;</a> <a id="12513" class="Symbol">(</a><a id="12514" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a> <a id="12516" class="Symbol">=</a> <a id="12518" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12520" class="Symbol">)</a> <a id="12522" class="Symbol">→</a> <a id="12524" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="12547" class="Symbol">;</a> <a id="12549" class="Symbol">(</a><a id="12550" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a> <a id="12552" class="Symbol">=</a> <a id="12554" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12556" class="Symbol">)</a> <a id="12558" class="Symbol">→</a> <a id="12560" href="Cubical.Homotopy.Loopspace.html#12211" class="Bound">α</a> <a id="12562" href="Cubical.Homotopy.Loopspace.html#12232" class="Bound">r</a><a id="12563" class="Symbol">})</a>
        <a id="12574" class="Symbol">((</a><a id="12576" href="Cubical.Homotopy.Loopspace.html#10209" class="Function">EH-refl-refl</a> <a id="12589" href="Cubical.Homotopy.Loopspace.html#12209" class="Bound">n</a> <a id="12591" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12593" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="12606" class="Symbol">(</a><a id="12607" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="12613" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="12617" class="Symbol">)))</a> <a id="12621" href="Cubical.Homotopy.Loopspace.html#12213" class="Bound">i</a> <a id="12623" href="Cubical.Homotopy.Loopspace.html#12215" class="Bound">j</a> <a id="12625" href="Cubical.Homotopy.Loopspace.html#12217" class="Bound">k</a><a id="12626" class="Symbol">)</a>

<a id="EH-refl-β"></a><a id="12629" href="Cubical.Homotopy.Loopspace.html#12629" class="Function">EH-refl-β</a> <a id="12639" class="Symbol">:</a> <a id="12641" class="Symbol">∀</a> <a id="12643" class="Symbol">{</a><a id="12644" href="Cubical.Homotopy.Loopspace.html#12644" class="Bound">ℓ</a><a id="12645" class="Symbol">}</a> <a id="12647" class="Symbol">{</a><a id="12648" href="Cubical.Homotopy.Loopspace.html#12648" class="Bound">A</a> <a id="12650" class="Symbol">:</a> <a id="12652" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="12660" href="Cubical.Homotopy.Loopspace.html#12644" class="Bound">ℓ</a><a id="12661" class="Symbol">}</a> <a id="12663" class="Symbol">(</a><a id="12664" href="Cubical.Homotopy.Loopspace.html#12664" class="Bound">n</a> <a id="12666" class="Symbol">:</a> <a id="12668" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="12669" class="Symbol">)</a>
             <a id="12684" class="Symbol">→</a> <a id="12686" class="Symbol">(</a><a id="12687" href="Cubical.Homotopy.Loopspace.html#12687" class="Bound">β</a> <a id="12689" class="Symbol">:</a> <a id="12691" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="12695" class="Symbol">((</a><a id="12697" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="12700" class="Symbol">(</a><a id="12701" class="Number">2</a> <a id="12703" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="12705" href="Cubical.Homotopy.Loopspace.html#12664" class="Bound">n</a><a id="12706" class="Symbol">))</a> <a id="12709" href="Cubical.Homotopy.Loopspace.html#12648" class="Bound">A</a><a id="12710" class="Symbol">))</a>
             <a id="12726" class="Symbol">→</a> <a id="12728" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="12731" href="Cubical.Homotopy.Loopspace.html#12664" class="Bound">n</a> <a id="12733" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12738" href="Cubical.Homotopy.Loopspace.html#12687" class="Bound">β</a> <a id="12740" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12742" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12746" class="Symbol">(</a><a id="12747" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12753" href="Cubical.Homotopy.Loopspace.html#12687" class="Bound">β</a><a id="12754" class="Symbol">)</a> <a id="12756" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12758" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="12764" href="Cubical.Homotopy.Loopspace.html#12687" class="Bound">β</a>
<a id="12766" href="Cubical.Homotopy.Loopspace.html#12629" class="Function">EH-refl-β</a> <a id="12776" class="Symbol">{</a><a id="12777" class="Argument">A</a> <a id="12779" class="Symbol">=</a> <a id="12781" href="Cubical.Homotopy.Loopspace.html#12781" class="Bound">A</a><a id="12782" class="Symbol">}</a> <a id="12784" href="Cubical.Homotopy.Loopspace.html#12784" class="Bound">n</a> <a id="12786" href="Cubical.Homotopy.Loopspace.html#12786" class="Bound">β</a> <a id="12788" href="Cubical.Homotopy.Loopspace.html#12788" class="Bound">i</a> <a id="12790" href="Cubical.Homotopy.Loopspace.html#12790" class="Bound">j</a> <a id="12792" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a> <a id="12794" class="Symbol">=</a>
  <a id="12798" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="12804" class="Symbol">(λ</a> <a id="12807" href="Cubical.Homotopy.Loopspace.html#12807" class="Bound">r</a> <a id="12809" class="Symbol">→</a> <a id="12811" class="Symbol">λ</a> <a id="12813" class="Symbol">{</a> <a id="12815" class="Symbol">(</a><a id="12816" href="Cubical.Homotopy.Loopspace.html#12788" class="Bound">i</a> <a id="12818" class="Symbol">=</a> <a id="12820" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12822" class="Symbol">)</a> <a id="12824" class="Symbol">→</a> <a id="12826" href="Cubical.Homotopy.Loopspace.html#11426" class="Function">EH-gen-r</a> <a id="12835" href="Cubical.Homotopy.Loopspace.html#12784" class="Bound">n</a> <a id="12837" class="Symbol">(λ</a> <a id="12840" href="Cubical.Homotopy.Loopspace.html#12840" class="Bound">i</a> <a id="12842" class="Symbol">→</a> <a id="12844" href="Cubical.Homotopy.Loopspace.html#12786" class="Bound">β</a> <a id="12846" class="Symbol">(</a><a id="12847" href="Cubical.Homotopy.Loopspace.html#12840" class="Bound">i</a> <a id="12849" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12851" href="Cubical.Homotopy.Loopspace.html#12807" class="Bound">r</a><a id="12852" class="Symbol">))</a> <a id="12855" href="Cubical.Homotopy.Loopspace.html#12790" class="Bound">j</a> <a id="12857" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a>
                  <a id="12877" class="Symbol">;</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Cubical.Homotopy.Loopspace.html#12788" class="Bound">i</a> <a id="12882" class="Symbol">=</a> <a id="12884" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="12886" class="Symbol">)</a> <a id="12888" class="Symbol">→</a> <a id="12890" class="Symbol">(</a><a id="12891" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12895" class="Symbol">(</a><a id="12896" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="12902" class="Symbol">λ</a> <a id="12904" href="Cubical.Homotopy.Loopspace.html#12904" class="Bound">i</a> <a id="12906" class="Symbol">→</a> <a id="12908" href="Cubical.Homotopy.Loopspace.html#12786" class="Bound">β</a> <a id="12910" class="Symbol">(</a><a id="12911" href="Cubical.Homotopy.Loopspace.html#12904" class="Bound">i</a> <a id="12913" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12915" href="Cubical.Homotopy.Loopspace.html#12807" class="Bound">r</a><a id="12916" class="Symbol">))</a> <a id="12919" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12921" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="12927" class="Symbol">λ</a> <a id="12929" href="Cubical.Homotopy.Loopspace.html#12929" class="Bound">i</a> <a id="12931" class="Symbol">→</a> <a id="12933" href="Cubical.Homotopy.Loopspace.html#12786" class="Bound">β</a> <a id="12935" class="Symbol">(</a><a id="12936" href="Cubical.Homotopy.Loopspace.html#12929" class="Bound">i</a> <a id="12938" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="12940" href="Cubical.Homotopy.Loopspace.html#12807" class="Bound">r</a><a id="12941" class="Symbol">))</a> <a id="12944" href="Cubical.Homotopy.Loopspace.html#12790" class="Bound">j</a> <a id="12946" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a>
                  <a id="12966" class="Symbol">;</a> <a id="12968" class="Symbol">(</a><a id="12969" href="Cubical.Homotopy.Loopspace.html#12790" class="Bound">j</a> <a id="12971" class="Symbol">=</a> <a id="12973" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="12975" class="Symbol">)</a> <a id="12977" class="Symbol">→</a> <a id="12979" class="Symbol">(</a><a id="12980" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="12985" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12987" class="Symbol">(λ</a> <a id="12990" href="Cubical.Homotopy.Loopspace.html#12990" class="Bound">i</a> <a id="12992" class="Symbol">→</a> <a id="12994" href="Cubical.Homotopy.Loopspace.html#12786" class="Bound">β</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Cubical.Homotopy.Loopspace.html#12990" class="Bound">i</a> <a id="12999" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13001" href="Cubical.Homotopy.Loopspace.html#12807" class="Bound">r</a><a id="13002" class="Symbol">)))</a> <a id="13006" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a>
                  <a id="13026" class="Symbol">;</a> <a id="13028" class="Symbol">(</a><a id="13029" href="Cubical.Homotopy.Loopspace.html#12790" class="Bound">j</a> <a id="13031" class="Symbol">=</a> <a id="13033" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13035" class="Symbol">)</a> <a id="13037" class="Symbol">→</a> <a id="13039" class="Symbol">((λ</a> <a id="13043" href="Cubical.Homotopy.Loopspace.html#13043" class="Bound">i</a> <a id="13045" class="Symbol">→</a> <a id="13047" href="Cubical.Homotopy.Loopspace.html#12786" class="Bound">β</a> <a id="13049" class="Symbol">(</a><a id="13050" href="Cubical.Homotopy.Loopspace.html#13043" class="Bound">i</a> <a id="13052" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="13054" href="Cubical.Homotopy.Loopspace.html#12807" class="Bound">r</a><a id="13055" class="Symbol">))</a> <a id="13058" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13060" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13064" class="Symbol">)</a> <a id="13066" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a>
                  <a id="13086" class="Symbol">;</a> <a id="13088" class="Symbol">(</a><a id="13089" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a> <a id="13091" class="Symbol">=</a> <a id="13093" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13095" class="Symbol">)</a> <a id="13097" class="Symbol">→</a> <a id="13099" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                  <a id="13122" class="Symbol">;</a> <a id="13124" class="Symbol">(</a><a id="13125" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a> <a id="13127" class="Symbol">=</a> <a id="13129" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13131" class="Symbol">)</a> <a id="13133" class="Symbol">→</a> <a id="13135" href="Cubical.Homotopy.Loopspace.html#12786" class="Bound">β</a> <a id="13137" href="Cubical.Homotopy.Loopspace.html#12807" class="Bound">r</a><a id="13138" class="Symbol">})</a>
        <a id="13149" class="Symbol">((</a><a id="13151" href="Cubical.Homotopy.Loopspace.html#10209" class="Function">EH-refl-refl</a> <a id="13164" href="Cubical.Homotopy.Loopspace.html#12784" class="Bound">n</a> <a id="13166" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13168" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13172" class="Symbol">(</a><a id="13173" href="Cubical.Foundations.GroupoidLaws.html#2124" class="Function">lCancel</a> <a id="13181" class="Symbol">(</a><a id="13182" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="13188" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13192" class="Symbol">)))</a> <a id="13196" href="Cubical.Homotopy.Loopspace.html#12788" class="Bound">i</a> <a id="13198" href="Cubical.Homotopy.Loopspace.html#12790" class="Bound">j</a> <a id="13200" href="Cubical.Homotopy.Loopspace.html#12792" class="Bound">k</a><a id="13201" class="Symbol">)</a>

<a id="syllepsis"></a><a id="13204" href="Cubical.Homotopy.Loopspace.html#13204" class="Function">syllepsis</a> <a id="13214" class="Symbol">:</a> <a id="13216" class="Symbol">∀</a> <a id="13218" class="Symbol">{</a><a id="13219" href="Cubical.Homotopy.Loopspace.html#13219" class="Bound">ℓ</a><a id="13220" class="Symbol">}</a> <a id="13222" class="Symbol">{</a><a id="13223" href="Cubical.Homotopy.Loopspace.html#13223" class="Bound">A</a> <a id="13225" class="Symbol">:</a> <a id="13227" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="13235" href="Cubical.Homotopy.Loopspace.html#13219" class="Bound">ℓ</a><a id="13236" class="Symbol">}</a> <a id="13238" class="Symbol">(</a><a id="13239" href="Cubical.Homotopy.Loopspace.html#13239" class="Bound">n</a> <a id="13241" class="Symbol">:</a> <a id="13243" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13244" class="Symbol">)</a> <a id="13246" class="Symbol">(</a><a id="13247" href="Cubical.Homotopy.Loopspace.html#13247" class="Bound">α</a> <a id="13249" href="Cubical.Homotopy.Loopspace.html#13249" class="Bound">β</a> <a id="13251" class="Symbol">:</a> <a id="13253" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="13257" class="Symbol">((</a><a id="13259" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="13262" class="Number">3</a><a id="13263" class="Symbol">)</a> <a id="13265" href="Cubical.Homotopy.Loopspace.html#13223" class="Bound">A</a><a id="13266" class="Symbol">))</a>
         <a id="13278" class="Symbol">→</a> <a id="13280" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="13283" class="Number">0</a> <a id="13285" href="Cubical.Homotopy.Loopspace.html#13247" class="Bound">α</a> <a id="13287" href="Cubical.Homotopy.Loopspace.html#13249" class="Bound">β</a> <a id="13289" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13291" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13295" class="Symbol">(</a><a id="13296" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="13299" class="Number">0</a> <a id="13301" href="Cubical.Homotopy.Loopspace.html#13249" class="Bound">β</a> <a id="13303" href="Cubical.Homotopy.Loopspace.html#13247" class="Bound">α</a><a id="13304" class="Symbol">)</a>
<a id="13306" href="Cubical.Homotopy.Loopspace.html#13204" class="Function">syllepsis</a> <a id="13316" class="Symbol">{</a><a id="13317" class="Argument">A</a> <a id="13319" class="Symbol">=</a> <a id="13321" href="Cubical.Homotopy.Loopspace.html#13321" class="Bound">A</a><a id="13322" class="Symbol">}</a> <a id="13324" href="Cubical.Homotopy.Loopspace.html#13324" class="Bound">n</a> <a id="13326" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="13328" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="13330" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a> <a id="13332" href="Cubical.Homotopy.Loopspace.html#13332" class="Bound">i</a> <a id="13334" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13336" class="Symbol">=</a>
  <a id="13340" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13346" class="Symbol">(λ</a> <a id="13349" href="Cubical.Homotopy.Loopspace.html#13349" class="Bound">r</a> <a id="13351" class="Symbol">→</a> <a id="13353" class="Symbol">λ</a> <a id="13355" class="Symbol">{</a> <a id="13357" class="Symbol">(</a><a id="13358" href="Cubical.Homotopy.Loopspace.html#13332" class="Bound">i</a> <a id="13360" class="Symbol">=</a> <a id="13362" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13364" class="Symbol">)</a> <a id="13366" class="Symbol">→</a> <a id="13368" href="Cubical.Homotopy.Loopspace.html#15284" class="Function">i=i0</a> <a id="13373" href="Cubical.Homotopy.Loopspace.html#13349" class="Bound">r</a> <a id="13375" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13377" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a>
                  <a id="13397" class="Symbol">;</a> <a id="13399" class="Symbol">(</a><a id="13400" href="Cubical.Homotopy.Loopspace.html#13332" class="Bound">i</a> <a id="13402" class="Symbol">=</a> <a id="13404" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13406" class="Symbol">)</a> <a id="13408" class="Symbol">→</a> <a id="13410" href="Cubical.Homotopy.Loopspace.html#14535" class="Function">i=i1</a> <a id="13415" href="Cubical.Homotopy.Loopspace.html#13349" class="Bound">r</a> <a id="13417" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13419" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a>
                  <a id="13439" class="Symbol">;</a> <a id="13441" class="Symbol">(</a><a id="13442" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13444" class="Symbol">=</a> <a id="13446" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13448" class="Symbol">)</a> <a id="13450" class="Symbol">→</a> <a id="13452" href="Cubical.Homotopy.Loopspace.html#16031" class="Function">j-filler</a> <a id="13461" href="Cubical.Homotopy.Loopspace.html#13349" class="Bound">r</a> <a id="13463" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13465" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a>
                  <a id="13485" class="Symbol">;</a> <a id="13487" class="Symbol">(</a><a id="13488" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13490" class="Symbol">=</a> <a id="13492" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13494" class="Symbol">)</a> <a id="13496" class="Symbol">→</a> <a id="13498" href="Cubical.Homotopy.Loopspace.html#16031" class="Function">j-filler</a> <a id="13507" href="Cubical.Homotopy.Loopspace.html#13349" class="Bound">r</a> <a id="13509" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13511" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a>
                  <a id="13531" class="Symbol">;</a> <a id="13533" class="Symbol">(</a><a id="13534" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a> <a id="13536" class="Symbol">=</a> <a id="13538" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13540" class="Symbol">)</a> <a id="13542" class="Symbol">→</a> <a id="13544" href="Cubical.Homotopy.Loopspace.html#9493" class="Function">EH-filler</a> <a id="13554" class="Number">1</a> <a id="13556" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="13558" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="13560" href="Cubical.Homotopy.Loopspace.html#13332" class="Bound">i</a> <a id="13562" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13564" href="Cubical.Homotopy.Loopspace.html#13349" class="Bound">r</a>
                  <a id="13584" class="Symbol">;</a> <a id="13586" class="Symbol">(</a><a id="13587" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a> <a id="13589" class="Symbol">=</a> <a id="13591" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13593" class="Symbol">)</a> <a id="13595" class="Symbol">→</a> <a id="13597" href="Cubical.Homotopy.Loopspace.html#9493" class="Function">EH-filler</a> <a id="13607" class="Number">1</a> <a id="13609" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="13611" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="13613" class="Symbol">(</a><a id="13614" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13616" href="Cubical.Homotopy.Loopspace.html#13332" class="Bound">i</a><a id="13617" class="Symbol">)</a> <a id="13619" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a> <a id="13621" href="Cubical.Homotopy.Loopspace.html#13349" class="Bound">r</a><a id="13622" class="Symbol">})</a>
        <a id="13633" class="Symbol">(</a><a id="13634" href="Cubical.Homotopy.Loopspace.html#13689" class="Function">btm-filler</a> <a id="13645" class="Symbol">(</a><a id="13646" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13648" href="Cubical.Homotopy.Loopspace.html#13330" class="Bound">k</a><a id="13649" class="Symbol">)</a> <a id="13651" href="Cubical.Homotopy.Loopspace.html#13332" class="Bound">i</a> <a id="13653" href="Cubical.Homotopy.Loopspace.html#13334" class="Bound">j</a><a id="13654" class="Symbol">)</a>
  <a id="13658" class="Keyword">where</a>
  <a id="13666" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a> <a id="13670" class="Symbol">=</a> <a id="13672" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13676" class="Symbol">(</a><a id="13677" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="13679" class="Symbol">(</a><a id="13680" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="13682" href="Cubical.Homotopy.Loopspace.html#13321" class="Bound">A</a><a id="13683" class="Symbol">))</a>

  <a id="13689" href="Cubical.Homotopy.Loopspace.html#13689" class="Function">btm-filler</a> <a id="13700" class="Symbol">:</a> <a id="13702" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13704" class="Symbol">→</a> <a id="13706" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13708" class="Symbol">→</a> <a id="13710" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="13712" class="Symbol">→</a> <a id="13714" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="13718" class="Symbol">(</a><a id="13719" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="13721" class="Symbol">(</a><a id="13722" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="13724" href="Cubical.Homotopy.Loopspace.html#13321" class="Bound">A</a><a id="13725" class="Symbol">))</a>
  <a id="13730" href="Cubical.Homotopy.Loopspace.html#13689" class="Function">btm-filler</a> <a id="13741" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a> <a id="13743" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a> <a id="13745" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a> <a id="13747" class="Symbol">=</a>
    <a id="13753" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="13759" class="Symbol">(λ</a> <a id="13762" href="Cubical.Homotopy.Loopspace.html#13762" class="Bound">r</a>
      <a id="13770" class="Symbol">→</a> <a id="13772" class="Symbol">λ</a> <a id="13774" class="Symbol">{(</a><a id="13776" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a> <a id="13778" class="Symbol">=</a> <a id="13780" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13782" class="Symbol">)</a> <a id="13784" class="Symbol">→</a> <a id="13786" href="Cubical.Homotopy.Loopspace.html#9228" class="Function">mainPath</a> <a id="13795" class="Number">1</a> <a id="13797" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="13799" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="13801" class="Symbol">(</a><a id="13802" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13804" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a><a id="13805" class="Symbol">)</a> <a id="13807" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a>
          <a id="13819" class="Symbol">;</a> <a id="13821" class="Symbol">(</a><a id="13822" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a> <a id="13824" class="Symbol">=</a> <a id="13826" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13828" class="Symbol">)</a> <a id="13830" class="Symbol">→</a> <a id="13832" href="Cubical.Homotopy.Loopspace.html#9228" class="Function">mainPath</a> <a id="13841" class="Number">1</a> <a id="13843" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="13845" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="13847" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a> <a id="13849" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a>
          <a id="13861" class="Symbol">;</a> <a id="13863" class="Symbol">(</a><a id="13864" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a> <a id="13866" class="Symbol">=</a> <a id="13868" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="13870" class="Symbol">)</a> <a id="13872" class="Symbol">→</a> <a id="13874" class="Symbol">(</a><a id="13875" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13880" class="Symbol">(λ</a> <a id="13883" href="Cubical.Homotopy.Loopspace.html#13883" class="Bound">x</a> <a id="13885" class="Symbol">→</a> <a id="13887" href="Cubical.Homotopy.Loopspace.html#12054" class="Function">EH-α-refl</a> <a id="13897" class="Number">0</a> <a id="13899" href="Cubical.Homotopy.Loopspace.html#13883" class="Bound">x</a> <a id="13901" href="Cubical.Homotopy.Loopspace.html#13762" class="Bound">r</a> <a id="13903" class="Symbol">(</a><a id="13904" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13906" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="13907" class="Symbol">))</a> <a id="13910" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a>
                       <a id="13935" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13937" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13942" class="Symbol">(λ</a> <a id="13945" href="Cubical.Homotopy.Loopspace.html#13945" class="Bound">x</a> <a id="13947" class="Symbol">→</a> <a id="13949" href="Cubical.Homotopy.Loopspace.html#12629" class="Function">EH-refl-β</a> <a id="13959" class="Number">0</a> <a id="13961" href="Cubical.Homotopy.Loopspace.html#13945" class="Bound">x</a> <a id="13963" href="Cubical.Homotopy.Loopspace.html#13762" class="Bound">r</a> <a id="13965" class="Symbol">(</a><a id="13966" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="13968" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="13969" class="Symbol">))</a> <a id="13972" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a><a id="13973" class="Symbol">)</a> <a id="13975" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a>
          <a id="13987" class="Symbol">;</a> <a id="13989" class="Symbol">(</a><a id="13990" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a> <a id="13992" class="Symbol">=</a> <a id="13994" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="13996" class="Symbol">)</a> <a id="13998" class="Symbol">→</a> <a id="14000" class="Symbol">(</a><a id="14001" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14006" class="Symbol">(λ</a> <a id="14009" href="Cubical.Homotopy.Loopspace.html#14009" class="Bound">x</a> <a id="14011" class="Symbol">→</a> <a id="14013" href="Cubical.Homotopy.Loopspace.html#12629" class="Function">EH-refl-β</a> <a id="14023" class="Number">0</a> <a id="14025" href="Cubical.Homotopy.Loopspace.html#14009" class="Bound">x</a> <a id="14027" href="Cubical.Homotopy.Loopspace.html#13762" class="Bound">r</a> <a id="14029" class="Symbol">(</a><a id="14030" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14032" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="14033" class="Symbol">))</a> <a id="14036" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a>
                       <a id="14061" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14063" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14068" class="Symbol">(λ</a> <a id="14071" href="Cubical.Homotopy.Loopspace.html#14071" class="Bound">x</a> <a id="14073" class="Symbol">→</a> <a id="14075" href="Cubical.Homotopy.Loopspace.html#12054" class="Function">EH-α-refl</a> <a id="14085" class="Number">0</a> <a id="14087" href="Cubical.Homotopy.Loopspace.html#14071" class="Bound">x</a> <a id="14089" href="Cubical.Homotopy.Loopspace.html#13762" class="Bound">r</a> <a id="14091" class="Symbol">(</a><a id="14092" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14094" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="14095" class="Symbol">))</a> <a id="14098" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a><a id="14099" class="Symbol">)</a> <a id="14101" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a>
          <a id="14113" class="Symbol">;</a> <a id="14115" class="Symbol">(</a><a id="14116" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a> <a id="14118" class="Symbol">=</a> <a id="14120" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14122" class="Symbol">)</a> <a id="14124" class="Symbol">→</a> <a id="14126" href="Cubical.Homotopy.Loopspace.html#12054" class="Function">EH-α-refl</a> <a id="14136" class="Number">0</a> <a id="14138" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a> <a id="14142" href="Cubical.Homotopy.Loopspace.html#13762" class="Bound">r</a> <a id="14144" class="Symbol">(</a><a id="14145" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14147" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="14148" class="Symbol">)</a>
          <a id="14160" class="Symbol">;</a> <a id="14162" class="Symbol">(</a><a id="14163" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a> <a id="14165" class="Symbol">=</a> <a id="14167" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14169" class="Symbol">)</a> <a id="14171" class="Symbol">→</a> <a id="14173" href="Cubical.Homotopy.Loopspace.html#12054" class="Function">EH-α-refl</a> <a id="14183" class="Number">0</a> <a id="14185" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a> <a id="14189" href="Cubical.Homotopy.Loopspace.html#13762" class="Bound">r</a> <a id="14191" class="Symbol">(</a><a id="14192" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14194" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="14195" class="Symbol">)})</a>
      <a id="14205" class="Symbol">(((λ</a> <a id="14210" href="Cubical.Homotopy.Loopspace.html#14210" class="Bound">l</a> <a id="14212" class="Symbol">→</a> <a id="14214" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="14217" class="Number">0</a> <a id="14219" class="Symbol">(</a><a id="14220" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="14222" class="Symbol">(</a><a id="14223" href="Cubical.Homotopy.Loopspace.html#14210" class="Bound">l</a> <a id="14225" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14227" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14229" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a><a id="14230" class="Symbol">))</a> <a id="14233" class="Symbol">(</a><a id="14234" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="14236" class="Symbol">(</a><a id="14237" href="Cubical.Homotopy.Loopspace.html#14210" class="Bound">l</a> <a id="14239" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14241" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a><a id="14242" class="Symbol">))</a> <a id="14245" class="Symbol">(</a><a id="14246" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14248" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="14249" class="Symbol">))</a>
       <a id="14259" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14261" class="Symbol">λ</a> <a id="14263" href="Cubical.Homotopy.Loopspace.html#14263" class="Bound">l</a> <a id="14265" class="Symbol">→</a> <a id="14267" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="14270" class="Number">0</a> <a id="14272" class="Symbol">(</a><a id="14273" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="14275" class="Symbol">(</a><a id="14276" href="Cubical.Homotopy.Loopspace.html#14263" class="Bound">l</a> <a id="14278" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14280" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14282" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a><a id="14283" class="Symbol">))</a> <a id="14286" class="Symbol">(</a><a id="14287" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="14289" class="Symbol">(</a><a id="14290" href="Cubical.Homotopy.Loopspace.html#14263" class="Bound">l</a> <a id="14292" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="14294" href="Cubical.Homotopy.Loopspace.html#13743" class="Bound">i</a><a id="14295" class="Symbol">))</a> <a id="14298" class="Symbol">(</a><a id="14299" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14301" href="Cubical.Homotopy.Loopspace.html#13741" class="Bound">j</a><a id="14302" class="Symbol">))</a> <a id="14305" href="Cubical.Homotopy.Loopspace.html#13745" class="Bound">k</a><a id="14306" class="Symbol">)</a>

  <a id="14311" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="14316" class="Symbol">:</a> <a id="14318" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14320" class="Symbol">→</a> <a id="14322" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14324" class="Symbol">→</a> <a id="14326" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14328" class="Symbol">→</a> <a id="14330" class="Symbol">_</a>
  <a id="14334" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="14339" href="Cubical.Homotopy.Loopspace.html#14339" class="Bound">z</a> <a id="14341" href="Cubical.Homotopy.Loopspace.html#14341" class="Bound">i</a> <a id="14343" href="Cubical.Homotopy.Loopspace.html#14343" class="Bound">j</a> <a id="14345" class="Symbol">=</a>
    <a id="14351" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="14357" class="Symbol">(λ</a> <a id="14360" href="Cubical.Homotopy.Loopspace.html#14360" class="Bound">k</a> <a id="14362" class="Symbol">→</a> <a id="14364" class="Symbol">λ</a> <a id="14366" class="Symbol">{</a> <a id="14368" class="Symbol">(</a><a id="14369" href="Cubical.Homotopy.Loopspace.html#14341" class="Bound">i</a> <a id="14371" class="Symbol">=</a> <a id="14373" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14375" class="Symbol">)</a> <a id="14377" class="Symbol">→</a> <a id="14379" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                    <a id="14404" class="Symbol">;</a> <a id="14406" class="Symbol">(</a><a id="14407" href="Cubical.Homotopy.Loopspace.html#14343" class="Bound">j</a> <a id="14409" class="Symbol">=</a> <a id="14411" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14413" class="Symbol">)</a> <a id="14415" class="Symbol">→</a> <a id="14417" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="14423" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14428" class="Symbol">(</a><a id="14429" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14431" href="Cubical.Homotopy.Loopspace.html#14341" class="Bound">i</a><a id="14432" class="Symbol">)</a>
                    <a id="14454" class="Symbol">;</a> <a id="14456" class="Symbol">(</a><a id="14457" href="Cubical.Homotopy.Loopspace.html#14343" class="Bound">j</a> <a id="14459" class="Symbol">=</a> <a id="14461" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14463" class="Symbol">)</a> <a id="14465" class="Symbol">→</a> <a id="14467" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14473" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a> <a id="14477" class="Symbol">(</a><a id="14478" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14480" href="Cubical.Homotopy.Loopspace.html#14341" class="Bound">i</a> <a id="14482" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14484" href="Cubical.Homotopy.Loopspace.html#14360" class="Bound">k</a><a id="14485" class="Symbol">)})</a>
          <a id="14499" class="Symbol">(</a><a id="14500" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="14504" class="Symbol">(</a><a id="14505" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="14511" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="14516" class="Symbol">(</a><a id="14517" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14519" href="Cubical.Homotopy.Loopspace.html#14341" class="Bound">i</a> <a id="14521" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="14523" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14525" href="Cubical.Homotopy.Loopspace.html#14343" class="Bound">j</a><a id="14526" class="Symbol">)))</a> <a id="14530" href="Cubical.Homotopy.Loopspace.html#14339" class="Bound">z</a>

  <a id="14535" href="Cubical.Homotopy.Loopspace.html#14535" class="Function">i=i1</a> <a id="14540" class="Symbol">:</a> <a id="14542" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14544" class="Symbol">→</a> <a id="14546" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14548" class="Symbol">→</a> <a id="14550" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="14552" class="Symbol">→</a> <a id="14554" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="14558" class="Symbol">(</a><a id="14559" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="14564" href="Cubical.Homotopy.Loopspace.html#13321" class="Bound">A</a><a id="14565" class="Symbol">))</a>
  <a id="14570" href="Cubical.Homotopy.Loopspace.html#14535" class="Function">i=i1</a> <a id="14575" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="14577" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a> <a id="14579" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a> <a id="14581" class="Symbol">=</a>
    <a id="14587" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="14593" class="Symbol">(λ</a> <a id="14596" href="Cubical.Homotopy.Loopspace.html#14596" class="Bound">i</a> <a id="14598" class="Symbol">→</a> <a id="14600" class="Symbol">λ</a> <a id="14602" class="Symbol">{</a> <a id="14604" class="Symbol">(</a><a id="14605" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="14607" class="Symbol">=</a> <a id="14609" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14611" class="Symbol">)</a> <a id="14613" class="Symbol">→</a> <a id="14615" class="Symbol">(</a><a id="14616" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14621" class="Symbol">(λ</a> <a id="14624" href="Cubical.Homotopy.Loopspace.html#14624" class="Bound">x</a> <a id="14626" class="Symbol">→</a> <a id="14628" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="14644" class="Symbol">(</a><a id="14645" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14649" class="Symbol">(</a><a id="14650" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14656" href="Cubical.Homotopy.Loopspace.html#14624" class="Bound">x</a><a id="14657" class="Symbol">))</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="14667" href="Cubical.Homotopy.Loopspace.html#14624" class="Bound">x</a><a id="14668" class="Symbol">)</a> <a id="14670" href="Cubical.Homotopy.Loopspace.html#14596" class="Bound">i</a> <a id="14672" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a><a id="14673" class="Symbol">)</a> <a id="14675" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a>
                                <a id="14709" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14711" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14716" class="Symbol">(λ</a> <a id="14719" href="Cubical.Homotopy.Loopspace.html#14719" class="Bound">x</a> <a id="14721" class="Symbol">→</a> <a id="14723" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="14739" class="Symbol">(</a><a id="14740" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14744" class="Symbol">(</a><a id="14745" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="14751" href="Cubical.Homotopy.Loopspace.html#14719" class="Bound">x</a><a id="14752" class="Symbol">))</a> <a id="14755" class="Symbol">(</a><a id="14756" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14762" href="Cubical.Homotopy.Loopspace.html#14719" class="Bound">x</a><a id="14763" class="Symbol">)</a> <a id="14765" href="Cubical.Homotopy.Loopspace.html#14596" class="Bound">i</a> <a id="14767" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a><a id="14768" class="Symbol">)</a> <a id="14770" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a><a id="14771" class="Symbol">)</a> <a id="14773" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a>
                    <a id="14795" class="Symbol">;</a> <a id="14797" class="Symbol">(</a><a id="14798" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="14800" class="Symbol">=</a> <a id="14802" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14804" class="Symbol">)</a> <a id="14806" class="Symbol">→</a> <a id="14808" class="Symbol">(</a><a id="14809" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="14811" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14813" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a><a id="14814" class="Symbol">)</a> <a id="14816" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a>
                    <a id="14838" class="Symbol">;</a> <a id="14840" class="Symbol">(</a><a id="14841" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a> <a id="14843" class="Symbol">=</a> <a id="14845" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="14847" class="Symbol">)</a> <a id="14849" class="Symbol">→</a> <a id="14851" class="Symbol">(</a><a id="14852" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14857" class="Symbol">(λ</a> <a id="14860" href="Cubical.Homotopy.Loopspace.html#14860" class="Bound">x</a> <a id="14862" class="Symbol">→</a> <a id="14864" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="14870" href="Cubical.Homotopy.Loopspace.html#14860" class="Bound">x</a> <a id="14872" class="Symbol">(</a><a id="14873" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14875" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a><a id="14876" class="Symbol">))</a> <a id="14879" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="14881" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="14918" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14923" class="Symbol">(λ</a> <a id="14926" href="Cubical.Homotopy.Loopspace.html#14926" class="Bound">x</a> <a id="14928" class="Symbol">→</a> <a id="14930" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="14936" href="Cubical.Homotopy.Loopspace.html#14926" class="Bound">x</a> <a id="14938" class="Symbol">(</a><a id="14939" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="14941" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a><a id="14942" class="Symbol">))</a> <a id="14945" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a><a id="14946" class="Symbol">)</a> <a id="14948" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a>
                    <a id="14970" class="Symbol">;</a> <a id="14972" class="Symbol">(</a><a id="14973" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a> <a id="14975" class="Symbol">=</a> <a id="14977" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="14979" class="Symbol">)</a> <a id="14981" class="Symbol">→</a> <a id="14983" class="Symbol">(</a><a id="14984" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14989" class="Symbol">(λ</a> <a id="14992" href="Cubical.Homotopy.Loopspace.html#14992" class="Bound">x</a> <a id="14994" class="Symbol">→</a> <a id="14996" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="15002" href="Cubical.Homotopy.Loopspace.html#14992" class="Bound">x</a> <a id="15004" class="Symbol">(</a><a id="15005" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15007" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="15009" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15011" href="Cubical.Homotopy.Loopspace.html#14596" class="Bound">i</a><a id="15012" class="Symbol">))</a> <a id="15015" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a> <a id="15017" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="15054" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15059" class="Symbol">(λ</a> <a id="15062" href="Cubical.Homotopy.Loopspace.html#15062" class="Bound">x</a> <a id="15064" class="Symbol">→</a> <a id="15066" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="15072" href="Cubical.Homotopy.Loopspace.html#15062" class="Bound">x</a> <a id="15074" class="Symbol">(</a><a id="15075" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15077" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="15079" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15081" href="Cubical.Homotopy.Loopspace.html#14596" class="Bound">i</a><a id="15082" class="Symbol">))</a> <a id="15085" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a><a id="15086" class="Symbol">)</a> <a id="15088" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a>
                    <a id="15110" class="Symbol">;</a> <a id="15112" class="Symbol">(</a><a id="15113" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a> <a id="15115" class="Symbol">=</a> <a id="15117" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15119" class="Symbol">)</a> <a id="15121" class="Symbol">→</a> <a id="15123" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="15128" href="Cubical.Homotopy.Loopspace.html#14596" class="Bound">i</a> <a id="15130" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="15132" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a>
                    <a id="15154" class="Symbol">;</a> <a id="15156" class="Symbol">(</a><a id="15157" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a> <a id="15159" class="Symbol">=</a> <a id="15161" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15163" class="Symbol">)</a> <a id="15165" class="Symbol">→</a> <a id="15167" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="15172" href="Cubical.Homotopy.Loopspace.html#14596" class="Bound">i</a> <a id="15174" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="15176" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a><a id="15177" class="Symbol">})</a>
          <a id="15190" class="Symbol">(((</a><a id="15193" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15198" class="Symbol">(λ</a> <a id="15201" href="Cubical.Homotopy.Loopspace.html#15201" class="Bound">x</a> <a id="15203" class="Symbol">→</a> <a id="15205" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="15211" href="Cubical.Homotopy.Loopspace.html#15201" class="Bound">x</a> <a id="15213" class="Symbol">(</a><a id="15214" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15216" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="15218" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15220" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15222" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a><a id="15223" class="Symbol">))</a> <a id="15226" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a>
           <a id="15239" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15246" class="Symbol">(λ</a> <a id="15249" href="Cubical.Homotopy.Loopspace.html#15249" class="Bound">x</a> <a id="15251" class="Symbol">→</a> <a id="15253" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="15259" href="Cubical.Homotopy.Loopspace.html#15249" class="Bound">x</a> <a id="15261" class="Symbol">(</a><a id="15262" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15264" href="Cubical.Homotopy.Loopspace.html#14575" class="Bound">r</a> <a id="15266" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15268" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15270" href="Cubical.Homotopy.Loopspace.html#14579" class="Bound">k</a><a id="15271" class="Symbol">))</a> <a id="15274" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a><a id="15275" class="Symbol">))</a> <a id="15278" href="Cubical.Homotopy.Loopspace.html#14577" class="Bound">j</a><a id="15279" class="Symbol">)</a>

  <a id="15284" href="Cubical.Homotopy.Loopspace.html#15284" class="Function">i=i0</a> <a id="15289" class="Symbol">:</a> <a id="15291" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15293" class="Symbol">→</a> <a id="15295" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15297" class="Symbol">→</a> <a id="15299" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="15301" class="Symbol">→</a> <a id="15303" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="15307" class="Symbol">(</a><a id="15308" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="15310" class="Symbol">(</a><a id="15311" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="15313" href="Cubical.Homotopy.Loopspace.html#13321" class="Bound">A</a><a id="15314" class="Symbol">))</a>
  <a id="15319" href="Cubical.Homotopy.Loopspace.html#15284" class="Function">i=i0</a> <a id="15324" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15326" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a> <a id="15328" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a> <a id="15330" class="Symbol">=</a>
    <a id="15336" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="15342" class="Symbol">(λ</a> <a id="15345" href="Cubical.Homotopy.Loopspace.html#15345" class="Bound">i</a> <a id="15347" class="Symbol">→</a> <a id="15349" class="Symbol">λ</a> <a id="15351" class="Symbol">{</a> <a id="15353" class="Symbol">(</a><a id="15354" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15356" class="Symbol">=</a> <a id="15358" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15360" class="Symbol">)</a> <a id="15362" class="Symbol">→</a> <a id="15364" class="Symbol">(</a><a id="15365" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15370" class="Symbol">(λ</a> <a id="15373" href="Cubical.Homotopy.Loopspace.html#15373" class="Bound">x</a> <a id="15375" class="Symbol">→</a> <a id="15377" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="15393" class="Symbol">(</a><a id="15394" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15398" class="Symbol">(</a><a id="15399" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="15405" href="Cubical.Homotopy.Loopspace.html#15373" class="Bound">x</a><a id="15406" class="Symbol">))</a> <a id="15409" class="Symbol">(</a><a id="15410" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="15416" href="Cubical.Homotopy.Loopspace.html#15373" class="Bound">x</a><a id="15417" class="Symbol">)</a> <a id="15419" href="Cubical.Homotopy.Loopspace.html#15345" class="Bound">i</a> <a id="15421" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a><a id="15422" class="Symbol">)</a> <a id="15424" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a>
                                <a id="15458" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15460" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15465" class="Symbol">(λ</a> <a id="15468" href="Cubical.Homotopy.Loopspace.html#15468" class="Bound">x</a> <a id="15470" class="Symbol">→</a> <a id="15472" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="15488" class="Symbol">(</a><a id="15489" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="15493" class="Symbol">(</a><a id="15494" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="15500" href="Cubical.Homotopy.Loopspace.html#15468" class="Bound">x</a><a id="15501" class="Symbol">))</a> <a id="15504" class="Symbol">(</a><a id="15505" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="15511" href="Cubical.Homotopy.Loopspace.html#15468" class="Bound">x</a><a id="15512" class="Symbol">)</a> <a id="15514" href="Cubical.Homotopy.Loopspace.html#15345" class="Bound">i</a> <a id="15516" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a><a id="15517" class="Symbol">)</a> <a id="15519" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a><a id="15520" class="Symbol">)</a> <a id="15522" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a>
                    <a id="15544" class="Symbol">;</a> <a id="15546" class="Symbol">(</a><a id="15547" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15549" class="Symbol">=</a> <a id="15551" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15553" class="Symbol">)</a> <a id="15555" class="Symbol">→</a> <a id="15557" class="Symbol">(</a><a id="15558" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="15560" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15562" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a><a id="15563" class="Symbol">)</a> <a id="15565" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a>
                    <a id="15587" class="Symbol">;</a> <a id="15589" class="Symbol">(</a><a id="15590" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a> <a id="15592" class="Symbol">=</a> <a id="15594" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15596" class="Symbol">)</a> <a id="15598" class="Symbol">→</a> <a id="15600" class="Symbol">(</a><a id="15601" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15606" class="Symbol">(λ</a> <a id="15609" href="Cubical.Homotopy.Loopspace.html#15609" class="Bound">x</a> <a id="15611" class="Symbol">→</a> <a id="15613" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="15619" href="Cubical.Homotopy.Loopspace.html#15609" class="Bound">x</a> <a id="15621" class="Symbol">(</a><a id="15622" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15624" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a><a id="15625" class="Symbol">))</a> <a id="15628" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="15630" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="15667" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15672" class="Symbol">(λ</a> <a id="15675" href="Cubical.Homotopy.Loopspace.html#15675" class="Bound">x</a> <a id="15677" class="Symbol">→</a> <a id="15679" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="15685" href="Cubical.Homotopy.Loopspace.html#15675" class="Bound">x</a> <a id="15687" class="Symbol">(</a><a id="15688" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15690" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a><a id="15691" class="Symbol">))</a> <a id="15694" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a><a id="15695" class="Symbol">)</a> <a id="15697" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a>
                    <a id="15719" class="Symbol">;</a> <a id="15721" class="Symbol">(</a><a id="15722" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a> <a id="15724" class="Symbol">=</a> <a id="15726" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15728" class="Symbol">)</a> <a id="15730" class="Symbol">→</a> <a id="15732" class="Symbol">(</a><a id="15733" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15738" class="Symbol">(λ</a> <a id="15741" href="Cubical.Homotopy.Loopspace.html#15741" class="Bound">x</a> <a id="15743" class="Symbol">→</a> <a id="15745" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="15751" href="Cubical.Homotopy.Loopspace.html#15741" class="Bound">x</a> <a id="15753" class="Symbol">(</a><a id="15754" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15756" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15758" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15760" href="Cubical.Homotopy.Loopspace.html#15345" class="Bound">i</a><a id="15761" class="Symbol">))</a> <a id="15764" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a> <a id="15766" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                   <a id="15803" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15808" class="Symbol">(λ</a> <a id="15811" href="Cubical.Homotopy.Loopspace.html#15811" class="Bound">x</a> <a id="15813" class="Symbol">→</a> <a id="15815" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="15821" href="Cubical.Homotopy.Loopspace.html#15811" class="Bound">x</a> <a id="15823" class="Symbol">(</a><a id="15824" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15826" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15828" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15830" href="Cubical.Homotopy.Loopspace.html#15345" class="Bound">i</a><a id="15831" class="Symbol">))</a> <a id="15834" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a><a id="15835" class="Symbol">)</a> <a id="15837" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a>
                    <a id="15859" class="Symbol">;</a> <a id="15861" class="Symbol">(</a><a id="15862" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a> <a id="15864" class="Symbol">=</a> <a id="15866" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="15868" class="Symbol">)</a> <a id="15870" class="Symbol">→</a> <a id="15872" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="15877" href="Cubical.Homotopy.Loopspace.html#15345" class="Bound">i</a> <a id="15879" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15881" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a>
                    <a id="15903" class="Symbol">;</a> <a id="15905" class="Symbol">(</a><a id="15906" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a> <a id="15908" class="Symbol">=</a> <a id="15910" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="15912" class="Symbol">)</a> <a id="15914" class="Symbol">→</a> <a id="15916" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="15921" href="Cubical.Homotopy.Loopspace.html#15345" class="Bound">i</a> <a id="15923" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15925" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a><a id="15926" class="Symbol">})</a>
          <a id="15939" class="Symbol">((</a><a id="15941" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15946" class="Symbol">(λ</a> <a id="15949" href="Cubical.Homotopy.Loopspace.html#15949" class="Bound">x</a> <a id="15951" class="Symbol">→</a> <a id="15953" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="15959" href="Cubical.Homotopy.Loopspace.html#15949" class="Bound">x</a> <a id="15961" class="Symbol">(</a><a id="15962" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15964" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="15966" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="15968" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="15970" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a><a id="15971" class="Symbol">))</a> <a id="15974" href="Cubical.Homotopy.Loopspace.html#13326" class="Bound">α</a>
           <a id="15987" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="15989" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="15994" class="Symbol">(λ</a> <a id="15997" href="Cubical.Homotopy.Loopspace.html#15997" class="Bound">x</a> <a id="15999" class="Symbol">→</a> <a id="16001" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="16007" href="Cubical.Homotopy.Loopspace.html#15997" class="Bound">x</a> <a id="16009" class="Symbol">(</a><a id="16010" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16012" href="Cubical.Homotopy.Loopspace.html#15324" class="Bound">r</a> <a id="16014" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16016" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16018" href="Cubical.Homotopy.Loopspace.html#15328" class="Bound">k</a><a id="16019" class="Symbol">))</a> <a id="16022" href="Cubical.Homotopy.Loopspace.html#13328" class="Bound">β</a><a id="16023" class="Symbol">)</a> <a id="16025" href="Cubical.Homotopy.Loopspace.html#15326" class="Bound">j</a><a id="16026" class="Symbol">)</a>

  <a id="16031" href="Cubical.Homotopy.Loopspace.html#16031" class="Function">j-filler</a> <a id="16040" class="Symbol">:</a> <a id="16042" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16044" class="Symbol">→</a> <a id="16046" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16048" class="Symbol">→</a> <a id="16050" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="16052" class="Symbol">→</a> <a id="16054" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="16058" class="Symbol">(</a><a id="16059" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="16061" class="Symbol">(</a><a id="16062" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="16064" href="Cubical.Homotopy.Loopspace.html#13321" class="Bound">A</a><a id="16065" class="Symbol">))</a>
  <a id="16070" href="Cubical.Homotopy.Loopspace.html#16031" class="Function">j-filler</a> <a id="16079" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a> <a id="16081" href="Cubical.Homotopy.Loopspace.html#16081" class="Bound">i</a> <a id="16083" href="Cubical.Homotopy.Loopspace.html#16083" class="Bound">k</a> <a id="16085" class="Symbol">=</a>
    <a id="16091" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="16097" class="Symbol">(λ</a> <a id="16100" href="Cubical.Homotopy.Loopspace.html#16100" class="Bound">j</a> <a id="16102" class="Symbol">→</a> <a id="16104" class="Symbol">λ</a> <a id="16106" class="Symbol">{</a> <a id="16108" class="Symbol">(</a><a id="16109" href="Cubical.Homotopy.Loopspace.html#16081" class="Bound">i</a> <a id="16111" class="Symbol">=</a> <a id="16113" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16115" class="Symbol">)</a> <a id="16117" class="Symbol">→</a> <a id="16119" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="16124" href="Cubical.Homotopy.Loopspace.html#16100" class="Bound">j</a> <a id="16126" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a> <a id="16128" href="Cubical.Homotopy.Loopspace.html#16083" class="Bound">k</a>
                    <a id="16150" class="Symbol">;</a> <a id="16152" class="Symbol">(</a><a id="16153" href="Cubical.Homotopy.Loopspace.html#16081" class="Bound">i</a> <a id="16155" class="Symbol">=</a> <a id="16157" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16159" class="Symbol">)</a> <a id="16161" class="Symbol">→</a> <a id="16163" href="Cubical.Homotopy.Loopspace.html#14311" class="Function">link</a> <a id="16168" href="Cubical.Homotopy.Loopspace.html#16100" class="Bound">j</a> <a id="16170" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a> <a id="16172" href="Cubical.Homotopy.Loopspace.html#16083" class="Bound">k</a>
                    <a id="16194" class="Symbol">;</a> <a id="16196" class="Symbol">(</a><a id="16197" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a> <a id="16199" class="Symbol">=</a> <a id="16201" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16203" class="Symbol">)</a> <a id="16205" class="Symbol">→</a> <a id="16207" href="Cubical.Foundations.Prelude.html#5236" class="Function">compPath-filler</a> <a id="16223" class="Symbol">(</a><a id="16224" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16228" class="Symbol">(</a><a id="16229" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="16235" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a><a id="16238" class="Symbol">))</a>
                                                  <a id="16291" class="Symbol">(</a><a id="16292" href="Cubical.Foundations.GroupoidLaws.html#966" class="Function">lUnit</a> <a id="16298" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a><a id="16301" class="Symbol">)</a> <a id="16303" href="Cubical.Homotopy.Loopspace.html#16100" class="Bound">j</a> <a id="16305" href="Cubical.Homotopy.Loopspace.html#16083" class="Bound">k</a>
                    <a id="16327" class="Symbol">;</a> <a id="16329" class="Symbol">(</a><a id="16330" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a> <a id="16332" class="Symbol">=</a> <a id="16334" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16336" class="Symbol">)</a> <a id="16338" class="Symbol">→</a> <a id="16340" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                    <a id="16365" class="Symbol">;</a> <a id="16367" class="Symbol">(</a><a id="16368" href="Cubical.Homotopy.Loopspace.html#16083" class="Bound">k</a> <a id="16370" class="Symbol">=</a> <a id="16372" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="16374" class="Symbol">)</a> <a id="16376" class="Symbol">→</a> <a id="16378" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="16384" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a> <a id="16388" class="Symbol">(</a><a id="16389" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16391" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a><a id="16392" class="Symbol">)</a>
                    <a id="16414" class="Symbol">;</a> <a id="16416" class="Symbol">(</a><a id="16417" href="Cubical.Homotopy.Loopspace.html#16083" class="Bound">k</a> <a id="16419" class="Symbol">=</a> <a id="16421" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="16423" class="Symbol">)</a> <a id="16425" class="Symbol">→</a> <a id="16427" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="16433" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a> <a id="16437" class="Symbol">(</a><a id="16438" href="Cubical.Homotopy.Loopspace.html#16100" class="Bound">j</a> <a id="16440" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16442" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16444" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a><a id="16445" class="Symbol">)})</a>
          <a id="16459" class="Symbol">(</a><a id="16460" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="16466" href="Cubical.Homotopy.Loopspace.html#13666" class="Function">guy</a> <a id="16470" class="Symbol">(</a><a id="16471" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16473" href="Cubical.Homotopy.Loopspace.html#16079" class="Bound">r</a> <a id="16475" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="16477" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="16479" href="Cubical.Homotopy.Loopspace.html#16083" class="Bound">k</a><a id="16480" class="Symbol">))</a>

<a id="16484" class="Comment">------ Ωⁿ⁺¹ A ≃ Ωⁿ(Ω A) ------</a>
<a id="flipΩPath"></a><a id="16515" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="16525" class="Symbol">:</a> <a id="16527" class="Symbol">{</a><a id="16528" href="Cubical.Homotopy.Loopspace.html#16528" class="Bound">ℓ</a> <a id="16530" class="Symbol">:</a> <a id="16532" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="16537" class="Symbol">}</a> <a id="16539" class="Symbol">{</a><a id="16540" href="Cubical.Homotopy.Loopspace.html#16540" class="Bound">A</a> <a id="16542" class="Symbol">:</a> <a id="16544" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="16552" href="Cubical.Homotopy.Loopspace.html#16528" class="Bound">ℓ</a><a id="16553" class="Symbol">}</a> <a id="16555" class="Symbol">(</a><a id="16556" href="Cubical.Homotopy.Loopspace.html#16556" class="Bound">n</a> <a id="16558" class="Symbol">:</a> <a id="16560" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16561" class="Symbol">)</a>
                <a id="16579" class="Symbol">→</a> <a id="16581" class="Symbol">((</a><a id="16583" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="16586" class="Symbol">(</a><a id="16587" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16591" href="Cubical.Homotopy.Loopspace.html#16556" class="Bound">n</a><a id="16592" class="Symbol">))</a> <a id="16595" href="Cubical.Homotopy.Loopspace.html#16540" class="Bound">A</a><a id="16596" class="Symbol">)</a> <a id="16598" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16600" class="Symbol">(</a><a id="16601" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="16604" href="Cubical.Homotopy.Loopspace.html#16556" class="Bound">n</a><a id="16605" class="Symbol">)</a> <a id="16607" class="Symbol">(</a><a id="16608" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="16610" href="Cubical.Homotopy.Loopspace.html#16540" class="Bound">A</a><a id="16611" class="Symbol">)</a>
<a id="16613" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="16623" class="Symbol">{</a><a id="16624" class="Argument">A</a> <a id="16626" class="Symbol">=</a> <a id="16628" href="Cubical.Homotopy.Loopspace.html#16628" class="Bound">A</a><a id="16629" class="Symbol">}</a> <a id="16631" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="16636" class="Symbol">=</a> <a id="16638" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="16643" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="16653" class="Symbol">{</a><a id="16654" class="Argument">A</a> <a id="16656" class="Symbol">=</a> <a id="16658" href="Cubical.Homotopy.Loopspace.html#16658" class="Bound">A</a><a id="16659" class="Symbol">}</a> <a id="16661" class="Symbol">(</a><a id="16662" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16666" href="Cubical.Homotopy.Loopspace.html#16666" class="Bound">n</a><a id="16667" class="Symbol">)</a> <a id="16669" class="Symbol">=</a> <a id="16671" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16676" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="16678" class="Symbol">(</a><a id="16679" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="16689" class="Symbol">{</a><a id="16690" class="Argument">A</a> <a id="16692" class="Symbol">=</a> <a id="16694" href="Cubical.Homotopy.Loopspace.html#16658" class="Bound">A</a><a id="16695" class="Symbol">}</a> <a id="16697" href="Cubical.Homotopy.Loopspace.html#16666" class="Bound">n</a><a id="16698" class="Symbol">)</a>

<a id="flipΩIso"></a><a id="16701" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="16710" class="Symbol">:</a> <a id="16712" class="Symbol">{</a><a id="16713" href="Cubical.Homotopy.Loopspace.html#16713" class="Bound">ℓ</a> <a id="16715" class="Symbol">:</a> <a id="16717" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="16722" class="Symbol">}</a> <a id="16724" class="Symbol">{</a><a id="16725" href="Cubical.Homotopy.Loopspace.html#16725" class="Bound">A</a> <a id="16727" class="Symbol">:</a> <a id="16729" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="16737" href="Cubical.Homotopy.Loopspace.html#16713" class="Bound">ℓ</a><a id="16738" class="Symbol">}</a> <a id="16740" class="Symbol">(</a><a id="16741" href="Cubical.Homotopy.Loopspace.html#16741" class="Bound">n</a> <a id="16743" class="Symbol">:</a> <a id="16745" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16746" class="Symbol">)</a>
              <a id="16762" class="Symbol">→</a> <a id="16764" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="16768" class="Symbol">(</a><a id="16769" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16773" class="Symbol">((</a><a id="16775" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="16778" class="Symbol">(</a><a id="16779" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16783" href="Cubical.Homotopy.Loopspace.html#16741" class="Bound">n</a><a id="16784" class="Symbol">))</a> <a id="16787" href="Cubical.Homotopy.Loopspace.html#16725" class="Bound">A</a><a id="16788" class="Symbol">))</a> <a id="16791" class="Symbol">(</a><a id="16792" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16796" class="Symbol">((</a><a id="16798" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="16801" href="Cubical.Homotopy.Loopspace.html#16741" class="Bound">n</a><a id="16802" class="Symbol">)</a> <a id="16804" class="Symbol">(</a><a id="16805" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="16807" href="Cubical.Homotopy.Loopspace.html#16725" class="Bound">A</a><a id="16808" class="Symbol">)))</a>
<a id="16812" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="16821" class="Symbol">{</a><a id="16822" class="Argument">A</a> <a id="16824" class="Symbol">=</a> <a id="16826" href="Cubical.Homotopy.Loopspace.html#16826" class="Bound">A</a><a id="16827" class="Symbol">}</a> <a id="16829" href="Cubical.Homotopy.Loopspace.html#16829" class="Bound">n</a> <a id="16831" class="Symbol">=</a> <a id="16833" href="Cubical.Foundations.Transport.html#4072" class="Function">pathToIso</a> <a id="16843" class="Symbol">(</a><a id="16844" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16849" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16853" class="Symbol">(</a><a id="16854" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="16864" href="Cubical.Homotopy.Loopspace.html#16829" class="Bound">n</a><a id="16865" class="Symbol">))</a>

<a id="flipΩIso⁻pres·"></a><a id="16869" href="Cubical.Homotopy.Loopspace.html#16869" class="Function">flipΩIso⁻pres·</a> <a id="16884" class="Symbol">:</a> <a id="16886" class="Symbol">{</a><a id="16887" href="Cubical.Homotopy.Loopspace.html#16887" class="Bound">ℓ</a> <a id="16889" class="Symbol">:</a> <a id="16891" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="16896" class="Symbol">}</a> <a id="16898" class="Symbol">{</a><a id="16899" href="Cubical.Homotopy.Loopspace.html#16899" class="Bound">A</a> <a id="16901" class="Symbol">:</a> <a id="16903" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="16911" href="Cubical.Homotopy.Loopspace.html#16887" class="Bound">ℓ</a><a id="16912" class="Symbol">}</a> <a id="16914" class="Symbol">(</a><a id="16915" href="Cubical.Homotopy.Loopspace.html#16915" class="Bound">n</a> <a id="16917" class="Symbol">:</a> <a id="16919" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="16920" class="Symbol">)</a>
                      <a id="16944" class="Symbol">→</a> <a id="16946" class="Symbol">(</a><a id="16947" href="Cubical.Homotopy.Loopspace.html#16947" class="Bound">f</a> <a id="16949" href="Cubical.Homotopy.Loopspace.html#16949" class="Bound">g</a> <a id="16951" class="Symbol">:</a> <a id="16953" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16957" class="Symbol">((</a><a id="16959" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="16962" class="Symbol">(</a><a id="16963" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="16967" href="Cubical.Homotopy.Loopspace.html#16915" class="Bound">n</a><a id="16968" class="Symbol">))</a> <a id="16971" class="Symbol">(</a><a id="16972" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="16974" href="Cubical.Homotopy.Loopspace.html#16899" class="Bound">A</a><a id="16975" class="Symbol">)))</a>
                      <a id="17001" class="Symbol">→</a> <a id="17003" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="17007" class="Symbol">(</a><a id="17008" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17017" class="Symbol">(</a><a id="17018" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17022" href="Cubical.Homotopy.Loopspace.html#16915" class="Bound">n</a><a id="17023" class="Symbol">))</a> <a id="17026" class="Symbol">(</a><a id="17027" href="Cubical.Homotopy.Loopspace.html#16947" class="Bound">f</a> <a id="17029" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17031" href="Cubical.Homotopy.Loopspace.html#16949" class="Bound">g</a><a id="17032" class="Symbol">)</a>
                      <a id="17056" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17058" class="Symbol">(</a><a id="17059" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="17063" class="Symbol">(</a><a id="17064" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17073" class="Symbol">(</a><a id="17074" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17078" href="Cubical.Homotopy.Loopspace.html#16915" class="Bound">n</a><a id="17079" class="Symbol">))</a> <a id="17082" href="Cubical.Homotopy.Loopspace.html#16947" class="Bound">f</a><a id="17083" class="Symbol">)</a>
                      <a id="17107" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17109" class="Symbol">(</a><a id="17110" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="17114" class="Symbol">(</a><a id="17115" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17124" class="Symbol">(</a><a id="17125" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17129" href="Cubical.Homotopy.Loopspace.html#16915" class="Bound">n</a><a id="17130" class="Symbol">))</a> <a id="17133" href="Cubical.Homotopy.Loopspace.html#16949" class="Bound">g</a><a id="17134" class="Symbol">)</a>
<a id="17136" href="Cubical.Homotopy.Loopspace.html#16869" class="Function">flipΩIso⁻pres·</a> <a id="17151" class="Symbol">{</a><a id="17152" class="Argument">A</a> <a id="17154" class="Symbol">=</a> <a id="17156" href="Cubical.Homotopy.Loopspace.html#17156" class="Bound">A</a><a id="17157" class="Symbol">}</a> <a id="17159" href="Cubical.Homotopy.Loopspace.html#17159" class="Bound">n</a> <a id="17161" href="Cubical.Homotopy.Loopspace.html#17161" class="Bound">f</a> <a id="17163" href="Cubical.Homotopy.Loopspace.html#17163" class="Bound">g</a> <a id="17165" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a> <a id="17167" class="Symbol">=</a>
    <a id="17173" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="17180" class="Symbol">(λ</a> <a id="17183" href="Cubical.Homotopy.Loopspace.html#17183" class="Bound">j</a> <a id="17185" class="Symbol">→</a> <a id="17187" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="17197" class="Symbol">{</a><a id="17198" class="Argument">A</a> <a id="17200" class="Symbol">=</a> <a id="17202" href="Cubical.Homotopy.Loopspace.html#17156" class="Bound">A</a><a id="17203" class="Symbol">}</a> <a id="17205" href="Cubical.Homotopy.Loopspace.html#17159" class="Bound">n</a> <a id="17207" class="Symbol">(</a><a id="17208" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17210" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a> <a id="17212" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17214" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17216" href="Cubical.Homotopy.Loopspace.html#17183" class="Bound">j</a><a id="17217" class="Symbol">)</a> <a id="17219" class="Symbol">.</a><a id="17220" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                 <a id="17241" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17243" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="17253" href="Cubical.Homotopy.Loopspace.html#17159" class="Bound">n</a> <a id="17255" class="Symbol">(</a><a id="17256" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17258" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a> <a id="17260" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="17262" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17264" href="Cubical.Homotopy.Loopspace.html#17183" class="Bound">j</a><a id="17265" class="Symbol">)</a> <a id="17267" class="Symbol">.</a><a id="17268" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="17271" class="Symbol">)</a> <a id="17273" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a>
                  <a id="17293" class="Symbol">(</a><a id="17294" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="17301" class="Symbol">(λ</a> <a id="17304" href="Cubical.Homotopy.Loopspace.html#17304" class="Bound">j</a> <a id="17306" class="Symbol">→</a> <a id="17308" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="17318" class="Symbol">{</a><a id="17319" class="Argument">A</a> <a id="17321" class="Symbol">=</a> <a id="17323" href="Cubical.Homotopy.Loopspace.html#17156" class="Bound">A</a><a id="17324" class="Symbol">}</a> <a id="17326" href="Cubical.Homotopy.Loopspace.html#17159" class="Bound">n</a> <a id="17328" class="Symbol">(</a><a id="17329" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17331" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a> <a id="17333" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17335" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17337" href="Cubical.Homotopy.Loopspace.html#17304" class="Bound">j</a><a id="17338" class="Symbol">)</a> <a id="17340" class="Symbol">.</a><a id="17341" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                 <a id="17362" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17364" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="17374" href="Cubical.Homotopy.Loopspace.html#17159" class="Bound">n</a> <a id="17376" class="Symbol">(</a><a id="17377" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17379" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a> <a id="17381" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17383" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17385" href="Cubical.Homotopy.Loopspace.html#17304" class="Bound">j</a><a id="17386" class="Symbol">)</a> <a id="17388" class="Symbol">.</a><a id="17389" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="17392" class="Symbol">)</a> <a id="17394" class="Symbol">(</a><a id="17395" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17397" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a><a id="17398" class="Symbol">)</a> <a id="17400" href="Cubical.Homotopy.Loopspace.html#17161" class="Bound">f</a>
                 <a id="17419" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17421" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="17428" class="Symbol">(λ</a> <a id="17431" href="Cubical.Homotopy.Loopspace.html#17431" class="Bound">j</a> <a id="17433" class="Symbol">→</a> <a id="17435" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="17445" class="Symbol">{</a><a id="17446" class="Argument">A</a> <a id="17448" class="Symbol">=</a> <a id="17450" href="Cubical.Homotopy.Loopspace.html#17156" class="Bound">A</a><a id="17451" class="Symbol">}</a> <a id="17453" href="Cubical.Homotopy.Loopspace.html#17159" class="Bound">n</a> <a id="17455" class="Symbol">(</a><a id="17456" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17458" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a> <a id="17460" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17462" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17464" href="Cubical.Homotopy.Loopspace.html#17431" class="Bound">j</a><a id="17465" class="Symbol">)</a> <a id="17467" class="Symbol">.</a><a id="17468" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
                 <a id="17489" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17491" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="17501" href="Cubical.Homotopy.Loopspace.html#17159" class="Bound">n</a> <a id="17503" class="Symbol">(</a><a id="17504" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17506" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a> <a id="17508" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="17510" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17512" href="Cubical.Homotopy.Loopspace.html#17431" class="Bound">j</a><a id="17513" class="Symbol">)</a> <a id="17515" class="Symbol">.</a><a id="17516" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="17519" class="Symbol">)</a> <a id="17521" class="Symbol">(</a><a id="17522" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="17524" href="Cubical.Homotopy.Loopspace.html#17165" class="Bound">i</a><a id="17525" class="Symbol">)</a> <a id="17527" href="Cubical.Homotopy.Loopspace.html#17163" class="Bound">g</a><a id="17528" class="Symbol">)</a>

<a id="flipΩIsopres·"></a><a id="17531" href="Cubical.Homotopy.Loopspace.html#17531" class="Function">flipΩIsopres·</a> <a id="17545" class="Symbol">:</a> <a id="17547" class="Symbol">{</a><a id="17548" href="Cubical.Homotopy.Loopspace.html#17548" class="Bound">ℓ</a> <a id="17550" class="Symbol">:</a> <a id="17552" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="17557" class="Symbol">}</a> <a id="17559" class="Symbol">{</a><a id="17560" href="Cubical.Homotopy.Loopspace.html#17560" class="Bound">A</a> <a id="17562" class="Symbol">:</a> <a id="17564" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="17572" href="Cubical.Homotopy.Loopspace.html#17548" class="Bound">ℓ</a><a id="17573" class="Symbol">}</a> <a id="17575" class="Symbol">(</a><a id="17576" href="Cubical.Homotopy.Loopspace.html#17576" class="Bound">n</a> <a id="17578" class="Symbol">:</a> <a id="17580" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="17581" class="Symbol">)</a>
                      <a id="17605" class="Symbol">→</a> <a id="17607" class="Symbol">(</a><a id="17608" href="Cubical.Homotopy.Loopspace.html#17608" class="Bound">f</a> <a id="17610" href="Cubical.Homotopy.Loopspace.html#17610" class="Bound">g</a> <a id="17612" class="Symbol">:</a> <a id="17614" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17618" class="Symbol">(</a><a id="17619" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="17621" class="Symbol">((</a><a id="17623" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="17626" class="Symbol">(</a><a id="17627" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17631" href="Cubical.Homotopy.Loopspace.html#17576" class="Bound">n</a><a id="17632" class="Symbol">))</a> <a id="17635" href="Cubical.Homotopy.Loopspace.html#17560" class="Bound">A</a><a id="17636" class="Symbol">)))</a>
                      <a id="17662" class="Symbol">→</a> <a id="17664" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17668" class="Symbol">(</a><a id="17669" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17678" class="Symbol">(</a><a id="17679" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17683" href="Cubical.Homotopy.Loopspace.html#17576" class="Bound">n</a><a id="17684" class="Symbol">))</a> <a id="17687" class="Symbol">(</a><a id="17688" href="Cubical.Homotopy.Loopspace.html#17608" class="Bound">f</a> <a id="17690" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17692" href="Cubical.Homotopy.Loopspace.html#17610" class="Bound">g</a><a id="17693" class="Symbol">)</a>
                      <a id="17717" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17719" class="Symbol">(</a><a id="17720" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17724" class="Symbol">(</a><a id="17725" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17734" class="Symbol">(</a><a id="17735" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17739" href="Cubical.Homotopy.Loopspace.html#17576" class="Bound">n</a><a id="17740" class="Symbol">))</a> <a id="17743" href="Cubical.Homotopy.Loopspace.html#17608" class="Bound">f</a><a id="17744" class="Symbol">)</a>
                      <a id="17768" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="17770" class="Symbol">(</a><a id="17771" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17775" class="Symbol">(</a><a id="17776" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17785" class="Symbol">(</a><a id="17786" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17790" href="Cubical.Homotopy.Loopspace.html#17576" class="Bound">n</a><a id="17791" class="Symbol">))</a> <a id="17794" href="Cubical.Homotopy.Loopspace.html#17610" class="Bound">g</a><a id="17795" class="Symbol">)</a>
<a id="17797" href="Cubical.Homotopy.Loopspace.html#17531" class="Function">flipΩIsopres·</a> <a id="17811" href="Cubical.Homotopy.Loopspace.html#17811" class="Bound">n</a> <a id="17813" class="Symbol">=</a>
  <a id="17817" href="Cubical.Functions.Morphism.html#2715" class="Function">morphLemmas.isMorphInv</a> <a id="17840" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a> <a id="17844" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">_∙_</a>
    <a id="17852" class="Symbol">(</a><a id="17853" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="17857" class="Symbol">(</a><a id="17858" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17867" class="Symbol">(</a><a id="17868" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17872" href="Cubical.Homotopy.Loopspace.html#17811" class="Bound">n</a><a id="17873" class="Symbol">)))</a>
    <a id="17881" class="Symbol">(</a><a id="17882" href="Cubical.Homotopy.Loopspace.html#16869" class="Function">flipΩIso⁻pres·</a> <a id="17897" href="Cubical.Homotopy.Loopspace.html#17811" class="Bound">n</a><a id="17898" class="Symbol">)</a>
    <a id="17904" class="Symbol">(</a><a id="17905" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="17909" class="Symbol">(</a><a id="17910" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17919" class="Symbol">(</a><a id="17920" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17924" href="Cubical.Homotopy.Loopspace.html#17811" class="Bound">n</a><a id="17925" class="Symbol">)))</a>
    <a id="17933" class="Symbol">(</a><a id="17934" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="17942" class="Symbol">(</a><a id="17943" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17952" class="Symbol">(</a><a id="17953" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17957" href="Cubical.Homotopy.Loopspace.html#17811" class="Bound">n</a><a id="17958" class="Symbol">)))</a>
    <a id="17966" class="Symbol">(</a><a id="17967" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="17975" class="Symbol">(</a><a id="17976" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="17985" class="Symbol">(</a><a id="17986" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17990" href="Cubical.Homotopy.Loopspace.html#17811" class="Bound">n</a><a id="17991" class="Symbol">)))</a>

<a id="flipΩrefl"></a><a id="17996" href="Cubical.Homotopy.Loopspace.html#17996" class="Function">flipΩrefl</a> <a id="18006" class="Symbol">:</a> <a id="18008" class="Symbol">∀</a> <a id="18010" class="Symbol">{</a><a id="18011" href="Cubical.Homotopy.Loopspace.html#18011" class="Bound">ℓ</a><a id="18012" class="Symbol">}</a> <a id="18014" class="Symbol">{</a><a id="18015" href="Cubical.Homotopy.Loopspace.html#18015" class="Bound">A</a> <a id="18017" class="Symbol">:</a> <a id="18019" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="18027" href="Cubical.Homotopy.Loopspace.html#18011" class="Bound">ℓ</a><a id="18028" class="Symbol">}</a> <a id="18030" class="Symbol">(</a><a id="18031" href="Cubical.Homotopy.Loopspace.html#18031" class="Bound">n</a> <a id="18033" class="Symbol">:</a> <a id="18035" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18036" class="Symbol">)</a>
  <a id="18040" class="Symbol">→</a> <a id="18042" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="18046" class="Symbol">(</a><a id="18047" href="Cubical.Homotopy.Loopspace.html#16701" class="Function">flipΩIso</a> <a id="18056" class="Symbol">{</a><a id="18057" class="Argument">A</a> <a id="18059" class="Symbol">=</a> <a id="18061" href="Cubical.Homotopy.Loopspace.html#18015" class="Bound">A</a><a id="18062" class="Symbol">}</a> <a id="18064" class="Symbol">(</a><a id="18065" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18069" href="Cubical.Homotopy.Loopspace.html#18031" class="Bound">n</a><a id="18070" class="Symbol">))</a> <a id="18073" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="18078" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="18080" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="18085" href="Cubical.Homotopy.Loopspace.html#17996" class="Function">flipΩrefl</a> <a id="18095" class="Symbol">{</a><a id="18096" class="Argument">A</a> <a id="18098" class="Symbol">=</a> <a id="18100" href="Cubical.Homotopy.Loopspace.html#18100" class="Bound">A</a><a id="18101" class="Symbol">}</a> <a id="18103" href="Cubical.Homotopy.Loopspace.html#18103" class="Bound">n</a> <a id="18105" href="Cubical.Homotopy.Loopspace.html#18105" class="Bound">j</a> <a id="18107" class="Symbol">=</a>
  <a id="18111" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="18118" class="Symbol">(λ</a> <a id="18121" href="Cubical.Homotopy.Loopspace.html#18121" class="Bound">i₁</a> <a id="18124" class="Symbol">→</a> <a id="18126" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="18130" class="Symbol">(</a><a id="18131" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="18133" class="Symbol">(</a><a id="18134" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="18144" class="Symbol">{</a><a id="18145" class="Argument">A</a> <a id="18147" class="Symbol">=</a> <a id="18149" href="Cubical.Homotopy.Loopspace.html#18100" class="Bound">A</a><a id="18150" class="Symbol">}</a> <a id="18152" href="Cubical.Homotopy.Loopspace.html#18103" class="Bound">n</a> <a id="18154" class="Symbol">((</a><a id="18156" href="Cubical.Homotopy.Loopspace.html#18121" class="Bound">i₁</a> <a id="18159" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="18161" href="Cubical.Homotopy.Loopspace.html#18105" class="Bound">j</a><a id="18162" class="Symbol">)))))</a>
         <a id="18177" href="Cubical.Homotopy.Loopspace.html#18105" class="Bound">j</a> <a id="18179" class="Symbol">(</a><a id="18180" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="18184" class="Symbol">(</a><a id="18185" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="18187" class="Symbol">(</a><a id="18188" href="Cubical.Homotopy.Loopspace.html#16515" class="Function">flipΩPath</a> <a id="18198" href="Cubical.Homotopy.Loopspace.html#18103" class="Bound">n</a> <a id="18200" href="Cubical.Homotopy.Loopspace.html#18105" class="Bound">j</a><a id="18201" class="Symbol">)))</a>

<a id="18206" class="Comment">---- Misc. ----</a>

<a id="isCommA→isCommTrunc"></a><a id="18223" href="Cubical.Homotopy.Loopspace.html#18223" class="Function">isCommA→isCommTrunc</a> <a id="18243" class="Symbol">:</a> <a id="18245" class="Symbol">∀</a> <a id="18247" class="Symbol">{</a><a id="18248" href="Cubical.Homotopy.Loopspace.html#18248" class="Bound">ℓ</a><a id="18249" class="Symbol">}</a> <a id="18251" class="Symbol">{</a><a id="18252" href="Cubical.Homotopy.Loopspace.html#18252" class="Bound">A</a> <a id="18254" class="Symbol">:</a> <a id="18256" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="18264" href="Cubical.Homotopy.Loopspace.html#18248" class="Bound">ℓ</a><a id="18265" class="Symbol">}</a> <a id="18267" class="Symbol">(</a><a id="18268" href="Cubical.Homotopy.Loopspace.html#18268" class="Bound">n</a> <a id="18270" class="Symbol">:</a> <a id="18272" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="18273" class="Symbol">)</a> <a id="18275" class="Symbol">→</a> <a id="18277" href="Cubical.Homotopy.Loopspace.html#9130" class="Function">isComm∙</a> <a id="18285" href="Cubical.Homotopy.Loopspace.html#18252" class="Bound">A</a>
                    <a id="18307" class="Symbol">→</a> <a id="18309" href="Cubical.Foundations.HLevels.html#1300" class="Function">isOfHLevel</a> <a id="18320" class="Symbol">(</a><a id="18321" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18325" href="Cubical.Homotopy.Loopspace.html#18268" class="Bound">n</a><a id="18326" class="Symbol">)</a> <a id="18328" class="Symbol">(</a><a id="18329" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="18333" href="Cubical.Homotopy.Loopspace.html#18252" class="Bound">A</a><a id="18334" class="Symbol">)</a>
                    <a id="18356" class="Symbol">→</a> <a id="18358" href="Cubical.Homotopy.Loopspace.html#9130" class="Function">isComm∙</a> <a id="18366" class="Symbol">(</a><a id="18367" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18369" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="18373" href="Cubical.Homotopy.Loopspace.html#18252" class="Bound">A</a> <a id="18375" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18377" class="Symbol">(</a><a id="18378" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18382" href="Cubical.Homotopy.Loopspace.html#18268" class="Bound">n</a><a id="18383" class="Symbol">)</a> <a id="18385" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18387" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18389" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="18392" href="Cubical.Homotopy.Loopspace.html#18252" class="Bound">A</a> <a id="18394" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="18395" class="Symbol">)</a>
<a id="18397" href="Cubical.Homotopy.Loopspace.html#18223" class="Function">isCommA→isCommTrunc</a> <a id="18417" class="Symbol">{</a><a id="18418" class="Argument">A</a> <a id="18420" class="Symbol">=</a> <a id="18422" class="Symbol">(</a><a id="18423" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a> <a id="18425" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18427" href="Cubical.Homotopy.Loopspace.html#18427" class="Bound">a</a><a id="18428" class="Symbol">)}</a> <a id="18431" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a> <a id="18433" href="Cubical.Homotopy.Loopspace.html#18433" class="Bound">comm</a> <a id="18438" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a> <a id="18443" href="Cubical.Homotopy.Loopspace.html#18443" class="Bound">p</a> <a id="18445" href="Cubical.Homotopy.Loopspace.html#18445" class="Bound">q</a> <a id="18447" class="Symbol">=</a>
    <a id="18453" class="Symbol">((λ</a> <a id="18457" href="Cubical.Homotopy.Loopspace.html#18457" class="Bound">i</a> <a id="18459" href="Cubical.Homotopy.Loopspace.html#18459" class="Bound">j</a> <a id="18461" class="Symbol">→</a> <a id="18463" class="Symbol">(</a><a id="18464" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="18468" class="Symbol">(</a><a id="18469" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="18488" class="Symbol">(</a><a id="18489" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18493" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="18494" class="Symbol">)</a> <a id="18496" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a><a id="18500" class="Symbol">)</a> <a id="18502" class="Symbol">((</a><a id="18504" href="Cubical.Homotopy.Loopspace.html#18443" class="Bound">p</a> <a id="18506" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18508" href="Cubical.Homotopy.Loopspace.html#18445" class="Bound">q</a><a id="18509" class="Symbol">)</a> <a id="18511" href="Cubical.Homotopy.Loopspace.html#18459" class="Bound">j</a><a id="18512" class="Symbol">)</a> <a id="18514" class="Symbol">(</a><a id="18515" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="18517" href="Cubical.Homotopy.Loopspace.html#18457" class="Bound">i</a><a id="18518" class="Symbol">)))</a>
 <a id="18523" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18526" class="Symbol">(λ</a> <a id="18529" href="Cubical.Homotopy.Loopspace.html#18529" class="Bound">i</a> <a id="18531" class="Symbol">→</a> <a id="18533" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18538" class="Symbol">{</a><a id="18539" class="Argument">B</a> <a id="18541" class="Symbol">=</a> <a id="18543" class="Symbol">λ</a> <a id="18545" href="Cubical.Homotopy.Loopspace.html#18545" class="Bound">_</a> <a id="18547" class="Symbol">→</a> <a id="18549" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18551" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a> <a id="18553" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18555" class="Symbol">(</a><a id="18556" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18560" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="18561" class="Symbol">)</a> <a id="18563" class="Symbol">}</a> <a id="18565" class="Symbol">(λ</a> <a id="18568" href="Cubical.Homotopy.Loopspace.html#18568" class="Bound">x</a> <a id="18570" class="Symbol">→</a> <a id="18572" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18574" href="Cubical.Homotopy.Loopspace.html#18568" class="Bound">x</a> <a id="18576" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="18577" class="Symbol">)</a>
                 <a id="18596" class="Symbol">(</a><a id="18597" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18602" class="Symbol">(</a><a id="18603" href="Cubical.Homotopy.Loopspace.html#804" class="Function">trRec</a> <a id="18609" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a> <a id="18614" class="Symbol">(λ</a> <a id="18617" href="Cubical.Homotopy.Loopspace.html#18617" class="Bound">x</a> <a id="18619" class="Symbol">→</a> <a id="18621" href="Cubical.Homotopy.Loopspace.html#18617" class="Bound">x</a><a id="18622" class="Symbol">))</a> <a id="18625" class="Symbol">(</a><a id="18626" href="Cubical.Homotopy.Loopspace.html#18443" class="Bound">p</a> <a id="18628" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18630" href="Cubical.Homotopy.Loopspace.html#18445" class="Bound">q</a><a id="18631" class="Symbol">)))</a>
 <a id="18636" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18639" class="Symbol">(λ</a> <a id="18642" href="Cubical.Homotopy.Loopspace.html#18642" class="Bound">i</a> <a id="18644" class="Symbol">→</a> <a id="18646" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18651" class="Symbol">{</a><a id="18652" class="Argument">B</a> <a id="18654" class="Symbol">=</a> <a id="18656" class="Symbol">λ</a> <a id="18658" href="Cubical.Homotopy.Loopspace.html#18658" class="Bound">_</a> <a id="18660" class="Symbol">→</a> <a id="18662" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18664" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a> <a id="18666" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18668" class="Symbol">(</a><a id="18669" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18673" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="18674" class="Symbol">)</a> <a id="18676" class="Symbol">}</a> <a id="18678" class="Symbol">(λ</a> <a id="18681" href="Cubical.Homotopy.Loopspace.html#18681" class="Bound">x</a> <a id="18683" class="Symbol">→</a> <a id="18685" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18687" href="Cubical.Homotopy.Loopspace.html#18681" class="Bound">x</a> <a id="18689" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="18690" class="Symbol">)</a>
                 <a id="18709" class="Symbol">(</a><a id="18710" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="18720" class="Symbol">{</a><a id="18721" class="Argument">A</a> <a id="18723" class="Symbol">=</a> <a id="18725" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18727" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a> <a id="18729" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18731" class="Symbol">(</a><a id="18732" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18736" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="18737" class="Symbol">)}</a> <a id="18740" class="Symbol">{</a><a id="18741" class="Argument">B</a> <a id="18743" class="Symbol">=</a> <a id="18745" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a><a id="18746" class="Symbol">}</a> <a id="18748" class="Symbol">(</a><a id="18749" href="Cubical.Homotopy.Loopspace.html#804" class="Function">trRec</a> <a id="18755" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a> <a id="18760" class="Symbol">(λ</a> <a id="18763" href="Cubical.Homotopy.Loopspace.html#18763" class="Bound">x</a> <a id="18765" class="Symbol">→</a> <a id="18767" href="Cubical.Homotopy.Loopspace.html#18763" class="Bound">x</a><a id="18768" class="Symbol">))</a> <a id="18771" href="Cubical.Homotopy.Loopspace.html#18443" class="Bound">p</a> <a id="18773" href="Cubical.Homotopy.Loopspace.html#18445" class="Bound">q</a> <a id="18775" href="Cubical.Homotopy.Loopspace.html#18642" class="Bound">i</a><a id="18776" class="Symbol">)))</a>
 <a id="18781" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="18783" class="Symbol">((λ</a> <a id="18787" href="Cubical.Homotopy.Loopspace.html#18787" class="Bound">i</a> <a id="18789" class="Symbol">→</a> <a id="18791" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18796" class="Symbol">{</a><a id="18797" class="Argument">B</a> <a id="18799" class="Symbol">=</a> <a id="18801" class="Symbol">λ</a> <a id="18803" href="Cubical.Homotopy.Loopspace.html#18803" class="Bound">_</a> <a id="18805" class="Symbol">→</a> <a id="18807" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18809" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a> <a id="18811" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18813" class="Symbol">(</a><a id="18814" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18818" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="18819" class="Symbol">)</a> <a id="18821" class="Symbol">}</a> <a id="18823" class="Symbol">(λ</a> <a id="18826" href="Cubical.Homotopy.Loopspace.html#18826" class="Bound">x</a> <a id="18828" class="Symbol">→</a> <a id="18830" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18832" href="Cubical.Homotopy.Loopspace.html#18826" class="Bound">x</a> <a id="18834" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="18835" class="Symbol">)</a>
                 <a id="18854" class="Symbol">(</a><a id="18855" href="Cubical.Homotopy.Loopspace.html#18433" class="Bound">comm</a> <a id="18860" class="Symbol">(</a><a id="18861" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18866" class="Symbol">(</a><a id="18867" href="Cubical.Homotopy.Loopspace.html#804" class="Function">trRec</a> <a id="18873" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a> <a id="18878" class="Symbol">(λ</a> <a id="18881" href="Cubical.Homotopy.Loopspace.html#18881" class="Bound">x</a> <a id="18883" class="Symbol">→</a> <a id="18885" href="Cubical.Homotopy.Loopspace.html#18881" class="Bound">x</a><a id="18886" class="Symbol">))</a> <a id="18889" href="Cubical.Homotopy.Loopspace.html#18443" class="Bound">p</a><a id="18890" class="Symbol">)</a> <a id="18892" class="Symbol">(</a><a id="18893" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18898" class="Symbol">(</a><a id="18899" href="Cubical.Homotopy.Loopspace.html#804" class="Function">trRec</a> <a id="18905" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a> <a id="18910" class="Symbol">(λ</a> <a id="18913" href="Cubical.Homotopy.Loopspace.html#18913" class="Bound">x</a> <a id="18915" class="Symbol">→</a> <a id="18917" href="Cubical.Homotopy.Loopspace.html#18913" class="Bound">x</a><a id="18918" class="Symbol">))</a> <a id="18921" href="Cubical.Homotopy.Loopspace.html#18445" class="Bound">q</a><a id="18922" class="Symbol">)</a> <a id="18924" href="Cubical.Homotopy.Loopspace.html#18787" class="Bound">i</a><a id="18925" class="Symbol">))</a>
 <a id="18929" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="18932" class="Symbol">(λ</a> <a id="18935" href="Cubical.Homotopy.Loopspace.html#18935" class="Bound">i</a> <a id="18937" class="Symbol">→</a> <a id="18939" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="18944" class="Symbol">{</a><a id="18945" class="Argument">B</a> <a id="18947" class="Symbol">=</a> <a id="18949" class="Symbol">λ</a> <a id="18951" href="Cubical.Homotopy.Loopspace.html#18951" class="Bound">_</a> <a id="18953" class="Symbol">→</a> <a id="18955" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18957" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a> <a id="18959" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="18961" class="Symbol">(</a><a id="18962" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="18966" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="18967" class="Symbol">)</a> <a id="18969" class="Symbol">}</a> <a id="18971" class="Symbol">(λ</a> <a id="18974" href="Cubical.Homotopy.Loopspace.html#18974" class="Bound">x</a> <a id="18976" class="Symbol">→</a> <a id="18978" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a> <a id="18980" href="Cubical.Homotopy.Loopspace.html#18974" class="Bound">x</a> <a id="18982" href="Cubical.HITs.Truncation.Base.html#673" class="InductiveConstructor Operator">∣</a><a id="18983" class="Symbol">)</a>
                 <a id="19002" class="Symbol">(</a><a id="19003" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="19013" class="Symbol">{</a><a id="19014" class="Argument">A</a> <a id="19016" class="Symbol">=</a> <a id="19018" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19020" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a> <a id="19022" href="Cubical.HITs.Truncation.Base.html#937" class="Function Operator">∥</a> <a id="19024" class="Symbol">(</a><a id="19025" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19029" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="19030" class="Symbol">)}</a> <a id="19033" class="Symbol">{</a><a id="19034" class="Argument">B</a> <a id="19036" class="Symbol">=</a> <a id="19038" href="Cubical.Homotopy.Loopspace.html#18423" class="Bound">A</a><a id="19039" class="Symbol">}</a> <a id="19041" class="Symbol">(</a><a id="19042" href="Cubical.Homotopy.Loopspace.html#804" class="Function">trRec</a> <a id="19048" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a> <a id="19053" class="Symbol">(λ</a> <a id="19056" href="Cubical.Homotopy.Loopspace.html#19056" class="Bound">x</a> <a id="19058" class="Symbol">→</a> <a id="19060" href="Cubical.Homotopy.Loopspace.html#19056" class="Bound">x</a><a id="19061" class="Symbol">))</a> <a id="19064" href="Cubical.Homotopy.Loopspace.html#18445" class="Bound">q</a> <a id="19066" href="Cubical.Homotopy.Loopspace.html#18443" class="Bound">p</a> <a id="19068" class="Symbol">(</a><a id="19069" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="19071" href="Cubical.Homotopy.Loopspace.html#18935" class="Bound">i</a><a id="19072" class="Symbol">)))</a>
 <a id="19077" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="19080" class="Symbol">(λ</a> <a id="19083" href="Cubical.Homotopy.Loopspace.html#19083" class="Bound">i</a> <a id="19085" href="Cubical.Homotopy.Loopspace.html#19085" class="Bound">j</a> <a id="19087" class="Symbol">→</a> <a id="19089" class="Symbol">(</a><a id="19090" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="19094" class="Symbol">(</a><a id="19095" href="Cubical.HITs.Truncation.Properties.html#9411" class="Function">truncIdempotentIso</a> <a id="19114" class="Symbol">(</a><a id="19115" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19119" href="Cubical.Homotopy.Loopspace.html#18431" class="Bound">n</a><a id="19120" class="Symbol">)</a> <a id="19122" href="Cubical.Homotopy.Loopspace.html#18438" class="Bound">hlev</a><a id="19126" class="Symbol">)</a> <a id="19128" class="Symbol">((</a><a id="19130" href="Cubical.Homotopy.Loopspace.html#18445" class="Bound">q</a> <a id="19132" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19134" href="Cubical.Homotopy.Loopspace.html#18443" class="Bound">p</a><a id="19135" class="Symbol">)</a> <a id="19137" href="Cubical.Homotopy.Loopspace.html#19085" class="Bound">j</a><a id="19138" class="Symbol">)</a> <a id="19140" href="Cubical.Homotopy.Loopspace.html#19083" class="Bound">i</a><a id="19141" class="Symbol">)))</a>

<a id="ptdIso→comm"></a><a id="19146" href="Cubical.Homotopy.Loopspace.html#19146" class="Function">ptdIso→comm</a> <a id="19158" class="Symbol">:</a> <a id="19160" class="Symbol">∀</a> <a id="19162" class="Symbol">{</a><a id="19163" href="Cubical.Homotopy.Loopspace.html#19163" class="Bound">ℓ</a> <a id="19165" href="Cubical.Homotopy.Loopspace.html#19165" class="Bound">ℓ&#39;</a><a id="19167" class="Symbol">}</a> <a id="19169" class="Symbol">{</a><a id="19170" href="Cubical.Homotopy.Loopspace.html#19170" class="Bound">A</a> <a id="19172" class="Symbol">:</a> <a id="19174" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="19182" href="Cubical.Homotopy.Loopspace.html#19163" class="Bound">ℓ</a><a id="19183" class="Symbol">}</a> <a id="19185" class="Symbol">{</a><a id="19186" href="Cubical.Homotopy.Loopspace.html#19186" class="Bound">B</a> <a id="19188" class="Symbol">:</a> <a id="19190" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="19195" href="Cubical.Homotopy.Loopspace.html#19165" class="Bound">ℓ&#39;</a><a id="19197" class="Symbol">}</a> <a id="19199" class="Symbol">(</a><a id="19200" href="Cubical.Homotopy.Loopspace.html#19200" class="Bound">e</a> <a id="19202" class="Symbol">:</a> <a id="19204" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="19208" class="Symbol">(</a><a id="19209" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="19213" href="Cubical.Homotopy.Loopspace.html#19170" class="Bound">A</a><a id="19214" class="Symbol">)</a> <a id="19216" href="Cubical.Homotopy.Loopspace.html#19186" class="Bound">B</a><a id="19217" class="Symbol">)</a>
  <a id="19221" class="Symbol">→</a> <a id="19223" href="Cubical.Homotopy.Loopspace.html#9130" class="Function">isComm∙</a> <a id="19231" href="Cubical.Homotopy.Loopspace.html#19170" class="Bound">A</a> <a id="19233" class="Symbol">→</a> <a id="19235" href="Cubical.Homotopy.Loopspace.html#9130" class="Function">isComm∙</a> <a id="19243" class="Symbol">(</a><a id="19244" href="Cubical.Homotopy.Loopspace.html#19186" class="Bound">B</a> <a id="19246" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19248" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="19252" href="Cubical.Homotopy.Loopspace.html#19200" class="Bound">e</a> <a id="19254" class="Symbol">(</a><a id="19255" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="19258" href="Cubical.Homotopy.Loopspace.html#19170" class="Bound">A</a><a id="19259" class="Symbol">))</a>
<a id="19262" href="Cubical.Homotopy.Loopspace.html#19146" class="Function">ptdIso→comm</a> <a id="19274" class="Symbol">{</a><a id="19275" class="Argument">A</a> <a id="19277" class="Symbol">=</a> <a id="19279" class="Symbol">(</a><a id="19280" href="Cubical.Homotopy.Loopspace.html#19280" class="Bound">A</a> <a id="19282" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19284" href="Cubical.Homotopy.Loopspace.html#19284" class="Bound">a</a><a id="19285" class="Symbol">)}</a> <a id="19288" class="Symbol">{</a><a id="19289" class="Argument">B</a> <a id="19291" class="Symbol">=</a> <a id="19293" href="Cubical.Homotopy.Loopspace.html#19293" class="Bound">B</a><a id="19294" class="Symbol">}</a> <a id="19296" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a> <a id="19298" href="Cubical.Homotopy.Loopspace.html#19298" class="Bound">comm</a> <a id="19303" href="Cubical.Homotopy.Loopspace.html#19303" class="Bound">p</a> <a id="19305" href="Cubical.Homotopy.Loopspace.html#19305" class="Bound">q</a> <a id="19307" class="Symbol">=</a>
       <a id="19316" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19320" class="Symbol">(</a><a id="19321" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="19325" class="Symbol">(</a><a id="19326" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="19334" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a><a id="19335" class="Symbol">)</a> <a id="19337" class="Symbol">(</a><a id="19338" href="Cubical.Homotopy.Loopspace.html#19303" class="Bound">p</a> <a id="19340" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19342" href="Cubical.Homotopy.Loopspace.html#19305" class="Bound">q</a><a id="19343" class="Symbol">))</a>
    <a id="19350" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="19353" class="Symbol">(</a><a id="19354" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="19359" class="Symbol">(</a><a id="19360" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="19364" class="Symbol">(</a><a id="19365" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="19373" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a><a id="19374" class="Symbol">))</a> <a id="19377" class="Symbol">((</a><a id="19379" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4265" class="Function">invCongFunct</a> <a id="19392" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a> <a id="19394" href="Cubical.Homotopy.Loopspace.html#19303" class="Bound">p</a> <a id="19396" href="Cubical.Homotopy.Loopspace.html#19305" class="Bound">q</a><a id="19397" class="Symbol">)</a>
                            <a id="19427" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="19430" class="Symbol">(</a><a id="19431" href="Cubical.Homotopy.Loopspace.html#19298" class="Bound">comm</a> <a id="19436" class="Symbol">(</a><a id="19437" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="19441" class="Symbol">(</a><a id="19442" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="19450" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a><a id="19451" class="Symbol">)</a> <a id="19453" href="Cubical.Homotopy.Loopspace.html#19303" class="Bound">p</a><a id="19454" class="Symbol">)</a> <a id="19456" class="Symbol">(</a><a id="19457" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="19461" class="Symbol">(</a><a id="19462" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="19470" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a><a id="19471" class="Symbol">)</a> <a id="19473" href="Cubical.Homotopy.Loopspace.html#19305" class="Bound">q</a><a id="19474" class="Symbol">))</a>
                            <a id="19505" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="19508" class="Symbol">(</a><a id="19509" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="19513" class="Symbol">(</a><a id="19514" href="Cubical.Foundations.Equiv.HalfAdjoint.html#4265" class="Function">invCongFunct</a> <a id="19527" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a> <a id="19529" href="Cubical.Homotopy.Loopspace.html#19305" class="Bound">q</a> <a id="19531" href="Cubical.Homotopy.Loopspace.html#19303" class="Bound">p</a><a id="19532" class="Symbol">))))</a>
    <a id="19541" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="19544" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="19548" class="Symbol">(</a><a id="19549" href="Cubical.Foundations.Equiv.HalfAdjoint.html#3429" class="Function">congIso</a> <a id="19557" href="Cubical.Homotopy.Loopspace.html#19296" class="Bound">e</a><a id="19558" class="Symbol">)</a> <a id="19560" class="Symbol">(</a><a id="19561" href="Cubical.Homotopy.Loopspace.html#19305" class="Bound">q</a> <a id="19563" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19565" href="Cubical.Homotopy.Loopspace.html#19303" class="Bound">p</a><a id="19566" class="Symbol">)</a>

<a id="19569" class="Comment">{- Homotopy group version -}</a>
<a id="π-comp"></a><a id="19598" href="Cubical.Homotopy.Loopspace.html#19598" class="Function">π-comp</a> <a id="19605" class="Symbol">:</a> <a id="19607" class="Symbol">∀</a> <a id="19609" class="Symbol">{</a><a id="19610" href="Cubical.Homotopy.Loopspace.html#19610" class="Bound">ℓ</a><a id="19611" class="Symbol">}</a> <a id="19613" class="Symbol">{</a><a id="19614" href="Cubical.Homotopy.Loopspace.html#19614" class="Bound">A</a> <a id="19616" class="Symbol">:</a> <a id="19618" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="19626" href="Cubical.Homotopy.Loopspace.html#19610" class="Bound">ℓ</a><a id="19627" class="Symbol">}</a> <a id="19629" class="Symbol">(</a><a id="19630" href="Cubical.Homotopy.Loopspace.html#19630" class="Bound">n</a> <a id="19632" class="Symbol">:</a> <a id="19634" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="19635" class="Symbol">)</a> <a id="19637" class="Symbol">→</a> <a id="19639" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="19641" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="19645" class="Symbol">((</a><a id="19647" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="19650" class="Symbol">(</a><a id="19651" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19655" href="Cubical.Homotopy.Loopspace.html#19630" class="Bound">n</a><a id="19656" class="Symbol">))</a> <a id="19659" href="Cubical.Homotopy.Loopspace.html#19614" class="Bound">A</a><a id="19660" class="Symbol">)</a> <a id="19662" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
      <a id="19671" class="Symbol">→</a> <a id="19673" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="19675" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="19679" class="Symbol">((</a><a id="19681" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="19684" class="Symbol">(</a><a id="19685" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19689" href="Cubical.Homotopy.Loopspace.html#19630" class="Bound">n</a><a id="19690" class="Symbol">))</a> <a id="19693" href="Cubical.Homotopy.Loopspace.html#19614" class="Bound">A</a><a id="19694" class="Symbol">)</a> <a id="19696" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a> <a id="19699" class="Symbol">→</a> <a id="19701" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="19703" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="19707" class="Symbol">((</a><a id="19709" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="19712" class="Symbol">(</a><a id="19713" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="19717" href="Cubical.Homotopy.Loopspace.html#19630" class="Bound">n</a><a id="19718" class="Symbol">))</a> <a id="19721" href="Cubical.Homotopy.Loopspace.html#19614" class="Bound">A</a><a id="19722" class="Symbol">)</a> <a id="19724" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a>
<a id="19727" href="Cubical.Homotopy.Loopspace.html#19598" class="Function">π-comp</a> <a id="19734" href="Cubical.Homotopy.Loopspace.html#19734" class="Bound">n</a> <a id="19736" class="Symbol">=</a> <a id="19738" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="19744" class="Symbol">(λ</a> <a id="19747" href="Cubical.Homotopy.Loopspace.html#19747" class="Bound">_</a> <a id="19749" href="Cubical.Homotopy.Loopspace.html#19749" class="Bound">_</a> <a id="19751" class="Symbol">→</a> <a id="19753" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a><a id="19766" class="Symbol">)</a> <a id="19768" class="Symbol">λ</a> <a id="19770" href="Cubical.Homotopy.Loopspace.html#19770" class="Bound">p</a> <a id="19772" href="Cubical.Homotopy.Loopspace.html#19772" class="Bound">q</a> <a id="19774" class="Symbol">→</a> <a id="19776" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣</a> <a id="19778" href="Cubical.Homotopy.Loopspace.html#19770" class="Bound">p</a> <a id="19780" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="19782" href="Cubical.Homotopy.Loopspace.html#19772" class="Bound">q</a> <a id="19784" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣₂</a>

<a id="EH-π"></a><a id="19788" href="Cubical.Homotopy.Loopspace.html#19788" class="Function">EH-π</a> <a id="19793" class="Symbol">:</a> <a id="19795" class="Symbol">∀</a> <a id="19797" class="Symbol">{</a><a id="19798" href="Cubical.Homotopy.Loopspace.html#19798" class="Bound">ℓ</a><a id="19799" class="Symbol">}</a> <a id="19801" class="Symbol">{</a><a id="19802" href="Cubical.Homotopy.Loopspace.html#19802" class="Bound">A</a> <a id="19804" class="Symbol">:</a> <a id="19806" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="19814" href="Cubical.Homotopy.Loopspace.html#19798" class="Bound">ℓ</a><a id="19815" class="Symbol">}</a> <a id="19817" class="Symbol">(</a><a id="19818" href="Cubical.Homotopy.Loopspace.html#19818" class="Bound">n</a> <a id="19820" class="Symbol">:</a> <a id="19822" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="19823" class="Symbol">)</a> <a id="19825" class="Symbol">(</a><a id="19826" href="Cubical.Homotopy.Loopspace.html#19826" class="Bound">p</a> <a id="19828" href="Cubical.Homotopy.Loopspace.html#19828" class="Bound">q</a> <a id="19830" class="Symbol">:</a> <a id="19832" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥</a> <a id="19834" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="19838" class="Symbol">((</a><a id="19840" href="Cubical.Homotopy.Loopspace.html#969" class="Function Operator">Ω^</a> <a id="19843" class="Symbol">(</a><a id="19844" class="Number">2</a> <a id="19846" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19848" href="Cubical.Homotopy.Loopspace.html#19818" class="Bound">n</a><a id="19849" class="Symbol">))</a> <a id="19852" href="Cubical.Homotopy.Loopspace.html#19802" class="Bound">A</a><a id="19853" class="Symbol">)</a> <a id="19855" href="Cubical.HITs.SetTruncation.Base.html#237" class="Datatype Operator">∥₂</a><a id="19857" class="Symbol">)</a>
               <a id="19874" class="Symbol">→</a> <a id="19876" href="Cubical.Homotopy.Loopspace.html#19598" class="Function">π-comp</a> <a id="19883" class="Symbol">(</a><a id="19884" class="Number">1</a> <a id="19886" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19888" href="Cubical.Homotopy.Loopspace.html#19818" class="Bound">n</a><a id="19889" class="Symbol">)</a> <a id="19891" href="Cubical.Homotopy.Loopspace.html#19826" class="Bound">p</a> <a id="19893" href="Cubical.Homotopy.Loopspace.html#19828" class="Bound">q</a> <a id="19895" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="19897" href="Cubical.Homotopy.Loopspace.html#19598" class="Function">π-comp</a> <a id="19904" class="Symbol">(</a><a id="19905" class="Number">1</a> <a id="19907" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="19909" href="Cubical.Homotopy.Loopspace.html#19818" class="Bound">n</a><a id="19910" class="Symbol">)</a> <a id="19912" href="Cubical.Homotopy.Loopspace.html#19828" class="Bound">q</a> <a id="19914" href="Cubical.Homotopy.Loopspace.html#19826" class="Bound">p</a>
<a id="19916" href="Cubical.Homotopy.Loopspace.html#19788" class="Function">EH-π</a>  <a id="19922" href="Cubical.Homotopy.Loopspace.html#19922" class="Bound">n</a> <a id="19924" class="Symbol">=</a> <a id="19926" href="Cubical.HITs.SetTruncation.Properties.html#1761" class="Function">elim2</a> <a id="19932" class="Symbol">(λ</a> <a id="19935" href="Cubical.Homotopy.Loopspace.html#19935" class="Bound">x</a> <a id="19937" href="Cubical.Homotopy.Loopspace.html#19937" class="Bound">y</a> <a id="19939" class="Symbol">→</a> <a id="19941" href="Cubical.Foundations.HLevels.html#4512" class="Function">isOfHLevelPath</a> <a id="19956" class="Number">2</a> <a id="19958" href="Cubical.HITs.SetTruncation.Properties.html#9171" class="Function">isSetSetTrunc</a> <a id="19972" class="Symbol">_</a> <a id="19974" class="Symbol">_)</a>
                             <a id="20006" class="Symbol">λ</a> <a id="20008" href="Cubical.Homotopy.Loopspace.html#20008" class="Bound">p</a> <a id="20010" href="Cubical.Homotopy.Loopspace.html#20010" class="Bound">q</a> <a id="20012" class="Symbol">→</a> <a id="20014" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20019" href="Cubical.HITs.SetTruncation.Base.html#276" class="InductiveConstructor Operator">∣_∣₂</a> <a id="20024" class="Symbol">(</a><a id="20025" href="Cubical.Homotopy.Loopspace.html#10045" class="Function">EH</a> <a id="20028" href="Cubical.Homotopy.Loopspace.html#19922" class="Bound">n</a> <a id="20030" href="Cubical.Homotopy.Loopspace.html#20008" class="Bound">p</a> <a id="20032" href="Cubical.Homotopy.Loopspace.html#20010" class="Bound">q</a><a id="20033" class="Symbol">)</a>

<a id="20036" class="Comment">{-
  If A -&gt; B -&gt; C is a fiber sequence, and Ω B -&gt; Ω C has a section,
  then Ω B is the product Ω A × Ω C.

  https://gist.github.com/ecavallo/5b75313d36977c51ca3563de82506123
-}</a>

<a id="20217" class="Keyword">module</a> <a id="20224" href="Cubical.Homotopy.Loopspace.html#20224" class="Module">_</a> <a id="20226" class="Symbol">{</a><a id="20227" href="Cubical.Homotopy.Loopspace.html#20227" class="Bound">ℓ</a><a id="20228" class="Symbol">}</a> <a id="20230" class="Symbol">{</a><a id="20231" href="Cubical.Homotopy.Loopspace.html#20231" class="Bound">B</a> <a id="20233" href="Cubical.Homotopy.Loopspace.html#20233" class="Bound">C</a> <a id="20235" class="Symbol">:</a> <a id="20237" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20242" href="Cubical.Homotopy.Loopspace.html#20227" class="Bound">ℓ</a><a id="20243" class="Symbol">}</a> <a id="20245" class="Symbol">(</a><a id="20246" href="Cubical.Homotopy.Loopspace.html#20246" class="Bound">b₀</a> <a id="20249" class="Symbol">:</a> <a id="20251" href="Cubical.Homotopy.Loopspace.html#20231" class="Bound">B</a><a id="20252" class="Symbol">)</a> <a id="20254" class="Symbol">(</a><a id="20255" href="Cubical.Homotopy.Loopspace.html#20255" class="Bound">π</a> <a id="20257" class="Symbol">:</a> <a id="20259" href="Cubical.Homotopy.Loopspace.html#20231" class="Bound">B</a> <a id="20261" class="Symbol">→</a> <a id="20263" href="Cubical.Homotopy.Loopspace.html#20233" class="Bound">C</a><a id="20264" class="Symbol">)</a> <a id="20266" class="Keyword">where</a>
  <a id="20274" class="Keyword">private</a>
    <a id="20286" href="Cubical.Homotopy.Loopspace.html#20286" class="Function">c₀</a> <a id="20289" class="Symbol">=</a> <a id="20291" href="Cubical.Homotopy.Loopspace.html#20255" class="Bound">π</a> <a id="20293" href="Cubical.Homotopy.Loopspace.html#20246" class="Bound">b₀</a>
    <a id="20300" href="Cubical.Homotopy.Loopspace.html#20300" class="Function">A</a> <a id="20302" class="Symbol">=</a> <a id="20304" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="20310" href="Cubical.Homotopy.Loopspace.html#20255" class="Bound">π</a> <a id="20312" href="Cubical.Homotopy.Loopspace.html#20286" class="Function">c₀</a>
    <a id="20319" href="Cubical.Homotopy.Loopspace.html#20319" class="Function">a₀</a> <a id="20322" class="Symbol">:</a> <a id="20324" href="Cubical.Homotopy.Loopspace.html#20300" class="Function">A</a>
    <a id="20330" href="Cubical.Homotopy.Loopspace.html#20319" class="Function">a₀</a> <a id="20333" class="Symbol">=</a> <a id="20335" href="Cubical.Homotopy.Loopspace.html#20246" class="Bound">b₀</a> <a id="20338" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20340" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="20349" href="Cubical.Homotopy.Loopspace.html#20349" class="Function">ι</a> <a id="20351" class="Symbol">:</a> <a id="20353" href="Cubical.Homotopy.Loopspace.html#20300" class="Function">A</a> <a id="20355" class="Symbol">→</a> <a id="20357" href="Cubical.Homotopy.Loopspace.html#20231" class="Bound">B</a>
    <a id="20363" href="Cubical.Homotopy.Loopspace.html#20349" class="Function">ι</a> <a id="20365" class="Symbol">=</a> <a id="20367" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
    <a id="20375" href="Cubical.Homotopy.Loopspace.html#20375" class="Function">π∘ι≡0</a> <a id="20381" class="Symbol">:</a> <a id="20383" class="Symbol">∀</a> <a id="20385" href="Cubical.Homotopy.Loopspace.html#20385" class="Bound">a</a> <a id="20387" class="Symbol">→</a> <a id="20389" href="Cubical.Homotopy.Loopspace.html#20255" class="Bound">π</a> <a id="20391" class="Symbol">(</a><a id="20392" href="Cubical.Homotopy.Loopspace.html#20349" class="Function">ι</a> <a id="20394" href="Cubical.Homotopy.Loopspace.html#20385" class="Bound">a</a><a id="20395" class="Symbol">)</a> <a id="20397" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20399" href="Cubical.Homotopy.Loopspace.html#20286" class="Function">c₀</a>
    <a id="20406" href="Cubical.Homotopy.Loopspace.html#20375" class="Function">π∘ι≡0</a> <a id="20412" class="Symbol">=</a> <a id="20414" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

    <a id="20423" href="Cubical.Homotopy.Loopspace.html#20423" class="Function">A∙</a> <a id="20426" href="Cubical.Homotopy.Loopspace.html#20426" class="Function">B∙</a> <a id="20429" href="Cubical.Homotopy.Loopspace.html#20429" class="Function">C∙</a> <a id="20432" class="Symbol">:</a> <a id="20434" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="20442" class="Symbol">_</a>
    <a id="20448" href="Cubical.Homotopy.Loopspace.html#20423" class="Function">A∙</a> <a id="20451" class="Symbol">=</a> <a id="20453" class="Symbol">(</a><a id="20454" href="Cubical.Homotopy.Loopspace.html#20300" class="Function">A</a> <a id="20456" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20458" href="Cubical.Homotopy.Loopspace.html#20319" class="Function">a₀</a><a id="20460" class="Symbol">)</a>
    <a id="20466" href="Cubical.Homotopy.Loopspace.html#20426" class="Function">B∙</a> <a id="20469" class="Symbol">=</a> <a id="20471" class="Symbol">(</a><a id="20472" href="Cubical.Homotopy.Loopspace.html#20231" class="Bound">B</a> <a id="20474" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20476" href="Cubical.Homotopy.Loopspace.html#20246" class="Bound">b₀</a><a id="20478" class="Symbol">)</a>
    <a id="20484" href="Cubical.Homotopy.Loopspace.html#20429" class="Function">C∙</a> <a id="20487" class="Symbol">=</a> <a id="20489" class="Symbol">(</a><a id="20490" href="Cubical.Homotopy.Loopspace.html#20233" class="Bound">C</a> <a id="20492" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20494" href="Cubical.Homotopy.Loopspace.html#20286" class="Function">c₀</a><a id="20496" class="Symbol">)</a>

    <a id="20503" href="Cubical.Homotopy.Loopspace.html#20503" class="Function">TwistedProduct</a> <a id="20518" class="Symbol">:</a> <a id="20520" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="20528" class="Symbol">_</a>
    <a id="20534" href="Cubical.Homotopy.Loopspace.html#20503" class="Function">TwistedProduct</a> <a id="20549" class="Symbol">=</a> <a id="20551" class="Symbol">((</a><a id="20553" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="20556" href="Cubical.Homotopy.Loopspace.html#20556" class="Bound">p</a> <a id="20558" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="20560" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="20564" class="Symbol">(</a><a id="20565" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="20567" href="Cubical.Homotopy.Loopspace.html#20429" class="Function">C∙</a><a id="20569" class="Symbol">)</a> <a id="20571" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="20573" class="Symbol">(</a><a id="20574" href="Cubical.Homotopy.Loopspace.html#20246" class="Bound">b₀</a> <a id="20577" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20579" href="Cubical.Homotopy.Loopspace.html#20556" class="Bound">p</a><a id="20580" class="Symbol">)</a> <a id="20582" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20584" href="Cubical.Homotopy.Loopspace.html#20319" class="Function">a₀</a><a id="20586" class="Symbol">)</a> <a id="20588" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20590" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20595" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20597" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="20601" class="Symbol">)</a>

  <a id="20606" class="Comment">-- The middle term of a fiber sequence always splits</a>
  <a id="20661" class="Comment">-- as a twisted product without any conditions.</a>
  <a id="20711" href="Cubical.Homotopy.Loopspace.html#20711" class="Function">presplit</a> <a id="20720" class="Symbol">:</a> <a id="20722" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="20724" href="Cubical.Homotopy.Loopspace.html#20426" class="Function">B∙</a> <a id="20727" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="20729" href="Cubical.Homotopy.Loopspace.html#20503" class="Function">TwistedProduct</a>
  <a id="20746" href="Cubical.Homotopy.Loopspace.html#20711" class="Function">presplit</a> <a id="20755" class="Symbol">=</a> <a id="20757" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="20762" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="20764" class="Symbol">(</a><a id="20765" href="Cubical.Foundations.Pointed.Base.html#2830" class="Function">ua∙</a> <a id="20769" class="Symbol">(</a><a id="20770" href="Cubical.Functions.Fibration.html#1544" class="Function">totalEquiv</a> <a id="20781" href="Cubical.Homotopy.Loopspace.html#20255" class="Bound">π</a><a id="20782" class="Symbol">)</a> <a id="20784" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="20788" class="Symbol">)</a>
    <a id="20794" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20796" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20800" class="Symbol">(</a><a id="20801" href="Cubical.Foundations.Pointed.Base.html#2830" class="Function">ua∙</a> <a id="20805" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a> <a id="20817" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="20821" class="Symbol">)</a>
    <a id="20827" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="20829" href="Cubical.Foundations.Pointed.Properties.html#9715" class="Function">Σ-cong-equiv-snd∙</a> <a id="20847" class="Symbol">(λ</a> <a id="20850" href="Cubical.Homotopy.Loopspace.html#20850" class="Bound">p</a>
      <a id="20858" class="Symbol">→</a> <a id="20860" href="Cubical.Foundations.Path.html#2450" class="Function">PathP≃Path</a> <a id="20871" class="Symbol">_</a> <a id="20873" class="Symbol">_</a> <a id="20875" class="Symbol">_</a> <a id="20877" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
        <a id="20888" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="20903" class="Symbol">(</a><a id="20904" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="20908" class="Symbol">(</a><a id="20909" href="Cubical.Foundations.Prelude.html#14440" class="Function">fromPathP</a>
          <a id="20929" class="Symbol">(</a><a id="20930" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="20937" class="Symbol">(</a><a id="20938" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="20943" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="20945" class="Symbol">λ</a> <a id="20947" href="Cubical.Homotopy.Loopspace.html#20947" class="Bound">i</a> <a id="20949" href="Cubical.Homotopy.Loopspace.html#20949" class="Bound">j</a> <a id="20951" class="Symbol">→</a> <a id="20953" href="Cubical.Homotopy.Loopspace.html#20850" class="Bound">p</a> <a id="20955" class="Symbol">(</a><a id="20956" href="Cubical.Homotopy.Loopspace.html#20947" class="Bound">i</a> <a id="20958" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="20960" href="Cubical.Homotopy.Loopspace.html#20949" class="Bound">j</a><a id="20961" class="Symbol">))))))</a>
      <a id="20974" class="Symbol">(</a><a id="20975" href="Cubical.Foundations.GroupoidLaws.html#1671" class="Function">rCancel</a> <a id="20983" class="Symbol">λ</a> <a id="20985" href="Cubical.Homotopy.Loopspace.html#20985" class="Bound">j</a> <a id="20987" class="Symbol">→</a> <a id="20989" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="20996" class="Symbol">(λ</a> <a id="20999" href="Cubical.Homotopy.Loopspace.html#20999" class="Bound">_</a> <a id="21001" class="Symbol">→</a> <a id="21003" href="Cubical.Homotopy.Loopspace.html#20300" class="Function">A</a><a id="21004" class="Symbol">)</a> <a id="21006" class="Symbol">(</a><a id="21007" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21009" href="Cubical.Homotopy.Loopspace.html#20985" class="Bound">j</a><a id="21010" class="Symbol">)</a> <a id="21012" href="Cubical.Homotopy.Loopspace.html#20319" class="Function">a₀</a><a id="21014" class="Symbol">)</a>

  <a id="21019" class="Keyword">module</a> <a id="21026" href="Cubical.Homotopy.Loopspace.html#21026" class="Module">Split</a> <a id="21032" class="Symbol">(</a><a id="21033" href="Cubical.Homotopy.Loopspace.html#21033" class="Bound">s</a> <a id="21035" class="Symbol">:</a> <a id="21037" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="21041" class="Symbol">(</a><a id="21042" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="21044" href="Cubical.Homotopy.Loopspace.html#20429" class="Function">C∙</a><a id="21046" class="Symbol">)</a> <a id="21048" class="Symbol">→</a> <a id="21050" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="21054" class="Symbol">(</a><a id="21055" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="21057" href="Cubical.Homotopy.Loopspace.html#20426" class="Function">B∙</a><a id="21059" class="Symbol">))</a>
      <a id="21068" class="Symbol">(</a><a id="21069" href="Cubical.Homotopy.Loopspace.html#21069" class="Bound">section</a> <a id="21077" class="Symbol">:</a> <a id="21079" class="Symbol">∀</a> <a id="21081" href="Cubical.Homotopy.Loopspace.html#21081" class="Bound">p</a> <a id="21083" class="Symbol">→</a> <a id="21085" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21090" href="Cubical.Homotopy.Loopspace.html#20255" class="Bound">π</a> <a id="21092" class="Symbol">(</a><a id="21093" href="Cubical.Homotopy.Loopspace.html#21033" class="Bound">s</a> <a id="21095" href="Cubical.Homotopy.Loopspace.html#21081" class="Bound">p</a><a id="21096" class="Symbol">)</a> <a id="21098" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21100" href="Cubical.Homotopy.Loopspace.html#21081" class="Bound">p</a><a id="21101" class="Symbol">)</a> <a id="21103" class="Keyword">where</a>
    <a id="21113" href="Cubical.Homotopy.Loopspace.html#21113" class="Function">movePoint</a> <a id="21123" class="Symbol">:</a> <a id="21125" class="Symbol">∀</a> <a id="21127" href="Cubical.Homotopy.Loopspace.html#21127" class="Bound">p</a> <a id="21129" class="Symbol">→</a> <a id="21131" href="Cubical.Homotopy.Loopspace.html#20319" class="Function">a₀</a> <a id="21134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21136" class="Symbol">(</a><a id="21137" href="Cubical.Homotopy.Loopspace.html#20246" class="Bound">b₀</a> <a id="21140" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21142" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21146" href="Cubical.Homotopy.Loopspace.html#21127" class="Bound">p</a><a id="21147" class="Symbol">)</a>
    <a id="21153" href="Cubical.Homotopy.Loopspace.html#21113" class="Function">movePoint</a> <a id="21163" href="Cubical.Homotopy.Loopspace.html#21163" class="Bound">p</a> <a id="21165" class="Symbol">=</a> <a id="21167" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="21174" class="Symbol">(</a><a id="21175" href="Cubical.Homotopy.Loopspace.html#21033" class="Bound">s</a> <a id="21177" href="Cubical.Homotopy.Loopspace.html#21163" class="Bound">p</a> <a id="21179" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
      <a id="21187" class="Symbol">λ</a> <a id="21189" href="Cubical.Homotopy.Loopspace.html#21189" class="Bound">i</a> <a id="21191" href="Cubical.Homotopy.Loopspace.html#21191" class="Bound">j</a> <a id="21193" class="Symbol">→</a> <a id="21195" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="21207" class="Symbol">(</a><a id="21208" href="Cubical.Homotopy.Loopspace.html#21069" class="Bound">section</a> <a id="21216" href="Cubical.Homotopy.Loopspace.html#21163" class="Bound">p</a><a id="21217" class="Symbol">)</a> <a id="21219" href="Cubical.Homotopy.Loopspace.html#21189" class="Bound">i</a> <a id="21221" class="Symbol">(</a><a id="21222" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21224" href="Cubical.Homotopy.Loopspace.html#21191" class="Bound">j</a><a id="21225" class="Symbol">))</a>

    <a id="21233" href="Cubical.Homotopy.Loopspace.html#21233" class="Function">splitting</a> <a id="21243" class="Symbol">:</a> <a id="21245" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="21249" class="Symbol">(</a><a id="21250" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="21252" href="Cubical.Homotopy.Loopspace.html#20426" class="Function">B∙</a><a id="21254" class="Symbol">)</a> <a id="21256" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21258" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="21262" class="Symbol">(</a><a id="21263" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="21265" href="Cubical.Homotopy.Loopspace.html#20429" class="Function">C∙</a><a id="21267" class="Symbol">)</a> <a id="21269" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="21271" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="21275" class="Symbol">(</a><a id="21276" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="21278" href="Cubical.Homotopy.Loopspace.html#20423" class="Function">A∙</a><a id="21280" class="Symbol">)</a>
    <a id="21286" href="Cubical.Homotopy.Loopspace.html#21233" class="Function">splitting</a> <a id="21296" class="Symbol">=</a> <a id="21298" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21303" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="21307" href="Cubical.Homotopy.Loopspace.html#20711" class="Function">presplit</a> <a id="21316" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21318" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a>
      <a id="21327" class="Symbol">(</a><a id="21328" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="21345" class="Symbol">λ</a> <a id="21347" href="Cubical.Homotopy.Loopspace.html#21347" class="Bound">p</a> <a id="21349" class="Symbol">→</a> <a id="21351" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="21366" class="Symbol">(</a><a id="21367" href="Cubical.Homotopy.Loopspace.html#21113" class="Function">movePoint</a> <a id="21377" class="Symbol">_))</a>

    <a id="21386" class="Comment">-- If the section furthermore respects the base point, then</a>
    <a id="21450" class="Comment">-- the splitting does too.</a>
    <a id="21481" class="Keyword">module</a> <a id="21488" href="Cubical.Homotopy.Loopspace.html#21488" class="Module">_</a> <a id="21490" class="Symbol">(</a><a id="21491" href="Cubical.Homotopy.Loopspace.html#21491" class="Bound">h</a> <a id="21493" class="Symbol">:</a> <a id="21495" href="Cubical.Homotopy.Loopspace.html#21033" class="Bound">s</a> <a id="21497" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="21502" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21504" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21508" class="Symbol">)</a> <a id="21510" class="Symbol">(</a><a id="21511" href="Cubical.Homotopy.Loopspace.html#21511" class="Bound">coh</a> <a id="21515" class="Symbol">:</a> <a id="21517" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21522" class="Symbol">(</a><a id="21523" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21528" href="Cubical.Homotopy.Loopspace.html#20255" class="Bound">π</a><a id="21529" class="Symbol">)</a> <a id="21531" href="Cubical.Homotopy.Loopspace.html#21491" class="Bound">h</a> <a id="21533" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21535" href="Cubical.Homotopy.Loopspace.html#21069" class="Bound">section</a> <a id="21543" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21547" class="Symbol">)</a> <a id="21549" class="Keyword">where</a>
      <a id="21561" href="Cubical.Homotopy.Loopspace.html#21561" class="Function">movePoint-refl</a> <a id="21576" class="Symbol">:</a> <a id="21578" href="Cubical.Homotopy.Loopspace.html#21113" class="Function">movePoint</a> <a id="21588" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="21593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21595" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="21606" href="Cubical.Homotopy.Loopspace.html#21561" class="Function">movePoint-refl</a> <a id="21621" href="Cubical.Homotopy.Loopspace.html#21621" class="Bound">i</a> <a id="21623" href="Cubical.Homotopy.Loopspace.html#21623" class="Bound">j</a> <a id="21625" class="Symbol">=</a> <a id="21627" href="Cubical.Homotopy.Loopspace.html#21491" class="Bound">h</a> <a id="21629" href="Cubical.Homotopy.Loopspace.html#21621" class="Bound">i</a> <a id="21631" href="Cubical.Homotopy.Loopspace.html#21623" class="Bound">j</a> <a id="21633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21635" class="Symbol">λ</a> <a id="21637" href="Cubical.Homotopy.Loopspace.html#21637" class="Bound">k</a> <a id="21639" class="Symbol">→</a>
        <a id="21649" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="21661" class="Symbol">(</a><a id="21662" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="21667" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21671" href="Cubical.Homotopy.Loopspace.html#21511" class="Bound">coh</a> <a id="21675" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="21677" href="Cubical.Homotopy.Loopspace.html#21726" class="Function">lemma</a> <a id="21683" class="Symbol">_</a> <a id="21685" class="Symbol">_)</a> <a id="21688" class="Symbol">(</a><a id="21689" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21691" href="Cubical.Homotopy.Loopspace.html#21621" class="Bound">i</a><a id="21692" class="Symbol">)</a> <a id="21694" class="Symbol">(</a><a id="21695" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="21697" href="Cubical.Homotopy.Loopspace.html#21637" class="Bound">k</a><a id="21698" class="Symbol">)</a> <a id="21700" href="Cubical.Homotopy.Loopspace.html#21623" class="Bound">j</a>
        <a id="21710" class="Keyword">where</a>
          <a id="21726" href="Cubical.Homotopy.Loopspace.html#21726" class="Function">lemma</a> <a id="21732" class="Symbol">:</a> <a id="21734" class="Symbol">∀</a> <a id="21736" class="Symbol">{</a><a id="21737" href="Cubical.Homotopy.Loopspace.html#21737" class="Bound">ℓ</a><a id="21738" class="Symbol">}</a> <a id="21740" class="Symbol">{</a><a id="21741" href="Cubical.Homotopy.Loopspace.html#21741" class="Bound">X</a> <a id="21743" class="Symbol">:</a> <a id="21745" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21750" href="Cubical.Homotopy.Loopspace.html#21737" class="Bound">ℓ</a><a id="21751" class="Symbol">}</a> <a id="21753" class="Symbol">{</a><a id="21754" href="Cubical.Homotopy.Loopspace.html#21754" class="Bound">x</a> <a id="21756" class="Symbol">:</a> <a id="21758" href="Cubical.Homotopy.Loopspace.html#21741" class="Bound">X</a><a id="21759" class="Symbol">}</a> <a id="21761" class="Symbol">(</a><a id="21762" href="Cubical.Homotopy.Loopspace.html#21762" class="Bound">p</a> <a id="21764" class="Symbol">:</a> <a id="21766" href="Cubical.Homotopy.Loopspace.html#21754" class="Bound">x</a> <a id="21768" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21770" href="Cubical.Homotopy.Loopspace.html#21754" class="Bound">x</a><a id="21771" class="Symbol">)</a> <a id="21773" class="Symbol">(</a><a id="21774" href="Cubical.Homotopy.Loopspace.html#21774" class="Bound">q</a> <a id="21776" class="Symbol">:</a> <a id="21778" href="Cubical.Homotopy.Loopspace.html#21762" class="Bound">p</a> <a id="21780" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21782" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="21786" class="Symbol">)</a>
            <a id="21800" class="Symbol">→</a> <a id="21802" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21806" href="Cubical.Homotopy.Loopspace.html#21774" class="Bound">q</a> <a id="21808" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21810" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="21821" class="Symbol">(</a><a id="21822" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="21834" href="Cubical.Homotopy.Loopspace.html#21774" class="Bound">q</a><a id="21835" class="Symbol">)</a>
          <a id="21847" href="Cubical.Homotopy.Loopspace.html#21726" class="Function">lemma</a> <a id="21853" class="Symbol">{</a><a id="21854" class="Argument">x</a> <a id="21856" class="Symbol">=</a> <a id="21858" href="Cubical.Homotopy.Loopspace.html#21858" class="Bound">x</a><a id="21859" class="Symbol">}</a> <a id="21861" href="Cubical.Homotopy.Loopspace.html#21861" class="Bound">p</a> <a id="21863" href="Cubical.Homotopy.Loopspace.html#21863" class="Bound">q</a> <a id="21865" class="Symbol">=</a> <a id="21867" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="21869" class="Symbol">(λ</a> <a id="21872" href="Cubical.Homotopy.Loopspace.html#21872" class="Bound">p</a> <a id="21874" class="Symbol">(</a><a id="21875" href="Cubical.Homotopy.Loopspace.html#21875" class="Bound">q</a> <a id="21877" class="Symbol">:</a> <a id="21879" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="21884" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21886" href="Cubical.Homotopy.Loopspace.html#21872" class="Bound">p</a><a id="21887" class="Symbol">)</a>
              <a id="21903" class="Symbol">→</a> <a id="21905" href="Cubical.Homotopy.Loopspace.html#21875" class="Bound">q</a> <a id="21907" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="21909" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="21920" class="Symbol">(</a><a id="21921" href="Cubical.Foundations.Path.html#7251" class="Function">slideSquare</a> <a id="21933" class="Symbol">(</a><a id="21934" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="21938" href="Cubical.Homotopy.Loopspace.html#21875" class="Bound">q</a><a id="21939" class="Symbol">)))</a>
            <a id="21955" class="Symbol">(λ</a> <a id="21958" href="Cubical.Homotopy.Loopspace.html#21958" class="Bound">i</a> <a id="21960" href="Cubical.Homotopy.Loopspace.html#21960" class="Bound">j</a> <a id="21962" href="Cubical.Homotopy.Loopspace.html#21962" class="Bound">k</a> <a id="21964" class="Symbol">→</a> <a id="21966" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a>
              <a id="21986" class="Symbol">(</a><a id="21987" href="Cubical.Foundations.Path.html#7003" class="Function">slideSquareFaces</a>
                <a id="22020" class="Symbol">{</a><a id="22021" class="Argument">a₀₀</a> <a id="22025" class="Symbol">=</a> <a id="22027" href="Cubical.Homotopy.Loopspace.html#21858" class="Bound">x</a><a id="22028" class="Symbol">}</a> <a id="22030" class="Symbol">{</a><a id="22031" class="Argument">a₋</a> <a id="22034" class="Symbol">=</a> <a id="22036" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="22040" class="Symbol">}</a> <a id="22042" class="Symbol">{</a><a id="22043" class="Argument">a₁₋</a> <a id="22047" class="Symbol">=</a> <a id="22049" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="22053" class="Symbol">}</a> <a id="22055" class="Symbol">{</a><a id="22056" class="Argument">a₋₀</a> <a id="22060" class="Symbol">=</a> <a id="22062" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="22066" class="Symbol">}</a>
                <a id="22084" href="Cubical.Homotopy.Loopspace.html#21960" class="Bound">j</a> <a id="22086" href="Cubical.Homotopy.Loopspace.html#21962" class="Bound">k</a><a id="22087" class="Symbol">)</a> <a id="22089" class="Symbol">(</a><a id="22090" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="22094" href="Cubical.Homotopy.Loopspace.html#21858" class="Bound">x</a><a id="22095" class="Symbol">)</a> <a id="22097" href="Cubical.Homotopy.Loopspace.html#21958" class="Bound">i</a><a id="22098" class="Symbol">)</a>
            <a id="22112" class="Symbol">(</a><a id="22113" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22117" href="Cubical.Homotopy.Loopspace.html#21863" class="Bound">q</a><a id="22118" class="Symbol">)</a>

      <a id="22127" href="Cubical.Homotopy.Loopspace.html#22127" class="Function">twisted∙</a> <a id="22136" class="Symbol">:</a> <a id="22138" href="Cubical.Homotopy.Loopspace.html#20503" class="Function">TwistedProduct</a> <a id="22153" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22155" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="22157" href="Cubical.Homotopy.Loopspace.html#20429" class="Function">C∙</a> <a id="22160" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="22163" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="22165" href="Cubical.Homotopy.Loopspace.html#20423" class="Function">A∙</a>
      <a id="22174" href="Cubical.Homotopy.Loopspace.html#22127" class="Function">twisted∙</a> <a id="22183" class="Symbol">=</a> <a id="22185" href="Cubical.Foundations.Pointed.Properties.html#9715" class="Function">Σ-cong-equiv-snd∙</a>
        <a id="22211" class="Symbol">(λ</a> <a id="22214" href="Cubical.Homotopy.Loopspace.html#22214" class="Bound">p</a> <a id="22216" class="Symbol">→</a> <a id="22218" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="22233" class="Symbol">(</a><a id="22234" href="Cubical.Homotopy.Loopspace.html#21113" class="Function">movePoint</a> <a id="22244" class="Symbol">_))</a>
        <a id="22256" class="Symbol">(</a><a id="22257" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22262" class="Symbol">(λ</a> <a id="22265" href="Cubical.Homotopy.Loopspace.html#22265" class="Bound">t</a> <a id="22267" class="Symbol">→</a> <a id="22269" href="Cubical.Foundations.Path.html#4642" class="Function">compPathlEquiv</a> <a id="22284" href="Cubical.Homotopy.Loopspace.html#22265" class="Bound">t</a> <a id="22286" class="Symbol">.</a><a id="22287" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22291" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="22295" class="Symbol">)</a> <a id="22297" href="Cubical.Homotopy.Loopspace.html#21561" class="Function">movePoint-refl</a> <a id="22312" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22314" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22318" class="Symbol">(</a><a id="22319" href="Cubical.Foundations.GroupoidLaws.html#400" class="Function">rUnit</a> <a id="22325" class="Symbol">_))</a>

      <a id="22336" href="Cubical.Homotopy.Loopspace.html#22336" class="Function">splitting∙</a> <a id="22347" class="Symbol">:</a> <a id="22349" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="22351" href="Cubical.Homotopy.Loopspace.html#20426" class="Function">B∙</a> <a id="22354" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22356" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="22358" href="Cubical.Homotopy.Loopspace.html#20429" class="Function">C∙</a> <a id="22361" href="Cubical.Foundations.Pointed.Properties.html#1602" class="Function Operator">×∙</a> <a id="22364" href="Cubical.Homotopy.Loopspace.html#857" class="Function">Ω</a> <a id="22366" href="Cubical.Homotopy.Loopspace.html#20423" class="Function">A∙</a>
      <a id="22375" href="Cubical.Homotopy.Loopspace.html#22336" class="Function">splitting∙</a> <a id="22386" class="Symbol">=</a> <a id="22388" href="Cubical.Homotopy.Loopspace.html#20711" class="Function">presplit</a> <a id="22397" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="22399" href="Cubical.Homotopy.Loopspace.html#22127" class="Function">twisted∙</a>

      <a id="22415" class="Comment">-- splitting and splitting∙ agrees</a>
      <a id="22456" href="Cubical.Homotopy.Loopspace.html#22456" class="Function">splitting-typ</a> <a id="22470" class="Symbol">:</a> <a id="22472" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="22477" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="22481" href="Cubical.Homotopy.Loopspace.html#22336" class="Function">splitting∙</a> <a id="22492" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22494" href="Cubical.Homotopy.Loopspace.html#21233" class="Function">splitting</a>
      <a id="22510" href="Cubical.Homotopy.Loopspace.html#22456" class="Function">splitting-typ</a> <a id="22524" class="Symbol">=</a> <a id="22526" href="Cubical.Foundations.GroupoidLaws.html#11841" class="Function">congFunct</a> <a id="22536" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="22540" href="Cubical.Homotopy.Loopspace.html#20711" class="Function">presplit</a> <a id="22549" href="Cubical.Homotopy.Loopspace.html#22127" class="Function">twisted∙</a>
</pre></body></html>

==> anc/html/Cubical.Induction.WellFounded.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Induction.WellFounded</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda">
<a id="2" class="Keyword">module</a> <a id="9" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="124" class="Keyword">module</a> <a id="131" href="Cubical.Induction.WellFounded.html#131" class="Module">_</a> <a id="133" class="Symbol">{</a><a id="134" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a> <a id="136" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="138" class="Symbol">}</a> <a id="140" class="Symbol">{</a><a id="141" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="143" class="Symbol">:</a> <a id="145" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="150" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a><a id="151" class="Symbol">}</a> <a id="153" class="Symbol">(</a><a id="154" href="Cubical.Induction.WellFounded.html#154" class="Bound Operator">_&lt;_</a> <a id="158" class="Symbol">:</a> <a id="160" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="162" class="Symbol">→</a> <a id="164" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="166" class="Symbol">→</a> <a id="168" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="173" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="175" class="Symbol">)</a> <a id="177" class="Keyword">where</a>
  <a id="185" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="191" class="Symbol">:</a> <a id="193" class="Symbol">∀{</a><a id="195" href="Cubical.Induction.WellFounded.html#195" class="Bound">ℓ&#39;&#39;</a><a id="198" class="Symbol">}</a> <a id="200" class="Symbol">→</a> <a id="202" class="Symbol">(</a><a id="203" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="205" class="Symbol">→</a> <a id="207" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="212" href="Cubical.Induction.WellFounded.html#195" class="Bound">ℓ&#39;&#39;</a><a id="215" class="Symbol">)</a> <a id="217" class="Symbol">→</a> <a id="219" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a> <a id="221" class="Symbol">→</a> <a id="223" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="228" class="Symbol">_</a>
  <a id="232" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="238" href="Cubical.Induction.WellFounded.html#238" class="Bound">P</a> <a id="240" href="Cubical.Induction.WellFounded.html#240" class="Bound">x</a> <a id="242" class="Symbol">=</a> <a id="244" class="Symbol">∀</a> <a id="246" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a> <a id="248" class="Symbol">→</a> <a id="250" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a> <a id="252" href="Cubical.Induction.WellFounded.html#154" class="Bound Operator">&lt;</a> <a id="254" href="Cubical.Induction.WellFounded.html#240" class="Bound">x</a> <a id="256" class="Symbol">→</a> <a id="258" href="Cubical.Induction.WellFounded.html#238" class="Bound">P</a> <a id="260" href="Cubical.Induction.WellFounded.html#246" class="Bound">y</a>

  <a id="265" class="Keyword">data</a> <a id="270" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="274" class="Symbol">(</a><a id="275" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a> <a id="277" class="Symbol">:</a> <a id="279" href="Cubical.Induction.WellFounded.html#141" class="Bound">A</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">:</a> <a id="284" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="289" class="Symbol">(</a><a id="290" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="296" href="Cubical.Induction.WellFounded.html#134" class="Bound">ℓ</a> <a id="298" href="Cubical.Induction.WellFounded.html#136" class="Bound">ℓ&#39;</a><a id="300" class="Symbol">)</a> <a id="302" class="Keyword">where</a>
    <a id="312" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="316" class="Symbol">:</a> <a id="318" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="324" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="328" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a> <a id="330" class="Symbol">→</a> <a id="332" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="336" href="Cubical.Induction.WellFounded.html#275" class="Bound">x</a>

  <a id="341" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="353" class="Symbol">:</a> <a id="355" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="360" class="Symbol">_</a>
  <a id="364" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="376" class="Symbol">=</a> <a id="378" class="Symbol">∀</a> <a id="380" href="Cubical.Induction.WellFounded.html#380" class="Bound">x</a> <a id="382" class="Symbol">→</a> <a id="384" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="388" href="Cubical.Induction.WellFounded.html#380" class="Bound">x</a>


<a id="392" class="Keyword">module</a> <a id="399" href="Cubical.Induction.WellFounded.html#399" class="Module">_</a> <a id="401" class="Symbol">{</a><a id="402" href="Cubical.Induction.WellFounded.html#402" class="Bound">ℓ</a> <a id="404" href="Cubical.Induction.WellFounded.html#404" class="Bound">ℓ&#39;</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="411" class="Symbol">:</a> <a id="413" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="418" href="Cubical.Induction.WellFounded.html#402" class="Bound">ℓ</a><a id="419" class="Symbol">}</a> <a id="421" class="Symbol">{</a><a id="422" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="426" class="Symbol">:</a> <a id="428" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="430" class="Symbol">→</a> <a id="432" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="434" class="Symbol">→</a> <a id="436" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="441" href="Cubical.Induction.WellFounded.html#404" class="Bound">ℓ&#39;</a><a id="443" class="Symbol">}</a> <a id="445" class="Keyword">where</a>
  <a id="453" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="463" class="Symbol">:</a> <a id="465" class="Symbol">∀</a> <a id="467" href="Cubical.Induction.WellFounded.html#467" class="Bound">x</a> <a id="469" class="Symbol">→</a> <a id="471" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="478" class="Symbol">(</a><a id="479" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="483" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="487" href="Cubical.Induction.WellFounded.html#467" class="Bound">x</a><a id="488" class="Symbol">)</a>
  <a id="492" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="502" href="Cubical.Induction.WellFounded.html#502" class="Bound">x</a> <a id="504" class="Symbol">(</a><a id="505" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="509" href="Cubical.Induction.WellFounded.html#509" class="Bound">p</a><a id="510" class="Symbol">)</a> <a id="512" class="Symbol">(</a><a id="513" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="517" href="Cubical.Induction.WellFounded.html#517" class="Bound">q</a><a id="518" class="Symbol">)</a>
    <a id="524" class="Symbol">=</a> <a id="526" class="Symbol">λ</a> <a id="528" href="Cubical.Induction.WellFounded.html#528" class="Bound">i</a> <a id="530" class="Symbol">→</a> <a id="532" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="536" class="Symbol">(λ</a> <a id="539" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="541" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a> <a id="545" class="Symbol">→</a> <a id="547" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="557" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="559" class="Symbol">(</a><a id="560" href="Cubical.Induction.WellFounded.html#509" class="Bound">p</a> <a id="562" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="564" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a><a id="567" class="Symbol">)</a> <a id="569" class="Symbol">(</a><a id="570" href="Cubical.Induction.WellFounded.html#517" class="Bound">q</a> <a id="572" href="Cubical.Induction.WellFounded.html#539" class="Bound">y</a> <a id="574" href="Cubical.Induction.WellFounded.html#541" class="Bound">y&lt;x</a><a id="577" class="Symbol">)</a> <a id="579" href="Cubical.Induction.WellFounded.html#528" class="Bound">i</a><a id="580" class="Symbol">)</a>

  <a id="585" href="Cubical.Induction.WellFounded.html#585" class="Function">isPropWellFounded</a> <a id="603" class="Symbol">:</a> <a id="605" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="612" class="Symbol">(</a><a id="613" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="625" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="628" class="Symbol">)</a>
  <a id="632" href="Cubical.Induction.WellFounded.html#585" class="Function">isPropWellFounded</a> <a id="650" href="Cubical.Induction.WellFounded.html#650" class="Bound">p</a> <a id="652" href="Cubical.Induction.WellFounded.html#652" class="Bound">q</a> <a id="654" href="Cubical.Induction.WellFounded.html#654" class="Bound">i</a> <a id="656" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a> <a id="658" class="Symbol">=</a> <a id="660" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="670" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a> <a id="672" class="Symbol">(</a><a id="673" href="Cubical.Induction.WellFounded.html#650" class="Bound">p</a> <a id="675" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a><a id="676" class="Symbol">)</a> <a id="678" class="Symbol">(</a><a id="679" href="Cubical.Induction.WellFounded.html#652" class="Bound">q</a> <a id="681" href="Cubical.Induction.WellFounded.html#656" class="Bound">a</a><a id="682" class="Symbol">)</a> <a id="684" href="Cubical.Induction.WellFounded.html#654" class="Bound">i</a>

  <a id="689" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">∀{</a><a id="700" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">→</a> <a id="705" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="709" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="713" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a> <a id="715" class="Symbol">→</a> <a id="717" href="Cubical.Induction.WellFounded.html#185" class="Function">WFRec</a> <a id="723" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="732" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="735" class="Symbol">)</a> <a id="737" href="Cubical.Induction.WellFounded.html#700" class="Bound">x</a>
  <a id="741" href="Cubical.Induction.WellFounded.html#689" class="Function">access</a> <a id="748" class="Symbol">(</a><a id="749" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="753" href="Cubical.Induction.WellFounded.html#753" class="Bound">r</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Induction.WellFounded.html#753" class="Bound">r</a>

  <a id="763" class="Keyword">private</a>
    <a id="775" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="779" class="Symbol">:</a> <a id="781" class="Symbol">∀{</a><a id="783" href="Cubical.Induction.WellFounded.html#783" class="Bound">ℓ&#39;&#39;</a><a id="786" class="Symbol">}</a> <a id="788" class="Symbol">{</a><a id="789" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="791" class="Symbol">:</a> <a id="793" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="802" href="Cubical.Induction.WellFounded.html#783" class="Bound">ℓ&#39;&#39;</a><a id="805" class="Symbol">}</a>
        <a id="815" class="Symbol">→</a> <a id="817" class="Symbol">∀</a> <a id="819" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a> <a id="821" class="Symbol">→</a> <a id="823" class="Symbol">(</a><a id="824" href="Cubical.Induction.WellFounded.html#824" class="Bound">wf</a> <a id="827" class="Symbol">:</a> <a id="829" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="833" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="837" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a><a id="838" class="Symbol">)</a>
        <a id="848" class="Symbol">→</a> <a id="850" class="Symbol">(∀</a> <a id="853" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a> <a id="855" class="Symbol">→</a> <a id="857" class="Symbol">(∀</a> <a id="860" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a> <a id="862" class="Symbol">→</a> <a id="864" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a> <a id="866" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="868" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a> <a id="870" class="Symbol">→</a> <a id="872" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="874" href="Cubical.Induction.WellFounded.html#860" class="Bound">y</a><a id="875" class="Symbol">)</a> <a id="877" class="Symbol">→</a> <a id="879" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="881" href="Cubical.Induction.WellFounded.html#853" class="Bound">x</a><a id="882" class="Symbol">)</a>
        <a id="892" class="Symbol">→</a> <a id="894" href="Cubical.Induction.WellFounded.html#789" class="Bound">P</a> <a id="896" href="Cubical.Induction.WellFounded.html#819" class="Bound">x</a>
    <a id="902" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="906" href="Cubical.Induction.WellFounded.html#906" class="Bound">x</a> <a id="908" class="Symbol">(</a><a id="909" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="913" href="Cubical.Induction.WellFounded.html#913" class="Bound">p</a><a id="914" class="Symbol">)</a> <a id="916" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a> <a id="918" class="Symbol">=</a> <a id="920" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a> <a id="922" href="Cubical.Induction.WellFounded.html#906" class="Bound">x</a> <a id="924" class="Symbol">λ</a> <a id="926" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="928" href="Cubical.Induction.WellFounded.html#928" class="Bound">y&lt;x</a> <a id="932" class="Symbol">→</a> <a id="934" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="938" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="940" class="Symbol">(</a><a id="941" href="Cubical.Induction.WellFounded.html#913" class="Bound">p</a> <a id="943" href="Cubical.Induction.WellFounded.html#926" class="Bound">y</a> <a id="945" href="Cubical.Induction.WellFounded.html#928" class="Bound">y&lt;x</a><a id="948" class="Symbol">)</a> <a id="950" href="Cubical.Induction.WellFounded.html#916" class="Bound">e</a>

  <a id="955" class="Keyword">module</a> <a id="962" href="Cubical.Induction.WellFounded.html#962" class="Module">WFI</a> <a id="966" class="Symbol">(</a><a id="967" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="970" class="Symbol">:</a> <a id="972" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="984" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a><a id="987" class="Symbol">)</a> <a id="989" class="Keyword">where</a>
    <a id="999" class="Keyword">module</a> <a id="1006" href="Cubical.Induction.WellFounded.html#1006" class="Module">_</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Cubical.Induction.WellFounded.html#1009" class="Bound">ℓ&#39;&#39;</a><a id="1012" class="Symbol">}</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1017" class="Symbol">:</a> <a id="1019" href="Cubical.Induction.WellFounded.html#409" class="Bound">A</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1028" href="Cubical.Induction.WellFounded.html#1009" class="Bound">ℓ&#39;&#39;</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1036" class="Symbol">:</a> <a id="1038" class="Symbol">∀</a> <a id="1040" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a> <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(∀</a> <a id="1047" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a> <a id="1053" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1055" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1061" href="Cubical.Induction.WellFounded.html#1047" class="Bound">y</a><a id="1062" class="Symbol">)</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1068" href="Cubical.Induction.WellFounded.html#1040" class="Bound">x</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Keyword">where</a>
      <a id="1083" class="Keyword">private</a>
        <a id="1099" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1111" class="Symbol">:</a> <a id="1113" class="Symbol">∀</a> <a id="1115" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1117" href="Cubical.Induction.WellFounded.html#1117" class="Bound">ax</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1126" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1128" href="Cubical.Induction.WellFounded.html#1117" class="Bound">ax</a> <a id="1131" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1133" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1135" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1137" href="Cubical.Induction.WellFounded.html#1115" class="Bound">x</a> <a id="1139" class="Symbol">(λ</a> <a id="1142" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a> <a id="1144" href="Cubical.Induction.WellFounded.html#1144" class="Symbol">_</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1152" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1158" href="Cubical.Induction.WellFounded.html#1142" class="Bound">y</a><a id="1159" class="Symbol">)</a> <a id="1161" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a><a id="1162" class="Symbol">)</a>
        <a id="1172" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1184" href="Cubical.Induction.WellFounded.html#1184" class="Bound">x</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1191" href="Cubical.Induction.WellFounded.html#1191" class="Bound">p</a><a id="1192" class="Symbol">)</a>
          <a id="1204" class="Symbol">=</a> <a id="1206" class="Symbol">λ</a> <a id="1208" href="Cubical.Induction.WellFounded.html#1208" class="Bound">i</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1214" href="Cubical.Induction.WellFounded.html#1184" class="Bound">x</a> <a id="1216" class="Symbol">(λ</a> <a id="1219" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1221" href="Cubical.Induction.WellFounded.html#1221" class="Bound">y&lt;x</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1231" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Cubical.Induction.WellFounded.html#453" class="Function">isPropAcc</a> <a id="1244" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Cubical.Induction.WellFounded.html#1191" class="Bound">p</a> <a id="1249" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a> <a id="1251" href="Cubical.Induction.WellFounded.html#1221" class="Bound">y&lt;x</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1260" href="Cubical.Induction.WellFounded.html#1219" class="Bound">y</a><a id="1261" class="Symbol">)</a> <a id="1263" href="Cubical.Induction.WellFounded.html#1208" class="Bound">i</a><a id="1264" class="Symbol">)</a> <a id="1266" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a><a id="1267" class="Symbol">)</a>

      <a id="1276" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1286" class="Symbol">:</a>  <a id="1289" class="Symbol">∀</a> <a id="1291" href="Cubical.Induction.WellFounded.html#1291" class="Bound">x</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Cubical.Induction.WellFounded.html#1015" class="Bound">P</a> <a id="1297" href="Cubical.Induction.WellFounded.html#1291" class="Bound">x</a>
      <a id="1305" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1315" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Cubical.Induction.WellFounded.html#775" class="Function">wfi</a> <a id="1323" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1329" href="Cubical.Induction.WellFounded.html#1315" class="Bound">x</a><a id="1330" class="Symbol">)</a> <a id="1332" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a>

      <a id="1341" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="1359" class="Symbol">:</a> <a id="1361" class="Symbol">∀</a> <a id="1363" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1377" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1379" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Induction.WellFounded.html#1034" class="Bound">e</a> <a id="1384" href="Cubical.Induction.WellFounded.html#1363" class="Bound">x</a> <a id="1386" class="Symbol">λ</a> <a id="1388" href="Cubical.Induction.WellFounded.html#1388" class="Bound">y</a> <a id="1390" href="Cubical.Induction.WellFounded.html#1390" class="Symbol">_</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Cubical.Induction.WellFounded.html#1276" class="Function">induction</a> <a id="1404" href="Cubical.Induction.WellFounded.html#1388" class="Bound">y</a><a id="1405" class="Symbol">)</a>
      <a id="1413" href="Cubical.Induction.WellFounded.html#1341" class="Function">induction-compute</a> <a id="1431" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Cubical.Induction.WellFounded.html#1099" class="Function">wfi-compute</a> <a id="1447" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Cubical.Induction.WellFounded.html#967" class="Bound">wf</a> <a id="1453" href="Cubical.Induction.WellFounded.html#1431" class="Bound">x</a><a id="1454" class="Symbol">)</a>

  <a id="1459" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1466" class="Symbol">:</a> <a id="1468" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1480" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1484" class="Symbol">→</a> <a id="1486" class="Symbol">∀</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a> <a id="1499" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1501" href="Cubical.Induction.WellFounded.html#1489" class="Bound">x</a><a id="1502" class="Symbol">)</a>
  <a id="1506" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1513" href="Cubical.Induction.WellFounded.html#1513" class="Bound">wf</a> <a id="1516" class="Symbol">{</a><a id="1517" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1526" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Cubical.Induction.WellFounded.html#1513" class="Bound">wf</a> <a id="1532" href="Cubical.Induction.WellFounded.html#1517" class="Bound">x</a><a id="1533" class="Symbol">)</a>
    <a id="1539" class="Keyword">where</a>
      <a id="1551" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1555" class="Symbol">:</a> <a id="1557" class="Symbol">∀</a> <a id="1559" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Induction.WellFounded.html#270" class="Datatype">Acc</a> <a id="1567" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1571" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a> <a id="1580" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1582" href="Cubical.Induction.WellFounded.html#1559" class="Bound">x</a><a id="1583" class="Symbol">)</a>
      <a id="1591" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1595" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Cubical.Induction.WellFounded.html#312" class="InductiveConstructor">acc</a> <a id="1602" href="Cubical.Induction.WellFounded.html#1602" class="Bound">r</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Cubical.Induction.WellFounded.html#1551" class="Function">aux</a> <a id="1615" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Cubical.Induction.WellFounded.html#1602" class="Bound">r</a> <a id="1620" href="Cubical.Induction.WellFounded.html#1595" class="Bound">x</a> <a id="1622" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Cubical.Induction.WellFounded.html#1605" class="Bound">x&lt;x</a>

  <a id="1634" href="Cubical.Induction.WellFounded.html#1634" class="Function">wf→x&lt;y→x≢y</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="1659" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">_&lt;_</a> <a id="1663" class="Symbol">→</a> <a id="1665" class="Symbol">∀</a> <a id="1667" class="Symbol">{</a><a id="1668" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a><a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">{</a><a id="1672" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a><a id="1673" class="Symbol">}</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a> <a id="1679" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;</a> <a id="1681" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Induction.WellFounded.html#1668" class="Bound">x</a> <a id="1690" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1692" href="Cubical.Induction.WellFounded.html#1672" class="Bound">y</a><a id="1693" class="Symbol">)</a>
  <a id="1697" href="Cubical.Induction.WellFounded.html#1634" class="Function">wf→x&lt;y→x≢y</a> <a id="1708" href="Cubical.Induction.WellFounded.html#1708" class="Bound">wf</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Cubical.Induction.WellFounded.html#1712" class="Bound">x</a><a id="1713" class="Symbol">}</a> <a id="1715" href="Cubical.Induction.WellFounded.html#1715" class="Bound">x&lt;y</a> <a id="1719" href="Cubical.Induction.WellFounded.html#1719" class="Bound">x≡y</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Cubical.Induction.WellFounded.html#1459" class="Function">wf→x≮x</a> <a id="1732" href="Cubical.Induction.WellFounded.html#1708" class="Bound">wf</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Cubical.Induction.WellFounded.html#1712" class="Bound">x</a> <a id="1745" href="Cubical.Induction.WellFounded.html#422" class="Bound Operator">&lt;_</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1754" href="Cubical.Induction.WellFounded.html#1719" class="Bound">x≡y</a><a id="1757" class="Symbol">)</a> <a id="1759" href="Cubical.Induction.WellFounded.html#1715" class="Bound">x&lt;y</a><a id="1762" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Modalities.Modality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Modalities.Modality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Modalities.Modality.html" class="Module">Cubical.Modalities.Modality</a> <a id="36" class="Keyword">where</a>

<a id="43" class="Comment">{-
  translated from
  https://github.com/HoTT/HoTT-Agda/blob/master/core/lib/types/Modality.agda
-}</a>

<a id="145" class="Keyword">open</a> <a id="150" class="Keyword">import</a> <a id="157" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="185" class="Keyword">open</a> <a id="190" class="Keyword">import</a> <a id="197" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>

<a id="443" class="Keyword">record</a> <a id="Modality"></a><a id="450" href="Cubical.Modalities.Modality.html#450" class="Record">Modality</a> <a id="459" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a> <a id="461" class="Symbol">:</a> <a id="463" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="468" class="Symbol">(</a><a id="469" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="475" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="476" class="Symbol">)</a> <a id="478" class="Keyword">where</a>
  <a id="486" class="Keyword">field</a>
    <a id="Modality.isModal"></a><a id="496" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="504" class="Symbol">:</a> <a id="506" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="511" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a> <a id="513" class="Symbol">→</a> <a id="515" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="520" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a>
    <a id="Modality.isPropIsModal"></a><a id="526" href="Cubical.Modalities.Modality.html#526" class="Field">isPropIsModal</a> <a id="540" class="Symbol">:</a> <a id="542" class="Symbol">{</a><a id="543" href="Cubical.Modalities.Modality.html#543" class="Bound">A</a> <a id="545" class="Symbol">:</a> <a id="547" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="552" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="553" class="Symbol">}</a> <a id="555" class="Symbol">→</a> <a id="557" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="564" class="Symbol">(</a><a id="565" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="573" href="Cubical.Modalities.Modality.html#543" class="Bound">A</a><a id="574" class="Symbol">)</a>

    <a id="Modality.◯"></a><a id="581" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="583" class="Symbol">:</a> <a id="585" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="590" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a> <a id="592" class="Symbol">→</a> <a id="594" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="599" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a>                                  <a id="634" class="Comment">-- \ciO</a>
    <a id="Modality.◯-isModal"></a><a id="646" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a> <a id="656" class="Symbol">:</a> <a id="658" class="Symbol">{</a><a id="659" href="Cubical.Modalities.Modality.html#659" class="Bound">A</a> <a id="661" class="Symbol">:</a> <a id="663" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="668" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="669" class="Symbol">}</a> <a id="671" class="Symbol">→</a> <a id="673" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="681" class="Symbol">(</a><a id="682" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="684" href="Cubical.Modalities.Modality.html#659" class="Bound">A</a><a id="685" class="Symbol">)</a>

    <a id="Modality.η"></a><a id="692" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="694" class="Symbol">:</a> <a id="696" class="Symbol">{</a><a id="697" href="Cubical.Modalities.Modality.html#697" class="Bound">A</a> <a id="699" class="Symbol">:</a> <a id="701" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="706" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="707" class="Symbol">}</a> <a id="709" class="Symbol">→</a> <a id="711" href="Cubical.Modalities.Modality.html#697" class="Bound">A</a> <a id="713" class="Symbol">→</a> <a id="715" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="717" href="Cubical.Modalities.Modality.html#697" class="Bound">A</a>

    <a id="Modality.◯-elim"></a><a id="724" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="731" class="Symbol">:</a> <a id="733" class="Symbol">{</a><a id="734" href="Cubical.Modalities.Modality.html#734" class="Bound">A</a> <a id="736" class="Symbol">:</a> <a id="738" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="743" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="744" class="Symbol">}</a> <a id="746" class="Symbol">{</a><a id="747" href="Cubical.Modalities.Modality.html#747" class="Bound">B</a> <a id="749" class="Symbol">:</a> <a id="751" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="753" href="Cubical.Modalities.Modality.html#734" class="Bound">A</a> <a id="755" class="Symbol">→</a> <a id="757" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="762" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="763" class="Symbol">}</a>
      <a id="771" class="Symbol">(</a><a id="772" href="Cubical.Modalities.Modality.html#772" class="Bound">B-modal</a> <a id="780" class="Symbol">:</a> <a id="782" class="Symbol">(</a><a id="783" href="Cubical.Modalities.Modality.html#783" class="Bound">x</a> <a id="785" class="Symbol">:</a> <a id="787" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="789" href="Cubical.Modalities.Modality.html#734" class="Bound">A</a><a id="790" class="Symbol">)</a> <a id="792" class="Symbol">→</a> <a id="794" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="802" class="Symbol">(</a><a id="803" href="Cubical.Modalities.Modality.html#747" class="Bound">B</a> <a id="805" href="Cubical.Modalities.Modality.html#783" class="Bound">x</a><a id="806" class="Symbol">))</a>
      <a id="815" class="Symbol">→</a> <a id="817" class="Symbol">((</a><a id="819" href="Cubical.Modalities.Modality.html#819" class="Bound">x</a> <a id="821" class="Symbol">:</a> <a id="823" href="Cubical.Modalities.Modality.html#734" class="Bound">A</a><a id="824" class="Symbol">)</a> <a id="826" class="Symbol">→</a> <a id="828" class="Symbol">(</a><a id="829" href="Cubical.Modalities.Modality.html#747" class="Bound">B</a> <a id="831" class="Symbol">(</a><a id="832" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="834" href="Cubical.Modalities.Modality.html#819" class="Bound">x</a><a id="835" class="Symbol">)))</a> <a id="839" class="Symbol">→</a> <a id="841" class="Symbol">((</a><a id="843" href="Cubical.Modalities.Modality.html#843" class="Bound">x</a> <a id="845" class="Symbol">:</a> <a id="847" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="849" href="Cubical.Modalities.Modality.html#734" class="Bound">A</a><a id="850" class="Symbol">)</a> <a id="852" class="Symbol">→</a> <a id="854" href="Cubical.Modalities.Modality.html#747" class="Bound">B</a> <a id="856" href="Cubical.Modalities.Modality.html#843" class="Bound">x</a><a id="857" class="Symbol">)</a>

    <a id="Modality.◯-elim-β"></a><a id="864" href="Cubical.Modalities.Modality.html#864" class="Field">◯-elim-β</a> <a id="873" class="Symbol">:</a> <a id="875" class="Symbol">{</a><a id="876" href="Cubical.Modalities.Modality.html#876" class="Bound">A</a> <a id="878" class="Symbol">:</a> <a id="880" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="885" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="886" class="Symbol">}</a> <a id="888" class="Symbol">{</a><a id="889" href="Cubical.Modalities.Modality.html#889" class="Bound">B</a> <a id="891" class="Symbol">:</a> <a id="893" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="895" href="Cubical.Modalities.Modality.html#876" class="Bound">A</a> <a id="897" class="Symbol">→</a> <a id="899" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="904" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="905" class="Symbol">}</a>
      <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Modalities.Modality.html#914" class="Bound">B-modal</a> <a id="922" class="Symbol">:</a> <a id="924" class="Symbol">(</a><a id="925" href="Cubical.Modalities.Modality.html#925" class="Bound">x</a> <a id="927" class="Symbol">:</a> <a id="929" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="931" href="Cubical.Modalities.Modality.html#876" class="Bound">A</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">→</a> <a id="936" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="944" class="Symbol">(</a><a id="945" href="Cubical.Modalities.Modality.html#889" class="Bound">B</a> <a id="947" href="Cubical.Modalities.Modality.html#925" class="Bound">x</a><a id="948" class="Symbol">))</a> <a id="951" class="Symbol">(</a><a id="952" href="Cubical.Modalities.Modality.html#952" class="Bound">f</a> <a id="954" class="Symbol">:</a> <a id="956" class="Symbol">(</a><a id="957" href="Cubical.Modalities.Modality.html#957" class="Bound">x</a> <a id="959" class="Symbol">:</a> <a id="961" href="Cubical.Modalities.Modality.html#876" class="Bound">A</a><a id="962" class="Symbol">)</a> <a id="964" class="Symbol">→</a> <a id="966" class="Symbol">(</a><a id="967" href="Cubical.Modalities.Modality.html#889" class="Bound">B</a> <a id="969" class="Symbol">(</a><a id="970" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="972" href="Cubical.Modalities.Modality.html#957" class="Bound">x</a><a id="973" class="Symbol">)))</a>
      <a id="983" class="Symbol">→</a> <a id="985" class="Symbol">(</a><a id="986" href="Cubical.Modalities.Modality.html#986" class="Bound">a</a> <a id="988" class="Symbol">:</a> <a id="990" href="Cubical.Modalities.Modality.html#876" class="Bound">A</a><a id="991" class="Symbol">)</a> <a id="993" class="Symbol">→</a> <a id="995" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="1002" href="Cubical.Modalities.Modality.html#914" class="Bound">B-modal</a> <a id="1010" href="Cubical.Modalities.Modality.html#952" class="Bound">f</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="1015" href="Cubical.Modalities.Modality.html#986" class="Bound">a</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1020" href="Cubical.Modalities.Modality.html#952" class="Bound">f</a> <a id="1022" href="Cubical.Modalities.Modality.html#986" class="Bound">a</a>

    <a id="Modality.◯-=-isModal"></a><a id="1029" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="1041" class="Symbol">:</a> <a id="1043" class="Symbol">{</a><a id="1044" href="Cubical.Modalities.Modality.html#1044" class="Bound">A</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1053" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Cubical.Modalities.Modality.html#1057" class="Bound">x</a> <a id="1059" href="Cubical.Modalities.Modality.html#1059" class="Bound">y</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="1065" href="Cubical.Modalities.Modality.html#1044" class="Bound">A</a><a id="1066" class="Symbol">)</a> <a id="1068" class="Symbol">→</a> <a id="1070" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Cubical.Modalities.Modality.html#1057" class="Bound">x</a> <a id="1081" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1083" href="Cubical.Modalities.Modality.html#1059" class="Bound">y</a><a id="1084" class="Symbol">)</a>

  <a id="Modality.◯-Types"></a><a id="1089" href="Cubical.Modalities.Modality.html#1089" class="Function">◯-Types</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1111" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1112" class="Symbol">)</a>
  <a id="1116" href="Cubical.Modalities.Modality.html#1089" class="Function">◯-Types</a> <a id="1124" class="Symbol">=</a> <a id="1126" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1138" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a> <a id="1140" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a>

  <a id="1151" class="Comment">{- elimination rules -}</a>

  <a id="1178" class="Keyword">module</a> <a id="Modality.◯Elim"></a><a id="1185" href="Cubical.Modalities.Modality.html#1185" class="Module">◯Elim</a> <a id="1191" class="Symbol">{</a><a id="1192" href="Cubical.Modalities.Modality.html#1192" class="Bound">A</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1201" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">{</a><a id="1205" href="Cubical.Modalities.Modality.html#1205" class="Bound">B</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="1211" href="Cubical.Modalities.Modality.html#1192" class="Bound">A</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1220" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1221" class="Symbol">}</a>
    <a id="1227" class="Symbol">(</a><a id="1228" href="Cubical.Modalities.Modality.html#1228" class="Bound">B-modal</a> <a id="1236" class="Symbol">:</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Modalities.Modality.html#1239" class="Bound">x</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="1245" href="Cubical.Modalities.Modality.html#1192" class="Bound">A</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Cubical.Modalities.Modality.html#1205" class="Bound">B</a> <a id="1261" href="Cubical.Modalities.Modality.html#1239" class="Bound">x</a><a id="1262" class="Symbol">))</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Cubical.Modalities.Modality.html#1266" class="Bound">η*</a> <a id="1269" class="Symbol">:</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Cubical.Modalities.Modality.html#1272" class="Bound">x</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Cubical.Modalities.Modality.html#1192" class="Bound">A</a><a id="1277" class="Symbol">)</a> <a id="1279" class="Symbol">→</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Cubical.Modalities.Modality.html#1205" class="Bound">B</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="1287" href="Cubical.Modalities.Modality.html#1272" class="Bound">x</a><a id="1288" class="Symbol">)))</a> <a id="1292" class="Keyword">where</a>
      <a id="Modality.◯Elim.f"></a><a id="1304" href="Cubical.Modalities.Modality.html#1304" class="Function">f</a> <a id="1306" class="Symbol">:</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Cubical.Modalities.Modality.html#1309" class="Bound">x</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="1315" href="Cubical.Modalities.Modality.html#1192" class="Bound">A</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="Cubical.Modalities.Modality.html#1205" class="Bound">B</a> <a id="1322" href="Cubical.Modalities.Modality.html#1309" class="Bound">x</a>
      <a id="1330" href="Cubical.Modalities.Modality.html#1304" class="Function">f</a> <a id="1332" class="Symbol">=</a> <a id="1334" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="1341" href="Cubical.Modalities.Modality.html#1228" class="Bound">B-modal</a> <a id="1349" href="Cubical.Modalities.Modality.html#1266" class="Bound">η*</a>
      <a id="Modality.◯Elim.η-β"></a><a id="1358" href="Cubical.Modalities.Modality.html#1358" class="Function">η-β</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Cubical.Modalities.Modality.html#1365" class="Bound">a</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Cubical.Modalities.Modality.html#1192" class="Bound">A</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">→</a> <a id="1374" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="1381" href="Cubical.Modalities.Modality.html#1228" class="Bound">B-modal</a> <a id="1389" href="Cubical.Modalities.Modality.html#1266" class="Bound">η*</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="1395" href="Cubical.Modalities.Modality.html#1365" class="Bound">a</a><a id="1396" class="Symbol">)</a> <a id="1398" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1400" href="Cubical.Modalities.Modality.html#1266" class="Bound">η*</a> <a id="1403" href="Cubical.Modalities.Modality.html#1365" class="Bound">a</a>
      <a id="1411" href="Cubical.Modalities.Modality.html#1358" class="Function">η-β</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="Cubical.Modalities.Modality.html#864" class="Field">◯-elim-β</a> <a id="1426" href="Cubical.Modalities.Modality.html#1228" class="Bound">B-modal</a> <a id="1434" href="Cubical.Modalities.Modality.html#1266" class="Bound">η*</a>

  <a id="1440" class="Keyword">module</a> <a id="Modality.◯Rec"></a><a id="1447" href="Cubical.Modalities.Modality.html#1447" class="Module">◯Rec</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Cubical.Modalities.Modality.html#1453" class="Bound">A</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1462" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1463" class="Symbol">}</a> <a id="1465" class="Symbol">{</a><a id="1466" href="Cubical.Modalities.Modality.html#1466" class="Bound">B</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1475" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1476" class="Symbol">}</a>
         <a id="1487" class="Symbol">(</a><a id="1488" href="Cubical.Modalities.Modality.html#1488" class="Bound">B-modal</a> <a id="1496" class="Symbol">:</a> <a id="1498" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="1506" href="Cubical.Modalities.Modality.html#1466" class="Bound">B</a><a id="1507" class="Symbol">)</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Modalities.Modality.html#1510" class="Bound">η*</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Cubical.Modalities.Modality.html#1453" class="Bound">A</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="Cubical.Modalities.Modality.html#1466" class="Bound">B</a><a id="1520" class="Symbol">)</a>
      <a id="1528" class="Symbol">=</a> <a id="1530" href="Cubical.Modalities.Modality.html#1185" class="Module">◯Elim</a> <a id="1536" class="Symbol">(λ</a> <a id="1539" href="Cubical.Modalities.Modality.html#1539" class="Bound">_</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Cubical.Modalities.Modality.html#1488" class="Bound">B-modal</a><a id="1550" class="Symbol">)</a> <a id="1552" href="Cubical.Modalities.Modality.html#1510" class="Bound">η*</a>

  <a id="Modality.◯-rec"></a><a id="1558" href="Cubical.Modalities.Modality.html#1558" class="Function">◯-rec</a> <a id="1564" class="Symbol">=</a> <a id="1566" href="Cubical.Modalities.Modality.html#1304" class="Function">◯Rec.f</a>
  <a id="Modality.◯-rec-β"></a><a id="1575" href="Cubical.Modalities.Modality.html#1575" class="Function">◯-rec-β</a> <a id="1583" class="Symbol">=</a> <a id="1585" href="Cubical.Modalities.Modality.html#1358" class="Function">◯Rec.η-β</a>

  <a id="1597" class="Comment">{- functoriality -}</a>

  <a id="1620" class="Keyword">module</a> <a id="Modality.◯Fmap"></a><a id="1627" href="Cubical.Modalities.Modality.html#1627" class="Module">◯Fmap</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Cubical.Modalities.Modality.html#1634" class="Bound">A</a> <a id="1636" href="Cubical.Modalities.Modality.html#1636" class="Bound">B</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1645" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1646" class="Symbol">}</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Cubical.Modalities.Modality.html#1649" class="Bound">f</a> <a id="1651" class="Symbol">:</a> <a id="1653" href="Cubical.Modalities.Modality.html#1634" class="Bound">A</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Cubical.Modalities.Modality.html#1636" class="Bound">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">=</a>
      <a id="1668" href="Cubical.Modalities.Modality.html#1447" class="Module">◯Rec</a> <a id="1673" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="1686" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1688" href="Cubical.Modalities.Modality.html#1649" class="Bound">f</a><a id="1689" class="Symbol">)</a>

  <a id="Modality.◯-map"></a><a id="1694" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Cubical.Modalities.Modality.html#1304" class="Function">◯Fmap.f</a>
  <a id="Modality.◯-map-β"></a><a id="1712" href="Cubical.Modalities.Modality.html#1712" class="Function">◯-map-β</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Cubical.Modalities.Modality.html#1358" class="Function">◯Fmap.η-β</a>

  <a id="Modality.◯-preservesEquiv"></a><a id="1735" href="Cubical.Modalities.Modality.html#1735" class="Function">◯-preservesEquiv</a> <a id="1752" class="Symbol">:</a> <a id="1754" class="Symbol">{</a><a id="1755" href="Cubical.Modalities.Modality.html#1755" class="Bound">A</a> <a id="1757" href="Cubical.Modalities.Modality.html#1757" class="Bound">B</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1766" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Cubical.Modalities.Modality.html#1770" class="Bound">f</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Cubical.Modalities.Modality.html#1755" class="Bound">A</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Cubical.Modalities.Modality.html#1757" class="Bound">B</a><a id="1779" class="Symbol">)</a> <a id="1781" class="Symbol">→</a> <a id="1783" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1791" href="Cubical.Modalities.Modality.html#1770" class="Bound">f</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="1810" href="Cubical.Modalities.Modality.html#1770" class="Bound">f</a><a id="1811" class="Symbol">)</a>
  <a id="1815" href="Cubical.Modalities.Modality.html#1735" class="Function">◯-preservesEquiv</a> <a id="1832" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="1834" href="Cubical.Modalities.Modality.html#1834" class="Bound">f-ise</a> <a id="1840" class="Symbol">=</a> <a id="1842" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="1860" class="Symbol">_</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="1869" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a><a id="1872" class="Symbol">)</a> <a id="1874" href="Cubical.Modalities.Modality.html#1939" class="Function">to-from</a> <a id="1882" href="Cubical.Modalities.Modality.html#2146" class="Function">from-to</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Keyword">where</a>
    <a id="1901" class="Keyword">open</a> <a id="1906" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="1925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1927" href="Cubical.Modalities.Modality.html#1834" class="Bound">f-ise</a><a id="1932" class="Symbol">))</a>
    <a id="1939" href="Cubical.Modalities.Modality.html#1939" class="Function">to-from</a> <a id="1947" class="Symbol">:</a> <a id="1949" class="Symbol">∀</a> <a id="1951" href="Cubical.Modalities.Modality.html#1951" class="Bound">◯b</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="1962" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="1971" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a> <a id="1975" href="Cubical.Modalities.Modality.html#1951" class="Bound">◯b</a><a id="1977" class="Symbol">)</a> <a id="1979" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1981" href="Cubical.Modalities.Modality.html#1951" class="Bound">◯b</a>
    <a id="1988" href="Cubical.Modalities.Modality.html#1939" class="Function">to-from</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a>
      <a id="2011" class="Symbol">(λ</a> <a id="2014" href="Cubical.Modalities.Modality.html#2014" class="Bound">◯b</a> <a id="2017" class="Symbol">→</a> <a id="2019" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2038" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2047" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a> <a id="2051" href="Cubical.Modalities.Modality.html#2014" class="Bound">◯b</a><a id="2053" class="Symbol">))</a> <a id="2056" href="Cubical.Modalities.Modality.html#2014" class="Bound">◯b</a><a id="2058" class="Symbol">)</a>
      <a id="2066" class="Symbol">(λ</a> <a id="2069" href="Cubical.Modalities.Modality.html#2069" class="Bound">b</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2085" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Cubical.Modalities.Modality.html#1712" class="Function">◯-map-β</a> <a id="2097" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a> <a id="2101" href="Cubical.Modalities.Modality.html#2069" class="Bound">b</a><a id="2102" class="Symbol">)</a> <a id="2104" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2106" href="Cubical.Modalities.Modality.html#1712" class="Function">◯-map-β</a> <a id="2114" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="2116" class="Symbol">(</a><a id="2117" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a> <a id="2121" href="Cubical.Modalities.Modality.html#2069" class="Bound">b</a><a id="2122" class="Symbol">)</a> <a id="2124" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2126" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2131" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Cubical.Foundations.Isomorphism.html#888" class="Function">sec</a> <a id="2138" href="Cubical.Modalities.Modality.html#2069" class="Bound">b</a><a id="2139" class="Symbol">))</a>
    <a id="2146" href="Cubical.Modalities.Modality.html#2146" class="Function">from-to</a> <a id="2154" class="Symbol">:</a> <a id="2156" class="Symbol">∀</a> <a id="2158" href="Cubical.Modalities.Modality.html#2158" class="Bound">◯a</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2169" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2180" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="2182" href="Cubical.Modalities.Modality.html#2158" class="Bound">◯a</a><a id="2184" class="Symbol">)</a> <a id="2186" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2188" href="Cubical.Modalities.Modality.html#2158" class="Bound">◯a</a>
    <a id="2195" href="Cubical.Modalities.Modality.html#2146" class="Function">from-to</a> <a id="2203" class="Symbol">=</a> <a id="2205" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a>
        <a id="2220" class="Symbol">(λ</a> <a id="2223" href="Cubical.Modalities.Modality.html#2223" class="Bound">◯a</a> <a id="2226" class="Symbol">→</a> <a id="2228" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2247" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2258" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="2260" href="Cubical.Modalities.Modality.html#2223" class="Bound">◯a</a><a id="2262" class="Symbol">))</a> <a id="2265" href="Cubical.Modalities.Modality.html#2223" class="Bound">◯a</a><a id="2267" class="Symbol">)</a>
        <a id="2277" class="Symbol">(λ</a> <a id="2280" href="Cubical.Modalities.Modality.html#2280" class="Bound">a</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2296" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a><a id="2299" class="Symbol">)</a> <a id="2301" class="Symbol">(</a><a id="2302" href="Cubical.Modalities.Modality.html#1712" class="Function">◯-map-β</a> <a id="2310" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="2312" href="Cubical.Modalities.Modality.html#2280" class="Bound">a</a><a id="2313" class="Symbol">)</a> <a id="2315" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2317" href="Cubical.Modalities.Modality.html#1712" class="Function">◯-map-β</a> <a id="2325" href="Cubical.Foundations.Isomorphism.html#872" class="Function">inv</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Cubical.Modalities.Modality.html#1832" class="Bound">f</a> <a id="2332" href="Cubical.Modalities.Modality.html#2280" class="Bound">a</a><a id="2333" class="Symbol">)</a> <a id="2335" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2337" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2342" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Cubical.Foundations.Isomorphism.html#914" class="Function">ret</a> <a id="2349" href="Cubical.Modalities.Modality.html#2280" class="Bound">a</a><a id="2350" class="Symbol">))</a>


  <a id="Modality.◯-equiv"></a><a id="2357" href="Cubical.Modalities.Modality.html#2357" class="Function">◯-equiv</a> <a id="2365" class="Symbol">:</a> <a id="2367" class="Symbol">{</a><a id="2368" href="Cubical.Modalities.Modality.html#2368" class="Bound">A</a> <a id="2370" href="Cubical.Modalities.Modality.html#2370" class="Bound">B</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2379" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Cubical.Modalities.Modality.html#2368" class="Bound">A</a> <a id="2386" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2388" href="Cubical.Modalities.Modality.html#2370" class="Bound">B</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="2394" href="Cubical.Modalities.Modality.html#2368" class="Bound">A</a> <a id="2396" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2398" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="2400" href="Cubical.Modalities.Modality.html#2370" class="Bound">B</a>
  <a id="2404" href="Cubical.Modalities.Modality.html#2357" class="Function">◯-equiv</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Modalities.Modality.html#2413" class="Bound">f</a> <a id="2415" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2417" href="Cubical.Modalities.Modality.html#2417" class="Bound">f-ise</a><a id="2422" class="Symbol">)</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Cubical.Modalities.Modality.html#1694" class="Function">◯-map</a> <a id="2432" href="Cubical.Modalities.Modality.html#2413" class="Bound">f</a> <a id="2434" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2436" href="Cubical.Modalities.Modality.html#1735" class="Function">◯-preservesEquiv</a> <a id="2453" href="Cubical.Modalities.Modality.html#2413" class="Bound">f</a> <a id="2455" href="Cubical.Modalities.Modality.html#2417" class="Bound">f-ise</a>


  <a id="2465" class="Comment">{- equivalences preserve being modal -}</a>

  <a id="Modality.equivPreservesIsModal"></a><a id="2508" href="Cubical.Modalities.Modality.html#2508" class="Function">equivPreservesIsModal</a> <a id="2530" class="Symbol">:</a> <a id="2532" class="Symbol">{</a><a id="2533" href="Cubical.Modalities.Modality.html#2533" class="Bound">A</a> <a id="2535" href="Cubical.Modalities.Modality.html#2535" class="Bound">B</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2544" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="2545" class="Symbol">}</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Cubical.Modalities.Modality.html#2533" class="Bound">A</a> <a id="2551" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2553" href="Cubical.Modalities.Modality.html#2535" class="Bound">B</a> <a id="2555" class="Symbol">→</a> <a id="2557" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="2565" href="Cubical.Modalities.Modality.html#2533" class="Bound">A</a> <a id="2567" class="Symbol">→</a> <a id="2569" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="2577" href="Cubical.Modalities.Modality.html#2535" class="Bound">B</a>
  <a id="2581" href="Cubical.Modalities.Modality.html#2508" class="Function">equivPreservesIsModal</a> <a id="2603" href="Cubical.Modalities.Modality.html#2603" class="Bound">eq</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2614" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2626" href="Cubical.Modalities.Modality.html#2603" class="Bound">eq</a><a id="2628" class="Symbol">)</a>


  <a id="2634" class="Comment">{- modal types and [η] being an equivalence -}</a>

  <a id="Modality.isModalToIso"></a><a id="2684" href="Cubical.Modalities.Modality.html#2684" class="Function">isModalToIso</a> <a id="2697" class="Symbol">:</a> <a id="2699" class="Symbol">{</a><a id="2700" href="Cubical.Modalities.Modality.html#2700" class="Bound">A</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2709" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="2710" class="Symbol">}</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="2722" href="Cubical.Modalities.Modality.html#2700" class="Bound">A</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2730" href="Cubical.Modalities.Modality.html#2700" class="Bound">A</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="2735" href="Cubical.Modalities.Modality.html#2700" class="Bound">A</a><a id="2736" class="Symbol">)</a>
  <a id="2740" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Cubical.Modalities.Modality.html#2684" class="Function">isModalToIso</a> <a id="2762" class="Symbol">_)</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Cubical.Modalities.Modality.html#692" class="Field">η</a>
  <a id="2771" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Cubical.Modalities.Modality.html#2684" class="Function">isModalToIso</a> <a id="2793" href="Cubical.Modalities.Modality.html#2793" class="Bound">w</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">=</a> <a id="2798" href="Cubical.Modalities.Modality.html#1558" class="Function">◯-rec</a> <a id="2804" href="Cubical.Modalities.Modality.html#2793" class="Bound">w</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2813" class="Symbol">_)</a>
  <a id="2818" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Cubical.Modalities.Modality.html#2684" class="Function">isModalToIso</a> <a id="2840" href="Cubical.Modalities.Modality.html#2840" class="Bound">w</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">=</a> <a id="2845" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="2852" class="Symbol">(λ</a> <a id="2855" href="Cubical.Modalities.Modality.html#2855" class="Bound">_</a> <a id="2857" class="Symbol">→</a> <a id="2859" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="2871" class="Symbol">_</a> <a id="2873" class="Symbol">_)</a> <a id="2876" class="Symbol">(λ</a> <a id="2879" href="Cubical.Modalities.Modality.html#2879" class="Bound">a₀</a> <a id="2882" class="Symbol">→</a> <a id="2884" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2889" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Cubical.Modalities.Modality.html#1575" class="Function">◯-rec-β</a> <a id="2900" href="Cubical.Modalities.Modality.html#2840" class="Bound">w</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2909" class="Symbol">_)</a> <a id="2912" href="Cubical.Modalities.Modality.html#2879" class="Bound">a₀</a><a id="2914" class="Symbol">))</a>
  <a id="2919" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Cubical.Modalities.Modality.html#2684" class="Function">isModalToIso</a> <a id="2941" href="Cubical.Modalities.Modality.html#2941" class="Bound">w</a><a id="2942" class="Symbol">)</a> <a id="2944" class="Symbol">=</a> <a id="2946" href="Cubical.Modalities.Modality.html#1575" class="Function">◯-rec-β</a> <a id="2954" href="Cubical.Modalities.Modality.html#2941" class="Bound">w</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2963" class="Symbol">_)</a>

  <a id="Modality.isModalToIsEquiv"></a><a id="2969" href="Cubical.Modalities.Modality.html#2969" class="Function">isModalToIsEquiv</a> <a id="2986" class="Symbol">:</a> <a id="2988" class="Symbol">{</a><a id="2989" href="Cubical.Modalities.Modality.html#2989" class="Bound">A</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2998" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="2999" class="Symbol">}</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="3011" href="Cubical.Modalities.Modality.html#2989" class="Bound">A</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3026" class="Symbol">{</a><a id="3027" href="Cubical.Modalities.Modality.html#2989" class="Bound">A</a><a id="3028" class="Symbol">})</a>
  <a id="3033" href="Cubical.Modalities.Modality.html#2969" class="Function">isModalToIsEquiv</a> <a id="3050" class="Symbol">{</a><a id="3051" href="Cubical.Modalities.Modality.html#3051" class="Bound">A</a><a id="3052" class="Symbol">}</a> <a id="3054" href="Cubical.Modalities.Modality.html#3054" class="Bound">w</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Cubical.Modalities.Modality.html#2684" class="Function">isModalToIso</a> <a id="3085" href="Cubical.Modalities.Modality.html#3054" class="Bound">w</a><a id="3086" class="Symbol">)</a>

  <a id="Modality.isEquivToIsModal"></a><a id="3091" href="Cubical.Modalities.Modality.html#3091" class="Function">isEquivToIsModal</a> <a id="3108" class="Symbol">:</a> <a id="3110" class="Symbol">{</a><a id="3111" href="Cubical.Modalities.Modality.html#3111" class="Bound">A</a> <a id="3113" class="Symbol">:</a> <a id="3115" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3120" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="3133" class="Symbol">(</a><a id="3134" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3136" class="Symbol">{</a><a id="3137" href="Cubical.Modalities.Modality.html#3111" class="Bound">A</a><a id="3138" class="Symbol">})</a> <a id="3141" class="Symbol">→</a> <a id="3143" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="3151" href="Cubical.Modalities.Modality.html#3111" class="Bound">A</a>
  <a id="3155" href="Cubical.Modalities.Modality.html#3091" class="Function">isEquivToIsModal</a> <a id="3172" class="Symbol">{</a><a id="3173" href="Cubical.Modalities.Modality.html#3173" class="Bound">A</a><a id="3174" class="Symbol">}</a> <a id="3176" href="Cubical.Modalities.Modality.html#3176" class="Bound">eq</a> <a id="3179" class="Symbol">=</a> <a id="3181" href="Cubical.Modalities.Modality.html#2508" class="Function">equivPreservesIsModal</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3216" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3218" href="Cubical.Modalities.Modality.html#3176" class="Bound">eq</a><a id="3220" class="Symbol">))</a> <a id="3223" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a>

  <a id="Modality.retractIsModal"></a><a id="3236" href="Cubical.Modalities.Modality.html#3236" class="Function">retractIsModal</a> <a id="3251" class="Symbol">:</a> <a id="3253" class="Symbol">{</a><a id="3254" href="Cubical.Modalities.Modality.html#3254" class="Bound">A</a> <a id="3256" href="Cubical.Modalities.Modality.html#3256" class="Bound">B</a> <a id="3258" class="Symbol">:</a> <a id="3260" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3265" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="3266" class="Symbol">}</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Cubical.Modalities.Modality.html#3269" class="Bound">w</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="3281" href="Cubical.Modalities.Modality.html#3254" class="Bound">A</a><a id="3282" class="Symbol">)</a>
      <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Modalities.Modality.html#3291" class="Bound">f</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Cubical.Modalities.Modality.html#3254" class="Bound">A</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Cubical.Modalities.Modality.html#3256" class="Bound">B</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.Modalities.Modality.html#3303" class="Bound">g</a> <a id="3305" class="Symbol">:</a> <a id="3307" href="Cubical.Modalities.Modality.html#3256" class="Bound">B</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="Cubical.Modalities.Modality.html#3254" class="Bound">A</a><a id="3312" class="Symbol">)</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Cubical.Modalities.Modality.html#3315" class="Bound">r</a> <a id="3317" class="Symbol">:</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Cubical.Modalities.Modality.html#3320" class="Bound">b</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Cubical.Modalities.Modality.html#3256" class="Bound">B</a><a id="3325" class="Symbol">)</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="Cubical.Modalities.Modality.html#3291" class="Bound">f</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Cubical.Modalities.Modality.html#3303" class="Bound">g</a> <a id="3334" href="Cubical.Modalities.Modality.html#3320" class="Bound">b</a><a id="3335" class="Symbol">)</a> <a id="3337" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3339" href="Cubical.Modalities.Modality.html#3320" class="Bound">b</a><a id="3340" class="Symbol">)</a> <a id="3342" class="Symbol">→</a>
      <a id="3350" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="3358" href="Cubical.Modalities.Modality.html#3256" class="Bound">B</a>
  <a id="3362" href="Cubical.Modalities.Modality.html#3236" class="Function">retractIsModal</a> <a id="3377" class="Symbol">{</a><a id="3378" href="Cubical.Modalities.Modality.html#3378" class="Bound">A</a><a id="3379" class="Symbol">}</a> <a id="3381" class="Symbol">{</a><a id="3382" href="Cubical.Modalities.Modality.html#3382" class="Bound">B</a><a id="3383" class="Symbol">}</a> <a id="3385" href="Cubical.Modalities.Modality.html#3385" class="Bound">w</a> <a id="3387" href="Cubical.Modalities.Modality.html#3387" class="Bound">f</a> <a id="3389" href="Cubical.Modalities.Modality.html#3389" class="Bound">g</a> <a id="3391" href="Cubical.Modalities.Modality.html#3391" class="Bound">r</a> <a id="3393" class="Symbol">=</a>
    <a id="3399" href="Cubical.Modalities.Modality.html#3091" class="Function">isEquivToIsModal</a>
      <a id="3422" class="Symbol">(</a><a id="3423" href="Cubical.Foundations.Isomorphism.html#2866" class="Function">isoToIsEquiv</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="3441" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3443" href="Cubical.Modalities.Modality.html#3473" class="Function">η-inv</a> <a id="3449" href="Cubical.Modalities.Modality.html#3628" class="Function">inv-l</a> <a id="3455" href="Cubical.Modalities.Modality.html#3534" class="Function">inv-r</a><a id="3460" class="Symbol">))</a>
    <a id="3467" class="Keyword">where</a> <a id="3473" href="Cubical.Modalities.Modality.html#3473" class="Function">η-inv</a> <a id="3479" class="Symbol">:</a> <a id="3481" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="3483" href="Cubical.Modalities.Modality.html#3382" class="Bound">B</a> <a id="3485" class="Symbol">→</a> <a id="3487" href="Cubical.Modalities.Modality.html#3382" class="Bound">B</a>
          <a id="3499" href="Cubical.Modalities.Modality.html#3473" class="Function">η-inv</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Cubical.Modalities.Modality.html#3387" class="Bound">f</a> <a id="3509" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Cubical.Modalities.Modality.html#1558" class="Function">◯-rec</a> <a id="3518" href="Cubical.Modalities.Modality.html#3385" class="Bound">w</a> <a id="3520" href="Cubical.Modalities.Modality.html#3389" class="Bound">g</a><a id="3521" class="Symbol">)</a>

          <a id="3534" href="Cubical.Modalities.Modality.html#3534" class="Function">inv-r</a> <a id="3540" class="Symbol">:</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Cubical.Modalities.Modality.html#3543" class="Bound">b</a> <a id="3545" class="Symbol">:</a> <a id="3547" href="Cubical.Modalities.Modality.html#3382" class="Bound">B</a><a id="3548" class="Symbol">)</a> <a id="3550" class="Symbol">→</a> <a id="3552" href="Cubical.Modalities.Modality.html#3473" class="Function">η-inv</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3561" href="Cubical.Modalities.Modality.html#3543" class="Bound">b</a><a id="3562" class="Symbol">)</a> <a id="3564" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3566" href="Cubical.Modalities.Modality.html#3543" class="Bound">b</a>
          <a id="3578" href="Cubical.Modalities.Modality.html#3534" class="Function">inv-r</a> <a id="3584" href="Cubical.Modalities.Modality.html#3584" class="Bound">b</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3593" href="Cubical.Modalities.Modality.html#3387" class="Bound">f</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Cubical.Modalities.Modality.html#1575" class="Function">◯-rec-β</a> <a id="3604" href="Cubical.Modalities.Modality.html#3385" class="Bound">w</a> <a id="3606" href="Cubical.Modalities.Modality.html#3389" class="Bound">g</a> <a id="3608" href="Cubical.Modalities.Modality.html#3584" class="Bound">b</a><a id="3609" class="Symbol">)</a> <a id="3611" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3613" href="Cubical.Modalities.Modality.html#3391" class="Bound">r</a> <a id="3615" href="Cubical.Modalities.Modality.html#3584" class="Bound">b</a>

          <a id="3628" href="Cubical.Modalities.Modality.html#3628" class="Function">inv-l</a> <a id="3634" class="Symbol">:</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Cubical.Modalities.Modality.html#3637" class="Bound">b</a> <a id="3639" class="Symbol">:</a> <a id="3641" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="3643" href="Cubical.Modalities.Modality.html#3382" class="Bound">B</a><a id="3644" class="Symbol">)</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Cubical.Modalities.Modality.html#3473" class="Function">η-inv</a> <a id="3657" href="Cubical.Modalities.Modality.html#3637" class="Bound">b</a><a id="3658" class="Symbol">)</a> <a id="3660" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3662" href="Cubical.Modalities.Modality.html#3637" class="Bound">b</a>
          <a id="3674" href="Cubical.Modalities.Modality.html#3628" class="Function">inv-l</a> <a id="3680" class="Symbol">=</a> <a id="3682" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="3689" class="Symbol">(λ</a> <a id="3692" href="Cubical.Modalities.Modality.html#3692" class="Bound">b</a> <a id="3694" class="Symbol">→</a> <a id="3696" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="3708" class="Symbol">_</a> <a id="3710" class="Symbol">_)</a> <a id="3713" class="Symbol">(λ</a> <a id="3716" href="Cubical.Modalities.Modality.html#3716" class="Bound">b</a> <a id="3718" class="Symbol">→</a> <a id="3720" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3725" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Modalities.Modality.html#3534" class="Function">inv-r</a> <a id="3734" href="Cubical.Modalities.Modality.html#3716" class="Bound">b</a><a id="3735" class="Symbol">))</a>

  <a id="3741" class="Comment">{- function types with modal codomain are modal -}</a>

  <a id="Modality.Π-isModal"></a><a id="3795" href="Cubical.Modalities.Modality.html#3795" class="Function">Π-isModal</a> <a id="3805" class="Symbol">:</a> <a id="3807" class="Symbol">{</a><a id="3808" href="Cubical.Modalities.Modality.html#3808" class="Bound">A</a> <a id="3810" class="Symbol">:</a> <a id="3812" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3817" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="3818" class="Symbol">}</a> <a id="3820" class="Symbol">{</a><a id="3821" href="Cubical.Modalities.Modality.html#3821" class="Bound">B</a> <a id="3823" class="Symbol">:</a> <a id="3825" href="Cubical.Modalities.Modality.html#3808" class="Bound">A</a> <a id="3827" class="Symbol">→</a> <a id="3829" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3834" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="3835" class="Symbol">}</a>
            <a id="3849" class="Symbol">(</a><a id="3850" href="Cubical.Modalities.Modality.html#3850" class="Bound">w</a> <a id="3852" class="Symbol">:</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Cubical.Modalities.Modality.html#3855" class="Bound">a</a> <a id="3857" class="Symbol">:</a> <a id="3859" href="Cubical.Modalities.Modality.html#3808" class="Bound">A</a><a id="3860" class="Symbol">)</a> <a id="3862" class="Symbol">→</a> <a id="3864" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Cubical.Modalities.Modality.html#3821" class="Bound">B</a> <a id="3875" href="Cubical.Modalities.Modality.html#3855" class="Bound">a</a><a id="3876" class="Symbol">))</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="3889" class="Symbol">((</a><a id="3891" href="Cubical.Modalities.Modality.html#3891" class="Bound">x</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Cubical.Modalities.Modality.html#3808" class="Bound">A</a><a id="3896" class="Symbol">)</a> <a id="3898" class="Symbol">→</a> <a id="3900" href="Cubical.Modalities.Modality.html#3821" class="Bound">B</a> <a id="3902" href="Cubical.Modalities.Modality.html#3891" class="Bound">x</a><a id="3903" class="Symbol">)</a>
  <a id="3907" href="Cubical.Modalities.Modality.html#3795" class="Function">Π-isModal</a> <a id="3917" class="Symbol">{</a><a id="3918" href="Cubical.Modalities.Modality.html#3918" class="Bound">A</a><a id="3919" class="Symbol">}</a> <a id="3921" class="Symbol">{</a><a id="3922" href="Cubical.Modalities.Modality.html#3922" class="Bound">B</a><a id="3923" class="Symbol">}</a> <a id="3925" href="Cubical.Modalities.Modality.html#3925" class="Bound">w</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Cubical.Modalities.Modality.html#3236" class="Function">retractIsModal</a> <a id="3944" class="Symbol">{</a><a id="3945" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="3947" class="Symbol">_}</a> <a id="3950" class="Symbol">{(</a><a id="3952" href="Cubical.Modalities.Modality.html#3952" class="Bound">x</a> <a id="3954" class="Symbol">:</a> <a id="3956" href="Cubical.Modalities.Modality.html#3918" class="Bound">A</a><a id="3957" class="Symbol">)</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="Cubical.Modalities.Modality.html#3922" class="Bound">B</a> <a id="3963" href="Cubical.Modalities.Modality.html#3952" class="Bound">x</a><a id="3964" class="Symbol">}</a> <a id="3966" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a> <a id="3976" href="Cubical.Modalities.Modality.html#3999" class="Function">η-inv</a> <a id="3982" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="3984" href="Cubical.Modalities.Modality.html#4106" class="Function">r</a>

      <a id="3993" class="Keyword">where</a> <a id="3999" href="Cubical.Modalities.Modality.html#3999" class="Function">η-inv</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="4009" class="Symbol">((</a><a id="4011" href="Cubical.Modalities.Modality.html#4011" class="Bound">x</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Cubical.Modalities.Modality.html#3918" class="Bound">A</a><a id="4016" class="Symbol">)</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Cubical.Modalities.Modality.html#3922" class="Bound">B</a> <a id="4022" href="Cubical.Modalities.Modality.html#4011" class="Bound">x</a><a id="4023" class="Symbol">)</a> <a id="4025" class="Symbol">→</a> <a id="4027" class="Symbol">(</a><a id="4028" href="Cubical.Modalities.Modality.html#4028" class="Bound">x</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Cubical.Modalities.Modality.html#3918" class="Bound">A</a><a id="4033" class="Symbol">)</a> <a id="4035" class="Symbol">→</a> <a id="4037" href="Cubical.Modalities.Modality.html#3922" class="Bound">B</a> <a id="4039" href="Cubical.Modalities.Modality.html#4028" class="Bound">x</a>
            <a id="4053" href="Cubical.Modalities.Modality.html#3999" class="Function">η-inv</a> <a id="4059" href="Cubical.Modalities.Modality.html#4059" class="Bound">φ&#39;</a> <a id="4062" href="Cubical.Modalities.Modality.html#4062" class="Bound">a</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Cubical.Modalities.Modality.html#1558" class="Function">◯-rec</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Cubical.Modalities.Modality.html#3925" class="Bound">w</a> <a id="4075" href="Cubical.Modalities.Modality.html#4062" class="Bound">a</a><a id="4076" class="Symbol">)</a> <a id="4078" class="Symbol">(λ</a> <a id="4081" href="Cubical.Modalities.Modality.html#4081" class="Bound">φ</a> <a id="4083" class="Symbol">→</a> <a id="4085" href="Cubical.Modalities.Modality.html#4081" class="Bound">φ</a> <a id="4087" href="Cubical.Modalities.Modality.html#4062" class="Bound">a</a><a id="4088" class="Symbol">)</a> <a id="4090" href="Cubical.Modalities.Modality.html#4059" class="Bound">φ&#39;</a>

            <a id="4106" href="Cubical.Modalities.Modality.html#4106" class="Function">r</a> <a id="4108" class="Symbol">:</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Cubical.Modalities.Modality.html#4111" class="Bound">φ</a> <a id="4113" class="Symbol">:</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Cubical.Modalities.Modality.html#4116" class="Bound">x</a> <a id="4118" class="Symbol">:</a> <a id="4120" href="Cubical.Modalities.Modality.html#3918" class="Bound">A</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">→</a>  <a id="4126" href="Cubical.Modalities.Modality.html#3922" class="Bound">B</a> <a id="4128" href="Cubical.Modalities.Modality.html#4116" class="Bound">x</a><a id="4129" class="Symbol">)</a> <a id="4131" class="Symbol">→</a> <a id="4133" href="Cubical.Modalities.Modality.html#3999" class="Function">η-inv</a> <a id="4139" class="Symbol">(</a><a id="4140" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="4142" href="Cubical.Modalities.Modality.html#4111" class="Bound">φ</a><a id="4143" class="Symbol">)</a> <a id="4145" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4147" href="Cubical.Modalities.Modality.html#4111" class="Bound">φ</a>
            <a id="4161" href="Cubical.Modalities.Modality.html#4106" class="Function">r</a> <a id="4163" href="Cubical.Modalities.Modality.html#4163" class="Bound">φ</a> <a id="4165" class="Symbol">=</a> <a id="4167" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4174" class="Symbol">(λ</a> <a id="4177" href="Cubical.Modalities.Modality.html#4177" class="Bound">a</a> <a id="4179" class="Symbol">→</a> <a id="4181" href="Cubical.Modalities.Modality.html#1575" class="Function">◯-rec-β</a> <a id="4189" class="Symbol">(</a><a id="4190" href="Cubical.Modalities.Modality.html#3925" class="Bound">w</a> <a id="4192" href="Cubical.Modalities.Modality.html#4177" class="Bound">a</a><a id="4193" class="Symbol">)</a> <a id="4195" class="Symbol">(λ</a> <a id="4198" href="Cubical.Modalities.Modality.html#4198" class="Bound">φ₀</a> <a id="4201" class="Symbol">→</a> <a id="4203" href="Cubical.Modalities.Modality.html#4198" class="Bound">φ₀</a> <a id="4206" href="Cubical.Modalities.Modality.html#4177" class="Bound">a</a><a id="4207" class="Symbol">)</a> <a id="4209" href="Cubical.Modalities.Modality.html#4163" class="Bound">φ</a><a id="4210" class="Symbol">)</a>

  <a id="Modality.→-isModal"></a><a id="4215" href="Cubical.Modalities.Modality.html#4215" class="Function">→-isModal</a> <a id="4225" class="Symbol">:</a> <a id="4227" class="Symbol">{</a><a id="4228" href="Cubical.Modalities.Modality.html#4228" class="Bound">A</a> <a id="4230" href="Cubical.Modalities.Modality.html#4230" class="Bound">B</a> <a id="4232" class="Symbol">:</a> <a id="4234" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4239" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="4240" class="Symbol">}</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="4252" href="Cubical.Modalities.Modality.html#4230" class="Bound">B</a> <a id="4254" class="Symbol">→</a> <a id="4256" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Cubical.Modalities.Modality.html#4228" class="Bound">A</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Cubical.Modalities.Modality.html#4230" class="Bound">B</a><a id="4270" class="Symbol">)</a>
  <a id="4274" href="Cubical.Modalities.Modality.html#4215" class="Function">→-isModal</a> <a id="4284" href="Cubical.Modalities.Modality.html#4284" class="Bound">w</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Cubical.Modalities.Modality.html#3795" class="Function">Π-isModal</a> <a id="4298" class="Symbol">(λ</a> <a id="4301" href="Cubical.Modalities.Modality.html#4301" class="Bound">_</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Cubical.Modalities.Modality.html#4284" class="Bound">w</a><a id="4306" class="Symbol">)</a>

  <a id="4311" class="Comment">{- sigma types of a modal dependent type with modal base are modal -}</a>

  <a id="Modality.Σ-isModal"></a><a id="4384" href="Cubical.Modalities.Modality.html#4384" class="Function">Σ-isModal</a> <a id="4394" class="Symbol">:</a> <a id="4396" class="Symbol">{</a><a id="4397" href="Cubical.Modalities.Modality.html#4397" class="Bound">A</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4406" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="4407" class="Symbol">}</a> <a id="4409" class="Symbol">(</a><a id="4410" href="Cubical.Modalities.Modality.html#4410" class="Bound">B</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Cubical.Modalities.Modality.html#4397" class="Bound">A</a> <a id="4416" class="Symbol">→</a> <a id="4418" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4423" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="4424" class="Symbol">)</a>
    <a id="4430" class="Symbol">→</a> <a id="4432" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="4440" href="Cubical.Modalities.Modality.html#4397" class="Bound">A</a> <a id="4442" class="Symbol">→</a> <a id="4444" class="Symbol">((</a><a id="4446" href="Cubical.Modalities.Modality.html#4446" class="Bound">a</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Cubical.Modalities.Modality.html#4397" class="Bound">A</a><a id="4451" class="Symbol">)</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="4463" class="Symbol">(</a><a id="4464" href="Cubical.Modalities.Modality.html#4410" class="Bound">B</a> <a id="4466" href="Cubical.Modalities.Modality.html#4446" class="Bound">a</a><a id="4467" class="Symbol">))</a>
    <a id="4474" class="Symbol">→</a> <a id="4476" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4487" href="Cubical.Modalities.Modality.html#4397" class="Bound">A</a> <a id="4489" href="Cubical.Modalities.Modality.html#4410" class="Bound">B</a><a id="4490" class="Symbol">)</a>
  <a id="4494" href="Cubical.Modalities.Modality.html#4384" class="Function">Σ-isModal</a> <a id="4504" class="Symbol">{</a><a id="4505" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a><a id="4506" class="Symbol">}</a> <a id="4508" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a> <a id="4510" href="Cubical.Modalities.Modality.html#4510" class="Bound">A-modal</a> <a id="4518" href="Cubical.Modalities.Modality.html#4518" class="Bound">B-modal</a> <a id="4526" class="Symbol">=</a>
    <a id="4532" href="Cubical.Modalities.Modality.html#3236" class="Function">retractIsModal</a> <a id="4547" class="Symbol">{</a><a id="4548" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="4550" class="Symbol">(</a><a id="4551" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4553" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4555" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="4556" class="Symbol">)}</a> <a id="4559" class="Symbol">{</a><a id="4560" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4562" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4564" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="4565" class="Symbol">}</a> <a id="4567" href="Cubical.Modalities.Modality.html#646" class="Field">◯-isModal</a> <a id="4577" href="Cubical.Modalities.Modality.html#4941" class="Function">η-inv</a> <a id="4583" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="4585" href="Cubical.Modalities.Modality.html#5194" class="Function">r</a>

    <a id="4592" class="Keyword">where</a> <a id="4598" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a> <a id="4600" class="Symbol">:</a> <a id="4602" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4607" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4609" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="4610" class="Symbol">)</a> <a id="4612" class="Symbol">→</a> <a id="4614" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a>
          <a id="4626" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a> <a id="4628" class="Symbol">=</a> <a id="4630" href="Cubical.Modalities.Modality.html#1558" class="Function">◯-rec</a> <a id="4636" href="Cubical.Modalities.Modality.html#4510" class="Bound">A-modal</a> <a id="4644" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

          <a id="4659" href="Cubical.Modalities.Modality.html#4659" class="Function">h-β</a> <a id="4663" class="Symbol">:</a> <a id="4665" class="Symbol">(</a><a id="4666" href="Cubical.Modalities.Modality.html#4666" class="Bound">x</a> <a id="4668" class="Symbol">:</a> <a id="4670" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4672" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4674" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="4675" class="Symbol">)</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a> <a id="4681" class="Symbol">(</a><a id="4682" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="4684" href="Cubical.Modalities.Modality.html#4666" class="Bound">x</a><a id="4685" class="Symbol">)</a> <a id="4687" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4689" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4693" href="Cubical.Modalities.Modality.html#4666" class="Bound">x</a>
          <a id="4705" href="Cubical.Modalities.Modality.html#4659" class="Function">h-β</a> <a id="4709" class="Symbol">=</a> <a id="4711" href="Cubical.Modalities.Modality.html#1575" class="Function">◯-rec-β</a> <a id="4719" href="Cubical.Modalities.Modality.html#4510" class="Bound">A-modal</a> <a id="4727" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

          <a id="4742" href="Cubical.Modalities.Modality.html#4742" class="Function">f</a> <a id="4744" class="Symbol">:</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Cubical.Modalities.Modality.html#4747" class="Bound">j</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4752" class="Symbol">)</a> <a id="4754" class="Symbol">→</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Cubical.Modalities.Modality.html#4757" class="Bound">x</a> <a id="4759" class="Symbol">:</a> <a id="4761" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4763" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4765" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="4766" class="Symbol">)</a> <a id="4768" class="Symbol">→</a> <a id="4770" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a> <a id="4772" class="Symbol">(</a><a id="4773" href="Cubical.Modalities.Modality.html#4659" class="Function">h-β</a> <a id="4777" href="Cubical.Modalities.Modality.html#4757" class="Bound">x</a> <a id="4779" href="Cubical.Modalities.Modality.html#4747" class="Bound">j</a><a id="4780" class="Symbol">)</a>
          <a id="4792" href="Cubical.Modalities.Modality.html#4742" class="Function">f</a> <a id="4794" href="Cubical.Modalities.Modality.html#4794" class="Bound">j</a> <a id="4796" href="Cubical.Modalities.Modality.html#4796" class="Bound">x</a> <a id="4798" class="Symbol">=</a> <a id="4800" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="4807" class="Symbol">(λ</a> <a id="4810" href="Cubical.Modalities.Modality.html#4810" class="Bound">i</a> <a id="4812" class="Symbol">→</a> <a id="4814" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Cubical.Modalities.Modality.html#4659" class="Function">h-β</a> <a id="4821" href="Cubical.Modalities.Modality.html#4796" class="Bound">x</a> <a id="4823" class="Symbol">((</a><a id="4825" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4827" href="Cubical.Modalities.Modality.html#4810" class="Bound">i</a><a id="4828" class="Symbol">)</a> <a id="4830" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4832" href="Cubical.Modalities.Modality.html#4794" class="Bound">j</a><a id="4833" class="Symbol">)))</a> <a id="4837" href="Cubical.Modalities.Modality.html#4794" class="Bound">j</a> <a id="4839" class="Symbol">(</a><a id="4840" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4844" href="Cubical.Modalities.Modality.html#4796" class="Bound">x</a><a id="4845" class="Symbol">)</a>

          <a id="4858" href="Cubical.Modalities.Modality.html#4858" class="Function">k</a> <a id="4860" class="Symbol">:</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Cubical.Modalities.Modality.html#4863" class="Bound">y</a> <a id="4865" class="Symbol">:</a> <a id="4867" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="4869" class="Symbol">(</a><a id="4870" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4872" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4874" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="4875" class="Symbol">))</a> <a id="4878" class="Symbol">→</a> <a id="4880" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a> <a id="4885" href="Cubical.Modalities.Modality.html#4863" class="Bound">y</a><a id="4886" class="Symbol">)</a>
          <a id="4898" href="Cubical.Modalities.Modality.html#4858" class="Function">k</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Cubical.Modalities.Modality.html#4518" class="Bound">B-modal</a> <a id="4918" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4920" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a><a id="4921" class="Symbol">)</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Cubical.Modalities.Modality.html#4742" class="Function">f</a> <a id="4926" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4928" class="Symbol">)</a>

          <a id="4941" href="Cubical.Modalities.Modality.html#4941" class="Function">η-inv</a> <a id="4947" class="Symbol">:</a> <a id="4949" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4954" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4956" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="4957" class="Symbol">)</a> <a id="4959" class="Symbol">→</a> <a id="4961" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="4963" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="4965" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a>
          <a id="4977" href="Cubical.Modalities.Modality.html#4941" class="Function">η-inv</a> <a id="4983" href="Cubical.Modalities.Modality.html#4983" class="Bound">y</a> <a id="4985" class="Symbol">=</a> <a id="4987" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a> <a id="4989" href="Cubical.Modalities.Modality.html#4983" class="Bound">y</a> <a id="4991" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4993" href="Cubical.Modalities.Modality.html#4858" class="Function">k</a> <a id="4995" href="Cubical.Modalities.Modality.html#4983" class="Bound">y</a>

          <a id="5008" href="Cubical.Modalities.Modality.html#5008" class="Function">p</a> <a id="5010" class="Symbol">:</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Modalities.Modality.html#5013" class="Bound">x</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5019" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="5021" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="5022" class="Symbol">)</a> <a id="5024" class="Symbol">→</a> <a id="5026" href="Cubical.Modalities.Modality.html#4858" class="Function">k</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="5031" href="Cubical.Modalities.Modality.html#5013" class="Bound">x</a><a id="5032" class="Symbol">)</a> <a id="5034" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5036" href="Cubical.Modalities.Modality.html#4742" class="Function">f</a> <a id="5038" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5041" href="Cubical.Modalities.Modality.html#5013" class="Bound">x</a>
          <a id="5053" href="Cubical.Modalities.Modality.html#5008" class="Function">p</a> <a id="5055" class="Symbol">=</a> <a id="5057" href="Cubical.Modalities.Modality.html#864" class="Field">◯-elim-β</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Cubical.Modalities.Modality.html#4518" class="Bound">B-modal</a> <a id="5075" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5077" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a><a id="5078" class="Symbol">)</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Cubical.Modalities.Modality.html#4742" class="Function">f</a> <a id="5083" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5085" class="Symbol">)</a>

          <a id="5098" href="Cubical.Modalities.Modality.html#5098" class="Function">almost</a> <a id="5105" class="Symbol">:</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Cubical.Modalities.Modality.html#5108" class="Bound">x</a> <a id="5110" class="Symbol">:</a> <a id="5112" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5114" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="5116" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="5117" class="Symbol">)</a> <a id="5119" class="Symbol">→</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a> <a id="5124" class="Symbol">(</a><a id="5125" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="5127" href="Cubical.Modalities.Modality.html#5108" class="Bound">x</a><a id="5128" class="Symbol">)</a> <a id="5130" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5132" href="Cubical.Modalities.Modality.html#4742" class="Function">f</a> <a id="5134" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a> <a id="5137" href="Cubical.Modalities.Modality.html#5108" class="Bound">x</a><a id="5138" class="Symbol">)</a> <a id="5140" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5142" href="Cubical.Modalities.Modality.html#5108" class="Bound">x</a>
          <a id="5154" href="Cubical.Modalities.Modality.html#5098" class="Function">almost</a> <a id="5161" href="Cubical.Modalities.Modality.html#5161" class="Bound">x</a> <a id="5163" href="Cubical.Modalities.Modality.html#5163" class="Bound">i</a> <a id="5165" class="Symbol">=</a> <a id="5167" href="Cubical.Modalities.Modality.html#4659" class="Function">h-β</a> <a id="5171" href="Cubical.Modalities.Modality.html#5161" class="Bound">x</a> <a id="5173" href="Cubical.Modalities.Modality.html#5163" class="Bound">i</a> <a id="5175" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5177" href="Cubical.Modalities.Modality.html#4742" class="Function">f</a> <a id="5179" href="Cubical.Modalities.Modality.html#5163" class="Bound">i</a> <a id="5181" href="Cubical.Modalities.Modality.html#5161" class="Bound">x</a>

          <a id="5194" href="Cubical.Modalities.Modality.html#5194" class="Function">r</a> <a id="5196" class="Symbol">:</a> <a id="5198" class="Symbol">(</a><a id="5199" href="Cubical.Modalities.Modality.html#5199" class="Bound">x</a> <a id="5201" class="Symbol">:</a> <a id="5203" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="5205" href="Cubical.Modalities.Modality.html#4505" class="Bound">A</a> <a id="5207" href="Cubical.Modalities.Modality.html#4508" class="Bound">B</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">→</a> <a id="5212" href="Cubical.Modalities.Modality.html#4941" class="Function">η-inv</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="5221" href="Cubical.Modalities.Modality.html#5199" class="Bound">x</a><a id="5222" class="Symbol">)</a> <a id="5224" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5226" href="Cubical.Modalities.Modality.html#5199" class="Bound">x</a>
          <a id="5238" href="Cubical.Modalities.Modality.html#5194" class="Function">r</a> <a id="5240" href="Cubical.Modalities.Modality.html#5240" class="Bound">x</a> <a id="5242" class="Symbol">=</a> <a id="5244" class="Symbol">(λ</a> <a id="5247" href="Cubical.Modalities.Modality.html#5247" class="Bound">i</a> <a id="5249" class="Symbol">→</a> <a id="5251" href="Cubical.Modalities.Modality.html#4598" class="Function">h</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="5256" href="Cubical.Modalities.Modality.html#5240" class="Bound">x</a><a id="5257" class="Symbol">)</a> <a id="5259" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5261" href="Cubical.Modalities.Modality.html#5008" class="Function">p</a> <a id="5263" href="Cubical.Modalities.Modality.html#5240" class="Bound">x</a> <a id="5265" href="Cubical.Modalities.Modality.html#5247" class="Bound">i</a><a id="5266" class="Symbol">)</a> <a id="5268" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Cubical.Modalities.Modality.html#5098" class="Function">almost</a> <a id="5278" href="Cubical.Modalities.Modality.html#5240" class="Bound">x</a><a id="5279" class="Symbol">)</a>

  <a id="Modality.isModal≡"></a><a id="5284" href="Cubical.Modalities.Modality.html#5284" class="Function">isModal≡</a> <a id="5293" class="Symbol">:</a> <a id="5295" class="Symbol">{</a><a id="5296" href="Cubical.Modalities.Modality.html#5296" class="Bound">A</a> <a id="5298" class="Symbol">:</a> <a id="5300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5305" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="5306" class="Symbol">}</a> <a id="5308" class="Symbol">→</a> <a id="5310" class="Symbol">(</a><a id="5311" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="5319" href="Cubical.Modalities.Modality.html#5296" class="Bound">A</a><a id="5320" class="Symbol">)</a> <a id="5322" class="Symbol">→</a> <a id="5324" class="Symbol">{</a><a id="5325" href="Cubical.Modalities.Modality.html#5325" class="Bound">x</a> <a id="5327" href="Cubical.Modalities.Modality.html#5327" class="Bound">y</a> <a id="5329" class="Symbol">:</a> <a id="5331" href="Cubical.Modalities.Modality.html#5296" class="Bound">A</a><a id="5332" class="Symbol">}</a> <a id="5334" class="Symbol">→</a> <a id="5336" class="Symbol">(</a><a id="5337" href="Cubical.Modalities.Modality.html#496" class="Field">isModal</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Cubical.Modalities.Modality.html#5325" class="Bound">x</a> <a id="5348" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5350" href="Cubical.Modalities.Modality.html#5327" class="Bound">y</a><a id="5351" class="Symbol">))</a>
  <a id="5356" href="Cubical.Modalities.Modality.html#5284" class="Function">isModal≡</a> <a id="5365" href="Cubical.Modalities.Modality.html#5365" class="Bound">A-modal</a> <a id="5373" class="Symbol">=</a> <a id="5375" href="Cubical.Modalities.Modality.html#2508" class="Function">equivPreservesIsModal</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Cubical.Foundations.Equiv.Properties.html#1578" class="Function">congEquiv</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="5421" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Cubical.Modalities.Modality.html#2969" class="Function">isModalToIsEquiv</a> <a id="5441" href="Cubical.Modalities.Modality.html#5365" class="Bound">A-modal</a><a id="5448" class="Symbol">))))</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="5466" class="Symbol">_</a> <a id="5468" class="Symbol">_)</a>

  <a id="Modality.◯-preservesProp"></a><a id="5474" href="Cubical.Modalities.Modality.html#5474" class="Function">◯-preservesProp</a> <a id="5490" class="Symbol">:</a> <a id="5492" class="Symbol">{</a><a id="5493" href="Cubical.Modalities.Modality.html#5493" class="Bound">A</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5502" href="Cubical.Modalities.Modality.html#459" class="Bound">ℓ</a><a id="5503" class="Symbol">}</a> <a id="5505" class="Symbol">→</a> <a id="5507" class="Symbol">(</a><a id="5508" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5515" href="Cubical.Modalities.Modality.html#5493" class="Bound">A</a><a id="5516" class="Symbol">)</a> <a id="5518" class="Symbol">→</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Cubical.Modalities.Modality.html#581" class="Field">◯</a> <a id="5531" href="Cubical.Modalities.Modality.html#5493" class="Bound">A</a><a id="5532" class="Symbol">))</a>
  <a id="5537" href="Cubical.Modalities.Modality.html#5474" class="Function">◯-preservesProp</a> <a id="5553" href="Cubical.Modalities.Modality.html#5553" class="Bound">pA</a> <a id="5556" href="Cubical.Modalities.Modality.html#5556" class="Bound">u</a> <a id="5558" class="Symbol">=</a> <a id="5560" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="5567" class="Symbol">(λ</a> <a id="5570" href="Cubical.Modalities.Modality.html#5570" class="Bound">z</a> <a id="5572" class="Symbol">→</a> <a id="5574" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="5586" class="Symbol">_</a> <a id="5588" class="Symbol">_)</a>
                         <a id="5616" class="Symbol">λ</a> <a id="5618" href="Cubical.Modalities.Modality.html#5618" class="Bound">b</a> <a id="5620" class="Symbol">→</a> <a id="5622" href="Cubical.Modalities.Modality.html#724" class="Field">◯-elim</a> <a id="5629" class="Symbol">(λ</a> <a id="5632" href="Cubical.Modalities.Modality.html#5632" class="Bound">x</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Cubical.Modalities.Modality.html#1029" class="Field">◯-=-isModal</a> <a id="5648" class="Symbol">_</a> <a id="5650" class="Symbol">_)</a> <a id="5653" class="Symbol">(λ</a> <a id="5656" href="Cubical.Modalities.Modality.html#5656" class="Bound">a</a> <a id="5658" class="Symbol">→</a> <a id="5660" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5665" href="Cubical.Modalities.Modality.html#692" class="Field">η</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Cubical.Modalities.Modality.html#5553" class="Bound">pA</a> <a id="5671" href="Cubical.Modalities.Modality.html#5656" class="Bound">a</a> <a id="5673" href="Cubical.Modalities.Modality.html#5618" class="Bound">b</a><a id="5674" class="Symbol">))</a> <a id="5677" href="Cubical.Modalities.Modality.html#5556" class="Bound">u</a>
</pre></body></html>

==> anc/html/Cubical.Reflection.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Some basic utilities for reflection

-}</a>
<a id="45" class="Symbol">{-#</a> <a id="49" class="Keyword">OPTIONS</a> <a id="57" class="Pragma">--no-exact-split</a> <a id="74" class="Symbol">#-}</a>
<a id="78" class="Keyword">module</a> <a id="85" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a> <a id="109" class="Keyword">where</a>

<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Cubical.Data.Nat.Base.html" class="Module">Cubical.Data.Nat.Base</a>

<a id="226" class="Keyword">import</a> <a id="233" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="257" class="Symbol">as</a> <a id="260" class="Module">R</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="_&gt;&gt;=_"></a><a id="295" href="Cubical.Reflection.Base.html#295" class="Function Operator">_&gt;&gt;=_</a> <a id="301" class="Symbol">=</a> <a id="303" href="Agda.Builtin.Reflection.html#8727" class="Postulate">R.bindTC</a>
<a id="_&lt;|&gt;_"></a><a id="312" href="Cubical.Reflection.Base.html#312" class="Function Operator">_&lt;|&gt;_</a> <a id="318" class="Symbol">=</a> <a id="320" href="Agda.Builtin.Reflection.html#9061" class="Postulate">R.catchTC</a>

<a id="_&gt;&gt;_"></a><a id="331" href="Cubical.Reflection.Base.html#331" class="Function Operator">_&gt;&gt;_</a> <a id="336" class="Symbol">:</a> <a id="338" class="Symbol">∀</a> <a id="340" class="Symbol">{</a><a id="341" href="Cubical.Reflection.Base.html#341" class="Bound">ℓ</a> <a id="343" href="Cubical.Reflection.Base.html#343" class="Bound">ℓ&#39;</a><a id="345" class="Symbol">}</a> <a id="347" class="Symbol">{</a><a id="348" href="Cubical.Reflection.Base.html#348" class="Bound">A</a> <a id="350" class="Symbol">:</a> <a id="352" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="357" href="Cubical.Reflection.Base.html#341" class="Bound">ℓ</a><a id="358" class="Symbol">}</a> <a id="360" class="Symbol">{</a><a id="361" href="Cubical.Reflection.Base.html#361" class="Bound">B</a> <a id="363" class="Symbol">:</a> <a id="365" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="370" href="Cubical.Reflection.Base.html#343" class="Bound">ℓ&#39;</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">→</a> <a id="376" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="381" href="Cubical.Reflection.Base.html#348" class="Bound">A</a> <a id="383" class="Symbol">→</a> <a id="385" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="390" href="Cubical.Reflection.Base.html#361" class="Bound">B</a> <a id="392" class="Symbol">→</a> <a id="394" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="399" href="Cubical.Reflection.Base.html#361" class="Bound">B</a>
<a id="401" href="Cubical.Reflection.Base.html#401" class="Bound">f</a> <a id="403" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a> <a id="406" href="Cubical.Reflection.Base.html#406" class="Bound">g</a> <a id="408" class="Symbol">=</a> <a id="410" href="Cubical.Reflection.Base.html#401" class="Bound">f</a> <a id="412" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="416" class="Symbol">λ</a> <a id="418" href="Cubical.Reflection.Base.html#418" class="Bound">_</a> <a id="420" class="Symbol">→</a> <a id="422" href="Cubical.Reflection.Base.html#406" class="Bound">g</a>

<a id="425" class="Keyword">infixl</a> <a id="432" class="Number">4</a> <a id="434" href="Cubical.Reflection.Base.html#295" class="Function Operator">_&gt;&gt;=_</a> <a id="440" href="Cubical.Reflection.Base.html#331" class="Function Operator">_&gt;&gt;_</a> <a id="445" href="Cubical.Reflection.Base.html#312" class="Function Operator">_&lt;|&gt;_</a>

<a id="liftTC"></a><a id="452" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="459" class="Symbol">:</a> <a id="461" class="Symbol">∀</a> <a id="463" class="Symbol">{</a><a id="464" href="Cubical.Reflection.Base.html#464" class="Bound">ℓ</a> <a id="466" href="Cubical.Reflection.Base.html#466" class="Bound">ℓ&#39;</a><a id="468" class="Symbol">}</a> <a id="470" class="Symbol">{</a><a id="471" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="473" class="Symbol">:</a> <a id="475" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="480" href="Cubical.Reflection.Base.html#464" class="Bound">ℓ</a><a id="481" class="Symbol">}</a> <a id="483" class="Symbol">{</a><a id="484" href="Cubical.Reflection.Base.html#484" class="Bound">B</a> <a id="486" class="Symbol">:</a> <a id="488" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="493" href="Cubical.Reflection.Base.html#466" class="Bound">ℓ&#39;</a><a id="495" class="Symbol">}</a> <a id="497" class="Symbol">→</a> <a id="499" class="Symbol">(</a><a id="500" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="502" class="Symbol">→</a> <a id="504" href="Cubical.Reflection.Base.html#484" class="Bound">B</a><a id="505" class="Symbol">)</a> <a id="507" class="Symbol">→</a> <a id="509" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="514" href="Cubical.Reflection.Base.html#471" class="Bound">A</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="523" href="Cubical.Reflection.Base.html#484" class="Bound">B</a>
<a id="525" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="532" href="Cubical.Reflection.Base.html#532" class="Bound">f</a> <a id="534" href="Cubical.Reflection.Base.html#534" class="Bound">ta</a> <a id="537" class="Symbol">=</a> <a id="539" href="Cubical.Reflection.Base.html#534" class="Bound">ta</a> <a id="542" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="546" class="Symbol">λ</a> <a id="548" href="Cubical.Reflection.Base.html#548" class="Bound">a</a> <a id="550" class="Symbol">→</a> <a id="552" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="563" class="Symbol">(</a><a id="564" href="Cubical.Reflection.Base.html#532" class="Bound">f</a> <a id="566" href="Cubical.Reflection.Base.html#548" class="Bound">a</a><a id="567" class="Symbol">)</a>

<a id="v"></a><a id="570" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="572" class="Symbol">:</a> <a id="574" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="576" class="Symbol">→</a> <a id="578" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="585" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="587" href="Cubical.Reflection.Base.html#587" class="Bound">n</a> <a id="589" class="Symbol">=</a> <a id="591" href="Agda.Builtin.Reflection.html#5155" class="InductiveConstructor">R.var</a> <a id="597" href="Cubical.Reflection.Base.html#587" class="Bound">n</a> <a id="599" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

<a id="603" class="Keyword">pattern</a> <a id="varg"></a><a id="611" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="616" href="Cubical.Reflection.Base.html#686" class="Bound">t</a> <a id="618" class="Symbol">=</a> <a id="620" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">R.arg</a> <a id="626" class="Symbol">(</a><a id="627" href="Agda.Builtin.Reflection.html#3654" class="InductiveConstructor">R.arg-info</a> <a id="638" href="Agda.Builtin.Reflection.html#2779" class="InductiveConstructor">R.visible</a> <a id="648" class="Symbol">(</a><a id="649" href="Agda.Builtin.Reflection.html#3480" class="InductiveConstructor">R.modality</a> <a id="660" href="Agda.Builtin.Reflection.html#3036" class="InductiveConstructor">R.relevant</a> <a id="671" href="Agda.Builtin.Reflection.html#3258" class="InductiveConstructor">R.quantity-ω</a><a id="683" class="Symbol">))</a> <a id="686" href="Cubical.Reflection.Base.html#686" class="Bound">t</a>
<a id="688" class="Keyword">pattern</a> <a id="harg"></a><a id="696" href="Cubical.Reflection.Base.html#696" class="InductiveConstructor">harg</a> <a id="701" class="Symbol">{</a>q <a id="704" class="Symbol">=</a> <a id="706" href="Cubical.Reflection.Base.html#763" class="Bound">q</a><a id="707" class="Symbol">}</a> <a id="709" href="Cubical.Reflection.Base.html#767" class="Bound">t</a> <a id="711" class="Symbol">=</a> <a id="713" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">R.arg</a> <a id="719" class="Symbol">(</a><a id="720" href="Agda.Builtin.Reflection.html#3654" class="InductiveConstructor">R.arg-info</a> <a id="731" href="Agda.Builtin.Reflection.html#2787" class="InductiveConstructor">R.hidden</a> <a id="740" class="Symbol">(</a><a id="741" href="Agda.Builtin.Reflection.html#3480" class="InductiveConstructor">R.modality</a> <a id="752" href="Agda.Builtin.Reflection.html#3036" class="InductiveConstructor">R.relevant</a> <a id="763" href="Cubical.Reflection.Base.html#763" class="Bound">q</a><a id="764" class="Symbol">))</a> <a id="767" href="Cubical.Reflection.Base.html#767" class="Bound">t</a>
<a id="769" class="Keyword">pattern</a> <a id="_v∷_"></a><a id="777" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">_v∷_</a> <a id="782" href="Cubical.Reflection.Base.html#793" class="Bound">a</a> <a id="784" href="Cubical.Reflection.Base.html#797" class="Bound">l</a> <a id="786" class="Symbol">=</a> <a id="788" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="793" href="Cubical.Reflection.Base.html#793" class="Bound">a</a> <a id="795" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="797" href="Cubical.Reflection.Base.html#797" class="Bound">l</a>
<a id="799" class="Keyword">pattern</a> <a id="_h∷_"></a><a id="807" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">_h∷_</a> <a id="812" href="Cubical.Reflection.Base.html#823" class="Bound">a</a> <a id="814" href="Cubical.Reflection.Base.html#827" class="Bound">l</a> <a id="816" class="Symbol">=</a> <a id="818" href="Cubical.Reflection.Base.html#696" class="InductiveConstructor">harg</a> <a id="823" href="Cubical.Reflection.Base.html#823" class="Bound">a</a> <a id="825" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="827" href="Cubical.Reflection.Base.html#827" class="Bound">l</a>

<a id="830" class="Keyword">infixr</a> <a id="837" class="Number">5</a> <a id="839" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">_v∷_</a> <a id="844" href="Cubical.Reflection.Base.html#807" class="InductiveConstructor Operator">_h∷_</a>

<a id="vlam"></a><a id="850" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="855" class="Symbol">:</a> <a id="857" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="864" class="Symbol">→</a> <a id="866" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="873" class="Symbol">→</a> <a id="875" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="882" href="Cubical.Reflection.Base.html#850" class="Function">vlam</a> <a id="887" href="Cubical.Reflection.Base.html#887" class="Bound">str</a> <a id="891" href="Cubical.Reflection.Base.html#891" class="Bound">t</a> <a id="893" class="Symbol">=</a> <a id="895" href="Agda.Builtin.Reflection.html#5325" class="InductiveConstructor">R.lam</a> <a id="901" href="Agda.Builtin.Reflection.html#2779" class="InductiveConstructor">R.visible</a> <a id="911" class="Symbol">(</a><a id="912" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">R.abs</a> <a id="918" href="Cubical.Reflection.Base.html#887" class="Bound">str</a> <a id="922" href="Cubical.Reflection.Base.html#891" class="Bound">t</a><a id="923" class="Symbol">)</a>

<a id="hlam"></a><a id="926" href="Cubical.Reflection.Base.html#926" class="Function">hlam</a> <a id="931" class="Symbol">:</a> <a id="933" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="949" class="Symbol">→</a> <a id="951" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="958" href="Cubical.Reflection.Base.html#926" class="Function">hlam</a> <a id="963" href="Cubical.Reflection.Base.html#963" class="Bound">str</a> <a id="967" href="Cubical.Reflection.Base.html#967" class="Bound">t</a> <a id="969" class="Symbol">=</a> <a id="971" href="Agda.Builtin.Reflection.html#5325" class="InductiveConstructor">R.lam</a> <a id="977" href="Agda.Builtin.Reflection.html#2787" class="InductiveConstructor">R.hidden</a> <a id="986" class="Symbol">(</a><a id="987" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">R.abs</a> <a id="993" href="Cubical.Reflection.Base.html#963" class="Bound">str</a> <a id="997" href="Cubical.Reflection.Base.html#967" class="Bound">t</a><a id="998" class="Symbol">)</a>

<a id="newMeta"></a><a id="1001" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="1009" class="Symbol">=</a> <a id="1011" href="Agda.Builtin.Reflection.html#8946" class="Postulate">R.checkType</a> <a id="1023" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a>

<a id="makeAuxiliaryDef"></a><a id="1034" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Agda.Builtin.Reflection.html#5081" class="Function">R.Type</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="1085" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="1092" href="Cubical.Reflection.Base.html#1034" class="Function">makeAuxiliaryDef</a> <a id="1109" href="Cubical.Reflection.Base.html#1109" class="Bound">s</a> <a id="1111" href="Cubical.Reflection.Base.html#1111" class="Bound">ty</a> <a id="1114" href="Cubical.Reflection.Base.html#1114" class="Bound">term</a> <a id="1119" class="Symbol">=</a>
  <a id="1123" href="Agda.Builtin.Reflection.html#9447" class="Postulate">R.freshName</a> <a id="1135" href="Cubical.Reflection.Base.html#1109" class="Bound">s</a> <a id="1137" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1141" class="Symbol">λ</a> <a id="1143" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1148" class="Symbol">→</a>
  <a id="1152" href="Agda.Builtin.Reflection.html#9485" class="Postulate">R.declareDef</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1171" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Cubical.Reflection.Base.html#1111" class="Bound">ty</a> <a id="1180" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1185" href="Agda.Builtin.Reflection.html#9700" class="Postulate">R.defineFun</a> <a id="1197" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1202" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1204" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">R.clause</a> <a id="1213" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1216" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="1219" href="Cubical.Reflection.Base.html#1114" class="Bound">term</a> <a id="1224" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="1226" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1231" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="1249" href="Cubical.Reflection.Base.html#1143" class="Bound">name</a> <a id="1254" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="1256" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Reflection.RecordEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.RecordEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Reflection-based tools for converting between iterated record types, particularly between
  record types and iterated Σ-types.

  The main functions are `declareRecordIsoΣ` and `declareRecordIsoΣ`. See end of file for
  example usage.

-}</a>
<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--no-exact-split</a> <a id="275" class="Symbol">#-}</a>
<a id="279" class="Keyword">module</a> <a id="286" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a> <a id="476" class="Symbol">as</a> <a id="479" class="Module">List</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a> <a id="544" class="Symbol">as</a> <a id="547" class="Module">Maybe</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="617" class="Keyword">import</a> <a id="624" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="648" class="Symbol">as</a> <a id="651" class="Module">R</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="690" class="Comment">-- Intended to represent a (possibly nested) field of a record type. For example, the list</a>
<a id="781" class="Comment">-- &quot;snd&quot; ∷ fst&quot; ∷ []` would represent the field `.fst .snd`.</a>
<a id="Projections"></a><a id="842" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="854" class="Symbol">=</a> <a id="856" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="861" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a>

<a id="869" class="Comment">-- Intended to represent a bijection between two record types by an association list</a>
<a id="954" class="Comment">-- between (possibly nested) fields of the one and the other. The `Maybe`s are included to</a>
<a id="1045" class="Comment">-- allow dropping fields of Unit (or other definitionally unique) type.</a>
<a id="1117" class="Comment">--</a>
<a id="1120" class="Comment">-- For example, the correspondence</a>
<a id="1155" class="Comment">--</a>
<a id="1158" class="Comment">--   .fst .fst ↔ .snd</a>
<a id="1180" class="Comment">--   .fst .snd ↔ .fst</a>
<a id="1202" class="Comment">--   .snd ↔ ∅</a>
<a id="1216" class="Comment">--</a>
<a id="1219" class="Comment">-- between (A × B) × Unit and B × A would be represented by the list</a>
<a id="1288" class="Comment">--</a>
<a id="1291" class="Comment">--   [ (just [&quot;fst&quot;; &quot;fst&quot;] , just [&quot;snd&quot;])</a>
<a id="1335" class="Comment">--   ; (just [&quot;snd&quot;; &quot;fst&quot;] , just [&quot;fst&quot;])</a>
<a id="1379" class="Comment">--   ; (just [&quot;snd&quot;] , nothing)</a>
<a id="1411" class="Comment">--   ]</a>
<a id="RecordAssoc"></a><a id="1418" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1444" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="1456" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1458" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1464" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a><a id="1475" class="Symbol">)</a>

<a id="1478" class="Comment">-- Describes a correspondence between a non-nested record and an iterated Σ-type; more</a>
<a id="1565" class="Comment">-- convenient to work with than RecordAssoc in this special case, which is the most common</a>
<a id="1656" class="Comment">-- one. For example,</a>
<a id="1677" class="Comment">--</a>
<a id="1680" class="Comment">--   leaf &quot;a&quot; , (leaf &quot;b&quot; , leaf &quot;c&quot;)</a>
<a id="1718" class="Comment">--</a>
<a id="1721" class="Comment">-- describes the following RecordAssoc:</a>
<a id="1761" class="Comment">--</a>
<a id="1764" class="Comment">--   .fst ↔ .a</a>
<a id="1779" class="Comment">--   .snd .fst ↔ .b</a>
<a id="1799" class="Comment">--   .snd .snd ↔ .c</a>
<a id="1819" class="Comment">--</a>
<a id="1822" class="Comment">-- The `unit` constructor is the correspondence between Unit (&quot;nullary Σ&quot;) and the empty</a>
<a id="1911" class="Comment">-- record.</a>
<a id="1922" class="Keyword">data</a> <a id="ΣFormat"></a><a id="1927" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1942" class="Keyword">where</a>
  <a id="ΣFormat.leaf"></a><a id="1950" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>
  <a id="ΣFormat._,_"></a><a id="1976" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">_,_</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>
  <a id="ΣFormat.unit"></a><a id="2012" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>

<a id="2028" class="Keyword">infixr</a> <a id="2035" class="Number">4</a> <a id="2037" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">_,_</a>

<a id="2042" class="Comment">-- Inverse of a correspondence between record types</a>
<a id="flipRecordAssoc"></a><a id="2094" href="Cubical.Reflection.RecordEquiv.html#2094" class="Function">flipRecordAssoc</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
<a id="2138" href="Cubical.Reflection.RecordEquiv.html#2094" class="Function">flipRecordAssoc</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a> <a id="2165" class="Symbol">λ</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Cubical.Reflection.RecordEquiv.html#2168" class="Bound">p</a> <a id="2170" class="Symbol">.</a><a id="2171" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2175" class="Symbol">→</a> <a id="2177" href="Cubical.Reflection.RecordEquiv.html#2168" class="Bound">p</a> <a id="2179" class="Symbol">.</a><a id="2180" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2183" class="Symbol">;</a> <a id="2185" href="Cubical.Reflection.RecordEquiv.html#2185" class="Bound">p</a> <a id="2187" class="Symbol">.</a><a id="2188" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Cubical.Reflection.RecordEquiv.html#2185" class="Bound">p</a> <a id="2196" class="Symbol">.</a><a id="2197" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2200" class="Symbol">}</a>

<a id="2203" class="Comment">-- The identity correspondence on the domain of a given correspondence</a>
<a id="fstIdRecordAssoc"></a><a id="2274" href="Cubical.Reflection.RecordEquiv.html#2274" class="Function">fstIdRecordAssoc</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
<a id="2319" href="Cubical.Reflection.RecordEquiv.html#2274" class="Function">fstIdRecordAssoc</a> <a id="2336" class="Symbol">=</a> <a id="2338" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a> <a id="2347" class="Symbol">λ</a> <a id="2349" class="Symbol">{</a><a id="2350" href="Cubical.Reflection.RecordEquiv.html#2350" class="Bound">p</a> <a id="2352" class="Symbol">.</a><a id="2353" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2357" class="Symbol">→</a> <a id="2359" href="Cubical.Reflection.RecordEquiv.html#2350" class="Bound">p</a> <a id="2361" class="Symbol">.</a><a id="2362" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2365" class="Symbol">;</a> <a id="2367" href="Cubical.Reflection.RecordEquiv.html#2367" class="Bound">p</a> <a id="2369" class="Symbol">.</a><a id="2370" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2374" class="Symbol">→</a> <a id="2376" href="Cubical.Reflection.RecordEquiv.html#2367" class="Bound">p</a> <a id="2378" class="Symbol">.</a><a id="2379" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2382" class="Symbol">}</a>

<a id="2385" class="Comment">-- Constructs a ΣFormat from a list of fields meant to represent a right-associated Σ-type</a>
<a id="List→ΣFormat"></a><a id="2476" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="2496" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="2503" class="Symbol">→</a> <a id="2505" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a>
<a id="2513" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2526" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a>
<a id="2536" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Cubical.Reflection.RecordEquiv.html#2550" class="Bound">x</a> <a id="2552" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2554" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">=</a> <a id="2560" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="2565" href="Cubical.Reflection.RecordEquiv.html#2550" class="Bound">x</a>
<a id="2567" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Cubical.Reflection.RecordEquiv.html#2581" class="Bound">x</a> <a id="2583" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2585" href="Cubical.Reflection.RecordEquiv.html#2585" class="Bound">y</a> <a id="2587" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2589" href="Cubical.Reflection.RecordEquiv.html#2589" class="Bound">xs</a><a id="2591" class="Symbol">)</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="2600" href="Cubical.Reflection.RecordEquiv.html#2581" class="Bound">x</a> <a id="2602" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">,</a> <a id="2604" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Cubical.Reflection.RecordEquiv.html#2585" class="Bound">y</a> <a id="2620" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2622" href="Cubical.Reflection.RecordEquiv.html#2589" class="Bound">xs</a><a id="2624" class="Symbol">)</a>

<a id="2627" class="Comment">-- Converts a ΣFormat to an association list as described above.</a>
<a id="2692" class="Comment">-- The domain of the RecordAssoc is the record type, the codomain is the Σ-type.</a>
<a id="ΣFormat→RecordAssoc"></a><a id="2773" href="Cubical.Reflection.RecordEquiv.html#2773" class="Function">ΣFormat→RecordAssoc</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
<a id="2817" href="Cubical.Reflection.RecordEquiv.html#2773" class="Function">ΣFormat→RecordAssoc</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2842" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="2847" class="Keyword">where</a>
  <a id="2855" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="2865" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="2882" class="Symbol">→</a> <a id="2884" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a>
  <a id="2898" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2901" href="Cubical.Reflection.RecordEquiv.html#2901" class="Bound">prefix</a> <a id="2908" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a> <a id="2913" class="Symbol">=</a> <a id="2915" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="2917" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2927" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2932" href="Cubical.Reflection.RecordEquiv.html#2901" class="Bound">prefix</a> <a id="2939" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="2943" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="2946" href="Cubical.Reflection.RecordEquiv.html#2946" class="Bound">prefix</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="2959" href="Cubical.Reflection.RecordEquiv.html#2959" class="Bound">fieldName</a><a id="2968" class="Symbol">)</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="2974" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2979" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="2981" href="Cubical.Reflection.RecordEquiv.html#2959" class="Bound">fieldName</a> <a id="2991" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a> <a id="2993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2995" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3000" href="Cubical.Reflection.RecordEquiv.html#2946" class="Bound">prefix</a> <a id="3007" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="3011" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="3014" href="Cubical.Reflection.RecordEquiv.html#3014" class="Bound">prefix</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Cubical.Reflection.RecordEquiv.html#3022" class="Bound">sig₁</a> <a id="3027" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">,</a> <a id="3029" href="Cubical.Reflection.RecordEquiv.html#3029" class="Bound">sig₂</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">=</a>
    <a id="3041" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="3044" class="Symbol">(</a><a id="3045" class="Keyword">quote</a> <a id="3051" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3055" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3057" href="Cubical.Reflection.RecordEquiv.html#3014" class="Bound">prefix</a><a id="3063" class="Symbol">)</a> <a id="3065" href="Cubical.Reflection.RecordEquiv.html#3022" class="Bound">sig₁</a> <a id="3070" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a> <a id="3073" href="Cubical.Reflection.RecordEquiv.html#2855" class="Function">go</a> <a id="3076" class="Symbol">(</a><a id="3077" class="Keyword">quote</a> <a id="3083" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3087" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3089" href="Cubical.Reflection.RecordEquiv.html#3014" class="Bound">prefix</a><a id="3095" class="Symbol">)</a> <a id="3097" href="Cubical.Reflection.RecordEquiv.html#3029" class="Bound">sig₂</a>

<a id="3103" class="Comment">-- Define a reflected type with the shape of the Σ-type described by a ΣFormat.</a>
<a id="3183" class="Comment">-- The type arguments to the Σ are filled in with unsolved metavariables.</a>
<a id="ΣFormat→Ty"></a><a id="3257" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="Agda.Builtin.Reflection.html#5081" class="Function">R.Type</a>
<a id="3287" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3298" href="Cubical.Reflection.RecordEquiv.html#2012" class="InductiveConstructor">unit</a> <a id="3303" class="Symbol">=</a> <a id="3305" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="3311" class="Symbol">(</a><a id="3312" class="Keyword">quote</a> <a id="3318" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a><a id="3322" class="Symbol">)</a> <a id="3324" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
<a id="3327" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Cubical.Reflection.RecordEquiv.html#1950" class="InductiveConstructor">leaf</a> <a id="3344" class="Symbol">_)</a> <a id="3347" class="Symbol">=</a> <a id="3349" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a>
<a id="3359" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Cubical.Reflection.RecordEquiv.html#3371" class="Bound">sig₁</a> <a id="3376" href="Cubical.Reflection.RecordEquiv.html#1976" class="InductiveConstructor Operator">,</a> <a id="3378" href="Cubical.Reflection.RecordEquiv.html#3378" class="Bound">sig₂</a><a id="3382" class="Symbol">)</a> <a id="3384" class="Symbol">=</a>
  <a id="3388" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="3394" class="Symbol">(</a><a id="3395" class="Keyword">quote</a> <a id="3401" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a><a id="3402" class="Symbol">)</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3416" href="Cubical.Reflection.RecordEquiv.html#3371" class="Bound">sig₁</a> <a id="3421" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3424" href="Agda.Builtin.Reflection.html#5325" class="InductiveConstructor">R.lam</a> <a id="3430" href="Agda.Builtin.Reflection.html#2779" class="InductiveConstructor">R.visible</a> <a id="3440" class="Symbol">(</a><a id="3441" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">R.abs</a> <a id="3447" class="String">&quot;_&quot;</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="3463" href="Cubical.Reflection.RecordEquiv.html#3378" class="Bound">sig₂</a><a id="3467" class="Symbol">))</a> <a id="3470" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3473" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3475" class="Symbol">)</a>

<a id="3478" class="Comment">-- Given the name of a record type and a ΣFormat describing an isomorphism between this</a>
<a id="3566" class="Comment">-- type and a Σ-type, constructs a reflected type of isomorphisms between the record and</a>
<a id="3655" class="Comment">-- Σ-type. If the record type takes parameters or indices, then the result is a similarly</a>
<a id="3745" class="Comment">-- parameterized family of isomorphisms. All parameters to the isomorphism are made</a>
<a id="3829" class="Comment">-- implicit.</a>
<a id="recordName→isoTy"></a><a id="3842" href="Cubical.Reflection.RecordEquiv.html#3842" class="Function">recordName→isoTy</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="3878" class="Symbol">→</a> <a id="3880" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="3885" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="3892" href="Cubical.Reflection.RecordEquiv.html#3842" class="Function">recordName→isoTy</a> <a id="3909" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="3914" href="Cubical.Reflection.RecordEquiv.html#3914" class="Bound">σ</a> <a id="3916" class="Symbol">=</a>
  <a id="3920" href="Agda.Builtin.Reflection.html#8910" class="Postulate">R.inferType</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="3939" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="3944" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3952" href="Agda.Builtin.Reflection.html#8989" class="Postulate">R.normalise</a> <a id="3964" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3968" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="3971" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
  <a id="3976" class="Keyword">where</a>
  <a id="3984" href="Cubical.Reflection.RecordEquiv.html#3984" class="Function">σTy</a> <a id="3988" class="Symbol">=</a> <a id="3990" href="Cubical.Reflection.RecordEquiv.html#3257" class="Function">ΣFormat→Ty</a> <a id="4001" href="Cubical.Reflection.RecordEquiv.html#3914" class="Bound">σ</a>

  <a id="4006" class="Comment">-- Recurses on the type of the named record type</a>
  <a id="4057" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4060" class="Symbol">:</a> <a id="4062" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4067" href="Agda.Builtin.Reflection.html#3632" class="Datatype">R.ArgInfo</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Agda.Builtin.Reflection.html#5081" class="Function">R.Type</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="4093" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="4102" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4105" href="Cubical.Reflection.RecordEquiv.html#4105" class="Bound">acc</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Agda.Builtin.Reflection.html#5443" class="InductiveConstructor">R.pi</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">R.arg</a> <a id="4122" href="Cubical.Reflection.RecordEquiv.html#4122" class="Bound">i</a> <a id="4124" href="Cubical.Reflection.RecordEquiv.html#4124" class="Bound">argTy</a><a id="4129" class="Symbol">)</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">R.abs</a> <a id="4138" href="Cubical.Reflection.RecordEquiv.html#4138" class="Bound">s</a> <a id="4140" href="Cubical.Reflection.RecordEquiv.html#4140" class="Bound">ty</a><a id="4142" class="Symbol">))</a> <a id="4145" class="Symbol">=</a>
    <a id="4151" class="Comment">-- If the record takes a parameter, the returned isomorphism is likewise parameterized</a>
    <a id="4242" href="Cubical.Reflection.Base.html#452" class="Function">liftTC</a> <a id="4249" class="Symbol">(λ</a> <a id="4252" href="Cubical.Reflection.RecordEquiv.html#4252" class="Bound">t</a> <a id="4254" class="Symbol">→</a> <a id="4256" href="Agda.Builtin.Reflection.html#5443" class="InductiveConstructor">R.pi</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">R.arg</a> <a id="4268" href="Cubical.Reflection.RecordEquiv.html#4323" class="Function">i&#39;</a> <a id="4271" href="Cubical.Reflection.RecordEquiv.html#4124" class="Bound">argTy</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Agda.Builtin.Reflection.html#4302" class="InductiveConstructor">R.abs</a> <a id="4285" href="Cubical.Reflection.RecordEquiv.html#4138" class="Bound">s</a> <a id="4287" href="Cubical.Reflection.RecordEquiv.html#4252" class="Bound">t</a><a id="4288" class="Symbol">))</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Cubical.Reflection.RecordEquiv.html#4122" class="Bound">i</a> <a id="4298" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4300" href="Cubical.Reflection.RecordEquiv.html#4105" class="Bound">acc</a><a id="4303" class="Symbol">)</a> <a id="4305" href="Cubical.Reflection.RecordEquiv.html#4140" class="Bound">ty</a><a id="4307" class="Symbol">)</a>
    <a id="4313" class="Keyword">where</a>
    <a id="4323" href="Cubical.Reflection.RecordEquiv.html#4323" class="Function">i&#39;</a> <a id="4326" class="Symbol">=</a> <a id="4328" href="Agda.Builtin.Reflection.html#3654" class="InductiveConstructor">R.arg-info</a> <a id="4339" href="Agda.Builtin.Reflection.html#2787" class="InductiveConstructor">R.hidden</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Agda.Builtin.Reflection.html#3480" class="InductiveConstructor">R.modality</a> <a id="4360" href="Agda.Builtin.Reflection.html#3036" class="InductiveConstructor">R.relevant</a> <a id="4371" href="Agda.Builtin.Reflection.html#3258" class="InductiveConstructor">R.quantity-ω</a><a id="4383" class="Symbol">)</a>
  <a id="4387" href="Cubical.Reflection.RecordEquiv.html#4057" class="Function">go</a> <a id="4390" href="Cubical.Reflection.RecordEquiv.html#4390" class="Bound">acc</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Agda.Builtin.Reflection.html#5494" class="InductiveConstructor">R.agda-sort</a> <a id="4407" class="Symbol">_)</a> <a id="4410" class="Symbol">=</a>
    <a id="4416" class="Comment">-- Main case, constructs isomorphism type</a>
    <a id="4462" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="4480" class="Symbol">(</a><a id="4481" class="Keyword">quote</a> <a id="4487" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">(</a><a id="4493" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="4499" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="4504" class="Symbol">(</a><a id="4505" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4514" class="Number">0</a> <a id="4516" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="4519" href="Cubical.Reflection.RecordEquiv.html#4390" class="Bound">acc</a><a id="4522" class="Symbol">)</a> <a id="4524" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4527" href="Cubical.Reflection.RecordEquiv.html#3984" class="Function">σTy</a> <a id="4531" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4534" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="4536" class="Symbol">))</a>
    <a id="4543" class="Keyword">where</a>
    <a id="4553" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="4566" class="Symbol">→</a> <a id="4568" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4573" class="Symbol">(</a><a id="4574" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="4580" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a><a id="4586" class="Symbol">)</a> <a id="4588" class="Symbol">→</a> <a id="4590" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4595" href="Agda.Builtin.Reflection.html#3632" class="Datatype">R.ArgInfo</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="4612" class="Symbol">(</a><a id="4613" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="4619" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a><a id="4625" class="Symbol">)</a>
    <a id="4631" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4640" href="Cubical.Reflection.RecordEquiv.html#4640" class="Bound">n</a> <a id="4642" href="Cubical.Reflection.RecordEquiv.html#4642" class="Bound">acc</a> <a id="4646" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Cubical.Reflection.RecordEquiv.html#4642" class="Bound">acc</a>
    <a id="4659" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4668" href="Cubical.Reflection.RecordEquiv.html#4668" class="Bound">n</a> <a id="4670" href="Cubical.Reflection.RecordEquiv.html#4670" class="Bound">acc</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Cubical.Reflection.RecordEquiv.html#4675" class="Bound">i</a> <a id="4677" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4679" href="Cubical.Reflection.RecordEquiv.html#4679" class="Bound">infos</a><a id="4684" class="Symbol">)</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Cubical.Reflection.RecordEquiv.html#4553" class="Function">makeArgs</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4702" href="Cubical.Reflection.RecordEquiv.html#4668" class="Bound">n</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">(</a><a id="4706" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">R.arg</a> <a id="4712" href="Cubical.Reflection.RecordEquiv.html#4675" class="Bound">i</a> <a id="4714" class="Symbol">(</a><a id="4715" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="4717" href="Cubical.Reflection.RecordEquiv.html#4668" class="Bound">n</a><a id="4718" class="Symbol">)</a> <a id="4720" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4722" href="Cubical.Reflection.RecordEquiv.html#4670" class="Bound">acc</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Cubical.Reflection.RecordEquiv.html#4679" class="Bound">infos</a>
  <a id="4735" href="Cubical.Reflection.RecordEquiv.html#4057" class="CatchallClause Function">go</a><a id="4737" class="CatchallClause"> </a><a id="4738" class="CatchallClause Symbol">_</a><a id="4739" class="CatchallClause"> </a><a id="4740" class="CatchallClause Symbol">_</a> <a id="4742" class="Symbol">=</a> <a id="4744" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="4756" class="Symbol">(</a><a id="4757" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="4766" class="String">&quot;Not a record type name: &quot;</a> <a id="4793" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4795" href="Agda.Builtin.Reflection.html#8347" class="InductiveConstructor">R.nameErr</a> <a id="4805" href="Cubical.Reflection.RecordEquiv.html#3909" class="Bound">name</a> <a id="4810" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="4812" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="4814" class="Symbol">)</a>

<a id="4817" class="Comment">-- Given an association list `al` defining a correspondence between record types (say R</a>
<a id="4905" class="Comment">-- and S) and a `term` belonging to R, produces clauses defining an element of S, with</a>
<a id="4992" class="Comment">-- each field of S instantiated with a field of `term` according to `al`.  For example,</a>
<a id="5080" class="Comment">-- the correspondence</a>
<a id="5102" class="Comment">--</a>
<a id="5105" class="Comment">--   .fst ↔ .a</a>
<a id="5120" class="Comment">--   .snd .fst ↔ .b</a>
<a id="5140" class="Comment">--   .snd .snd ↔ ∅</a>
<a id="5159" class="Comment">--   ∅ ↔ .c</a>
<a id="5171" class="Comment">--</a>
<a id="5174" class="Comment">-- would produce the clauses</a>
<a id="5203" class="Comment">--</a>
<a id="5206" class="Comment">-- ... .a = term .fst</a>
<a id="5228" class="Comment">-- ... .b = term .snd</a>
<a id="5250" class="Comment">-- ... .c = _</a>
<a id="5264" class="Comment">--</a>
<a id="5267" class="Comment">-- Here the type of .c should have a definitionally unique element, so</a>
<a id="5338" class="Comment">-- we can safely fill it with an unsolved metavariable.</a>
<a id="convertClauses"></a><a id="5394" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="5409" class="Symbol">:</a> <a id="5411" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="5423" class="Symbol">→</a> <a id="5425" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5432" class="Symbol">→</a> <a id="5434" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5439" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a>
<a id="5448" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="5463" href="Cubical.Reflection.RecordEquiv.html#5463" class="Bound">al</a> <a id="5466" href="Cubical.Reflection.RecordEquiv.html#5466" class="Bound">term</a> <a id="5471" class="Symbol">=</a> <a id="5473" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Cubical.Data.List.Base.html#908" class="Function">List.filterMap</a> <a id="5500" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5511" href="Cubical.Reflection.RecordEquiv.html#5463" class="Bound">al</a><a id="5513" class="Symbol">)</a>
  <a id="5517" class="Keyword">where</a>
  <a id="5525" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5536" class="Symbol">:</a> <a id="5538" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5544" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="5556" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5558" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5564" href="Cubical.Reflection.RecordEquiv.html#842" class="Function">Projections</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="5584" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a>
  <a id="5595" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Cubical.Reflection.RecordEquiv.html#5607" class="Bound">projl</a> <a id="5613" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5615" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5620" href="Cubical.Reflection.RecordEquiv.html#5620" class="Bound">projr</a><a id="5625" class="Symbol">)</a> <a id="5627" class="Symbol">=</a>
    <a id="5633" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">R.clause</a> <a id="5648" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5658" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5661" href="Cubical.Reflection.RecordEquiv.html#5620" class="Bound">projr</a><a id="5666" class="Symbol">)</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Cubical.Data.Maybe.Base.html#433" class="Function">Maybe.rec</a> <a id="5679" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="5689" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5694" href="Cubical.Reflection.RecordEquiv.html#5607" class="Bound">projl</a><a id="5699" class="Symbol">))</a>
    <a id="5706" class="Keyword">where</a>
    <a id="5716" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="5736" href="Agda.Builtin.Reflection.html#5048" class="Datatype">R.Pattern</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">→</a> <a id="5749" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5754" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="5775" href="Agda.Builtin.Reflection.html#5048" class="Datatype">R.Pattern</a><a id="5784" class="Symbol">)</a>
    <a id="5790" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5796" href="Cubical.Reflection.RecordEquiv.html#5796" class="Bound">acc</a> <a id="5800" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5803" class="Symbol">=</a> <a id="5805" href="Cubical.Reflection.RecordEquiv.html#5796" class="Bound">acc</a>
    <a id="5813" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5819" href="Cubical.Reflection.RecordEquiv.html#5819" class="Bound">acc</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Cubical.Reflection.RecordEquiv.html#5824" class="Bound">π</a> <a id="5826" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5828" href="Cubical.Reflection.RecordEquiv.html#5828" class="Bound">projs</a><a id="5833" class="Symbol">)</a> <a id="5835" class="Symbol">=</a> <a id="5837" href="Cubical.Reflection.RecordEquiv.html#5716" class="Function">goPat</a> <a id="5843" class="Symbol">(</a><a id="5844" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="5849" class="Symbol">(</a><a id="5850" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">R.proj</a> <a id="5857" href="Cubical.Reflection.RecordEquiv.html#5824" class="Bound">π</a><a id="5858" class="Symbol">)</a> <a id="5860" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5862" href="Cubical.Reflection.RecordEquiv.html#5819" class="Bound">acc</a><a id="5865" class="Symbol">)</a> <a id="5867" href="Cubical.Reflection.RecordEquiv.html#5828" class="Bound">projs</a>

    <a id="5878" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5883" class="Symbol">:</a> <a id="5885" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="5890" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="5897" class="Symbol">→</a> <a id="5899" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
    <a id="5910" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5915" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="5918" class="Symbol">=</a> <a id="5920" href="Cubical.Reflection.RecordEquiv.html#5466" class="Bound">term</a>
    <a id="5929" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Cubical.Reflection.RecordEquiv.html#5935" class="Bound">π</a> <a id="5937" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5939" href="Cubical.Reflection.RecordEquiv.html#5939" class="Bound">projs</a><a id="5944" class="Symbol">)</a> <a id="5946" class="Symbol">=</a> <a id="5948" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="5954" href="Cubical.Reflection.RecordEquiv.html#5935" class="Bound">π</a> <a id="5956" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="5958" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Cubical.Reflection.RecordEquiv.html#5878" class="Function">goTm</a> <a id="5969" href="Cubical.Reflection.RecordEquiv.html#5939" class="Bound">projs</a><a id="5974" class="Symbol">)</a> <a id="5976" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="5980" href="Cubical.Reflection.RecordEquiv.html#5525" class="Function">makeClause</a> <a id="5991" class="Symbol">(_</a> <a id="5994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5996" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a><a id="6003" class="Symbol">)</a> <a id="6005" class="Symbol">=</a> <a id="6007" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>

  <a id="6018" class="Comment">-- If there end up being zero clauses, then S should be a type with a definitionally</a>
  <a id="6105" class="Comment">-- unique element, so we return a single clause defined by an unsolved metavariable.</a>
  <a id="6192" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="6203" class="Symbol">:</a> <a id="6205" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6210" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a> <a id="6219" class="Symbol">→</a> <a id="6221" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6226" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a>
  <a id="6237" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="6248" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6251" class="Symbol">=</a> <a id="6253" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="6255" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">R.clause</a> <a id="6264" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6267" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a> <a id="6270" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="6280" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>
  <a id="6284" href="Cubical.Reflection.RecordEquiv.html#6192" class="Function">fixIfEmpty</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Cubical.Reflection.RecordEquiv.html#6296" class="Bound">c</a> <a id="6298" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6300" href="Cubical.Reflection.RecordEquiv.html#6300" class="Bound">cs</a><a id="6302" class="Symbol">)</a> <a id="6304" class="Symbol">=</a> <a id="6306" href="Cubical.Reflection.RecordEquiv.html#6296" class="Bound">c</a> <a id="6308" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="6310" href="Cubical.Reflection.RecordEquiv.html#6300" class="Bound">cs</a>

<a id="6314" class="Comment">-- Apply functions to the telescope and pattern parts of a clause</a>
<a id="mapClause"></a><a id="6380" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a> <a id="6390" class="Symbol">:</a>
  <a id="6394" class="Symbol">(</a><a id="6395" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6400" class="Symbol">(</a><a id="6401" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="6408" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6410" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="6416" href="Agda.Builtin.Reflection.html#5081" class="Function">R.Type</a><a id="6422" class="Symbol">)</a> <a id="6424" class="Symbol">→</a> <a id="6426" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Agda.Builtin.String.html#352" class="Postulate">String</a> <a id="6439" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6441" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="6447" href="Agda.Builtin.Reflection.html#5081" class="Function">R.Type</a><a id="6453" class="Symbol">))</a>
  <a id="6458" class="Symbol">→</a> <a id="6460" class="Symbol">(</a><a id="6461" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="6473" href="Agda.Builtin.Reflection.html#5048" class="Datatype">R.Pattern</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">→</a> <a id="6486" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6491" class="Symbol">(</a><a id="6492" href="Agda.Builtin.Reflection.html#3713" class="Datatype">R.Arg</a> <a id="6498" href="Agda.Builtin.Reflection.html#5048" class="Datatype">R.Pattern</a><a id="6507" class="Symbol">))</a>
  <a id="6512" class="Symbol">→</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a> <a id="6524" class="Symbol">→</a> <a id="6526" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a><a id="6534" class="Symbol">)</a>
<a id="6536" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a> <a id="6546" href="Cubical.Reflection.RecordEquiv.html#6546" class="Bound">f</a> <a id="6548" href="Cubical.Reflection.RecordEquiv.html#6548" class="Bound">g</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">R.clause</a> <a id="6560" href="Cubical.Reflection.RecordEquiv.html#6560" class="Bound">tel</a> <a id="6564" href="Cubical.Reflection.RecordEquiv.html#6564" class="Bound">ps</a> <a id="6567" href="Cubical.Reflection.RecordEquiv.html#6567" class="Bound">t</a><a id="6568" class="Symbol">)</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">R.clause</a> <a id="6581" class="Symbol">(</a><a id="6582" href="Cubical.Reflection.RecordEquiv.html#6546" class="Bound">f</a> <a id="6584" href="Cubical.Reflection.RecordEquiv.html#6560" class="Bound">tel</a><a id="6587" class="Symbol">)</a> <a id="6589" class="Symbol">(</a><a id="6590" href="Cubical.Reflection.RecordEquiv.html#6548" class="Bound">g</a> <a id="6592" href="Cubical.Reflection.RecordEquiv.html#6564" class="Bound">ps</a><a id="6594" class="Symbol">)</a> <a id="6596" href="Cubical.Reflection.RecordEquiv.html#6567" class="Bound">t</a>
<a id="6598" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a> <a id="6608" href="Cubical.Reflection.RecordEquiv.html#6608" class="Bound">f</a> <a id="6610" href="Cubical.Reflection.RecordEquiv.html#6610" class="Bound">g</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Agda.Builtin.Reflection.html#6205" class="InductiveConstructor">R.absurd-clause</a> <a id="6629" href="Cubical.Reflection.RecordEquiv.html#6629" class="Bound">tel</a> <a id="6633" href="Cubical.Reflection.RecordEquiv.html#6633" class="Bound">ps</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">=</a> <a id="6639" href="Agda.Builtin.Reflection.html#6205" class="InductiveConstructor">R.absurd-clause</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Cubical.Reflection.RecordEquiv.html#6608" class="Bound">f</a> <a id="6658" href="Cubical.Reflection.RecordEquiv.html#6629" class="Bound">tel</a><a id="6661" class="Symbol">)</a> <a id="6663" class="Symbol">(</a><a id="6664" href="Cubical.Reflection.RecordEquiv.html#6610" class="Bound">g</a> <a id="6666" href="Cubical.Reflection.RecordEquiv.html#6633" class="Bound">ps</a><a id="6668" class="Symbol">)</a>

<a id="6671" class="Comment">-- Given a ΣFormat `σ` relating a record type R and Σ-type S, returns</a>
<a id="6741" class="Comment">-- a list of clauses defining an isomorphism between R and S.</a>
<a id="recordIsoΣClauses"></a><a id="6803" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="6821" class="Symbol">:</a> <a id="6823" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="6831" class="Symbol">→</a> <a id="6833" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="6838" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a>
<a id="6847" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="6865" href="Cubical.Reflection.RecordEquiv.html#6865" class="Bound">σ</a> <a id="6867" class="Symbol">=</a>
  <a id="6871" href="Cubical.Reflection.RecordEquiv.html#7330" class="Function">funClauses</a> <a id="6882" class="Symbol">(</a><a id="6883" class="Keyword">quote</a> <a id="6889" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a><a id="6896" class="Symbol">)</a> <a id="6898" href="Cubical.Reflection.RecordEquiv.html#7083" class="Function">R↔Σ</a> <a id="6902" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a>
  <a id="6907" href="Cubical.Reflection.RecordEquiv.html#7330" class="Function">funClauses</a> <a id="6918" class="Symbol">(</a><a id="6919" class="Keyword">quote</a> <a id="6925" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a><a id="6932" class="Symbol">)</a> <a id="6934" href="Cubical.Reflection.RecordEquiv.html#7113" class="Function">Σ↔R</a> <a id="6938" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a>
  <a id="6943" class="Comment">-- Clauses for the forward and backward inverse conditions</a>
  <a id="7004" href="Cubical.Reflection.RecordEquiv.html#7894" class="Function">pathClauses</a> <a id="7016" class="Symbol">(</a><a id="7017" class="Keyword">quote</a> <a id="7023" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a><a id="7030" class="Symbol">)</a> <a id="7032" href="Cubical.Reflection.RecordEquiv.html#7113" class="Function">Σ↔R</a> <a id="7036" href="Cubical.Data.List.Base.html#336" class="Function Operator">++</a>
  <a id="7041" href="Cubical.Reflection.RecordEquiv.html#7894" class="Function">pathClauses</a> <a id="7053" class="Symbol">(</a><a id="7054" class="Keyword">quote</a> <a id="7060" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a><a id="7067" class="Symbol">)</a> <a id="7069" href="Cubical.Reflection.RecordEquiv.html#7083" class="Function">R↔Σ</a>
  <a id="7075" class="Keyword">where</a>
  <a id="7083" href="Cubical.Reflection.RecordEquiv.html#7083" class="Function">R↔Σ</a> <a id="7087" class="Symbol">=</a> <a id="7089" href="Cubical.Reflection.RecordEquiv.html#2773" class="Function">ΣFormat→RecordAssoc</a> <a id="7109" href="Cubical.Reflection.RecordEquiv.html#6865" class="Bound">σ</a>
  <a id="7113" href="Cubical.Reflection.RecordEquiv.html#7113" class="Function">Σ↔R</a> <a id="7117" class="Symbol">=</a> <a id="7119" href="Cubical.Reflection.RecordEquiv.html#2094" class="Function">flipRecordAssoc</a> <a id="7135" href="Cubical.Reflection.RecordEquiv.html#7083" class="Function">R↔Σ</a>

  <a id="7142" class="Comment">-- Given an association list `al` for a correspondence R ↔ S, produces the list of</a>
  <a id="7227" class="Comment">-- clauses defining a function from R to S.</a>
  <a id="7273" class="Comment">-- The `prefix` will be either `Iso.fun` or `Iso.inv`.</a>
  <a id="7330" href="Cubical.Reflection.RecordEquiv.html#7330" class="Function">funClauses</a> <a id="7341" class="Symbol">:</a> <a id="7343" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="7350" class="Symbol">→</a> <a id="7352" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="7364" class="Symbol">→</a> <a id="7366" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7371" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a>
  <a id="7382" href="Cubical.Reflection.RecordEquiv.html#7330" class="Function">funClauses</a> <a id="7393" href="Cubical.Reflection.RecordEquiv.html#7393" class="Bound">prefix</a> <a id="7400" href="Cubical.Reflection.RecordEquiv.html#7400" class="Bound">al</a> <a id="7403" class="Symbol">=</a>
    <a id="7409" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a>
      <a id="7424" class="Comment">-- Introduce a new variable of the input type</a>
      <a id="7476" class="Symbol">(</a><a id="7477" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a>
        <a id="7495" class="Symbol">((</a><a id="7497" class="String">&quot;_&quot;</a> <a id="7501" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7503" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="7508" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="7517" class="Symbol">)</a> <a id="7519" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷_</a><a id="7521" class="Symbol">)</a>
        <a id="7531" class="Symbol">(λ</a> <a id="7534" href="Cubical.Reflection.RecordEquiv.html#7534" class="Bound">ps</a> <a id="7537" class="Symbol">→</a> <a id="7539" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">R.proj</a> <a id="7546" href="Cubical.Reflection.RecordEquiv.html#7393" class="Bound">prefix</a> <a id="7553" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7556" href="Agda.Builtin.Reflection.html#5924" class="InductiveConstructor">R.var</a> <a id="7562" class="Number">0</a> <a id="7564" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7567" href="Cubical.Reflection.RecordEquiv.html#7534" class="Bound">ps</a><a id="7569" class="Symbol">))</a>
      <a id="7578" class="Comment">-- Each clause is a projection applied to the input variable</a>
      <a id="7645" class="Symbol">(</a><a id="7646" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="7661" href="Cubical.Reflection.RecordEquiv.html#7400" class="Bound">al</a> <a id="7664" class="Symbol">(</a><a id="7665" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="7667" class="Number">0</a><a id="7668" class="Symbol">))</a>

  <a id="7674" class="Comment">-- Given an association list `al` for a correspondence R ↔ S, produces the list of</a>
  <a id="7759" class="Comment">-- clauses defining the inverse path for the round-trip R → S → R.</a>
  <a id="7828" class="Comment">-- The `prefix` will be either `Iso.rightInv` or `Iso.leftInv`.</a>
  <a id="7894" href="Cubical.Reflection.RecordEquiv.html#7894" class="Function">pathClauses</a> <a id="7906" class="Symbol">:</a> <a id="7908" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Cubical.Reflection.RecordEquiv.html#1418" class="Function">RecordAssoc</a> <a id="7929" class="Symbol">→</a> <a id="7931" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="7936" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a>
  <a id="7947" href="Cubical.Reflection.RecordEquiv.html#7894" class="Function">pathClauses</a> <a id="7959" href="Cubical.Reflection.RecordEquiv.html#7959" class="Bound">prefix</a> <a id="7966" href="Cubical.Reflection.RecordEquiv.html#7966" class="Bound">al</a> <a id="7969" class="Symbol">=</a>
    <a id="7975" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a>
      <a id="7990" class="Comment">-- Introduce a variable of the input type and an interval variable</a>
      <a id="8063" class="Symbol">(</a><a id="8064" href="Cubical.Reflection.RecordEquiv.html#6380" class="Function">mapClause</a>
        <a id="8082" class="Symbol">(λ</a> <a id="8085" href="Cubical.Reflection.RecordEquiv.html#8085" class="Bound">vs</a> <a id="8088" class="Symbol">→</a> <a id="8090" class="Symbol">(</a><a id="8091" class="String">&quot;_&quot;</a> <a id="8095" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8097" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8102" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="8111" class="Symbol">)</a> <a id="8113" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8115" class="Symbol">(</a><a id="8116" class="String">&quot;_&quot;</a> <a id="8120" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8122" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8127" class="Symbol">(</a><a id="8128" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="8134" class="Symbol">(</a><a id="8135" class="Keyword">quote</a> <a id="8141" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="8142" class="Symbol">)</a> <a id="8144" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="8146" class="Symbol">))</a> <a id="8149" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="8151" href="Cubical.Reflection.RecordEquiv.html#8085" class="Bound">vs</a><a id="8153" class="Symbol">)</a>
        <a id="8163" class="Symbol">(λ</a> <a id="8166" href="Cubical.Reflection.RecordEquiv.html#8166" class="Bound">ps</a> <a id="8169" class="Symbol">→</a> <a id="8171" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">R.proj</a> <a id="8178" href="Cubical.Reflection.RecordEquiv.html#7959" class="Bound">prefix</a> <a id="8185" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8188" href="Agda.Builtin.Reflection.html#5924" class="InductiveConstructor">R.var</a> <a id="8194" class="Number">1</a> <a id="8196" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8199" href="Agda.Builtin.Reflection.html#5924" class="InductiveConstructor">R.var</a> <a id="8205" class="Number">0</a> <a id="8207" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="8210" href="Cubical.Reflection.RecordEquiv.html#8166" class="Bound">ps</a><a id="8212" class="Symbol">))</a>
      <a id="8221" class="Comment">-- The inverse condition at each clause holds by reflexivity</a>
      <a id="8288" class="Symbol">(</a><a id="8289" href="Cubical.Reflection.RecordEquiv.html#5394" class="Function">convertClauses</a> <a id="8304" class="Symbol">(</a><a id="8305" href="Cubical.Reflection.RecordEquiv.html#2274" class="Function">fstIdRecordAssoc</a> <a id="8322" href="Cubical.Reflection.RecordEquiv.html#7966" class="Bound">al</a><a id="8324" class="Symbol">)</a> <a id="8326" class="Symbol">(</a><a id="8327" href="Cubical.Reflection.Base.html#570" class="Function">v</a> <a id="8329" class="Number">1</a><a id="8330" class="Symbol">))</a>

<a id="8334" class="Comment">------------------------------------------------------------------------------------------</a>
<a id="8425" class="Comment">-- Main functions</a>
<a id="8443" class="Comment">------------------------------------------------------------------------------------------</a>

<a id="8535" class="Comment">-- Given a ΣFormat describing a correspondence between a record and nested Σ-type,</a>
<a id="8618" class="Comment">-- constructs an isomorphism between them as a term.</a>
<a id="8671" class="Comment">--</a>
<a id="8674" class="Comment">-- Because this term is a large pattern-matching lambda, it is better to use the</a>
<a id="8755" class="Comment">-- declare* functions below, which declare a named function.</a>
<a id="recordIsoΣTerm"></a><a id="8816" href="Cubical.Reflection.RecordEquiv.html#8816" class="Function">recordIsoΣTerm</a> <a id="8831" class="Symbol">:</a> <a id="8833" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="8841" class="Symbol">→</a> <a id="8843" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="8850" href="Cubical.Reflection.RecordEquiv.html#8816" class="Function">recordIsoΣTerm</a> <a id="8865" href="Cubical.Reflection.RecordEquiv.html#8865" class="Bound">σ</a> <a id="8867" class="Symbol">=</a> <a id="8869" href="Agda.Builtin.Reflection.html#5378" class="InductiveConstructor">R.pat-lam</a> <a id="8879" class="Symbol">(</a><a id="8880" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="8898" href="Cubical.Reflection.RecordEquiv.html#8865" class="Bound">σ</a><a id="8899" class="Symbol">)</a> <a id="8901" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

<a id="8905" class="Comment">-- Given a name `idName`, a ΣFormat `σ` describing a correspondence between a record and</a>
<a id="8994" class="Comment">-- nested Σ-type, and the name `recordName` of the record type, declares a function with</a>
<a id="9083" class="Comment">-- name `idName` defining an isomorphism between the two types (with implicit parameters</a>
<a id="9172" class="Comment">-- corresponding to the parameters and indices of the record type).</a>
<a id="declareRecordIsoΣ&#39;"></a><a id="9240" href="Cubical.Reflection.RecordEquiv.html#9240" class="Function">declareRecordIsoΣ&#39;</a> <a id="9259" class="Symbol">:</a> <a id="9261" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="9268" class="Symbol">→</a> <a id="9270" href="Cubical.Reflection.RecordEquiv.html#1927" class="Datatype">ΣFormat</a> <a id="9278" class="Symbol">→</a> <a id="9280" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="9294" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="9299" href="Cubical.Reflection.RecordEquiv.html#9240" class="Function">declareRecordIsoΣ&#39;</a> <a id="9318" href="Cubical.Reflection.RecordEquiv.html#9318" class="Bound">idName</a> <a id="9325" href="Cubical.Reflection.RecordEquiv.html#9325" class="Bound">σ</a> <a id="9327" href="Cubical.Reflection.RecordEquiv.html#9327" class="Bound">recordName</a> <a id="9338" class="Symbol">=</a>
  <a id="9342" href="Cubical.Reflection.RecordEquiv.html#3842" class="Function">recordName→isoTy</a> <a id="9359" href="Cubical.Reflection.RecordEquiv.html#9327" class="Bound">recordName</a> <a id="9370" href="Cubical.Reflection.RecordEquiv.html#9325" class="Bound">σ</a> <a id="9372" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9376" class="Symbol">λ</a> <a id="9378" href="Cubical.Reflection.RecordEquiv.html#9378" class="Bound">isoTy</a> <a id="9384" class="Symbol">→</a>
  <a id="9388" href="Agda.Builtin.Reflection.html#9485" class="Postulate">R.declareDef</a> <a id="9401" class="Symbol">(</a><a id="9402" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9407" href="Cubical.Reflection.RecordEquiv.html#9318" class="Bound">idName</a><a id="9413" class="Symbol">)</a> <a id="9415" href="Cubical.Reflection.RecordEquiv.html#9378" class="Bound">isoTy</a> <a id="9421" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="9426" href="Agda.Builtin.Reflection.html#9700" class="Postulate">R.defineFun</a> <a id="9438" href="Cubical.Reflection.RecordEquiv.html#9318" class="Bound">idName</a> <a id="9445" class="Symbol">(</a><a id="9446" href="Cubical.Reflection.RecordEquiv.html#6803" class="Function">recordIsoΣClauses</a> <a id="9464" href="Cubical.Reflection.RecordEquiv.html#9325" class="Bound">σ</a><a id="9465" class="Symbol">)</a>

<a id="9468" class="Comment">-- Given a name `idName` and the name `recordName` of a record type, declares a function</a>
<a id="9557" class="Comment">-- with name `idName` defining an isomorphism from the record type to the right-associated</a>
<a id="9648" class="Comment">-- Σ-type corresponding to its list of fields (with implicit parameters corresponding to</a>
<a id="9737" class="Comment">-- the parameters and indices of the record type).</a>
<a id="declareRecordIsoΣ"></a><a id="9788" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="9806" class="Symbol">:</a> <a id="9808" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="9815" class="Symbol">→</a> <a id="9817" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="9824" class="Symbol">→</a> <a id="9826" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="9831" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="9836" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="9854" href="Cubical.Reflection.RecordEquiv.html#9854" class="Bound">idName</a> <a id="9861" href="Cubical.Reflection.RecordEquiv.html#9861" class="Bound">recordName</a> <a id="9872" class="Symbol">=</a>
  <a id="9876" href="Agda.Builtin.Reflection.html#9783" class="Postulate">R.getDefinition</a> <a id="9892" href="Cubical.Reflection.RecordEquiv.html#9861" class="Bound">recordName</a> <a id="9903" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="9907" class="Symbol">λ</a> <a id="9909" class="Keyword">where</a>
  <a id="9917" class="Symbol">(</a><a id="9918" href="Agda.Builtin.Reflection.html#7634" class="InductiveConstructor">R.record-type</a> <a id="9932" class="Symbol">_</a> <a id="9934" href="Cubical.Reflection.RecordEquiv.html#9934" class="Bound">fs</a><a id="9936" class="Symbol">)</a> <a id="9938" class="Symbol">→</a>
    <a id="9944" class="Keyword">let</a> <a id="9948" href="Cubical.Reflection.RecordEquiv.html#9948" class="Bound">σ</a> <a id="9950" class="Symbol">=</a> <a id="9952" href="Cubical.Reflection.RecordEquiv.html#2476" class="Function">List→ΣFormat</a> <a id="9965" class="Symbol">(</a><a id="9966" href="Cubical.Data.List.Base.html#617" class="Function">List.map</a> <a id="9975" class="Symbol">(λ</a> <a id="9978" class="Symbol">{(</a><a id="9980" href="Agda.Builtin.Reflection.html#3749" class="InductiveConstructor">R.arg</a> <a id="9986" class="Symbol">_</a> <a id="9988" href="Cubical.Reflection.RecordEquiv.html#9988" class="Bound">n</a><a id="9989" class="Symbol">)</a> <a id="9991" class="Symbol">→</a> <a id="9993" href="Cubical.Reflection.RecordEquiv.html#9988" class="Bound">n</a><a id="9994" class="Symbol">})</a> <a id="9997" href="Cubical.Reflection.RecordEquiv.html#9934" class="Bound">fs</a><a id="9999" class="Symbol">)</a> <a id="10001" class="Keyword">in</a>
    <a id="10008" href="Cubical.Reflection.RecordEquiv.html#9240" class="Function">declareRecordIsoΣ&#39;</a> <a id="10027" href="Cubical.Reflection.RecordEquiv.html#9854" class="Bound">idName</a> <a id="10034" href="Cubical.Reflection.RecordEquiv.html#9948" class="Bound">σ</a> <a id="10036" href="Cubical.Reflection.RecordEquiv.html#9861" class="Bound">recordName</a>
  <a id="10049" class="CatchallClause Symbol">_</a> <a id="10051" class="Symbol">→</a>
    <a id="10057" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="10079" class="String">&quot;Not a record type name:&quot;</a> <a id="10105" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="10107" href="Agda.Builtin.Reflection.html#8347" class="InductiveConstructor">R.nameErr</a> <a id="10117" href="Cubical.Reflection.RecordEquiv.html#9861" class="Bound">recordName</a> <a id="10128" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="10130" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="10132" class="Symbol">)</a>


<a id="10136" class="Comment">------------------------------------------------------------------------------------------</a>
<a id="10227" class="Comment">-- Examples</a>
<a id="10239" class="Comment">------------------------------------------------------------------------------------------</a>

<a id="10331" class="Keyword">private</a>
  <a id="10341" class="Keyword">module</a> <a id="Example"></a><a id="10348" href="Cubical.Reflection.RecordEquiv.html#10348" class="Module">Example</a> <a id="10356" class="Keyword">where</a>
    <a id="10366" class="Keyword">variable</a>
      <a id="10381" href="Cubical.Reflection.RecordEquiv.html#10381" class="Generalizable">ℓ</a> <a id="10383" href="Cubical.Reflection.RecordEquiv.html#10383" class="Generalizable">ℓ&#39;</a> <a id="10386" class="Symbol">:</a> <a id="10388" href="Agda.Primitive.html#800" class="Postulate">Level</a>
      <a id="10400" href="Cubical.Reflection.RecordEquiv.html#10400" class="Generalizable">A</a> <a id="10402" class="Symbol">:</a> <a id="10404" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10409" href="Cubical.Reflection.RecordEquiv.html#10381" class="Generalizable">ℓ</a>
      <a id="10417" href="Cubical.Reflection.RecordEquiv.html#10417" class="Generalizable">B</a> <a id="10419" class="Symbol">:</a> <a id="10421" href="Cubical.Reflection.RecordEquiv.html#10400" class="Generalizable">A</a> <a id="10423" class="Symbol">→</a> <a id="10425" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10430" href="Cubical.Reflection.RecordEquiv.html#10383" class="Generalizable">ℓ&#39;</a>

    <a id="10438" class="Keyword">record</a> <a id="Example.Example0"></a><a id="10445" href="Cubical.Reflection.RecordEquiv.html#10445" class="Record">Example0</a> <a id="10454" class="Symbol">{</a><a id="10455" href="Cubical.Reflection.RecordEquiv.html#10455" class="Bound">A</a> <a id="10457" class="Symbol">:</a> <a id="10459" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10464" href="Cubical.Reflection.RecordEquiv.html#10381" class="Generalizable">ℓ</a><a id="10465" class="Symbol">}</a> <a id="10467" class="Symbol">(</a><a id="10468" href="Cubical.Reflection.RecordEquiv.html#10468" class="Bound">B</a> <a id="10470" class="Symbol">:</a> <a id="10472" href="Cubical.Reflection.RecordEquiv.html#10455" class="Bound">A</a> <a id="10474" class="Symbol">→</a> <a id="10476" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10481" href="Cubical.Reflection.RecordEquiv.html#10383" class="Generalizable">ℓ&#39;</a><a id="10483" class="Symbol">)</a> <a id="10485" class="Symbol">:</a> <a id="10487" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10492" class="Symbol">(</a><a id="10493" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="10499" href="Cubical.Reflection.RecordEquiv.html#10464" class="Bound">ℓ</a> <a id="10501" href="Cubical.Reflection.RecordEquiv.html#10481" class="Bound">ℓ&#39;</a><a id="10503" class="Symbol">)</a> <a id="10505" class="Keyword">where</a>
      <a id="10517" class="Keyword">no-eta-equality</a> <a id="10533" class="Comment">-- works with or without eta equality</a>
      <a id="10577" class="Keyword">field</a>
        <a id="Example.Example0.cool"></a><a id="10591" href="Cubical.Reflection.RecordEquiv.html#10591" class="Field">cool</a> <a id="10596" class="Symbol">:</a> <a id="10598" href="Cubical.Reflection.RecordEquiv.html#10455" class="Bound">A</a>
        <a id="Example.Example0.fun"></a><a id="10608" href="Cubical.Reflection.RecordEquiv.html#10608" class="Field">fun</a> <a id="10612" class="Symbol">:</a> <a id="10614" href="Cubical.Reflection.RecordEquiv.html#10455" class="Bound">A</a>
        <a id="Example.Example0.wow"></a><a id="10624" href="Cubical.Reflection.RecordEquiv.html#10624" class="Field">wow</a> <a id="10628" class="Symbol">:</a> <a id="10630" href="Cubical.Reflection.RecordEquiv.html#10468" class="Bound">B</a> <a id="10632" href="Cubical.Reflection.RecordEquiv.html#10591" class="Field">cool</a>

    <a id="10642" class="Comment">-- Declares a function `Example0IsoΣ` that gives an isomorphism between the record type and a</a>
    <a id="10740" class="Comment">-- right-associated nested Σ-type (with the parameters to Example0 as implict arguments).</a>
    <a id="10834" class="Keyword">unquoteDecl</a> <a id="Example.Example0IsoΣ"></a><a id="10846" href="Cubical.Reflection.RecordEquiv.html#10846" class="Function">Example0IsoΣ</a> <a id="10859" class="Symbol">=</a> <a id="10861" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="10879" href="Cubical.Reflection.RecordEquiv.html#10846" class="Function">Example0IsoΣ</a> <a id="10892" class="Symbol">(</a><a id="10893" class="Keyword">quote</a> <a id="10899" href="Cubical.Reflection.RecordEquiv.html#10445" class="Record">Example0</a><a id="10907" class="Symbol">)</a>

    <a id="10914" class="Comment">-- `Example0IsoΣ` has the type we expect</a>
    <a id="Example.test0"></a><a id="10959" href="Cubical.Reflection.RecordEquiv.html#10959" class="Function">test0</a> <a id="10965" class="Symbol">:</a> <a id="10967" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10971" class="Symbol">(</a><a id="10972" href="Cubical.Reflection.RecordEquiv.html#10445" class="Record">Example0</a> <a id="10981" href="Cubical.Reflection.RecordEquiv.html#10417" class="Generalizable">B</a><a id="10982" class="Symbol">)</a> <a id="10984" class="Symbol">(</a><a id="10985" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="10988" href="Cubical.Reflection.RecordEquiv.html#10988" class="Bound">a</a> <a id="10990" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="10992" href="Cubical.Reflection.RecordEquiv.html#10400" class="Generalizable">A</a> <a id="10994" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="10996" class="Symbol">(</a><a id="10997" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11000" href="Cubical.Reflection.RecordEquiv.html#11000" class="Symbol">_</a> <a id="11002" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11004" href="Cubical.Reflection.RecordEquiv.html#10400" class="Generalizable">A</a> <a id="11006" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11008" href="Cubical.Reflection.RecordEquiv.html#10417" class="Generalizable">B</a> <a id="11010" href="Cubical.Reflection.RecordEquiv.html#10988" class="Bound">a</a><a id="11011" class="Symbol">))</a>
    <a id="11018" href="Cubical.Reflection.RecordEquiv.html#10959" class="Function">test0</a> <a id="11024" class="Symbol">=</a> <a id="11026" href="Cubical.Reflection.RecordEquiv.html#10846" class="Function">Example0IsoΣ</a>

    <a id="11044" class="Comment">-- A record with no fields is isomorphic to Unit</a>

    <a id="11098" class="Keyword">record</a> <a id="Example.Example1"></a><a id="11105" href="Cubical.Reflection.RecordEquiv.html#11105" class="Record">Example1</a> <a id="11114" class="Symbol">:</a> <a id="11116" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11121" class="Keyword">where</a>

    <a id="11132" class="Keyword">unquoteDecl</a> <a id="Example.Example1IsoΣ"></a><a id="11144" href="Cubical.Reflection.RecordEquiv.html#11144" class="Function">Example1IsoΣ</a> <a id="11157" class="Symbol">=</a> <a id="11159" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="11177" href="Cubical.Reflection.RecordEquiv.html#11144" class="Function">Example1IsoΣ</a> <a id="11190" class="Symbol">(</a><a id="11191" class="Keyword">quote</a> <a id="11197" href="Cubical.Reflection.RecordEquiv.html#11105" class="Record">Example1</a><a id="11205" class="Symbol">)</a>

    <a id="Example.test1"></a><a id="11212" href="Cubical.Reflection.RecordEquiv.html#11212" class="Function">test1</a> <a id="11218" class="Symbol">:</a> <a id="11220" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="11224" href="Cubical.Reflection.RecordEquiv.html#11105" class="Record">Example1</a> <a id="11233" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
    <a id="11242" href="Cubical.Reflection.RecordEquiv.html#11212" class="Function">test1</a> <a id="11248" class="Symbol">=</a> <a id="11250" href="Cubical.Reflection.RecordEquiv.html#11144" class="Function">Example1IsoΣ</a>
</pre></body></html>

==> anc/html/Cubical.Reflection.StrictEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Reflection.StrictEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a> <a id="39" class="Keyword">where</a>

<a id="46" class="Keyword">open</a> <a id="51" class="Keyword">import</a> <a id="58" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.Foundations.Equiv.Base.html" class="Module">Cubical.Foundations.Equiv.Base</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>

<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="Cubical.Data.List.Base.html" class="Module">Cubical.Data.List.Base</a>
<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Cubical.Data.Unit.Base.html" class="Module">Cubical.Data.Unit.Base</a>

<a id="286" class="Keyword">import</a> <a id="293" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="317" class="Symbol">as</a> <a id="320" class="Module">R</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="strictEquivClauses"></a><a id="359" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="378" class="Symbol">:</a> <a id="380" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="387" class="Symbol">→</a> <a id="389" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="396" class="Symbol">→</a> <a id="398" href="Agda.Builtin.List.html#164" class="Datatype">List</a> <a id="403" href="Agda.Builtin.Reflection.html#5067" class="Datatype">R.Clause</a>
<a id="412" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="431" href="Cubical.Reflection.StrictEquiv.html#431" class="Bound">f</a> <a id="433" href="Cubical.Reflection.StrictEquiv.html#433" class="Bound">g</a> <a id="435" class="Symbol">=</a>
  <a id="439" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">R.clause</a> <a id="448" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
    <a id="455" class="Symbol">(</a><a id="456" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">R.proj</a> <a id="463" class="Symbol">(</a><a id="464" class="Keyword">quote</a> <a id="470" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="473" class="Symbol">)</a> <a id="475" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="478" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="480" class="Symbol">)</a>
    <a id="486" href="Cubical.Reflection.StrictEquiv.html#431" class="Bound">f</a>
  <a id="490" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="492" href="Agda.Builtin.Reflection.html#6123" class="InductiveConstructor">R.clause</a> <a id="501" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>
    <a id="508" class="Symbol">(</a><a id="509" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">R.proj</a> <a id="516" class="Symbol">(</a><a id="517" class="Keyword">quote</a> <a id="523" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="526" class="Symbol">)</a> <a id="528" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="531" href="Agda.Builtin.Reflection.html#5994" class="InductiveConstructor">R.proj</a> <a id="538" class="Symbol">(</a><a id="539" class="Keyword">quote</a> <a id="545" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a><a id="556" class="Symbol">)</a> <a id="558" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="561" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="563" class="Symbol">)</a>
    <a id="569" class="Symbol">(</a><a id="570" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="576" class="Symbol">(</a><a id="577" class="Keyword">quote</a> <a id="583" href="Cubical.Foundations.Equiv.Base.html#542" class="Function">strictContrFibers</a><a id="600" class="Symbol">)</a> <a id="602" class="Symbol">(</a><a id="603" href="Cubical.Reflection.StrictEquiv.html#433" class="Bound">g</a> <a id="605" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="608" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="610" class="Symbol">))</a>
  <a id="615" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="617" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

<a id="strictEquivTerm"></a><a id="621" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="637" class="Symbol">:</a> <a id="639" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="646" class="Symbol">→</a> <a id="648" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="655" class="Symbol">→</a> <a id="657" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="664" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="680" href="Cubical.Reflection.StrictEquiv.html#680" class="Bound">f</a> <a id="682" href="Cubical.Reflection.StrictEquiv.html#682" class="Bound">g</a> <a id="684" class="Symbol">=</a> <a id="686" href="Agda.Builtin.Reflection.html#5378" class="InductiveConstructor">R.pat-lam</a> <a id="696" class="Symbol">(</a><a id="697" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="716" href="Cubical.Reflection.StrictEquiv.html#680" class="Bound">f</a> <a id="718" href="Cubical.Reflection.StrictEquiv.html#682" class="Bound">g</a><a id="719" class="Symbol">)</a> <a id="721" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

<a id="strictEquivMacro"></a><a id="725" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="742" class="Symbol">:</a> <a id="744" class="Symbol">∀</a> <a id="746" class="Symbol">{</a><a id="747" href="Cubical.Reflection.StrictEquiv.html#747" class="Bound">ℓ</a> <a id="749" href="Cubical.Reflection.StrictEquiv.html#749" class="Bound">ℓ&#39;</a><a id="751" class="Symbol">}</a> <a id="753" class="Symbol">{</a><a id="754" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a> <a id="756" class="Symbol">:</a> <a id="758" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="763" href="Cubical.Reflection.StrictEquiv.html#747" class="Bound">ℓ</a><a id="764" class="Symbol">}</a> <a id="766" class="Symbol">{</a><a id="767" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a> <a id="769" class="Symbol">:</a> <a id="771" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="776" href="Cubical.Reflection.StrictEquiv.html#749" class="Bound">ℓ&#39;</a><a id="778" class="Symbol">}</a>
  <a id="782" class="Symbol">→</a> <a id="784" class="Symbol">(</a><a id="785" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a> <a id="787" class="Symbol">→</a> <a id="789" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a><a id="790" class="Symbol">)</a> <a id="792" class="Symbol">→</a> <a id="794" class="Symbol">(</a><a id="795" href="Cubical.Reflection.StrictEquiv.html#767" class="Bound">B</a> <a id="797" class="Symbol">→</a> <a id="799" href="Cubical.Reflection.StrictEquiv.html#754" class="Bound">A</a><a id="800" class="Symbol">)</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="811" class="Symbol">→</a> <a id="813" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="818" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="823" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="840" class="Symbol">{</a><a id="841" class="Argument">A</a> <a id="843" class="Symbol">=</a> <a id="845" href="Cubical.Reflection.StrictEquiv.html#845" class="Bound">A</a><a id="846" class="Symbol">}</a> <a id="848" class="Symbol">{</a><a id="849" href="Cubical.Reflection.StrictEquiv.html#849" class="Bound">B</a><a id="850" class="Symbol">}</a> <a id="852" href="Cubical.Reflection.StrictEquiv.html#852" class="Bound">f</a> <a id="854" href="Cubical.Reflection.StrictEquiv.html#854" class="Bound">g</a> <a id="856" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a> <a id="861" class="Symbol">=</a>
  <a id="865" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="875" class="Symbol">(</a><a id="876" href="Cubical.Reflection.StrictEquiv.html#845" class="Bound">A</a> <a id="878" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="880" href="Cubical.Reflection.StrictEquiv.html#849" class="Bound">B</a><a id="881" class="Symbol">)</a> <a id="883" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="887" class="Symbol">λ</a> <a id="889" href="Cubical.Reflection.StrictEquiv.html#889" class="Bound">equivTy</a> <a id="897" class="Symbol">→</a>
  <a id="901" href="Agda.Builtin.Reflection.html#8946" class="Postulate">R.checkType</a> <a id="913" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a> <a id="918" href="Cubical.Reflection.StrictEquiv.html#889" class="Bound">equivTy</a> <a id="926" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="931" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="941" href="Cubical.Reflection.StrictEquiv.html#852" class="Bound">f</a> <a id="943" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="947" class="Symbol">λ</a> <a id="949" href="Cubical.Reflection.StrictEquiv.html#949" class="Bound">`f`</a> <a id="953" class="Symbol">→</a>
  <a id="957" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="967" href="Cubical.Reflection.StrictEquiv.html#854" class="Bound">g</a> <a id="969" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="973" class="Symbol">λ</a> <a id="975" href="Cubical.Reflection.StrictEquiv.html#975" class="Bound">`g`</a> <a id="979" class="Symbol">→</a>
  <a id="983" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="991" class="Symbol">(</a><a id="992" href="Cubical.Reflection.StrictEquiv.html#621" class="Function">strictEquivTerm</a> <a id="1008" href="Cubical.Reflection.StrictEquiv.html#949" class="Bound">`f`</a> <a id="1012" href="Cubical.Reflection.StrictEquiv.html#975" class="Bound">`g`</a><a id="1015" class="Symbol">)</a> <a id="1017" href="Cubical.Reflection.StrictEquiv.html#856" class="Bound">hole</a>

<a id="strictIsoToEquivMacro"></a><a id="1023" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a> <a id="1045" class="Symbol">:</a> <a id="1047" class="Symbol">∀</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Cubical.Reflection.StrictEquiv.html#1050" class="Bound">ℓ</a> <a id="1052" href="Cubical.Reflection.StrictEquiv.html#1052" class="Bound">ℓ&#39;</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Cubical.Reflection.StrictEquiv.html#1057" class="Bound">A</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1066" href="Cubical.Reflection.StrictEquiv.html#1050" class="Bound">ℓ</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Cubical.Reflection.StrictEquiv.html#1070" class="Bound">B</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1079" href="Cubical.Reflection.StrictEquiv.html#1052" class="Bound">ℓ&#39;</a><a id="1081" class="Symbol">}</a>
  <a id="1085" class="Symbol">→</a> <a id="1087" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1091" href="Cubical.Reflection.StrictEquiv.html#1057" class="Bound">A</a> <a id="1093" href="Cubical.Reflection.StrictEquiv.html#1070" class="Bound">B</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="1111" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1116" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a> <a id="1138" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a> <a id="1143" class="Symbol">=</a>
  <a id="1147" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1173" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1188" href="Cubical.Reflection.StrictEquiv.html#1138" class="Bound">isom</a><a id="1192" class="Symbol">)</a>

<a id="1195" class="Comment">-- For use with unquoteDef</a>

<a id="defStrictEquiv"></a><a id="1223" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1238" class="Symbol">:</a> <a id="1240" class="Symbol">∀</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Cubical.Reflection.StrictEquiv.html#1243" class="Bound">ℓ</a> <a id="1245" href="Cubical.Reflection.StrictEquiv.html#1245" class="Bound">ℓ&#39;</a><a id="1247" class="Symbol">}</a> <a id="1249" class="Symbol">{</a><a id="1250" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1259" href="Cubical.Reflection.StrictEquiv.html#1243" class="Bound">ℓ</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">{</a><a id="1263" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1272" href="Cubical.Reflection.StrictEquiv.html#1245" class="Bound">ℓ&#39;</a><a id="1274" class="Symbol">}</a>
  <a id="1278" class="Symbol">→</a> <a id="1280" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="1287" class="Symbol">→</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Cubical.Reflection.StrictEquiv.html#1263" class="Bound">B</a> <a id="1302" class="Symbol">→</a> <a id="1304" href="Cubical.Reflection.StrictEquiv.html#1250" class="Bound">A</a><a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="1314" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1319" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1334" href="Cubical.Reflection.StrictEquiv.html#1334" class="Bound">idName</a> <a id="1341" href="Cubical.Reflection.StrictEquiv.html#1341" class="Bound">f</a> <a id="1343" href="Cubical.Reflection.StrictEquiv.html#1343" class="Bound">g</a> <a id="1345" class="Symbol">=</a>
  <a id="1349" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="1359" href="Cubical.Reflection.StrictEquiv.html#1341" class="Bound">f</a> <a id="1361" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1365" class="Symbol">λ</a> <a id="1367" href="Cubical.Reflection.StrictEquiv.html#1367" class="Bound">`f`</a> <a id="1371" class="Symbol">→</a>
  <a id="1375" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="1385" href="Cubical.Reflection.StrictEquiv.html#1343" class="Bound">g</a> <a id="1387" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1391" class="Symbol">λ</a> <a id="1393" href="Cubical.Reflection.StrictEquiv.html#1393" class="Bound">`g`</a> <a id="1397" class="Symbol">→</a>
  <a id="1401" href="Agda.Builtin.Reflection.html#9700" class="Postulate">R.defineFun</a> <a id="1413" href="Cubical.Reflection.StrictEquiv.html#1334" class="Bound">idName</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Cubical.Reflection.StrictEquiv.html#359" class="Function">strictEquivClauses</a> <a id="1440" href="Cubical.Reflection.StrictEquiv.html#1367" class="Bound">`f`</a> <a id="1444" href="Cubical.Reflection.StrictEquiv.html#1393" class="Bound">`g`</a><a id="1447" class="Symbol">)</a>

<a id="defStrictIsoToEquiv"></a><a id="1450" href="Cubical.Reflection.StrictEquiv.html#1450" class="Function">defStrictIsoToEquiv</a> <a id="1470" class="Symbol">:</a> <a id="1472" class="Symbol">∀</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Cubical.Reflection.StrictEquiv.html#1475" class="Bound">ℓ</a> <a id="1477" href="Cubical.Reflection.StrictEquiv.html#1477" class="Bound">ℓ&#39;</a><a id="1479" class="Symbol">}</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Cubical.Reflection.StrictEquiv.html#1482" class="Bound">A</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1491" href="Cubical.Reflection.StrictEquiv.html#1475" class="Bound">ℓ</a><a id="1492" class="Symbol">}</a> <a id="1494" class="Symbol">{</a><a id="1495" href="Cubical.Reflection.StrictEquiv.html#1495" class="Bound">B</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1504" href="Cubical.Reflection.StrictEquiv.html#1477" class="Bound">ℓ&#39;</a><a id="1506" class="Symbol">}</a>
  <a id="1510" class="Symbol">→</a> <a id="1512" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1525" href="Cubical.Reflection.StrictEquiv.html#1482" class="Bound">A</a> <a id="1527" href="Cubical.Reflection.StrictEquiv.html#1495" class="Bound">B</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="1536" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1541" href="Cubical.Reflection.StrictEquiv.html#1450" class="Function">defStrictIsoToEquiv</a> <a id="1561" href="Cubical.Reflection.StrictEquiv.html#1561" class="Bound">idName</a> <a id="1568" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a> <a id="1573" class="Symbol">=</a>
  <a id="1577" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1592" href="Cubical.Reflection.StrictEquiv.html#1561" class="Bound">idName</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="1608" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="1623" href="Cubical.Reflection.StrictEquiv.html#1568" class="Bound">isom</a><a id="1627" class="Symbol">)</a>

<a id="1630" class="Comment">-- For use with unquoteDef</a>

<a id="declStrictEquiv"></a><a id="1658" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="1674" class="Symbol">:</a> <a id="1676" class="Symbol">∀</a> <a id="1678" class="Symbol">{</a><a id="1679" href="Cubical.Reflection.StrictEquiv.html#1679" class="Bound">ℓ</a> <a id="1681" href="Cubical.Reflection.StrictEquiv.html#1681" class="Bound">ℓ&#39;</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1695" href="Cubical.Reflection.StrictEquiv.html#1679" class="Bound">ℓ</a><a id="1696" class="Symbol">}</a> <a id="1698" class="Symbol">{</a><a id="1699" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1708" href="Cubical.Reflection.StrictEquiv.html#1681" class="Bound">ℓ&#39;</a><a id="1710" class="Symbol">}</a>
  <a id="1714" class="Symbol">→</a> <a id="1716" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="1723" class="Symbol">→</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Reflection.StrictEquiv.html#1699" class="Bound">B</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Cubical.Reflection.StrictEquiv.html#1686" class="Bound">A</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="1750" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1755" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="1771" class="Symbol">{</a><a id="1772" class="Argument">A</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Cubical.Reflection.StrictEquiv.html#1776" class="Bound">A</a><a id="1777" class="Symbol">}</a> <a id="1779" class="Symbol">{</a><a id="1780" class="Argument">B</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Cubical.Reflection.StrictEquiv.html#1784" class="Bound">B</a><a id="1785" class="Symbol">}</a> <a id="1787" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a> <a id="1794" href="Cubical.Reflection.StrictEquiv.html#1794" class="Bound">f</a> <a id="1796" href="Cubical.Reflection.StrictEquiv.html#1796" class="Bound">g</a> <a id="1798" class="Symbol">=</a>
  <a id="1802" href="Agda.Builtin.Reflection.html#9121" class="Postulate">R.quoteTC</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Cubical.Reflection.StrictEquiv.html#1776" class="Bound">A</a> <a id="1815" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1817" href="Cubical.Reflection.StrictEquiv.html#1784" class="Bound">B</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="1824" class="Symbol">λ</a> <a id="1826" href="Cubical.Reflection.StrictEquiv.html#1826" class="Bound">ty</a> <a id="1829" class="Symbol">→</a>
  <a id="1833" href="Agda.Builtin.Reflection.html#9485" class="Postulate">R.declareDef</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1852" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a><a id="1858" class="Symbol">)</a> <a id="1860" href="Cubical.Reflection.StrictEquiv.html#1826" class="Bound">ty</a> <a id="1863" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="1868" href="Cubical.Reflection.StrictEquiv.html#1223" class="Function">defStrictEquiv</a> <a id="1883" href="Cubical.Reflection.StrictEquiv.html#1787" class="Bound">idName</a> <a id="1890" href="Cubical.Reflection.StrictEquiv.html#1794" class="Bound">f</a> <a id="1892" href="Cubical.Reflection.StrictEquiv.html#1796" class="Bound">g</a>

<a id="declStrictIsoToEquiv"></a><a id="1895" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="1916" class="Symbol">:</a> <a id="1918" class="Symbol">∀</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Cubical.Reflection.StrictEquiv.html#1921" class="Bound">ℓ</a> <a id="1923" href="Cubical.Reflection.StrictEquiv.html#1923" class="Bound">ℓ&#39;</a><a id="1925" class="Symbol">}</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Cubical.Reflection.StrictEquiv.html#1928" class="Bound">A</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1937" href="Cubical.Reflection.StrictEquiv.html#1921" class="Bound">ℓ</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Cubical.Reflection.StrictEquiv.html#1941" class="Bound">B</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1950" href="Cubical.Reflection.StrictEquiv.html#1923" class="Bound">ℓ&#39;</a><a id="1952" class="Symbol">}</a>
  <a id="1956" class="Symbol">→</a> <a id="1958" href="Agda.Builtin.Reflection.html#505" class="Postulate">R.Name</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1971" href="Cubical.Reflection.StrictEquiv.html#1928" class="Bound">A</a> <a id="1973" href="Cubical.Reflection.StrictEquiv.html#1941" class="Bound">B</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="1982" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="1987" href="Cubical.Reflection.StrictEquiv.html#1895" class="Function">declStrictIsoToEquiv</a> <a id="2008" href="Cubical.Reflection.StrictEquiv.html#2008" class="Bound">idName</a> <a id="2015" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a> <a id="2020" class="Symbol">=</a>
  <a id="2024" href="Cubical.Reflection.StrictEquiv.html#1658" class="Function">declStrictEquiv</a> <a id="2040" href="Cubical.Reflection.StrictEquiv.html#2008" class="Bound">idName</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2056" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2071" href="Cubical.Reflection.StrictEquiv.html#2015" class="Bound">isom</a><a id="2075" class="Symbol">)</a>

<a id="2078" class="Keyword">macro</a>
  <a id="2086" class="Comment">-- (f : A → B) → (g : B → A) → (A ≃ B)</a>
  <a id="2127" class="Comment">-- Assumes that `f` and `g` are inverse up to definitional equality</a>
  <a id="strictEquiv"></a><a id="2197" href="Cubical.Reflection.StrictEquiv.html#2197" class="Macro">strictEquiv</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">∀</a> <a id="2213" class="Symbol">{</a><a id="2214" href="Cubical.Reflection.StrictEquiv.html#2214" class="Bound">ℓ</a> <a id="2216" href="Cubical.Reflection.StrictEquiv.html#2216" class="Bound">ℓ&#39;</a><a id="2218" class="Symbol">}</a> <a id="2220" class="Symbol">{</a><a id="2221" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a> <a id="2223" class="Symbol">:</a> <a id="2225" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2230" href="Cubical.Reflection.StrictEquiv.html#2214" class="Bound">ℓ</a><a id="2231" class="Symbol">}</a> <a id="2233" class="Symbol">{</a><a id="2234" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2243" href="Cubical.Reflection.StrictEquiv.html#2216" class="Bound">ℓ&#39;</a><a id="2245" class="Symbol">}</a>
    <a id="2251" class="Symbol">→</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a> <a id="2256" class="Symbol">→</a> <a id="2258" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Reflection.StrictEquiv.html#2234" class="Bound">B</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Cubical.Reflection.StrictEquiv.html#2221" class="Bound">A</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="2287" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2294" href="Cubical.Reflection.StrictEquiv.html#2197" class="Macro">strictEquiv</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="Cubical.Reflection.StrictEquiv.html#725" class="Function">strictEquivMacro</a>

  <a id="2328" class="Comment">-- (isom : Iso A B) → (A ≃ B)</a>
  <a id="2360" class="Comment">-- Assumes that the functions defining `isom` are inverse up to definitional equality</a>
  <a id="strictIsoToEquiv"></a><a id="2448" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">∀</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Cubical.Reflection.StrictEquiv.html#2470" class="Bound">ℓ</a> <a id="2472" href="Cubical.Reflection.StrictEquiv.html#2472" class="Bound">ℓ&#39;</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">{</a><a id="2477" href="Cubical.Reflection.StrictEquiv.html#2477" class="Bound">A</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2486" href="Cubical.Reflection.StrictEquiv.html#2470" class="Bound">ℓ</a><a id="2487" class="Symbol">}</a> <a id="2489" class="Symbol">{</a><a id="2490" href="Cubical.Reflection.StrictEquiv.html#2490" class="Bound">B</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2499" href="Cubical.Reflection.StrictEquiv.html#2472" class="Bound">ℓ&#39;</a><a id="2501" class="Symbol">}</a>
    <a id="2507" class="Symbol">→</a> <a id="2509" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2513" href="Cubical.Reflection.StrictEquiv.html#2477" class="Bound">A</a> <a id="2515" href="Cubical.Reflection.StrictEquiv.html#2490" class="Bound">B</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="2533" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="2540" href="Cubical.Reflection.StrictEquiv.html#2448" class="Macro">strictIsoToEquiv</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Cubical.Reflection.StrictEquiv.html#1023" class="Function">strictIsoToEquivMacro</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a> <a id="37" class="Keyword">where</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Cubical.Foundations.Equiv.Fiberwise.html" class="Module">Cubical.Foundations.Equiv.Fiberwise</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Cubical.Functions.Logic.html" class="Module">Cubical.Functions.Logic</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Cubical.Functions.Logic.html#3238" class="Function Operator">_⊔′_</a><a id="341" class="Symbol">)</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="375" class="Symbol">as</a> <a id="378" class="Module">⊥</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a> <a id="445" class="Symbol">as</a> <a id="448" class="Module">⊎</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Cubical.HITs.SetQuotients.Base.html" class="Module">Cubical.HITs.SetQuotients.Base</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="542" class="Symbol">as</a> <a id="545" class="Module">∥₁</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>

<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Cubical.Induction.WellFounded.html" class="Module">Cubical.Induction.WellFounded</a>

<a id="635" class="Keyword">private</a>
  <a id="645" class="Keyword">variable</a>
    <a id="658" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a> <a id="661" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a> <a id="665" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a> <a id="669" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a> <a id="674" class="Symbol">:</a> <a id="676" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="Rel"></a><a id="683" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">∀</a> <a id="691" class="Symbol">{</a><a id="692" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a> <a id="695" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="697" class="Symbol">}</a> <a id="699" class="Symbol">(</a><a id="700" href="Cubical.Relation.Binary.Base.html#700" class="Bound">A</a> <a id="702" class="Symbol">:</a> <a id="704" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="709" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a><a id="711" class="Symbol">)</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Relation.Binary.Base.html#714" class="Bound">B</a> <a id="716" class="Symbol">:</a> <a id="718" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="723" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="725" class="Symbol">)</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Relation.Binary.Base.html#728" class="Bound">ℓ&#39;</a> <a id="731" class="Symbol">:</a> <a id="733" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">→</a> <a id="742" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="754" class="Symbol">(</a><a id="755" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="761" href="Cubical.Relation.Binary.Base.html#692" class="Bound">ℓa</a> <a id="764" href="Cubical.Relation.Binary.Base.html#695" class="Bound">ℓb</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="775" href="Cubical.Relation.Binary.Base.html#728" class="Bound">ℓ&#39;</a><a id="777" class="Symbol">))</a>
<a id="780" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="784" href="Cubical.Relation.Binary.Base.html#784" class="Bound">A</a> <a id="786" href="Cubical.Relation.Binary.Base.html#786" class="Bound">B</a> <a id="788" href="Cubical.Relation.Binary.Base.html#788" class="Bound">ℓ&#39;</a> <a id="791" class="Symbol">=</a> <a id="793" href="Cubical.Relation.Binary.Base.html#784" class="Bound">A</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Relation.Binary.Base.html#786" class="Bound">B</a> <a id="799" class="Symbol">→</a> <a id="801" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="806" href="Cubical.Relation.Binary.Base.html#788" class="Bound">ℓ&#39;</a>

<a id="PropRel"></a><a id="810" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="818" class="Symbol">:</a> <a id="820" class="Symbol">∀</a> <a id="822" class="Symbol">{</a><a id="823" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">(</a><a id="827" href="Cubical.Relation.Binary.Base.html#827" class="Bound">A</a> <a id="829" href="Cubical.Relation.Binary.Base.html#829" class="Bound">B</a> <a id="831" class="Symbol">:</a> <a id="833" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="838" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a><a id="839" class="Symbol">)</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.Relation.Binary.Base.html#842" class="Bound">ℓ&#39;</a> <a id="845" class="Symbol">:</a> <a id="847" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="861" class="Symbol">(</a><a id="862" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="868" href="Cubical.Relation.Binary.Base.html#823" class="Bound">ℓ</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="877" href="Cubical.Relation.Binary.Base.html#842" class="Bound">ℓ&#39;</a><a id="879" class="Symbol">))</a>
<a id="882" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="890" href="Cubical.Relation.Binary.Base.html#890" class="Bound">A</a> <a id="892" href="Cubical.Relation.Binary.Base.html#892" class="Bound">B</a> <a id="894" href="Cubical.Relation.Binary.Base.html#894" class="Bound">ℓ&#39;</a> <a id="897" class="Symbol">=</a> <a id="899" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="902" href="Cubical.Relation.Binary.Base.html#902" class="Bound">R</a> <a id="904" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="906" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="910" href="Cubical.Relation.Binary.Base.html#890" class="Bound">A</a> <a id="912" href="Cubical.Relation.Binary.Base.html#892" class="Bound">B</a> <a id="914" href="Cubical.Relation.Binary.Base.html#894" class="Bound">ℓ&#39;</a> <a id="917" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="919" class="Symbol">∀</a> <a id="921" href="Cubical.Relation.Binary.Base.html#921" class="Bound">a</a> <a id="923" href="Cubical.Relation.Binary.Base.html#923" class="Bound">b</a> <a id="925" class="Symbol">→</a> <a id="927" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="934" class="Symbol">(</a><a id="935" href="Cubical.Relation.Binary.Base.html#902" class="Bound">R</a> <a id="937" href="Cubical.Relation.Binary.Base.html#921" class="Bound">a</a> <a id="939" href="Cubical.Relation.Binary.Base.html#923" class="Bound">b</a><a id="940" class="Symbol">)</a>

<a id="idPropRel"></a><a id="943" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" class="Symbol">{</a><a id="958" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a><a id="959" class="Symbol">}</a> <a id="961" class="Symbol">(</a><a id="962" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="964" class="Symbol">:</a> <a id="966" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="971" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a><a id="972" class="Symbol">)</a> <a id="974" class="Symbol">→</a> <a id="976" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="984" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="986" href="Cubical.Relation.Binary.Base.html#962" class="Bound">A</a> <a id="988" href="Cubical.Relation.Binary.Base.html#958" class="Bound">ℓ</a>
<a id="990" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="1000" href="Cubical.Relation.Binary.Base.html#1000" class="Bound">A</a> <a id="1002" class="Symbol">.</a><a id="1003" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1007" href="Cubical.Relation.Binary.Base.html#1007" class="Bound">a</a> <a id="1009" href="Cubical.Relation.Binary.Base.html#1009" class="Bound">a&#39;</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1016" href="Cubical.Relation.Binary.Base.html#1007" class="Bound">a</a> <a id="1018" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1020" href="Cubical.Relation.Binary.Base.html#1009" class="Bound">a&#39;</a> <a id="1023" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="1026" href="Cubical.Relation.Binary.Base.html#943" class="Function">idPropRel</a> <a id="1036" href="Cubical.Relation.Binary.Base.html#1036" class="Bound">A</a> <a id="1038" class="Symbol">.</a><a id="1039" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1043" class="Symbol">_</a> <a id="1045" class="Symbol">_</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="invPropRel"></a><a id="1058" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1069" class="Symbol">:</a> <a id="1071" class="Symbol">∀</a> <a id="1073" class="Symbol">{</a><a id="1074" href="Cubical.Relation.Binary.Base.html#1074" class="Bound">ℓ</a> <a id="1076" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1083" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1085" class="Symbol">:</a> <a id="1087" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1092" href="Cubical.Relation.Binary.Base.html#1074" class="Bound">ℓ</a><a id="1093" class="Symbol">}</a>
  <a id="1097" class="Symbol">→</a> <a id="1099" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1107" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1109" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1111" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1124" href="Cubical.Relation.Binary.Base.html#1083" class="Bound">B</a> <a id="1126" href="Cubical.Relation.Binary.Base.html#1081" class="Bound">A</a> <a id="1128" href="Cubical.Relation.Binary.Base.html#1076" class="Bound">ℓ&#39;</a>
<a id="1131" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1142" href="Cubical.Relation.Binary.Base.html#1142" class="Bound">R</a> <a id="1144" class="Symbol">.</a><a id="1145" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1149" href="Cubical.Relation.Binary.Base.html#1149" class="Bound">b</a> <a id="1151" href="Cubical.Relation.Binary.Base.html#1151" class="Bound">a</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Cubical.Relation.Binary.Base.html#1142" class="Bound">R</a> <a id="1157" class="Symbol">.</a><a id="1158" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1162" href="Cubical.Relation.Binary.Base.html#1151" class="Bound">a</a> <a id="1164" href="Cubical.Relation.Binary.Base.html#1149" class="Bound">b</a>
<a id="1166" href="Cubical.Relation.Binary.Base.html#1058" class="Function">invPropRel</a> <a id="1177" href="Cubical.Relation.Binary.Base.html#1177" class="Bound">R</a> <a id="1179" class="Symbol">.</a><a id="1180" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1184" href="Cubical.Relation.Binary.Base.html#1184" class="Bound">b</a> <a id="1186" href="Cubical.Relation.Binary.Base.html#1186" class="Bound">a</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Cubical.Relation.Binary.Base.html#1177" class="Bound">R</a> <a id="1192" class="Symbol">.</a><a id="1193" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1197" href="Cubical.Relation.Binary.Base.html#1186" class="Bound">a</a> <a id="1199" href="Cubical.Relation.Binary.Base.html#1184" class="Bound">b</a>

<a id="compPropRel"></a><a id="1202" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1214" class="Symbol">:</a> <a id="1216" class="Symbol">∀</a> <a id="1218" class="Symbol">{</a><a id="1219" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a> <a id="1221" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1224" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">{</a><a id="1230" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1232" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1234" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1243" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a><a id="1244" class="Symbol">}</a>
  <a id="1248" class="Symbol">→</a> <a id="1250" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1258" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1260" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1262" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1275" href="Cubical.Relation.Binary.Base.html#1232" class="Bound">B</a> <a id="1277" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1279" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="1293" href="Cubical.Relation.Binary.Base.html#1230" class="Bound">A</a> <a id="1295" href="Cubical.Relation.Binary.Base.html#1234" class="Bound">C</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1304" href="Cubical.Relation.Binary.Base.html#1219" class="Bound">ℓ</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1313" href="Cubical.Relation.Binary.Base.html#1221" class="Bound">ℓ&#39;</a> <a id="1316" href="Cubical.Relation.Binary.Base.html#1224" class="Bound">ℓ&#39;&#39;</a><a id="1319" class="Symbol">))</a>
<a id="1322" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1334" href="Cubical.Relation.Binary.Base.html#1334" class="Bound">R</a> <a id="1336" href="Cubical.Relation.Binary.Base.html#1336" class="Bound">S</a> <a id="1338" class="Symbol">.</a><a id="1339" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1343" href="Cubical.Relation.Binary.Base.html#1343" class="Bound">a</a> <a id="1345" href="Cubical.Relation.Binary.Base.html#1345" class="Bound">c</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1351" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1354" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1356" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1358" class="Symbol">_</a> <a id="1360" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Relation.Binary.Base.html#1334" class="Bound">R</a> <a id="1365" class="Symbol">.</a><a id="1366" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1370" href="Cubical.Relation.Binary.Base.html#1343" class="Bound">a</a> <a id="1372" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1374" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1376" href="Cubical.Relation.Binary.Base.html#1336" class="Bound">S</a> <a id="1378" class="Symbol">.</a><a id="1379" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1383" href="Cubical.Relation.Binary.Base.html#1354" class="Bound">b</a> <a id="1385" href="Cubical.Relation.Binary.Base.html#1345" class="Bound">c</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="1391" href="Cubical.Relation.Binary.Base.html#1202" class="Function">compPropRel</a> <a id="1403" href="Cubical.Relation.Binary.Base.html#1403" class="Bound">R</a> <a id="1405" href="Cubical.Relation.Binary.Base.html#1405" class="Bound">S</a> <a id="1407" class="Symbol">.</a><a id="1408" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1412" class="Symbol">_</a> <a id="1414" class="Symbol">_</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>

<a id="graphRel"></a><a id="1427" href="Cubical.Relation.Binary.Base.html#1427" class="Function">graphRel</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">∀</a> <a id="1440" class="Symbol">{</a><a id="1441" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1447" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1456" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">→</a> <a id="1471" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1475" href="Cubical.Relation.Binary.Base.html#1445" class="Bound">A</a> <a id="1477" href="Cubical.Relation.Binary.Base.html#1447" class="Bound">B</a> <a id="1479" href="Cubical.Relation.Binary.Base.html#1441" class="Bound">ℓ</a>
<a id="1481" href="Cubical.Relation.Binary.Base.html#1427" class="Function">graphRel</a> <a id="1490" href="Cubical.Relation.Binary.Base.html#1490" class="Bound">f</a> <a id="1492" href="Cubical.Relation.Binary.Base.html#1492" class="Bound">a</a> <a id="1494" href="Cubical.Relation.Binary.Base.html#1494" class="Bound">b</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Cubical.Relation.Binary.Base.html#1490" class="Bound">f</a> <a id="1500" href="Cubical.Relation.Binary.Base.html#1492" class="Bound">a</a> <a id="1502" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1504" href="Cubical.Relation.Binary.Base.html#1494" class="Bound">b</a>

<a id="1507" class="Keyword">data</a> <a id="Ordering"></a><a id="1512" href="Cubical.Relation.Binary.Base.html#1512" class="Datatype">Ordering</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1528" class="Keyword">where</a>
  <a id="Ordering.LT"></a><a id="1536" href="Cubical.Relation.Binary.Base.html#1536" class="InductiveConstructor">LT</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Cubical.Relation.Binary.Base.html#1512" class="Datatype">Ordering</a>
  <a id="Ordering.EQ"></a><a id="1552" href="Cubical.Relation.Binary.Base.html#1552" class="InductiveConstructor">EQ</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Cubical.Relation.Binary.Base.html#1512" class="Datatype">Ordering</a>
  <a id="Ordering.GT"></a><a id="1568" href="Cubical.Relation.Binary.Base.html#1568" class="InductiveConstructor">GT</a> <a id="1571" class="Symbol">:</a> <a id="1573" href="Cubical.Relation.Binary.Base.html#1512" class="Datatype">Ordering</a>

<a id="1583" class="Keyword">module</a> <a id="HeterogenousRelation"></a><a id="1590" href="Cubical.Relation.Binary.Base.html#1590" class="Module">HeterogenousRelation</a> <a id="1611" class="Symbol">{</a><a id="1612" href="Cubical.Relation.Binary.Base.html#1612" class="Bound">ℓ</a> <a id="1614" href="Cubical.Relation.Binary.Base.html#1614" class="Bound">ℓ&#39;</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1624" class="Symbol">}</a> <a id="1626" class="Symbol">{</a><a id="1627" href="Cubical.Relation.Binary.Base.html#1627" class="Bound">A</a> <a id="1629" href="Cubical.Relation.Binary.Base.html#1629" class="Bound">B</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1638" href="Cubical.Relation.Binary.Base.html#1612" class="Bound">ℓ</a><a id="1639" class="Symbol">}</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Cubical.Relation.Binary.Base.html#1642" class="Bound">R</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1650" href="Cubical.Relation.Binary.Base.html#1627" class="Bound">A</a> <a id="1652" href="Cubical.Relation.Binary.Base.html#1629" class="Bound">B</a> <a id="1654" href="Cubical.Relation.Binary.Base.html#1614" class="Bound">ℓ&#39;</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Keyword">where</a>
  <a id="HeterogenousRelation.isUniversalRel"></a><a id="1666" href="Cubical.Relation.Binary.Base.html#1666" class="Function">isUniversalRel</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1695" href="Cubical.Relation.Binary.Base.html#1612" class="Bound">ℓ</a> <a id="1697" href="Cubical.Relation.Binary.Base.html#1614" class="Bound">ℓ&#39;</a><a id="1699" class="Symbol">)</a>
  <a id="1703" href="Cubical.Relation.Binary.Base.html#1666" class="Function">isUniversalRel</a> <a id="1718" class="Symbol">=</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Cubical.Relation.Binary.Base.html#1721" class="Bound">a</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Cubical.Relation.Binary.Base.html#1627" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Cubical.Relation.Binary.Base.html#1729" class="Bound">b</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Cubical.Relation.Binary.Base.html#1629" class="Bound">B</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" href="Cubical.Relation.Binary.Base.html#1642" class="Bound">R</a> <a id="1740" href="Cubical.Relation.Binary.Base.html#1721" class="Bound">a</a> <a id="1742" href="Cubical.Relation.Binary.Base.html#1729" class="Bound">b</a>

<a id="1745" class="Keyword">module</a> <a id="BinaryRelation"></a><a id="1752" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a> <a id="1767" class="Symbol">{</a><a id="1768" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="1770" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1780" class="Symbol">}</a> <a id="1782" class="Symbol">{</a><a id="1783" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1792" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a><a id="1793" class="Symbol">}</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="1798" class="Symbol">:</a> <a id="1800" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1804" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="1806" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="1808" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="1810" class="Symbol">)</a> <a id="1812" class="Keyword">where</a>
  <a id="BinaryRelation.isRefl"></a><a id="1820" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="1827" class="Symbol">:</a> <a id="1829" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1841" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="1843" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="1845" class="Symbol">)</a>
  <a id="1849" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="1856" class="Symbol">=</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Cubical.Relation.Binary.Base.html#1859" class="Bound">a</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="1864" class="Symbol">)</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="1870" href="Cubical.Relation.Binary.Base.html#1859" class="Bound">a</a> <a id="1872" href="Cubical.Relation.Binary.Base.html#1859" class="Bound">a</a>

  <a id="BinaryRelation.isRefl&#39;"></a><a id="1877" href="Cubical.Relation.Binary.Base.html#1877" class="Function">isRefl&#39;</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1899" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="1901" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="1903" class="Symbol">)</a>
  <a id="1907" href="Cubical.Relation.Binary.Base.html#1877" class="Function">isRefl&#39;</a> <a id="1915" class="Symbol">=</a> <a id="1917" class="Symbol">{</a><a id="1918" href="Cubical.Relation.Binary.Base.html#1918" class="Bound">a</a> <a id="1920" class="Symbol">:</a> <a id="1922" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="1929" href="Cubical.Relation.Binary.Base.html#1918" class="Bound">a</a> <a id="1931" href="Cubical.Relation.Binary.Base.html#1918" class="Bound">a</a>

  <a id="BinaryRelation.isIrrefl"></a><a id="1936" href="Cubical.Relation.Binary.Base.html#1936" class="Function">isIrrefl</a> <a id="1945" class="Symbol">:</a> <a id="1947" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1959" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="1961" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="1963" class="Symbol">)</a>
  <a id="1967" href="Cubical.Relation.Binary.Base.html#1936" class="Function">isIrrefl</a> <a id="1976" class="Symbol">=</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Cubical.Relation.Binary.Base.html#1979" class="Bound">a</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1990" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="1992" href="Cubical.Relation.Binary.Base.html#1979" class="Bound">a</a> <a id="1994" href="Cubical.Relation.Binary.Base.html#1979" class="Bound">a</a>

  <a id="BinaryRelation.isSym"></a><a id="1999" href="Cubical.Relation.Binary.Base.html#1999" class="Function">isSym</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2019" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2021" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2023" class="Symbol">)</a>
  <a id="2027" href="Cubical.Relation.Binary.Base.html#1999" class="Function">isSym</a> <a id="2033" class="Symbol">=</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Cubical.Relation.Binary.Base.html#2036" class="Bound">a</a> <a id="2038" href="Cubical.Relation.Binary.Base.html#2038" class="Bound">b</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2043" class="Symbol">)</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2049" href="Cubical.Relation.Binary.Base.html#2036" class="Bound">a</a> <a id="2051" href="Cubical.Relation.Binary.Base.html#2038" class="Bound">b</a> <a id="2053" class="Symbol">→</a> <a id="2055" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2057" href="Cubical.Relation.Binary.Base.html#2038" class="Bound">b</a> <a id="2059" href="Cubical.Relation.Binary.Base.html#2036" class="Bound">a</a>

  <a id="BinaryRelation.isAsym"></a><a id="2064" href="Cubical.Relation.Binary.Base.html#2064" class="Function">isAsym</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2085" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2087" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2089" class="Symbol">)</a>
  <a id="2093" href="Cubical.Relation.Binary.Base.html#2064" class="Function">isAsym</a> <a id="2100" class="Symbol">=</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Cubical.Relation.Binary.Base.html#2103" class="Bound">a</a> <a id="2105" href="Cubical.Relation.Binary.Base.html#2105" class="Bound">b</a> <a id="2107" class="Symbol">:</a> <a id="2109" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2110" class="Symbol">)</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2116" href="Cubical.Relation.Binary.Base.html#2103" class="Bound">a</a> <a id="2118" href="Cubical.Relation.Binary.Base.html#2105" class="Bound">b</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2124" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2126" href="Cubical.Relation.Binary.Base.html#2105" class="Bound">b</a> <a id="2128" href="Cubical.Relation.Binary.Base.html#2103" class="Bound">a</a>

  <a id="BinaryRelation.isAntisym"></a><a id="2133" href="Cubical.Relation.Binary.Base.html#2133" class="Function">isAntisym</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2157" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2159" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2161" class="Symbol">)</a>
  <a id="2165" href="Cubical.Relation.Binary.Base.html#2133" class="Function">isAntisym</a> <a id="2175" class="Symbol">=</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Cubical.Relation.Binary.Base.html#2178" class="Bound">a</a> <a id="2180" href="Cubical.Relation.Binary.Base.html#2180" class="Bound">b</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2191" href="Cubical.Relation.Binary.Base.html#2178" class="Bound">a</a> <a id="2193" href="Cubical.Relation.Binary.Base.html#2180" class="Bound">b</a> <a id="2195" class="Symbol">→</a> <a id="2197" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2199" href="Cubical.Relation.Binary.Base.html#2180" class="Bound">b</a> <a id="2201" href="Cubical.Relation.Binary.Base.html#2178" class="Bound">a</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Cubical.Relation.Binary.Base.html#2178" class="Bound">a</a> <a id="2207" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2209" href="Cubical.Relation.Binary.Base.html#2180" class="Bound">b</a>

  <a id="BinaryRelation.isTrans"></a><a id="2214" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2236" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2238" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2240" class="Symbol">)</a>
  <a id="2244" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="2252" class="Symbol">=</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Cubical.Relation.Binary.Base.html#2255" class="Bound">a</a> <a id="2257" href="Cubical.Relation.Binary.Base.html#2257" class="Bound">b</a> <a id="2259" href="Cubical.Relation.Binary.Base.html#2259" class="Bound">c</a> <a id="2261" class="Symbol">:</a> <a id="2263" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2264" class="Symbol">)</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2270" href="Cubical.Relation.Binary.Base.html#2255" class="Bound">a</a> <a id="2272" href="Cubical.Relation.Binary.Base.html#2257" class="Bound">b</a> <a id="2274" class="Symbol">→</a> <a id="2276" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2278" href="Cubical.Relation.Binary.Base.html#2257" class="Bound">b</a> <a id="2280" href="Cubical.Relation.Binary.Base.html#2259" class="Bound">c</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2286" href="Cubical.Relation.Binary.Base.html#2255" class="Bound">a</a> <a id="2288" href="Cubical.Relation.Binary.Base.html#2259" class="Bound">c</a>

  <a id="BinaryRelation.isTrans&#39;"></a><a id="2293" href="Cubical.Relation.Binary.Base.html#2293" class="Function">isTrans&#39;</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2316" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2318" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2320" class="Symbol">)</a>
  <a id="2324" href="Cubical.Relation.Binary.Base.html#2293" class="Function">isTrans&#39;</a> <a id="2333" class="Symbol">=</a> <a id="2335" class="Symbol">{</a><a id="2336" href="Cubical.Relation.Binary.Base.html#2336" class="Bound">a</a> <a id="2338" href="Cubical.Relation.Binary.Base.html#2338" class="Bound">b</a> <a id="2340" href="Cubical.Relation.Binary.Base.html#2340" class="Bound">c</a> <a id="2342" class="Symbol">:</a> <a id="2344" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">→</a> <a id="2349" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2351" href="Cubical.Relation.Binary.Base.html#2336" class="Bound">a</a> <a id="2353" href="Cubical.Relation.Binary.Base.html#2338" class="Bound">b</a> <a id="2355" class="Symbol">→</a> <a id="2357" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2359" href="Cubical.Relation.Binary.Base.html#2338" class="Bound">b</a> <a id="2361" href="Cubical.Relation.Binary.Base.html#2340" class="Bound">c</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2367" href="Cubical.Relation.Binary.Base.html#2336" class="Bound">a</a> <a id="2369" href="Cubical.Relation.Binary.Base.html#2340" class="Bound">c</a>

  <a id="2374" class="Comment">-- Sum types don&#39;t play nicely with props, so we truncate</a>
  <a id="BinaryRelation.isCotrans"></a><a id="2434" href="Cubical.Relation.Binary.Base.html#2434" class="Function">isCotrans</a> <a id="2444" class="Symbol">:</a> <a id="2446" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2451" class="Symbol">(</a><a id="2452" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2458" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2460" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2462" class="Symbol">)</a>
  <a id="2466" href="Cubical.Relation.Binary.Base.html#2434" class="Function">isCotrans</a> <a id="2476" class="Symbol">=</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Cubical.Relation.Binary.Base.html#2479" class="Bound">a</a> <a id="2481" href="Cubical.Relation.Binary.Base.html#2481" class="Bound">b</a> <a id="2483" href="Cubical.Relation.Binary.Base.html#2483" class="Bound">c</a> <a id="2485" class="Symbol">:</a> <a id="2487" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2488" class="Symbol">)</a> <a id="2490" class="Symbol">→</a> <a id="2492" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2494" href="Cubical.Relation.Binary.Base.html#2479" class="Bound">a</a> <a id="2496" href="Cubical.Relation.Binary.Base.html#2481" class="Bound">b</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2502" href="Cubical.Relation.Binary.Base.html#2479" class="Bound">a</a> <a id="2504" href="Cubical.Relation.Binary.Base.html#2483" class="Bound">c</a> <a id="2506" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2509" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2511" href="Cubical.Relation.Binary.Base.html#2481" class="Bound">b</a> <a id="2513" href="Cubical.Relation.Binary.Base.html#2483" class="Bound">c</a>

  <a id="BinaryRelation.isWeaklyLinear"></a><a id="2518" href="Cubical.Relation.Binary.Base.html#2518" class="Function">isWeaklyLinear</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2547" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2549" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2551" class="Symbol">)</a>
  <a id="2555" href="Cubical.Relation.Binary.Base.html#2518" class="Function">isWeaklyLinear</a> <a id="2570" class="Symbol">=</a> <a id="2572" class="Symbol">(</a><a id="2573" href="Cubical.Relation.Binary.Base.html#2573" class="Bound">a</a> <a id="2575" href="Cubical.Relation.Binary.Base.html#2575" class="Bound">b</a> <a id="2577" href="Cubical.Relation.Binary.Base.html#2577" class="Bound">c</a> <a id="2579" class="Symbol">:</a> <a id="2581" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2582" class="Symbol">)</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2588" href="Cubical.Relation.Binary.Base.html#2573" class="Bound">a</a> <a id="2590" href="Cubical.Relation.Binary.Base.html#2575" class="Bound">b</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2596" href="Cubical.Relation.Binary.Base.html#2573" class="Bound">a</a> <a id="2598" href="Cubical.Relation.Binary.Base.html#2577" class="Bound">c</a> <a id="2600" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2603" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2605" href="Cubical.Relation.Binary.Base.html#2577" class="Bound">c</a> <a id="2607" href="Cubical.Relation.Binary.Base.html#2575" class="Bound">b</a>

  <a id="BinaryRelation.isConnected"></a><a id="2612" href="Cubical.Relation.Binary.Base.html#2612" class="Function">isConnected</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2638" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2640" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2642" class="Symbol">)</a>
  <a id="2646" href="Cubical.Relation.Binary.Base.html#2612" class="Function">isConnected</a> <a id="2658" class="Symbol">=</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Cubical.Relation.Binary.Base.html#2661" class="Bound">a</a> <a id="2663" href="Cubical.Relation.Binary.Base.html#2663" class="Bound">b</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">→</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2675" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2677" href="Cubical.Relation.Binary.Base.html#2661" class="Bound">a</a> <a id="2679" href="Cubical.Relation.Binary.Base.html#2663" class="Bound">b</a><a id="2680" class="Symbol">)</a> <a id="2682" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="2687" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2689" href="Cubical.Relation.Binary.Base.html#2663" class="Bound">b</a> <a id="2691" href="Cubical.Relation.Binary.Base.html#2661" class="Bound">a</a><a id="2692" class="Symbol">)</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Cubical.Relation.Binary.Base.html#2661" class="Bound">a</a> <a id="2698" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2700" href="Cubical.Relation.Binary.Base.html#2663" class="Bound">b</a>

  <a id="BinaryRelation.isTotal"></a><a id="2705" href="Cubical.Relation.Binary.Base.html#2705" class="Function">isTotal</a> <a id="2713" class="Symbol">:</a> <a id="2715" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2727" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="2729" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="2731" class="Symbol">)</a>
  <a id="2735" href="Cubical.Relation.Binary.Base.html#2705" class="Function">isTotal</a> <a id="2743" class="Symbol">=</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Cubical.Relation.Binary.Base.html#2746" class="Bound">a</a> <a id="2748" href="Cubical.Relation.Binary.Base.html#2748" class="Bound">b</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="2753" class="Symbol">)</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2759" href="Cubical.Relation.Binary.Base.html#2746" class="Bound">a</a> <a id="2761" href="Cubical.Relation.Binary.Base.html#2748" class="Bound">b</a> <a id="2763" href="Cubical.Functions.Logic.html#3238" class="Function Operator">⊔′</a> <a id="2766" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2768" href="Cubical.Relation.Binary.Base.html#2748" class="Bound">b</a> <a id="2770" href="Cubical.Relation.Binary.Base.html#2746" class="Bound">a</a>

  <a id="BinaryRelation.isIrrefl×isTrans→isAsym"></a><a id="2775" href="Cubical.Relation.Binary.Base.html#2775" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Cubical.Relation.Binary.Base.html#1936" class="Function">isIrrefl</a> <a id="2810" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2812" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Cubical.Relation.Binary.Base.html#2064" class="Function">isAsym</a>
  <a id="2831" href="Cubical.Relation.Binary.Base.html#2775" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Cubical.Relation.Binary.Base.html#2856" class="Bound">irrefl</a> <a id="2863" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2865" href="Cubical.Relation.Binary.Base.html#2865" class="Bound">trans</a><a id="2870" class="Symbol">)</a> <a id="2872" href="Cubical.Relation.Binary.Base.html#2872" class="Bound">a₀</a> <a id="2875" href="Cubical.Relation.Binary.Base.html#2875" class="Bound">a₁</a> <a id="2878" href="Cubical.Relation.Binary.Base.html#2878" class="Bound">Ra₀a₁</a> <a id="2884" href="Cubical.Relation.Binary.Base.html#2884" class="Bound">Ra₁a₀</a>
    <a id="2894" class="Symbol">=</a> <a id="2896" href="Cubical.Relation.Binary.Base.html#2856" class="Bound">irrefl</a> <a id="2903" href="Cubical.Relation.Binary.Base.html#2872" class="Bound">a₀</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Cubical.Relation.Binary.Base.html#2865" class="Bound">trans</a> <a id="2913" href="Cubical.Relation.Binary.Base.html#2872" class="Bound">a₀</a> <a id="2916" href="Cubical.Relation.Binary.Base.html#2875" class="Bound">a₁</a> <a id="2919" href="Cubical.Relation.Binary.Base.html#2872" class="Bound">a₀</a> <a id="2922" href="Cubical.Relation.Binary.Base.html#2878" class="Bound">Ra₀a₁</a> <a id="2928" href="Cubical.Relation.Binary.Base.html#2884" class="Bound">Ra₁a₀</a><a id="2933" class="Symbol">)</a>

  <a id="BinaryRelation.WellFounded→isIrrefl"></a><a id="2938" href="Cubical.Relation.Binary.Base.html#2938" class="Function">WellFounded→isIrrefl</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Cubical.Induction.WellFounded.html#341" class="Function">WellFounded</a> <a id="2973" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Cubical.Relation.Binary.Base.html#1936" class="Function">isIrrefl</a>
  <a id="2988" href="Cubical.Relation.Binary.Base.html#2938" class="Function">WellFounded→isIrrefl</a> <a id="3009" href="Cubical.Relation.Binary.Base.html#3009" class="Bound">well</a> <a id="3014" class="Symbol">=</a> <a id="3016" href="Cubical.Induction.WellFounded.html#1276" class="Function">WFI.induction</a> <a id="3030" href="Cubical.Relation.Binary.Base.html#3009" class="Bound">well</a> <a id="3035" class="Symbol">λ</a> <a id="3037" href="Cubical.Relation.Binary.Base.html#3037" class="Bound">a</a> <a id="3039" href="Cubical.Relation.Binary.Base.html#3039" class="Bound">f</a> <a id="3041" href="Cubical.Relation.Binary.Base.html#3041" class="Bound">Raa</a> <a id="3045" class="Symbol">→</a> <a id="3047" href="Cubical.Relation.Binary.Base.html#3039" class="Bound">f</a> <a id="3049" href="Cubical.Relation.Binary.Base.html#3037" class="Bound">a</a> <a id="3051" href="Cubical.Relation.Binary.Base.html#3041" class="Bound">Raa</a> <a id="3055" href="Cubical.Relation.Binary.Base.html#3041" class="Bound">Raa</a>

  <a id="BinaryRelation.isAsym→isIrrefl"></a><a id="3062" href="Cubical.Relation.Binary.Base.html#3062" class="Function">isAsym→isIrrefl</a> <a id="3078" class="Symbol">:</a> <a id="3080" href="Cubical.Relation.Binary.Base.html#2064" class="Function">isAsym</a> <a id="3087" class="Symbol">→</a> <a id="3089" href="Cubical.Relation.Binary.Base.html#1936" class="Function">isIrrefl</a>
  <a id="3100" href="Cubical.Relation.Binary.Base.html#3062" class="Function">isAsym→isIrrefl</a> <a id="3116" href="Cubical.Relation.Binary.Base.html#3116" class="Bound">asym</a> <a id="3121" href="Cubical.Relation.Binary.Base.html#3121" class="Bound">a</a> <a id="3123" href="Cubical.Relation.Binary.Base.html#3123" class="Bound">Raa</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Cubical.Relation.Binary.Base.html#3116" class="Bound">asym</a> <a id="3134" href="Cubical.Relation.Binary.Base.html#3121" class="Bound">a</a> <a id="3136" href="Cubical.Relation.Binary.Base.html#3121" class="Bound">a</a> <a id="3138" href="Cubical.Relation.Binary.Base.html#3123" class="Bound">Raa</a> <a id="3142" href="Cubical.Relation.Binary.Base.html#3123" class="Bound">Raa</a>

  <a id="BinaryRelation.IrreflKernel"></a><a id="3149" href="Cubical.Relation.Binary.Base.html#3149" class="Function">IrreflKernel</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3168" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3170" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3179" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="3181" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="3183" class="Symbol">)</a>
  <a id="3187" href="Cubical.Relation.Binary.Base.html#3149" class="Function">IrreflKernel</a> <a id="3200" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3202" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a> <a id="3204" class="Symbol">=</a> <a id="3206" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3208" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3210" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a> <a id="3212" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3217" href="Cubical.Relation.Binary.Base.html#3200" class="Bound">a</a> <a id="3219" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3221" href="Cubical.Relation.Binary.Base.html#3202" class="Bound">b</a><a id="3222" class="Symbol">)</a>

  <a id="BinaryRelation.ReflClosure"></a><a id="3227" href="Cubical.Relation.Binary.Base.html#3227" class="Function">ReflClosure</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3245" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3247" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3249" class="Symbol">(</a><a id="3250" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3256" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="3258" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="3260" class="Symbol">)</a>
  <a id="3264" href="Cubical.Relation.Binary.Base.html#3227" class="Function">ReflClosure</a> <a id="3276" href="Cubical.Relation.Binary.Base.html#3276" class="Bound">a</a> <a id="3278" href="Cubical.Relation.Binary.Base.html#3278" class="Bound">b</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3284" href="Cubical.Relation.Binary.Base.html#3276" class="Bound">a</a> <a id="3286" href="Cubical.Relation.Binary.Base.html#3278" class="Bound">b</a> <a id="3288" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Relation.Binary.Base.html#3276" class="Bound">a</a> <a id="3293" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3295" href="Cubical.Relation.Binary.Base.html#3278" class="Bound">b</a><a id="3296" class="Symbol">)</a>

  <a id="BinaryRelation.SymKernel"></a><a id="3301" href="Cubical.Relation.Binary.Base.html#3301" class="Function">SymKernel</a> <a id="3311" class="Symbol">:</a> <a id="3313" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3317" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3319" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3321" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a>
  <a id="3326" href="Cubical.Relation.Binary.Base.html#3301" class="Function">SymKernel</a> <a id="3336" href="Cubical.Relation.Binary.Base.html#3336" class="Bound">a</a> <a id="3338" href="Cubical.Relation.Binary.Base.html#3338" class="Bound">b</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3344" href="Cubical.Relation.Binary.Base.html#3336" class="Bound">a</a> <a id="3346" href="Cubical.Relation.Binary.Base.html#3338" class="Bound">b</a> <a id="3348" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3350" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3352" href="Cubical.Relation.Binary.Base.html#3338" class="Bound">b</a> <a id="3354" href="Cubical.Relation.Binary.Base.html#3336" class="Bound">a</a>

  <a id="BinaryRelation.SymClosure"></a><a id="3359" href="Cubical.Relation.Binary.Base.html#3359" class="Function">SymClosure</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3376" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3378" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3380" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a>
  <a id="3385" href="Cubical.Relation.Binary.Base.html#3359" class="Function">SymClosure</a> <a id="3396" href="Cubical.Relation.Binary.Base.html#3396" class="Bound">a</a> <a id="3398" href="Cubical.Relation.Binary.Base.html#3398" class="Bound">b</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3404" href="Cubical.Relation.Binary.Base.html#3396" class="Bound">a</a> <a id="3406" href="Cubical.Relation.Binary.Base.html#3398" class="Bound">b</a> <a id="3408" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="3410" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3412" href="Cubical.Relation.Binary.Base.html#3398" class="Bound">b</a> <a id="3414" href="Cubical.Relation.Binary.Base.html#3396" class="Bound">a</a>

  <a id="BinaryRelation.AsymKernel"></a><a id="3419" href="Cubical.Relation.Binary.Base.html#3419" class="Function">AsymKernel</a> <a id="3430" class="Symbol">:</a> <a id="3432" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3436" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3438" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3440" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a>
  <a id="3445" href="Cubical.Relation.Binary.Base.html#3419" class="Function">AsymKernel</a> <a id="3456" href="Cubical.Relation.Binary.Base.html#3456" class="Bound">a</a> <a id="3458" href="Cubical.Relation.Binary.Base.html#3458" class="Bound">b</a> <a id="3460" class="Symbol">=</a> <a id="3462" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3464" href="Cubical.Relation.Binary.Base.html#3456" class="Bound">a</a> <a id="3466" href="Cubical.Relation.Binary.Base.html#3458" class="Bound">b</a> <a id="3468" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3473" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3475" href="Cubical.Relation.Binary.Base.html#3458" class="Bound">b</a> <a id="3477" href="Cubical.Relation.Binary.Base.html#3456" class="Bound">a</a><a id="3478" class="Symbol">)</a>

  <a id="BinaryRelation.NegationRel"></a><a id="3483" href="Cubical.Relation.Binary.Base.html#3483" class="Function">NegationRel</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3501" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3503" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3505" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a>
  <a id="3510" href="Cubical.Relation.Binary.Base.html#3483" class="Function">NegationRel</a> <a id="3522" href="Cubical.Relation.Binary.Base.html#3522" class="Bound">a</a> <a id="3524" href="Cubical.Relation.Binary.Base.html#3524" class="Bound">b</a> <a id="3526" class="Symbol">=</a> <a id="3528" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3533" href="Cubical.Relation.Binary.Base.html#3522" class="Bound">a</a> <a id="3535" href="Cubical.Relation.Binary.Base.html#3524" class="Bound">b</a><a id="3536" class="Symbol">)</a>

  <a id="BinaryRelation.Dual"></a><a id="3541" href="Cubical.Relation.Binary.Base.html#3541" class="Function">Dual</a> <a id="3546" class="Symbol">:</a> <a id="3548" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3552" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3554" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3556" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a>
  <a id="3561" href="Cubical.Relation.Binary.Base.html#3541" class="Function">Dual</a> <a id="3566" href="Cubical.Relation.Binary.Base.html#3566" class="Bound">a</a> <a id="3568" href="Cubical.Relation.Binary.Base.html#3568" class="Bound">b</a> <a id="3570" class="Symbol">=</a> <a id="3572" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3574" href="Cubical.Relation.Binary.Base.html#3568" class="Bound">b</a> <a id="3576" href="Cubical.Relation.Binary.Base.html#3566" class="Bound">a</a>

  <a id="3581" class="Keyword">module</a> <a id="3588" href="Cubical.Relation.Binary.Base.html#3588" class="Module">_</a>
    <a id="3594" class="Symbol">{</a><a id="3595" href="Cubical.Relation.Binary.Base.html#3595" class="Bound">ℓ&#39;&#39;</a> <a id="3599" class="Symbol">:</a> <a id="3601" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3606" class="Symbol">}</a>
    <a id="3612" class="Symbol">(</a><a id="3613" href="Cubical.Relation.Binary.Base.html#3613" class="Bound">P</a> <a id="3615" class="Symbol">:</a> <a id="3617" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="3627" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="3629" href="Cubical.Relation.Binary.Base.html#3595" class="Bound">ℓ&#39;&#39;</a><a id="3632" class="Symbol">)</a>

    <a id="3639" class="Keyword">where</a>

    <a id="3650" class="Keyword">private</a>
      <a id="3664" href="Cubical.Relation.Binary.Base.html#3664" class="Function">subtype</a> <a id="3672" class="Symbol">:</a> <a id="3674" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3679" href="Cubical.Relation.Binary.Base.html#3595" class="Bound">ℓ&#39;&#39;</a>
      <a id="3689" href="Cubical.Relation.Binary.Base.html#3664" class="Function">subtype</a> <a id="3697" class="Symbol">=</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3704" href="Cubical.Relation.Binary.Base.html#3613" class="Bound">P</a><a id="3705" class="Symbol">)</a>

      <a id="3714" href="Cubical.Relation.Binary.Base.html#3714" class="Function">toA</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Cubical.Relation.Binary.Base.html#3664" class="Function">subtype</a> <a id="3728" class="Symbol">→</a> <a id="3730" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a>
      <a id="3738" href="Cubical.Relation.Binary.Base.html#3714" class="Function">toA</a> <a id="3742" class="Symbol">=</a> <a id="3744" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3753" href="Cubical.Relation.Binary.Base.html#3613" class="Bound">P</a><a id="3754" class="Symbol">)</a>

    <a id="3761" href="Cubical.Relation.Binary.Base.html#3761" class="Function">InducedRelation</a> <a id="3777" class="Symbol">:</a> <a id="3779" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="3783" href="Cubical.Relation.Binary.Base.html#3664" class="Function">subtype</a> <a id="3791" href="Cubical.Relation.Binary.Base.html#3664" class="Function">subtype</a> <a id="3799" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a>
    <a id="3806" href="Cubical.Relation.Binary.Base.html#3761" class="Function">InducedRelation</a> <a id="3822" href="Cubical.Relation.Binary.Base.html#3822" class="Bound">a</a> <a id="3824" href="Cubical.Relation.Binary.Base.html#3824" class="Bound">b</a> <a id="3826" class="Symbol">=</a> <a id="3828" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Relation.Binary.Base.html#3714" class="Function">toA</a> <a id="3835" href="Cubical.Relation.Binary.Base.html#3822" class="Bound">a</a><a id="3836" class="Symbol">)</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Cubical.Relation.Binary.Base.html#3714" class="Function">toA</a> <a id="3843" href="Cubical.Relation.Binary.Base.html#3824" class="Bound">b</a><a id="3844" class="Symbol">)</a>

  <a id="3849" class="Keyword">record</a> <a id="BinaryRelation.isEquivRel"></a><a id="3856" href="Cubical.Relation.Binary.Base.html#3856" class="Record">isEquivRel</a> <a id="3867" class="Symbol">:</a> <a id="3869" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3881" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="3883" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="3885" class="Symbol">)</a> <a id="3887" class="Keyword">where</a>
    <a id="3897" class="Keyword">constructor</a> <a id="BinaryRelation.equivRel"></a><a id="3909" href="Cubical.Relation.Binary.Base.html#3909" class="InductiveConstructor">equivRel</a>
    <a id="3922" class="Keyword">field</a>
      <a id="BinaryRelation.isEquivRel.reflexive"></a><a id="3934" href="Cubical.Relation.Binary.Base.html#3934" class="Field">reflexive</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a>
      <a id="BinaryRelation.isEquivRel.symmetric"></a><a id="3959" href="Cubical.Relation.Binary.Base.html#3959" class="Field">symmetric</a> <a id="3969" class="Symbol">:</a> <a id="3971" href="Cubical.Relation.Binary.Base.html#1999" class="Function">isSym</a>
      <a id="BinaryRelation.isEquivRel.transitive"></a><a id="3983" href="Cubical.Relation.Binary.Base.html#3983" class="Field">transitive</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a>

  <a id="BinaryRelation.isUniversalRel→isEquivRel"></a><a id="4007" href="Cubical.Relation.Binary.Base.html#4007" class="Function">isUniversalRel→isEquivRel</a> <a id="4033" class="Symbol">:</a> <a id="4035" href="Cubical.Relation.Binary.Base.html#1666" class="Function">HeterogenousRelation.isUniversalRel</a> <a id="4071" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4073" class="Symbol">→</a> <a id="4075" href="Cubical.Relation.Binary.Base.html#3856" class="Record">isEquivRel</a>
  <a id="4088" href="Cubical.Relation.Binary.Base.html#4007" class="Function">isUniversalRel→isEquivRel</a> <a id="4114" href="Cubical.Relation.Binary.Base.html#4114" class="Bound">u</a> <a id="4116" class="Symbol">.</a><a id="4117" href="Cubical.Relation.Binary.Base.html#3934" class="Field">isEquivRel.reflexive</a> <a id="4138" href="Cubical.Relation.Binary.Base.html#4138" class="Bound">a</a> <a id="4140" class="Symbol">=</a> <a id="4142" href="Cubical.Relation.Binary.Base.html#4114" class="Bound">u</a> <a id="4144" href="Cubical.Relation.Binary.Base.html#4138" class="Bound">a</a> <a id="4146" href="Cubical.Relation.Binary.Base.html#4138" class="Bound">a</a>
  <a id="4150" href="Cubical.Relation.Binary.Base.html#4007" class="Function">isUniversalRel→isEquivRel</a> <a id="4176" href="Cubical.Relation.Binary.Base.html#4176" class="Bound">u</a> <a id="4178" class="Symbol">.</a><a id="4179" href="Cubical.Relation.Binary.Base.html#3959" class="Field">isEquivRel.symmetric</a> <a id="4200" href="Cubical.Relation.Binary.Base.html#4200" class="Bound">a</a> <a id="4202" href="Cubical.Relation.Binary.Base.html#4202" class="Bound">b</a> <a id="4204" class="Symbol">_</a> <a id="4206" class="Symbol">=</a> <a id="4208" href="Cubical.Relation.Binary.Base.html#4176" class="Bound">u</a> <a id="4210" href="Cubical.Relation.Binary.Base.html#4202" class="Bound">b</a> <a id="4212" href="Cubical.Relation.Binary.Base.html#4200" class="Bound">a</a>
  <a id="4216" href="Cubical.Relation.Binary.Base.html#4007" class="Function">isUniversalRel→isEquivRel</a> <a id="4242" href="Cubical.Relation.Binary.Base.html#4242" class="Bound">u</a> <a id="4244" class="Symbol">.</a><a id="4245" href="Cubical.Relation.Binary.Base.html#3983" class="Field">isEquivRel.transitive</a> <a id="4267" href="Cubical.Relation.Binary.Base.html#4267" class="Bound">a</a> <a id="4269" class="Symbol">_</a> <a id="4271" href="Cubical.Relation.Binary.Base.html#4271" class="Bound">c</a> <a id="4273" class="Symbol">_</a> <a id="4275" class="Symbol">_</a> <a id="4277" class="Symbol">=</a> <a id="4279" href="Cubical.Relation.Binary.Base.html#4242" class="Bound">u</a> <a id="4281" href="Cubical.Relation.Binary.Base.html#4267" class="Bound">a</a> <a id="4283" href="Cubical.Relation.Binary.Base.html#4271" class="Bound">c</a>

  <a id="BinaryRelation.isPropValued"></a><a id="4288" href="Cubical.Relation.Binary.Base.html#4288" class="Function">isPropValued</a> <a id="4301" class="Symbol">:</a> <a id="4303" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4315" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="4317" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="4319" class="Symbol">)</a>
  <a id="4323" href="Cubical.Relation.Binary.Base.html#4288" class="Function">isPropValued</a> <a id="4336" class="Symbol">=</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cubical.Relation.Binary.Base.html#4339" class="Bound">a</a> <a id="4341" href="Cubical.Relation.Binary.Base.html#4341" class="Bound">b</a> <a id="4343" class="Symbol">:</a> <a id="4345" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4360" href="Cubical.Relation.Binary.Base.html#4339" class="Bound">a</a> <a id="4362" href="Cubical.Relation.Binary.Base.html#4341" class="Bound">b</a><a id="4363" class="Symbol">)</a>

  <a id="BinaryRelation.isSetValued"></a><a id="4368" href="Cubical.Relation.Binary.Base.html#4368" class="Function">isSetValued</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4394" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="4396" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="4398" class="Symbol">)</a>
  <a id="4402" href="Cubical.Relation.Binary.Base.html#4368" class="Function">isSetValued</a> <a id="4414" class="Symbol">=</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Cubical.Relation.Binary.Base.html#4417" class="Bound">a</a> <a id="4419" href="Cubical.Relation.Binary.Base.html#4419" class="Bound">b</a> <a id="4421" class="Symbol">:</a> <a id="4423" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">→</a> <a id="4428" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4437" href="Cubical.Relation.Binary.Base.html#4417" class="Bound">a</a> <a id="4439" href="Cubical.Relation.Binary.Base.html#4419" class="Bound">b</a><a id="4440" class="Symbol">)</a>

  <a id="BinaryRelation.isEffective"></a><a id="4445" href="Cubical.Relation.Binary.Base.html#4445" class="Function">isEffective</a> <a id="4457" class="Symbol">:</a> <a id="4459" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4471" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="4473" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="4475" class="Symbol">)</a>
  <a id="4479" href="Cubical.Relation.Binary.Base.html#4445" class="Function">isEffective</a> <a id="4491" class="Symbol">=</a>
    <a id="4497" class="Symbol">(</a><a id="4498" href="Cubical.Relation.Binary.Base.html#4498" class="Bound">a</a> <a id="4500" href="Cubical.Relation.Binary.Base.html#4500" class="Bound">b</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4505" class="Symbol">)</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Agda.Builtin.Cubical.Equiv.html#954" class="Record">isEquiv</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Cubical.HITs.SetQuotients.Base.html#290" class="InductiveConstructor">eq/</a> <a id="4522" class="Symbol">{</a><a id="4523" class="Argument">R</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a><a id="4528" class="Symbol">}</a> <a id="4530" href="Cubical.Relation.Binary.Base.html#4498" class="Bound">a</a> <a id="4532" href="Cubical.Relation.Binary.Base.html#4500" class="Bound">b</a><a id="4533" class="Symbol">)</a>

  <a id="BinaryRelation.isDecidable"></a><a id="4538" href="Cubical.Relation.Binary.Base.html#4538" class="Function">isDecidable</a> <a id="4550" class="Symbol">:</a> <a id="4552" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4557" class="Symbol">(</a><a id="4558" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4564" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="4566" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="4568" class="Symbol">)</a>
  <a id="4572" href="Cubical.Relation.Binary.Base.html#4538" class="Function">isDecidable</a> <a id="4584" class="Symbol">=</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Cubical.Relation.Binary.Base.html#4587" class="Bound">a</a> <a id="4589" href="Cubical.Relation.Binary.Base.html#4589" class="Bound">b</a> <a id="4591" class="Symbol">:</a> <a id="4593" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4605" href="Cubical.Relation.Binary.Base.html#4587" class="Bound">a</a> <a id="4607" href="Cubical.Relation.Binary.Base.html#4589" class="Bound">b</a><a id="4608" class="Symbol">)</a>

  <a id="BinaryRelation.impliesIdentity"></a><a id="4613" href="Cubical.Relation.Binary.Base.html#4613" class="Function">impliesIdentity</a> <a id="4629" class="Symbol">:</a> <a id="4631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4636" class="Symbol">_</a>
  <a id="4640" href="Cubical.Relation.Binary.Base.html#4613" class="Function">impliesIdentity</a> <a id="4656" class="Symbol">=</a> <a id="4658" class="Symbol">{</a><a id="4659" href="Cubical.Relation.Binary.Base.html#4659" class="Bound">a</a> <a id="4661" href="Cubical.Relation.Binary.Base.html#4661" class="Bound">a&#39;</a> <a id="4664" class="Symbol">:</a> <a id="4666" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4667" class="Symbol">}</a> <a id="4669" class="Symbol">→</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4674" href="Cubical.Relation.Binary.Base.html#4659" class="Bound">a</a> <a id="4676" href="Cubical.Relation.Binary.Base.html#4661" class="Bound">a&#39;</a><a id="4678" class="Symbol">)</a> <a id="4680" class="Symbol">→</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Cubical.Relation.Binary.Base.html#4659" class="Bound">a</a> <a id="4685" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4687" href="Cubical.Relation.Binary.Base.html#4661" class="Bound">a&#39;</a><a id="4689" class="Symbol">)</a>

  <a id="BinaryRelation.isTight"></a><a id="4694" href="Cubical.Relation.Binary.Base.html#4694" class="Function">isTight</a> <a id="4702" class="Symbol">:</a> <a id="4704" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4709" class="Symbol">_</a>
  <a id="4713" href="Cubical.Relation.Binary.Base.html#4694" class="Function">isTight</a> <a id="4721" class="Symbol">=</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Cubical.Relation.Binary.Base.html#4724" class="Bound">a</a> <a id="4726" href="Cubical.Relation.Binary.Base.html#4726" class="Bound">b</a> <a id="4728" class="Symbol">:</a> <a id="4730" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4731" class="Symbol">)</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4737" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4739" href="Cubical.Relation.Binary.Base.html#4724" class="Bound">a</a> <a id="4741" href="Cubical.Relation.Binary.Base.html#4726" class="Bound">b</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="Cubical.Relation.Binary.Base.html#4724" class="Bound">a</a> <a id="4747" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4749" href="Cubical.Relation.Binary.Base.html#4726" class="Bound">b</a>

  <a id="BinaryRelation.inequalityImplies"></a><a id="4754" href="Cubical.Relation.Binary.Base.html#4754" class="Function">inequalityImplies</a> <a id="4772" class="Symbol">:</a> <a id="4774" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4779" class="Symbol">_</a>
  <a id="4783" href="Cubical.Relation.Binary.Base.html#4754" class="Function">inequalityImplies</a> <a id="4801" class="Symbol">=</a> <a id="4803" class="Symbol">(</a><a id="4804" href="Cubical.Relation.Binary.Base.html#4804" class="Bound">a</a> <a id="4806" href="Cubical.Relation.Binary.Base.html#4806" class="Bound">b</a> <a id="4808" class="Symbol">:</a> <a id="4810" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4811" class="Symbol">)</a> <a id="4813" class="Symbol">→</a> <a id="4815" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="4817" href="Cubical.Relation.Binary.Base.html#4804" class="Bound">a</a> <a id="4819" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4821" href="Cubical.Relation.Binary.Base.html#4806" class="Bound">b</a> <a id="4823" class="Symbol">→</a> <a id="4825" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4827" href="Cubical.Relation.Binary.Base.html#4804" class="Bound">a</a> <a id="4829" href="Cubical.Relation.Binary.Base.html#4806" class="Bound">b</a>

  <a id="4834" class="Comment">-- the total space corresponding to the binary relation w.r.t. a</a>
  <a id="BinaryRelation.relSinglAt"></a><a id="4901" href="Cubical.Relation.Binary.Base.html#4901" class="Function">relSinglAt</a> <a id="4912" class="Symbol">:</a> <a id="4914" class="Symbol">(</a><a id="4915" href="Cubical.Relation.Binary.Base.html#4915" class="Bound">a</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="4920" class="Symbol">)</a> <a id="4922" class="Symbol">→</a> <a id="4924" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4936" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="4938" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="4940" class="Symbol">)</a>
  <a id="4944" href="Cubical.Relation.Binary.Base.html#4901" class="Function">relSinglAt</a> <a id="4955" href="Cubical.Relation.Binary.Base.html#4955" class="Bound">a</a> <a id="4957" class="Symbol">=</a> <a id="4959" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4962" href="Cubical.Relation.Binary.Base.html#4962" class="Bound">a&#39;</a> <a id="4965" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4967" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a> <a id="4969" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="4974" href="Cubical.Relation.Binary.Base.html#4955" class="Bound">a</a> <a id="4976" href="Cubical.Relation.Binary.Base.html#4962" class="Bound">a&#39;</a><a id="4978" class="Symbol">)</a>

  <a id="4983" class="Comment">-- the statement that the total space is contractible at any a</a>
  <a id="BinaryRelation.contrRelSingl"></a><a id="5048" href="Cubical.Relation.Binary.Base.html#5048" class="Function">contrRelSingl</a> <a id="5062" class="Symbol">:</a> <a id="5064" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5069" class="Symbol">(</a><a id="5070" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5076" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="5078" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="5080" class="Symbol">)</a>
  <a id="5084" href="Cubical.Relation.Binary.Base.html#5048" class="Function">contrRelSingl</a> <a id="5098" class="Symbol">=</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Cubical.Relation.Binary.Base.html#5101" class="Bound">a</a> <a id="5103" class="Symbol">:</a> <a id="5105" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="5106" class="Symbol">)</a> <a id="5108" class="Symbol">→</a> <a id="5110" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="5118" class="Symbol">(</a><a id="5119" href="Cubical.Relation.Binary.Base.html#4901" class="Function">relSinglAt</a> <a id="5130" href="Cubical.Relation.Binary.Base.html#5101" class="Bound">a</a><a id="5131" class="Symbol">)</a>

  <a id="BinaryRelation.isUnivalent"></a><a id="5136" href="Cubical.Relation.Binary.Base.html#5136" class="Function">isUnivalent</a> <a id="5148" class="Symbol">:</a> <a id="5150" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5155" class="Symbol">(</a><a id="5156" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5162" href="Cubical.Relation.Binary.Base.html#1768" class="Bound">ℓ</a> <a id="5164" href="Cubical.Relation.Binary.Base.html#1770" class="Bound">ℓ&#39;</a><a id="5166" class="Symbol">)</a>
  <a id="5170" href="Cubical.Relation.Binary.Base.html#5136" class="Function">isUnivalent</a> <a id="5182" class="Symbol">=</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Cubical.Relation.Binary.Base.html#5185" class="Bound">a</a> <a id="5187" href="Cubical.Relation.Binary.Base.html#5187" class="Bound">a&#39;</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="5193" class="Symbol">)</a> <a id="5195" class="Symbol">→</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="5200" href="Cubical.Relation.Binary.Base.html#5185" class="Bound">a</a> <a id="5202" href="Cubical.Relation.Binary.Base.html#5187" class="Bound">a&#39;</a><a id="5204" class="Symbol">)</a> <a id="5206" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Cubical.Relation.Binary.Base.html#5185" class="Bound">a</a> <a id="5211" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5213" href="Cubical.Relation.Binary.Base.html#5187" class="Bound">a&#39;</a><a id="5215" class="Symbol">)</a>

  <a id="BinaryRelation.contrRelSingl→isUnivalent"></a><a id="5220" href="Cubical.Relation.Binary.Base.html#5220" class="Function">contrRelSingl→isUnivalent</a> <a id="5246" class="Symbol">:</a> <a id="5248" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="5255" class="Symbol">→</a> <a id="5257" href="Cubical.Relation.Binary.Base.html#5048" class="Function">contrRelSingl</a> <a id="5271" class="Symbol">→</a> <a id="5273" href="Cubical.Relation.Binary.Base.html#5136" class="Function">isUnivalent</a>
  <a id="5287" href="Cubical.Relation.Binary.Base.html#5220" class="Function">contrRelSingl→isUnivalent</a> <a id="5313" href="Cubical.Relation.Binary.Base.html#5313" class="Bound">ρ</a> <a id="5315" href="Cubical.Relation.Binary.Base.html#5315" class="Bound">c</a> <a id="5317" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a> <a id="5319" href="Cubical.Relation.Binary.Base.html#5319" class="Bound">a&#39;</a> <a id="5322" class="Symbol">=</a> <a id="5324" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="5335" href="Cubical.Relation.Binary.Base.html#5511" class="Function">i</a>
    <a id="5341" class="Keyword">where</a>
      <a id="5353" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Cubical.Relation.Binary.Base.html#4901" class="Function">relSinglAt</a> <a id="5376" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a><a id="5377" class="Symbol">)</a>
      <a id="5385" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="5387" class="Symbol">=</a> <a id="5389" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Cubical.Relation.Binary.Base.html#5315" class="Bound">c</a> <a id="5407" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a><a id="5408" class="Symbol">)</a>
      <a id="5416" href="Cubical.Relation.Binary.Base.html#5416" class="Function">aρa</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="Cubical.Relation.Binary.Base.html#4901" class="Function">relSinglAt</a> <a id="5433" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a>
      <a id="5441" href="Cubical.Relation.Binary.Base.html#5416" class="Function">aρa</a> <a id="5445" class="Symbol">=</a> <a id="5447" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a> <a id="5449" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5451" href="Cubical.Relation.Binary.Base.html#5313" class="Bound">ρ</a> <a id="5453" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a>
      <a id="5461" href="Cubical.Relation.Binary.Base.html#5461" class="Function">Q</a> <a id="5463" class="Symbol">:</a> <a id="5465" class="Symbol">(</a><a id="5466" href="Cubical.Relation.Binary.Base.html#5466" class="Bound">y</a> <a id="5468" class="Symbol">:</a> <a id="5470" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="5471" class="Symbol">)</a> <a id="5473" class="Symbol">→</a> <a id="5475" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a> <a id="5477" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5479" href="Cubical.Relation.Binary.Base.html#5466" class="Bound">y</a> <a id="5481" class="Symbol">→</a> <a id="5483" class="Symbol">_</a>
      <a id="5491" href="Cubical.Relation.Binary.Base.html#5461" class="Function">Q</a> <a id="5493" href="Cubical.Relation.Binary.Base.html#5493" class="Bound">y</a> <a id="5495" class="Symbol">_</a> <a id="5497" class="Symbol">=</a> <a id="5499" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="5501" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a> <a id="5503" href="Cubical.Relation.Binary.Base.html#5493" class="Bound">y</a>
      <a id="5511" href="Cubical.Relation.Binary.Base.html#5511" class="Function">i</a> <a id="5513" class="Symbol">:</a> <a id="5515" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="5522" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a> <a id="5524" href="Cubical.Relation.Binary.Base.html#5319" class="Bound">a&#39;</a><a id="5526" class="Symbol">)</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a> <a id="5531" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5533" href="Cubical.Relation.Binary.Base.html#5319" class="Bound">a&#39;</a><a id="5535" class="Symbol">)</a>
      <a id="5543" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="5551" href="Cubical.Relation.Binary.Base.html#5511" class="Function">i</a> <a id="5553" href="Cubical.Relation.Binary.Base.html#5553" class="Bound">r</a> <a id="5555" class="Symbol">=</a> <a id="5557" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5562" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5566" class="Symbol">(</a><a id="5567" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="5569" href="Cubical.Relation.Binary.Base.html#5416" class="Function">aρa</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Cubical.Relation.Binary.Base.html#5319" class="Bound">a&#39;</a> <a id="5577" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5579" href="Cubical.Relation.Binary.Base.html#5553" class="Bound">r</a><a id="5580" class="Symbol">))</a>
      <a id="5589" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="5597" href="Cubical.Relation.Binary.Base.html#5511" class="Function">i</a> <a id="5599" class="Symbol">=</a> <a id="5601" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5603" href="Cubical.Relation.Binary.Base.html#5461" class="Function">Q</a> <a id="5605" class="Symbol">(</a><a id="5606" href="Cubical.Relation.Binary.Base.html#5313" class="Bound">ρ</a> <a id="5608" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a><a id="5609" class="Symbol">)</a>
      <a id="5617" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="5625" href="Cubical.Relation.Binary.Base.html#5511" class="Function">i</a> <a id="5627" class="Symbol">=</a> <a id="5629" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5631" class="Symbol">(λ</a> <a id="5634" href="Cubical.Relation.Binary.Base.html#5634" class="Bound">y</a> <a id="5636" href="Cubical.Relation.Binary.Base.html#5636" class="Bound">p</a> <a id="5638" class="Symbol">→</a> <a id="5640" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5645" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5649" class="Symbol">(</a><a id="5650" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="5652" href="Cubical.Relation.Binary.Base.html#5416" class="Function">aρa</a> <a id="5656" class="Symbol">(</a><a id="5657" href="Cubical.Relation.Binary.Base.html#5634" class="Bound">y</a> <a id="5659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5661" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5663" href="Cubical.Relation.Binary.Base.html#5461" class="Function">Q</a> <a id="5665" class="Symbol">(</a><a id="5666" href="Cubical.Relation.Binary.Base.html#5313" class="Bound">ρ</a> <a id="5668" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a><a id="5669" class="Symbol">)</a> <a id="5671" href="Cubical.Relation.Binary.Base.html#5636" class="Bound">p</a><a id="5672" class="Symbol">))</a> <a id="5675" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5677" href="Cubical.Relation.Binary.Base.html#5636" class="Bound">p</a><a id="5678" class="Symbol">)</a>
                         <a id="5705" class="Symbol">(</a><a id="5706" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5708" class="Symbol">(λ</a> <a id="5711" href="Cubical.Relation.Binary.Base.html#5711" class="Bound">q</a> <a id="5713" href="Cubical.Relation.Binary.Base.html#5713" class="Bound">_</a> <a id="5715" class="Symbol">→</a> <a id="5717" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5722" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="5729" href="Cubical.Relation.Binary.Base.html#5416" class="Function">aρa</a> <a id="5733" class="Symbol">(</a><a id="5734" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a> <a id="5736" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5738" href="Cubical.Relation.Binary.Base.html#5711" class="Bound">q</a><a id="5739" class="Symbol">))</a> <a id="5742" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5744" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5748" class="Symbol">)</a>
                           <a id="5777" class="Symbol">(</a><a id="5778" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5780" class="Symbol">(λ</a> <a id="5783" href="Cubical.Relation.Binary.Base.html#5783" class="Bound">α</a> <a id="5785" href="Cubical.Relation.Binary.Base.html#5785" class="Bound">_</a> <a id="5787" class="Symbol">→</a> <a id="5789" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5794" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5798" href="Cubical.Relation.Binary.Base.html#5783" class="Bound">α</a> <a id="5800" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5802" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5806" class="Symbol">)</a> <a id="5808" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                             <a id="5842" class="Symbol">(</a><a id="5843" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="5856" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="5858" class="Symbol">_</a> <a id="5860" class="Symbol">_</a> <a id="5862" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5867" class="Symbol">(</a><a id="5868" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="5870" class="Symbol">_</a> <a id="5872" class="Symbol">_)))</a>
                           <a id="5904" class="Symbol">(</a><a id="5905" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="5916" href="Cubical.Relation.Binary.Base.html#5461" class="Function">Q</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Cubical.Relation.Binary.Base.html#5313" class="Bound">ρ</a> <a id="5921" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a><a id="5922" class="Symbol">))))</a>
      <a id="5933" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="5941" href="Cubical.Relation.Binary.Base.html#5511" class="Function">i</a> <a id="5943" href="Cubical.Relation.Binary.Base.html#5943" class="Bound">r</a> <a id="5945" class="Symbol">=</a> <a id="5947" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5949" class="Symbol">(λ</a> <a id="5952" href="Cubical.Relation.Binary.Base.html#5952" class="Bound">w</a> <a id="5954" href="Cubical.Relation.Binary.Base.html#5954" class="Bound">β</a> <a id="5956" class="Symbol">→</a> <a id="5958" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="5960" href="Cubical.Relation.Binary.Base.html#5461" class="Function">Q</a> <a id="5962" class="Symbol">(</a><a id="5963" href="Cubical.Relation.Binary.Base.html#5313" class="Bound">ρ</a> <a id="5965" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a><a id="5966" class="Symbol">)</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5974" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5978" href="Cubical.Relation.Binary.Base.html#5954" class="Bound">β</a><a id="5979" class="Symbol">)</a> <a id="5981" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5983" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5987" href="Cubical.Relation.Binary.Base.html#5952" class="Bound">w</a><a id="5988" class="Symbol">)</a>
                          <a id="6016" class="Symbol">(</a><a id="6017" href="Cubical.Foundations.Prelude.html#12750" class="Function">JRefl</a> <a id="6023" href="Cubical.Relation.Binary.Base.html#5461" class="Function">Q</a> <a id="6025" class="Symbol">(</a><a id="6026" href="Cubical.Relation.Binary.Base.html#5313" class="Bound">ρ</a> <a id="6028" href="Cubical.Relation.Binary.Base.html#5317" class="Bound">a</a><a id="6029" class="Symbol">))</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Cubical.Relation.Binary.Base.html#5353" class="Function">h</a> <a id="6035" href="Cubical.Relation.Binary.Base.html#5416" class="Function">aρa</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Cubical.Relation.Binary.Base.html#5319" class="Bound">a&#39;</a> <a id="6043" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6045" href="Cubical.Relation.Binary.Base.html#5943" class="Bound">r</a><a id="6046" class="Symbol">))</a>

  <a id="BinaryRelation.isUnivalent→contrRelSingl"></a><a id="6052" href="Cubical.Relation.Binary.Base.html#6052" class="Function">isUnivalent→contrRelSingl</a> <a id="6078" class="Symbol">:</a> <a id="6080" href="Cubical.Relation.Binary.Base.html#5136" class="Function">isUnivalent</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="Cubical.Relation.Binary.Base.html#5048" class="Function">contrRelSingl</a>
  <a id="6110" href="Cubical.Relation.Binary.Base.html#6052" class="Function">isUnivalent→contrRelSingl</a> <a id="6136" href="Cubical.Relation.Binary.Base.html#6136" class="Bound">u</a> <a id="6138" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a> <a id="6140" class="Symbol">=</a> <a id="6142" href="Cubical.Relation.Binary.Base.html#6312" class="Function">q</a>
    <a id="6148" class="Keyword">where</a>
      <a id="6160" class="Keyword">abstract</a>
        <a id="6177" href="Cubical.Relation.Binary.Base.html#6177" class="Function">f</a> <a id="6179" class="Symbol">:</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Cubical.Relation.Binary.Base.html#6182" class="Bound">x</a> <a id="6184" class="Symbol">:</a> <a id="6186" href="Cubical.Relation.Binary.Base.html#1783" class="Bound">A</a><a id="6187" class="Symbol">)</a> <a id="6189" class="Symbol">→</a> <a id="6191" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a> <a id="6193" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6195" href="Cubical.Relation.Binary.Base.html#6182" class="Bound">x</a> <a id="6197" class="Symbol">→</a> <a id="6199" href="Cubical.Relation.Binary.Base.html#1796" class="Bound">R</a> <a id="6201" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a> <a id="6203" href="Cubical.Relation.Binary.Base.html#6182" class="Bound">x</a>
        <a id="6213" href="Cubical.Relation.Binary.Base.html#6177" class="Function">f</a> <a id="6215" href="Cubical.Relation.Binary.Base.html#6215" class="Bound">x</a> <a id="6217" href="Cubical.Relation.Binary.Base.html#6217" class="Bound">p</a> <a id="6219" class="Symbol">=</a> <a id="6221" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Cubical.Relation.Binary.Base.html#6136" class="Bound">u</a> <a id="6230" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a> <a id="6232" href="Cubical.Relation.Binary.Base.html#6215" class="Bound">x</a><a id="6233" class="Symbol">)</a> <a id="6235" href="Cubical.Relation.Binary.Base.html#6217" class="Bound">p</a>

        <a id="6246" href="Cubical.Relation.Binary.Base.html#6246" class="Function">t</a> <a id="6248" class="Symbol">:</a> <a id="6250" href="Cubical.Foundations.Prelude.html#15912" class="Function">singl</a> <a id="6256" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a> <a id="6258" class="Symbol">→</a> <a id="6260" href="Cubical.Relation.Binary.Base.html#4901" class="Function">relSinglAt</a> <a id="6271" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a>
        <a id="6281" href="Cubical.Relation.Binary.Base.html#6246" class="Function">t</a> <a id="6283" class="Symbol">(</a><a id="6284" href="Cubical.Relation.Binary.Base.html#6284" class="Bound">x</a> <a id="6286" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6288" href="Cubical.Relation.Binary.Base.html#6288" class="Bound">p</a><a id="6289" class="Symbol">)</a> <a id="6291" class="Symbol">=</a> <a id="6293" href="Cubical.Relation.Binary.Base.html#6284" class="Bound">x</a> <a id="6295" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6297" href="Cubical.Relation.Binary.Base.html#6177" class="Function">f</a> <a id="6299" href="Cubical.Relation.Binary.Base.html#6284" class="Bound">x</a> <a id="6301" href="Cubical.Relation.Binary.Base.html#6288" class="Bound">p</a>

        <a id="6312" href="Cubical.Relation.Binary.Base.html#6312" class="Function">q</a> <a id="6314" class="Symbol">:</a> <a id="6316" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="6324" class="Symbol">(</a><a id="6325" href="Cubical.Relation.Binary.Base.html#4901" class="Function">relSinglAt</a> <a id="6336" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a><a id="6337" class="Symbol">)</a>
        <a id="6347" href="Cubical.Relation.Binary.Base.html#6312" class="Function">q</a> <a id="6349" class="Symbol">=</a> <a id="6351" href="Cubical.Foundations.HLevels.html#10803" class="Function">isOfHLevelRespectEquiv</a> <a id="6374" class="Number">0</a> <a id="6376" class="Symbol">(</a><a id="6377" href="Cubical.Relation.Binary.Base.html#6246" class="Function">t</a> <a id="6379" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6381" href="Cubical.Foundations.Equiv.Fiberwise.html#1718" class="Function">totalEquiv</a> <a id="6392" class="Symbol">_</a> <a id="6394" class="Symbol">_</a> <a id="6396" href="Cubical.Relation.Binary.Base.html#6177" class="Function">f</a> <a id="6398" class="Symbol">λ</a> <a id="6400" href="Cubical.Relation.Binary.Base.html#6400" class="Bound">x</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.Relation.Binary.Base.html#6136" class="Bound">u</a> <a id="6416" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a> <a id="6418" href="Cubical.Relation.Binary.Base.html#6400" class="Bound">x</a><a id="6419" class="Symbol">)</a> <a id="6421" class="Symbol">.</a><a id="6422" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="6425" class="Symbol">)</a>
                                   <a id="6462" class="Symbol">(</a><a id="6463" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="6476" href="Cubical.Relation.Binary.Base.html#6138" class="Bound">a</a><a id="6477" class="Symbol">)</a>

<a id="EquivRel"></a><a id="6480" href="Cubical.Relation.Binary.Base.html#6480" class="Function">EquivRel</a> <a id="6489" class="Symbol">:</a> <a id="6491" class="Symbol">∀</a> <a id="6493" class="Symbol">{</a><a id="6494" href="Cubical.Relation.Binary.Base.html#6494" class="Bound">ℓ</a><a id="6495" class="Symbol">}</a> <a id="6497" class="Symbol">(</a><a id="6498" href="Cubical.Relation.Binary.Base.html#6498" class="Bound">A</a> <a id="6500" class="Symbol">:</a> <a id="6502" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6507" href="Cubical.Relation.Binary.Base.html#6494" class="Bound">ℓ</a><a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Cubical.Relation.Binary.Base.html#6511" class="Bound">ℓ&#39;</a> <a id="6514" class="Symbol">:</a> <a id="6516" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6521" class="Symbol">)</a> <a id="6523" class="Symbol">→</a> <a id="6525" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6530" class="Symbol">(</a><a id="6531" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6537" href="Cubical.Relation.Binary.Base.html#6494" class="Bound">ℓ</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="6546" href="Cubical.Relation.Binary.Base.html#6511" class="Bound">ℓ&#39;</a><a id="6548" class="Symbol">))</a>
<a id="6551" href="Cubical.Relation.Binary.Base.html#6480" class="Function">EquivRel</a> <a id="6560" href="Cubical.Relation.Binary.Base.html#6560" class="Bound">A</a> <a id="6562" href="Cubical.Relation.Binary.Base.html#6562" class="Bound">ℓ&#39;</a> <a id="6565" class="Symbol">=</a> <a id="6567" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6570" href="Cubical.Relation.Binary.Base.html#6570" class="Bound">R</a> <a id="6572" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6574" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6578" href="Cubical.Relation.Binary.Base.html#6560" class="Bound">A</a> <a id="6580" href="Cubical.Relation.Binary.Base.html#6560" class="Bound">A</a> <a id="6582" href="Cubical.Relation.Binary.Base.html#6562" class="Bound">ℓ&#39;</a> <a id="6585" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6587" href="Cubical.Relation.Binary.Base.html#3856" class="Record">BinaryRelation.isEquivRel</a> <a id="6613" href="Cubical.Relation.Binary.Base.html#6570" class="Bound">R</a>

<a id="EquivPropRel"></a><a id="6616" href="Cubical.Relation.Binary.Base.html#6616" class="Function">EquivPropRel</a> <a id="6629" class="Symbol">:</a> <a id="6631" class="Symbol">∀</a> <a id="6633" class="Symbol">{</a><a id="6634" href="Cubical.Relation.Binary.Base.html#6634" class="Bound">ℓ</a><a id="6635" class="Symbol">}</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Relation.Binary.Base.html#6638" class="Bound">A</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6647" href="Cubical.Relation.Binary.Base.html#6634" class="Bound">ℓ</a><a id="6648" class="Symbol">)</a> <a id="6650" class="Symbol">(</a><a id="6651" href="Cubical.Relation.Binary.Base.html#6651" class="Bound">ℓ&#39;</a> <a id="6654" class="Symbol">:</a> <a id="6656" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6661" class="Symbol">)</a> <a id="6663" class="Symbol">→</a> <a id="6665" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6670" class="Symbol">(</a><a id="6671" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6677" href="Cubical.Relation.Binary.Base.html#6634" class="Bound">ℓ</a> <a id="6679" class="Symbol">(</a><a id="6680" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="6686" href="Cubical.Relation.Binary.Base.html#6651" class="Bound">ℓ&#39;</a><a id="6688" class="Symbol">))</a>
<a id="6691" href="Cubical.Relation.Binary.Base.html#6616" class="Function">EquivPropRel</a> <a id="6704" href="Cubical.Relation.Binary.Base.html#6704" class="Bound">A</a> <a id="6706" href="Cubical.Relation.Binary.Base.html#6706" class="Bound">ℓ&#39;</a> <a id="6709" class="Symbol">=</a> <a id="6711" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6714" href="Cubical.Relation.Binary.Base.html#6714" class="Bound">R</a> <a id="6716" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6718" href="Cubical.Relation.Binary.Base.html#810" class="Function">PropRel</a> <a id="6726" href="Cubical.Relation.Binary.Base.html#6704" class="Bound">A</a> <a id="6728" href="Cubical.Relation.Binary.Base.html#6704" class="Bound">A</a> <a id="6730" href="Cubical.Relation.Binary.Base.html#6706" class="Bound">ℓ&#39;</a> <a id="6733" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6735" href="Cubical.Relation.Binary.Base.html#3856" class="Record">BinaryRelation.isEquivRel</a> <a id="6761" class="Symbol">(</a><a id="6762" href="Cubical.Relation.Binary.Base.html#6714" class="Bound">R</a> <a id="6764" class="Symbol">.</a><a id="6765" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="6768" class="Symbol">)</a>

<a id="6771" class="Keyword">record</a> <a id="RelIso"></a><a id="6778" href="Cubical.Relation.Binary.Base.html#6778" class="Record">RelIso</a> <a id="6785" class="Symbol">{</a><a id="6786" href="Cubical.Relation.Binary.Base.html#6786" class="Bound">A</a> <a id="6788" class="Symbol">:</a> <a id="6790" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6795" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a><a id="6797" class="Symbol">}</a> <a id="6799" class="Symbol">(</a><a id="6800" href="Cubical.Relation.Binary.Base.html#6800" class="Bound Operator">_≅_</a> <a id="6804" class="Symbol">:</a> <a id="6806" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6810" href="Cubical.Relation.Binary.Base.html#6786" class="Bound">A</a> <a id="6812" href="Cubical.Relation.Binary.Base.html#6786" class="Bound">A</a> <a id="6814" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a><a id="6817" class="Symbol">)</a>
              <a id="6833" class="Symbol">{</a><a id="6834" href="Cubical.Relation.Binary.Base.html#6834" class="Bound">A&#39;</a> <a id="6837" class="Symbol">:</a> <a id="6839" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6844" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a><a id="6847" class="Symbol">}</a> <a id="6849" class="Symbol">(</a><a id="6850" href="Cubical.Relation.Binary.Base.html#6850" class="Bound Operator">_≅&#39;_</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="6861" href="Cubical.Relation.Binary.Base.html#6834" class="Bound">A&#39;</a> <a id="6864" href="Cubical.Relation.Binary.Base.html#6834" class="Bound">A&#39;</a> <a id="6867" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a><a id="6871" class="Symbol">)</a> <a id="6873" class="Symbol">:</a> <a id="6875" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6880" class="Symbol">(</a><a id="6881" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6894" href="Cubical.Relation.Binary.Base.html#6795" class="Bound">ℓA</a> <a id="6897" href="Cubical.Relation.Binary.Base.html#6844" class="Bound">ℓA&#39;</a><a id="6900" class="Symbol">)</a> <a id="6902" class="Symbol">(</a><a id="6903" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6909" href="Cubical.Relation.Binary.Base.html#6814" class="Bound">ℓ≅A</a> <a id="6913" href="Cubical.Relation.Binary.Base.html#6867" class="Bound">ℓ≅A&#39;</a><a id="6917" class="Symbol">))</a> <a id="6920" class="Keyword">where</a>
  <a id="6928" class="Keyword">constructor</a> <a id="reliso"></a><a id="6940" href="Cubical.Relation.Binary.Base.html#6940" class="InductiveConstructor">reliso</a>
  <a id="6949" class="Keyword">field</a>
    <a id="RelIso.fun"></a><a id="6959" href="Cubical.Relation.Binary.Base.html#6959" class="Field">fun</a> <a id="6963" class="Symbol">:</a> <a id="6965" href="Cubical.Relation.Binary.Base.html#6786" class="Bound">A</a> <a id="6967" class="Symbol">→</a> <a id="6969" href="Cubical.Relation.Binary.Base.html#6834" class="Bound">A&#39;</a>
    <a id="RelIso.inv"></a><a id="6976" href="Cubical.Relation.Binary.Base.html#6976" class="Field">inv</a> <a id="6980" class="Symbol">:</a> <a id="6982" href="Cubical.Relation.Binary.Base.html#6834" class="Bound">A&#39;</a> <a id="6985" class="Symbol">→</a> <a id="6987" href="Cubical.Relation.Binary.Base.html#6786" class="Bound">A</a>
    <a id="RelIso.sec"></a><a id="6993" href="Cubical.Relation.Binary.Base.html#6993" class="Field">sec</a> <a id="6997" class="Symbol">:</a> <a id="6999" class="Symbol">(</a><a id="7000" href="Cubical.Relation.Binary.Base.html#7000" class="Bound">a&#39;</a> <a id="7003" class="Symbol">:</a> <a id="7005" href="Cubical.Relation.Binary.Base.html#6834" class="Bound">A&#39;</a><a id="7007" class="Symbol">)</a> <a id="7009" class="Symbol">→</a> <a id="7011" href="Cubical.Relation.Binary.Base.html#6959" class="Field">fun</a> <a id="7015" class="Symbol">(</a><a id="7016" href="Cubical.Relation.Binary.Base.html#6976" class="Field">inv</a> <a id="7020" href="Cubical.Relation.Binary.Base.html#7000" class="Bound">a&#39;</a><a id="7022" class="Symbol">)</a> <a id="7024" href="Cubical.Relation.Binary.Base.html#6850" class="Bound Operator">≅&#39;</a> <a id="7027" href="Cubical.Relation.Binary.Base.html#7000" class="Bound">a&#39;</a>
    <a id="RelIso.ret"></a><a id="7034" href="Cubical.Relation.Binary.Base.html#7034" class="Field">ret</a> <a id="7038" class="Symbol">:</a> <a id="7040" class="Symbol">(</a><a id="7041" href="Cubical.Relation.Binary.Base.html#7041" class="Bound">a</a> <a id="7043" class="Symbol">:</a> <a id="7045" href="Cubical.Relation.Binary.Base.html#6786" class="Bound">A</a><a id="7046" class="Symbol">)</a> <a id="7048" class="Symbol">→</a> <a id="7050" href="Cubical.Relation.Binary.Base.html#6976" class="Field">inv</a> <a id="7054" class="Symbol">(</a><a id="7055" href="Cubical.Relation.Binary.Base.html#6959" class="Field">fun</a> <a id="7059" href="Cubical.Relation.Binary.Base.html#7041" class="Bound">a</a><a id="7060" class="Symbol">)</a> <a id="7062" href="Cubical.Relation.Binary.Base.html#6800" class="Bound Operator">≅</a> <a id="7064" href="Cubical.Relation.Binary.Base.html#7041" class="Bound">a</a>

<a id="7067" class="Keyword">open</a> <a id="7072" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>

<a id="RelIso→Iso"></a><a id="7088" href="Cubical.Relation.Binary.Base.html#7088" class="Function">RelIso→Iso</a> <a id="7099" class="Symbol">:</a> <a id="7101" class="Symbol">{</a><a id="7102" href="Cubical.Relation.Binary.Base.html#7102" class="Bound">A</a> <a id="7104" class="Symbol">:</a> <a id="7106" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7111" href="Cubical.Relation.Binary.Base.html#658" class="Generalizable">ℓA</a><a id="7113" class="Symbol">}</a> <a id="7115" class="Symbol">{</a><a id="7116" href="Cubical.Relation.Binary.Base.html#7116" class="Bound">A&#39;</a> <a id="7119" class="Symbol">:</a> <a id="7121" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7126" href="Cubical.Relation.Binary.Base.html#665" class="Generalizable">ℓA&#39;</a><a id="7129" class="Symbol">}</a>
             <a id="7144" class="Symbol">(</a><a id="7145" href="Cubical.Relation.Binary.Base.html#7145" class="Bound Operator">_≅_</a> <a id="7149" class="Symbol">:</a> <a id="7151" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7155" href="Cubical.Relation.Binary.Base.html#7102" class="Bound">A</a> <a id="7157" href="Cubical.Relation.Binary.Base.html#7102" class="Bound">A</a> <a id="7159" href="Cubical.Relation.Binary.Base.html#661" class="Generalizable">ℓ≅A</a><a id="7162" class="Symbol">)</a> <a id="7164" class="Symbol">(</a><a id="7165" href="Cubical.Relation.Binary.Base.html#7165" class="Bound Operator">_≅&#39;_</a> <a id="7170" class="Symbol">:</a> <a id="7172" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7176" href="Cubical.Relation.Binary.Base.html#7116" class="Bound">A&#39;</a> <a id="7179" href="Cubical.Relation.Binary.Base.html#7116" class="Bound">A&#39;</a> <a id="7182" href="Cubical.Relation.Binary.Base.html#669" class="Generalizable">ℓ≅A&#39;</a><a id="7186" class="Symbol">)</a>
             <a id="7201" class="Symbol">(</a><a id="7202" href="Cubical.Relation.Binary.Base.html#7202" class="Bound">uni</a> <a id="7206" class="Symbol">:</a> <a id="7208" href="Cubical.Relation.Binary.Base.html#4613" class="Function">impliesIdentity</a> <a id="7224" href="Cubical.Relation.Binary.Base.html#7145" class="Bound Operator">_≅_</a><a id="7227" class="Symbol">)</a> <a id="7229" class="Symbol">(</a><a id="7230" href="Cubical.Relation.Binary.Base.html#7230" class="Bound">uni&#39;</a> <a id="7235" class="Symbol">:</a> <a id="7237" href="Cubical.Relation.Binary.Base.html#4613" class="Function">impliesIdentity</a> <a id="7253" href="Cubical.Relation.Binary.Base.html#7165" class="Bound Operator">_≅&#39;_</a><a id="7257" class="Symbol">)</a>
             <a id="7272" class="Symbol">(</a><a id="7273" href="Cubical.Relation.Binary.Base.html#7273" class="Bound">f</a> <a id="7275" class="Symbol">:</a> <a id="7277" href="Cubical.Relation.Binary.Base.html#6778" class="Record">RelIso</a> <a id="7284" href="Cubical.Relation.Binary.Base.html#7145" class="Bound Operator">_≅_</a> <a id="7288" href="Cubical.Relation.Binary.Base.html#7165" class="Bound Operator">_≅&#39;_</a><a id="7292" class="Symbol">)</a>
             <a id="7307" class="Symbol">→</a> <a id="7309" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="7313" href="Cubical.Relation.Binary.Base.html#7102" class="Bound">A</a> <a id="7315" href="Cubical.Relation.Binary.Base.html#7116" class="Bound">A&#39;</a>
<a id="7318" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="7326" class="Symbol">(</a><a id="7327" href="Cubical.Relation.Binary.Base.html#7088" class="Function">RelIso→Iso</a> <a id="7338" class="Symbol">_</a> <a id="7340" class="Symbol">_</a> <a id="7342" class="Symbol">_</a> <a id="7344" class="Symbol">_</a> <a id="7346" href="Cubical.Relation.Binary.Base.html#7346" class="Bound">f</a><a id="7347" class="Symbol">)</a> <a id="7349" class="Symbol">=</a> <a id="7351" href="Cubical.Relation.Binary.Base.html#6959" class="Field">RelIso.fun</a> <a id="7362" href="Cubical.Relation.Binary.Base.html#7346" class="Bound">f</a>
<a id="7364" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Cubical.Relation.Binary.Base.html#7088" class="Function">RelIso→Iso</a> <a id="7384" class="Symbol">_</a> <a id="7386" class="Symbol">_</a> <a id="7388" class="Symbol">_</a> <a id="7390" class="Symbol">_</a> <a id="7392" href="Cubical.Relation.Binary.Base.html#7392" class="Bound">f</a><a id="7393" class="Symbol">)</a> <a id="7395" class="Symbol">=</a> <a id="7397" href="Cubical.Relation.Binary.Base.html#6976" class="Field">RelIso.inv</a> <a id="7408" href="Cubical.Relation.Binary.Base.html#7392" class="Bound">f</a>
<a id="7410" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Cubical.Relation.Binary.Base.html#7088" class="Function">RelIso→Iso</a> <a id="7430" class="Symbol">_</a> <a id="7432" class="Symbol">_</a> <a id="7434" href="Cubical.Relation.Binary.Base.html#7434" class="Bound">uni</a> <a id="7438" href="Cubical.Relation.Binary.Base.html#7438" class="Bound">uni&#39;</a> <a id="7443" href="Cubical.Relation.Binary.Base.html#7443" class="Bound">f</a><a id="7444" class="Symbol">)</a> <a id="7446" href="Cubical.Relation.Binary.Base.html#7446" class="Bound">a&#39;</a>
  <a id="7451" class="Symbol">=</a> <a id="7453" href="Cubical.Relation.Binary.Base.html#7438" class="Bound">uni&#39;</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Cubical.Relation.Binary.Base.html#6993" class="Field">RelIso.sec</a> <a id="7470" href="Cubical.Relation.Binary.Base.html#7443" class="Bound">f</a> <a id="7472" href="Cubical.Relation.Binary.Base.html#7446" class="Bound">a&#39;</a><a id="7474" class="Symbol">)</a>
<a id="7476" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Cubical.Relation.Binary.Base.html#7088" class="Function">RelIso→Iso</a> <a id="7496" class="Symbol">_</a> <a id="7498" class="Symbol">_</a> <a id="7500" href="Cubical.Relation.Binary.Base.html#7500" class="Bound">uni</a> <a id="7504" href="Cubical.Relation.Binary.Base.html#7504" class="Bound">uni&#39;</a> <a id="7509" href="Cubical.Relation.Binary.Base.html#7509" class="Bound">f</a><a id="7510" class="Symbol">)</a> <a id="7512" href="Cubical.Relation.Binary.Base.html#7512" class="Bound">a</a>
  <a id="7516" class="Symbol">=</a> <a id="7518" href="Cubical.Relation.Binary.Base.html#7500" class="Bound">uni</a> <a id="7522" class="Symbol">(</a><a id="7523" href="Cubical.Relation.Binary.Base.html#7034" class="Field">RelIso.ret</a> <a id="7534" href="Cubical.Relation.Binary.Base.html#7509" class="Bound">f</a> <a id="7536" href="Cubical.Relation.Binary.Base.html#7512" class="Bound">a</a><a id="7537" class="Symbol">)</a>

<a id="isIrreflIrreflKernel"></a><a id="7540" href="Cubical.Relation.Binary.Base.html#7540" class="Function">isIrreflIrreflKernel</a> <a id="7561" class="Symbol">:</a> <a id="7563" class="Symbol">∀{</a><a id="7565" href="Cubical.Relation.Binary.Base.html#7565" class="Bound">ℓ</a> <a id="7567" href="Cubical.Relation.Binary.Base.html#7567" class="Bound">ℓ&#39;</a><a id="7569" class="Symbol">}</a> <a id="7571" class="Symbol">{</a><a id="7572" href="Cubical.Relation.Binary.Base.html#7572" class="Bound">A</a> <a id="7574" class="Symbol">:</a> <a id="7576" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7581" href="Cubical.Relation.Binary.Base.html#7565" class="Bound">ℓ</a><a id="7582" class="Symbol">}</a> <a id="7584" class="Symbol">(</a><a id="7585" href="Cubical.Relation.Binary.Base.html#7585" class="Bound">R</a> <a id="7587" class="Symbol">:</a> <a id="7589" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7593" href="Cubical.Relation.Binary.Base.html#7572" class="Bound">A</a> <a id="7595" href="Cubical.Relation.Binary.Base.html#7572" class="Bound">A</a> <a id="7597" href="Cubical.Relation.Binary.Base.html#7567" class="Bound">ℓ&#39;</a><a id="7599" class="Symbol">)</a> <a id="7601" class="Symbol">→</a> <a id="7603" href="Cubical.Relation.Binary.Base.html#1936" class="Function">isIrrefl</a> <a id="7612" class="Symbol">(</a><a id="7613" href="Cubical.Relation.Binary.Base.html#3149" class="Function">IrreflKernel</a> <a id="7626" href="Cubical.Relation.Binary.Base.html#7585" class="Bound">R</a><a id="7627" class="Symbol">)</a>
<a id="7629" href="Cubical.Relation.Binary.Base.html#7540" class="Function">isIrreflIrreflKernel</a> <a id="7650" class="Symbol">_</a> <a id="7652" class="Symbol">_</a> <a id="7654" class="Symbol">(_</a> <a id="7657" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7659" href="Cubical.Relation.Binary.Base.html#7659" class="Bound">¬a≡a</a><a id="7663" class="Symbol">)</a> <a id="7665" class="Symbol">=</a> <a id="7667" href="Cubical.Relation.Binary.Base.html#7659" class="Bound">¬a≡a</a> <a id="7672" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isReflReflClosure"></a><a id="7678" href="Cubical.Relation.Binary.Base.html#7678" class="Function">isReflReflClosure</a> <a id="7696" class="Symbol">:</a> <a id="7698" class="Symbol">∀{</a><a id="7700" href="Cubical.Relation.Binary.Base.html#7700" class="Bound">ℓ</a> <a id="7702" href="Cubical.Relation.Binary.Base.html#7702" class="Bound">ℓ&#39;</a><a id="7704" class="Symbol">}</a> <a id="7706" class="Symbol">{</a><a id="7707" href="Cubical.Relation.Binary.Base.html#7707" class="Bound">A</a> <a id="7709" class="Symbol">:</a> <a id="7711" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7716" href="Cubical.Relation.Binary.Base.html#7700" class="Bound">ℓ</a><a id="7717" class="Symbol">}</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Cubical.Relation.Binary.Base.html#7720" class="Bound">R</a> <a id="7722" class="Symbol">:</a> <a id="7724" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7728" href="Cubical.Relation.Binary.Base.html#7707" class="Bound">A</a> <a id="7730" href="Cubical.Relation.Binary.Base.html#7707" class="Bound">A</a> <a id="7732" href="Cubical.Relation.Binary.Base.html#7702" class="Bound">ℓ&#39;</a><a id="7734" class="Symbol">)</a> <a id="7736" class="Symbol">→</a> <a id="7738" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Cubical.Relation.Binary.Base.html#3227" class="Function">ReflClosure</a> <a id="7758" href="Cubical.Relation.Binary.Base.html#7720" class="Bound">R</a><a id="7759" class="Symbol">)</a>
<a id="7761" href="Cubical.Relation.Binary.Base.html#7678" class="Function">isReflReflClosure</a> <a id="7779" class="Symbol">_</a> <a id="7781" class="Symbol">_</a> <a id="7783" class="Symbol">=</a> <a id="7785" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="7789" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="isSymSymKernel"></a><a id="7795" href="Cubical.Relation.Binary.Base.html#7795" class="Function">isSymSymKernel</a> <a id="7810" class="Symbol">:</a> <a id="7812" class="Symbol">∀{</a><a id="7814" href="Cubical.Relation.Binary.Base.html#7814" class="Bound">ℓ</a> <a id="7816" href="Cubical.Relation.Binary.Base.html#7816" class="Bound">ℓ&#39;</a><a id="7818" class="Symbol">}</a> <a id="7820" class="Symbol">{</a><a id="7821" href="Cubical.Relation.Binary.Base.html#7821" class="Bound">A</a> <a id="7823" class="Symbol">:</a> <a id="7825" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7830" href="Cubical.Relation.Binary.Base.html#7814" class="Bound">ℓ</a><a id="7831" class="Symbol">}</a> <a id="7833" class="Symbol">(</a><a id="7834" href="Cubical.Relation.Binary.Base.html#7834" class="Bound">R</a> <a id="7836" class="Symbol">:</a> <a id="7838" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7842" href="Cubical.Relation.Binary.Base.html#7821" class="Bound">A</a> <a id="7844" href="Cubical.Relation.Binary.Base.html#7821" class="Bound">A</a> <a id="7846" href="Cubical.Relation.Binary.Base.html#7816" class="Bound">ℓ&#39;</a><a id="7848" class="Symbol">)</a> <a id="7850" class="Symbol">→</a> <a id="7852" href="Cubical.Relation.Binary.Base.html#1999" class="Function">isSym</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Cubical.Relation.Binary.Base.html#3301" class="Function">SymKernel</a> <a id="7869" href="Cubical.Relation.Binary.Base.html#7834" class="Bound">R</a><a id="7870" class="Symbol">)</a>
<a id="7872" href="Cubical.Relation.Binary.Base.html#7795" class="Function">isSymSymKernel</a> <a id="7887" class="Symbol">_</a> <a id="7889" class="Symbol">_</a> <a id="7891" class="Symbol">_</a> <a id="7893" class="Symbol">(</a><a id="7894" href="Cubical.Relation.Binary.Base.html#7894" class="Bound">Rab</a> <a id="7898" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7900" href="Cubical.Relation.Binary.Base.html#7900" class="Bound">Rba</a><a id="7903" class="Symbol">)</a> <a id="7905" class="Symbol">=</a> <a id="7907" href="Cubical.Relation.Binary.Base.html#7900" class="Bound">Rba</a> <a id="7911" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7913" href="Cubical.Relation.Binary.Base.html#7894" class="Bound">Rab</a>

<a id="isSymSymClosure"></a><a id="7918" href="Cubical.Relation.Binary.Base.html#7918" class="Function">isSymSymClosure</a> <a id="7934" class="Symbol">:</a> <a id="7936" class="Symbol">∀{</a><a id="7938" href="Cubical.Relation.Binary.Base.html#7938" class="Bound">ℓ</a> <a id="7940" href="Cubical.Relation.Binary.Base.html#7940" class="Bound">ℓ&#39;</a><a id="7942" class="Symbol">}</a> <a id="7944" class="Symbol">{</a><a id="7945" href="Cubical.Relation.Binary.Base.html#7945" class="Bound">A</a> <a id="7947" class="Symbol">:</a> <a id="7949" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7954" href="Cubical.Relation.Binary.Base.html#7938" class="Bound">ℓ</a><a id="7955" class="Symbol">}</a> <a id="7957" class="Symbol">(</a><a id="7958" href="Cubical.Relation.Binary.Base.html#7958" class="Bound">R</a> <a id="7960" class="Symbol">:</a> <a id="7962" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="7966" href="Cubical.Relation.Binary.Base.html#7945" class="Bound">A</a> <a id="7968" href="Cubical.Relation.Binary.Base.html#7945" class="Bound">A</a> <a id="7970" href="Cubical.Relation.Binary.Base.html#7940" class="Bound">ℓ&#39;</a><a id="7972" class="Symbol">)</a> <a id="7974" class="Symbol">→</a> <a id="7976" href="Cubical.Relation.Binary.Base.html#1999" class="Function">isSym</a> <a id="7982" class="Symbol">(</a><a id="7983" href="Cubical.Relation.Binary.Base.html#3359" class="Function">SymClosure</a> <a id="7994" href="Cubical.Relation.Binary.Base.html#7958" class="Bound">R</a><a id="7995" class="Symbol">)</a>
<a id="7997" href="Cubical.Relation.Binary.Base.html#7918" class="Function">isSymSymClosure</a> <a id="8013" class="Symbol">_</a> <a id="8015" class="Symbol">_</a> <a id="8017" class="Symbol">_</a> <a id="8019" class="Symbol">(</a><a id="8020" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8024" href="Cubical.Relation.Binary.Base.html#8024" class="Bound">Rab</a><a id="8027" class="Symbol">)</a> <a id="8029" class="Symbol">=</a> <a id="8031" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8035" href="Cubical.Relation.Binary.Base.html#8024" class="Bound">Rab</a>
<a id="8039" href="Cubical.Relation.Binary.Base.html#7918" class="Function">isSymSymClosure</a> <a id="8055" class="Symbol">_</a> <a id="8057" class="Symbol">_</a> <a id="8059" class="Symbol">_</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="8066" href="Cubical.Relation.Binary.Base.html#8066" class="Bound">Rba</a><a id="8069" class="Symbol">)</a> <a id="8071" class="Symbol">=</a> <a id="8073" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="8077" href="Cubical.Relation.Binary.Base.html#8066" class="Bound">Rba</a>

<a id="isAsymAsymKernel"></a><a id="8082" href="Cubical.Relation.Binary.Base.html#8082" class="Function">isAsymAsymKernel</a> <a id="8099" class="Symbol">:</a> <a id="8101" class="Symbol">∀</a> <a id="8103" class="Symbol">{</a><a id="8104" href="Cubical.Relation.Binary.Base.html#8104" class="Bound">ℓ</a> <a id="8106" href="Cubical.Relation.Binary.Base.html#8106" class="Bound">ℓ&#39;</a><a id="8108" class="Symbol">}</a> <a id="8110" class="Symbol">{</a><a id="8111" href="Cubical.Relation.Binary.Base.html#8111" class="Bound">A</a> <a id="8113" class="Symbol">:</a> <a id="8115" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8120" href="Cubical.Relation.Binary.Base.html#8104" class="Bound">ℓ</a><a id="8121" class="Symbol">}</a> <a id="8123" class="Symbol">(</a><a id="8124" href="Cubical.Relation.Binary.Base.html#8124" class="Bound">R</a> <a id="8126" class="Symbol">:</a> <a id="8128" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="8132" href="Cubical.Relation.Binary.Base.html#8111" class="Bound">A</a> <a id="8134" href="Cubical.Relation.Binary.Base.html#8111" class="Bound">A</a> <a id="8136" href="Cubical.Relation.Binary.Base.html#8106" class="Bound">ℓ&#39;</a><a id="8138" class="Symbol">)</a> <a id="8140" class="Symbol">→</a> <a id="8142" href="Cubical.Relation.Binary.Base.html#2064" class="Function">isAsym</a> <a id="8149" class="Symbol">(</a><a id="8150" href="Cubical.Relation.Binary.Base.html#3419" class="Function">AsymKernel</a> <a id="8161" href="Cubical.Relation.Binary.Base.html#8124" class="Bound">R</a><a id="8162" class="Symbol">)</a>
<a id="8164" href="Cubical.Relation.Binary.Base.html#8082" class="Function">isAsymAsymKernel</a> <a id="8181" class="Symbol">_</a> <a id="8183" class="Symbol">_</a> <a id="8185" class="Symbol">_</a> <a id="8187" class="Symbol">(</a><a id="8188" href="Cubical.Relation.Binary.Base.html#8188" class="Bound">Rab</a> <a id="8192" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8194" class="Symbol">_)</a> <a id="8197" class="Symbol">(_</a> <a id="8200" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8202" href="Cubical.Relation.Binary.Base.html#8202" class="Bound">¬Rab</a><a id="8206" class="Symbol">)</a> <a id="8208" class="Symbol">=</a> <a id="8210" href="Cubical.Relation.Binary.Base.html#8202" class="Bound">¬Rab</a> <a id="8215" href="Cubical.Relation.Binary.Base.html#8188" class="Bound">Rab</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Order.Poset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Poset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a> <a id="49" class="Keyword">where</a>

<a id="56" class="Keyword">open</a> <a id="61" class="Keyword">import</a> <a id="68" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="134" class="Keyword">open</a> <a id="139" class="Keyword">import</a> <a id="146" href="Cubical.Foundations.Equiv.HalfAdjoint.html" class="Module">Cubical.Foundations.Equiv.HalfAdjoint</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>

<a id="698" class="Keyword">open</a> <a id="703" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="707" class="Keyword">open</a> <a id="712" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>


<a id="729" class="Keyword">private</a>
  <a id="739" class="Keyword">variable</a>
    <a id="752" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="754" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a> <a id="757" href="Cubical.Relation.Binary.Order.Poset.Base.html#757" class="Generalizable">ℓ&#39;&#39;</a> <a id="761" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="764" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a> <a id="768" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="771" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a> <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="784" class="Keyword">record</a> <a id="IsPoset"></a><a id="791" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="799" class="Symbol">{</a><a id="800" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a> <a id="802" class="Symbol">:</a> <a id="804" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="809" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="810" class="Symbol">}</a> <a id="812" class="Symbol">(</a><a id="813" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a> <a id="817" class="Symbol">:</a> <a id="819" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a> <a id="821" class="Symbol">→</a> <a id="823" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a> <a id="825" class="Symbol">→</a> <a id="827" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="832" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="834" class="Symbol">)</a> <a id="836" class="Symbol">:</a> <a id="838" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="843" class="Symbol">(</a><a id="844" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="850" href="Cubical.Relation.Binary.Order.Poset.Base.html#809" class="Bound">ℓ</a> <a id="852" href="Cubical.Relation.Binary.Order.Poset.Base.html#832" class="Bound">ℓ&#39;</a><a id="854" class="Symbol">)</a> <a id="856" class="Keyword">where</a>
  <a id="864" class="Keyword">no-eta-equality</a>
  <a id="882" class="Keyword">constructor</a> <a id="isposet"></a><a id="894" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a>

  <a id="905" class="Keyword">field</a>
    <a id="IsPoset.is-set"></a><a id="915" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">is-set</a> <a id="922" class="Symbol">:</a> <a id="924" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="930" href="Cubical.Relation.Binary.Order.Poset.Base.html#800" class="Bound">A</a>
    <a id="IsPoset.is-prop-valued"></a><a id="936" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">is-prop-valued</a> <a id="951" class="Symbol">:</a> <a id="953" href="Cubical.Relation.Binary.Base.html#4288" class="Function">isPropValued</a> <a id="966" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>
    <a id="IsPoset.is-refl"></a><a id="974" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">is-refl</a> <a id="982" class="Symbol">:</a> <a id="984" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="991" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>
    <a id="IsPoset.is-trans"></a><a id="999" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">is-trans</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="1018" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>
    <a id="IsPoset.is-antisym"></a><a id="1026" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">is-antisym</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Cubical.Relation.Binary.Base.html#2133" class="Function">isAntisym</a> <a id="1049" href="Cubical.Relation.Binary.Order.Poset.Base.html#813" class="Bound Operator">_≤_</a>

<a id="1054" class="Keyword">unquoteDecl</a> <a id="IsPosetIsoΣ"></a><a id="1066" href="Cubical.Relation.Binary.Order.Poset.Base.html#1066" class="Function">IsPosetIsoΣ</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1098" href="Cubical.Relation.Binary.Order.Poset.Base.html#1066" class="Function">IsPosetIsoΣ</a> <a id="1110" class="Symbol">(</a><a id="1111" class="Keyword">quote</a> <a id="1117" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a><a id="1124" class="Symbol">)</a>


<a id="1128" class="Keyword">record</a> <a id="PosetStr"></a><a id="1135" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Cubical.Relation.Binary.Order.Poset.Base.html#1145" class="Bound">ℓ&#39;</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.Relation.Binary.Order.Poset.Base.html#1158" class="Bound">A</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1167" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1184" href="Cubical.Relation.Binary.Order.Poset.Base.html#1167" class="Bound">ℓ</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1193" href="Cubical.Relation.Binary.Order.Poset.Base.html#1145" class="Bound">ℓ&#39;</a><a id="1195" class="Symbol">))</a> <a id="1198" class="Keyword">where</a>

  <a id="1207" class="Keyword">constructor</a> <a id="posetstr"></a><a id="1219" href="Cubical.Relation.Binary.Order.Poset.Base.html#1219" class="InductiveConstructor">posetstr</a>

  <a id="1231" class="Keyword">field</a>
    <a id="PosetStr._≤_"></a><a id="1241" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">_≤_</a>     <a id="1249" class="Symbol">:</a> <a id="1251" href="Cubical.Relation.Binary.Order.Poset.Base.html#1158" class="Bound">A</a> <a id="1253" class="Symbol">→</a> <a id="1255" href="Cubical.Relation.Binary.Order.Poset.Base.html#1158" class="Bound">A</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1264" href="Cubical.Relation.Binary.Order.Poset.Base.html#1145" class="Bound">ℓ&#39;</a>
    <a id="PosetStr.isPoset"></a><a id="1271" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">isPoset</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1289" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">_≤_</a>

  <a id="1296" class="Keyword">infixl</a> <a id="1303" class="Number">7</a> <a id="1305" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">_≤_</a>

  <a id="1312" class="Keyword">open</a> <a id="1317" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a> <a id="1325" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">isPoset</a> <a id="1333" class="Keyword">public</a>

<a id="Poset"></a><a id="1341" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="1347" class="Symbol">:</a> <a id="1349" class="Symbol">∀</a> <a id="1351" href="Cubical.Relation.Binary.Order.Poset.Base.html#1351" class="Bound">ℓ</a> <a id="1353" href="Cubical.Relation.Binary.Order.Poset.Base.html#1353" class="Bound">ℓ&#39;</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1377" href="Cubical.Relation.Binary.Order.Poset.Base.html#1351" class="Bound">ℓ</a><a id="1378" class="Symbol">)</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1387" href="Cubical.Relation.Binary.Order.Poset.Base.html#1353" class="Bound">ℓ&#39;</a><a id="1389" class="Symbol">))</a>
<a id="1392" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="1398" href="Cubical.Relation.Binary.Order.Poset.Base.html#1398" class="Bound">ℓ</a> <a id="1400" href="Cubical.Relation.Binary.Order.Poset.Base.html#1400" class="Bound">ℓ&#39;</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1417" href="Cubical.Relation.Binary.Order.Poset.Base.html#1398" class="Bound">ℓ</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1429" href="Cubical.Relation.Binary.Order.Poset.Base.html#1400" class="Bound">ℓ&#39;</a><a id="1431" class="Symbol">)</a>

<a id="poset"></a><a id="1434" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="1440" class="Symbol">:</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Relation.Binary.Order.Poset.Base.html#1443" class="Bound">A</a> <a id="1445" class="Symbol">:</a> <a id="1447" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1452" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="1453" class="Symbol">)</a> <a id="1455" class="Symbol">→</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Relation.Binary.Order.Poset.Base.html#1458" class="Bound Operator">_≤_</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1468" href="Cubical.Relation.Binary.Order.Poset.Base.html#1443" class="Bound">A</a> <a id="1470" href="Cubical.Relation.Binary.Order.Poset.Base.html#1443" class="Bound">A</a> <a id="1472" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1486" href="Cubical.Relation.Binary.Order.Poset.Base.html#1458" class="Bound Operator">_≤_</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="1498" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="1500" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a>
<a id="1503" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="1509" href="Cubical.Relation.Binary.Order.Poset.Base.html#1509" class="Bound">A</a> <a id="1511" href="Cubical.Relation.Binary.Order.Poset.Base.html#1511" class="Bound Operator">_≤_</a> <a id="1515" href="Cubical.Relation.Binary.Order.Poset.Base.html#1515" class="Bound">pos</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Cubical.Relation.Binary.Order.Poset.Base.html#1509" class="Bound">A</a> <a id="1523" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Cubical.Relation.Binary.Order.Poset.Base.html#1219" class="InductiveConstructor">posetstr</a> <a id="1535" href="Cubical.Relation.Binary.Order.Poset.Base.html#1511" class="Bound Operator">_≤_</a> <a id="1539" href="Cubical.Relation.Binary.Order.Poset.Base.html#1515" class="Bound">pos</a><a id="1542" class="Symbol">)</a>

<a id="1545" class="Keyword">record</a> <a id="IsPosetEquiv"></a><a id="1552" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="1565" class="Symbol">{</a><a id="1566" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1575" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1589" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a><a id="1591" class="Symbol">}</a>
  <a id="1595" class="Symbol">(</a><a id="1596" href="Cubical.Relation.Binary.Order.Poset.Base.html#1596" class="Bound">M</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1609" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a> <a id="1613" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a> <a id="1623" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1625" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Cubical.Relation.Binary.Order.Poset.Base.html#1629" class="Bound">N</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="1642" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a> <a id="1646" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a><a id="1647" class="Symbol">)</a>
  <a id="1651" class="Symbol">:</a> <a id="1653" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1672" href="Cubical.Relation.Binary.Order.Poset.Base.html#1575" class="Bound">ℓ₀</a> <a id="1675" href="Cubical.Relation.Binary.Order.Poset.Base.html#1609" class="Bound">ℓ₀&#39;</a><a id="1678" class="Symbol">)</a> <a id="1680" href="Cubical.Relation.Binary.Order.Poset.Base.html#1642" class="Bound">ℓ₁&#39;</a><a id="1683" class="Symbol">)</a>
  <a id="1687" class="Keyword">where</a>
  <a id="1695" class="Keyword">constructor</a>
   <a id="isposetequiv"></a><a id="1710" href="Cubical.Relation.Binary.Order.Poset.Base.html#1710" class="InductiveConstructor">isposetequiv</a>
  <a id="1725" class="Comment">-- Shorter qualified names</a>
  <a id="1754" class="Keyword">private</a>
    <a id="1766" class="Keyword">module</a> <a id="IsPosetEquiv.M"></a><a id="1773" href="Cubical.Relation.Binary.Order.Poset.Base.html#1773" class="Module">M</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="1786" href="Cubical.Relation.Binary.Order.Poset.Base.html#1596" class="Bound">M</a>
    <a id="1792" class="Keyword">module</a> <a id="IsPosetEquiv.N"></a><a id="1799" href="Cubical.Relation.Binary.Order.Poset.Base.html#1799" class="Module">N</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="1812" href="Cubical.Relation.Binary.Order.Poset.Base.html#1629" class="Bound">N</a>

  <a id="1817" class="Keyword">field</a>
    <a id="IsPosetEquiv.pres≤"></a><a id="1827" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="1833" class="Symbol">:</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Cubical.Relation.Binary.Order.Poset.Base.html#1836" class="Bound">x</a> <a id="1838" href="Cubical.Relation.Binary.Order.Poset.Base.html#1838" class="Bound">y</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Cubical.Relation.Binary.Order.Poset.Base.html#1566" class="Bound">A</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Cubical.Relation.Binary.Order.Poset.Base.html#1836" class="Bound">x</a> <a id="1849" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">M.≤</a> <a id="1853" href="Cubical.Relation.Binary.Order.Poset.Base.html#1838" class="Bound">y</a> <a id="1855" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1857" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1866" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="1868" href="Cubical.Relation.Binary.Order.Poset.Base.html#1836" class="Bound">x</a> <a id="1870" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">N.≤</a> <a id="1874" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1883" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="1885" href="Cubical.Relation.Binary.Order.Poset.Base.html#1838" class="Bound">y</a>

  <a id="1890" class="Comment">-- This also holds in the other direction, which helps a lot in proofs</a>
  <a id="IsPosetEquiv.pres≤⁻"></a><a id="1963" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">pres≤⁻</a> <a id="1970" class="Symbol">:</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Cubical.Relation.Binary.Order.Poset.Base.html#1973" class="Bound">x</a> <a id="1975" href="Cubical.Relation.Binary.Order.Poset.Base.html#1975" class="Bound">y</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Cubical.Relation.Binary.Order.Poset.Base.html#1580" class="Bound">B</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="Cubical.Relation.Binary.Order.Poset.Base.html#1973" class="Bound">x</a> <a id="1986" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">N.≤</a> <a id="1990" href="Cubical.Relation.Binary.Order.Poset.Base.html#1975" class="Bound">y</a> <a id="1992" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1994" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2000" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2002" href="Cubical.Relation.Binary.Order.Poset.Base.html#1973" class="Bound">x</a> <a id="2004" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">M.≤</a> <a id="2008" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2014" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2016" href="Cubical.Relation.Binary.Order.Poset.Base.html#1975" class="Bound">y</a>
  <a id="2020" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">pres≤⁻</a> <a id="2027" href="Cubical.Relation.Binary.Order.Poset.Base.html#2027" class="Bound">x</a> <a id="2029" href="Cubical.Relation.Binary.Order.Poset.Base.html#2029" class="Bound">y</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2067" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2069" href="Cubical.Relation.Binary.Order.Poset.Base.html#2027" class="Bound">x</a><a id="2070" class="Symbol">)</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="2079" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2081" href="Cubical.Relation.Binary.Order.Poset.Base.html#2029" class="Bound">y</a><a id="2082" class="Symbol">))</a>
                                    <a id="2121" class="Symbol">(</a><a id="2122" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="2134" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">N._≤_</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2147" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2149" href="Cubical.Relation.Binary.Order.Poset.Base.html#2027" class="Bound">x</a><a id="2150" class="Symbol">)</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="2159" href="Cubical.Relation.Binary.Order.Poset.Base.html#1617" class="Bound">e</a> <a id="2161" href="Cubical.Relation.Binary.Order.Poset.Base.html#2029" class="Bound">y</a><a id="2162" class="Symbol">)))</a>

<a id="2167" class="Keyword">unquoteDecl</a> <a id="IsPosetEquivIsoΣ"></a><a id="2179" href="Cubical.Relation.Binary.Order.Poset.Base.html#2179" class="Function">IsPosetEquivIsoΣ</a> <a id="2196" class="Symbol">=</a> <a id="2198" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="2216" href="Cubical.Relation.Binary.Order.Poset.Base.html#2179" class="Function">IsPosetEquivIsoΣ</a> <a id="2233" class="Symbol">(</a><a id="2234" class="Keyword">quote</a> <a id="2240" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a><a id="2252" class="Symbol">)</a>

<a id="PosetEquiv"></a><a id="2255" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="2266" class="Symbol">:</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Relation.Binary.Order.Poset.Base.html#2269" class="Bound">M</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="2279" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="2282" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Cubical.Relation.Binary.Order.Poset.Base.html#2288" class="Bound">M</a> <a id="2290" class="Symbol">:</a> <a id="2292" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="2298" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="2301" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2327" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="2330" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2342" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="2345" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a><a id="2348" class="Symbol">))</a>
<a id="2351" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="2362" href="Cubical.Relation.Binary.Order.Poset.Base.html#2362" class="Bound">M</a> <a id="2364" href="Cubical.Relation.Binary.Order.Poset.Base.html#2364" class="Bound">N</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2371" href="Cubical.Relation.Binary.Order.Poset.Base.html#2371" class="Bound">e</a> <a id="2373" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2375" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2377" href="Cubical.Relation.Binary.Order.Poset.Base.html#2362" class="Bound">M</a> <a id="2379" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2381" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2383" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2385" href="Cubical.Relation.Binary.Order.Poset.Base.html#2364" class="Bound">N</a> <a id="2387" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2389" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2391" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Relation.Binary.Order.Poset.Base.html#2362" class="Bound">M</a> <a id="2407" class="Symbol">.</a><a id="2408" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2411" class="Symbol">)</a> <a id="2413" href="Cubical.Relation.Binary.Order.Poset.Base.html#2371" class="Bound">e</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Cubical.Relation.Binary.Order.Poset.Base.html#2364" class="Bound">N</a> <a id="2418" class="Symbol">.</a><a id="2419" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2422" class="Symbol">)</a>

<a id="isPropIsPoset"></a><a id="2425" href="Cubical.Relation.Binary.Order.Poset.Base.html#2425" class="Function">isPropIsPoset</a> <a id="2439" class="Symbol">:</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Cubical.Relation.Binary.Order.Poset.Base.html#2442" class="Bound">A</a> <a id="2444" class="Symbol">:</a> <a id="2446" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2451" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Cubical.Relation.Binary.Order.Poset.Base.html#2455" class="Bound Operator">_≤_</a> <a id="2459" class="Symbol">:</a> <a id="2461" href="Cubical.Relation.Binary.Order.Poset.Base.html#2442" class="Bound">A</a> <a id="2463" class="Symbol">→</a> <a id="2465" href="Cubical.Relation.Binary.Order.Poset.Base.html#2442" class="Bound">A</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2474" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="2476" class="Symbol">)</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2496" href="Cubical.Relation.Binary.Order.Poset.Base.html#2455" class="Bound Operator">_≤_</a><a id="2499" class="Symbol">)</a>
<a id="2501" href="Cubical.Relation.Binary.Order.Poset.Base.html#2425" class="Function">isPropIsPoset</a> <a id="2515" href="Cubical.Relation.Binary.Order.Poset.Base.html#2515" class="Bound Operator">_≤_</a> <a id="2519" class="Symbol">=</a> <a id="2521" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="2546" class="Number">1</a> <a id="2548" href="Cubical.Relation.Binary.Order.Poset.Base.html#1066" class="Function">IsPosetIsoΣ</a>
  <a id="2562" class="Symbol">(</a><a id="2563" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="2571" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2587" class="Symbol">λ</a> <a id="2589" href="Cubical.Relation.Binary.Order.Poset.Base.html#2589" class="Bound">isSetA</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Cubical.Relation.Binary.Order.Poset.Base.html#2619" class="Bound">_</a> <a id="2621" href="Cubical.Relation.Binary.Order.Poset.Base.html#2621" class="Bound">_</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2637" class="Symbol">))</a>
      <a id="2646" class="Symbol">λ</a> <a id="2648" href="Cubical.Relation.Binary.Order.Poset.Base.html#2648" class="Bound">isPropValued≤</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Cubical.Foundations.HLevels.html#15161" class="Function">isProp×2</a>
                         <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="2707" class="Symbol">(λ</a> <a id="2710" href="Cubical.Relation.Binary.Order.Poset.Base.html#2710" class="Bound">_</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="Cubical.Relation.Binary.Order.Poset.Base.html#2648" class="Bound">isPropValued≤</a> <a id="2728" class="Symbol">_</a> <a id="2730" class="Symbol">_))</a>
                           <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.HLevels.html#18723" class="Function">isPropΠ5</a> <a id="2771" class="Symbol">λ</a> <a id="2773" href="Cubical.Relation.Binary.Order.Poset.Base.html#2773" class="Bound">_</a> <a id="2775" href="Cubical.Relation.Binary.Order.Poset.Base.html#2775" class="Bound">_</a> <a id="2777" href="Cubical.Relation.Binary.Order.Poset.Base.html#2777" class="Bound">_</a> <a id="2779" href="Cubical.Relation.Binary.Order.Poset.Base.html#2779" class="Bound">_</a> <a id="2781" href="Cubical.Relation.Binary.Order.Poset.Base.html#2781" class="Bound">_</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="Cubical.Relation.Binary.Order.Poset.Base.html#2648" class="Bound">isPropValued≤</a> <a id="2799" class="Symbol">_</a> <a id="2801" class="Symbol">_)</a>
                             <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Foundations.HLevels.html#18519" class="Function">isPropΠ4</a> <a id="2843" class="Symbol">λ</a> <a id="2845" href="Cubical.Relation.Binary.Order.Poset.Base.html#2845" class="Bound">_</a> <a id="2847" href="Cubical.Relation.Binary.Order.Poset.Base.html#2847" class="Bound">_</a> <a id="2849" href="Cubical.Relation.Binary.Order.Poset.Base.html#2849" class="Bound">_</a> <a id="2851" href="Cubical.Relation.Binary.Order.Poset.Base.html#2851" class="Bound">_</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Cubical.Relation.Binary.Order.Poset.Base.html#2589" class="Bound">isSetA</a> <a id="2862" class="Symbol">_</a> <a id="2864" class="Symbol">_))</a>

<a id="isPropIsPosetEquiv"></a><a id="2869" href="Cubical.Relation.Binary.Order.Poset.Base.html#2869" class="Function">isPropIsPosetEquiv</a> <a id="2888" class="Symbol">:</a> <a id="2890" class="Symbol">{</a><a id="2891" href="Cubical.Relation.Binary.Order.Poset.Base.html#2891" class="Bound">A</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2900" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a><a id="2902" class="Symbol">}</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Cubical.Relation.Binary.Order.Poset.Base.html#2905" class="Bound">B</a> <a id="2907" class="Symbol">:</a> <a id="2909" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2914" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a><a id="2916" class="Symbol">}</a>
                     <a id="2939" class="Symbol">(</a><a id="2940" href="Cubical.Relation.Binary.Order.Poset.Base.html#2940" class="Bound">M</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="2953" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a> <a id="2957" href="Cubical.Relation.Binary.Order.Poset.Base.html#2891" class="Bound">A</a><a id="2958" class="Symbol">)</a>
                     <a id="2981" class="Symbol">(</a><a id="2982" href="Cubical.Relation.Binary.Order.Poset.Base.html#2982" class="Bound">e</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Cubical.Relation.Binary.Order.Poset.Base.html#2891" class="Bound">A</a> <a id="2988" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2990" href="Cubical.Relation.Binary.Order.Poset.Base.html#2905" class="Bound">B</a><a id="2991" class="Symbol">)</a>
                     <a id="3014" class="Symbol">(</a><a id="3015" href="Cubical.Relation.Binary.Order.Poset.Base.html#3015" class="Bound">N</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="3028" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a> <a id="3032" href="Cubical.Relation.Binary.Order.Poset.Base.html#2905" class="Bound">B</a><a id="3033" class="Symbol">)</a>
                   <a id="3054" class="Symbol">→</a> <a id="3056" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="3077" href="Cubical.Relation.Binary.Order.Poset.Base.html#2940" class="Bound">M</a> <a id="3079" href="Cubical.Relation.Binary.Order.Poset.Base.html#2982" class="Bound">e</a> <a id="3081" href="Cubical.Relation.Binary.Order.Poset.Base.html#3015" class="Bound">N</a><a id="3082" class="Symbol">)</a>
<a id="3084" href="Cubical.Relation.Binary.Order.Poset.Base.html#2869" class="Function">isPropIsPosetEquiv</a> <a id="3103" href="Cubical.Relation.Binary.Order.Poset.Base.html#3103" class="Bound">M</a> <a id="3105" href="Cubical.Relation.Binary.Order.Poset.Base.html#3105" class="Bound">e</a> <a id="3107" href="Cubical.Relation.Binary.Order.Poset.Base.html#3107" class="Bound">N</a> <a id="3109" class="Symbol">=</a> <a id="3111" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="3136" class="Number">1</a> <a id="3138" href="Cubical.Relation.Binary.Order.Poset.Base.html#2179" class="Function">IsPosetEquivIsoΣ</a>
  <a id="3157" class="Symbol">(</a><a id="3158" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="3167" class="Symbol">λ</a> <a id="3169" href="Cubical.Relation.Binary.Order.Poset.Base.html#3169" class="Bound">_</a> <a id="3171" href="Cubical.Relation.Binary.Order.Poset.Base.html#3171" class="Bound">_</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="3187" class="Number">1</a>
                                <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="3263" href="Cubical.Relation.Binary.Order.Poset.Base.html#3103" class="Bound">M</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Symbol">_</a> <a id="3268" class="Symbol">_)</a>
                                <a id="3303" class="Symbol">(</a><a id="3304" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="3345" href="Cubical.Relation.Binary.Order.Poset.Base.html#3107" class="Bound">N</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">_</a> <a id="3350" class="Symbol">_))</a>

<a id="𝒮ᴰ-Poset"></a><a id="3355" href="Cubical.Relation.Binary.Order.Poset.Base.html#3355" class="Function">𝒮ᴰ-Poset</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3381" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a><a id="3382" class="Symbol">)</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Record">PosetStr</a> <a id="3394" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Symbol">(</a><a id="3399" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3405" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="3407" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="3409" class="Symbol">)</a>
<a id="3411" href="Cubical.Relation.Binary.Order.Poset.Base.html#3355" class="Function">𝒮ᴰ-Poset</a> <a id="3420" class="Symbol">=</a>
  <a id="3424" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="3434" class="Symbol">(</a><a id="3435" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="3442" class="Symbol">_)</a> <a id="3445" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a>
    <a id="3462" class="Symbol">(</a><a id="3463" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="3477" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="3483" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">_≤_</a> <a id="3487" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3489" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="3500" class="Symbol">_</a> <a id="3502" class="Symbol">_</a> <a id="3504" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="3506" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="3512" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="3520" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="3526" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">isPoset</a> <a id="3534" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="3536" class="Symbol">(λ</a> <a id="3539" href="Cubical.Relation.Binary.Order.Poset.Base.html#3539" class="Bound">_</a> <a id="3541" href="Cubical.Relation.Binary.Order.Poset.Base.html#3541" class="Bound">_</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Cubical.Relation.Binary.Order.Poset.Base.html#2425" class="Function">isPropIsPoset</a> <a id="3559" class="Symbol">_)</a> <a id="3562" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="3563" class="Symbol">)</a>
    <a id="3569" class="Keyword">where</a>
    <a id="3579" class="Keyword">open</a> <a id="3584" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a>
    <a id="3597" class="Keyword">open</a> <a id="3602" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a>
    <a id="3614" class="Keyword">open</a> <a id="3619" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Module">IsPosetEquiv</a>

<a id="PosetPath"></a><a id="3633" href="Cubical.Relation.Binary.Order.Poset.Base.html#3633" class="Function">PosetPath</a> <a id="3643" class="Symbol">:</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.Relation.Binary.Order.Poset.Base.html#3646" class="Bound">M</a> <a id="3648" href="Cubical.Relation.Binary.Order.Poset.Base.html#3648" class="Bound">N</a> <a id="3650" class="Symbol">:</a> <a id="3652" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3658" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="3660" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="3662" class="Symbol">)</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="3677" href="Cubical.Relation.Binary.Order.Poset.Base.html#3646" class="Bound">M</a> <a id="3679" href="Cubical.Relation.Binary.Order.Poset.Base.html#3648" class="Bound">N</a> <a id="3681" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3683" class="Symbol">(</a><a id="3684" href="Cubical.Relation.Binary.Order.Poset.Base.html#3646" class="Bound">M</a> <a id="3686" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3688" href="Cubical.Relation.Binary.Order.Poset.Base.html#3648" class="Bound">N</a><a id="3689" class="Symbol">)</a>
<a id="3691" href="Cubical.Relation.Binary.Order.Poset.Base.html#3633" class="Function">PosetPath</a> <a id="3701" class="Symbol">=</a> <a id="3703" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3705" href="Cubical.Relation.Binary.Order.Poset.Base.html#3355" class="Function">𝒮ᴰ-Poset</a> <a id="3714" class="Symbol">.</a><a id="3715" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3725" class="Comment">-- an easier way of establishing an equivalence of posets</a>
<a id="3783" class="Keyword">module</a> <a id="3790" href="Cubical.Relation.Binary.Order.Poset.Base.html#3790" class="Module">_</a> <a id="3792" class="Symbol">{</a><a id="3793" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="3795" class="Symbol">:</a> <a id="3797" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3803" href="Cubical.Relation.Binary.Order.Poset.Base.html#761" class="Generalizable">ℓ₀</a> <a id="3806" href="Cubical.Relation.Binary.Order.Poset.Base.html#764" class="Generalizable">ℓ₀&#39;</a><a id="3809" class="Symbol">}</a> <a id="3811" class="Symbol">{</a><a id="3812" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3822" href="Cubical.Relation.Binary.Order.Poset.Base.html#768" class="Generalizable">ℓ₁</a> <a id="3825" href="Cubical.Relation.Binary.Order.Poset.Base.html#771" class="Generalizable">ℓ₁&#39;</a><a id="3828" class="Symbol">}</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3837" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="3839" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3841" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3843" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3845" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="3847" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3848" class="Symbol">)</a> <a id="3850" class="Keyword">where</a>
  <a id="3858" class="Keyword">private</a>
    <a id="3870" class="Keyword">module</a> <a id="3877" href="Cubical.Relation.Binary.Order.Poset.Base.html#3877" class="Module">P</a> <a id="3879" class="Symbol">=</a> <a id="3881" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="3893" class="Symbol">.</a><a id="3894" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3897" class="Symbol">)</a>
    <a id="3903" class="Keyword">module</a> <a id="3910" href="Cubical.Relation.Binary.Order.Poset.Base.html#3910" class="Module">S</a> <a id="3912" class="Symbol">=</a> <a id="3914" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="3923" class="Symbol">(</a><a id="3924" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3930" class="Symbol">)</a>

  <a id="3935" class="Keyword">module</a> <a id="3942" href="Cubical.Relation.Binary.Order.Poset.Base.html#3942" class="Module">_</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Cubical.Relation.Binary.Order.Poset.Base.html#3945" class="Bound">isMon</a> <a id="3951" class="Symbol">:</a> <a id="3953" class="Symbol">∀</a> <a id="3955" href="Cubical.Relation.Binary.Order.Poset.Base.html#3955" class="Bound">x</a> <a id="3957" href="Cubical.Relation.Binary.Order.Poset.Base.html#3957" class="Bound">y</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="Cubical.Relation.Binary.Order.Poset.Base.html#3955" class="Bound">x</a> <a id="3963" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="3967" href="Cubical.Relation.Binary.Order.Poset.Base.html#3957" class="Bound">y</a> <a id="3969" class="Symbol">→</a> <a id="3971" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3980" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="3982" href="Cubical.Relation.Binary.Order.Poset.Base.html#3955" class="Bound">x</a> <a id="3984" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">S.≤</a> <a id="3988" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3997" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="3999" href="Cubical.Relation.Binary.Order.Poset.Base.html#3957" class="Bound">y</a><a id="4000" class="Symbol">)</a>
           <a id="4013" class="Symbol">(</a><a id="4014" href="Cubical.Relation.Binary.Order.Poset.Base.html#4014" class="Bound">isMonInv</a> <a id="4023" class="Symbol">:</a> <a id="4025" class="Symbol">∀</a> <a id="4027" href="Cubical.Relation.Binary.Order.Poset.Base.html#4027" class="Bound">x</a> <a id="4029" href="Cubical.Relation.Binary.Order.Poset.Base.html#4029" class="Bound">y</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Cubical.Relation.Binary.Order.Poset.Base.html#4027" class="Bound">x</a> <a id="4035" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">S.≤</a> <a id="4039" href="Cubical.Relation.Binary.Order.Poset.Base.html#4029" class="Bound">y</a> <a id="4041" class="Symbol">→</a> <a id="4043" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4049" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4051" href="Cubical.Relation.Binary.Order.Poset.Base.html#4027" class="Bound">x</a> <a id="4053" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="4057" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4063" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4065" href="Cubical.Relation.Binary.Order.Poset.Base.html#4029" class="Bound">y</a><a id="4066" class="Symbol">)</a> <a id="4068" class="Keyword">where</a>
    <a id="4078" class="Keyword">open</a> <a id="4083" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Module">IsPosetEquiv</a>
    <a id="4100" class="Keyword">open</a> <a id="4105" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a>

    <a id="4118" href="Cubical.Relation.Binary.Order.Poset.Base.html#4118" class="Function">makeIsPosetEquiv</a> <a id="4135" class="Symbol">:</a> <a id="4137" href="Cubical.Relation.Binary.Order.Poset.Base.html#1552" class="Record">IsPosetEquiv</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Relation.Binary.Order.Poset.Base.html#3793" class="Bound">P</a> <a id="4153" class="Symbol">.</a><a id="4154" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4157" class="Symbol">)</a> <a id="4159" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4161" class="Symbol">(</a><a id="4162" href="Cubical.Relation.Binary.Order.Poset.Base.html#3812" class="Bound">S</a> <a id="4164" class="Symbol">.</a><a id="4165" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="4168" class="Symbol">)</a>
    <a id="4174" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">pres≤</a> <a id="4180" href="Cubical.Relation.Binary.Order.Poset.Base.html#4118" class="Function">makeIsPosetEquiv</a> <a id="4197" href="Cubical.Relation.Binary.Order.Poset.Base.html#4197" class="Bound">x</a> <a id="4199" href="Cubical.Relation.Binary.Order.Poset.Base.html#4199" class="Bound">y</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="4220" class="Symbol">(</a><a id="4221" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">P.isPoset</a> <a id="4231" class="Symbol">.</a><a id="4232" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">is-prop-valued</a> <a id="4247" class="Symbol">_</a> <a id="4249" class="Symbol">_)</a>
                                                  <a id="4302" class="Symbol">(</a><a id="4303" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">S.isPoset</a> <a id="4313" class="Symbol">.</a><a id="4314" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">is-prop-valued</a> <a id="4329" class="Symbol">_</a> <a id="4331" class="Symbol">_)</a>
                                                  <a id="4384" class="Symbol">(</a><a id="4385" href="Cubical.Relation.Binary.Order.Poset.Base.html#3945" class="Bound">isMon</a> <a id="4391" class="Symbol">_</a> <a id="4393" class="Symbol">_)</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Cubical.Relation.Binary.Order.Poset.Base.html#4430" class="Function">isMonInv&#39;</a> <a id="4407" class="Symbol">_</a> <a id="4409" class="Symbol">_)</a>
      <a id="4418" class="Keyword">where</a>
      <a id="4430" href="Cubical.Relation.Binary.Order.Poset.Base.html#4430" class="Function">isMonInv&#39;</a> <a id="4440" class="Symbol">:</a> <a id="4442" class="Symbol">∀</a> <a id="4444" href="Cubical.Relation.Binary.Order.Poset.Base.html#4444" class="Bound">x</a> <a id="4446" href="Cubical.Relation.Binary.Order.Poset.Base.html#4446" class="Bound">y</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="4459" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4461" href="Cubical.Relation.Binary.Order.Poset.Base.html#4444" class="Bound">x</a> <a id="4463" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">S.≤</a> <a id="4467" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="4476" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4478" href="Cubical.Relation.Binary.Order.Poset.Base.html#4446" class="Bound">y</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Relation.Binary.Order.Poset.Base.html#4444" class="Bound">x</a> <a id="4484" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="4488" href="Cubical.Relation.Binary.Order.Poset.Base.html#4446" class="Bound">y</a>
      <a id="4496" href="Cubical.Relation.Binary.Order.Poset.Base.html#4430" class="Function">isMonInv&#39;</a> <a id="4506" href="Cubical.Relation.Binary.Order.Poset.Base.html#4506" class="Bound">x</a> <a id="4508" href="Cubical.Relation.Binary.Order.Poset.Base.html#4508" class="Bound">y</a> <a id="4510" href="Cubical.Relation.Binary.Order.Poset.Base.html#4510" class="Bound">ex≤ey</a> <a id="4516" class="Symbol">=</a> <a id="4518" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="4528" class="Symbol">(λ</a> <a id="4531" href="Cubical.Relation.Binary.Order.Poset.Base.html#4531" class="Bound">i</a> <a id="4533" class="Symbol">→</a> <a id="4535" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4541" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4543" href="Cubical.Relation.Binary.Order.Poset.Base.html#4506" class="Bound">x</a> <a id="4545" href="Cubical.Relation.Binary.Order.Poset.Base.html#4531" class="Bound">i</a> <a id="4547" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">P.≤</a> <a id="4551" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="4557" href="Cubical.Relation.Binary.Order.Poset.Base.html#3831" class="Bound">e</a> <a id="4559" href="Cubical.Relation.Binary.Order.Poset.Base.html#4508" class="Bound">y</a> <a id="4561" href="Cubical.Relation.Binary.Order.Poset.Base.html#4531" class="Bound">i</a><a id="4562" class="Symbol">)</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Cubical.Relation.Binary.Order.Poset.Base.html#4014" class="Bound">isMonInv</a> <a id="4574" class="Symbol">_</a> <a id="4576" class="Symbol">_</a> <a id="4578" href="Cubical.Relation.Binary.Order.Poset.Base.html#4510" class="Bound">ex≤ey</a><a id="4583" class="Symbol">)</a>


<a id="4587" class="Keyword">module</a> <a id="PosetReasoning"></a><a id="4594" href="Cubical.Relation.Binary.Order.Poset.Base.html#4594" class="Module">PosetReasoning</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Cubical.Relation.Binary.Order.Poset.Base.html#4610" class="Bound">P&#39;</a> <a id="4613" class="Symbol">:</a> <a id="4615" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="4621" href="Cubical.Relation.Binary.Order.Poset.Base.html#752" class="Generalizable">ℓ</a> <a id="4623" href="Cubical.Relation.Binary.Order.Poset.Base.html#754" class="Generalizable">ℓ&#39;</a><a id="4625" class="Symbol">)</a> <a id="4627" class="Keyword">where</a>
 <a id="4634" class="Keyword">private</a> <a id="PosetReasoning.P"></a><a id="4642" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a> <a id="4644" class="Symbol">=</a> <a id="4646" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4650" href="Cubical.Relation.Binary.Order.Poset.Base.html#4610" class="Bound">P&#39;</a>
 <a id="4654" class="Keyword">open</a> <a id="4659" href="Cubical.Relation.Binary.Order.Poset.Base.html#1135" class="Module">PosetStr</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4673" href="Cubical.Relation.Binary.Order.Poset.Base.html#4610" class="Bound">P&#39;</a><a id="4675" class="Symbol">)</a>
 <a id="4678" class="Keyword">open</a> <a id="4683" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Module">IsPoset</a>

 <a id="PosetReasoning._≤⟨_⟩_"></a><a id="4693" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">_≤⟨_⟩_</a> <a id="4700" class="Symbol">:</a> <a id="4702" class="Symbol">(</a><a id="4703" href="Cubical.Relation.Binary.Order.Poset.Base.html#4703" class="Bound">x</a> <a id="4705" class="Symbol">:</a> <a id="4707" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a><a id="4708" class="Symbol">)</a> <a id="4710" class="Symbol">{</a><a id="4711" href="Cubical.Relation.Binary.Order.Poset.Base.html#4711" class="Bound">y</a> <a id="4713" href="Cubical.Relation.Binary.Order.Poset.Base.html#4713" class="Bound">z</a> <a id="4715" class="Symbol">:</a> <a id="4717" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a><a id="4718" class="Symbol">}</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Cubical.Relation.Binary.Order.Poset.Base.html#4703" class="Bound">x</a> <a id="4724" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4726" href="Cubical.Relation.Binary.Order.Poset.Base.html#4711" class="Bound">y</a> <a id="4728" class="Symbol">→</a> <a id="4730" href="Cubical.Relation.Binary.Order.Poset.Base.html#4711" class="Bound">y</a> <a id="4732" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4734" href="Cubical.Relation.Binary.Order.Poset.Base.html#4713" class="Bound">z</a> <a id="4736" class="Symbol">→</a> <a id="4738" href="Cubical.Relation.Binary.Order.Poset.Base.html#4703" class="Bound">x</a> <a id="4740" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4742" href="Cubical.Relation.Binary.Order.Poset.Base.html#4713" class="Bound">z</a>
 <a id="4745" href="Cubical.Relation.Binary.Order.Poset.Base.html#4745" class="Bound">x</a> <a id="4747" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">≤⟨</a> <a id="4750" href="Cubical.Relation.Binary.Order.Poset.Base.html#4750" class="Bound">p</a> <a id="4752" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">⟩</a> <a id="4754" href="Cubical.Relation.Binary.Order.Poset.Base.html#4754" class="Bound">q</a> <a id="4756" class="Symbol">=</a> <a id="4758" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">isPoset</a> <a id="4766" class="Symbol">.</a><a id="4767" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">is-trans</a> <a id="4776" href="Cubical.Relation.Binary.Order.Poset.Base.html#4745" class="Bound">x</a> <a id="4778" class="Symbol">_</a> <a id="4780" class="Symbol">_</a> <a id="4782" href="Cubical.Relation.Binary.Order.Poset.Base.html#4750" class="Bound">p</a> <a id="4784" href="Cubical.Relation.Binary.Order.Poset.Base.html#4754" class="Bound">q</a>

 <a id="PosetReasoning._◾"></a><a id="4788" href="Cubical.Relation.Binary.Order.Poset.Base.html#4788" class="Function Operator">_◾</a> <a id="4791" class="Symbol">:</a> <a id="4793" class="Symbol">(</a><a id="4794" href="Cubical.Relation.Binary.Order.Poset.Base.html#4794" class="Bound">x</a> <a id="4796" class="Symbol">:</a> <a id="4798" href="Cubical.Relation.Binary.Order.Poset.Base.html#4642" class="Function">P</a><a id="4799" class="Symbol">)</a> <a id="4801" class="Symbol">→</a> <a id="4803" href="Cubical.Relation.Binary.Order.Poset.Base.html#4794" class="Bound">x</a> <a id="4805" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Function Operator">≤</a> <a id="4807" href="Cubical.Relation.Binary.Order.Poset.Base.html#4794" class="Bound">x</a>
 <a id="4810" href="Cubical.Relation.Binary.Order.Poset.Base.html#4810" class="Bound">x</a> <a id="4812" href="Cubical.Relation.Binary.Order.Poset.Base.html#4788" class="Function Operator">◾</a> <a id="4814" class="Symbol">=</a> <a id="4816" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Function">isPoset</a> <a id="4824" class="Symbol">.</a><a id="4825" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">is-refl</a> <a id="4833" href="Cubical.Relation.Binary.Order.Poset.Base.html#4810" class="Bound">x</a>

 <a id="4837" class="Keyword">infixr</a> <a id="4844" class="Number">0</a> <a id="4846" href="Cubical.Relation.Binary.Order.Poset.Base.html#4693" class="Function Operator">_≤⟨_⟩_</a>
 <a id="4854" class="Keyword">infix</a>  <a id="4861" class="Number">1</a> <a id="4863" href="Cubical.Relation.Binary.Order.Poset.Base.html#4788" class="Function Operator">_◾</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Order.Poset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Poset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Poset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Poset.Properties</a> <a id="55" class="Keyword">where</a>

<a id="62" class="Keyword">open</a> <a id="67" class="Keyword">import</a> <a id="74" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>

<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="241" class="Keyword">open</a> <a id="246" class="Keyword">import</a> <a id="253" href="Cubical.Foundations.Structure.html" class="Module">Cubical.Foundations.Structure</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="416" class="Symbol">as</a> <a id="419" class="Module">∥₁</a>

<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Cubical.Relation.Binary.Order.Proset.html" class="Module">Cubical.Relation.Binary.Order.Proset</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a>

<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="691" class="Keyword">private</a>
  <a id="701" class="Keyword">variable</a>
    <a id="714" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="716" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="719" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a> <a id="723" href="Cubical.Relation.Binary.Order.Poset.Properties.html#723" class="Generalizable">ℓ₀</a> <a id="726" href="Cubical.Relation.Binary.Order.Poset.Properties.html#726" class="Generalizable">ℓ₀&#39;</a> <a id="730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#730" class="Generalizable">ℓ₁</a> <a id="733" href="Cubical.Relation.Binary.Order.Poset.Properties.html#733" class="Generalizable">ℓ₁&#39;</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="746" class="Keyword">module</a> <a id="753" href="Cubical.Relation.Binary.Order.Poset.Properties.html#753" class="Module">_</a>
  <a id="757" class="Symbol">{</a><a id="758" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a> <a id="760" class="Symbol">:</a> <a id="762" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="767" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a><a id="768" class="Symbol">}</a>
  <a id="772" class="Symbol">{</a><a id="773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="775" class="Symbol">:</a> <a id="777" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="781" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a> <a id="783" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a> <a id="785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="787" class="Symbol">}</a>
  <a id="791" class="Keyword">where</a>

  <a id="800" class="Keyword">open</a> <a id="805" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>

  <a id="823" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="850" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="852" class="Symbol">→</a> <a id="854" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="863" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a>
  <a id="867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="884" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a> <a id="890" class="Symbol">=</a> <a id="892" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a>
                             <a id="930" class="Symbol">(</a><a id="931" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="946" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="951" class="Symbol">)</a>
                             <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="1006" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="1011" class="Symbol">)</a>
                             <a id="1042" class="Symbol">(</a><a id="1043" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="1059" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="1064" class="Symbol">)</a>
                             <a id="1095" class="Symbol">(</a><a id="1096" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="1113" href="Cubical.Relation.Binary.Order.Poset.Properties.html#884" class="Bound">poset</a><a id="1118" class="Symbol">)</a>

  <a id="1123" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1123" class="Function">isPosetDecidable→Discrete</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1159" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Cubical.Relation.Binary.Base.html#4538" class="Function">isDecidable</a> <a id="1175" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1188" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a>
  <a id="1192" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1123" class="Function">isPosetDecidable→Discrete</a> <a id="1218" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1218" class="Bound">pos</a> <a id="1222" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1222" class="Bound">dec</a> <a id="1226" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1226" class="Bound">a</a> <a id="1228" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1228" class="Bound">b</a> <a id="1230" class="Keyword">with</a> <a id="1235" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1222" class="Bound">dec</a> <a id="1239" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1226" class="Bound">a</a> <a id="1241" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1228" class="Bound">b</a>
  <a id="1245" class="Symbol">...</a> <a id="1249" class="Symbol">|</a> <a id="1251" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1254" class="Bound">¬Rab</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1264" class="Symbol">(λ</a> <a id="1267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1267" class="Bound">a≡b</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1254" class="Bound">¬Rab</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1288" class="Bound">a</a><a id="1289" class="Symbol">)</a> <a id="1291" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1267" class="Bound">a≡b</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="1312" class="Bound">pos</a> <a id="1316" class="Bound">a</a><a id="1317" class="Symbol">)))</a>
  <a id="1323" class="Symbol">...</a> <a id="1327" class="Symbol">|</a> <a id="1329" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1333" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1333" class="Bound">Rab</a> <a id="1337" class="Keyword">with</a> <a id="1342" class="Bound">dec</a> <a id="1346" class="Bound">b</a> <a id="1348" class="Bound">a</a>
  <a id="1352" class="Symbol">...</a>       <a id="1362" class="Symbol">|</a> <a id="1364" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1367" class="Bound">¬Rba</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1377" class="Symbol">(λ</a> <a id="1380" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1380" class="Bound">a≡b</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1367" class="Bound">¬Rba</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1398" class="Symbol">(λ</a> <a id="1401" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1401" class="Bound">x</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1401" class="Bound">x</a> <a id="1409" class="Bound">a</a><a id="1410" class="Symbol">)</a> <a id="1412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1380" class="Bound">a≡b</a>
                                         <a id="1457" class="Symbol">(</a><a id="1458" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="1474" class="Bound">pos</a> <a id="1478" class="Bound">a</a><a id="1479" class="Symbol">)))</a>
  <a id="1485" class="Symbol">...</a>       <a id="1495" class="Symbol">|</a> <a id="1497" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1501" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1501" class="Bound">Rba</a> <a id="1505" class="Symbol">=</a> <a id="1507" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="1531" class="Bound">pos</a> <a id="1535" class="Bound">a</a> <a id="1537" class="Bound">b</a> <a id="1539" class="Bound">Rab</a> <a id="1543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1501" class="Bound">Rba</a><a id="1546" class="Symbol">)</a>

  <a id="1551" class="Keyword">private</a>
    <a id="1563" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="1585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.Relation.Binary.Base.html#2133" class="Function">isAntisym</a> <a id="1599" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Cubical.Relation.Binary.Base.html#3149" class="Function">IrreflKernel</a> <a id="1625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="1626" class="Symbol">)</a>
    <a id="1632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="1644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1644" class="Bound">trans</a> <a id="1650" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1650" class="Bound">anti</a> <a id="1655" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1655" class="Bound">a</a> <a id="1657" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a> <a id="1659" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1659" class="Bound">c</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1662" class="Bound">Rab</a> <a id="1666" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1668" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1668" class="Bound">¬a≡b</a><a id="1672" class="Symbol">)</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1675" class="Bound">Rbc</a> <a id="1679" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1681" class="Bound">¬b≡c</a><a id="1685" class="Symbol">)</a>
      <a id="1693" class="Symbol">=</a> <a id="1695" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1644" class="Bound">trans</a> <a id="1701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1655" class="Bound">a</a> <a id="1703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a> <a id="1705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1659" class="Bound">c</a> <a id="1707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1662" class="Bound">Rab</a> <a id="1711" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1675" class="Bound">Rbc</a>
      <a id="1721" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1723" class="Symbol">λ</a> <a id="1725" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1725" class="Bound">a≡c</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1668" class="Bound">¬a≡b</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1650" class="Bound">anti</a> <a id="1742" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1655" class="Bound">a</a> <a id="1744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a> <a id="1746" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1662" class="Bound">Rab</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1657" class="Bound">b</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1725" class="Bound">a≡c</a><a id="1771" class="Symbol">)</a> <a id="1773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1675" class="Bound">Rbc</a><a id="1776" class="Symbol">))</a>

  <a id="1782" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1782" class="Function">isPoset→isQuosetIrreflKernel</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="1821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.Relation.Binary.Base.html#3149" class="Function">IrreflKernel</a> <a id="1848" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="1849" class="Symbol">)</a>
  <a id="1853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1782" class="Function">isPoset→isQuosetIrreflKernel</a> <a id="1882" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a>
    <a id="1892" class="Symbol">=</a> <a id="1894" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="1919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="1924" class="Symbol">)</a>
                    <a id="1946" class="Symbol">(λ</a> <a id="1949" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1949" class="Bound">a</a> <a id="1951" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1951" class="Bound">b</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="1987" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a> <a id="1993" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1949" class="Bound">a</a> <a id="1995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1951" class="Bound">b</a><a id="1996" class="Symbol">)</a>
                                     <a id="2035" class="Symbol">(</a><a id="2036" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1949" class="Bound">a</a> <a id="2047" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1951" class="Bound">b</a><a id="2050" class="Symbol">)))</a>
                    <a id="2074" class="Symbol">(</a><a id="2075" href="Cubical.Relation.Binary.Base.html#7540" class="Function">isIrreflIrreflKernel</a> <a id="2096" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="2097" class="Symbol">)</a>
                    <a id="2119" class="Symbol">(</a><a id="2120" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="2150" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2155" class="Symbol">)</a>
                                 <a id="2190" class="Symbol">(</a><a id="2191" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="2210" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2215" class="Symbol">))</a>
                    <a id="2238" class="Symbol">(</a><a id="2239" href="Cubical.Relation.Binary.Base.html#2775" class="Function">isIrrefl×isTrans→isAsym</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Relation.Binary.Base.html#3149" class="Function">IrreflKernel</a> <a id="2277" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="2278" class="Symbol">)</a>
                                             <a id="2325" class="Symbol">(</a><a id="2326" href="Cubical.Relation.Binary.Base.html#7540" class="Function">isIrreflIrreflKernel</a> <a id="2347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a>
                                             <a id="2394" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2396" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1563" class="Function">transirrefl</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="2426" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2431" class="Symbol">)</a>
                                                           <a id="2492" class="Symbol">(</a><a id="2493" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="2512" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1882" class="Bound">poset</a><a id="2517" class="Symbol">)))</a>

  <a id="2524" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2524" class="Function">isPosetDecidable→isQuosetDecidable</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2569" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Cubical.Relation.Binary.Base.html#4538" class="Function">isDecidable</a> <a id="2585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Cubical.Relation.Binary.Base.html#4538" class="Function">isDecidable</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Cubical.Relation.Binary.Base.html#3149" class="Function">IrreflKernel</a> <a id="2615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="2616" class="Symbol">)</a>
  <a id="2620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2524" class="Function">isPosetDecidable→isQuosetDecidable</a> <a id="2655" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2655" class="Bound">pos</a> <a id="2659" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2659" class="Bound">dec</a> <a id="2663" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2663" class="Bound">a</a> <a id="2665" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2665" class="Bound">b</a> <a id="2667" class="Keyword">with</a> <a id="2672" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2659" class="Bound">dec</a> <a id="2676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2663" class="Bound">a</a> <a id="2678" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2665" class="Bound">b</a>
  <a id="2682" class="Symbol">...</a> <a id="2686" class="Symbol">|</a> <a id="2688" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2691" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2691" class="Bound">¬Rab</a> <a id="2696" class="Symbol">=</a> <a id="2698" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2701" class="Symbol">λ</a> <a id="2703" class="Symbol">{</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2706" class="Bound">Rab</a> <a id="2710" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2712" class="Symbol">_)</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2691" class="Bound">¬Rab</a> <a id="2722" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2706" class="Bound">Rab</a> <a id="2726" class="Symbol">}</a>
  <a id="2730" class="Symbol">...</a> <a id="2734" class="Symbol">|</a> <a id="2736" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2740" class="Bound">Rab</a> <a id="2744" class="Keyword">with</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1123" class="Function">isPosetDecidable→Discrete</a> <a id="2776" class="Bound">pos</a> <a id="2780" class="Bound">dec</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Bound">a</a> <a id="2787" class="Bound">b</a>
  <a id="2791" class="Symbol">...</a>       <a id="2801" class="Symbol">|</a> <a id="2803" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2807" class="Bound">a≡b</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2816" class="Symbol">λ</a> <a id="2818" class="Symbol">{</a> <a id="2820" class="Symbol">(_</a> <a id="2823" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2825" class="Bound">¬a≡b</a><a id="2829" class="Symbol">)</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2825" class="Bound">¬a≡b</a> <a id="2838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2807" class="Bound">a≡b</a> <a id="2842" class="Symbol">}</a>
  <a id="2846" class="Symbol">...</a>       <a id="2856" class="Symbol">|</a> <a id="2858" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2861" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2861" class="Bound">a≢b</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2871" class="Symbol">(</a><a id="2872" class="Bound">Rab</a> <a id="2876" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2878" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2861" class="Bound">a≢b</a><a id="2881" class="Symbol">)</a>

  <a id="2886" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2886" class="Function">isPosetInduced</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2913" class="Symbol">→</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2916" class="Bound">B</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2925" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a><a id="2928" class="Symbol">)</a> <a id="2930" class="Symbol">→</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2933" class="Bound">f</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2916" class="Bound">B</a> <a id="2939" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="2941" href="Cubical.Relation.Binary.Order.Poset.Properties.html#758" class="Bound">A</a><a id="2942" class="Symbol">)</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Cubical.Relation.Binary.Base.html#3761" class="Function">InducedRelation</a> <a id="2971" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2916" class="Bound">B</a> <a id="2976" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2978" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2933" class="Bound">f</a><a id="2979" class="Symbol">))</a>
  <a id="2984" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2886" class="Function">isPosetInduced</a> <a id="2999" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3003" class="Bound">B</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3008" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3010" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3010" class="Bound">emb</a><a id="3013" class="Symbol">)</a>
    <a id="3019" class="Symbol">=</a> <a id="3021" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Cubical.Functions.Embedding.html#7065" class="Function">Embedding-into-isSet→isSet</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3060" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3062" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3010" class="Bound">emb</a><a id="3065" class="Symbol">)</a> <a id="3067" class="Symbol">(</a><a id="3068" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="3083" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a><a id="3086" class="Symbol">))</a>
              <a id="3103" class="Symbol">(λ</a> <a id="3106" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3106" class="Bound">a</a> <a id="3108" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3108" class="Bound">b</a> <a id="3110" class="Symbol">→</a> <a id="3112" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3135" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3142" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3106" class="Bound">a</a><a id="3143" class="Symbol">)</a> <a id="3145" class="Symbol">(</a><a id="3146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3148" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3108" class="Bound">b</a><a id="3149" class="Symbol">))</a>
              <a id="3166" class="Symbol">(λ</a> <a id="3169" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3169" class="Bound">a</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="3189" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3169" class="Bound">a</a><a id="3197" class="Symbol">))</a>
              <a id="3214" class="Symbol">(λ</a> <a id="3217" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3217" class="Bound">a</a> <a id="3219" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3219" class="Bound">b</a> <a id="3221" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3221" class="Bound">c</a> <a id="3223" class="Symbol">→</a> <a id="3225" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="3242" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3249" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3217" class="Bound">a</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3255" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3219" class="Bound">b</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3221" class="Bound">c</a><a id="3262" class="Symbol">))</a>
              <a id="3279" class="Symbol">λ</a> <a id="3281" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3281" class="Bound">a</a> <a id="3283" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3283" class="Bound">b</a> <a id="3285" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3285" class="Bound">a≤b</a> <a id="3289" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3289" class="Bound">b≤a</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="3311" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3010" class="Bound">emb</a> <a id="3315" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3281" class="Bound">a</a> <a id="3317" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3283" class="Bound">b</a>
                <a id="3335" class="Symbol">(</a><a id="3336" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="3355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#2999" class="Bound">pos</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3281" class="Bound">a</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3006" class="Bound">f</a> <a id="3368" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3283" class="Bound">b</a><a id="3369" class="Symbol">)</a> <a id="3371" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3285" class="Bound">a≤b</a> <a id="3375" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3289" class="Bound">b≤a</a><a id="3378" class="Symbol">)</a>

  <a id="3383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3383" class="Function">isPosetDual</a> <a id="3395" class="Symbol">:</a> <a id="3397" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="3405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a> <a id="3407" class="Symbol">→</a> <a id="3409" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Cubical.Relation.Binary.Base.html#3541" class="Function">Dual</a> <a id="3423" href="Cubical.Relation.Binary.Order.Poset.Properties.html#773" class="Bound">R</a><a id="3424" class="Symbol">)</a>
  <a id="3428" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3383" class="Function">isPosetDual</a> <a id="3440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a>
    <a id="3448" class="Symbol">=</a> <a id="3450" href="Cubical.Relation.Binary.Order.Poset.Base.html#894" class="InductiveConstructor">isposet</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="3474" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a><a id="3477" class="Symbol">)</a>
              <a id="3493" class="Symbol">(λ</a> <a id="3496" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3496" class="Bound">a</a> <a id="3498" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3498" class="Bound">b</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="3525" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a> <a id="3529" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3498" class="Bound">b</a> <a id="3531" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3496" class="Bound">a</a><a id="3532" class="Symbol">)</a>
              <a id="3548" class="Symbol">(</a><a id="3549" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="3565" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a><a id="3568" class="Symbol">)</a>
              <a id="3584" class="Symbol">(λ</a> <a id="3587" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3587" class="Bound">a</a> <a id="3589" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3589" class="Bound">b</a> <a id="3591" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3591" class="Bound">c</a> <a id="3593" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3593" class="Bound">Rab</a> <a id="3597" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3597" class="Bound">Rbc</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="3620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a> <a id="3624" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3591" class="Bound">c</a> <a id="3626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3589" class="Bound">b</a> <a id="3628" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3587" class="Bound">a</a> <a id="3630" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3597" class="Bound">Rbc</a> <a id="3634" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3593" class="Bound">Rab</a><a id="3637" class="Symbol">)</a>
              <a id="3653" class="Symbol">(λ</a> <a id="3656" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3656" class="Bound">a</a> <a id="3658" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3658" class="Bound">b</a> <a id="3660" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3660" class="Bound">Rab</a> <a id="3664" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3664" class="Bound">Rba</a> <a id="3668" class="Symbol">→</a> <a id="3670" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="3689" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3440" class="Bound">pos</a> <a id="3693" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3656" class="Bound">a</a> <a id="3695" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3658" class="Bound">b</a> <a id="3697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3664" class="Bound">Rba</a> <a id="3701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3660" class="Bound">Rab</a><a id="3704" class="Symbol">)</a>

<a id="Poset→Proset"></a><a id="3707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3707" class="Function">Poset→Proset</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3728" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="3742" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a>
<a id="3747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3707" class="Function">Poset→Proset</a> <a id="3760" class="Symbol">(_</a> <a id="3763" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3765" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3765" class="Bound">pos</a><a id="3768" class="Symbol">)</a>
  <a id="3772" class="Symbol">=</a> <a id="3774" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="3781" class="Symbol">_</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="3797" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3765" class="Bound">pos</a><a id="3800" class="Symbol">)</a>
             <a id="3815" class="Symbol">(</a><a id="3816" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="3851" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3765" class="Bound">pos</a><a id="3854" class="Symbol">))</a>

<a id="Poset→Quoset"></a><a id="3858" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3858" class="Function">Poset→Quoset</a> <a id="3871" class="Symbol">:</a> <a id="3873" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="3879" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="3884" class="Symbol">→</a> <a id="3886" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="3893" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3902" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="3904" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="3906" class="Symbol">)</a>
<a id="3908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3858" class="Function">Poset→Quoset</a> <a id="3921" class="Symbol">(_</a> <a id="3924" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3926" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3926" class="Bound">pos</a><a id="3929" class="Symbol">)</a>
  <a id="3933" class="Symbol">=</a> <a id="3935" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="3942" class="Symbol">_</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Cubical.Relation.Binary.Base.html#3149" class="Function">BinaryRelation.IrreflKernel</a> <a id="3973" class="Symbol">(</a><a id="3974" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="3987" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3926" class="Bound">pos</a><a id="3990" class="Symbol">))</a>
             <a id="4006" class="Symbol">(</a><a id="4007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#1782" class="Function">isPoset→isQuosetIrreflKernel</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="4054" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3926" class="Bound">pos</a><a id="4057" class="Symbol">))</a>

<a id="DualPoset"></a><a id="4061" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4061" class="Function">DualPoset</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="4079" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="4081" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="4092" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="4094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a>
<a id="4097" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4061" class="Function">DualPoset</a> <a id="4107" class="Symbol">(_</a> <a id="4110" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4112" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4112" class="Bound">pos</a><a id="4115" class="Symbol">)</a>
  <a id="4119" class="Symbol">=</a> <a id="4121" href="Cubical.Relation.Binary.Order.Poset.Base.html#1434" class="Function">poset</a> <a id="4127" class="Symbol">_</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Cubical.Relation.Binary.Base.html#3541" class="Function">BinaryRelation.Dual</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="4164" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4112" class="Bound">pos</a><a id="4167" class="Symbol">))</a>
            <a id="4182" class="Symbol">(</a><a id="4183" href="Cubical.Relation.Binary.Order.Poset.Properties.html#3383" class="Function">isPosetDual</a> <a id="4195" class="Symbol">(</a><a id="4196" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="4213" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4112" class="Bound">pos</a><a id="4216" class="Symbol">))</a>

<a id="4220" class="Keyword">module</a> <a id="4227" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4227" class="Module">_</a>
  <a id="4231" class="Symbol">{</a><a id="4232" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4241" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a><a id="4242" class="Symbol">}</a>
  <a id="4246" class="Symbol">{</a><a id="4247" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">_≤_</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="4257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="4263" class="Symbol">}</a>
  <a id="4267" class="Symbol">(</a><a id="4268" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Cubical.Relation.Binary.Order.Poset.Base.html#791" class="Record">IsPoset</a> <a id="4282" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">_≤_</a><a id="4285" class="Symbol">)</a>
  <a id="4289" class="Keyword">where</a>

  <a id="4298" class="Keyword">private</a>
      <a id="4312" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4316" class="Symbol">=</a> <a id="4318" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="4335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4346" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4346" class="Function">set</a> <a id="4350" class="Symbol">=</a> <a id="4352" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="4367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4378" class="Function">prop</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Cubical.Relation.Binary.Order.Poset.Base.html#936" class="Field">IsPoset.is-prop-valued</a> <a id="4408" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4419" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="4441" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4452" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="4457" class="Symbol">=</a> <a id="4459" href="Cubical.Relation.Binary.Order.Poset.Base.html#1026" class="Field">IsPoset.is-antisym</a> <a id="4478" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

      <a id="4489" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4489" class="Function">trans</a> <a id="4495" class="Symbol">=</a> <a id="4497" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="4514" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4268" class="Bound">pos</a>

  <a id="4521" class="Keyword">module</a> <a id="4528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4528" class="Module">_</a>
    <a id="4534" class="Symbol">{</a><a id="4535" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="4549" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a> <a id="4551" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a><a id="4554" class="Symbol">}</a>
    <a id="4560" class="Keyword">where</a>

    <a id="4571" class="Keyword">private</a>
      <a id="4585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="4589" class="Symbol">=</a> <a id="4591" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4595" class="Symbol">(</a><a id="4596" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="4601" class="Symbol">)</a>

      <a id="4610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="4614" class="Symbol">=</a> <a id="4616" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4620" class="Symbol">(</a><a id="4621" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="4626" class="Symbol">)</a>

    <a id="4633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4633" class="Function">isLeast→ContrMinimal</a> <a id="4654" class="Symbol">:</a> <a id="4656" class="Symbol">∀</a> <a id="4658" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4658" class="Bound">n</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="4670" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4674" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4658" class="Bound">n</a>  <a id="4679" class="Symbol">→</a> <a id="4681" class="Symbol">∀</a> <a id="4683" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4683" class="Bound">m</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="4697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4683" class="Bound">m</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4658" class="Bound">n</a> <a id="4709" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4711" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4683" class="Bound">m</a>
    <a id="4717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4633" class="Function">isLeast→ContrMinimal</a> <a id="4738" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a> <a id="4740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4740" class="Bound">isln</a> <a id="4745" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a> <a id="4747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4747" class="Bound">ismm</a>
      <a id="4758" class="Symbol">=</a> <a id="4760" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="4776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="4780" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a> <a id="4782" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="4795" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="4803" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a><a id="4804" class="Symbol">)</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4740" class="Bound">isln</a> <a id="4812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a><a id="4813" class="Symbol">)</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4747" class="Bound">ismm</a> <a id="4821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4738" class="Bound">n</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4740" class="Bound">isln</a> <a id="4829" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4745" class="Bound">m</a><a id="4830" class="Symbol">)))</a>

    <a id="4839" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4839" class="Function">isGreatest→ContrMaximal</a> <a id="4863" class="Symbol">:</a> <a id="4865" class="Symbol">∀</a> <a id="4867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4867" class="Bound">n</a> <a id="4869" class="Symbol">→</a> <a id="4871" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="4882" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4886" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4888" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4867" class="Bound">n</a> <a id="4890" class="Symbol">→</a> <a id="4892" class="Symbol">∀</a> <a id="4894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4894" class="Bound">m</a> <a id="4896" class="Symbol">→</a> <a id="4898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="4908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="4912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="4914" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4894" class="Bound">m</a> <a id="4916" class="Symbol">→</a> <a id="4918" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4867" class="Bound">n</a> <a id="4920" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4922" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4894" class="Bound">m</a>
    <a id="4928" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4839" class="Function">isGreatest→ContrMaximal</a> <a id="4952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a> <a id="4954" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4954" class="Bound">isgn</a> <a id="4959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a> <a id="4961" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4961" class="Bound">ismm</a>
      <a id="4972" class="Symbol">=</a> <a id="4974" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="4990" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="4994" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a> <a id="4996" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a><a id="5018" class="Symbol">)</a> <a id="5020" class="Symbol">(</a><a id="5021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4961" class="Bound">ismm</a> <a id="5026" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4952" class="Bound">n</a> <a id="5028" class="Symbol">(</a><a id="5029" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4954" class="Bound">isgn</a> <a id="5034" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a><a id="5035" class="Symbol">))</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4954" class="Bound">isgn</a> <a id="5044" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4959" class="Bound">m</a><a id="5045" class="Symbol">))</a>

    <a id="5053" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5053" class="Function">isLeastUnique</a> <a id="5067" class="Symbol">:</a> <a id="5069" class="Symbol">∀</a> <a id="5071" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5071" class="Bound">n</a> <a id="5073" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5073" class="Bound">m</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="5085" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5091" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5071" class="Bound">n</a> <a id="5093" class="Symbol">→</a> <a id="5095" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="5103" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5107" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5109" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5073" class="Bound">m</a> <a id="5111" class="Symbol">→</a> <a id="5113" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5071" class="Bound">n</a> <a id="5115" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5117" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5073" class="Bound">m</a>
    <a id="5123" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5053" class="Function">isLeastUnique</a> <a id="5137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a> <a id="5139" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a> <a id="5141" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5141" class="Bound">isln</a> <a id="5146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5146" class="Bound">islm</a>
      <a id="5157" class="Symbol">=</a> <a id="5159" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="5175" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="5179" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a> <a id="5181" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5194" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a><a id="5195" class="Symbol">)</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5202" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a><a id="5203" class="Symbol">)</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5141" class="Bound">isln</a> <a id="5211" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5139" class="Bound">m</a><a id="5212" class="Symbol">)</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5146" class="Bound">islm</a> <a id="5220" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5137" class="Bound">n</a><a id="5221" class="Symbol">))</a>

    <a id="5229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5229" class="Function">isGreatestUnique</a> <a id="5246" class="Symbol">:</a> <a id="5248" class="Symbol">∀</a> <a id="5250" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5250" class="Bound">n</a> <a id="5252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5252" class="Bound">m</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="5267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5250" class="Bound">n</a> <a id="5275" class="Symbol">→</a> <a id="5277" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="5288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5294" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5252" class="Bound">m</a> <a id="5296" class="Symbol">→</a> <a id="5298" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5250" class="Bound">n</a> <a id="5300" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5302" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5252" class="Bound">m</a>
    <a id="5308" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5229" class="Function">isGreatestUnique</a> <a id="5325" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a> <a id="5327" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a> <a id="5329" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5329" class="Bound">isgn</a> <a id="5334" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5334" class="Bound">isgm</a>
      <a id="5345" class="Symbol">=</a> <a id="5347" href="Cubical.Functions.Embedding.html#1588" class="Function">isEmbedding→Inj</a> <a id="5363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4610" class="Function">emb</a> <a id="5367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a> <a id="5369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="5377" class="Symbol">(</a><a id="5378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5382" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a><a id="5383" class="Symbol">)</a> <a id="5385" class="Symbol">(</a><a id="5386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4585" class="Function">toA</a> <a id="5390" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a><a id="5391" class="Symbol">)</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5334" class="Bound">isgm</a> <a id="5399" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5325" class="Bound">n</a><a id="5400" class="Symbol">)</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5329" class="Bound">isgn</a> <a id="5408" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5327" class="Bound">m</a><a id="5409" class="Symbol">))</a>

    <a id="5417" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5417" class="Function">LeastUnique</a> <a id="5429" class="Symbol">:</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5432" class="Bound">n</a> <a id="5434" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5434" class="Bound">m</a> <a id="5436" class="Symbol">:</a> <a id="5438" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="5444" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="5449" class="Symbol">)</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5432" class="Bound">n</a> <a id="5455" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5457" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5434" class="Bound">m</a>
    <a id="5463" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5417" class="Function">LeastUnique</a> <a id="5475" class="Symbol">(</a><a id="5476" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5476" class="Bound">n</a> <a id="5478" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5480" class="Bound">ln</a><a id="5482" class="Symbol">)</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5485" class="Bound">m</a> <a id="5487" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5489" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5489" class="Bound">lm</a><a id="5491" class="Symbol">)</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="5502" class="Symbol">(λ</a> <a id="5505" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5505" class="Bound">_</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="5523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5527" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5529" class="Symbol">_)</a> <a id="5532" class="Symbol">(</a><a id="5533" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5053" class="Function">isLeastUnique</a> <a id="5547" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5476" class="Bound">n</a> <a id="5549" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5485" class="Bound">m</a> <a id="5551" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5480" class="Bound">ln</a> <a id="5554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5489" class="Bound">lm</a><a id="5556" class="Symbol">)</a>

    <a id="5563" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5563" class="Function">GreatestUnique</a> <a id="5578" class="Symbol">:</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5581" class="Bound">n</a> <a id="5583" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5583" class="Bound">m</a> <a id="5585" class="Symbol">:</a> <a id="5587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="5596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a><a id="5601" class="Symbol">)</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5581" class="Bound">n</a> <a id="5607" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5609" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5583" class="Bound">m</a>
    <a id="5615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5563" class="Function">GreatestUnique</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5631" class="Bound">n</a> <a id="5633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5635" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5635" class="Bound">gn</a><a id="5637" class="Symbol">)</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5640" class="Bound">m</a> <a id="5642" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5644" class="Bound">gm</a><a id="5646" class="Symbol">)</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="5657" class="Symbol">(λ</a> <a id="5660" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5660" class="Bound">_</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="5681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5685" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4535" class="Bound">P</a> <a id="5687" class="Symbol">_)</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5229" class="Function">isGreatestUnique</a> <a id="5708" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5631" class="Bound">n</a> <a id="5710" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5640" class="Bound">m</a> <a id="5712" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5635" class="Bound">gn</a> <a id="5715" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5644" class="Bound">gm</a><a id="5717" class="Symbol">)</a>

  <a id="5722" class="Keyword">module</a> <a id="5729" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5729" class="Module">_</a>
    <a id="5735" class="Symbol">{</a><a id="5736" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5736" class="Bound">B</a> <a id="5738" class="Symbol">:</a> <a id="5740" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5745" href="Cubical.Relation.Binary.Order.Poset.Properties.html#719" class="Generalizable">ℓ&#39;&#39;</a><a id="5748" class="Symbol">}</a>
    <a id="5754" class="Symbol">{</a><a id="5755" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="5757" class="Symbol">:</a> <a id="5759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5736" class="Bound">B</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4232" class="Bound">A</a><a id="5764" class="Symbol">}</a>
    <a id="5770" class="Keyword">where</a>

    <a id="5781" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5781" class="Function">isInfimum→ContrMaximalLowerBound</a> <a id="5814" class="Symbol">:</a> <a id="5816" class="Symbol">∀</a> <a id="5818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5818" class="Bound">n</a> <a id="5820" class="Symbol">→</a> <a id="5822" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="5832" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="5838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5818" class="Bound">n</a>
                                     <a id="5877" class="Symbol">→</a> <a id="5879" class="Symbol">∀</a> <a id="5881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5881" class="Bound">m</a> <a id="5883" class="Symbol">→</a> <a id="5885" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="5905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="5909" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="5911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5881" class="Bound">m</a>
                                     <a id="5950" class="Symbol">→</a> <a id="5952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5818" class="Bound">n</a> <a id="5954" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5956" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5881" class="Bound">m</a>
    <a id="5962" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5781" class="Function">isInfimum→ContrMaximalLowerBound</a> <a id="5995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5995" class="Bound">n</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5998" class="Bound">isln</a> <a id="6003" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6005" class="Bound">isglbn</a><a id="6011" class="Symbol">)</a> <a id="6013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6016" class="Bound">islm</a> <a id="6021" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6023" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6023" class="Bound">ismlbm</a><a id="6029" class="Symbol">)</a>
      <a id="6037" class="Symbol">=</a> <a id="6039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6044" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5995" class="Bound">n</a> <a id="6046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6048" class="Symbol">(</a><a id="6049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6023" class="Bound">ismlbm</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5995" class="Bound">n</a> <a id="6059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6061" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5998" class="Bound">isln</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6005" class="Bound">isglbn</a> <a id="6075" class="Symbol">(</a><a id="6076" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6078" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6080" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6016" class="Bound">islm</a><a id="6084" class="Symbol">)))</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6005" class="Bound">isglbn</a> <a id="6096" class="Symbol">(</a><a id="6097" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6013" class="Bound">m</a> <a id="6099" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6101" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6016" class="Bound">islm</a><a id="6105" class="Symbol">))</a>

    <a id="6113" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6113" class="Function">isSupremum→ContrMinimalUpperBound</a> <a id="6147" class="Symbol">:</a> <a id="6149" class="Symbol">∀</a> <a id="6151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6151" class="Bound">n</a> <a id="6153" class="Symbol">→</a> <a id="6155" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6166" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6170" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6172" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6151" class="Bound">n</a>
                                      <a id="6212" class="Symbol">→</a> <a id="6214" class="Symbol">∀</a> <a id="6216" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6216" class="Bound">m</a> <a id="6218" class="Symbol">→</a> <a id="6220" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="6240" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6216" class="Bound">m</a>
                                      <a id="6286" class="Symbol">→</a> <a id="6288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6151" class="Bound">n</a> <a id="6290" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6216" class="Bound">m</a>
    <a id="6298" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6113" class="Function">isSupremum→ContrMinimalUpperBound</a> <a id="6332" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6332" class="Bound">n</a> <a id="6334" class="Symbol">(</a><a id="6335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6335" class="Bound">isun</a> <a id="6340" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6342" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6342" class="Bound">islubn</a><a id="6348" class="Symbol">)</a> <a id="6350" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6353" class="Bound">isum</a> <a id="6358" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6360" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6360" class="Bound">ismubm</a><a id="6366" class="Symbol">)</a>
      <a id="6374" class="Symbol">=</a> <a id="6376" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6381" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6332" class="Bound">n</a> <a id="6383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6385" class="Symbol">(</a><a id="6386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6342" class="Bound">islubn</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6396" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6398" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6353" class="Bound">isum</a><a id="6402" class="Symbol">))</a> <a id="6405" class="Symbol">(</a><a id="6406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6360" class="Bound">ismubm</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6332" class="Bound">n</a> <a id="6416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6418" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6335" class="Bound">isun</a><a id="6422" class="Symbol">)</a> <a id="6424" class="Symbol">(</a><a id="6425" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6342" class="Bound">islubn</a> <a id="6432" class="Symbol">(</a><a id="6433" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6350" class="Bound">m</a> <a id="6435" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6437" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6353" class="Bound">isum</a><a id="6441" class="Symbol">)))</a>

    <a id="6450" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6450" class="Function">isInfimumUnique</a> <a id="6466" class="Symbol">:</a> <a id="6468" class="Symbol">∀</a> <a id="6470" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6470" class="Bound">n</a> <a id="6472" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6472" class="Bound">m</a> <a id="6474" class="Symbol">→</a> <a id="6476" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6486" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6490" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6492" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6470" class="Bound">n</a> <a id="6494" class="Symbol">→</a> <a id="6496" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6506" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6510" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6512" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6472" class="Bound">m</a> <a id="6514" class="Symbol">→</a> <a id="6516" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6470" class="Bound">n</a> <a id="6518" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6472" class="Bound">m</a>
    <a id="6526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6450" class="Function">isInfimumUnique</a> <a id="6542" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6542" class="Bound">n</a> <a id="6544" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6544" class="Bound">m</a> <a id="6546" class="Symbol">(</a><a id="6547" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6547" class="Bound">isln</a> <a id="6552" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6554" class="Bound">infn</a><a id="6558" class="Symbol">)</a> <a id="6560" class="Symbol">(</a><a id="6561" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6561" class="Bound">islm</a> <a id="6566" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6568" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6568" class="Bound">infm</a><a id="6572" class="Symbol">)</a>
      <a id="6580" class="Symbol">=</a> <a id="6582" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6587" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6542" class="Bound">n</a> <a id="6589" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6544" class="Bound">m</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6568" class="Bound">infm</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6542" class="Bound">n</a> <a id="6600" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6602" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6547" class="Bound">isln</a><a id="6606" class="Symbol">))</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6554" class="Bound">infn</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6544" class="Bound">m</a> <a id="6618" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6561" class="Bound">islm</a><a id="6624" class="Symbol">))</a>

    <a id="6632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6632" class="Function">isSupremumUnique</a> <a id="6649" class="Symbol">:</a> <a id="6651" class="Symbol">∀</a> <a id="6653" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6653" class="Bound">n</a> <a id="6655" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6655" class="Bound">m</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6670" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6674" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6653" class="Bound">n</a> <a id="6678" class="Symbol">→</a> <a id="6680" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6691" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6695" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6655" class="Bound">m</a> <a id="6699" class="Symbol">→</a> <a id="6701" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6653" class="Bound">n</a> <a id="6703" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6655" class="Bound">m</a>
    <a id="6711" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6632" class="Function">isSupremumUnique</a> <a id="6728" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6728" class="Bound">n</a> <a id="6730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6730" class="Bound">m</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6733" class="Bound">isun</a> <a id="6738" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6740" class="Bound">supn</a><a id="6744" class="Symbol">)</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6747" class="Bound">isum</a> <a id="6752" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6754" class="Bound">supm</a><a id="6758" class="Symbol">)</a>
      <a id="6766" class="Symbol">=</a> <a id="6768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="6773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6728" class="Bound">n</a> <a id="6775" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6730" class="Bound">m</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6740" class="Bound">supn</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6730" class="Bound">m</a> <a id="6786" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6788" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6747" class="Bound">isum</a><a id="6792" class="Symbol">))</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6754" class="Bound">supm</a> <a id="6801" class="Symbol">(</a><a id="6802" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6728" class="Bound">n</a> <a id="6804" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6733" class="Bound">isun</a><a id="6810" class="Symbol">))</a>

    <a id="6818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6818" class="Function">InfimumUnique</a> <a id="6832" class="Symbol">:</a> <a id="6834" class="Symbol">(</a><a id="6835" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6835" class="Bound">n</a> <a id="6837" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6837" class="Bound">m</a> <a id="6839" class="Symbol">:</a> <a id="6841" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="6849" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a><a id="6854" class="Symbol">)</a> <a id="6856" class="Symbol">→</a> <a id="6858" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6835" class="Bound">n</a> <a id="6860" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6862" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6837" class="Bound">m</a>
    <a id="6868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6818" class="Function">InfimumUnique</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6883" class="Bound">n</a> <a id="6885" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6887" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6887" class="Bound">infn</a><a id="6891" class="Symbol">)</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6894" class="Bound">m</a> <a id="6896" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6898" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6898" class="Bound">infm</a><a id="6902" class="Symbol">)</a> <a id="6904" class="Symbol">=</a> <a id="6906" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="6913" class="Symbol">(λ</a> <a id="6916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6916" class="Bound">_</a> <a id="6918" class="Symbol">→</a> <a id="6920" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="6936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="6940" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="6942" class="Symbol">_)</a>
                                                  <a id="6995" class="Symbol">(</a><a id="6996" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6450" class="Function">isInfimumUnique</a> <a id="7012" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6883" class="Bound">n</a> <a id="7014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6894" class="Bound">m</a> <a id="7016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6887" class="Bound">infn</a> <a id="7021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6898" class="Bound">infm</a><a id="7025" class="Symbol">)</a>

    <a id="7032" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7032" class="Function">SupremumUnique</a> <a id="7047" class="Symbol">:</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7050" class="Bound">n</a> <a id="7052" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7052" class="Bound">m</a> <a id="7054" class="Symbol">:</a> <a id="7056" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="7065" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7069" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a><a id="7070" class="Symbol">)</a> <a id="7072" class="Symbol">→</a> <a id="7074" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7050" class="Bound">n</a> <a id="7076" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7078" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7052" class="Bound">m</a>
    <a id="7084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7032" class="Function">SupremumUnique</a> <a id="7099" class="Symbol">(</a><a id="7100" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7100" class="Bound">n</a> <a id="7102" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7104" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7104" class="Bound">supn</a><a id="7108" class="Symbol">)</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7111" class="Bound">m</a> <a id="7113" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7115" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7115" class="Bound">supm</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="7130" class="Symbol">(λ</a> <a id="7133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7133" class="Bound">_</a> <a id="7135" class="Symbol">→</a> <a id="7137" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="7154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7158" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5755" class="Bound">P</a> <a id="7160" class="Symbol">_)</a>
                                                   <a id="7214" class="Symbol">(</a><a id="7215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6632" class="Function">isSupremumUnique</a> <a id="7232" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7100" class="Bound">n</a> <a id="7234" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7111" class="Bound">m</a> <a id="7236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7104" class="Bound">supn</a> <a id="7241" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7115" class="Bound">supm</a><a id="7245" class="Symbol">)</a>

  <a id="7250" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7250" class="Function">isMeetUnique</a> <a id="7263" class="Symbol">:</a> <a id="7265" class="Symbol">∀</a> <a id="7267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7267" class="Bound">a</a> <a id="7269" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7269" class="Bound">b</a> <a id="7271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7271" class="Bound">x</a> <a id="7273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7273" class="Bound">y</a> <a id="7275" class="Symbol">→</a> <a id="7277" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="7284" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7267" class="Bound">a</a> <a id="7290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7269" class="Bound">b</a> <a id="7292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7271" class="Bound">x</a> <a id="7294" class="Symbol">→</a> <a id="7296" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="7303" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7307" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7267" class="Bound">a</a> <a id="7309" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7269" class="Bound">b</a> <a id="7311" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7273" class="Bound">y</a> <a id="7313" class="Symbol">→</a> <a id="7315" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7271" class="Bound">x</a> <a id="7317" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7319" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7273" class="Bound">y</a>
  <a id="7323" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7250" class="Function">isMeetUnique</a> <a id="7336" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7336" class="Bound">a</a> <a id="7338" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7338" class="Bound">b</a> <a id="7340" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7342" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7344" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7344" class="Bound">infx</a> <a id="7349" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7349" class="Bound">infy</a> <a id="7354" class="Symbol">=</a> <a id="7356" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="7361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7365" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7383" class="Function">x≤y</a> <a id="7369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7459" class="Function">y≤x</a>
    <a id="7377" class="Keyword">where</a> <a id="7383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7383" class="Function">x≤y</a> <a id="7387" class="Symbol">:</a> <a id="7389" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7391" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7393" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a>
          <a id="7405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7383" class="Function">x≤y</a> <a id="7409" class="Symbol">=</a> <a id="7411" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7349" class="Bound">infy</a> <a id="7423" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a><a id="7424" class="Symbol">)</a> <a id="7426" class="Symbol">(</a><a id="7427" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7344" class="Bound">infx</a> <a id="7432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a> <a id="7434" class="Symbol">.</a><a id="7435" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7439" class="Symbol">(</a><a id="7440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7444" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a><a id="7445" class="Symbol">))</a>

          <a id="7459" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7459" class="Function">y≤x</a> <a id="7463" class="Symbol">:</a> <a id="7465" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7467" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7340" class="Bound">x</a>
          <a id="7481" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7459" class="Function">y≤x</a> <a id="7485" class="Symbol">=</a> <a id="7487" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7344" class="Bound">infx</a> <a id="7499" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">(</a><a id="7503" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7349" class="Bound">infy</a> <a id="7508" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a> <a id="7510" class="Symbol">.</a><a id="7511" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7515" class="Symbol">(</a><a id="7516" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7342" class="Bound">y</a><a id="7521" class="Symbol">))</a>

  <a id="7527" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7527" class="Function">isJoinUnique</a> <a id="7540" class="Symbol">:</a> <a id="7542" class="Symbol">∀</a> <a id="7544" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7544" class="Bound">a</a> <a id="7546" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7546" class="Bound">b</a> <a id="7548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7548" class="Bound">x</a> <a id="7550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7550" class="Bound">y</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="7561" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7565" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7544" class="Bound">a</a> <a id="7567" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7546" class="Bound">b</a> <a id="7569" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7548" class="Bound">x</a> <a id="7571" class="Symbol">→</a> <a id="7573" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="7580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7584" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7544" class="Bound">a</a> <a id="7586" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7546" class="Bound">b</a> <a id="7588" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7550" class="Bound">y</a> <a id="7590" class="Symbol">→</a> <a id="7592" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7548" class="Bound">x</a> <a id="7594" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7550" class="Bound">y</a>
  <a id="7600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7527" class="Function">isJoinUnique</a> <a id="7613" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7613" class="Bound">a</a> <a id="7615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7615" class="Bound">b</a> <a id="7617" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7619" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7621" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7621" class="Bound">supx</a> <a id="7626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7626" class="Bound">supy</a> <a id="7631" class="Symbol">=</a> <a id="7633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="7638" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7642" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7666" class="Function">x≤y</a> <a id="7646" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7754" class="Function">y≤x</a>
          <a id="7660" class="Keyword">where</a> <a id="7666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7666" class="Function">x≤y</a> <a id="7670" class="Symbol">:</a> <a id="7672" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7674" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a>
                <a id="7694" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7666" class="Function">x≤y</a> <a id="7698" class="Symbol">=</a> <a id="7700" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7621" class="Bound">supx</a> <a id="7712" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a><a id="7713" class="Symbol">)</a> <a id="7715" class="Symbol">(</a><a id="7716" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7626" class="Bound">supy</a> <a id="7721" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7723" class="Symbol">.</a><a id="7724" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7728" class="Symbol">(</a><a id="7729" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7733" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a><a id="7734" class="Symbol">))</a>

                <a id="7754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7754" class="Function">y≤x</a> <a id="7758" class="Symbol">:</a> <a id="7760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7619" class="Bound">y</a> <a id="7762" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="7764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a>
                <a id="7782" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7754" class="Function">y≤x</a> <a id="7786" class="Symbol">=</a> <a id="7788" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7794" class="Symbol">(</a><a id="7795" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7626" class="Bound">supy</a> <a id="7800" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a><a id="7801" class="Symbol">)</a> <a id="7803" class="Symbol">(</a><a id="7804" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7621" class="Bound">supx</a> <a id="7809" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a> <a id="7811" class="Symbol">.</a><a id="7812" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7816" class="Symbol">(</a><a id="7817" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="7821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7617" class="Bound">x</a><a id="7822" class="Symbol">))</a>

  <a id="7828" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="7839" class="Symbol">:</a> <a id="7841" class="Symbol">∀</a> <a id="7843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7843" class="Bound">a</a> <a id="7845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7845" class="Bound">b</a> <a id="7847" class="Symbol">→</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7850" class="Bound">x</a> <a id="7852" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7852" class="Bound">y</a> <a id="7854" class="Symbol">:</a> <a id="7856" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="7861" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7865" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7843" class="Bound">a</a> <a id="7867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7845" class="Bound">b</a><a id="7868" class="Symbol">)</a> <a id="7870" class="Symbol">→</a> <a id="7872" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7850" class="Bound">x</a> <a id="7874" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7852" class="Bound">y</a>
  <a id="7880" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="7891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7891" class="Bound">a</a> <a id="7893" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7893" class="Bound">b</a> <a id="7895" class="Symbol">(</a><a id="7896" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7896" class="Bound">x</a> <a id="7898" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7900" class="Bound">mx</a><a id="7902" class="Symbol">)</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7905" class="Bound">y</a> <a id="7907" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7909" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7909" class="Bound">my</a><a id="7911" class="Symbol">)</a> <a id="7913" class="Symbol">=</a> <a id="7915" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="7922" class="Symbol">(</a><a id="7923" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="7936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="7940" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7891" class="Bound">a</a> <a id="7942" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7893" class="Bound">b</a><a id="7943" class="Symbol">)</a>
                                            <a id="7989" class="Symbol">(</a><a id="7990" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7250" class="Function">isMeetUnique</a> <a id="8003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7891" class="Bound">a</a> <a id="8005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7893" class="Bound">b</a> <a id="8007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7896" class="Bound">x</a> <a id="8009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7905" class="Bound">y</a> <a id="8011" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7900" class="Bound">mx</a> <a id="8014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7909" class="Bound">my</a><a id="8016" class="Symbol">)</a>

  <a id="8021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="8032" class="Symbol">:</a> <a id="8034" class="Symbol">∀</a> <a id="8036" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8036" class="Bound">a</a> <a id="8038" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8038" class="Bound">b</a> <a id="8040" class="Symbol">→</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8043" class="Bound">x</a> <a id="8045" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8045" class="Bound">y</a> <a id="8047" class="Symbol">:</a> <a id="8049" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="8054" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8036" class="Bound">a</a> <a id="8060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8038" class="Bound">b</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8043" class="Bound">x</a> <a id="8067" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8069" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8045" class="Bound">y</a>
  <a id="8073" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="8084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8084" class="Bound">a</a> <a id="8086" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8086" class="Bound">b</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8089" class="Bound">x</a> <a id="8091" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8093" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8093" class="Bound">jx</a><a id="8095" class="Symbol">)</a> <a id="8097" class="Symbol">(</a><a id="8098" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8098" class="Bound">y</a> <a id="8100" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8102" class="Bound">jy</a><a id="8104" class="Symbol">)</a> <a id="8106" class="Symbol">=</a> <a id="8108" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="8115" class="Symbol">(</a><a id="8116" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="8129" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8084" class="Bound">a</a> <a id="8135" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8086" class="Bound">b</a><a id="8136" class="Symbol">)</a>
                                            <a id="8182" class="Symbol">(</a><a id="8183" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7527" class="Function">isJoinUnique</a> <a id="8196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8084" class="Bound">a</a> <a id="8198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8086" class="Bound">b</a> <a id="8200" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8089" class="Bound">x</a> <a id="8202" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8098" class="Bound">y</a> <a id="8204" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8093" class="Bound">jx</a> <a id="8207" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8102" class="Bound">jy</a><a id="8209" class="Symbol">)</a>

  <a id="8214" class="Keyword">module</a> <a id="8221" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8221" class="Module">_</a>
    <a id="8227" class="Symbol">(</a><a id="8228" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8233" class="Symbol">:</a> <a id="8235" class="Symbol">∀</a> <a id="8237" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8237" class="Bound">a</a> <a id="8239" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8239" class="Bound">b</a> <a id="8241" class="Symbol">→</a> <a id="8243" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="8248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8237" class="Bound">a</a> <a id="8254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8239" class="Bound">b</a><a id="8255" class="Symbol">)</a>
    <a id="8261" class="Keyword">where</a>

      <a id="8274" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8274" class="Function">meetIdemp</a> <a id="8284" class="Symbol">:</a> <a id="8286" class="Symbol">∀</a> <a id="8288" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a> <a id="8290" class="Symbol">→</a> <a id="8292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8297" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a> <a id="8299" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a> <a id="8301" class="Symbol">.</a><a id="8302" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8306" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8308" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8288" class="Bound">a</a>
      <a id="8316" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8274" class="Function">meetIdemp</a> <a id="8326" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a>
        <a id="8336" class="Symbol">=</a> <a id="8338" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="8345" class="Symbol">(</a><a id="8346" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="8357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8361" class="Symbol">(</a><a id="8362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a><a id="8370" class="Symbol">)</a>
                                 <a id="8405" class="Symbol">(</a><a id="8406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a> <a id="8408" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8410" class="Symbol">(</a><a id="8411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9936" class="Function">isReflIsMeet</a> <a id="8424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8428" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8326" class="Bound">a</a><a id="8429" class="Symbol">)))</a> <a id="8433" class="Symbol">.</a><a id="8434" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

      <a id="8445" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="8454" class="Symbol">:</a> <a id="8456" class="Symbol">∀</a> <a id="8458" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8458" class="Bound">a</a> <a id="8460" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8460" class="Bound">b</a> <a id="8462" class="Symbol">→</a> <a id="8464" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8458" class="Bound">a</a> <a id="8471" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8460" class="Bound">b</a> <a id="8473" class="Symbol">.</a><a id="8474" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8485" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8460" class="Bound">b</a> <a id="8487" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8458" class="Bound">a</a> <a id="8489" class="Symbol">.</a><a id="8490" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="8500" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="8509" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8511" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8513" class="Symbol">=</a> <a id="8515" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="8527" class="Symbol">(</a><a id="8528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="8539" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8541" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8549" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8551" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a><a id="8552" class="Symbol">)</a>
                                           <a id="8597" class="Symbol">((</a><a id="8599" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8604" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8606" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8608" class="Symbol">.</a><a id="8609" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8612" class="Symbol">)</a> <a id="8614" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                            <a id="8660" class="Symbol">(</a><a id="8661" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14363" class="Function">isMeetComm</a> <a id="8672" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="8676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8678" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a>
                                                       <a id="8735" class="Symbol">(</a><a id="8736" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8741" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8743" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8745" class="Symbol">.</a><a id="8746" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8749" class="Symbol">)</a>
                                                       <a id="8806" class="Symbol">(</a><a id="8807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8509" class="Bound">a</a> <a id="8814" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8511" class="Bound">b</a> <a id="8816" class="Symbol">.</a><a id="8817" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="8820" class="Symbol">))))</a> <a id="8825" class="Symbol">.</a><a id="8826" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8829" class="Symbol">)</a>

      <a id="8838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8838" class="Function">meetAssoc</a> <a id="8848" class="Symbol">:</a> <a id="8850" class="Symbol">∀</a> <a id="8852" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8852" class="Bound">a</a> <a id="8854" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8854" class="Bound">b</a> <a id="8856" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8856" class="Bound">c</a>
                <a id="8874" class="Symbol">→</a> <a id="8876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8852" class="Bound">a</a> <a id="8883" class="Symbol">(</a><a id="8884" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8889" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8854" class="Bound">b</a> <a id="8891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8856" class="Bound">c</a> <a id="8893" class="Symbol">.</a><a id="8894" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8897" class="Symbol">)</a> <a id="8899" class="Symbol">.</a><a id="8900" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8904" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8906" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8911" class="Symbol">(</a><a id="8912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="8917" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8852" class="Bound">a</a> <a id="8919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8854" class="Bound">b</a> <a id="8921" class="Symbol">.</a><a id="8922" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="8925" class="Symbol">)</a> <a id="8927" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8856" class="Bound">c</a> <a id="8929" class="Symbol">.</a><a id="8930" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="8940" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8838" class="Function">meetAssoc</a> <a id="8950" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="8952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="8954" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a>
        <a id="8964" class="Symbol">=</a> <a id="8966" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8970" class="Symbol">(</a><a id="8971" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a>
                          <a id="9016" class="Symbol">(</a><a id="9017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9022" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9024" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9026" class="Symbol">.</a><a id="9027" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9030" class="Symbol">)</a> <a id="9032" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a>
                          <a id="9060" class="Symbol">(</a><a id="9061" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9066" class="Symbol">(</a><a id="9067" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9072" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9074" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9076" class="Symbol">.</a><a id="9077" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9080" class="Symbol">)</a> <a id="9082" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a><a id="9083" class="Symbol">)</a>
                         <a id="9110" class="Symbol">((</a><a id="9112" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9117" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9125" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9127" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9129" class="Symbol">.</a><a id="9130" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9133" class="Symbol">)</a> <a id="9135" class="Symbol">.</a><a id="9136" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9139" class="Symbol">)</a> <a id="9141" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                          <a id="9169" class="Symbol">(</a><a id="9170" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14591" class="Function">isMeetAssoc</a> <a id="9182" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="9186" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9188" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a>
                                      <a id="9230" class="Symbol">(</a><a id="9231" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9238" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9240" class="Symbol">.</a><a id="9241" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9244" class="Symbol">)</a>
                                      <a id="9284" class="Symbol">(</a><a id="9285" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9294" class="Symbol">.</a><a id="9295" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9298" class="Symbol">)</a>
                                      <a id="9338" class="Symbol">(</a><a id="9339" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9344" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9352" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9354" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9356" class="Symbol">.</a><a id="9357" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9360" class="Symbol">)</a> <a id="9362" class="Symbol">.</a><a id="9363" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9366" class="Symbol">)</a>
                                      <a id="9406" class="Symbol">(</a><a id="9407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9416" class="Symbol">.</a><a id="9417" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9420" class="Symbol">)</a>
                                      <a id="9460" class="Symbol">(</a><a id="9461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9466" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9468" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9470" class="Symbol">.</a><a id="9471" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9474" class="Symbol">)</a>
                                      <a id="9514" class="Symbol">(</a><a id="9515" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8950" class="Bound">a</a> <a id="9522" class="Symbol">(</a><a id="9523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8228" class="Bound">meet</a> <a id="9528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8952" class="Bound">b</a> <a id="9530" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8954" class="Bound">c</a> <a id="9532" class="Symbol">.</a><a id="9533" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9536" class="Symbol">)</a> <a id="9538" class="Symbol">.</a><a id="9539" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="9542" class="Symbol">))))</a> <a id="9547" class="Symbol">.</a><a id="9548" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9551" class="Symbol">)</a>

  <a id="9556" class="Keyword">module</a> <a id="9563" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9563" class="Module">_</a>
    <a id="9569" class="Symbol">(</a><a id="9570" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9575" class="Symbol">:</a> <a id="9577" class="Symbol">∀</a> <a id="9579" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9579" class="Bound">a</a> <a id="9581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9581" class="Bound">b</a> <a id="9583" class="Symbol">→</a> <a id="9585" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="9590" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="9594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9579" class="Bound">a</a> <a id="9596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9581" class="Bound">b</a><a id="9597" class="Symbol">)</a>
    <a id="9603" class="Keyword">where</a>

      <a id="9616" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9616" class="Function">joinIdem</a> <a id="9625" class="Symbol">:</a> <a id="9627" class="Symbol">∀</a> <a id="9629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a> <a id="9631" class="Symbol">→</a> <a id="9633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9638" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a> <a id="9640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a> <a id="9642" class="Symbol">.</a><a id="9643" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9647" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9649" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9629" class="Bound">a</a>
      <a id="9657" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9616" class="Function">joinIdem</a> <a id="9666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a>
        <a id="9676" class="Symbol">=</a> <a id="9678" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="9685" class="Symbol">(</a><a id="9686" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="9697" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9699" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9701" class="Symbol">(</a><a id="9702" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9709" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a><a id="9710" class="Symbol">)</a>
                                 <a id="9745" class="Symbol">(</a><a id="9746" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a> <a id="9748" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10187" class="Function">isReflIsJoin</a> <a id="9764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="9768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9666" class="Bound">a</a><a id="9769" class="Symbol">)))</a> <a id="9773" class="Symbol">.</a><a id="9774" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

      <a id="9785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="9794" class="Symbol">:</a> <a id="9796" class="Symbol">∀</a> <a id="9798" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9798" class="Bound">a</a> <a id="9800" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9800" class="Bound">b</a> <a id="9802" class="Symbol">→</a> <a id="9804" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9809" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9798" class="Bound">a</a> <a id="9811" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9800" class="Bound">b</a> <a id="9813" class="Symbol">.</a><a id="9814" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9818" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9820" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9800" class="Bound">b</a> <a id="9827" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9798" class="Bound">a</a> <a id="9829" class="Symbol">.</a><a id="9830" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="9840" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="9849" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="9851" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9853" class="Symbol">=</a> <a id="9855" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="9867" class="Symbol">(</a><a id="9868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="9879" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9881" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9889" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a><a id="9892" class="Symbol">)</a>
                                           <a id="9937" class="Symbol">((</a><a id="9939" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="9944" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="9946" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="9948" class="Symbol">.</a><a id="9949" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="9952" class="Symbol">)</a> <a id="9954" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                            <a id="10000" class="Symbol">(</a><a id="10001" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="10012" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="10016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="10018" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a>
                                                       <a id="10075" class="Symbol">(</a><a id="10076" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10081" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="10083" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="10085" class="Symbol">.</a><a id="10086" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10089" class="Symbol">)</a>
                                                       <a id="10146" class="Symbol">(</a><a id="10147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10152" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9849" class="Bound">a</a> <a id="10154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9851" class="Bound">b</a> <a id="10156" class="Symbol">.</a><a id="10157" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10160" class="Symbol">))))</a> <a id="10165" class="Symbol">.</a><a id="10166" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10169" class="Symbol">)</a>

      <a id="10178" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10178" class="Function">joinAssoc</a> <a id="10188" class="Symbol">:</a> <a id="10190" class="Symbol">∀</a> <a id="10192" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10192" class="Bound">a</a> <a id="10194" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10194" class="Bound">b</a> <a id="10196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10196" class="Bound">c</a>
                <a id="10214" class="Symbol">→</a> <a id="10216" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10221" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10192" class="Bound">a</a> <a id="10223" class="Symbol">(</a><a id="10224" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10194" class="Bound">b</a> <a id="10231" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10196" class="Bound">c</a> <a id="10233" class="Symbol">.</a><a id="10234" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10237" class="Symbol">)</a> <a id="10239" class="Symbol">.</a><a id="10240" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10244" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10251" class="Symbol">(</a><a id="10252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10192" class="Bound">a</a> <a id="10259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10194" class="Bound">b</a> <a id="10261" class="Symbol">.</a><a id="10262" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10265" class="Symbol">)</a> <a id="10267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10196" class="Bound">c</a> <a id="10269" class="Symbol">.</a><a id="10270" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
      <a id="10280" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10178" class="Function">joinAssoc</a> <a id="10290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10294" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a>
        <a id="10304" class="Symbol">=</a> <a id="10306" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Cubical.Data.Sigma.Properties.html#2060" class="Function">PathPΣ</a> <a id="10318" class="Symbol">(</a><a id="10319" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a>
                          <a id="10356" class="Symbol">(</a><a id="10357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10364" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10366" class="Symbol">.</a><a id="10367" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10370" class="Symbol">)</a> <a id="10372" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a>
                          <a id="10400" class="Symbol">(</a><a id="10401" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10406" class="Symbol">(</a><a id="10407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10416" class="Symbol">.</a><a id="10417" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10420" class="Symbol">)</a> <a id="10422" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a><a id="10423" class="Symbol">)</a>
                         <a id="10450" class="Symbol">((</a><a id="10452" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10457" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10459" class="Symbol">(</a><a id="10460" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10465" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10467" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10469" class="Symbol">.</a><a id="10470" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10473" class="Symbol">)</a> <a id="10475" class="Symbol">.</a><a id="10476" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10479" class="Symbol">)</a> <a id="10481" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                          <a id="10509" class="Symbol">(</a><a id="10510" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15599" class="Function">isJoinAssoc</a> <a id="10522" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="10526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10530" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a>
                                      <a id="10570" class="Symbol">(</a><a id="10571" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10576" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10578" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10580" class="Symbol">.</a><a id="10581" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10584" class="Symbol">)</a>
                                      <a id="10624" class="Symbol">(</a><a id="10625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10630" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10634" class="Symbol">.</a><a id="10635" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10638" class="Symbol">)</a>
                                      <a id="10678" class="Symbol">(</a><a id="10679" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10684" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10686" class="Symbol">(</a><a id="10687" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10692" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10694" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10696" class="Symbol">.</a><a id="10697" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10700" class="Symbol">)</a> <a id="10702" class="Symbol">.</a><a id="10703" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10706" class="Symbol">)</a>
                                      <a id="10746" class="Symbol">(</a><a id="10747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10752" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10756" class="Symbol">.</a><a id="10757" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10760" class="Symbol">)</a>
                                      <a id="10800" class="Symbol">(</a><a id="10801" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10808" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10810" class="Symbol">.</a><a id="10811" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10814" class="Symbol">)</a>
                                      <a id="10854" class="Symbol">(</a><a id="10855" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10860" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10290" class="Bound">a</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9570" class="Bound">join</a> <a id="10868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10292" class="Bound">b</a> <a id="10870" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10294" class="Bound">c</a> <a id="10872" class="Symbol">.</a><a id="10873" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10876" class="Symbol">)</a> <a id="10878" class="Symbol">.</a><a id="10879" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="10882" class="Symbol">))))</a> <a id="10887" class="Symbol">.</a><a id="10888" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10891" class="Symbol">)</a>

  <a id="10896" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10896" class="Function">order≃meet</a> <a id="10907" class="Symbol">:</a> <a id="10909" class="Symbol">∀</a> <a id="10911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10913" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10913" class="Bound">b</a> <a id="10915" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10915" class="Bound">a∧b</a>
             <a id="10932" class="Symbol">→</a> <a id="10934" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="10941" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="10945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10947" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10913" class="Bound">b</a> <a id="10949" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10915" class="Bound">a∧b</a>
             <a id="10966" class="Symbol">→</a> <a id="10968" class="Symbol">(</a><a id="10969" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10971" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="10973" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10913" class="Bound">b</a><a id="10974" class="Symbol">)</a> <a id="10976" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10978" class="Symbol">(</a><a id="10979" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10911" class="Bound">a</a> <a id="10981" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10983" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10915" class="Bound">a∧b</a><a id="10986" class="Symbol">)</a>
  <a id="10990" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10896" class="Function">order≃meet</a> <a id="11001" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11003" class="Bound">b</a> <a id="11005" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a>
    <a id="11020" class="Symbol">=</a> <a id="11022" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="11039" class="Symbol">(</a><a id="11040" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4378" class="Function">prop</a> <a id="11045" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11047" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11003" class="Bound">b</a><a id="11048" class="Symbol">)</a>
                       <a id="11073" class="Symbol">(</a><a id="11074" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4346" class="Function">set</a> <a id="11078" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11080" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a><a id="11083" class="Symbol">)</a>
                       <a id="11108" class="Symbol">(λ</a> <a id="11111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11111" class="Bound">a≤b</a> <a id="11115" class="Symbol">→</a> <a id="11117" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="11122" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11124" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11128" class="Symbol">(</a><a id="11129" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11135" class="Symbol">(</a><a id="11136" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a> <a id="11143" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a><a id="11144" class="Symbol">)</a> <a id="11146" class="Symbol">(</a><a id="11147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11001" class="Bound">a</a> <a id="11153" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11155" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11111" class="Bound">a≤b</a><a id="11158" class="Symbol">))</a>
                                            <a id="11205" class="Symbol">(</a><a id="11206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a> <a id="11213" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11217" class="Symbol">.</a><a id="11218" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11227" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a><a id="11230" class="Symbol">)</a> <a id="11232" class="Symbol">.</a><a id="11233" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="11236" class="Symbol">))</a>
                        <a id="11263" class="Symbol">λ</a> <a id="11265" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11265" class="Bound">a≡a∧b</a> <a id="11271" class="Symbol">→</a> <a id="11273" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11279" class="Symbol">(</a><a id="11280" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">_≤</a> <a id="11283" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11003" class="Bound">b</a><a id="11284" class="Symbol">)</a> <a id="11286" class="Symbol">(</a><a id="11287" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11291" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11265" class="Bound">a≡a∧b</a><a id="11296" class="Symbol">)</a>
                                         <a id="11339" class="Symbol">(</a><a id="11340" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11009" class="Bound">funa∧b</a> <a id="11347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a> <a id="11351" class="Symbol">.</a><a id="11352" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11356" class="Symbol">(</a><a id="11357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11005" class="Bound">a∧b</a><a id="11364" class="Symbol">)</a> <a id="11366" class="Symbol">.</a><a id="11367" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11370" class="Symbol">)</a>

  <a id="11375" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11375" class="Function">order≃join</a> <a id="11386" class="Symbol">:</a> <a id="11388" class="Symbol">∀</a> <a id="11390" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11390" class="Bound">a</a> <a id="11392" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a> <a id="11394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11394" class="Bound">a∨b</a>
             <a id="11411" class="Symbol">→</a> <a id="11413" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="11420" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4312" class="Function">pre</a> <a id="11424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11390" class="Bound">a</a> <a id="11426" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a> <a id="11428" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11394" class="Bound">a∨b</a>
             <a id="11445" class="Symbol">→</a> <a id="11447" class="Symbol">(</a><a id="11448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11390" class="Bound">a</a> <a id="11450" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤</a> <a id="11452" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a><a id="11453" class="Symbol">)</a> <a id="11455" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11457" class="Symbol">(</a><a id="11458" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11392" class="Bound">b</a> <a id="11460" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11462" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11394" class="Bound">a∨b</a><a id="11465" class="Symbol">)</a>
  <a id="11469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11375" class="Function">order≃join</a> <a id="11480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11480" class="Bound">a</a> <a id="11482" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a> <a id="11484" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11488" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a>
    <a id="11499" class="Symbol">=</a> <a id="11501" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4378" class="Function">prop</a> <a id="11524" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11480" class="Bound">a</a> <a id="11526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a><a id="11527" class="Symbol">)</a>
                       <a id="11552" class="Symbol">(</a><a id="11553" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4346" class="Function">set</a> <a id="11557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a> <a id="11559" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a><a id="11562" class="Symbol">)</a>
                       <a id="11587" class="Symbol">(λ</a> <a id="11590" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11590" class="Bound">a≤b</a> <a id="11594" class="Symbol">→</a> <a id="11596" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4452" class="Function">anti</a> <a id="11601" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a> <a id="11603" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11607" class="Symbol">(</a><a id="11608" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a> <a id="11615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11619" class="Symbol">.</a><a id="11620" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11624" class="Symbol">(</a><a id="11625" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a><a id="11632" class="Symbol">)</a> <a id="11634" class="Symbol">.</a><a id="11635" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11638" class="Symbol">)</a>
                                            <a id="11684" class="Symbol">(</a><a id="11685" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11691" class="Symbol">(</a><a id="11692" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a> <a id="11699" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a><a id="11700" class="Symbol">)</a> <a id="11702" class="Symbol">(</a><a id="11703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11590" class="Bound">a≤b</a> <a id="11707" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11709" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11713" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11482" class="Bound">b</a><a id="11714" class="Symbol">)))</a>
                        <a id="11742" class="Symbol">λ</a> <a id="11744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11744" class="Bound">b≡a∨b</a> <a id="11750" class="Symbol">→</a> <a id="11752" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="11758" class="Symbol">(</a><a id="11759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11480" class="Bound">a</a> <a id="11761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4247" class="Bound Operator">≤_</a><a id="11763" class="Symbol">)</a> <a id="11765" class="Symbol">(</a><a id="11766" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11770" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11744" class="Bound">b≡a∨b</a><a id="11775" class="Symbol">)</a>
                                        <a id="11817" class="Symbol">(</a><a id="11818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11488" class="Bound">funa∨b</a> <a id="11825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a> <a id="11829" class="Symbol">.</a><a id="11830" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11834" class="Symbol">(</a><a id="11835" href="Cubical.Relation.Binary.Order.Poset.Properties.html#4419" class="Function">rfl</a> <a id="11839" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11484" class="Bound">a∨b</a><a id="11842" class="Symbol">)</a> <a id="11844" class="Symbol">.</a><a id="11845" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="11848" class="Symbol">)</a>

<a id="11851" class="Comment">-- Equivalences of posets respect meets and joins</a>
<a id="IsPosetEquivRespectsMeet"></a><a id="11901" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11901" class="Function">IsPosetEquivRespectsMeet</a> <a id="11926" class="Symbol">:</a> <a id="11928" class="Symbol">{</a><a id="11929" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11929" class="Bound">P</a> <a id="11931" class="Symbol">:</a> <a id="11933" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="11939" href="Cubical.Relation.Binary.Order.Poset.Properties.html#723" class="Generalizable">ℓ₀</a> <a id="11942" href="Cubical.Relation.Binary.Order.Poset.Properties.html#726" class="Generalizable">ℓ₀&#39;</a><a id="11945" class="Symbol">}</a> <a id="11947" class="Symbol">{</a><a id="11948" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11948" class="Bound">S</a> <a id="11950" class="Symbol">:</a> <a id="11952" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="11958" href="Cubical.Relation.Binary.Order.Poset.Properties.html#730" class="Generalizable">ℓ₁</a> <a id="11961" href="Cubical.Relation.Binary.Order.Poset.Properties.html#733" class="Generalizable">ℓ₁&#39;</a><a id="11964" class="Symbol">}</a> <a id="11966" class="Symbol">(</a><a id="11967" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="11969" class="Symbol">:</a> <a id="11971" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="11982" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11929" class="Bound">P</a> <a id="11984" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11948" class="Bound">S</a><a id="11985" class="Symbol">)</a>
                        <a id="12011" class="Symbol">→</a> <a id="12013" class="Symbol">∀</a> <a id="12015" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12015" class="Bound">a</a> <a id="12017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12017" class="Bound">b</a> <a id="12019" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12019" class="Bound">a∧b</a>
                        <a id="12047" class="Symbol">→</a> <a id="12049" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="12056" class="Symbol">(</a><a id="12057" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="12074" class="Symbol">(</a><a id="12075" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="12092" class="Symbol">(</a><a id="12093" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11929" class="Bound">P</a> <a id="12095" class="Symbol">.</a><a id="12096" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12099" class="Symbol">)))</a> <a id="12103" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12015" class="Bound">a</a> <a id="12105" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12017" class="Bound">b</a> <a id="12107" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12019" class="Bound">a∧b</a>
                        <a id="12135" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12137" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="12144" class="Symbol">(</a><a id="12145" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="12162" class="Symbol">(</a><a id="12163" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="12180" class="Symbol">(</a><a id="12181" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11948" class="Bound">S</a> <a id="12183" class="Symbol">.</a><a id="12184" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12187" class="Symbol">)))</a>
                                 <a id="12224" class="Symbol">(</a><a id="12225" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12234" class="Symbol">(</a><a id="12235" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="12237" class="Symbol">.</a><a id="12238" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12241" class="Symbol">)</a> <a id="12243" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12015" class="Bound">a</a><a id="12244" class="Symbol">)</a>
                                 <a id="12279" class="Symbol">(</a><a id="12280" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12289" class="Symbol">(</a><a id="12290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="12292" class="Symbol">.</a><a id="12293" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12296" class="Symbol">)</a> <a id="12298" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12017" class="Bound">b</a><a id="12299" class="Symbol">)</a>
                                 <a id="12334" class="Symbol">(</a><a id="12335" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12344" class="Symbol">(</a><a id="12345" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11967" class="Bound">e</a> <a id="12347" class="Symbol">.</a><a id="12348" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12351" class="Symbol">)</a> <a id="12353" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12019" class="Bound">a∧b</a><a id="12356" class="Symbol">)</a>
<a id="12358" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11901" class="Function">IsPosetEquivRespectsMeet</a> <a id="12383" class="Symbol">{</a><a id="12384" class="Argument">P</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12388" class="Bound">P</a><a id="12389" class="Symbol">}</a> <a id="12391" class="Symbol">{</a><a id="12392" class="Argument">S</a> <a id="12394" class="Symbol">=</a> <a id="12396" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12396" class="Bound">S</a><a id="12397" class="Symbol">}</a> <a id="12399" class="Symbol">(</a><a id="12400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12402" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12404" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a><a id="12409" class="Symbol">)</a> <a id="12411" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a> <a id="12413" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a> <a id="12415" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a>
  <a id="12421" class="Symbol">=</a> <a id="12423" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="12454" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13693" class="Function">proP</a> <a id="12459" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a> <a id="12461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a> <a id="12463" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12466" class="Symbol">)</a>
                     <a id="12489" class="Symbol">(</a><a id="12490" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="12503" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13730" class="Function">proS</a> <a id="12508" class="Symbol">(</a><a id="12509" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12518" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="12521" class="Symbol">)</a> <a id="12523" class="Symbol">(</a><a id="12524" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12533" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12535" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="12536" class="Symbol">)</a> <a id="12538" class="Symbol">(</a><a id="12539" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12553" class="Symbol">))</a>
                     <a id="12577" class="Symbol">(λ</a> <a id="12580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12580" class="Bound">meet</a> <a id="12585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a>
                       <a id="12610" class="Symbol">→</a> <a id="12612" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="12632" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="12638" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a> <a id="12640" class="Symbol">(</a><a id="12641" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12650" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12652" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12655" class="Symbol">)</a> <a id="12657" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="12685" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a> <a id="12707" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">≤P_</a><a id="12710" class="Symbol">)</a> <a id="12712" class="Symbol">(</a><a id="12713" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="12719" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12721" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a><a id="12724" class="Symbol">)</a> <a id="12726" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="12754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12580" class="Bound">meet</a> <a id="12759" class="Symbol">(</a><a id="12760" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12769" class="Symbol">)</a> <a id="12771" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="12799" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="12803" class="Symbol">(</a><a id="12804" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="12823" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="12829" class="Symbol">(</a><a id="12830" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12839" class="Symbol">)</a> <a id="12841" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a> <a id="12843" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                              <a id="12876" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13572" class="Function Operator">_≤S</a> <a id="12892" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="12901" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12903" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="12904" class="Symbol">)</a> <a id="12906" class="Symbol">(</a><a id="12907" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="12913" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12915" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12916" class="Symbol">))</a>
                             <a id="12948" class="Symbol">(</a><a id="12949" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="12968" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="12974" class="Symbol">(</a><a id="12975" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="12981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="12983" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="12984" class="Symbol">)</a> <a id="12986" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a> <a id="12988" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                              <a id="13021" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="13032" class="Symbol">(</a><a id="13033" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13572" class="Function Operator">_≤S</a> <a id="13037" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="13046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13048" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="13049" class="Symbol">)</a> <a id="13051" class="Symbol">(</a><a id="13052" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="13058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12585" class="Bound">x</a><a id="13061" class="Symbol">)))</a>
                      <a id="13087" class="Symbol">λ</a> <a id="13089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13089" class="Bound">meet</a> <a id="13094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a>
                       <a id="13119" class="Symbol">→</a> <a id="13121" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="13140" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="13146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a> <a id="13148" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12415" class="Bound">a∧b</a> <a id="13152" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="13180" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13089" class="Bound">meet</a> <a id="13185" class="Symbol">(</a><a id="13186" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="13195" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13197" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13198" class="Symbol">)</a> <a id="13200" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="13228" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="13253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="13259" class="Symbol">(</a><a id="13260" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="13269" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13272" class="Symbol">)</a> <a id="13274" class="Symbol">(</a><a id="13275" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="13284" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="13287" class="Symbol">)</a> <a id="13289" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                               <a id="13323" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="13335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">_≤P_</a> <a id="13340" class="Symbol">(</a><a id="13341" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13349" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13350" class="Symbol">)</a> <a id="13352" class="Symbol">(</a><a id="13353" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12411" class="Bound">a</a><a id="13362" class="Symbol">))</a>
                             <a id="13394" class="Symbol">(</a><a id="13395" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="13415" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12404" class="Bound">posEq</a> <a id="13421" class="Symbol">(</a><a id="13422" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="13431" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13433" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13434" class="Symbol">)</a> <a id="13436" class="Symbol">(</a><a id="13437" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="13446" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="13449" class="Symbol">)</a> <a id="13451" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                               <a id="13485" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="13497" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">_≤P_</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13509" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13511" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13094" class="Bound">x</a><a id="13512" class="Symbol">)</a> <a id="13514" class="Symbol">(</a><a id="13515" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="13521" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12400" class="Bound">e</a> <a id="13523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12413" class="Bound">b</a><a id="13524" class="Symbol">))</a>
  <a id="13529" class="Keyword">where</a> <a id="13535" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13535" class="Function Operator">_≤P_</a> <a id="13540" class="Symbol">=</a> <a id="13542" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="13555" class="Symbol">(</a><a id="13556" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12388" class="Bound">P</a> <a id="13558" class="Symbol">.</a><a id="13559" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13562" class="Symbol">)</a>
        <a id="13572" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13572" class="Function Operator">_≤S_</a> <a id="13577" class="Symbol">=</a> <a id="13579" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="13592" class="Symbol">(</a><a id="13593" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12396" class="Bound">S</a> <a id="13595" class="Symbol">.</a><a id="13596" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13599" class="Symbol">)</a>

        <a id="13610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13610" class="Function">posP</a> <a id="13615" class="Symbol">=</a> <a id="13617" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="13634" class="Symbol">(</a><a id="13635" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12388" class="Bound">P</a> <a id="13637" class="Symbol">.</a><a id="13638" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13641" class="Symbol">)</a>
        <a id="13651" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13651" class="Function">posS</a> <a id="13656" class="Symbol">=</a> <a id="13658" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="13675" class="Symbol">(</a><a id="13676" href="Cubical.Relation.Binary.Order.Poset.Properties.html#12396" class="Bound">S</a> <a id="13678" class="Symbol">.</a><a id="13679" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13682" class="Symbol">)</a>

        <a id="13693" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13693" class="Function">proP</a> <a id="13698" class="Symbol">=</a> <a id="13700" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="13717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13610" class="Function">posP</a>
        <a id="13730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13730" class="Function">proS</a> <a id="13735" class="Symbol">=</a> <a id="13737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="13754" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13651" class="Function">posS</a>

<a id="IsPosetEquivRespectsJoin"></a><a id="13760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13760" class="Function">IsPosetEquivRespectsJoin</a> <a id="13785" class="Symbol">:</a> <a id="13787" class="Symbol">{</a><a id="13788" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13788" class="Bound">P</a> <a id="13790" class="Symbol">:</a> <a id="13792" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="13798" href="Cubical.Relation.Binary.Order.Poset.Properties.html#723" class="Generalizable">ℓ₀</a> <a id="13801" href="Cubical.Relation.Binary.Order.Poset.Properties.html#726" class="Generalizable">ℓ₀&#39;</a><a id="13804" class="Symbol">}</a> <a id="13806" class="Symbol">{</a><a id="13807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13807" class="Bound">S</a> <a id="13809" class="Symbol">:</a> <a id="13811" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="13817" href="Cubical.Relation.Binary.Order.Poset.Properties.html#730" class="Generalizable">ℓ₁</a> <a id="13820" href="Cubical.Relation.Binary.Order.Poset.Properties.html#733" class="Generalizable">ℓ₁&#39;</a><a id="13823" class="Symbol">}</a> <a id="13825" class="Symbol">(</a><a id="13826" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="13828" class="Symbol">:</a> <a id="13830" href="Cubical.Relation.Binary.Order.Poset.Base.html#2255" class="Function">PosetEquiv</a> <a id="13841" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13788" class="Bound">P</a> <a id="13843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13807" class="Bound">S</a><a id="13844" class="Symbol">)</a>
                        <a id="13870" class="Symbol">→</a> <a id="13872" class="Symbol">∀</a> <a id="13874" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13874" class="Bound">a</a> <a id="13876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13876" class="Bound">b</a> <a id="13878" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13878" class="Bound">a∨b</a>
                        <a id="13906" class="Symbol">→</a> <a id="13908" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="13915" class="Symbol">(</a><a id="13916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="13933" class="Symbol">(</a><a id="13934" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="13951" class="Symbol">(</a><a id="13952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13788" class="Bound">P</a> <a id="13954" class="Symbol">.</a><a id="13955" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13958" class="Symbol">)))</a> <a id="13962" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13874" class="Bound">a</a> <a id="13964" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13876" class="Bound">b</a> <a id="13966" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13878" class="Bound">a∨b</a>
                        <a id="13994" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="13996" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="14003" class="Symbol">(</a><a id="14004" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="14021" class="Symbol">(</a><a id="14022" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="14039" class="Symbol">(</a><a id="14040" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13807" class="Bound">S</a> <a id="14042" class="Symbol">.</a><a id="14043" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="14046" class="Symbol">)))</a>
                                 <a id="14083" class="Symbol">(</a><a id="14084" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14093" class="Symbol">(</a><a id="14094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="14096" class="Symbol">.</a><a id="14097" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14100" class="Symbol">)</a> <a id="14102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13874" class="Bound">a</a><a id="14103" class="Symbol">)</a>
                                 <a id="14138" class="Symbol">(</a><a id="14139" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14148" class="Symbol">(</a><a id="14149" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="14151" class="Symbol">.</a><a id="14152" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14155" class="Symbol">)</a> <a id="14157" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13876" class="Bound">b</a><a id="14158" class="Symbol">)</a>
                                 <a id="14193" class="Symbol">(</a><a id="14194" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14203" class="Symbol">(</a><a id="14204" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13826" class="Bound">e</a> <a id="14206" class="Symbol">.</a><a id="14207" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="14210" class="Symbol">)</a> <a id="14212" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13878" class="Bound">a∨b</a><a id="14215" class="Symbol">)</a>

<a id="14218" href="Cubical.Relation.Binary.Order.Poset.Properties.html#13760" class="Function">IsPosetEquivRespectsJoin</a> <a id="14243" class="Symbol">{</a><a id="14244" class="Argument">P</a> <a id="14246" class="Symbol">=</a> <a id="14248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14248" class="Bound">P</a><a id="14249" class="Symbol">}</a> <a id="14251" class="Symbol">{</a><a id="14252" class="Argument">S</a> <a id="14254" class="Symbol">=</a> <a id="14256" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14256" class="Bound">S</a><a id="14257" class="Symbol">}</a> <a id="14259" class="Symbol">(</a><a id="14260" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14262" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14264" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a><a id="14269" class="Symbol">)</a> <a id="14271" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14275" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a>
  <a id="14281" class="Symbol">=</a> <a id="14283" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="14300" class="Symbol">(</a><a id="14301" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="14314" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15557" class="Function">proP</a> <a id="14319" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14321" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14323" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14326" class="Symbol">)</a>
                     <a id="14349" class="Symbol">(</a><a id="14350" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="14363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15594" class="Function">proS</a> <a id="14368" class="Symbol">(</a><a id="14369" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14380" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a><a id="14381" class="Symbol">)</a> <a id="14383" class="Symbol">(</a><a id="14384" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14393" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14395" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a><a id="14396" class="Symbol">)</a> <a id="14398" class="Symbol">(</a><a id="14399" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14408" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14410" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14413" class="Symbol">))</a>
                     <a id="14437" class="Symbol">(λ</a> <a id="14440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14440" class="Bound">join</a> <a id="14445" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a>
                       <a id="14470" class="Symbol">→</a> <a id="14472" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="14492" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="14498" class="Symbol">(</a><a id="14499" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14508" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14510" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14513" class="Symbol">)</a> <a id="14515" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a> <a id="14517" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="14545" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="14556" class="Symbol">(</a><a id="14557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P</a> <a id="14561" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14567" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14569" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14570" class="Symbol">)</a> <a id="14572" class="Symbol">(</a><a id="14573" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="14579" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a><a id="14584" class="Symbol">)</a> <a id="14586" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="14614" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14440" class="Bound">join</a> <a id="14619" class="Symbol">(</a><a id="14620" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14628" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14629" class="Symbol">)</a> <a id="14631" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="14659" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="14663" class="Symbol">(</a><a id="14664" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="14683" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="14689" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14691" class="Symbol">(</a><a id="14692" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14698" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14700" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14701" class="Symbol">)</a> <a id="14703" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                               <a id="14737" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="14748" class="Symbol">(</a><a id="14749" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14758" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a> <a id="14762" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15436" class="Function Operator">≤S_</a><a id="14765" class="Symbol">)</a> <a id="14767" class="Symbol">(</a><a id="14768" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="14774" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14777" class="Symbol">))</a>
                              <a id="14810" class="Symbol">(</a><a id="14811" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="14830" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="14836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14838" class="Symbol">(</a><a id="14839" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="14845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14847" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14848" class="Symbol">)</a> <a id="14850" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                               <a id="14884" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="14895" class="Symbol">(</a><a id="14896" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="14905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14907" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a> <a id="14909" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15436" class="Function Operator">≤S_</a><a id="14912" class="Symbol">)</a> <a id="14914" class="Symbol">(</a><a id="14915" href="Cubical.Foundations.Equiv.html#3216" class="Function">secEq</a> <a id="14921" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="14923" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14445" class="Bound">x</a><a id="14924" class="Symbol">)))</a>
                      <a id="14950" class="Symbol">λ</a> <a id="14952" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14952" class="Bound">join</a> <a id="14957" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a>
                       <a id="14982" class="Symbol">→</a> <a id="14984" href="Cubical.Relation.Binary.Order.Poset.Base.html#1827" class="Field">IsPosetEquiv.pres≤</a> <a id="15003" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="15009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14275" class="Bound">a∨b</a> <a id="15013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a> <a id="15015" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="15043" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14952" class="Bound">join</a> <a id="15048" class="Symbol">(</a><a id="15049" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="15058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15061" class="Symbol">)</a> <a id="15063" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                         <a id="15091" href="Cubical.Data.Sigma.Properties.html#14387" class="Function">≃-×</a> <a id="15095" class="Symbol">(</a><a id="15096" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="15116" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="15122" class="Symbol">(</a><a id="15123" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="15132" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15134" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a><a id="15135" class="Symbol">)</a> <a id="15137" class="Symbol">(</a><a id="15138" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="15147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15149" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15150" class="Symbol">)</a> <a id="15152" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                               <a id="15186" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="15198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P_</a> <a id="15203" class="Symbol">(</a><a id="15204" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15210" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15212" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14271" class="Bound">a</a><a id="15213" class="Symbol">)</a> <a id="15215" class="Symbol">(</a><a id="15216" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15222" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15224" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15225" class="Symbol">))</a>
                              <a id="15258" class="Symbol">(</a><a id="15259" href="Cubical.Relation.Binary.Order.Poset.Base.html#1963" class="Function">IsPosetEquiv.pres≤⁻</a> <a id="15279" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14264" class="Bound">posEq</a> <a id="15285" class="Symbol">(</a><a id="15286" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="15295" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15297" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a><a id="15298" class="Symbol">)</a> <a id="15300" class="Symbol">(</a><a id="15301" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="15310" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15312" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15313" class="Symbol">)</a> <a id="15315" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                               <a id="15349" href="Cubical.Foundations.Transport.html#3264" class="Function">subst2Equiv</a> <a id="15361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P_</a> <a id="15366" class="Symbol">(</a><a id="15367" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15373" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15375" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14273" class="Bound">b</a><a id="15376" class="Symbol">)</a> <a id="15378" class="Symbol">(</a><a id="15379" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="15385" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14260" class="Bound">e</a> <a id="15387" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14957" class="Bound">x</a><a id="15388" class="Symbol">))</a>
  <a id="15393" class="Keyword">where</a> <a id="15399" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15399" class="Function Operator">_≤P_</a> <a id="15404" class="Symbol">=</a> <a id="15406" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="15419" class="Symbol">(</a><a id="15420" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14248" class="Bound">P</a> <a id="15422" class="Symbol">.</a><a id="15423" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15426" class="Symbol">)</a>
        <a id="15436" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15436" class="Function Operator">_≤S_</a> <a id="15441" class="Symbol">=</a> <a id="15443" href="Cubical.Relation.Binary.Order.Poset.Base.html#1241" class="Field Operator">PosetStr._≤_</a> <a id="15456" class="Symbol">(</a><a id="15457" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14256" class="Bound">S</a> <a id="15459" class="Symbol">.</a><a id="15460" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15463" class="Symbol">)</a>

        <a id="15474" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15474" class="Function">posP</a> <a id="15479" class="Symbol">=</a> <a id="15481" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15498" class="Symbol">(</a><a id="15499" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14248" class="Bound">P</a> <a id="15501" class="Symbol">.</a><a id="15502" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15505" class="Symbol">)</a>
        <a id="15515" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15515" class="Function">posS</a> <a id="15520" class="Symbol">=</a> <a id="15522" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15539" class="Symbol">(</a><a id="15540" href="Cubical.Relation.Binary.Order.Poset.Properties.html#14256" class="Bound">S</a> <a id="15542" class="Symbol">.</a><a id="15543" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15546" class="Symbol">)</a>

        <a id="15557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15557" class="Function">proP</a> <a id="15562" class="Symbol">=</a> <a id="15564" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="15581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15474" class="Function">posP</a>
        <a id="15594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15594" class="Function">proS</a> <a id="15599" class="Symbol">=</a> <a id="15601" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="15618" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15515" class="Function">posS</a>

<a id="15624" class="Keyword">module</a> <a id="15631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15631" class="Module">_</a>
  <a id="15635" class="Symbol">(</a><a id="15636" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="15640" class="Symbol">:</a> <a id="15642" href="Cubical.Relation.Binary.Order.Poset.Base.html#1341" class="Function">Poset</a> <a id="15648" href="Cubical.Relation.Binary.Order.Poset.Properties.html#714" class="Generalizable">ℓ</a> <a id="15650" href="Cubical.Relation.Binary.Order.Poset.Properties.html#716" class="Generalizable">ℓ&#39;</a><a id="15652" class="Symbol">)</a>
  <a id="15656" class="Keyword">where</a>
    <a id="15666" class="Keyword">private</a>
      <a id="15680" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="15684" class="Symbol">=</a> <a id="15686" href="Cubical.Relation.Binary.Order.Poset.Properties.html#823" class="Function">isPoset→isProset</a> <a id="15703" class="Symbol">(</a><a id="15704" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15721" class="Symbol">(</a><a id="15722" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15726" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a><a id="15729" class="Symbol">))</a>

      <a id="15739" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="15742" class="Symbol">=</a> <a id="15744" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="15761" class="Symbol">(</a><a id="15762" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a><a id="15769" class="Symbol">)</a>

    <a id="15776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="15800" class="Symbol">:</a> <a id="15802" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15807" class="Symbol">(</a><a id="15808" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="15814" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="15816" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="15818" class="Symbol">)</a>
    <a id="15824" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="15848" class="Symbol">=</a> <a id="15850" class="Symbol">∀</a> <a id="15852" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15852" class="Bound">a</a> <a id="15854" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15854" class="Bound">b</a> <a id="15856" class="Symbol">→</a> <a id="15858" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="15863" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="15867" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15852" class="Bound">a</a> <a id="15869" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15854" class="Bound">b</a>

    <a id="15876" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="15908" class="Symbol">:</a> <a id="15910" class="Symbol">{</a><a id="15911" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15911" class="Bound">ℓ&#39;&#39;</a> <a id="15915" class="Symbol">:</a> <a id="15917" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="15922" class="Symbol">}</a> <a id="15924" class="Symbol">→</a> <a id="15926" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="15931" class="Symbol">(</a><a id="15932" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="15938" class="Symbol">(</a><a id="15939" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="15945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="15947" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="15949" class="Symbol">)</a> <a id="15951" class="Symbol">(</a><a id="15952" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="15958" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15911" class="Bound">ℓ&#39;&#39;</a><a id="15961" class="Symbol">))</a>
    <a id="15968" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="16000" class="Symbol">{</a><a id="16001" class="Argument">ℓ&#39;&#39;</a> <a id="16005" class="Symbol">=</a> <a id="16007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16007" class="Bound">ℓ&#39;&#39;</a><a id="16010" class="Symbol">}</a> <a id="16012" class="Symbol">=</a> <a id="16014" class="Symbol">{</a><a id="16015" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16015" class="Bound">B</a> <a id="16017" class="Symbol">:</a> <a id="16019" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16024" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16007" class="Bound">ℓ&#39;&#39;</a><a id="16027" class="Symbol">}</a>
                                                <a id="16077" class="Symbol">→</a> <a id="16079" class="Symbol">(</a><a id="16080" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16080" class="Bound">P</a> <a id="16082" class="Symbol">:</a> <a id="16084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16015" class="Bound">B</a> <a id="16086" class="Symbol">→</a> <a id="16088" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16090" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16094" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="16095" class="Symbol">)</a>
                                                <a id="16145" class="Symbol">→</a> <a id="16147" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="16155" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16159" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16080" class="Bound">P</a>

    <a id="16166" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a> <a id="16190" class="Symbol">:</a> <a id="16192" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16197" class="Symbol">(</a><a id="16198" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="16204" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16208" class="Symbol">)</a>
    <a id="16214" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a> <a id="16238" class="Symbol">=</a> <a id="16240" class="Symbol">∀</a> <a id="16242" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16242" class="Bound">a</a> <a id="16244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16244" class="Bound">b</a> <a id="16246" class="Symbol">→</a> <a id="16248" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="16253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16242" class="Bound">a</a> <a id="16259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16244" class="Bound">b</a>

    <a id="16266" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="16298" class="Symbol">:</a> <a id="16300" class="Symbol">{</a><a id="16301" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16301" class="Bound">ℓ&#39;&#39;</a> <a id="16305" class="Symbol">:</a> <a id="16307" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="16312" class="Symbol">}</a> <a id="16314" class="Symbol">→</a> <a id="16316" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16321" class="Symbol">(</a><a id="16322" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="16328" class="Symbol">(</a><a id="16329" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="16335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16337" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16339" class="Symbol">)</a> <a id="16341" class="Symbol">(</a><a id="16342" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="16348" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16301" class="Bound">ℓ&#39;&#39;</a><a id="16351" class="Symbol">))</a>
    <a id="16358" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="16390" class="Symbol">{</a><a id="16391" class="Argument">ℓ&#39;&#39;</a> <a id="16395" class="Symbol">=</a> <a id="16397" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16397" class="Bound">ℓ&#39;&#39;</a><a id="16400" class="Symbol">}</a> <a id="16402" class="Symbol">=</a> <a id="16404" class="Symbol">{</a><a id="16405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16405" class="Bound">B</a> <a id="16407" class="Symbol">:</a> <a id="16409" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16397" class="Bound">ℓ&#39;&#39;</a><a id="16417" class="Symbol">}</a>
                                                <a id="16467" class="Symbol">→</a> <a id="16469" class="Symbol">(</a><a id="16470" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16470" class="Bound">P</a> <a id="16472" class="Symbol">:</a> <a id="16474" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16405" class="Bound">B</a> <a id="16476" class="Symbol">→</a> <a id="16478" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16480" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16484" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="16485" class="Symbol">)</a>
                                                <a id="16535" class="Symbol">→</a> <a id="16537" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="16546" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16470" class="Bound">P</a>

    <a id="16557" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a> <a id="16575" class="Symbol">:</a> <a id="16577" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16582" class="Symbol">(</a><a id="16583" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="16589" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16591" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16593" class="Symbol">)</a>
    <a id="16599" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a> <a id="16617" class="Symbol">=</a> <a id="16619" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="16643" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16645" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="16654" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16658" class="Symbol">(</a><a id="16659" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16661" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16665" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="16667" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16669" class="Symbol">(</a><a id="16670" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="16674" class="Symbol">_))</a>

    <a id="16683" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a> <a id="16701" class="Symbol">:</a> <a id="16703" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16708" class="Symbol">(</a><a id="16709" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="16715" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16717" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16719" class="Symbol">)</a>
    <a id="16725" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a> <a id="16743" class="Symbol">=</a> <a id="16745" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a> <a id="16769" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="16777" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="16781" class="Symbol">(</a><a id="16782" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="16784" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="16788" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="16790" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16792" class="Symbol">(</a><a id="16793" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="16797" class="Symbol">_))</a>

    <a id="16806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a> <a id="16822" class="Symbol">:</a> <a id="16824" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16829" class="Symbol">(</a><a id="16830" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="16836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16838" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16840" class="Symbol">)</a>
    <a id="16846" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a> <a id="16862" class="Symbol">=</a> <a id="16864" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a> <a id="16888" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16890" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a>

    <a id="16919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a> <a id="16929" class="Symbol">:</a> <a id="16931" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="16936" class="Symbol">(</a><a id="16937" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="16943" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="16945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="16947" class="Symbol">)</a>
    <a id="16953" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a> <a id="16963" class="Symbol">=</a> <a id="16965" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a> <a id="16983" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="16985" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a>

    <a id="17008" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a> <a id="17026" class="Symbol">:</a> <a id="17028" class="Symbol">{</a><a id="17029" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17029" class="Bound">ℓ&#39;&#39;</a> <a id="17033" class="Symbol">:</a> <a id="17035" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="17040" class="Symbol">}</a> <a id="17042" class="Symbol">→</a> <a id="17044" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="17049" class="Symbol">(</a><a id="17050" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="17056" class="Symbol">(</a><a id="17057" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="17063" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="17065" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="17067" class="Symbol">)</a> <a id="17069" class="Symbol">(</a><a id="17070" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="17076" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17029" class="Bound">ℓ&#39;&#39;</a><a id="17079" class="Symbol">))</a>
    <a id="17086" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a> <a id="17104" class="Symbol">{</a><a id="17105" class="Argument">ℓ&#39;&#39;</a> <a id="17109" class="Symbol">=</a> <a id="17111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17111" class="Bound">ℓ&#39;&#39;</a><a id="17114" class="Symbol">}</a> <a id="17116" class="Symbol">=</a> <a id="17118" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="17150" class="Symbol">{</a><a id="17151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17111" class="Bound">ℓ&#39;&#39;</a><a id="17154" class="Symbol">}</a> <a id="17156" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="17158" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="17190" class="Symbol">{</a><a id="17191" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17111" class="Bound">ℓ&#39;&#39;</a><a id="17194" class="Symbol">}</a>

    <a id="17201" class="Comment">-- These are all propositonal statements</a>
    <a id="17246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a> <a id="17276" class="Symbol">:</a> <a id="17278" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17285" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a>
    <a id="17313" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a>
      <a id="17349" class="Symbol">=</a> <a id="17351" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="17360" class="Symbol">λ</a> <a id="17362" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17362" class="Bound">a</a> <a id="17364" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17364" class="Bound">b</a> <a id="17366" class="Symbol">→</a> <a id="17368" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7828" class="Function">MeetUnique</a> <a id="17379" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="17382" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17362" class="Bound">a</a> <a id="17384" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17364" class="Bound">b</a>

    <a id="17391" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a> <a id="17429" class="Symbol">:</a> <a id="17431" class="Symbol">{</a><a id="17432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17432" class="Bound">ℓ&#39;&#39;</a> <a id="17436" class="Symbol">:</a> <a id="17438" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="17443" class="Symbol">}</a> <a id="17445" class="Symbol">→</a> <a id="17447" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17454" class="Symbol">(</a><a id="17455" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="17487" class="Symbol">{</a><a id="17488" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17432" class="Bound">ℓ&#39;&#39;</a><a id="17491" class="Symbol">})</a>
    <a id="17498" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a>
      <a id="17542" class="Symbol">=</a> <a id="17544" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="17560" class="Symbol">λ</a> <a id="17562" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17562" class="Bound">_</a> <a id="17564" class="Symbol">→</a> <a id="17566" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="17574" class="Symbol">λ</a> <a id="17576" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17576" class="Bound">_</a> <a id="17578" class="Symbol">→</a> <a id="17580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#6818" class="Function">InfimumUnique</a> <a id="17594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

    <a id="17602" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a> <a id="17632" class="Symbol">:</a> <a id="17634" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17641" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a>
    <a id="17669" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a>
      <a id="17705" class="Symbol">=</a> <a id="17707" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="17716" class="Symbol">λ</a> <a id="17718" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17718" class="Bound">a</a> <a id="17720" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17720" class="Bound">b</a> <a id="17722" class="Symbol">→</a> <a id="17724" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8021" class="Function">JoinUnique</a> <a id="17735" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="17738" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17718" class="Bound">a</a> <a id="17740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17720" class="Bound">b</a>

    <a id="17747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a> <a id="17785" class="Symbol">:</a> <a id="17787" class="Symbol">{</a><a id="17788" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17788" class="Bound">ℓ&#39;&#39;</a> <a id="17792" class="Symbol">:</a> <a id="17794" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="17799" class="Symbol">}</a> <a id="17801" class="Symbol">→</a> <a id="17803" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17810" class="Symbol">(</a><a id="17811" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="17843" class="Symbol">{</a><a id="17844" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17788" class="Bound">ℓ&#39;&#39;</a><a id="17847" class="Symbol">})</a>
    <a id="17854" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a>
      <a id="17898" class="Symbol">=</a> <a id="17900" href="Cubical.Foundations.HLevels.html#19243" class="Function">isPropImplicitΠ</a> <a id="17916" class="Symbol">λ</a> <a id="17918" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17918" class="Bound">_</a> <a id="17920" class="Symbol">→</a> <a id="17922" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="17930" class="Symbol">λ</a> <a id="17932" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17932" class="Bound">_</a> <a id="17934" class="Symbol">→</a> <a id="17936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#7032" class="Function">SupremumUnique</a> <a id="17951" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

    <a id="17959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17959" class="Function">isPropIsMeetSemilattice</a> <a id="17983" class="Symbol">:</a> <a id="17985" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="17992" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16557" class="Function">isMeetSemilattice</a>
    <a id="18014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17959" class="Function">isPropIsMeetSemilattice</a> <a id="18038" class="Symbol">=</a> <a id="18040" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="18048" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a>
                                     <a id="18115" class="Symbol">(</a><a id="18116" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5563" class="Function">GreatestUnique</a> <a id="18131" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="18134" class="Symbol">{</a><a id="18135" class="Argument">P</a> <a id="18137" class="Symbol">=</a> <a id="18139" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18141" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18145" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="18147" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18149" class="Symbol">(</a><a id="18150" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="18154" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18156" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18160" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="18161" class="Symbol">)})</a>

    <a id="18170" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18170" class="Function">isPropIsJoinSemilattice</a> <a id="18194" class="Symbol">:</a> <a id="18196" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18203" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16683" class="Function">isJoinSemilattice</a>
    <a id="18225" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18170" class="Function">isPropIsJoinSemilattice</a> <a id="18249" class="Symbol">=</a> <a id="18251" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="18259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a>
                                     <a id="18326" class="Symbol">(</a><a id="18327" href="Cubical.Relation.Binary.Order.Poset.Properties.html#5417" class="Function">LeastUnique</a> <a id="18339" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="18342" class="Symbol">{</a><a id="18343" class="Argument">P</a> <a id="18345" class="Symbol">=</a> <a id="18347" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18349" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18353" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="18355" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="18357" class="Symbol">(</a><a id="18358" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="18362" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="18364" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="18368" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="18369" class="Symbol">)})</a>

    <a id="18378" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18378" class="Function">isPropIsPseudolattice</a> <a id="18400" class="Symbol">:</a> <a id="18402" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a>
    <a id="18429" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18378" class="Function">isPropIsPseudolattice</a> <a id="18451" class="Symbol">=</a> <a id="18453" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="18461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17246" class="Function">isPropIsMeetSemipseudolattice</a>
                                    <a id="18527" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17602" class="Function">isPropIsJoinSemipseudolattice</a>

    <a id="18562" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18562" class="Function">isPropIsLattice</a> <a id="18578" class="Symbol">:</a> <a id="18580" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18587" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a>
    <a id="18601" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18562" class="Function">isPropIsLattice</a> <a id="18617" class="Symbol">=</a> <a id="18619" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="18627" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17959" class="Function">isPropIsMeetSemilattice</a>
                              <a id="18681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18170" class="Function">isPropIsJoinSemilattice</a>

    <a id="18710" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18710" class="Function">isPropIsCompleteLattice</a> <a id="18734" class="Symbol">:</a> <a id="18736" class="Symbol">{</a><a id="18737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18737" class="Bound">ℓ&#39;&#39;</a> <a id="18741" class="Symbol">:</a> <a id="18743" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="18748" class="Symbol">}</a> <a id="18750" class="Symbol">→</a> <a id="18752" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="18759" class="Symbol">(</a><a id="18760" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a> <a id="18778" class="Symbol">{</a><a id="18779" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18737" class="Bound">ℓ&#39;&#39;</a><a id="18782" class="Symbol">})</a>
    <a id="18789" href="Cubical.Relation.Binary.Order.Poset.Properties.html#18710" class="Function">isPropIsCompleteLattice</a> <a id="18813" class="Symbol">=</a> <a id="18815" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="18823" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a>
                                      <a id="18899" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a>

    <a id="18942" class="Comment">-- Complete semipseudolattices are semipseudolattices</a>
    <a id="19000" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19000" class="Function">isMeetCompleteSemipseudolattice→isMeetSemipseudolattice</a> <a id="19056" class="Symbol">:</a> <a id="19058" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a>
                                                            <a id="19150" class="Symbol">→</a> <a id="19152" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15776" class="Function">isMeetSemipseudolattice</a>
    <a id="19180" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19000" class="Function">isMeetCompleteSemipseudolattice→isMeetSemipseudolattice</a> <a id="19236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19236" class="Bound">meet</a>
      <a id="19247" class="Symbol">=</a> <a id="19249" class="Symbol">(λ</a> <a id="19252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19252" class="Bound">a</a> <a id="19254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19254" class="Bound">b</a> <a id="19256" class="Symbol">→</a> <a id="19258" class="Symbol">(</a><a id="19259" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19236" class="Bound">meet</a> <a id="19264" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19268" class="Symbol">.</a><a id="19269" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="19272" class="Symbol">)</a> <a id="19274" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19276" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="19282" class="Symbol">(</a><a id="19283" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10438" class="Function">isMeet≃isInfimum</a> <a id="19300" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="19304" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19252" class="Bound">a</a> <a id="19306" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19254" class="Bound">b</a> <a id="19308" class="Symbol">_)</a>
                                         <a id="19352" class="Symbol">(</a><a id="19353" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19236" class="Bound">meet</a> <a id="19358" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19362" class="Symbol">.</a><a id="19363" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="19366" class="Symbol">))</a>

    <a id="19374" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19374" class="Function">isJoinCompleteSemipseudolattice→isJoinSemipseudolattice</a> <a id="19430" class="Symbol">:</a> <a id="19432" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a>
                                                            <a id="19524" class="Symbol">→</a> <a id="19526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16166" class="Function">isJoinSemipseudolattice</a>
    <a id="19554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19374" class="Function">isJoinCompleteSemipseudolattice→isJoinSemipseudolattice</a> <a id="19610" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19610" class="Bound">join</a>
      <a id="19621" class="Symbol">=</a> <a id="19623" class="Symbol">(λ</a> <a id="19626" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19626" class="Bound">a</a> <a id="19628" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19628" class="Bound">b</a> <a id="19630" class="Symbol">→</a> <a id="19632" class="Symbol">(</a><a id="19633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19610" class="Bound">join</a> <a id="19638" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19642" class="Symbol">.</a><a id="19643" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="19646" class="Symbol">)</a> <a id="19648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="19650" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="19656" class="Symbol">(</a><a id="19657" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12363" class="Function">isJoin≃isSupremum</a> <a id="19675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="19679" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19626" class="Bound">a</a> <a id="19681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19628" class="Bound">b</a> <a id="19683" class="Symbol">_)</a>
                                         <a id="19727" class="Symbol">(</a><a id="19728" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19610" class="Bound">join</a> <a id="19733" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="19737" class="Symbol">.</a><a id="19738" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="19741" class="Symbol">))</a>

    <a id="19749" class="Comment">-- They also imply each other, though we keep the two distinct for morphism reasons</a>
    <a id="19837" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19837" class="Function">isMeetCompleteSemipseudolattice≃isJoinCompleteSemipseudolattice</a> <a id="19901" class="Symbol">:</a> <a id="19903" class="Symbol">(</a><a id="19904" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="19936" class="Symbol">{</a><a id="19937" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="19943" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="19945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="19947" class="Symbol">})</a>
                                                                    <a id="20018" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="20020" class="Symbol">(</a><a id="20021" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="20053" class="Symbol">{</a><a id="20054" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20060" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="20062" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="20064" class="Symbol">})</a>
    <a id="20071" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19837" class="Function">isMeetCompleteSemipseudolattice≃isJoinCompleteSemipseudolattice</a>
      <a id="20141" class="Symbol">=</a> <a id="20143" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="20160" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17391" class="Function">isPropIsMeetCompleteSemipseudolattice</a>
                         <a id="20223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17747" class="Function">isPropIsJoinCompleteSemipseudolattice</a> <a id="20261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20281" class="Function">to</a> <a id="20264" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20706" class="Function">from</a>
      <a id="20275" class="Keyword">where</a> <a id="20281" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20281" class="Function">to</a> <a id="20284" class="Symbol">:</a> <a id="20286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a>
               <a id="20333" class="Symbol">→</a> <a id="20335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a> <a id="20367" class="Symbol">{</a><a id="20368" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20374" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="20376" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="20378" class="Symbol">}</a>
            <a id="20392" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20281" class="Function">to</a> <a id="20395" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20395" class="Bound">meet</a> <a id="20400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20400" class="Bound">P</a> <a id="20402" class="Symbol">=</a> <a id="20404" class="Symbol">(</a><a id="20405" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a><a id="20414" class="Symbol">)</a> <a id="20416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                         <a id="20443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7924" class="Function">isInfimumOfUpperBounds→isSupremum</a> <a id="20477" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="20481" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20400" class="Bound">P</a> <a id="20483" class="Symbol">(</a><a id="20484" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20488" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a><a id="20493" class="Symbol">)</a>
                                                                 <a id="20560" class="Symbol">(</a><a id="20561" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="20565" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a><a id="20570" class="Symbol">)</a>
              <a id="20586" class="Keyword">where</a> <a id="20592" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20592" class="Function">P↑</a> <a id="20595" class="Symbol">:</a> <a id="20597" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="20602" class="Symbol">_</a>
                    <a id="20624" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20592" class="Function">P↑</a> <a id="20627" class="Symbol">=</a> <a id="20629" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="20640" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="20644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20400" class="Bound">P</a>

                    <a id="20667" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20667" class="Function">lemma</a> <a id="20673" class="Symbol">=</a> <a id="20675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20395" class="Bound">meet</a> <a id="20680" class="Symbol">{</a><a id="20681" class="Argument">B</a> <a id="20683" class="Symbol">=</a> <a id="20685" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20592" class="Function">P↑</a><a id="20687" class="Symbol">}</a> <a id="20689" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

            <a id="20706" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20706" class="Function">from</a> <a id="20711" class="Symbol">:</a> <a id="20713" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16266" class="Function">isJoinCompleteSemipseudolattice</a>
                 <a id="20762" class="Symbol">→</a> <a id="20764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15876" class="Function">isMeetCompleteSemipseudolattice</a> <a id="20796" class="Symbol">{</a><a id="20797" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="20803" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a> <a id="20805" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15650" class="Bound">ℓ&#39;</a><a id="20807" class="Symbol">}</a>
            <a id="20821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20706" class="Function">from</a> <a id="20826" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20826" class="Bound">join</a> <a id="20831" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20831" class="Bound">P</a> <a id="20833" class="Symbol">=</a> <a id="20835" class="Symbol">(</a><a id="20836" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20840" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a><a id="20845" class="Symbol">)</a> <a id="20847" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                           <a id="20876" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8690" class="Function">isSupremumOfLowerBounds→isInfimum</a> <a id="20910" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="20914" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20831" class="Bound">P</a> <a id="20916" class="Symbol">(</a><a id="20917" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="20921" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a><a id="20926" class="Symbol">)</a>
                                                                   <a id="20995" class="Symbol">(</a><a id="20996" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21000" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a><a id="21005" class="Symbol">)</a>
              <a id="21021" class="Keyword">where</a> <a id="21027" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21027" class="Function">P↓</a> <a id="21030" class="Symbol">:</a> <a id="21032" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21037" class="Symbol">_</a>
                    <a id="21059" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21027" class="Function">P↓</a> <a id="21062" class="Symbol">=</a> <a id="21064" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="21075" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="21079" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20831" class="Bound">P</a>

                    <a id="21102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21102" class="Function">lemma</a> <a id="21108" class="Symbol">=</a> <a id="21110" href="Cubical.Relation.Binary.Order.Poset.Properties.html#20826" class="Bound">join</a> <a id="21115" class="Symbol">{</a><a id="21116" class="Argument">B</a> <a id="21118" class="Symbol">=</a> <a id="21120" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21027" class="Function">P↓</a><a id="21122" class="Symbol">}</a> <a id="21124" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

    <a id="21133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21133" class="Function">isCompleteLattice→isLattice</a> <a id="21161" class="Symbol">:</a> <a id="21163" href="Cubical.Relation.Binary.Order.Poset.Properties.html#17008" class="Function">isCompleteLattice</a>
                                <a id="21213" class="Symbol">→</a> <a id="21215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16919" class="Function">isLattice</a>
    <a id="21229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21133" class="Function">isCompleteLattice→isLattice</a> <a id="21257" class="Symbol">(</a><a id="21258" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a> <a id="21263" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="21265" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a><a id="21269" class="Symbol">)</a>
      <a id="21277" class="Symbol">=</a> <a id="21279" class="Symbol">((</a><a id="21281" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19000" class="Function">isMeetCompleteSemipseudolattice→isMeetSemipseudolattice</a> <a id="21337" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a><a id="21341" class="Symbol">)</a> <a id="21343" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
         <a id="21354" class="Symbol">(</a><a id="21355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a> <a id="21360" class="Symbol">(λ</a> <a id="21363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21363" class="Bound">x</a> <a id="21365" class="Symbol">→</a> <a id="21367" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21363" class="Bound">x</a><a id="21368" class="Symbol">)</a> <a id="21370" class="Symbol">.</a><a id="21371" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21374" class="Symbol">)</a> <a id="21376" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
          <a id="21388" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7172" class="Function">isUpperBoundOfSelf→isGreatestOfSelf</a> <a id="21424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="21428" class="Symbol">(</a><a id="21429" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a> <a id="21434" class="Symbol">(λ</a> <a id="21437" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21437" class="Bound">x</a> <a id="21439" class="Symbol">→</a> <a id="21441" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21437" class="Bound">x</a><a id="21442" class="Symbol">)</a> <a id="21444" class="Symbol">.</a><a id="21445" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21449" class="Symbol">.</a><a id="21450" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21453" class="Symbol">))</a> <a id="21456" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
        <a id="21466" class="Symbol">((</a><a id="21468" href="Cubical.Relation.Binary.Order.Poset.Properties.html#19374" class="Function">isJoinCompleteSemipseudolattice→isJoinSemipseudolattice</a> <a id="21524" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21265" class="Bound">join</a><a id="21528" class="Symbol">)</a> <a id="21530" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
          <a id="21542" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a> <a id="21547" class="Symbol">(λ</a> <a id="21550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21550" class="Bound">x</a> <a id="21552" class="Symbol">→</a> <a id="21554" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21550" class="Bound">x</a><a id="21555" class="Symbol">)</a> <a id="21557" class="Symbol">.</a><a id="21558" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21562" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
          <a id="21574" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7366" class="Function">isLowerBoundOfSelf→isLeastOfSelf</a> <a id="21607" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="21611" class="Symbol">(</a><a id="21612" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21258" class="Bound">meet</a> <a id="21617" class="Symbol">(λ</a> <a id="21620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21620" class="Bound">x</a> <a id="21622" class="Symbol">→</a> <a id="21624" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21620" class="Bound">x</a><a id="21625" class="Symbol">)</a> <a id="21627" class="Symbol">.</a><a id="21628" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21632" class="Symbol">.</a><a id="21633" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="21636" class="Symbol">))</a>

    <a id="21644" class="Keyword">module</a> <a id="21651" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21651" class="Module">_</a>
      <a id="21659" class="Symbol">(</a><a id="21660" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="21664" class="Symbol">:</a> <a id="21666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#16806" class="Function">isPseudolattice</a><a id="21681" class="Symbol">)</a>
      <a id="21689" class="Keyword">where</a>
        <a id="21703" class="Keyword">private</a>
          <a id="21721" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l_</a> <a id="21726" class="Symbol">:</a> <a id="21728" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21730" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21734" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21736" class="Symbol">→</a> <a id="21738" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21744" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21746" class="Symbol">→</a> <a id="21748" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21750" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21754" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
          <a id="21766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21766" class="Bound">a</a> <a id="21768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="21771" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21771" class="Bound">b</a> <a id="21773" class="Symbol">=</a> <a id="21775" class="Symbol">(</a><a id="21776" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="21780" class="Symbol">.</a><a id="21781" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="21785" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21766" class="Bound">a</a> <a id="21787" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21771" class="Bound">b</a><a id="21788" class="Symbol">)</a> <a id="21790" class="Symbol">.</a><a id="21791" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

          <a id="21806" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l_</a> <a id="21811" class="Symbol">:</a> <a id="21813" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21815" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21819" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21821" class="Symbol">→</a> <a id="21823" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21825" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21829" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="21831" class="Symbol">→</a> <a id="21833" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="21835" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15636" class="Bound">pos</a> <a id="21839" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a>
          <a id="21851" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21851" class="Bound">a</a> <a id="21853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="21856" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21856" class="Bound">b</a> <a id="21858" class="Symbol">=</a> <a id="21860" class="Symbol">(</a><a id="21861" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="21865" class="Symbol">.</a><a id="21866" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="21870" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21851" class="Bound">a</a> <a id="21872" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21856" class="Bound">b</a><a id="21873" class="Symbol">)</a> <a id="21875" class="Symbol">.</a><a id="21876" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

          <a id="21891" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="21895" class="Symbol">=</a> <a id="21897" href="Cubical.Relation.Binary.Order.Poset.Base.html#915" class="Field">IsPoset.is-set</a> <a id="21912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

          <a id="21926" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21926" class="Function">rfl</a> <a id="21930" class="Symbol">=</a> <a id="21932" href="Cubical.Relation.Binary.Order.Poset.Base.html#974" class="Field">IsPoset.is-refl</a> <a id="21948" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a>

        <a id="21960" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="21974" class="Symbol">:</a> <a id="21976" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="21981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="21991" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="22005" class="Symbol">=</a> <a id="22007" class="Symbol">∀</a> <a id="22009" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22011" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22011" class="Bound">b</a> <a id="22013" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22013" class="Bound">c</a> <a id="22015" class="Symbol">→</a> <a id="22017" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22019" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22022" class="Symbol">(</a><a id="22023" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22011" class="Bound">b</a> <a id="22025" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22028" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22013" class="Bound">c</a><a id="22029" class="Symbol">)</a> <a id="22031" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22033" class="Symbol">(</a><a id="22034" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22036" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22011" class="Bound">b</a><a id="22040" class="Symbol">)</a> <a id="22042" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22045" class="Symbol">(</a><a id="22046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22009" class="Bound">a</a> <a id="22048" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22051" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22013" class="Bound">c</a><a id="22052" class="Symbol">)</a>

        <a id="22063" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a> <a id="22077" class="Symbol">:</a> <a id="22079" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="22094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a> <a id="22108" class="Symbol">=</a> <a id="22110" class="Symbol">∀</a> <a id="22112" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22112" class="Bound">a</a> <a id="22114" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22114" class="Bound">b</a> <a id="22116" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a> <a id="22118" class="Symbol">→</a> <a id="22120" class="Symbol">(</a><a id="22121" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22112" class="Bound">a</a> <a id="22123" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22126" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22114" class="Bound">b</a><a id="22127" class="Symbol">)</a> <a id="22129" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22132" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a> <a id="22134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22136" class="Symbol">(</a><a id="22137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22112" class="Bound">a</a> <a id="22139" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22142" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a><a id="22143" class="Symbol">)</a> <a id="22145" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22148" class="Symbol">(</a><a id="22149" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22114" class="Bound">b</a> <a id="22151" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22116" class="Bound">c</a><a id="22155" class="Symbol">)</a>

        <a id="22166" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a> <a id="22180" class="Symbol">:</a> <a id="22182" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22187" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="22197" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a> <a id="22211" class="Symbol">=</a> <a id="22213" class="Symbol">∀</a> <a id="22215" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22217" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22217" class="Bound">b</a> <a id="22219" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22219" class="Bound">c</a> <a id="22221" class="Symbol">→</a> <a id="22223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22225" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22228" class="Symbol">(</a><a id="22229" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22217" class="Bound">b</a> <a id="22231" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22234" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22219" class="Bound">c</a><a id="22235" class="Symbol">)</a> <a id="22237" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22239" class="Symbol">(</a><a id="22240" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22242" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22245" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22217" class="Bound">b</a><a id="22246" class="Symbol">)</a> <a id="22248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22251" class="Symbol">(</a><a id="22252" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22215" class="Bound">a</a> <a id="22254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22219" class="Bound">c</a><a id="22258" class="Symbol">)</a>

        <a id="22269" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a> <a id="22283" class="Symbol">:</a> <a id="22285" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="22290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="22300" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a> <a id="22314" class="Symbol">=</a> <a id="22316" class="Symbol">∀</a> <a id="22318" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22318" class="Bound">a</a> <a id="22320" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22320" class="Bound">b</a> <a id="22322" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a> <a id="22324" class="Symbol">→</a> <a id="22326" class="Symbol">(</a><a id="22327" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22318" class="Bound">a</a> <a id="22329" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22332" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22320" class="Bound">b</a><a id="22333" class="Symbol">)</a> <a id="22335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22338" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a> <a id="22340" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22342" class="Symbol">(</a><a id="22343" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22318" class="Bound">a</a> <a id="22345" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22348" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a><a id="22349" class="Symbol">)</a> <a id="22351" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22354" class="Symbol">(</a><a id="22355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22320" class="Bound">b</a> <a id="22357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22360" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22322" class="Bound">c</a><a id="22361" class="Symbol">)</a>

        <a id="22372" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="22388" class="Symbol">:</a> <a id="22390" class="Symbol">∀</a> <a id="22392" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a> <a id="22394" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22394" class="Bound">b</a> <a id="22396" class="Symbol">→</a> <a id="22398" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a> <a id="22400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22403" class="Symbol">(</a><a id="22404" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a> <a id="22406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22394" class="Bound">b</a><a id="22410" class="Symbol">)</a> <a id="22412" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22392" class="Bound">a</a>
        <a id="22424" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="22440" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22442" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a>
          <a id="22454" class="Symbol">=</a> <a id="22456" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22460" class="Symbol">(</a><a id="22461" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a>
                <a id="22486" class="Symbol">(</a><a id="22487" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10896" class="Function">order≃meet</a>
                   <a id="22517" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="22520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22522" class="Symbol">(</a><a id="22523" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22525" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22528" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22529" class="Symbol">)</a> <a id="22531" class="Symbol">(</a><a id="22532" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22534" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22537" class="Symbol">(</a><a id="22538" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22540" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22544" class="Symbol">))</a>
                  <a id="22565" class="Symbol">(</a><a id="22566" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="22570" class="Symbol">.</a><a id="22571" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="22575" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22577" class="Symbol">(</a><a id="22578" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22580" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22583" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22584" class="Symbol">)</a> <a id="22586" class="Symbol">.</a><a id="22587" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="22590" class="Symbol">))</a>
                <a id="22609" class="Symbol">(</a><a id="22610" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="22619" class="Symbol">(</a><a id="22620" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="22624" class="Symbol">.</a><a id="22625" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a> <a id="22633" class="Symbol">.</a><a id="22634" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="22638" class="Symbol">(</a><a id="22639" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22641" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22644" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22645" class="Symbol">))</a>
                          <a id="22674" class="Symbol">(</a><a id="22675" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21926" class="Function">rfl</a> <a id="22679" class="Symbol">(</a><a id="22680" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22440" class="Bound">a</a> <a id="22682" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22685" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22442" class="Bound">b</a><a id="22686" class="Symbol">))</a> <a id="22689" class="Symbol">.</a><a id="22690" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22693" class="Symbol">))</a>

        <a id="22705" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22705" class="Function">MeetAbsorbRJoin</a> <a id="22721" class="Symbol">:</a> <a id="22723" class="Symbol">∀</a> <a id="22725" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a> <a id="22727" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22727" class="Bound">b</a> <a id="22729" class="Symbol">→</a> <a id="22731" class="Symbol">(</a><a id="22732" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a> <a id="22734" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22737" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22727" class="Bound">b</a><a id="22738" class="Symbol">)</a> <a id="22740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22743" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a> <a id="22745" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22747" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22725" class="Bound">a</a>
        <a id="22757" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22705" class="Function">MeetAbsorbRJoin</a> <a id="22773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22775" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22775" class="Bound">b</a>
          <a id="22787" class="Symbol">=</a> <a id="22789" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="22798" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="22801" class="Symbol">(</a><a id="22802" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="22806" class="Symbol">.</a><a id="22807" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="22810" class="Symbol">)</a> <a id="22812" class="Symbol">(</a><a id="22813" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22815" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22818" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22775" class="Bound">b</a><a id="22819" class="Symbol">)</a> <a id="22821" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22823" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
            <a id="22837" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="22853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22773" class="Bound">a</a> <a id="22855" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22775" class="Bound">b</a>

        <a id="22866" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="22882" class="Symbol">:</a> <a id="22884" class="Symbol">∀</a> <a id="22886" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a> <a id="22888" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22888" class="Bound">b</a> <a id="22890" class="Symbol">→</a> <a id="22892" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a> <a id="22894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="22897" class="Symbol">(</a><a id="22898" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a> <a id="22900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="22903" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22888" class="Bound">b</a><a id="22904" class="Symbol">)</a> <a id="22906" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="22908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22886" class="Bound">a</a>
        <a id="22918" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="22934" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="22936" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a>
          <a id="22948" class="Symbol">=</a> <a id="22950" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="22954" class="Symbol">(</a><a id="22955" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a>
                <a id="22980" class="Symbol">(</a><a id="22981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#11375" class="Function">order≃join</a>
                  <a id="23010" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="23013" class="Symbol">(</a><a id="23014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23016" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23019" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23020" class="Symbol">)</a> <a id="23022" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23024" class="Symbol">(</a><a id="23025" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23027" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="23030" class="Symbol">(</a><a id="23031" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23033" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23036" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23037" class="Symbol">))</a>
                                <a id="23072" class="Symbol">(</a><a id="23073" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="23084" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15680" class="Function">pro</a> <a id="23088" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23090" class="Symbol">(</a><a id="23091" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23093" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23096" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23097" class="Symbol">)</a> <a id="23099" class="Symbol">(</a><a id="23100" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23102" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="23105" class="Symbol">(</a><a id="23106" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23108" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23111" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23112" class="Symbol">))</a>
                                           <a id="23158" class="Symbol">(</a><a id="23159" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="23163" class="Symbol">.</a><a id="23164" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23168" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23170" class="Symbol">(</a><a id="23171" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23173" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23176" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23177" class="Symbol">)</a> <a id="23179" class="Symbol">.</a><a id="23180" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="23183" class="Symbol">)))</a>
                <a id="23203" class="Symbol">(</a><a id="23204" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="23213" class="Symbol">(</a><a id="23214" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="23218" class="Symbol">.</a><a id="23219" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="23223" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23225" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a> <a id="23227" class="Symbol">.</a><a id="23228" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="23232" class="Symbol">(</a><a id="23233" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23235" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23238" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23239" class="Symbol">))</a> <a id="23242" class="Symbol">(</a><a id="23243" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21926" class="Function">rfl</a> <a id="23247" class="Symbol">(</a><a id="23248" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22934" class="Bound">a</a> <a id="23250" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22936" class="Bound">b</a><a id="23254" class="Symbol">))</a> <a id="23257" class="Symbol">.</a><a id="23258" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="23261" class="Symbol">))</a>

        <a id="23273" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23273" class="Function">JoinAbsorbRMeet</a> <a id="23289" class="Symbol">:</a> <a id="23291" class="Symbol">∀</a> <a id="23293" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a> <a id="23295" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23295" class="Bound">b</a> <a id="23297" class="Symbol">→</a> <a id="23299" class="Symbol">(</a><a id="23300" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a> <a id="23302" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23305" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23295" class="Bound">b</a><a id="23306" class="Symbol">)</a> <a id="23308" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="23311" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a> <a id="23313" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="23315" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23293" class="Bound">a</a>
        <a id="23325" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23273" class="Function">JoinAbsorbRMeet</a> <a id="23341" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23343" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23343" class="Bound">b</a>
          <a id="23355" class="Symbol">=</a> <a id="23357" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="23366" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="23369" class="Symbol">(</a><a id="23370" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="23374" class="Symbol">.</a><a id="23375" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="23378" class="Symbol">)</a> <a id="23380" class="Symbol">(</a><a id="23381" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23383" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="23386" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23343" class="Bound">b</a><a id="23387" class="Symbol">)</a> <a id="23389" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23391" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
            <a id="23405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="23421" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23341" class="Bound">a</a> <a id="23423" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23343" class="Bound">b</a>

        <a id="23434" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a> <a id="23454" class="Symbol">:</a> <a id="23456" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23463" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a>
        <a id="23485" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a> <a id="23505" class="Symbol">=</a> <a id="23507" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="23516" class="Symbol">λ</a> <a id="23518" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23518" class="Bound">_</a> <a id="23520" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23520" class="Bound">_</a> <a id="23522" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23522" class="Bound">_</a> <a id="23524" class="Symbol">→</a> <a id="23526" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23530" class="Symbol">_</a> <a id="23532" class="Symbol">_</a>

        <a id="23543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23543" class="Function">isPropMeetDistRJoin</a> <a id="23563" class="Symbol">:</a> <a id="23565" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23572" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a>
        <a id="23594" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23543" class="Function">isPropMeetDistRJoin</a> <a id="23614" class="Symbol">=</a> <a id="23616" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="23625" class="Symbol">λ</a> <a id="23627" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23627" class="Bound">_</a> <a id="23629" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23629" class="Bound">_</a> <a id="23631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23631" class="Bound">_</a> <a id="23633" class="Symbol">→</a> <a id="23635" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23639" class="Symbol">_</a> <a id="23641" class="Symbol">_</a>

        <a id="23652" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a> <a id="23672" class="Symbol">:</a> <a id="23674" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23681" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a>
        <a id="23703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a> <a id="23723" class="Symbol">=</a> <a id="23725" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="23734" class="Symbol">λ</a> <a id="23736" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23736" class="Bound">_</a> <a id="23738" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23738" class="Bound">_</a> <a id="23740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23740" class="Bound">_</a> <a id="23742" class="Symbol">→</a> <a id="23744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23748" class="Symbol">_</a> <a id="23750" class="Symbol">_</a>

        <a id="23761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23761" class="Function">isPropJoinDistRMeet</a> <a id="23781" class="Symbol">:</a> <a id="23783" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="23790" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a>
        <a id="23812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23761" class="Function">isPropJoinDistRMeet</a> <a id="23832" class="Symbol">=</a> <a id="23834" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="23843" class="Symbol">λ</a> <a id="23845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23845" class="Bound">_</a> <a id="23847" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23847" class="Bound">_</a> <a id="23849" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23849" class="Bound">_</a> <a id="23851" class="Symbol">→</a> <a id="23853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21891" class="Function">set</a> <a id="23857" class="Symbol">_</a> <a id="23859" class="Symbol">_</a>

        <a id="23870" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a> <a id="23898" class="Symbol">:</a> <a id="23900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="23914" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="23916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a>
        <a id="23938" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a>
          <a id="23976" class="Symbol">=</a> <a id="23978" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="23995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a>
                             <a id="24044" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23543" class="Function">isPropMeetDistRJoin</a>
                            <a id="24092" class="Symbol">(λ</a> <a id="24095" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24095" class="Bound">distl</a> <a id="24101" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a> <a id="24103" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a> <a id="24105" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24107" class="Symbol">→</a> <a id="24109" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24118" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24121" class="Symbol">(</a><a id="24122" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24126" class="Symbol">.</a><a id="24127" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24130" class="Symbol">)</a> <a id="24132" class="Symbol">(</a><a id="24133" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a> <a id="24135" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="24138" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a><a id="24139" class="Symbol">)</a> <a id="24141" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24143" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24095" class="Bound">distl</a> <a id="24196" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24198" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a> <a id="24200" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a> <a id="24202" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24249" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="24255" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l_</a> <a id="24260" class="Symbol">(</a><a id="24261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24270" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24273" class="Symbol">(</a><a id="24274" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24278" class="Symbol">.</a><a id="24279" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24282" class="Symbol">)</a> <a id="24284" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24286" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24101" class="Bound">a</a><a id="24287" class="Symbol">)</a>
                                                        <a id="24345" class="Symbol">(</a><a id="24346" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24358" class="Symbol">(</a><a id="24359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24363" class="Symbol">.</a><a id="24364" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24367" class="Symbol">)</a> <a id="24369" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24105" class="Bound">c</a> <a id="24371" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24103" class="Bound">b</a><a id="24372" class="Symbol">))</a>
                             <a id="24404" class="Symbol">λ</a> <a id="24406" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24406" class="Bound">distr</a> <a id="24412" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a> <a id="24414" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24416" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a> <a id="24418" class="Symbol">→</a> <a id="24420" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24429" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24432" class="Symbol">(</a><a id="24433" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24437" class="Symbol">.</a><a id="24438" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24441" class="Symbol">)</a> <a id="24443" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a> <a id="24445" class="Symbol">(</a><a id="24446" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24448" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="24451" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a><a id="24452" class="Symbol">)</a> <a id="24454" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24501" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24406" class="Bound">distr</a> <a id="24507" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24509" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a> <a id="24511" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a> <a id="24513" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="24560" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="24566" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l_</a> <a id="24571" class="Symbol">(</a><a id="24572" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24581" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24584" class="Symbol">(</a><a id="24585" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24589" class="Symbol">.</a><a id="24590" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24593" class="Symbol">)</a> <a id="24595" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24414" class="Bound">b</a> <a id="24597" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a><a id="24598" class="Symbol">)</a>
                                                        <a id="24656" class="Symbol">(</a><a id="24657" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8445" class="Function">meetComm</a> <a id="24666" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24669" class="Symbol">(</a><a id="24670" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24674" class="Symbol">.</a><a id="24675" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="24678" class="Symbol">)</a> <a id="24680" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24416" class="Bound">c</a> <a id="24682" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24412" class="Bound">a</a><a id="24683" class="Symbol">)</a>

        <a id="24694" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a> <a id="24722" class="Symbol">:</a> <a id="24724" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a> <a id="24738" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="24740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a>
        <a id="24762" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a>
          <a id="24800" class="Symbol">=</a> <a id="24802" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="24819" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a>
                             <a id="24868" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23761" class="Function">isPropJoinDistRMeet</a>
                            <a id="24916" class="Symbol">(λ</a> <a id="24919" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24919" class="Bound">distl</a> <a id="24925" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a> <a id="24927" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a> <a id="24929" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="24931" class="Symbol">→</a> <a id="24933" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="24942" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="24945" class="Symbol">(</a><a id="24946" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="24950" class="Symbol">.</a><a id="24951" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="24954" class="Symbol">)</a> <a id="24956" class="Symbol">(</a><a id="24957" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a> <a id="24959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="24962" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a><a id="24963" class="Symbol">)</a> <a id="24965" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="24967" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25014" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24919" class="Bound">distl</a> <a id="25020" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="25022" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a> <a id="25024" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a> <a id="25026" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25073" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="25079" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l_</a> <a id="25084" class="Symbol">(</a><a id="25085" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25094" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25097" class="Symbol">(</a><a id="25098" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25102" class="Symbol">.</a><a id="25103" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="25106" class="Symbol">)</a> <a id="25108" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="25110" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24925" class="Bound">a</a><a id="25111" class="Symbol">)</a>
                                                        <a id="25169" class="Symbol">(</a><a id="25170" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25179" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25182" class="Symbol">(</a><a id="25183" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25187" class="Symbol">.</a><a id="25188" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="25191" class="Symbol">)</a> <a id="25193" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24929" class="Bound">c</a> <a id="25195" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24927" class="Bound">b</a><a id="25196" class="Symbol">))</a>
                             <a id="25228" class="Symbol">λ</a> <a id="25230" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25230" class="Bound">distr</a> <a id="25236" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a> <a id="25238" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25240" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a> <a id="25242" class="Symbol">→</a> <a id="25244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25256" class="Symbol">(</a><a id="25257" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25261" class="Symbol">.</a><a id="25262" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="25265" class="Symbol">)</a> <a id="25267" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a> <a id="25269" class="Symbol">(</a><a id="25270" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25272" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25275" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a><a id="25276" class="Symbol">)</a> <a id="25278" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25325" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25230" class="Bound">distr</a> <a id="25331" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25333" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a> <a id="25335" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a> <a id="25337" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>
                                             <a id="25384" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="25390" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l_</a> <a id="25395" class="Symbol">(</a><a id="25396" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25408" class="Symbol">(</a><a id="25409" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25413" class="Symbol">.</a><a id="25414" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="25417" class="Symbol">)</a> <a id="25419" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25238" class="Bound">b</a> <a id="25421" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a><a id="25422" class="Symbol">)</a>
                                                        <a id="25480" class="Symbol">(</a><a id="25481" href="Cubical.Relation.Binary.Order.Poset.Properties.html#9785" class="Function">joinComm</a> <a id="25490" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25493" class="Symbol">(</a><a id="25494" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25498" class="Symbol">.</a><a id="25499" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="25502" class="Symbol">)</a> <a id="25504" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25240" class="Bound">c</a> <a id="25506" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25236" class="Bound">a</a><a id="25507" class="Symbol">)</a>

        <a id="25518" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25518" class="Function">MeetDistLJoin≃JoinDistLMeet</a> <a id="25546" class="Symbol">:</a> <a id="25548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a> <a id="25562" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="25564" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22166" class="Function">JoinDistLMeet</a>
        <a id="25586" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25518" class="Function">MeetDistLJoin≃JoinDistLMeet</a>
          <a id="25624" class="Symbol">=</a> <a id="25626" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="25643" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a>
                             <a id="25692" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23652" class="Function">isPropJoinDistLMeet</a>
                             <a id="25741" class="Symbol">(λ</a> <a id="25744" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25744" class="Bound">dist</a> <a id="25749" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25751" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25753" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a>  <a id="25756" class="Symbol">→</a> <a id="25758" class="Symbol">(</a><a id="25759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="25765" class="Symbol">(</a><a id="25766" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a>  <a id="25769" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="25773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25774" class="Symbol">))</a>                      <a id="25798" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="25801" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="25806" class="Symbol">(</a><a id="25807" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l</a> <a id="25811" class="Symbol">(</a><a id="25812" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25814" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25817" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25818" class="Symbol">))</a> <a id="25821" class="Symbol">(</a><a id="25822" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25826" class="Symbol">(</a><a id="25827" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22866" class="Function">JoinAbsorbLMeet</a> <a id="25843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25845" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25846" class="Symbol">))</a> <a id="25849" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="25896" class="Symbol">((</a><a id="25898" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25900" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="25904" class="Symbol">(</a><a id="25905" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>  <a id="25908" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="25912" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25913" class="Symbol">))</a> <a id="25916" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="25920" class="Symbol">(</a><a id="25921" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25923" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25926" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25927" class="Symbol">))</a>        <a id="25937" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="25940" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="25944" class="Symbol">(</a><a id="25945" href="Cubical.Relation.Binary.Order.Poset.Properties.html#10178" class="Function">joinAssoc</a> <a id="25955" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="25958" class="Symbol">(</a><a id="25959" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="25963" class="Symbol">.</a><a id="25964" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="25967" class="Symbol">)</a> <a id="25969" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25971" class="Symbol">(</a><a id="25972" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="25974" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25977" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25978" class="Symbol">)</a> <a id="25980" class="Symbol">(</a><a id="25981" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="25983" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="25986" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="25987" class="Symbol">))</a> <a id="25990" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26038" class="Symbol">(</a><a id="26039" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26041" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26044" class="Symbol">((</a><a id="26046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>  <a id="26049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26053" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26054" class="Symbol">)</a>  <a id="26057" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="26061" class="Symbol">(</a><a id="26062" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="26064" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26067" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26068" class="Symbol">)))</a>       <a id="26078" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26081" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26086" class="Symbol">(</a><a id="26087" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26089" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l_</a><a id="26092" class="Symbol">)</a> <a id="26094" class="Symbol">(</a><a id="26095" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26099" class="Symbol">(</a><a id="26100" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="26109" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a> <a id="26137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25744" class="Bound">dist</a> <a id="26142" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26144" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a> <a id="26146" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26147" class="Symbol">))</a> <a id="26150" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26198" class="Symbol">(</a><a id="26199" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26201" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26204" class="Symbol">((</a><a id="26206" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>  <a id="26209" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>  <a id="26213" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26214" class="Symbol">)</a>  <a id="26217" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="26222" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26223" class="Symbol">))</a>             <a id="26238" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26241" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26246" class="Symbol">(</a><a id="26247" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">_∨l</a> <a id="26251" class="Symbol">((</a><a id="26253" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26255" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26258" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26259" class="Symbol">)</a> <a id="26261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26264" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26265" class="Symbol">))</a> <a id="26268" class="Symbol">(</a><a id="26269" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26273" class="Symbol">(</a><a id="26274" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22705" class="Function">MeetAbsorbRJoin</a> <a id="26290" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26292" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26293" class="Symbol">))</a> <a id="26296" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                            <a id="26342" class="Symbol">(((</a><a id="26345" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26347" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="26352" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26353" class="Symbol">)</a> <a id="26355" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26359" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a><a id="26360" class="Symbol">)</a>  <a id="26363" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26366" class="Symbol">((</a><a id="26368" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26370" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26373" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26374" class="Symbol">)</a> <a id="26376" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26379" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26380" class="Symbol">))</a> <a id="26383" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26386" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26390" class="Symbol">(</a><a id="26391" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25744" class="Bound">dist</a> <a id="26396" class="Symbol">(</a><a id="26397" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26399" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26402" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26403" class="Symbol">)</a> <a id="26405" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26407" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26408" class="Symbol">)</a> <a id="26410" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="26457" class="Symbol">((</a><a id="26459" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a> <a id="26461" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="26466" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25751" class="Bound">b</a><a id="26467" class="Symbol">)</a> <a id="26469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26472" class="Symbol">(</a><a id="26473" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25749" class="Bound">a</a>   <a id="26477" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="26482" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25753" class="Bound">c</a><a id="26483" class="Symbol">))</a>             <a id="26498" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a><a id="26499" class="Symbol">)</a>
                              <a id="26531" class="Symbol">λ</a> <a id="26533" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26533" class="Bound">dist&#39;</a> <a id="26539" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26541" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26543" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a> <a id="26545" class="Symbol">→</a> <a id="26547" class="Symbol">(</a><a id="26548" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26550" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26554" class="Symbol">(</a><a id="26555" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a>  <a id="26558" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26561" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26562" class="Symbol">))</a>                      <a id="26586" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26589" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26594" class="Symbol">(</a><a id="26595" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l</a> <a id="26599" class="Symbol">(</a><a id="26600" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26602" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26605" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26606" class="Symbol">))</a> <a id="26609" class="Symbol">(</a><a id="26610" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26614" class="Symbol">(</a><a id="26615" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22372" class="Function">MeetAbsorbLJoin</a> <a id="26631" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26633" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26634" class="Symbol">))</a> <a id="26637" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="26684" class="Symbol">((</a><a id="26686" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26688" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26692" class="Symbol">(</a><a id="26693" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="26696" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26699" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26700" class="Symbol">))</a> <a id="26703" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26707" class="Symbol">(</a><a id="26708" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26710" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26713" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26714" class="Symbol">))</a>        <a id="26724" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26727" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26731" class="Symbol">(</a><a id="26732" href="Cubical.Relation.Binary.Order.Poset.Properties.html#8838" class="Function">meetAssoc</a> <a id="26742" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15739" class="Function">is</a> <a id="26745" class="Symbol">(</a><a id="26746" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21660" class="Bound">lat</a> <a id="26750" class="Symbol">.</a><a id="26751" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="26754" class="Symbol">)</a> <a id="26756" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26758" class="Symbol">(</a><a id="26759" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26761" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26764" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26765" class="Symbol">)</a> <a id="26767" class="Symbol">(</a><a id="26768" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26770" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26773" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26774" class="Symbol">))</a> <a id="26777" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26825" class="Symbol">(</a><a id="26826" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26828" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26831" class="Symbol">((</a><a id="26833" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="26836" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26839" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26840" class="Symbol">)</a>  <a id="26843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>  <a id="26847" class="Symbol">(</a><a id="26848" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26850" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="26853" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26854" class="Symbol">)))</a>      <a id="26863" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="26866" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="26871" class="Symbol">(</a><a id="26872" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26874" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l_</a><a id="26877" class="Symbol">)</a> <a id="26879" class="Symbol">(</a><a id="26880" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="26884" class="Symbol">(</a><a id="26885" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="26894" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a> <a id="26922" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26533" class="Bound">dist&#39;</a> <a id="26928" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26930" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a> <a id="26932" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="26933" class="Symbol">))</a> <a id="26936" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                              <a id="26984" class="Symbol">(</a><a id="26985" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="26987" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26990" class="Symbol">((</a><a id="26992" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="26995" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="26998" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="26999" class="Symbol">)</a>  <a id="27002" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a>   <a id="27007" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27008" class="Symbol">))</a>             <a id="27023" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="27026" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="27031" class="Symbol">(</a><a id="27032" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">_∧l</a> <a id="27036" class="Symbol">((</a><a id="27038" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27040" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27043" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27044" class="Symbol">)</a> <a id="27046" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27049" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27050" class="Symbol">))</a> <a id="27053" class="Symbol">(</a><a id="27054" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27058" class="Symbol">(</a><a id="27059" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23273" class="Function">JoinAbsorbRMeet</a> <a id="27075" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27077" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27078" class="Symbol">))</a> <a id="27081" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                            <a id="27127" class="Symbol">(((</a><a id="27130" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27132" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="27137" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27138" class="Symbol">)</a> <a id="27140" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27143" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a><a id="27144" class="Symbol">)</a>  <a id="27147" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27150" class="Symbol">((</a><a id="27152" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27154" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27157" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27158" class="Symbol">)</a> <a id="27160" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27163" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27164" class="Symbol">))</a> <a id="27167" href="Cubical.Foundations.Prelude.html#9029" class="Function">≡⟨</a> <a id="27170" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="27174" class="Symbol">(</a><a id="27175" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26533" class="Bound">dist&#39;</a> <a id="27181" class="Symbol">(</a><a id="27182" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27184" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a> <a id="27187" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27188" class="Symbol">)</a> <a id="27190" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27192" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27193" class="Symbol">)</a> <a id="27195" href="Cubical.Foundations.Prelude.html#9029" class="Function">⟩</a>
                                             <a id="27242" class="Symbol">((</a><a id="27244" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a> <a id="27246" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="27251" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26541" class="Bound">b</a><a id="27252" class="Symbol">)</a> <a id="27254" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21806" class="Function Operator">∨l</a> <a id="27257" class="Symbol">(</a><a id="27258" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26539" class="Bound">a</a>  <a id="27261" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21721" class="Function Operator">∧l</a>   <a id="27266" href="Cubical.Relation.Binary.Order.Poset.Properties.html#26543" class="Bound">c</a><a id="27267" class="Symbol">))</a>             <a id="27282" href="Cubical.Foundations.Prelude.html#9576" class="Function Operator">∎</a>

        <a id="27293" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27293" class="Function">MeetDistRJoin≃JoinDistRMeet</a> <a id="27321" class="Symbol">:</a> <a id="27323" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22063" class="Function">MeetDistRJoin</a> <a id="27337" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="27339" href="Cubical.Relation.Binary.Order.Poset.Properties.html#22269" class="Function">JoinDistRMeet</a>
        <a id="27361" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27293" class="Function">MeetDistRJoin≃JoinDistRMeet</a> <a id="27389" class="Symbol">=</a> <a id="27391" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="27400" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23870" class="Function">MeetDistLJoin≃MeetDistRJoin</a> <a id="27428" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                                      <a id="27469" href="Cubical.Relation.Binary.Order.Poset.Properties.html#25518" class="Function">MeetDistLJoin≃JoinDistLMeet</a> <a id="27497" href="Cubical.Foundations.Equiv.html#4857" class="Function Operator">∙ₑ</a>
                                      <a id="27538" href="Cubical.Relation.Binary.Order.Poset.Properties.html#24694" class="Function">JoinDistLMeet≃JoinDistRMeet</a>

        <a id="27575" class="Comment">-- Since all of those varieties of distributivity are equivalent, we say that MeetDistLJoin is our canonical version of distributivity</a>
        <a id="27718" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27718" class="Function">isDistributive</a> <a id="27733" class="Symbol">:</a> <a id="27735" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="27740" href="Cubical.Relation.Binary.Order.Poset.Properties.html#15648" class="Bound">ℓ</a>
        <a id="27750" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27718" class="Function">isDistributive</a> <a id="27765" class="Symbol">=</a> <a id="27767" href="Cubical.Relation.Binary.Order.Poset.Properties.html#21960" class="Function">MeetDistLJoin</a>

        <a id="27790" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27790" class="Function">isPropIsDistributive</a> <a id="27811" class="Symbol">:</a> <a id="27813" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="27820" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27718" class="Function">isDistributive</a>
        <a id="27843" href="Cubical.Relation.Binary.Order.Poset.Properties.html#27790" class="Function">isPropIsDistributive</a> <a id="27864" class="Symbol">=</a> <a id="27866" href="Cubical.Relation.Binary.Order.Poset.Properties.html#23434" class="Function">isPropMeetDistLJoin</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Order.Poset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Poset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Poset.html" class="Module">Cubical.Relation.Binary.Order.Poset</a> <a id="44" class="Keyword">where</a>

<a id="51" class="Keyword">open</a> <a id="56" class="Keyword">import</a> <a id="63" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a> <a id="104" class="Keyword">public</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Cubical.Relation.Binary.Order.Poset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Poset.Properties</a> <a id="170" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Order.Proset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Proset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  Prosets are preordered sets; a set with a reflexive, transitive relation
-}</a>
<a id="82" class="Keyword">module</a> <a id="89" href="Cubical.Relation.Binary.Order.Proset.Base.html" class="Module">Cubical.Relation.Binary.Order.Proset.Base</a> <a id="131" class="Keyword">where</a>

<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>

<a id="730" class="Keyword">open</a> <a id="735" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="739" class="Keyword">open</a> <a id="744" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>


<a id="761" class="Keyword">private</a>
  <a id="771" class="Keyword">variable</a>
    <a id="784" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="786" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a> <a id="789" href="Cubical.Relation.Binary.Order.Proset.Base.html#789" class="Generalizable">ℓ&#39;&#39;</a> <a id="793" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="796" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a> <a id="800" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="803" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a> <a id="807" class="Symbol">:</a> <a id="809" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="816" class="Keyword">record</a> <a id="IsProset"></a><a id="823" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="832" class="Symbol">{</a><a id="833" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a> <a id="835" class="Symbol">:</a> <a id="837" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="842" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="843" class="Symbol">}</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a> <a id="850" class="Symbol">:</a> <a id="852" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a> <a id="858" class="Symbol">→</a> <a id="860" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="865" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">:</a> <a id="871" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="876" class="Symbol">(</a><a id="877" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="883" href="Cubical.Relation.Binary.Order.Proset.Base.html#842" class="Bound">ℓ</a> <a id="885" href="Cubical.Relation.Binary.Order.Proset.Base.html#865" class="Bound">ℓ&#39;</a><a id="887" class="Symbol">)</a> <a id="889" class="Keyword">where</a>
  <a id="897" class="Keyword">no-eta-equality</a>
  <a id="915" class="Keyword">constructor</a> <a id="isproset"></a><a id="927" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a>

  <a id="939" class="Keyword">field</a>
    <a id="IsProset.is-set"></a><a id="949" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">is-set</a> <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="964" href="Cubical.Relation.Binary.Order.Proset.Base.html#833" class="Bound">A</a>
    <a id="IsProset.is-prop-valued"></a><a id="970" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">is-prop-valued</a> <a id="985" class="Symbol">:</a> <a id="987" href="Cubical.Relation.Binary.Base.html#4288" class="Function">isPropValued</a> <a id="1000" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a>
    <a id="IsProset.is-refl"></a><a id="1008" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">is-refl</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="1025" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a>
    <a id="IsProset.is-trans"></a><a id="1033" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">is-trans</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="1052" href="Cubical.Relation.Binary.Order.Proset.Base.html#846" class="Bound Operator">_≲_</a>

<a id="1057" class="Keyword">unquoteDecl</a> <a id="IsProsetIsoΣ"></a><a id="1069" href="Cubical.Relation.Binary.Order.Proset.Base.html#1069" class="Function">IsProsetIsoΣ</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1102" href="Cubical.Relation.Binary.Order.Proset.Base.html#1069" class="Function">IsProsetIsoΣ</a> <a id="1115" class="Symbol">(</a><a id="1116" class="Keyword">quote</a> <a id="1122" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a><a id="1130" class="Symbol">)</a>


<a id="1134" class="Keyword">record</a> <a id="ProsetStr"></a><a id="1141" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Cubical.Relation.Binary.Order.Proset.Base.html#1152" class="Bound">ℓ&#39;</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Relation.Binary.Order.Proset.Base.html#1165" class="Bound">A</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1174" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1191" href="Cubical.Relation.Binary.Order.Proset.Base.html#1174" class="Bound">ℓ</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1200" href="Cubical.Relation.Binary.Order.Proset.Base.html#1152" class="Bound">ℓ&#39;</a><a id="1202" class="Symbol">))</a> <a id="1205" class="Keyword">where</a>

  <a id="1214" class="Keyword">constructor</a> <a id="prosetstr"></a><a id="1226" href="Cubical.Relation.Binary.Order.Proset.Base.html#1226" class="InductiveConstructor">prosetstr</a>

  <a id="1239" class="Keyword">field</a>
    <a id="ProsetStr._≲_"></a><a id="1249" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">_≲_</a>     <a id="1257" class="Symbol">:</a> <a id="1259" href="Cubical.Relation.Binary.Order.Proset.Base.html#1165" class="Bound">A</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Cubical.Relation.Binary.Order.Proset.Base.html#1165" class="Bound">A</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1272" href="Cubical.Relation.Binary.Order.Proset.Base.html#1152" class="Bound">ℓ&#39;</a>
    <a id="ProsetStr.isProset"></a><a id="1279" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">isProset</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1299" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">_≲_</a>

  <a id="1306" class="Keyword">infixl</a> <a id="1313" class="Number">7</a> <a id="1315" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">_≲_</a>

  <a id="1322" class="Keyword">open</a> <a id="1327" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a> <a id="1336" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">isProset</a> <a id="1345" class="Keyword">public</a>

<a id="Proset"></a><a id="1353" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">∀</a> <a id="1364" href="Cubical.Relation.Binary.Order.Proset.Base.html#1364" class="Bound">ℓ</a> <a id="1366" href="Cubical.Relation.Binary.Order.Proset.Base.html#1366" class="Bound">ℓ&#39;</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1390" href="Cubical.Relation.Binary.Order.Proset.Base.html#1364" class="Bound">ℓ</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1400" href="Cubical.Relation.Binary.Order.Proset.Base.html#1366" class="Bound">ℓ&#39;</a><a id="1402" class="Symbol">))</a>
<a id="1405" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1412" href="Cubical.Relation.Binary.Order.Proset.Base.html#1412" class="Bound">ℓ</a> <a id="1414" href="Cubical.Relation.Binary.Order.Proset.Base.html#1414" class="Bound">ℓ&#39;</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1431" href="Cubical.Relation.Binary.Order.Proset.Base.html#1412" class="Bound">ℓ</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1444" href="Cubical.Relation.Binary.Order.Proset.Base.html#1414" class="Bound">ℓ&#39;</a><a id="1446" class="Symbol">)</a>

<a id="proset"></a><a id="1449" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="1456" class="Symbol">:</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Cubical.Relation.Binary.Order.Proset.Base.html#1459" class="Bound">A</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1468" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">→</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Cubical.Relation.Binary.Order.Proset.Base.html#1474" class="Bound Operator">_≲_</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1484" href="Cubical.Relation.Binary.Order.Proset.Base.html#1459" class="Bound">A</a> <a id="1486" href="Cubical.Relation.Binary.Order.Proset.Base.html#1459" class="Bound">A</a> <a id="1488" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="1490" class="Symbol">)</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1503" href="Cubical.Relation.Binary.Order.Proset.Base.html#1474" class="Bound Operator">_≲_</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1516" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="1518" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a>
<a id="1521" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="1528" href="Cubical.Relation.Binary.Order.Proset.Base.html#1528" class="Bound">A</a> <a id="1530" href="Cubical.Relation.Binary.Order.Proset.Base.html#1530" class="Bound Operator">_≲_</a> <a id="1534" href="Cubical.Relation.Binary.Order.Proset.Base.html#1534" class="Bound">pros</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Cubical.Relation.Binary.Order.Proset.Base.html#1528" class="Bound">A</a> <a id="1543" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Relation.Binary.Order.Proset.Base.html#1226" class="InductiveConstructor">prosetstr</a> <a id="1556" href="Cubical.Relation.Binary.Order.Proset.Base.html#1530" class="Bound Operator">_≲_</a> <a id="1560" href="Cubical.Relation.Binary.Order.Proset.Base.html#1534" class="Bound">pros</a><a id="1564" class="Symbol">)</a>

<a id="1567" class="Keyword">record</a> <a id="IsProsetEquiv"></a><a id="1574" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a> <a id="1588" class="Symbol">{</a><a id="1589" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a> <a id="1591" class="Symbol">:</a> <a id="1593" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1598" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a><a id="1600" class="Symbol">}</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Cubical.Relation.Binary.Order.Proset.Base.html#1603" class="Bound">B</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1612" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a><a id="1614" class="Symbol">}</a>
  <a id="1618" class="Symbol">(</a><a id="1619" href="Cubical.Relation.Binary.Order.Proset.Base.html#1619" class="Bound">M</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1633" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a> <a id="1637" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Cubical.Relation.Binary.Order.Proset.Base.html#1641" class="Bound">e</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a> <a id="1647" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1649" href="Cubical.Relation.Binary.Order.Proset.Base.html#1603" class="Bound">B</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Relation.Binary.Order.Proset.Base.html#1653" class="Bound">N</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="1667" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a> <a id="1671" href="Cubical.Relation.Binary.Order.Proset.Base.html#1603" class="Bound">B</a><a id="1672" class="Symbol">)</a>
  <a id="1676" class="Symbol">:</a> <a id="1678" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1697" href="Cubical.Relation.Binary.Order.Proset.Base.html#1598" class="Bound">ℓ₀</a> <a id="1700" href="Cubical.Relation.Binary.Order.Proset.Base.html#1633" class="Bound">ℓ₀&#39;</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Cubical.Relation.Binary.Order.Proset.Base.html#1667" class="Bound">ℓ₁&#39;</a><a id="1708" class="Symbol">)</a>
  <a id="1712" class="Keyword">where</a>
  <a id="1720" class="Keyword">constructor</a>
   <a id="isprosetequiv"></a><a id="1735" href="Cubical.Relation.Binary.Order.Proset.Base.html#1735" class="InductiveConstructor">isprosetequiv</a>
  <a id="1751" class="Comment">-- Shorter qualified names</a>
  <a id="1780" class="Keyword">private</a>
    <a id="1792" class="Keyword">module</a> <a id="IsProsetEquiv.M"></a><a id="1799" href="Cubical.Relation.Binary.Order.Proset.Base.html#1799" class="Module">M</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="1813" href="Cubical.Relation.Binary.Order.Proset.Base.html#1619" class="Bound">M</a>
    <a id="1819" class="Keyword">module</a> <a id="IsProsetEquiv.N"></a><a id="1826" href="Cubical.Relation.Binary.Order.Proset.Base.html#1826" class="Module">N</a> <a id="1828" class="Symbol">=</a> <a id="1830" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="1840" href="Cubical.Relation.Binary.Order.Proset.Base.html#1653" class="Bound">N</a>

  <a id="1845" class="Keyword">field</a>
    <a id="IsProsetEquiv.pres≲"></a><a id="1855" href="Cubical.Relation.Binary.Order.Proset.Base.html#1855" class="Field">pres≲</a> <a id="1861" class="Symbol">:</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Cubical.Relation.Binary.Order.Proset.Base.html#1864" class="Bound">x</a> <a id="1866" href="Cubical.Relation.Binary.Order.Proset.Base.html#1866" class="Bound">y</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Cubical.Relation.Binary.Order.Proset.Base.html#1589" class="Bound">A</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Cubical.Relation.Binary.Order.Proset.Base.html#1864" class="Bound">x</a> <a id="1877" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">M.≲</a> <a id="1881" href="Cubical.Relation.Binary.Order.Proset.Base.html#1866" class="Bound">y</a> <a id="1883" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1885" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1894" href="Cubical.Relation.Binary.Order.Proset.Base.html#1641" class="Bound">e</a> <a id="1896" href="Cubical.Relation.Binary.Order.Proset.Base.html#1864" class="Bound">x</a> <a id="1898" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">N.≲</a> <a id="1902" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1911" href="Cubical.Relation.Binary.Order.Proset.Base.html#1641" class="Bound">e</a> <a id="1913" href="Cubical.Relation.Binary.Order.Proset.Base.html#1866" class="Bound">y</a>


<a id="ProsetEquiv"></a><a id="1917" href="Cubical.Relation.Binary.Order.Proset.Base.html#1917" class="Function">ProsetEquiv</a> <a id="1929" class="Symbol">:</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Relation.Binary.Order.Proset.Base.html#1932" class="Bound">M</a> <a id="1934" class="Symbol">:</a> <a id="1936" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1943" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="1946" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Cubical.Relation.Binary.Order.Proset.Base.html#1952" class="Bound">M</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="1963" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="1966" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1992" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="1995" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a><a id="1998" class="Symbol">)</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2007" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="2010" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a><a id="2013" class="Symbol">))</a>
<a id="2016" href="Cubical.Relation.Binary.Order.Proset.Base.html#1917" class="Function">ProsetEquiv</a> <a id="2028" href="Cubical.Relation.Binary.Order.Proset.Base.html#2028" class="Bound">M</a> <a id="2030" href="Cubical.Relation.Binary.Order.Proset.Base.html#2030" class="Bound">N</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2037" href="Cubical.Relation.Binary.Order.Proset.Base.html#2037" class="Bound">e</a> <a id="2039" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2041" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2043" href="Cubical.Relation.Binary.Order.Proset.Base.html#2028" class="Bound">M</a> <a id="2045" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2047" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2049" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2051" href="Cubical.Relation.Binary.Order.Proset.Base.html#2030" class="Bound">N</a> <a id="2053" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2055" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2057" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Cubical.Relation.Binary.Order.Proset.Base.html#2028" class="Bound">M</a> <a id="2074" class="Symbol">.</a><a id="2075" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2078" class="Symbol">)</a> <a id="2080" href="Cubical.Relation.Binary.Order.Proset.Base.html#2037" class="Bound">e</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Cubical.Relation.Binary.Order.Proset.Base.html#2030" class="Bound">N</a> <a id="2085" class="Symbol">.</a><a id="2086" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2089" class="Symbol">)</a>

<a id="isPropIsProset"></a><a id="2092" href="Cubical.Relation.Binary.Order.Proset.Base.html#2092" class="Function">isPropIsProset</a> <a id="2107" class="Symbol">:</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Cubical.Relation.Binary.Order.Proset.Base.html#2110" class="Bound">A</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2119" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="2120" class="Symbol">}</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Cubical.Relation.Binary.Order.Proset.Base.html#2123" class="Bound Operator">_≲_</a> <a id="2127" class="Symbol">:</a> <a id="2129" href="Cubical.Relation.Binary.Order.Proset.Base.html#2110" class="Bound">A</a> <a id="2131" class="Symbol">→</a> <a id="2133" href="Cubical.Relation.Binary.Order.Proset.Base.html#2110" class="Bound">A</a> <a id="2135" class="Symbol">→</a> <a id="2137" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2142" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2165" href="Cubical.Relation.Binary.Order.Proset.Base.html#2123" class="Bound Operator">_≲_</a><a id="2168" class="Symbol">)</a>
<a id="2170" href="Cubical.Relation.Binary.Order.Proset.Base.html#2092" class="Function">isPropIsProset</a> <a id="2185" href="Cubical.Relation.Binary.Order.Proset.Base.html#2185" class="Bound Operator">_≲_</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="2216" class="Number">1</a> <a id="2218" href="Cubical.Relation.Binary.Order.Proset.Base.html#1069" class="Function">IsProsetIsoΣ</a>
  <a id="2233" class="Symbol">(</a><a id="2234" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="2242" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2258" class="Symbol">λ</a> <a id="2260" href="Cubical.Relation.Binary.Order.Proset.Base.html#2260" class="Bound">isSetA</a> <a id="2267" class="Symbol">→</a> <a id="2269" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="2287" class="Symbol">(λ</a> <a id="2290" href="Cubical.Relation.Binary.Order.Proset.Base.html#2290" class="Bound">_</a> <a id="2292" href="Cubical.Relation.Binary.Order.Proset.Base.html#2292" class="Bound">_</a> <a id="2294" class="Symbol">→</a> <a id="2296" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2308" class="Symbol">))</a>
      <a id="2317" class="Symbol">λ</a> <a id="2319" href="Cubical.Relation.Binary.Order.Proset.Base.html#2319" class="Bound">isPropValued≲</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a>
                        <a id="2367" class="Symbol">(</a><a id="2368" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="2376" class="Symbol">(λ</a> <a id="2379" href="Cubical.Relation.Binary.Order.Proset.Base.html#2379" class="Bound">_</a> <a id="2381" class="Symbol">→</a> <a id="2383" href="Cubical.Relation.Binary.Order.Proset.Base.html#2319" class="Bound">isPropValued≲</a> <a id="2397" class="Symbol">_</a> <a id="2399" class="Symbol">_))</a>
                        <a id="2427" class="Symbol">(</a><a id="2428" href="Cubical.Foundations.HLevels.html#18519" class="Function">isPropΠ4</a> <a id="2437" class="Symbol">λ</a> <a id="2439" href="Cubical.Relation.Binary.Order.Proset.Base.html#2439" class="Bound">_</a> <a id="2441" href="Cubical.Relation.Binary.Order.Proset.Base.html#2441" class="Bound">_</a> <a id="2443" href="Cubical.Relation.Binary.Order.Proset.Base.html#2443" class="Bound">_</a> <a id="2445" href="Cubical.Relation.Binary.Order.Proset.Base.html#2445" class="Bound">_</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="2457" class="Symbol">λ</a> <a id="2459" href="Cubical.Relation.Binary.Order.Proset.Base.html#2459" class="Bound">_</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Cubical.Relation.Binary.Order.Proset.Base.html#2319" class="Bound">isPropValued≲</a> <a id="2477" class="Symbol">_</a> <a id="2479" class="Symbol">_))</a>

<a id="𝒮ᴰ-Proset"></a><a id="2484" href="Cubical.Relation.Binary.Order.Proset.Base.html#2484" class="Function">𝒮ᴰ-Proset</a> <a id="2494" class="Symbol">:</a> <a id="2496" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2511" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a><a id="2512" class="Symbol">)</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Record">ProsetStr</a> <a id="2525" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2527" class="Symbol">)</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2536" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="2538" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2540" class="Symbol">)</a>
<a id="2542" href="Cubical.Relation.Binary.Order.Proset.Base.html#2484" class="Function">𝒮ᴰ-Proset</a> <a id="2552" class="Symbol">=</a>
  <a id="2556" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2574" class="Symbol">_)</a> <a id="2577" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a>
    <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2610" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2616" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">_≲_</a> <a id="2620" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2622" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2633" class="Symbol">_</a> <a id="2635" class="Symbol">_</a> <a id="2637" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2639" href="Cubical.Relation.Binary.Order.Proset.Base.html#1855" class="Field">pres≲</a> <a id="2645" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2653" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2659" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">isProset</a> <a id="2668" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2670" class="Symbol">(λ</a> <a id="2673" href="Cubical.Relation.Binary.Order.Proset.Base.html#2673" class="Bound">_</a> <a id="2675" href="Cubical.Relation.Binary.Order.Proset.Base.html#2675" class="Bound">_</a> <a id="2677" class="Symbol">→</a> <a id="2679" href="Cubical.Relation.Binary.Order.Proset.Base.html#2092" class="Function">isPropIsProset</a> <a id="2694" class="Symbol">_)</a> <a id="2697" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="2698" class="Symbol">)</a>
    <a id="2704" class="Keyword">where</a>
    <a id="2714" class="Keyword">open</a> <a id="2719" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a>
    <a id="2733" class="Keyword">open</a> <a id="2738" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a>
    <a id="2751" class="Keyword">open</a> <a id="2756" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Module">IsProsetEquiv</a>

<a id="ProsetPath"></a><a id="2771" href="Cubical.Relation.Binary.Order.Proset.Base.html#2771" class="Function">ProsetPath</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Cubical.Relation.Binary.Order.Proset.Base.html#2785" class="Bound">M</a> <a id="2787" href="Cubical.Relation.Binary.Order.Proset.Base.html#2787" class="Bound">N</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2798" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="2800" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="2802" class="Symbol">)</a> <a id="2804" class="Symbol">→</a> <a id="2806" href="Cubical.Relation.Binary.Order.Proset.Base.html#1917" class="Function">ProsetEquiv</a> <a id="2818" href="Cubical.Relation.Binary.Order.Proset.Base.html#2785" class="Bound">M</a> <a id="2820" href="Cubical.Relation.Binary.Order.Proset.Base.html#2787" class="Bound">N</a> <a id="2822" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Cubical.Relation.Binary.Order.Proset.Base.html#2785" class="Bound">M</a> <a id="2827" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2829" href="Cubical.Relation.Binary.Order.Proset.Base.html#2787" class="Bound">N</a><a id="2830" class="Symbol">)</a>
<a id="2832" href="Cubical.Relation.Binary.Order.Proset.Base.html#2771" class="Function">ProsetPath</a> <a id="2843" class="Symbol">=</a> <a id="2845" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="2847" href="Cubical.Relation.Binary.Order.Proset.Base.html#2484" class="Function">𝒮ᴰ-Proset</a> <a id="2857" class="Symbol">.</a><a id="2858" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="2868" class="Comment">-- an easier way of establishing an equivalence of prosets</a>
<a id="2927" class="Keyword">module</a> <a id="2934" href="Cubical.Relation.Binary.Order.Proset.Base.html#2934" class="Module">_</a> <a id="2936" class="Symbol">{</a><a id="2937" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2948" href="Cubical.Relation.Binary.Order.Proset.Base.html#793" class="Generalizable">ℓ₀</a> <a id="2951" href="Cubical.Relation.Binary.Order.Proset.Base.html#796" class="Generalizable">ℓ₀&#39;</a><a id="2954" class="Symbol">}</a> <a id="2956" class="Symbol">{</a><a id="2957" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2968" href="Cubical.Relation.Binary.Order.Proset.Base.html#800" class="Generalizable">ℓ₁</a> <a id="2971" href="Cubical.Relation.Binary.Order.Proset.Base.html#803" class="Generalizable">ℓ₁&#39;</a><a id="2974" class="Symbol">}</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2983" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="2985" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2987" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2989" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2991" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="2993" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Keyword">where</a>
  <a id="3004" class="Keyword">private</a>
    <a id="3016" class="Keyword">module</a> <a id="3023" href="Cubical.Relation.Binary.Order.Proset.Base.html#3023" class="Module">P</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="3040" class="Symbol">.</a><a id="3041" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3044" class="Symbol">)</a>
    <a id="3050" class="Keyword">module</a> <a id="3057" href="Cubical.Relation.Binary.Order.Proset.Base.html#3057" class="Module">S</a> <a id="3059" class="Symbol">=</a> <a id="3061" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="3074" class="Symbol">.</a><a id="3075" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3078" class="Symbol">)</a>

  <a id="3083" class="Keyword">module</a> <a id="3090" href="Cubical.Relation.Binary.Order.Proset.Base.html#3090" class="Module">_</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Cubical.Relation.Binary.Order.Proset.Base.html#3093" class="Bound">isMon</a> <a id="3099" class="Symbol">:</a> <a id="3101" class="Symbol">∀</a> <a id="3103" href="Cubical.Relation.Binary.Order.Proset.Base.html#3103" class="Bound">x</a> <a id="3105" href="Cubical.Relation.Binary.Order.Proset.Base.html#3105" class="Bound">y</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Cubical.Relation.Binary.Order.Proset.Base.html#3103" class="Bound">x</a> <a id="3111" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3115" href="Cubical.Relation.Binary.Order.Proset.Base.html#3105" class="Bound">y</a> <a id="3117" class="Symbol">→</a> <a id="3119" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3128" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3130" href="Cubical.Relation.Binary.Order.Proset.Base.html#3103" class="Bound">x</a> <a id="3132" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">S.≲</a> <a id="3136" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3145" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3147" href="Cubical.Relation.Binary.Order.Proset.Base.html#3105" class="Bound">y</a><a id="3148" class="Symbol">)</a>
           <a id="3161" class="Symbol">(</a><a id="3162" href="Cubical.Relation.Binary.Order.Proset.Base.html#3162" class="Bound">isMonInv</a> <a id="3171" class="Symbol">:</a> <a id="3173" class="Symbol">∀</a> <a id="3175" href="Cubical.Relation.Binary.Order.Proset.Base.html#3175" class="Bound">x</a> <a id="3177" href="Cubical.Relation.Binary.Order.Proset.Base.html#3177" class="Bound">y</a> <a id="3179" class="Symbol">→</a> <a id="3181" href="Cubical.Relation.Binary.Order.Proset.Base.html#3175" class="Bound">x</a> <a id="3183" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">S.≲</a> <a id="3187" href="Cubical.Relation.Binary.Order.Proset.Base.html#3177" class="Bound">y</a> <a id="3189" class="Symbol">→</a> <a id="3191" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3197" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3199" href="Cubical.Relation.Binary.Order.Proset.Base.html#3175" class="Bound">x</a> <a id="3201" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3205" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3211" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3213" href="Cubical.Relation.Binary.Order.Proset.Base.html#3177" class="Bound">y</a><a id="3214" class="Symbol">)</a> <a id="3216" class="Keyword">where</a>
    <a id="3226" class="Keyword">open</a> <a id="3231" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Module">IsProsetEquiv</a>
    <a id="3249" class="Keyword">open</a> <a id="3254" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a>

    <a id="3268" href="Cubical.Relation.Binary.Order.Proset.Base.html#3268" class="Function">makeIsProsetEquiv</a> <a id="3286" class="Symbol">:</a> <a id="3288" href="Cubical.Relation.Binary.Order.Proset.Base.html#1574" class="Record">IsProsetEquiv</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.Relation.Binary.Order.Proset.Base.html#2937" class="Bound">P</a> <a id="3305" class="Symbol">.</a><a id="3306" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3309" class="Symbol">)</a> <a id="3311" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Cubical.Relation.Binary.Order.Proset.Base.html#2957" class="Bound">S</a> <a id="3316" class="Symbol">.</a><a id="3317" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3320" class="Symbol">)</a>
    <a id="3326" href="Cubical.Relation.Binary.Order.Proset.Base.html#1855" class="Field">pres≲</a> <a id="3332" href="Cubical.Relation.Binary.Order.Proset.Base.html#3268" class="Function">makeIsProsetEquiv</a> <a id="3350" href="Cubical.Relation.Binary.Order.Proset.Base.html#3350" class="Bound">x</a> <a id="3352" href="Cubical.Relation.Binary.Order.Proset.Base.html#3352" class="Bound">y</a> <a id="3354" class="Symbol">=</a> <a id="3356" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">P.isProset</a> <a id="3385" class="Symbol">.</a><a id="3386" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">is-prop-valued</a> <a id="3401" class="Symbol">_</a> <a id="3403" class="Symbol">_)</a>
                                                  <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">S.isProset</a> <a id="3468" class="Symbol">.</a><a id="3469" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">is-prop-valued</a> <a id="3484" class="Symbol">_</a> <a id="3486" class="Symbol">_)</a>
                                                  <a id="3539" class="Symbol">(</a><a id="3540" href="Cubical.Relation.Binary.Order.Proset.Base.html#3093" class="Bound">isMon</a> <a id="3546" class="Symbol">_</a> <a id="3548" class="Symbol">_)</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Cubical.Relation.Binary.Order.Proset.Base.html#3585" class="Function">isMonInv&#39;</a> <a id="3562" class="Symbol">_</a> <a id="3564" class="Symbol">_)</a>
      <a id="3573" class="Keyword">where</a>
      <a id="3585" href="Cubical.Relation.Binary.Order.Proset.Base.html#3585" class="Function">isMonInv&#39;</a> <a id="3595" class="Symbol">:</a> <a id="3597" class="Symbol">∀</a> <a id="3599" href="Cubical.Relation.Binary.Order.Proset.Base.html#3599" class="Bound">x</a> <a id="3601" href="Cubical.Relation.Binary.Order.Proset.Base.html#3601" class="Bound">y</a> <a id="3603" class="Symbol">→</a> <a id="3605" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3614" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3616" href="Cubical.Relation.Binary.Order.Proset.Base.html#3599" class="Bound">x</a> <a id="3618" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">S.≲</a> <a id="3622" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3631" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3633" href="Cubical.Relation.Binary.Order.Proset.Base.html#3601" class="Bound">y</a> <a id="3635" class="Symbol">→</a> <a id="3637" href="Cubical.Relation.Binary.Order.Proset.Base.html#3599" class="Bound">x</a> <a id="3639" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3643" href="Cubical.Relation.Binary.Order.Proset.Base.html#3601" class="Bound">y</a>
      <a id="3651" href="Cubical.Relation.Binary.Order.Proset.Base.html#3585" class="Function">isMonInv&#39;</a> <a id="3661" href="Cubical.Relation.Binary.Order.Proset.Base.html#3661" class="Bound">x</a> <a id="3663" href="Cubical.Relation.Binary.Order.Proset.Base.html#3663" class="Bound">y</a> <a id="3665" href="Cubical.Relation.Binary.Order.Proset.Base.html#3665" class="Bound">ex≲ey</a> <a id="3671" class="Symbol">=</a> <a id="3673" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3683" class="Symbol">(λ</a> <a id="3686" href="Cubical.Relation.Binary.Order.Proset.Base.html#3686" class="Bound">i</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3696" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3698" href="Cubical.Relation.Binary.Order.Proset.Base.html#3661" class="Bound">x</a> <a id="3700" href="Cubical.Relation.Binary.Order.Proset.Base.html#3686" class="Bound">i</a> <a id="3702" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">P.≲</a> <a id="3706" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3712" href="Cubical.Relation.Binary.Order.Proset.Base.html#2977" class="Bound">e</a> <a id="3714" href="Cubical.Relation.Binary.Order.Proset.Base.html#3663" class="Bound">y</a> <a id="3716" href="Cubical.Relation.Binary.Order.Proset.Base.html#3686" class="Bound">i</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Cubical.Relation.Binary.Order.Proset.Base.html#3162" class="Bound">isMonInv</a> <a id="3729" class="Symbol">_</a> <a id="3731" class="Symbol">_</a> <a id="3733" href="Cubical.Relation.Binary.Order.Proset.Base.html#3665" class="Bound">ex≲ey</a><a id="3738" class="Symbol">)</a>


<a id="3742" class="Keyword">module</a> <a id="ProsetReasoning"></a><a id="3749" href="Cubical.Relation.Binary.Order.Proset.Base.html#3749" class="Module">ProsetReasoning</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Cubical.Relation.Binary.Order.Proset.Base.html#3766" class="Bound">P&#39;</a> <a id="3769" class="Symbol">:</a> <a id="3771" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="3778" href="Cubical.Relation.Binary.Order.Proset.Base.html#784" class="Generalizable">ℓ</a> <a id="3780" href="Cubical.Relation.Binary.Order.Proset.Base.html#786" class="Generalizable">ℓ&#39;</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Keyword">where</a>
 <a id="3791" class="Keyword">private</a> <a id="ProsetReasoning.P"></a><a id="3799" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3807" href="Cubical.Relation.Binary.Order.Proset.Base.html#3766" class="Bound">P&#39;</a>
 <a id="3811" class="Keyword">open</a> <a id="3816" href="Cubical.Relation.Binary.Order.Proset.Base.html#1141" class="Module">ProsetStr</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3831" href="Cubical.Relation.Binary.Order.Proset.Base.html#3766" class="Bound">P&#39;</a><a id="3833" class="Symbol">)</a>
 <a id="3836" class="Keyword">open</a> <a id="3841" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Module">IsProset</a>

 <a id="ProsetReasoning._≲⟨_⟩_"></a><a id="3852" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">_≲⟨_⟩_</a> <a id="3859" class="Symbol">:</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Cubical.Relation.Binary.Order.Proset.Base.html#3862" class="Bound">x</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Symbol">{</a><a id="3870" href="Cubical.Relation.Binary.Order.Proset.Base.html#3870" class="Bound">y</a> <a id="3872" href="Cubical.Relation.Binary.Order.Proset.Base.html#3872" class="Bound">z</a> <a id="3874" class="Symbol">:</a> <a id="3876" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a><a id="3877" class="Symbol">}</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Cubical.Relation.Binary.Order.Proset.Base.html#3862" class="Bound">x</a> <a id="3883" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3885" href="Cubical.Relation.Binary.Order.Proset.Base.html#3870" class="Bound">y</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Cubical.Relation.Binary.Order.Proset.Base.html#3870" class="Bound">y</a> <a id="3891" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3893" href="Cubical.Relation.Binary.Order.Proset.Base.html#3872" class="Bound">z</a> <a id="3895" class="Symbol">→</a> <a id="3897" href="Cubical.Relation.Binary.Order.Proset.Base.html#3862" class="Bound">x</a> <a id="3899" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3901" href="Cubical.Relation.Binary.Order.Proset.Base.html#3872" class="Bound">z</a>
 <a id="3904" href="Cubical.Relation.Binary.Order.Proset.Base.html#3904" class="Bound">x</a> <a id="3906" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">≲⟨</a> <a id="3909" href="Cubical.Relation.Binary.Order.Proset.Base.html#3909" class="Bound">p</a> <a id="3911" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">⟩</a> <a id="3913" href="Cubical.Relation.Binary.Order.Proset.Base.html#3913" class="Bound">q</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">isProset</a> <a id="3926" class="Symbol">.</a><a id="3927" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">is-trans</a> <a id="3936" href="Cubical.Relation.Binary.Order.Proset.Base.html#3904" class="Bound">x</a> <a id="3938" class="Symbol">_</a> <a id="3940" class="Symbol">_</a> <a id="3942" href="Cubical.Relation.Binary.Order.Proset.Base.html#3909" class="Bound">p</a> <a id="3944" href="Cubical.Relation.Binary.Order.Proset.Base.html#3913" class="Bound">q</a>

 <a id="ProsetReasoning._◾"></a><a id="3948" href="Cubical.Relation.Binary.Order.Proset.Base.html#3948" class="Function Operator">_◾</a> <a id="3951" class="Symbol">:</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Cubical.Relation.Binary.Order.Proset.Base.html#3954" class="Bound">x</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="Cubical.Relation.Binary.Order.Proset.Base.html#3799" class="Function">P</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">→</a> <a id="3963" href="Cubical.Relation.Binary.Order.Proset.Base.html#3954" class="Bound">x</a> <a id="3965" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Function Operator">≲</a> <a id="3967" href="Cubical.Relation.Binary.Order.Proset.Base.html#3954" class="Bound">x</a>
 <a id="3970" href="Cubical.Relation.Binary.Order.Proset.Base.html#3970" class="Bound">x</a> <a id="3972" href="Cubical.Relation.Binary.Order.Proset.Base.html#3948" class="Function Operator">◾</a> <a id="3974" class="Symbol">=</a> <a id="3976" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Function">isProset</a> <a id="3985" class="Symbol">.</a><a id="3986" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">is-refl</a> <a id="3994" href="Cubical.Relation.Binary.Order.Proset.Base.html#3970" class="Bound">x</a>

 <a id="3998" class="Keyword">infixr</a> <a id="4005" class="Number">0</a> <a id="4007" href="Cubical.Relation.Binary.Order.Proset.Base.html#3852" class="Function Operator">_≲⟨_⟩_</a>
 <a id="4015" class="Keyword">infix</a>  <a id="4022" class="Number">1</a> <a id="4024" href="Cubical.Relation.Binary.Order.Proset.Base.html#3948" class="Function Operator">_◾</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Order.Proset.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Proset.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Proset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Proset.Properties</a> <a id="56" class="Keyword">where</a>

<a id="63" class="Keyword">open</a> <a id="68" class="Keyword">import</a> <a id="75" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="123" class="Symbol">as</a> <a id="126" class="Module">⊎</a>

<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Cubical.Functions.Embedding.html" class="Module">Cubical.Functions.Embedding</a>

<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="379" class="Symbol">as</a> <a id="382" class="Module">∥₁</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Cubical.Relation.Binary.Order.Proset.Base.html" class="Module">Cubical.Relation.Binary.Order.Proset.Base</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a>

<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="574" class="Keyword">private</a>
  <a id="584" class="Keyword">variable</a>
    <a id="597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="599" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a> <a id="602" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a> <a id="606" class="Symbol">:</a> <a id="608" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="615" class="Keyword">module</a> <a id="622" href="Cubical.Relation.Binary.Order.Proset.Properties.html#622" class="Module">_</a>
  <a id="626" class="Symbol">{</a><a id="627" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a> <a id="629" class="Symbol">:</a> <a id="631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="636" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a><a id="637" class="Symbol">}</a>
  <a id="641" class="Symbol">{</a><a id="642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="644" class="Symbol">:</a> <a id="646" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a> <a id="652" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a> <a id="654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a><a id="656" class="Symbol">}</a>
  <a id="660" class="Keyword">where</a>

  <a id="669" class="Keyword">open</a> <a id="674" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>

  <a id="692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#692" class="Function">isProset→isEquivRelSymKernel</a> <a id="721" class="Symbol">:</a> <a id="723" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="732" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="734" class="Symbol">→</a> <a id="736" href="Cubical.Relation.Binary.Base.html#3856" class="Record">isEquivRel</a> <a id="747" class="Symbol">(</a><a id="748" href="Cubical.Relation.Binary.Base.html#3301" class="Function">SymKernel</a> <a id="758" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="759" class="Symbol">)</a>
  <a id="763" href="Cubical.Relation.Binary.Order.Proset.Properties.html#692" class="Function">isProset→isEquivRelSymKernel</a> <a id="792" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a>
    <a id="803" class="Symbol">=</a> <a id="805" href="Cubical.Relation.Binary.Base.html#3909" class="InductiveConstructor">equivRel</a> <a id="814" class="Symbol">(λ</a> <a id="817" href="Cubical.Relation.Binary.Order.Proset.Properties.html#817" class="Bound">a</a> <a id="819" class="Symbol">→</a> <a id="821" class="Symbol">(</a><a id="822" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="839" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="846" href="Cubical.Relation.Binary.Order.Proset.Properties.html#817" class="Bound">a</a><a id="847" class="Symbol">)</a>
                    <a id="869" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="871" class="Symbol">(</a><a id="872" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="889" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="896" href="Cubical.Relation.Binary.Order.Proset.Properties.html#817" class="Bound">a</a><a id="897" class="Symbol">))</a>
               <a id="915" class="Symbol">(</a><a id="916" href="Cubical.Relation.Binary.Base.html#7795" class="Function">isSymSymKernel</a> <a id="931" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="932" class="Symbol">)</a>
               <a id="949" class="Symbol">(λ</a> <a id="952" href="Cubical.Relation.Binary.Order.Proset.Properties.html#952" class="Bound">a</a> <a id="954" href="Cubical.Relation.Binary.Order.Proset.Properties.html#954" class="Bound">b</a> <a id="956" href="Cubical.Relation.Binary.Order.Proset.Properties.html#956" class="Bound">c</a> <a id="958" class="Symbol">(</a><a id="959" href="Cubical.Relation.Binary.Order.Proset.Properties.html#959" class="Bound">Rab</a> <a id="963" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="965" href="Cubical.Relation.Binary.Order.Proset.Properties.html#965" class="Bound">Rba</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">(</a><a id="971" href="Cubical.Relation.Binary.Order.Proset.Properties.html#971" class="Bound">Rbc</a> <a id="975" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="977" href="Cubical.Relation.Binary.Order.Proset.Properties.html#977" class="Bound">Rcb</a><a id="980" class="Symbol">)</a>
                 <a id="999" class="Symbol">→</a> <a id="1001" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1019" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="1026" href="Cubical.Relation.Binary.Order.Proset.Properties.html#952" class="Bound">a</a> <a id="1028" href="Cubical.Relation.Binary.Order.Proset.Properties.html#954" class="Bound">b</a> <a id="1030" href="Cubical.Relation.Binary.Order.Proset.Properties.html#956" class="Bound">c</a> <a id="1032" href="Cubical.Relation.Binary.Order.Proset.Properties.html#959" class="Bound">Rab</a> <a id="1036" href="Cubical.Relation.Binary.Order.Proset.Properties.html#971" class="Bound">Rbc</a>
                 <a id="1057" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1059" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#792" class="Bound">proset</a> <a id="1084" href="Cubical.Relation.Binary.Order.Proset.Properties.html#956" class="Bound">c</a> <a id="1086" href="Cubical.Relation.Binary.Order.Proset.Properties.html#954" class="Bound">b</a> <a id="1088" href="Cubical.Relation.Binary.Order.Proset.Properties.html#952" class="Bound">a</a> <a id="1090" href="Cubical.Relation.Binary.Order.Proset.Properties.html#977" class="Bound">Rcb</a> <a id="1094" href="Cubical.Relation.Binary.Order.Proset.Properties.html#965" class="Bound">Rba</a><a id="1097" class="Symbol">)</a>

  <a id="1102" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1102" class="Function">isProset→isQuosetAsymKernel</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1141" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Relation.Binary.Base.html#3419" class="Function">AsymKernel</a> <a id="1166" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="1167" class="Symbol">)</a>
  <a id="1171" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1102" class="Function">isProset→isQuosetAsymKernel</a> <a id="1199" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a>
    <a id="1210" class="Symbol">=</a> <a id="1212" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">IsProset.is-set</a> <a id="1238" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a><a id="1244" class="Symbol">)</a>
                    <a id="1266" class="Symbol">(λ</a> <a id="1269" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1269" class="Bound">a</a> <a id="1271" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1271" class="Bound">b</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="1308" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1269" class="Bound">a</a> <a id="1317" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1271" class="Bound">b</a><a id="1318" class="Symbol">)</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1332" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1271" class="Bound">b</a> <a id="1334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1269" class="Bound">a</a><a id="1335" class="Symbol">)))</a>
                    <a id="1359" class="Symbol">(λ</a> <a id="1362" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1362" class="Bound">a</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1365" class="Bound">Raa</a> <a id="1369" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1371" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1371" class="Bound">¬Raa</a><a id="1375" class="Symbol">)</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1371" class="Bound">¬Raa</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="1402" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1409" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1362" class="Bound">a</a><a id="1410" class="Symbol">))</a>
                    <a id="1433" class="Symbol">(λ</a> <a id="1436" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1436" class="Bound">a</a> <a id="1438" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1438" class="Bound">b</a> <a id="1440" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1440" class="Bound">c</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1443" class="Bound">Rab</a> <a id="1447" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1449" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1449" class="Bound">¬Rba</a><a id="1453" class="Symbol">)</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1456" class="Bound">Rbc</a> <a id="1460" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1462" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1462" class="Bound">¬Rcb</a><a id="1466" class="Symbol">)</a>
                      <a id="1490" class="Symbol">→</a> <a id="1492" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1510" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1517" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1436" class="Bound">a</a> <a id="1519" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1438" class="Bound">b</a> <a id="1521" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1440" class="Bound">c</a> <a id="1523" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1443" class="Bound">Rab</a> <a id="1527" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1456" class="Bound">Rbc</a>
                      <a id="1553" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1555" class="Symbol">λ</a> <a id="1557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1557" class="Bound">Rca</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1462" class="Bound">¬Rcb</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="1587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1199" class="Bound">proset</a> <a id="1594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1440" class="Bound">c</a> <a id="1596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1436" class="Bound">a</a> <a id="1598" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1438" class="Bound">b</a> <a id="1600" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1557" class="Bound">Rca</a> <a id="1604" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1443" class="Bound">Rab</a><a id="1607" class="Symbol">))</a>
                    <a id="1630" class="Symbol">(</a><a id="1631" href="Cubical.Relation.Binary.Base.html#8082" class="Function">isAsymAsymKernel</a> <a id="1648" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="1649" class="Symbol">)</a>

  <a id="1654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1654" class="Function">isProsetInduced</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1681" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1683" class="Symbol">→</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1686" class="Bound">B</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1695" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="1698" class="Symbol">)</a> <a id="1700" class="Symbol">→</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1703" class="Bound">f</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1686" class="Bound">B</a> <a id="1709" href="Cubical.Functions.Embedding.html#2198" class="Function Operator">↪</a> <a id="1711" href="Cubical.Relation.Binary.Order.Proset.Properties.html#627" class="Bound">A</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Cubical.Relation.Binary.Base.html#3761" class="Function">InducedRelation</a> <a id="1742" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1686" class="Bound">B</a> <a id="1747" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1749" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1703" class="Bound">f</a><a id="1750" class="Symbol">))</a>
  <a id="1755" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1654" class="Function">isProsetInduced</a> <a id="1771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="1775" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1775" class="Bound">B</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1780" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1782" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1782" class="Bound">emb</a><a id="1785" class="Symbol">)</a>
    <a id="1791" class="Symbol">=</a> <a id="1793" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Cubical.Functions.Embedding.html#7065" class="Function">Embedding-into-isSet→isSet</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1833" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1835" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1782" class="Bound">emb</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Symbol">(</a><a id="1841" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">IsProset.is-set</a> <a id="1857" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a><a id="1860" class="Symbol">))</a>
                 <a id="1880" class="Symbol">(λ</a> <a id="1883" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1883" class="Bound">a</a> <a id="1885" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1885" class="Bound">b</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="1913" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1920" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1883" class="Bound">a</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1926" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1885" class="Bound">b</a><a id="1927" class="Symbol">))</a>
                 <a id="1947" class="Symbol">(λ</a> <a id="1950" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1950" class="Bound">a</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="1971" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="1978" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1950" class="Bound">a</a><a id="1979" class="Symbol">))</a>
                 <a id="1999" class="Symbol">λ</a> <a id="2001" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2001" class="Bound">a</a> <a id="2003" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2003" class="Bound">b</a> <a id="2005" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2005" class="Bound">c</a> <a id="2007" class="Symbol">→</a> <a id="2009" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="2027" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1771" class="Bound">pre</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="2034" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2001" class="Bound">a</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="2040" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2003" class="Bound">b</a><a id="2041" class="Symbol">)</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1778" class="Bound">f</a> <a id="2046" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2005" class="Bound">c</a><a id="2047" class="Symbol">)</a>

  <a id="2052" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2052" class="Function">isProsetDual</a> <a id="2065" class="Symbol">:</a> <a id="2067" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2076" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Cubical.Relation.Binary.Base.html#3541" class="Function">Dual</a> <a id="2095" href="Cubical.Relation.Binary.Order.Proset.Properties.html#642" class="Bound">R</a><a id="2096" class="Symbol">)</a>
  <a id="2100" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2052" class="Function">isProsetDual</a> <a id="2113" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a>
    <a id="2121" class="Symbol">=</a> <a id="2123" href="Cubical.Relation.Binary.Order.Proset.Base.html#927" class="InductiveConstructor">isproset</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Cubical.Relation.Binary.Order.Proset.Base.html#949" class="Field">IsProset.is-set</a> <a id="2149" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a><a id="2152" class="Symbol">)</a>
               <a id="2169" class="Symbol">(λ</a> <a id="2172" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2172" class="Bound">a</a> <a id="2174" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2174" class="Bound">b</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="2202" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a> <a id="2206" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2174" class="Bound">b</a> <a id="2208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2172" class="Bound">a</a><a id="2209" class="Symbol">)</a>
               <a id="2226" class="Symbol">(</a><a id="2227" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="2244" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">(λ</a> <a id="2252" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2252" class="Bound">a</a> <a id="2254" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2254" class="Bound">b</a> <a id="2256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2256" class="Bound">c</a> <a id="2258" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2258" class="Bound">Rab</a> <a id="2262" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2262" class="Bound">Rbc</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="2286" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2113" class="Bound">pre</a> <a id="2290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2256" class="Bound">c</a> <a id="2292" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2254" class="Bound">b</a> <a id="2294" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2252" class="Bound">a</a> <a id="2296" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2262" class="Bound">Rbc</a> <a id="2300" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2258" class="Bound">Rab</a><a id="2303" class="Symbol">)</a>

<a id="Proset→Quoset"></a><a id="2306" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2306" class="Function">Proset→Quoset</a> <a id="2320" class="Symbol">:</a> <a id="2322" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2329" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2331" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2343" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2345" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a>
<a id="2348" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2306" class="Function">Proset→Quoset</a> <a id="2362" class="Symbol">(_</a> <a id="2365" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2367" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2367" class="Bound">pre</a><a id="2370" class="Symbol">)</a>
  <a id="2374" class="Symbol">=</a> <a id="2376" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="2383" class="Symbol">_</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Relation.Binary.Base.html#3419" class="Function">BinaryRelation.AsymKernel</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">ProsetStr._≲_</a> <a id="2427" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2367" class="Bound">pre</a><a id="2430" class="Symbol">))</a>
             <a id="2446" class="Symbol">(</a><a id="2447" href="Cubical.Relation.Binary.Order.Proset.Properties.html#1102" class="Function">isProset→isQuosetAsymKernel</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">ProsetStr.isProset</a> <a id="2495" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2367" class="Bound">pre</a><a id="2498" class="Symbol">))</a>

<a id="DualProset"></a><a id="2502" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2502" class="Function">DualProset</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2522" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2524" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a> <a id="2527" class="Symbol">→</a> <a id="2529" href="Cubical.Relation.Binary.Order.Proset.Base.html#1353" class="Function">Proset</a> <a id="2536" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a> <a id="2538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a>
<a id="2541" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2502" class="Function">DualProset</a> <a id="2552" class="Symbol">(_</a> <a id="2555" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2557" class="Bound">pre</a><a id="2560" class="Symbol">)</a>
  <a id="2564" class="Symbol">=</a> <a id="2566" href="Cubical.Relation.Binary.Order.Proset.Base.html#1449" class="Function">proset</a> <a id="2573" class="Symbol">_</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Cubical.Relation.Binary.Base.html#3541" class="Function">BinaryRelation.Dual</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Cubical.Relation.Binary.Order.Proset.Base.html#1249" class="Field Operator">ProsetStr._≲_</a> <a id="2611" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2557" class="Bound">pre</a><a id="2614" class="Symbol">))</a>
             <a id="2630" class="Symbol">(</a><a id="2631" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2052" class="Function">isProsetDual</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Cubical.Relation.Binary.Order.Proset.Base.html#1279" class="Field">ProsetStr.isProset</a> <a id="2664" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2557" class="Bound">pre</a><a id="2667" class="Symbol">))</a>

<a id="2671" class="Keyword">module</a> <a id="2678" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2678" class="Module">_</a>
  <a id="2682" class="Symbol">{</a><a id="2683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#597" class="Generalizable">ℓ</a><a id="2693" class="Symbol">}</a>
  <a id="2697" class="Symbol">{</a><a id="2698" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲_</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2708" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2710" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#599" class="Generalizable">ℓ&#39;</a><a id="2714" class="Symbol">}</a>
  <a id="2718" class="Symbol">(</a><a id="2719" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Cubical.Relation.Binary.Order.Proset.Base.html#823" class="Record">IsProset</a> <a id="2734" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲_</a><a id="2737" class="Symbol">)</a>
  <a id="2741" class="Keyword">where</a>

  <a id="2750" class="Keyword">private</a>
      <a id="2764" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="2769" class="Symbol">=</a> <a id="2771" href="Cubical.Relation.Binary.Order.Proset.Base.html#970" class="Field">IsProset.is-prop-valued</a> <a id="2795" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a>

      <a id="2806" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Cubical.Relation.Binary.Order.Proset.Base.html#1008" class="Field">IsProset.is-refl</a> <a id="2829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a>

      <a id="2840" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Cubical.Relation.Binary.Order.Proset.Base.html#1033" class="Field">IsProset.is-trans</a> <a id="2866" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2719" class="Bound">pre</a>

  <a id="2873" class="Keyword">module</a> <a id="2880" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2880" class="Module">_</a>
    <a id="2886" class="Symbol">(</a><a id="2887" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2887" class="Bound">P</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Cubical.Functions.Embedding.html#14531" class="Function">Embedding</a> <a id="2901" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="2903" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="2906" class="Symbol">)</a>
    <a id="2912" class="Keyword">where</a>

    <a id="2923" class="Keyword">private</a>
      <a id="2937" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2951" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2887" class="Bound">P</a>

      <a id="2960" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2970" class="Symbol">(</a><a id="2971" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2975" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2887" class="Bound">P</a><a id="2976" class="Symbol">)</a>

    <a id="2983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="2993" class="Symbol">:</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2996" class="Bound">n</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3023" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3026" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3029" class="Symbol">)</a>
    <a id="3035" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="3045" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3045" class="Bound">n</a> <a id="3047" class="Symbol">=</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3050" class="Bound">x</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3061" class="Symbol">)</a> <a id="3063" class="Symbol">→</a> <a id="3065" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3069" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3050" class="Bound">x</a> <a id="3071" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3073" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3045" class="Bound">n</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3085" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3045" class="Bound">n</a> <a id="3087" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3089" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3093" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3050" class="Bound">x</a>

    <a id="3100" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3100" class="Function">isPropIsMinimal</a> <a id="3116" class="Symbol">:</a> <a id="3118" class="Symbol">∀</a> <a id="3120" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3120" class="Bound">n</a> <a id="3122" class="Symbol">→</a> <a id="3124" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="3142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3120" class="Bound">n</a><a id="3143" class="Symbol">)</a>
    <a id="3149" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3100" class="Function">isPropIsMinimal</a> <a id="3165" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3165" class="Bound">n</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="3178" class="Symbol">λ</a> <a id="3180" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3180" class="Bound">x</a> <a id="3182" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3182" class="Bound">_</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3196" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3165" class="Bound">n</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3180" class="Bound">x</a><a id="3205" class="Symbol">)</a>

    <a id="3212" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3212" class="Function">Minimal</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3234" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3237" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3240" class="Symbol">)</a>
    <a id="3246" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3212" class="Function">Minimal</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3259" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3259" class="Bound">n</a> <a id="3261" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3263" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="3271" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3273" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="3283" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3259" class="Bound">n</a>

    <a id="3290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3300" class="Symbol">:</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3303" class="Bound">n</a> <a id="3305" class="Symbol">:</a> <a id="3307" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3314" class="Symbol">)</a> <a id="3316" class="Symbol">→</a> <a id="3318" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3330" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3333" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3336" class="Symbol">)</a>
    <a id="3342" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3352" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3352" class="Bound">n</a> <a id="3354" class="Symbol">=</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3357" class="Bound">x</a> <a id="3359" class="Symbol">:</a> <a id="3361" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">→</a> <a id="3372" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3376" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3352" class="Bound">n</a> <a id="3378" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3380" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3384" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3357" class="Bound">x</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3392" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3357" class="Bound">x</a> <a id="3394" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3396" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3400" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3352" class="Bound">n</a>

    <a id="3407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3407" class="Function">isPropIsMaximal</a> <a id="3423" class="Symbol">:</a> <a id="3425" class="Symbol">∀</a> <a id="3427" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3427" class="Bound">n</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3449" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3427" class="Bound">n</a><a id="3450" class="Symbol">)</a>
    <a id="3456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3407" class="Function">isPropIsMaximal</a> <a id="3472" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3472" class="Bound">n</a> <a id="3474" class="Symbol">=</a> <a id="3476" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="3485" class="Symbol">λ</a> <a id="3487" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3487" class="Bound">x</a> <a id="3489" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3489" class="Bound">_</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3503" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3487" class="Bound">x</a><a id="3504" class="Symbol">)</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3511" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3472" class="Bound">n</a><a id="3512" class="Symbol">)</a>

    <a id="3519" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3519" class="Function">Maximal</a> <a id="3527" class="Symbol">:</a> <a id="3529" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3541" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3544" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3547" class="Symbol">)</a>
    <a id="3553" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3519" class="Function">Maximal</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3566" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3566" class="Bound">n</a> <a id="3568" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3570" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="3578" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3580" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="3590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3566" class="Bound">n</a>

    <a id="3597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3605" class="Symbol">:</a> <a id="3607" class="Symbol">(</a><a id="3608" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3608" class="Bound">n</a> <a id="3610" class="Symbol">:</a> <a id="3612" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3619" class="Symbol">)</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3635" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3638" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3641" class="Symbol">)</a>
    <a id="3647" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3655" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3655" class="Bound">n</a> <a id="3657" class="Symbol">=</a> <a id="3659" class="Symbol">(</a><a id="3660" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3660" class="Bound">x</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3671" class="Symbol">)</a> <a id="3673" class="Symbol">→</a> <a id="3675" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3679" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3655" class="Bound">n</a> <a id="3681" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3687" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3660" class="Bound">x</a>

    <a id="3694" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="3708" class="Symbol">:</a> <a id="3710" class="Symbol">∀</a> <a id="3712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3712" class="Bound">n</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3732" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3712" class="Bound">n</a><a id="3733" class="Symbol">)</a>
    <a id="3739" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="3753" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3753" class="Bound">n</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="3765" class="Symbol">λ</a> <a id="3767" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3767" class="Bound">x</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3781" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3753" class="Bound">n</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3789" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3767" class="Bound">x</a><a id="3790" class="Symbol">)</a>

    <a id="3797" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="3803" class="Symbol">:</a> <a id="3805" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3810" class="Symbol">(</a><a id="3811" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3817" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3820" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3823" class="Symbol">)</a>
    <a id="3829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3797" class="Function">Least</a> <a id="3835" class="Symbol">=</a> <a id="3837" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3840" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3840" class="Bound">n</a> <a id="3842" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3844" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="3852" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3854" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="3862" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3840" class="Bound">n</a>

    <a id="3869" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="3880" class="Symbol">:</a> <a id="3882" class="Symbol">(</a><a id="3883" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3883" class="Bound">n</a> <a id="3885" class="Symbol">:</a> <a id="3887" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3894" class="Symbol">)</a> <a id="3896" class="Symbol">→</a> <a id="3898" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3910" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="3913" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="3916" class="Symbol">)</a>
    <a id="3922" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="3933" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3933" class="Bound">n</a> <a id="3935" class="Symbol">=</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3938" class="Bound">x</a> <a id="3940" class="Symbol">:</a> <a id="3942" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3957" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3938" class="Bound">x</a> <a id="3959" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="3961" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="3965" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3933" class="Bound">n</a>

    <a id="3972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="3989" class="Symbol">:</a> <a id="3991" class="Symbol">∀</a> <a id="3993" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3993" class="Bound">n</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="4016" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3993" class="Bound">n</a><a id="4017" class="Symbol">)</a>
    <a id="4023" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="4040" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4040" class="Bound">n</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4052" class="Symbol">λ</a> <a id="4054" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4054" class="Bound">x</a> <a id="4056" class="Symbol">→</a> <a id="4058" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="4068" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4054" class="Bound">x</a><a id="4069" class="Symbol">)</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2960" class="Function">toA</a> <a id="4076" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4040" class="Bound">n</a><a id="4077" class="Symbol">)</a>

    <a id="4084" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4100" class="Symbol">(</a><a id="4101" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4107" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="4110" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2903" class="Bound">ℓ&#39;&#39;</a><a id="4113" class="Symbol">)</a>
    <a id="4119" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4084" class="Function">Greatest</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4133" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4133" class="Bound">n</a> <a id="4135" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4137" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2937" class="Function">subtype</a> <a id="4145" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4147" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="4158" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4133" class="Bound">n</a>

  <a id="4163" class="Keyword">module</a> <a id="4170" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4170" class="Module">_</a>
    <a id="4176" class="Symbol">{</a><a id="4177" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4186" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="4189" class="Symbol">}</a>
    <a id="4195" class="Symbol">(</a><a id="4196" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4198" class="Symbol">:</a> <a id="4200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4205" class="Symbol">)</a>
    <a id="4211" class="Keyword">where</a>

    <a id="4222" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4235" class="Symbol">:</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4238" class="Bound">n</a> <a id="4240" class="Symbol">:</a> <a id="4242" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4243" class="Symbol">)</a> <a id="4245" class="Symbol">→</a> <a id="4247" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4259" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="4262" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4265" class="Symbol">)</a>
    <a id="4271" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4284" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4284" class="Bound">n</a> <a id="4286" class="Symbol">=</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4289" class="Bound">x</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a><a id="4294" class="Symbol">)</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4284" class="Bound">n</a> <a id="4300" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="4302" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4304" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4289" class="Bound">x</a>

    <a id="4311" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="4330" class="Symbol">:</a> <a id="4332" class="Symbol">∀</a> <a id="4334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4334" class="Bound">n</a> <a id="4336" class="Symbol">→</a> <a id="4338" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4359" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4334" class="Bound">n</a><a id="4360" class="Symbol">)</a>
    <a id="4366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="4385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4385" class="Bound">n</a> <a id="4387" class="Symbol">=</a> <a id="4389" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4397" class="Symbol">λ</a> <a id="4399" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4399" class="Bound">x</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="4408" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4385" class="Bound">n</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4413" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4399" class="Bound">x</a><a id="4414" class="Symbol">)</a>

    <a id="4421" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4439" class="Symbol">(</a><a id="4440" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4453" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="4455" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="4457" class="Symbol">)</a> <a id="4459" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4462" class="Symbol">)</a>
    <a id="4468" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="4479" class="Symbol">=</a> <a id="4481" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4484" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4484" class="Bound">n</a> <a id="4486" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4488" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="4490" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4492" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4505" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4484" class="Bound">n</a>

    <a id="4512" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4525" class="Symbol">:</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4528" class="Bound">n</a> <a id="4530" class="Symbol">:</a> <a id="4532" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4533" class="Symbol">)</a> <a id="4535" class="Symbol">→</a> <a id="4537" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4549" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a> <a id="4552" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4555" class="Symbol">)</a>
    <a id="4561" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4574" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4574" class="Bound">n</a> <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4579" class="Bound">x</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4177" class="Bound">B</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4579" class="Bound">x</a> <a id="4592" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="4594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4574" class="Bound">n</a>

    <a id="4601" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">∀</a> <a id="4624" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4624" class="Bound">n</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4649" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4624" class="Bound">n</a><a id="4650" class="Symbol">)</a>
    <a id="4656" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="4675" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4675" class="Bound">n</a> <a id="4677" class="Symbol">=</a> <a id="4679" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="4687" class="Symbol">λ</a> <a id="4689" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4689" class="Bound">x</a> <a id="4691" class="Symbol">→</a> <a id="4693" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="4698" class="Symbol">(</a><a id="4699" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4196" class="Bound">P</a> <a id="4701" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4689" class="Bound">x</a><a id="4702" class="Symbol">)</a> <a id="4704" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4675" class="Bound">n</a>

    <a id="4711" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4743" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="4745" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="4747" class="Symbol">)</a> <a id="4749" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4186" class="Bound">ℓ&#39;&#39;</a><a id="4752" class="Symbol">)</a>
    <a id="4758" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="4769" class="Symbol">=</a> <a id="4771" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4774" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4774" class="Bound">n</a> <a id="4776" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="4780" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4782" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="4795" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4774" class="Bound">n</a>

  <a id="4800" class="Keyword">module</a> <a id="4807" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4807" class="Module">_</a>
    <a id="4813" class="Symbol">{</a><a id="4814" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4814" class="Bound">B</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4823" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="4826" class="Symbol">}</a>
    <a id="4832" class="Symbol">(</a><a id="4833" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="4835" class="Symbol">:</a> <a id="4837" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4814" class="Bound">B</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4842" class="Symbol">)</a>
    <a id="4848" class="Keyword">where</a>

    <a id="4859" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="4879" class="Symbol">:</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4882" class="Bound">n</a> <a id="4884" class="Symbol">:</a> <a id="4886" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="4887" class="Symbol">)</a> <a id="4889" class="Symbol">→</a> <a id="4891" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4910" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="4912" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="4914" class="Symbol">)</a> <a id="4916" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="4919" class="Symbol">)</a>
    <a id="4925" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="4945" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4945" class="Bound">n</a>
      <a id="4953" class="Symbol">=</a> <a id="4955" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4958" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4958" class="Bound">islb</a> <a id="4963" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4965" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="4978" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="4980" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4945" class="Bound">n</a> <a id="4982" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="4992" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3290" class="Function">isMaximal</a> <a id="5002" class="Symbol">(</a><a id="5003" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="5014" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                  <a id="5034" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="5072" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5073" class="Symbol">)))</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4945" class="Bound">n</a> <a id="5080" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5082" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4958" class="Bound">islb</a><a id="5086" class="Symbol">)</a>

    <a id="5093" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5093" class="Function">isPropIsMaximalLowerBound</a> <a id="5119" class="Symbol">:</a> <a id="5121" class="Symbol">∀</a> <a id="5123" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5123" class="Bound">n</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="5155" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5123" class="Bound">n</a><a id="5156" class="Symbol">)</a>
    <a id="5162" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5093" class="Function">isPropIsMaximalLowerBound</a> <a id="5188" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5188" class="Bound">n</a>
      <a id="5196" class="Symbol">=</a> <a id="5198" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="5226" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="5228" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5188" class="Bound">n</a><a id="5229" class="Symbol">)</a>
                <a id="5247" class="Symbol">λ</a> <a id="5249" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5249" class="Bound">islb</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3407" class="Function">isPropIsMaximal</a> <a id="5272" class="Symbol">(</a><a id="5273" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="5284" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="5309" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5311" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="5326" class="Symbol">(</a><a id="5327" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="5346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5347" class="Symbol">))</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5188" class="Bound">n</a> <a id="5353" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5355" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5249" class="Bound">islb</a><a id="5359" class="Symbol">)</a>

    <a id="5366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5366" class="Function">MaximalLowerBound</a> <a id="5384" class="Symbol">:</a> <a id="5386" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5405" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="5407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="5409" class="Symbol">)</a> <a id="5411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="5414" class="Symbol">)</a>
    <a id="5420" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5366" class="Function">MaximalLowerBound</a> <a id="5438" class="Symbol">=</a> <a id="5440" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5443" class="Bound">n</a> <a id="5445" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5447" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="5449" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5451" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4859" class="Function">isMaximalLowerBound</a> <a id="5471" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5443" class="Bound">n</a>

    <a id="5478" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="5498" class="Symbol">:</a> <a id="5500" class="Symbol">(</a><a id="5501" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5501" class="Bound">n</a> <a id="5503" class="Symbol">:</a> <a id="5505" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="5506" class="Symbol">)</a> <a id="5508" class="Symbol">→</a> <a id="5510" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5522" class="Symbol">(</a><a id="5523" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5529" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="5531" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="5533" class="Symbol">)</a> <a id="5535" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="5538" class="Symbol">)</a>
    <a id="5544" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="5564" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5564" class="Bound">n</a>
      <a id="5572" class="Symbol">=</a> <a id="5574" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5577" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5577" class="Bound">isub</a> <a id="5582" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5584" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="5597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="5599" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5564" class="Bound">n</a> <a id="5601" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="5611" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2983" class="Function">isMinimal</a> <a id="5621" class="Symbol">(</a><a id="5622" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="5633" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                  <a id="5653" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5655" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="5690" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5691" class="Symbol">))</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5564" class="Bound">n</a> <a id="5697" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5699" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5577" class="Bound">isub</a><a id="5703" class="Symbol">)</a>

    <a id="5710" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5710" class="Function">isPropIsMinimalUpperBound</a> <a id="5736" class="Symbol">:</a> <a id="5738" class="Symbol">∀</a> <a id="5740" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5740" class="Bound">n</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="5772" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5740" class="Bound">n</a><a id="5773" class="Symbol">)</a>
    <a id="5779" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5710" class="Function">isPropIsMinimalUpperBound</a> <a id="5805" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5805" class="Bound">n</a>
      <a id="5813" class="Symbol">=</a> <a id="5815" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="5843" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="5845" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5805" class="Bound">n</a><a id="5846" class="Symbol">)</a>
                <a id="5864" class="Symbol">λ</a> <a id="5866" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5866" class="Bound">isub</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3100" class="Function">isPropIsMinimal</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="5901" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="5926" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5928" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="5943" class="Symbol">(</a><a id="5944" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="5963" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="5964" class="Symbol">))</a> <a id="5967" class="Symbol">(</a><a id="5968" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5805" class="Bound">n</a> <a id="5970" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5866" class="Bound">isub</a><a id="5976" class="Symbol">)</a>

    <a id="5983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5983" class="Function">MinimalUpperBound</a> <a id="6001" class="Symbol">:</a> <a id="6003" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6008" class="Symbol">(</a><a id="6009" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6022" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6024" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6026" class="Symbol">)</a> <a id="6028" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6031" class="Symbol">)</a>
    <a id="6037" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5983" class="Function">MinimalUpperBound</a> <a id="6055" class="Symbol">=</a> <a id="6057" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6060" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6060" class="Bound">n</a> <a id="6062" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6064" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="6066" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6068" href="Cubical.Relation.Binary.Order.Proset.Properties.html#5478" class="Function">isMinimalUpperBound</a> <a id="6088" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6060" class="Bound">n</a>

    <a id="6095" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6105" class="Symbol">:</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6108" class="Bound">n</a> <a id="6110" class="Symbol">:</a> <a id="6112" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="6113" class="Symbol">)</a> <a id="6115" class="Symbol">→</a> <a id="6117" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6136" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6140" class="Symbol">)</a> <a id="6142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6145" class="Symbol">)</a>
    <a id="6151" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6161" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6161" class="Bound">n</a>
      <a id="6169" class="Symbol">=</a> <a id="6171" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6174" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6174" class="Bound">islb</a> <a id="6179" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6181" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="6194" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6196" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6161" class="Bound">n</a> <a id="6198" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="6208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="6219" class="Symbol">(</a><a id="6220" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="6231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                   <a id="6252" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6254" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="6269" class="Symbol">(</a><a id="6270" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="6289" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="6290" class="Symbol">))</a> <a id="6293" class="Symbol">(</a><a id="6294" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6161" class="Bound">n</a> <a id="6296" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6298" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6174" class="Bound">islb</a><a id="6302" class="Symbol">)</a>

    <a id="6309" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="6325" class="Symbol">:</a> <a id="6327" class="Symbol">∀</a> <a id="6329" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6329" class="Bound">n</a> <a id="6331" class="Symbol">→</a> <a id="6333" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6351" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6329" class="Bound">n</a><a id="6352" class="Symbol">)</a>
    <a id="6358" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="6374" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6374" class="Bound">n</a>
      <a id="6382" class="Symbol">=</a> <a id="6384" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="6392" class="Symbol">(</a><a id="6393" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="6412" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6374" class="Bound">n</a><a id="6415" class="Symbol">)</a>
                <a id="6433" class="Symbol">λ</a> <a id="6435" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6435" class="Bound">islb</a> <a id="6440" class="Symbol">→</a> <a id="6442" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3972" class="Function">isPropIsGreatest</a> <a id="6459" class="Symbol">(</a><a id="6460" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="6471" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="6496" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6498" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="6513" class="Symbol">(</a><a id="6514" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4311" class="Function">isPropIsLowerBound</a> <a id="6533" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="6534" class="Symbol">))</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6374" class="Bound">n</a> <a id="6540" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6542" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6435" class="Bound">islb</a><a id="6546" class="Symbol">)</a>

    <a id="6553" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="6561" class="Symbol">:</a> <a id="6563" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6575" class="Symbol">(</a><a id="6576" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6582" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6584" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6586" class="Symbol">)</a> <a id="6588" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6591" class="Symbol">)</a>
    <a id="6597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6553" class="Function">Infimum</a> <a id="6605" class="Symbol">=</a> <a id="6607" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6610" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6610" class="Bound">n</a> <a id="6612" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6614" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="6616" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6618" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="6628" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6610" class="Bound">n</a>

    <a id="6635" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6646" class="Symbol">:</a> <a id="6648" class="Symbol">(</a><a id="6649" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6649" class="Bound">n</a> <a id="6651" class="Symbol">:</a> <a id="6653" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="6654" class="Symbol">)</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6663" class="Symbol">(</a><a id="6664" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6670" class="Symbol">(</a><a id="6671" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="6677" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="6679" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="6681" class="Symbol">)</a> <a id="6683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="6686" class="Symbol">)</a>
    <a id="6692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6703" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6703" class="Bound">n</a>
      <a id="6711" class="Symbol">=</a> <a id="6713" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6716" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6716" class="Bound">isub</a> <a id="6721" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6723" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="6736" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6738" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6703" class="Bound">n</a> <a id="6740" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="6750" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="6770" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                <a id="6788" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6790" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="6825" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="6826" class="Symbol">))</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6703" class="Bound">n</a> <a id="6832" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6834" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6716" class="Bound">isub</a><a id="6838" class="Symbol">)</a>

    <a id="6845" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="6862" class="Symbol">:</a> <a id="6864" class="Symbol">∀</a> <a id="6866" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6866" class="Bound">n</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="6889" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6866" class="Bound">n</a><a id="6890" class="Symbol">)</a>
    <a id="6896" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="6913" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6913" class="Bound">n</a>
      <a id="6921" class="Symbol">=</a> <a id="6923" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="6931" class="Symbol">(</a><a id="6932" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="6951" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a> <a id="6953" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6913" class="Bound">n</a><a id="6954" class="Symbol">)</a>
                <a id="6972" class="Symbol">λ</a> <a id="6974" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6974" class="Bound">isub</a> <a id="6979" class="Symbol">→</a> <a id="6981" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3694" class="Function">isPropIsLeast</a> <a id="6995" class="Symbol">(</a><a id="6996" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="7007" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a>
                       <a id="7032" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7034" href="Cubical.Functions.Embedding.html#17757" class="Function">EmbeddingΣProp</a> <a id="7049" class="Symbol">(</a><a id="7050" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4601" class="Function">isPropIsUpperBound</a> <a id="7069" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4833" class="Bound">P</a><a id="7070" class="Symbol">))</a> <a id="7073" class="Symbol">(</a><a id="7074" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6913" class="Bound">n</a> <a id="7076" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7078" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6974" class="Bound">isub</a><a id="7082" class="Symbol">)</a>

    <a id="7089" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="7098" class="Symbol">:</a> <a id="7100" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7119" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="7121" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="7123" class="Symbol">)</a> <a id="7125" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4823" class="Bound">ℓ&#39;&#39;</a><a id="7128" class="Symbol">)</a>
    <a id="7134" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7089" class="Function">Supremum</a> <a id="7143" class="Symbol">=</a> <a id="7145" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7148" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7148" class="Bound">n</a> <a id="7150" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7152" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="7154" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7156" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="7167" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7148" class="Bound">n</a>

  <a id="7172" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7172" class="Function">isUpperBoundOfSelf→isGreatestOfSelf</a> <a id="7208" class="Symbol">:</a> <a id="7210" class="Symbol">∀{</a><a id="7212" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7212" class="Bound">n</a><a id="7213" class="Symbol">}</a> <a id="7215" class="Symbol">→</a> <a id="7217" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="7230" class="Symbol">{</a><a id="7231" class="Argument">B</a> <a id="7233" class="Symbol">=</a> <a id="7235" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7236" class="Symbol">}</a> <a id="7238" class="Symbol">(λ</a> <a id="7241" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7241" class="Bound">x</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7241" class="Bound">x</a><a id="7246" class="Symbol">)</a> <a id="7248" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7212" class="Bound">n</a>
                                      <a id="7288" class="Symbol">→</a> <a id="7290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3869" class="Function">isGreatest</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="7304" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7306" class="Symbol">(</a><a id="7307" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="7311" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7312" class="Symbol">))</a> <a id="7315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7212" class="Bound">n</a>
  <a id="7319" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7172" class="Function">isUpperBoundOfSelf→isGreatestOfSelf</a> <a id="7355" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7355" class="Bound">ub</a> <a id="7358" class="Symbol">=</a> <a id="7360" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7355" class="Bound">ub</a>

  <a id="7366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7366" class="Function">isLowerBoundOfSelf→isLeastOfSelf</a> <a id="7399" class="Symbol">:</a> <a id="7401" class="Symbol">∀{</a><a id="7403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7403" class="Bound">n</a><a id="7404" class="Symbol">}</a> <a id="7406" class="Symbol">→</a> <a id="7408" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="7421" class="Symbol">{</a><a id="7422" class="Argument">B</a> <a id="7424" class="Symbol">=</a> <a id="7426" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7427" class="Symbol">}</a> <a id="7429" class="Symbol">(λ</a> <a id="7432" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7432" class="Bound">x</a> <a id="7434" class="Symbol">→</a> <a id="7436" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7432" class="Bound">x</a><a id="7437" class="Symbol">)</a> <a id="7439" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7403" class="Bound">n</a>
                                   <a id="7476" class="Symbol">→</a> <a id="7478" href="Cubical.Relation.Binary.Order.Proset.Properties.html#3597" class="Function">isLeast</a> <a id="7486" class="Symbol">(</a><a id="7487" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="7489" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7491" class="Symbol">(</a><a id="7492" href="Cubical.Functions.Embedding.html#5749" class="Function">id↪</a> <a id="7496" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7497" class="Symbol">))</a> <a id="7500" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7403" class="Bound">n</a>
  <a id="7504" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7366" class="Function">isLowerBoundOfSelf→isLeastOfSelf</a> <a id="7537" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7537" class="Bound">lb</a> <a id="7540" class="Symbol">=</a> <a id="7542" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7537" class="Bound">lb</a>

  <a id="7548" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7548" class="Function">isInfimumOfUpperBounds→isUpperBound</a> <a id="7584" class="Symbol">:</a> <a id="7586" class="Symbol">{</a><a id="7587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7587" class="Bound">B</a> <a id="7589" class="Symbol">:</a> <a id="7591" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="7599" class="Symbol">}</a>
                                      <a id="7639" class="Symbol">→</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7642" class="Bound">P</a> <a id="7644" class="Symbol">:</a> <a id="7646" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7587" class="Bound">B</a> <a id="7648" class="Symbol">→</a> <a id="7650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="7651" class="Symbol">)</a>
                                      <a id="7691" class="Symbol">→</a> <a id="7693" class="Symbol">∀</a> <a id="7695" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7695" class="Bound">n</a>
                                      <a id="7735" class="Symbol">→</a> <a id="7737" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="7747" class="Symbol">{</a><a id="7748" class="Argument">B</a> <a id="7750" class="Symbol">=</a> <a id="7752" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="7763" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7642" class="Bound">P</a><a id="7764" class="Symbol">}</a> <a id="7766" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7770" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7695" class="Bound">n</a>
                                      <a id="7810" class="Symbol">→</a> <a id="7812" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4512" class="Function">isUpperBound</a> <a id="7825" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7642" class="Bound">P</a> <a id="7827" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7695" class="Bound">n</a>
  <a id="7831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7548" class="Function">isInfimumOfUpperBounds→isUpperBound</a> <a id="7867" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7867" class="Bound">P</a> <a id="7869" class="Symbol">_</a> <a id="7871" class="Symbol">(_</a> <a id="7874" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7876" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7876" class="Bound">gt</a><a id="7878" class="Symbol">)</a> <a id="7880" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7880" class="Bound">x</a> <a id="7882" class="Symbol">=</a> <a id="7884" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7876" class="Bound">gt</a> <a id="7887" class="Symbol">((</a><a id="7889" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7867" class="Bound">P</a> <a id="7891" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7880" class="Bound">x</a><a id="7892" class="Symbol">)</a> <a id="7894" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7896" class="Symbol">λ</a> <a id="7898" class="Symbol">{</a> <a id="7900" class="Symbol">(_</a> <a id="7903" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7905" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7905" class="Bound">upy</a><a id="7908" class="Symbol">)</a> <a id="7910" class="Symbol">→</a> <a id="7912" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7905" class="Bound">upy</a> <a id="7916" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7880" class="Bound">x</a> <a id="7918" class="Symbol">})</a>

  <a id="7924" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7924" class="Function">isInfimumOfUpperBounds→isSupremum</a> <a id="7958" class="Symbol">:</a> <a id="7960" class="Symbol">{</a><a id="7961" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7961" class="Bound">B</a> <a id="7963" class="Symbol">:</a> <a id="7965" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7970" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="7973" class="Symbol">}</a>
                                    <a id="8011" class="Symbol">→</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8014" class="Bound">P</a> <a id="8016" class="Symbol">:</a> <a id="8018" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7961" class="Bound">B</a> <a id="8020" class="Symbol">→</a> <a id="8022" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="8023" class="Symbol">)</a>
                                    <a id="8061" class="Symbol">→</a> <a id="8063" class="Symbol">∀</a> <a id="8065" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8065" class="Bound">n</a>
                                    <a id="8103" class="Symbol">→</a> <a id="8105" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="8115" class="Symbol">{</a><a id="8116" class="Argument">B</a> <a id="8118" class="Symbol">=</a> <a id="8120" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4711" class="Function">UpperBound</a> <a id="8131" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8014" class="Bound">P</a><a id="8132" class="Symbol">}</a> <a id="8134" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8065" class="Bound">n</a>
                                    <a id="8176" class="Symbol">→</a> <a id="8178" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="8189" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8014" class="Bound">P</a> <a id="8191" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8065" class="Bound">n</a>
  <a id="8195" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7924" class="Function">isInfimumOfUpperBounds→isSupremum</a> <a id="8229" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8229" class="Bound">P</a> <a id="8231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8231" class="Bound">n</a> <a id="8233" class="Symbol">(</a><a id="8234" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8234" class="Bound">lt</a> <a id="8237" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8239" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8239" class="Bound">gt</a><a id="8241" class="Symbol">)</a>
    <a id="8247" class="Symbol">=</a> <a id="8249" href="Cubical.Relation.Binary.Order.Proset.Properties.html#7548" class="Function">isInfimumOfUpperBounds→isUpperBound</a> <a id="8285" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8229" class="Bound">P</a> <a id="8287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8231" class="Bound">n</a> <a id="8289" class="Symbol">(</a><a id="8290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8234" class="Bound">lt</a> <a id="8293" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8295" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8239" class="Bound">gt</a><a id="8297" class="Symbol">)</a> <a id="8299" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8301" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8234" class="Bound">lt</a>

  <a id="8307" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8307" class="Function">isSupremumOfLowerBounds→isLowerBound</a> <a id="8344" class="Symbol">:</a> <a id="8346" class="Symbol">{</a><a id="8347" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8347" class="Bound">B</a> <a id="8349" class="Symbol">:</a> <a id="8351" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8356" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="8359" class="Symbol">}</a>
                                       <a id="8400" class="Symbol">→</a> <a id="8402" class="Symbol">(</a><a id="8403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8403" class="Bound">P</a> <a id="8405" class="Symbol">:</a> <a id="8407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8347" class="Bound">B</a> <a id="8409" class="Symbol">→</a> <a id="8411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="8412" class="Symbol">)</a>
                                       <a id="8453" class="Symbol">→</a> <a id="8455" class="Symbol">∀</a> <a id="8457" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8457" class="Bound">n</a>
                                       <a id="8498" class="Symbol">→</a> <a id="8500" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="8511" class="Symbol">{</a><a id="8512" class="Argument">B</a> <a id="8514" class="Symbol">=</a> <a id="8516" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="8527" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8403" class="Bound">P</a><a id="8528" class="Symbol">}</a> <a id="8530" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8534" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8457" class="Bound">n</a>
                                       <a id="8575" class="Symbol">→</a> <a id="8577" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4222" class="Function">isLowerBound</a> <a id="8590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8403" class="Bound">P</a> <a id="8592" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8457" class="Bound">n</a>
  <a id="8596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8307" class="Function">isSupremumOfLowerBounds→isLowerBound</a> <a id="8633" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8633" class="Bound">P</a> <a id="8635" class="Symbol">_</a> <a id="8637" class="Symbol">(_</a> <a id="8640" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8642" class="Bound">ls</a><a id="8644" class="Symbol">)</a> <a id="8646" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8646" class="Bound">x</a> <a id="8648" class="Symbol">=</a> <a id="8650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8642" class="Bound">ls</a> <a id="8653" class="Symbol">((</a><a id="8655" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8633" class="Bound">P</a> <a id="8657" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8646" class="Bound">x</a><a id="8658" class="Symbol">)</a> <a id="8660" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8662" class="Symbol">λ</a> <a id="8664" class="Symbol">{</a> <a id="8666" class="Symbol">(_</a> <a id="8669" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8671" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8671" class="Bound">lwy</a><a id="8674" class="Symbol">)</a> <a id="8676" class="Symbol">→</a> <a id="8678" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8671" class="Bound">lwy</a> <a id="8682" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8646" class="Bound">x</a> <a id="8684" class="Symbol">})</a>

  <a id="8690" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8690" class="Function">isSupremumOfLowerBounds→isInfimum</a> <a id="8724" class="Symbol">:</a> <a id="8726" class="Symbol">{</a><a id="8727" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8727" class="Bound">B</a> <a id="8729" class="Symbol">:</a> <a id="8731" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8736" href="Cubical.Relation.Binary.Order.Proset.Properties.html#602" class="Generalizable">ℓ&#39;&#39;</a><a id="8739" class="Symbol">}</a>
                                    <a id="8777" class="Symbol">→</a> <a id="8779" class="Symbol">(</a><a id="8780" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8780" class="Bound">P</a> <a id="8782" class="Symbol">:</a> <a id="8784" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8727" class="Bound">B</a> <a id="8786" class="Symbol">→</a> <a id="8788" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a><a id="8789" class="Symbol">)</a>
                                    <a id="8827" class="Symbol">→</a> <a id="8829" class="Symbol">∀</a> <a id="8831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8831" class="Bound">n</a>
                                    <a id="8869" class="Symbol">→</a> <a id="8871" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="8882" class="Symbol">{</a><a id="8883" class="Argument">B</a> <a id="8885" class="Symbol">=</a> <a id="8887" href="Cubical.Relation.Binary.Order.Proset.Properties.html#4421" class="Function">LowerBound</a> <a id="8898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8780" class="Bound">P</a><a id="8899" class="Symbol">}</a> <a id="8901" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8905" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8831" class="Bound">n</a>
                                    <a id="8943" class="Symbol">→</a> <a id="8945" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="8955" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8780" class="Bound">P</a> <a id="8957" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8831" class="Bound">n</a>
  <a id="8961" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8690" class="Function">isSupremumOfLowerBounds→isInfimum</a> <a id="8995" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8995" class="Bound">P</a> <a id="8997" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8997" class="Bound">n</a> <a id="8999" class="Symbol">(</a><a id="9000" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9000" class="Bound">gs</a> <a id="9003" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9005" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9005" class="Bound">ls</a><a id="9007" class="Symbol">)</a>
    <a id="9013" class="Symbol">=</a> <a id="9015" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8307" class="Function">isSupremumOfLowerBounds→isLowerBound</a> <a id="9052" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8995" class="Bound">P</a> <a id="9054" href="Cubical.Relation.Binary.Order.Proset.Properties.html#8997" class="Bound">n</a> <a id="9056" class="Symbol">(</a><a id="9057" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9000" class="Bound">gs</a> <a id="9060" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9062" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9005" class="Bound">ls</a><a id="9064" class="Symbol">)</a> <a id="9066" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9068" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9000" class="Bound">gs</a>

  <a id="9074" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9081" class="Symbol">:</a> <a id="9083" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9089" class="Symbol">→</a> <a id="9091" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9093" class="Symbol">→</a> <a id="9095" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="9107" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9109" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9111" class="Symbol">)</a>
  <a id="9115" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9122" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9122" class="Bound">a</a> <a id="9124" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9124" class="Bound">b</a> <a id="9126" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9126" class="Bound">a∧b</a> <a id="9130" class="Symbol">=</a> <a id="9132" class="Symbol">∀</a> <a id="9134" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9136" class="Symbol">→</a> <a id="9138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9140" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9126" class="Bound">a∧b</a> <a id="9146" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9148" class="Symbol">(</a><a id="9149" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9151" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9153" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9122" class="Bound">a</a> <a id="9155" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9157" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9134" class="Bound">x</a> <a id="9159" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9161" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9124" class="Bound">b</a><a id="9162" class="Symbol">)</a>

  <a id="9167" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9174" class="Symbol">:</a> <a id="9176" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9178" class="Symbol">→</a> <a id="9180" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9182" class="Symbol">→</a> <a id="9184" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9186" class="Symbol">→</a> <a id="9188" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9193" class="Symbol">(</a><a id="9194" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="9200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9202" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9204" class="Symbol">)</a>
  <a id="9208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9215" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9215" class="Bound">a</a> <a id="9217" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9217" class="Bound">b</a> <a id="9219" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9219" class="Bound">a∨b</a> <a id="9223" class="Symbol">=</a> <a id="9225" class="Symbol">∀</a> <a id="9227" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a> <a id="9229" class="Symbol">→</a> <a id="9231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9219" class="Bound">a∨b</a> <a id="9235" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9237" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a> <a id="9239" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9215" class="Bound">a</a> <a id="9244" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9246" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a> <a id="9248" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9250" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9217" class="Bound">b</a> <a id="9252" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="9254" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9227" class="Bound">x</a><a id="9255" class="Symbol">)</a>

  <a id="9260" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="9265" class="Symbol">:</a> <a id="9267" class="Symbol">∀</a> <a id="9269" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9269" class="Bound">a</a> <a id="9271" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9271" class="Bound">b</a> <a id="9273" class="Symbol">→</a> <a id="9275" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="9287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9289" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9291" class="Symbol">)</a>
  <a id="9295" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9260" class="Function">Meet</a> <a id="9300" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9300" class="Bound">a</a> <a id="9302" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9302" class="Bound">b</a> <a id="9304" class="Symbol">=</a> <a id="9306" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9309" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9309" class="Bound">a∧b</a> <a id="9313" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9317" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="9319" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9326" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9300" class="Bound">a</a> <a id="9328" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9302" class="Bound">b</a> <a id="9330" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9309" class="Bound">a∧b</a>

  <a id="9337" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="9342" class="Symbol">:</a> <a id="9344" class="Symbol">∀</a> <a id="9346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9346" class="Bound">a</a> <a id="9348" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9348" class="Bound">b</a> <a id="9350" class="Symbol">→</a> <a id="9352" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="9364" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2692" class="Bound">ℓ</a> <a id="9366" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2712" class="Bound">ℓ&#39;</a><a id="9368" class="Symbol">)</a>
  <a id="9372" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9337" class="Function">Join</a> <a id="9377" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9377" class="Bound">a</a> <a id="9379" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9379" class="Bound">b</a> <a id="9381" class="Symbol">=</a> <a id="9383" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9386" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9386" class="Bound">a∨b</a> <a id="9390" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9392" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="9394" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="9396" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9403" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9377" class="Bound">a</a> <a id="9405" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9379" class="Bound">b</a> <a id="9407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9386" class="Bound">a∨b</a>

  <a id="9414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="9427" class="Symbol">:</a> <a id="9429" class="Symbol">∀</a> <a id="9431" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9431" class="Bound">a</a> <a id="9433" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9433" class="Bound">b</a> <a id="9435" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9435" class="Bound">a∧b</a> <a id="9439" class="Symbol">→</a> <a id="9441" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9448" class="Symbol">(</a><a id="9449" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9431" class="Bound">a</a> <a id="9458" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9433" class="Bound">b</a> <a id="9460" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9435" class="Bound">a∧b</a><a id="9463" class="Symbol">)</a>
  <a id="9467" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="9480" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9480" class="Bound">a</a> <a id="9482" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9482" class="Bound">b</a> <a id="9484" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9484" class="Bound">c</a> <a id="9486" class="Symbol">=</a> <a id="9488" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="9496" class="Symbol">λ</a> <a id="9498" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9500" class="Symbol">→</a> <a id="9502" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="9514" class="Number">1</a> <a id="9516" class="Symbol">(</a><a id="9517" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9522" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9524" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9484" class="Bound">c</a><a id="9525" class="Symbol">)</a>
                                                    <a id="9579" class="Symbol">(</a><a id="9580" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="9588" class="Symbol">(</a><a id="9589" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9480" class="Bound">a</a><a id="9597" class="Symbol">)</a>
                                                             <a id="9660" class="Symbol">(</a><a id="9661" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9666" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9498" class="Bound">x</a> <a id="9668" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9482" class="Bound">b</a><a id="9669" class="Symbol">))</a>

  <a id="9675" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="9688" class="Symbol">:</a> <a id="9690" class="Symbol">∀</a> <a id="9692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9692" class="Bound">a</a> <a id="9694" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9694" class="Bound">b</a> <a id="9696" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9696" class="Bound">a∨b</a> <a id="9700" class="Symbol">→</a> <a id="9702" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="9709" class="Symbol">(</a><a id="9710" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="9717" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9692" class="Bound">a</a> <a id="9719" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9694" class="Bound">b</a> <a id="9721" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9696" class="Bound">a∨b</a><a id="9724" class="Symbol">)</a>
  <a id="9728" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="9741" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9741" class="Bound">a</a> <a id="9743" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9743" class="Bound">b</a> <a id="9745" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9745" class="Bound">c</a> <a id="9747" class="Symbol">=</a> <a id="9749" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="9757" class="Symbol">λ</a> <a id="9759" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a> <a id="9761" class="Symbol">→</a> <a id="9763" href="Cubical.Foundations.HLevels.html#22505" class="Function">isOfHLevel≃</a> <a id="9775" class="Number">1</a> <a id="9777" class="Symbol">(</a><a id="9778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9783" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9745" class="Bound">c</a> <a id="9785" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a><a id="9786" class="Symbol">)</a>
                                                    <a id="9840" class="Symbol">(</a><a id="9841" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="9849" class="Symbol">(</a><a id="9850" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9855" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9741" class="Bound">a</a> <a id="9857" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a><a id="9858" class="Symbol">)</a>
                                                             <a id="9921" class="Symbol">(</a><a id="9922" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="9927" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9743" class="Bound">b</a> <a id="9929" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9759" class="Bound">x</a><a id="9930" class="Symbol">))</a>

  <a id="9936" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9936" class="Function">isReflIsMeet</a> <a id="9949" class="Symbol">:</a> <a id="9951" class="Symbol">∀</a> <a id="9953" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a> <a id="9955" class="Symbol">→</a> <a id="9957" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="9964" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a> <a id="9966" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a> <a id="9968" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9953" class="Bound">a</a>
  <a id="9972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9936" class="Function">isReflIsMeet</a> <a id="9985" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a> <a id="9987" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="9989" class="Symbol">=</a> <a id="9991" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="10008" class="Symbol">(</a><a id="10009" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10014" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="10016" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a><a id="10017" class="Symbol">)</a>
                                      <a id="10057" class="Symbol">(</a><a id="10058" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="10066" class="Symbol">(</a><a id="10067" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10072" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="10074" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a><a id="10075" class="Symbol">)</a> <a id="10077" class="Symbol">(</a><a id="10078" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10083" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9987" class="Bound">x</a> <a id="10085" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9985" class="Bound">a</a><a id="10086" class="Symbol">))</a>
                                      <a id="10127" class="Symbol">(λ</a> <a id="10130" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10130" class="Bound">a</a> <a id="10132" class="Symbol">→</a> <a id="10134" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10130" class="Bound">a</a> <a id="10136" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10130" class="Bound">a</a><a id="10139" class="Symbol">)</a>
                                       <a id="10180" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="10187" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10187" class="Function">isReflIsJoin</a> <a id="10200" class="Symbol">:</a> <a id="10202" class="Symbol">∀</a> <a id="10204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a> <a id="10206" class="Symbol">→</a> <a id="10208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="10215" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a> <a id="10217" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a> <a id="10219" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10204" class="Bound">a</a>
  <a id="10223" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10187" class="Function">isReflIsJoin</a> <a id="10236" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10238" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a> <a id="10240" class="Symbol">=</a> <a id="10242" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="10259" class="Symbol">(</a><a id="10260" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10265" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10267" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a><a id="10268" class="Symbol">)</a>
                                      <a id="10308" class="Symbol">(</a><a id="10309" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="10317" class="Symbol">(</a><a id="10318" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10323" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10325" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a><a id="10326" class="Symbol">)</a> <a id="10328" class="Symbol">(</a><a id="10329" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="10334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10236" class="Bound">a</a> <a id="10336" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10238" class="Bound">x</a><a id="10337" class="Symbol">))</a>
                                      <a id="10378" class="Symbol">(λ</a> <a id="10381" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10381" class="Bound">a</a> <a id="10383" class="Symbol">→</a> <a id="10385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10381" class="Bound">a</a> <a id="10387" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10389" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10381" class="Bound">a</a><a id="10390" class="Symbol">)</a>
                                       <a id="10431" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="10438" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10438" class="Function">isMeet≃isInfimum</a> <a id="10455" class="Symbol">:</a> <a id="10457" class="Symbol">∀</a> <a id="10459" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10459" class="Bound">a</a> <a id="10461" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10461" class="Bound">b</a> <a id="10463" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10463" class="Bound">c</a>
                   <a id="10484" class="Symbol">→</a> <a id="10486" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="10493" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10459" class="Bound">a</a> <a id="10495" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10461" class="Bound">b</a> <a id="10497" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10463" class="Bound">c</a>
                   <a id="10518" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10520" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6095" class="Function">isInfimum</a> <a id="10530" class="Symbol">{</a><a id="10531" class="Argument">B</a> <a id="10533" class="Symbol">=</a> <a id="10535" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="10538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10538" class="Bound">x</a> <a id="10540" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="10542" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="10544" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="10546" class="Symbol">(</a><a id="10547" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10538" class="Bound">x</a> <a id="10549" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10551" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10459" class="Bound">a</a><a id="10552" class="Symbol">)</a> <a id="10554" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="10556" class="Symbol">(</a><a id="10557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10538" class="Bound">x</a> <a id="10559" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10561" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10461" class="Bound">b</a><a id="10562" class="Symbol">)}</a> <a id="10565" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10569" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10463" class="Bound">c</a>
  <a id="10573" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10438" class="Function">isMeet≃isInfimum</a> <a id="10590" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="10592" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="10594" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a>
    <a id="10602" class="Symbol">=</a> <a id="10604" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9414" class="Function">isPropIsMeet</a> <a id="10635" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="10637" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="10639" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="10642" class="Symbol">)</a> <a id="10644" class="Symbol">(</a><a id="10645" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6309" class="Function">isPropIsInfimum</a> <a id="10661" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10665" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="10668" class="Symbol">)</a>
                       <a id="10693" class="Symbol">(λ</a> <a id="10696" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="10700" class="Symbol">→</a> <a id="10702" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="10708" class="Symbol">(λ</a> <a id="10711" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10711" class="Bound">x≡a</a> <a id="10715" class="Symbol">→</a> <a id="10717" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="10770" class="Symbol">(</a><a id="10771" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="10775" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="10777" class="Symbol">)</a>
                                               <a id="10826" class="Symbol">(</a><a id="10827" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10711" class="Bound">x≡a</a><a id="10834" class="Symbol">)</a>
                                               <a id="10883" class="Symbol">(</a><a id="10884" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="10888" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="10892" class="Symbol">.</a><a id="10893" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10897" class="Symbol">(</a><a id="10898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="10902" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="10905" class="Symbol">)</a> <a id="10907" class="Symbol">.</a><a id="10908" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="10911" class="Symbol">))</a>
                                      <a id="10952" class="Symbol">(λ</a> <a id="10955" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10955" class="Bound">x≡b</a> <a id="10959" class="Symbol">→</a> <a id="10961" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="11014" class="Symbol">(</a><a id="11015" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11019" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="11021" class="Symbol">)</a>
                                               <a id="11070" class="Symbol">(</a><a id="11071" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="11075" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10955" class="Bound">x≡b</a><a id="11078" class="Symbol">)</a>
                                               <a id="11127" class="Symbol">(</a><a id="11128" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="11132" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11136" class="Symbol">.</a><a id="11137" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11141" class="Symbol">(</a><a id="11142" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="11146" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="11149" class="Symbol">)</a> <a id="11151" class="Symbol">.</a><a id="11152" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="11155" class="Symbol">))</a>
                                <a id="11190" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="11192" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="11196" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                        <a id="11222" class="Symbol">λ</a> <a id="11224" class="Symbol">{</a> <a id="11226" class="Symbol">(</a><a id="11227" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11227" class="Bound">c</a> <a id="11229" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11231" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11231" class="Bound">uprc</a><a id="11235" class="Symbol">)</a>
                          <a id="11263" class="Symbol">→</a> <a id="11265" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10696" class="Bound">fun</a> <a id="11276" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11227" class="Bound">c</a><a id="11277" class="Symbol">)</a> <a id="11279" class="Symbol">((</a><a id="11281" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11231" class="Bound">uprc</a> <a id="11286" class="Symbol">(</a><a id="11287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="11289" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11291" class="Symbol">(</a><a id="11292" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11296" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11300" class="Symbol">)))</a> <a id="11304" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                           <a id="11349" class="Symbol">(</a><a id="11350" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11231" class="Bound">uprc</a> <a id="11355" class="Symbol">(</a><a id="11356" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="11358" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11360" class="Symbol">(</a><a id="11361" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11365" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11369" class="Symbol">))))</a> <a id="11374" class="Symbol">})</a>
                        <a id="11401" class="Symbol">λ</a> <a id="11403" class="Symbol">{</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11406" class="Bound">lb</a> <a id="11409" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11411" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11411" class="Bound">gt</a><a id="11413" class="Symbol">)</a> <a id="11415" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a>
                          <a id="11443" class="Symbol">→</a> <a id="11445" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a>
                           <a id="11489" class="Symbol">(</a><a id="11490" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="11495" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11497" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a><a id="11500" class="Symbol">)</a>
                           <a id="11529" class="Symbol">(</a><a id="11530" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="11538" class="Symbol">(</a><a id="11539" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="11544" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11546" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a><a id="11547" class="Symbol">)</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="11555" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a><a id="11558" class="Symbol">))</a>
                       <a id="11584" class="Symbol">(λ</a> <a id="11587" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11587" class="Bound">x≤a∧b</a> <a id="11593" class="Symbol">→</a> <a id="11595" class="Symbol">(</a><a id="11596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="11602" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11604" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11608" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="11610" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11587" class="Bound">x≤a∧b</a>
                                         <a id="11657" class="Symbol">(</a><a id="11658" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11406" class="Bound">lb</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10590" class="Bound">a</a> <a id="11664" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11666" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="11670" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11674" class="Symbol">)))</a> <a id="11678" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                   <a id="11715" class="Symbol">(</a><a id="11716" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="11722" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11724" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10594" class="Bound">a∧b</a> <a id="11728" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="11730" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11587" class="Bound">x≤a∧b</a>
                                         <a id="11777" class="Symbol">(</a><a id="11778" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11406" class="Bound">lb</a> <a id="11781" class="Symbol">(</a><a id="11782" href="Cubical.Relation.Binary.Order.Proset.Properties.html#10592" class="Bound">b</a> <a id="11784" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11786" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="11790" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="11794" class="Symbol">))))</a>
                        <a id="11823" class="Symbol">λ</a> <a id="11825" class="Symbol">{</a> <a id="11827" class="Symbol">(</a><a id="11828" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11828" class="Bound">x≤a</a> <a id="11832" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11834" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11834" class="Bound">x≤b</a><a id="11837" class="Symbol">)</a>
                          <a id="11865" class="Symbol">→</a> <a id="11867" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11411" class="Bound">gt</a> <a id="11870" class="Symbol">(</a><a id="11871" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11873" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                               <a id="11906" class="Symbol">(</a><a id="11907" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="11913" class="Symbol">(λ</a> <a id="11916" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11916" class="Bound">y≡a</a> <a id="11920" class="Symbol">→</a> <a id="11922" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="11975" class="Symbol">(</a><a id="11976" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="11978" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="11980" class="Symbol">)</a>
                                               <a id="12029" class="Symbol">(</a><a id="12030" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12034" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11916" class="Bound">y≡a</a><a id="12037" class="Symbol">)</a>
                                                <a id="12087" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11828" class="Bound">x≤a</a><a id="12090" class="Symbol">)</a>
                                      <a id="12130" class="Symbol">(λ</a> <a id="12133" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12133" class="Bound">y≡b</a> <a id="12137" class="Symbol">→</a> <a id="12139" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="12192" class="Symbol">(</a><a id="12193" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11415" class="Bound">x</a> <a id="12195" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲_</a><a id="12197" class="Symbol">)</a>
                                               <a id="12246" class="Symbol">(</a><a id="12247" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12251" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12133" class="Bound">y≡b</a><a id="12254" class="Symbol">)</a>
                                                <a id="12304" href="Cubical.Relation.Binary.Order.Proset.Properties.html#11834" class="Bound">x≤b</a><a id="12307" class="Symbol">)</a>
                                       <a id="12348" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="12350" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="12353" class="Symbol">))</a> <a id="12356" class="Symbol">}</a> <a id="12358" class="Symbol">}</a>

  <a id="12363" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12363" class="Function">isJoin≃isSupremum</a> <a id="12381" class="Symbol">:</a> <a id="12383" class="Symbol">∀</a> <a id="12385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12385" class="Bound">a</a> <a id="12387" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12387" class="Bound">b</a> <a id="12389" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12389" class="Bound">c</a>
                    <a id="12411" class="Symbol">→</a> <a id="12413" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="12420" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12385" class="Bound">a</a> <a id="12422" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12387" class="Bound">b</a> <a id="12424" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12389" class="Bound">c</a>
                    <a id="12446" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="12448" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6635" class="Function">isSupremum</a> <a id="12459" class="Symbol">{</a><a id="12460" class="Argument">B</a> <a id="12462" class="Symbol">=</a> <a id="12464" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="12467" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12467" class="Bound">x</a> <a id="12469" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="12471" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2683" class="Bound">A</a> <a id="12473" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="12475" class="Symbol">(</a><a id="12476" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12467" class="Bound">x</a> <a id="12478" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12480" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12385" class="Bound">a</a><a id="12481" class="Symbol">)</a> <a id="12483" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="12485" class="Symbol">(</a><a id="12486" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12467" class="Bound">x</a> <a id="12488" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12490" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12387" class="Bound">b</a><a id="12491" class="Symbol">)}</a> <a id="12494" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12498" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12389" class="Bound">c</a>
  <a id="12502" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12363" class="Function">isJoin≃isSupremum</a> <a id="12520" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="12522" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="12524" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a>
    <a id="12532" class="Symbol">=</a> <a id="12534" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="12551" class="Symbol">(</a><a id="12552" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9675" class="Function">isPropIsJoin</a> <a id="12565" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="12567" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="12569" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12572" class="Symbol">)</a> <a id="12574" class="Symbol">(</a><a id="12575" href="Cubical.Relation.Binary.Order.Proset.Properties.html#6845" class="Function">isPropIsSupremum</a> <a id="12592" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12596" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12599" class="Symbol">)</a>
                       <a id="12624" class="Symbol">(λ</a> <a id="12627" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="12631" class="Symbol">→</a> <a id="12633" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="12639" class="Symbol">(λ</a> <a id="12642" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12642" class="Bound">x≡a</a> <a id="12646" class="Symbol">→</a> <a id="12648" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="12701" class="Symbol">(</a><a id="12702" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="12705" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12708" class="Symbol">)</a>
                                               <a id="12757" class="Symbol">(</a><a id="12758" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12762" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12642" class="Bound">x≡a</a><a id="12765" class="Symbol">)</a>
                                               <a id="12814" class="Symbol">(</a><a id="12815" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="12819" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="12823" class="Symbol">.</a><a id="12824" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12828" class="Symbol">(</a><a id="12829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="12833" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12836" class="Symbol">)</a> <a id="12838" class="Symbol">.</a><a id="12839" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="12842" class="Symbol">))</a>
                                      <a id="12883" class="Symbol">(λ</a> <a id="12886" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12886" class="Bound">x≡b</a> <a id="12890" class="Symbol">→</a> <a id="12892" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="12945" class="Symbol">(</a><a id="12946" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="12949" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="12952" class="Symbol">)</a>
                                               <a id="13001" class="Symbol">(</a><a id="13002" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13006" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12886" class="Bound">x≡b</a><a id="13009" class="Symbol">)</a>
                                               <a id="13058" class="Symbol">(</a><a id="13059" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="13063" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13067" class="Symbol">.</a><a id="13068" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13072" class="Symbol">(</a><a id="13073" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="13077" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a><a id="13080" class="Symbol">)</a> <a id="13082" class="Symbol">.</a><a id="13083" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="13086" class="Symbol">))</a>
                                <a id="13121" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="13123" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13127" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                        <a id="13153" class="Symbol">λ</a> <a id="13155" class="Symbol">{</a> <a id="13157" class="Symbol">(</a><a id="13158" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13158" class="Bound">c</a> <a id="13160" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13162" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13162" class="Bound">lwrc</a><a id="13166" class="Symbol">)</a>
                          <a id="13194" class="Symbol">→</a> <a id="13196" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="13202" class="Symbol">(</a><a id="13203" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12627" class="Bound">fun</a> <a id="13207" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13158" class="Bound">c</a><a id="13208" class="Symbol">)</a> <a id="13210" class="Symbol">((</a><a id="13212" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13162" class="Bound">lwrc</a> <a id="13217" class="Symbol">(</a><a id="13218" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13220" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13222" class="Symbol">(</a><a id="13223" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13227" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13231" class="Symbol">)))</a> <a id="13235" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                           <a id="13280" class="Symbol">(</a><a id="13281" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13162" class="Bound">lwrc</a> <a id="13286" class="Symbol">(</a><a id="13287" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13289" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13291" class="Symbol">(</a><a id="13292" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13296" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13300" class="Symbol">))))</a> <a id="13305" class="Symbol">})</a>
                        <a id="13332" class="Symbol">λ</a> <a id="13334" class="Symbol">{</a> <a id="13336" class="Symbol">(</a><a id="13337" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13337" class="Bound">ub</a> <a id="13340" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13342" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13342" class="Bound">lt</a><a id="13344" class="Symbol">)</a> <a id="13346" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a>
                          <a id="13374" class="Symbol">→</a> <a id="13376" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a>
                           <a id="13420" class="Symbol">(</a><a id="13421" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="13426" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13430" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13431" class="Symbol">)</a>
                           <a id="13460" class="Symbol">(</a><a id="13461" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="13469" class="Symbol">(</a><a id="13470" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="13475" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13477" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13478" class="Symbol">)</a> <a id="13480" class="Symbol">(</a><a id="13481" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="13486" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13488" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13489" class="Symbol">))</a>
                       <a id="13515" class="Symbol">(λ</a> <a id="13518" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13518" class="Bound">a∨b≤x</a> <a id="13524" class="Symbol">→</a> <a id="13526" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="13532" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13534" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13538" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a>
                                        <a id="13580" class="Symbol">(</a><a id="13581" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13337" class="Bound">ub</a> <a id="13584" class="Symbol">(</a><a id="13585" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12520" class="Bound">a</a> <a id="13587" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13589" href="Cubical.Data.Sum.Base.html#242" class="InductiveConstructor">inl</a> <a id="13593" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13597" class="Symbol">))</a>
                                         <a id="13641" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13518" class="Bound">a∨b≤x</a> <a id="13647" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                   <a id="13684" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="13690" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13692" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12524" class="Bound">a∨b</a> <a id="13696" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a>
                                        <a id="13738" class="Symbol">(</a><a id="13739" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13337" class="Bound">ub</a> <a id="13742" class="Symbol">(</a><a id="13743" href="Cubical.Relation.Binary.Order.Proset.Properties.html#12522" class="Bound">b</a> <a id="13745" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13747" href="Cubical.Data.Sum.Base.html#260" class="InductiveConstructor">inr</a> <a id="13751" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="13755" class="Symbol">))</a>
                                         <a id="13799" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13518" class="Bound">a∨b≤x</a><a id="13804" class="Symbol">)</a>
                        <a id="13830" class="Symbol">λ</a> <a id="13832" class="Symbol">{</a> <a id="13834" class="Symbol">(</a><a id="13835" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13835" class="Bound">a≤x</a> <a id="13839" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13841" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13841" class="Bound">b≤x</a><a id="13844" class="Symbol">)</a>
                          <a id="13872" class="Symbol">→</a> <a id="13874" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13342" class="Bound">lt</a> <a id="13877" class="Symbol">(</a><a id="13878" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a> <a id="13880" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                               <a id="13913" class="Symbol">(</a><a id="13914" href="Cubical.Data.Sum.Base.html#277" class="Function">⊎.rec</a> <a id="13920" class="Symbol">(λ</a> <a id="13923" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13923" class="Bound">y≡a</a> <a id="13927" class="Symbol">→</a> <a id="13929" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="13982" class="Symbol">(</a><a id="13983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="13986" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="13987" class="Symbol">)</a>
                                               <a id="14036" class="Symbol">(</a><a id="14037" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14041" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13923" class="Bound">y≡a</a><a id="14044" class="Symbol">)</a>
                                                <a id="14094" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13835" class="Bound">a≤x</a><a id="14097" class="Symbol">)</a>
                                      <a id="14137" class="Symbol">(λ</a> <a id="14140" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14140" class="Bound">y≡b</a> <a id="14144" class="Symbol">→</a> <a id="14146" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a>
                                               <a id="14199" class="Symbol">(</a><a id="14200" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">_≲</a> <a id="14203" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13346" class="Bound">x</a><a id="14204" class="Symbol">)</a>
                                               <a id="14253" class="Symbol">(</a><a id="14254" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14258" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14140" class="Bound">y≡b</a><a id="14261" class="Symbol">)</a>
                                                <a id="14311" href="Cubical.Relation.Binary.Order.Proset.Properties.html#13841" class="Bound">b≤x</a><a id="14314" class="Symbol">)</a>
                                <a id="14348" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="14350" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="14353" class="Symbol">))</a> <a id="14356" class="Symbol">}</a> <a id="14358" class="Symbol">}</a>

  <a id="14363" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14363" class="Function">isMeetComm</a> <a id="14374" class="Symbol">:</a> <a id="14376" class="Symbol">∀</a> <a id="14378" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14378" class="Bound">a</a> <a id="14380" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14380" class="Bound">b</a> <a id="14382" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14382" class="Bound">a∧b</a> <a id="14386" class="Symbol">→</a> <a id="14388" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14395" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14378" class="Bound">a</a> <a id="14397" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14380" class="Bound">b</a> <a id="14399" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14382" class="Bound">a∧b</a> <a id="14403" class="Symbol">→</a> <a id="14405" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14412" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14380" class="Bound">b</a> <a id="14414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14378" class="Bound">a</a> <a id="14416" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14382" class="Bound">a∧b</a>
  <a id="14422" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14363" class="Function">isMeetComm</a> <a id="14433" class="Symbol">_</a> <a id="14435" class="Symbol">_</a> <a id="14437" class="Symbol">_</a> <a id="14439" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14439" class="Bound">fun</a> <a id="14443" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14443" class="Bound">x</a> <a id="14445" class="Symbol">=</a> <a id="14447" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="14457" class="Symbol">(</a><a id="14458" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14439" class="Bound">fun</a> <a id="14462" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14443" class="Bound">x</a><a id="14463" class="Symbol">)</a> <a id="14465" href="Cubical.Data.Sigma.Properties.html#5521" class="Function">Σ-swap-≃</a>

  <a id="14477" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="14488" class="Symbol">:</a> <a id="14490" class="Symbol">∀</a> <a id="14492" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14492" class="Bound">a</a> <a id="14494" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14494" class="Bound">b</a> <a id="14496" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14496" class="Bound">a∨b</a> <a id="14500" class="Symbol">→</a> <a id="14502" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="14509" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14492" class="Bound">a</a> <a id="14511" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14494" class="Bound">b</a> <a id="14513" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14496" class="Bound">a∨b</a> <a id="14517" class="Symbol">→</a> <a id="14519" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="14526" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14494" class="Bound">b</a> <a id="14528" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14492" class="Bound">a</a> <a id="14530" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14496" class="Bound">a∨b</a>
  <a id="14536" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14477" class="Function">isJoinComm</a> <a id="14547" class="Symbol">_</a> <a id="14549" class="Symbol">_</a> <a id="14551" class="Symbol">_</a> <a id="14553" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14553" class="Bound">fun</a> <a id="14557" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14557" class="Bound">x</a> <a id="14559" class="Symbol">=</a> <a id="14561" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="14571" class="Symbol">(</a><a id="14572" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14553" class="Bound">fun</a> <a id="14576" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14557" class="Bound">x</a><a id="14577" class="Symbol">)</a> <a id="14579" href="Cubical.Data.Sigma.Properties.html#5521" class="Function">Σ-swap-≃</a>

  <a id="14591" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14591" class="Function">isMeetAssoc</a> <a id="14603" class="Symbol">:</a> <a id="14605" class="Symbol">∀</a> <a id="14607" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14607" class="Bound">a</a> <a id="14609" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14609" class="Bound">b</a> <a id="14611" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14611" class="Bound">c</a> <a id="14613" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14613" class="Bound">a∧b</a> <a id="14617" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14617" class="Bound">b∧c</a> <a id="14621" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14621" class="Bound">a∧b∧c</a>
              <a id="14641" class="Symbol">→</a> <a id="14643" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14650" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14607" class="Bound">a</a> <a id="14652" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14609" class="Bound">b</a> <a id="14654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14613" class="Bound">a∧b</a>
              <a id="14672" class="Symbol">→</a> <a id="14674" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14681" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14609" class="Bound">b</a> <a id="14683" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14611" class="Bound">c</a> <a id="14685" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14617" class="Bound">b∧c</a>
              <a id="14703" class="Symbol">→</a> <a id="14705" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14607" class="Bound">a</a> <a id="14714" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14617" class="Bound">b∧c</a> <a id="14718" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14621" class="Bound">a∧b∧c</a>
              <a id="14738" class="Symbol">→</a> <a id="14740" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="14747" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14613" class="Bound">a∧b</a> <a id="14751" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14611" class="Bound">c</a> <a id="14753" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14621" class="Bound">a∧b∧c</a>
  <a id="14761" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14591" class="Function">isMeetAssoc</a> <a id="14773" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14773" class="Bound">a</a> <a id="14775" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14775" class="Bound">b</a> <a id="14777" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14777" class="Bound">c</a> <a id="14779" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14779" class="Bound">a∧b</a> <a id="14783" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14783" class="Bound">b∧c</a> <a id="14787" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14787" class="Bound">a∧b∧c</a> <a id="14793" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="14800" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="14807" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14807" class="Bound">funa∧b∧c</a> <a id="14816" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a>
    <a id="14822" class="Symbol">=</a> <a id="14824" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="14834" class="Symbol">(</a><a id="14835" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14807" class="Bound">funa∧b∧c</a> <a id="14844" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a><a id="14845" class="Symbol">)</a>
                <a id="14863" class="Symbol">(</a><a id="14864" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="14881" class="Symbol">(</a><a id="14882" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="14890" class="Symbol">(</a><a id="14891" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14896" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14898" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14773" class="Bound">a</a><a id="14899" class="Symbol">)</a> <a id="14901" class="Symbol">(</a><a id="14902" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14907" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14909" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14783" class="Bound">b∧c</a><a id="14912" class="Symbol">))</a>
                                  <a id="14949" class="Symbol">(</a><a id="14950" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="14958" class="Symbol">(</a><a id="14959" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14964" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14966" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14779" class="Bound">a∧b</a><a id="14969" class="Symbol">)</a> <a id="14971" class="Symbol">(</a><a id="14972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="14977" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="14979" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14777" class="Bound">c</a><a id="14980" class="Symbol">))</a>
                                  <a id="15017" class="Symbol">(λ</a> <a id="15020" class="Symbol">{</a> <a id="15022" class="Symbol">(</a><a id="15023" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15023" class="Bound">x≤a</a> <a id="15027" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15029" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15029" class="Bound">x≤b∧c</a><a id="15034" class="Symbol">)</a>
                                     <a id="15073" class="Symbol">→</a> <a id="15075" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="15081" class="Symbol">(</a><a id="15082" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="15089" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a><a id="15090" class="Symbol">)</a>
                                             <a id="15137" class="Symbol">(</a><a id="15138" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15023" class="Bound">x≤a</a> <a id="15142" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                             <a id="15189" class="Symbol">(</a><a id="15190" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="15197" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15199" class="Symbol">.</a><a id="15200" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15204" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15029" class="Bound">x≤b∧c</a> <a id="15210" class="Symbol">.</a><a id="15211" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="15214" class="Symbol">))</a> <a id="15217" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                              <a id="15265" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="15272" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15274" class="Symbol">.</a><a id="15275" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15279" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15029" class="Bound">x≤b∧c</a> <a id="15285" class="Symbol">.</a><a id="15286" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15290" class="Symbol">})</a>
                                   <a id="15328" class="Symbol">λ</a> <a id="15330" class="Symbol">{</a> <a id="15332" class="Symbol">(</a><a id="15333" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15333" class="Bound">x≤a∧b</a> <a id="15339" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15341" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15341" class="Bound">x≤c</a><a id="15344" class="Symbol">)</a>
                                     <a id="15383" class="Symbol">→</a> <a id="15385" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="15392" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15394" class="Symbol">.</a><a id="15395" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15399" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15333" class="Bound">x≤a∧b</a> <a id="15405" class="Symbol">.</a><a id="15406" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15410" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                       <a id="15451" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="15457" class="Symbol">(</a><a id="15458" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14800" class="Bound">funb∧c</a> <a id="15465" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a><a id="15466" class="Symbol">)</a>
                                            <a id="15512" class="Symbol">((</a><a id="15514" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14793" class="Bound">funa∧b</a> <a id="15521" href="Cubical.Relation.Binary.Order.Proset.Properties.html#14816" class="Bound">x</a> <a id="15523" class="Symbol">.</a><a id="15524" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15528" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15333" class="Bound">x≤a∧b</a> <a id="15534" class="Symbol">.</a><a id="15535" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="15538" class="Symbol">)</a> <a id="15540" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                              <a id="15588" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15341" class="Bound">x≤c</a><a id="15591" class="Symbol">)</a> <a id="15593" class="Symbol">})</a>

  <a id="15599" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15599" class="Function">isJoinAssoc</a> <a id="15611" class="Symbol">:</a> <a id="15613" class="Symbol">∀</a> <a id="15615" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15615" class="Bound">a</a> <a id="15617" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15617" class="Bound">b</a> <a id="15619" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15619" class="Bound">c</a> <a id="15621" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15621" class="Bound">a∨b</a> <a id="15625" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15625" class="Bound">b∨c</a> <a id="15629" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15629" class="Bound">a∨b∨c</a>
              <a id="15649" class="Symbol">→</a> <a id="15651" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15658" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15615" class="Bound">a</a> <a id="15660" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15617" class="Bound">b</a> <a id="15662" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15621" class="Bound">a∨b</a>
              <a id="15680" class="Symbol">→</a> <a id="15682" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15689" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15617" class="Bound">b</a> <a id="15691" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15619" class="Bound">c</a> <a id="15693" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15625" class="Bound">b∨c</a>
              <a id="15711" class="Symbol">→</a> <a id="15713" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15720" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15615" class="Bound">a</a> <a id="15722" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15625" class="Bound">b∨c</a> <a id="15726" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15629" class="Bound">a∨b∨c</a>
              <a id="15746" class="Symbol">→</a> <a id="15748" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="15755" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15621" class="Bound">a∨b</a> <a id="15759" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15619" class="Bound">c</a> <a id="15761" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15629" class="Bound">a∨b∨c</a>
  <a id="15769" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15599" class="Function">isJoinAssoc</a> <a id="15781" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15781" class="Bound">a</a> <a id="15783" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15783" class="Bound">b</a> <a id="15785" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15785" class="Bound">c</a> <a id="15787" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15787" class="Bound">a∨b</a> <a id="15791" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15791" class="Bound">b∨c</a> <a id="15795" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15795" class="Bound">a∨b∨c</a> <a id="15801" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="15808" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="15815" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15815" class="Bound">funa∨b∨c</a> <a id="15824" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a>
    <a id="15830" class="Symbol">=</a> <a id="15832" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="15842" class="Symbol">(</a><a id="15843" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15815" class="Bound">funa∨b∨c</a> <a id="15852" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15853" class="Symbol">)</a>
                <a id="15871" class="Symbol">(</a><a id="15872" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="15889" class="Symbol">(</a><a id="15890" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15898" class="Symbol">(</a><a id="15899" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15904" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15781" class="Bound">a</a> <a id="15906" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15907" class="Symbol">)</a> <a id="15909" class="Symbol">(</a><a id="15910" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15915" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15791" class="Bound">b∨c</a> <a id="15919" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15920" class="Symbol">))</a>
                                  <a id="15957" class="Symbol">(</a><a id="15958" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="15966" class="Symbol">(</a><a id="15967" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15972" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15787" class="Bound">a∨b</a> <a id="15976" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15977" class="Symbol">)</a> <a id="15979" class="Symbol">(</a><a id="15980" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2764" class="Function">prop</a> <a id="15985" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15785" class="Bound">c</a> <a id="15987" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="15988" class="Symbol">))</a>
                                  <a id="16025" class="Symbol">(λ</a> <a id="16028" class="Symbol">{</a> <a id="16030" class="Symbol">(</a><a id="16031" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16031" class="Bound">a≤x</a> <a id="16035" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16037" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16037" class="Bound">b∨c≤x</a><a id="16042" class="Symbol">)</a>
                                     <a id="16081" class="Symbol">→</a> <a id="16083" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="16089" class="Symbol">(</a><a id="16090" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="16097" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="16098" class="Symbol">)</a> <a id="16100" class="Symbol">(</a><a id="16101" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16031" class="Bound">a≤x</a> <a id="16105" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                      <a id="16145" class="Symbol">(</a><a id="16146" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="16153" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16155" class="Symbol">.</a><a id="16156" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16160" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16037" class="Bound">b∨c≤x</a> <a id="16166" class="Symbol">.</a><a id="16167" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="16170" class="Symbol">))</a> <a id="16173" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                       <a id="16214" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="16221" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16223" class="Symbol">.</a><a id="16224" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16228" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16037" class="Bound">b∨c≤x</a> <a id="16234" class="Symbol">.</a><a id="16235" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16239" class="Symbol">})</a>
                                   <a id="16277" class="Symbol">λ</a> <a id="16279" class="Symbol">{</a> <a id="16281" class="Symbol">(</a><a id="16282" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16282" class="Bound">a∨b≤x</a> <a id="16288" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16290" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16290" class="Bound">c≤x</a><a id="16293" class="Symbol">)</a>
                                     <a id="16332" class="Symbol">→</a> <a id="16334" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="16341" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16343" class="Symbol">.</a><a id="16344" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16348" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16282" class="Bound">a∨b≤x</a> <a id="16354" class="Symbol">.</a><a id="16355" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16359" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                       <a id="16400" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="16406" class="Symbol">(</a><a id="16407" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15808" class="Bound">funb∨c</a> <a id="16414" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a><a id="16415" class="Symbol">)</a>
                                     <a id="16454" class="Symbol">((</a><a id="16456" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15801" class="Bound">funa∨b</a> <a id="16463" href="Cubical.Relation.Binary.Order.Proset.Properties.html#15824" class="Bound">x</a> <a id="16465" class="Symbol">.</a><a id="16466" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16470" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16282" class="Bound">a∨b≤x</a> <a id="16476" class="Symbol">.</a><a id="16477" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="16480" class="Symbol">)</a> <a id="16482" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                                       <a id="16523" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16290" class="Bound">c≤x</a><a id="16526" class="Symbol">)</a> <a id="16528" class="Symbol">})</a>

  <a id="16534" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16534" class="Function">isMeetIsotone</a> <a id="16548" class="Symbol">:</a> <a id="16550" class="Symbol">∀</a> <a id="16552" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16552" class="Bound">a</a> <a id="16554" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16554" class="Bound">b</a> <a id="16556" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16556" class="Bound">c</a> <a id="16558" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16558" class="Bound">d</a> <a id="16560" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16560" class="Bound">a∧c</a> <a id="16564" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16564" class="Bound">b∧d</a>
                <a id="16584" class="Symbol">→</a> <a id="16586" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="16593" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16552" class="Bound">a</a> <a id="16595" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16556" class="Bound">c</a> <a id="16597" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16560" class="Bound">a∧c</a>
                <a id="16617" class="Symbol">→</a> <a id="16619" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9074" class="Function">isMeet</a> <a id="16626" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16554" class="Bound">b</a> <a id="16628" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16558" class="Bound">d</a> <a id="16630" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16564" class="Bound">b∧d</a>
                <a id="16650" class="Symbol">→</a> <a id="16652" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16552" class="Bound">a</a> <a id="16654" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="16656" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16554" class="Bound">b</a>
                <a id="16674" class="Symbol">→</a> <a id="16676" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16556" class="Bound">c</a> <a id="16678" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="16680" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16558" class="Bound">d</a>
                <a id="16698" class="Symbol">→</a> <a id="16700" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16560" class="Bound">a∧c</a> <a id="16704" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="16706" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16564" class="Bound">b∧d</a>
  <a id="16712" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16534" class="Function">isMeetIsotone</a> <a id="16726" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16726" class="Bound">a</a> <a id="16728" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16728" class="Bound">b</a> <a id="16730" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16730" class="Bound">c</a> <a id="16732" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16732" class="Bound">d</a> <a id="16734" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a> <a id="16738" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16738" class="Bound">b∧d</a> <a id="16742" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16742" class="Bound">meeta∧c</a> <a id="16750" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16750" class="Bound">meetb∧d</a> <a id="16758" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16758" class="Bound">a≲b</a> <a id="16762" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16762" class="Bound">c≲d</a>
    <a id="16770" class="Symbol">=</a> <a id="16772" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="16778" class="Symbol">(</a><a id="16779" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16750" class="Bound">meetb∧d</a> <a id="16787" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16790" class="Symbol">)</a> <a id="16792" class="Symbol">(</a><a id="16793" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="16799" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a> <a id="16803" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16726" class="Bound">a</a> <a id="16805" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16728" class="Bound">b</a> <a id="16807" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16856" class="Function">a∧c≲a</a> <a id="16813" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16758" class="Bound">a≲b</a> <a id="16817" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16819" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="16825" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a> <a id="16829" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16730" class="Bound">c</a> <a id="16831" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16732" class="Bound">d</a> <a id="16833" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16914" class="Function">a∧c≲c</a> <a id="16839" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16762" class="Bound">c≲d</a><a id="16842" class="Symbol">)</a>
      <a id="16850" class="Keyword">where</a> <a id="16856" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16856" class="Function">a∧c≲a</a> <a id="16862" class="Symbol">=</a> <a id="16864" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="16873" class="Symbol">(</a><a id="16874" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16742" class="Bound">meeta∧c</a> <a id="16882" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16885" class="Symbol">)</a> <a id="16887" class="Symbol">(</a><a id="16888" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="16892" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16895" class="Symbol">)</a> <a id="16897" class="Symbol">.</a><a id="16898" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
            <a id="16914" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16914" class="Function">a∧c≲c</a> <a id="16920" class="Symbol">=</a> <a id="16922" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="16931" class="Symbol">(</a><a id="16932" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16742" class="Bound">meeta∧c</a> <a id="16940" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16943" class="Symbol">)</a> <a id="16945" class="Symbol">(</a><a id="16946" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="16950" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16734" class="Bound">a∧c</a><a id="16953" class="Symbol">)</a> <a id="16955" class="Symbol">.</a><a id="16956" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="16963" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16963" class="Function">isJoinIsotone</a> <a id="16977" class="Symbol">:</a> <a id="16979" class="Symbol">∀</a> <a id="16981" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16981" class="Bound">a</a> <a id="16983" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16983" class="Bound">b</a> <a id="16985" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16985" class="Bound">c</a> <a id="16987" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16987" class="Bound">d</a> <a id="16989" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16989" class="Bound">a∨c</a> <a id="16993" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16993" class="Bound">b∨d</a>
                <a id="17013" class="Symbol">→</a> <a id="17015" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="17022" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16981" class="Bound">a</a> <a id="17024" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16985" class="Bound">c</a> <a id="17026" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16989" class="Bound">a∨c</a>
                <a id="17046" class="Symbol">→</a> <a id="17048" href="Cubical.Relation.Binary.Order.Proset.Properties.html#9167" class="Function">isJoin</a> <a id="17055" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16983" class="Bound">b</a> <a id="17057" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16987" class="Bound">d</a> <a id="17059" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16993" class="Bound">b∨d</a>
                <a id="17079" class="Symbol">→</a> <a id="17081" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16981" class="Bound">a</a> <a id="17083" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="17085" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16983" class="Bound">b</a>
                <a id="17103" class="Symbol">→</a> <a id="17105" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16985" class="Bound">c</a> <a id="17107" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="17109" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16987" class="Bound">d</a>
                <a id="17127" class="Symbol">→</a> <a id="17129" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16989" class="Bound">a∨c</a> <a id="17133" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2698" class="Bound Operator">≲</a> <a id="17135" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16993" class="Bound">b∨d</a>
  <a id="17141" href="Cubical.Relation.Binary.Order.Proset.Properties.html#16963" class="Function">isJoinIsotone</a> <a id="17155" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17155" class="Bound">a</a> <a id="17157" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17157" class="Bound">b</a> <a id="17159" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17159" class="Bound">c</a> <a id="17161" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17161" class="Bound">d</a> <a id="17163" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17163" class="Bound">a∨c</a> <a id="17167" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a> <a id="17171" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17171" class="Bound">joina∨c</a> <a id="17179" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17179" class="Bound">joinb∨d</a> <a id="17187" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17187" class="Bound">a≲b</a> <a id="17191" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17191" class="Bound">c≲d</a>
    <a id="17199" class="Symbol">=</a> <a id="17201" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="17207" class="Symbol">(</a><a id="17208" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17171" class="Bound">joina∨c</a> <a id="17216" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17219" class="Symbol">)</a> <a id="17221" class="Symbol">(</a><a id="17222" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="17228" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17155" class="Bound">a</a> <a id="17230" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17157" class="Bound">b</a> <a id="17232" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a> <a id="17236" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17187" class="Bound">a≲b</a> <a id="17240" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17283" class="Function">b≲b∨d</a> <a id="17246" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17248" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2840" class="Function">trans</a> <a id="17254" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17159" class="Bound">c</a> <a id="17256" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17161" class="Bound">d</a> <a id="17258" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a> <a id="17262" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17191" class="Bound">c≲d</a> <a id="17266" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17339" class="Function">d≲b∨d</a><a id="17271" class="Symbol">)</a>
    <a id="17277" class="Keyword">where</a> <a id="17283" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17283" class="Function">b≲b∨d</a> <a id="17289" class="Symbol">=</a> <a id="17291" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="17300" class="Symbol">(</a><a id="17301" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17179" class="Bound">joinb∨d</a> <a id="17309" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17312" class="Symbol">)</a> <a id="17314" class="Symbol">(</a><a id="17315" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="17319" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17322" class="Symbol">)</a> <a id="17324" class="Symbol">.</a><a id="17325" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
          <a id="17339" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17339" class="Function">d≲b∨d</a> <a id="17345" class="Symbol">=</a> <a id="17347" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="17356" class="Symbol">(</a><a id="17357" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17179" class="Bound">joinb∨d</a> <a id="17365" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17368" class="Symbol">)</a> <a id="17370" class="Symbol">(</a><a id="17371" href="Cubical.Relation.Binary.Order.Proset.Properties.html#2806" class="Function">rfl</a> <a id="17375" href="Cubical.Relation.Binary.Order.Proset.Properties.html#17167" class="Bound">b∨d</a><a id="17378" class="Symbol">)</a> <a id="17380" class="Symbol">.</a><a id="17381" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Order.Proset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Proset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Order.Proset.html" class="Module">Cubical.Relation.Binary.Order.Proset</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Cubical.Relation.Binary.Order.Proset.Base.html" class="Module">Cubical.Relation.Binary.Order.Proset.Base</a> <a id="106" class="Keyword">public</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Cubical.Relation.Binary.Order.Proset.Properties.html" class="Module">Cubical.Relation.Binary.Order.Proset.Properties</a> <a id="173" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Order.Quoset.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Order.Quoset.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  Quosets, or quasiordered sets, are posets where the relation is strict,
  i.e. irreflexive rather than reflexive
-}</a>
<a id="122" class="Keyword">module</a> <a id="129" href="Cubical.Relation.Binary.Order.Quoset.Base.html" class="Module">Cubical.Relation.Binary.Order.Quoset.Base</a> <a id="171" class="Keyword">where</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Cubical.Reflection.RecordEquiv.html" class="Module">Cubical.Reflection.RecordEquiv</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Cubical.Reflection.StrictEquiv.html" class="Module">Cubical.Reflection.StrictEquiv</a>

<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Cubical.Displayed.Base.html" class="Module">Cubical.Displayed.Base</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Cubical.Displayed.Auto.html" class="Module">Cubical.Displayed.Auto</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Displayed.Record.html" class="Module">Cubical.Displayed.Record</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Cubical.Displayed.Universe.html" class="Module">Cubical.Displayed.Universe</a>

<a id="728" class="Keyword">open</a> <a id="733" class="Keyword">import</a> <a id="740" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a>

<a id="818" class="Keyword">open</a> <a id="823" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>
<a id="827" class="Keyword">open</a> <a id="832" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>


<a id="849" class="Keyword">private</a>
  <a id="859" class="Keyword">variable</a>
    <a id="872" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="874" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a> <a id="877" href="Cubical.Relation.Binary.Order.Quoset.Base.html#877" class="Generalizable">ℓ&#39;&#39;</a> <a id="881" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="884" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a> <a id="888" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="891" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a> <a id="895" class="Symbol">:</a> <a id="897" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="904" class="Keyword">record</a> <a id="IsQuoset"></a><a id="911" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="920" class="Symbol">{</a><a id="921" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a> <a id="923" class="Symbol">:</a> <a id="925" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="930" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="931" class="Symbol">}</a> <a id="933" class="Symbol">(</a><a id="934" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a> <a id="938" class="Symbol">:</a> <a id="940" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a> <a id="942" class="Symbol">→</a> <a id="944" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a> <a id="946" class="Symbol">→</a> <a id="948" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="953" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">:</a> <a id="959" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="971" href="Cubical.Relation.Binary.Order.Quoset.Base.html#930" class="Bound">ℓ</a> <a id="973" href="Cubical.Relation.Binary.Order.Quoset.Base.html#953" class="Bound">ℓ&#39;</a><a id="975" class="Symbol">)</a> <a id="977" class="Keyword">where</a>
  <a id="985" class="Keyword">no-eta-equality</a>
  <a id="1003" class="Keyword">constructor</a> <a id="isquoset"></a><a id="1015" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1015" class="InductiveConstructor">isquoset</a>

  <a id="1027" class="Keyword">field</a>
    <a id="IsQuoset.is-set"></a><a id="1037" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1037" class="Field">is-set</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1052" href="Cubical.Relation.Binary.Order.Quoset.Base.html#921" class="Bound">A</a>
    <a id="IsQuoset.is-prop-valued"></a><a id="1058" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">is-prop-valued</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Cubical.Relation.Binary.Base.html#4288" class="Function">isPropValued</a> <a id="1088" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>
    <a id="IsQuoset.is-irrefl"></a><a id="1096" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1096" class="Field">is-irrefl</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Cubical.Relation.Binary.Base.html#1936" class="Function">isIrrefl</a> <a id="1117" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>
    <a id="IsQuoset.is-trans"></a><a id="1125" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1125" class="Field">is-trans</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="1144" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>
    <a id="IsQuoset.is-asym"></a><a id="1152" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1152" class="Field">is-asym</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Cubical.Relation.Binary.Base.html#2064" class="Function">isAsym</a> <a id="1169" href="Cubical.Relation.Binary.Order.Quoset.Base.html#934" class="Bound Operator">_&lt;_</a>

<a id="1174" class="Keyword">unquoteDecl</a> <a id="IsQuosetIsoΣ"></a><a id="1186" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1186" class="Function">IsQuosetIsoΣ</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.Reflection.RecordEquiv.html#9788" class="Function">declareRecordIsoΣ</a> <a id="1219" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1186" class="Function">IsQuosetIsoΣ</a> <a id="1232" class="Symbol">(</a><a id="1233" class="Keyword">quote</a> <a id="1239" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a><a id="1247" class="Symbol">)</a>


<a id="1251" class="Keyword">record</a> <a id="QuosetStr"></a><a id="1258" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1269" class="Bound">ℓ&#39;</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1282" class="Bound">A</a> <a id="1284" class="Symbol">:</a> <a id="1286" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1291" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="1292" class="Symbol">)</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1308" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1291" class="Bound">ℓ</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1317" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1269" class="Bound">ℓ&#39;</a><a id="1319" class="Symbol">))</a> <a id="1322" class="Keyword">where</a>

  <a id="1331" class="Keyword">constructor</a> <a id="quosetstr"></a><a id="1343" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1343" class="InductiveConstructor">quosetstr</a>

  <a id="1356" class="Keyword">field</a>
    <a id="QuosetStr._&lt;_"></a><a id="1366" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">_&lt;_</a>     <a id="1374" class="Symbol">:</a> <a id="1376" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1282" class="Bound">A</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1282" class="Bound">A</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1389" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1269" class="Bound">ℓ&#39;</a>
    <a id="QuosetStr.isQuoset"></a><a id="1396" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">isQuoset</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1416" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">_&lt;_</a>

  <a id="1423" class="Keyword">infixl</a> <a id="1430" class="Number">7</a> <a id="1432" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">_&lt;_</a>

  <a id="1439" class="Keyword">open</a> <a id="1444" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Module">IsQuoset</a> <a id="1453" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">isQuoset</a> <a id="1462" class="Keyword">public</a>

<a id="Quoset"></a><a id="1470" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="1477" class="Symbol">:</a> <a id="1479" class="Symbol">∀</a> <a id="1481" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1481" class="Bound">ℓ</a> <a id="1483" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1483" class="Bound">ℓ&#39;</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1507" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1481" class="Bound">ℓ</a><a id="1508" class="Symbol">)</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1517" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1483" class="Bound">ℓ&#39;</a><a id="1519" class="Symbol">))</a>
<a id="1522" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="1529" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1529" class="Bound">ℓ</a> <a id="1531" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1531" class="Bound">ℓ&#39;</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1548" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1529" class="Bound">ℓ</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1561" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1531" class="Bound">ℓ&#39;</a><a id="1563" class="Symbol">)</a>

<a id="quoset"></a><a id="1566" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="1573" class="Symbol">:</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1576" class="Bound">A</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1585" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="1586" class="Symbol">)</a> <a id="1588" class="Symbol">→</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1591" class="Bound Operator">_&lt;_</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1601" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1576" class="Bound">A</a> <a id="1603" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1576" class="Bound">A</a> <a id="1605" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="1620" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1591" class="Bound Operator">_&lt;_</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="1633" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="1635" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a>
<a id="1638" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1566" class="Function">quoset</a> <a id="1645" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1645" class="Bound">A</a> <a id="1647" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1647" class="Bound Operator">_&lt;_</a> <a id="1651" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1651" class="Bound">quo</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1645" class="Bound">A</a> <a id="1659" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1343" class="InductiveConstructor">quosetstr</a> <a id="1672" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1647" class="Bound Operator">_&lt;_</a> <a id="1676" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1651" class="Bound">quo</a><a id="1679" class="Symbol">)</a>

<a id="1682" class="Keyword">record</a> <a id="IsQuosetEquiv"></a><a id="1689" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a> <a id="1703" class="Symbol">{</a><a id="1704" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1713" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a><a id="1715" class="Symbol">}</a> <a id="1717" class="Symbol">{</a><a id="1718" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1718" class="Bound">B</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1727" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a><a id="1729" class="Symbol">}</a>
  <a id="1733" class="Symbol">(</a><a id="1734" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1734" class="Bound">M</a> <a id="1736" class="Symbol">:</a> <a id="1738" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1748" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a> <a id="1752" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1756" class="Bound">e</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a> <a id="1762" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1764" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1718" class="Bound">B</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1768" class="Bound">N</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="1782" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a> <a id="1786" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1718" class="Bound">B</a><a id="1787" class="Symbol">)</a>
  <a id="1791" class="Symbol">:</a> <a id="1793" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1812" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1713" class="Bound">ℓ₀</a> <a id="1815" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1748" class="Bound">ℓ₀&#39;</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1782" class="Bound">ℓ₁&#39;</a><a id="1823" class="Symbol">)</a>
  <a id="1827" class="Keyword">where</a>
  <a id="1835" class="Keyword">constructor</a>
   <a id="isquosetequiv"></a><a id="1850" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1850" class="InductiveConstructor">isquosetequiv</a>
  <a id="1866" class="Comment">-- Shorter qualified names</a>
  <a id="1895" class="Keyword">private</a>
    <a id="1907" class="Keyword">module</a> <a id="IsQuosetEquiv.M"></a><a id="1914" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1914" class="Module">M</a> <a id="1916" class="Symbol">=</a> <a id="1918" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="1928" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1734" class="Bound">M</a>
    <a id="1934" class="Keyword">module</a> <a id="IsQuosetEquiv.N"></a><a id="1941" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1941" class="Module">N</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="1955" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1768" class="Bound">N</a>

  <a id="1960" class="Keyword">field</a>
    <a id="IsQuosetEquiv.pres&lt;"></a><a id="1970" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1970" class="Field">pres&lt;</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1979" class="Bound">x</a> <a id="1981" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1981" class="Bound">y</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1704" class="Bound">A</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1979" class="Bound">x</a> <a id="1992" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">M.&lt;</a> <a id="1996" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1981" class="Bound">y</a> <a id="1998" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2000" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2009" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1756" class="Bound">e</a> <a id="2011" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1979" class="Bound">x</a> <a id="2013" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">N.&lt;</a> <a id="2017" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2026" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1756" class="Bound">e</a> <a id="2028" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1981" class="Bound">y</a>


<a id="QuosetEquiv"></a><a id="2032" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2032" class="Function">QuosetEquiv</a> <a id="2044" class="Symbol">:</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2047" class="Bound">M</a> <a id="2049" class="Symbol">:</a> <a id="2051" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2058" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="2061" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a><a id="2064" class="Symbol">)</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2067" class="Bound">M</a> <a id="2069" class="Symbol">:</a> <a id="2071" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2078" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="2081" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a><a id="2084" class="Symbol">)</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2107" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="2110" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2122" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="2125" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a><a id="2128" class="Symbol">))</a>
<a id="2131" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2032" class="Function">QuosetEquiv</a> <a id="2143" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2143" class="Bound">M</a> <a id="2145" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2145" class="Bound">N</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2152" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2152" class="Bound">e</a> <a id="2154" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2156" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2158" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2143" class="Bound">M</a> <a id="2160" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2162" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2164" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="2166" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2145" class="Bound">N</a> <a id="2168" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="2170" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2172" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2143" class="Bound">M</a> <a id="2189" class="Symbol">.</a><a id="2190" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2193" class="Symbol">)</a> <a id="2195" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2152" class="Bound">e</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2145" class="Bound">N</a> <a id="2200" class="Symbol">.</a><a id="2201" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2204" class="Symbol">)</a>

<a id="isPropIsQuoset"></a><a id="2207" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2207" class="Function">isPropIsQuoset</a> <a id="2222" class="Symbol">:</a> <a id="2224" class="Symbol">{</a><a id="2225" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2225" class="Bound">A</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2234" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="2235" class="Symbol">}</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2238" class="Bound Operator">_&lt;_</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2225" class="Bound">A</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2225" class="Bound">A</a> <a id="2250" class="Symbol">→</a> <a id="2252" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2257" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Record">IsQuoset</a> <a id="2280" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2238" class="Bound Operator">_&lt;_</a><a id="2283" class="Symbol">)</a>
<a id="2285" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2207" class="Function">isPropIsQuoset</a> <a id="2300" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2300" class="Bound Operator">_&lt;_</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="2331" class="Number">1</a> <a id="2333" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1186" class="Function">IsQuosetIsoΣ</a>
  <a id="2348" class="Symbol">(</a><a id="2349" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="2357" href="Cubical.Foundations.HLevels.html#4961" class="Function">isPropIsSet</a>
    <a id="2373" class="Symbol">λ</a> <a id="2375" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2375" class="Bound">isSetA</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Cubical.Foundations.HLevels.html#18183" class="Function">isPropΠ2</a> <a id="2402" class="Symbol">(λ</a> <a id="2405" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2405" class="Bound">_</a> <a id="2407" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2407" class="Bound">_</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Cubical.Foundations.Prelude.html#20304" class="Function">isPropIsProp</a><a id="2423" class="Symbol">))</a>
      <a id="2432" class="Symbol">λ</a> <a id="2434" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2434" class="Bound">isPropValued&lt;</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Cubical.Foundations.HLevels.html#15161" class="Function">isProp×2</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="2468" class="Symbol">(λ</a> <a id="2471" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2471" class="Bound">x</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2471" class="Bound">x</a> <a id="2486" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2300" class="Bound Operator">&lt;</a> <a id="2488" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2471" class="Bound">x</a><a id="2489" class="Symbol">)))</a>
                                 <a id="2526" class="Symbol">(</a><a id="2527" href="Cubical.Foundations.HLevels.html#18723" class="Function">isPropΠ5</a> <a id="2536" class="Symbol">(λ</a> <a id="2539" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2539" class="Bound">_</a> <a id="2541" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2541" class="Bound">_</a> <a id="2543" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2543" class="Bound">_</a> <a id="2545" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2545" class="Bound">_</a> <a id="2547" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2547" class="Bound">_</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2434" class="Bound">isPropValued&lt;</a> <a id="2565" class="Symbol">_</a> <a id="2567" class="Symbol">_))</a>
                                 <a id="2604" class="Symbol">(</a><a id="2605" href="Cubical.Foundations.HLevels.html#18329" class="Function">isPropΠ3</a> <a id="2614" class="Symbol">λ</a> <a id="2616" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2616" class="Bound">x</a> <a id="2618" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2618" class="Bound">y</a> <a id="2620" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2620" class="Bound">_</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2618" class="Bound">y</a> <a id="2635" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2300" class="Bound Operator">&lt;</a> <a id="2637" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2616" class="Bound">x</a><a id="2638" class="Symbol">)))</a>

<a id="𝒮ᴰ-Quoset"></a><a id="2643" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2643" class="Function">𝒮ᴰ-Quoset</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Cubical.Displayed.Base.html#1476" class="Record">DUARel</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2670" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a><a id="2671" class="Symbol">)</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Record">QuosetStr</a> <a id="2684" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2695" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="2697" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2699" class="Symbol">)</a>
<a id="2701" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2643" class="Function">𝒮ᴰ-Quoset</a> <a id="2711" class="Symbol">=</a>
  <a id="2715" href="Cubical.Displayed.Record.html#8404" class="Macro">𝒮ᴰ-Record</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Cubical.Displayed.Universe.html#482" class="Function">𝒮-Univ</a> <a id="2733" class="Symbol">_)</a> <a id="2736" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a>
    <a id="2754" class="Symbol">(</a><a id="2755" href="Cubical.Displayed.Record.html#2553" class="InductiveConstructor">fields:</a>
      <a id="2769" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">data[</a> <a id="2775" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Field Operator">_&lt;_</a> <a id="2779" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2781" href="Cubical.Displayed.Auto.html#11881" class="Macro">autoDUARel</a> <a id="2792" class="Symbol">_</a> <a id="2794" class="Symbol">_</a> <a id="2796" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">∣</a> <a id="2798" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1970" class="Field">pres&lt;</a> <a id="2804" href="Cubical.Displayed.Record.html#2998" class="InductiveConstructor Operator">]</a>
      <a id="2812" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">prop[</a> <a id="2818" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Field">isQuoset</a> <a id="2827" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">∣</a> <a id="2829" class="Symbol">(λ</a> <a id="2832" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2832" class="Bound">_</a> <a id="2834" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2834" class="Bound">_</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2207" class="Function">isPropIsQuoset</a> <a id="2853" class="Symbol">_)</a> <a id="2856" href="Cubical.Displayed.Record.html#3720" class="InductiveConstructor Operator">]</a><a id="2857" class="Symbol">)</a>
    <a id="2863" class="Keyword">where</a>
    <a id="2873" class="Keyword">open</a> <a id="2878" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a>
    <a id="2892" class="Keyword">open</a> <a id="2897" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Module">IsQuoset</a>
    <a id="2910" class="Keyword">open</a> <a id="2915" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Module">IsQuosetEquiv</a>

<a id="QuosetPath"></a><a id="2930" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2930" class="Function">QuosetPath</a> <a id="2941" class="Symbol">:</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2944" class="Bound">M</a> <a id="2946" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2946" class="Bound">N</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="2957" href="Cubical.Relation.Binary.Order.Quoset.Base.html#872" class="Generalizable">ℓ</a> <a id="2959" href="Cubical.Relation.Binary.Order.Quoset.Base.html#874" class="Generalizable">ℓ&#39;</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2032" class="Function">QuosetEquiv</a> <a id="2977" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2944" class="Bound">M</a> <a id="2979" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2946" class="Bound">N</a> <a id="2981" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2944" class="Bound">M</a> <a id="2986" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2988" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2946" class="Bound">N</a><a id="2989" class="Symbol">)</a>
<a id="2991" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2930" class="Function">QuosetPath</a> <a id="3002" class="Symbol">=</a> <a id="3004" href="Cubical.Displayed.Base.html#2382" class="Function">∫</a> <a id="3006" href="Cubical.Relation.Binary.Order.Quoset.Base.html#2643" class="Function">𝒮ᴰ-Quoset</a> <a id="3016" class="Symbol">.</a><a id="3017" href="Cubical.Displayed.Base.html#814" class="Field">UARel.ua</a>

<a id="3027" class="Comment">-- an easier way of establishing an equivalence of strict posets</a>
<a id="3092" class="Keyword">module</a> <a id="3099" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3099" class="Module">_</a> <a id="3101" class="Symbol">{</a><a id="3102" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="3113" href="Cubical.Relation.Binary.Order.Quoset.Base.html#881" class="Generalizable">ℓ₀</a> <a id="3116" href="Cubical.Relation.Binary.Order.Quoset.Base.html#884" class="Generalizable">ℓ₀&#39;</a><a id="3119" class="Symbol">}</a> <a id="3121" class="Symbol">{</a><a id="3122" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1470" class="Function">Quoset</a> <a id="3133" href="Cubical.Relation.Binary.Order.Quoset.Base.html#888" class="Generalizable">ℓ₁</a> <a id="3136" href="Cubical.Relation.Binary.Order.Quoset.Base.html#891" class="Generalizable">ℓ₁&#39;</a><a id="3139" class="Symbol">}</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3148" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3150" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a> <a id="3152" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3154" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟨</a> <a id="3156" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3158" href="Cubical.Foundations.Structure.html#1134" class="Function Operator">⟩</a><a id="3159" class="Symbol">)</a> <a id="3161" class="Keyword">where</a>
  <a id="3169" class="Keyword">private</a>
    <a id="3181" class="Keyword">module</a> <a id="3188" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3188" class="Module">P</a> <a id="3190" class="Symbol">=</a> <a id="3192" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3205" class="Symbol">.</a><a id="3206" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3209" class="Symbol">)</a>
    <a id="3215" class="Keyword">module</a> <a id="3222" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3222" class="Module">S</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1258" class="Module">QuosetStr</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3239" class="Symbol">.</a><a id="3240" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3243" class="Symbol">)</a>

  <a id="3248" class="Keyword">module</a> <a id="3255" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3255" class="Module">_</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3258" class="Bound">isMon</a> <a id="3264" class="Symbol">:</a> <a id="3266" class="Symbol">∀</a> <a id="3268" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3268" class="Bound">x</a> <a id="3270" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3270" class="Bound">y</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3268" class="Bound">x</a> <a id="3276" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3280" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3270" class="Bound">y</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3293" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3295" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3268" class="Bound">x</a> <a id="3297" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">S.&lt;</a> <a id="3301" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3310" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3312" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3270" class="Bound">y</a><a id="3313" class="Symbol">)</a>
           <a id="3326" class="Symbol">(</a><a id="3327" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3327" class="Bound">isMonInv</a> <a id="3336" class="Symbol">:</a> <a id="3338" class="Symbol">∀</a> <a id="3340" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3340" class="Bound">x</a> <a id="3342" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3342" class="Bound">y</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3340" class="Bound">x</a> <a id="3348" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">S.&lt;</a> <a id="3352" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3342" class="Bound">y</a> <a id="3354" class="Symbol">→</a> <a id="3356" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3362" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3364" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3340" class="Bound">x</a> <a id="3366" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3370" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3376" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3378" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3342" class="Bound">y</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Keyword">where</a>
    <a id="3391" class="Keyword">open</a> <a id="3396" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Module">IsQuosetEquiv</a>
    <a id="3414" class="Keyword">open</a> <a id="3419" href="Cubical.Relation.Binary.Order.Quoset.Base.html#911" class="Module">IsQuoset</a>

    <a id="3433" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3433" class="Function">makeIsQuosetEquiv</a> <a id="3451" class="Symbol">:</a> <a id="3453" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1689" class="Record">IsQuosetEquiv</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3102" class="Bound">P</a> <a id="3470" class="Symbol">.</a><a id="3471" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3474" class="Symbol">)</a> <a id="3476" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3122" class="Bound">S</a> <a id="3481" class="Symbol">.</a><a id="3482" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3485" class="Symbol">)</a>
    <a id="3491" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1970" class="Field">pres&lt;</a> <a id="3497" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3433" class="Function">makeIsQuosetEquiv</a> <a id="3515" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3515" class="Bound">x</a> <a id="3517" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3517" class="Bound">y</a> <a id="3519" class="Symbol">=</a> <a id="3521" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Function">P.isQuoset</a> <a id="3550" class="Symbol">.</a><a id="3551" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">is-prop-valued</a> <a id="3566" class="Symbol">_</a> <a id="3568" class="Symbol">_)</a>
                                                  <a id="3621" class="Symbol">(</a><a id="3622" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1396" class="Function">S.isQuoset</a> <a id="3633" class="Symbol">.</a><a id="3634" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1058" class="Field">is-prop-valued</a> <a id="3649" class="Symbol">_</a> <a id="3651" class="Symbol">_)</a>
                                                  <a id="3704" class="Symbol">(</a><a id="3705" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3258" class="Bound">isMon</a> <a id="3711" class="Symbol">_</a> <a id="3713" class="Symbol">_)</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3750" class="Function">isMonInv&#39;</a> <a id="3727" class="Symbol">_</a> <a id="3729" class="Symbol">_)</a>
      <a id="3738" class="Keyword">where</a>
      <a id="3750" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3750" class="Function">isMonInv&#39;</a> <a id="3760" class="Symbol">:</a> <a id="3762" class="Symbol">∀</a> <a id="3764" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3764" class="Bound">x</a> <a id="3766" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3766" class="Bound">y</a> <a id="3768" class="Symbol">→</a> <a id="3770" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3779" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3781" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3764" class="Bound">x</a> <a id="3783" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">S.&lt;</a> <a id="3787" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="3796" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3798" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3766" class="Bound">y</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3764" class="Bound">x</a> <a id="3804" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3808" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3766" class="Bound">y</a>
      <a id="3816" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3750" class="Function">isMonInv&#39;</a> <a id="3826" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3826" class="Bound">x</a> <a id="3828" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3828" class="Bound">y</a> <a id="3830" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3830" class="Bound">ex&lt;ey</a> <a id="3836" class="Symbol">=</a> <a id="3838" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="3848" class="Symbol">(λ</a> <a id="3851" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3851" class="Bound">i</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3861" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3863" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3826" class="Bound">x</a> <a id="3865" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3851" class="Bound">i</a> <a id="3867" href="Cubical.Relation.Binary.Order.Quoset.Base.html#1366" class="Function Operator">P.&lt;</a> <a id="3871" href="Cubical.Foundations.Equiv.html#3156" class="Function">retEq</a> <a id="3877" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3142" class="Bound">e</a> <a id="3879" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3828" class="Bound">y</a> <a id="3881" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3851" class="Bound">i</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">(</a><a id="3885" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3327" class="Bound">isMonInv</a> <a id="3894" class="Symbol">_</a> <a id="3896" class="Symbol">_</a> <a id="3898" href="Cubical.Relation.Binary.Order.Quoset.Base.html#3830" class="Bound">ex&lt;ey</a><a id="3903" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.Properties.html" class="Module">Cubical.Relation.Binary.Properties</a> <a id="43" class="Keyword">where</a>

<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="90" class="Keyword">open</a> <a id="95" class="Keyword">import</a> <a id="102" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="406" class="Keyword">private</a>
  <a id="416" class="Keyword">variable</a>
    <a id="429" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a> <a id="431" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a> <a id="434" class="Symbol">:</a> <a id="436" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="446" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="448" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="450" class="Symbol">:</a> <a id="452" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="457" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a>

<a id="460" class="Comment">-- Theorem 7.2.2 in the HoTT Book</a>
<a id="494" class="Keyword">module</a> <a id="501" href="Cubical.Relation.Binary.Properties.html#501" class="Module">_</a> <a id="503" class="Symbol">(</a><a id="504" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="506" class="Symbol">:</a> <a id="508" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="512" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="514" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="516" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="518" class="Symbol">)</a> <a id="520" class="Keyword">where</a>
  <a id="528" class="Keyword">open</a> <a id="533" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a> <a id="548" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a>

  <a id="553" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="586" class="Symbol">:</a> <a id="588" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a>
                                   <a id="630" class="Symbol">→</a> <a id="632" href="Cubical.Relation.Binary.Base.html#4288" class="Function">isPropValued</a>
                                   <a id="680" class="Symbol">→</a> <a id="682" href="Cubical.Relation.Binary.Base.html#4613" class="Function">impliesIdentity</a>
                                   <a id="733" class="Symbol">→</a> <a id="735" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="741" href="Cubical.Relation.Binary.Properties.html#512" class="Bound">A</a>
  <a id="745" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="778" href="Cubical.Relation.Binary.Properties.html#778" class="Bound">Rrefl</a> <a id="784" href="Cubical.Relation.Binary.Properties.html#784" class="Bound">Rprop</a> <a id="790" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="794" class="Symbol">=</a> <a id="796" href="Cubical.Relation.Nullary.Properties.html#5558" class="Function">Collapsible≡→isSet</a> <a id="815" class="Symbol">λ</a> <a id="817" class="Keyword">where</a>
    <a id="827" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a> <a id="829" href="Cubical.Relation.Binary.Properties.html#829" class="Bound">y</a> <a id="831" class="Symbol">.</a><a id="832" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="836" href="Cubical.Relation.Binary.Properties.html#836" class="Bound">p</a> <a id="838" class="Symbol">→</a> <a id="840" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="854" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a><a id="855" class="Symbol">)</a> <a id="857" href="Cubical.Relation.Binary.Properties.html#836" class="Bound">p</a> <a id="859" class="Symbol">(</a><a id="860" href="Cubical.Relation.Binary.Properties.html#778" class="Bound">Rrefl</a> <a id="866" href="Cubical.Relation.Binary.Properties.html#827" class="Bound">x</a><a id="867" class="Symbol">))</a>
    <a id="874" href="Cubical.Relation.Binary.Properties.html#874" class="Bound">x</a> <a id="876" href="Cubical.Relation.Binary.Properties.html#876" class="Bound">y</a> <a id="878" class="Symbol">.</a><a id="879" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="883" href="Cubical.Relation.Binary.Properties.html#883" class="Bound">p</a> <a id="885" href="Cubical.Relation.Binary.Properties.html#885" class="Bound">q</a> <a id="887" class="Symbol">→</a> <a id="889" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="894" href="Cubical.Relation.Binary.Properties.html#790" class="Bound">R→≡</a> <a id="898" class="Symbol">(</a><a id="899" href="Cubical.Relation.Binary.Properties.html#784" class="Bound">Rprop</a> <a id="905" class="Symbol">_</a> <a id="907" class="Symbol">_</a> <a id="909" class="Symbol">_</a> <a id="911" class="Symbol">_)</a>

  <a id="917" href="Cubical.Relation.Binary.Properties.html#917" class="Function">reflPropRelImpliesIdentity→isUnivalent</a> <a id="956" class="Symbol">:</a> <a id="958" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a>
                                         <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Relation.Binary.Base.html#4288" class="Function">isPropValued</a>
                                         <a id="1062" class="Symbol">→</a> <a id="1064" href="Cubical.Relation.Binary.Base.html#4613" class="Function">impliesIdentity</a>
                                         <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Relation.Binary.Base.html#5136" class="Function">isUnivalent</a>
  <a id="1137" href="Cubical.Relation.Binary.Properties.html#917" class="Function">reflPropRelImpliesIdentity→isUnivalent</a> <a id="1176" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1182" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1188" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a> <a id="1192" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1194" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a> <a id="1196" class="Symbol">=</a>
    <a id="1202" href="Cubical.Foundations.Equiv.html#6674" class="Function">propBiimpl→Equiv</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1226" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1228" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a><a id="1229" class="Symbol">)</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1237" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a> <a id="1239" href="Cubical.Relation.Binary.Properties.html#1194" class="Bound">y</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a> <a id="1246" class="Symbol">(λ</a> <a id="1249" href="Cubical.Relation.Binary.Properties.html#1249" class="Bound">p</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Cubical.Relation.Binary.Properties.html#504" class="Bound">R</a> <a id="1262" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Cubical.Relation.Binary.Properties.html#1249" class="Bound">p</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1274" href="Cubical.Relation.Binary.Properties.html#1192" class="Bound">x</a><a id="1275" class="Symbol">))</a> <a id="1278" class="Keyword">where</a>

    <a id="1289" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="1302" href="Cubical.Relation.Binary.Properties.html#512" class="Bound">A</a>
    <a id="1308" href="Cubical.Relation.Binary.Properties.html#1289" class="Function">Aset</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Cubical.Relation.Binary.Properties.html#553" class="Function">reflPropRelImpliesIdentity→isSet</a> <a id="1348" href="Cubical.Relation.Binary.Properties.html#1176" class="Bound">Rrefl</a> <a id="1354" href="Cubical.Relation.Binary.Properties.html#1182" class="Bound">Rprop</a> <a id="1360" href="Cubical.Relation.Binary.Properties.html#1188" class="Bound">R→≡</a>

<a id="1365" class="Comment">-- Pulling back a relation along a function.</a>
<a id="1410" class="Comment">-- This can for example be used when restricting an equivalence relation to a subset:</a>
<a id="1496" class="Comment">--   _~&#39;_ = on fst _~_</a>

<a id="1520" class="Keyword">module</a> <a id="1527" href="Cubical.Relation.Binary.Properties.html#1527" class="Module">_</a>
  <a id="1531" class="Symbol">(</a><a id="1532" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Cubical.Relation.Binary.Properties.html#446" class="Generalizable">A</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a><a id="1541" class="Symbol">)</a>
  <a id="1545" class="Symbol">(</a><a id="1546" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1554" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="1556" href="Cubical.Relation.Binary.Properties.html#448" class="Generalizable">B</a> <a id="1558" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="1559" class="Symbol">)</a>
  <a id="1563" class="Keyword">where</a>

  <a id="1572" class="Keyword">open</a> <a id="1577" href="Cubical.Relation.Binary.Base.html#1752" class="Module">BinaryRelation</a>

  <a id="1595" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="1615" href="Cubical.Relation.Binary.Properties.html#1536" class="Bound">A</a> <a id="1617" href="Cubical.Relation.Binary.Properties.html#1536" class="Bound">A</a> <a id="1619" href="Cubical.Relation.Binary.Properties.html#1558" class="Bound">ℓ</a>
  <a id="1623" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a> <a id="1637" href="Cubical.Relation.Binary.Properties.html#1637" class="Bound">x</a> <a id="1639" href="Cubical.Relation.Binary.Properties.html#1639" class="Bound">y</a> <a id="1641" class="Symbol">=</a> <a id="1643" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1648" href="Cubical.Relation.Binary.Properties.html#1637" class="Bound">x</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1654" href="Cubical.Relation.Binary.Properties.html#1639" class="Bound">y</a><a id="1655" class="Symbol">)</a>

  <a id="1660" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="1689" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Cubical.Relation.Binary.Base.html#1820" class="Function">isRefl</a> <a id="1700" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1716" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="1736" href="Cubical.Relation.Binary.Properties.html#1736" class="Bound">isReflR</a> <a id="1744" href="Cubical.Relation.Binary.Properties.html#1744" class="Bound">a</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Cubical.Relation.Binary.Properties.html#1736" class="Bound">isReflR</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1759" href="Cubical.Relation.Binary.Properties.html#1744" class="Bound">a</a><a id="1760" class="Symbol">)</a>

  <a id="1765" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Cubical.Relation.Binary.Base.html#1999" class="Function">isSym</a> <a id="1792" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Cubical.Relation.Binary.Base.html#1999" class="Function">isSym</a> <a id="1802" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1818" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="1837" href="Cubical.Relation.Binary.Properties.html#1837" class="Bound">isSymR</a> <a id="1844" href="Cubical.Relation.Binary.Properties.html#1844" class="Bound">a</a> <a id="1846" href="Cubical.Relation.Binary.Properties.html#1846" class="Bound">a&#39;</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Cubical.Relation.Binary.Properties.html#1837" class="Bound">isSymR</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1861" href="Cubical.Relation.Binary.Properties.html#1844" class="Bound">a</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1867" href="Cubical.Relation.Binary.Properties.html#1846" class="Bound">a&#39;</a><a id="1869" class="Symbol">)</a>

  <a id="1874" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="1905" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="1907" class="Symbol">→</a> <a id="1909" href="Cubical.Relation.Binary.Base.html#2214" class="Function">isTrans</a> <a id="1917" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="1933" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="1954" href="Cubical.Relation.Binary.Properties.html#1954" class="Bound">isTransR</a> <a id="1963" href="Cubical.Relation.Binary.Properties.html#1963" class="Bound">a</a> <a id="1965" href="Cubical.Relation.Binary.Properties.html#1965" class="Bound">a&#39;</a> <a id="1968" href="Cubical.Relation.Binary.Properties.html#1968" class="Bound">a&#39;&#39;</a> <a id="1972" class="Symbol">=</a> <a id="1974" href="Cubical.Relation.Binary.Properties.html#1954" class="Bound">isTransR</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1986" href="Cubical.Relation.Binary.Properties.html#1963" class="Bound">a</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1992" href="Cubical.Relation.Binary.Properties.html#1965" class="Bound">a&#39;</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Cubical.Relation.Binary.Properties.html#1532" class="Bound">f</a> <a id="1999" href="Cubical.Relation.Binary.Properties.html#1968" class="Bound">a&#39;&#39;</a><a id="2002" class="Symbol">)</a>

  <a id="2007" class="Keyword">open</a> <a id="2012" href="Cubical.Relation.Binary.Base.html#3856" class="Module">isEquivRel</a>

  <a id="2026" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Cubical.Relation.Binary.Base.html#3856" class="Record">isEquivRel</a> <a id="2063" href="Cubical.Relation.Binary.Properties.html#1546" class="Bound">R</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Cubical.Relation.Binary.Base.html#3856" class="Record">isEquivRel</a> <a id="2078" href="Cubical.Relation.Binary.Properties.html#1595" class="Function">pulledbackRel</a>
  <a id="2094" href="Cubical.Relation.Binary.Base.html#3934" class="Field">reflexive</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2129" href="Cubical.Relation.Binary.Properties.html#2129" class="Bound">isEquivRelR</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Cubical.Relation.Binary.Properties.html#1660" class="Function">isReflPulledbackRel</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Cubical.Relation.Binary.Base.html#3934" class="Field">reflexive</a> <a id="2175" href="Cubical.Relation.Binary.Properties.html#2129" class="Bound">isEquivRelR</a><a id="2186" class="Symbol">)</a>
  <a id="2190" href="Cubical.Relation.Binary.Base.html#3959" class="Field">symmetric</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2225" href="Cubical.Relation.Binary.Properties.html#2225" class="Bound">isEquivRelR</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Cubical.Relation.Binary.Properties.html#1765" class="Function">isSymPulledbackRel</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Cubical.Relation.Binary.Base.html#3959" class="Field">symmetric</a> <a id="2270" href="Cubical.Relation.Binary.Properties.html#2225" class="Bound">isEquivRelR</a><a id="2281" class="Symbol">)</a>
  <a id="2285" href="Cubical.Relation.Binary.Base.html#3983" class="Field">transitive</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Cubical.Relation.Binary.Properties.html#2026" class="Function">isEquivRelPulledbackRel</a> <a id="2321" href="Cubical.Relation.Binary.Properties.html#2321" class="Bound">isEquivRelR</a><a id="2332" class="Symbol">)</a> <a id="2334" class="Symbol">=</a> <a id="2336" href="Cubical.Relation.Binary.Properties.html#1874" class="Function">isTransPulledbackRel</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Cubical.Relation.Binary.Base.html#3983" class="Field">transitive</a> <a id="2369" href="Cubical.Relation.Binary.Properties.html#2321" class="Bound">isEquivRelR</a><a id="2380" class="Symbol">)</a>

<a id="2383" class="Keyword">module</a> <a id="2390" href="Cubical.Relation.Binary.Properties.html#2390" class="Module">_</a> <a id="2392" class="Symbol">{</a><a id="2393" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2395" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2397" class="Symbol">:</a> <a id="2399" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2404" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2414" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2416" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">_∼_</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2430" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2432" href="Cubical.Relation.Binary.Properties.html#2393" class="Bound">A</a> <a id="2434" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2436" class="Symbol">}</a> <a id="2438" class="Symbol">{</a><a id="2439" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">_∻_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Cubical.Relation.Binary.Base.html#683" class="Function">Rel</a> <a id="2449" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2451" href="Cubical.Relation.Binary.Properties.html#2395" class="Bound">B</a> <a id="2453" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2455" class="Symbol">}</a>
         <a id="2466" class="Symbol">(</a><a id="2467" href="Cubical.Relation.Binary.Properties.html#2467" class="Bound Operator">_h_</a> <a id="2471" class="Symbol">:</a> <a id="2473" class="Symbol">∀</a> <a id="2475" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a> <a id="2477" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a> <a id="2479" class="Symbol">→</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a> <a id="2484" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">∼</a> <a id="2486" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a><a id="2487" class="Symbol">)</a> <a id="2489" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2491" class="Symbol">((</a><a id="2493" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2497" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2499" href="Cubical.Relation.Binary.Properties.html#2475" class="Bound">x</a><a id="2500" class="Symbol">)</a> <a id="2502" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">∻</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2509" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2511" href="Cubical.Relation.Binary.Properties.html#2477" class="Bound">y</a><a id="2512" class="Symbol">)))</a> <a id="2516" class="Keyword">where</a>

  <a id="2525" href="Cubical.Relation.Binary.Properties.html#2525" class="Function">RelPathP</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2542" class="Symbol">(λ</a> <a id="2545" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2552" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2554" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2561" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2563" href="Cubical.Relation.Binary.Properties.html#2545" class="Bound">i</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2572" class="Symbol">_)</a>
              <a id="2589" href="Cubical.Relation.Binary.Properties.html#2420" class="Bound Operator">_∼_</a> <a id="2593" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">_∻_</a>
  <a id="2599" href="Cubical.Relation.Binary.Properties.html#2525" class="Function">RelPathP</a> <a id="2608" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2610" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2612" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a> <a id="2614" class="Symbol">=</a> <a id="2616" href="Cubical.Core.Glue.html#1498" class="Function">Glue</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2632" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2634" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2636" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2638" href="Cubical.Relation.Binary.Properties.html#2439" class="Bound Operator">∻</a> <a id="2640" href="Cubical.Foundations.Univalence.html#1427" class="Function">ua-unglue</a> <a id="2650" href="Cubical.Relation.Binary.Properties.html#2408" class="Bound">e</a> <a id="2652" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2654" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a><a id="2655" class="Symbol">)</a>
      <a id="2663" class="Symbol">λ</a> <a id="2665" class="Symbol">{</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" class="Symbol">_</a> <a id="2680" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2682" href="Cubical.Relation.Binary.Properties.html#2610" class="Bound">x</a> <a id="2684" href="Cubical.Relation.Binary.Properties.html#2467" class="Bound Operator">h</a> <a id="2686" href="Cubical.Relation.Binary.Properties.html#2612" class="Bound">y</a>
        <a id="2696" class="Symbol">;</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Cubical.Relation.Binary.Properties.html#2608" class="Bound">i</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">→</a> <a id="2709" class="Symbol">_</a> <a id="2711" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2713" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="2721" class="Symbol">_</a> <a id="2723" class="Symbol">}</a>


<a id="2727" class="Keyword">module</a> <a id="2734" href="Cubical.Relation.Binary.Properties.html#2734" class="Module">_</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Cubical.Relation.Binary.Properties.html#2737" class="Bound">ℓ&#39;&#39;</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">{</a><a id="2743" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2745" class="Symbol">:</a> <a id="2747" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2752" href="Cubical.Relation.Binary.Properties.html#429" class="Generalizable">ℓ</a><a id="2753" class="Symbol">}</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a> <a id="2760" class="Symbol">:</a> <a id="2762" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="2768" class="Symbol">→</a> <a id="2770" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2775" href="Cubical.Relation.Binary.Properties.html#431" class="Generalizable">ℓ&#39;</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Keyword">where</a>

  <a id="2788" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a> <a id="2803" class="Symbol">:</a> <a id="2805" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2810" class="Symbol">_</a>
  <a id="2814" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a> <a id="2829" class="Symbol">=</a> <a id="2831" class="Symbol">∀</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2843" href="Cubical.Relation.Binary.Properties.html#2752" class="Bound">ℓ</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2853" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2855" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Cubical.Relation.Binary.Properties.html#2859" class="Bound Operator">_~_</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Cubical.Relation.Binary.Properties.html#2834" class="Bound">A</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2878" href="Cubical.Relation.Binary.Properties.html#2775" class="Bound">ℓ&#39;</a><a id="2880" class="Symbol">)</a>
             <a id="2895" class="Symbol">→</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Cubical.Relation.Binary.Properties.html#2898" class="Bound Operator">_h_</a> <a id="2902" class="Symbol">:</a>  <a id="2905" class="Symbol">∀</a> <a id="2907" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2909" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2915" href="Cubical.Relation.Binary.Properties.html#2859" class="Bound Operator">~</a> <a id="2917" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a> <a id="2919" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2926" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2928" href="Cubical.Relation.Binary.Properties.html#2907" class="Bound">x</a> <a id="2930" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">∻</a> <a id="2932" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2936" href="Cubical.Relation.Binary.Properties.html#2847" class="Bound">e</a> <a id="2938" href="Cubical.Relation.Binary.Properties.html#2909" class="Bound">y</a><a id="2939" class="Symbol">))</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2949" href="Cubical.Relation.Binary.Properties.html#2737" class="Bound">ℓ&#39;&#39;</a>


  <a id="2957" href="Cubical.Relation.Binary.Properties.html#2957" class="Function">EquivJRel</a> <a id="2967" class="Symbol">:</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Cubical.Relation.Binary.Properties.html#2788" class="Function">JRelPathP-Goal</a><a id="2991" class="Symbol">)</a>
            <a id="3005" class="Symbol">→</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="3013" class="Symbol">_</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3024" class="Symbol">_)</a> <a id="3027" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a> <a id="3031" class="Symbol">λ</a> <a id="3033" href="Cubical.Relation.Binary.Properties.html#3033" class="Symbol">_</a> <a id="3035" href="Cubical.Relation.Binary.Properties.html#3035" class="Symbol">_</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3047" class="Symbol">_</a> <a id="3049" class="Symbol">)</a>
            <a id="3063" class="Symbol">→</a> <a id="3065" class="Symbol">∀</a> <a id="3067" class="Symbol">{</a><a id="3068" href="Cubical.Relation.Binary.Properties.html#3068" class="Bound">A</a><a id="3069" class="Symbol">}</a> <a id="3071" href="Cubical.Relation.Binary.Properties.html#3071" class="Bound">e</a> <a id="3073" href="Cubical.Relation.Binary.Properties.html#3073" class="Bound Operator">_~_</a> <a id="3077" href="Cubical.Relation.Binary.Properties.html#3077" class="Bound Operator">_h_</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Cubical.Relation.Binary.Properties.html#2970" class="Bound">Goal</a> <a id="3088" href="Cubical.Relation.Binary.Properties.html#3068" class="Bound">A</a> <a id="3090" href="Cubical.Relation.Binary.Properties.html#3071" class="Bound">e</a> <a id="3092" href="Cubical.Relation.Binary.Properties.html#3073" class="Bound Operator">_~_</a> <a id="3096" href="Cubical.Relation.Binary.Properties.html#3077" class="Bound Operator">_h_</a>
  <a id="3102" href="Cubical.Relation.Binary.Properties.html#2957" class="Function">EquivJRel</a> <a id="3112" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3117" href="Cubical.Relation.Binary.Properties.html#3117" class="Bound">g</a> <a id="3119" class="Symbol">{</a><a id="3120" href="Cubical.Relation.Binary.Properties.html#3120" class="Bound">A</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="3132" class="Symbol">(λ</a> <a id="3135" href="Cubical.Relation.Binary.Properties.html#3135" class="Bound">A</a> <a id="3137" href="Cubical.Relation.Binary.Properties.html#3137" class="Bound">e</a> <a id="3139" class="Symbol">→</a> <a id="3141" class="Symbol">∀</a> <a id="3143" href="Cubical.Relation.Binary.Properties.html#3143" class="Bound Operator">_~_</a> <a id="3147" href="Cubical.Relation.Binary.Properties.html#3147" class="Bound Operator">_h_</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3158" href="Cubical.Relation.Binary.Properties.html#3135" class="Bound">A</a> <a id="3160" href="Cubical.Relation.Binary.Properties.html#3137" class="Bound">e</a> <a id="3162" href="Cubical.Relation.Binary.Properties.html#3143" class="Bound Operator">_~_</a> <a id="3166" href="Cubical.Relation.Binary.Properties.html#3147" class="Bound Operator">_h_</a><a id="3169" class="Symbol">)</a>
   <a id="3174" class="Symbol">λ</a> <a id="3176" href="Cubical.Relation.Binary.Properties.html#3176" class="Bound Operator">_~_</a> <a id="3180" href="Cubical.Relation.Binary.Properties.html#3180" class="Bound Operator">_h_</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Cubical.Relation.Binary.Properties.html#3112" class="Bound">Goal</a> <a id="3207" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a> <a id="3209" class="Symbol">(</a><a id="3210" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3218" href="Cubical.Relation.Binary.Properties.html#2743" class="Bound">B</a><a id="3219" class="Symbol">)))</a>
       <a id="3230" class="Symbol">((</a><a id="3232" href="Cubical.Foundations.HLevels.html#6829" class="Function">isPropRetract</a>
           <a id="3257" class="Symbol">(</a><a id="3258" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3266" class="Symbol">(λ</a> <a id="3269" href="Cubical.Relation.Binary.Properties.html#3269" class="Bound">r</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="3281" class="Symbol">λ</a> <a id="3283" href="Cubical.Relation.Binary.Properties.html#3283" class="Bound">x</a> <a id="3285" href="Cubical.Relation.Binary.Properties.html#3285" class="Bound">y</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3293" class="Symbol">(</a><a id="3294" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Cubical.Relation.Binary.Properties.html#3269" class="Bound">r</a> <a id="3300" href="Cubical.Relation.Binary.Properties.html#3283" class="Bound">x</a> <a id="3302" href="Cubical.Relation.Binary.Properties.html#3285" class="Bound">y</a><a id="3303" class="Symbol">))))</a>
           <a id="3319" class="Symbol">(</a><a id="3320" href="Cubical.Data.Sigma.Properties.html#1423" class="Function">map-snd</a> <a id="3328" class="Symbol">(λ</a> <a id="3331" href="Cubical.Relation.Binary.Properties.html#3331" class="Bound">r</a> <a id="3333" href="Cubical.Relation.Binary.Properties.html#3333" class="Bound">x</a> <a id="3335" href="Cubical.Relation.Binary.Properties.html#3335" class="Bound">y</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="3351" class="Symbol">λ</a> <a id="3353" href="Cubical.Relation.Binary.Properties.html#3353" class="Bound">i</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="Cubical.Relation.Binary.Properties.html#3331" class="Bound">r</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="3362" href="Cubical.Relation.Binary.Properties.html#3353" class="Bound">i</a><a id="3363" class="Symbol">)</a> <a id="3365" href="Cubical.Relation.Binary.Properties.html#3333" class="Bound">x</a> <a id="3367" href="Cubical.Relation.Binary.Properties.html#3335" class="Bound">y</a><a id="3368" class="Symbol">))</a>
           <a id="3382" class="Symbol">(λ</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Cubical.Relation.Binary.Properties.html#3386" class="Bound">o</a> <a id="3388" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3390" href="Cubical.Relation.Binary.Properties.html#3390" class="Bound">r</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Cubical.Relation.Binary.Properties.html#3386" class="Bound">o</a> <a id="3403" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="3405" class="Symbol">)</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Cubical.Functions.FunExtEquiv.html#1095" class="Function">funExt₂</a> <a id="3416" class="Symbol">λ</a> <a id="3418" href="Cubical.Relation.Binary.Properties.html#3418" class="Bound">x</a> <a id="3420" href="Cubical.Relation.Binary.Properties.html#3420" class="Bound">y</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="Cubical.Foundations.Equiv.html#2248" class="Function">equivEq</a>
              <a id="3446" class="Symbol">(</a><a id="3447" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3454" class="Symbol">λ</a> <a id="3456" href="Cubical.Relation.Binary.Properties.html#3456" class="Bound">_</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3474" class="Symbol">_)))</a>
          <a id="3489" class="Symbol">(</a><a id="3490" href="Cubical.Foundations.Prelude.html#20400" class="Function">isPropSingl</a> <a id="3502" class="Symbol">{</a><a id="3503" class="Argument">a</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Cubical.Relation.Binary.Properties.html#2756" class="Bound Operator">_∻_</a><a id="3510" class="Symbol">}))</a> <a id="3514" class="Symbol">_</a> <a id="3516" class="Symbol">_)</a> <a id="3519" href="Cubical.Relation.Binary.Properties.html#3117" class="Bound">g</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Binary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Binary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Binary.html" class="Module">Cubical.Relation.Binary</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Relation.Binary.Base.html" class="Module">Cubical.Relation.Binary.Base</a> <a id="80" class="Keyword">public</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Cubical.Relation.Binary.Properties.html" class="Module">Cubical.Relation.Binary.Properties</a> <a id="134" class="Keyword">public</a>

</pre></body></html>

==> anc/html/Cubical.Relation.Nullary.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="38" class="Keyword">where</a>

<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="197" class="Symbol">as</a> <a id="200" class="Module">⊥</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="257" class="Keyword">private</a>
  <a id="267" class="Keyword">variable</a>
    <a id="280" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>  <a id="283" class="Symbol">:</a> <a id="285" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="295" href="Cubical.Relation.Nullary.Base.html#295" class="Generalizable">A</a>  <a id="298" class="Symbol">:</a> <a id="300" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="305" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>

<a id="308" class="Comment">-- Negation</a>
<a id="320" class="Keyword">infix</a> <a id="326" class="Number">3</a> <a id="328" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a>

<a id="¬_"></a><a id="332" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬_</a> <a id="335" class="Symbol">:</a> <a id="337" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="342" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="344" class="Symbol">→</a> <a id="346" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="351" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="353" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="355" href="Cubical.Relation.Nullary.Base.html#355" class="Bound">A</a> <a id="357" class="Symbol">=</a> <a id="359" href="Cubical.Relation.Nullary.Base.html#355" class="Bound">A</a> <a id="361" class="Symbol">→</a> <a id="363" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a>

<a id="366" class="Comment">-- Decidable types (inspired by standard library)</a>
<a id="416" class="Keyword">data</a> <a id="Dec"></a><a id="421" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="425" class="Symbol">(</a><a id="426" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a> <a id="428" class="Symbol">:</a> <a id="430" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="435" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">:</a> <a id="440" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="445" href="Cubical.Relation.Nullary.Base.html#435" class="Bound">ℓ</a> <a id="447" class="Keyword">where</a>
  <a id="Dec.yes"></a><a id="455" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="459" class="Symbol">:</a> <a id="461" class="Symbol">(</a> <a id="463" href="Cubical.Relation.Nullary.Base.html#463" class="Bound">p</a> <a id="465" class="Symbol">:</a>   <a id="469" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a><a id="470" class="Symbol">)</a> <a id="472" class="Symbol">→</a> <a id="474" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="478" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a>
  <a id="Dec.no"></a><a id="482" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a>  <a id="486" class="Symbol">:</a> <a id="488" class="Symbol">(</a><a id="489" href="Cubical.Relation.Nullary.Base.html#489" class="Bound">¬p</a> <a id="492" class="Symbol">:</a> <a id="494" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="496" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a><a id="497" class="Symbol">)</a> <a id="499" class="Symbol">→</a> <a id="501" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="505" href="Cubical.Relation.Nullary.Base.html#426" class="Bound">P</a>

<a id="decRec"></a><a id="508" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Cubical.Relation.Nullary.Base.html#520" class="Bound">ℓ</a> <a id="522" href="Cubical.Relation.Nullary.Base.html#522" class="Bound">ℓ&#39;</a><a id="524" class="Symbol">}</a> <a id="526" class="Symbol">{</a><a id="527" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="529" class="Symbol">:</a> <a id="531" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="536" href="Cubical.Relation.Nullary.Base.html#520" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">{</a><a id="540" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a> <a id="542" class="Symbol">:</a> <a id="544" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="549" href="Cubical.Relation.Nullary.Base.html#522" class="Bound">ℓ&#39;</a><a id="551" class="Symbol">}</a> <a id="553" class="Symbol">→</a> <a id="555" class="Symbol">(</a><a id="556" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="558" class="Symbol">→</a> <a id="560" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a><a id="561" class="Symbol">)</a> <a id="563" class="Symbol">→</a> <a id="565" class="Symbol">(</a><a id="566" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="568" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a> <a id="570" class="Symbol">→</a> <a id="572" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a><a id="573" class="Symbol">)</a> <a id="575" class="Symbol">→</a> <a id="577" class="Symbol">(</a><a id="578" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="582" href="Cubical.Relation.Nullary.Base.html#527" class="Bound">P</a><a id="583" class="Symbol">)</a> <a id="585" class="Symbol">→</a> <a id="587" href="Cubical.Relation.Nullary.Base.html#540" class="Bound">A</a>
<a id="589" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="596" href="Cubical.Relation.Nullary.Base.html#596" class="Bound">ifyes</a> <a id="602" href="Cubical.Relation.Nullary.Base.html#602" class="Bound">ifno</a> <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="612" href="Cubical.Relation.Nullary.Base.html#612" class="Bound">p</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">=</a> <a id="617" href="Cubical.Relation.Nullary.Base.html#596" class="Bound">ifyes</a> <a id="623" href="Cubical.Relation.Nullary.Base.html#612" class="Bound">p</a>
<a id="625" href="Cubical.Relation.Nullary.Base.html#508" class="Function">decRec</a> <a id="632" href="Cubical.Relation.Nullary.Base.html#632" class="Bound">ifyes</a> <a id="638" href="Cubical.Relation.Nullary.Base.html#638" class="Bound">ifno</a> <a id="643" class="Symbol">(</a><a id="644" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="647" href="Cubical.Relation.Nullary.Base.html#647" class="Bound">¬p</a><a id="649" class="Symbol">)</a> <a id="651" class="Symbol">=</a> <a id="653" href="Cubical.Relation.Nullary.Base.html#638" class="Bound">ifno</a> <a id="658" href="Cubical.Relation.Nullary.Base.html#647" class="Bound">¬p</a>

<a id="Dec¬"></a><a id="662" href="Cubical.Relation.Nullary.Base.html#662" class="Function">Dec¬</a> <a id="667" class="Symbol">:</a> <a id="669" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="673" href="Cubical.Relation.Nullary.Base.html#295" class="Generalizable">A</a> <a id="675" class="Symbol">→</a> <a id="677" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="681" class="Symbol">(</a><a id="682" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="684" href="Cubical.Relation.Nullary.Base.html#295" class="Generalizable">A</a><a id="685" class="Symbol">)</a>
<a id="687" href="Cubical.Relation.Nullary.Base.html#662" class="Function">Dec¬</a> <a id="692" class="Symbol">(</a><a id="693" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="697" href="Cubical.Relation.Nullary.Base.html#697" class="Bound">p</a><a id="698" class="Symbol">)</a> <a id="700" class="Symbol">=</a> <a id="702" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="705" class="Symbol">(λ</a> <a id="708" href="Cubical.Relation.Nullary.Base.html#708" class="Bound">z</a> <a id="710" class="Symbol">→</a> <a id="712" href="Cubical.Relation.Nullary.Base.html#708" class="Bound">z</a> <a id="714" href="Cubical.Relation.Nullary.Base.html#697" class="Bound">p</a><a id="715" class="Symbol">)</a>
<a id="717" href="Cubical.Relation.Nullary.Base.html#662" class="Function">Dec¬</a> <a id="722" class="Symbol">(</a><a id="723" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="726" href="Cubical.Relation.Nullary.Base.html#726" class="Bound">¬p</a><a id="728" class="Symbol">)</a> <a id="730" class="Symbol">=</a> <a id="732" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="736" href="Cubical.Relation.Nullary.Base.html#726" class="Bound">¬p</a>

<a id="NonEmpty"></a><a id="740" href="Cubical.Relation.Nullary.Base.html#740" class="Function">NonEmpty</a> <a id="749" class="Symbol">:</a> <a id="751" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="756" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="758" class="Symbol">→</a> <a id="760" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="765" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="767" href="Cubical.Relation.Nullary.Base.html#740" class="Function">NonEmpty</a> <a id="776" href="Cubical.Relation.Nullary.Base.html#776" class="Bound">A</a> <a id="778" class="Symbol">=</a> <a id="780" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="782" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="784" href="Cubical.Relation.Nullary.Base.html#776" class="Bound">A</a>

<a id="Stable"></a><a id="787" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="794" class="Symbol">:</a> <a id="796" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="801" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="803" class="Symbol">→</a> <a id="805" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="810" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="812" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="819" href="Cubical.Relation.Nullary.Base.html#819" class="Bound">A</a> <a id="821" class="Symbol">=</a> <a id="823" href="Cubical.Relation.Nullary.Base.html#740" class="Function">NonEmpty</a> <a id="832" href="Cubical.Relation.Nullary.Base.html#819" class="Bound">A</a> <a id="834" class="Symbol">→</a> <a id="836" href="Cubical.Relation.Nullary.Base.html#819" class="Bound">A</a>

<a id="839" class="Comment">-- reexport propositional truncation for uniformity</a>
<a id="891" class="Keyword">open</a> <a id="896" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>
  <a id="940" class="Keyword">using</a> <a id="946" class="Symbol">(</a><a id="947" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥_∥₁</a><a id="951" class="Symbol">)</a> <a id="953" class="Keyword">public</a>

<a id="SplitSupport"></a><a id="961" href="Cubical.Relation.Nullary.Base.html#961" class="Function">SplitSupport</a> <a id="974" class="Symbol">:</a> <a id="976" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="981" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="983" class="Symbol">→</a> <a id="985" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="990" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="992" href="Cubical.Relation.Nullary.Base.html#961" class="Function">SplitSupport</a> <a id="1005" href="Cubical.Relation.Nullary.Base.html#1005" class="Bound">A</a> <a id="1007" class="Symbol">=</a> <a id="1009" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="1011" href="Cubical.Relation.Nullary.Base.html#1005" class="Bound">A</a> <a id="1013" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Cubical.Relation.Nullary.Base.html#1005" class="Bound">A</a>

<a id="Collapsible"></a><a id="1021" href="Cubical.Relation.Nullary.Base.html#1021" class="Function">Collapsible</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1040" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1049" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1051" href="Cubical.Relation.Nullary.Base.html#1021" class="Function">Collapsible</a> <a id="1063" href="Cubical.Relation.Nullary.Base.html#1063" class="Bound">A</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1070" href="Cubical.Relation.Nullary.Base.html#1070" class="Bound">f</a> <a id="1072" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Cubical.Relation.Nullary.Base.html#1063" class="Bound">A</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Cubical.Relation.Nullary.Base.html#1063" class="Bound">A</a><a id="1080" class="Symbol">)</a> <a id="1082" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1084" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="1095" href="Cubical.Relation.Nullary.Base.html#1070" class="Bound">f</a>

<a id="Populated"></a><a id="1098" href="Cubical.Relation.Nullary.Base.html#1098" class="Function">Populated</a> <a id="⟪_⟫"></a><a id="1108" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟪_⟫</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1119" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1128" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1130" href="Cubical.Relation.Nullary.Base.html#1098" class="Function">Populated</a> <a id="1140" href="Cubical.Relation.Nullary.Base.html#1140" class="Bound">A</a> <a id="1142" class="Symbol">=</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Cubical.Relation.Nullary.Base.html#1145" class="Bound">f</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.Relation.Nullary.Base.html#1021" class="Function">Collapsible</a> <a id="1161" href="Cubical.Relation.Nullary.Base.html#1140" class="Bound">A</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Cubical.Relation.Nullary.Base.html#1145" class="Bound">f</a> <a id="1178" class="Symbol">.</a><a id="1179" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1182" class="Symbol">)</a>
<a id="1184" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟪_⟫</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Cubical.Relation.Nullary.Base.html#1098" class="Function">Populated</a>

<a id="PStable"></a><a id="1201" href="Cubical.Relation.Nullary.Base.html#1201" class="Function">PStable</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1216" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1218" class="Symbol">→</a> <a id="1220" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1225" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1227" href="Cubical.Relation.Nullary.Base.html#1201" class="Function">PStable</a> <a id="1235" href="Cubical.Relation.Nullary.Base.html#1235" class="Bound">A</a> <a id="1237" class="Symbol">=</a> <a id="1239" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟪</a> <a id="1241" href="Cubical.Relation.Nullary.Base.html#1235" class="Bound">A</a> <a id="1243" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟫</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Cubical.Relation.Nullary.Base.html#1235" class="Bound">A</a>

<a id="onAllPaths"></a><a id="1250" href="Cubical.Relation.Nullary.Base.html#1250" class="Function">onAllPaths</a> <a id="1261" class="Symbol">:</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1269" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1278" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1288" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1290" class="Symbol">→</a> <a id="1292" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1297" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1299" href="Cubical.Relation.Nullary.Base.html#1250" class="Function">onAllPaths</a> <a id="1310" href="Cubical.Relation.Nullary.Base.html#1310" class="Bound">S</a> <a id="1312" href="Cubical.Relation.Nullary.Base.html#1312" class="Bound">A</a> <a id="1314" class="Symbol">=</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Relation.Nullary.Base.html#1317" class="Bound">x</a> <a id="1319" href="Cubical.Relation.Nullary.Base.html#1319" class="Bound">y</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Cubical.Relation.Nullary.Base.html#1312" class="Bound">A</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Cubical.Relation.Nullary.Base.html#1310" class="Bound">S</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.Relation.Nullary.Base.html#1317" class="Bound">x</a> <a id="1333" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1335" href="Cubical.Relation.Nullary.Base.html#1319" class="Bound">y</a><a id="1336" class="Symbol">)</a>

<a id="Separated"></a><a id="1339" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1356" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1365" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1367" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Cubical.Relation.Nullary.Base.html#1250" class="Function">onAllPaths</a> <a id="1390" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a>

<a id="HSeparated"></a><a id="1398" href="Cubical.Relation.Nullary.Base.html#1398" class="Function">HSeparated</a> <a id="1409" class="Symbol">:</a> <a id="1411" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1416" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1418" class="Symbol">→</a> <a id="1420" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1425" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1427" href="Cubical.Relation.Nullary.Base.html#1398" class="Function">HSeparated</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Cubical.Relation.Nullary.Base.html#1250" class="Function">onAllPaths</a> <a id="1451" href="Cubical.Relation.Nullary.Base.html#961" class="Function">SplitSupport</a>

<a id="Collapsible≡"></a><a id="1465" href="Cubical.Relation.Nullary.Base.html#1465" class="Function">Collapsible≡</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1485" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1494" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1496" href="Cubical.Relation.Nullary.Base.html#1465" class="Function">Collapsible≡</a> <a id="1509" class="Symbol">=</a> <a id="1511" href="Cubical.Relation.Nullary.Base.html#1250" class="Function">onAllPaths</a> <a id="1522" href="Cubical.Relation.Nullary.Base.html#1021" class="Function">Collapsible</a>

<a id="PStable≡"></a><a id="1535" href="Cubical.Relation.Nullary.Base.html#1535" class="Function">PStable≡</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1551" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1560" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1562" href="Cubical.Relation.Nullary.Base.html#1535" class="Function">PStable≡</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Cubical.Relation.Nullary.Base.html#1250" class="Function">onAllPaths</a> <a id="1584" href="Cubical.Relation.Nullary.Base.html#1201" class="Function">PStable</a>

<a id="Discrete"></a><a id="1593" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1602" class="Symbol">:</a> <a id="1604" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1609" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a> <a id="1611" class="Symbol">→</a> <a id="1613" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1618" href="Cubical.Relation.Nullary.Base.html#280" class="Generalizable">ℓ</a>
<a id="1620" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Cubical.Relation.Nullary.Base.html#1250" class="Function">onAllPaths</a> <a id="1642" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Nullary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Properties of nullary relations, i.e. structures on types.

Includes several results from [Notions of Anonymous Existence in Martin-Löf Type Theory](https://lmcs.episciences.org/3217)
by Altenkirch, Coquand, Escardo, Kraus.

-}</a>
<a id="233" class="Keyword">module</a> <a id="240" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a> <a id="276" class="Keyword">where</a>

<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Cubical.Functions.Fixpoint.html" class="Module">Cubical.Functions.Fixpoint</a>

<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="517" class="Symbol">as</a> <a id="520" class="Module">⊥</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Cubical.Data.Sigma.Base.html" class="Module">Cubical.Data.Sigma.Base</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Cubical.Data.Sum.Base.html" class="Module">Cubical.Data.Sum.Base</a>

<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="702" class="Keyword">private</a>
  <a id="712" class="Keyword">variable</a>
    <a id="725" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a> <a id="727" href="Cubical.Relation.Nullary.Properties.html#727" class="Generalizable">ℓ&#39;</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="742" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="744" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="753" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a>
    <a id="759" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="761" class="Symbol">:</a> <a id="763" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="765" class="Symbol">-&gt;</a> <a id="768" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="773" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a>

<a id="isDecBiimpl"></a><a id="776" href="Cubical.Relation.Nullary.Properties.html#776" class="Function">isDecBiimpl</a> <a id="788" class="Symbol">:</a> <a id="790" class="Symbol">(</a><a id="791" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="793" class="Symbol">→</a> <a id="795" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="796" class="Symbol">)</a> <a id="798" class="Symbol">→</a> <a id="800" class="Symbol">(</a><a id="801" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="803" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="805" class="Symbol">→</a> <a id="807" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="809" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="810" class="Symbol">)</a> <a id="812" class="Symbol">→</a> <a id="814" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="818" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="820" class="Symbol">→</a> <a id="822" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="826" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a>
<a id="828" href="Cubical.Relation.Nullary.Properties.html#776" class="Function">isDecBiimpl</a> <a id="840" href="Cubical.Relation.Nullary.Properties.html#840" class="Bound">f</a> <a id="842" href="Cubical.Relation.Nullary.Properties.html#842" class="Bound">g</a> <a id="844" class="Symbol">(</a><a id="845" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="849" href="Cubical.Relation.Nullary.Properties.html#849" class="Bound">p</a><a id="850" class="Symbol">)</a> <a id="852" class="Symbol">=</a> <a id="854" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="858" class="Symbol">(</a><a id="859" href="Cubical.Relation.Nullary.Properties.html#840" class="Bound">f</a> <a id="861" href="Cubical.Relation.Nullary.Properties.html#849" class="Bound">p</a><a id="862" class="Symbol">)</a>
<a id="864" href="Cubical.Relation.Nullary.Properties.html#776" class="Function">isDecBiimpl</a> <a id="876" href="Cubical.Relation.Nullary.Properties.html#876" class="Bound">f</a> <a id="878" href="Cubical.Relation.Nullary.Properties.html#878" class="Bound">g</a> <a id="880" class="Symbol">(</a><a id="881" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="884" href="Cubical.Relation.Nullary.Properties.html#884" class="Bound">¬p</a><a id="886" class="Symbol">)</a> <a id="888" class="Symbol">=</a> <a id="890" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="893" class="Symbol">(</a><a id="894" href="Cubical.Relation.Nullary.Properties.html#878" class="Bound">g</a> <a id="896" href="Cubical.Relation.Nullary.Properties.html#884" class="Bound">¬p</a><a id="898" class="Symbol">)</a>

<a id="Dec×"></a><a id="901" href="Cubical.Relation.Nullary.Properties.html#901" class="Function">Dec×</a> <a id="906" class="Symbol">:</a> <a id="908" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="912" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="914" class="Symbol">→</a> <a id="916" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="920" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="922" class="Symbol">→</a> <a id="924" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="928" class="Symbol">(</a><a id="929" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="931" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="933" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="934" class="Symbol">)</a>
<a id="936" href="Cubical.Relation.Nullary.Properties.html#901" class="Function">Dec×</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="946" href="Cubical.Relation.Nullary.Properties.html#946" class="Bound">p</a><a id="947" class="Symbol">)</a> <a id="949" class="Symbol">(</a><a id="950" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="954" href="Cubical.Relation.Nullary.Properties.html#954" class="Bound">p₁</a><a id="956" class="Symbol">)</a> <a id="958" class="Symbol">=</a> <a id="960" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Relation.Nullary.Properties.html#946" class="Bound">p</a> <a id="967" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="969" href="Cubical.Relation.Nullary.Properties.html#954" class="Bound">p₁</a><a id="971" class="Symbol">)</a>
<a id="973" href="Cubical.Relation.Nullary.Properties.html#901" class="Function">Dec×</a> <a id="978" class="Symbol">(</a><a id="979" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="983" href="Cubical.Relation.Nullary.Properties.html#983" class="Bound">p</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">(</a><a id="987" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="990" href="Cubical.Relation.Nullary.Properties.html#990" class="Bound">¬p</a><a id="992" class="Symbol">)</a> <a id="994" class="Symbol">=</a> <a id="996" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="999" class="Symbol">(λ</a> <a id="1002" href="Cubical.Relation.Nullary.Properties.html#1002" class="Bound">z</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Cubical.Relation.Nullary.Properties.html#990" class="Bound">¬p</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Cubical.Relation.Nullary.Properties.html#1002" class="Bound">z</a> <a id="1012" class="Symbol">.</a><a id="1013" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1016" class="Symbol">))</a>
<a id="1019" href="Cubical.Relation.Nullary.Properties.html#901" class="Function">Dec×</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1028" href="Cubical.Relation.Nullary.Properties.html#1028" class="Bound">¬p</a><a id="1030" class="Symbol">)</a> <a id="1032" href="Cubical.Relation.Nullary.Properties.html#1032" class="Bound">db</a> <a id="1035" class="Symbol">=</a> <a id="1037" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1040" class="Symbol">(λ</a> <a id="1043" href="Cubical.Relation.Nullary.Properties.html#1043" class="Bound">z</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Cubical.Relation.Nullary.Properties.html#1028" class="Bound">¬p</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Cubical.Relation.Nullary.Properties.html#1043" class="Bound">z</a> <a id="1053" class="Symbol">.</a><a id="1054" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1057" class="Symbol">))</a>

<a id="1061" class="Comment">-- Functions with a section preserve discreteness.</a>
<a id="sectionDiscrete"></a><a id="1112" href="Cubical.Relation.Nullary.Properties.html#1112" class="Function">sectionDiscrete</a>
  <a id="1130" class="Symbol">:</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Cubical.Relation.Nullary.Properties.html#1133" class="Bound">f</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="1142" class="Symbol">)</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Cubical.Relation.Nullary.Properties.html#1145" class="Bound">g</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="1154" class="Symbol">)</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Cubical.Foundations.Isomorphism.html#542" class="Function">section</a> <a id="1166" href="Cubical.Relation.Nullary.Properties.html#1133" class="Bound">f</a> <a id="1168" href="Cubical.Relation.Nullary.Properties.html#1145" class="Bound">g</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1181" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1194" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a>
<a id="1196" href="Cubical.Relation.Nullary.Properties.html#1112" class="Function">sectionDiscrete</a> <a id="1212" href="Cubical.Relation.Nullary.Properties.html#1212" class="Bound">f</a> <a id="1214" href="Cubical.Relation.Nullary.Properties.html#1214" class="Bound">g</a> <a id="1216" href="Cubical.Relation.Nullary.Properties.html#1216" class="Bound">sect</a> <a id="1221" href="Cubical.Relation.Nullary.Properties.html#1221" class="Bound">dA</a> <a id="1224" href="Cubical.Relation.Nullary.Properties.html#1224" class="Bound">x</a> <a id="1226" href="Cubical.Relation.Nullary.Properties.html#1226" class="Bound">y</a> <a id="1228" class="Keyword">with</a> <a id="1233" href="Cubical.Relation.Nullary.Properties.html#1221" class="Bound">dA</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Cubical.Relation.Nullary.Properties.html#1214" class="Bound">g</a> <a id="1239" href="Cubical.Relation.Nullary.Properties.html#1224" class="Bound">x</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.Relation.Nullary.Properties.html#1214" class="Bound">g</a> <a id="1245" href="Cubical.Relation.Nullary.Properties.html#1226" class="Bound">y</a><a id="1246" class="Symbol">)</a>
<a id="1248" class="Symbol">...</a> <a id="1252" class="Symbol">|</a> <a id="1254" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1258" href="Cubical.Relation.Nullary.Properties.html#1258" class="Bound">p</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1271" class="Symbol">(</a><a id="1272" class="Bound">sect</a> <a id="1277" class="Bound">x</a><a id="1278" class="Symbol">)</a> <a id="1280" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1283" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1288" class="Bound">f</a> <a id="1290" href="Cubical.Relation.Nullary.Properties.html#1258" class="Bound">p</a> <a id="1292" href="Cubical.Foundations.Prelude.html#3984" class="Function Operator">∙∙</a> <a id="1295" class="Bound">sect</a> <a id="1300" class="Bound">y</a><a id="1301" class="Symbol">)</a>
<a id="1303" class="Symbol">...</a> <a id="1307" class="Symbol">|</a> <a id="1309" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1312" href="Cubical.Relation.Nullary.Properties.html#1312" class="Bound">¬p</a> <a id="1315" class="Symbol">=</a> <a id="1317" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="1320" class="Symbol">(λ</a> <a id="1323" href="Cubical.Relation.Nullary.Properties.html#1323" class="Bound">p</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Cubical.Relation.Nullary.Properties.html#1312" class="Bound">¬p</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1336" class="Bound">g</a> <a id="1338" href="Cubical.Relation.Nullary.Properties.html#1323" class="Bound">p</a><a id="1339" class="Symbol">))</a>

<a id="isoPresDiscrete"></a><a id="1343" href="Cubical.Relation.Nullary.Properties.html#1343" class="Function">isoPresDiscrete</a> <a id="1359" class="Symbol">:</a> <a id="1361" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1365" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1367" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1380" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1393" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a>
<a id="1395" href="Cubical.Relation.Nullary.Properties.html#1343" class="Function">isoPresDiscrete</a> <a id="1411" href="Cubical.Relation.Nullary.Properties.html#1411" class="Bound">e</a> <a id="1413" class="Symbol">=</a> <a id="1415" href="Cubical.Relation.Nullary.Properties.html#1112" class="Function">sectionDiscrete</a> <a id="1431" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1435" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1439" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a>
  <a id="1445" class="Keyword">where</a> <a id="1451" class="Keyword">open</a> <a id="1456" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a> <a id="1460" href="Cubical.Relation.Nullary.Properties.html#1411" class="Bound">e</a>

<a id="EquivPresDiscrete"></a><a id="1463" href="Cubical.Relation.Nullary.Properties.html#1463" class="Function">EquivPresDiscrete</a> <a id="1481" class="Symbol">:</a> <a id="1483" class="Symbol">∀</a> <a id="1485" class="Symbol">{</a><a id="1486" href="Cubical.Relation.Nullary.Properties.html#1486" class="Bound">ℓ</a> <a id="1488" href="Cubical.Relation.Nullary.Properties.html#1488" class="Bound">ℓ&#39;</a><a id="1490" class="Symbol">}{</a><a id="1492" href="Cubical.Relation.Nullary.Properties.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1501" href="Cubical.Relation.Nullary.Properties.html#1486" class="Bound">ℓ</a><a id="1502" class="Symbol">}</a> <a id="1504" class="Symbol">{</a><a id="1505" href="Cubical.Relation.Nullary.Properties.html#1505" class="Bound">B</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1514" href="Cubical.Relation.Nullary.Properties.html#1488" class="Bound">ℓ&#39;</a><a id="1516" class="Symbol">}</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Cubical.Relation.Nullary.Properties.html#1492" class="Bound">A</a> <a id="1522" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1524" href="Cubical.Relation.Nullary.Properties.html#1505" class="Bound">B</a>
               <a id="1541" class="Symbol">→</a> <a id="1543" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1552" href="Cubical.Relation.Nullary.Properties.html#1492" class="Bound">A</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="1565" href="Cubical.Relation.Nullary.Properties.html#1505" class="Bound">B</a>
<a id="1567" href="Cubical.Relation.Nullary.Properties.html#1463" class="Function">EquivPresDiscrete</a> <a id="1585" href="Cubical.Relation.Nullary.Properties.html#1585" class="Bound">e</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Cubical.Relation.Nullary.Properties.html#1343" class="Function">isoPresDiscrete</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="1617" href="Cubical.Relation.Nullary.Properties.html#1585" class="Bound">e</a><a id="1618" class="Symbol">)</a>

<a id="isProp¬"></a><a id="1621" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="1629" class="Symbol">:</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Cubical.Relation.Nullary.Properties.html#1632" class="Bound">A</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1641" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1656" href="Cubical.Relation.Nullary.Properties.html#1632" class="Bound">A</a><a id="1657" class="Symbol">)</a>
<a id="1659" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="1667" href="Cubical.Relation.Nullary.Properties.html#1667" class="Bound">A</a> <a id="1669" href="Cubical.Relation.Nullary.Properties.html#1669" class="Bound">p</a> <a id="1671" href="Cubical.Relation.Nullary.Properties.html#1671" class="Bound">q</a> <a id="1673" href="Cubical.Relation.Nullary.Properties.html#1673" class="Bound">i</a> <a id="1675" href="Cubical.Relation.Nullary.Properties.html#1675" class="Bound">x</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Cubical.Relation.Nullary.Properties.html#1669" class="Bound">p</a> <a id="1690" href="Cubical.Relation.Nullary.Properties.html#1675" class="Bound">x</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Cubical.Relation.Nullary.Properties.html#1671" class="Bound">q</a> <a id="1696" href="Cubical.Relation.Nullary.Properties.html#1675" class="Bound">x</a><a id="1697" class="Symbol">)</a> <a id="1699" href="Cubical.Relation.Nullary.Properties.html#1673" class="Bound">i</a>

<a id="Stable¬"></a><a id="1702" href="Cubical.Relation.Nullary.Properties.html#1702" class="Function">Stable¬</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="1722" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="1723" class="Symbol">)</a>
<a id="1725" href="Cubical.Relation.Nullary.Properties.html#1702" class="Function">Stable¬</a> <a id="1733" href="Cubical.Relation.Nullary.Properties.html#1733" class="Bound">¬¬¬a</a> <a id="1738" href="Cubical.Relation.Nullary.Properties.html#1738" class="Bound">a</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Cubical.Relation.Nullary.Properties.html#1733" class="Bound">¬¬¬a</a> <a id="1747" href="Cubical.Relation.Nullary.Properties.html#1761" class="Function">¬¬a</a>
  <a id="1753" class="Keyword">where</a>
  <a id="1761" href="Cubical.Relation.Nullary.Properties.html#1761" class="Function">¬¬a</a> <a id="1765" class="Symbol">=</a> <a id="1767" class="Symbol">λ</a> <a id="1769" href="Cubical.Relation.Nullary.Properties.html#1769" class="Bound">¬a</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="Cubical.Relation.Nullary.Properties.html#1769" class="Bound">¬a</a> <a id="1777" href="Cubical.Relation.Nullary.Properties.html#1738" class="Bound">a</a>

<a id="StableΠ"></a><a id="1780" href="Cubical.Relation.Nullary.Properties.html#1780" class="Function">StableΠ</a> <a id="1788" class="Symbol">:</a> <a id="1790" class="Symbol">(∀</a> <a id="1793" href="Cubical.Relation.Nullary.Properties.html#1793" class="Bound">x</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="1807" href="Cubical.Relation.Nullary.Properties.html#1793" class="Bound">x</a><a id="1808" class="Symbol">))</a> <a id="1811" class="Symbol">-&gt;</a> <a id="1814" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1821" class="Symbol">(∀</a> <a id="1824" href="Cubical.Relation.Nullary.Properties.html#1824" class="Bound">x</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="1830" href="Cubical.Relation.Nullary.Properties.html#1824" class="Bound">x</a><a id="1831" class="Symbol">)</a>
<a id="1833" href="Cubical.Relation.Nullary.Properties.html#1780" class="Function">StableΠ</a> <a id="1841" href="Cubical.Relation.Nullary.Properties.html#1841" class="Bound">Ps</a> <a id="1844" href="Cubical.Relation.Nullary.Properties.html#1844" class="Bound">e</a> <a id="1846" href="Cubical.Relation.Nullary.Properties.html#1846" class="Bound">x</a> <a id="1848" class="Symbol">=</a> <a id="1850" href="Cubical.Relation.Nullary.Properties.html#1841" class="Bound">Ps</a> <a id="1853" href="Cubical.Relation.Nullary.Properties.html#1846" class="Bound">x</a> <a id="1855" class="Symbol">λ</a> <a id="1857" href="Cubical.Relation.Nullary.Properties.html#1857" class="Bound">k</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Cubical.Relation.Nullary.Properties.html#1844" class="Bound">e</a> <a id="1863" class="Symbol">λ</a> <a id="1865" href="Cubical.Relation.Nullary.Properties.html#1865" class="Bound">f</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Cubical.Relation.Nullary.Properties.html#1857" class="Bound">k</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Relation.Nullary.Properties.html#1865" class="Bound">f</a> <a id="1874" href="Cubical.Relation.Nullary.Properties.html#1846" class="Bound">x</a><a id="1875" class="Symbol">)</a>

<a id="Stable→"></a><a id="1878" href="Cubical.Relation.Nullary.Properties.html#1878" class="Function">Stable→</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1895" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="1912" class="Symbol">)</a>
<a id="1914" href="Cubical.Relation.Nullary.Properties.html#1878" class="Function">Stable→</a> <a id="1922" href="Cubical.Relation.Nullary.Properties.html#1922" class="Bound">Bs</a> <a id="1925" class="Symbol">=</a> <a id="1927" href="Cubical.Relation.Nullary.Properties.html#1780" class="Function">StableΠ</a> <a id="1935" class="Symbol">(λ</a> <a id="1938" href="Cubical.Relation.Nullary.Properties.html#1938" class="Bound">_</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Cubical.Relation.Nullary.Properties.html#1922" class="Bound">Bs</a><a id="1944" class="Symbol">)</a>

<a id="Stable×"></a><a id="1947" href="Cubical.Relation.Nullary.Properties.html#1947" class="Function">Stable×</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1964" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1966" class="Symbol">-&gt;</a> <a id="1969" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1976" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="1978" class="Symbol">-&gt;</a> <a id="1981" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="1991" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1993" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="1994" class="Symbol">)</a>
<a id="1996" href="Cubical.Relation.Nullary.Properties.html#1947" class="Function">Stable×</a> <a id="2004" href="Cubical.Relation.Nullary.Properties.html#2004" class="Bound">As</a> <a id="2007" href="Cubical.Relation.Nullary.Properties.html#2007" class="Bound">Bs</a> <a id="2010" href="Cubical.Relation.Nullary.Properties.html#2010" class="Bound">e</a> <a id="2012" class="Symbol">=</a> <a id="2014" class="Symbol">λ</a> <a id="2016" class="Keyword">where</a>
  <a id="2024" class="Symbol">.</a><a id="2025" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Cubical.Relation.Nullary.Properties.html#2004" class="Bound">As</a> <a id="2034" class="Symbol">λ</a> <a id="2036" href="Cubical.Relation.Nullary.Properties.html#2036" class="Bound">k</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="Cubical.Relation.Nullary.Properties.html#2010" class="Bound">e</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Relation.Nullary.Properties.html#2036" class="Bound">k</a> <a id="2045" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2047" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2050" class="Symbol">)</a>
  <a id="2054" class="Symbol">.</a><a id="2055" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="Cubical.Relation.Nullary.Properties.html#2007" class="Bound">Bs</a> <a id="2064" class="Symbol">λ</a> <a id="2066" href="Cubical.Relation.Nullary.Properties.html#2066" class="Bound">k</a> <a id="2068" class="Symbol">→</a> <a id="2070" href="Cubical.Relation.Nullary.Properties.html#2010" class="Bound">e</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Cubical.Relation.Nullary.Properties.html#2066" class="Bound">k</a> <a id="2075" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2077" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2080" class="Symbol">)</a>

<a id="StableΣ"></a><a id="2083" href="Cubical.Relation.Nullary.Properties.html#2083" class="Function">StableΣ</a> <a id="2091" class="Symbol">:</a> <a id="2093" class="Symbol">∀</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Cubical.Relation.Nullary.Properties.html#2096" class="Bound">A</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2105" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="2106" class="Symbol">}</a> <a id="2108" class="Symbol">{</a><a id="2109" href="Cubical.Relation.Nullary.Properties.html#2109" class="Bound">P</a> <a id="2111" class="Symbol">:</a> <a id="2113" href="Cubical.Relation.Nullary.Properties.html#2096" class="Bound">A</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2122" href="Cubical.Relation.Nullary.Properties.html#727" class="Generalizable">ℓ&#39;</a><a id="2124" class="Symbol">}</a> <a id="2126" class="Symbol">→</a>
  <a id="2130" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="2137" href="Cubical.Relation.Nullary.Properties.html#2096" class="Bound">A</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2148" href="Cubical.Relation.Nullary.Properties.html#2096" class="Bound">A</a> <a id="2150" class="Symbol">→</a> <a id="2152" class="Symbol">((</a><a id="2154" href="Cubical.Relation.Nullary.Properties.html#2154" class="Bound">a</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Cubical.Relation.Nullary.Properties.html#2096" class="Bound">A</a><a id="2159" class="Symbol">)</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Cubical.Relation.Nullary.Properties.html#2109" class="Bound">P</a> <a id="2173" href="Cubical.Relation.Nullary.Properties.html#2154" class="Bound">a</a><a id="2174" class="Symbol">))</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2189" href="Cubical.Relation.Nullary.Properties.html#2096" class="Bound">A</a> <a id="2191" href="Cubical.Relation.Nullary.Properties.html#2109" class="Bound">P</a><a id="2192" class="Symbol">)</a>
<a id="2194" href="Cubical.Relation.Nullary.Properties.html#2083" class="Function">StableΣ</a> <a id="2202" class="Symbol">{</a><a id="2203" class="Argument">P</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="Cubical.Relation.Nullary.Properties.html#2207" class="Bound">P</a><a id="2208" class="Symbol">}</a> <a id="2210" href="Cubical.Relation.Nullary.Properties.html#2210" class="Bound">As</a> <a id="2213" href="Cubical.Relation.Nullary.Properties.html#2213" class="Bound">Aprop</a> <a id="2219" href="Cubical.Relation.Nullary.Properties.html#2219" class="Bound">Ps</a> <a id="2222" href="Cubical.Relation.Nullary.Properties.html#2222" class="Bound">e</a> <a id="2224" class="Symbol">=</a>
  <a id="2228" class="Keyword">let</a> <a id="2232" href="Cubical.Relation.Nullary.Properties.html#2232" class="Bound">a</a> <a id="2234" class="Symbol">=</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Cubical.Relation.Nullary.Properties.html#2210" class="Bound">As</a> <a id="2240" class="Symbol">(λ</a> <a id="2243" href="Cubical.Relation.Nullary.Properties.html#2243" class="Bound">notA</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Cubical.Relation.Nullary.Properties.html#2222" class="Bound">e</a> <a id="2252" class="Symbol">(λ</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Cubical.Relation.Nullary.Properties.html#2256" class="Bound">a</a> <a id="2258" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2260" class="Symbol">_)</a> <a id="2263" class="Symbol">→</a> <a id="2265" href="Cubical.Relation.Nullary.Properties.html#2243" class="Bound">notA</a> <a id="2270" href="Cubical.Relation.Nullary.Properties.html#2256" class="Bound">a</a><a id="2271" class="Symbol">)))</a> <a id="2275" class="Keyword">in</a>
  <a id="2280" href="Cubical.Relation.Nullary.Properties.html#2232" class="Bound">a</a> <a id="2282" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
  <a id="2286" href="Cubical.Relation.Nullary.Properties.html#2219" class="Bound">Ps</a> <a id="2289" href="Cubical.Relation.Nullary.Properties.html#2232" class="Bound">a</a> <a id="2291" class="Symbol">λ</a> <a id="2293" href="Cubical.Relation.Nullary.Properties.html#2293" class="Bound">notPa</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Cubical.Relation.Nullary.Properties.html#2222" class="Bound">e</a> <a id="2303" class="Symbol">(λ</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Cubical.Relation.Nullary.Properties.html#2307" class="Bound">a&#39;</a> <a id="2310" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2312" href="Cubical.Relation.Nullary.Properties.html#2312" class="Bound">p</a><a id="2313" class="Symbol">)</a> <a id="2315" class="Symbol">→</a> <a id="2317" href="Cubical.Relation.Nullary.Properties.html#2293" class="Bound">notPa</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2330" href="Cubical.Relation.Nullary.Properties.html#2207" class="Bound">P</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Cubical.Relation.Nullary.Properties.html#2213" class="Bound">Aprop</a> <a id="2339" href="Cubical.Relation.Nullary.Properties.html#2307" class="Bound">a&#39;</a> <a id="2342" href="Cubical.Relation.Nullary.Properties.html#2232" class="Bound">a</a><a id="2343" class="Symbol">)</a> <a id="2345" href="Cubical.Relation.Nullary.Properties.html#2312" class="Bound">p</a><a id="2346" class="Symbol">))</a>

<a id="fromYes"></a><a id="2350" href="Cubical.Relation.Nullary.Properties.html#2350" class="Function">fromYes</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2368" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="2370" class="Symbol">→</a> <a id="2372" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="2374" href="Cubical.Relation.Nullary.Properties.html#2350" class="Function">fromYes</a> <a id="2382" class="Symbol">_</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2389" href="Cubical.Relation.Nullary.Properties.html#2389" class="Bound">a</a><a id="2390" class="Symbol">)</a> <a id="2392" class="Symbol">=</a> <a id="2394" href="Cubical.Relation.Nullary.Properties.html#2389" class="Bound">a</a>
<a id="2396" href="Cubical.Relation.Nullary.Properties.html#2350" class="Function">fromYes</a> <a id="2404" href="Cubical.Relation.Nullary.Properties.html#2404" class="Bound">a</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2410" class="Symbol">_)</a> <a id="2413" class="Symbol">=</a> <a id="2415" href="Cubical.Relation.Nullary.Properties.html#2404" class="Bound">a</a>

<a id="discreteDec"></a><a id="2418" href="Cubical.Relation.Nullary.Properties.html#2418" class="Function">discreteDec</a> <a id="2430" class="Symbol">:</a> <a id="2432" class="Symbol">(</a><a id="2433" href="Cubical.Relation.Nullary.Properties.html#2433" class="Bound">Adis</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="2449" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2450" class="Symbol">)</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="2463" class="Symbol">(</a><a id="2464" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2468" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2469" class="Symbol">)</a>
<a id="2471" href="Cubical.Relation.Nullary.Properties.html#2418" class="Function">discreteDec</a> <a id="2483" href="Cubical.Relation.Nullary.Properties.html#2483" class="Bound">Adis</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2493" href="Cubical.Relation.Nullary.Properties.html#2493" class="Bound">p</a><a id="2494" class="Symbol">)</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2501" href="Cubical.Relation.Nullary.Properties.html#2501" class="Bound">p&#39;</a><a id="2503" class="Symbol">)</a> <a id="2505" class="Symbol">=</a> <a id="2507" href="Cubical.Relation.Nullary.Properties.html#2575" class="Function">decideYes</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Cubical.Relation.Nullary.Properties.html#2483" class="Bound">Adis</a> <a id="2523" href="Cubical.Relation.Nullary.Properties.html#2493" class="Bound">p</a> <a id="2525" href="Cubical.Relation.Nullary.Properties.html#2501" class="Bound">p&#39;</a><a id="2527" class="Symbol">)</a> <a id="2529" class="Comment">-- TODO: monad would simply stuff</a>
  <a id="2565" class="Keyword">where</a>
    <a id="2575" href="Cubical.Relation.Nullary.Properties.html#2575" class="Function">decideYes</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Relation.Nullary.Properties.html#2493" class="Bound">p</a> <a id="2594" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2596" href="Cubical.Relation.Nullary.Properties.html#2501" class="Bound">p&#39;</a><a id="2598" class="Symbol">)</a> <a id="2600" class="Symbol">→</a> <a id="2602" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2611" href="Cubical.Relation.Nullary.Properties.html#2493" class="Bound">p</a> <a id="2613" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2615" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2619" href="Cubical.Relation.Nullary.Properties.html#2501" class="Bound">p&#39;</a><a id="2621" class="Symbol">)</a>
    <a id="2627" href="Cubical.Relation.Nullary.Properties.html#2575" class="Function">decideYes</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2642" href="Cubical.Relation.Nullary.Properties.html#2642" class="Bound">eq</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2658" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2662" href="Cubical.Relation.Nullary.Properties.html#2642" class="Bound">eq</a><a id="2664" class="Symbol">)</a>
    <a id="2670" href="Cubical.Relation.Nullary.Properties.html#2575" class="Function">decideYes</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2684" href="Cubical.Relation.Nullary.Properties.html#2684" class="Bound">¬eq</a><a id="2687" class="Symbol">)</a> <a id="2689" class="Symbol">=</a> <a id="2691" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2694" class="Symbol">λ</a> <a id="2696" href="Cubical.Relation.Nullary.Properties.html#2696" class="Bound">eq</a> <a id="2699" class="Symbol">→</a> <a id="2701" href="Cubical.Relation.Nullary.Properties.html#2684" class="Bound">¬eq</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Cubical.Relation.Nullary.Properties.html#2350" class="Function">fromYes</a> <a id="2720" href="Cubical.Relation.Nullary.Properties.html#2493" class="Bound">p</a><a id="2721" class="Symbol">)</a> <a id="2723" href="Cubical.Relation.Nullary.Properties.html#2696" class="Bound">eq</a><a id="2725" class="Symbol">)</a>
<a id="2727" href="Cubical.Relation.Nullary.Properties.html#2418" class="Function">discreteDec</a> <a id="2739" href="Cubical.Relation.Nullary.Properties.html#2739" class="Bound">Adis</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2749" href="Cubical.Relation.Nullary.Properties.html#2749" class="Bound">p</a><a id="2750" class="Symbol">)</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2756" href="Cubical.Relation.Nullary.Properties.html#2756" class="Bound">¬p</a><a id="2758" class="Symbol">)</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Cubical.Relation.Nullary.Properties.html#2756" class="Bound">¬p</a> <a id="2772" href="Cubical.Relation.Nullary.Properties.html#2749" class="Bound">p</a><a id="2773" class="Symbol">)</a>
<a id="2775" href="Cubical.Relation.Nullary.Properties.html#2418" class="Function">discreteDec</a> <a id="2787" href="Cubical.Relation.Nullary.Properties.html#2787" class="Bound">Adis</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2796" href="Cubical.Relation.Nullary.Properties.html#2796" class="Bound">¬p</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2805" href="Cubical.Relation.Nullary.Properties.html#2805" class="Bound">p</a><a id="2806" class="Symbol">)</a> <a id="2808" class="Symbol">=</a> <a id="2810" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="2816" class="Symbol">(</a><a id="2817" href="Cubical.Relation.Nullary.Properties.html#2796" class="Bound">¬p</a> <a id="2820" href="Cubical.Relation.Nullary.Properties.html#2805" class="Bound">p</a><a id="2821" class="Symbol">)</a>
<a id="2823" href="Cubical.Relation.Nullary.Properties.html#2418" class="Function">discreteDec</a> <a id="2835" class="Symbol">{</a><a id="2836" class="Argument">A</a> <a id="2838" class="Symbol">=</a> <a id="2840" href="Cubical.Relation.Nullary.Properties.html#2840" class="Bound">A</a><a id="2841" class="Symbol">}</a> <a id="2843" href="Cubical.Relation.Nullary.Properties.html#2843" class="Bound">Adis</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2852" href="Cubical.Relation.Nullary.Properties.html#2852" class="Bound">¬p</a><a id="2854" class="Symbol">)</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2860" href="Cubical.Relation.Nullary.Properties.html#2860" class="Bound">¬p&#39;</a><a id="2863" class="Symbol">)</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2877" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="2889" href="Cubical.Relation.Nullary.Properties.html#2840" class="Bound">A</a> <a id="2891" href="Cubical.Relation.Nullary.Properties.html#2852" class="Bound">¬p</a> <a id="2894" href="Cubical.Relation.Nullary.Properties.html#2860" class="Bound">¬p&#39;</a><a id="2897" class="Symbol">))</a>

<a id="isPropDec"></a><a id="2901" href="Cubical.Relation.Nullary.Properties.html#2901" class="Function">isPropDec</a> <a id="2911" class="Symbol">:</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Cubical.Relation.Nullary.Properties.html#2914" class="Bound">Aprop</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2929" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2930" class="Symbol">)</a> <a id="2932" class="Symbol">→</a> <a id="2934" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="2946" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="2947" class="Symbol">)</a>
<a id="2949" href="Cubical.Relation.Nullary.Properties.html#2901" class="Function">isPropDec</a> <a id="2959" href="Cubical.Relation.Nullary.Properties.html#2959" class="Bound">Aprop</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2970" href="Cubical.Relation.Nullary.Properties.html#2970" class="Bound">a</a><a id="2971" class="Symbol">)</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2978" href="Cubical.Relation.Nullary.Properties.html#2978" class="Bound">a&#39;</a><a id="2980" class="Symbol">)</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2989" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Cubical.Relation.Nullary.Properties.html#2959" class="Bound">Aprop</a> <a id="3000" href="Cubical.Relation.Nullary.Properties.html#2970" class="Bound">a</a> <a id="3002" href="Cubical.Relation.Nullary.Properties.html#2978" class="Bound">a&#39;</a><a id="3004" class="Symbol">)</a>
<a id="3006" href="Cubical.Relation.Nullary.Properties.html#2901" class="Function">isPropDec</a> <a id="3016" href="Cubical.Relation.Nullary.Properties.html#3016" class="Bound">Aprop</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3027" href="Cubical.Relation.Nullary.Properties.html#3027" class="Bound">a</a><a id="3028" class="Symbol">)</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3034" href="Cubical.Relation.Nullary.Properties.html#3034" class="Bound">¬a</a><a id="3036" class="Symbol">)</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3046" class="Symbol">(</a><a id="3047" href="Cubical.Relation.Nullary.Properties.html#3034" class="Bound">¬a</a> <a id="3050" href="Cubical.Relation.Nullary.Properties.html#3027" class="Bound">a</a><a id="3051" class="Symbol">)</a>
<a id="3053" href="Cubical.Relation.Nullary.Properties.html#2901" class="Function">isPropDec</a> <a id="3063" href="Cubical.Relation.Nullary.Properties.html#3063" class="Bound">Aprop</a> <a id="3069" class="Symbol">(</a><a id="3070" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3073" href="Cubical.Relation.Nullary.Properties.html#3073" class="Bound">¬a</a><a id="3075" class="Symbol">)</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3082" href="Cubical.Relation.Nullary.Properties.html#3082" class="Bound">a</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">=</a> <a id="3087" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Cubical.Relation.Nullary.Properties.html#3073" class="Bound">¬a</a> <a id="3097" href="Cubical.Relation.Nullary.Properties.html#3082" class="Bound">a</a><a id="3098" class="Symbol">)</a>
<a id="3100" href="Cubical.Relation.Nullary.Properties.html#2901" class="Function">isPropDec</a> <a id="3110" class="Symbol">{</a><a id="3111" class="Argument">A</a> <a id="3113" class="Symbol">=</a> <a id="3115" href="Cubical.Relation.Nullary.Properties.html#3115" class="Bound">A</a><a id="3116" class="Symbol">}</a> <a id="3118" href="Cubical.Relation.Nullary.Properties.html#3118" class="Bound">Aprop</a> <a id="3124" class="Symbol">(</a><a id="3125" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3128" href="Cubical.Relation.Nullary.Properties.html#3128" class="Bound">¬a</a><a id="3130" class="Symbol">)</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3136" href="Cubical.Relation.Nullary.Properties.html#3136" class="Bound">¬a&#39;</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">=</a> <a id="3143" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3148" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3151" class="Symbol">(</a><a id="3152" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="3160" href="Cubical.Relation.Nullary.Properties.html#3115" class="Bound">A</a> <a id="3162" href="Cubical.Relation.Nullary.Properties.html#3128" class="Bound">¬a</a> <a id="3165" href="Cubical.Relation.Nullary.Properties.html#3136" class="Bound">¬a&#39;</a><a id="3168" class="Symbol">)</a>

<a id="mapDec"></a><a id="3171" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a> <a id="3178" class="Symbol">:</a> <a id="3180" class="Symbol">∀</a> <a id="3182" class="Symbol">{</a><a id="3183" href="Cubical.Relation.Nullary.Properties.html#3183" class="Bound">B</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3192" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">→</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="Cubical.Relation.Nullary.Properties.html#3183" class="Bound">B</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Symbol">→</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3210" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3212" class="Symbol">→</a> <a id="3214" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3216" href="Cubical.Relation.Nullary.Properties.html#3183" class="Bound">B</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3225" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3227" class="Symbol">→</a> <a id="3229" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3233" href="Cubical.Relation.Nullary.Properties.html#3183" class="Bound">B</a>
<a id="3235" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a> <a id="3242" href="Cubical.Relation.Nullary.Properties.html#3242" class="Bound">f</a> <a id="3244" class="Symbol">_</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3251" href="Cubical.Relation.Nullary.Properties.html#3251" class="Bound">p</a><a id="3252" class="Symbol">)</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Cubical.Relation.Nullary.Properties.html#3242" class="Bound">f</a> <a id="3263" href="Cubical.Relation.Nullary.Properties.html#3251" class="Bound">p</a><a id="3264" class="Symbol">)</a>
<a id="3266" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a> <a id="3273" class="Symbol">_</a> <a id="3275" href="Cubical.Relation.Nullary.Properties.html#3275" class="Bound">f</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3281" href="Cubical.Relation.Nullary.Properties.html#3281" class="Bound">¬p</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">=</a> <a id="3287" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Cubical.Relation.Nullary.Properties.html#3275" class="Bound">f</a> <a id="3293" href="Cubical.Relation.Nullary.Properties.html#3281" class="Bound">¬p</a><a id="3295" class="Symbol">)</a>

<a id="EquivPresDec"></a><a id="3298" href="Cubical.Relation.Nullary.Properties.html#3298" class="Function">EquivPresDec</a> <a id="3311" class="Symbol">:</a> <a id="3313" class="Symbol">∀</a> <a id="3315" class="Symbol">{</a><a id="3316" href="Cubical.Relation.Nullary.Properties.html#3316" class="Bound">ℓ</a> <a id="3318" href="Cubical.Relation.Nullary.Properties.html#3318" class="Bound">ℓ&#39;</a><a id="3320" class="Symbol">}{</a><a id="3322" href="Cubical.Relation.Nullary.Properties.html#3322" class="Bound">A</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3331" href="Cubical.Relation.Nullary.Properties.html#3316" class="Bound">ℓ</a><a id="3332" class="Symbol">}</a> <a id="3334" class="Symbol">{</a><a id="3335" href="Cubical.Relation.Nullary.Properties.html#3335" class="Bound">B</a> <a id="3337" class="Symbol">:</a> <a id="3339" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3344" href="Cubical.Relation.Nullary.Properties.html#3318" class="Bound">ℓ&#39;</a><a id="3346" class="Symbol">}</a> <a id="3348" class="Symbol">→</a> <a id="3350" href="Cubical.Relation.Nullary.Properties.html#3322" class="Bound">A</a> <a id="3352" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3354" href="Cubical.Relation.Nullary.Properties.html#3335" class="Bound">B</a>
          <a id="3366" class="Symbol">→</a> <a id="3368" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3372" href="Cubical.Relation.Nullary.Properties.html#3322" class="Bound">A</a> <a id="3374" class="Symbol">→</a> <a id="3376" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3380" href="Cubical.Relation.Nullary.Properties.html#3335" class="Bound">B</a>
<a id="3382" href="Cubical.Relation.Nullary.Properties.html#3298" class="Function">EquivPresDec</a> <a id="3395" href="Cubical.Relation.Nullary.Properties.html#3395" class="Bound">p</a> <a id="3397" class="Symbol">=</a> <a id="3399" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Cubical.Relation.Nullary.Properties.html#3395" class="Bound">p</a> <a id="3409" class="Symbol">.</a><a id="3410" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="3413" class="Symbol">)</a> <a id="3415" class="Symbol">(λ</a> <a id="3418" href="Cubical.Relation.Nullary.Properties.html#3418" class="Bound">f</a> <a id="3420" class="Symbol">→</a> <a id="3422" href="Cubical.Relation.Nullary.Properties.html#3418" class="Bound">f</a> <a id="3424" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3426" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3432" href="Cubical.Relation.Nullary.Properties.html#3395" class="Bound">p</a><a id="3433" class="Symbol">)</a>

<a id="¬→¬∥∥"></a><a id="3436" href="Cubical.Relation.Nullary.Properties.html#3436" class="Function">¬→¬∥∥</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3446" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3448" class="Symbol">→</a> <a id="3450" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="3452" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3454" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3456" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3459" href="Cubical.Relation.Nullary.Properties.html#3436" class="Function">¬→¬∥∥</a> <a id="3465" href="Cubical.Relation.Nullary.Properties.html#3465" class="Bound">¬p</a> <a id="3468" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3470" href="Cubical.Relation.Nullary.Properties.html#3470" class="Bound">a</a> <a id="3472" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Cubical.Relation.Nullary.Properties.html#3465" class="Bound">¬p</a> <a id="3480" href="Cubical.Relation.Nullary.Properties.html#3470" class="Bound">a</a>
<a id="3482" href="Cubical.Relation.Nullary.Properties.html#3436" class="Function">¬→¬∥∥</a> <a id="3488" href="Cubical.Relation.Nullary.Properties.html#3488" class="Bound">¬p</a> <a id="3491" class="Symbol">(</a><a id="3492" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3500" href="Cubical.Relation.Nullary.Properties.html#3500" class="Bound">x</a> <a id="3502" href="Cubical.Relation.Nullary.Properties.html#3502" class="Bound">y</a> <a id="3504" href="Cubical.Relation.Nullary.Properties.html#3504" class="Bound">i</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">=</a> <a id="3509" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Cubical.Relation.Nullary.Properties.html#3436" class="Function">¬→¬∥∥</a> <a id="3524" href="Cubical.Relation.Nullary.Properties.html#3488" class="Bound">¬p</a> <a id="3527" href="Cubical.Relation.Nullary.Properties.html#3500" class="Bound">x</a><a id="3528" class="Symbol">)</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Cubical.Relation.Nullary.Properties.html#3436" class="Function">¬→¬∥∥</a> <a id="3537" href="Cubical.Relation.Nullary.Properties.html#3488" class="Bound">¬p</a> <a id="3540" href="Cubical.Relation.Nullary.Properties.html#3502" class="Bound">y</a><a id="3541" class="Symbol">)</a> <a id="3543" href="Cubical.Relation.Nullary.Properties.html#3504" class="Bound">i</a>

<a id="Dec∥∥"></a><a id="3546" href="Cubical.Relation.Nullary.Properties.html#3546" class="Function">Dec∥∥</a> <a id="3552" class="Symbol">:</a> <a id="3554" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3558" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3560" class="Symbol">→</a> <a id="3562" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="3566" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3568" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3570" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a>
<a id="3573" href="Cubical.Relation.Nullary.Properties.html#3546" class="Function">Dec∥∥</a> <a id="3579" class="Symbol">=</a> <a id="3581" href="Cubical.Relation.Nullary.Properties.html#3171" class="Function">mapDec</a> <a id="3588" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣_∣₁</a> <a id="3593" href="Cubical.Relation.Nullary.Properties.html#3436" class="Function">¬→¬∥∥</a>

<a id="3600" class="Comment">-- we have the following implications</a>
<a id="3638" class="Comment">-- X ── ∣_∣ ─→ ∥ X ∥</a>
<a id="3659" class="Comment">-- ∥ X ∥ ── populatedBy ─→ ⟪ X ⟫</a>
<a id="3692" class="Comment">-- ⟪ X ⟫ ── notEmptyPopulated ─→ NonEmpty X</a>

<a id="3737" class="Comment">-- reexport propositional truncation for uniformity</a>
<a id="3789" class="Keyword">open</a> <a id="3794" href="Cubical.HITs.PropositionalTruncation.Base.html" class="Module">Cubical.HITs.PropositionalTruncation.Base</a>

<a id="populatedBy"></a><a id="3837" href="Cubical.Relation.Nullary.Properties.html#3837" class="Function">populatedBy</a> <a id="3849" class="Symbol">:</a> <a id="3851" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3853" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3855" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3858" class="Symbol">→</a> <a id="3860" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟪</a> <a id="3862" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="3864" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟫</a>
<a id="3866" href="Cubical.Relation.Nullary.Properties.html#3837" class="Function">populatedBy</a> <a id="3878" class="Symbol">{</a><a id="3879" class="Argument">A</a> <a id="3881" class="Symbol">=</a> <a id="3883" href="Cubical.Relation.Nullary.Properties.html#3883" class="Bound">A</a><a id="3884" class="Symbol">}</a> <a id="3886" href="Cubical.Relation.Nullary.Properties.html#3886" class="Bound">a</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Cubical.Relation.Nullary.Properties.html#3889" class="Bound">f</a> <a id="3891" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3893" href="Cubical.Relation.Nullary.Properties.html#3893" class="Bound">fIsConst</a><a id="3901" class="Symbol">)</a> <a id="3903" class="Symbol">=</a> <a id="3905" href="Cubical.Relation.Nullary.Properties.html#3917" class="Function">h</a> <a id="3907" href="Cubical.Relation.Nullary.Properties.html#3886" class="Bound">a</a> <a id="3909" class="Keyword">where</a>
  <a id="3917" href="Cubical.Relation.Nullary.Properties.html#3917" class="Function">h</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="3923" href="Cubical.Relation.Nullary.Properties.html#3883" class="Bound">A</a> <a id="3925" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Cubical.Functions.Fixpoint.html#275" class="Function">Fixpoint</a> <a id="3939" href="Cubical.Relation.Nullary.Properties.html#3889" class="Bound">f</a>
  <a id="3943" href="Cubical.Relation.Nullary.Properties.html#3917" class="Function">h</a> <a id="3945" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="3947" href="Cubical.Relation.Nullary.Properties.html#3947" class="Bound">a</a> <a id="3949" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="3952" class="Symbol">=</a> <a id="3954" href="Cubical.Relation.Nullary.Properties.html#3889" class="Bound">f</a> <a id="3956" href="Cubical.Relation.Nullary.Properties.html#3947" class="Bound">a</a> <a id="3958" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3960" href="Cubical.Relation.Nullary.Properties.html#3893" class="Bound">fIsConst</a> <a id="3969" class="Symbol">(</a><a id="3970" href="Cubical.Relation.Nullary.Properties.html#3889" class="Bound">f</a> <a id="3972" href="Cubical.Relation.Nullary.Properties.html#3947" class="Bound">a</a><a id="3973" class="Symbol">)</a> <a id="3975" href="Cubical.Relation.Nullary.Properties.html#3947" class="Bound">a</a>
  <a id="3979" href="Cubical.Relation.Nullary.Properties.html#3917" class="Function">h</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="3990" href="Cubical.Relation.Nullary.Properties.html#3990" class="Bound">a</a> <a id="3992" href="Cubical.Relation.Nullary.Properties.html#3992" class="Bound">b</a> <a id="3994" href="Cubical.Relation.Nullary.Properties.html#3994" class="Bound">i</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Cubical.Functions.Fixpoint.html#657" class="Function">2-Constant→isPropFixpoint</a> <a id="4025" href="Cubical.Relation.Nullary.Properties.html#3889" class="Bound">f</a> <a id="4027" href="Cubical.Relation.Nullary.Properties.html#3893" class="Bound">fIsConst</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Relation.Nullary.Properties.html#3917" class="Function">h</a> <a id="4039" href="Cubical.Relation.Nullary.Properties.html#3990" class="Bound">a</a><a id="4040" class="Symbol">)</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Cubical.Relation.Nullary.Properties.html#3917" class="Function">h</a> <a id="4045" href="Cubical.Relation.Nullary.Properties.html#3992" class="Bound">b</a><a id="4046" class="Symbol">)</a> <a id="4048" href="Cubical.Relation.Nullary.Properties.html#3994" class="Bound">i</a>

<a id="notEmptyPopulated"></a><a id="4051" href="Cubical.Relation.Nullary.Properties.html#4051" class="Function">notEmptyPopulated</a> <a id="4069" class="Symbol">:</a> <a id="4071" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟪</a> <a id="4073" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4075" href="Cubical.Relation.Nullary.Base.html#1108" class="Function Operator">⟫</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Cubical.Relation.Nullary.Base.html#740" class="Function">NonEmpty</a> <a id="4088" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4090" href="Cubical.Relation.Nullary.Properties.html#4051" class="Function">notEmptyPopulated</a> <a id="4108" class="Symbol">{</a><a id="4109" class="Argument">A</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Cubical.Relation.Nullary.Properties.html#4113" class="Bound">A</a><a id="4114" class="Symbol">}</a> <a id="4116" href="Cubical.Relation.Nullary.Properties.html#4116" class="Bound">pop</a> <a id="4120" href="Cubical.Relation.Nullary.Properties.html#4120" class="Bound">u</a> <a id="4122" class="Symbol">=</a> <a id="4124" href="Cubical.Relation.Nullary.Properties.html#4120" class="Bound">u</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Cubical.Relation.Nullary.Properties.html#4116" class="Bound">pop</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Cubical.Relation.Nullary.Properties.html#4166" class="Function">h</a> <a id="4144" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4146" href="Cubical.Relation.Nullary.Properties.html#4199" class="Function">hIsConst</a><a id="4154" class="Symbol">)))</a> <a id="4158" class="Keyword">where</a>
  <a id="4166" href="Cubical.Relation.Nullary.Properties.html#4166" class="Function">h</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="Cubical.Relation.Nullary.Properties.html#4113" class="Bound">A</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="Cubical.Relation.Nullary.Properties.html#4113" class="Bound">A</a>
  <a id="4178" href="Cubical.Relation.Nullary.Properties.html#4166" class="Function">h</a> <a id="4180" href="Cubical.Relation.Nullary.Properties.html#4180" class="Bound">a</a> <a id="4182" class="Symbol">=</a> <a id="4184" href="Cubical.Data.Empty.Base.html#252" class="Function">⊥.elim</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Cubical.Relation.Nullary.Properties.html#4120" class="Bound">u</a> <a id="4194" href="Cubical.Relation.Nullary.Properties.html#4180" class="Bound">a</a><a id="4195" class="Symbol">)</a>
  <a id="4199" href="Cubical.Relation.Nullary.Properties.html#4199" class="Function">hIsConst</a> <a id="4208" class="Symbol">:</a> <a id="4210" class="Symbol">∀</a> <a id="4212" href="Cubical.Relation.Nullary.Properties.html#4212" class="Bound">x</a> <a id="4214" href="Cubical.Relation.Nullary.Properties.html#4214" class="Bound">y</a> <a id="4216" class="Symbol">→</a> <a id="4218" href="Cubical.Relation.Nullary.Properties.html#4166" class="Function">h</a> <a id="4220" href="Cubical.Relation.Nullary.Properties.html#4212" class="Bound">x</a> <a id="4222" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4224" href="Cubical.Relation.Nullary.Properties.html#4166" class="Function">h</a> <a id="4226" href="Cubical.Relation.Nullary.Properties.html#4214" class="Bound">y</a>
  <a id="4230" href="Cubical.Relation.Nullary.Properties.html#4199" class="Function">hIsConst</a> <a id="4239" href="Cubical.Relation.Nullary.Properties.html#4239" class="Bound">x</a> <a id="4241" href="Cubical.Relation.Nullary.Properties.html#4241" class="Bound">y</a> <a id="4243" href="Cubical.Relation.Nullary.Properties.html#4243" class="Bound">i</a> <a id="4245" class="Symbol">=</a> <a id="4247" href="Cubical.Data.Empty.Base.html#252" class="Function">⊥.elim</a> <a id="4254" class="Symbol">(</a><a id="4255" href="Cubical.Data.Empty.Properties.html#205" class="Function">isProp⊥</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Relation.Nullary.Properties.html#4120" class="Bound">u</a> <a id="4266" href="Cubical.Relation.Nullary.Properties.html#4239" class="Bound">x</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Relation.Nullary.Properties.html#4120" class="Bound">u</a> <a id="4272" href="Cubical.Relation.Nullary.Properties.html#4241" class="Bound">y</a><a id="4273" class="Symbol">)</a> <a id="4275" href="Cubical.Relation.Nullary.Properties.html#4243" class="Bound">i</a><a id="4276" class="Symbol">)</a>

<a id="4279" class="Comment">-- these implications induce the following for different kinds of stability, gradually weakening the assumption</a>
<a id="Dec→Stable"></a><a id="4391" href="Cubical.Relation.Nullary.Properties.html#4391" class="Function">Dec→Stable</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="4408" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4410" class="Symbol">→</a> <a id="4412" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="4419" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4421" href="Cubical.Relation.Nullary.Properties.html#4391" class="Function">Dec→Stable</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="4437" href="Cubical.Relation.Nullary.Properties.html#4437" class="Bound">x</a><a id="4438" class="Symbol">)</a> <a id="4440" class="Symbol">=</a> <a id="4442" class="Symbol">λ</a> <a id="4444" href="Cubical.Relation.Nullary.Properties.html#4444" class="Bound">_</a> <a id="4446" class="Symbol">→</a> <a id="4448" href="Cubical.Relation.Nullary.Properties.html#4437" class="Bound">x</a>
<a id="4450" href="Cubical.Relation.Nullary.Properties.html#4391" class="Function">Dec→Stable</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="4465" href="Cubical.Relation.Nullary.Properties.html#4465" class="Bound">x</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">=</a> <a id="4470" class="Symbol">λ</a> <a id="4472" href="Cubical.Relation.Nullary.Properties.html#4472" class="Bound">f</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Cubical.Data.Empty.Base.html#252" class="Function">⊥.elim</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Cubical.Relation.Nullary.Properties.html#4472" class="Bound">f</a> <a id="4486" href="Cubical.Relation.Nullary.Properties.html#4465" class="Bound">x</a><a id="4487" class="Symbol">)</a>

<a id="Stable→PStable"></a><a id="4490" href="Cubical.Relation.Nullary.Properties.html#4490" class="Function">Stable→PStable</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Cubical.Relation.Nullary.Base.html#787" class="Function">Stable</a> <a id="4514" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4516" class="Symbol">→</a> <a id="4518" href="Cubical.Relation.Nullary.Base.html#1201" class="Function">PStable</a> <a id="4526" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4528" href="Cubical.Relation.Nullary.Properties.html#4490" class="Function">Stable→PStable</a> <a id="4543" href="Cubical.Relation.Nullary.Properties.html#4543" class="Bound">st</a> <a id="4546" class="Symbol">=</a> <a id="4548" href="Cubical.Relation.Nullary.Properties.html#4543" class="Bound">st</a> <a id="4551" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4553" href="Cubical.Relation.Nullary.Properties.html#4051" class="Function">notEmptyPopulated</a>

<a id="PStable→SplitSupport"></a><a id="4572" href="Cubical.Relation.Nullary.Properties.html#4572" class="Function">PStable→SplitSupport</a> <a id="4593" class="Symbol">:</a> <a id="4595" href="Cubical.Relation.Nullary.Base.html#1201" class="Function">PStable</a> <a id="4603" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4605" class="Symbol">→</a> <a id="4607" href="Cubical.Relation.Nullary.Base.html#961" class="Function">SplitSupport</a> <a id="4620" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4622" href="Cubical.Relation.Nullary.Properties.html#4572" class="Function">PStable→SplitSupport</a> <a id="4643" href="Cubical.Relation.Nullary.Properties.html#4643" class="Bound">pst</a> <a id="4647" class="Symbol">=</a> <a id="4649" href="Cubical.Relation.Nullary.Properties.html#4643" class="Bound">pst</a> <a id="4653" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4655" href="Cubical.Relation.Nullary.Properties.html#3837" class="Function">populatedBy</a>

<a id="4668" class="Comment">-- Although SplitSupport and Collapsible are not properties, their path versions, HSeparated and Collapsible≡, are.</a>
<a id="4784" class="Comment">-- Nevertheless they are logically equivalent</a>
<a id="SplitSupport→Collapsible"></a><a id="4830" href="Cubical.Relation.Nullary.Properties.html#4830" class="Function">SplitSupport→Collapsible</a> <a id="4855" class="Symbol">:</a> <a id="4857" href="Cubical.Relation.Nullary.Base.html#961" class="Function">SplitSupport</a> <a id="4870" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="4872" class="Symbol">→</a> <a id="4874" href="Cubical.Relation.Nullary.Base.html#1021" class="Function">Collapsible</a> <a id="4886" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="4888" href="Cubical.Relation.Nullary.Properties.html#4830" class="Function">SplitSupport→Collapsible</a> <a id="4913" class="Symbol">{</a><a id="4914" class="Argument">A</a> <a id="4916" class="Symbol">=</a> <a id="4918" href="Cubical.Relation.Nullary.Properties.html#4918" class="Bound">A</a><a id="4919" class="Symbol">}</a> <a id="4921" href="Cubical.Relation.Nullary.Properties.html#4921" class="Bound">hst</a> <a id="4925" class="Symbol">=</a> <a id="4927" href="Cubical.Relation.Nullary.Properties.html#4948" class="Function">h</a> <a id="4929" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4931" href="Cubical.Relation.Nullary.Properties.html#4979" class="Function">hIsConst</a> <a id="4940" class="Keyword">where</a>
  <a id="4948" href="Cubical.Relation.Nullary.Properties.html#4948" class="Function">h</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Cubical.Relation.Nullary.Properties.html#4918" class="Bound">A</a> <a id="4954" class="Symbol">→</a> <a id="4956" href="Cubical.Relation.Nullary.Properties.html#4918" class="Bound">A</a>
  <a id="4960" href="Cubical.Relation.Nullary.Properties.html#4948" class="Function">h</a> <a id="4962" href="Cubical.Relation.Nullary.Properties.html#4962" class="Bound">p</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Cubical.Relation.Nullary.Properties.html#4921" class="Bound">hst</a> <a id="4970" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="4972" href="Cubical.Relation.Nullary.Properties.html#4962" class="Bound">p</a> <a id="4974" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a>
  <a id="4979" href="Cubical.Relation.Nullary.Properties.html#4979" class="Function">hIsConst</a> <a id="4988" class="Symbol">:</a> <a id="4990" href="Cubical.Foundations.Function.html#3381" class="Function">2-Constant</a> <a id="5001" href="Cubical.Relation.Nullary.Properties.html#4948" class="Function">h</a>
  <a id="5005" href="Cubical.Relation.Nullary.Properties.html#4979" class="Function">hIsConst</a> <a id="5014" href="Cubical.Relation.Nullary.Properties.html#5014" class="Bound">p</a> <a id="5016" href="Cubical.Relation.Nullary.Properties.html#5016" class="Bound">q</a> <a id="5018" href="Cubical.Relation.Nullary.Properties.html#5018" class="Bound">i</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="Cubical.Relation.Nullary.Properties.html#4921" class="Bound">hst</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="5035" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5037" href="Cubical.Relation.Nullary.Properties.html#5014" class="Bound">p</a> <a id="5039" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5042" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="5044" href="Cubical.Relation.Nullary.Properties.html#5016" class="Bound">q</a> <a id="5046" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="5049" href="Cubical.Relation.Nullary.Properties.html#5018" class="Bound">i</a><a id="5050" class="Symbol">)</a>

<a id="Collapsible→SplitSupport"></a><a id="5053" href="Cubical.Relation.Nullary.Properties.html#5053" class="Function">Collapsible→SplitSupport</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Cubical.Relation.Nullary.Base.html#1021" class="Function">Collapsible</a> <a id="5092" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5094" class="Symbol">→</a> <a id="5096" href="Cubical.Relation.Nullary.Base.html#961" class="Function">SplitSupport</a> <a id="5109" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5111" href="Cubical.Relation.Nullary.Properties.html#5053" class="Function">Collapsible→SplitSupport</a> <a id="5136" href="Cubical.Relation.Nullary.Properties.html#5136" class="Bound">f</a> <a id="5138" href="Cubical.Relation.Nullary.Properties.html#5138" class="Bound">x</a> <a id="5140" class="Symbol">=</a> <a id="5142" href="Cubical.Functions.Fixpoint.html#345" class="Function">fixpoint</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Cubical.Relation.Nullary.Properties.html#3837" class="Function">populatedBy</a> <a id="5164" href="Cubical.Relation.Nullary.Properties.html#5138" class="Bound">x</a> <a id="5166" href="Cubical.Relation.Nullary.Properties.html#5136" class="Bound">f</a><a id="5167" class="Symbol">)</a>

<a id="HSeparated→Collapsible≡"></a><a id="5170" href="Cubical.Relation.Nullary.Properties.html#5170" class="Function">HSeparated→Collapsible≡</a> <a id="5194" class="Symbol">:</a> <a id="5196" href="Cubical.Relation.Nullary.Base.html#1398" class="Function">HSeparated</a> <a id="5207" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Cubical.Relation.Nullary.Base.html#1465" class="Function">Collapsible≡</a> <a id="5224" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5226" href="Cubical.Relation.Nullary.Properties.html#5170" class="Function">HSeparated→Collapsible≡</a> <a id="5250" href="Cubical.Relation.Nullary.Properties.html#5250" class="Bound">hst</a> <a id="5254" href="Cubical.Relation.Nullary.Properties.html#5254" class="Bound">x</a> <a id="5256" href="Cubical.Relation.Nullary.Properties.html#5256" class="Bound">y</a> <a id="5258" class="Symbol">=</a> <a id="5260" href="Cubical.Relation.Nullary.Properties.html#4830" class="Function">SplitSupport→Collapsible</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Cubical.Relation.Nullary.Properties.html#5250" class="Bound">hst</a> <a id="5290" href="Cubical.Relation.Nullary.Properties.html#5254" class="Bound">x</a> <a id="5292" href="Cubical.Relation.Nullary.Properties.html#5256" class="Bound">y</a><a id="5293" class="Symbol">)</a>

<a id="Collapsible≡→HSeparated"></a><a id="5296" href="Cubical.Relation.Nullary.Properties.html#5296" class="Function">Collapsible≡→HSeparated</a> <a id="5320" class="Symbol">:</a> <a id="5322" href="Cubical.Relation.Nullary.Base.html#1465" class="Function">Collapsible≡</a> <a id="5335" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5337" class="Symbol">→</a> <a id="5339" href="Cubical.Relation.Nullary.Base.html#1398" class="Function">HSeparated</a> <a id="5350" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5352" href="Cubical.Relation.Nullary.Properties.html#5296" class="Function">Collapsible≡→HSeparated</a> <a id="5376" href="Cubical.Relation.Nullary.Properties.html#5376" class="Bound">col</a> <a id="5380" href="Cubical.Relation.Nullary.Properties.html#5380" class="Bound">x</a> <a id="5382" href="Cubical.Relation.Nullary.Properties.html#5382" class="Bound">y</a> <a id="5384" class="Symbol">=</a> <a id="5386" href="Cubical.Relation.Nullary.Properties.html#5053" class="Function">Collapsible→SplitSupport</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Cubical.Relation.Nullary.Properties.html#5376" class="Bound">col</a> <a id="5416" href="Cubical.Relation.Nullary.Properties.html#5380" class="Bound">x</a> <a id="5418" href="Cubical.Relation.Nullary.Properties.html#5382" class="Bound">y</a><a id="5419" class="Symbol">)</a>

<a id="5422" class="Comment">-- stability of path space under truncation or path collapsability are necessary and sufficient properties</a>
<a id="5529" class="Comment">-- for a a type to be a set.</a>
<a id="Collapsible≡→isSet"></a><a id="5558" href="Cubical.Relation.Nullary.Properties.html#5558" class="Function">Collapsible≡→isSet</a> <a id="5577" class="Symbol">:</a> <a id="5579" href="Cubical.Relation.Nullary.Base.html#1465" class="Function">Collapsible≡</a> <a id="5592" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="5594" class="Symbol">→</a> <a id="5596" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5602" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="5604" href="Cubical.Relation.Nullary.Properties.html#5558" class="Function">Collapsible≡→isSet</a> <a id="5623" class="Symbol">{</a><a id="5624" class="Argument">A</a> <a id="5626" class="Symbol">=</a> <a id="5628" href="Cubical.Relation.Nullary.Properties.html#5628" class="Bound">A</a><a id="5629" class="Symbol">}</a> <a id="5631" href="Cubical.Relation.Nullary.Properties.html#5631" class="Bound">col</a> <a id="5635" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5637" href="Cubical.Relation.Nullary.Properties.html#5637" class="Bound">b</a> <a id="5639" href="Cubical.Relation.Nullary.Properties.html#5639" class="Bound">p</a> <a id="5641" href="Cubical.Relation.Nullary.Properties.html#5641" class="Bound">q</a> <a id="5643" class="Symbol">=</a> <a id="5645" href="Cubical.Relation.Nullary.Properties.html#5890" class="Function">p≡q</a> <a id="5649" class="Keyword">where</a>
  <a id="5657" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5659" class="Symbol">:</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Cubical.Relation.Nullary.Properties.html#5662" class="Bound">x</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Cubical.Relation.Nullary.Properties.html#5628" class="Bound">A</a><a id="5667" class="Symbol">)</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5673" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5675" href="Cubical.Relation.Nullary.Properties.html#5662" class="Bound">x</a> <a id="5677" class="Symbol">→</a> <a id="5679" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5681" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5683" href="Cubical.Relation.Nullary.Properties.html#5662" class="Bound">x</a>
  <a id="5687" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5689" href="Cubical.Relation.Nullary.Properties.html#5689" class="Bound">x</a> <a id="5691" class="Symbol">=</a> <a id="5693" href="Cubical.Relation.Nullary.Properties.html#5631" class="Bound">col</a> <a id="5697" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5699" href="Cubical.Relation.Nullary.Properties.html#5689" class="Bound">x</a> <a id="5701" class="Symbol">.</a><a id="5702" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
  <a id="5708" href="Cubical.Relation.Nullary.Properties.html#5708" class="Function">fIsConst</a> <a id="5717" class="Symbol">:</a> <a id="5719" class="Symbol">(</a><a id="5720" href="Cubical.Relation.Nullary.Properties.html#5720" class="Bound">x</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="Cubical.Relation.Nullary.Properties.html#5628" class="Bound">A</a><a id="5725" class="Symbol">)</a> <a id="5727" class="Symbol">→</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Cubical.Relation.Nullary.Properties.html#5730" class="Bound">p</a> <a id="5732" href="Cubical.Relation.Nullary.Properties.html#5732" class="Bound">q</a> <a id="5734" class="Symbol">:</a> <a id="5736" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5738" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5740" href="Cubical.Relation.Nullary.Properties.html#5720" class="Bound">x</a><a id="5741" class="Symbol">)</a> <a id="5743" class="Symbol">→</a> <a id="5745" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5747" href="Cubical.Relation.Nullary.Properties.html#5720" class="Bound">x</a> <a id="5749" href="Cubical.Relation.Nullary.Properties.html#5730" class="Bound">p</a> <a id="5751" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5753" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5755" href="Cubical.Relation.Nullary.Properties.html#5720" class="Bound">x</a> <a id="5757" href="Cubical.Relation.Nullary.Properties.html#5732" class="Bound">q</a>
  <a id="5761" href="Cubical.Relation.Nullary.Properties.html#5708" class="Function">fIsConst</a> <a id="5770" href="Cubical.Relation.Nullary.Properties.html#5770" class="Bound">x</a> <a id="5772" class="Symbol">=</a> <a id="5774" href="Cubical.Relation.Nullary.Properties.html#5631" class="Bound">col</a> <a id="5778" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5780" href="Cubical.Relation.Nullary.Properties.html#5770" class="Bound">x</a> <a id="5782" class="Symbol">.</a><a id="5783" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
  <a id="5789" href="Cubical.Relation.Nullary.Properties.html#5789" class="Function">rem</a> <a id="5793" class="Symbol">:</a> <a id="5795" class="Symbol">(</a><a id="5796" href="Cubical.Relation.Nullary.Properties.html#5796" class="Bound">p</a> <a id="5798" class="Symbol">:</a> <a id="5800" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5802" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5804" href="Cubical.Relation.Nullary.Properties.html#5637" class="Bound">b</a><a id="5805" class="Symbol">)</a> <a id="5807" class="Symbol">→</a> <a id="5809" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="5815" class="Symbol">(λ</a> <a id="5818" href="Cubical.Relation.Nullary.Properties.html#5818" class="Bound">i</a> <a id="5820" class="Symbol">→</a> <a id="5822" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5824" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5826" href="Cubical.Relation.Nullary.Properties.html#5796" class="Bound">p</a> <a id="5828" href="Cubical.Relation.Nullary.Properties.html#5818" class="Bound">i</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">(</a><a id="5832" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5834" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5836" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="5840" class="Symbol">)</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5845" href="Cubical.Relation.Nullary.Properties.html#5637" class="Bound">b</a> <a id="5847" href="Cubical.Relation.Nullary.Properties.html#5796" class="Bound">p</a><a id="5848" class="Symbol">)</a>
  <a id="5852" href="Cubical.Relation.Nullary.Properties.html#5789" class="Function">rem</a> <a id="5856" href="Cubical.Relation.Nullary.Properties.html#5856" class="Bound">p</a> <a id="5858" href="Cubical.Relation.Nullary.Properties.html#5858" class="Bound">j</a> <a id="5860" class="Symbol">=</a> <a id="5862" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Cubical.Relation.Nullary.Properties.html#5856" class="Bound">p</a> <a id="5867" href="Cubical.Relation.Nullary.Properties.html#5858" class="Bound">j</a><a id="5868" class="Symbol">)</a> <a id="5870" class="Symbol">(λ</a> <a id="5873" href="Cubical.Relation.Nullary.Properties.html#5873" class="Bound">i</a> <a id="5875" class="Symbol">→</a> <a id="5877" href="Cubical.Relation.Nullary.Properties.html#5856" class="Bound">p</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Relation.Nullary.Properties.html#5873" class="Bound">i</a> <a id="5882" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="5884" href="Cubical.Relation.Nullary.Properties.html#5858" class="Bound">j</a><a id="5885" class="Symbol">))</a>
  <a id="5890" href="Cubical.Relation.Nullary.Properties.html#5890" class="Function">p≡q</a> <a id="5894" class="Symbol">:</a> <a id="5896" href="Cubical.Relation.Nullary.Properties.html#5639" class="Bound">p</a> <a id="5898" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5900" href="Cubical.Relation.Nullary.Properties.html#5641" class="Bound">q</a>
  <a id="5904" href="Cubical.Relation.Nullary.Properties.html#5890" class="Function">p≡q</a> <a id="5908" href="Cubical.Relation.Nullary.Properties.html#5908" class="Bound">j</a> <a id="5910" href="Cubical.Relation.Nullary.Properties.html#5910" class="Bound">i</a> <a id="5912" class="Symbol">=</a> <a id="5914" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="5920" class="Symbol">(λ</a> <a id="5923" href="Cubical.Relation.Nullary.Properties.html#5923" class="Bound">k</a> <a id="5925" class="Symbol">→</a> <a id="5927" class="Symbol">λ</a> <a id="5929" class="Symbol">{</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Cubical.Relation.Nullary.Properties.html#5910" class="Bound">i</a> <a id="5934" class="Symbol">=</a> <a id="5936" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="5938" class="Symbol">)</a> <a id="5940" class="Symbol">→</a> <a id="5942" href="Cubical.Relation.Nullary.Properties.html#5657" class="Function">f</a> <a id="5944" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a> <a id="5946" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5951" href="Cubical.Relation.Nullary.Properties.html#5923" class="Bound">k</a>
                           <a id="5980" class="Symbol">;</a> <a id="5982" class="Symbol">(</a><a id="5983" href="Cubical.Relation.Nullary.Properties.html#5910" class="Bound">i</a> <a id="5985" class="Symbol">=</a> <a id="5987" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="5989" class="Symbol">)</a> <a id="5991" class="Symbol">→</a> <a id="5993" href="Cubical.Relation.Nullary.Properties.html#5708" class="Function">fIsConst</a> <a id="6002" href="Cubical.Relation.Nullary.Properties.html#5637" class="Bound">b</a> <a id="6004" href="Cubical.Relation.Nullary.Properties.html#5639" class="Bound">p</a> <a id="6006" href="Cubical.Relation.Nullary.Properties.html#5641" class="Bound">q</a> <a id="6008" href="Cubical.Relation.Nullary.Properties.html#5908" class="Bound">j</a> <a id="6010" href="Cubical.Relation.Nullary.Properties.html#5923" class="Bound">k</a>
                           <a id="6039" class="Symbol">;</a> <a id="6041" class="Symbol">(</a><a id="6042" href="Cubical.Relation.Nullary.Properties.html#5908" class="Bound">j</a> <a id="6044" class="Symbol">=</a> <a id="6046" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6048" class="Symbol">)</a> <a id="6050" class="Symbol">→</a> <a id="6052" href="Cubical.Relation.Nullary.Properties.html#5789" class="Function">rem</a> <a id="6056" href="Cubical.Relation.Nullary.Properties.html#5639" class="Bound">p</a> <a id="6058" href="Cubical.Relation.Nullary.Properties.html#5910" class="Bound">i</a> <a id="6060" href="Cubical.Relation.Nullary.Properties.html#5923" class="Bound">k</a>
                           <a id="6089" class="Symbol">;</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Cubical.Relation.Nullary.Properties.html#5908" class="Bound">j</a> <a id="6094" class="Symbol">=</a> <a id="6096" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6098" class="Symbol">)</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Cubical.Relation.Nullary.Properties.html#5789" class="Function">rem</a> <a id="6106" href="Cubical.Relation.Nullary.Properties.html#5641" class="Bound">q</a> <a id="6108" href="Cubical.Relation.Nullary.Properties.html#5910" class="Bound">i</a> <a id="6110" href="Cubical.Relation.Nullary.Properties.html#5923" class="Bound">k</a> <a id="6112" class="Symbol">})</a> <a id="6115" href="Cubical.Relation.Nullary.Properties.html#5635" class="Bound">a</a>

<a id="HSeparated→isSet"></a><a id="6118" href="Cubical.Relation.Nullary.Properties.html#6118" class="Function">HSeparated→isSet</a> <a id="6135" class="Symbol">:</a> <a id="6137" href="Cubical.Relation.Nullary.Base.html#1398" class="Function">HSeparated</a> <a id="6148" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6150" class="Symbol">→</a> <a id="6152" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6158" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6160" href="Cubical.Relation.Nullary.Properties.html#6118" class="Function">HSeparated→isSet</a> <a id="6177" class="Symbol">=</a> <a id="6179" href="Cubical.Relation.Nullary.Properties.html#5558" class="Function">Collapsible≡→isSet</a> <a id="6198" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6200" href="Cubical.Relation.Nullary.Properties.html#5170" class="Function">HSeparated→Collapsible≡</a>

<a id="isSet→HSeparated"></a><a id="6225" href="Cubical.Relation.Nullary.Properties.html#6225" class="Function">isSet→HSeparated</a> <a id="6242" class="Symbol">:</a> <a id="6244" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6250" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="Cubical.Relation.Nullary.Base.html#1398" class="Function">HSeparated</a> <a id="6265" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6267" href="Cubical.Relation.Nullary.Properties.html#6225" class="Function">isSet→HSeparated</a> <a id="6284" href="Cubical.Relation.Nullary.Properties.html#6284" class="Bound">setA</a> <a id="6289" href="Cubical.Relation.Nullary.Properties.html#6289" class="Bound">x</a> <a id="6291" href="Cubical.Relation.Nullary.Properties.html#6291" class="Bound">y</a> <a id="6293" class="Symbol">=</a> <a id="6295" href="Cubical.Relation.Nullary.Properties.html#6311" class="Function">extract</a> <a id="6303" class="Keyword">where</a>
  <a id="6311" href="Cubical.Relation.Nullary.Properties.html#6311" class="Function">extract</a> <a id="6319" class="Symbol">:</a> <a id="6321" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥</a> <a id="6323" href="Cubical.Relation.Nullary.Properties.html#6289" class="Bound">x</a> <a id="6325" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6327" href="Cubical.Relation.Nullary.Properties.html#6291" class="Bound">y</a> <a id="6329" href="Cubical.HITs.PropositionalTruncation.Base.html#226" class="Datatype Operator">∥₁</a> <a id="6332" class="Symbol">→</a> <a id="6334" href="Cubical.Relation.Nullary.Properties.html#6289" class="Bound">x</a> <a id="6336" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6338" href="Cubical.Relation.Nullary.Properties.html#6291" class="Bound">y</a>
  <a id="6342" href="Cubical.Relation.Nullary.Properties.html#6311" class="Function">extract</a> <a id="6350" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣</a> <a id="6352" href="Cubical.Relation.Nullary.Properties.html#6352" class="Bound">p</a> <a id="6354" href="Cubical.HITs.PropositionalTruncation.Base.html#265" class="InductiveConstructor Operator">∣₁</a> <a id="6357" class="Symbol">=</a> <a id="6359" href="Cubical.Relation.Nullary.Properties.html#6352" class="Bound">p</a>
  <a id="6363" href="Cubical.Relation.Nullary.Properties.html#6311" class="Function">extract</a> <a id="6371" class="Symbol">(</a><a id="6372" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a> <a id="6380" href="Cubical.Relation.Nullary.Properties.html#6380" class="Bound">p</a> <a id="6382" href="Cubical.Relation.Nullary.Properties.html#6382" class="Bound">q</a> <a id="6384" href="Cubical.Relation.Nullary.Properties.html#6384" class="Bound">i</a><a id="6385" class="Symbol">)</a> <a id="6387" class="Symbol">=</a> <a id="6389" href="Cubical.Relation.Nullary.Properties.html#6284" class="Bound">setA</a> <a id="6394" href="Cubical.Relation.Nullary.Properties.html#6289" class="Bound">x</a> <a id="6396" href="Cubical.Relation.Nullary.Properties.html#6291" class="Bound">y</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Cubical.Relation.Nullary.Properties.html#6311" class="Function">extract</a> <a id="6407" href="Cubical.Relation.Nullary.Properties.html#6380" class="Bound">p</a><a id="6408" class="Symbol">)</a> <a id="6410" class="Symbol">(</a><a id="6411" href="Cubical.Relation.Nullary.Properties.html#6311" class="Function">extract</a> <a id="6419" href="Cubical.Relation.Nullary.Properties.html#6382" class="Bound">q</a><a id="6420" class="Symbol">)</a> <a id="6422" href="Cubical.Relation.Nullary.Properties.html#6384" class="Bound">i</a>

<a id="6425" class="Comment">-- by the above more sufficient conditions to inhibit isSet A are given</a>
<a id="PStable≡→HSeparated"></a><a id="6497" href="Cubical.Relation.Nullary.Properties.html#6497" class="Function">PStable≡→HSeparated</a> <a id="6517" class="Symbol">:</a> <a id="6519" href="Cubical.Relation.Nullary.Base.html#1535" class="Function">PStable≡</a> <a id="6528" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6530" class="Symbol">→</a> <a id="6532" href="Cubical.Relation.Nullary.Base.html#1398" class="Function">HSeparated</a> <a id="6543" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6545" href="Cubical.Relation.Nullary.Properties.html#6497" class="Function">PStable≡→HSeparated</a> <a id="6565" href="Cubical.Relation.Nullary.Properties.html#6565" class="Bound">pst</a> <a id="6569" href="Cubical.Relation.Nullary.Properties.html#6569" class="Bound">x</a> <a id="6571" href="Cubical.Relation.Nullary.Properties.html#6571" class="Bound">y</a> <a id="6573" class="Symbol">=</a> <a id="6575" href="Cubical.Relation.Nullary.Properties.html#4572" class="Function">PStable→SplitSupport</a> <a id="6596" class="Symbol">(</a><a id="6597" href="Cubical.Relation.Nullary.Properties.html#6565" class="Bound">pst</a> <a id="6601" href="Cubical.Relation.Nullary.Properties.html#6569" class="Bound">x</a> <a id="6603" href="Cubical.Relation.Nullary.Properties.html#6571" class="Bound">y</a><a id="6604" class="Symbol">)</a>

<a id="PStable≡→isSet"></a><a id="6607" href="Cubical.Relation.Nullary.Properties.html#6607" class="Function">PStable≡→isSet</a> <a id="6622" class="Symbol">:</a> <a id="6624" href="Cubical.Relation.Nullary.Base.html#1535" class="Function">PStable≡</a> <a id="6633" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6635" class="Symbol">→</a> <a id="6637" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6643" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6645" href="Cubical.Relation.Nullary.Properties.html#6607" class="Function">PStable≡→isSet</a> <a id="6660" class="Symbol">=</a> <a id="6662" href="Cubical.Relation.Nullary.Properties.html#6118" class="Function">HSeparated→isSet</a> <a id="6679" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6681" href="Cubical.Relation.Nullary.Properties.html#6497" class="Function">PStable≡→HSeparated</a>

<a id="Separated→PStable≡"></a><a id="6702" href="Cubical.Relation.Nullary.Properties.html#6702" class="Function">Separated→PStable≡</a> <a id="6721" class="Symbol">:</a> <a id="6723" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="6733" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6735" class="Symbol">→</a> <a id="6737" href="Cubical.Relation.Nullary.Base.html#1535" class="Function">PStable≡</a> <a id="6746" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6748" href="Cubical.Relation.Nullary.Properties.html#6702" class="Function">Separated→PStable≡</a> <a id="6767" href="Cubical.Relation.Nullary.Properties.html#6767" class="Bound">st</a> <a id="6770" href="Cubical.Relation.Nullary.Properties.html#6770" class="Bound">x</a> <a id="6772" href="Cubical.Relation.Nullary.Properties.html#6772" class="Bound">y</a> <a id="6774" class="Symbol">=</a> <a id="6776" href="Cubical.Relation.Nullary.Properties.html#4490" class="Function">Stable→PStable</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Cubical.Relation.Nullary.Properties.html#6767" class="Bound">st</a> <a id="6795" href="Cubical.Relation.Nullary.Properties.html#6770" class="Bound">x</a> <a id="6797" href="Cubical.Relation.Nullary.Properties.html#6772" class="Bound">y</a><a id="6798" class="Symbol">)</a>

<a id="Separated→isSet"></a><a id="6801" href="Cubical.Relation.Nullary.Properties.html#6801" class="Function">Separated→isSet</a> <a id="6817" class="Symbol">:</a> <a id="6819" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="6829" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="6831" class="Symbol">→</a> <a id="6833" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="6839" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="6841" href="Cubical.Relation.Nullary.Properties.html#6801" class="Function">Separated→isSet</a> <a id="6857" class="Symbol">=</a> <a id="6859" href="Cubical.Relation.Nullary.Properties.html#6607" class="Function">PStable≡→isSet</a> <a id="6874" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="6876" href="Cubical.Relation.Nullary.Properties.html#6702" class="Function">Separated→PStable≡</a>

<a id="SeparatedΠ"></a><a id="6896" href="Cubical.Relation.Nullary.Properties.html#6896" class="Function">SeparatedΠ</a> <a id="6907" class="Symbol">:</a> <a id="6909" class="Symbol">(∀</a> <a id="6912" href="Cubical.Relation.Nullary.Properties.html#6912" class="Bound">x</a> <a id="6914" class="Symbol">→</a> <a id="6916" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="6929" href="Cubical.Relation.Nullary.Properties.html#6912" class="Bound">x</a><a id="6930" class="Symbol">))</a> <a id="6933" class="Symbol">-&gt;</a> <a id="6936" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="6946" class="Symbol">((</a><a id="6948" href="Cubical.Relation.Nullary.Properties.html#6948" class="Bound">x</a> <a id="6950" class="Symbol">:</a> <a id="6952" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a><a id="6953" class="Symbol">)</a> <a id="6955" class="Symbol">-&gt;</a> <a id="6958" href="Cubical.Relation.Nullary.Properties.html#759" class="Generalizable">P</a> <a id="6960" href="Cubical.Relation.Nullary.Properties.html#6948" class="Bound">x</a><a id="6961" class="Symbol">)</a>
<a id="6963" href="Cubical.Relation.Nullary.Properties.html#6896" class="Function">SeparatedΠ</a> <a id="6974" href="Cubical.Relation.Nullary.Properties.html#6974" class="Bound">Ps</a> <a id="6977" href="Cubical.Relation.Nullary.Properties.html#6977" class="Bound">f</a> <a id="6979" href="Cubical.Relation.Nullary.Properties.html#6979" class="Bound">g</a> <a id="6981" href="Cubical.Relation.Nullary.Properties.html#6981" class="Bound">e</a> <a id="6983" href="Cubical.Relation.Nullary.Properties.html#6983" class="Bound">i</a> <a id="6985" href="Cubical.Relation.Nullary.Properties.html#6985" class="Bound">x</a> <a id="6987" class="Symbol">=</a> <a id="6989" href="Cubical.Relation.Nullary.Properties.html#6974" class="Bound">Ps</a> <a id="6992" href="Cubical.Relation.Nullary.Properties.html#6985" class="Bound">x</a> <a id="6994" class="Symbol">(</a><a id="6995" href="Cubical.Relation.Nullary.Properties.html#6977" class="Bound">f</a> <a id="6997" href="Cubical.Relation.Nullary.Properties.html#6985" class="Bound">x</a><a id="6998" class="Symbol">)</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Cubical.Relation.Nullary.Properties.html#6979" class="Bound">g</a> <a id="7003" href="Cubical.Relation.Nullary.Properties.html#6985" class="Bound">x</a><a id="7004" class="Symbol">)</a> <a id="7006" class="Symbol">(λ</a> <a id="7009" href="Cubical.Relation.Nullary.Properties.html#7009" class="Bound">k</a> <a id="7011" class="Symbol">→</a> <a id="7013" href="Cubical.Relation.Nullary.Properties.html#6981" class="Bound">e</a> <a id="7015" class="Symbol">(</a><a id="7016" href="Cubical.Relation.Nullary.Properties.html#7009" class="Bound">k</a> <a id="7018" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7020" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7025" class="Symbol">(λ</a> <a id="7028" href="Cubical.Relation.Nullary.Properties.html#7028" class="Bound">f</a> <a id="7030" class="Symbol">→</a> <a id="7032" href="Cubical.Relation.Nullary.Properties.html#7028" class="Bound">f</a> <a id="7034" href="Cubical.Relation.Nullary.Properties.html#6985" class="Bound">x</a><a id="7035" class="Symbol">)))</a> <a id="7039" href="Cubical.Relation.Nullary.Properties.html#6983" class="Bound">i</a>

<a id="Separated→"></a><a id="7042" href="Cubical.Relation.Nullary.Properties.html#7042" class="Function">Separated→</a> <a id="7053" class="Symbol">:</a> <a id="7055" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="7065" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="7067" class="Symbol">-&gt;</a> <a id="7070" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="7080" class="Symbol">(</a><a id="7081" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="7086" class="Symbol">)</a>
<a id="7088" href="Cubical.Relation.Nullary.Properties.html#7042" class="Function">Separated→</a> <a id="7099" href="Cubical.Relation.Nullary.Properties.html#7099" class="Bound">Bs</a> <a id="7102" class="Symbol">=</a> <a id="7104" href="Cubical.Relation.Nullary.Properties.html#6896" class="Function">SeparatedΠ</a> <a id="7115" class="Symbol">(λ</a> <a id="7118" href="Cubical.Relation.Nullary.Properties.html#7118" class="Bound">_</a> <a id="7120" class="Symbol">→</a> <a id="7122" href="Cubical.Relation.Nullary.Properties.html#7099" class="Bound">Bs</a><a id="7124" class="Symbol">)</a>

<a id="Separated×"></a><a id="7127" href="Cubical.Relation.Nullary.Properties.html#7127" class="Function">Separated×</a> <a id="7138" class="Symbol">:</a> <a id="7140" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="7150" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7152" class="Symbol">-&gt;</a> <a id="7155" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="7165" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a> <a id="7167" class="Symbol">-&gt;</a> <a id="7170" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7183" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7185" href="Cubical.Relation.Nullary.Properties.html#744" class="Generalizable">B</a><a id="7186" class="Symbol">)</a>
<a id="7188" href="Cubical.Relation.Nullary.Properties.html#7127" class="Function">Separated×</a> <a id="7199" href="Cubical.Relation.Nullary.Properties.html#7199" class="Bound">As</a> <a id="7202" href="Cubical.Relation.Nullary.Properties.html#7202" class="Bound">Bs</a> <a id="7205" href="Cubical.Relation.Nullary.Properties.html#7205" class="Bound">p</a> <a id="7207" href="Cubical.Relation.Nullary.Properties.html#7207" class="Bound">q</a> <a id="7209" href="Cubical.Relation.Nullary.Properties.html#7209" class="Bound">e</a> <a id="7211" href="Cubical.Relation.Nullary.Properties.html#7211" class="Bound">i</a> <a id="7213" class="Symbol">=</a> <a id="7215" class="Symbol">λ</a> <a id="7217" class="Keyword">where</a>
  <a id="7225" class="Symbol">.</a><a id="7226" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7230" class="Symbol">→</a> <a id="7232" href="Cubical.Relation.Nullary.Properties.html#7199" class="Bound">As</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7240" href="Cubical.Relation.Nullary.Properties.html#7205" class="Bound">p</a><a id="7241" class="Symbol">)</a> <a id="7243" class="Symbol">(</a><a id="7244" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7248" href="Cubical.Relation.Nullary.Properties.html#7207" class="Bound">q</a><a id="7249" class="Symbol">)</a> <a id="7251" class="Symbol">(λ</a> <a id="7254" href="Cubical.Relation.Nullary.Properties.html#7254" class="Bound">k</a> <a id="7256" class="Symbol">→</a> <a id="7258" href="Cubical.Relation.Nullary.Properties.html#7209" class="Bound">e</a> <a id="7260" class="Symbol">λ</a> <a id="7262" href="Cubical.Relation.Nullary.Properties.html#7262" class="Bound">r</a> <a id="7264" class="Symbol">→</a> <a id="7266" href="Cubical.Relation.Nullary.Properties.html#7254" class="Bound">k</a> <a id="7268" class="Symbol">(</a><a id="7269" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7274" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7278" href="Cubical.Relation.Nullary.Properties.html#7262" class="Bound">r</a><a id="7279" class="Symbol">))</a> <a id="7282" href="Cubical.Relation.Nullary.Properties.html#7211" class="Bound">i</a>
  <a id="7286" class="Symbol">.</a><a id="7287" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7291" class="Symbol">→</a> <a id="7293" href="Cubical.Relation.Nullary.Properties.html#7202" class="Bound">Bs</a> <a id="7296" class="Symbol">(</a><a id="7297" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7301" href="Cubical.Relation.Nullary.Properties.html#7205" class="Bound">p</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(</a><a id="7305" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7309" href="Cubical.Relation.Nullary.Properties.html#7207" class="Bound">q</a><a id="7310" class="Symbol">)</a> <a id="7312" class="Symbol">(λ</a> <a id="7315" href="Cubical.Relation.Nullary.Properties.html#7315" class="Bound">k</a> <a id="7317" class="Symbol">→</a> <a id="7319" href="Cubical.Relation.Nullary.Properties.html#7209" class="Bound">e</a> <a id="7321" class="Symbol">λ</a> <a id="7323" href="Cubical.Relation.Nullary.Properties.html#7323" class="Bound">r</a> <a id="7325" class="Symbol">→</a> <a id="7327" href="Cubical.Relation.Nullary.Properties.html#7315" class="Bound">k</a> <a id="7329" class="Symbol">(</a><a id="7330" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7335" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7339" href="Cubical.Relation.Nullary.Properties.html#7323" class="Bound">r</a><a id="7340" class="Symbol">))</a> <a id="7343" href="Cubical.Relation.Nullary.Properties.html#7211" class="Bound">i</a>

<a id="7346" class="Comment">-- Proof of Hedberg&#39;s theorem: a type with decidable equality is an h-set</a>
<a id="Discrete→Separated"></a><a id="7420" href="Cubical.Relation.Nullary.Properties.html#7420" class="Function">Discrete→Separated</a> <a id="7439" class="Symbol">:</a> <a id="7441" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="7450" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7452" class="Symbol">→</a> <a id="7454" href="Cubical.Relation.Nullary.Base.html#1339" class="Function">Separated</a> <a id="7464" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="7466" href="Cubical.Relation.Nullary.Properties.html#7420" class="Function">Discrete→Separated</a> <a id="7485" href="Cubical.Relation.Nullary.Properties.html#7485" class="Bound">d</a> <a id="7487" href="Cubical.Relation.Nullary.Properties.html#7487" class="Bound">x</a> <a id="7489" href="Cubical.Relation.Nullary.Properties.html#7489" class="Bound">y</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Cubical.Relation.Nullary.Properties.html#4391" class="Function">Dec→Stable</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Cubical.Relation.Nullary.Properties.html#7485" class="Bound">d</a> <a id="7507" href="Cubical.Relation.Nullary.Properties.html#7487" class="Bound">x</a> <a id="7509" href="Cubical.Relation.Nullary.Properties.html#7489" class="Bound">y</a><a id="7510" class="Symbol">)</a>

<a id="Discrete→isSet"></a><a id="7513" href="Cubical.Relation.Nullary.Properties.html#7513" class="Function">Discrete→isSet</a> <a id="7528" class="Symbol">:</a> <a id="7530" href="Cubical.Relation.Nullary.Base.html#1593" class="Function">Discrete</a> <a id="7539" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a> <a id="7541" class="Symbol">→</a> <a id="7543" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="7549" href="Cubical.Relation.Nullary.Properties.html#742" class="Generalizable">A</a>
<a id="7551" href="Cubical.Relation.Nullary.Properties.html#7513" class="Function">Discrete→isSet</a> <a id="7566" class="Symbol">=</a> <a id="7568" href="Cubical.Relation.Nullary.Properties.html#6801" class="Function">Separated→isSet</a> <a id="7584" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="7586" href="Cubical.Relation.Nullary.Properties.html#7420" class="Function">Discrete→Separated</a>

<a id="≡no"></a><a id="7606" href="Cubical.Relation.Nullary.Properties.html#7606" class="Function">≡no</a> <a id="7610" class="Symbol">:</a> <a id="7612" class="Symbol">∀</a> <a id="7614" class="Symbol">{</a><a id="7615" href="Cubical.Relation.Nullary.Properties.html#7615" class="Bound">A</a> <a id="7617" class="Symbol">:</a> <a id="7619" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7624" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="7625" class="Symbol">}</a> <a id="7627" href="Cubical.Relation.Nullary.Properties.html#7627" class="Bound">x</a> <a id="7629" href="Cubical.Relation.Nullary.Properties.html#7629" class="Bound">y</a> <a id="7631" class="Symbol">→</a> <a id="7633" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Cubical.Relation.Nullary.Base.html#421" class="Datatype">Dec</a> <a id="7643" href="Cubical.Relation.Nullary.Properties.html#7615" class="Bound">A</a><a id="7644" class="Symbol">)</a> <a id="7646" href="Cubical.Relation.Nullary.Properties.html#7627" class="Bound">x</a> <a id="7648" class="Symbol">(</a><a id="7649" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7652" href="Cubical.Relation.Nullary.Properties.html#7629" class="Bound">y</a><a id="7653" class="Symbol">)</a>
<a id="7655" href="Cubical.Relation.Nullary.Properties.html#7606" class="Function">≡no</a> <a id="7659" class="Symbol">(</a><a id="7660" href="Cubical.Relation.Nullary.Base.html#455" class="InductiveConstructor">yes</a> <a id="7664" href="Cubical.Relation.Nullary.Properties.html#7664" class="Bound">p</a><a id="7665" class="Symbol">)</a> <a id="7667" href="Cubical.Relation.Nullary.Properties.html#7667" class="Bound">y</a> <a id="7669" class="Symbol">=</a> <a id="7671" href="Cubical.Data.Empty.Base.html#174" class="Function">⊥.rec</a> <a id="7677" class="Symbol">(</a><a id="7678" href="Cubical.Relation.Nullary.Properties.html#7667" class="Bound">y</a> <a id="7680" href="Cubical.Relation.Nullary.Properties.html#7664" class="Bound">p</a><a id="7681" class="Symbol">)</a>
<a id="7683" href="Cubical.Relation.Nullary.Properties.html#7606" class="Function">≡no</a> <a id="7687" class="Symbol">(</a><a id="7688" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7691" href="Cubical.Relation.Nullary.Properties.html#7691" class="Bound">¬p</a><a id="7693" class="Symbol">)</a> <a id="7695" href="Cubical.Relation.Nullary.Properties.html#7695" class="Bound">y</a> <a id="7697" href="Cubical.Relation.Nullary.Properties.html#7697" class="Bound">i</a> <a id="7699" class="Symbol">=</a> <a id="7701" href="Cubical.Relation.Nullary.Base.html#482" class="InductiveConstructor">no</a> <a id="7704" class="Symbol">(</a><a id="7705" href="Cubical.Relation.Nullary.Properties.html#1621" class="Function">isProp¬</a> <a id="7713" class="Symbol">_</a> <a id="7715" href="Cubical.Relation.Nullary.Properties.html#7691" class="Bound">¬p</a> <a id="7718" href="Cubical.Relation.Nullary.Properties.html#7695" class="Bound">y</a> <a id="7720" href="Cubical.Relation.Nullary.Properties.html#7697" class="Bound">i</a><a id="7721" class="Symbol">)</a>

<a id="inhabitedFibres?"></a><a id="7724" href="Cubical.Relation.Nullary.Properties.html#7724" class="Function">inhabitedFibres?</a> <a id="7741" class="Symbol">:</a> <a id="7743" class="Symbol">∀</a> <a id="7745" class="Symbol">{</a><a id="7746" href="Cubical.Relation.Nullary.Properties.html#7746" class="Bound">ℓ&#39;</a><a id="7748" class="Symbol">}</a> <a id="7750" class="Symbol">{</a><a id="7751" href="Cubical.Relation.Nullary.Properties.html#7751" class="Bound">A</a> <a id="7753" class="Symbol">:</a> <a id="7755" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7760" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a><a id="7761" class="Symbol">}</a> <a id="7763" class="Symbol">{</a><a id="7764" href="Cubical.Relation.Nullary.Properties.html#7764" class="Bound">B</a> <a id="7766" class="Symbol">:</a> <a id="7768" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7773" href="Cubical.Relation.Nullary.Properties.html#7746" class="Bound">ℓ&#39;</a><a id="7775" class="Symbol">}</a>
  <a id="7779" class="Symbol">(</a><a id="7780" href="Cubical.Relation.Nullary.Properties.html#7780" class="Bound">f</a> <a id="7782" class="Symbol">:</a> <a id="7784" href="Cubical.Relation.Nullary.Properties.html#7751" class="Bound">A</a> <a id="7786" class="Symbol">→</a> <a id="7788" href="Cubical.Relation.Nullary.Properties.html#7764" class="Bound">B</a><a id="7789" class="Symbol">)</a> <a id="7791" class="Symbol">→</a> <a id="7793" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="7798" class="Symbol">(</a><a id="7799" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="7805" href="Cubical.Relation.Nullary.Properties.html#725" class="Generalizable">ℓ</a> <a id="7807" href="Cubical.Relation.Nullary.Properties.html#7746" class="Bound">ℓ&#39;</a><a id="7809" class="Symbol">)</a>
<a id="7811" href="Cubical.Relation.Nullary.Properties.html#7724" class="Function">inhabitedFibres?</a> <a id="7828" class="Symbol">{</a><a id="7829" class="Argument">A</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Cubical.Relation.Nullary.Properties.html#7833" class="Bound">A</a><a id="7834" class="Symbol">}</a> <a id="7836" class="Symbol">{</a><a id="7837" class="Argument">B</a> <a id="7839" class="Symbol">=</a> <a id="7841" href="Cubical.Relation.Nullary.Properties.html#7841" class="Bound">B</a><a id="7842" class="Symbol">}</a> <a id="7844" href="Cubical.Relation.Nullary.Properties.html#7844" class="Bound">f</a> <a id="7846" class="Symbol">=</a>
  <a id="7850" class="Symbol">(</a><a id="7851" href="Cubical.Relation.Nullary.Properties.html#7851" class="Bound">y</a> <a id="7853" class="Symbol">:</a> <a id="7855" href="Cubical.Relation.Nullary.Properties.html#7841" class="Bound">B</a><a id="7856" class="Symbol">)</a> <a id="7858" class="Symbol">→</a> <a id="7860" class="Symbol">(</a><a id="7861" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7864" href="Cubical.Relation.Nullary.Properties.html#7864" class="Bound">x</a> <a id="7866" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7868" href="Cubical.Relation.Nullary.Properties.html#7833" class="Bound">A</a> <a id="7870" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7872" href="Cubical.Relation.Nullary.Properties.html#7844" class="Bound">f</a> <a id="7874" href="Cubical.Relation.Nullary.Properties.html#7864" class="Bound">x</a> <a id="7876" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7878" href="Cubical.Relation.Nullary.Properties.html#7851" class="Bound">y</a><a id="7879" class="Symbol">)</a> <a id="7881" href="Cubical.Data.Sum.Base.html#184" class="Datatype Operator">⊎</a> <a id="7883" class="Symbol">((</a><a id="7885" href="Cubical.Relation.Nullary.Properties.html#7885" class="Bound">x</a> <a id="7887" class="Symbol">:</a> <a id="7889" href="Cubical.Relation.Nullary.Properties.html#7833" class="Bound">A</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">→</a> <a id="7894" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7896" href="Cubical.Relation.Nullary.Properties.html#7844" class="Bound">f</a> <a id="7898" href="Cubical.Relation.Nullary.Properties.html#7885" class="Bound">x</a> <a id="7900" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7902" href="Cubical.Relation.Nullary.Properties.html#7851" class="Bound">y</a><a id="7903" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Relation.Nullary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Relation.Nullary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a> <a id="33" class="Keyword">where</a>

<a id="40" class="Keyword">open</a> <a id="45" class="Keyword">import</a> <a id="52" href="Cubical.Relation.Nullary.Base.html" class="Module">Cubical.Relation.Nullary.Base</a> <a id="82" class="Keyword">public</a>
<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Cubical.Relation.Nullary.Properties.html" class="Module">Cubical.Relation.Nullary.Properties</a> <a id="137" class="Keyword">public</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Auto.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Auto</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Macros (autoDesc, AutoStructure, AutoEquivStr, autoUnivalentStr) for automatically generating structure definitions.

For example:

  autoDesc (λ (X : Type₀) → X → X × ℕ)   ↦   function+ var (var , constant ℕ)

We prefer to use the constant structure whenever possible, e.g., [autoDesc (λ (X : Type₀) → ℕ → ℕ)]
is [constant (ℕ → ℕ)] rather than [function (constant ℕ) (constant ℕ)].

Writing [auto* (λ X → ⋯)] doesn&#39;t seem to work, but [auto* (λ (X : Type ℓ) → ⋯)] does.

-}</a>
<a id="480" class="Symbol">{-#</a> <a id="484" class="Keyword">OPTIONS</a> <a id="492" class="Pragma">--no-exact-split</a> <a id="509" class="Symbol">#-}</a>
<a id="513" class="Keyword">module</a> <a id="520" href="Cubical.Structures.Auto.html" class="Module">Cubical.Structures.Auto</a> <a id="544" class="Keyword">where</a>

<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Cubical.Data.List.html" class="Module">Cubical.Data.List</a>
<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Cubical.Data.Bool.html" class="Module">Cubical.Data.Bool</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>
<a id="742" class="Keyword">open</a> <a id="747" class="Keyword">import</a> <a id="754" href="Cubical.Structures.Macro.html" class="Module">Cubical.Structures.Macro</a> <a id="779" class="Symbol">as</a> <a id="782" class="Module">Macro</a>

<a id="789" class="Keyword">import</a> <a id="796" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="820" class="Symbol">as</a> <a id="823" class="Module">R</a>
<a id="825" class="Keyword">open</a> <a id="830" class="Keyword">import</a> <a id="837" href="Cubical.Reflection.Base.html" class="Module">Cubical.Reflection.Base</a>

<a id="862" class="Comment">-- Magic number</a>
<a id="878" class="Keyword">private</a>
  <a id="FUEL"></a><a id="888" href="Cubical.Structures.Auto.html#888" class="Function">FUEL</a> <a id="893" class="Symbol">=</a> <a id="895" class="Number">10000</a>

<a id="902" class="Comment">-- Mark part of a structure definition to use transport-based structured equivalences</a>
<a id="988" class="Keyword">abstract</a>
  <a id="Transp[_]"></a><a id="999" href="Cubical.Structures.Auto.html#999" class="Function Operator">Transp[_]</a> <a id="1009" class="Symbol">:</a> <a id="1011" class="Symbol">∀</a> <a id="1013" class="Symbol">{</a><a id="1014" href="Cubical.Structures.Auto.html#1014" class="Bound">ℓ</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1024" href="Cubical.Structures.Auto.html#1014" class="Bound">ℓ</a> <a id="1026" class="Symbol">→</a> <a id="1028" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1033" href="Cubical.Structures.Auto.html#1014" class="Bound">ℓ</a>
  <a id="1037" href="Cubical.Structures.Auto.html#999" class="Function Operator">Transp[</a> <a id="1045" href="Cubical.Structures.Auto.html#1045" class="Bound">A</a> <a id="1047" href="Cubical.Structures.Auto.html#999" class="Function Operator">]</a> <a id="1049" class="Symbol">=</a> <a id="1051" href="Cubical.Structures.Auto.html#1045" class="Bound">A</a>

<a id="1054" class="Comment">-- Some reflection utilities</a>
<a id="1083" class="Keyword">private</a>
  <a id="tLevel"></a><a id="1093" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="1108" class="Symbol">(</a><a id="1109" class="Keyword">quote</a> <a id="1115" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1120" class="Symbol">)</a> <a id="1122" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a>

  <a id="tType"></a><a id="1128" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="1154" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="1160" href="Cubical.Structures.Auto.html#1160" class="Bound">ℓ</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="1170" class="Symbol">(</a><a id="1171" class="Keyword">quote</a> <a id="1177" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="1181" class="Symbol">)</a> <a id="1183" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="1185" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1190" href="Cubical.Structures.Auto.html#1160" class="Bound">ℓ</a> <a id="1192" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a>

  <a id="tTranspDesc"></a><a id="1197" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1218" class="Symbol">→</a> <a id="1220" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="1238" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="1250" href="Cubical.Structures.Auto.html#1250" class="Bound">ℓ</a> <a id="1252" href="Cubical.Structures.Auto.html#1252" class="Bound">ℓ&#39;</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="1263" class="Symbol">(</a><a id="1264" class="Keyword">quote</a> <a id="1270" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a><a id="1280" class="Symbol">)</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Cubical.Structures.Auto.html#1250" class="Bound">ℓ</a> <a id="1285" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1288" href="Cubical.Structures.Auto.html#1252" class="Bound">ℓ&#39;</a> <a id="1291" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1294" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="1296" class="Symbol">)</a>

  <a id="tDesc"></a><a id="1301" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="1307" class="Symbol">:</a> <a id="1309" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="1345" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="1351" href="Cubical.Structures.Auto.html#1351" class="Bound">ℓ</a> <a id="1353" href="Cubical.Structures.Auto.html#1353" class="Bound">ℓ₁</a> <a id="1356" href="Cubical.Structures.Auto.html#1356" class="Bound">ℓ₁&#39;</a> <a id="1360" class="Symbol">=</a> <a id="1362" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="1368" class="Symbol">(</a><a id="1369" class="Keyword">quote</a> <a id="1375" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Cubical.Structures.Auto.html#1351" class="Bound">ℓ</a> <a id="1384" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1387" href="Cubical.Structures.Auto.html#1353" class="Bound">ℓ₁</a> <a id="1390" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1393" href="Cubical.Structures.Auto.html#1356" class="Bound">ℓ₁&#39;</a> <a id="1397" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="1400" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="1402" class="Symbol">)</a>

  <a id="func"></a><a id="1407" href="Cubical.Structures.Auto.html#1407" class="Function">func</a> <a id="1412" class="Symbol">:</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Cubical.Structures.Auto.html#1415" class="Bound">ℓ</a> <a id="1417" href="Cubical.Structures.Auto.html#1417" class="Bound">ℓ&#39;</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="1427" class="Symbol">)</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1450" href="Cubical.Structures.Auto.html#1415" class="Bound">ℓ</a> <a id="1452" href="Cubical.Structures.Auto.html#1417" class="Bound">ℓ&#39;</a><a id="1454" class="Symbol">))</a>
  <a id="1459" href="Cubical.Structures.Auto.html#1407" class="Function">func</a> <a id="1464" href="Cubical.Structures.Auto.html#1464" class="Bound">ℓ</a> <a id="1466" href="Cubical.Structures.Auto.html#1466" class="Bound">ℓ&#39;</a> <a id="1469" class="Symbol">=</a> <a id="1471" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1476" href="Cubical.Structures.Auto.html#1464" class="Bound">ℓ</a> <a id="1478" class="Symbol">→</a> <a id="1480" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1485" href="Cubical.Structures.Auto.html#1466" class="Bound">ℓ&#39;</a>

  <a id="tStruct"></a><a id="1491" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="1528" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="1536" href="Cubical.Structures.Auto.html#1536" class="Bound">ℓ</a> <a id="1538" href="Cubical.Structures.Auto.html#1538" class="Bound">ℓ&#39;</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="1549" class="Symbol">(</a><a id="1550" class="Keyword">quote</a> <a id="1556" href="Cubical.Structures.Auto.html#1407" class="Function">func</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1568" href="Cubical.Structures.Auto.html#1536" class="Bound">ℓ</a> <a id="1570" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1572" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="1577" href="Cubical.Structures.Auto.html#1538" class="Bound">ℓ&#39;</a> <a id="1580" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="1582" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="1584" class="Symbol">)</a>

<a id="1587" class="Comment">-- We try to build a descriptor by unifying the provided structure with combinators we&#39;re aware of. We</a>
<a id="1690" class="Comment">-- redefine the structure combinators as the *Shape terms below so that we don&#39;t depend on the specific way</a>
<a id="1798" class="Comment">-- these are defined in other files (order of implicit arguments and so on); the syntactic analysis that goes</a>
<a id="1908" class="Comment">-- on here means that we would get mysterious errors if those changed.</a>
<a id="1979" class="Keyword">private</a>
  <a id="constantShape"></a><a id="1989" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a> <a id="2003" class="Symbol">:</a> <a id="2005" class="Symbol">∀</a> <a id="2007" class="Symbol">{</a><a id="2008" href="Cubical.Structures.Auto.html#2008" class="Bound">ℓ&#39;</a><a id="2010" class="Symbol">}</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Cubical.Structures.Auto.html#2013" class="Bound">ℓ</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2022" class="Symbol">)</a> <a id="2024" class="Symbol">(</a><a id="2025" href="Cubical.Structures.Auto.html#2025" class="Bound">A</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2034" href="Cubical.Structures.Auto.html#2008" class="Bound">ℓ&#39;</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">→</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2046" href="Cubical.Structures.Auto.html#2013" class="Bound">ℓ</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2055" href="Cubical.Structures.Auto.html#2008" class="Bound">ℓ&#39;</a><a id="2057" class="Symbol">)</a>
  <a id="2061" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a> <a id="2075" class="Symbol">_</a> <a id="2077" href="Cubical.Structures.Auto.html#2077" class="Bound">A</a> <a id="2079" class="Symbol">_</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="Cubical.Structures.Auto.html#2077" class="Bound">A</a>

  <a id="pointedShape"></a><a id="2088" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a> <a id="2101" class="Symbol">:</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Cubical.Structures.Auto.html#2104" class="Bound">ℓ</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2122" href="Cubical.Structures.Auto.html#2104" class="Bound">ℓ</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2131" href="Cubical.Structures.Auto.html#2104" class="Bound">ℓ</a>
  <a id="2135" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a> <a id="2148" class="Symbol">_</a> <a id="2150" href="Cubical.Structures.Auto.html#2150" class="Bound">X</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Cubical.Structures.Auto.html#2150" class="Bound">X</a>

  <a id="productShape"></a><a id="2159" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a> <a id="2172" class="Symbol">:</a> <a id="2174" class="Symbol">∀</a> <a id="2176" class="Symbol">{</a><a id="2177" href="Cubical.Structures.Auto.html#2177" class="Bound">ℓ₀</a> <a id="2180" href="Cubical.Structures.Auto.html#2180" class="Bound">ℓ₁</a><a id="2182" class="Symbol">}</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2194" class="Symbol">)</a>
    <a id="2200" class="Symbol">→</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2208" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2217" href="Cubical.Structures.Auto.html#2177" class="Bound">ℓ₀</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">→</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2229" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2231" class="Symbol">→</a> <a id="2233" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2238" href="Cubical.Structures.Auto.html#2180" class="Bound">ℓ₁</a><a id="2240" class="Symbol">)</a> <a id="2242" class="Symbol">→</a> <a id="2244" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2249" href="Cubical.Structures.Auto.html#2185" class="Bound">ℓ</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2265" href="Cubical.Structures.Auto.html#2177" class="Bound">ℓ₀</a> <a id="2268" href="Cubical.Structures.Auto.html#2180" class="Bound">ℓ₁</a><a id="2270" class="Symbol">)</a>
  <a id="2274" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a> <a id="2287" class="Symbol">_</a> <a id="2289" href="Cubical.Structures.Auto.html#2289" class="Bound">A₀</a> <a id="2292" href="Cubical.Structures.Auto.html#2292" class="Bound">A₁</a> <a id="2295" href="Cubical.Structures.Auto.html#2295" class="Bound">X</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Cubical.Structures.Auto.html#2289" class="Bound">A₀</a> <a id="2302" href="Cubical.Structures.Auto.html#2295" class="Bound">X</a> <a id="2304" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2306" href="Cubical.Structures.Auto.html#2292" class="Bound">A₁</a> <a id="2309" href="Cubical.Structures.Auto.html#2295" class="Bound">X</a>

  <a id="functionShape"></a><a id="2314" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a> <a id="2328" class="Symbol">:</a>  <a id="2331" class="Symbol">∀</a> <a id="2333" class="Symbol">{</a><a id="2334" href="Cubical.Structures.Auto.html#2334" class="Bound">ℓ₀</a> <a id="2337" href="Cubical.Structures.Auto.html#2337" class="Bound">ℓ₁</a><a id="2339" class="Symbol">}</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2351" class="Symbol">)</a>
    <a id="2357" class="Symbol">→</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2365" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2374" href="Cubical.Structures.Auto.html#2334" class="Bound">ℓ₀</a><a id="2376" class="Symbol">)</a> <a id="2378" class="Symbol">→</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2386" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2395" href="Cubical.Structures.Auto.html#2337" class="Bound">ℓ₁</a><a id="2397" class="Symbol">)</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2406" href="Cubical.Structures.Auto.html#2342" class="Bound">ℓ</a> <a id="2408" class="Symbol">→</a> <a id="2410" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2422" href="Cubical.Structures.Auto.html#2334" class="Bound">ℓ₀</a> <a id="2425" href="Cubical.Structures.Auto.html#2337" class="Bound">ℓ₁</a><a id="2427" class="Symbol">)</a>
  <a id="2431" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a> <a id="2445" class="Symbol">_</a> <a id="2447" href="Cubical.Structures.Auto.html#2447" class="Bound">A₀</a> <a id="2450" href="Cubical.Structures.Auto.html#2450" class="Bound">A₁</a> <a id="2453" href="Cubical.Structures.Auto.html#2453" class="Bound">X</a> <a id="2455" class="Symbol">=</a> <a id="2457" href="Cubical.Structures.Auto.html#2447" class="Bound">A₀</a> <a id="2460" href="Cubical.Structures.Auto.html#2453" class="Bound">X</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Cubical.Structures.Auto.html#2450" class="Bound">A₁</a> <a id="2467" href="Cubical.Structures.Auto.html#2453" class="Bound">X</a>

  <a id="maybeShape"></a><a id="2472" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a> <a id="2483" class="Symbol">:</a> <a id="2485" class="Symbol">∀</a> <a id="2487" class="Symbol">{</a><a id="2488" href="Cubical.Structures.Auto.html#2488" class="Bound">ℓ₀</a><a id="2490" class="Symbol">}</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Cubical.Structures.Auto.html#2493" class="Bound">ℓ</a> <a id="2495" class="Symbol">:</a> <a id="2497" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2502" class="Symbol">)</a>
    <a id="2508" class="Symbol">→</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2516" href="Cubical.Structures.Auto.html#2493" class="Bound">ℓ</a> <a id="2518" class="Symbol">→</a> <a id="2520" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2525" href="Cubical.Structures.Auto.html#2488" class="Bound">ℓ₀</a><a id="2527" class="Symbol">)</a> <a id="2529" class="Symbol">→</a> <a id="2531" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2536" href="Cubical.Structures.Auto.html#2493" class="Bound">ℓ</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2545" href="Cubical.Structures.Auto.html#2488" class="Bound">ℓ₀</a>
  <a id="2550" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a> <a id="2561" class="Symbol">_</a> <a id="2563" href="Cubical.Structures.Auto.html#2563" class="Bound">A₀</a> <a id="2566" href="Cubical.Structures.Auto.html#2566" class="Bound">X</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Cubical.Structures.Auto.html#2563" class="Bound">A₀</a> <a id="2580" href="Cubical.Structures.Auto.html#2566" class="Bound">X</a><a id="2581" class="Symbol">)</a>

  <a id="transpShape"></a><a id="2586" href="Cubical.Structures.Auto.html#2586" class="Function">transpShape</a> <a id="2598" class="Symbol">:</a> <a id="2600" class="Symbol">∀</a> <a id="2602" class="Symbol">{</a><a id="2603" href="Cubical.Structures.Auto.html#2603" class="Bound">ℓ₀</a><a id="2605" class="Symbol">}</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Cubical.Structures.Auto.html#2608" class="Bound">ℓ</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2617" class="Symbol">)</a>
    <a id="2623" class="Symbol">→</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2631" href="Cubical.Structures.Auto.html#2608" class="Bound">ℓ</a> <a id="2633" class="Symbol">→</a> <a id="2635" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2640" href="Cubical.Structures.Auto.html#2603" class="Bound">ℓ₀</a><a id="2642" class="Symbol">)</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2651" href="Cubical.Structures.Auto.html#2608" class="Bound">ℓ</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2660" href="Cubical.Structures.Auto.html#2603" class="Bound">ℓ₀</a>
  <a id="2665" href="Cubical.Structures.Auto.html#2586" class="Function">transpShape</a> <a id="2677" class="Symbol">_</a> <a id="2679" href="Cubical.Structures.Auto.html#2679" class="Bound">A₀</a> <a id="2682" href="Cubical.Structures.Auto.html#2682" class="Bound">X</a> <a id="2684" class="Symbol">=</a> <a id="2686" href="Cubical.Structures.Auto.html#999" class="Function Operator">Transp[</a> <a id="2694" href="Cubical.Structures.Auto.html#2679" class="Bound">A₀</a> <a id="2697" href="Cubical.Structures.Auto.html#2682" class="Bound">X</a> <a id="2699" href="Cubical.Structures.Auto.html#999" class="Function Operator">]</a>

<a id="2702" class="Keyword">private</a>
  <a id="2712" class="Comment">-- Build transport structure descriptor from a function [t : Type ℓ → Type ℓ&#39;]</a>
  <a id="buildTranspDesc"></a><a id="2793" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="2809" class="Symbol">:</a> <a id="2811" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="2813" class="Symbol">→</a> <a id="2815" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="2822" class="Symbol">→</a> <a id="2824" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="2840" class="Symbol">→</a> <a id="2842" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="2847" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="2856" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="2872" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="2877" href="Cubical.Structures.Auto.html#2877" class="Bound">ℓ</a> <a id="2879" href="Cubical.Structures.Auto.html#2879" class="Bound">ℓ&#39;</a> <a id="2882" href="Cubical.Structures.Auto.html#2882" class="Bound">t</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="2908" class="String">&quot;Ran out of fuel! at \n&quot;</a> <a id="2933" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2935" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">R.termErr</a> <a id="2945" href="Cubical.Structures.Auto.html#2882" class="Bound">t</a> <a id="2947" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="2949" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="2951" class="Symbol">)</a>
  <a id="2955" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="2971" class="Symbol">(</a><a id="2972" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="2976" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a><a id="2980" class="Symbol">)</a> <a id="2982" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="2984" href="Cubical.Structures.Auto.html#2984" class="Bound">ℓ&#39;</a> <a id="2987" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="2989" class="Symbol">=</a>
    <a id="2995" href="Cubical.Structures.Auto.html#3196" class="Function">tryConstant</a> <a id="3007" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3009" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3013" href="Cubical.Structures.Auto.html#3418" class="Function">tryPointed</a> <a id="3024" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3026" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3030" href="Cubical.Structures.Auto.html#4022" class="Function">tryProduct</a> <a id="3041" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3043" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3047" href="Cubical.Structures.Auto.html#3585" class="Function">tryFunction</a> <a id="3059" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3061" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="3065" href="Cubical.Structures.Auto.html#4451" class="Function">tryMaybe</a> <a id="3074" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3076" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
    <a id="3084" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="3106" class="String">&quot;Can&#39;t automatically generate a transp structure for\n&quot;</a> <a id="3162" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3164" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">R.termErr</a> <a id="3174" href="Cubical.Structures.Auto.html#2987" class="Bound">t</a> <a id="3176" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="3178" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3180" class="Symbol">)</a>
    <a id="3186" class="Keyword">where</a>
    <a id="3196" href="Cubical.Structures.Auto.html#3196" class="Function">tryConstant</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="3217" class="Symbol">→</a> <a id="3219" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="3224" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
    <a id="3235" href="Cubical.Structures.Auto.html#3196" class="Function">tryConstant</a> <a id="3247" href="Cubical.Structures.Auto.html#3247" class="Bound">t</a> <a id="3249" class="Symbol">=</a>
      <a id="3257" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="3272" href="Cubical.Structures.Auto.html#2984" class="Bound">ℓ&#39;</a><a id="3274" class="Symbol">)</a> <a id="3276" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3280" class="Symbol">λ</a> <a id="3282" href="Cubical.Structures.Auto.html#3282" class="Bound">A</a> <a id="3284" class="Symbol">→</a>
      <a id="3292" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="3300" href="Cubical.Structures.Auto.html#3247" class="Bound">t</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="3309" class="Symbol">(</a><a id="3310" class="Keyword">quote</a> <a id="3316" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a><a id="3329" class="Symbol">)</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3334" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3337" href="Cubical.Structures.Auto.html#3282" class="Bound">A</a> <a id="3339" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3342" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3344" class="Symbol">))</a> <a id="3347" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="3356" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="3374" class="Symbol">(</a><a id="3375" class="Keyword">quote</a> <a id="3381" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">TranspDesc.constant</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Cubical.Structures.Auto.html#3282" class="Bound">A</a> <a id="3405" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3408" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3410" class="Symbol">))</a>

    <a id="3418" href="Cubical.Structures.Auto.html#3418" class="Function">tryPointed</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="3438" class="Symbol">→</a> <a id="3440" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="3445" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
    <a id="3456" href="Cubical.Structures.Auto.html#3418" class="Function">tryPointed</a> <a id="3467" href="Cubical.Structures.Auto.html#3467" class="Bound">t</a> <a id="3469" class="Symbol">=</a>
      <a id="3477" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="3485" href="Cubical.Structures.Auto.html#3467" class="Bound">t</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="3494" class="Symbol">(</a><a id="3495" class="Keyword">quote</a> <a id="3501" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3518" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3521" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3523" class="Symbol">))</a> <a id="3526" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="3535" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="3553" class="Symbol">(</a><a id="3554" class="Keyword">quote</a> <a id="3560" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">TranspDesc.var</a><a id="3574" class="Symbol">)</a> <a id="3576" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3578" class="Symbol">)</a>

    <a id="3585" href="Cubical.Structures.Auto.html#3585" class="Function">tryFunction</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="3606" class="Symbol">→</a> <a id="3608" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="3613" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
    <a id="3624" href="Cubical.Structures.Auto.html#3585" class="Function">tryFunction</a> <a id="3636" href="Cubical.Structures.Auto.html#3636" class="Bound">t</a> <a id="3638" class="Symbol">=</a>
      <a id="3646" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3654" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="3661" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3665" class="Symbol">λ</a> <a id="3667" href="Cubical.Structures.Auto.html#3667" class="Bound">ℓ₀</a> <a id="3670" class="Symbol">→</a>
      <a id="3678" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3686" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="3693" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3697" class="Symbol">λ</a> <a id="3699" href="Cubical.Structures.Auto.html#3699" class="Bound">ℓ₁</a> <a id="3702" class="Symbol">→</a>
      <a id="3710" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="3727" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3729" href="Cubical.Structures.Auto.html#3667" class="Bound">ℓ₀</a><a id="3731" class="Symbol">)</a> <a id="3733" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3737" class="Symbol">λ</a> <a id="3739" href="Cubical.Structures.Auto.html#3739" class="Bound">A₀</a> <a id="3742" class="Symbol">→</a>
      <a id="3750" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="3767" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3769" href="Cubical.Structures.Auto.html#3699" class="Bound">ℓ₁</a><a id="3771" class="Symbol">)</a> <a id="3773" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3777" class="Symbol">λ</a> <a id="3779" href="Cubical.Structures.Auto.html#3779" class="Bound">A₁</a> <a id="3782" class="Symbol">→</a>
      <a id="3790" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="3798" href="Cubical.Structures.Auto.html#3636" class="Bound">t</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="3807" class="Symbol">(</a><a id="3808" class="Keyword">quote</a> <a id="3814" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a><a id="3827" class="Symbol">)</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3832" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3835" href="Cubical.Structures.Auto.html#3739" class="Bound">A₀</a> <a id="3838" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3841" href="Cubical.Structures.Auto.html#3779" class="Bound">A₁</a> <a id="3844" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="3847" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="3849" class="Symbol">))</a> <a id="3852" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="3861" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="3877" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="3882" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3884" href="Cubical.Structures.Auto.html#3667" class="Bound">ℓ₀</a> <a id="3887" href="Cubical.Structures.Auto.html#3739" class="Bound">A₀</a> <a id="3890" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3894" class="Symbol">λ</a> <a id="3896" href="Cubical.Structures.Auto.html#3896" class="Bound">d₀</a> <a id="3899" class="Symbol">→</a>
      <a id="3907" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="3923" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="3928" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="3930" href="Cubical.Structures.Auto.html#3699" class="Bound">ℓ₁</a> <a id="3933" href="Cubical.Structures.Auto.html#3779" class="Bound">A₁</a> <a id="3936" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="3940" class="Symbol">λ</a> <a id="3942" href="Cubical.Structures.Auto.html#3942" class="Bound">d₁</a> <a id="3945" class="Symbol">→</a>
      <a id="3953" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="3971" class="Symbol">(</a><a id="3972" class="Keyword">quote</a> <a id="3978" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">TranspDesc.function</a><a id="3997" class="Symbol">)</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Cubical.Structures.Auto.html#3896" class="Bound">d₀</a> <a id="4003" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4006" href="Cubical.Structures.Auto.html#3942" class="Bound">d₁</a> <a id="4009" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4012" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="4014" class="Symbol">))</a>

    <a id="4022" href="Cubical.Structures.Auto.html#4022" class="Function">tryProduct</a> <a id="4033" class="Symbol">:</a> <a id="4035" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="4049" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
    <a id="4060" href="Cubical.Structures.Auto.html#4022" class="Function">tryProduct</a> <a id="4071" href="Cubical.Structures.Auto.html#4071" class="Bound">t</a> <a id="4073" class="Symbol">=</a>
      <a id="4081" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4089" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4096" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4100" class="Symbol">λ</a> <a id="4102" href="Cubical.Structures.Auto.html#4102" class="Bound">ℓ₀</a> <a id="4105" class="Symbol">→</a>
      <a id="4113" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4121" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4128" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4132" class="Symbol">λ</a> <a id="4134" href="Cubical.Structures.Auto.html#4134" class="Bound">ℓ₁</a> <a id="4137" class="Symbol">→</a>
      <a id="4145" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4162" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4164" href="Cubical.Structures.Auto.html#4102" class="Bound">ℓ₀</a><a id="4166" class="Symbol">)</a> <a id="4168" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4172" class="Symbol">λ</a> <a id="4174" href="Cubical.Structures.Auto.html#4174" class="Bound">A₀</a> <a id="4177" class="Symbol">→</a>
      <a id="4185" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4202" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4204" href="Cubical.Structures.Auto.html#4134" class="Bound">ℓ₁</a><a id="4206" class="Symbol">)</a> <a id="4208" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4212" class="Symbol">λ</a> <a id="4214" href="Cubical.Structures.Auto.html#4214" class="Bound">A₁</a> <a id="4217" class="Symbol">→</a>
      <a id="4225" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="4233" href="Cubical.Structures.Auto.html#4071" class="Bound">t</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="4242" class="Symbol">(</a><a id="4243" class="Keyword">quote</a> <a id="4249" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a><a id="4261" class="Symbol">)</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4266" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4269" href="Cubical.Structures.Auto.html#4174" class="Bound">A₀</a> <a id="4272" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4275" href="Cubical.Structures.Auto.html#4214" class="Bound">A₁</a> <a id="4278" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4281" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="4283" class="Symbol">))</a> <a id="4286" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="4295" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4311" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="4316" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4318" href="Cubical.Structures.Auto.html#4102" class="Bound">ℓ₀</a> <a id="4321" href="Cubical.Structures.Auto.html#4174" class="Bound">A₀</a> <a id="4324" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4328" class="Symbol">λ</a> <a id="4330" href="Cubical.Structures.Auto.html#4330" class="Bound">d₀</a> <a id="4333" class="Symbol">→</a>
      <a id="4341" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4357" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="4362" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4364" href="Cubical.Structures.Auto.html#4134" class="Bound">ℓ₁</a> <a id="4367" href="Cubical.Structures.Auto.html#4214" class="Bound">A₁</a> <a id="4370" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4374" class="Symbol">λ</a> <a id="4376" href="Cubical.Structures.Auto.html#4376" class="Bound">d₁</a> <a id="4379" class="Symbol">→</a>
      <a id="4387" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="4398" class="Symbol">(</a><a id="4399" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="4405" class="Symbol">(</a><a id="4406" class="Keyword">quote</a> <a id="4412" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">TranspDesc._,_</a><a id="4426" class="Symbol">)</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Cubical.Structures.Auto.html#4330" class="Bound">d₀</a> <a id="4432" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4435" href="Cubical.Structures.Auto.html#4376" class="Bound">d₁</a> <a id="4438" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4441" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="4443" class="Symbol">))</a>

    <a id="4451" href="Cubical.Structures.Auto.html#4451" class="Function">tryMaybe</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="4476" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
    <a id="4487" href="Cubical.Structures.Auto.html#4451" class="Function">tryMaybe</a> <a id="4496" href="Cubical.Structures.Auto.html#4496" class="Bound">t</a> <a id="4498" class="Symbol">=</a>
      <a id="4506" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4514" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4521" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4525" class="Symbol">λ</a> <a id="4527" href="Cubical.Structures.Auto.html#4527" class="Bound">ℓ₀</a> <a id="4530" class="Symbol">→</a>
      <a id="4538" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4555" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4557" href="Cubical.Structures.Auto.html#4527" class="Bound">ℓ₀</a><a id="4559" class="Symbol">)</a> <a id="4561" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4565" class="Symbol">λ</a> <a id="4567" href="Cubical.Structures.Auto.html#4567" class="Bound">A₀</a> <a id="4570" class="Symbol">→</a>
      <a id="4578" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="4586" href="Cubical.Structures.Auto.html#4496" class="Bound">t</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="4595" class="Symbol">(</a><a id="4596" class="Keyword">quote</a> <a id="4602" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4617" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4620" href="Cubical.Structures.Auto.html#4567" class="Bound">A₀</a> <a id="4623" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4626" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="4628" class="Symbol">))</a> <a id="4631" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
      <a id="4640" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4656" href="Cubical.Structures.Auto.html#2976" class="Bound">fuel</a> <a id="4661" href="Cubical.Structures.Auto.html#2982" class="Bound">ℓ</a> <a id="4663" href="Cubical.Structures.Auto.html#4527" class="Bound">ℓ₀</a> <a id="4666" href="Cubical.Structures.Auto.html#4567" class="Bound">A₀</a> <a id="4669" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4673" class="Symbol">λ</a> <a id="4675" href="Cubical.Structures.Auto.html#4675" class="Bound">d₀</a> <a id="4678" class="Symbol">→</a>
      <a id="4686" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="4704" class="Symbol">(</a><a id="4705" class="Keyword">quote</a> <a id="4711" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">TranspDesc.maybe</a><a id="4727" class="Symbol">)</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Cubical.Structures.Auto.html#4675" class="Bound">d₀</a> <a id="4733" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="4736" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="4738" class="Symbol">))</a>

  <a id="autoTranspDesc&#39;"></a><a id="4744" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="4760" class="Symbol">:</a> <a id="4762" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="4769" class="Symbol">→</a> <a id="4771" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="4778" class="Symbol">→</a> <a id="4780" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="4785" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="4792" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="4808" href="Cubical.Structures.Auto.html#4808" class="Bound">t</a> <a id="4810" href="Cubical.Structures.Auto.html#4810" class="Bound">hole</a> <a id="4815" class="Symbol">=</a>
    <a id="4821" href="Agda.Builtin.Reflection.html#8910" class="Postulate">R.inferType</a> <a id="4833" href="Cubical.Structures.Auto.html#4810" class="Bound">hole</a> <a id="4838" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4842" class="Symbol">λ</a> <a id="4844" href="Cubical.Structures.Auto.html#4844" class="Bound">H</a> <a id="4846" class="Symbol">→</a>
    <a id="4852" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4860" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4867" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4871" class="Symbol">λ</a> <a id="4873" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="4875" class="Symbol">→</a>
    <a id="4881" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="4889" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="4896" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="4900" class="Symbol">λ</a> <a id="4902" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a> <a id="4905" class="Symbol">→</a>
    <a id="4911" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="4932" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="4934" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a><a id="4936" class="Symbol">)</a> <a id="4938" href="Cubical.Structures.Auto.html#4844" class="Bound">H</a> <a id="4940" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="4947" href="Agda.Builtin.Reflection.html#8946" class="Postulate">R.checkType</a> <a id="4959" href="Cubical.Structures.Auto.html#4808" class="Bound">t</a> <a id="4961" class="Symbol">(</a><a id="4962" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="4970" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="4972" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a><a id="4974" class="Symbol">)</a> <a id="4976" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="4983" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="4999" href="Cubical.Structures.Auto.html#888" class="Function">FUEL</a> <a id="5004" href="Cubical.Structures.Auto.html#4873" class="Bound">ℓ</a> <a id="5006" href="Cubical.Structures.Auto.html#4902" class="Bound">ℓ&#39;</a> <a id="5009" href="Cubical.Structures.Auto.html#4808" class="Bound">t</a> <a id="5011" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5015" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="5023" href="Cubical.Structures.Auto.html#4810" class="Bound">hole</a>

<a id="5029" class="Comment">-- Build structure descriptor from a function [t : Type ℓ → Type ℓ&#39;]</a>
<a id="buildDesc"></a><a id="5098" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="5108" class="Symbol">:</a> <a id="5110" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a> <a id="5112" class="Symbol">→</a> <a id="5114" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5121" class="Symbol">→</a> <a id="5123" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5130" class="Symbol">→</a> <a id="5132" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5139" class="Symbol">→</a> <a id="5141" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="5146" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
<a id="5153" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="5163" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="5168" href="Cubical.Structures.Auto.html#5168" class="Bound">ℓ</a> <a id="5170" href="Cubical.Structures.Auto.html#5170" class="Bound">ℓ&#39;</a> <a id="5173" href="Cubical.Structures.Auto.html#5173" class="Bound">t</a> <a id="5175" class="Symbol">=</a> <a id="5177" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="5199" class="String">&quot;Ran out of fuel! at \n&quot;</a> <a id="5224" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5226" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">R.termErr</a> <a id="5236" href="Cubical.Structures.Auto.html#5173" class="Bound">t</a> <a id="5238" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5240" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5242" class="Symbol">)</a>
<a id="5244" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5259" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a><a id="5263" class="Symbol">)</a> <a id="5265" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5267" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a> <a id="5270" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5272" class="Symbol">=</a>
  <a id="5276" href="Cubical.Structures.Auto.html#5482" class="Function">tryConstant</a> <a id="5288" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5290" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5294" href="Cubical.Structures.Auto.html#5688" class="Function">tryPointed</a> <a id="5305" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5307" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5311" href="Cubical.Structures.Auto.html#5841" class="Function">tryProduct</a> <a id="5322" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5324" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5328" href="Cubical.Structures.Auto.html#6232" class="Function">tryFunction</a> <a id="5340" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5342" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
  <a id="5348" href="Cubical.Structures.Auto.html#6638" class="Function">tryMaybe</a> <a id="5357" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5359" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a> <a id="5363" href="Cubical.Structures.Auto.html#6907" class="Function">tryTransp</a> <a id="5373" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5375" href="Cubical.Reflection.Base.html#312" class="Function Operator">&lt;|&gt;</a>
  <a id="5381" href="Agda.Builtin.Reflection.html#8847" class="Postulate">R.typeError</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Agda.Builtin.Reflection.html#8255" class="InductiveConstructor">R.strErr</a> <a id="5403" class="String">&quot;Can&#39;t automatically generate a structure for\n&quot;</a> <a id="5452" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5454" href="Agda.Builtin.Reflection.html#8286" class="InductiveConstructor">R.termErr</a> <a id="5464" href="Cubical.Structures.Auto.html#5270" class="Bound">t</a> <a id="5466" href="Agda.Builtin.List.html#216" class="InductiveConstructor Operator">∷</a> <a id="5468" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5470" class="Symbol">)</a>
  <a id="5474" class="Keyword">where</a>
  <a id="5482" href="Cubical.Structures.Auto.html#5482" class="Function">tryConstant</a> <a id="5494" class="Symbol">:</a> <a id="5496" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5503" class="Symbol">→</a> <a id="5505" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="5510" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="5519" href="Cubical.Structures.Auto.html#5482" class="Function">tryConstant</a> <a id="5531" href="Cubical.Structures.Auto.html#5531" class="Bound">t</a> <a id="5533" class="Symbol">=</a>
    <a id="5539" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Cubical.Structures.Auto.html#1128" class="Function">tType</a> <a id="5554" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a><a id="5556" class="Symbol">)</a> <a id="5558" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5562" class="Symbol">λ</a> <a id="5564" href="Cubical.Structures.Auto.html#5564" class="Bound">A</a> <a id="5566" class="Symbol">→</a>
    <a id="5572" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="5580" href="Cubical.Structures.Auto.html#5531" class="Bound">t</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="5589" class="Symbol">(</a><a id="5590" class="Keyword">quote</a> <a id="5596" href="Cubical.Structures.Auto.html#1989" class="Function">constantShape</a><a id="5609" class="Symbol">)</a> <a id="5611" class="Symbol">(</a><a id="5612" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5614" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5617" href="Cubical.Structures.Auto.html#5564" class="Bound">A</a> <a id="5619" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5622" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5624" class="Symbol">))</a> <a id="5627" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="5634" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="5652" class="Symbol">(</a><a id="5653" class="Keyword">quote</a> <a id="5659" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">Desc.constant</a><a id="5672" class="Symbol">)</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Cubical.Structures.Auto.html#5564" class="Bound">A</a> <a id="5677" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5680" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5682" class="Symbol">))</a>

  <a id="5688" href="Cubical.Structures.Auto.html#5688" class="Function">tryPointed</a> <a id="5699" class="Symbol">:</a> <a id="5701" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5708" class="Symbol">→</a> <a id="5710" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="5715" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="5724" href="Cubical.Structures.Auto.html#5688" class="Function">tryPointed</a> <a id="5735" href="Cubical.Structures.Auto.html#5735" class="Bound">t</a> <a id="5737" class="Symbol">=</a>
    <a id="5743" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="5751" href="Cubical.Structures.Auto.html#5735" class="Bound">t</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="5760" class="Symbol">(</a><a id="5761" class="Keyword">quote</a> <a id="5767" href="Cubical.Structures.Auto.html#2088" class="Function">pointedShape</a><a id="5779" class="Symbol">)</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5784" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="5787" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5789" class="Symbol">))</a> <a id="5792" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="5799" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="5817" class="Symbol">(</a><a id="5818" class="Keyword">quote</a> <a id="5824" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">Desc.var</a><a id="5832" class="Symbol">)</a> <a id="5834" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="5836" class="Symbol">)</a>

  <a id="5841" href="Cubical.Structures.Auto.html#5841" class="Function">tryProduct</a> <a id="5852" class="Symbol">:</a> <a id="5854" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="5861" class="Symbol">→</a> <a id="5863" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="5868" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="5877" href="Cubical.Structures.Auto.html#5841" class="Function">tryProduct</a> <a id="5888" href="Cubical.Structures.Auto.html#5888" class="Bound">t</a> <a id="5890" class="Symbol">=</a>
    <a id="5896" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5904" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="5911" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5915" class="Symbol">λ</a> <a id="5917" href="Cubical.Structures.Auto.html#5917" class="Bound">ℓ₀</a> <a id="5920" class="Symbol">→</a>
    <a id="5926" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5934" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="5941" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5945" class="Symbol">λ</a> <a id="5947" href="Cubical.Structures.Auto.html#5947" class="Bound">ℓ₁</a> <a id="5950" class="Symbol">→</a>
    <a id="5956" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="5964" class="Symbol">(</a><a id="5965" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="5973" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="5975" href="Cubical.Structures.Auto.html#5917" class="Bound">ℓ₀</a><a id="5977" class="Symbol">)</a> <a id="5979" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="5983" class="Symbol">λ</a> <a id="5985" href="Cubical.Structures.Auto.html#5985" class="Bound">A₀</a> <a id="5988" class="Symbol">→</a>
    <a id="5994" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6011" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6013" href="Cubical.Structures.Auto.html#5947" class="Bound">ℓ₁</a><a id="6015" class="Symbol">)</a> <a id="6017" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6021" class="Symbol">λ</a> <a id="6023" href="Cubical.Structures.Auto.html#6023" class="Bound">A₁</a> <a id="6026" class="Symbol">→</a>
    <a id="6032" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="6040" href="Cubical.Structures.Auto.html#5888" class="Bound">t</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="6049" class="Symbol">(</a><a id="6050" class="Keyword">quote</a> <a id="6056" href="Cubical.Structures.Auto.html#2159" class="Function">productShape</a><a id="6068" class="Symbol">)</a> <a id="6070" class="Symbol">(</a><a id="6071" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6073" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6076" href="Cubical.Structures.Auto.html#5985" class="Bound">A₀</a> <a id="6079" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6082" href="Cubical.Structures.Auto.html#6023" class="Bound">A₁</a> <a id="6085" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6088" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6090" class="Symbol">))</a> <a id="6093" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="6100" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6110" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6115" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6117" href="Cubical.Structures.Auto.html#5917" class="Bound">ℓ₀</a> <a id="6120" href="Cubical.Structures.Auto.html#5985" class="Bound">A₀</a> <a id="6123" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6127" class="Symbol">λ</a> <a id="6129" href="Cubical.Structures.Auto.html#6129" class="Bound">d₀</a> <a id="6132" class="Symbol">→</a>
    <a id="6138" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6148" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6153" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6155" href="Cubical.Structures.Auto.html#5947" class="Bound">ℓ₁</a> <a id="6158" href="Cubical.Structures.Auto.html#6023" class="Bound">A₁</a> <a id="6161" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6165" class="Symbol">λ</a> <a id="6167" href="Cubical.Structures.Auto.html#6167" class="Bound">d₁</a> <a id="6170" class="Symbol">→</a>
    <a id="6176" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="6194" class="Symbol">(</a><a id="6195" class="Keyword">quote</a> <a id="6201" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">Desc._,_</a><a id="6209" class="Symbol">)</a> <a id="6211" class="Symbol">(</a><a id="6212" href="Cubical.Structures.Auto.html#6129" class="Bound">d₀</a> <a id="6215" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6218" href="Cubical.Structures.Auto.html#6167" class="Bound">d₁</a> <a id="6221" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6224" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6226" class="Symbol">))</a>

  <a id="6232" href="Cubical.Structures.Auto.html#6232" class="Function">tryFunction</a> <a id="6244" class="Symbol">:</a> <a id="6246" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="6253" class="Symbol">→</a> <a id="6255" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="6260" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="6269" href="Cubical.Structures.Auto.html#6232" class="Function">tryFunction</a> <a id="6281" href="Cubical.Structures.Auto.html#6281" class="Bound">t</a> <a id="6283" class="Symbol">=</a>
    <a id="6289" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6297" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="6304" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6308" class="Symbol">λ</a> <a id="6310" href="Cubical.Structures.Auto.html#6310" class="Bound">ℓ₀</a> <a id="6313" class="Symbol">→</a>
    <a id="6319" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6327" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="6334" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6338" class="Symbol">λ</a> <a id="6340" href="Cubical.Structures.Auto.html#6340" class="Bound">ℓ₁</a> <a id="6343" class="Symbol">→</a>
    <a id="6349" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6357" class="Symbol">(</a><a id="6358" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6366" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6368" href="Cubical.Structures.Auto.html#6310" class="Bound">ℓ₀</a><a id="6370" class="Symbol">)</a> <a id="6372" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6376" class="Symbol">λ</a> <a id="6378" href="Cubical.Structures.Auto.html#6378" class="Bound">A₀</a> <a id="6381" class="Symbol">→</a>
    <a id="6387" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6395" class="Symbol">(</a><a id="6396" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6404" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6406" href="Cubical.Structures.Auto.html#6340" class="Bound">ℓ₁</a><a id="6408" class="Symbol">)</a> <a id="6410" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6414" class="Symbol">λ</a> <a id="6416" href="Cubical.Structures.Auto.html#6416" class="Bound">A₁</a> <a id="6419" class="Symbol">→</a>
    <a id="6425" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="6433" href="Cubical.Structures.Auto.html#6281" class="Bound">t</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="6442" class="Symbol">(</a><a id="6443" class="Keyword">quote</a> <a id="6449" href="Cubical.Structures.Auto.html#2314" class="Function">functionShape</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6467" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6470" href="Cubical.Structures.Auto.html#6378" class="Bound">A₀</a> <a id="6473" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6476" href="Cubical.Structures.Auto.html#6416" class="Bound">A₁</a> <a id="6479" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6482" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6484" class="Symbol">))</a> <a id="6487" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="6494" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="6510" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6515" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6517" href="Cubical.Structures.Auto.html#6310" class="Bound">ℓ₀</a> <a id="6520" href="Cubical.Structures.Auto.html#6378" class="Bound">A₀</a> <a id="6523" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6527" class="Symbol">λ</a> <a id="6529" href="Cubical.Structures.Auto.html#6529" class="Bound">d₀</a> <a id="6532" class="Symbol">→</a>
    <a id="6538" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6548" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6553" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6555" href="Cubical.Structures.Auto.html#6340" class="Bound">ℓ₁</a> <a id="6558" href="Cubical.Structures.Auto.html#6416" class="Bound">A₁</a> <a id="6561" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6565" class="Symbol">λ</a> <a id="6567" href="Cubical.Structures.Auto.html#6567" class="Bound">d₁</a> <a id="6570" class="Symbol">→</a>
    <a id="6576" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="6594" class="Symbol">(</a><a id="6595" class="Keyword">quote</a> <a id="6601" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">Desc.function+</a><a id="6615" class="Symbol">)</a> <a id="6617" class="Symbol">(</a><a id="6618" href="Cubical.Structures.Auto.html#6529" class="Bound">d₀</a> <a id="6621" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6624" href="Cubical.Structures.Auto.html#6567" class="Bound">d₁</a> <a id="6627" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6630" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6632" class="Symbol">))</a>

  <a id="6638" href="Cubical.Structures.Auto.html#6638" class="Function">tryMaybe</a> <a id="6647" class="Symbol">:</a> <a id="6649" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="6663" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="6672" href="Cubical.Structures.Auto.html#6638" class="Function">tryMaybe</a> <a id="6681" href="Cubical.Structures.Auto.html#6681" class="Bound">t</a> <a id="6683" class="Symbol">=</a>
    <a id="6689" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6697" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="6704" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6708" class="Symbol">λ</a> <a id="6710" href="Cubical.Structures.Auto.html#6710" class="Bound">ℓ₀</a> <a id="6713" class="Symbol">→</a>
    <a id="6719" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6736" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6738" href="Cubical.Structures.Auto.html#6710" class="Bound">ℓ₀</a><a id="6740" class="Symbol">)</a> <a id="6742" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6746" class="Symbol">λ</a> <a id="6748" href="Cubical.Structures.Auto.html#6748" class="Bound">A₀</a> <a id="6751" class="Symbol">→</a>
    <a id="6757" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="6765" href="Cubical.Structures.Auto.html#6681" class="Bound">t</a> <a id="6767" class="Symbol">(</a><a id="6768" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="6774" class="Symbol">(</a><a id="6775" class="Keyword">quote</a> <a id="6781" href="Cubical.Structures.Auto.html#2472" class="Function">maybeShape</a><a id="6791" class="Symbol">)</a> <a id="6793" class="Symbol">(</a><a id="6794" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6796" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6799" href="Cubical.Structures.Auto.html#6748" class="Bound">A₀</a> <a id="6802" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6805" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6807" class="Symbol">))</a> <a id="6810" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="6817" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="6827" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="6832" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6834" href="Cubical.Structures.Auto.html#6710" class="Bound">ℓ₀</a> <a id="6837" href="Cubical.Structures.Auto.html#6748" class="Bound">A₀</a> <a id="6840" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6844" class="Symbol">λ</a> <a id="6846" href="Cubical.Structures.Auto.html#6846" class="Bound">d₀</a> <a id="6849" class="Symbol">→</a>
    <a id="6855" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="6866" class="Symbol">(</a><a id="6867" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="6873" class="Symbol">(</a><a id="6874" class="Keyword">quote</a> <a id="6880" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">Desc.maybe</a><a id="6890" class="Symbol">)</a> <a id="6892" class="Symbol">(</a><a id="6893" href="Cubical.Structures.Auto.html#6846" class="Bound">d₀</a> <a id="6896" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="6899" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="6901" class="Symbol">))</a>

  <a id="6907" href="Cubical.Structures.Auto.html#6907" class="Function">tryTransp</a> <a id="6917" class="Symbol">:</a> <a id="6919" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="6926" class="Symbol">→</a> <a id="6928" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="6933" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a>
  <a id="6942" href="Cubical.Structures.Auto.html#6907" class="Function">tryTransp</a> <a id="6952" href="Cubical.Structures.Auto.html#6952" class="Bound">t</a> <a id="6954" class="Symbol">=</a>
    <a id="6960" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="6977" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="6979" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a><a id="6981" class="Symbol">)</a> <a id="6983" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="6987" class="Symbol">λ</a> <a id="6989" href="Cubical.Structures.Auto.html#6989" class="Bound">A₀</a> <a id="6992" class="Symbol">→</a>
    <a id="6998" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7006" href="Cubical.Structures.Auto.html#6952" class="Bound">t</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="7015" class="Symbol">(</a><a id="7016" class="Keyword">quote</a> <a id="7022" href="Cubical.Structures.Auto.html#2586" class="Function">transpShape</a><a id="7033" class="Symbol">)</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="7038" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7041" href="Cubical.Structures.Auto.html#6989" class="Bound">A₀</a> <a id="7044" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7047" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="7049" class="Symbol">))</a> <a id="7052" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="7059" href="Cubical.Structures.Auto.html#2793" class="Function">buildTranspDesc</a> <a id="7075" href="Cubical.Structures.Auto.html#5259" class="Bound">fuel</a> <a id="7080" href="Cubical.Structures.Auto.html#5265" class="Bound">ℓ</a> <a id="7082" href="Cubical.Structures.Auto.html#5267" class="Bound">ℓ&#39;</a> <a id="7085" href="Cubical.Structures.Auto.html#6989" class="Bound">A₀</a> <a id="7088" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7092" class="Symbol">λ</a> <a id="7094" href="Cubical.Structures.Auto.html#7094" class="Bound">d₀</a> <a id="7097" class="Symbol">→</a>
    <a id="7103" href="Agda.Builtin.Reflection.html#8677" class="Postulate">R.returnTC</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Agda.Builtin.Reflection.html#5211" class="InductiveConstructor">R.con</a> <a id="7121" class="Symbol">(</a><a id="7122" class="Keyword">quote</a> <a id="7128" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">Desc.transpDesc</a><a id="7143" class="Symbol">)</a> <a id="7145" class="Symbol">(</a><a id="7146" href="Cubical.Structures.Auto.html#7094" class="Bound">d₀</a> <a id="7149" href="Cubical.Reflection.Base.html#777" class="InductiveConstructor Operator">v∷</a> <a id="7152" href="Agda.Builtin.List.html#201" class="InductiveConstructor">[]</a><a id="7154" class="Symbol">))</a>

<a id="autoDesc&#39;"></a><a id="7158" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="7168" class="Symbol">:</a> <a id="7170" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7177" class="Symbol">→</a> <a id="7179" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7193" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
<a id="7198" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="7208" href="Cubical.Structures.Auto.html#7208" class="Bound">t</a> <a id="7210" href="Cubical.Structures.Auto.html#7210" class="Bound">hole</a> <a id="7215" class="Symbol">=</a>
  <a id="7219" href="Agda.Builtin.Reflection.html#8910" class="Postulate">R.inferType</a> <a id="7231" href="Cubical.Structures.Auto.html#7210" class="Bound">hole</a> <a id="7236" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7240" class="Symbol">λ</a> <a id="7242" href="Cubical.Structures.Auto.html#7242" class="Bound">H</a> <a id="7244" class="Symbol">→</a>
  <a id="7248" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7256" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="7263" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7267" class="Symbol">λ</a> <a id="7269" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7271" class="Symbol">→</a>
  <a id="7275" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7283" href="Cubical.Structures.Auto.html#1093" class="Function">tLevel</a> <a id="7290" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7294" class="Symbol">λ</a> <a id="7296" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a> <a id="7299" class="Symbol">→</a>
  <a id="7303" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7311" class="Symbol">(</a><a id="7312" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="7318" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7320" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a> <a id="7323" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="7332" class="Symbol">)</a> <a id="7334" href="Cubical.Structures.Auto.html#7242" class="Bound">H</a> <a id="7336" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="7341" href="Agda.Builtin.Reflection.html#8946" class="Postulate">R.checkType</a> <a id="7353" href="Cubical.Structures.Auto.html#7208" class="Bound">t</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Cubical.Structures.Auto.html#1491" class="Function">tStruct</a> <a id="7364" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7366" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a><a id="7368" class="Symbol">)</a> <a id="7370" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
  <a id="7375" href="Cubical.Structures.Auto.html#5098" class="Function">buildDesc</a> <a id="7385" href="Cubical.Structures.Auto.html#888" class="Function">FUEL</a> <a id="7390" href="Cubical.Structures.Auto.html#7269" class="Bound">ℓ</a> <a id="7392" href="Cubical.Structures.Auto.html#7296" class="Bound">ℓ&#39;</a> <a id="7395" href="Cubical.Structures.Auto.html#7208" class="Bound">t</a> <a id="7397" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7401" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7409" href="Cubical.Structures.Auto.html#7210" class="Bound">hole</a>

<a id="7415" class="Keyword">macro</a>
  <a id="7423" class="Comment">-- (Type ℓ → Type ℓ₁) → TranspDesc ℓ</a>
  <a id="autoTranspDesc"></a><a id="7462" href="Cubical.Structures.Auto.html#7462" class="Macro">autoTranspDesc</a> <a id="7477" class="Symbol">:</a> <a id="7479" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7486" class="Symbol">→</a> <a id="7488" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7495" class="Symbol">→</a> <a id="7497" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7502" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7509" href="Cubical.Structures.Auto.html#7462" class="Macro">autoTranspDesc</a> <a id="7524" class="Symbol">=</a> <a id="7526" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a>

  <a id="7545" class="Comment">-- (S : Type ℓ → Type ℓ₁) → EquivAction (AutoStructure S)</a>
  <a id="autoEquivAction"></a><a id="7605" href="Cubical.Structures.Auto.html#7605" class="Macro">autoEquivAction</a> <a id="7621" class="Symbol">:</a> <a id="7623" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7630" class="Symbol">→</a> <a id="7632" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7639" class="Symbol">→</a> <a id="7641" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7646" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7653" href="Cubical.Structures.Auto.html#7605" class="Macro">autoEquivAction</a> <a id="7669" href="Cubical.Structures.Auto.html#7669" class="Bound">t</a> <a id="7671" href="Cubical.Structures.Auto.html#7671" class="Bound">hole</a> <a id="7676" class="Symbol">=</a>
    <a id="7682" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7690" class="Symbol">(</a><a id="7691" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="7703" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="7713" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="7722" class="Symbol">)</a> <a id="7724" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="7728" class="Symbol">λ</a> <a id="7730" href="Cubical.Structures.Auto.html#7730" class="Bound">d</a> <a id="7732" class="Symbol">→</a>
    <a id="7738" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="7746" href="Cubical.Structures.Auto.html#7671" class="Bound">hole</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="7758" class="Symbol">(</a><a id="7759" class="Keyword">quote</a> <a id="7765" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a><a id="7782" class="Symbol">)</a> <a id="7784" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="7786" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="7791" href="Cubical.Structures.Auto.html#7730" class="Bound">d</a> <a id="7793" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="7794" class="Symbol">)</a> <a id="7796" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="7803" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="7819" href="Cubical.Structures.Auto.html#7669" class="Bound">t</a> <a id="7821" href="Cubical.Structures.Auto.html#7730" class="Bound">d</a>

  <a id="7826" class="Comment">-- (S : Type ℓ → Type ℓ₁) → TransportStr (autoEquivAction S)</a>
  <a id="autoTransportStr"></a><a id="7889" href="Cubical.Structures.Auto.html#7889" class="Macro">autoTransportStr</a> <a id="7906" class="Symbol">:</a> <a id="7908" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="7924" class="Symbol">→</a> <a id="7926" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="7931" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="7938" href="Cubical.Structures.Auto.html#7889" class="Macro">autoTransportStr</a> <a id="7955" href="Cubical.Structures.Auto.html#7955" class="Bound">t</a> <a id="7957" href="Cubical.Structures.Auto.html#7957" class="Bound">hole</a> <a id="7962" class="Symbol">=</a>
    <a id="7968" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Cubical.Structures.Auto.html#1197" class="Function">tTranspDesc</a> <a id="7989" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="7999" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="8008" class="Symbol">)</a> <a id="8010" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8014" class="Symbol">λ</a> <a id="8016" href="Cubical.Structures.Auto.html#8016" class="Bound">d</a> <a id="8018" class="Symbol">→</a>
    <a id="8024" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8032" href="Cubical.Structures.Auto.html#7957" class="Bound">hole</a> <a id="8037" class="Symbol">(</a><a id="8038" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="8044" class="Symbol">(</a><a id="8045" class="Keyword">quote</a> <a id="8051" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a><a id="8074" class="Symbol">)</a> <a id="8076" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8078" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8083" href="Cubical.Structures.Auto.html#8016" class="Bound">d</a> <a id="8085" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8086" class="Symbol">)</a> <a id="8088" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="8095" href="Cubical.Structures.Auto.html#4744" class="Function">autoTranspDesc&#39;</a> <a id="8111" href="Cubical.Structures.Auto.html#7955" class="Bound">t</a> <a id="8113" href="Cubical.Structures.Auto.html#8016" class="Bound">d</a>

  <a id="8118" class="Comment">-- (S : Type ℓ → Type ℓ₁) → Desc ℓ</a>
  <a id="autoDesc"></a><a id="8155" href="Cubical.Structures.Auto.html#8155" class="Macro">autoDesc</a> <a id="8164" class="Symbol">:</a> <a id="8166" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8182" class="Symbol">→</a> <a id="8184" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8189" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8196" href="Cubical.Structures.Auto.html#8155" class="Macro">autoDesc</a> <a id="8205" class="Symbol">=</a> <a id="8207" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a>

  <a id="8220" class="Comment">-- (S : Type ℓ → Type ℓ₁) → (Type ℓ → Type ℓ₁)</a>
  <a id="8269" class="Comment">-- Removes Transp[_] annotations</a>
  <a id="AutoStructure"></a><a id="8304" href="Cubical.Structures.Auto.html#8304" class="Macro">AutoStructure</a> <a id="8318" class="Symbol">:</a> <a id="8320" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8327" class="Symbol">→</a> <a id="8329" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8336" class="Symbol">→</a> <a id="8338" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8343" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8350" href="Cubical.Structures.Auto.html#8304" class="Macro">AutoStructure</a> <a id="8364" href="Cubical.Structures.Auto.html#8364" class="Bound">t</a> <a id="8366" href="Cubical.Structures.Auto.html#8366" class="Bound">hole</a> <a id="8371" class="Symbol">=</a>
    <a id="8377" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8385" class="Symbol">(</a><a id="8386" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="8392" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8402" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8412" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="8421" class="Symbol">)</a> <a id="8423" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8427" class="Symbol">λ</a> <a id="8429" href="Cubical.Structures.Auto.html#8429" class="Bound">d</a> <a id="8431" class="Symbol">→</a>
    <a id="8437" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8445" href="Cubical.Structures.Auto.html#8366" class="Bound">hole</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="8457" class="Symbol">(</a><a id="8458" class="Keyword">quote</a> <a id="8464" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a><a id="8478" class="Symbol">)</a> <a id="8480" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8482" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8487" href="Cubical.Structures.Auto.html#8429" class="Bound">d</a> <a id="8489" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8490" class="Symbol">)</a> <a id="8492" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="8499" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="8509" href="Cubical.Structures.Auto.html#8364" class="Bound">t</a> <a id="8511" href="Cubical.Structures.Auto.html#8429" class="Bound">d</a>

  <a id="8516" class="Comment">-- (S : Type ℓ → Type ℓ₁) → StrEquiv (AutoStructure S) _</a>
  <a id="AutoEquivStr"></a><a id="8575" href="Cubical.Structures.Auto.html#8575" class="Macro">AutoEquivStr</a> <a id="8588" class="Symbol">:</a> <a id="8590" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8597" class="Symbol">→</a> <a id="8599" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8606" class="Symbol">→</a> <a id="8608" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8613" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8620" href="Cubical.Structures.Auto.html#8575" class="Macro">AutoEquivStr</a> <a id="8633" href="Cubical.Structures.Auto.html#8633" class="Bound">t</a> <a id="8635" href="Cubical.Structures.Auto.html#8635" class="Bound">hole</a> <a id="8640" class="Symbol">=</a>
    <a id="8646" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8654" class="Symbol">(</a><a id="8655" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="8661" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8671" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8681" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="8690" class="Symbol">)</a> <a id="8692" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8696" class="Symbol">λ</a> <a id="8698" href="Cubical.Structures.Auto.html#8698" class="Bound">d</a> <a id="8700" class="Symbol">→</a>
    <a id="8706" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="8714" href="Cubical.Structures.Auto.html#8635" class="Bound">hole</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="8726" class="Symbol">(</a><a id="8727" class="Keyword">quote</a> <a id="8733" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a><a id="8746" class="Symbol">)</a> <a id="8748" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="8750" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="8755" href="Cubical.Structures.Auto.html#8698" class="Bound">d</a> <a id="8757" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="8758" class="Symbol">)</a> <a id="8760" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="8767" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="8777" href="Cubical.Structures.Auto.html#8633" class="Bound">t</a> <a id="8779" href="Cubical.Structures.Auto.html#8698" class="Bound">d</a>

  <a id="8784" class="Comment">-- (S : Type ℓ → Type ℓ₁) → UnivalentStr (AutoStructure S) (AutoEquivStr S)</a>
  <a id="autoUnivalentStr"></a><a id="8862" href="Cubical.Structures.Auto.html#8862" class="Macro">autoUnivalentStr</a> <a id="8879" class="Symbol">:</a> <a id="8881" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8888" class="Symbol">→</a> <a id="8890" href="Agda.Builtin.Reflection.html#5010" class="Datatype">R.Term</a> <a id="8897" class="Symbol">→</a> <a id="8899" href="Agda.Builtin.Reflection.html#8634" class="Postulate">R.TC</a> <a id="8904" href="Cubical.Data.Unit.Base.html#149" class="Record">Unit</a>
  <a id="8911" href="Cubical.Structures.Auto.html#8862" class="Macro">autoUnivalentStr</a> <a id="8928" href="Cubical.Structures.Auto.html#8928" class="Bound">t</a> <a id="8930" href="Cubical.Structures.Auto.html#8930" class="Bound">hole</a> <a id="8935" class="Symbol">=</a>
    <a id="8941" href="Cubical.Reflection.Base.html#1001" class="Function">newMeta</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Cubical.Structures.Auto.html#1301" class="Function">tDesc</a> <a id="8956" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8966" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a> <a id="8976" href="Agda.Builtin.Reflection.html#5611" class="InductiveConstructor">R.unknown</a><a id="8985" class="Symbol">)</a> <a id="8987" href="Cubical.Reflection.Base.html#295" class="Function Operator">&gt;&gt;=</a> <a id="8991" class="Symbol">λ</a> <a id="8993" href="Cubical.Structures.Auto.html#8993" class="Bound">d</a> <a id="8995" class="Symbol">→</a>
    <a id="9001" href="Agda.Builtin.Reflection.html#8807" class="Postulate">R.unify</a> <a id="9009" href="Cubical.Structures.Auto.html#8930" class="Bound">hole</a> <a id="9014" class="Symbol">(</a><a id="9015" href="Agda.Builtin.Reflection.html#5268" class="InductiveConstructor">R.def</a> <a id="9021" class="Symbol">(</a><a id="9022" class="Keyword">quote</a> <a id="9028" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a><a id="9045" class="Symbol">)</a> <a id="9047" href="Cubical.Data.List.Base.html#299" class="Function Operator">[</a> <a id="9049" href="Cubical.Reflection.Base.html#611" class="InductiveConstructor">varg</a> <a id="9054" href="Cubical.Structures.Auto.html#8993" class="Bound">d</a> <a id="9056" href="Cubical.Data.List.Base.html#299" class="Function Operator">]</a><a id="9057" class="Symbol">)</a> <a id="9059" href="Cubical.Reflection.Base.html#331" class="Function Operator">&gt;&gt;</a>
    <a id="9066" href="Cubical.Structures.Auto.html#7158" class="Function">autoDesc&#39;</a> <a id="9076" href="Cubical.Structures.Auto.html#8928" class="Bound">t</a> <a id="9078" href="Cubical.Structures.Auto.html#8993" class="Bound">d</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Axioms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Axioms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Add axioms (i.e., propositions) to a structure S without changing the definition of structured equivalence.

X ↦ Σ[ s ∈ S X ] (P X s) where (P X s) is a proposition for all X and s.

-}</a>
<a id="191" class="Keyword">module</a> <a id="198" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a> <a id="224" class="Keyword">where</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="582" class="Keyword">private</a>
  <a id="592" class="Keyword">variable</a>
    <a id="605" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="607" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a> <a id="610" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a> <a id="614" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a> <a id="617" class="Symbol">:</a> <a id="619" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="AxiomsStructure"></a><a id="626" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="642" class="Symbol">:</a> <a id="644" class="Symbol">(</a><a id="645" href="Cubical.Structures.Axioms.html#645" class="Bound">S</a> <a id="647" class="Symbol">:</a> <a id="649" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="654" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="656" class="Symbol">→</a> <a id="658" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="663" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="665" class="Symbol">)</a>
  <a id="669" class="Symbol">(</a><a id="670" href="Cubical.Structures.Axioms.html#670" class="Bound">axioms</a> <a id="677" class="Symbol">:</a> <a id="679" class="Symbol">(</a><a id="680" href="Cubical.Structures.Axioms.html#680" class="Bound">X</a> <a id="682" class="Symbol">:</a> <a id="684" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="689" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" href="Cubical.Structures.Axioms.html#645" class="Bound">S</a> <a id="696" href="Cubical.Structures.Axioms.html#680" class="Bound">X</a> <a id="698" class="Symbol">→</a> <a id="700" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="705" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="707" class="Symbol">)</a>
  <a id="711" class="Symbol">→</a> <a id="713" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="718" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="720" class="Symbol">→</a> <a id="722" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="727" class="Symbol">(</a><a id="728" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="734" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a> <a id="737" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="739" class="Symbol">)</a>
<a id="741" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="757" href="Cubical.Structures.Axioms.html#757" class="Bound">S</a> <a id="759" href="Cubical.Structures.Axioms.html#759" class="Bound">axioms</a> <a id="766" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="768" class="Symbol">=</a> <a id="770" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="773" href="Cubical.Structures.Axioms.html#773" class="Bound">s</a> <a id="775" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="777" href="Cubical.Structures.Axioms.html#757" class="Bound">S</a> <a id="779" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="781" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="783" class="Symbol">(</a><a id="784" href="Cubical.Structures.Axioms.html#759" class="Bound">axioms</a> <a id="791" href="Cubical.Structures.Axioms.html#766" class="Bound">X</a> <a id="793" href="Cubical.Structures.Axioms.html#773" class="Bound">s</a><a id="794" class="Symbol">)</a>

<a id="AxiomsEquivStr"></a><a id="797" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="812" class="Symbol">:</a> <a id="814" class="Symbol">{</a><a id="815" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="817" class="Symbol">:</a> <a id="819" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="824" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="826" class="Symbol">→</a> <a id="828" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="833" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="835" class="Symbol">}</a> <a id="837" class="Symbol">(</a><a id="838" href="Cubical.Structures.Axioms.html#838" class="Bound">ι</a> <a id="840" class="Symbol">:</a> <a id="842" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="851" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="853" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="856" class="Symbol">)</a>
  <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Structures.Axioms.html#861" class="Bound">axioms</a> <a id="868" class="Symbol">:</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Structures.Axioms.html#871" class="Bound">X</a> <a id="873" class="Symbol">:</a> <a id="875" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="880" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="881" class="Symbol">)</a> <a id="883" class="Symbol">→</a> <a id="885" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="887" href="Cubical.Structures.Axioms.html#871" class="Bound">X</a> <a id="889" class="Symbol">→</a> <a id="891" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="896" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="898" class="Symbol">)</a>
  <a id="902" class="Symbol">→</a> <a id="904" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="913" class="Symbol">(</a><a id="914" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="930" href="Cubical.Structures.Axioms.html#815" class="Bound">S</a> <a id="932" href="Cubical.Structures.Axioms.html#861" class="Bound">axioms</a><a id="938" class="Symbol">)</a> <a id="940" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a>
<a id="944" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="959" href="Cubical.Structures.Axioms.html#959" class="Bound">ι</a> <a id="961" href="Cubical.Structures.Axioms.html#961" class="Bound">axioms</a> <a id="968" class="Symbol">(</a><a id="969" href="Cubical.Structures.Axioms.html#969" class="Bound">X</a> <a id="971" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="973" class="Symbol">(</a><a id="974" href="Cubical.Structures.Axioms.html#974" class="Bound">s</a> <a id="976" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="978" href="Cubical.Structures.Axioms.html#978" class="Bound">a</a><a id="979" class="Symbol">))</a> <a id="982" class="Symbol">(</a><a id="983" href="Cubical.Structures.Axioms.html#983" class="Bound">Y</a> <a id="985" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="987" class="Symbol">(</a><a id="988" href="Cubical.Structures.Axioms.html#988" class="Bound">t</a> <a id="990" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="992" href="Cubical.Structures.Axioms.html#992" class="Bound">b</a><a id="993" class="Symbol">))</a> <a id="996" href="Cubical.Structures.Axioms.html#996" class="Bound">e</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Cubical.Structures.Axioms.html#959" class="Bound">ι</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Cubical.Structures.Axioms.html#969" class="Bound">X</a> <a id="1005" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1007" href="Cubical.Structures.Axioms.html#974" class="Bound">s</a><a id="1008" class="Symbol">)</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Cubical.Structures.Axioms.html#983" class="Bound">Y</a> <a id="1013" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1015" href="Cubical.Structures.Axioms.html#988" class="Bound">t</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Cubical.Structures.Axioms.html#996" class="Bound">e</a>

<a id="axiomsUnivalentStr"></a><a id="1021" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="1040" class="Symbol">:</a> <a id="1042" class="Symbol">{</a><a id="1043" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1052" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1054" class="Symbol">→</a> <a id="1056" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1061" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="1063" class="Symbol">}</a>
  <a id="1067" class="Symbol">(</a><a id="1068" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a> <a id="1070" class="Symbol">:</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Cubical.Structures.Axioms.html#1073" class="Bound">A</a> <a id="1075" href="Cubical.Structures.Axioms.html#1075" class="Bound">B</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1091" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1093" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Cubical.Structures.Axioms.html#1073" class="Bound">A</a> <a id="1100" class="Symbol">.</a><a id="1101" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1105" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1107" href="Cubical.Structures.Axioms.html#1075" class="Bound">B</a> <a id="1109" class="Symbol">.</a><a id="1110" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1121" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="1124" class="Symbol">)</a>
  <a id="1128" class="Symbol">{</a><a id="1129" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Structures.Axioms.html#1139" class="Bound">X</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1148" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1149" class="Symbol">)</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1155" href="Cubical.Structures.Axioms.html#1139" class="Bound">X</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1164" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="1166" class="Symbol">}</a>
  <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Structures.Axioms.html#1171" class="Bound">axioms-are-Props</a> <a id="1188" class="Symbol">:</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1200" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Cubical.Structures.Axioms.html#1204" class="Bound">s</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1210" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a> <a id="1230" href="Cubical.Structures.Axioms.html#1191" class="Bound">X</a> <a id="1232" href="Cubical.Structures.Axioms.html#1204" class="Bound">s</a><a id="1233" class="Symbol">))</a>
  <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Structures.Axioms.html#1239" class="Bound">θ</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1256" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1258" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a><a id="1259" class="Symbol">)</a>
  <a id="1263" class="Symbol">→</a> <a id="1265" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1295" href="Cubical.Structures.Axioms.html#1043" class="Bound">S</a> <a id="1297" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a><a id="1303" class="Symbol">)</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="1321" href="Cubical.Structures.Axioms.html#1068" class="Bound">ι</a> <a id="1323" href="Cubical.Structures.Axioms.html#1129" class="Bound">axioms</a><a id="1329" class="Symbol">)</a>
<a id="1331" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">S</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a><a id="1356" class="Symbol">}</a> <a id="1358" href="Cubical.Structures.Axioms.html#1358" class="Bound">ι</a> <a id="1360" class="Symbol">{</a><a id="1361" class="Argument">axioms</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a><a id="1376" class="Symbol">}</a> <a id="1378" href="Cubical.Structures.Axioms.html#1378" class="Bound">axioms-are-Props</a> <a id="1395" href="Cubical.Structures.Axioms.html#1395" class="Bound">θ</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Cubical.Structures.Axioms.html#1398" class="Bound">X</a> <a id="1400" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1402" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1404" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1406" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a><a id="1407" class="Symbol">}</a> <a id="1409" class="Symbol">{</a><a id="1410" href="Cubical.Structures.Axioms.html#1410" class="Bound">Y</a> <a id="1412" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1414" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1418" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a><a id="1419" class="Symbol">}</a> <a id="1421" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1423" class="Symbol">=</a>
  <a id="1427" href="Cubical.Structures.Axioms.html#1358" class="Bound">ι</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.Structures.Axioms.html#1398" class="Bound">X</a> <a id="1432" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1434" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Cubical.Structures.Axioms.html#1410" class="Bound">Y</a> <a id="1440" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1442" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a><a id="1443" class="Symbol">)</a> <a id="1445" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a>
    <a id="1451" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1454" href="Cubical.Structures.Axioms.html#1395" class="Bound">θ</a> <a id="1456" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1458" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="1462" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1468" class="Symbol">(λ</a> <a id="1471" href="Cubical.Structures.Axioms.html#1471" class="Bound">i</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1481" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1483" href="Cubical.Structures.Axioms.html#1471" class="Bound">i</a><a id="1484" class="Symbol">))</a> <a id="1487" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1489" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a>
    <a id="1495" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1498" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.Data.Sigma.Properties.html#12477" class="Function">Σ-contractSnd</a> <a id="1522" class="Symbol">λ</a> <a id="1524" href="Cubical.Structures.Axioms.html#1524" class="Bound">_</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Cubical.Foundations.HLevels.html#11272" class="Function">isOfHLevelPathP&#39;</a> <a id="1545" class="Number">0</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Cubical.Structures.Axioms.html#1378" class="Bound">axioms-are-Props</a> <a id="1565" class="Symbol">_</a> <a id="1567" class="Symbol">_)</a> <a id="1570" class="Symbol">_</a> <a id="1572" class="Symbol">_)</a> <a id="1575" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="1579" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1582" href="Cubical.Structures.Axioms.html#1582" class="Bound">p</a> <a id="1584" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1586" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1592" class="Symbol">(λ</a> <a id="1595" href="Cubical.Structures.Axioms.html#1595" class="Bound">i</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1605" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1607" href="Cubical.Structures.Axioms.html#1595" class="Bound">i</a><a id="1608" class="Symbol">))</a> <a id="1611" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1613" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1615" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1617" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1623" class="Symbol">(λ</a> <a id="1626" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1641" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1643" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Cubical.Structures.Axioms.html#1582" class="Bound">p</a> <a id="1649" href="Cubical.Structures.Axioms.html#1626" class="Bound">i</a><a id="1650" class="Symbol">))</a> <a id="1653" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a> <a id="1655" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a>
    <a id="1661" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="1664" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a> <a id="1676" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
  <a id="1680" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1686" class="Symbol">(λ</a> <a id="1689" href="Cubical.Structures.Axioms.html#1689" class="Bound">i</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1709" href="Cubical.Structures.Axioms.html#1355" class="Bound">S</a> <a id="1711" href="Cubical.Structures.Axioms.html#1370" class="Bound">axioms</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1722" href="Cubical.Structures.Axioms.html#1421" class="Bound">e</a> <a id="1724" href="Cubical.Structures.Axioms.html#1689" class="Bound">i</a><a id="1725" class="Symbol">))</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Cubical.Structures.Axioms.html#1402" class="Bound">s</a> <a id="1731" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1733" href="Cubical.Structures.Axioms.html#1406" class="Bound">a</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Cubical.Structures.Axioms.html#1414" class="Bound">t</a> <a id="1739" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1741" href="Cubical.Structures.Axioms.html#1418" class="Bound">b</a><a id="1742" class="Symbol">)</a>
  <a id="1746" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

<a id="inducedStructure"></a><a id="1749" href="Cubical.Structures.Axioms.html#1749" class="Function">inducedStructure</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1778" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1787" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="1789" class="Symbol">}</a>
  <a id="1793" class="Symbol">{</a><a id="1794" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Cubical.Structures.Axioms.html#1799" class="Bound">A</a> <a id="1801" href="Cubical.Structures.Axioms.html#1801" class="Bound">B</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1817" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1819" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Cubical.Structures.Axioms.html#1799" class="Bound">A</a> <a id="1826" class="Symbol">.</a><a id="1827" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1831" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1833" href="Cubical.Structures.Axioms.html#1801" class="Bound">B</a> <a id="1835" class="Symbol">.</a><a id="1836" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1840" class="Symbol">→</a> <a id="1842" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1847" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="1850" class="Symbol">}</a>
  <a id="1854" class="Symbol">(</a><a id="1855" href="Cubical.Structures.Axioms.html#1855" class="Bound">θ</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1872" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1874" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a><a id="1875" class="Symbol">)</a>
  <a id="1879" class="Symbol">{</a><a id="1880" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a> <a id="1887" class="Symbol">:</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Cubical.Structures.Axioms.html#1890" class="Bound">X</a> <a id="1892" class="Symbol">:</a> <a id="1894" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1899" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1906" href="Cubical.Structures.Axioms.html#1890" class="Bound">X</a> <a id="1908" class="Symbol">→</a> <a id="1910" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1915" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="1917" class="Symbol">}</a>
  <a id="1921" class="Symbol">(</a><a id="1922" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1938" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="1957" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="1959" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a><a id="1965" class="Symbol">))</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Cubical.Structures.Axioms.html#1969" class="Bound">B</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="1985" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="1987" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a><a id="1988" class="Symbol">)</a>
  <a id="1992" class="Symbol">→</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="1999" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="2001" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2003" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2007" href="Cubical.Structures.Axioms.html#1922" class="Bound">A</a> <a id="2009" class="Symbol">.</a><a id="2010" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2013" class="Symbol">)</a> <a id="2015" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="2018" href="Cubical.Structures.Axioms.html#1794" class="Bound">ι</a> <a id="2020" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="2022" href="Cubical.Structures.Axioms.html#1969" class="Bound">B</a>
  <a id="2026" class="Symbol">→</a> <a id="2028" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2040" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="2059" href="Cubical.Structures.Axioms.html#1769" class="Bound">S</a> <a id="2061" href="Cubical.Structures.Axioms.html#1880" class="Bound">axioms</a><a id="2067" class="Symbol">)</a>
<a id="2069" href="Cubical.Structures.Axioms.html#1749" class="Function">inducedStructure</a> <a id="2086" href="Cubical.Structures.Axioms.html#2086" class="Bound">θ</a> <a id="2088" class="Symbol">{</a><a id="2089" href="Cubical.Structures.Axioms.html#2089" class="Bound">axioms</a><a id="2095" class="Symbol">}</a> <a id="2097" href="Cubical.Structures.Axioms.html#2097" class="Bound">A</a> <a id="2099" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2101" href="Cubical.Structures.Axioms.html#2101" class="Bound">eqv</a> <a id="2105" class="Symbol">=</a>
  <a id="2109" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2111" class="Symbol">.</a><a id="2112" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2116" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2118" href="Cubical.Structures.Axioms.html#2099" class="Bound">B</a> <a id="2120" class="Symbol">.</a><a id="2121" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2125" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2127" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2142" href="Cubical.Structures.Axioms.html#2089" class="Bound">axioms</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="2155" href="Cubical.Structures.Axioms.html#2086" class="Bound">θ</a> <a id="2157" class="Symbol">_</a> <a id="2159" class="Symbol">_</a> <a id="2161" href="Cubical.Structures.Axioms.html#2101" class="Bound">eqv</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Cubical.Structures.Axioms.html#2097" class="Bound">A</a> <a id="2169" class="Symbol">.</a><a id="2170" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2174" class="Symbol">.</a><a id="2175" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2178" class="Symbol">)</a>

<a id="transferAxioms"></a><a id="2181" href="Cubical.Structures.Axioms.html#2181" class="Function">transferAxioms</a> <a id="2196" class="Symbol">:</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2208" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2217" href="Cubical.Structures.Axioms.html#607" class="Generalizable">ℓ₁</a><a id="2219" class="Symbol">}</a>
  <a id="2223" class="Symbol">{</a><a id="2224" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Cubical.Structures.Axioms.html#2229" class="Bound">A</a> <a id="2231" href="Cubical.Structures.Axioms.html#2231" class="Bound">B</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2247" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2249" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Cubical.Structures.Axioms.html#2229" class="Bound">A</a> <a id="2256" class="Symbol">.</a><a id="2257" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2261" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2263" href="Cubical.Structures.Axioms.html#2231" class="Bound">B</a> <a id="2265" class="Symbol">.</a><a id="2266" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2277" href="Cubical.Structures.Axioms.html#610" class="Generalizable">ℓ₁&#39;</a><a id="2280" class="Symbol">}</a>
  <a id="2284" class="Symbol">(</a><a id="2285" href="Cubical.Structures.Axioms.html#2285" class="Bound">θ</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2302" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2304" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a><a id="2305" class="Symbol">)</a>
  <a id="2309" class="Symbol">{</a><a id="2310" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a> <a id="2317" class="Symbol">:</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Cubical.Structures.Axioms.html#2320" class="Bound">X</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2329" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a><a id="2330" class="Symbol">)</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2336" href="Cubical.Structures.Axioms.html#2320" class="Bound">X</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2345" href="Cubical.Structures.Axioms.html#614" class="Generalizable">ℓ₂</a><a id="2347" class="Symbol">}</a>
  <a id="2351" class="Symbol">(</a><a id="2352" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2368" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="2387" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a> <a id="2389" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a><a id="2395" class="Symbol">))</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a> <a id="2401" class="Symbol">:</a> <a id="2403" href="Cubical.Foundations.Structure.html#378" class="Function">TypeWithStr</a> <a id="2415" href="Cubical.Structures.Axioms.html#605" class="Generalizable">ℓ</a> <a id="2417" href="Cubical.Structures.Axioms.html#2199" class="Bound">S</a><a id="2418" class="Symbol">)</a>
  <a id="2422" class="Symbol">→</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Cubical.Foundations.Structure.html#1009" class="Function">typ</a> <a id="2429" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2431" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2433" href="Cubical.Foundations.Structure.html#1051" class="Function">str</a> <a id="2437" href="Cubical.Structures.Axioms.html#2352" class="Bound">A</a> <a id="2439" class="Symbol">.</a><a id="2440" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2443" class="Symbol">)</a> <a id="2445" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="2448" href="Cubical.Structures.Axioms.html#2224" class="Bound">ι</a> <a id="2450" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="2452" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a>
  <a id="2456" class="Symbol">→</a> <a id="2458" href="Cubical.Structures.Axioms.html#2310" class="Bound">axioms</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2470" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a><a id="2471" class="Symbol">)</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2478" href="Cubical.Structures.Axioms.html#2399" class="Bound">B</a><a id="2479" class="Symbol">)</a>
<a id="2481" href="Cubical.Structures.Axioms.html#2181" class="Function">transferAxioms</a> <a id="2496" href="Cubical.Structures.Axioms.html#2496" class="Bound">θ</a> <a id="2498" class="Symbol">{</a><a id="2499" href="Cubical.Structures.Axioms.html#2499" class="Bound">axioms</a><a id="2505" class="Symbol">}</a> <a id="2507" href="Cubical.Structures.Axioms.html#2507" class="Bound">A</a> <a id="2509" href="Cubical.Structures.Axioms.html#2509" class="Bound">B</a> <a id="2511" href="Cubical.Structures.Axioms.html#2511" class="Bound">eqv</a> <a id="2515" class="Symbol">=</a>
  <a id="2519" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2534" href="Cubical.Structures.Axioms.html#2499" class="Bound">axioms</a><a id="2540" class="Symbol">)</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Cubical.Foundations.SIP.html#4291" class="Function">sip</a> <a id="2547" href="Cubical.Structures.Axioms.html#2496" class="Bound">θ</a> <a id="2549" class="Symbol">_</a> <a id="2551" class="Symbol">_</a> <a id="2553" href="Cubical.Structures.Axioms.html#2511" class="Bound">eqv</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Cubical.Structures.Axioms.html#2507" class="Bound">A</a> <a id="2561" class="Symbol">.</a><a id="2562" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2566" class="Symbol">.</a><a id="2567" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2570" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Constant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Constant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Constant structure: _ ↦ A

-}</a>
<a id="35" class="Keyword">module</a> <a id="42" href="Cubical.Structures.Constant.html" class="Module">Cubical.Structures.Constant</a> <a id="70" class="Keyword">where</a>

<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="193" class="Keyword">private</a>
  <a id="203" class="Keyword">variable</a>
    <a id="216" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a> <a id="218" href="Cubical.Structures.Constant.html#218" class="Generalizable">ℓ&#39;</a> <a id="221" class="Symbol">:</a> <a id="223" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="230" class="Comment">-- Structured isomorphisms</a>

<a id="258" class="Keyword">module</a> <a id="265" href="Cubical.Structures.Constant.html#265" class="Module">_</a> <a id="267" class="Symbol">(</a><a id="268" href="Cubical.Structures.Constant.html#268" class="Bound">A</a> <a id="270" class="Symbol">:</a> <a id="272" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="277" href="Cubical.Structures.Constant.html#218" class="Generalizable">ℓ&#39;</a><a id="279" class="Symbol">)</a> <a id="281" class="Keyword">where</a>

  <a id="290" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="308" class="Symbol">:</a> <a id="310" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="315" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a> <a id="317" class="Symbol">→</a> <a id="319" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="324" href="Cubical.Structures.Constant.html#277" class="Bound">ℓ&#39;</a>
  <a id="329" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="347" class="Symbol">_</a> <a id="349" class="Symbol">=</a> <a id="351" href="Cubical.Structures.Constant.html#268" class="Bound">A</a>

  <a id="356" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a> <a id="373" class="Symbol">:</a> <a id="375" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="384" class="Symbol">{</a><a id="385" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="386" class="Symbol">}</a> <a id="388" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="406" href="Cubical.Structures.Constant.html#277" class="Bound">ℓ&#39;</a>
  <a id="411" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a> <a id="428" class="Symbol">(_</a> <a id="431" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="433" href="Cubical.Structures.Constant.html#433" class="Bound">a</a><a id="434" class="Symbol">)</a> <a id="436" class="Symbol">(_</a> <a id="439" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="441" href="Cubical.Structures.Constant.html#441" class="Bound">a&#39;</a><a id="443" class="Symbol">)</a> <a id="445" class="Symbol">_</a> <a id="447" class="Symbol">=</a> <a id="449" href="Cubical.Structures.Constant.html#433" class="Bound">a</a> <a id="451" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="453" href="Cubical.Structures.Constant.html#441" class="Bound">a&#39;</a>

  <a id="459" href="Cubical.Structures.Constant.html#459" class="Function">constantUnivalentStr</a> <a id="480" class="Symbol">:</a> <a id="482" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="495" class="Symbol">{</a><a id="496" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="497" class="Symbol">}</a> <a id="499" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a> <a id="517" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a>
  <a id="536" href="Cubical.Structures.Constant.html#459" class="Function">constantUnivalentStr</a> <a id="557" href="Cubical.Structures.Constant.html#557" class="Bound">e</a> <a id="559" class="Symbol">=</a> <a id="561" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="569" class="Symbol">_</a>

  <a id="574" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a> <a id="594" class="Symbol">:</a> <a id="596" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="608" class="Symbol">{</a><a id="609" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="610" class="Symbol">}</a> <a id="612" href="Cubical.Structures.Constant.html#290" class="Function">ConstantStructure</a>
  <a id="632" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a> <a id="652" href="Cubical.Structures.Constant.html#652" class="Bound">e</a> <a id="654" class="Symbol">=</a> <a id="656" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="664" class="Symbol">_</a>

  <a id="669" href="Cubical.Structures.Constant.html#669" class="Function">constantTransportStr</a> <a id="690" class="Symbol">:</a> <a id="692" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="705" class="Symbol">{</a><a id="706" href="Cubical.Structures.Constant.html#216" class="Generalizable">ℓ</a><a id="707" class="Symbol">}</a> <a id="709" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a>
  <a id="731" href="Cubical.Structures.Constant.html#669" class="Function">constantTransportStr</a> <a id="752" href="Cubical.Structures.Constant.html#752" class="Bound">e</a> <a id="754" class="Symbol">_</a> <a id="756" class="Symbol">=</a> <a id="758" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="762" class="Symbol">(</a><a id="763" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="777" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Functions between structures S and T: X ↦ S X → T X

-}</a>
<a id="61" class="Keyword">module</a> <a id="68" href="Cubical.Structures.Function.html" class="Module">Cubical.Structures.Function</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Cubical.Data.Vec.html" class="Module">Cubical.Data.Vec</a>

<a id="527" class="Keyword">private</a>
  <a id="537" class="Keyword">variable</a>
    <a id="550" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="552" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="555" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a> <a id="559" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a> <a id="562" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="575" class="Comment">-- General function structure</a>

<a id="FunctionStructure"></a><a id="606" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="624" class="Symbol">:</a> <a id="626" class="Symbol">(</a><a id="627" href="Cubical.Structures.Function.html#627" class="Bound">S</a> <a id="629" class="Symbol">:</a> <a id="631" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="636" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="638" class="Symbol">→</a> <a id="640" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="645" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">(</a><a id="650" href="Cubical.Structures.Function.html#650" class="Bound">T</a> <a id="652" class="Symbol">:</a> <a id="654" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="659" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="661" class="Symbol">→</a> <a id="663" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="668" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="670" class="Symbol">)</a>
  <a id="674" class="Symbol">→</a> <a id="676" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="681" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="683" class="Symbol">→</a> <a id="685" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="690" class="Symbol">(</a><a id="691" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="697" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="700" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="702" class="Symbol">)</a>
<a id="704" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="722" href="Cubical.Structures.Function.html#722" class="Bound">S</a> <a id="724" href="Cubical.Structures.Function.html#724" class="Bound">T</a> <a id="726" href="Cubical.Structures.Function.html#726" class="Bound">X</a> <a id="728" class="Symbol">=</a> <a id="730" href="Cubical.Structures.Function.html#722" class="Bound">S</a> <a id="732" href="Cubical.Structures.Function.html#726" class="Bound">X</a> <a id="734" class="Symbol">→</a> <a id="736" href="Cubical.Structures.Function.html#724" class="Bound">T</a> <a id="738" href="Cubical.Structures.Function.html#726" class="Bound">X</a>

<a id="FunctionEquivStr"></a><a id="741" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="758" class="Symbol">:</a> <a id="760" class="Symbol">{</a><a id="761" href="Cubical.Structures.Function.html#761" class="Bound">S</a> <a id="763" class="Symbol">:</a> <a id="765" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="770" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="772" class="Symbol">→</a> <a id="774" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="779" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">{</a><a id="784" href="Cubical.Structures.Function.html#784" class="Bound">T</a> <a id="786" class="Symbol">:</a> <a id="788" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="793" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="795" class="Symbol">→</a> <a id="797" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="802" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="804" class="Symbol">}</a>
  <a id="808" class="Symbol">→</a> <a id="810" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="819" href="Cubical.Structures.Function.html#761" class="Bound">S</a> <a id="821" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a> <a id="825" class="Symbol">→</a> <a id="827" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="836" href="Cubical.Structures.Function.html#784" class="Bound">T</a> <a id="838" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a>
  <a id="844" class="Symbol">→</a> <a id="846" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="855" class="Symbol">(</a><a id="856" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="874" href="Cubical.Structures.Function.html#761" class="Bound">S</a> <a id="876" href="Cubical.Structures.Function.html#784" class="Bound">T</a><a id="877" class="Symbol">)</a> <a id="879" class="Symbol">(</a><a id="880" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="886" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="889" class="Symbol">(</a><a id="890" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="896" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a> <a id="900" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="903" class="Symbol">))</a>
<a id="906" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="923" class="Symbol">{</a><a id="924" class="Argument">S</a> <a id="926" class="Symbol">=</a> <a id="928" href="Cubical.Structures.Function.html#928" class="Bound">S</a><a id="929" class="Symbol">}</a> <a id="931" class="Symbol">{</a><a id="932" href="Cubical.Structures.Function.html#932" class="Bound">T</a><a id="933" class="Symbol">}</a> <a id="935" href="Cubical.Structures.Function.html#935" class="Bound">ι₁</a> <a id="938" href="Cubical.Structures.Function.html#938" class="Bound">ι₂</a> <a id="941" class="Symbol">(</a><a id="942" href="Cubical.Structures.Function.html#942" class="Bound">X</a> <a id="944" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="946" href="Cubical.Structures.Function.html#946" class="Bound">f</a><a id="947" class="Symbol">)</a> <a id="949" class="Symbol">(</a><a id="950" href="Cubical.Structures.Function.html#950" class="Bound">Y</a> <a id="952" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="954" href="Cubical.Structures.Function.html#954" class="Bound">g</a><a id="955" class="Symbol">)</a> <a id="957" href="Cubical.Structures.Function.html#957" class="Bound">e</a> <a id="959" class="Symbol">=</a>
  <a id="963" class="Symbol">{</a><a id="964" href="Cubical.Structures.Function.html#964" class="Bound">s</a> <a id="966" class="Symbol">:</a> <a id="968" href="Cubical.Structures.Function.html#928" class="Bound">S</a> <a id="970" href="Cubical.Structures.Function.html#942" class="Bound">X</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">{</a><a id="974" href="Cubical.Structures.Function.html#974" class="Bound">t</a> <a id="976" class="Symbol">:</a> <a id="978" href="Cubical.Structures.Function.html#928" class="Bound">S</a> <a id="980" href="Cubical.Structures.Function.html#950" class="Bound">Y</a><a id="981" class="Symbol">}</a> <a id="983" class="Symbol">→</a> <a id="985" href="Cubical.Structures.Function.html#935" class="Bound">ι₁</a> <a id="988" class="Symbol">(</a><a id="989" href="Cubical.Structures.Function.html#942" class="Bound">X</a> <a id="991" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="993" href="Cubical.Structures.Function.html#964" class="Bound">s</a><a id="994" class="Symbol">)</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Structures.Function.html#950" class="Bound">Y</a> <a id="999" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1001" href="Cubical.Structures.Function.html#974" class="Bound">t</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Cubical.Structures.Function.html#957" class="Bound">e</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Cubical.Structures.Function.html#938" class="Bound">ι₂</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Cubical.Structures.Function.html#942" class="Bound">X</a> <a id="1014" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1016" href="Cubical.Structures.Function.html#946" class="Bound">f</a> <a id="1018" href="Cubical.Structures.Function.html#964" class="Bound">s</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Cubical.Structures.Function.html#950" class="Bound">Y</a> <a id="1024" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1026" href="Cubical.Structures.Function.html#954" class="Bound">g</a> <a id="1028" href="Cubical.Structures.Function.html#974" class="Bound">t</a><a id="1029" class="Symbol">)</a> <a id="1031" href="Cubical.Structures.Function.html#957" class="Bound">e</a>

<a id="functionUnivalentStr"></a><a id="1034" href="Cubical.Structures.Function.html#1034" class="Function">functionUnivalentStr</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1067" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1076" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Cubical.Structures.Function.html#1081" class="Bound">T</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1090" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1099" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="1101" class="Symbol">}</a>
  <a id="1105" class="Symbol">(</a><a id="1106" href="Cubical.Structures.Function.html#1106" class="Bound">ι₁</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1120" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1122" href="Cubical.Structures.Function.html#555" class="Generalizable">ℓ₁&#39;</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Structures.Function.html#1128" class="Bound">θ₁</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1146" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1148" href="Cubical.Structures.Function.html#1106" class="Bound">ι₁</a><a id="1150" class="Symbol">)</a>
  <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Structures.Function.html#1155" class="Bound">ι₂</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1169" href="Cubical.Structures.Function.html#1081" class="Bound">T</a> <a id="1171" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Cubical.Structures.Function.html#1177" class="Bound">θ₂</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1195" href="Cubical.Structures.Function.html#1081" class="Bound">T</a> <a id="1197" href="Cubical.Structures.Function.html#1155" class="Bound">ι₂</a><a id="1199" class="Symbol">)</a>
  <a id="1203" class="Symbol">→</a> <a id="1205" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="1237" href="Cubical.Structures.Function.html#1058" class="Bound">S</a> <a id="1239" href="Cubical.Structures.Function.html#1081" class="Bound">T</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="1260" href="Cubical.Structures.Function.html#1106" class="Bound">ι₁</a> <a id="1263" href="Cubical.Structures.Function.html#1155" class="Bound">ι₂</a><a id="1265" class="Symbol">)</a>
<a id="1267" href="Cubical.Structures.Function.html#1034" class="Function">functionUnivalentStr</a> <a id="1288" href="Cubical.Structures.Function.html#1288" class="Bound">ι₁</a> <a id="1291" href="Cubical.Structures.Function.html#1291" class="Bound">θ₁</a> <a id="1294" href="Cubical.Structures.Function.html#1294" class="Bound">ι₂</a> <a id="1297" href="Cubical.Structures.Function.html#1297" class="Bound">θ₂</a> <a id="1300" href="Cubical.Structures.Function.html#1300" class="Bound">e</a> <a id="1302" class="Symbol">=</a>
  <a id="1306" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
    <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Cubical.Foundations.Equiv.html#7734" class="Function">equivImplicitΠCod</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Cubical.Foundations.Equiv.html#8657" class="Function">equiv→</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Cubical.Structures.Function.html#1291" class="Bound">θ₁</a> <a id="1370" href="Cubical.Structures.Function.html#1300" class="Bound">e</a><a id="1371" class="Symbol">)</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Cubical.Structures.Function.html#1297" class="Bound">θ₂</a> <a id="1377" href="Cubical.Structures.Function.html#1300" class="Bound">e</a><a id="1378" class="Symbol">))))</a>
    <a id="1387" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a>

<a id="functionEquivAction"></a><a id="1403" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="1423" class="Symbol">:</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Cubical.Structures.Function.html#1426" class="Bound">S</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1435" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1444" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="1446" class="Symbol">}</a> <a id="1448" class="Symbol">{</a><a id="1449" href="Cubical.Structures.Function.html#1449" class="Bound">T</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1458" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1467" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="1469" class="Symbol">}</a>
  <a id="1473" class="Symbol">→</a> <a id="1475" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1487" href="Cubical.Structures.Function.html#1426" class="Bound">S</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1503" href="Cubical.Structures.Function.html#1449" class="Bound">T</a>
  <a id="1507" class="Symbol">→</a> <a id="1509" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="1540" href="Cubical.Structures.Function.html#1426" class="Bound">S</a> <a id="1542" href="Cubical.Structures.Function.html#1449" class="Bound">T</a><a id="1543" class="Symbol">)</a>
<a id="1545" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="1565" href="Cubical.Structures.Function.html#1565" class="Bound">α₁</a> <a id="1568" href="Cubical.Structures.Function.html#1568" class="Bound">α₂</a> <a id="1571" href="Cubical.Structures.Function.html#1571" class="Bound">e</a> <a id="1573" class="Symbol">=</a> <a id="1575" href="Cubical.Foundations.Equiv.html#8657" class="Function">equiv→</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Cubical.Structures.Function.html#1565" class="Bound">α₁</a> <a id="1586" href="Cubical.Structures.Function.html#1571" class="Bound">e</a><a id="1587" class="Symbol">)</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Cubical.Structures.Function.html#1568" class="Bound">α₂</a> <a id="1593" href="Cubical.Structures.Function.html#1571" class="Bound">e</a><a id="1594" class="Symbol">)</a>

<a id="functionTransportStr"></a><a id="1597" href="Cubical.Structures.Function.html#1597" class="Function">functionTransportStr</a> <a id="1618" class="Symbol">:</a> <a id="1620" class="Symbol">{</a><a id="1621" href="Cubical.Structures.Function.html#1621" class="Bound">S</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1630" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1639" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">{</a><a id="1644" href="Cubical.Structures.Function.html#1644" class="Bound">T</a> <a id="1646" class="Symbol">:</a> <a id="1648" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1653" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1662" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="1664" class="Symbol">}</a>
  <a id="1668" class="Symbol">(</a><a id="1669" href="Cubical.Structures.Function.html#1669" class="Bound">α₁</a> <a id="1672" class="Symbol">:</a> <a id="1674" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1686" href="Cubical.Structures.Function.html#1621" class="Bound">S</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Cubical.Structures.Function.html#1690" class="Bound">τ₁</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1708" href="Cubical.Structures.Function.html#1669" class="Bound">α₁</a><a id="1710" class="Symbol">)</a>
  <a id="1714" class="Symbol">(</a><a id="1715" href="Cubical.Structures.Function.html#1715" class="Bound">α₂</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1732" href="Cubical.Structures.Function.html#1644" class="Bound">T</a><a id="1733" class="Symbol">)</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Cubical.Structures.Function.html#1736" class="Bound">τ₂</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1754" href="Cubical.Structures.Function.html#1715" class="Bound">α₂</a><a id="1756" class="Symbol">)</a>
  <a id="1760" class="Symbol">→</a> <a id="1762" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="1796" href="Cubical.Structures.Function.html#1669" class="Bound">α₁</a> <a id="1799" href="Cubical.Structures.Function.html#1715" class="Bound">α₂</a><a id="1801" class="Symbol">)</a>
<a id="1803" href="Cubical.Structures.Function.html#1597" class="Function">functionTransportStr</a> <a id="1824" class="Symbol">{</a><a id="1825" class="Argument">S</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Cubical.Structures.Function.html#1829" class="Bound">S</a><a id="1830" class="Symbol">}</a> <a id="1832" href="Cubical.Structures.Function.html#1832" class="Bound">α₁</a> <a id="1835" href="Cubical.Structures.Function.html#1835" class="Bound">τ₁</a> <a id="1838" href="Cubical.Structures.Function.html#1838" class="Bound">α₂</a> <a id="1841" href="Cubical.Structures.Function.html#1841" class="Bound">τ₂</a> <a id="1844" href="Cubical.Structures.Function.html#1844" class="Bound">e</a> <a id="1846" href="Cubical.Structures.Function.html#1846" class="Bound">f</a> <a id="1848" class="Symbol">=</a>
  <a id="1852" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1859" class="Symbol">λ</a> <a id="1861" href="Cubical.Structures.Function.html#1861" class="Bound">t</a> <a id="1863" class="Symbol">→</a>
  <a id="1867" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Cubical.Structures.Function.html#1838" class="Bound">α₂</a> <a id="1886" href="Cubical.Structures.Function.html#1844" class="Bound">e</a><a id="1887" class="Symbol">)</a> <a id="1889" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1891" href="Cubical.Structures.Function.html#1846" class="Bound">f</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Cubical.Foundations.SIP.html#3742" class="Function">invTransportStr</a> <a id="1911" href="Cubical.Structures.Function.html#1832" class="Bound">α₁</a> <a id="1914" href="Cubical.Structures.Function.html#1835" class="Bound">τ₁</a> <a id="1917" href="Cubical.Structures.Function.html#1844" class="Bound">e</a> <a id="1919" href="Cubical.Structures.Function.html#1861" class="Bound">t</a><a id="1920" class="Symbol">)</a>
  <a id="1924" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1926" href="Cubical.Structures.Function.html#1841" class="Bound">τ₂</a> <a id="1929" href="Cubical.Structures.Function.html#1844" class="Bound">e</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Cubical.Structures.Function.html#1846" class="Bound">f</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Cubical.Foundations.Transport.html#1001" class="Function">subst⁻</a> <a id="1942" href="Cubical.Structures.Function.html#1829" class="Bound">S</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1948" href="Cubical.Structures.Function.html#1844" class="Bound">e</a><a id="1949" class="Symbol">)</a> <a id="1951" href="Cubical.Structures.Function.html#1861" class="Bound">t</a><a id="1952" class="Symbol">))</a>

<a id="1956" class="Comment">-- Definition of structured equivalence using an action in the domain</a>

<a id="FunctionEquivStr+"></a><a id="2027" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="2045" class="Symbol">:</a> <a id="2047" class="Symbol">{</a><a id="2048" href="Cubical.Structures.Function.html#2048" class="Bound">S</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2057" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2066" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="2068" class="Symbol">}</a> <a id="2070" class="Symbol">{</a><a id="2071" href="Cubical.Structures.Function.html#2071" class="Bound">T</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2080" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2089" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="2091" class="Symbol">}</a>
  <a id="2095" class="Symbol">→</a> <a id="2097" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2109" href="Cubical.Structures.Function.html#2048" class="Bound">S</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2122" href="Cubical.Structures.Function.html#2071" class="Bound">T</a> <a id="2124" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a>
  <a id="2130" class="Symbol">→</a> <a id="2132" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="2160" href="Cubical.Structures.Function.html#2048" class="Bound">S</a> <a id="2162" href="Cubical.Structures.Function.html#2071" class="Bound">T</a><a id="2163" class="Symbol">)</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2172" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a> <a id="2175" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="2198" class="Symbol">{</a><a id="2199" class="Argument">S</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="Cubical.Structures.Function.html#2203" class="Bound">S</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Cubical.Structures.Function.html#2207" class="Bound">T</a><a id="2208" class="Symbol">}</a> <a id="2210" href="Cubical.Structures.Function.html#2210" class="Bound">α₁</a> <a id="2213" href="Cubical.Structures.Function.html#2213" class="Bound">ι₂</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Cubical.Structures.Function.html#2217" class="Bound">X</a> <a id="2219" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2221" href="Cubical.Structures.Function.html#2221" class="Bound">f</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Cubical.Structures.Function.html#2225" class="Bound">Y</a> <a id="2227" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2229" href="Cubical.Structures.Function.html#2229" class="Bound">g</a><a id="2230" class="Symbol">)</a> <a id="2232" href="Cubical.Structures.Function.html#2232" class="Bound">e</a> <a id="2234" class="Symbol">=</a>
  <a id="2238" class="Symbol">(</a><a id="2239" href="Cubical.Structures.Function.html#2239" class="Bound">s</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Cubical.Structures.Function.html#2203" class="Bound">S</a> <a id="2245" href="Cubical.Structures.Function.html#2217" class="Bound">X</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Cubical.Structures.Function.html#2213" class="Bound">ι₂</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Cubical.Structures.Function.html#2217" class="Bound">X</a> <a id="2256" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2258" href="Cubical.Structures.Function.html#2221" class="Bound">f</a> <a id="2260" href="Cubical.Structures.Function.html#2239" class="Bound">s</a><a id="2261" class="Symbol">)</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Cubical.Structures.Function.html#2225" class="Bound">Y</a> <a id="2266" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2268" href="Cubical.Structures.Function.html#2229" class="Bound">g</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Cubical.Structures.Function.html#2210" class="Bound">α₁</a> <a id="2284" href="Cubical.Structures.Function.html#2232" class="Bound">e</a><a id="2285" class="Symbol">)</a> <a id="2287" href="Cubical.Structures.Function.html#2239" class="Bound">s</a><a id="2288" class="Symbol">))</a> <a id="2291" href="Cubical.Structures.Function.html#2232" class="Bound">e</a>

<a id="functionUnivalentStr+"></a><a id="2294" href="Cubical.Structures.Function.html#2294" class="Function">functionUnivalentStr+</a> <a id="2316" class="Symbol">:</a> <a id="2318" class="Symbol">{</a><a id="2319" href="Cubical.Structures.Function.html#2319" class="Bound">S</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2328" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2337" href="Cubical.Structures.Function.html#552" class="Generalizable">ℓ₁</a><a id="2339" class="Symbol">}</a> <a id="2341" class="Symbol">{</a><a id="2342" href="Cubical.Structures.Function.html#2342" class="Bound">T</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2351" href="Cubical.Structures.Function.html#550" class="Generalizable">ℓ</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2360" href="Cubical.Structures.Function.html#559" class="Generalizable">ℓ₂</a><a id="2362" class="Symbol">}</a>
  <a id="2366" class="Symbol">(</a><a id="2367" href="Cubical.Structures.Function.html#2367" class="Bound">α₁</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2384" href="Cubical.Structures.Function.html#2319" class="Bound">S</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Cubical.Structures.Function.html#2388" class="Bound">τ₁</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="2406" href="Cubical.Structures.Function.html#2367" class="Bound">α₁</a><a id="2408" class="Symbol">)</a>
  <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Structures.Function.html#2413" class="Bound">ι₂</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2427" href="Cubical.Structures.Function.html#2342" class="Bound">T</a> <a id="2429" href="Cubical.Structures.Function.html#562" class="Generalizable">ℓ₂&#39;</a><a id="2432" class="Symbol">)</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Cubical.Structures.Function.html#2435" class="Bound">θ₂</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2453" href="Cubical.Structures.Function.html#2342" class="Bound">T</a> <a id="2455" href="Cubical.Structures.Function.html#2413" class="Bound">ι₂</a><a id="2457" class="Symbol">)</a>
  <a id="2461" class="Symbol">→</a> <a id="2463" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="2476" class="Symbol">(</a><a id="2477" href="Cubical.Structures.Function.html#606" class="Function">FunctionStructure</a> <a id="2495" href="Cubical.Structures.Function.html#2319" class="Bound">S</a> <a id="2497" href="Cubical.Structures.Function.html#2342" class="Bound">T</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="2519" href="Cubical.Structures.Function.html#2367" class="Bound">α₁</a> <a id="2522" href="Cubical.Structures.Function.html#2413" class="Bound">ι₂</a><a id="2524" class="Symbol">)</a>
<a id="2526" href="Cubical.Structures.Function.html#2294" class="Function">functionUnivalentStr+</a> <a id="2548" class="Symbol">{</a><a id="2549" class="Argument">S</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Cubical.Structures.Function.html#2553" class="Bound">S</a><a id="2554" class="Symbol">}</a> <a id="2556" class="Symbol">{</a><a id="2557" href="Cubical.Structures.Function.html#2557" class="Bound">T</a><a id="2558" class="Symbol">}</a> <a id="2560" href="Cubical.Structures.Function.html#2560" class="Bound">α₁</a> <a id="2563" href="Cubical.Structures.Function.html#2563" class="Bound">τ₁</a> <a id="2566" href="Cubical.Structures.Function.html#2566" class="Bound">ι₂</a> <a id="2569" href="Cubical.Structures.Function.html#2569" class="Bound">θ₂</a> <a id="2572" class="Symbol">{</a><a id="2573" href="Cubical.Structures.Function.html#2573" class="Bound">X</a> <a id="2575" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2577" href="Cubical.Structures.Function.html#2577" class="Bound">f</a><a id="2578" class="Symbol">}</a> <a id="2580" class="Symbol">{</a><a id="2581" href="Cubical.Structures.Function.html#2581" class="Bound">Y</a> <a id="2583" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2585" href="Cubical.Structures.Function.html#2585" class="Bound">g</a><a id="2586" class="Symbol">}</a> <a id="2588" href="Cubical.Structures.Function.html#2588" class="Bound">e</a> <a id="2590" class="Symbol">=</a>
  <a id="2594" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
    <a id="2608" class="Symbol">(</a><a id="2609" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
      <a id="2625" class="Symbol">(</a><a id="2626" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="2636" class="Symbol">λ</a> <a id="2638" href="Cubical.Structures.Function.html#2638" class="Bound">s</a> <a id="2640" class="Symbol">→</a>
        <a id="2650" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
          <a id="2670" class="Symbol">(</a><a id="2671" href="Cubical.Structures.Function.html#2569" class="Bound">θ₂</a> <a id="2674" href="Cubical.Structures.Function.html#2588" class="Bound">e</a><a id="2675" class="Symbol">)</a>
          <a id="2687" class="Symbol">(</a><a id="2688" href="Cubical.Foundations.Univalence.html#8058" class="Function">pathToEquiv</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2713" class="Symbol">(λ</a> <a id="2716" href="Cubical.Structures.Function.html#2716" class="Bound">i</a> <a id="2718" class="Symbol">→</a> <a id="2720" href="Cubical.Structures.Function.html#2557" class="Bound">T</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2726" href="Cubical.Structures.Function.html#2588" class="Bound">e</a> <a id="2728" href="Cubical.Structures.Function.html#2716" class="Bound">i</a><a id="2729" class="Symbol">))</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Cubical.Structures.Function.html#2577" class="Bound">f</a> <a id="2735" href="Cubical.Structures.Function.html#2638" class="Bound">s</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2740" href="Cubical.Structures.Function.html#2585" class="Bound">g</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Cubical.Structures.Function.html#2563" class="Bound">τ₁</a> <a id="2747" href="Cubical.Structures.Function.html#2588" class="Bound">e</a> <a id="2749" href="Cubical.Structures.Function.html#2638" class="Bound">s</a><a id="2750" class="Symbol">))))</a>
      <a id="2761" class="Symbol">(</a><a id="2762" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="2771" href="Cubical.Functions.FunExtEquiv.html#7710" class="Function">heteroHomotopy≃Homotopy</a><a id="2794" class="Symbol">))</a>
    <a id="2801" href="Cubical.Functions.FunExtEquiv.html#5731" class="Function">funExtDepEquiv</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Macro.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Macro</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Descriptor language for easily defining structures

-}</a>
<a id="60" class="Symbol">{-#</a> <a id="64" class="Keyword">OPTIONS</a> <a id="72" class="Pragma">--no-exact-split</a> <a id="89" class="Symbol">#-}</a>
<a id="93" class="Keyword">module</a> <a id="100" href="Cubical.Structures.Macro.html" class="Module">Cubical.Structures.Macro</a> <a id="125" class="Keyword">where</a>

<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>

<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Cubical.Structures.Axioms.html" class="Module">Cubical.Structures.Axioms</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Cubical.Structures.Constant.html" class="Module">Cubical.Structures.Constant</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Cubical.Structures.Function.html" class="Module">Cubical.Structures.Function</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Structures.Maybe.html" class="Module">Cubical.Structures.Maybe</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Cubical.Structures.Parameterized.html" class="Module">Cubical.Structures.Parameterized</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Cubical.Structures.Product.html" class="Module">Cubical.Structures.Product</a>

<a id="711" class="Comment">{- Transport structures -}</a>

<a id="739" class="Keyword">data</a> <a id="TranspDesc"></a><a id="744" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="755" class="Symbol">(</a><a id="756" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="765" class="Symbol">)</a> <a id="767" class="Symbol">:</a> <a id="769" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="775" class="Symbol">→</a> <a id="777" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a> <a id="783" class="Keyword">where</a>
  <a id="791" class="Comment">-- constant structure: X ↦ A</a>
  <a id="TranspDesc.constant"></a><a id="822" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">∀</a> <a id="835" class="Symbol">{</a><a id="836" href="Cubical.Structures.Macro.html#836" class="Bound">ℓ₁</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">(</a><a id="841" href="Cubical.Structures.Macro.html#841" class="Bound">A</a> <a id="843" class="Symbol">:</a> <a id="845" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="850" href="Cubical.Structures.Macro.html#836" class="Bound">ℓ₁</a><a id="852" class="Symbol">)</a> <a id="854" class="Symbol">→</a> <a id="856" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="867" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="869" href="Cubical.Structures.Macro.html#836" class="Bound">ℓ₁</a>
  <a id="874" class="Comment">-- pointed structure: X ↦ X</a>
  <a id="TranspDesc.var"></a><a id="904" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="908" class="Symbol">:</a> <a id="910" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="921" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="923" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a>
  <a id="927" class="Comment">-- product of structures S,T : X ↦ (S X × T X)</a>
  <a id="TranspDesc._,_"></a><a id="976" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">_,_</a> <a id="980" class="Symbol">:</a> <a id="982" class="Symbol">∀</a> <a id="984" class="Symbol">{</a><a id="985" href="Cubical.Structures.Macro.html#985" class="Bound">ℓ₁</a> <a id="988" href="Cubical.Structures.Macro.html#988" class="Bound">ℓ₂</a><a id="990" class="Symbol">}</a> <a id="992" class="Symbol">(</a><a id="993" href="Cubical.Structures.Macro.html#993" class="Bound">d₀</a> <a id="996" class="Symbol">:</a> <a id="998" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1009" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1011" href="Cubical.Structures.Macro.html#985" class="Bound">ℓ₁</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Cubical.Structures.Macro.html#1016" class="Bound">d₁</a> <a id="1019" class="Symbol">:</a> <a id="1021" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1032" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1034" href="Cubical.Structures.Macro.html#988" class="Bound">ℓ₂</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1051" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1060" href="Cubical.Structures.Macro.html#985" class="Bound">ℓ₁</a> <a id="1063" href="Cubical.Structures.Macro.html#988" class="Bound">ℓ₂</a><a id="1065" class="Symbol">)</a>
  <a id="1069" class="Comment">-- functions between structures S,T: X ↦ (S X → T X)</a>
  <a id="TranspDesc.function"></a><a id="1124" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="1133" class="Symbol">:</a> <a id="1135" class="Symbol">∀</a> <a id="1137" class="Symbol">{</a><a id="1138" href="Cubical.Structures.Macro.html#1138" class="Bound">ℓ₁</a> <a id="1141" href="Cubical.Structures.Macro.html#1141" class="Bound">ℓ₂</a><a id="1143" class="Symbol">}</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Structures.Macro.html#1146" class="Bound">d₀</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1162" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1164" href="Cubical.Structures.Macro.html#1138" class="Bound">ℓ₁</a><a id="1166" class="Symbol">)</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Cubical.Structures.Macro.html#1169" class="Bound">d₁</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1185" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1187" href="Cubical.Structures.Macro.html#1141" class="Bound">ℓ₂</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1204" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1213" href="Cubical.Structures.Macro.html#1138" class="Bound">ℓ₁</a> <a id="1216" href="Cubical.Structures.Macro.html#1141" class="Bound">ℓ₂</a><a id="1218" class="Symbol">)</a>
  <a id="1222" class="Comment">-- Maybe on a structure S: X ↦ Maybe (S X)</a>
  <a id="TranspDesc.maybe"></a><a id="1267" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="1273" class="Symbol">:</a> <a id="1275" class="Symbol">∀</a> <a id="1277" class="Symbol">{</a><a id="1278" href="Cubical.Structures.Macro.html#1278" class="Bound">ℓ₁</a><a id="1280" class="Symbol">}</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1295" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1297" href="Cubical.Structures.Macro.html#1278" class="Bound">ℓ₁</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1313" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1315" href="Cubical.Structures.Macro.html#1278" class="Bound">ℓ₁</a>
  <a id="1320" class="Comment">-- arbitrary transport structure</a>
  <a id="TranspDesc.foreign"></a><a id="1355" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="1363" class="Symbol">:</a> <a id="1365" class="Symbol">∀</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Cubical.Structures.Macro.html#1368" class="Bound">ℓ₁</a><a id="1370" class="Symbol">}</a> <a id="1372" class="Symbol">{</a><a id="1373" href="Cubical.Structures.Macro.html#1373" class="Bound">S</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1382" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1391" href="Cubical.Structures.Macro.html#1368" class="Bound">ℓ₁</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">(</a><a id="1396" href="Cubical.Structures.Macro.html#1396" class="Bound">α</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1412" href="Cubical.Structures.Macro.html#1373" class="Bound">S</a><a id="1413" class="Symbol">)</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1430" href="Cubical.Structures.Macro.html#1396" class="Bound">α</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1445" href="Cubical.Structures.Macro.html#756" class="Bound">ℓ</a> <a id="1447" href="Cubical.Structures.Macro.html#1368" class="Bound">ℓ₁</a>

<a id="1451" class="Comment">-- Structure defined by a transport descriptor</a>
<a id="TranspMacroStructure"></a><a id="1498" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">∀</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Cubical.Structures.Macro.html#1524" class="Bound">ℓ</a> <a id="1526" href="Cubical.Structures.Macro.html#1526" class="Bound">ℓ₁</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="1543" href="Cubical.Structures.Macro.html#1524" class="Bound">ℓ</a> <a id="1545" href="Cubical.Structures.Macro.html#1526" class="Bound">ℓ₁</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1555" href="Cubical.Structures.Macro.html#1524" class="Bound">ℓ</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1564" href="Cubical.Structures.Macro.html#1526" class="Bound">ℓ₁</a>
<a id="1567" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="1598" href="Cubical.Structures.Macro.html#1598" class="Bound">A</a><a id="1599" class="Symbol">)</a> <a id="1601" href="Cubical.Structures.Macro.html#1601" class="Bound">X</a> <a id="1603" class="Symbol">=</a> <a id="1605" href="Cubical.Structures.Macro.html#1598" class="Bound">A</a>
<a id="1607" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1628" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="1632" href="Cubical.Structures.Macro.html#1632" class="Bound">X</a> <a id="1634" class="Symbol">=</a> <a id="1636" href="Cubical.Structures.Macro.html#1632" class="Bound">X</a>
<a id="1638" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Cubical.Structures.Macro.html#1660" class="Bound">d₀</a> <a id="1663" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">,</a> <a id="1665" href="Cubical.Structures.Macro.html#1665" class="Bound">d₁</a><a id="1667" class="Symbol">)</a> <a id="1669" href="Cubical.Structures.Macro.html#1669" class="Bound">X</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1694" href="Cubical.Structures.Macro.html#1660" class="Bound">d₀</a> <a id="1697" href="Cubical.Structures.Macro.html#1669" class="Bound">X</a> <a id="1699" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1701" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1722" href="Cubical.Structures.Macro.html#1665" class="Bound">d₁</a> <a id="1725" href="Cubical.Structures.Macro.html#1669" class="Bound">X</a>
<a id="1727" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="1758" href="Cubical.Structures.Macro.html#1758" class="Bound">d₀</a> <a id="1761" href="Cubical.Structures.Macro.html#1761" class="Bound">d₁</a><a id="1763" class="Symbol">)</a> <a id="1765" href="Cubical.Structures.Macro.html#1765" class="Bound">X</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1790" href="Cubical.Structures.Macro.html#1758" class="Bound">d₀</a> <a id="1793" href="Cubical.Structures.Macro.html#1765" class="Bound">X</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1818" href="Cubical.Structures.Macro.html#1761" class="Bound">d₁</a> <a id="1821" href="Cubical.Structures.Macro.html#1765" class="Bound">X</a>
<a id="1823" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="1851" href="Cubical.Structures.Macro.html#1851" class="Bound">d</a><a id="1852" class="Symbol">)</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Cubical.Structures.Maybe.html#2830" class="Function">MaybeStructure</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1893" href="Cubical.Structures.Macro.html#1851" class="Bound">d</a><a id="1894" class="Symbol">)</a>
<a id="1896" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="1926" class="Symbol">{</a><a id="1927" class="Argument">S</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Cubical.Structures.Macro.html#1931" class="Bound">S</a><a id="1932" class="Symbol">}</a> <a id="1934" href="Cubical.Structures.Macro.html#1934" class="Bound">α</a> <a id="1936" href="Cubical.Structures.Macro.html#1936" class="Bound">τ</a><a id="1937" class="Symbol">)</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="Cubical.Structures.Macro.html#1931" class="Bound">S</a>

<a id="1944" class="Comment">-- Action defined by a transport descriptor</a>
<a id="transpMacroAction"></a><a id="1988" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2006" class="Symbol">:</a> <a id="2008" class="Symbol">∀</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Cubical.Structures.Macro.html#2011" class="Bound">ℓ</a> <a id="2013" href="Cubical.Structures.Macro.html#2013" class="Bound">ℓ₁</a><a id="2015" class="Symbol">}</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Structures.Macro.html#2018" class="Bound">d</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="2033" href="Cubical.Structures.Macro.html#2011" class="Bound">ℓ</a> <a id="2035" href="Cubical.Structures.Macro.html#2013" class="Bound">ℓ₁</a><a id="2037" class="Symbol">)</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="2075" href="Cubical.Structures.Macro.html#2018" class="Bound">d</a><a id="2076" class="Symbol">)</a>
<a id="2078" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="2106" href="Cubical.Structures.Macro.html#2106" class="Bound">A</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Cubical.Structures.Constant.html#574" class="Function">constantEquivAction</a> <a id="2131" href="Cubical.Structures.Macro.html#2106" class="Bound">A</a>
<a id="2133" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2151" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a>
<a id="2176" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Cubical.Structures.Macro.html#2195" class="Bound">d₀</a> <a id="2198" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">,</a> <a id="2200" href="Cubical.Structures.Macro.html#2200" class="Bound">d₁</a><a id="2202" class="Symbol">)</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2244" href="Cubical.Structures.Macro.html#2195" class="Bound">d₀</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2267" href="Cubical.Structures.Macro.html#2200" class="Bound">d₁</a><a id="2269" class="Symbol">)</a>
<a id="2271" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="2299" href="Cubical.Structures.Macro.html#2299" class="Bound">d₀</a> <a id="2302" href="Cubical.Structures.Macro.html#2302" class="Bound">d₁</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">=</a>
  <a id="2310" href="Cubical.Structures.Function.html#1403" class="Function">functionEquivAction</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2349" href="Cubical.Structures.Macro.html#2299" class="Bound">d₀</a><a id="2351" class="Symbol">)</a> <a id="2353" class="Symbol">(</a><a id="2354" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2372" href="Cubical.Structures.Macro.html#2302" class="Bound">d₁</a><a id="2374" class="Symbol">)</a>
<a id="2376" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="2401" href="Cubical.Structures.Macro.html#2401" class="Bound">d</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Cubical.Structures.Maybe.html#3382" class="Function">maybeEquivAction</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2442" href="Cubical.Structures.Macro.html#2401" class="Bound">d</a><a id="2443" class="Symbol">)</a>
<a id="2445" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2463" class="Symbol">(</a><a id="2464" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="2472" href="Cubical.Structures.Macro.html#2472" class="Bound">α</a> <a id="2474" class="Symbol">_)</a> <a id="2477" class="Symbol">=</a> <a id="2479" href="Cubical.Structures.Macro.html#2472" class="Bound">α</a>

<a id="2482" class="Comment">-- Action defines a transport structure</a>
<a id="transpMacroTransportStr"></a><a id="2522" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2546" class="Symbol">:</a> <a id="2548" class="Symbol">∀</a> <a id="2550" class="Symbol">{</a><a id="2551" href="Cubical.Structures.Macro.html#2551" class="Bound">ℓ</a> <a id="2553" href="Cubical.Structures.Macro.html#2553" class="Bound">ℓ₁</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Cubical.Structures.Macro.html#2558" class="Bound">d</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="2573" href="Cubical.Structures.Macro.html#2551" class="Bound">ℓ</a> <a id="2575" href="Cubical.Structures.Macro.html#2553" class="Bound">ℓ₁</a><a id="2577" class="Symbol">)</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2613" href="Cubical.Structures.Macro.html#2558" class="Bound">d</a><a id="2614" class="Symbol">)</a>
<a id="2616" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Cubical.Structures.Macro.html#822" class="InductiveConstructor">constant</a> <a id="2650" href="Cubical.Structures.Macro.html#2650" class="Bound">A</a><a id="2651" class="Symbol">)</a> <a id="2653" class="Symbol">=</a> <a id="2655" href="Cubical.Structures.Constant.html#669" class="Function">constantTransportStr</a> <a id="2676" href="Cubical.Structures.Macro.html#2650" class="Bound">A</a>
<a id="2678" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2702" href="Cubical.Structures.Macro.html#904" class="InductiveConstructor">var</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a>
<a id="2728" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Cubical.Structures.Macro.html#2753" class="Bound">d₀</a> <a id="2756" href="Cubical.Structures.Macro.html#976" class="InductiveConstructor Operator">,</a> <a id="2758" href="Cubical.Structures.Macro.html#2758" class="Bound">d₁</a><a id="2760" class="Symbol">)</a> <a id="2762" class="Symbol">=</a>
  <a id="2766" href="Cubical.Structures.Product.html#1471" class="Function">productTransportStr</a>
    <a id="2790" class="Symbol">(</a><a id="2791" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2809" href="Cubical.Structures.Macro.html#2753" class="Bound">d₀</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2838" href="Cubical.Structures.Macro.html#2753" class="Bound">d₀</a><a id="2840" class="Symbol">)</a>
    <a id="2846" class="Symbol">(</a><a id="2847" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2865" href="Cubical.Structures.Macro.html#2758" class="Bound">d₁</a><a id="2867" class="Symbol">)</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2894" href="Cubical.Structures.Macro.html#2758" class="Bound">d₁</a><a id="2896" class="Symbol">)</a>
<a id="2898" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Cubical.Structures.Macro.html#1124" class="InductiveConstructor">function</a> <a id="2932" href="Cubical.Structures.Macro.html#2932" class="Bound">d₀</a> <a id="2935" href="Cubical.Structures.Macro.html#2935" class="Bound">d₁</a><a id="2937" class="Symbol">)</a> <a id="2939" class="Symbol">=</a>
  <a id="2943" href="Cubical.Structures.Function.html#1597" class="Function">functionTransportStr</a>
    <a id="2968" class="Symbol">(</a><a id="2969" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="2987" href="Cubical.Structures.Macro.html#2932" class="Bound">d₀</a><a id="2989" class="Symbol">)</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3016" href="Cubical.Structures.Macro.html#2932" class="Bound">d₀</a><a id="3018" class="Symbol">)</a>
    <a id="3024" class="Symbol">(</a><a id="3025" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="3043" href="Cubical.Structures.Macro.html#2935" class="Bound">d₁</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3072" href="Cubical.Structures.Macro.html#2935" class="Bound">d₁</a><a id="3074" class="Symbol">)</a>
<a id="3076" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Cubical.Structures.Macro.html#1267" class="InductiveConstructor">maybe</a> <a id="3107" href="Cubical.Structures.Macro.html#3107" class="Bound">d</a><a id="3108" class="Symbol">)</a> <a id="3110" class="Symbol">=</a>
  <a id="3114" href="Cubical.Structures.Maybe.html#3520" class="Function">maybeTransportStr</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="3151" href="Cubical.Structures.Macro.html#3107" class="Bound">d</a><a id="3152" class="Symbol">)</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3179" href="Cubical.Structures.Macro.html#3107" class="Bound">d</a><a id="3180" class="Symbol">)</a>
<a id="3182" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Cubical.Structures.Macro.html#1355" class="InductiveConstructor">foreign</a> <a id="3215" href="Cubical.Structures.Macro.html#3215" class="Bound">α</a> <a id="3217" href="Cubical.Structures.Macro.html#3217" class="Bound">τ</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Cubical.Structures.Macro.html#3217" class="Bound">τ</a>

<a id="3225" class="Comment">{- General structures -}</a>

<a id="3251" class="Keyword">mutual</a>
  <a id="3260" class="Keyword">data</a> <a id="Desc"></a><a id="3265" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="3290" class="Symbol">→</a> <a id="3292" href="Agda.Primitive.html#800" class="Postulate">Level</a> <a id="3298" class="Symbol">→</a> <a id="3300" href="Cubical.Core.Primitives.html#1216" class="Primitive">Typeω</a> <a id="3306" class="Keyword">where</a>
    <a id="3316" class="Comment">-- constant structure: X ↦ A</a>
    <a id="Desc.constant"></a><a id="3349" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="3358" class="Symbol">:</a> <a id="3360" class="Symbol">∀</a> <a id="3362" class="Symbol">{</a><a id="3363" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a><a id="3365" class="Symbol">}</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Cubical.Structures.Macro.html#3368" class="Bound">A</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3377" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3388" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3390" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a> <a id="3393" href="Cubical.Structures.Macro.html#3363" class="Bound">ℓ₁</a>
    <a id="3400" class="Comment">-- pointed structure: X ↦ X</a>
    <a id="Desc.var"></a><a id="3432" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="3436" class="Symbol">:</a> <a id="3438" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3443" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3445" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3447" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a>
    <a id="3453" class="Comment">-- product of structures S,T : X ↦ (S X × T X)</a>
    <a id="Desc._,_"></a><a id="3504" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">_,_</a> <a id="3508" class="Symbol">:</a> <a id="3510" class="Symbol">∀</a> <a id="3512" class="Symbol">{</a><a id="3513" href="Cubical.Structures.Macro.html#3513" class="Bound">ℓ₁</a> <a id="3516" href="Cubical.Structures.Macro.html#3516" class="Bound">ℓ₁&#39;</a> <a id="3520" href="Cubical.Structures.Macro.html#3520" class="Bound">ℓ₂</a> <a id="3523" href="Cubical.Structures.Macro.html#3523" class="Bound">ℓ₂&#39;</a><a id="3526" class="Symbol">}</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Cubical.Structures.Macro.html#3529" class="Bound">d₀</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3539" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3541" href="Cubical.Structures.Macro.html#3513" class="Bound">ℓ₁</a> <a id="3544" href="Cubical.Structures.Macro.html#3516" class="Bound">ℓ₁&#39;</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Cubical.Structures.Macro.html#3550" class="Bound">d₁</a> <a id="3553" class="Symbol">:</a> <a id="3555" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3560" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3562" href="Cubical.Structures.Macro.html#3520" class="Bound">ℓ₂</a> <a id="3565" href="Cubical.Structures.Macro.html#3523" class="Bound">ℓ₂&#39;</a><a id="3568" class="Symbol">)</a>
      <a id="3576" class="Symbol">→</a> <a id="3578" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3583" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3592" href="Cubical.Structures.Macro.html#3513" class="Bound">ℓ₁</a> <a id="3595" href="Cubical.Structures.Macro.html#3520" class="Bound">ℓ₂</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Symbol">(</a><a id="3600" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3606" href="Cubical.Structures.Macro.html#3516" class="Bound">ℓ₁&#39;</a> <a id="3610" href="Cubical.Structures.Macro.html#3523" class="Bound">ℓ₂&#39;</a><a id="3613" class="Symbol">)</a>
    <a id="3619" class="Comment">-- functions between structures S,T : X ↦ (S X → T X)</a>
    <a id="Desc.function"></a><a id="3677" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="3686" class="Symbol">:</a> <a id="3688" class="Symbol">∀</a> <a id="3690" class="Symbol">{</a><a id="3691" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3694" href="Cubical.Structures.Macro.html#3694" class="Bound">ℓ₁&#39;</a> <a id="3698" href="Cubical.Structures.Macro.html#3698" class="Bound">ℓ₂</a> <a id="3701" href="Cubical.Structures.Macro.html#3701" class="Bound">ℓ₂&#39;</a><a id="3704" class="Symbol">}</a> <a id="3706" class="Symbol">(</a><a id="3707" href="Cubical.Structures.Macro.html#3707" class="Bound">d₀</a> <a id="3710" class="Symbol">:</a> <a id="3712" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3717" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3719" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3722" href="Cubical.Structures.Macro.html#3694" class="Bound">ℓ₁&#39;</a><a id="3725" class="Symbol">)</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Cubical.Structures.Macro.html#3728" class="Bound">d₁</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3738" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3740" href="Cubical.Structures.Macro.html#3698" class="Bound">ℓ₂</a> <a id="3743" href="Cubical.Structures.Macro.html#3701" class="Bound">ℓ₂&#39;</a><a id="3746" class="Symbol">)</a>
      <a id="3754" class="Symbol">→</a> <a id="3756" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3761" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3770" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3773" href="Cubical.Structures.Macro.html#3698" class="Bound">ℓ₂</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3784" href="Cubical.Structures.Macro.html#3691" class="Bound">ℓ₁</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3794" href="Cubical.Structures.Macro.html#3694" class="Bound">ℓ₁&#39;</a> <a id="3798" href="Cubical.Structures.Macro.html#3701" class="Bound">ℓ₂&#39;</a><a id="3801" class="Symbol">))</a>
    <a id="3808" class="Comment">-- functions between structures S,T where S is functorial : X ↦ (S X → T X)</a>
    <a id="Desc.function+"></a><a id="3888" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">∀</a> <a id="3902" class="Symbol">{</a><a id="3903" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a> <a id="3906" href="Cubical.Structures.Macro.html#3906" class="Bound">ℓ₂</a> <a id="3909" href="Cubical.Structures.Macro.html#3909" class="Bound">ℓ₂&#39;</a><a id="3912" class="Symbol">}</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Cubical.Structures.Macro.html#3915" class="Bound">d₀</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="3931" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3933" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a><a id="3935" class="Symbol">)</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Cubical.Structures.Macro.html#3938" class="Bound">d₁</a> <a id="3941" class="Symbol">:</a> <a id="3943" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3948" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3950" href="Cubical.Structures.Macro.html#3906" class="Bound">ℓ₂</a> <a id="3953" href="Cubical.Structures.Macro.html#3909" class="Bound">ℓ₂&#39;</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="3965" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="3967" class="Symbol">(</a><a id="3968" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3974" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a> <a id="3977" href="Cubical.Structures.Macro.html#3906" class="Bound">ℓ₂</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3988" href="Cubical.Structures.Macro.html#3903" class="Bound">ℓ₁</a> <a id="3991" href="Cubical.Structures.Macro.html#3909" class="Bound">ℓ₂&#39;</a><a id="3994" class="Symbol">)</a>
    <a id="4000" class="Comment">-- Maybe on a structure S: X ↦ Maybe (S X)</a>
    <a id="Desc.maybe"></a><a id="4047" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="4053" class="Symbol">:</a> <a id="4055" class="Symbol">∀</a> <a id="4057" class="Symbol">{</a><a id="4058" href="Cubical.Structures.Macro.html#4058" class="Bound">ℓ₁</a> <a id="4061" href="Cubical.Structures.Macro.html#4061" class="Bound">ℓ₁&#39;</a><a id="4064" class="Symbol">}</a> <a id="4066" class="Symbol">→</a> <a id="4068" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4073" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4075" href="Cubical.Structures.Macro.html#4058" class="Bound">ℓ₁</a> <a id="4078" href="Cubical.Structures.Macro.html#4061" class="Bound">ℓ₁&#39;</a> <a id="4082" class="Symbol">→</a> <a id="4084" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4089" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4091" href="Cubical.Structures.Macro.html#4058" class="Bound">ℓ₁</a> <a id="4094" href="Cubical.Structures.Macro.html#4061" class="Bound">ℓ₁&#39;</a>
    <a id="4102" class="Comment">-- add axioms to a structure</a>
    <a id="Desc.axioms"></a><a id="4135" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="4142" class="Symbol">:</a> <a id="4144" class="Symbol">∀</a> <a id="4146" class="Symbol">{</a><a id="4147" href="Cubical.Structures.Macro.html#4147" class="Bound">ℓ₁</a> <a id="4150" href="Cubical.Structures.Macro.html#4150" class="Bound">ℓ₁&#39;</a> <a id="4154" href="Cubical.Structures.Macro.html#4154" class="Bound">ℓ₂</a><a id="4156" class="Symbol">}</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Cubical.Structures.Macro.html#4159" class="Bound">d</a> <a id="4161" class="Symbol">:</a> <a id="4163" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4168" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4170" href="Cubical.Structures.Macro.html#4147" class="Bound">ℓ₁</a> <a id="4173" href="Cubical.Structures.Macro.html#4150" class="Bound">ℓ₁&#39;</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Cubical.Structures.Macro.html#4179" class="Bound">ax</a> <a id="4182" class="Symbol">:</a> <a id="4184" class="Symbol">∀</a> <a id="4186" href="Cubical.Structures.Macro.html#4186" class="Bound">X</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4205" href="Cubical.Structures.Macro.html#4159" class="Bound">d</a> <a id="4207" href="Cubical.Structures.Macro.html#4186" class="Bound">X</a> <a id="4209" class="Symbol">→</a> <a id="4211" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4216" href="Cubical.Structures.Macro.html#4154" class="Bound">ℓ₂</a><a id="4218" class="Symbol">)</a>
      <a id="4226" class="Symbol">→</a> <a id="4228" class="Symbol">(∀</a> <a id="4231" href="Cubical.Structures.Macro.html#4231" class="Bound">X</a> <a id="4233" href="Cubical.Structures.Macro.html#4233" class="Bound">s</a> <a id="4235" class="Symbol">→</a> <a id="4237" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Cubical.Structures.Macro.html#4179" class="Bound">ax</a> <a id="4248" href="Cubical.Structures.Macro.html#4231" class="Bound">X</a> <a id="4250" href="Cubical.Structures.Macro.html#4233" class="Bound">s</a><a id="4251" class="Symbol">))</a>
      <a id="4260" class="Symbol">→</a> <a id="4262" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4267" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="4276" href="Cubical.Structures.Macro.html#4147" class="Bound">ℓ₁</a> <a id="4279" href="Cubical.Structures.Macro.html#4154" class="Bound">ℓ₂</a><a id="4281" class="Symbol">)</a> <a id="4283" href="Cubical.Structures.Macro.html#4150" class="Bound">ℓ₁&#39;</a>
    <a id="4291" class="Comment">-- univalent structure from transport structure</a>
    <a id="Desc.transpDesc"></a><a id="4343" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="4354" class="Symbol">:</a> <a id="4356" class="Symbol">∀</a> <a id="4358" class="Symbol">{</a><a id="4359" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a><a id="4361" class="Symbol">}</a> <a id="4363" class="Symbol">→</a> <a id="4365" href="Cubical.Structures.Macro.html#744" class="Datatype">TranspDesc</a> <a id="4376" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4378" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a> <a id="4381" class="Symbol">→</a> <a id="4383" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4388" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4390" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a> <a id="4393" href="Cubical.Structures.Macro.html#4359" class="Bound">ℓ₁</a>
    <a id="4400" class="Comment">-- arbitrary univalent notion of structure</a>
    <a id="Desc.foreign"></a><a id="4447" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="4455" class="Symbol">:</a> <a id="4457" class="Symbol">∀</a> <a id="4459" class="Symbol">{</a><a id="4460" href="Cubical.Structures.Macro.html#4460" class="Bound">ℓ₁</a> <a id="4463" href="Cubical.Structures.Macro.html#4463" class="Bound">ℓ₁&#39;</a><a id="4466" class="Symbol">}</a> <a id="4468" class="Symbol">{</a><a id="4469" href="Cubical.Structures.Macro.html#4469" class="Bound">S</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4478" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4480" class="Symbol">→</a> <a id="4482" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4487" href="Cubical.Structures.Macro.html#4460" class="Bound">ℓ₁</a><a id="4489" class="Symbol">}</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Cubical.Structures.Macro.html#4492" class="Bound">ι</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="4505" href="Cubical.Structures.Macro.html#4469" class="Bound">S</a> <a id="4507" href="Cubical.Structures.Macro.html#4463" class="Bound">ℓ₁&#39;</a><a id="4510" class="Symbol">)</a> <a id="4512" class="Symbol">→</a> <a id="4514" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="4527" href="Cubical.Structures.Macro.html#4469" class="Bound">S</a> <a id="4529" href="Cubical.Structures.Macro.html#4492" class="Bound">ι</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4538" href="Cubical.Structures.Macro.html#3271" class="Bound">ℓ</a> <a id="4540" href="Cubical.Structures.Macro.html#4460" class="Bound">ℓ₁</a> <a id="4543" href="Cubical.Structures.Macro.html#4463" class="Bound">ℓ₁&#39;</a>

  <a id="4550" class="Keyword">infixr</a> <a id="4557" class="Number">4</a> <a id="4559" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">_,_</a>

  <a id="4566" class="Comment">-- Structure defined by a descriptor</a>
  <a id="MacroStructure"></a><a id="4605" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">∀</a> <a id="4624" class="Symbol">{</a><a id="4625" href="Cubical.Structures.Macro.html#4625" class="Bound">ℓ</a> <a id="4627" href="Cubical.Structures.Macro.html#4627" class="Bound">ℓ₁</a> <a id="4630" href="Cubical.Structures.Macro.html#4630" class="Bound">ℓ₁&#39;</a><a id="4633" class="Symbol">}</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="4642" href="Cubical.Structures.Macro.html#4625" class="Bound">ℓ</a> <a id="4644" href="Cubical.Structures.Macro.html#4627" class="Bound">ℓ₁</a> <a id="4647" href="Cubical.Structures.Macro.html#4630" class="Bound">ℓ₁&#39;</a> <a id="4651" class="Symbol">→</a> <a id="4653" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4658" href="Cubical.Structures.Macro.html#4625" class="Bound">ℓ</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4667" href="Cubical.Structures.Macro.html#4627" class="Bound">ℓ₁</a>
  <a id="4672" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="4697" href="Cubical.Structures.Macro.html#4697" class="Bound">A</a><a id="4698" class="Symbol">)</a> <a id="4700" href="Cubical.Structures.Macro.html#4700" class="Bound">X</a> <a id="4702" class="Symbol">=</a> <a id="4704" href="Cubical.Structures.Macro.html#4697" class="Bound">A</a>
  <a id="4708" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4723" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="4727" href="Cubical.Structures.Macro.html#4727" class="Bound">X</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Cubical.Structures.Macro.html#4727" class="Bound">X</a>
  <a id="4735" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Cubical.Structures.Macro.html#4751" class="Bound">d₀</a> <a id="4754" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">,</a> <a id="4756" href="Cubical.Structures.Macro.html#4756" class="Bound">d₁</a><a id="4758" class="Symbol">)</a> <a id="4760" href="Cubical.Structures.Macro.html#4760" class="Bound">X</a> <a id="4762" class="Symbol">=</a> <a id="4764" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4779" href="Cubical.Structures.Macro.html#4751" class="Bound">d₀</a> <a id="4782" href="Cubical.Structures.Macro.html#4760" class="Bound">X</a> <a id="4784" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4786" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4801" href="Cubical.Structures.Macro.html#4756" class="Bound">d₁</a> <a id="4804" href="Cubical.Structures.Macro.html#4760" class="Bound">X</a>
  <a id="4808" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="4834" href="Cubical.Structures.Macro.html#4834" class="Bound">d₀</a> <a id="4837" href="Cubical.Structures.Macro.html#4837" class="Bound">d₁</a><a id="4839" class="Symbol">)</a> <a id="4841" href="Cubical.Structures.Macro.html#4841" class="Bound">X</a> <a id="4843" class="Symbol">=</a> <a id="4845" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="4866" href="Cubical.Structures.Macro.html#4834" class="Bound">d₀</a> <a id="4869" href="Cubical.Structures.Macro.html#4841" class="Bound">X</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4888" href="Cubical.Structures.Macro.html#4837" class="Bound">d₁</a> <a id="4891" href="Cubical.Structures.Macro.html#4841" class="Bound">X</a>
  <a id="4895" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="4920" href="Cubical.Structures.Macro.html#4920" class="Bound">d₀</a> <a id="4923" href="Cubical.Structures.Macro.html#4923" class="Bound">d₁</a><a id="4925" class="Symbol">)</a> <a id="4927" href="Cubical.Structures.Macro.html#4927" class="Bound">X</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4946" href="Cubical.Structures.Macro.html#4920" class="Bound">d₀</a> <a id="4949" href="Cubical.Structures.Macro.html#4927" class="Bound">X</a> <a id="4951" class="Symbol">→</a> <a id="4953" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4968" href="Cubical.Structures.Macro.html#4923" class="Bound">d₁</a> <a id="4971" href="Cubical.Structures.Macro.html#4927" class="Bound">X</a>
  <a id="4975" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="4997" href="Cubical.Structures.Macro.html#4997" class="Bound">d</a><a id="4998" class="Symbol">)</a> <a id="5000" class="Symbol">=</a> <a id="5002" href="Cubical.Structures.Maybe.html#2830" class="Function">MaybeStructure</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5033" href="Cubical.Structures.Macro.html#4997" class="Bound">d</a><a id="5034" class="Symbol">)</a>
  <a id="5038" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5053" class="Symbol">(</a><a id="5054" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="5061" href="Cubical.Structures.Macro.html#5061" class="Bound">d</a> <a id="5063" href="Cubical.Structures.Macro.html#5063" class="Bound">ax</a> <a id="5066" class="Symbol">_)</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Cubical.Structures.Axioms.html#626" class="Function">AxiomsStructure</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5103" href="Cubical.Structures.Macro.html#5061" class="Bound">d</a><a id="5104" class="Symbol">)</a> <a id="5106" href="Cubical.Structures.Macro.html#5063" class="Bound">ax</a>
  <a id="5111" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="5138" href="Cubical.Structures.Macro.html#5138" class="Bound">d</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">=</a> <a id="5143" href="Cubical.Structures.Macro.html#1498" class="Function">TranspMacroStructure</a> <a id="5164" href="Cubical.Structures.Macro.html#5138" class="Bound">d</a>
  <a id="5168" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="5192" class="Symbol">{</a><a id="5193" class="Argument">S</a> <a id="5195" class="Symbol">=</a> <a id="5197" href="Cubical.Structures.Macro.html#5197" class="Bound">S</a><a id="5198" class="Symbol">}</a> <a id="5200" class="Symbol">_</a> <a id="5202" class="Symbol">_)</a> <a id="5205" class="Symbol">=</a> <a id="5207" href="Cubical.Structures.Macro.html#5197" class="Bound">S</a>

<a id="5210" class="Comment">-- Notion of structured equivalence defined by a descriptor</a>
<a id="MacroEquivStr"></a><a id="5270" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5284" class="Symbol">:</a> <a id="5286" class="Symbol">∀</a> <a id="5288" class="Symbol">{</a><a id="5289" href="Cubical.Structures.Macro.html#5289" class="Bound">ℓ</a> <a id="5291" href="Cubical.Structures.Macro.html#5291" class="Bound">ℓ₁</a> <a id="5294" href="Cubical.Structures.Macro.html#5294" class="Bound">ℓ₁&#39;</a><a id="5297" class="Symbol">}</a> <a id="5299" class="Symbol">→</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Cubical.Structures.Macro.html#5302" class="Bound">d</a> <a id="5304" class="Symbol">:</a> <a id="5306" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="5311" href="Cubical.Structures.Macro.html#5289" class="Bound">ℓ</a> <a id="5313" href="Cubical.Structures.Macro.html#5291" class="Bound">ℓ₁</a> <a id="5316" href="Cubical.Structures.Macro.html#5294" class="Bound">ℓ₁&#39;</a><a id="5319" class="Symbol">)</a> <a id="5321" class="Symbol">→</a> <a id="5323" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="5348" href="Cubical.Structures.Macro.html#5302" class="Bound">d</a><a id="5349" class="Symbol">)</a> <a id="5351" href="Cubical.Structures.Macro.html#5294" class="Bound">ℓ₁&#39;</a>
<a id="5355" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="5379" href="Cubical.Structures.Macro.html#5379" class="Bound">A</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Cubical.Structures.Constant.html#356" class="Function">ConstantEquivStr</a> <a id="5401" href="Cubical.Structures.Macro.html#5379" class="Bound">A</a>
<a id="5403" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5417" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="5421" class="Symbol">=</a> <a id="5423" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a>
<a id="5439" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Cubical.Structures.Macro.html#5454" class="Bound">d₀</a> <a id="5457" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">,</a> <a id="5459" href="Cubical.Structures.Macro.html#5459" class="Bound">d₁</a><a id="5461" class="Symbol">)</a> <a id="5463" class="Symbol">=</a> <a id="5465" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5496" href="Cubical.Structures.Macro.html#5454" class="Bound">d₀</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">(</a><a id="5501" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5515" href="Cubical.Structures.Macro.html#5459" class="Bound">d₁</a><a id="5517" class="Symbol">)</a>
<a id="5519" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="5544" href="Cubical.Structures.Macro.html#5544" class="Bound">d₀</a> <a id="5547" href="Cubical.Structures.Macro.html#5547" class="Bound">d₁</a><a id="5549" class="Symbol">)</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Cubical.Structures.Function.html#2027" class="Function">FunctionEquivStr+</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="5590" href="Cubical.Structures.Macro.html#5544" class="Bound">d₀</a><a id="5592" class="Symbol">)</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5609" href="Cubical.Structures.Macro.html#5547" class="Bound">d₁</a><a id="5611" class="Symbol">)</a>
<a id="5613" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="5637" href="Cubical.Structures.Macro.html#5637" class="Bound">d₀</a> <a id="5640" href="Cubical.Structures.Macro.html#5640" class="Bound">d₁</a><a id="5642" class="Symbol">)</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Cubical.Structures.Function.html#741" class="Function">FunctionEquivStr</a> <a id="5663" class="Symbol">(</a><a id="5664" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5678" href="Cubical.Structures.Macro.html#5637" class="Bound">d₀</a><a id="5680" class="Symbol">)</a> <a id="5682" class="Symbol">(</a><a id="5683" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5697" href="Cubical.Structures.Macro.html#5640" class="Bound">d₁</a><a id="5699" class="Symbol">)</a>
<a id="5701" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="5722" href="Cubical.Structures.Macro.html#5722" class="Bound">d</a><a id="5723" class="Symbol">)</a> <a id="5725" class="Symbol">=</a> <a id="5727" href="Cubical.Structures.Maybe.html#2923" class="Function">MaybeEquivStr</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5756" href="Cubical.Structures.Macro.html#5722" class="Bound">d</a><a id="5757" class="Symbol">)</a>
<a id="5759" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5773" class="Symbol">(</a><a id="5774" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="5781" href="Cubical.Structures.Macro.html#5781" class="Bound">d</a> <a id="5783" href="Cubical.Structures.Macro.html#5783" class="Bound">ax</a> <a id="5786" class="Symbol">_)</a> <a id="5789" class="Symbol">=</a> <a id="5791" href="Cubical.Structures.Axioms.html#797" class="Function">AxiomsEquivStr</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5821" href="Cubical.Structures.Macro.html#5781" class="Bound">d</a><a id="5822" class="Symbol">)</a> <a id="5824" href="Cubical.Structures.Macro.html#5783" class="Bound">ax</a>
<a id="5827" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="5853" href="Cubical.Structures.Macro.html#5853" class="Bound">d</a><a id="5854" class="Symbol">)</a> <a id="5856" class="Symbol">=</a> <a id="5858" href="Cubical.Foundations.Structure.html#1970" class="Function">EquivAction→StrEquiv</a> <a id="5879" class="Symbol">(</a><a id="5880" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="5898" href="Cubical.Structures.Macro.html#5853" class="Bound">d</a><a id="5899" class="Symbol">)</a>
<a id="5901" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="5915" class="Symbol">(</a><a id="5916" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="5924" href="Cubical.Structures.Macro.html#5924" class="Bound">ι</a> <a id="5926" class="Symbol">_)</a> <a id="5929" class="Symbol">=</a> <a id="5931" href="Cubical.Structures.Macro.html#5924" class="Bound">ι</a>

<a id="5934" class="Comment">-- Proof that structure induced by descriptor is univalent</a>
<a id="MacroUnivalentStr"></a><a id="5993" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6011" class="Symbol">:</a> <a id="6013" class="Symbol">∀</a> <a id="6015" class="Symbol">{</a><a id="6016" href="Cubical.Structures.Macro.html#6016" class="Bound">ℓ</a> <a id="6018" href="Cubical.Structures.Macro.html#6018" class="Bound">ℓ₁</a> <a id="6021" href="Cubical.Structures.Macro.html#6021" class="Bound">ℓ₁&#39;</a><a id="6024" class="Symbol">}</a> <a id="6026" class="Symbol">→</a> <a id="6028" class="Symbol">(</a><a id="6029" href="Cubical.Structures.Macro.html#6029" class="Bound">d</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="6038" href="Cubical.Structures.Macro.html#6016" class="Bound">ℓ</a> <a id="6040" href="Cubical.Structures.Macro.html#6018" class="Bound">ℓ₁</a> <a id="6043" href="Cubical.Structures.Macro.html#6021" class="Bound">ℓ₁&#39;</a><a id="6046" class="Symbol">)</a> <a id="6048" class="Symbol">→</a> <a id="6050" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="6063" class="Symbol">(</a><a id="6064" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="6079" href="Cubical.Structures.Macro.html#6029" class="Bound">d</a><a id="6080" class="Symbol">)</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6097" href="Cubical.Structures.Macro.html#6029" class="Bound">d</a><a id="6098" class="Symbol">)</a>
<a id="6100" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Cubical.Structures.Macro.html#3349" class="InductiveConstructor">constant</a> <a id="6128" href="Cubical.Structures.Macro.html#6128" class="Bound">A</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="Cubical.Structures.Constant.html#459" class="Function">constantUnivalentStr</a> <a id="6154" href="Cubical.Structures.Macro.html#6128" class="Bound">A</a>
<a id="6156" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6174" href="Cubical.Structures.Macro.html#3432" class="InductiveConstructor">var</a> <a id="6178" class="Symbol">=</a> <a id="6180" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a>
<a id="6200" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6218" class="Symbol">(</a><a id="6219" href="Cubical.Structures.Macro.html#6219" class="Bound">d₀</a> <a id="6222" href="Cubical.Structures.Macro.html#3504" class="InductiveConstructor Operator">,</a> <a id="6224" href="Cubical.Structures.Macro.html#6224" class="Bound">d₁</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">=</a>
  <a id="6232" href="Cubical.Structures.Product.html#873" class="Function">productUnivalentStr</a>
    <a id="6256" class="Symbol">(</a><a id="6257" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6271" href="Cubical.Structures.Macro.html#6219" class="Bound">d₀</a><a id="6273" class="Symbol">)</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6294" href="Cubical.Structures.Macro.html#6219" class="Bound">d₀</a><a id="6296" class="Symbol">)</a>
    <a id="6302" class="Symbol">(</a><a id="6303" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6317" href="Cubical.Structures.Macro.html#6224" class="Bound">d₁</a><a id="6319" class="Symbol">)</a> <a id="6321" class="Symbol">(</a><a id="6322" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6340" href="Cubical.Structures.Macro.html#6224" class="Bound">d₁</a><a id="6342" class="Symbol">)</a>
<a id="6344" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Cubical.Structures.Macro.html#3888" class="InductiveConstructor">function+</a> <a id="6373" href="Cubical.Structures.Macro.html#6373" class="Bound">d₀</a> <a id="6376" href="Cubical.Structures.Macro.html#6376" class="Bound">d₁</a><a id="6378" class="Symbol">)</a> <a id="6380" class="Symbol">=</a>
  <a id="6384" href="Cubical.Structures.Function.html#2294" class="Function">functionUnivalentStr+</a>
    <a id="6410" class="Symbol">(</a><a id="6411" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="6429" href="Cubical.Structures.Macro.html#6373" class="Bound">d₀</a><a id="6431" class="Symbol">)</a> <a id="6433" class="Symbol">(</a><a id="6434" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="6458" href="Cubical.Structures.Macro.html#6373" class="Bound">d₀</a><a id="6460" class="Symbol">)</a>
    <a id="6466" class="Symbol">(</a><a id="6467" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6481" href="Cubical.Structures.Macro.html#6376" class="Bound">d₁</a><a id="6483" class="Symbol">)</a> <a id="6485" class="Symbol">(</a><a id="6486" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6504" href="Cubical.Structures.Macro.html#6376" class="Bound">d₁</a><a id="6506" class="Symbol">)</a>
<a id="6508" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Cubical.Structures.Macro.html#3677" class="InductiveConstructor">function</a> <a id="6536" href="Cubical.Structures.Macro.html#6536" class="Bound">d₀</a> <a id="6539" href="Cubical.Structures.Macro.html#6539" class="Bound">d₁</a><a id="6541" class="Symbol">)</a> <a id="6543" class="Symbol">=</a>
  <a id="6547" href="Cubical.Structures.Function.html#1034" class="Function">functionUnivalentStr</a>
    <a id="6572" class="Symbol">(</a><a id="6573" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6587" href="Cubical.Structures.Macro.html#6536" class="Bound">d₀</a><a id="6589" class="Symbol">)</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6610" href="Cubical.Structures.Macro.html#6536" class="Bound">d₀</a><a id="6612" class="Symbol">)</a>
    <a id="6618" class="Symbol">(</a><a id="6619" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6633" href="Cubical.Structures.Macro.html#6539" class="Bound">d₁</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6656" href="Cubical.Structures.Macro.html#6539" class="Bound">d₁</a><a id="6658" class="Symbol">)</a>
<a id="6660" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6678" class="Symbol">(</a><a id="6679" href="Cubical.Structures.Macro.html#4047" class="InductiveConstructor">maybe</a> <a id="6685" href="Cubical.Structures.Macro.html#6685" class="Bound">d</a><a id="6686" class="Symbol">)</a> <a id="6688" class="Symbol">=</a> <a id="6690" href="Cubical.Structures.Maybe.html#3099" class="Function">maybeUnivalentStr</a> <a id="6708" class="Symbol">(</a><a id="6709" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6723" href="Cubical.Structures.Macro.html#6685" class="Bound">d</a><a id="6724" class="Symbol">)</a> <a id="6726" class="Symbol">(</a><a id="6727" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6745" href="Cubical.Structures.Macro.html#6685" class="Bound">d</a><a id="6746" class="Symbol">)</a>
<a id="6748" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Cubical.Structures.Macro.html#4135" class="InductiveConstructor">axioms</a> <a id="6774" href="Cubical.Structures.Macro.html#6774" class="Bound">d</a> <a id="6776" class="Symbol">_</a> <a id="6778" href="Cubical.Structures.Macro.html#6778" class="Bound">isPropAx</a><a id="6786" class="Symbol">)</a> <a id="6788" class="Symbol">=</a> <a id="6790" href="Cubical.Structures.Axioms.html#1021" class="Function">axiomsUnivalentStr</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="6824" href="Cubical.Structures.Macro.html#6774" class="Bound">d</a><a id="6825" class="Symbol">)</a> <a id="6827" href="Cubical.Structures.Macro.html#6778" class="Bound">isPropAx</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6855" href="Cubical.Structures.Macro.html#6774" class="Bound">d</a><a id="6856" class="Symbol">)</a>
<a id="6858" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Cubical.Structures.Macro.html#4343" class="InductiveConstructor">transpDesc</a> <a id="6888" href="Cubical.Structures.Macro.html#6888" class="Bound">d</a><a id="6889" class="Symbol">)</a> <a id="6891" class="Symbol">=</a>
  <a id="6895" href="Cubical.Foundations.SIP.html#3162" class="Function">TransportStr→UnivalentStr</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Cubical.Structures.Macro.html#1988" class="Function">transpMacroAction</a> <a id="6940" href="Cubical.Structures.Macro.html#6888" class="Bound">d</a><a id="6941" class="Symbol">)</a> <a id="6943" class="Symbol">(</a><a id="6944" href="Cubical.Structures.Macro.html#2522" class="Function">transpMacroTransportStr</a> <a id="6968" href="Cubical.Structures.Macro.html#6888" class="Bound">d</a><a id="6969" class="Symbol">)</a>
<a id="6971" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="6989" class="Symbol">(</a><a id="6990" href="Cubical.Structures.Macro.html#4447" class="InductiveConstructor">foreign</a> <a id="6998" class="Symbol">_</a> <a id="7000" href="Cubical.Structures.Macro.html#7000" class="Bound">θ</a><a id="7001" class="Symbol">)</a> <a id="7003" class="Symbol">=</a> <a id="7005" href="Cubical.Structures.Macro.html#7000" class="Bound">θ</a>

<a id="7008" class="Comment">-- Module for easy importing</a>
<a id="7037" class="Keyword">module</a> <a id="Macro"></a><a id="7044" href="Cubical.Structures.Macro.html#7044" class="Module">Macro</a> <a id="7050" href="Cubical.Structures.Macro.html#7050" class="Bound">ℓ</a> <a id="7052" class="Symbol">{</a><a id="7053" href="Cubical.Structures.Macro.html#7053" class="Bound">ℓ₁</a> <a id="7056" href="Cubical.Structures.Macro.html#7056" class="Bound">ℓ₁&#39;</a><a id="7059" class="Symbol">}</a> <a id="7061" class="Symbol">(</a><a id="7062" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Cubical.Structures.Macro.html#3265" class="Datatype">Desc</a> <a id="7071" href="Cubical.Structures.Macro.html#7050" class="Bound">ℓ</a> <a id="7073" href="Cubical.Structures.Macro.html#7053" class="Bound">ℓ₁</a> <a id="7076" href="Cubical.Structures.Macro.html#7056" class="Bound">ℓ₁&#39;</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Keyword">where</a>

  <a id="Macro.structure"></a><a id="7090" href="Cubical.Structures.Macro.html#7090" class="Function">structure</a> <a id="7100" class="Symbol">=</a> <a id="7102" href="Cubical.Structures.Macro.html#4605" class="Function">MacroStructure</a> <a id="7117" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a>
  <a id="Macro.equiv"></a><a id="7121" href="Cubical.Structures.Macro.html#7121" class="Function">equiv</a> <a id="7127" class="Symbol">=</a> <a id="7129" href="Cubical.Structures.Macro.html#5270" class="Function">MacroEquivStr</a> <a id="7143" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a>
  <a id="Macro.univalent"></a><a id="7147" href="Cubical.Structures.Macro.html#7147" class="Function">univalent</a> <a id="7157" class="Symbol">=</a> <a id="7159" href="Cubical.Structures.Macro.html#5993" class="Function">MacroUnivalentStr</a> <a id="7177" href="Cubical.Structures.Macro.html#7062" class="Bound">d</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

  Maybe structure: X ↦ Maybe (S X)

-}</a>
<a id="44" class="Symbol">{-#</a> <a id="48" class="Keyword">OPTIONS</a> <a id="56" class="Pragma">--no-exact-split</a> <a id="73" class="Symbol">#-}</a>
<a id="77" class="Keyword">module</a> <a id="84" href="Cubical.Structures.Maybe.html" class="Module">Cubical.Structures.Maybe</a> <a id="109" class="Keyword">where</a>

<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Cubical.Data.Maybe.html" class="Module">Cubical.Data.Maybe</a>

<a id="491" class="Keyword">private</a>
  <a id="501" class="Keyword">variable</a>
    <a id="514" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="516" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a> <a id="519" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="MaybeRel"></a><a id="532" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="541" class="Symbol">:</a> <a id="543" class="Symbol">{</a><a id="544" href="Cubical.Structures.Maybe.html#544" class="Bound">A</a> <a id="546" href="Cubical.Structures.Maybe.html#546" class="Bound">B</a> <a id="548" class="Symbol">:</a> <a id="550" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="555" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="556" class="Symbol">}</a> <a id="558" class="Symbol">(</a><a id="559" href="Cubical.Structures.Maybe.html#559" class="Bound">R</a> <a id="561" class="Symbol">:</a> <a id="563" href="Cubical.Structures.Maybe.html#544" class="Bound">A</a> <a id="565" class="Symbol">→</a> <a id="567" href="Cubical.Structures.Maybe.html#546" class="Bound">B</a> <a id="569" class="Symbol">→</a> <a id="571" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="576" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="578" class="Symbol">)</a> <a id="580" class="Symbol">→</a> <a id="582" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="588" href="Cubical.Structures.Maybe.html#544" class="Bound">A</a> <a id="590" class="Symbol">→</a> <a id="592" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="598" href="Cubical.Structures.Maybe.html#546" class="Bound">B</a> <a id="600" class="Symbol">→</a> <a id="602" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="607" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a>
<a id="610" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="619" href="Cubical.Structures.Maybe.html#619" class="Bound">R</a> <a id="621" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="629" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="637" class="Symbol">=</a> <a id="639" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a>
<a id="645" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="654" href="Cubical.Structures.Maybe.html#654" class="Bound">R</a> <a id="656" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="664" class="Symbol">(</a><a id="665" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="670" class="Symbol">_)</a> <a id="673" class="Symbol">=</a> <a id="675" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
<a id="678" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="687" href="Cubical.Structures.Maybe.html#687" class="Bound">R</a> <a id="689" class="Symbol">(</a><a id="690" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="695" class="Symbol">_)</a> <a id="698" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="706" class="Symbol">=</a> <a id="708" href="Cubical.Data.Empty.Base.html#139" class="Function">⊥*</a>
<a id="711" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="720" href="Cubical.Structures.Maybe.html#720" class="Bound">R</a> <a id="722" class="Symbol">(</a><a id="723" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="728" href="Cubical.Structures.Maybe.html#728" class="Bound">x</a><a id="729" class="Symbol">)</a> <a id="731" class="Symbol">(</a><a id="732" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="737" href="Cubical.Structures.Maybe.html#737" class="Bound">y</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">=</a> <a id="742" href="Cubical.Structures.Maybe.html#720" class="Bound">R</a> <a id="744" href="Cubical.Structures.Maybe.html#728" class="Bound">x</a> <a id="746" href="Cubical.Structures.Maybe.html#737" class="Bound">y</a>

<a id="congMaybeRel"></a><a id="749" href="Cubical.Structures.Maybe.html#749" class="Function">congMaybeRel</a> <a id="762" class="Symbol">:</a> <a id="764" class="Symbol">{</a><a id="765" href="Cubical.Structures.Maybe.html#765" class="Bound">A</a> <a id="767" href="Cubical.Structures.Maybe.html#767" class="Bound">B</a> <a id="769" class="Symbol">:</a> <a id="771" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="776" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="777" class="Symbol">}</a> <a id="779" class="Symbol">{</a><a id="780" href="Cubical.Structures.Maybe.html#780" class="Bound">R</a> <a id="782" class="Symbol">:</a> <a id="784" href="Cubical.Structures.Maybe.html#765" class="Bound">A</a> <a id="786" class="Symbol">→</a> <a id="788" href="Cubical.Structures.Maybe.html#767" class="Bound">B</a> <a id="790" class="Symbol">→</a> <a id="792" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="797" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="799" class="Symbol">}</a> <a id="801" class="Symbol">{</a><a id="802" href="Cubical.Structures.Maybe.html#802" class="Bound">S</a> <a id="804" class="Symbol">:</a> <a id="806" href="Cubical.Structures.Maybe.html#765" class="Bound">A</a> <a id="808" class="Symbol">→</a> <a id="810" href="Cubical.Structures.Maybe.html#767" class="Bound">B</a> <a id="812" class="Symbol">→</a> <a id="814" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="819" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a><a id="822" class="Symbol">}</a>
  <a id="826" class="Symbol">→</a> <a id="828" class="Symbol">(∀</a> <a id="831" href="Cubical.Structures.Maybe.html#831" class="Bound">x</a> <a id="833" href="Cubical.Structures.Maybe.html#833" class="Bound">y</a> <a id="835" class="Symbol">→</a> <a id="837" href="Cubical.Structures.Maybe.html#780" class="Bound">R</a> <a id="839" href="Cubical.Structures.Maybe.html#831" class="Bound">x</a> <a id="841" href="Cubical.Structures.Maybe.html#833" class="Bound">y</a> <a id="843" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="845" href="Cubical.Structures.Maybe.html#802" class="Bound">S</a> <a id="847" href="Cubical.Structures.Maybe.html#831" class="Bound">x</a> <a id="849" href="Cubical.Structures.Maybe.html#833" class="Bound">y</a><a id="850" class="Symbol">)</a>
  <a id="854" class="Symbol">→</a> <a id="856" class="Symbol">∀</a> <a id="858" href="Cubical.Structures.Maybe.html#858" class="Bound">ox</a> <a id="861" href="Cubical.Structures.Maybe.html#861" class="Bound">oy</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="875" href="Cubical.Structures.Maybe.html#780" class="Bound">R</a> <a id="877" href="Cubical.Structures.Maybe.html#858" class="Bound">ox</a> <a id="880" href="Cubical.Structures.Maybe.html#861" class="Bound">oy</a> <a id="883" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="885" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="894" href="Cubical.Structures.Maybe.html#802" class="Bound">S</a> <a id="896" href="Cubical.Structures.Maybe.html#858" class="Bound">ox</a> <a id="899" href="Cubical.Structures.Maybe.html#861" class="Bound">oy</a>
<a id="902" href="Cubical.Structures.Maybe.html#749" class="Function">congMaybeRel</a> <a id="915" href="Cubical.Structures.Maybe.html#915" class="Bound">e</a> <a id="917" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="925" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="933" class="Symbol">=</a> <a id="935" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="945" class="Symbol">(</a><a id="946" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="954" class="Symbol">_)</a>
<a id="957" href="Cubical.Structures.Maybe.html#749" class="Function">congMaybeRel</a> <a id="970" href="Cubical.Structures.Maybe.html#970" class="Bound">e</a> <a id="972" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="980" class="Symbol">(</a><a id="981" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="986" class="Symbol">_)</a> <a id="989" class="Symbol">=</a> <a id="991" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1010" class="Symbol">_)</a>
<a id="1013" href="Cubical.Structures.Maybe.html#749" class="Function">congMaybeRel</a> <a id="1026" href="Cubical.Structures.Maybe.html#1026" class="Bound">e</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1034" class="Symbol">_)</a> <a id="1037" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1045" class="Symbol">=</a> <a id="1047" href="Cubical.Foundations.Equiv.html#5582" class="Function">Lift≃Lift</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="1066" class="Symbol">_)</a>
<a id="1069" href="Cubical.Structures.Maybe.html#749" class="Function">congMaybeRel</a> <a id="1082" href="Cubical.Structures.Maybe.html#1082" class="Bound">e</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1090" href="Cubical.Structures.Maybe.html#1090" class="Bound">x</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1099" href="Cubical.Structures.Maybe.html#1099" class="Bound">y</a><a id="1100" class="Symbol">)</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Cubical.Structures.Maybe.html#1082" class="Bound">e</a> <a id="1106" href="Cubical.Structures.Maybe.html#1090" class="Bound">x</a> <a id="1108" href="Cubical.Structures.Maybe.html#1099" class="Bound">y</a>

<a id="1111" class="Keyword">module</a> <a id="MaybePathP"></a><a id="1118" href="Cubical.Structures.Maybe.html#1118" class="Module">MaybePathP</a> <a id="1129" class="Keyword">where</a>

  <a id="MaybePathP.Code"></a><a id="1138" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="1143" class="Symbol">:</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Cubical.Structures.Maybe.html#1146" class="Bound">A</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1152" class="Symbol">→</a> <a id="1154" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1159" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1160" class="Symbol">)</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Structures.Maybe.html#1146" class="Bound">A</a> <a id="1173" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Cubical.Structures.Maybe.html#1146" class="Bound">A</a> <a id="1188" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1190" class="Symbol">)</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1199" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a>
  <a id="1203" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="1208" href="Cubical.Structures.Maybe.html#1208" class="Bound">A</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1228" href="Cubical.Structures.Maybe.html#1208" class="Bound">A</a><a id="1229" class="Symbol">)</a>

  <a id="MaybePathP.encodeRefl"></a><a id="1234" href="Cubical.Structures.Maybe.html#1234" class="Function">encodeRefl</a> <a id="1245" class="Symbol">:</a> <a id="1247" class="Symbol">{</a><a id="1248" href="Cubical.Structures.Maybe.html#1248" class="Bound">A</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1257" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1258" class="Symbol">}</a> <a id="1260" class="Symbol">→</a> <a id="1262" class="Symbol">∀</a> <a id="1264" href="Cubical.Structures.Maybe.html#1264" class="Bound">ox</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="1274" class="Symbol">(λ</a> <a id="1277" href="Cubical.Structures.Maybe.html#1277" class="Symbol">_</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Cubical.Structures.Maybe.html#1248" class="Bound">A</a><a id="1282" class="Symbol">)</a> <a id="1284" href="Cubical.Structures.Maybe.html#1264" class="Bound">ox</a> <a id="1287" href="Cubical.Structures.Maybe.html#1264" class="Bound">ox</a>
  <a id="1292" href="Cubical.Structures.Maybe.html#1234" class="Function">encodeRefl</a> <a id="1303" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Cubical.Foundations.Prelude.html#20693" class="InductiveConstructor">lift</a> <a id="1318" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
  <a id="1323" href="Cubical.Structures.Maybe.html#1234" class="Function">encodeRefl</a> <a id="1334" class="Symbol">(</a><a id="1335" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1340" class="Symbol">_)</a> <a id="1343" class="Symbol">=</a> <a id="1345" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePathP.encode"></a><a id="1353" href="Cubical.Structures.Maybe.html#1353" class="Function">encode</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Cubical.Structures.Maybe.html#1363" class="Bound">A</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1376" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1377" class="Symbol">)</a> <a id="1379" class="Symbol">→</a> <a id="1381" class="Symbol">∀</a> <a id="1383" href="Cubical.Structures.Maybe.html#1383" class="Bound">ox</a> <a id="1386" href="Cubical.Structures.Maybe.html#1386" class="Bound">oy</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1397" class="Symbol">(λ</a> <a id="1400" href="Cubical.Structures.Maybe.html#1400" class="Bound">i</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Cubical.Structures.Maybe.html#1363" class="Bound">A</a> <a id="1413" href="Cubical.Structures.Maybe.html#1400" class="Bound">i</a><a id="1414" class="Symbol">))</a> <a id="1417" href="Cubical.Structures.Maybe.html#1383" class="Bound">ox</a> <a id="1420" href="Cubical.Structures.Maybe.html#1386" class="Bound">oy</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="1430" href="Cubical.Structures.Maybe.html#1363" class="Bound">A</a> <a id="1432" href="Cubical.Structures.Maybe.html#1383" class="Bound">ox</a> <a id="1435" href="Cubical.Structures.Maybe.html#1386" class="Bound">oy</a>
  <a id="1440" href="Cubical.Structures.Maybe.html#1353" class="Function">encode</a> <a id="1447" href="Cubical.Structures.Maybe.html#1447" class="Bound">A</a> <a id="1449" href="Cubical.Structures.Maybe.html#1449" class="Bound">ox</a> <a id="1452" href="Cubical.Structures.Maybe.html#1452" class="Bound">oy</a> <a id="1455" href="Cubical.Structures.Maybe.html#1455" class="Bound">p</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1469" class="Symbol">(λ</a> <a id="1472" href="Cubical.Structures.Maybe.html#1472" class="Bound">j</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="1481" class="Symbol">(λ</a> <a id="1484" href="Cubical.Structures.Maybe.html#1484" class="Bound">i</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Cubical.Structures.Maybe.html#1447" class="Bound">A</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Cubical.Structures.Maybe.html#1484" class="Bound">i</a> <a id="1493" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="1495" href="Cubical.Structures.Maybe.html#1472" class="Bound">j</a><a id="1496" class="Symbol">))</a> <a id="1499" href="Cubical.Structures.Maybe.html#1449" class="Bound">ox</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Cubical.Structures.Maybe.html#1455" class="Bound">p</a> <a id="1505" href="Cubical.Structures.Maybe.html#1472" class="Bound">j</a><a id="1506" class="Symbol">))</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Cubical.Structures.Maybe.html#1234" class="Function">encodeRefl</a> <a id="1521" href="Cubical.Structures.Maybe.html#1449" class="Bound">ox</a><a id="1523" class="Symbol">)</a>

  <a id="MaybePathP.decode"></a><a id="1528" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="1535" class="Symbol">:</a> <a id="1537" class="Symbol">{</a><a id="1538" href="Cubical.Structures.Maybe.html#1538" class="Bound">A</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1551" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1552" class="Symbol">}</a> <a id="1554" class="Symbol">→</a> <a id="1556" class="Symbol">∀</a> <a id="1558" href="Cubical.Structures.Maybe.html#1558" class="Bound">ox</a> <a id="1561" href="Cubical.Structures.Maybe.html#1561" class="Bound">oy</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="1571" href="Cubical.Structures.Maybe.html#1538" class="Bound">A</a> <a id="1573" href="Cubical.Structures.Maybe.html#1558" class="Bound">ox</a> <a id="1576" href="Cubical.Structures.Maybe.html#1561" class="Bound">oy</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1587" class="Symbol">(λ</a> <a id="1590" href="Cubical.Structures.Maybe.html#1590" class="Bound">i</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Cubical.Structures.Maybe.html#1538" class="Bound">A</a> <a id="1603" href="Cubical.Structures.Maybe.html#1590" class="Bound">i</a><a id="1604" class="Symbol">))</a> <a id="1607" href="Cubical.Structures.Maybe.html#1558" class="Bound">ox</a> <a id="1610" href="Cubical.Structures.Maybe.html#1561" class="Bound">oy</a>
  <a id="1615" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="1622" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1630" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1638" href="Cubical.Structures.Maybe.html#1638" class="Bound">p</a> <a id="1640" href="Cubical.Structures.Maybe.html#1640" class="Bound">i</a> <a id="1642" class="Symbol">=</a> <a id="1644" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a>
  <a id="1654" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1667" class="Symbol">_)</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1676" class="Symbol">_)</a> <a id="1679" href="Cubical.Structures.Maybe.html#1679" class="Bound">p</a> <a id="1681" href="Cubical.Structures.Maybe.html#1681" class="Bound">i</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Cubical.Structures.Maybe.html#1679" class="Bound">p</a> <a id="1693" href="Cubical.Structures.Maybe.html#1681" class="Bound">i</a><a id="1694" class="Symbol">)</a>

  <a id="MaybePathP.decodeEncodeRefl"></a><a id="1699" href="Cubical.Structures.Maybe.html#1699" class="Function">decodeEncodeRefl</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">{</a><a id="1719" href="Cubical.Structures.Maybe.html#1719" class="Bound">A</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1728" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1729" class="Symbol">}</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Cubical.Structures.Maybe.html#1732" class="Bound">ox</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="1743" href="Cubical.Structures.Maybe.html#1719" class="Bound">A</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="1755" href="Cubical.Structures.Maybe.html#1732" class="Bound">ox</a> <a id="1758" href="Cubical.Structures.Maybe.html#1732" class="Bound">ox</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Cubical.Structures.Maybe.html#1234" class="Function">encodeRefl</a> <a id="1773" href="Cubical.Structures.Maybe.html#1732" class="Bound">ox</a><a id="1775" class="Symbol">)</a> <a id="1777" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1779" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1786" href="Cubical.Structures.Maybe.html#1699" class="Function">decodeEncodeRefl</a> <a id="1803" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1820" href="Cubical.Structures.Maybe.html#1699" class="Function">decodeEncodeRefl</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="1843" class="Symbol">_)</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="MaybePathP.decodeEncode"></a><a id="1856" href="Cubical.Structures.Maybe.html#1856" class="Function">decodeEncode</a> <a id="1869" class="Symbol">:</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Cubical.Structures.Maybe.html#1872" class="Bound">A</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1885" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">→</a> <a id="1890" class="Symbol">∀</a> <a id="1892" href="Cubical.Structures.Maybe.html#1892" class="Bound">ox</a> <a id="1895" href="Cubical.Structures.Maybe.html#1895" class="Bound">oy</a> <a id="1898" href="Cubical.Structures.Maybe.html#1898" class="Bound">p</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="1909" href="Cubical.Structures.Maybe.html#1892" class="Bound">ox</a> <a id="1912" href="Cubical.Structures.Maybe.html#1895" class="Bound">oy</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Cubical.Structures.Maybe.html#1353" class="Function">encode</a> <a id="1923" href="Cubical.Structures.Maybe.html#1872" class="Bound">A</a> <a id="1925" href="Cubical.Structures.Maybe.html#1892" class="Bound">ox</a> <a id="1928" href="Cubical.Structures.Maybe.html#1895" class="Bound">oy</a> <a id="1931" href="Cubical.Structures.Maybe.html#1898" class="Bound">p</a><a id="1932" class="Symbol">)</a> <a id="1934" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1936" href="Cubical.Structures.Maybe.html#1898" class="Bound">p</a>
  <a id="1940" href="Cubical.Structures.Maybe.html#1856" class="Function">decodeEncode</a> <a id="1953" class="Symbol">{</a><a id="1954" class="Argument">A</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Cubical.Structures.Maybe.html#1958" class="Bound">A</a><a id="1959" class="Symbol">}</a> <a id="1961" href="Cubical.Structures.Maybe.html#1961" class="Bound">ox</a> <a id="1964" href="Cubical.Structures.Maybe.html#1964" class="Bound">oy</a> <a id="1967" href="Cubical.Structures.Maybe.html#1967" class="Bound">p</a> <a id="1969" class="Symbol">=</a>
    <a id="1975" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
      <a id="1991" class="Symbol">(λ</a> <a id="1994" href="Cubical.Structures.Maybe.html#1994" class="Bound">k</a> <a id="1996" class="Symbol">→</a>
        <a id="2006" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="2013" class="Symbol">_</a> <a id="2015" class="Symbol">_</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Cubical.Core.Primitives.html#663" class="Primitive">transp</a> <a id="2025" class="Symbol">(λ</a> <a id="2028" href="Cubical.Structures.Maybe.html#2028" class="Bound">j</a> <a id="2030" class="Symbol">→</a> <a id="2032" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="2037" class="Symbol">(λ</a> <a id="2040" href="Cubical.Structures.Maybe.html#2040" class="Bound">i</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Cubical.Structures.Maybe.html#1958" class="Bound">A</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Cubical.Structures.Maybe.html#2040" class="Bound">i</a> <a id="2049" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2051" href="Cubical.Structures.Maybe.html#2028" class="Bound">j</a> <a id="2053" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2055" href="Cubical.Structures.Maybe.html#1994" class="Bound">k</a><a id="2056" class="Symbol">))</a> <a id="2059" href="Cubical.Structures.Maybe.html#1961" class="Bound">ox</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Cubical.Structures.Maybe.html#1967" class="Bound">p</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Cubical.Structures.Maybe.html#2028" class="Bound">j</a> <a id="2068" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2070" href="Cubical.Structures.Maybe.html#1994" class="Bound">k</a><a id="2071" class="Symbol">)))</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2078" href="Cubical.Structures.Maybe.html#1994" class="Bound">k</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Cubical.Structures.Maybe.html#1234" class="Function">encodeRefl</a> <a id="2093" href="Cubical.Structures.Maybe.html#1961" class="Bound">ox</a><a id="2095" class="Symbol">))</a>
        <a id="2106" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2108" class="Symbol">(λ</a> <a id="2111" href="Cubical.Structures.Maybe.html#2111" class="Bound">i</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Cubical.Structures.Maybe.html#1967" class="Bound">p</a> <a id="2117" class="Symbol">(</a><a id="2118" href="Cubical.Structures.Maybe.html#2111" class="Bound">i</a> <a id="2120" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2122" href="Cubical.Structures.Maybe.html#1994" class="Bound">k</a><a id="2123" class="Symbol">)))</a>
      <a id="2133" class="Symbol">(</a><a id="2134" href="Cubical.Structures.Maybe.html#1699" class="Function">decodeEncodeRefl</a> <a id="2151" href="Cubical.Structures.Maybe.html#1961" class="Bound">ox</a><a id="2153" class="Symbol">)</a>

  <a id="MaybePathP.encodeDecode"></a><a id="2158" href="Cubical.Structures.Maybe.html#2158" class="Function">encodeDecode</a> <a id="2171" class="Symbol">:</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Cubical.Structures.Maybe.html#2174" class="Bound">A</a> <a id="2176" class="Symbol">:</a> <a id="2178" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2187" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">→</a> <a id="2192" class="Symbol">∀</a> <a id="2194" href="Cubical.Structures.Maybe.html#2194" class="Bound">ox</a> <a id="2197" href="Cubical.Structures.Maybe.html#2197" class="Bound">oy</a> <a id="2200" href="Cubical.Structures.Maybe.html#2200" class="Bound">c</a> <a id="2202" class="Symbol">→</a> <a id="2204" href="Cubical.Structures.Maybe.html#1353" class="Function">encode</a> <a id="2211" href="Cubical.Structures.Maybe.html#2174" class="Bound">A</a> <a id="2213" href="Cubical.Structures.Maybe.html#2194" class="Bound">ox</a> <a id="2216" href="Cubical.Structures.Maybe.html#2197" class="Bound">oy</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="2227" href="Cubical.Structures.Maybe.html#2194" class="Bound">ox</a> <a id="2230" href="Cubical.Structures.Maybe.html#2197" class="Bound">oy</a> <a id="2233" href="Cubical.Structures.Maybe.html#2200" class="Bound">c</a><a id="2234" class="Symbol">)</a> <a id="2236" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2238" href="Cubical.Structures.Maybe.html#2200" class="Bound">c</a>
  <a id="2242" href="Cubical.Structures.Maybe.html#2158" class="Function">encodeDecode</a> <a id="2255" href="Cubical.Structures.Maybe.html#2255" class="Bound">A</a> <a id="2257" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2265" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="2273" href="Cubical.Structures.Maybe.html#2273" class="Bound">c</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2284" href="Cubical.Structures.Maybe.html#2158" class="Function">encodeDecode</a> <a id="2297" href="Cubical.Structures.Maybe.html#2297" class="Bound">A</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2305" href="Cubical.Structures.Maybe.html#2305" class="Bound">x</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2314" href="Cubical.Structures.Maybe.html#2314" class="Bound">y</a><a id="2315" class="Symbol">)</a> <a id="2317" href="Cubical.Structures.Maybe.html#2317" class="Bound">c</a> <a id="2319" class="Symbol">=</a>
    <a id="2325" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a>
      <a id="2341" class="Symbol">(λ</a> <a id="2344" href="Cubical.Structures.Maybe.html#2344" class="Bound">k</a> <a id="2346" class="Symbol">→</a>
        <a id="2356" href="Cubical.Structures.Maybe.html#1353" class="Function">encode</a> <a id="2363" class="Symbol">(λ</a> <a id="2366" href="Cubical.Structures.Maybe.html#2366" class="Bound">i</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Cubical.Structures.Maybe.html#2297" class="Bound">A</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Cubical.Structures.Maybe.html#2366" class="Bound">i</a> <a id="2375" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2377" href="Cubical.Structures.Maybe.html#2344" class="Bound">k</a><a id="2378" class="Symbol">))</a> <a id="2381" class="Symbol">_</a> <a id="2383" class="Symbol">_</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2399" href="Cubical.Structures.Maybe.html#2305" class="Bound">x</a><a id="2400" class="Symbol">)</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Cubical.Structures.Maybe.html#2317" class="Bound">c</a> <a id="2411" href="Cubical.Structures.Maybe.html#2344" class="Bound">k</a><a id="2412" class="Symbol">))</a> <a id="2415" class="Symbol">(λ</a> <a id="2418" href="Cubical.Structures.Maybe.html#2418" class="Bound">i</a> <a id="2420" class="Symbol">→</a> <a id="2422" href="Cubical.Structures.Maybe.html#2317" class="Bound">c</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Cubical.Structures.Maybe.html#2418" class="Bound">i</a> <a id="2427" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2429" href="Cubical.Structures.Maybe.html#2344" class="Bound">k</a><a id="2430" class="Symbol">)))</a>
        <a id="2442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2444" class="Symbol">(λ</a> <a id="2447" href="Cubical.Structures.Maybe.html#2447" class="Bound">i</a> <a id="2449" class="Symbol">→</a> <a id="2451" href="Cubical.Structures.Maybe.html#2317" class="Bound">c</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Cubical.Structures.Maybe.html#2447" class="Bound">i</a> <a id="2456" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="2458" href="Cubical.Structures.Maybe.html#2344" class="Bound">k</a><a id="2459" class="Symbol">)))</a>
      <a id="2469" class="Symbol">(</a><a id="2470" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="2484" class="Symbol">_)</a>

  <a id="MaybePathP.Code≃PathP"></a><a id="2490" href="Cubical.Structures.Maybe.html#2490" class="Function">Code≃PathP</a> <a id="2501" class="Symbol">:</a> <a id="2503" class="Symbol">{</a><a id="2504" href="Cubical.Structures.Maybe.html#2504" class="Bound">A</a> <a id="2506" class="Symbol">:</a> <a id="2508" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2517" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a><a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">→</a> <a id="2522" class="Symbol">∀</a> <a id="2524" href="Cubical.Structures.Maybe.html#2524" class="Bound">ox</a> <a id="2527" href="Cubical.Structures.Maybe.html#2527" class="Bound">oy</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Cubical.Structures.Maybe.html#1138" class="Function">Code</a> <a id="2537" href="Cubical.Structures.Maybe.html#2504" class="Bound">A</a> <a id="2539" href="Cubical.Structures.Maybe.html#2524" class="Bound">ox</a> <a id="2542" href="Cubical.Structures.Maybe.html#2527" class="Bound">oy</a> <a id="2545" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2547" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="2553" class="Symbol">(λ</a> <a id="2556" href="Cubical.Structures.Maybe.html#2556" class="Bound">i</a> <a id="2558" class="Symbol">→</a> <a id="2560" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Cubical.Structures.Maybe.html#2504" class="Bound">A</a> <a id="2569" href="Cubical.Structures.Maybe.html#2556" class="Bound">i</a><a id="2570" class="Symbol">))</a> <a id="2573" href="Cubical.Structures.Maybe.html#2524" class="Bound">ox</a> <a id="2576" href="Cubical.Structures.Maybe.html#2527" class="Bound">oy</a>
  <a id="2581" href="Cubical.Structures.Maybe.html#2490" class="Function">Code≃PathP</a> <a id="2592" class="Symbol">{</a><a id="2593" class="Argument">A</a> <a id="2595" class="Symbol">=</a> <a id="2597" href="Cubical.Structures.Maybe.html#2597" class="Bound">A</a><a id="2598" class="Symbol">}</a> <a id="2600" href="Cubical.Structures.Maybe.html#2600" class="Bound">ox</a> <a id="2603" href="Cubical.Structures.Maybe.html#2603" class="Bound">oy</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2619" href="Cubical.Structures.Maybe.html#2638" class="Function">isom</a>
    <a id="2628" class="Keyword">where</a>
    <a id="2638" href="Cubical.Structures.Maybe.html#2638" class="Function">isom</a> <a id="2643" class="Symbol">:</a> <a id="2645" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2649" class="Symbol">_</a> <a id="2651" class="Symbol">_</a>
    <a id="2657" href="Cubical.Structures.Maybe.html#2638" class="Function">isom</a> <a id="2662" class="Symbol">.</a><a id="2663" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="Cubical.Structures.Maybe.html#1528" class="Function">decode</a> <a id="2680" href="Cubical.Structures.Maybe.html#2600" class="Bound">ox</a> <a id="2683" href="Cubical.Structures.Maybe.html#2603" class="Bound">oy</a>
    <a id="2690" href="Cubical.Structures.Maybe.html#2638" class="Function">isom</a> <a id="2695" class="Symbol">.</a><a id="2696" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="2704" class="Symbol">=</a> <a id="2706" href="Cubical.Structures.Maybe.html#1353" class="Function">encode</a> <a id="2713" class="Symbol">_</a> <a id="2715" href="Cubical.Structures.Maybe.html#2600" class="Bound">ox</a> <a id="2718" href="Cubical.Structures.Maybe.html#2603" class="Bound">oy</a>
    <a id="2725" href="Cubical.Structures.Maybe.html#2638" class="Function">isom</a> <a id="2730" class="Symbol">.</a><a id="2731" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="2739" class="Symbol">=</a> <a id="2741" href="Cubical.Structures.Maybe.html#1856" class="Function">decodeEncode</a> <a id="2754" href="Cubical.Structures.Maybe.html#2600" class="Bound">ox</a> <a id="2757" href="Cubical.Structures.Maybe.html#2603" class="Bound">oy</a>
    <a id="2764" href="Cubical.Structures.Maybe.html#2638" class="Function">isom</a> <a id="2769" class="Symbol">.</a><a id="2770" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="2778" class="Symbol">=</a> <a id="2780" href="Cubical.Structures.Maybe.html#2158" class="Function">encodeDecode</a> <a id="2793" href="Cubical.Structures.Maybe.html#2597" class="Bound">A</a> <a id="2795" href="Cubical.Structures.Maybe.html#2600" class="Bound">ox</a> <a id="2798" href="Cubical.Structures.Maybe.html#2603" class="Bound">oy</a>

<a id="2802" class="Comment">-- Structured isomorphisms</a>

<a id="MaybeStructure"></a><a id="2830" href="Cubical.Structures.Maybe.html#2830" class="Function">MaybeStructure</a> <a id="2845" class="Symbol">:</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Cubical.Structures.Maybe.html#2848" class="Bound">S</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2857" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="2859" class="Symbol">→</a> <a id="2861" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2866" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2877" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2886" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a>
<a id="2889" href="Cubical.Structures.Maybe.html#2830" class="Function">MaybeStructure</a> <a id="2904" href="Cubical.Structures.Maybe.html#2904" class="Bound">S</a> <a id="2906" href="Cubical.Structures.Maybe.html#2906" class="Bound">X</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Cubical.Data.Maybe.Base.html#157" class="Datatype">Maybe</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Cubical.Structures.Maybe.html#2904" class="Bound">S</a> <a id="2919" href="Cubical.Structures.Maybe.html#2906" class="Bound">X</a><a id="2920" class="Symbol">)</a>

<a id="MaybeEquivStr"></a><a id="2923" href="Cubical.Structures.Maybe.html#2923" class="Function">MaybeEquivStr</a> <a id="2937" class="Symbol">:</a> <a id="2939" class="Symbol">{</a><a id="2940" href="Cubical.Structures.Maybe.html#2940" class="Bound">S</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2949" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2958" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="2960" class="Symbol">}</a>
  <a id="2964" class="Symbol">→</a> <a id="2966" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2975" href="Cubical.Structures.Maybe.html#2940" class="Bound">S</a> <a id="2977" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Cubical.Structures.Maybe.html#2830" class="Function">MaybeStructure</a> <a id="3008" href="Cubical.Structures.Maybe.html#2940" class="Bound">S</a><a id="3009" class="Symbol">)</a> <a id="3011" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a>
<a id="3015" href="Cubical.Structures.Maybe.html#2923" class="Function">MaybeEquivStr</a> <a id="3029" href="Cubical.Structures.Maybe.html#3029" class="Bound">ι</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Cubical.Structures.Maybe.html#3032" class="Bound">X</a> <a id="3034" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3036" href="Cubical.Structures.Maybe.html#3036" class="Bound">ox</a><a id="3038" class="Symbol">)</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Cubical.Structures.Maybe.html#3041" class="Bound">Y</a> <a id="3043" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3045" href="Cubical.Structures.Maybe.html#3045" class="Bound">oy</a><a id="3047" class="Symbol">)</a> <a id="3049" href="Cubical.Structures.Maybe.html#3049" class="Bound">e</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Cubical.Structures.Maybe.html#532" class="Function">MaybeRel</a> <a id="3062" class="Symbol">(λ</a> <a id="3065" href="Cubical.Structures.Maybe.html#3065" class="Bound">x</a> <a id="3067" href="Cubical.Structures.Maybe.html#3067" class="Bound">y</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Cubical.Structures.Maybe.html#3029" class="Bound">ι</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Cubical.Structures.Maybe.html#3032" class="Bound">X</a> <a id="3076" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3078" href="Cubical.Structures.Maybe.html#3065" class="Bound">x</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Cubical.Structures.Maybe.html#3041" class="Bound">Y</a> <a id="3084" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3086" href="Cubical.Structures.Maybe.html#3067" class="Bound">y</a><a id="3087" class="Symbol">)</a> <a id="3089" href="Cubical.Structures.Maybe.html#3049" class="Bound">e</a><a id="3090" class="Symbol">)</a> <a id="3092" href="Cubical.Structures.Maybe.html#3036" class="Bound">ox</a> <a id="3095" href="Cubical.Structures.Maybe.html#3045" class="Bound">oy</a>

<a id="maybeUnivalentStr"></a><a id="3099" href="Cubical.Structures.Maybe.html#3099" class="Function">maybeUnivalentStr</a> <a id="3117" class="Symbol">:</a> <a id="3119" class="Symbol">{</a><a id="3120" href="Cubical.Structures.Maybe.html#3120" class="Bound">S</a> <a id="3122" class="Symbol">:</a> <a id="3124" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3129" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3138" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="3140" class="Symbol">}</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Cubical.Structures.Maybe.html#3143" class="Bound">ι</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="3156" href="Cubical.Structures.Maybe.html#3120" class="Bound">S</a> <a id="3158" href="Cubical.Structures.Maybe.html#519" class="Generalizable">ℓ₁&#39;</a><a id="3161" class="Symbol">)</a>
  <a id="3165" class="Symbol">→</a> <a id="3167" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3180" href="Cubical.Structures.Maybe.html#3120" class="Bound">S</a> <a id="3182" href="Cubical.Structures.Maybe.html#3143" class="Bound">ι</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Cubical.Structures.Maybe.html#2830" class="Function">MaybeStructure</a> <a id="3215" href="Cubical.Structures.Maybe.html#3120" class="Bound">S</a><a id="3216" class="Symbol">)</a> <a id="3218" class="Symbol">(</a><a id="3219" href="Cubical.Structures.Maybe.html#2923" class="Function">MaybeEquivStr</a> <a id="3233" href="Cubical.Structures.Maybe.html#3143" class="Bound">ι</a><a id="3234" class="Symbol">)</a>
<a id="3236" href="Cubical.Structures.Maybe.html#3099" class="Function">maybeUnivalentStr</a> <a id="3254" href="Cubical.Structures.Maybe.html#3254" class="Bound">ι</a> <a id="3256" href="Cubical.Structures.Maybe.html#3256" class="Bound">θ</a> <a id="3258" class="Symbol">{</a><a id="3259" href="Cubical.Structures.Maybe.html#3259" class="Bound">X</a> <a id="3261" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3263" href="Cubical.Structures.Maybe.html#3263" class="Bound">ox</a><a id="3265" class="Symbol">}</a> <a id="3267" class="Symbol">{</a><a id="3268" href="Cubical.Structures.Maybe.html#3268" class="Bound">Y</a> <a id="3270" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3272" href="Cubical.Structures.Maybe.html#3272" class="Bound">oy</a><a id="3274" class="Symbol">}</a> <a id="3276" href="Cubical.Structures.Maybe.html#3276" class="Bound">e</a> <a id="3278" class="Symbol">=</a>
  <a id="3282" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a>
    <a id="3296" class="Symbol">(</a><a id="3297" href="Cubical.Structures.Maybe.html#749" class="Function">congMaybeRel</a> <a id="3310" class="Symbol">(λ</a> <a id="3313" href="Cubical.Structures.Maybe.html#3313" class="Bound">x</a> <a id="3315" href="Cubical.Structures.Maybe.html#3315" class="Bound">y</a> <a id="3317" class="Symbol">→</a> <a id="3319" href="Cubical.Structures.Maybe.html#3256" class="Bound">θ</a> <a id="3321" class="Symbol">{</a><a id="3322" href="Cubical.Structures.Maybe.html#3259" class="Bound">X</a> <a id="3324" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3326" href="Cubical.Structures.Maybe.html#3313" class="Bound">x</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">{</a><a id="3330" href="Cubical.Structures.Maybe.html#3268" class="Bound">Y</a> <a id="3332" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3334" href="Cubical.Structures.Maybe.html#3315" class="Bound">y</a><a id="3335" class="Symbol">}</a> <a id="3337" href="Cubical.Structures.Maybe.html#3276" class="Bound">e</a><a id="3338" class="Symbol">)</a> <a id="3340" href="Cubical.Structures.Maybe.html#3263" class="Bound">ox</a> <a id="3343" href="Cubical.Structures.Maybe.html#3272" class="Bound">oy</a><a id="3345" class="Symbol">)</a>
    <a id="3351" class="Symbol">(</a><a id="3352" href="Cubical.Structures.Maybe.html#2490" class="Function">MaybePathP.Code≃PathP</a> <a id="3374" href="Cubical.Structures.Maybe.html#3263" class="Bound">ox</a> <a id="3377" href="Cubical.Structures.Maybe.html#3272" class="Bound">oy</a><a id="3379" class="Symbol">)</a>

<a id="maybeEquivAction"></a><a id="3382" href="Cubical.Structures.Maybe.html#3382" class="Function">maybeEquivAction</a> <a id="3399" class="Symbol">:</a> <a id="3401" class="Symbol">{</a><a id="3402" href="Cubical.Structures.Maybe.html#3402" class="Bound">S</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3411" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3420" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="3422" class="Symbol">}</a>
  <a id="3426" class="Symbol">→</a> <a id="3428" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3440" href="Cubical.Structures.Maybe.html#3402" class="Bound">S</a> <a id="3442" class="Symbol">→</a> <a id="3444" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Cubical.Structures.Maybe.html#2830" class="Function">MaybeStructure</a> <a id="3472" href="Cubical.Structures.Maybe.html#3402" class="Bound">S</a><a id="3473" class="Symbol">)</a>
<a id="3475" href="Cubical.Structures.Maybe.html#3382" class="Function">maybeEquivAction</a> <a id="3492" href="Cubical.Structures.Maybe.html#3492" class="Bound">α</a> <a id="3494" href="Cubical.Structures.Maybe.html#3494" class="Bound">e</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Cubical.Data.Maybe.Properties.html#5883" class="Function">congMaybeEquiv</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Cubical.Structures.Maybe.html#3492" class="Bound">α</a> <a id="3516" href="Cubical.Structures.Maybe.html#3494" class="Bound">e</a><a id="3517" class="Symbol">)</a>

<a id="maybeTransportStr"></a><a id="3520" href="Cubical.Structures.Maybe.html#3520" class="Function">maybeTransportStr</a> <a id="3538" class="Symbol">:</a> <a id="3540" class="Symbol">{</a><a id="3541" href="Cubical.Structures.Maybe.html#3541" class="Bound">S</a> <a id="3543" class="Symbol">:</a> <a id="3545" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3550" href="Cubical.Structures.Maybe.html#514" class="Generalizable">ℓ</a> <a id="3552" class="Symbol">→</a> <a id="3554" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3559" href="Cubical.Structures.Maybe.html#516" class="Generalizable">ℓ₁</a><a id="3561" class="Symbol">}</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Cubical.Structures.Maybe.html#3564" class="Bound">α</a> <a id="3566" class="Symbol">:</a> <a id="3568" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="3580" href="Cubical.Structures.Maybe.html#3541" class="Bound">S</a><a id="3581" class="Symbol">)</a>
  <a id="3585" class="Symbol">→</a> <a id="3587" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3600" href="Cubical.Structures.Maybe.html#3564" class="Bound">α</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Cubical.Structures.Maybe.html#3382" class="Function">maybeEquivAction</a> <a id="3635" href="Cubical.Structures.Maybe.html#3564" class="Bound">α</a><a id="3636" class="Symbol">)</a>
<a id="3638" href="Cubical.Structures.Maybe.html#3520" class="Function">maybeTransportStr</a> <a id="3656" class="Symbol">_</a> <a id="3658" href="Cubical.Structures.Maybe.html#3658" class="Bound">τ</a> <a id="3660" href="Cubical.Structures.Maybe.html#3660" class="Bound">e</a> <a id="3662" href="Cubical.Data.Maybe.Base.html#193" class="InductiveConstructor">nothing</a> <a id="3670" class="Symbol">=</a> <a id="3672" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3677" href="Cubical.Structures.Maybe.html#3520" class="Function">maybeTransportStr</a> <a id="3695" class="Symbol">_</a> <a id="3697" href="Cubical.Structures.Maybe.html#3697" class="Bound">τ</a> <a id="3699" href="Cubical.Structures.Maybe.html#3699" class="Bound">e</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3707" href="Cubical.Structures.Maybe.html#3707" class="Bound">x</a><a id="3708" class="Symbol">)</a> <a id="3710" class="Symbol">=</a> <a id="3712" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3717" href="Cubical.Data.Maybe.Base.html#213" class="InductiveConstructor">just</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Cubical.Structures.Maybe.html#3697" class="Bound">τ</a> <a id="3725" href="Cubical.Structures.Maybe.html#3699" class="Bound">e</a> <a id="3727" href="Cubical.Structures.Maybe.html#3707" class="Bound">x</a><a id="3728" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Parameterized.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Parameterized</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

A parameterized family of structures S can be combined into a single structure:
X ↦ (a : A) → S a X

This is more general than Structures.Function in that S can vary in A.

-}</a>
<a id="181" class="Keyword">module</a> <a id="188" href="Cubical.Structures.Parameterized.html" class="Module">Cubical.Structures.Parameterized</a> <a id="221" class="Keyword">where</a>

<a id="228" class="Keyword">open</a> <a id="233" class="Keyword">import</a> <a id="240" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="428" class="Keyword">private</a>
  <a id="438" class="Keyword">variable</a>
    <a id="451" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="453" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a> <a id="456" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="469" class="Keyword">module</a> <a id="476" href="Cubical.Structures.Parameterized.html#476" class="Module">_</a> <a id="478" class="Symbol">{</a><a id="479" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a><a id="481" class="Symbol">}</a> <a id="483" class="Symbol">(</a><a id="484" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="486" class="Symbol">:</a> <a id="488" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="493" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a><a id="495" class="Symbol">)</a> <a id="497" class="Keyword">where</a>

  <a id="506" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="521" class="Symbol">:</a> <a id="523" class="Symbol">(</a><a id="524" href="Cubical.Structures.Parameterized.html#524" class="Bound">S</a> <a id="526" class="Symbol">:</a> <a id="528" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="530" class="Symbol">→</a> <a id="532" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="537" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="539" class="Symbol">→</a> <a id="541" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="546" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="548" class="Symbol">)</a>
    <a id="554" class="Symbol">→</a> <a id="556" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="561" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="563" class="Symbol">→</a> <a id="565" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="570" class="Symbol">(</a><a id="571" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="577" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a> <a id="580" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="582" class="Symbol">)</a>
  <a id="586" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="601" href="Cubical.Structures.Parameterized.html#601" class="Bound">S</a> <a id="603" href="Cubical.Structures.Parameterized.html#603" class="Bound">X</a> <a id="605" class="Symbol">=</a> <a id="607" class="Symbol">(</a><a id="608" href="Cubical.Structures.Parameterized.html#608" class="Bound">a</a> <a id="610" class="Symbol">:</a> <a id="612" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">→</a> <a id="617" href="Cubical.Structures.Parameterized.html#601" class="Bound">S</a> <a id="619" href="Cubical.Structures.Parameterized.html#608" class="Bound">a</a> <a id="621" href="Cubical.Structures.Parameterized.html#603" class="Bound">X</a>

  <a id="626" href="Cubical.Structures.Parameterized.html#626" class="Function">ParamEquivStr</a> <a id="640" class="Symbol">:</a> <a id="642" class="Symbol">{</a><a id="643" href="Cubical.Structures.Parameterized.html#643" class="Bound">S</a> <a id="645" class="Symbol">:</a> <a id="647" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="649" class="Symbol">→</a> <a id="651" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="656" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="658" class="Symbol">→</a> <a id="660" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="665" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="667" class="Symbol">}</a>
    <a id="673" class="Symbol">→</a> <a id="675" class="Symbol">(∀</a> <a id="678" href="Cubical.Structures.Parameterized.html#678" class="Bound">a</a> <a id="680" class="Symbol">→</a> <a id="682" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="691" class="Symbol">(</a><a id="692" href="Cubical.Structures.Parameterized.html#643" class="Bound">S</a> <a id="694" href="Cubical.Structures.Parameterized.html#678" class="Bound">a</a><a id="695" class="Symbol">)</a> <a id="697" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">→</a> <a id="704" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="713" class="Symbol">(</a><a id="714" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="729" href="Cubical.Structures.Parameterized.html#643" class="Bound">S</a><a id="730" class="Symbol">)</a> <a id="732" class="Symbol">(</a><a id="733" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="739" href="Cubical.Structures.Parameterized.html#479" class="Bound">ℓ₀</a> <a id="742" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a><a id="745" class="Symbol">)</a>
  <a id="749" href="Cubical.Structures.Parameterized.html#626" class="Function">ParamEquivStr</a> <a id="763" href="Cubical.Structures.Parameterized.html#763" class="Bound">ι</a> <a id="765" class="Symbol">(</a><a id="766" href="Cubical.Structures.Parameterized.html#766" class="Bound">X</a> <a id="768" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="770" href="Cubical.Structures.Parameterized.html#770" class="Bound">l</a><a id="771" class="Symbol">)</a> <a id="773" class="Symbol">(</a><a id="774" href="Cubical.Structures.Parameterized.html#774" class="Bound">Y</a> <a id="776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="778" href="Cubical.Structures.Parameterized.html#778" class="Bound">m</a><a id="779" class="Symbol">)</a> <a id="781" href="Cubical.Structures.Parameterized.html#781" class="Bound">e</a> <a id="783" class="Symbol">=</a> <a id="785" class="Symbol">∀</a> <a id="787" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a> <a id="789" class="Symbol">→</a> <a id="791" href="Cubical.Structures.Parameterized.html#763" class="Bound">ι</a> <a id="793" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Structures.Parameterized.html#766" class="Bound">X</a> <a id="798" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="800" href="Cubical.Structures.Parameterized.html#770" class="Bound">l</a> <a id="802" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a><a id="803" class="Symbol">)</a> <a id="805" class="Symbol">(</a><a id="806" href="Cubical.Structures.Parameterized.html#774" class="Bound">Y</a> <a id="808" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="810" href="Cubical.Structures.Parameterized.html#778" class="Bound">m</a> <a id="812" href="Cubical.Structures.Parameterized.html#787" class="Bound">a</a><a id="813" class="Symbol">)</a> <a id="815" href="Cubical.Structures.Parameterized.html#781" class="Bound">e</a>

  <a id="820" href="Cubical.Structures.Parameterized.html#820" class="Function">paramUnivalentStr</a> <a id="838" class="Symbol">:</a> <a id="840" class="Symbol">{</a><a id="841" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a> <a id="843" class="Symbol">:</a> <a id="845" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="847" class="Symbol">→</a> <a id="849" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="854" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="856" class="Symbol">→</a> <a id="858" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="863" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="865" class="Symbol">}</a>
    <a id="871" class="Symbol">(</a><a id="872" href="Cubical.Structures.Parameterized.html#872" class="Bound">ι</a> <a id="874" class="Symbol">:</a> <a id="876" class="Symbol">∀</a> <a id="878" href="Cubical.Structures.Parameterized.html#878" class="Bound">a</a> <a id="880" class="Symbol">→</a> <a id="882" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="891" class="Symbol">(</a><a id="892" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a> <a id="894" href="Cubical.Structures.Parameterized.html#878" class="Bound">a</a><a id="895" class="Symbol">)</a> <a id="897" href="Cubical.Structures.Parameterized.html#456" class="Generalizable">ℓ₁&#39;</a><a id="900" class="Symbol">)</a> <a id="902" class="Symbol">(</a><a id="903" href="Cubical.Structures.Parameterized.html#903" class="Bound">θ</a> <a id="905" class="Symbol">:</a> <a id="907" class="Symbol">∀</a> <a id="909" href="Cubical.Structures.Parameterized.html#909" class="Bound">a</a> <a id="911" class="Symbol">→</a> <a id="913" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="926" class="Symbol">(</a><a id="927" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a> <a id="929" href="Cubical.Structures.Parameterized.html#909" class="Bound">a</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">(</a><a id="933" href="Cubical.Structures.Parameterized.html#872" class="Bound">ι</a> <a id="935" href="Cubical.Structures.Parameterized.html#909" class="Bound">a</a><a id="936" class="Symbol">))</a>
    <a id="943" class="Symbol">→</a> <a id="945" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="958" class="Symbol">(</a><a id="959" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="974" href="Cubical.Structures.Parameterized.html#841" class="Bound">S</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">(</a><a id="978" href="Cubical.Structures.Parameterized.html#626" class="Function">ParamEquivStr</a> <a id="992" href="Cubical.Structures.Parameterized.html#872" class="Bound">ι</a><a id="993" class="Symbol">)</a>
  <a id="997" href="Cubical.Structures.Parameterized.html#820" class="Function">paramUnivalentStr</a> <a id="1015" href="Cubical.Structures.Parameterized.html#1015" class="Bound">ι</a> <a id="1017" href="Cubical.Structures.Parameterized.html#1017" class="Bound">θ</a> <a id="1019" href="Cubical.Structures.Parameterized.html#1019" class="Bound">e</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="1044" class="Symbol">λ</a> <a id="1046" href="Cubical.Structures.Parameterized.html#1046" class="Bound">a</a> <a id="1048" class="Symbol">→</a> <a id="1050" href="Cubical.Structures.Parameterized.html#1017" class="Bound">θ</a> <a id="1052" href="Cubical.Structures.Parameterized.html#1046" class="Bound">a</a> <a id="1054" href="Cubical.Structures.Parameterized.html#1019" class="Bound">e</a><a id="1055" class="Symbol">)</a> <a id="1057" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a>

  <a id="1072" href="Cubical.Structures.Parameterized.html#1072" class="Function">paramEquivAction</a> <a id="1089" class="Symbol">:</a> <a id="1091" class="Symbol">{</a><a id="1092" href="Cubical.Structures.Parameterized.html#1092" class="Bound">S</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1105" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1114" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="1116" class="Symbol">}</a>
    <a id="1122" class="Symbol">→</a> <a id="1124" class="Symbol">(∀</a> <a id="1127" href="Cubical.Structures.Parameterized.html#1127" class="Bound">a</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Cubical.Structures.Parameterized.html#1092" class="Bound">S</a> <a id="1146" href="Cubical.Structures.Parameterized.html#1127" class="Bound">a</a><a id="1147" class="Symbol">))</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Cubical.Structures.Parameterized.html#506" class="Function">ParamStructure</a> <a id="1180" href="Cubical.Structures.Parameterized.html#1092" class="Bound">S</a><a id="1181" class="Symbol">)</a>
  <a id="1185" href="Cubical.Structures.Parameterized.html#1072" class="Function">paramEquivAction</a> <a id="1202" href="Cubical.Structures.Parameterized.html#1202" class="Bound">α</a> <a id="1204" href="Cubical.Structures.Parameterized.html#1204" class="Bound">e</a> <a id="1206" class="Symbol">=</a> <a id="1208" href="Cubical.Foundations.Equiv.html#7204" class="Function">equivΠCod</a> <a id="1218" class="Symbol">(λ</a> <a id="1221" href="Cubical.Structures.Parameterized.html#1221" class="Bound">a</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Cubical.Structures.Parameterized.html#1202" class="Bound">α</a> <a id="1227" href="Cubical.Structures.Parameterized.html#1221" class="Bound">a</a> <a id="1229" href="Cubical.Structures.Parameterized.html#1204" class="Bound">e</a><a id="1230" class="Symbol">)</a>

  <a id="1235" href="Cubical.Structures.Parameterized.html#1235" class="Function">paramTransportStr</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Cubical.Structures.Parameterized.html#1256" class="Bound">S</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Cubical.Structures.Parameterized.html#484" class="Bound">A</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1269" href="Cubical.Structures.Parameterized.html#451" class="Generalizable">ℓ</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1278" href="Cubical.Structures.Parameterized.html#453" class="Generalizable">ℓ₁</a><a id="1280" class="Symbol">}</a>
    <a id="1286" class="Symbol">(</a><a id="1287" href="Cubical.Structures.Parameterized.html#1287" class="Bound">α</a> <a id="1289" class="Symbol">:</a> <a id="1291" class="Symbol">∀</a> <a id="1293" href="Cubical.Structures.Parameterized.html#1293" class="Bound">a</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Cubical.Structures.Parameterized.html#1256" class="Bound">S</a> <a id="1312" href="Cubical.Structures.Parameterized.html#1293" class="Bound">a</a><a id="1313" class="Symbol">))</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Cubical.Structures.Parameterized.html#1317" class="Bound">τ</a> <a id="1319" class="Symbol">:</a> <a id="1321" class="Symbol">∀</a> <a id="1323" href="Cubical.Structures.Parameterized.html#1323" class="Bound">a</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Cubical.Structures.Parameterized.html#1287" class="Bound">α</a> <a id="1343" href="Cubical.Structures.Parameterized.html#1323" class="Bound">a</a><a id="1344" class="Symbol">))</a>
    <a id="1351" class="Symbol">→</a> <a id="1353" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Cubical.Structures.Parameterized.html#1072" class="Function">paramEquivAction</a> <a id="1384" href="Cubical.Structures.Parameterized.html#1287" class="Bound">α</a><a id="1385" class="Symbol">)</a>
  <a id="1389" href="Cubical.Structures.Parameterized.html#1235" class="Function">paramTransportStr</a> <a id="1407" class="Symbol">{</a><a id="1408" class="Argument">S</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Cubical.Structures.Parameterized.html#1412" class="Bound">S</a><a id="1413" class="Symbol">}</a> <a id="1415" href="Cubical.Structures.Parameterized.html#1415" class="Bound">α</a> <a id="1417" href="Cubical.Structures.Parameterized.html#1417" class="Bound">τ</a> <a id="1419" href="Cubical.Structures.Parameterized.html#1419" class="Bound">e</a> <a id="1421" href="Cubical.Structures.Parameterized.html#1421" class="Bound">f</a> <a id="1423" class="Symbol">=</a>
    <a id="1429" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1436" class="Symbol">λ</a> <a id="1438" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a> <a id="1440" class="Symbol">→</a>
    <a id="1446" href="Cubical.Structures.Parameterized.html#1417" class="Bound">τ</a> <a id="1448" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a> <a id="1450" href="Cubical.Structures.Parameterized.html#1419" class="Bound">e</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Structures.Parameterized.html#1421" class="Bound">f</a> <a id="1455" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a><a id="1456" class="Symbol">)</a>
    <a id="1462" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1464" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1469" class="Symbol">(λ</a> <a id="1472" href="Cubical.Structures.Parameterized.html#1472" class="Bound">fib</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="1488" class="Symbol">(λ</a> <a id="1491" href="Cubical.Structures.Parameterized.html#1491" class="Bound">i</a> <a id="1493" class="Symbol">→</a> <a id="1495" href="Cubical.Structures.Parameterized.html#1412" class="Bound">S</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.Structures.Parameterized.html#1472" class="Bound">fib</a> <a id="1502" class="Symbol">.</a><a id="1503" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1510" href="Cubical.Structures.Parameterized.html#1491" class="Bound">i</a><a id="1511" class="Symbol">))</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="1518" href="Cubical.Structures.Parameterized.html#1419" class="Bound">e</a> <a id="1520" href="Cubical.Structures.Parameterized.html#1491" class="Bound">i</a><a id="1521" class="Symbol">))</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Cubical.Structures.Parameterized.html#1421" class="Bound">f</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Cubical.Structures.Parameterized.html#1472" class="Bound">fib</a> <a id="1532" class="Symbol">.</a><a id="1533" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1537" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="1539" class="Symbol">)))</a>
      <a id="1549" class="Symbol">(</a><a id="1550" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="1563" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a> <a id="1565" class="Symbol">.</a><a id="1566" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1570" class="Symbol">(_</a> <a id="1573" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1575" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="1594" href="Cubical.Structures.Parameterized.html#1438" class="Bound">a</a><a id="1595" class="Symbol">)))</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Pointed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Pointed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Pointed structure: X ↦ X

-}</a>
<a id="34" class="Keyword">module</a> <a id="41" href="Cubical.Structures.Pointed.html" class="Module">Cubical.Structures.Pointed</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Cubical.Foundations.Equiv.Properties.html" class="Module">Cubical.Foundations.Equiv.Properties</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Cubical.Foundations.Pointed.Base.html" class="Module">Cubical.Foundations.Pointed.Base</a>

<a id="328" class="Keyword">private</a>
  <a id="338" class="Keyword">variable</a>
    <a id="351" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="362" class="Comment">-- Structured isomorphisms</a>

<a id="PointedStructure"></a><a id="390" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="407" class="Symbol">:</a> <a id="409" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="414" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a> <a id="416" class="Symbol">→</a> <a id="418" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="423" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a>
<a id="425" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="442" href="Cubical.Structures.Pointed.html#442" class="Bound">X</a> <a id="444" class="Symbol">=</a> <a id="446" href="Cubical.Structures.Pointed.html#442" class="Bound">X</a>

<a id="PointedEquivStr"></a><a id="449" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="465" class="Symbol">:</a> <a id="467" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="476" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="493" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a>
<a id="495" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="511" href="Cubical.Structures.Pointed.html#511" class="Bound">A</a> <a id="513" href="Cubical.Structures.Pointed.html#513" class="Bound">B</a> <a id="515" href="Cubical.Structures.Pointed.html#515" class="Bound">f</a> <a id="517" class="Symbol">=</a> <a id="519" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="528" href="Cubical.Structures.Pointed.html#515" class="Bound">f</a> <a id="530" class="Symbol">(</a><a id="531" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="534" href="Cubical.Structures.Pointed.html#511" class="Bound">A</a><a id="535" class="Symbol">)</a> <a id="537" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="539" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="542" href="Cubical.Structures.Pointed.html#513" class="Bound">B</a>

<a id="pointedUnivalentStr"></a><a id="545" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a> <a id="565" class="Symbol">:</a> <a id="567" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="580" class="Symbol">{</a><a id="581" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="582" class="Symbol">}</a> <a id="584" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a> <a id="601" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a>
<a id="617" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a> <a id="637" href="Cubical.Structures.Pointed.html#637" class="Bound">f</a> <a id="639" class="Symbol">=</a> <a id="641" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="650" class="Symbol">(</a><a id="651" href="Cubical.Foundations.Univalence.html#2334" class="Function">ua-ungluePath-Equiv</a> <a id="671" href="Cubical.Structures.Pointed.html#637" class="Bound">f</a><a id="672" class="Symbol">)</a>

<a id="pointedSIP"></a><a id="675" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="686" class="Symbol">:</a> <a id="688" class="Symbol">(</a><a id="689" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="691" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a> <a id="693" class="Symbol">:</a> <a id="695" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="703" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="710" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="713" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="729" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="731" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a> <a id="733" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="735" class="Symbol">(</a><a id="736" href="Cubical.Structures.Pointed.html#689" class="Bound">A</a> <a id="738" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="740" href="Cubical.Structures.Pointed.html#691" class="Bound">B</a><a id="741" class="Symbol">)</a>
<a id="743" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="754" class="Symbol">=</a> <a id="756" href="Cubical.Foundations.SIP.html#4359" class="Function">SIP</a> <a id="760" href="Cubical.Structures.Pointed.html#545" class="Function">pointedUnivalentStr</a>

<a id="pointed-sip"></a><a id="781" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">(</a><a id="796" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="798" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a> <a id="800" class="Symbol">:</a> <a id="802" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="810" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="811" class="Symbol">)</a> <a id="813" class="Symbol">→</a> <a id="815" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="817" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="820" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="836" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="838" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a> <a id="840" class="Symbol">→</a> <a id="842" class="Symbol">(</a><a id="843" href="Cubical.Structures.Pointed.html#796" class="Bound">A</a> <a id="845" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="847" href="Cubical.Structures.Pointed.html#798" class="Bound">B</a><a id="848" class="Symbol">)</a>
<a id="850" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="862" href="Cubical.Structures.Pointed.html#862" class="Bound">A</a> <a id="864" href="Cubical.Structures.Pointed.html#864" class="Bound">B</a> <a id="866" class="Symbol">=</a> <a id="868" href="Agda.Builtin.Cubical.Equiv.html#1228" class="Function">equivFun</a> <a id="877" class="Symbol">(</a><a id="878" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="889" href="Cubical.Structures.Pointed.html#862" class="Bound">A</a> <a id="891" href="Cubical.Structures.Pointed.html#864" class="Bound">B</a><a id="892" class="Symbol">)</a> <a id="894" class="Comment">-- ≡ λ (e , p) i → ua e i , ua-gluePath e p i</a>

<a id="pointed-sip-idEquiv∙"></a><a id="941" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="962" class="Symbol">:</a> <a id="964" class="Symbol">(</a><a id="965" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="967" class="Symbol">:</a> <a id="969" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="977" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Cubical.Structures.Pointed.html#781" class="Function">pointed-sip</a> <a id="994" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="996" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a> <a id="998" class="Symbol">(</a><a id="999" href="Cubical.Foundations.Pointed.Base.html#4716" class="Function">idEquiv∙</a> <a id="1008" href="Cubical.Structures.Pointed.html#965" class="Bound">A</a><a id="1009" class="Symbol">)</a> <a id="1011" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1013" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="1018" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1044" href="Cubical.Structures.Pointed.html#1044" class="Bound">A</a> <a id="1046" href="Cubical.Structures.Pointed.html#1046" class="Bound">i</a> <a id="1048" href="Cubical.Structures.Pointed.html#1048" class="Bound">j</a><a id="1049" class="Symbol">)</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Cubical.Foundations.Univalence.html#1067" class="Function">uaIdEquiv</a> <a id="1063" href="Cubical.Structures.Pointed.html#1046" class="Bound">i</a> <a id="1065" href="Cubical.Structures.Pointed.html#1048" class="Bound">j</a>
<a id="1067" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1093" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a> <a id="1095" href="Cubical.Structures.Pointed.html#1095" class="Bound">i</a> <a id="1097" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Cubical.Core.Glue.html#1168" class="Primitive">glue</a> <a id="1107" class="Symbol">{</a><a id="1108" class="Argument">φ</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Cubical.Structures.Pointed.html#1095" class="Bound">i</a> <a id="1114" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1116" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="1118" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a> <a id="1120" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="1122" href="Cubical.Structures.Pointed.html#1097" class="Bound">j</a><a id="1123" class="Symbol">}</a> <a id="1125" class="Symbol">(λ</a> <a id="1128" href="Cubical.Structures.Pointed.html#1128" class="Bound">_</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1135" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Cubical.Foundations.Pointed.Base.html#517" class="Function">pt</a> <a id="1142" href="Cubical.Structures.Pointed.html#1093" class="Bound">A</a><a id="1143" class="Symbol">)</a>

<a id="1146" class="Comment">{-
  The following terms have huge normal forms, so they are abstract to avoid
  type checking speed problems, for example in

    Cubical.Homotopy.HSpace
-}</a>
<a id="1304" class="Keyword">abstract</a>
  <a id="pointed-sip⁻"></a><a id="1315" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1333" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1345" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1346" class="Symbol">)</a> <a id="1348" class="Symbol">→</a> <a id="1350" class="Symbol">(</a><a id="1351" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1353" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1355" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Cubical.Structures.Pointed.html#1331" class="Bound">A</a> <a id="1362" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">≃[</a> <a id="1365" href="Cubical.Structures.Pointed.html#449" class="Function">PointedEquivStr</a> <a id="1381" href="Cubical.Foundations.SIP.html#1400" class="Function Operator">]</a> <a id="1383" href="Cubical.Structures.Pointed.html#1333" class="Bound">B</a>
  <a id="1387" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1400" href="Cubical.Structures.Pointed.html#1400" class="Bound">A</a> <a id="1402" href="Cubical.Structures.Pointed.html#1402" class="Bound">B</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="1424" href="Cubical.Structures.Pointed.html#1400" class="Bound">A</a> <a id="1426" href="Cubical.Structures.Pointed.html#1402" class="Bound">B</a><a id="1427" class="Symbol">)</a>

  <a id="pointed-sip⁻-refl"></a><a id="1432" href="Cubical.Structures.Pointed.html#1432" class="Function">pointed-sip⁻-refl</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Cubical.Foundations.Pointed.Base.html#441" class="Function">Pointed</a> <a id="1465" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Cubical.Structures.Pointed.html#1315" class="Function">pointed-sip⁻</a> <a id="1483" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1485" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a> <a id="1487" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1492" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1494" href="Cubical.Foundations.Pointed.Base.html#4716" class="Function">idEquiv∙</a> <a id="1503" href="Cubical.Structures.Pointed.html#1453" class="Bound">A</a>
  <a id="1507" href="Cubical.Structures.Pointed.html#1432" class="Function">pointed-sip⁻-refl</a> <a id="1525" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a> <a id="1527" class="Symbol">=</a> <a id="1529" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Cubical.Foundations.Equiv.Properties.html#1705" class="Function">equivAdjointEquiv</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Cubical.Structures.Pointed.html#675" class="Function">pointedSIP</a> <a id="1571" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a> <a id="1573" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a><a id="1574" class="Symbol">))</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Cubical.Structures.Pointed.html#941" class="Function">pointed-sip-idEquiv∙</a> <a id="1599" href="Cubical.Structures.Pointed.html#1525" class="Bound">A</a><a id="1600" class="Symbol">))</a>

<a id="pointedEquivAction"></a><a id="1604" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1639" class="Symbol">}</a> <a id="1641" href="Cubical.Structures.Pointed.html#390" class="Function">PointedStructure</a>
<a id="1658" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a> <a id="1677" href="Cubical.Structures.Pointed.html#1677" class="Bound">e</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Cubical.Structures.Pointed.html#1677" class="Bound">e</a>

<a id="pointedTransportStr"></a><a id="1684" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1719" class="Symbol">{</a><a id="1720" href="Cubical.Structures.Pointed.html#351" class="Generalizable">ℓ</a><a id="1721" class="Symbol">}</a> <a id="1723" href="Cubical.Structures.Pointed.html#1604" class="Function">pointedEquivAction</a>
<a id="1742" href="Cubical.Structures.Pointed.html#1684" class="Function">pointedTransportStr</a> <a id="1762" href="Cubical.Structures.Pointed.html#1762" class="Bound">e</a> <a id="1764" href="Cubical.Structures.Pointed.html#1764" class="Bound">s</a> <a id="1766" class="Symbol">=</a> <a id="1768" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="1787" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Cubical.Structures.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.Structures.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-

Product of structures S and T: X ↦ S X × T X

-}</a>
<a id="54" class="Keyword">module</a> <a id="61" href="Cubical.Structures.Product.html" class="Module">Cubical.Structures.Product</a> <a id="88" class="Keyword">where</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Cubical.Foundations.SIP.html" class="Module">Cubical.Foundations.SIP</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="407" class="Keyword">private</a>
  <a id="417" class="Keyword">variable</a>
    <a id="430" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="432" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a> <a id="435" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a> <a id="439" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a> <a id="442" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="ProductStructure"></a><a id="455" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="472" class="Symbol">:</a> <a id="474" class="Symbol">(</a><a id="475" href="Cubical.Structures.Product.html#475" class="Bound">S₁</a> <a id="478" class="Symbol">:</a> <a id="480" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="485" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="487" class="Symbol">→</a> <a id="489" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="494" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="496" class="Symbol">)</a> <a id="498" class="Symbol">(</a><a id="499" href="Cubical.Structures.Product.html#499" class="Bound">S₂</a> <a id="502" class="Symbol">:</a> <a id="504" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="509" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="511" class="Symbol">→</a> <a id="513" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="518" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="520" class="Symbol">)</a>
  <a id="524" class="Symbol">→</a> <a id="526" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="531" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="533" class="Symbol">→</a> <a id="535" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="540" class="Symbol">(</a><a id="541" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="547" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a> <a id="550" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="552" class="Symbol">)</a>
<a id="554" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="571" href="Cubical.Structures.Product.html#571" class="Bound">S₁</a> <a id="574" href="Cubical.Structures.Product.html#574" class="Bound">S₂</a> <a id="577" href="Cubical.Structures.Product.html#577" class="Bound">X</a> <a id="579" class="Symbol">=</a> <a id="581" href="Cubical.Structures.Product.html#571" class="Bound">S₁</a> <a id="584" href="Cubical.Structures.Product.html#577" class="Bound">X</a> <a id="586" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="588" href="Cubical.Structures.Product.html#574" class="Bound">S₂</a> <a id="591" href="Cubical.Structures.Product.html#577" class="Bound">X</a>

<a id="ProductEquivStr"></a><a id="594" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="610" class="Symbol">:</a>
  <a id="614" class="Symbol">{</a><a id="615" href="Cubical.Structures.Product.html#615" class="Bound">S₁</a> <a id="618" class="Symbol">:</a> <a id="620" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="625" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="627" class="Symbol">→</a> <a id="629" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="634" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="636" class="Symbol">}</a> <a id="638" class="Symbol">(</a><a id="639" href="Cubical.Structures.Product.html#639" class="Bound">ι₁</a> <a id="642" class="Symbol">:</a> <a id="644" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="653" href="Cubical.Structures.Product.html#615" class="Bound">S₁</a> <a id="656" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a><a id="659" class="Symbol">)</a>
  <a id="663" class="Symbol">{</a><a id="664" href="Cubical.Structures.Product.html#664" class="Bound">S₂</a> <a id="667" class="Symbol">:</a> <a id="669" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="674" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="676" class="Symbol">→</a> <a id="678" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="683" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="685" class="Symbol">}</a> <a id="687" class="Symbol">(</a><a id="688" href="Cubical.Structures.Product.html#688" class="Bound">ι₂</a> <a id="691" class="Symbol">:</a> <a id="693" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="702" href="Cubical.Structures.Product.html#664" class="Bound">S₂</a> <a id="705" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a><a id="708" class="Symbol">)</a>
  <a id="712" class="Symbol">→</a> <a id="714" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="723" class="Symbol">(</a><a id="724" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="741" href="Cubical.Structures.Product.html#615" class="Bound">S₁</a> <a id="744" href="Cubical.Structures.Product.html#664" class="Bound">S₂</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">(</a><a id="749" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="755" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a> <a id="759" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a><a id="762" class="Symbol">)</a>
<a id="764" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="780" href="Cubical.Structures.Product.html#780" class="Bound">ι₁</a> <a id="783" href="Cubical.Structures.Product.html#783" class="Bound">ι₂</a> <a id="786" class="Symbol">(</a><a id="787" href="Cubical.Structures.Product.html#787" class="Bound">X</a> <a id="789" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="791" href="Cubical.Structures.Product.html#791" class="Bound">s₁</a> <a id="794" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="796" href="Cubical.Structures.Product.html#796" class="Bound">s₂</a><a id="798" class="Symbol">)</a> <a id="800" class="Symbol">(</a><a id="801" href="Cubical.Structures.Product.html#801" class="Bound">Y</a> <a id="803" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="805" href="Cubical.Structures.Product.html#805" class="Bound">t₁</a> <a id="808" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="810" href="Cubical.Structures.Product.html#810" class="Bound">t₂</a><a id="812" class="Symbol">)</a> <a id="814" href="Cubical.Structures.Product.html#814" class="Bound">f</a> <a id="816" class="Symbol">=</a>
  <a id="820" class="Symbol">(</a><a id="821" href="Cubical.Structures.Product.html#780" class="Bound">ι₁</a> <a id="824" class="Symbol">(</a><a id="825" href="Cubical.Structures.Product.html#787" class="Bound">X</a> <a id="827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="829" href="Cubical.Structures.Product.html#791" class="Bound">s₁</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">(</a><a id="834" href="Cubical.Structures.Product.html#801" class="Bound">Y</a> <a id="836" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="838" href="Cubical.Structures.Product.html#805" class="Bound">t₁</a><a id="840" class="Symbol">)</a> <a id="842" href="Cubical.Structures.Product.html#814" class="Bound">f</a><a id="843" class="Symbol">)</a> <a id="845" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="847" class="Symbol">(</a><a id="848" href="Cubical.Structures.Product.html#783" class="Bound">ι₂</a> <a id="851" class="Symbol">(</a><a id="852" href="Cubical.Structures.Product.html#787" class="Bound">X</a> <a id="854" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="856" href="Cubical.Structures.Product.html#796" class="Bound">s₂</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">(</a><a id="861" href="Cubical.Structures.Product.html#801" class="Bound">Y</a> <a id="863" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="865" href="Cubical.Structures.Product.html#810" class="Bound">t₂</a><a id="867" class="Symbol">)</a> <a id="869" href="Cubical.Structures.Product.html#814" class="Bound">f</a><a id="870" class="Symbol">)</a>

<a id="productUnivalentStr"></a><a id="873" href="Cubical.Structures.Product.html#873" class="Function">productUnivalentStr</a> <a id="893" class="Symbol">:</a>
  <a id="897" class="Symbol">{</a><a id="898" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="901" class="Symbol">:</a> <a id="903" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="908" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="910" class="Symbol">→</a> <a id="912" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="917" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="919" class="Symbol">}</a> <a id="921" class="Symbol">(</a><a id="922" href="Cubical.Structures.Product.html#922" class="Bound">ι₁</a> <a id="925" class="Symbol">:</a> <a id="927" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="936" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="939" href="Cubical.Structures.Product.html#435" class="Generalizable">ℓ₁&#39;</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">(</a><a id="945" href="Cubical.Structures.Product.html#945" class="Bound">θ₁</a> <a id="948" class="Symbol">:</a> <a id="950" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="963" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="966" href="Cubical.Structures.Product.html#922" class="Bound">ι₁</a><a id="968" class="Symbol">)</a>
  <a id="972" class="Symbol">{</a><a id="973" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="983" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="985" class="Symbol">→</a> <a id="987" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="992" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">(</a><a id="997" href="Cubical.Structures.Product.html#997" class="Bound">ι₂</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Cubical.Foundations.Structure.html#1565" class="Function">StrEquiv</a> <a id="1011" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a> <a id="1014" href="Cubical.Structures.Product.html#442" class="Generalizable">ℓ₂&#39;</a><a id="1017" class="Symbol">)</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Cubical.Structures.Product.html#1020" class="Bound">θ₂</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1038" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a> <a id="1041" href="Cubical.Structures.Product.html#997" class="Bound">ι₂</a><a id="1043" class="Symbol">)</a>
  <a id="1047" class="Symbol">→</a> <a id="1049" href="Cubical.Foundations.SIP.html#1640" class="Function">UnivalentStr</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="1080" href="Cubical.Structures.Product.html#898" class="Bound">S₁</a> <a id="1083" href="Cubical.Structures.Product.html#973" class="Bound">S₂</a><a id="1085" class="Symbol">)</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Cubical.Structures.Product.html#594" class="Function">ProductEquivStr</a> <a id="1104" href="Cubical.Structures.Product.html#922" class="Bound">ι₁</a> <a id="1107" href="Cubical.Structures.Product.html#997" class="Bound">ι₂</a><a id="1109" class="Symbol">)</a>
<a id="1111" href="Cubical.Structures.Product.html#873" class="Function">productUnivalentStr</a> <a id="1131" class="Symbol">{</a><a id="1132" class="Argument">S₁</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Cubical.Structures.Product.html#1137" class="Bound">S₁</a><a id="1139" class="Symbol">}</a> <a id="1141" href="Cubical.Structures.Product.html#1141" class="Bound">ι₁</a> <a id="1144" href="Cubical.Structures.Product.html#1144" class="Bound">θ₁</a> <a id="1147" class="Symbol">{</a><a id="1148" href="Cubical.Structures.Product.html#1148" class="Bound">S₂</a><a id="1150" class="Symbol">}</a> <a id="1152" href="Cubical.Structures.Product.html#1152" class="Bound">ι₂</a> <a id="1155" href="Cubical.Structures.Product.html#1155" class="Bound">θ₂</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Cubical.Structures.Product.html#1159" class="Bound">X</a> <a id="1161" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1163" href="Cubical.Structures.Product.html#1163" class="Bound">s₁</a> <a id="1166" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1168" href="Cubical.Structures.Product.html#1168" class="Bound">s₂</a><a id="1170" class="Symbol">}</a> <a id="1172" class="Symbol">{</a><a id="1173" href="Cubical.Structures.Product.html#1173" class="Bound">Y</a> <a id="1175" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1177" href="Cubical.Structures.Product.html#1177" class="Bound">t₁</a> <a id="1180" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1182" href="Cubical.Structures.Product.html#1182" class="Bound">t₂</a><a id="1184" class="Symbol">}</a> <a id="1186" href="Cubical.Structures.Product.html#1186" class="Bound">e</a> <a id="1188" class="Symbol">=</a>
  <a id="1192" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Cubical.Structures.Product.html#1144" class="Bound">θ₁</a> <a id="1220" href="Cubical.Structures.Product.html#1186" class="Bound">e</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">(λ</a> <a id="1226" href="Cubical.Structures.Product.html#1226" class="Bound">_</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Cubical.Structures.Product.html#1155" class="Bound">θ₂</a> <a id="1233" href="Cubical.Structures.Product.html#1186" class="Bound">e</a><a id="1234" class="Symbol">))</a> <a id="1237" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a>

<a id="productEquivAction"></a><a id="1250" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="1269" class="Symbol">:</a>
  <a id="1273" class="Symbol">{</a><a id="1274" href="Cubical.Structures.Product.html#1274" class="Bound">S₁</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1284" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1293" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Cubical.Structures.Product.html#1298" class="Bound">α₁</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1315" href="Cubical.Structures.Product.html#1274" class="Bound">S₁</a><a id="1317" class="Symbol">)</a>
  <a id="1321" class="Symbol">{</a><a id="1322" href="Cubical.Structures.Product.html#1322" class="Bound">S₂</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1332" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1341" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="1343" class="Symbol">}</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Cubical.Structures.Product.html#1346" class="Bound">α₂</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1363" href="Cubical.Structures.Product.html#1322" class="Bound">S₂</a><a id="1365" class="Symbol">)</a>
  <a id="1369" class="Symbol">→</a> <a id="1371" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Cubical.Structures.Product.html#455" class="Function">ProductStructure</a> <a id="1401" href="Cubical.Structures.Product.html#1274" class="Bound">S₁</a> <a id="1404" href="Cubical.Structures.Product.html#1322" class="Bound">S₂</a><a id="1406" class="Symbol">)</a>
<a id="1408" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="1427" href="Cubical.Structures.Product.html#1427" class="Bound">α₁</a> <a id="1430" href="Cubical.Structures.Product.html#1430" class="Bound">α₂</a> <a id="1433" href="Cubical.Structures.Product.html#1433" class="Bound">e</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Cubical.Data.Sigma.Properties.html#10115" class="Function">Σ-cong-equiv</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Cubical.Structures.Product.html#1427" class="Bound">α₁</a> <a id="1454" href="Cubical.Structures.Product.html#1433" class="Bound">e</a><a id="1455" class="Symbol">)</a> <a id="1457" class="Symbol">(λ</a> <a id="1460" href="Cubical.Structures.Product.html#1460" class="Bound">_</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Cubical.Structures.Product.html#1430" class="Bound">α₂</a> <a id="1467" href="Cubical.Structures.Product.html#1433" class="Bound">e</a><a id="1468" class="Symbol">)</a>

<a id="productTransportStr"></a><a id="1471" href="Cubical.Structures.Product.html#1471" class="Function">productTransportStr</a> <a id="1491" class="Symbol">:</a>
  <a id="1495" class="Symbol">{</a><a id="1496" href="Cubical.Structures.Product.html#1496" class="Bound">S₁</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1506" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1515" href="Cubical.Structures.Product.html#432" class="Generalizable">ℓ₁</a><a id="1517" class="Symbol">}</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Cubical.Structures.Product.html#1520" class="Bound">α₁</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1537" href="Cubical.Structures.Product.html#1496" class="Bound">S₁</a><a id="1539" class="Symbol">)</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Structures.Product.html#1542" class="Bound">τ₁</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1560" href="Cubical.Structures.Product.html#1520" class="Bound">α₁</a><a id="1562" class="Symbol">)</a>
  <a id="1566" class="Symbol">{</a><a id="1567" href="Cubical.Structures.Product.html#1567" class="Bound">S₂</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1577" href="Cubical.Structures.Product.html#430" class="Generalizable">ℓ</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1586" href="Cubical.Structures.Product.html#439" class="Generalizable">ℓ₂</a><a id="1588" class="Symbol">}</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Cubical.Structures.Product.html#1591" class="Bound">α₂</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Cubical.Foundations.Structure.html#1847" class="Function">EquivAction</a> <a id="1608" href="Cubical.Structures.Product.html#1567" class="Bound">S₂</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Cubical.Structures.Product.html#1613" class="Bound">τ₂</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1631" href="Cubical.Structures.Product.html#1591" class="Bound">α₂</a><a id="1633" class="Symbol">)</a>
  <a id="1637" class="Symbol">→</a> <a id="1639" href="Cubical.Foundations.SIP.html#2969" class="Function">TransportStr</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Cubical.Structures.Product.html#1250" class="Function">productEquivAction</a> <a id="1672" href="Cubical.Structures.Product.html#1520" class="Bound">α₁</a> <a id="1675" href="Cubical.Structures.Product.html#1591" class="Bound">α₂</a><a id="1677" class="Symbol">)</a>
<a id="1679" href="Cubical.Structures.Product.html#1471" class="Function">productTransportStr</a> <a id="1699" class="Symbol">_</a> <a id="1701" href="Cubical.Structures.Product.html#1701" class="Bound">τ₁</a> <a id="1704" class="Symbol">_</a> <a id="1706" href="Cubical.Structures.Product.html#1706" class="Bound">τ₂</a> <a id="1709" href="Cubical.Structures.Product.html#1709" class="Bound">e</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Cubical.Structures.Product.html#1712" class="Bound">s₁</a> <a id="1715" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1717" href="Cubical.Structures.Product.html#1717" class="Bound">s₂</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Cubical.Structures.Product.html#1701" class="Bound">τ₁</a> <a id="1734" href="Cubical.Structures.Product.html#1709" class="Bound">e</a> <a id="1736" href="Cubical.Structures.Product.html#1712" class="Bound">s₁</a> <a id="1739" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1741" href="Cubical.Structures.Product.html#1706" class="Bound">τ₂</a> <a id="1744" href="Cubical.Structures.Product.html#1709" class="Bound">e</a> <a id="1746" href="Cubical.Structures.Product.html#1717" class="Bound">s₂</a><a id="1748" class="Symbol">)</a>
</pre></body></html>

==> anc/html/Cubical.WildCat.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.WildCat.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
  wild categories, analogous to the formalization in Coq-HoTT

  https://github.com/HoTT/Coq-HoTT/tree/master/theories/WildCat

-}</a>
<a id="135" class="Keyword">module</a> <a id="142" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a> <a id="163" class="Keyword">where</a>

<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="242" class="Keyword">renaming</a> <a id="251" class="Symbol">(</a><a id="252" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a> <a id="256" class="Symbol">to</a> <a id="259" class="Function Operator">_×&#39;_</a><a id="263" class="Symbol">)</a>

<a id="266" class="Keyword">private</a>
  <a id="276" class="Keyword">variable</a>
    <a id="289" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="291" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a> <a id="294" class="Symbol">:</a> <a id="296" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="303" class="Keyword">record</a> <a id="WildCat"></a><a id="310" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="318" href="Cubical.WildCat.Base.html#318" class="Bound">ℓ</a> <a id="320" href="Cubical.WildCat.Base.html#320" class="Bound">ℓ&#39;</a> <a id="323" class="Symbol">:</a> <a id="325" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="330" class="Symbol">(</a><a id="331" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="337" class="Symbol">(</a><a id="338" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="344" href="Cubical.WildCat.Base.html#318" class="Bound">ℓ</a> <a id="346" href="Cubical.WildCat.Base.html#320" class="Bound">ℓ&#39;</a><a id="348" class="Symbol">))</a> <a id="351" class="Keyword">where</a>
  <a id="359" class="Keyword">no-eta-equality</a>
  <a id="377" class="Keyword">field</a>
    <a id="WildCat.ob"></a><a id="387" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="390" class="Symbol">:</a> <a id="392" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="397" href="Cubical.WildCat.Base.html#318" class="Bound">ℓ</a>
    <a id="WildCat.Hom[_,_]"></a><a id="403" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="412" class="Symbol">:</a> <a id="414" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="417" class="Symbol">→</a> <a id="419" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="422" class="Symbol">→</a> <a id="424" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="429" href="Cubical.WildCat.Base.html#320" class="Bound">ℓ&#39;</a>
    <a id="WildCat.id"></a><a id="436" href="Cubical.WildCat.Base.html#436" class="Field">id</a>   <a id="441" class="Symbol">:</a> <a id="443" class="Symbol">∀</a> <a id="445" class="Symbol">{</a><a id="446" href="Cubical.WildCat.Base.html#446" class="Bound">x</a><a id="447" class="Symbol">}</a> <a id="449" class="Symbol">→</a> <a id="451" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="456" href="Cubical.WildCat.Base.html#446" class="Bound">x</a> <a id="458" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="460" href="Cubical.WildCat.Base.html#446" class="Bound">x</a> <a id="462" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a>
    <a id="WildCat._⋆_"></a><a id="468" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a>  <a id="473" class="Symbol">:</a> <a id="475" class="Symbol">∀</a> <a id="477" class="Symbol">{</a><a id="478" href="Cubical.WildCat.Base.html#478" class="Bound">x</a> <a id="480" href="Cubical.WildCat.Base.html#480" class="Bound">y</a> <a id="482" href="Cubical.WildCat.Base.html#482" class="Bound">z</a><a id="483" class="Symbol">}</a> <a id="485" class="Symbol">(</a><a id="486" href="Cubical.WildCat.Base.html#486" class="Bound">f</a> <a id="488" class="Symbol">:</a> <a id="490" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="495" href="Cubical.WildCat.Base.html#478" class="Bound">x</a> <a id="497" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="499" href="Cubical.WildCat.Base.html#480" class="Bound">y</a> <a id="501" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="502" class="Symbol">)</a> <a id="504" class="Symbol">(</a><a id="505" href="Cubical.WildCat.Base.html#505" class="Bound">g</a> <a id="507" class="Symbol">:</a> <a id="509" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="514" href="Cubical.WildCat.Base.html#480" class="Bound">y</a> <a id="516" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="518" href="Cubical.WildCat.Base.html#482" class="Bound">z</a> <a id="520" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="521" class="Symbol">)</a> <a id="523" class="Symbol">→</a> <a id="525" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="530" href="Cubical.WildCat.Base.html#478" class="Bound">x</a> <a id="532" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="534" href="Cubical.WildCat.Base.html#482" class="Bound">z</a> <a id="536" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a>
    <a id="WildCat.⋆IdL"></a><a id="542" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="547" class="Symbol">:</a> <a id="549" class="Symbol">∀</a> <a id="551" class="Symbol">{</a><a id="552" href="Cubical.WildCat.Base.html#552" class="Bound">x</a> <a id="554" href="Cubical.WildCat.Base.html#554" class="Bound">y</a><a id="555" class="Symbol">}</a> <a id="557" class="Symbol">(</a><a id="558" href="Cubical.WildCat.Base.html#558" class="Bound">f</a> <a id="560" class="Symbol">:</a> <a id="562" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="567" href="Cubical.WildCat.Base.html#552" class="Bound">x</a> <a id="569" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="571" href="Cubical.WildCat.Base.html#554" class="Bound">y</a> <a id="573" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="574" class="Symbol">)</a> <a id="576" class="Symbol">→</a> <a id="578" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="581" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="583" href="Cubical.WildCat.Base.html#558" class="Bound">f</a> <a id="585" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="587" href="Cubical.WildCat.Base.html#558" class="Bound">f</a>
    <a id="WildCat.⋆IdR"></a><a id="593" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="598" class="Symbol">:</a> <a id="600" class="Symbol">∀</a> <a id="602" class="Symbol">{</a><a id="603" href="Cubical.WildCat.Base.html#603" class="Bound">x</a> <a id="605" href="Cubical.WildCat.Base.html#605" class="Bound">y</a><a id="606" class="Symbol">}</a> <a id="608" class="Symbol">(</a><a id="609" href="Cubical.WildCat.Base.html#609" class="Bound">f</a> <a id="611" class="Symbol">:</a> <a id="613" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="618" href="Cubical.WildCat.Base.html#603" class="Bound">x</a> <a id="620" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="622" href="Cubical.WildCat.Base.html#605" class="Bound">y</a> <a id="624" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="625" class="Symbol">)</a> <a id="627" class="Symbol">→</a> <a id="629" href="Cubical.WildCat.Base.html#609" class="Bound">f</a> <a id="631" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="633" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="636" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="638" href="Cubical.WildCat.Base.html#609" class="Bound">f</a>
    <a id="WildCat.⋆Assoc"></a><a id="644" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="651" class="Symbol">:</a> <a id="653" class="Symbol">∀</a> <a id="655" class="Symbol">{</a><a id="656" href="Cubical.WildCat.Base.html#656" class="Bound">u</a> <a id="658" href="Cubical.WildCat.Base.html#658" class="Bound">v</a> <a id="660" href="Cubical.WildCat.Base.html#660" class="Bound">w</a> <a id="662" href="Cubical.WildCat.Base.html#662" class="Bound">x</a><a id="663" class="Symbol">}</a> <a id="665" class="Symbol">(</a><a id="666" href="Cubical.WildCat.Base.html#666" class="Bound">f</a> <a id="668" class="Symbol">:</a> <a id="670" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="675" href="Cubical.WildCat.Base.html#656" class="Bound">u</a> <a id="677" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="679" href="Cubical.WildCat.Base.html#658" class="Bound">v</a> <a id="681" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="682" class="Symbol">)</a> <a id="684" class="Symbol">(</a><a id="685" href="Cubical.WildCat.Base.html#685" class="Bound">g</a> <a id="687" class="Symbol">:</a> <a id="689" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="694" href="Cubical.WildCat.Base.html#658" class="Bound">v</a> <a id="696" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="698" href="Cubical.WildCat.Base.html#660" class="Bound">w</a> <a id="700" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">(</a><a id="704" href="Cubical.WildCat.Base.html#704" class="Bound">h</a> <a id="706" class="Symbol">:</a> <a id="708" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="713" href="Cubical.WildCat.Base.html#660" class="Bound">w</a> <a id="715" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="717" href="Cubical.WildCat.Base.html#662" class="Bound">x</a> <a id="719" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="720" class="Symbol">)</a>
      <a id="728" class="Symbol">→</a> <a id="730" class="Symbol">(</a><a id="731" href="Cubical.WildCat.Base.html#666" class="Bound">f</a> <a id="733" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="735" href="Cubical.WildCat.Base.html#685" class="Bound">g</a><a id="736" class="Symbol">)</a> <a id="738" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="740" href="Cubical.WildCat.Base.html#704" class="Bound">h</a> <a id="742" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="744" href="Cubical.WildCat.Base.html#666" class="Bound">f</a> <a id="746" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="748" class="Symbol">(</a><a id="749" href="Cubical.WildCat.Base.html#685" class="Bound">g</a> <a id="751" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="753" href="Cubical.WildCat.Base.html#704" class="Bound">h</a><a id="754" class="Symbol">)</a>

  <a id="759" class="Comment">-- composition: alternative to diagramatic order</a>
  <a id="WildCat._∘_"></a><a id="810" href="Cubical.WildCat.Base.html#810" class="Function Operator">_∘_</a> <a id="814" class="Symbol">:</a> <a id="816" class="Symbol">∀</a> <a id="818" class="Symbol">{</a><a id="819" href="Cubical.WildCat.Base.html#819" class="Bound">x</a> <a id="821" href="Cubical.WildCat.Base.html#821" class="Bound">y</a> <a id="823" href="Cubical.WildCat.Base.html#823" class="Bound">z</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">(</a><a id="827" href="Cubical.WildCat.Base.html#827" class="Bound">g</a> <a id="829" class="Symbol">:</a> <a id="831" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="836" href="Cubical.WildCat.Base.html#821" class="Bound">y</a> <a id="838" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="840" href="Cubical.WildCat.Base.html#823" class="Bound">z</a> <a id="842" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="843" class="Symbol">)</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.WildCat.Base.html#846" class="Bound">f</a> <a id="848" class="Symbol">:</a> <a id="850" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="855" href="Cubical.WildCat.Base.html#819" class="Bound">x</a> <a id="857" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="859" href="Cubical.WildCat.Base.html#821" class="Bound">y</a> <a id="861" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a><a id="862" class="Symbol">)</a> <a id="864" class="Symbol">→</a> <a id="866" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[</a> <a id="871" href="Cubical.WildCat.Base.html#819" class="Bound">x</a> <a id="873" href="Cubical.WildCat.Base.html#403" class="Field Operator">,</a> <a id="875" href="Cubical.WildCat.Base.html#823" class="Bound">z</a> <a id="877" href="Cubical.WildCat.Base.html#403" class="Field Operator">]</a>
  <a id="881" href="Cubical.WildCat.Base.html#881" class="Bound">g</a> <a id="883" href="Cubical.WildCat.Base.html#810" class="Function Operator">∘</a> <a id="885" href="Cubical.WildCat.Base.html#885" class="Bound">f</a> <a id="887" class="Symbol">=</a> <a id="889" href="Cubical.WildCat.Base.html#885" class="Bound">f</a> <a id="891" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="893" href="Cubical.WildCat.Base.html#881" class="Bound">g</a>

<a id="896" class="Keyword">open</a> <a id="901" href="Cubical.WildCat.Base.html#310" class="Module">WildCat</a>

<a id="910" class="Comment">-- Helpful syntax/notation</a>
<a id="_[_,_]"></a><a id="937" href="Cubical.WildCat.Base.html#937" class="Function Operator">_[_,_]</a> <a id="944" class="Symbol">:</a> <a id="946" class="Symbol">(</a><a id="947" href="Cubical.WildCat.Base.html#947" class="Bound">C</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="959" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="961" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">→</a> <a id="967" class="Symbol">(</a><a id="968" href="Cubical.WildCat.Base.html#968" class="Bound">x</a> <a id="970" href="Cubical.WildCat.Base.html#970" class="Bound">y</a> <a id="972" class="Symbol">:</a> <a id="974" href="Cubical.WildCat.Base.html#947" class="Bound">C</a> <a id="976" class="Symbol">.</a><a id="977" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="979" class="Symbol">)</a> <a id="981" class="Symbol">→</a> <a id="983" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="988" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a>
<a id="991" href="Cubical.WildCat.Base.html#937" class="Function Operator">_[_,_]</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a>

<a id="1010" class="Comment">-- Needed to define this in order to be able to make the subsequence syntax declaration</a>
<a id="concatMor"></a><a id="1098" href="Cubical.WildCat.Base.html#1098" class="Function">concatMor</a> <a id="1108" class="Symbol">:</a> <a id="1110" class="Symbol">∀</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.WildCat.Base.html#1113" class="Bound">C</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1125" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="1127" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a><a id="1129" class="Symbol">)</a> <a id="1131" class="Symbol">{</a><a id="1132" href="Cubical.WildCat.Base.html#1132" class="Bound">x</a> <a id="1134" href="Cubical.WildCat.Base.html#1134" class="Bound">y</a> <a id="1136" href="Cubical.WildCat.Base.html#1136" class="Bound">z</a><a id="1137" class="Symbol">}</a> <a id="1139" class="Symbol">(</a><a id="1140" href="Cubical.WildCat.Base.html#1140" class="Bound">f</a> <a id="1142" class="Symbol">:</a> <a id="1144" href="Cubical.WildCat.Base.html#1113" class="Bound">C</a> <a id="1146" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1148" href="Cubical.WildCat.Base.html#1132" class="Bound">x</a> <a id="1150" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1152" href="Cubical.WildCat.Base.html#1134" class="Bound">y</a> <a id="1154" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Cubical.WildCat.Base.html#1158" class="Bound">g</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Cubical.WildCat.Base.html#1113" class="Bound">C</a> <a id="1164" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1166" href="Cubical.WildCat.Base.html#1134" class="Bound">y</a> <a id="1168" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1170" href="Cubical.WildCat.Base.html#1136" class="Bound">z</a> <a id="1172" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="1173" class="Symbol">)</a> <a id="1175" class="Symbol">→</a> <a id="1177" href="Cubical.WildCat.Base.html#1113" class="Bound">C</a> <a id="1179" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1181" href="Cubical.WildCat.Base.html#1132" class="Bound">x</a> <a id="1183" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1185" href="Cubical.WildCat.Base.html#1136" class="Bound">z</a> <a id="1187" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
<a id="1189" href="Cubical.WildCat.Base.html#1098" class="Function">concatMor</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a>

<a id="1206" class="Keyword">infixl</a> <a id="1213" class="Number">15</a> <a id="1216" href="Cubical.WildCat.Base.html#1098" class="Function">concatMor</a>
<a id="1226" class="Keyword">syntax</a> concatMor <a id="1243" class="Bound">C</a> <a id="1245" class="Bound">f</a> <a id="1247" class="Bound">g</a> <a id="1249" class="Symbol">=</a> <a id="1251" class="Bound">f</a> <a id="1253" class="Function">⋆⟨</a> <a id="1256" class="Bound">C</a> <a id="1258" class="Function">⟩</a> <a id="1260" class="Bound">g</a>

<a id="1263" class="Comment">-- composition</a>
<a id="comp&#39;"></a><a id="1278" href="Cubical.WildCat.Base.html#1278" class="Function">comp&#39;</a> <a id="1284" class="Symbol">:</a> <a id="1286" class="Symbol">∀</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Cubical.WildCat.Base.html#1289" class="Bound">C</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1301" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="1303" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a><a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">{</a><a id="1308" href="Cubical.WildCat.Base.html#1308" class="Bound">x</a> <a id="1310" href="Cubical.WildCat.Base.html#1310" class="Bound">y</a> <a id="1312" href="Cubical.WildCat.Base.html#1312" class="Bound">z</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Cubical.WildCat.Base.html#1316" class="Bound">g</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Cubical.WildCat.Base.html#1289" class="Bound">C</a> <a id="1322" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1324" href="Cubical.WildCat.Base.html#1310" class="Bound">y</a> <a id="1326" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1328" href="Cubical.WildCat.Base.html#1312" class="Bound">z</a> <a id="1330" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Cubical.WildCat.Base.html#1334" class="Bound">f</a> <a id="1336" class="Symbol">:</a> <a id="1338" href="Cubical.WildCat.Base.html#1289" class="Bound">C</a> <a id="1340" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1342" href="Cubical.WildCat.Base.html#1308" class="Bound">x</a> <a id="1344" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1346" href="Cubical.WildCat.Base.html#1310" class="Bound">y</a> <a id="1348" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="1349" class="Symbol">)</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="Cubical.WildCat.Base.html#1289" class="Bound">C</a> <a id="1355" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1357" href="Cubical.WildCat.Base.html#1308" class="Bound">x</a> <a id="1359" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1361" href="Cubical.WildCat.Base.html#1312" class="Bound">z</a> <a id="1363" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
<a id="1365" href="Cubical.WildCat.Base.html#1278" class="Function">comp&#39;</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Cubical.WildCat.Base.html#810" class="Function Operator">_∘_</a>

<a id="1378" class="Keyword">infixr</a> <a id="1385" class="Number">16</a> <a id="1388" href="Cubical.WildCat.Base.html#1278" class="Function">comp&#39;</a>
<a id="1394" class="Keyword">syntax</a> comp&#39; <a id="1407" class="Bound">C</a> <a id="1409" class="Bound">g</a> <a id="1411" class="Bound">f</a> <a id="1413" class="Symbol">=</a> <a id="1415" class="Bound">g</a> <a id="1417" class="Function">∘⟨</a> <a id="1420" class="Bound">C</a> <a id="1422" class="Function">⟩</a> <a id="1424" class="Bound">f</a>

<a id="1427" class="Comment">-- Isomorphisms in wild categories (analogous to HoTT-terminology for maps between types)</a>
<a id="1517" class="Keyword">record</a> <a id="WildCatIso"></a><a id="1524" href="Cubical.WildCat.Base.html#1524" class="Record">WildCatIso</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1548" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="1550" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a><a id="1552" class="Symbol">)</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Cubical.WildCat.Base.html#1555" class="Bound">x</a> <a id="1557" href="Cubical.WildCat.Base.html#1557" class="Bound">y</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1563" class="Symbol">.</a><a id="1564" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="1566" class="Symbol">)</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1575" href="Cubical.WildCat.Base.html#1550" class="Bound">ℓ&#39;</a> <a id="1578" class="Keyword">where</a>
  <a id="1586" class="Keyword">no-eta-equality</a>
  <a id="1604" class="Keyword">constructor</a> <a id="wildiso"></a><a id="1616" href="Cubical.WildCat.Base.html#1616" class="InductiveConstructor">wildiso</a>
  <a id="1626" class="Keyword">field</a>
    <a id="WildCatIso.mor"></a><a id="1636" href="Cubical.WildCat.Base.html#1636" class="Field">mor</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1644" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1646" href="Cubical.WildCat.Base.html#1555" class="Bound">x</a> <a id="1648" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1650" href="Cubical.WildCat.Base.html#1557" class="Bound">y</a> <a id="1652" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
    <a id="WildCatIso.inv"></a><a id="1658" href="Cubical.WildCat.Base.html#1658" class="Field">inv</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1666" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1668" href="Cubical.WildCat.Base.html#1557" class="Bound">y</a> <a id="1670" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1672" href="Cubical.WildCat.Base.html#1555" class="Bound">x</a> <a id="1674" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
    <a id="WildCatIso.sec"></a><a id="1680" href="Cubical.WildCat.Base.html#1680" class="Field">sec</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Cubical.WildCat.Base.html#1658" class="Field">inv</a> <a id="1690" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="1693" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1695" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="1697" href="Cubical.WildCat.Base.html#1636" class="Field">mor</a> <a id="1701" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1703" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1705" class="Symbol">.</a><a id="1706" href="Cubical.WildCat.Base.html#436" class="Field">id</a>
    <a id="WildCatIso.ret"></a><a id="1713" href="Cubical.WildCat.Base.html#1713" class="Field">ret</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Cubical.WildCat.Base.html#1636" class="Field">mor</a> <a id="1723" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="1726" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1728" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="1730" href="Cubical.WildCat.Base.html#1658" class="Field">inv</a> <a id="1734" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1736" href="Cubical.WildCat.Base.html#1536" class="Bound">C</a> <a id="1738" class="Symbol">.</a><a id="1739" href="Cubical.WildCat.Base.html#436" class="Field">id</a>

<a id="idIso"></a><a id="1743" href="Cubical.WildCat.Base.html#1743" class="Function">idIso</a> <a id="1749" class="Symbol">:</a> <a id="1751" class="Symbol">{</a><a id="1752" href="Cubical.WildCat.Base.html#1752" class="Bound">C</a> <a id="1754" class="Symbol">:</a> <a id="1756" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1764" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="1766" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a><a id="1768" class="Symbol">}</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Cubical.WildCat.Base.html#1771" class="Bound">x</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Cubical.WildCat.Base.html#1752" class="Bound">C</a> <a id="1777" class="Symbol">.</a><a id="1778" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="1780" class="Symbol">}</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Cubical.WildCat.Base.html#1524" class="Record">WildCatIso</a> <a id="1795" href="Cubical.WildCat.Base.html#1752" class="Bound">C</a> <a id="1797" href="Cubical.WildCat.Base.html#1771" class="Bound">x</a> <a id="1799" href="Cubical.WildCat.Base.html#1771" class="Bound">x</a>
<a id="1801" href="Cubical.WildCat.Base.html#1743" class="Function">idIso</a> <a id="1807" class="Symbol">{</a><a id="1808" class="Argument">C</a> <a id="1810" class="Symbol">=</a> <a id="1812" href="Cubical.WildCat.Base.html#1812" class="Bound">C</a><a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Cubical.WildCat.Base.html#1616" class="InductiveConstructor">wildiso</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Cubical.WildCat.Base.html#1812" class="Bound">C</a> <a id="1828" class="Symbol">.</a><a id="1829" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="1832" class="Symbol">)</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Cubical.WildCat.Base.html#1812" class="Bound">C</a> <a id="1837" class="Symbol">.</a><a id="1838" href="Cubical.WildCat.Base.html#436" class="Field">id</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Cubical.WildCat.Base.html#1812" class="Bound">C</a> <a id="1845" class="Symbol">.</a><a id="1846" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Cubical.WildCat.Base.html#1812" class="Bound">C</a> <a id="1854" class="Symbol">.</a><a id="1855" href="Cubical.WildCat.Base.html#436" class="Field">id</a><a id="1857" class="Symbol">))</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Cubical.WildCat.Base.html#1812" class="Bound">C</a> <a id="1863" class="Symbol">.</a><a id="1864" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Cubical.WildCat.Base.html#1812" class="Bound">C</a> <a id="1872" class="Symbol">.</a><a id="1873" href="Cubical.WildCat.Base.html#436" class="Field">id</a><a id="1875" class="Symbol">))</a>

<a id="pathToIso"></a><a id="1879" href="Cubical.WildCat.Base.html#1879" class="Function">pathToIso</a> <a id="1889" class="Symbol">:</a> <a id="1891" class="Symbol">{</a><a id="1892" href="Cubical.WildCat.Base.html#1892" class="Bound">C</a> <a id="1894" class="Symbol">:</a> <a id="1896" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1904" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="1906" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a><a id="1908" class="Symbol">}</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Cubical.WildCat.Base.html#1911" class="Bound">x</a> <a id="1913" href="Cubical.WildCat.Base.html#1913" class="Bound">y</a> <a id="1915" class="Symbol">:</a> <a id="1917" href="Cubical.WildCat.Base.html#1892" class="Bound">C</a> <a id="1919" class="Symbol">.</a><a id="1920" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="1922" class="Symbol">}</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Cubical.WildCat.Base.html#1925" class="Bound">p</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Cubical.WildCat.Base.html#1911" class="Bound">x</a> <a id="1931" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1933" href="Cubical.WildCat.Base.html#1913" class="Bound">y</a><a id="1934" class="Symbol">)</a> <a id="1936" class="Symbol">→</a> <a id="1938" href="Cubical.WildCat.Base.html#1524" class="Record">WildCatIso</a> <a id="1949" href="Cubical.WildCat.Base.html#1892" class="Bound">C</a> <a id="1951" href="Cubical.WildCat.Base.html#1911" class="Bound">x</a> <a id="1953" href="Cubical.WildCat.Base.html#1913" class="Bound">y</a>
<a id="1955" href="Cubical.WildCat.Base.html#1879" class="Function">pathToIso</a> <a id="1965" class="Symbol">{</a><a id="1966" class="Argument">C</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Cubical.WildCat.Base.html#1970" class="Bound">C</a><a id="1971" class="Symbol">}</a> <a id="1973" href="Cubical.WildCat.Base.html#1973" class="Bound">p</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="1979" class="Symbol">(λ</a> <a id="1982" href="Cubical.WildCat.Base.html#1982" class="Bound">z</a> <a id="1984" href="Cubical.WildCat.Base.html#1984" class="Bound">_</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Cubical.WildCat.Base.html#1524" class="Record">WildCatIso</a> <a id="1999" href="Cubical.WildCat.Base.html#1970" class="Bound">C</a> <a id="2001" class="Symbol">_</a> <a id="2003" href="Cubical.WildCat.Base.html#1982" class="Bound">z</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Cubical.WildCat.Base.html#1743" class="Function">idIso</a> <a id="2012" href="Cubical.WildCat.Base.html#1973" class="Bound">p</a>

<a id="2015" class="Comment">-- Natural isomorphisms</a>
<a id="2039" class="Keyword">module</a> <a id="2046" href="Cubical.WildCat.Base.html#2046" class="Module">_</a> <a id="2048" class="Symbol">{</a><a id="2049" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2051" class="Symbol">:</a> <a id="2053" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2061" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="2063" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a><a id="2065" class="Symbol">}</a>
  <a id="2069" class="Symbol">{</a><a id="2070" href="Cubical.WildCat.Base.html#2070" class="Bound">x</a> <a id="2072" href="Cubical.WildCat.Base.html#2072" class="Bound">y</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2078" class="Symbol">.</a><a id="2079" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="2081" class="Symbol">}</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Cubical.WildCat.Base.html#2084" class="Bound">f</a> <a id="2086" class="Symbol">:</a> <a id="2088" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="2097" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2099" href="Cubical.WildCat.Base.html#2070" class="Bound">x</a> <a id="2101" href="Cubical.WildCat.Base.html#2072" class="Bound">y</a><a id="2102" class="Symbol">)</a> <a id="2104" class="Keyword">where</a>
  <a id="2112" class="Keyword">record</a> <a id="2119" href="Cubical.WildCat.Base.html#2119" class="Record">wildIsIso</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="2143" href="Cubical.WildCat.Base.html#2061" class="Bound">ℓ</a> <a id="2145" href="Cubical.WildCat.Base.html#2063" class="Bound">ℓ&#39;</a><a id="2147" class="Symbol">)</a> <a id="2149" class="Keyword">where</a>
    <a id="2159" class="Keyword">no-eta-equality</a>
    <a id="2179" class="Keyword">field</a>
      <a id="2191" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="2207" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2209" href="Cubical.WildCat.Base.html#2072" class="Bound">y</a> <a id="2211" href="Cubical.WildCat.Base.html#2070" class="Bound">x</a>
      <a id="2219" href="Cubical.WildCat.Base.html#2219" class="Field">sect</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="2230" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2232" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2237" href="Cubical.WildCat.Base.html#2084" class="Bound">f</a> <a id="2239" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2241" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="2244" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2246" class="Symbol">{</a><a id="2247" href="Cubical.WildCat.Base.html#2072" class="Bound">y</a><a id="2248" class="Symbol">}</a>
      <a id="2256" href="Cubical.WildCat.Base.html#2256" class="Field">retr</a> <a id="2261" class="Symbol">:</a> <a id="2263" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="2267" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2269" href="Cubical.WildCat.Base.html#2084" class="Bound">f</a> <a id="2271" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2276" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2278" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="2281" href="Cubical.WildCat.Base.html#2049" class="Bound">C</a> <a id="2283" class="Symbol">{</a><a id="2284" href="Cubical.WildCat.Base.html#2070" class="Bound">x</a><a id="2285" class="Symbol">}</a>

<a id="2288" class="Comment">-- Opposite wild category</a>
<a id="_^op"></a><a id="2314" href="Cubical.WildCat.Base.html#2314" class="Function Operator">_^op</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2329" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="2331" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2344" href="Cubical.WildCat.Base.html#289" class="Generalizable">ℓ</a> <a id="2346" href="Cubical.WildCat.Base.html#291" class="Generalizable">ℓ&#39;</a>
<a id="2349" class="Symbol">(</a><a id="2350" href="Cubical.WildCat.Base.html#2350" class="Bound">C</a> <a id="2352" href="Cubical.WildCat.Base.html#2314" class="Function Operator">^op</a><a id="2355" class="Symbol">)</a> <a id="2357" class="Symbol">.</a><a id="2358" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Cubical.WildCat.Base.html#2350" class="Bound">C</a> <a id="2365" class="Symbol">.</a><a id="2366" href="Cubical.WildCat.Base.html#387" class="Field">ob</a>
<a id="2369" class="Symbol">(</a><a id="2370" href="Cubical.WildCat.Base.html#2370" class="Bound">C</a> <a id="2372" href="Cubical.WildCat.Base.html#2314" class="Function Operator">^op</a><a id="2375" class="Symbol">)</a> <a id="2377" class="Symbol">.</a><a id="2378" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="2387" href="Cubical.WildCat.Base.html#2387" class="Bound">x</a> <a id="2389" href="Cubical.WildCat.Base.html#2389" class="Bound">y</a> <a id="2391" class="Symbol">=</a> <a id="2393" href="Cubical.WildCat.Base.html#2370" class="Bound">C</a> <a id="2395" class="Symbol">.</a><a id="2396" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="2405" href="Cubical.WildCat.Base.html#2389" class="Bound">y</a> <a id="2407" href="Cubical.WildCat.Base.html#2387" class="Bound">x</a>
<a id="2409" class="Symbol">(</a><a id="2410" href="Cubical.WildCat.Base.html#2410" class="Bound">C</a> <a id="2412" href="Cubical.WildCat.Base.html#2314" class="Function Operator">^op</a><a id="2415" class="Symbol">)</a> <a id="2417" class="Symbol">.</a><a id="2418" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="Cubical.WildCat.Base.html#2410" class="Bound">C</a> <a id="2425" class="Symbol">.</a><a id="2426" href="Cubical.WildCat.Base.html#436" class="Field">id</a>
<a id="2429" class="Symbol">(</a><a id="2430" href="Cubical.WildCat.Base.html#2430" class="Bound">C</a> <a id="2432" href="Cubical.WildCat.Base.html#2314" class="Function Operator">^op</a><a id="2435" class="Symbol">)</a> <a id="2437" class="Symbol">.</a><a id="2438" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="2442" href="Cubical.WildCat.Base.html#2442" class="Bound">f</a> <a id="2444" href="Cubical.WildCat.Base.html#2444" class="Bound">g</a> <a id="2446" class="Symbol">=</a> <a id="2448" href="Cubical.WildCat.Base.html#2430" class="Bound">C</a> <a id="2450" class="Symbol">.</a><a id="2451" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="2455" href="Cubical.WildCat.Base.html#2444" class="Bound">g</a> <a id="2457" href="Cubical.WildCat.Base.html#2442" class="Bound">f</a>
<a id="2459" class="Symbol">(</a><a id="2460" href="Cubical.WildCat.Base.html#2460" class="Bound">C</a> <a id="2462" href="Cubical.WildCat.Base.html#2314" class="Function Operator">^op</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">.</a><a id="2468" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Cubical.WildCat.Base.html#2460" class="Bound">C</a> <a id="2477" class="Symbol">.</a><a id="2478" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a>
<a id="2483" class="Symbol">(</a><a id="2484" href="Cubical.WildCat.Base.html#2484" class="Bound">C</a> <a id="2486" href="Cubical.WildCat.Base.html#2314" class="Function Operator">^op</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">.</a><a id="2492" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="2497" class="Symbol">=</a> <a id="2499" href="Cubical.WildCat.Base.html#2484" class="Bound">C</a> <a id="2501" class="Symbol">.</a><a id="2502" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a>
<a id="2507" class="Symbol">(</a><a id="2508" href="Cubical.WildCat.Base.html#2508" class="Bound">C</a> <a id="2510" href="Cubical.WildCat.Base.html#2314" class="Function Operator">^op</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">.</a><a id="2516" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2523" href="Cubical.WildCat.Base.html#2523" class="Bound">f</a> <a id="2525" href="Cubical.WildCat.Base.html#2525" class="Bound">g</a> <a id="2527" href="Cubical.WildCat.Base.html#2527" class="Bound">h</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Cubical.WildCat.Base.html#2508" class="Bound">C</a> <a id="2538" class="Symbol">.</a><a id="2539" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2546" class="Symbol">_</a> <a id="2548" class="Symbol">_</a> <a id="2550" class="Symbol">_)</a>
</pre></body></html>

==> anc/html/Cubical.WildCat.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.WildCat.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.WildCat.Functor.html" class="Module">Cubical.WildCat.Functor</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="111" class="Keyword">using</a> <a id="117" class="Symbol">(</a><a id="118" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a><a id="124" class="Symbol">)</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Cubical.WildCat.Product.html" class="Module">Cubical.WildCat.Product</a>

<a id="197" class="Keyword">open</a> <a id="202" href="Cubical.WildCat.Base.html#310" class="Module">WildCat</a>

<a id="211" class="Keyword">private</a>
  <a id="221" class="Keyword">variable</a>
    <a id="234" href="Cubical.WildCat.Functor.html#234" class="Generalizable">ℓ</a> <a id="236" href="Cubical.WildCat.Functor.html#236" class="Generalizable">ℓ&#39;</a> <a id="239" class="Symbol">:</a> <a id="241" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="251" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="254" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a> <a id="258" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="261" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a> <a id="265" href="Cubical.WildCat.Functor.html#265" class="Generalizable">ℓE</a> <a id="268" href="Cubical.WildCat.Functor.html#268" class="Generalizable">ℓE&#39;</a> <a id="272" class="Symbol">:</a> <a id="274" href="Agda.Primitive.html#800" class="Postulate">Level</a>

 <a id="282" class="Comment">-- Functors</a>
<a id="294" class="Keyword">record</a> <a id="WildFunctor"></a><a id="301" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="313" class="Symbol">(</a><a id="314" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="316" class="Symbol">:</a> <a id="318" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="326" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="329" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="332" class="Symbol">)</a> <a id="334" class="Symbol">(</a><a id="335" href="Cubical.WildCat.Functor.html#335" class="Bound">D</a> <a id="337" class="Symbol">:</a> <a id="339" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="347" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="350" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a><a id="353" class="Symbol">)</a> <a id="355" class="Symbol">:</a>
         <a id="366" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="371" class="Symbol">(</a><a id="372" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="378" class="Symbol">(</a><a id="379" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="385" href="Cubical.WildCat.Functor.html#326" class="Bound">ℓC</a> <a id="388" href="Cubical.WildCat.Functor.html#329" class="Bound">ℓC&#39;</a><a id="391" class="Symbol">)</a> <a id="393" class="Symbol">(</a><a id="394" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="400" href="Cubical.WildCat.Functor.html#347" class="Bound">ℓD</a> <a id="403" href="Cubical.WildCat.Functor.html#350" class="Bound">ℓD&#39;</a><a id="406" class="Symbol">))</a> <a id="409" class="Keyword">where</a>
  <a id="417" class="Keyword">no-eta-equality</a>

  <a id="436" class="Keyword">field</a>
    <a id="WildFunctor.F-ob"></a><a id="446" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a>  <a id="452" class="Symbol">:</a> <a id="454" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="456" class="Symbol">.</a><a id="457" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="460" class="Symbol">→</a> <a id="462" href="Cubical.WildCat.Functor.html#335" class="Bound">D</a> <a id="464" class="Symbol">.</a><a id="465" href="Cubical.WildCat.Base.html#387" class="Field">ob</a>
    <a id="WildFunctor.F-hom"></a><a id="472" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="478" class="Symbol">:</a> <a id="480" class="Symbol">{</a><a id="481" href="Cubical.WildCat.Functor.html#481" class="Bound">x</a> <a id="483" href="Cubical.WildCat.Functor.html#483" class="Bound">y</a> <a id="485" class="Symbol">:</a> <a id="487" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="489" class="Symbol">.</a><a id="490" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="492" class="Symbol">}</a> <a id="494" class="Symbol">→</a> <a id="496" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="498" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="500" href="Cubical.WildCat.Functor.html#481" class="Bound">x</a> <a id="502" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="504" href="Cubical.WildCat.Functor.html#483" class="Bound">y</a> <a id="506" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a> <a id="508" class="Symbol">→</a> <a id="510" href="Cubical.WildCat.Functor.html#335" class="Bound">D</a> <a id="512" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="514" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="519" href="Cubical.WildCat.Functor.html#481" class="Bound">x</a> <a id="521" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="523" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="528" href="Cubical.WildCat.Functor.html#483" class="Bound">y</a> <a id="530" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
    <a id="WildFunctor.F-id"></a><a id="536" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a>  <a id="542" class="Symbol">:</a> <a id="544" class="Symbol">{</a><a id="545" href="Cubical.WildCat.Functor.html#545" class="Bound">x</a> <a id="547" class="Symbol">:</a> <a id="549" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="551" class="Symbol">.</a><a id="552" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="554" class="Symbol">}</a> <a id="556" class="Symbol">→</a> <a id="558" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="564" class="Symbol">{</a><a id="565" class="Argument">y</a> <a id="567" class="Symbol">=</a> <a id="569" href="Cubical.WildCat.Functor.html#545" class="Bound">x</a><a id="570" class="Symbol">}</a> <a id="572" class="Symbol">(</a><a id="573" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="576" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a><a id="577" class="Symbol">)</a> <a id="579" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="581" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="584" href="Cubical.WildCat.Functor.html#335" class="Bound">D</a>
    <a id="WildFunctor.F-seq"></a><a id="590" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="596" class="Symbol">:</a> <a id="598" class="Symbol">{</a><a id="599" href="Cubical.WildCat.Functor.html#599" class="Bound">x</a> <a id="601" href="Cubical.WildCat.Functor.html#601" class="Bound">y</a> <a id="603" href="Cubical.WildCat.Functor.html#603" class="Bound">z</a> <a id="605" class="Symbol">:</a> <a id="607" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="609" class="Symbol">.</a><a id="610" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="612" class="Symbol">}</a> <a id="614" class="Symbol">(</a><a id="615" href="Cubical.WildCat.Functor.html#615" class="Bound">f</a> <a id="617" class="Symbol">:</a> <a id="619" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="621" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="623" href="Cubical.WildCat.Functor.html#599" class="Bound">x</a> <a id="625" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="627" href="Cubical.WildCat.Functor.html#601" class="Bound">y</a> <a id="629" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="630" class="Symbol">)</a> <a id="632" class="Symbol">(</a><a id="633" href="Cubical.WildCat.Functor.html#633" class="Bound">g</a> <a id="635" class="Symbol">:</a> <a id="637" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="639" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="641" href="Cubical.WildCat.Functor.html#601" class="Bound">y</a> <a id="643" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="645" href="Cubical.WildCat.Functor.html#603" class="Bound">z</a> <a id="647" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="648" class="Symbol">)</a>
          <a id="660" class="Symbol">→</a> <a id="662" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="668" class="Symbol">(</a><a id="669" href="Cubical.WildCat.Functor.html#615" class="Bound">f</a> <a id="671" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="674" href="Cubical.WildCat.Functor.html#314" class="Bound">C</a> <a id="676" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="678" href="Cubical.WildCat.Functor.html#633" class="Bound">g</a><a id="679" class="Symbol">)</a> <a id="681" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="683" class="Symbol">(</a><a id="684" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="690" href="Cubical.WildCat.Functor.html#615" class="Bound">f</a><a id="691" class="Symbol">)</a> <a id="693" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="696" href="Cubical.WildCat.Functor.html#335" class="Bound">D</a> <a id="698" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="700" class="Symbol">(</a><a id="701" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="707" href="Cubical.WildCat.Functor.html#633" class="Bound">g</a><a id="708" class="Symbol">)</a>

<a id="711" class="Comment">-- Natural transformation</a>
<a id="737" class="Keyword">record</a> <a id="WildNatTrans"></a><a id="744" href="Cubical.WildCat.Functor.html#744" class="Record">WildNatTrans</a> <a id="757" class="Symbol">(</a><a id="758" href="Cubical.WildCat.Functor.html#758" class="Bound">C</a> <a id="760" class="Symbol">:</a> <a id="762" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="770" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="773" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="776" class="Symbol">)</a> <a id="778" class="Symbol">(</a><a id="779" href="Cubical.WildCat.Functor.html#779" class="Bound">D</a> <a id="781" class="Symbol">:</a> <a id="783" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="791" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="794" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a><a id="797" class="Symbol">)</a>
         <a id="808" class="Symbol">(</a><a id="809" href="Cubical.WildCat.Functor.html#809" class="Bound">F</a> <a id="811" href="Cubical.WildCat.Functor.html#811" class="Bound">G</a> <a id="813" class="Symbol">:</a> <a id="815" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="827" href="Cubical.WildCat.Functor.html#758" class="Bound">C</a> <a id="829" href="Cubical.WildCat.Functor.html#779" class="Bound">D</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">:</a>
         <a id="843" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="848" class="Symbol">(</a><a id="849" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="855" class="Symbol">(</a><a id="856" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="862" href="Cubical.WildCat.Functor.html#770" class="Bound">ℓC</a> <a id="865" href="Cubical.WildCat.Functor.html#773" class="Bound">ℓC&#39;</a><a id="868" class="Symbol">)</a> <a id="870" class="Symbol">(</a><a id="871" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="877" href="Cubical.WildCat.Functor.html#791" class="Bound">ℓD</a> <a id="880" href="Cubical.WildCat.Functor.html#794" class="Bound">ℓD&#39;</a><a id="883" class="Symbol">))</a> <a id="886" class="Keyword">where</a>
  <a id="894" class="Keyword">no-eta-equality</a>

  <a id="913" class="Keyword">open</a> <a id="918" href="Cubical.WildCat.Functor.html#301" class="Module">WildFunctor</a>

  <a id="933" class="Keyword">field</a>
    <a id="WildNatTrans.N-ob"></a><a id="943" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="948" class="Symbol">:</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.WildCat.Functor.html#951" class="Bound">x</a> <a id="953" class="Symbol">:</a> <a id="955" href="Cubical.WildCat.Functor.html#758" class="Bound">C</a> <a id="957" class="Symbol">.</a><a id="958" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="960" class="Symbol">)</a> <a id="962" class="Symbol">→</a> <a id="964" href="Cubical.WildCat.Functor.html#779" class="Bound">D</a> <a id="966" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="968" href="Cubical.WildCat.Functor.html#809" class="Bound">F</a> <a id="970" class="Symbol">.</a><a id="971" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="976" href="Cubical.WildCat.Functor.html#951" class="Bound">x</a> <a id="978" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="980" href="Cubical.WildCat.Functor.html#811" class="Bound">G</a> <a id="982" class="Symbol">.</a><a id="983" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="988" href="Cubical.WildCat.Functor.html#951" class="Bound">x</a> <a id="990" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
    <a id="WildNatTrans.N-hom"></a><a id="996" href="Cubical.WildCat.Functor.html#996" class="Field">N-hom</a> <a id="1002" class="Symbol">:</a> <a id="1004" class="Symbol">{</a><a id="1005" href="Cubical.WildCat.Functor.html#1005" class="Bound">x</a> <a id="1007" href="Cubical.WildCat.Functor.html#1007" class="Bound">y</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Cubical.WildCat.Functor.html#758" class="Bound">C</a> <a id="1013" class="Symbol">.</a><a id="1014" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Cubical.WildCat.Functor.html#1019" class="Bound">f</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Cubical.WildCat.Functor.html#758" class="Bound">C</a> <a id="1025" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="1027" href="Cubical.WildCat.Functor.html#1005" class="Bound">x</a> <a id="1029" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="1031" href="Cubical.WildCat.Functor.html#1007" class="Bound">y</a> <a id="1033" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a><a id="1034" class="Symbol">)</a>
      <a id="1042" class="Symbol">→</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Cubical.WildCat.Functor.html#809" class="Bound">F</a> <a id="1047" class="Symbol">.</a><a id="1048" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="1054" href="Cubical.WildCat.Functor.html#1019" class="Bound">f</a><a id="1055" class="Symbol">)</a> <a id="1057" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="1060" href="Cubical.WildCat.Functor.html#779" class="Bound">D</a> <a id="1062" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="1070" href="Cubical.WildCat.Functor.html#1007" class="Bound">y</a><a id="1071" class="Symbol">)</a> <a id="1073" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="1081" href="Cubical.WildCat.Functor.html#1005" class="Bound">x</a><a id="1082" class="Symbol">)</a> <a id="1084" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="1087" href="Cubical.WildCat.Functor.html#779" class="Bound">D</a> <a id="1089" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Cubical.WildCat.Functor.html#811" class="Bound">G</a> <a id="1094" class="Symbol">.</a><a id="1095" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="1101" href="Cubical.WildCat.Functor.html#1019" class="Bound">f</a><a id="1102" class="Symbol">)</a>

<a id="1105" class="Comment">-- Natural isomorphisms</a>
<a id="1129" class="Keyword">record</a> <a id="WildNatIso"></a><a id="1136" href="Cubical.WildCat.Functor.html#1136" class="Record">WildNatIso</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Cubical.WildCat.Functor.html#1148" class="Bound">C</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1160" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="1163" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="1166" class="Symbol">)</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Cubical.WildCat.Functor.html#1169" class="Bound">D</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1181" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="1184" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a><a id="1187" class="Symbol">)</a>
         <a id="1198" class="Symbol">(</a><a id="1199" href="Cubical.WildCat.Functor.html#1199" class="Bound">F</a> <a id="1201" href="Cubical.WildCat.Functor.html#1201" class="Bound">G</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="1217" href="Cubical.WildCat.Functor.html#1148" class="Bound">C</a> <a id="1219" href="Cubical.WildCat.Functor.html#1169" class="Bound">D</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">:</a>
         <a id="1233" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1252" href="Cubical.WildCat.Functor.html#1160" class="Bound">ℓC</a> <a id="1255" href="Cubical.WildCat.Functor.html#1163" class="Bound">ℓC&#39;</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1267" href="Cubical.WildCat.Functor.html#1181" class="Bound">ℓD</a> <a id="1270" href="Cubical.WildCat.Functor.html#1184" class="Bound">ℓD&#39;</a><a id="1273" class="Symbol">))</a> <a id="1276" class="Keyword">where</a>
  <a id="1284" class="Keyword">open</a> <a id="1289" href="Cubical.WildCat.Functor.html#744" class="Module">WildNatTrans</a>

  <a id="1305" class="Keyword">field</a>
    <a id="WildNatIso.trans"></a><a id="1315" href="Cubical.WildCat.Functor.html#1315" class="Field">trans</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Cubical.WildCat.Functor.html#744" class="Record">WildNatTrans</a> <a id="1336" href="Cubical.WildCat.Functor.html#1148" class="Bound">C</a> <a id="1338" href="Cubical.WildCat.Functor.html#1169" class="Bound">D</a> <a id="1340" href="Cubical.WildCat.Functor.html#1199" class="Bound">F</a> <a id="1342" href="Cubical.WildCat.Functor.html#1201" class="Bound">G</a>
    <a id="WildNatIso.isIs"></a><a id="1348" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="1353" class="Symbol">:</a> <a id="1355" class="Symbol">(</a><a id="1356" href="Cubical.WildCat.Functor.html#1356" class="Bound">c</a> <a id="1358" class="Symbol">:</a> <a id="1360" href="Cubical.WildCat.Functor.html#1148" class="Bound">C</a> <a id="1362" class="Symbol">.</a><a id="1363" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="1365" class="Symbol">)</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Cubical.WildCat.Base.html#2119" class="Record">wildIsIso</a> <a id="1379" class="Symbol">{</a><a id="1380" class="Argument">C</a> <a id="1382" class="Symbol">=</a> <a id="1384" href="Cubical.WildCat.Functor.html#1169" class="Bound">D</a><a id="1385" class="Symbol">}</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Cubical.WildCat.Functor.html#1315" class="Field">trans</a> <a id="1394" class="Symbol">.</a><a id="1395" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="1400" href="Cubical.WildCat.Functor.html#1356" class="Bound">c</a><a id="1401" class="Symbol">)</a>

<a id="1404" class="Keyword">open</a> <a id="1409" href="Cubical.WildCat.Functor.html#301" class="Module">WildFunctor</a>
<a id="1421" class="Keyword">open</a> <a id="1426" href="Cubical.WildCat.Functor.html#744" class="Module">WildNatTrans</a>
<a id="1439" class="Keyword">open</a> <a id="1444" href="Cubical.WildCat.Functor.html#1136" class="Module">WildNatIso</a>
<a id="1455" class="Keyword">open</a> <a id="1460" href="Cubical.WildCat.Base.html#2119" class="Module">wildIsIso</a>

<a id="idWildNatTrans"></a><a id="1471" href="Cubical.WildCat.Functor.html#1471" class="Function">idWildNatTrans</a> <a id="1486" class="Symbol">:</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Cubical.WildCat.Functor.html#1489" class="Bound">C</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1501" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="1504" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">{</a><a id="1510" href="Cubical.WildCat.Functor.html#1510" class="Bound">D</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1522" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="1525" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">{</a><a id="1531" href="Cubical.WildCat.Functor.html#1531" class="Bound">F</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="1547" href="Cubical.WildCat.Functor.html#1489" class="Bound">C</a> <a id="1549" href="Cubical.WildCat.Functor.html#1510" class="Bound">D</a><a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="Cubical.WildCat.Functor.html#744" class="Record">WildNatTrans</a> <a id="1567" class="Symbol">_</a> <a id="1569" class="Symbol">_</a> <a id="1571" href="Cubical.WildCat.Functor.html#1531" class="Bound">F</a> <a id="1573" href="Cubical.WildCat.Functor.html#1531" class="Bound">F</a>
<a id="1575" href="Cubical.WildCat.Functor.html#1471" class="Function">idWildNatTrans</a> <a id="1590" class="Symbol">{</a><a id="1591" class="Argument">D</a> <a id="1593" class="Symbol">=</a> <a id="1595" href="Cubical.WildCat.Functor.html#1595" class="Bound">D</a><a id="1596" class="Symbol">}</a> <a id="1598" class="Symbol">.</a><a id="1599" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="1604" href="Cubical.WildCat.Functor.html#1604" class="Bound">x</a> <a id="1606" class="Symbol">=</a> <a id="1608" href="Cubical.WildCat.Functor.html#1595" class="Bound">D</a> <a id="1610" class="Symbol">.</a><a id="1611" href="Cubical.WildCat.Base.html#436" class="Field">id</a>
<a id="1614" href="Cubical.WildCat.Functor.html#1471" class="Function">idWildNatTrans</a> <a id="1629" class="Symbol">{</a><a id="1630" class="Argument">D</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Cubical.WildCat.Functor.html#1634" class="Bound">D</a><a id="1635" class="Symbol">}</a> <a id="1637" class="Symbol">.</a><a id="1638" href="Cubical.WildCat.Functor.html#996" class="Field">N-hom</a> <a id="1644" href="Cubical.WildCat.Functor.html#1644" class="Bound">f</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Cubical.WildCat.Functor.html#1634" class="Bound">D</a> <a id="1650" class="Symbol">.</a><a id="1651" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="1656" class="Symbol">_</a> <a id="1658" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1660" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Cubical.WildCat.Functor.html#1634" class="Bound">D</a> <a id="1667" class="Symbol">.</a><a id="1668" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="1673" class="Symbol">_)</a>

<a id="1677" class="Keyword">module</a> <a id="1684" href="Cubical.WildCat.Functor.html#1684" class="Module">_</a>
  <a id="1688" class="Symbol">{</a><a id="1689" href="Cubical.WildCat.Functor.html#1689" class="Bound">C</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1701" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="1704" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="1707" class="Symbol">}</a> <a id="1709" class="Symbol">{</a><a id="1710" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1722" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="1725" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a><a id="1728" class="Symbol">}</a>
  <a id="1732" class="Symbol">(</a><a id="1733" href="Cubical.WildCat.Functor.html#1733" class="Bound">F</a> <a id="1735" href="Cubical.WildCat.Functor.html#1735" class="Bound">G</a> <a id="1737" href="Cubical.WildCat.Functor.html#1737" class="Bound">H</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="1753" href="Cubical.WildCat.Functor.html#1689" class="Bound">C</a> <a id="1755" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a><a id="1756" class="Symbol">)</a> <a id="1758" class="Keyword">where</a>

  <a id="1767" href="Cubical.WildCat.Functor.html#1767" class="Function">compWildNatTrans</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Cubical.WildCat.Functor.html#744" class="Record">WildNatTrans</a> <a id="1799" class="Symbol">_</a> <a id="1801" class="Symbol">_</a> <a id="1803" href="Cubical.WildCat.Functor.html#1733" class="Bound">F</a> <a id="1805" href="Cubical.WildCat.Functor.html#1735" class="Bound">G</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Cubical.WildCat.Functor.html#744" class="Record">WildNatTrans</a> <a id="1822" class="Symbol">_</a> <a id="1824" class="Symbol">_</a> <a id="1826" href="Cubical.WildCat.Functor.html#1735" class="Bound">G</a> <a id="1828" href="Cubical.WildCat.Functor.html#1737" class="Bound">H</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Cubical.WildCat.Functor.html#744" class="Record">WildNatTrans</a> <a id="1845" class="Symbol">_</a> <a id="1847" class="Symbol">_</a> <a id="1849" href="Cubical.WildCat.Functor.html#1733" class="Bound">F</a> <a id="1851" href="Cubical.WildCat.Functor.html#1737" class="Bound">H</a>
  <a id="1855" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Cubical.WildCat.Functor.html#1767" class="Function">compWildNatTrans</a> <a id="1878" href="Cubical.WildCat.Functor.html#1878" class="Bound">η</a> <a id="1880" href="Cubical.WildCat.Functor.html#1880" class="Bound">γ</a><a id="1881" class="Symbol">)</a> <a id="1883" href="Cubical.WildCat.Functor.html#1883" class="Bound">c</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="1892" href="Cubical.WildCat.Functor.html#1878" class="Bound">η</a> <a id="1894" href="Cubical.WildCat.Functor.html#1883" class="Bound">c</a> <a id="1896" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="1899" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="1901" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="1903" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="1908" href="Cubical.WildCat.Functor.html#1880" class="Bound">γ</a> <a id="1910" href="Cubical.WildCat.Functor.html#1883" class="Bound">c</a>
  <a id="1914" href="Cubical.WildCat.Functor.html#996" class="Field">N-hom</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Cubical.WildCat.Functor.html#1767" class="Function">compWildNatTrans</a> <a id="1938" href="Cubical.WildCat.Functor.html#1938" class="Bound">η</a> <a id="1940" href="Cubical.WildCat.Functor.html#1940" class="Bound">γ</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">{</a><a id="1944" class="Argument">x</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Cubical.WildCat.Functor.html#1948" class="Bound">x</a><a id="1949" class="Symbol">}</a> <a id="1951" class="Symbol">{</a><a id="1952" class="Argument">y</a> <a id="1954" class="Symbol">=</a> <a id="1956" href="Cubical.WildCat.Functor.html#1956" class="Bound">y</a><a id="1957" class="Symbol">}</a> <a id="1959" href="Cubical.WildCat.Functor.html#1959" class="Bound">f</a> <a id="1961" class="Symbol">=</a>
    <a id="1967" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="1979" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="1981" class="Symbol">_</a> <a id="1983" class="Symbol">_</a> <a id="1985" class="Symbol">_)</a> <a id="1988" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1990" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1995" class="Symbol">(λ</a> <a id="1998" href="Cubical.WildCat.Functor.html#1998" class="Bound">w</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Cubical.WildCat.Functor.html#1998" class="Bound">w</a> <a id="2004" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="2007" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2009" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="2017" href="Cubical.WildCat.Functor.html#1940" class="Bound">γ</a> <a id="2019" href="Cubical.WildCat.Functor.html#1956" class="Bound">y</a><a id="2020" class="Symbol">))</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Cubical.WildCat.Functor.html#996" class="Field">N-hom</a> <a id="2030" href="Cubical.WildCat.Functor.html#1938" class="Bound">η</a> <a id="2032" href="Cubical.WildCat.Functor.html#1959" class="Bound">f</a><a id="2033" class="Symbol">)</a>
    <a id="2039" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2041" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2048" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2050" class="Symbol">_</a> <a id="2052" class="Symbol">_</a> <a id="2054" class="Symbol">_</a>
    <a id="2060" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a>  <a id="2068" class="Symbol">(</a><a id="2069" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2071" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="2073" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="2078" href="Cubical.WildCat.Functor.html#1938" class="Bound">η</a> <a id="2080" href="Cubical.WildCat.Functor.html#1948" class="Bound">x</a><a id="2081" class="Symbol">)</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Cubical.WildCat.Functor.html#996" class="Field">N-hom</a> <a id="2090" href="Cubical.WildCat.Functor.html#1940" class="Bound">γ</a> <a id="2092" href="Cubical.WildCat.Functor.html#1959" class="Bound">f</a><a id="2093" class="Symbol">)</a>
    <a id="2099" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2101" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2113" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2115" class="Symbol">_</a> <a id="2117" class="Symbol">_</a> <a id="2119" class="Symbol">_)</a>

  <a id="2125" href="Cubical.WildCat.Functor.html#2125" class="Function">compWildNatIso</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Cubical.WildCat.Functor.html#1136" class="Record">WildNatIso</a> <a id="2153" class="Symbol">_</a> <a id="2155" class="Symbol">_</a> <a id="2157" href="Cubical.WildCat.Functor.html#1733" class="Bound">F</a> <a id="2159" href="Cubical.WildCat.Functor.html#1735" class="Bound">G</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Cubical.WildCat.Functor.html#1136" class="Record">WildNatIso</a> <a id="2174" class="Symbol">_</a> <a id="2176" class="Symbol">_</a> <a id="2178" href="Cubical.WildCat.Functor.html#1735" class="Bound">G</a> <a id="2180" href="Cubical.WildCat.Functor.html#1737" class="Bound">H</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Cubical.WildCat.Functor.html#1136" class="Record">WildNatIso</a> <a id="2195" class="Symbol">_</a> <a id="2197" class="Symbol">_</a> <a id="2199" href="Cubical.WildCat.Functor.html#1733" class="Bound">F</a> <a id="2201" href="Cubical.WildCat.Functor.html#1737" class="Bound">H</a>
  <a id="2205" href="Cubical.WildCat.Functor.html#1315" class="Field">trans</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Cubical.WildCat.Functor.html#2125" class="Function">compWildNatIso</a> <a id="2227" href="Cubical.WildCat.Functor.html#2227" class="Bound">isη</a> <a id="2231" href="Cubical.WildCat.Functor.html#2231" class="Bound">isγ</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">=</a> <a id="2238" href="Cubical.WildCat.Functor.html#1767" class="Function">compWildNatTrans</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Cubical.WildCat.Functor.html#1315" class="Field">trans</a> <a id="2262" href="Cubical.WildCat.Functor.html#2227" class="Bound">isη</a><a id="2265" class="Symbol">)</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Cubical.WildCat.Functor.html#1315" class="Field">trans</a> <a id="2274" href="Cubical.WildCat.Functor.html#2231" class="Bound">isγ</a><a id="2277" class="Symbol">)</a>
  <a id="2281" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Cubical.WildCat.Functor.html#2125" class="Function">compWildNatIso</a> <a id="2308" href="Cubical.WildCat.Functor.html#2308" class="Bound">isη</a> <a id="2312" href="Cubical.WildCat.Functor.html#2312" class="Bound">isγ</a><a id="2315" class="Symbol">)</a> <a id="2317" href="Cubical.WildCat.Functor.html#2317" class="Bound">c</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">=</a> <a id="2322" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2333" href="Cubical.WildCat.Functor.html#2312" class="Bound">isγ</a> <a id="2337" href="Cubical.WildCat.Functor.html#2317" class="Bound">c</a><a id="2338" class="Symbol">)</a> <a id="2340" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="2343" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2345" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2353" class="Symbol">(</a><a id="2354" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2359" href="Cubical.WildCat.Functor.html#2308" class="Bound">isη</a> <a id="2363" href="Cubical.WildCat.Functor.html#2317" class="Bound">c</a><a id="2364" class="Symbol">))</a>
  <a id="2369" href="Cubical.WildCat.Base.html#2219" class="Field">sect</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Cubical.WildCat.Functor.html#2125" class="Function">compWildNatIso</a> <a id="2396" href="Cubical.WildCat.Functor.html#2396" class="Bound">isη</a> <a id="2400" href="Cubical.WildCat.Functor.html#2400" class="Bound">isγ</a><a id="2403" class="Symbol">)</a> <a id="2405" href="Cubical.WildCat.Functor.html#2405" class="Bound">c</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">=</a>
    <a id="2414" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2421" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2423" class="Symbol">_</a> <a id="2425" class="Symbol">_</a> <a id="2427" class="Symbol">_</a>
    <a id="2433" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2435" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2443" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="2445" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2456" href="Cubical.WildCat.Functor.html#2400" class="Bound">isγ</a> <a id="2460" href="Cubical.WildCat.Functor.html#2405" class="Bound">c</a><a id="2461" class="Symbol">))</a>
       <a id="2471" class="Symbol">(</a><a id="2472" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2476" class="Symbol">(</a><a id="2477" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2484" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2486" class="Symbol">_</a> <a id="2488" class="Symbol">_</a> <a id="2490" class="Symbol">_)</a>
       <a id="2500" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2502" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2507" class="Symbol">(λ</a> <a id="2510" href="Cubical.WildCat.Functor.html#2510" class="Bound">w</a> <a id="2512" class="Symbol">→</a> <a id="2514" href="Cubical.WildCat.Functor.html#2510" class="Bound">w</a> <a id="2516" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="2519" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2521" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Cubical.WildCat.Functor.html#1315" class="Field">trans</a> <a id="2536" href="Cubical.WildCat.Functor.html#2400" class="Bound">isγ</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Cubical.WildCat.Functor.html#2405" class="Bound">c</a><a id="2542" class="Symbol">))</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Cubical.WildCat.Base.html#2219" class="Field">sect</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2557" href="Cubical.WildCat.Functor.html#2396" class="Bound">isη</a> <a id="2561" href="Cubical.WildCat.Functor.html#2405" class="Bound">c</a><a id="2562" class="Symbol">))</a>
       <a id="2572" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2574" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="2579" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2581" class="Symbol">_)</a>
    <a id="2588" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2590" href="Cubical.WildCat.Base.html#2219" class="Field">sect</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2601" href="Cubical.WildCat.Functor.html#2400" class="Bound">isγ</a> <a id="2605" href="Cubical.WildCat.Functor.html#2405" class="Bound">c</a><a id="2606" class="Symbol">)</a>
  <a id="2610" href="Cubical.WildCat.Base.html#2256" class="Field">retr</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.WildCat.Functor.html#2125" class="Function">compWildNatIso</a> <a id="2637" href="Cubical.WildCat.Functor.html#2637" class="Bound">isη</a> <a id="2641" href="Cubical.WildCat.Functor.html#2641" class="Bound">isγ</a><a id="2644" class="Symbol">)</a> <a id="2646" href="Cubical.WildCat.Functor.html#2646" class="Bound">c</a><a id="2647" class="Symbol">)</a> <a id="2649" class="Symbol">=</a>
    <a id="2655" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2662" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2664" class="Symbol">_</a> <a id="2666" class="Symbol">_</a> <a id="2668" class="Symbol">_</a>
    <a id="2674" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2676" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2684" href="Cubical.WildCat.Base.html#468" class="Field Operator">⋆</a> <a id="2686" href="Cubical.WildCat.Functor.html#943" class="Field">N-ob</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Cubical.WildCat.Functor.html#1315" class="Field">trans</a> <a id="2698" href="Cubical.WildCat.Functor.html#2637" class="Bound">isη</a><a id="2701" class="Symbol">)</a> <a id="2703" href="Cubical.WildCat.Functor.html#2646" class="Bound">c</a><a id="2704" class="Symbol">)</a>
        <a id="2714" class="Symbol">(</a><a id="2715" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="2727" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2729" class="Symbol">_</a> <a id="2731" class="Symbol">_</a> <a id="2733" class="Symbol">_)</a>
        <a id="2744" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2746" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2751" class="Symbol">(λ</a> <a id="2754" href="Cubical.WildCat.Functor.html#2754" class="Bound">w</a> <a id="2756" class="Symbol">→</a> <a id="2758" href="Cubical.WildCat.Functor.html#2754" class="Bound">w</a> <a id="2760" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="2763" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2765" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Cubical.WildCat.Base.html#2191" class="Field">inv&#39;</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2779" href="Cubical.WildCat.Functor.html#2637" class="Bound">isη</a> <a id="2783" href="Cubical.WildCat.Functor.html#2646" class="Bound">c</a><a id="2784" class="Symbol">)))</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Cubical.WildCat.Base.html#2256" class="Field">retr</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2800" href="Cubical.WildCat.Functor.html#2641" class="Bound">isγ</a> <a id="2804" href="Cubical.WildCat.Functor.html#2646" class="Bound">c</a><a id="2805" class="Symbol">))</a>
        <a id="2816" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2818" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="2823" href="Cubical.WildCat.Functor.html#1710" class="Bound">D</a> <a id="2825" class="Symbol">_)</a>
    <a id="2832" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2834" href="Cubical.WildCat.Base.html#2256" class="Field">retr</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Cubical.WildCat.Functor.html#1348" class="Field">isIs</a> <a id="2845" href="Cubical.WildCat.Functor.html#2637" class="Bound">isη</a> <a id="2849" href="Cubical.WildCat.Functor.html#2646" class="Bound">c</a><a id="2850" class="Symbol">)</a>

<a id="2853" class="Keyword">module</a> <a id="2860" href="Cubical.WildCat.Functor.html#2860" class="Module">_</a>
  <a id="2864" class="Symbol">{</a><a id="2865" href="Cubical.WildCat.Functor.html#2865" class="Bound">C</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2877" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="2880" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">{</a><a id="2886" href="Cubical.WildCat.Functor.html#2886" class="Bound">D</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2898" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="2901" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a><a id="2904" class="Symbol">}</a> <a id="2906" class="Symbol">{</a><a id="2907" href="Cubical.WildCat.Functor.html#2907" class="Bound">E</a> <a id="2909" class="Symbol">:</a> <a id="2911" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2919" href="Cubical.WildCat.Functor.html#265" class="Generalizable">ℓE</a> <a id="2922" href="Cubical.WildCat.Functor.html#268" class="Generalizable">ℓE&#39;</a><a id="2925" class="Symbol">}</a>
 <a id="2928" class="Keyword">where</a>
 <a id="2935" href="Cubical.WildCat.Functor.html#2935" class="Function">comp-WildFunctor</a> <a id="2952" class="Symbol">:</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Cubical.WildCat.Functor.html#2955" class="Bound">F</a> <a id="2957" class="Symbol">:</a> <a id="2959" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="2971" href="Cubical.WildCat.Functor.html#2865" class="Bound">C</a> <a id="2973" href="Cubical.WildCat.Functor.html#2886" class="Bound">D</a><a id="2974" class="Symbol">)</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Cubical.WildCat.Functor.html#2977" class="Bound">G</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="2993" href="Cubical.WildCat.Functor.html#2886" class="Bound">D</a> <a id="2995" href="Cubical.WildCat.Functor.html#2907" class="Bound">E</a><a id="2996" class="Symbol">)</a>
   <a id="3001" class="Symbol">→</a> <a id="3003" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="3015" href="Cubical.WildCat.Functor.html#2865" class="Bound">C</a> <a id="3017" href="Cubical.WildCat.Functor.html#2907" class="Bound">E</a>
 <a id="3020" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Cubical.WildCat.Functor.html#2935" class="Function">comp-WildFunctor</a> <a id="3043" href="Cubical.WildCat.Functor.html#3043" class="Bound">F</a> <a id="3045" href="Cubical.WildCat.Functor.html#3045" class="Bound">G</a><a id="3046" class="Symbol">)</a> <a id="3048" href="Cubical.WildCat.Functor.html#3048" class="Bound">c</a> <a id="3050" class="Symbol">=</a> <a id="3052" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3057" href="Cubical.WildCat.Functor.html#3045" class="Bound">G</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3065" href="Cubical.WildCat.Functor.html#3043" class="Bound">F</a> <a id="3067" href="Cubical.WildCat.Functor.html#3048" class="Bound">c</a><a id="3068" class="Symbol">)</a>
 <a id="3071" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Cubical.WildCat.Functor.html#2935" class="Function">comp-WildFunctor</a> <a id="3095" href="Cubical.WildCat.Functor.html#3095" class="Bound">F</a> <a id="3097" href="Cubical.WildCat.Functor.html#3097" class="Bound">G</a><a id="3098" class="Symbol">)</a> <a id="3100" href="Cubical.WildCat.Functor.html#3100" class="Bound">f</a> <a id="3102" class="Symbol">=</a> <a id="3104" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3110" href="Cubical.WildCat.Functor.html#3097" class="Bound">G</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3119" href="Cubical.WildCat.Functor.html#3095" class="Bound">F</a> <a id="3121" href="Cubical.WildCat.Functor.html#3100" class="Bound">f</a><a id="3122" class="Symbol">)</a>
 <a id="3125" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Cubical.WildCat.Functor.html#2935" class="Function">comp-WildFunctor</a> <a id="3148" href="Cubical.WildCat.Functor.html#3148" class="Bound">F</a> <a id="3150" href="Cubical.WildCat.Functor.html#3150" class="Bound">G</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">=</a> <a id="3155" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3167" href="Cubical.WildCat.Functor.html#3150" class="Bound">G</a><a id="3168" class="Symbol">)</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3176" href="Cubical.WildCat.Functor.html#3148" class="Bound">F</a><a id="3177" class="Symbol">)</a> <a id="3179" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3181" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3186" href="Cubical.WildCat.Functor.html#3150" class="Bound">G</a>
 <a id="3189" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Cubical.WildCat.Functor.html#2935" class="Function">comp-WildFunctor</a> <a id="3213" href="Cubical.WildCat.Functor.html#3213" class="Bound">F</a> <a id="3215" href="Cubical.WildCat.Functor.html#3215" class="Bound">G</a><a id="3216" class="Symbol">)</a> <a id="3218" href="Cubical.WildCat.Functor.html#3218" class="Bound">f</a> <a id="3220" href="Cubical.WildCat.Functor.html#3220" class="Bound">g</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3229" class="Symbol">(</a><a id="3230" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3236" href="Cubical.WildCat.Functor.html#3215" class="Bound">G</a><a id="3237" class="Symbol">)</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="3246" href="Cubical.WildCat.Functor.html#3213" class="Bound">F</a> <a id="3248" href="Cubical.WildCat.Functor.html#3218" class="Bound">f</a> <a id="3250" href="Cubical.WildCat.Functor.html#3220" class="Bound">g</a><a id="3251" class="Symbol">)</a> <a id="3253" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3255" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="3261" href="Cubical.WildCat.Functor.html#3215" class="Bound">G</a> <a id="3263" class="Symbol">_</a> <a id="3265" class="Symbol">_</a>


<a id="3269" class="Keyword">module</a> <a id="3276" href="Cubical.WildCat.Functor.html#3276" class="Module">_</a> <a id="3278" class="Symbol">{</a><a id="3279" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3281" class="Symbol">:</a> <a id="3283" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="3291" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="3294" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="3297" class="Symbol">}</a>
  <a id="3301" class="Symbol">(</a><a id="3302" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3304" class="Symbol">:</a> <a id="3306" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3321" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3323" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a><a id="3324" class="Symbol">)</a> <a id="3326" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a><a id="3327" class="Symbol">)</a> <a id="3329" class="Keyword">where</a>
  <a id="3337" href="Cubical.WildCat.Functor.html#3337" class="Function">assocₗ</a> <a id="3344" class="Symbol">:</a> <a id="3346" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3361" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3366" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3368" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a><a id="3369" class="Symbol">))</a> <a id="3372" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a>
  <a id="3376" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3381" href="Cubical.WildCat.Functor.html#3337" class="Function">assocₗ</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Cubical.WildCat.Functor.html#3389" class="Bound">x</a> <a id="3391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3393" href="Cubical.WildCat.Functor.html#3393" class="Bound">y</a> <a id="3395" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3397" href="Cubical.WildCat.Functor.html#3397" class="Bound">z</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3407" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3409" class="Symbol">(</a><a id="3410" href="Cubical.WildCat.Functor.html#3389" class="Bound">x</a> <a id="3412" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3414" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3419" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Cubical.WildCat.Functor.html#3393" class="Bound">y</a> <a id="3424" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3426" href="Cubical.WildCat.Functor.html#3397" class="Bound">z</a><a id="3427" class="Symbol">))</a>
  <a id="3432" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3438" href="Cubical.WildCat.Functor.html#3337" class="Function">assocₗ</a> <a id="3445" class="Symbol">{</a><a id="3446" href="Cubical.WildCat.Functor.html#3446" class="Bound">x</a><a id="3447" class="Symbol">}</a> <a id="3449" class="Symbol">{</a><a id="3450" href="Cubical.WildCat.Functor.html#3450" class="Bound">y</a><a id="3451" class="Symbol">}</a> <a id="3453" class="Symbol">(</a><a id="3454" href="Cubical.WildCat.Functor.html#3454" class="Bound">f</a> <a id="3456" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3458" href="Cubical.WildCat.Functor.html#3458" class="Bound">g</a><a id="3459" class="Symbol">)</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3469" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.WildCat.Functor.html#3454" class="Bound">f</a> <a id="3474" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3476" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3482" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3484" href="Cubical.WildCat.Functor.html#3458" class="Bound">g</a><a id="3485" class="Symbol">)</a>
  <a id="3489" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3494" href="Cubical.WildCat.Functor.html#3337" class="Function">assocₗ</a> <a id="3501" class="Symbol">=</a>
    <a id="3507" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3512" class="Symbol">(λ</a> <a id="3515" href="Cubical.WildCat.Functor.html#3515" class="Bound">y</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3525" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="3531" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3533" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3535" href="Cubical.WildCat.Functor.html#3515" class="Bound">y</a><a id="3536" class="Symbol">))</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3545" class="Symbol">{</a><a id="3546" class="Argument">C</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3552" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3554" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a><a id="3555" class="Symbol">}</a> <a id="3557" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a><a id="3558" class="Symbol">)</a>
      <a id="3566" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3568" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3573" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a>
  <a id="3577" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="3583" href="Cubical.WildCat.Functor.html#3337" class="Function">assocₗ</a> <a id="3590" href="Cubical.WildCat.Functor.html#3590" class="Bound">f</a> <a id="3592" href="Cubical.WildCat.Functor.html#3592" class="Bound">g</a> <a id="3594" class="Symbol">=</a>
    <a id="3600" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3612" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a><a id="3613" class="Symbol">)</a>
         <a id="3624" class="Symbol">(</a><a id="3625" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Cubical.WildCat.Functor.html#3590" class="Bound">f</a> <a id="3638" href="Cubical.WildCat.Base.html#1098" class="Function">⋆⟨</a> <a id="3641" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3643" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3648" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3650" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a><a id="3651" class="Symbol">)</a> <a id="3653" href="Cubical.WildCat.Base.html#1098" class="Function">⟩</a> <a id="3655" href="Cubical.WildCat.Functor.html#3592" class="Bound">g</a><a id="3656" class="Symbol">)</a> <a id="3658" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="3660" class="Symbol">)</a>
           <a id="3673" class="Symbol">(</a><a id="3674" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="3680" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3687" href="Cubical.WildCat.Functor.html#3590" class="Bound">f</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3695" href="Cubical.WildCat.Functor.html#3592" class="Bound">g</a><a id="3696" class="Symbol">)))</a>
       <a id="3707" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3709" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="3715" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3717" class="Symbol">_</a> <a id="3719" class="Symbol">_</a>

  <a id="3724" href="Cubical.WildCat.Functor.html#3724" class="Function">assocᵣ</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="3745" class="Symbol">(</a><a id="3746" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3748" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="3753" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="3755" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a><a id="3756" class="Symbol">))</a> <a id="3759" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a>
  <a id="3763" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3768" href="Cubical.WildCat.Functor.html#3724" class="Function">assocᵣ</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Cubical.WildCat.Functor.html#3776" class="Bound">x</a> <a id="3778" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3780" href="Cubical.WildCat.Functor.html#3780" class="Bound">y</a> <a id="3782" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3784" href="Cubical.WildCat.Functor.html#3784" class="Bound">z</a><a id="3785" class="Symbol">)</a> <a id="3787" class="Symbol">=</a> <a id="3789" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3794" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="3802" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Cubical.WildCat.Functor.html#3776" class="Bound">x</a> <a id="3807" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3809" href="Cubical.WildCat.Functor.html#3780" class="Bound">y</a><a id="3810" class="Symbol">)</a> <a id="3812" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3814" href="Cubical.WildCat.Functor.html#3784" class="Bound">z</a><a id="3815" class="Symbol">)</a>
  <a id="3819" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3825" href="Cubical.WildCat.Functor.html#3724" class="Function">assocᵣ</a> <a id="3832" class="Symbol">(</a><a id="3833" href="Cubical.WildCat.Functor.html#3833" class="Bound">f</a> <a id="3835" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3837" href="Cubical.WildCat.Functor.html#3837" class="Bound">g</a><a id="3838" class="Symbol">)</a> <a id="3840" class="Symbol">=</a> <a id="3842" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3848" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3857" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Cubical.WildCat.Functor.html#3833" class="Bound">f</a> <a id="3862" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3869" href="Cubical.WildCat.Functor.html#3837" class="Bound">g</a><a id="3870" class="Symbol">))</a> <a id="3873" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3875" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3879" href="Cubical.WildCat.Functor.html#3837" class="Bound">g</a><a id="3880" class="Symbol">)</a>
  <a id="3884" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3889" href="Cubical.WildCat.Functor.html#3724" class="Function">assocᵣ</a> <a id="3896" class="Symbol">=</a> <a id="3898" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="3910" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a><a id="3911" class="Symbol">)</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3919" class="Symbol">(</a><a id="3920" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,</a> <a id="3923" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="3926" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3935" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a><a id="3936" class="Symbol">))</a>
              <a id="3953" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3955" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="3960" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a>
  <a id="3964" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="3970" href="Cubical.WildCat.Functor.html#3724" class="Function">assocᵣ</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Cubical.WildCat.Functor.html#3978" class="Bound">f</a> <a id="3980" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3982" href="Cubical.WildCat.Functor.html#3982" class="Bound">f&#39;</a> <a id="3985" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3987" href="Cubical.WildCat.Functor.html#3987" class="Bound">f&#39;&#39;</a><a id="3990" class="Symbol">)</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Cubical.WildCat.Functor.html#3993" class="Bound">g</a> <a id="3995" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3997" href="Cubical.WildCat.Functor.html#3997" class="Bound">g&#39;</a> <a id="4000" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4002" href="Cubical.WildCat.Functor.html#4002" class="Bound">g&#39;&#39;</a><a id="4005" class="Symbol">)</a> <a id="4007" class="Symbol">=</a>
    <a id="4013" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="4025" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a><a id="4026" class="Symbol">)</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4034" class="Symbol">(</a><a id="4035" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,</a> <a id="4038" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="4042" href="Cubical.WildCat.Functor.html#3279" class="Bound">C</a> <a id="4044" href="Cubical.WildCat.Functor.html#3987" class="Bound">f&#39;&#39;</a> <a id="4048" href="Cubical.WildCat.Functor.html#4002" class="Bound">g&#39;&#39;</a><a id="4051" class="Symbol">)</a>
      <a id="4059" class="Symbol">(</a><a id="4060" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="4066" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Cubical.WildCat.Functor.html#3978" class="Bound">f</a> <a id="4071" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4073" href="Cubical.WildCat.Functor.html#3982" class="Bound">f&#39;</a><a id="4075" class="Symbol">)</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Cubical.WildCat.Functor.html#3993" class="Bound">g</a> <a id="4080" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4082" href="Cubical.WildCat.Functor.html#3997" class="Bound">g&#39;</a><a id="4084" class="Symbol">)))</a>
    <a id="4092" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4094" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="4100" href="Cubical.WildCat.Functor.html#3302" class="Bound">F</a> <a id="4102" class="Symbol">_</a> <a id="4104" class="Symbol">_</a>

<a id="4107" class="Comment">-- Left and right restrictions of functors</a>
<a id="4150" class="Keyword">module</a> <a id="4157" href="Cubical.WildCat.Functor.html#4157" class="Module">_</a>
      <a id="4165" class="Symbol">{</a><a id="4166" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="4178" href="Cubical.WildCat.Functor.html#251" class="Generalizable">ℓC</a> <a id="4181" href="Cubical.WildCat.Functor.html#254" class="Generalizable">ℓC&#39;</a><a id="4184" class="Symbol">}</a>
      <a id="4192" class="Symbol">{</a><a id="4193" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a> <a id="4195" class="Symbol">:</a> <a id="4197" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="4205" href="Cubical.WildCat.Functor.html#258" class="Generalizable">ℓD</a> <a id="4208" href="Cubical.WildCat.Functor.html#261" class="Generalizable">ℓD&#39;</a><a id="4211" class="Symbol">}</a>
      <a id="4219" class="Symbol">{</a><a id="4220" href="Cubical.WildCat.Functor.html#4220" class="Bound">E</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="4232" href="Cubical.WildCat.Functor.html#265" class="Generalizable">ℓE</a> <a id="4235" href="Cubical.WildCat.Functor.html#268" class="Generalizable">ℓE&#39;</a><a id="4238" class="Symbol">}</a>
      <a id="4246" class="Keyword">where</a>
 <a id="4253" href="Cubical.WildCat.Functor.html#4253" class="Function">restrFunctorₗ</a> <a id="4267" class="Symbol">:</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Cubical.WildCat.Functor.html#4270" class="Bound">F</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4289" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="4291" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a><a id="4292" class="Symbol">)</a> <a id="4294" href="Cubical.WildCat.Functor.html#4220" class="Bound">E</a><a id="4295" class="Symbol">)</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Cubical.WildCat.Functor.html#4298" class="Bound">c</a> <a id="4300" class="Symbol">:</a> <a id="4302" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4304" class="Symbol">.</a> <a id="4306" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="4308" class="Symbol">)</a>
   <a id="4313" class="Symbol">→</a> <a id="4315" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="4327" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a> <a id="4329" href="Cubical.WildCat.Functor.html#4220" class="Bound">E</a>
 <a id="4332" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Cubical.WildCat.Functor.html#4253" class="Function">restrFunctorₗ</a> <a id="4352" href="Cubical.WildCat.Functor.html#4352" class="Bound">F</a> <a id="4354" href="Cubical.WildCat.Functor.html#4354" class="Bound">c</a><a id="4355" class="Symbol">)</a> <a id="4357" href="Cubical.WildCat.Functor.html#4357" class="Bound">d</a> <a id="4359" class="Symbol">=</a> <a id="4361" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="4366" href="Cubical.WildCat.Functor.html#4352" class="Bound">F</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Cubical.WildCat.Functor.html#4354" class="Bound">c</a> <a id="4371" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4373" href="Cubical.WildCat.Functor.html#4357" class="Bound">d</a><a id="4374" class="Symbol">)</a>
 <a id="4377" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Cubical.WildCat.Functor.html#4253" class="Function">restrFunctorₗ</a> <a id="4398" href="Cubical.WildCat.Functor.html#4398" class="Bound">F</a> <a id="4400" href="Cubical.WildCat.Functor.html#4400" class="Bound">c</a><a id="4401" class="Symbol">)</a> <a id="4403" href="Cubical.WildCat.Functor.html#4403" class="Bound">f</a> <a id="4405" class="Symbol">=</a> <a id="4407" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="4413" href="Cubical.WildCat.Functor.html#4398" class="Bound">F</a> <a id="4415" class="Symbol">(</a><a id="4416" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="4419" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4421" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4423" href="Cubical.WildCat.Functor.html#4403" class="Bound">f</a><a id="4424" class="Symbol">)</a>
 <a id="4427" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Cubical.WildCat.Functor.html#4253" class="Function">restrFunctorₗ</a> <a id="4447" href="Cubical.WildCat.Functor.html#4447" class="Bound">F</a> <a id="4449" href="Cubical.WildCat.Functor.html#4449" class="Bound">c</a><a id="4450" class="Symbol">)</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="4459" href="Cubical.WildCat.Functor.html#4447" class="Bound">F</a>
 <a id="4462" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Cubical.WildCat.Functor.html#4253" class="Function">restrFunctorₗ</a> <a id="4483" href="Cubical.WildCat.Functor.html#4483" class="Bound">F</a> <a id="4485" href="Cubical.WildCat.Functor.html#4485" class="Bound">c</a><a id="4486" class="Symbol">)</a> <a id="4488" href="Cubical.WildCat.Functor.html#4488" class="Bound">f</a> <a id="4490" href="Cubical.WildCat.Functor.html#4490" class="Bound">g</a> <a id="4492" class="Symbol">=</a>
     <a id="4499" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4504" class="Symbol">(</a><a id="4505" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="4511" href="Cubical.WildCat.Functor.html#4483" class="Bound">F</a><a id="4512" class="Symbol">)</a> <a id="4514" class="Symbol">(</a><a id="4515" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="4533" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4535" class="Symbol">_)</a> <a id="4538" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4540" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4544" class="Symbol">))</a>
   <a id="4550" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4552" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="4558" href="Cubical.WildCat.Functor.html#4483" class="Bound">F</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="4564" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4566" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4568" href="Cubical.WildCat.Functor.html#4488" class="Bound">f</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="4575" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4577" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4579" href="Cubical.WildCat.Functor.html#4490" class="Bound">g</a><a id="4580" class="Symbol">)</a>

 <a id="4584" href="Cubical.WildCat.Functor.html#4584" class="Function">restrFunctorᵣ</a> <a id="4598" class="Symbol">:</a> <a id="4600" class="Symbol">(</a><a id="4601" href="Cubical.WildCat.Functor.html#4601" class="Bound">F</a> <a id="4603" class="Symbol">:</a> <a id="4605" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4620" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="4622" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a><a id="4623" class="Symbol">)</a> <a id="4625" href="Cubical.WildCat.Functor.html#4220" class="Bound">E</a><a id="4626" class="Symbol">)</a> <a id="4628" class="Symbol">(</a><a id="4629" href="Cubical.WildCat.Functor.html#4629" class="Bound">d</a> <a id="4631" class="Symbol">:</a> <a id="4633" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a> <a id="4635" class="Symbol">.</a> <a id="4637" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="4639" class="Symbol">)</a>
   <a id="4644" class="Symbol">→</a> <a id="4646" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="4658" href="Cubical.WildCat.Functor.html#4166" class="Bound">C</a> <a id="4660" href="Cubical.WildCat.Functor.html#4220" class="Bound">E</a>
 <a id="4663" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Cubical.WildCat.Functor.html#4584" class="Function">restrFunctorᵣ</a> <a id="4683" href="Cubical.WildCat.Functor.html#4683" class="Bound">F</a> <a id="4685" href="Cubical.WildCat.Functor.html#4685" class="Bound">d</a><a id="4686" class="Symbol">)</a> <a id="4688" href="Cubical.WildCat.Functor.html#4688" class="Bound">c</a> <a id="4690" class="Symbol">=</a> <a id="4692" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="4697" href="Cubical.WildCat.Functor.html#4683" class="Bound">F</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Cubical.WildCat.Functor.html#4688" class="Bound">c</a> <a id="4702" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4704" href="Cubical.WildCat.Functor.html#4685" class="Bound">d</a><a id="4705" class="Symbol">)</a>
 <a id="4708" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="4714" class="Symbol">(</a><a id="4715" href="Cubical.WildCat.Functor.html#4584" class="Function">restrFunctorᵣ</a> <a id="4729" href="Cubical.WildCat.Functor.html#4729" class="Bound">F</a> <a id="4731" href="Cubical.WildCat.Functor.html#4731" class="Bound">d</a><a id="4732" class="Symbol">)</a> <a id="4734" href="Cubical.WildCat.Functor.html#4734" class="Bound">f</a> <a id="4736" class="Symbol">=</a> <a id="4738" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="4744" href="Cubical.WildCat.Functor.html#4729" class="Bound">F</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Cubical.WildCat.Functor.html#4734" class="Bound">f</a> <a id="4749" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="4755" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a><a id="4756" class="Symbol">))</a>
 <a id="4760" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="4765" class="Symbol">(</a><a id="4766" href="Cubical.WildCat.Functor.html#4584" class="Function">restrFunctorᵣ</a> <a id="4780" href="Cubical.WildCat.Functor.html#4780" class="Bound">F</a> <a id="4782" href="Cubical.WildCat.Functor.html#4782" class="Bound">d</a><a id="4783" class="Symbol">)</a> <a id="4785" class="Symbol">=</a> <a id="4787" href="Cubical.WildCat.Functor.html#536" class="Field">F-id</a> <a id="4792" href="Cubical.WildCat.Functor.html#4780" class="Bound">F</a>
 <a id="4795" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="4801" class="Symbol">(</a><a id="4802" href="Cubical.WildCat.Functor.html#4584" class="Function">restrFunctorᵣ</a> <a id="4816" href="Cubical.WildCat.Functor.html#4816" class="Bound">F</a> <a id="4818" href="Cubical.WildCat.Functor.html#4818" class="Bound">d</a><a id="4819" class="Symbol">)</a> <a id="4821" href="Cubical.WildCat.Functor.html#4821" class="Bound">f</a> <a id="4823" href="Cubical.WildCat.Functor.html#4823" class="Bound">g</a> <a id="4825" class="Symbol">=</a>
     <a id="4832" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4837" class="Symbol">(</a><a id="4838" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="4844" href="Cubical.WildCat.Functor.html#4816" class="Bound">F</a><a id="4845" class="Symbol">)</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4861" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4863" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="4873" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a> <a id="4875" class="Symbol">_)))</a>
   <a id="4883" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4885" href="Cubical.WildCat.Functor.html#590" class="Field">F-seq</a> <a id="4891" href="Cubical.WildCat.Functor.html#4816" class="Bound">F</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Cubical.WildCat.Functor.html#4821" class="Bound">f</a> <a id="4896" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4898" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="4901" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a><a id="4902" class="Symbol">)</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Cubical.WildCat.Functor.html#4823" class="Bound">g</a> <a id="4907" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4909" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="4912" href="Cubical.WildCat.Functor.html#4193" class="Bound">D</a><a id="4913" class="Symbol">)</a>

<a id="4916" class="Comment">-- Identity functor</a>
<a id="idWildFunctor"></a><a id="4936" href="Cubical.WildCat.Functor.html#4936" class="Function">idWildFunctor</a> <a id="4950" class="Symbol">:</a> <a id="4952" class="Symbol">{</a><a id="4953" href="Cubical.WildCat.Functor.html#4953" class="Bound">ℓC</a> <a id="4956" href="Cubical.WildCat.Functor.html#4956" class="Bound">ℓC&#39;</a> <a id="4960" class="Symbol">:</a> <a id="4962" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="4967" class="Symbol">}</a>
      <a id="4975" class="Symbol">(</a><a id="4976" href="Cubical.WildCat.Functor.html#4976" class="Bound">C</a> <a id="4978" class="Symbol">:</a> <a id="4980" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="4988" href="Cubical.WildCat.Functor.html#4953" class="Bound">ℓC</a> <a id="4991" href="Cubical.WildCat.Functor.html#4956" class="Bound">ℓC&#39;</a><a id="4994" class="Symbol">)</a>
   <a id="4999" class="Symbol">→</a> <a id="5001" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="5013" href="Cubical.WildCat.Functor.html#4976" class="Bound">C</a> <a id="5015" href="Cubical.WildCat.Functor.html#4976" class="Bound">C</a>
<a id="5017" href="Cubical.WildCat.Functor.html#446" class="Field">WildFunctor.F-ob</a> <a id="5034" class="Symbol">(</a><a id="5035" href="Cubical.WildCat.Functor.html#4936" class="Function">idWildFunctor</a> <a id="5049" href="Cubical.WildCat.Functor.html#5049" class="Bound">C</a><a id="5050" class="Symbol">)</a> <a id="5052" href="Cubical.WildCat.Functor.html#5052" class="Bound">c</a> <a id="5054" class="Symbol">=</a> <a id="5056" href="Cubical.WildCat.Functor.html#5052" class="Bound">c</a>
<a id="5058" href="Cubical.WildCat.Functor.html#472" class="Field">WildFunctor.F-hom</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Cubical.WildCat.Functor.html#4936" class="Function">idWildFunctor</a> <a id="5091" href="Cubical.WildCat.Functor.html#5091" class="Bound">C</a><a id="5092" class="Symbol">)</a> <a id="5094" href="Cubical.WildCat.Functor.html#5094" class="Bound">x</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Cubical.WildCat.Functor.html#5094" class="Bound">x</a>
<a id="5100" href="Cubical.WildCat.Functor.html#536" class="Field">WildFunctor.F-id</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Cubical.WildCat.Functor.html#4936" class="Function">idWildFunctor</a> <a id="5132" href="Cubical.WildCat.Functor.html#5132" class="Bound">C</a><a id="5133" class="Symbol">)</a> <a id="5135" class="Symbol">=</a> <a id="5137" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5142" href="Cubical.WildCat.Functor.html#590" class="Field">WildFunctor.F-seq</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Cubical.WildCat.Functor.html#4936" class="Function">idWildFunctor</a> <a id="5175" href="Cubical.WildCat.Functor.html#5175" class="Bound">C</a><a id="5176" class="Symbol">)</a> <a id="5178" class="Symbol">_</a> <a id="5180" class="Symbol">_</a> <a id="5182" class="Symbol">=</a> <a id="5184" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5190" class="Comment">-- Commutator</a>
<a id="commFunctor"></a><a id="5204" href="Cubical.WildCat.Functor.html#5204" class="Function">commFunctor</a> <a id="5216" class="Symbol">:</a> <a id="5218" class="Symbol">{</a><a id="5219" href="Cubical.WildCat.Functor.html#5219" class="Bound">ℓC</a> <a id="5222" href="Cubical.WildCat.Functor.html#5222" class="Bound">ℓC&#39;</a> <a id="5226" href="Cubical.WildCat.Functor.html#5226" class="Bound">ℓD</a> <a id="5229" href="Cubical.WildCat.Functor.html#5229" class="Bound">ℓD&#39;</a> <a id="5233" class="Symbol">:</a> <a id="5235" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5240" class="Symbol">}</a>
      <a id="5248" class="Symbol">{</a><a id="5249" href="Cubical.WildCat.Functor.html#5249" class="Bound">C</a> <a id="5251" class="Symbol">:</a> <a id="5253" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="5261" href="Cubical.WildCat.Functor.html#5219" class="Bound">ℓC</a> <a id="5264" href="Cubical.WildCat.Functor.html#5222" class="Bound">ℓC&#39;</a><a id="5267" class="Symbol">}</a>
      <a id="5275" class="Symbol">{</a><a id="5276" href="Cubical.WildCat.Functor.html#5276" class="Bound">D</a> <a id="5278" class="Symbol">:</a> <a id="5280" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="5288" href="Cubical.WildCat.Functor.html#5226" class="Bound">ℓD</a> <a id="5291" href="Cubical.WildCat.Functor.html#5229" class="Bound">ℓD&#39;</a><a id="5294" class="Symbol">}</a>
   <a id="5299" class="Symbol">→</a> <a id="5301" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="5313" class="Symbol">(</a><a id="5314" href="Cubical.WildCat.Functor.html#5249" class="Bound">C</a> <a id="5316" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="5318" href="Cubical.WildCat.Functor.html#5276" class="Bound">D</a><a id="5319" class="Symbol">)</a> <a id="5321" class="Symbol">(</a><a id="5322" href="Cubical.WildCat.Functor.html#5276" class="Bound">D</a> <a id="5324" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="5326" href="Cubical.WildCat.Functor.html#5249" class="Bound">C</a><a id="5327" class="Symbol">)</a>
<a id="5329" href="Cubical.WildCat.Functor.html#446" class="Field">WildFunctor.F-ob</a> <a id="5346" href="Cubical.WildCat.Functor.html#5204" class="Function">commFunctor</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Cubical.WildCat.Functor.html#5359" class="Bound">x</a> <a id="5361" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5363" href="Cubical.WildCat.Functor.html#5363" class="Bound">y</a><a id="5364" class="Symbol">)</a> <a id="5366" class="Symbol">=</a> <a id="5368" href="Cubical.WildCat.Functor.html#5363" class="Bound">y</a> <a id="5370" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5372" href="Cubical.WildCat.Functor.html#5359" class="Bound">x</a>
<a id="5374" href="Cubical.WildCat.Functor.html#472" class="Field">WildFunctor.F-hom</a> <a id="5392" href="Cubical.WildCat.Functor.html#5204" class="Function">commFunctor</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Cubical.WildCat.Functor.html#5405" class="Bound">f</a> <a id="5407" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5409" href="Cubical.WildCat.Functor.html#5409" class="Bound">g</a><a id="5410" class="Symbol">)</a> <a id="5412" class="Symbol">=</a> <a id="5414" href="Cubical.WildCat.Functor.html#5409" class="Bound">g</a> <a id="5416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5418" href="Cubical.WildCat.Functor.html#5405" class="Bound">f</a>
<a id="5420" href="Cubical.WildCat.Functor.html#536" class="Field">WildFunctor.F-id</a> <a id="5437" href="Cubical.WildCat.Functor.html#5204" class="Function">commFunctor</a> <a id="5449" class="Symbol">=</a> <a id="5451" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="5456" href="Cubical.WildCat.Functor.html#590" class="Field">WildFunctor.F-seq</a> <a id="5474" href="Cubical.WildCat.Functor.html#5204" class="Function">commFunctor</a> <a id="5486" class="Symbol">_</a> <a id="5488" class="Symbol">_</a> <a id="5490" class="Symbol">=</a> <a id="5492" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>


<a id="5499" class="Keyword">infixl</a> <a id="5506" class="Number">20</a> <a id="5509" href="Cubical.WildCat.Functor.html#5513" class="Function Operator">_$_</a>
<a id="_$_"></a><a id="5513" href="Cubical.WildCat.Functor.html#5513" class="Function Operator">_$_</a> <a id="5517" class="Symbol">:</a> <a id="5519" class="Symbol">{</a><a id="5520" href="Cubical.WildCat.Functor.html#5520" class="Bound">ℓC</a> <a id="5523" href="Cubical.WildCat.Functor.html#5523" class="Bound">ℓC&#39;</a> <a id="5527" href="Cubical.WildCat.Functor.html#5527" class="Bound">ℓD</a> <a id="5530" href="Cubical.WildCat.Functor.html#5530" class="Bound">ℓD&#39;</a> <a id="5534" class="Symbol">:</a> <a id="5536" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5541" class="Symbol">}</a>
      <a id="5549" class="Symbol">{</a><a id="5550" href="Cubical.WildCat.Functor.html#5550" class="Bound">C</a> <a id="5552" class="Symbol">:</a> <a id="5554" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="5562" href="Cubical.WildCat.Functor.html#5520" class="Bound">ℓC</a> <a id="5565" href="Cubical.WildCat.Functor.html#5523" class="Bound">ℓC&#39;</a><a id="5568" class="Symbol">}</a>
      <a id="5576" class="Symbol">{</a><a id="5577" href="Cubical.WildCat.Functor.html#5577" class="Bound">D</a> <a id="5579" class="Symbol">:</a> <a id="5581" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="5589" href="Cubical.WildCat.Functor.html#5527" class="Bound">ℓD</a> <a id="5592" href="Cubical.WildCat.Functor.html#5530" class="Bound">ℓD&#39;</a><a id="5595" class="Symbol">}</a>
   <a id="5600" class="Symbol">→</a> <a id="5602" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="5614" href="Cubical.WildCat.Functor.html#5550" class="Bound">C</a> <a id="5616" href="Cubical.WildCat.Functor.html#5577" class="Bound">D</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Cubical.WildCat.Functor.html#5550" class="Bound">C</a> <a id="5622" class="Symbol">.</a><a id="5623" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="5626" class="Symbol">→</a> <a id="5628" href="Cubical.WildCat.Functor.html#5577" class="Bound">D</a> <a id="5630" class="Symbol">.</a><a id="5631" href="Cubical.WildCat.Base.html#387" class="Field">ob</a>
<a id="5634" href="Cubical.WildCat.Functor.html#5634" class="Bound">F</a> <a id="5636" href="Cubical.WildCat.Functor.html#5513" class="Function Operator">$</a> <a id="5638" href="Cubical.WildCat.Functor.html#5638" class="Bound">x</a> <a id="5640" class="Symbol">=</a> <a id="5642" href="Cubical.WildCat.Functor.html#5634" class="Bound">F</a> <a id="5644" class="Symbol">.</a><a id="5645" href="Cubical.WildCat.Functor.html#446" class="Field">F-ob</a> <a id="5650" href="Cubical.WildCat.Functor.html#5638" class="Bound">x</a>

<a id="5653" class="Keyword">infixl</a> <a id="5660" class="Number">20</a> <a id="5663" href="Cubical.WildCat.Functor.html#5668" class="Function Operator">_$→_</a>
<a id="_$→_"></a><a id="5668" href="Cubical.WildCat.Functor.html#5668" class="Function Operator">_$→_</a> <a id="5673" class="Symbol">:</a> <a id="5675" class="Symbol">{</a><a id="5676" href="Cubical.WildCat.Functor.html#5676" class="Bound">ℓC</a> <a id="5679" href="Cubical.WildCat.Functor.html#5679" class="Bound">ℓC&#39;</a> <a id="5683" href="Cubical.WildCat.Functor.html#5683" class="Bound">ℓD</a> <a id="5686" href="Cubical.WildCat.Functor.html#5686" class="Bound">ℓD&#39;</a> <a id="5690" class="Symbol">:</a> <a id="5692" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5697" class="Symbol">}</a>
      <a id="5705" class="Symbol">{</a><a id="5706" href="Cubical.WildCat.Functor.html#5706" class="Bound">C</a> <a id="5708" class="Symbol">:</a> <a id="5710" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="5718" href="Cubical.WildCat.Functor.html#5676" class="Bound">ℓC</a> <a id="5721" href="Cubical.WildCat.Functor.html#5679" class="Bound">ℓC&#39;</a><a id="5724" class="Symbol">}</a>
      <a id="5732" class="Symbol">{</a><a id="5733" href="Cubical.WildCat.Functor.html#5733" class="Bound">D</a> <a id="5735" class="Symbol">:</a> <a id="5737" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="5745" href="Cubical.WildCat.Functor.html#5683" class="Bound">ℓD</a> <a id="5748" href="Cubical.WildCat.Functor.html#5686" class="Bound">ℓD&#39;</a><a id="5751" class="Symbol">}</a>
      <a id="5759" class="Symbol">{</a><a id="5760" href="Cubical.WildCat.Functor.html#5760" class="Bound">x</a> <a id="5762" href="Cubical.WildCat.Functor.html#5762" class="Bound">y</a> <a id="5764" class="Symbol">:</a> <a id="5766" href="Cubical.WildCat.Functor.html#5706" class="Bound">C</a> <a id="5768" class="Symbol">.</a><a id="5769" href="Cubical.WildCat.Base.html#387" class="Field">ob</a><a id="5771" class="Symbol">}</a>
   <a id="5776" class="Symbol">→</a> <a id="5778" class="Symbol">(</a><a id="5779" href="Cubical.WildCat.Functor.html#5779" class="Bound">F</a> <a id="5781" class="Symbol">:</a> <a id="5783" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="5795" href="Cubical.WildCat.Functor.html#5706" class="Bound">C</a> <a id="5797" href="Cubical.WildCat.Functor.html#5733" class="Bound">D</a><a id="5798" class="Symbol">)</a> <a id="5800" class="Symbol">→</a> <a id="5802" href="Cubical.WildCat.Functor.html#5706" class="Bound">C</a> <a id="5804" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="5806" href="Cubical.WildCat.Functor.html#5760" class="Bound">x</a> <a id="5808" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="5810" href="Cubical.WildCat.Functor.html#5762" class="Bound">y</a> <a id="5812" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a> <a id="5814" class="Symbol">→</a> <a id="5816" href="Cubical.WildCat.Functor.html#5733" class="Bound">D</a> <a id="5818" href="Cubical.WildCat.Base.html#937" class="Function Operator">[</a> <a id="5820" href="Cubical.WildCat.Functor.html#5779" class="Bound">F</a> <a id="5822" href="Cubical.WildCat.Functor.html#5513" class="Function Operator">$</a> <a id="5824" href="Cubical.WildCat.Functor.html#5760" class="Bound">x</a> <a id="5826" href="Cubical.WildCat.Base.html#937" class="Function Operator">,</a> <a id="5828" href="Cubical.WildCat.Functor.html#5779" class="Bound">F</a> <a id="5830" href="Cubical.WildCat.Functor.html#5513" class="Function Operator">$</a> <a id="5832" href="Cubical.WildCat.Functor.html#5762" class="Bound">y</a> <a id="5834" href="Cubical.WildCat.Base.html#937" class="Function Operator">]</a>
<a id="5836" href="Cubical.WildCat.Functor.html#5836" class="Bound">F</a> <a id="5838" href="Cubical.WildCat.Functor.html#5668" class="Function Operator">$→</a> <a id="5841" href="Cubical.WildCat.Functor.html#5841" class="Bound">f</a> <a id="5843" class="Symbol">=</a> <a id="5845" href="Cubical.WildCat.Functor.html#5836" class="Bound">F</a> <a id="5847" class="Symbol">.</a><a id="5848" href="Cubical.WildCat.Functor.html#472" class="Field">F-hom</a> <a id="5854" href="Cubical.WildCat.Functor.html#5841" class="Bound">f</a>
</pre></body></html>

==> anc/html/Cubical.WildCat.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cubical.WildCat.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Cubical.WildCat.Product.html" class="Module">Cubical.WildCat.Product</a> <a id="32" class="Keyword">where</a>

<a id="39" class="Keyword">open</a> <a id="44" class="Keyword">import</a> <a id="51" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>

<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a> <a id="111" class="Keyword">renaming</a> <a id="120" class="Symbol">(</a><a id="121" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">_×_</a> <a id="125" class="Symbol">to</a> <a id="128" class="Function Operator">_×&#39;_</a><a id="132" class="Symbol">)</a>

<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a>

<a id="169" class="Keyword">private</a>
  <a id="179" class="Keyword">variable</a>
    <a id="192" href="Cubical.WildCat.Product.html#192" class="Generalizable">ℓ</a> <a id="194" href="Cubical.WildCat.Product.html#194" class="Generalizable">ℓ&#39;</a> <a id="197" class="Symbol">:</a> <a id="199" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="209" href="Cubical.WildCat.Product.html#209" class="Generalizable">ℓC</a> <a id="212" href="Cubical.WildCat.Product.html#212" class="Generalizable">ℓC&#39;</a> <a id="216" href="Cubical.WildCat.Product.html#216" class="Generalizable">ℓD</a> <a id="219" href="Cubical.WildCat.Product.html#219" class="Generalizable">ℓD&#39;</a> <a id="223" class="Symbol">:</a> <a id="225" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="232" class="Keyword">open</a> <a id="237" href="Cubical.WildCat.Base.html#310" class="Module">WildCat</a>

<a id="_×_"></a><a id="246" href="Cubical.WildCat.Product.html#246" class="Function Operator">_×_</a> <a id="250" class="Symbol">:</a>  <a id="253" class="Symbol">(</a><a id="254" href="Cubical.WildCat.Product.html#254" class="Bound">C</a> <a id="256" class="Symbol">:</a> <a id="258" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="266" href="Cubical.WildCat.Product.html#209" class="Generalizable">ℓC</a> <a id="269" href="Cubical.WildCat.Product.html#212" class="Generalizable">ℓC&#39;</a><a id="272" class="Symbol">)</a> <a id="274" class="Symbol">(</a><a id="275" href="Cubical.WildCat.Product.html#275" class="Bound">D</a> <a id="277" class="Symbol">:</a> <a id="279" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="287" href="Cubical.WildCat.Product.html#216" class="Generalizable">ℓD</a> <a id="290" href="Cubical.WildCat.Product.html#219" class="Generalizable">ℓD&#39;</a><a id="293" class="Symbol">)</a> <a id="295" class="Symbol">→</a> <a id="297" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="305" class="Symbol">_</a> <a id="307" class="Symbol">_</a>
<a id="309" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="312" class="Symbol">(</a><a id="313" href="Cubical.WildCat.Product.html#313" class="Bound">C</a> <a id="315" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="317" href="Cubical.WildCat.Product.html#317" class="Bound">D</a><a id="318" class="Symbol">)</a> <a id="320" class="Symbol">=</a> <a id="322" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="325" href="Cubical.WildCat.Product.html#313" class="Bound">C</a> <a id="327" href="Cubical.WildCat.Product.html#128" class="Function Operator">×&#39;</a> <a id="330" href="Cubical.WildCat.Base.html#387" class="Field">ob</a> <a id="333" href="Cubical.WildCat.Product.html#317" class="Bound">D</a>
<a id="335" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="344" class="Symbol">(</a><a id="345" href="Cubical.WildCat.Product.html#345" class="Bound">C</a> <a id="347" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="349" href="Cubical.WildCat.Product.html#349" class="Bound">D</a><a id="350" class="Symbol">)</a> <a id="352" class="Symbol">(</a><a id="353" href="Cubical.WildCat.Product.html#353" class="Bound">c</a> <a id="355" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="357" href="Cubical.WildCat.Product.html#357" class="Bound">d</a><a id="358" class="Symbol">)</a> <a id="360" class="Symbol">(</a><a id="361" href="Cubical.WildCat.Product.html#361" class="Bound">c&#39;</a> <a id="364" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="366" href="Cubical.WildCat.Product.html#366" class="Bound">d&#39;</a><a id="368" class="Symbol">)</a> <a id="370" class="Symbol">=</a>
  <a id="374" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="383" href="Cubical.WildCat.Product.html#345" class="Bound">C</a> <a id="385" href="Cubical.WildCat.Product.html#353" class="Bound">c</a> <a id="387" href="Cubical.WildCat.Product.html#361" class="Bound">c&#39;</a> <a id="390" href="Cubical.WildCat.Product.html#128" class="Function Operator">×&#39;</a> <a id="393" href="Cubical.WildCat.Base.html#403" class="Field Operator">Hom[_,_]</a> <a id="402" href="Cubical.WildCat.Product.html#349" class="Bound">D</a> <a id="404" href="Cubical.WildCat.Product.html#357" class="Bound">d</a> <a id="406" href="Cubical.WildCat.Product.html#366" class="Bound">d&#39;</a>
<a id="409" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="412" class="Symbol">(</a><a id="413" href="Cubical.WildCat.Product.html#413" class="Bound">C</a> <a id="415" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="417" href="Cubical.WildCat.Product.html#417" class="Bound">D</a><a id="418" class="Symbol">)</a> <a id="420" class="Symbol">=</a> <a id="422" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="425" href="Cubical.WildCat.Product.html#413" class="Bound">C</a> <a id="427" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="429" href="Cubical.WildCat.Base.html#436" class="Field">id</a> <a id="432" href="Cubical.WildCat.Product.html#417" class="Bound">D</a>
<a id="434" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="438" class="Symbol">(</a><a id="439" href="Cubical.WildCat.Product.html#439" class="Bound">C</a> <a id="441" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="443" href="Cubical.WildCat.Product.html#443" class="Bound">D</a><a id="444" class="Symbol">)</a> <a id="446" href="Cubical.WildCat.Product.html#446" class="Bound">f</a> <a id="448" href="Cubical.WildCat.Product.html#448" class="Bound">g</a> <a id="450" class="Symbol">=</a> <a id="452" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="456" href="Cubical.WildCat.Product.html#439" class="Bound">C</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="463" href="Cubical.WildCat.Product.html#446" class="Bound">f</a><a id="464" class="Symbol">)</a> <a id="466" class="Symbol">(</a><a id="467" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="471" href="Cubical.WildCat.Product.html#448" class="Bound">g</a><a id="472" class="Symbol">)</a> <a id="474" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="476" href="Cubical.WildCat.Base.html#468" class="Field Operator">_⋆_</a> <a id="480" href="Cubical.WildCat.Product.html#443" class="Bound">D</a> <a id="482" class="Symbol">(</a><a id="483" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="487" href="Cubical.WildCat.Product.html#446" class="Bound">f</a><a id="488" class="Symbol">)</a> <a id="490" class="Symbol">(</a><a id="491" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="495" href="Cubical.WildCat.Product.html#448" class="Bound">g</a><a id="496" class="Symbol">)</a>
<a id="498" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="503" class="Symbol">(</a><a id="504" href="Cubical.WildCat.Product.html#504" class="Bound">C</a> <a id="506" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="508" href="Cubical.WildCat.Product.html#508" class="Bound">D</a><a id="509" class="Symbol">)</a> <a id="511" class="Symbol">(</a><a id="512" href="Cubical.WildCat.Product.html#512" class="Bound">f</a> <a id="514" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="516" href="Cubical.WildCat.Product.html#516" class="Bound">g</a><a id="517" class="Symbol">)</a> <a id="519" href="Cubical.WildCat.Product.html#519" class="Bound">i</a> <a id="521" class="Symbol">=</a> <a id="523" class="Symbol">(</a><a id="524" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="529" href="Cubical.WildCat.Product.html#504" class="Bound">C</a> <a id="531" href="Cubical.WildCat.Product.html#512" class="Bound">f</a> <a id="533" href="Cubical.WildCat.Product.html#519" class="Bound">i</a><a id="534" class="Symbol">)</a> <a id="536" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="538" class="Symbol">(</a><a id="539" href="Cubical.WildCat.Base.html#542" class="Field">⋆IdL</a> <a id="544" href="Cubical.WildCat.Product.html#508" class="Bound">D</a> <a id="546" href="Cubical.WildCat.Product.html#516" class="Bound">g</a> <a id="548" href="Cubical.WildCat.Product.html#519" class="Bound">i</a><a id="549" class="Symbol">)</a>
<a id="551" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="556" class="Symbol">(</a><a id="557" href="Cubical.WildCat.Product.html#557" class="Bound">C</a> <a id="559" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="561" href="Cubical.WildCat.Product.html#561" class="Bound">D</a><a id="562" class="Symbol">)</a> <a id="564" class="Symbol">(</a><a id="565" href="Cubical.WildCat.Product.html#565" class="Bound">f</a> <a id="567" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="569" href="Cubical.WildCat.Product.html#569" class="Bound">g</a><a id="570" class="Symbol">)</a> <a id="572" href="Cubical.WildCat.Product.html#572" class="Bound">i</a> <a id="574" class="Symbol">=</a> <a id="576" class="Symbol">(</a><a id="577" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="582" href="Cubical.WildCat.Product.html#557" class="Bound">C</a> <a id="584" href="Cubical.WildCat.Product.html#565" class="Bound">f</a> <a id="586" href="Cubical.WildCat.Product.html#572" class="Bound">i</a><a id="587" class="Symbol">)</a> <a id="589" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="591" class="Symbol">(</a><a id="592" href="Cubical.WildCat.Base.html#593" class="Field">⋆IdR</a> <a id="597" href="Cubical.WildCat.Product.html#561" class="Bound">D</a> <a id="599" href="Cubical.WildCat.Product.html#569" class="Bound">g</a> <a id="601" href="Cubical.WildCat.Product.html#572" class="Bound">i</a><a id="602" class="Symbol">)</a>
<a id="604" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="611" class="Symbol">(</a><a id="612" href="Cubical.WildCat.Product.html#612" class="Bound">C</a> <a id="614" href="Cubical.WildCat.Product.html#246" class="Function Operator">×</a> <a id="616" href="Cubical.WildCat.Product.html#616" class="Bound">D</a><a id="617" class="Symbol">)</a> <a id="619" class="Symbol">(</a><a id="620" href="Cubical.WildCat.Product.html#620" class="Bound">f</a> <a id="622" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="624" href="Cubical.WildCat.Product.html#624" class="Bound">g</a><a id="625" class="Symbol">)</a> <a id="627" class="Symbol">(</a><a id="628" href="Cubical.WildCat.Product.html#628" class="Bound">f&#39;</a> <a id="631" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="633" href="Cubical.WildCat.Product.html#633" class="Bound">g&#39;</a><a id="635" class="Symbol">)</a> <a id="637" class="Symbol">(</a><a id="638" href="Cubical.WildCat.Product.html#638" class="Bound">f&#39;&#39;</a> <a id="642" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="644" href="Cubical.WildCat.Product.html#644" class="Bound">g&#39;&#39;</a><a id="647" class="Symbol">)</a> <a id="649" href="Cubical.WildCat.Product.html#649" class="Bound">i</a> <a id="651" class="Symbol">=</a>
  <a id="655" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="662" href="Cubical.WildCat.Product.html#612" class="Bound">C</a> <a id="664" href="Cubical.WildCat.Product.html#620" class="Bound">f</a> <a id="666" href="Cubical.WildCat.Product.html#628" class="Bound">f&#39;</a> <a id="669" href="Cubical.WildCat.Product.html#638" class="Bound">f&#39;&#39;</a> <a id="673" href="Cubical.WildCat.Product.html#649" class="Bound">i</a> <a id="675" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="677" href="Cubical.WildCat.Base.html#644" class="Field">⋆Assoc</a> <a id="684" href="Cubical.WildCat.Product.html#616" class="Bound">D</a> <a id="686" href="Cubical.WildCat.Product.html#624" class="Bound">g</a> <a id="688" href="Cubical.WildCat.Product.html#633" class="Bound">g&#39;</a> <a id="691" href="Cubical.WildCat.Product.html#644" class="Bound">g&#39;&#39;</a> <a id="695" href="Cubical.WildCat.Product.html#649" class="Bound">i</a>
</pre></body></html>

==> anc/html/LeibnizConstruction.Adjunction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>LeibnizConstruction.Adjunction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{-
This proves the adjunction between Leibniz products and exponentials (on Fam).
-}</a>
<a id="126" class="Keyword">module</a> <a id="133" href="LeibnizConstruction.Adjunction.html" class="Module">LeibnizConstruction.Adjunction</a> <a id="164" class="Keyword">where</a>

<a id="171" class="Comment">-- Local imports</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Prelude.html" class="Module">Prelude</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Categories.Fam.html" class="Module">Categories.Fam</a>
<a id="271" class="Keyword">open</a> <a id="276" class="Keyword">import</a> <a id="283" href="LeibnizConstruction.Fam.html" class="Module">LeibnizConstruction.Fam</a>

<a id="308" class="Comment">-- Library imports</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>

<a id="557" class="Keyword">open</a> <a id="562" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="567" class="Keyword">private</a>
  <a id="577" class="Keyword">variable</a>
    <a id="590" href="LeibnizConstruction.Adjunction.html#590" class="Generalizable">ℓ₁</a> <a id="593" href="LeibnizConstruction.Adjunction.html#593" class="Generalizable">ℓ₂</a> <a id="596" class="Symbol">:</a> <a id="598" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="605" class="Keyword">module</a> <a id="612" href="LeibnizConstruction.Adjunction.html#612" class="Module">_</a> <a id="614" class="Symbol">(</a><a id="615" href="LeibnizConstruction.Adjunction.html#615" class="Bound">AB</a> <a id="618" href="LeibnizConstruction.Adjunction.html#618" class="Bound">XY</a> <a id="621" href="LeibnizConstruction.Adjunction.html#621" class="Bound">CD</a> <a id="624" class="Symbol">:</a> <a id="626" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="630" href="LeibnizConstruction.Adjunction.html#590" class="Generalizable">ℓ₁</a><a id="632" class="Symbol">)</a> <a id="634" class="Keyword">where</a>
  <a id="642" href="LeibnizConstruction.Adjunction.html#642" class="Function">[⊠ᶠ→○]→[○→⋔ᶠ]</a> <a id="656" class="Symbol">:</a> <a id="658" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="663" href="LeibnizConstruction.Adjunction.html#615" class="Bound">AB</a> <a id="666" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="669" href="LeibnizConstruction.Adjunction.html#618" class="Bound">XY</a> <a id="672" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="674" href="LeibnizConstruction.Adjunction.html#621" class="Bound">CD</a> <a id="677" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="679" class="Symbol">→</a> <a id="681" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="686" href="LeibnizConstruction.Adjunction.html#615" class="Bound">AB</a> <a id="689" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="691" href="LeibnizConstruction.Adjunction.html#618" class="Bound">XY</a> <a id="694" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="697" href="LeibnizConstruction.Adjunction.html#621" class="Bound">CD</a> <a id="700" href="Categories.Fam.html#954" class="Function Operator">]</a>
  <a id="704" href="LeibnizConstruction.Adjunction.html#642" class="Function">[⊠ᶠ→○]→[○→⋔ᶠ]</a> <a id="718" class="Symbol">(</a><a id="719" href="LeibnizConstruction.Adjunction.html#719" class="Bound">f</a> <a id="721" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="723" href="LeibnizConstruction.Adjunction.html#723" class="Bound">g</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">.</a><a id="727" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="731" href="LeibnizConstruction.Adjunction.html#731" class="Bound">a</a> <a id="733" class="Symbol">.</a><a id="734" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="738" href="LeibnizConstruction.Adjunction.html#738" class="Bound">z</a> <a id="740" class="Symbol">=</a> <a id="742" href="LeibnizConstruction.Adjunction.html#719" class="Bound">f</a> <a id="744" class="Symbol">(</a><a id="745" href="LeibnizConstruction.Adjunction.html#731" class="Bound">a</a> <a id="747" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="749" href="LeibnizConstruction.Adjunction.html#738" class="Bound">z</a><a id="750" class="Symbol">)</a>
  <a id="754" href="LeibnizConstruction.Adjunction.html#642" class="Function">[⊠ᶠ→○]→[○→⋔ᶠ]</a> <a id="768" class="Symbol">(</a><a id="769" href="LeibnizConstruction.Adjunction.html#769" class="Bound">f</a> <a id="771" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="773" href="LeibnizConstruction.Adjunction.html#773" class="Bound">g</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">.</a><a id="777" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="781" href="LeibnizConstruction.Adjunction.html#781" class="Bound">a</a> <a id="783" class="Symbol">.</a><a id="784" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="788" href="LeibnizConstruction.Adjunction.html#788" class="Bound">x</a> <a id="790" href="LeibnizConstruction.Adjunction.html#790" class="Bound">y</a> <a id="792" class="Symbol">=</a> <a id="794" href="LeibnizConstruction.Adjunction.html#773" class="Bound">g</a> <a id="796" class="Symbol">(</a><a id="797" href="LeibnizConstruction.Adjunction.html#781" class="Bound">a</a> <a id="799" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="801" href="LeibnizConstruction.Adjunction.html#788" class="Bound">x</a><a id="802" class="Symbol">)</a> <a id="804" class="Symbol">(</a><a id="805" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="809" href="LeibnizConstruction.Adjunction.html#790" class="Bound">y</a><a id="810" class="Symbol">)</a>
  <a id="814" href="LeibnizConstruction.Adjunction.html#642" class="Function">[⊠ᶠ→○]→[○→⋔ᶠ]</a> <a id="828" class="Symbol">(</a><a id="829" href="LeibnizConstruction.Adjunction.html#829" class="Bound">f</a> <a id="831" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="833" href="LeibnizConstruction.Adjunction.html#833" class="Bound">g</a><a id="834" class="Symbol">)</a> <a id="836" class="Symbol">.</a><a id="837" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="841" href="LeibnizConstruction.Adjunction.html#841" class="Bound">a</a> <a id="843" href="LeibnizConstruction.Adjunction.html#843" class="Bound">b</a> <a id="845" href="LeibnizConstruction.Adjunction.html#845" class="Bound">x</a> <a id="847" class="Symbol">.</a><a id="848" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="852" class="Symbol">=</a> <a id="854" href="LeibnizConstruction.Adjunction.html#833" class="Bound">g</a> <a id="856" class="Symbol">(</a><a id="857" href="LeibnizConstruction.Adjunction.html#841" class="Bound">a</a> <a id="859" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="861" href="LeibnizConstruction.Adjunction.html#845" class="Bound">x</a><a id="862" class="Symbol">)</a> <a id="864" class="Symbol">(</a><a id="865" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="869" href="LeibnizConstruction.Adjunction.html#843" class="Bound">b</a><a id="870" class="Symbol">)</a>
  <a id="874" href="LeibnizConstruction.Adjunction.html#642" class="Function">[⊠ᶠ→○]→[○→⋔ᶠ]</a> <a id="888" class="Symbol">(</a><a id="889" href="LeibnizConstruction.Adjunction.html#889" class="Bound">f</a> <a id="891" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="893" href="LeibnizConstruction.Adjunction.html#893" class="Bound">g</a><a id="894" class="Symbol">)</a> <a id="896" class="Symbol">.</a><a id="897" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="901" href="LeibnizConstruction.Adjunction.html#901" class="Bound">a</a> <a id="903" href="LeibnizConstruction.Adjunction.html#903" class="Bound">b</a> <a id="905" href="LeibnizConstruction.Adjunction.html#905" class="Bound">x</a> <a id="907" class="Symbol">.</a><a id="908" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="912" href="LeibnizConstruction.Adjunction.html#912" class="Bound">y</a> <a id="914" class="Symbol">=</a>
    <a id="920" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="925" class="Symbol">(</a><a id="926" href="LeibnizConstruction.Adjunction.html#893" class="Bound">g</a> <a id="928" class="Symbol">(</a><a id="929" href="LeibnizConstruction.Adjunction.html#901" class="Bound">a</a> <a id="931" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="933" href="LeibnizConstruction.Adjunction.html#905" class="Bound">x</a><a id="934" class="Symbol">))</a> <a id="937" class="Symbol">(</a><a id="938" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="942" class="Symbol">(</a><a id="943" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="948" class="Symbol">(</a><a id="949" href="LeibnizConstruction.Adjunction.html#903" class="Bound">b</a> <a id="951" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="953" href="LeibnizConstruction.Adjunction.html#912" class="Bound">y</a><a id="954" class="Symbol">)))</a>

  <a id="961" href="LeibnizConstruction.Adjunction.html#961" class="Function">[○→⋔ᶠ]→[⊠ᶠ→○]</a> <a id="975" class="Symbol">:</a> <a id="977" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="982" href="LeibnizConstruction.Adjunction.html#615" class="Bound">AB</a> <a id="985" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="987" href="LeibnizConstruction.Adjunction.html#618" class="Bound">XY</a> <a id="990" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="993" href="LeibnizConstruction.Adjunction.html#621" class="Bound">CD</a> <a id="996" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1005" href="LeibnizConstruction.Adjunction.html#615" class="Bound">AB</a> <a id="1008" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="1011" href="LeibnizConstruction.Adjunction.html#618" class="Bound">XY</a> <a id="1014" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1016" href="LeibnizConstruction.Adjunction.html#621" class="Bound">CD</a> <a id="1019" href="Categories.Fam.html#954" class="Function Operator">]</a>
  <a id="1023" href="LeibnizConstruction.Adjunction.html#961" class="Function">[○→⋔ᶠ]→[⊠ᶠ→○]</a> <a id="1037" class="Symbol">(</a><a id="1038" href="LeibnizConstruction.Adjunction.html#1038" class="Bound">f</a> <a id="1040" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1042" href="LeibnizConstruction.Adjunction.html#1042" class="Bound">g</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">.</a><a id="1046" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1050" class="Symbol">(</a><a id="1051" href="LeibnizConstruction.Adjunction.html#1051" class="Bound">a</a> <a id="1053" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1055" href="LeibnizConstruction.Adjunction.html#1055" class="Bound">x</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">=</a> <a id="1060" href="LeibnizConstruction.Adjunction.html#1038" class="Bound">f</a> <a id="1062" href="LeibnizConstruction.Adjunction.html#1051" class="Bound">a</a> <a id="1064" class="Symbol">.</a><a id="1065" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1069" href="LeibnizConstruction.Adjunction.html#1055" class="Bound">x</a>
  <a id="1073" href="LeibnizConstruction.Adjunction.html#961" class="Function">[○→⋔ᶠ]→[⊠ᶠ→○]</a> <a id="1087" class="Symbol">(</a><a id="1088" href="LeibnizConstruction.Adjunction.html#1088" class="Bound">f</a> <a id="1090" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1092" href="LeibnizConstruction.Adjunction.html#1092" class="Bound">g</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">.</a><a id="1096" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1100" class="Symbol">(</a><a id="1101" href="LeibnizConstruction.Adjunction.html#1101" class="Bound">a</a> <a id="1103" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1105" href="LeibnizConstruction.Adjunction.html#1105" class="Bound">x</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Symbol">=</a>
    <a id="1114" href="Prelude.html#1323" class="Function">rec∣inl</a> <a id="1122" href="LeibnizConstruction.Adjunction.html#1122" class="Bound">b</a> <a id="1124" href="Prelude.html#1323" class="Function">↦</a> <a id="1126" href="LeibnizConstruction.Adjunction.html#1092" class="Bound">g</a> <a id="1128" href="LeibnizConstruction.Adjunction.html#1101" class="Bound">a</a> <a id="1130" href="LeibnizConstruction.Adjunction.html#1122" class="Bound">b</a> <a id="1132" href="LeibnizConstruction.Adjunction.html#1105" class="Bound">x</a> <a id="1134" class="Symbol">.</a><a id="1135" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
       <a id="1146" href="Prelude.html#1323" class="Function">∣inr</a> <a id="1151" href="LeibnizConstruction.Adjunction.html#1151" class="Bound">y</a> <a id="1153" href="Prelude.html#1323" class="Function">↦</a> <a id="1155" href="LeibnizConstruction.Adjunction.html#1088" class="Bound">f</a> <a id="1157" href="LeibnizConstruction.Adjunction.html#1101" class="Bound">a</a> <a id="1159" class="Symbol">.</a><a id="1160" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1164" href="LeibnizConstruction.Adjunction.html#1105" class="Bound">x</a> <a id="1166" href="LeibnizConstruction.Adjunction.html#1151" class="Bound">y</a>
       <a id="1175" href="Prelude.html#1323" class="Function">∣push</a> <a id="1181" href="LeibnizConstruction.Adjunction.html#1181" class="Bound">(</a><a id="1182" href="LeibnizConstruction.Adjunction.html#1182" class="Bound">b</a> <a id="1184" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1186" href="LeibnizConstruction.Adjunction.html#1186" class="Bound">y</a><a id="1187" href="LeibnizConstruction.Adjunction.html#1181" class="Bound">)</a> <a id="1189" href="Prelude.html#1323" class="Function">↦</a> <a id="1191" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1195" class="Symbol">(</a><a id="1196" href="LeibnizConstruction.Adjunction.html#1092" class="Bound">g</a> <a id="1198" href="LeibnizConstruction.Adjunction.html#1101" class="Bound">a</a> <a id="1200" href="LeibnizConstruction.Adjunction.html#1182" class="Bound">b</a> <a id="1202" href="LeibnizConstruction.Adjunction.html#1105" class="Bound">x</a> <a id="1204" class="Symbol">.</a><a id="1205" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1209" href="LeibnizConstruction.Adjunction.html#1186" class="Bound">y</a><a id="1210" class="Symbol">)</a>

  <a id="1215" href="LeibnizConstruction.Adjunction.html#1215" class="Function">⊠ᶠ⊣⋔-Iso</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1236" href="LeibnizConstruction.Adjunction.html#615" class="Bound">AB</a> <a id="1239" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="1242" href="LeibnizConstruction.Adjunction.html#618" class="Bound">XY</a> <a id="1245" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1247" href="LeibnizConstruction.Adjunction.html#621" class="Bound">CD</a> <a id="1250" href="Categories.Fam.html#954" class="Function Operator">]</a><a id="1251" class="Symbol">)</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1259" href="LeibnizConstruction.Adjunction.html#615" class="Bound">AB</a> <a id="1262" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1264" href="LeibnizConstruction.Adjunction.html#618" class="Bound">XY</a> <a id="1267" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="1270" href="LeibnizConstruction.Adjunction.html#621" class="Bound">CD</a> <a id="1273" href="Categories.Fam.html#954" class="Function Operator">]</a><a id="1274" class="Symbol">)</a>
  <a id="1278" href="LeibnizConstruction.Adjunction.html#1215" class="Function">⊠ᶠ⊣⋔-Iso</a> <a id="1287" class="Symbol">.</a><a id="1288" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="LeibnizConstruction.Adjunction.html#642" class="Function">[⊠ᶠ→○]→[○→⋔ᶠ]</a>
  <a id="1310" href="LeibnizConstruction.Adjunction.html#1215" class="Function">⊠ᶠ⊣⋔-Iso</a> <a id="1319" class="Symbol">.</a><a id="1320" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="LeibnizConstruction.Adjunction.html#961" class="Function">[○→⋔ᶠ]→[⊠ᶠ→○]</a>
  <a id="1342" href="LeibnizConstruction.Adjunction.html#1215" class="Function">⊠ᶠ⊣⋔-Iso</a> <a id="1351" class="Symbol">.</a><a id="1352" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="1356" class="Symbol">(</a><a id="1357" href="LeibnizConstruction.Adjunction.html#1357" class="Bound">f</a> <a id="1359" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1361" href="LeibnizConstruction.Adjunction.html#1361" class="Bound">g</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1373" href="LeibnizConstruction.Adjunction.html#1215" class="Function">⊠ᶠ⊣⋔-Iso</a> <a id="1382" class="Symbol">.</a><a id="1383" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="1387" class="Symbol">(</a><a id="1388" href="LeibnizConstruction.Adjunction.html#1388" class="Bound">f</a> <a id="1390" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1392" href="LeibnizConstruction.Adjunction.html#1392" class="Bound">g</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Symbol">=</a>
    <a id="1401" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1414" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1416" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1423" class="Symbol">λ</a> <a id="1425" class="Symbol">{(</a><a id="1427" href="LeibnizConstruction.Adjunction.html#1427" class="Bound">x</a> <a id="1429" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1431" href="LeibnizConstruction.Adjunction.html#1431" class="Bound">y</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">→</a> <a id="1436" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
     <a id="1448" class="Symbol">(</a><a id="1449" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="1458" href="LeibnizConstruction.Adjunction.html#1458" class="Bound">b</a> <a id="1460" href="Prelude.html#1563" class="Function">↦</a> <a id="1462" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="1477" href="Prelude.html#1563" class="Function">∣inr</a> <a id="1482" href="LeibnizConstruction.Adjunction.html#1482" class="Bound">y</a> <a id="1484" href="Prelude.html#1563" class="Function">↦</a> <a id="1486" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
          <a id="1501" href="Prelude.html#1563" class="Function">∣push</a> <a id="1507" href="LeibnizConstruction.Adjunction.html#1507" class="Bound">(</a><a id="1508" href="LeibnizConstruction.Adjunction.html#1508" class="Bound">b</a> <a id="1510" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1512" href="LeibnizConstruction.Adjunction.html#1512" class="Bound">y</a><a id="1513" href="LeibnizConstruction.Adjunction.html#1507" class="Bound">)</a> <a id="1515" href="Prelude.html#1563" class="Function">↦</a> <a id="1517" class="Symbol">λ</a> <a id="1519" href="LeibnizConstruction.Adjunction.html#1519" class="Bound">_</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1527" class="Symbol">)})</a>

<a id="1532" class="Comment">-- specialised predicate spelling out what it means for ⊠ and ⋔ to be</a>
<a id="1602" class="Comment">-- adjoint. This predicate will be transported over to Map later</a>

<a id="1668" class="Keyword">record</a> <a id="wildBiAdjoint"></a><a id="1675" href="LeibnizConstruction.Adjunction.html#1675" class="Record">wildBiAdjoint</a> <a id="1689" class="Symbol">(</a><a id="1690" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="1707" href="LeibnizConstruction.Adjunction.html#590" class="Generalizable">ℓ₁</a> <a id="1710" href="LeibnizConstruction.Adjunction.html#593" class="Generalizable">ℓ₂</a><a id="1712" class="Symbol">)</a>
       <a id="1721" class="Symbol">(</a><a id="1722" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">_⊗_</a> <a id="1726" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">_⋔_</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1736" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1744" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1752" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a><a id="1753" class="Symbol">)</a>
       <a id="1762" class="Symbol">(</a><a id="1763" href="LeibnizConstruction.Adjunction.html#1763" class="Bound">str⊗</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="1794" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1796" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1798" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1800" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">_⊗_</a><a id="1803" class="Symbol">)</a>
       <a id="1812" class="Symbol">(</a><a id="1813" href="LeibnizConstruction.Adjunction.html#1813" class="Bound">str⋔</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="1844" class="Symbol">(</a><a id="1845" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1847" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="1852" class="Symbol">)</a> <a id="1854" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1856" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1858" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">_⋔_</a><a id="1861" class="Symbol">)</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="1877" href="LeibnizConstruction.Adjunction.html#1707" class="Bound">ℓ₁</a> <a id="1880" href="LeibnizConstruction.Adjunction.html#1710" class="Bound">ℓ₂</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Keyword">where</a>
  <a id="1892" class="Keyword">open</a> <a id="1897" href="Categories.WildPreorder.html#7295" class="Module">hasBiWPFunctorStructure</a>
  <a id="1923" class="Keyword">field</a>
    <a id="wildBiAdjoint.eq"></a><a id="1933" href="LeibnizConstruction.Adjunction.html#1933" class="Field">eq</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">(</a><a id="1939" href="LeibnizConstruction.Adjunction.html#1939" class="Bound">X</a> <a id="1941" href="LeibnizConstruction.Adjunction.html#1941" class="Bound">Y</a> <a id="1943" href="LeibnizConstruction.Adjunction.html#1943" class="Bound">Z</a> <a id="1945" class="Symbol">:</a> <a id="1947" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="1952" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a><a id="1953" class="Symbol">)</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="1963" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1965" class="Symbol">(</a><a id="1966" href="LeibnizConstruction.Adjunction.html#1939" class="Bound">X</a> <a id="1968" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">⊗</a> <a id="1970" href="LeibnizConstruction.Adjunction.html#1941" class="Bound">Y</a><a id="1971" class="Symbol">)</a> <a id="1973" href="LeibnizConstruction.Adjunction.html#1943" class="Bound">Z</a> <a id="1975" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="1977" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="1983" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="1985" href="LeibnizConstruction.Adjunction.html#1939" class="Bound">X</a> <a id="1987" class="Symbol">(</a><a id="1988" href="LeibnizConstruction.Adjunction.html#1941" class="Bound">Y</a> <a id="1990" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">⋔</a> <a id="1992" href="LeibnizConstruction.Adjunction.html#1943" class="Bound">Z</a><a id="1993" class="Symbol">)</a>

    <a id="wildBiAdjoint.natL"></a><a id="2000" href="LeibnizConstruction.Adjunction.html#2000" class="Field">natL</a> <a id="2005" class="Symbol">:</a> <a id="2007" class="Symbol">(</a><a id="2008" href="LeibnizConstruction.Adjunction.html#2008" class="Bound">X</a> <a id="2010" href="LeibnizConstruction.Adjunction.html#2010" class="Bound">X&#39;</a> <a id="2013" href="LeibnizConstruction.Adjunction.html#2013" class="Bound">Y</a> <a id="2015" href="LeibnizConstruction.Adjunction.html#2015" class="Bound">Z</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="2024" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a><a id="2025" class="Symbol">)</a> <a id="2027" class="Symbol">(</a><a id="2028" href="LeibnizConstruction.Adjunction.html#2028" class="Bound">f</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="2038" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2040" href="LeibnizConstruction.Adjunction.html#2008" class="Bound">X</a> <a id="2042" href="LeibnizConstruction.Adjunction.html#2010" class="Bound">X&#39;</a><a id="2044" class="Symbol">)</a>
      <a id="2052" class="Symbol">→</a> <a id="2054" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2058" class="Symbol">(</a><a id="2059" href="LeibnizConstruction.Adjunction.html#1933" class="Field">eq</a> <a id="2062" href="LeibnizConstruction.Adjunction.html#2008" class="Bound">X</a> <a id="2064" href="LeibnizConstruction.Adjunction.html#2013" class="Bound">Y</a> <a id="2066" href="LeibnizConstruction.Adjunction.html#2015" class="Bound">Z</a><a id="2067" class="Symbol">)</a> <a id="2069" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2071" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="2078" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2080" class="Symbol">(</a><a id="2081" href="LeibnizConstruction.Adjunction.html#2008" class="Bound">X</a> <a id="2083" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">⊗</a> <a id="2085" href="LeibnizConstruction.Adjunction.html#2013" class="Bound">Y</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">(</a><a id="2089" href="LeibnizConstruction.Adjunction.html#2010" class="Bound">X&#39;</a> <a id="2092" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">⊗</a> <a id="2094" href="LeibnizConstruction.Adjunction.html#2013" class="Bound">Y</a><a id="2095" class="Symbol">)</a> <a id="2097" href="LeibnizConstruction.Adjunction.html#2015" class="Bound">Z</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="2113" href="LeibnizConstruction.Adjunction.html#1763" class="Bound">str⊗</a> <a id="2118" href="LeibnizConstruction.Adjunction.html#2013" class="Bound">Y</a><a id="2119" class="Symbol">)</a> <a id="2121" href="LeibnizConstruction.Adjunction.html#2028" class="Bound">f</a><a id="2122" class="Symbol">)</a>
       <a id="2131" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2133" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="2140" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2142" href="LeibnizConstruction.Adjunction.html#2008" class="Bound">X</a> <a id="2144" href="LeibnizConstruction.Adjunction.html#2010" class="Bound">X&#39;</a> <a id="2147" class="Symbol">(</a><a id="2148" href="LeibnizConstruction.Adjunction.html#2013" class="Bound">Y</a> <a id="2150" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">⋔</a> <a id="2152" href="LeibnizConstruction.Adjunction.html#2015" class="Bound">Z</a><a id="2153" class="Symbol">)</a> <a id="2155" href="LeibnizConstruction.Adjunction.html#2028" class="Bound">f</a> <a id="2157" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2159" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2163" class="Symbol">(</a><a id="2164" href="LeibnizConstruction.Adjunction.html#1933" class="Field">eq</a> <a id="2167" href="LeibnizConstruction.Adjunction.html#2010" class="Bound">X&#39;</a> <a id="2170" href="LeibnizConstruction.Adjunction.html#2013" class="Bound">Y</a> <a id="2172" href="LeibnizConstruction.Adjunction.html#2015" class="Bound">Z</a><a id="2173" class="Symbol">)</a>

    <a id="wildBiAdjoint.natR"></a><a id="2180" href="LeibnizConstruction.Adjunction.html#2180" class="Field">natR</a> <a id="2185" class="Symbol">:</a> <a id="2187" class="Symbol">(</a><a id="2188" href="LeibnizConstruction.Adjunction.html#2188" class="Bound">X</a> <a id="2190" href="LeibnizConstruction.Adjunction.html#2190" class="Bound">Y</a> <a id="2192" href="LeibnizConstruction.Adjunction.html#2192" class="Bound">Y&#39;</a> <a id="2195" href="LeibnizConstruction.Adjunction.html#2195" class="Bound">Z</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="2204" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a><a id="2205" class="Symbol">)</a> <a id="2207" class="Symbol">(</a><a id="2208" href="LeibnizConstruction.Adjunction.html#2208" class="Bound">f</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="2218" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2220" href="LeibnizConstruction.Adjunction.html#2190" class="Bound">Y</a> <a id="2222" href="LeibnizConstruction.Adjunction.html#2192" class="Bound">Y&#39;</a><a id="2224" class="Symbol">)</a>
      <a id="2232" class="Symbol">→</a> <a id="2234" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2238" class="Symbol">(</a><a id="2239" href="LeibnizConstruction.Adjunction.html#1933" class="Field">eq</a> <a id="2242" href="LeibnizConstruction.Adjunction.html#2188" class="Bound">X</a> <a id="2244" href="LeibnizConstruction.Adjunction.html#2190" class="Bound">Y</a> <a id="2246" href="LeibnizConstruction.Adjunction.html#2195" class="Bound">Z</a><a id="2247" class="Symbol">)</a>
       <a id="2256" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2258" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="2265" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2267" class="Symbol">(</a><a id="2268" href="LeibnizConstruction.Adjunction.html#2188" class="Bound">X</a> <a id="2270" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">⊗</a> <a id="2272" href="LeibnizConstruction.Adjunction.html#2190" class="Bound">Y</a><a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">(</a><a id="2276" href="LeibnizConstruction.Adjunction.html#2188" class="Bound">X</a> <a id="2278" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">⊗</a> <a id="2280" href="LeibnizConstruction.Adjunction.html#2192" class="Bound">Y&#39;</a><a id="2282" class="Symbol">)</a> <a id="2284" href="LeibnizConstruction.Adjunction.html#2195" class="Bound">Z</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="2301" href="LeibnizConstruction.Adjunction.html#1763" class="Bound">str⊗</a> <a id="2306" href="LeibnizConstruction.Adjunction.html#2188" class="Bound">X</a><a id="2307" class="Symbol">)</a> <a id="2309" href="LeibnizConstruction.Adjunction.html#2208" class="Bound">f</a><a id="2310" class="Symbol">)</a>
       <a id="2319" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2321" class="Symbol">(λ</a> <a id="2324" href="LeibnizConstruction.Adjunction.html#2324" class="Bound">g</a> <a id="2326" class="Symbol">→</a> <a id="2328" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="2335" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2337" href="LeibnizConstruction.Adjunction.html#2188" class="Bound">X</a> <a id="2339" class="Symbol">(</a><a id="2340" href="LeibnizConstruction.Adjunction.html#2192" class="Bound">Y&#39;</a> <a id="2343" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">⋔</a> <a id="2345" href="LeibnizConstruction.Adjunction.html#2195" class="Bound">Z</a><a id="2346" class="Symbol">)</a> <a id="2348" class="Symbol">(</a><a id="2349" href="LeibnizConstruction.Adjunction.html#2190" class="Bound">Y</a> <a id="2351" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">⋔</a> <a id="2353" href="LeibnizConstruction.Adjunction.html#2195" class="Bound">Z</a><a id="2354" class="Symbol">)</a> <a id="2356" href="LeibnizConstruction.Adjunction.html#2324" class="Bound">g</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="2372" href="LeibnizConstruction.Adjunction.html#1813" class="Bound">str⋔</a> <a id="2377" href="LeibnizConstruction.Adjunction.html#2195" class="Bound">Z</a><a id="2378" class="Symbol">)</a> <a id="2380" href="LeibnizConstruction.Adjunction.html#2208" class="Bound">f</a><a id="2381" class="Symbol">))</a>
        <a id="2392" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2394" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2398" class="Symbol">(</a><a id="2399" href="LeibnizConstruction.Adjunction.html#1933" class="Field">eq</a> <a id="2402" href="LeibnizConstruction.Adjunction.html#2188" class="Bound">X</a> <a id="2404" href="LeibnizConstruction.Adjunction.html#2192" class="Bound">Y&#39;</a> <a id="2407" href="LeibnizConstruction.Adjunction.html#2195" class="Bound">Z</a><a id="2408" class="Symbol">)</a>

    <a id="wildBiAdjoint.natPost"></a><a id="2415" href="LeibnizConstruction.Adjunction.html#2415" class="Field">natPost</a> <a id="2423" class="Symbol">:</a> <a id="2425" class="Symbol">(</a><a id="2426" href="LeibnizConstruction.Adjunction.html#2426" class="Bound">X</a> <a id="2428" href="LeibnizConstruction.Adjunction.html#2428" class="Bound">Y</a> <a id="2430" href="LeibnizConstruction.Adjunction.html#2430" class="Bound">Z</a> <a id="2432" href="LeibnizConstruction.Adjunction.html#2432" class="Bound">Z&#39;</a> <a id="2435" class="Symbol">:</a> <a id="2437" href="Categories.WildPreorder.html#1751" class="Function">obʷᵖ</a> <a id="2442" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">(</a><a id="2446" href="LeibnizConstruction.Adjunction.html#2446" class="Bound">f</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Categories.WildPreorder.html#1766" class="Function">homʷᵖ</a> <a id="2456" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2458" href="LeibnizConstruction.Adjunction.html#2430" class="Bound">Z</a> <a id="2460" href="LeibnizConstruction.Adjunction.html#2432" class="Bound">Z&#39;</a><a id="2462" class="Symbol">)</a>
      <a id="2470" class="Symbol">→</a> <a id="2472" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2476" class="Symbol">(</a><a id="2477" href="LeibnizConstruction.Adjunction.html#1933" class="Field">eq</a> <a id="2480" href="LeibnizConstruction.Adjunction.html#2426" class="Bound">X</a> <a id="2482" href="LeibnizConstruction.Adjunction.html#2428" class="Bound">Y</a> <a id="2484" href="LeibnizConstruction.Adjunction.html#2432" class="Bound">Z&#39;</a><a id="2486" class="Symbol">)</a>
       <a id="2495" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2497" class="Symbol">(λ</a> <a id="2500" href="LeibnizConstruction.Adjunction.html#2500" class="Bound">g</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="2511" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2513" class="Symbol">(</a><a id="2514" href="LeibnizConstruction.Adjunction.html#2426" class="Bound">X</a> <a id="2516" href="LeibnizConstruction.Adjunction.html#1722" class="Bound Operator">⊗</a> <a id="2518" href="LeibnizConstruction.Adjunction.html#2428" class="Bound">Y</a><a id="2519" class="Symbol">)</a> <a id="2521" href="LeibnizConstruction.Adjunction.html#2430" class="Bound">Z</a> <a id="2523" href="LeibnizConstruction.Adjunction.html#2432" class="Bound">Z&#39;</a> <a id="2526" href="LeibnizConstruction.Adjunction.html#2500" class="Bound">g</a> <a id="2528" href="LeibnizConstruction.Adjunction.html#2446" class="Bound">f</a><a id="2529" class="Symbol">)</a>
       <a id="2538" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2540" class="Symbol">(λ</a> <a id="2543" href="LeibnizConstruction.Adjunction.html#2543" class="Bound">g</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Categories.WildPreorder.html#1815" class="Function">compʷᵖ</a> <a id="2554" href="LeibnizConstruction.Adjunction.html#1690" class="Bound">C</a> <a id="2556" href="LeibnizConstruction.Adjunction.html#2426" class="Bound">X</a> <a id="2558" class="Symbol">(</a><a id="2559" href="LeibnizConstruction.Adjunction.html#2428" class="Bound">Y</a> <a id="2561" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">⋔</a> <a id="2563" href="LeibnizConstruction.Adjunction.html#2430" class="Bound">Z</a><a id="2564" class="Symbol">)</a> <a id="2566" class="Symbol">(</a><a id="2567" href="LeibnizConstruction.Adjunction.html#2428" class="Bound">Y</a> <a id="2569" href="LeibnizConstruction.Adjunction.html#1726" class="Bound Operator">⋔</a> <a id="2571" href="LeibnizConstruction.Adjunction.html#2432" class="Bound">Z&#39;</a><a id="2573" class="Symbol">)</a> <a id="2575" href="LeibnizConstruction.Adjunction.html#2543" class="Bound">g</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="2592" href="LeibnizConstruction.Adjunction.html#1813" class="Bound">str⋔</a> <a id="2597" href="LeibnizConstruction.Adjunction.html#2428" class="Bound">Y</a><a id="2598" class="Symbol">)</a> <a id="2600" href="LeibnizConstruction.Adjunction.html#2446" class="Bound">f</a><a id="2601" class="Symbol">))</a>
        <a id="2612" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2614" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2618" class="Symbol">(</a><a id="2619" href="LeibnizConstruction.Adjunction.html#1933" class="Field">eq</a> <a id="2622" href="LeibnizConstruction.Adjunction.html#2426" class="Bound">X</a> <a id="2624" href="LeibnizConstruction.Adjunction.html#2428" class="Bound">Y</a> <a id="2626" href="LeibnizConstruction.Adjunction.html#2430" class="Bound">Z</a><a id="2627" class="Symbol">)</a>

<a id="wildBiAdjoint-⊠ᶠ-⋔ᶠ"></a><a id="2630" href="LeibnizConstruction.Adjunction.html#2630" class="Function">wildBiAdjoint-⊠ᶠ-⋔ᶠ</a> <a id="2650" class="Symbol">:</a> <a id="2652" href="LeibnizConstruction.Adjunction.html#1675" class="Record">wildBiAdjoint</a> <a id="2666" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2668" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="2672" href="LeibnizConstruction.Adjunction.html#590" class="Generalizable">ℓ₁</a> <a id="2675" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="2677" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="2682" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a>
                      <a id="2709" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a>
                      <a id="2757" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a>
<a id="2783" href="LeibnizConstruction.Adjunction.html#2630" class="Function">wildBiAdjoint-⊠ᶠ-⋔ᶠ</a> <a id="2803" class="Symbol">.</a><a id="2804" href="LeibnizConstruction.Adjunction.html#1933" class="Field">wildBiAdjoint.eq</a> <a id="2821" href="LeibnizConstruction.Adjunction.html#2821" class="Bound">X</a> <a id="2823" href="LeibnizConstruction.Adjunction.html#2823" class="Bound">Y</a> <a id="2825" href="LeibnizConstruction.Adjunction.html#2825" class="Bound">Z</a> <a id="2827" class="Symbol">=</a> <a id="2829" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2840" class="Symbol">(</a><a id="2841" href="LeibnizConstruction.Adjunction.html#1215" class="Function">⊠ᶠ⊣⋔-Iso</a> <a id="2850" href="LeibnizConstruction.Adjunction.html#2821" class="Bound">X</a> <a id="2852" href="LeibnizConstruction.Adjunction.html#2823" class="Bound">Y</a> <a id="2854" href="LeibnizConstruction.Adjunction.html#2825" class="Bound">Z</a><a id="2855" class="Symbol">)</a>
<a id="2857" href="LeibnizConstruction.Adjunction.html#2630" class="Function">wildBiAdjoint-⊠ᶠ-⋔ᶠ</a> <a id="2877" class="Symbol">.</a><a id="2878" href="LeibnizConstruction.Adjunction.html#2000" class="Field">wildBiAdjoint.natL</a> <a id="2897" class="Symbol">_</a> <a id="2899" class="Symbol">_</a> <a id="2901" class="Symbol">_</a> <a id="2903" class="Symbol">_</a> <a id="2905" class="Symbol">_</a> <a id="2907" class="Symbol">=</a> <a id="2909" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2914" href="LeibnizConstruction.Adjunction.html#2630" class="Function">wildBiAdjoint-⊠ᶠ-⋔ᶠ</a> <a id="2934" class="Symbol">.</a><a id="2935" href="LeibnizConstruction.Adjunction.html#2180" class="Field">wildBiAdjoint.natR</a> <a id="2954" class="Symbol">_</a> <a id="2956" class="Symbol">_</a> <a id="2958" class="Symbol">_</a> <a id="2960" class="Symbol">_</a> <a id="2962" class="Symbol">_</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2971" href="LeibnizConstruction.Adjunction.html#2630" class="Function">wildBiAdjoint-⊠ᶠ-⋔ᶠ</a> <a id="2991" class="Symbol">.</a><a id="2992" href="LeibnizConstruction.Adjunction.html#2415" class="Field">wildBiAdjoint.natPost</a> <a id="3014" class="Symbol">_</a> <a id="3016" class="Symbol">_</a> <a id="3018" class="Symbol">_</a> <a id="3020" class="Symbol">_</a> <a id="3022" class="Symbol">_</a> <a id="3024" class="Symbol">=</a> <a id="3026" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="areAdjointBiFunctors"></a><a id="3032" href="LeibnizConstruction.Adjunction.html#3032" class="Function">areAdjointBiFunctors</a> <a id="3053" class="Symbol">:</a> <a id="3055" class="Symbol">(</a><a id="3056" href="LeibnizConstruction.Adjunction.html#3056" class="Bound">C</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="3073" href="LeibnizConstruction.Adjunction.html#590" class="Generalizable">ℓ₁</a> <a id="3076" href="LeibnizConstruction.Adjunction.html#593" class="Generalizable">ℓ₂</a><a id="3078" class="Symbol">)</a>
  <a id="3082" class="Symbol">(</a><a id="3083" href="LeibnizConstruction.Adjunction.html#3083" class="Bound">f</a> <a id="3085" href="LeibnizConstruction.Adjunction.html#3085" class="Bound">g</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3093" href="LeibnizConstruction.Adjunction.html#3056" class="Bound">C</a> <a id="3095" class="Symbol">→</a> <a id="3097" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3101" href="LeibnizConstruction.Adjunction.html#3056" class="Bound">C</a> <a id="3103" class="Symbol">→</a> <a id="3105" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3109" href="LeibnizConstruction.Adjunction.html#3056" class="Bound">C</a><a id="3110" class="Symbol">)</a> <a id="3112" class="Symbol">→</a> <a id="3114" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3119" class="Symbol">(</a><a id="3120" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="3126" href="LeibnizConstruction.Adjunction.html#590" class="Generalizable">ℓ₁</a> <a id="3129" href="LeibnizConstruction.Adjunction.html#593" class="Generalizable">ℓ₂</a><a id="3131" class="Symbol">)</a>
<a id="3133" href="LeibnizConstruction.Adjunction.html#3032" class="Function">areAdjointBiFunctors</a> <a id="3154" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3156" href="LeibnizConstruction.Adjunction.html#3156" class="Bound">f</a> <a id="3158" href="LeibnizConstruction.Adjunction.html#3158" class="Bound">g</a> <a id="3160" class="Symbol">=</a>
  <a id="3164" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3167" href="LeibnizConstruction.Adjunction.html#3167" class="Bound">l</a> <a id="3169" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3171" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="3195" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3197" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3199" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3201" href="LeibnizConstruction.Adjunction.html#3156" class="Bound">f</a> <a id="3203" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
   <a id="3208" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3211" href="LeibnizConstruction.Adjunction.html#3211" class="Bound">r</a> <a id="3213" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3215" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="3239" class="Symbol">(</a><a id="3240" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3242" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="3247" class="Symbol">)</a> <a id="3249" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3251" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3253" href="LeibnizConstruction.Adjunction.html#3158" class="Bound">g</a> <a id="3255" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
    <a id="3261" class="Symbol">(</a><a id="3262" href="LeibnizConstruction.Adjunction.html#1675" class="Record">wildBiAdjoint</a> <a id="3276" href="LeibnizConstruction.Adjunction.html#3154" class="Bound">C</a> <a id="3278" href="LeibnizConstruction.Adjunction.html#3156" class="Bound">f</a> <a id="3280" href="LeibnizConstruction.Adjunction.html#3158" class="Bound">g</a> <a id="3282" href="LeibnizConstruction.Adjunction.html#3167" class="Bound">l</a> <a id="3284" href="LeibnizConstruction.Adjunction.html#3211" class="Bound">r</a><a id="3285" class="Symbol">)</a>

<a id="areAdjointBiFunctors-⊠ᶠ-⋔ᶠ"></a><a id="3288" href="LeibnizConstruction.Adjunction.html#3288" class="Function">areAdjointBiFunctors-⊠ᶠ-⋔ᶠ</a> <a id="3315" class="Symbol">:</a>
  <a id="3319" href="LeibnizConstruction.Adjunction.html#3032" class="Function">areAdjointBiFunctors</a> <a id="3340" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3342" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="3346" href="LeibnizConstruction.Adjunction.html#590" class="Generalizable">ℓ₁</a> <a id="3349" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="3351" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="3356" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a>
<a id="3361" href="LeibnizConstruction.Adjunction.html#3288" class="Function">areAdjointBiFunctors-⊠ᶠ-⋔ᶠ</a> <a id="3388" class="Symbol">.</a><a id="3389" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3393" class="Symbol">=</a> <a id="3395" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a>
<a id="3421" href="LeibnizConstruction.Adjunction.html#3288" class="Function">areAdjointBiFunctors-⊠ᶠ-⋔ᶠ</a> <a id="3448" class="Symbol">.</a><a id="3449" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3453" class="Symbol">.</a><a id="3454" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a>
<a id="3486" href="LeibnizConstruction.Adjunction.html#3288" class="Function">areAdjointBiFunctors-⊠ᶠ-⋔ᶠ</a> <a id="3513" class="Symbol">.</a><a id="3514" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3518" class="Symbol">.</a><a id="3519" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3523" class="Symbol">=</a> <a id="3525" href="LeibnizConstruction.Adjunction.html#2630" class="Function">wildBiAdjoint-⊠ᶠ-⋔ᶠ</a>
</pre></body></html>

==> anc/html/LeibnizConstruction.Fam.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>LeibnizConstruction.Fam</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{-
This file defines Leibniz products and exponentials on Fam
-}</a>
<a id="106" class="Keyword">module</a> <a id="113" href="LeibnizConstruction.Fam.html" class="Module">LeibnizConstruction.Fam</a> <a id="137" class="Keyword">where</a>

<a id="144" class="Comment">-- Local imports</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Prelude.html" class="Module">Prelude</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>
<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="Categories.Fam.html" class="Module">Categories.Fam</a>

<a id="245" class="Comment">-- Library imports</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a>
  <a id="604" class="Keyword">hiding</a> <a id="611" class="Symbol">(</a><a id="612" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a><a id="616" class="Symbol">)</a> <a id="618" class="Keyword">renaming</a> <a id="627" class="Symbol">(</a><a id="628" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="640" class="Symbol">to</a> <a id="643" class="Function">join</a><a id="647" class="Symbol">)</a>

<a id="650" class="Keyword">private</a>
  <a id="660" class="Keyword">variable</a>
    <a id="673" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="676" href="LeibnizConstruction.Fam.html#676" class="Generalizable">ℓ₂</a> <a id="679" class="Symbol">:</a> <a id="681" href="Agda.Primitive.html#800" class="Postulate">Level</a>

<a id="688" class="Keyword">open</a> <a id="693" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="698" class="Comment">------------ Leibniz construction (on Fam) -------------------</a>
<a id="761" class="Comment">------- Leibniz exponential -----------</a>
<a id="_⋔ᶠ_"></a><a id="801" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a> <a id="806" class="Symbol">:</a> <a id="808" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="812" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="815" class="Symbol">→</a> <a id="817" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="821" href="LeibnizConstruction.Fam.html#676" class="Generalizable">ℓ₂</a> <a id="824" class="Symbol">→</a> <a id="826" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="830" class="Symbol">_</a>
<a id="832" class="Symbol">((</a><a id="834" href="LeibnizConstruction.Fam.html#834" class="Bound">A</a> <a id="836" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="838" href="LeibnizConstruction.Fam.html#838" class="Bound">B</a><a id="839" class="Symbol">)</a> <a id="841" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="844" class="Symbol">(</a><a id="845" href="LeibnizConstruction.Fam.html#845" class="Bound">X</a> <a id="847" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="849" href="LeibnizConstruction.Fam.html#849" class="Bound">Y</a><a id="850" class="Symbol">))</a> <a id="853" class="Symbol">.</a><a id="854" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="858" class="Symbol">=</a> <a id="860" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="865" class="Symbol">(</a><a id="866" href="LeibnizConstruction.Fam.html#834" class="Bound">A</a> <a id="868" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="870" href="LeibnizConstruction.Fam.html#838" class="Bound">B</a><a id="871" class="Symbol">)</a> <a id="873" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="875" class="Symbol">(</a><a id="876" href="LeibnizConstruction.Fam.html#845" class="Bound">X</a> <a id="878" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="880" href="LeibnizConstruction.Fam.html#849" class="Bound">Y</a><a id="881" class="Symbol">)</a> <a id="883" href="Categories.Fam.html#954" class="Function Operator">]</a>
<a id="885" class="Symbol">((</a><a id="887" href="LeibnizConstruction.Fam.html#887" class="Bound">A</a> <a id="889" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="891" href="LeibnizConstruction.Fam.html#891" class="Bound">B</a><a id="892" class="Symbol">)</a> <a id="894" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="897" class="Symbol">(</a><a id="898" href="LeibnizConstruction.Fam.html#898" class="Bound">X</a> <a id="900" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="902" href="LeibnizConstruction.Fam.html#902" class="Bound">Y</a><a id="903" class="Symbol">))</a> <a id="906" class="Symbol">.</a><a id="907" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="911" class="Symbol">(</a><a id="912" href="LeibnizConstruction.Fam.html#912" class="Bound">m</a> <a id="914" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="916" href="LeibnizConstruction.Fam.html#916" class="Bound">μ</a><a id="917" class="Symbol">)</a> <a id="919" class="Symbol">=</a> <a id="921" class="Symbol">(</a><a id="922" href="LeibnizConstruction.Fam.html#922" class="Bound">a</a> <a id="924" class="Symbol">:</a> <a id="926" href="LeibnizConstruction.Fam.html#887" class="Bound">A</a><a id="927" class="Symbol">)</a> <a id="929" class="Symbol">→</a> <a id="931" href="Prelude.html#2020" class="Function">Const</a> <a id="937" class="Symbol">(</a><a id="938" href="LeibnizConstruction.Fam.html#916" class="Bound">μ</a> <a id="940" href="LeibnizConstruction.Fam.html#922" class="Bound">a</a><a id="941" class="Symbol">)</a>
<a id="943" class="Comment">------- Leibniz product -----------</a>
<a id="_⊠ᶠ_"></a><a id="979" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="984" class="Symbol">:</a> <a id="986" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="990" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="993" class="Symbol">→</a> <a id="995" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="999" href="LeibnizConstruction.Fam.html#676" class="Generalizable">ℓ₂</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1008" class="Symbol">_</a>
<a id="1010" class="Symbol">((</a><a id="1012" href="LeibnizConstruction.Fam.html#1012" class="Bound">A</a> <a id="1014" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1016" href="LeibnizConstruction.Fam.html#1016" class="Bound">B</a><a id="1017" class="Symbol">)</a> <a id="1019" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="1022" class="Symbol">(</a><a id="1023" href="LeibnizConstruction.Fam.html#1023" class="Bound">X</a> <a id="1025" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1027" href="LeibnizConstruction.Fam.html#1027" class="Bound">Y</a><a id="1028" class="Symbol">))</a> <a id="1031" class="Symbol">.</a><a id="1032" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="LeibnizConstruction.Fam.html#1012" class="Bound">A</a> <a id="1040" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1042" href="LeibnizConstruction.Fam.html#1023" class="Bound">X</a>
<a id="1044" class="Symbol">((</a><a id="1046" href="LeibnizConstruction.Fam.html#1046" class="Bound">A</a> <a id="1048" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1050" href="LeibnizConstruction.Fam.html#1050" class="Bound">B</a><a id="1051" class="Symbol">)</a> <a id="1053" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="1056" class="Symbol">(</a><a id="1057" href="LeibnizConstruction.Fam.html#1057" class="Bound">X</a> <a id="1059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1061" href="LeibnizConstruction.Fam.html#1061" class="Bound">Y</a><a id="1062" class="Symbol">))</a> <a id="1065" class="Symbol">.</a><a id="1066" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1070" class="Symbol">(</a><a id="1071" href="LeibnizConstruction.Fam.html#1071" class="Bound">a</a> <a id="1073" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1075" href="LeibnizConstruction.Fam.html#1075" class="Bound">x</a><a id="1076" class="Symbol">)</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="LeibnizConstruction.Fam.html#643" class="Function">join</a> <a id="1085" class="Symbol">(</a><a id="1086" href="LeibnizConstruction.Fam.html#1050" class="Bound">B</a> <a id="1088" href="LeibnizConstruction.Fam.html#1071" class="Bound">a</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">(</a><a id="1092" href="LeibnizConstruction.Fam.html#1061" class="Bound">Y</a> <a id="1094" href="LeibnizConstruction.Fam.html#1075" class="Bound">x</a><a id="1095" class="Symbol">)</a>

<a id="TotFam"></a><a id="1098" href="LeibnizConstruction.Fam.html#1098" class="Function">TotFam</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1111" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1121" class="Symbol">_</a>
<a id="1123" href="LeibnizConstruction.Fam.html#1098" class="Function">TotFam</a> <a id="1130" class="Symbol">(</a><a id="1131" href="LeibnizConstruction.Fam.html#1131" class="Bound">A</a> <a id="1133" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1135" href="LeibnizConstruction.Fam.html#1135" class="Bound">B</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1142" href="LeibnizConstruction.Fam.html#1131" class="Bound">A</a> <a id="1144" href="LeibnizConstruction.Fam.html#1135" class="Bound">B</a>

<a id="BaseFam"></a><a id="1147" href="LeibnizConstruction.Fam.html#1147" class="Function">BaseFam</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1161" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1171" class="Symbol">_</a>
<a id="1173" href="LeibnizConstruction.Fam.html#1147" class="Function">BaseFam</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="Iso-TotFam⋔ᶠ-[BaseFam→TotFam]"></a><a id="1188" href="LeibnizConstruction.Fam.html#1188" class="Function">Iso-TotFam⋔ᶠ-[BaseFam→TotFam]</a> <a id="1218" class="Symbol">:</a> <a id="1220" class="Symbol">{</a><a id="1221" href="LeibnizConstruction.Fam.html#1221" class="Bound">AB</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1230" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a><a id="1232" class="Symbol">}</a> <a id="1234" class="Symbol">{</a><a id="1235" href="LeibnizConstruction.Fam.html#1235" class="Bound">XY</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1244" href="LeibnizConstruction.Fam.html#676" class="Generalizable">ℓ₂</a><a id="1246" class="Symbol">}</a>
   <a id="1251" class="Symbol">→</a> <a id="1253" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1257" class="Symbol">(</a><a id="1258" href="LeibnizConstruction.Fam.html#1098" class="Function">TotFam</a> <a id="1265" class="Symbol">(</a><a id="1266" href="LeibnizConstruction.Fam.html#1221" class="Bound">AB</a> <a id="1269" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="1272" href="LeibnizConstruction.Fam.html#1235" class="Bound">XY</a><a id="1274" class="Symbol">))</a> <a id="1277" class="Symbol">(</a><a id="1278" href="LeibnizConstruction.Fam.html#1147" class="Function">BaseFam</a> <a id="1286" href="LeibnizConstruction.Fam.html#1221" class="Bound">AB</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="LeibnizConstruction.Fam.html#1098" class="Function">TotFam</a> <a id="1298" href="LeibnizConstruction.Fam.html#1235" class="Bound">XY</a><a id="1300" class="Symbol">)</a>
<a id="1302" href="LeibnizConstruction.Fam.html#1188" class="Function">Iso-TotFam⋔ᶠ-[BaseFam→TotFam]</a> <a id="1332" class="Symbol">{</a><a id="1333" class="Argument">AB</a> <a id="1336" class="Symbol">=</a> <a id="1338" class="Symbol">(</a><a id="1339" href="LeibnizConstruction.Fam.html#1339" class="Bound">A</a> <a id="1341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1343" href="LeibnizConstruction.Fam.html#1343" class="Bound">B</a><a id="1344" class="Symbol">)}</a> <a id="1347" class="Symbol">{(</a><a id="1349" href="LeibnizConstruction.Fam.html#1349" class="Bound">X</a> <a id="1351" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1353" href="LeibnizConstruction.Fam.html#1353" class="Bound">Y</a><a id="1354" class="Symbol">)}=</a>
  <a id="1360" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="1368" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a>
    <a id="1384" class="Symbol">(</a><a id="1385" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="1409" class="Symbol">(λ</a> <a id="1412" href="LeibnizConstruction.Fam.html#1412" class="Bound">m</a>
      <a id="1420" class="Symbol">→</a> <a id="1422" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="1438" class="Symbol">{</a><a id="1439" class="Argument">B</a> <a id="1441" class="Symbol">=</a> <a id="1443" class="Symbol">λ</a> <a id="1445" href="LeibnizConstruction.Fam.html#1445" class="Bound">a</a> <a id="1447" class="Symbol">→</a> <a id="1449" href="LeibnizConstruction.Fam.html#1343" class="Bound">B</a> <a id="1451" href="LeibnizConstruction.Fam.html#1445" class="Bound">a</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="LeibnizConstruction.Fam.html#1353" class="Bound">Y</a> <a id="1457" class="Symbol">(</a><a id="1458" href="LeibnizConstruction.Fam.html#1412" class="Bound">m</a> <a id="1460" href="LeibnizConstruction.Fam.html#1445" class="Bound">a</a><a id="1461" class="Symbol">)}</a>
                         <a id="1489" class="Symbol">{</a><a id="1490" class="Argument">C</a> <a id="1492" class="Symbol">=</a> <a id="1494" class="Symbol">λ</a> <a id="1496" href="LeibnizConstruction.Fam.html#1496" class="Bound">_</a> <a id="1498" href="LeibnizConstruction.Fam.html#1498" class="Bound">f</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Prelude.html#2020" class="Function">Const</a> <a id="1508" href="LeibnizConstruction.Fam.html#1498" class="Bound">f</a><a id="1509" class="Symbol">})))</a>
          <a id="1524" class="Symbol">(</a><a id="1525" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="1550" class="Symbol">{</a><a id="1551" class="Argument">B</a> <a id="1553" class="Symbol">=</a> <a id="1555" class="Symbol">λ</a> <a id="1557" href="LeibnizConstruction.Fam.html#1557" class="Bound">_</a> <a id="1559" class="Symbol">→</a> <a id="1561" href="LeibnizConstruction.Fam.html#1349" class="Bound">X</a><a id="1562" class="Symbol">}</a>
            <a id="1576" class="Symbol">{</a><a id="1577" class="Argument">C</a> <a id="1579" class="Symbol">=</a> <a id="1581" class="Symbol">λ</a> <a id="1583" href="LeibnizConstruction.Fam.html#1583" class="Bound">a</a> <a id="1585" href="LeibnizConstruction.Fam.html#1585" class="Bound">x</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1592" href="LeibnizConstruction.Fam.html#1592" class="Bound">f</a> <a id="1594" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1596" class="Symbol">(</a><a id="1597" href="LeibnizConstruction.Fam.html#1343" class="Bound">B</a> <a id="1599" href="LeibnizConstruction.Fam.html#1583" class="Bound">a</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="LeibnizConstruction.Fam.html#1353" class="Bound">Y</a> <a id="1605" href="LeibnizConstruction.Fam.html#1585" class="Bound">x</a><a id="1606" class="Symbol">)</a> <a id="1608" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1610" href="Prelude.html#2020" class="Function">Const</a> <a id="1616" href="LeibnizConstruction.Fam.html#1592" class="Bound">f</a><a id="1617" class="Symbol">}))</a>
            <a id="1633" class="Symbol">(</a><a id="1634" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="1649" class="Symbol">λ</a> <a id="1651" href="LeibnizConstruction.Fam.html#1651" class="Bound">a</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="1670" class="Symbol">λ</a> <a id="1672" href="LeibnizConstruction.Fam.html#1672" class="Bound">x</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Prelude.html#2165" class="Function">TotConstIso</a><a id="1687" class="Symbol">)))</a>

<a id="1692" class="Comment">-- Functoriality</a>
<a id="⋔ᶠ→ₗ"></a><a id="1709" href="LeibnizConstruction.Fam.html#1709" class="Function">⋔ᶠ→ₗ</a> <a id="1714" class="Symbol">:</a> <a id="1716" class="Symbol">(</a><a id="1717" href="LeibnizConstruction.Fam.html#1717" class="Bound">A</a> <a id="1719" href="LeibnizConstruction.Fam.html#1719" class="Bound">B</a> <a id="1721" href="LeibnizConstruction.Fam.html#1721" class="Bound">C</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="1729" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1740" href="LeibnizConstruction.Fam.html#1717" class="Bound">A</a> <a id="1742" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1744" href="LeibnizConstruction.Fam.html#1719" class="Bound">B</a> <a id="1746" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="1755" href="LeibnizConstruction.Fam.html#1719" class="Bound">B</a> <a id="1757" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="1760" href="LeibnizConstruction.Fam.html#1721" class="Bound">C</a> <a id="1762" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="1764" href="LeibnizConstruction.Fam.html#1717" class="Bound">A</a> <a id="1766" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="1769" href="LeibnizConstruction.Fam.html#1721" class="Bound">C</a> <a id="1771" href="Categories.Fam.html#954" class="Function Operator">]</a>
<a id="1773" href="LeibnizConstruction.Fam.html#1709" class="Function">⋔ᶠ→ₗ</a> <a id="1778" href="LeibnizConstruction.Fam.html#1778" class="Bound">A</a> <a id="1780" href="LeibnizConstruction.Fam.html#1780" class="Bound">B</a> <a id="1782" href="LeibnizConstruction.Fam.html#1782" class="Bound">C</a> <a id="1784" class="Symbol">(</a><a id="1785" href="LeibnizConstruction.Fam.html#1785" class="Bound">F</a> <a id="1787" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1789" href="LeibnizConstruction.Fam.html#1789" class="Bound">P</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">.</a><a id="1793" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1797" class="Symbol">(</a><a id="1798" href="LeibnizConstruction.Fam.html#1798" class="Bound">T</a> <a id="1800" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1802" href="LeibnizConstruction.Fam.html#1802" class="Bound">Q</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">.</a><a id="1806" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1810" class="Symbol">=</a> <a id="1812" href="LeibnizConstruction.Fam.html#1798" class="Bound">T</a> <a id="1814" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1816" href="LeibnizConstruction.Fam.html#1785" class="Bound">F</a>
<a id="1818" href="LeibnizConstruction.Fam.html#1709" class="Function">⋔ᶠ→ₗ</a> <a id="1823" href="LeibnizConstruction.Fam.html#1823" class="Bound">A</a> <a id="1825" href="LeibnizConstruction.Fam.html#1825" class="Bound">B</a> <a id="1827" href="LeibnizConstruction.Fam.html#1827" class="Bound">C</a> <a id="1829" class="Symbol">(</a><a id="1830" href="LeibnizConstruction.Fam.html#1830" class="Bound">F</a> <a id="1832" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1834" href="LeibnizConstruction.Fam.html#1834" class="Bound">P</a><a id="1835" class="Symbol">)</a> <a id="1837" class="Symbol">.</a><a id="1838" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1842" class="Symbol">(</a><a id="1843" href="LeibnizConstruction.Fam.html#1843" class="Bound">T</a> <a id="1845" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1847" href="LeibnizConstruction.Fam.html#1847" class="Bound">Q</a><a id="1848" class="Symbol">)</a> <a id="1850" class="Symbol">.</a><a id="1851" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1855" href="LeibnizConstruction.Fam.html#1855" class="Bound">b</a> <a id="1857" href="LeibnizConstruction.Fam.html#1857" class="Bound">x</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="LeibnizConstruction.Fam.html#1847" class="Bound">Q</a> <a id="1863" class="Symbol">(</a><a id="1864" href="LeibnizConstruction.Fam.html#1830" class="Bound">F</a> <a id="1866" href="LeibnizConstruction.Fam.html#1855" class="Bound">b</a><a id="1867" class="Symbol">)</a> <a id="1869" class="Symbol">(</a><a id="1870" href="LeibnizConstruction.Fam.html#1834" class="Bound">P</a> <a id="1872" href="LeibnizConstruction.Fam.html#1855" class="Bound">b</a> <a id="1874" href="LeibnizConstruction.Fam.html#1857" class="Bound">x</a><a id="1875" class="Symbol">)</a>
<a id="1877" href="LeibnizConstruction.Fam.html#1709" class="Function">⋔ᶠ→ₗ</a> <a id="1882" href="LeibnizConstruction.Fam.html#1882" class="Bound">A</a> <a id="1884" href="LeibnizConstruction.Fam.html#1884" class="Bound">B</a> <a id="1886" href="LeibnizConstruction.Fam.html#1886" class="Bound">C</a> <a id="1888" class="Symbol">(</a><a id="1889" href="LeibnizConstruction.Fam.html#1889" class="Bound">F</a> <a id="1891" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1893" href="LeibnizConstruction.Fam.html#1893" class="Bound">P</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">.</a><a id="1897" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1901" class="Symbol">(</a><a id="1902" href="LeibnizConstruction.Fam.html#1902" class="Bound">T</a> <a id="1904" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1906" href="LeibnizConstruction.Fam.html#1906" class="Bound">Q</a><a id="1907" class="Symbol">)</a> <a id="1909" href="LeibnizConstruction.Fam.html#1909" class="Bound">x</a> <a id="1911" href="LeibnizConstruction.Fam.html#1911" class="Bound">a</a> <a id="1913" class="Symbol">.</a><a id="1914" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1918" class="Symbol">=</a> <a id="1920" href="LeibnizConstruction.Fam.html#1909" class="Bound">x</a> <a id="1922" class="Symbol">(</a><a id="1923" href="LeibnizConstruction.Fam.html#1889" class="Bound">F</a> <a id="1925" href="LeibnizConstruction.Fam.html#1911" class="Bound">a</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">.</a><a id="1929" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="1933" href="LeibnizConstruction.Fam.html#1709" class="Function">⋔ᶠ→ₗ</a> <a id="1938" href="LeibnizConstruction.Fam.html#1938" class="Bound">A</a> <a id="1940" href="LeibnizConstruction.Fam.html#1940" class="Bound">B</a> <a id="1942" href="LeibnizConstruction.Fam.html#1942" class="Bound">C</a> <a id="1944" class="Symbol">(</a><a id="1945" href="LeibnizConstruction.Fam.html#1945" class="Bound">F</a> <a id="1947" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1949" href="LeibnizConstruction.Fam.html#1949" class="Bound">P</a><a id="1950" class="Symbol">)</a> <a id="1952" class="Symbol">.</a><a id="1953" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1957" class="Symbol">(</a><a id="1958" href="LeibnizConstruction.Fam.html#1958" class="Bound">T</a> <a id="1960" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1962" href="LeibnizConstruction.Fam.html#1962" class="Bound">Q</a><a id="1963" class="Symbol">)</a> <a id="1965" href="LeibnizConstruction.Fam.html#1965" class="Bound">x</a> <a id="1967" href="LeibnizConstruction.Fam.html#1967" class="Bound">a</a> <a id="1969" class="Symbol">.</a><a id="1970" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1974" href="LeibnizConstruction.Fam.html#1974" class="Bound">a&#39;</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="LeibnizConstruction.Fam.html#1965" class="Bound">x</a> <a id="1981" class="Symbol">(</a><a id="1982" href="LeibnizConstruction.Fam.html#1945" class="Bound">F</a> <a id="1984" href="LeibnizConstruction.Fam.html#1967" class="Bound">a</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">.</a><a id="1988" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1992" class="Symbol">(</a><a id="1993" href="LeibnizConstruction.Fam.html#1949" class="Bound">P</a> <a id="1995" href="LeibnizConstruction.Fam.html#1967" class="Bound">a</a> <a id="1997" href="LeibnizConstruction.Fam.html#1974" class="Bound">a&#39;</a><a id="1999" class="Symbol">)</a>

<a id="⋔ᶠ→ᵣ"></a><a id="2002" href="LeibnizConstruction.Fam.html#2002" class="Function">⋔ᶠ→ᵣ</a> <a id="2007" class="Symbol">:</a> <a id="2009" class="Symbol">(</a><a id="2010" href="LeibnizConstruction.Fam.html#2010" class="Bound">A</a> <a id="2012" href="LeibnizConstruction.Fam.html#2012" class="Bound">B</a> <a id="2014" href="LeibnizConstruction.Fam.html#2014" class="Bound">C</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2022" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2033" href="LeibnizConstruction.Fam.html#2012" class="Bound">B</a> <a id="2035" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2037" href="LeibnizConstruction.Fam.html#2014" class="Bound">C</a> <a id="2039" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="2041" class="Symbol">→</a>  <a id="2044" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2049" href="LeibnizConstruction.Fam.html#2010" class="Bound">A</a> <a id="2051" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="2054" href="LeibnizConstruction.Fam.html#2012" class="Bound">B</a> <a id="2056" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2058" href="LeibnizConstruction.Fam.html#2010" class="Bound">A</a> <a id="2060" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="2063" href="LeibnizConstruction.Fam.html#2014" class="Bound">C</a> <a id="2065" href="Categories.Fam.html#954" class="Function Operator">]</a>
<a id="2067" href="LeibnizConstruction.Fam.html#2002" class="Function">⋔ᶠ→ᵣ</a> <a id="2072" href="LeibnizConstruction.Fam.html#2072" class="Bound">A</a> <a id="2074" href="LeibnizConstruction.Fam.html#2074" class="Bound">B</a> <a id="2076" href="LeibnizConstruction.Fam.html#2076" class="Bound">C</a> <a id="2078" class="Symbol">(</a><a id="2079" href="LeibnizConstruction.Fam.html#2079" class="Bound">F</a> <a id="2081" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2083" href="LeibnizConstruction.Fam.html#2083" class="Bound">P</a><a id="2084" class="Symbol">)</a> <a id="2086" class="Symbol">.</a><a id="2087" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2091" class="Symbol">(</a><a id="2092" href="LeibnizConstruction.Fam.html#2092" class="Bound">T</a> <a id="2094" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2096" href="LeibnizConstruction.Fam.html#2096" class="Bound">Q</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">.</a><a id="2100" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="LeibnizConstruction.Fam.html#2079" class="Bound">F</a> <a id="2108" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="2110" href="LeibnizConstruction.Fam.html#2092" class="Bound">T</a>
<a id="2112" href="LeibnizConstruction.Fam.html#2002" class="Function">⋔ᶠ→ᵣ</a> <a id="2117" href="LeibnizConstruction.Fam.html#2117" class="Bound">A</a> <a id="2119" href="LeibnizConstruction.Fam.html#2119" class="Bound">B</a> <a id="2121" href="LeibnizConstruction.Fam.html#2121" class="Bound">C</a> <a id="2123" class="Symbol">(</a><a id="2124" href="LeibnizConstruction.Fam.html#2124" class="Bound">F</a> <a id="2126" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2128" href="LeibnizConstruction.Fam.html#2128" class="Bound">P</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Symbol">.</a><a id="2132" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2136" class="Symbol">(</a><a id="2137" href="LeibnizConstruction.Fam.html#2137" class="Bound">T</a> <a id="2139" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2141" href="LeibnizConstruction.Fam.html#2141" class="Bound">Q</a><a id="2142" class="Symbol">)</a> <a id="2144" class="Symbol">.</a><a id="2145" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2149" href="LeibnizConstruction.Fam.html#2149" class="Bound">b</a> <a id="2151" href="LeibnizConstruction.Fam.html#2151" class="Bound">x</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="LeibnizConstruction.Fam.html#2128" class="Bound">P</a> <a id="2157" class="Symbol">(</a><a id="2158" href="LeibnizConstruction.Fam.html#2137" class="Bound">T</a> <a id="2160" href="LeibnizConstruction.Fam.html#2149" class="Bound">b</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">(</a><a id="2164" href="LeibnizConstruction.Fam.html#2141" class="Bound">Q</a> <a id="2166" href="LeibnizConstruction.Fam.html#2149" class="Bound">b</a> <a id="2168" href="LeibnizConstruction.Fam.html#2151" class="Bound">x</a><a id="2169" class="Symbol">)</a>
<a id="2171" href="LeibnizConstruction.Fam.html#2002" class="Function">⋔ᶠ→ᵣ</a> <a id="2176" href="LeibnizConstruction.Fam.html#2176" class="Bound">A</a> <a id="2178" href="LeibnizConstruction.Fam.html#2178" class="Bound">B</a> <a id="2180" href="LeibnizConstruction.Fam.html#2180" class="Bound">C</a> <a id="2182" class="Symbol">(</a><a id="2183" href="LeibnizConstruction.Fam.html#2183" class="Bound">F</a> <a id="2185" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2187" href="LeibnizConstruction.Fam.html#2187" class="Bound">P</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">.</a><a id="2191" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2195" class="Symbol">(</a><a id="2196" href="LeibnizConstruction.Fam.html#2196" class="Bound">T</a> <a id="2198" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2200" href="LeibnizConstruction.Fam.html#2200" class="Bound">Q</a><a id="2201" class="Symbol">)</a> <a id="2203" href="LeibnizConstruction.Fam.html#2203" class="Bound">x</a> <a id="2205" href="LeibnizConstruction.Fam.html#2205" class="Bound">a</a> <a id="2207" class="Symbol">.</a><a id="2208" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2212" class="Symbol">=</a> <a id="2214" href="LeibnizConstruction.Fam.html#2187" class="Bound">P</a> <a id="2216" class="Symbol">(</a><a id="2217" href="LeibnizConstruction.Fam.html#2196" class="Bound">T</a> <a id="2219" href="LeibnizConstruction.Fam.html#2205" class="Bound">a</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="LeibnizConstruction.Fam.html#2203" class="Bound">x</a> <a id="2225" href="LeibnizConstruction.Fam.html#2205" class="Bound">a</a> <a id="2227" class="Symbol">.</a><a id="2228" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2231" class="Symbol">)</a>
<a id="2233" href="LeibnizConstruction.Fam.html#2002" class="Function">⋔ᶠ→ᵣ</a> <a id="2238" href="LeibnizConstruction.Fam.html#2238" class="Bound">A</a> <a id="2240" href="LeibnizConstruction.Fam.html#2240" class="Bound">B</a> <a id="2242" href="LeibnizConstruction.Fam.html#2242" class="Bound">C</a> <a id="2244" class="Symbol">(</a><a id="2245" href="LeibnizConstruction.Fam.html#2245" class="Bound">F</a> <a id="2247" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2249" href="LeibnizConstruction.Fam.html#2249" class="Bound">P</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">.</a><a id="2253" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2257" class="Symbol">(</a><a id="2258" href="LeibnizConstruction.Fam.html#2258" class="Bound">T</a> <a id="2260" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2262" href="LeibnizConstruction.Fam.html#2262" class="Bound">Q</a><a id="2263" class="Symbol">)</a> <a id="2265" href="LeibnizConstruction.Fam.html#2265" class="Bound">x</a> <a id="2267" href="LeibnizConstruction.Fam.html#2267" class="Bound">a</a> <a id="2269" class="Symbol">.</a><a id="2270" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2274" href="LeibnizConstruction.Fam.html#2274" class="Bound">a&#39;</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2284" class="Symbol">(</a><a id="2285" href="LeibnizConstruction.Fam.html#2249" class="Bound">P</a> <a id="2287" class="Symbol">(</a><a id="2288" href="LeibnizConstruction.Fam.html#2258" class="Bound">T</a> <a id="2290" href="LeibnizConstruction.Fam.html#2267" class="Bound">a</a><a id="2291" class="Symbol">))</a> <a id="2294" class="Symbol">(</a><a id="2295" href="LeibnizConstruction.Fam.html#2265" class="Bound">x</a> <a id="2297" href="LeibnizConstruction.Fam.html#2267" class="Bound">a</a> <a id="2299" class="Symbol">.</a><a id="2300" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2304" href="LeibnizConstruction.Fam.html#2274" class="Bound">a&#39;</a><a id="2306" class="Symbol">)</a>

<a id="⊠ᶠ→ₗ"></a><a id="2309" href="LeibnizConstruction.Fam.html#2309" class="Function">⊠ᶠ→ₗ</a> <a id="2314" class="Symbol">:</a> <a id="2316" class="Symbol">(</a><a id="2317" href="LeibnizConstruction.Fam.html#2317" class="Bound">A</a> <a id="2319" href="LeibnizConstruction.Fam.html#2319" class="Bound">B</a> <a id="2321" href="LeibnizConstruction.Fam.html#2321" class="Bound">C</a> <a id="2323" class="Symbol">:</a> <a id="2325" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2329" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a><a id="2331" class="Symbol">)</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2340" href="LeibnizConstruction.Fam.html#2317" class="Bound">A</a> <a id="2342" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2344" href="LeibnizConstruction.Fam.html#2319" class="Bound">B</a> <a id="2346" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2355" href="LeibnizConstruction.Fam.html#2317" class="Bound">A</a> <a id="2357" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="2360" href="LeibnizConstruction.Fam.html#2321" class="Bound">C</a> <a id="2362" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2364" href="LeibnizConstruction.Fam.html#2319" class="Bound">B</a> <a id="2366" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="2369" href="LeibnizConstruction.Fam.html#2321" class="Bound">C</a> <a id="2371" href="Categories.Fam.html#954" class="Function Operator">]</a>
<a id="2373" href="LeibnizConstruction.Fam.html#2309" class="Function">⊠ᶠ→ₗ</a> <a id="2378" href="LeibnizConstruction.Fam.html#2378" class="Bound">A</a> <a id="2380" href="LeibnizConstruction.Fam.html#2380" class="Bound">B</a> <a id="2382" href="LeibnizConstruction.Fam.html#2382" class="Bound">C</a> <a id="2384" class="Symbol">(</a><a id="2385" href="LeibnizConstruction.Fam.html#2385" class="Bound">F</a> <a id="2387" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2389" href="LeibnizConstruction.Fam.html#2389" class="Bound">P</a><a id="2390" class="Symbol">)</a> <a id="2392" class="Symbol">.</a><a id="2393" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2397" class="Symbol">(</a><a id="2398" href="LeibnizConstruction.Fam.html#2398" class="Bound">b</a> <a id="2400" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2402" href="LeibnizConstruction.Fam.html#2402" class="Bound">c</a><a id="2403" class="Symbol">)</a> <a id="2405" class="Symbol">.</a><a id="2406" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2410" class="Symbol">=</a> <a id="2412" href="LeibnizConstruction.Fam.html#2385" class="Bound">F</a> <a id="2414" href="LeibnizConstruction.Fam.html#2398" class="Bound">b</a>
<a id="2416" href="LeibnizConstruction.Fam.html#2309" class="Function">⊠ᶠ→ₗ</a> <a id="2421" href="LeibnizConstruction.Fam.html#2421" class="Bound">A</a> <a id="2423" href="LeibnizConstruction.Fam.html#2423" class="Bound">B</a> <a id="2425" href="LeibnizConstruction.Fam.html#2425" class="Bound">C</a> <a id="2427" class="Symbol">(</a><a id="2428" href="LeibnizConstruction.Fam.html#2428" class="Bound">F</a> <a id="2430" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2432" href="LeibnizConstruction.Fam.html#2432" class="Bound">P</a><a id="2433" class="Symbol">)</a> <a id="2435" class="Symbol">.</a><a id="2436" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2440" class="Symbol">(</a><a id="2441" href="LeibnizConstruction.Fam.html#2441" class="Bound">b</a> <a id="2443" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2445" href="LeibnizConstruction.Fam.html#2445" class="Bound">c</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Symbol">.</a><a id="2449" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2453" class="Symbol">=</a> <a id="2455" href="LeibnizConstruction.Fam.html#2445" class="Bound">c</a>
<a id="2457" href="LeibnizConstruction.Fam.html#2309" class="Function">⊠ᶠ→ₗ</a> <a id="2462" href="LeibnizConstruction.Fam.html#2462" class="Bound">A</a> <a id="2464" href="LeibnizConstruction.Fam.html#2464" class="Bound">B</a> <a id="2466" href="LeibnizConstruction.Fam.html#2466" class="Bound">C</a> <a id="2468" class="Symbol">(</a><a id="2469" href="LeibnizConstruction.Fam.html#2469" class="Bound">F</a> <a id="2471" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2473" href="LeibnizConstruction.Fam.html#2473" class="Bound">P</a><a id="2474" class="Symbol">)</a> <a id="2476" class="Symbol">.</a><a id="2477" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2481" class="Symbol">(</a><a id="2482" href="LeibnizConstruction.Fam.html#2482" class="Bound">a</a> <a id="2484" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2486" href="LeibnizConstruction.Fam.html#2486" class="Bound">c</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Prelude.html#3595" class="Function">joinPushout→</a> <a id="2504" class="Symbol">(</a><a id="2505" href="LeibnizConstruction.Fam.html#2473" class="Bound">P</a> <a id="2507" href="LeibnizConstruction.Fam.html#2482" class="Bound">a</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2517" class="Symbol">_)</a>

<a id="⊠ᶠ→ᵣ"></a><a id="2521" href="LeibnizConstruction.Fam.html#2521" class="Function">⊠ᶠ→ᵣ</a> <a id="2526" class="Symbol">:</a> <a id="2528" class="Symbol">(</a><a id="2529" href="LeibnizConstruction.Fam.html#2529" class="Bound">A</a> <a id="2531" href="LeibnizConstruction.Fam.html#2531" class="Bound">B</a> <a id="2533" href="LeibnizConstruction.Fam.html#2533" class="Bound">C</a> <a id="2535" class="Symbol">:</a> <a id="2537" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2541" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2552" href="LeibnizConstruction.Fam.html#2531" class="Bound">B</a> <a id="2554" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2556" href="LeibnizConstruction.Fam.html#2533" class="Bound">C</a> <a id="2558" href="Categories.Fam.html#954" class="Function Operator">]</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="2567" href="LeibnizConstruction.Fam.html#2529" class="Bound">A</a> <a id="2569" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="2572" href="LeibnizConstruction.Fam.html#2531" class="Bound">B</a> <a id="2574" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="2576" href="LeibnizConstruction.Fam.html#2529" class="Bound">A</a> <a id="2578" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="2581" href="LeibnizConstruction.Fam.html#2533" class="Bound">C</a> <a id="2583" href="Categories.Fam.html#954" class="Function Operator">]</a>
<a id="2585" href="LeibnizConstruction.Fam.html#2521" class="Function">⊠ᶠ→ᵣ</a> <a id="2590" href="LeibnizConstruction.Fam.html#2590" class="Bound">A</a> <a id="2592" href="LeibnizConstruction.Fam.html#2592" class="Bound">B</a> <a id="2594" href="LeibnizConstruction.Fam.html#2594" class="Bound">C</a> <a id="2596" class="Symbol">(</a><a id="2597" href="LeibnizConstruction.Fam.html#2597" class="Bound">F</a> <a id="2599" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2601" href="LeibnizConstruction.Fam.html#2601" class="Bound">P</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">.</a><a id="2605" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2609" class="Symbol">(</a><a id="2610" href="LeibnizConstruction.Fam.html#2610" class="Bound">a</a> <a id="2612" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2614" href="LeibnizConstruction.Fam.html#2614" class="Bound">b</a><a id="2615" class="Symbol">)</a> <a id="2617" class="Symbol">.</a><a id="2618" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2622" class="Symbol">=</a> <a id="2624" href="LeibnizConstruction.Fam.html#2610" class="Bound">a</a>
<a id="2626" href="LeibnizConstruction.Fam.html#2521" class="Function">⊠ᶠ→ᵣ</a> <a id="2631" href="LeibnizConstruction.Fam.html#2631" class="Bound">A</a> <a id="2633" href="LeibnizConstruction.Fam.html#2633" class="Bound">B</a> <a id="2635" href="LeibnizConstruction.Fam.html#2635" class="Bound">C</a> <a id="2637" class="Symbol">(</a><a id="2638" href="LeibnizConstruction.Fam.html#2638" class="Bound">F</a> <a id="2640" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2642" href="LeibnizConstruction.Fam.html#2642" class="Bound">P</a><a id="2643" class="Symbol">)</a> <a id="2645" class="Symbol">.</a><a id="2646" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2650" class="Symbol">(</a><a id="2651" href="LeibnizConstruction.Fam.html#2651" class="Bound">a</a> <a id="2653" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2655" href="LeibnizConstruction.Fam.html#2655" class="Bound">b</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">.</a><a id="2659" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2663" class="Symbol">=</a> <a id="2665" href="LeibnizConstruction.Fam.html#2638" class="Bound">F</a> <a id="2667" href="LeibnizConstruction.Fam.html#2655" class="Bound">b</a>
<a id="2669" href="LeibnizConstruction.Fam.html#2521" class="Function">⊠ᶠ→ᵣ</a> <a id="2674" href="LeibnizConstruction.Fam.html#2674" class="Bound">A</a> <a id="2676" href="LeibnizConstruction.Fam.html#2676" class="Bound">B</a> <a id="2678" href="LeibnizConstruction.Fam.html#2678" class="Bound">C</a> <a id="2680" class="Symbol">(</a><a id="2681" href="LeibnizConstruction.Fam.html#2681" class="Bound">F</a> <a id="2683" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2685" href="LeibnizConstruction.Fam.html#2685" class="Bound">P</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">.</a><a id="2689" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2693" class="Symbol">(</a><a id="2694" href="LeibnizConstruction.Fam.html#2694" class="Bound">a</a> <a id="2696" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2698" href="LeibnizConstruction.Fam.html#2698" class="Bound">b</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Prelude.html#3595" class="Function">joinPushout→</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="2723" class="Symbol">_)</a> <a id="2726" class="Symbol">(</a><a id="2727" href="LeibnizConstruction.Fam.html#2685" class="Bound">P</a> <a id="2729" href="LeibnizConstruction.Fam.html#2698" class="Bound">b</a><a id="2730" class="Symbol">)</a>

<a id="2733" class="Keyword">open</a> <a id="2738" href="Categories.WildPreorder.html#7295" class="Module">hasBiWPFunctorStructure</a>

<a id="2763" class="Comment">-- Functoriality of _⋔ᶠ_</a>
<a id="hasBiWPFunctorStructure⋔ᶠ"></a><a id="2788" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a> <a id="2814" class="Symbol">:</a>
  <a id="2818" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2845" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="2849" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="2852" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="2854" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="2859" class="Symbol">)</a> <a id="2861" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2863" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="2867" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="2870" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="2872" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2874" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="2878" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="2881" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="2883" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a>
<a id="2888" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a> <a id="2914" class="Symbol">.</a><a id="2915" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="2923" href="LeibnizConstruction.Fam.html#2923" class="Bound">d</a> <a id="2925" class="Symbol">.</a><a id="2926" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2930" class="Symbol">=</a> <a id="2932" href="LeibnizConstruction.Fam.html#1709" class="Function">⋔ᶠ→ₗ</a> <a id="2937" class="Symbol">_</a> <a id="2939" class="Symbol">_</a> <a id="2941" href="LeibnizConstruction.Fam.html#2923" class="Bound">d</a>
<a id="2943" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a> <a id="2969" class="Symbol">.</a><a id="2970" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="2978" href="LeibnizConstruction.Fam.html#2978" class="Bound">d</a> <a id="2980" class="Symbol">.</a><a id="2981" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2985" class="Symbol">.</a><a id="2986" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2990" href="LeibnizConstruction.Fam.html#2990" class="Bound">x</a> <a id="2992" class="Symbol">=</a> <a id="2994" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2999" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a> <a id="3025" class="Symbol">.</a><a id="3026" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="3034" href="LeibnizConstruction.Fam.html#3034" class="Bound">d</a> <a id="3036" class="Symbol">.</a><a id="3037" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3041" class="Symbol">.</a><a id="3042" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3046" href="LeibnizConstruction.Fam.html#3046" class="Bound">F</a> <a id="3048" href="LeibnizConstruction.Fam.html#3048" class="Bound">G</a> <a id="3050" class="Symbol">=</a> <a id="3052" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3057" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a> <a id="3083" class="Symbol">.</a><a id="3084" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="3093" href="LeibnizConstruction.Fam.html#3093" class="Bound">c</a> <a id="3095" class="Symbol">.</a><a id="3096" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3100" class="Symbol">{</a><a id="3101" class="Argument">x</a> <a id="3103" class="Symbol">=</a> <a id="3105" href="LeibnizConstruction.Fam.html#3105" class="Bound">x</a><a id="3106" class="Symbol">}</a> <a id="3108" class="Symbol">{</a><a id="3109" href="LeibnizConstruction.Fam.html#3109" class="Bound">y</a><a id="3110" class="Symbol">}</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="LeibnizConstruction.Fam.html#2002" class="Function">⋔ᶠ→ᵣ</a> <a id="3119" href="LeibnizConstruction.Fam.html#3093" class="Bound">c</a> <a id="3121" href="LeibnizConstruction.Fam.html#3105" class="Bound">x</a> <a id="3123" href="LeibnizConstruction.Fam.html#3109" class="Bound">y</a>
<a id="3125" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a> <a id="3151" class="Symbol">.</a><a id="3152" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="3161" href="LeibnizConstruction.Fam.html#3161" class="Bound">c</a> <a id="3163" class="Symbol">.</a><a id="3164" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3168" class="Symbol">.</a><a id="3169" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3173" href="LeibnizConstruction.Fam.html#3173" class="Bound">x</a> <a id="3175" class="Symbol">=</a> <a id="3177" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="3182" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a> <a id="3208" class="Symbol">.</a><a id="3209" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="3218" href="LeibnizConstruction.Fam.html#3218" class="Bound">c</a> <a id="3220" class="Symbol">.</a><a id="3221" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3225" class="Symbol">.</a><a id="3226" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3230" href="LeibnizConstruction.Fam.html#3230" class="Bound">F</a> <a id="3232" href="LeibnizConstruction.Fam.html#3232" class="Bound">G</a> <a id="3234" class="Symbol">=</a> <a id="3236" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3242" class="Comment">-- Functoriality of _⊠ᶠ_</a>
<a id="hasBiWPFunctorStructure⊠ᶠ"></a><a id="3267" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a> <a id="3293" class="Symbol">:</a>
  <a id="3297" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="3321" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3323" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="3327" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="3330" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="3332" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3334" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="3338" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="3341" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="3343" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3345" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="3349" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a> <a id="3352" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="3354" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a>
<a id="3359" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a> <a id="3385" class="Symbol">.</a><a id="3386" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="3394" href="LeibnizConstruction.Fam.html#3394" class="Bound">d</a> <a id="3396" class="Symbol">.</a><a id="3397" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3401" class="Symbol">{</a><a id="3402" class="Argument">y</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="LeibnizConstruction.Fam.html#3406" class="Bound">y</a><a id="3407" class="Symbol">}</a> <a id="3409" class="Symbol">=</a> <a id="3411" href="LeibnizConstruction.Fam.html#2309" class="Function">⊠ᶠ→ₗ</a> <a id="3416" class="Symbol">_</a> <a id="3418" href="LeibnizConstruction.Fam.html#3406" class="Bound">y</a> <a id="3420" href="LeibnizConstruction.Fam.html#3394" class="Bound">d</a>
<a id="3422" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a> <a id="3448" class="Symbol">.</a><a id="3449" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="3457" href="LeibnizConstruction.Fam.html#3457" class="Bound">d</a> <a id="3459" class="Symbol">.</a><a id="3460" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3464" class="Symbol">.</a><a id="3465" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3469" class="Symbol">_</a> <a id="3471" class="Symbol">=</a>
  <a id="3475" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3488" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3498" class="Symbol">(λ</a> <a id="3501" class="Symbol">{(</a><a id="3503" href="LeibnizConstruction.Fam.html#3503" class="Bound">x</a> <a id="3505" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3507" href="LeibnizConstruction.Fam.html#3507" class="Bound">a</a><a id="3508" class="Symbol">)</a> <a id="3510" class="Symbol">→</a> <a id="3512" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
    <a id="3523" class="Symbol">(</a><a id="3524" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="3533" href="LeibnizConstruction.Fam.html#3533" class="Bound">x</a> <a id="3535" href="Prelude.html#1563" class="Function">↦</a> <a id="3537" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3542" href="Prelude.html#1563" class="Function">∣inr</a> <a id="3547" href="LeibnizConstruction.Fam.html#3547" class="Bound">x</a> <a id="3549" href="Prelude.html#1563" class="Function">↦</a> <a id="3551" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3556" href="Prelude.html#1563" class="Function">∣push</a> <a id="3562" href="LeibnizConstruction.Fam.html#3562" class="Bound">x</a> <a id="3564" href="Prelude.html#1563" class="Function">↦</a> <a id="3566" class="Symbol">λ</a> <a id="3568" href="LeibnizConstruction.Fam.html#3568" class="Bound">_</a> <a id="3570" class="Symbol">→</a> <a id="3572" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3576" class="Symbol">)})))</a>
<a id="3582" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a> <a id="3608" class="Symbol">.</a><a id="3609" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="3617" href="LeibnizConstruction.Fam.html#3617" class="Bound">d</a> <a id="3619" class="Symbol">.</a><a id="3620" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3624" class="Symbol">.</a><a id="3625" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3629" href="LeibnizConstruction.Fam.html#3629" class="Bound">F</a> <a id="3631" href="LeibnizConstruction.Fam.html#3631" class="Bound">G</a> <a id="3633" class="Symbol">=</a>
  <a id="3637" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3644" class="Symbol">(</a><a id="3645" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3650" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3660" class="Symbol">(λ</a> <a id="3663" class="Symbol">{(</a><a id="3665" href="LeibnizConstruction.Fam.html#3665" class="Bound">x</a> <a id="3667" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3669" href="LeibnizConstruction.Fam.html#3669" class="Bound">a</a><a id="3670" class="Symbol">)</a> <a id="3672" class="Symbol">→</a> <a id="3674" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
    <a id="3685" class="Symbol">(</a><a id="3686" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="3695" href="LeibnizConstruction.Fam.html#3695" class="Bound">x</a> <a id="3697" href="Prelude.html#1563" class="Function">↦</a> <a id="3699" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3704" href="Prelude.html#1563" class="Function">∣inr</a> <a id="3709" href="LeibnizConstruction.Fam.html#3709" class="Bound">x</a> <a id="3711" href="Prelude.html#1563" class="Function">↦</a> <a id="3713" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3718" href="Prelude.html#1563" class="Function">∣push</a> <a id="3724" href="LeibnizConstruction.Fam.html#3724" class="Bound">x</a> <a id="3726" href="Prelude.html#1563" class="Function">↦</a> <a id="3728" class="Symbol">λ</a> <a id="3730" href="LeibnizConstruction.Fam.html#3730" class="Bound">_</a> <a id="3732" class="Symbol">→</a> <a id="3734" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3738" class="Symbol">)})))</a>
<a id="3744" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a> <a id="3770" class="Symbol">.</a><a id="3771" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="3780" href="LeibnizConstruction.Fam.html#3780" class="Bound">c</a> <a id="3782" class="Symbol">.</a><a id="3783" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3787" class="Symbol">{</a><a id="3788" class="Argument">x</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="LeibnizConstruction.Fam.html#3792" class="Bound">x</a><a id="3793" class="Symbol">}</a> <a id="3795" class="Symbol">{</a><a id="3796" href="LeibnizConstruction.Fam.html#3796" class="Bound">y</a><a id="3797" class="Symbol">}</a> <a id="3799" class="Symbol">=</a> <a id="3801" href="LeibnizConstruction.Fam.html#2521" class="Function">⊠ᶠ→ᵣ</a> <a id="3806" href="LeibnizConstruction.Fam.html#3780" class="Bound">c</a> <a id="3808" href="LeibnizConstruction.Fam.html#3792" class="Bound">x</a> <a id="3810" href="LeibnizConstruction.Fam.html#3796" class="Bound">y</a>
<a id="3812" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a> <a id="3838" class="Symbol">.</a><a id="3839" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="3848" href="LeibnizConstruction.Fam.html#3848" class="Bound">c</a> <a id="3850" class="Symbol">.</a><a id="3851" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3855" class="Symbol">.</a><a id="3856" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3860" class="Symbol">_</a> <a id="3862" class="Symbol">=</a>
  <a id="3866" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3879" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3889" class="Symbol">(λ</a> <a id="3892" class="Symbol">{(</a><a id="3894" href="LeibnizConstruction.Fam.html#3894" class="Bound">x</a> <a id="3896" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3898" href="LeibnizConstruction.Fam.html#3898" class="Bound">a</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">→</a> <a id="3903" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
    <a id="3914" class="Symbol">(</a><a id="3915" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="3924" href="LeibnizConstruction.Fam.html#3924" class="Bound">x</a> <a id="3926" href="Prelude.html#1563" class="Function">↦</a> <a id="3928" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3933" href="Prelude.html#1563" class="Function">∣inr</a> <a id="3938" href="LeibnizConstruction.Fam.html#3938" class="Bound">x</a> <a id="3940" href="Prelude.html#1563" class="Function">↦</a> <a id="3942" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3947" href="Prelude.html#1563" class="Function">∣push</a> <a id="3953" href="LeibnizConstruction.Fam.html#3953" class="Bound">x</a> <a id="3955" href="Prelude.html#1563" class="Function">↦</a> <a id="3957" class="Symbol">λ</a> <a id="3959" href="LeibnizConstruction.Fam.html#3959" class="Bound">_</a> <a id="3961" class="Symbol">→</a> <a id="3963" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3967" class="Symbol">)})))</a>
<a id="3973" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a> <a id="3999" class="Symbol">.</a><a id="4000" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="4009" href="LeibnizConstruction.Fam.html#4009" class="Bound">c</a> <a id="4011" class="Symbol">.</a><a id="4012" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4016" class="Symbol">.</a><a id="4017" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4021" href="LeibnizConstruction.Fam.html#4021" class="Bound">F</a> <a id="4023" href="LeibnizConstruction.Fam.html#4023" class="Bound">G</a> <a id="4025" class="Symbol">=</a>
  <a id="4029" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="4036" class="Symbol">(</a><a id="4037" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4042" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4052" class="Symbol">(λ</a> <a id="4055" class="Symbol">{(</a><a id="4057" href="LeibnizConstruction.Fam.html#4057" class="Bound">x</a> <a id="4059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4061" href="LeibnizConstruction.Fam.html#4061" class="Bound">a</a><a id="4062" class="Symbol">)</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
    <a id="4077" class="Symbol">(</a><a id="4078" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="4087" href="LeibnizConstruction.Fam.html#4087" class="Bound">x</a> <a id="4089" href="Prelude.html#1563" class="Function">↦</a> <a id="4091" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4096" href="Prelude.html#1563" class="Function">∣inr</a> <a id="4101" href="LeibnizConstruction.Fam.html#4101" class="Bound">x</a> <a id="4103" href="Prelude.html#1563" class="Function">↦</a> <a id="4105" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4110" href="Prelude.html#1563" class="Function">∣push</a> <a id="4116" href="LeibnizConstruction.Fam.html#4116" class="Bound">x</a> <a id="4118" href="Prelude.html#1563" class="Function">↦</a> <a id="4120" class="Symbol">λ</a> <a id="4122" href="LeibnizConstruction.Fam.html#4122" class="Bound">_</a> <a id="4124" class="Symbol">→</a> <a id="4126" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="4130" class="Symbol">)})))</a>

<a id="4137" class="Comment">-- associativity</a>
<a id="assoc⊠ᶠ"></a><a id="4154" href="LeibnizConstruction.Fam.html#4154" class="Function">assoc⊠ᶠ</a> <a id="4162" class="Symbol">:</a> <a id="4164" class="Symbol">∀</a> <a id="4166" class="Symbol">{</a><a id="4167" href="LeibnizConstruction.Fam.html#4167" class="Bound">ℓ₃</a><a id="4169" class="Symbol">}</a> <a id="4171" class="Symbol">(</a><a id="4172" href="LeibnizConstruction.Fam.html#4172" class="Bound">f</a> <a id="4174" class="Symbol">:</a> <a id="4176" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="4180" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a><a id="4182" class="Symbol">)</a> <a id="4184" class="Symbol">(</a><a id="4185" href="LeibnizConstruction.Fam.html#4185" class="Bound">g</a> <a id="4187" class="Symbol">:</a> <a id="4189" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="4193" href="LeibnizConstruction.Fam.html#676" class="Generalizable">ℓ₂</a><a id="4195" class="Symbol">)</a> <a id="4197" class="Symbol">(</a><a id="4198" href="LeibnizConstruction.Fam.html#4198" class="Bound">h</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="4206" href="LeibnizConstruction.Fam.html#4167" class="Bound">ℓ₃</a><a id="4208" class="Symbol">)</a>
  <a id="4212" class="Symbol">→</a> <a id="4214" class="Symbol">((</a><a id="4216" href="LeibnizConstruction.Fam.html#4172" class="Bound">f</a> <a id="4218" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4221" href="LeibnizConstruction.Fam.html#4185" class="Bound">g</a><a id="4222" class="Symbol">)</a> <a id="4224" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4227" href="LeibnizConstruction.Fam.html#4198" class="Bound">h</a><a id="4228" class="Symbol">)</a> <a id="4230" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="4235" class="Symbol">(</a><a id="4236" href="LeibnizConstruction.Fam.html#4172" class="Bound">f</a> <a id="4238" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4241" class="Symbol">(</a><a id="4242" href="LeibnizConstruction.Fam.html#4185" class="Bound">g</a> <a id="4244" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4247" href="LeibnizConstruction.Fam.html#4198" class="Bound">h</a><a id="4248" class="Symbol">))</a>
<a id="4251" href="LeibnizConstruction.Fam.html#4154" class="Function">assoc⊠ᶠ</a> <a id="4259" class="Symbol">(</a><a id="4260" href="LeibnizConstruction.Fam.html#4260" class="Bound">A</a> <a id="4262" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4264" href="LeibnizConstruction.Fam.html#4264" class="Bound">B</a><a id="4265" class="Symbol">)</a> <a id="4267" class="Symbol">(</a><a id="4268" href="LeibnizConstruction.Fam.html#4268" class="Bound">X</a> <a id="4270" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4272" href="LeibnizConstruction.Fam.html#4272" class="Bound">Y</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Symbol">(</a><a id="4276" href="LeibnizConstruction.Fam.html#4276" class="Bound">P</a> <a id="4278" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4280" href="LeibnizConstruction.Fam.html#4280" class="Bound">Q</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Symbol">.</a><a id="4284" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="Cubical.Data.Sigma.Properties.html#5900" class="Function">Σ-assoc-≃</a>
<a id="4300" href="LeibnizConstruction.Fam.html#4154" class="Function">assoc⊠ᶠ</a> <a id="4308" class="Symbol">(</a><a id="4309" href="LeibnizConstruction.Fam.html#4309" class="Bound">A</a> <a id="4311" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4313" href="LeibnizConstruction.Fam.html#4313" class="Bound">B</a><a id="4314" class="Symbol">)</a> <a id="4316" class="Symbol">(</a><a id="4317" href="LeibnizConstruction.Fam.html#4317" class="Bound">X</a> <a id="4319" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4321" href="LeibnizConstruction.Fam.html#4321" class="Bound">Y</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">(</a><a id="4325" href="LeibnizConstruction.Fam.html#4325" class="Bound">P</a> <a id="4327" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4329" href="LeibnizConstruction.Fam.html#4329" class="Bound">Q</a><a id="4330" class="Symbol">)</a> <a id="4332" class="Symbol">.</a><a id="4333" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4337" class="Symbol">_</a> <a id="4339" class="Symbol">=</a>
  <a id="4343" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4364" href="Prelude.html#5951" class="Function">joinAssocIso</a><a id="4376" class="Symbol">)</a>

<a id="4379" class="Comment">-- Formula describing the interaction between ⊠ᶠ and ⋔ᶠ</a>
<a id="Iso-[[⊠ᶠ]-⋔ᶠ]-[⋔ᶠ-[⋔ᶠ]]"></a><a id="4435" href="LeibnizConstruction.Fam.html#4435" class="Function">Iso-[[⊠ᶠ]-⋔ᶠ]-[⋔ᶠ-[⋔ᶠ]]</a> <a id="4459" class="Symbol">:</a> <a id="4461" class="Symbol">(</a><a id="4462" href="LeibnizConstruction.Fam.html#4462" class="Bound">A</a> <a id="4464" href="LeibnizConstruction.Fam.html#4464" class="Bound">B</a> <a id="4466" href="LeibnizConstruction.Fam.html#4466" class="Bound">C</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="4474" href="LeibnizConstruction.Fam.html#673" class="Generalizable">ℓ₁</a><a id="4476" class="Symbol">)</a> <a id="4478" class="Symbol">→</a> <a id="4480" class="Symbol">((</a><a id="4482" href="LeibnizConstruction.Fam.html#4462" class="Bound">A</a> <a id="4484" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4487" href="LeibnizConstruction.Fam.html#4464" class="Bound">B</a><a id="4488" class="Symbol">)</a> <a id="4490" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="4493" href="LeibnizConstruction.Fam.html#4466" class="Bound">C</a><a id="4494" class="Symbol">)</a> <a id="4496" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="4501" class="Symbol">(</a><a id="4502" href="LeibnizConstruction.Fam.html#4462" class="Bound">A</a> <a id="4504" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="4507" class="Symbol">(</a><a id="4508" href="LeibnizConstruction.Fam.html#4464" class="Bound">B</a> <a id="4510" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="4513" href="LeibnizConstruction.Fam.html#4466" class="Bound">C</a><a id="4514" class="Symbol">))</a>
<a id="4517" href="LeibnizConstruction.Fam.html#4435" class="Function">Iso-[[⊠ᶠ]-⋔ᶠ]-[⋔ᶠ-[⋔ᶠ]]</a> <a id="4541" class="Symbol">(</a><a id="4542" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="4544" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4546" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a><a id="4547" class="Symbol">)</a> <a id="4549" class="Symbol">(</a><a id="4550" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a> <a id="4552" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4554" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a><a id="4555" class="Symbol">)</a> <a id="4557" class="Symbol">(</a><a id="4558" href="LeibnizConstruction.Fam.html#4558" class="Bound">C</a> <a id="4560" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4562" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a><a id="4563" class="Symbol">)</a> <a id="4565" class="Symbol">=</a>
  <a id="4569" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4580" href="LeibnizConstruction.Fam.html#4709" class="Function">fstIso</a> <a id="4587" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4589" href="LeibnizConstruction.Fam.html#5868" class="Function">sndIso</a>
  <a id="4598" class="Keyword">where</a>
  <a id="4606" class="Comment">-- This iso can be done by shuffling Σ&#39;s and Π&#39;s but it&#39;s quicker to</a>
  <a id="4677" class="Comment">-- just define it directly...</a>
  <a id="4709" href="LeibnizConstruction.Fam.html#4709" class="Function">fstIso</a> <a id="4716" class="Symbol">:</a> <a id="4718" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="4722" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="4727" class="Symbol">(</a><a id="4728" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="4730" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4732" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a><a id="4733" class="Symbol">)</a> <a id="4735" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4738" class="Symbol">(</a><a id="4739" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a> <a id="4741" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4743" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a><a id="4744" class="Symbol">)</a> <a id="4746" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="4748" class="Symbol">(</a><a id="4749" href="LeibnizConstruction.Fam.html#4558" class="Bound">C</a> <a id="4751" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4753" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a><a id="4754" class="Symbol">)</a> <a id="4756" href="Categories.Fam.html#954" class="Function Operator">]</a>
               <a id="4773" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="4778" class="Symbol">(</a><a id="4779" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="4781" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4783" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a><a id="4784" class="Symbol">)</a> <a id="4786" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="4788" class="Symbol">(</a><a id="4789" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a> <a id="4791" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4793" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a><a id="4794" class="Symbol">)</a> <a id="4796" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="4799" class="Symbol">(</a><a id="4800" href="LeibnizConstruction.Fam.html#4558" class="Bound">C</a> <a id="4802" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4804" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a><a id="4805" class="Symbol">)</a> <a id="4807" href="Categories.Fam.html#954" class="Function Operator">]</a>
  <a id="4811" href="LeibnizConstruction.Fam.html#4709" class="Function">fstIso</a> <a id="4818" class="Symbol">.</a><a id="4819" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="4823" class="Symbol">(</a><a id="4824" href="LeibnizConstruction.Fam.html#4824" class="Bound">f</a> <a id="4826" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4828" href="LeibnizConstruction.Fam.html#4828" class="Bound">p</a><a id="4829" class="Symbol">)</a> <a id="4831" class="Symbol">=</a>
      <a id="4839" class="Symbol">(λ</a> <a id="4842" href="LeibnizConstruction.Fam.html#4842" class="Bound">a</a> <a id="4844" class="Symbol">→</a> <a id="4846" class="Symbol">(</a><a id="4847" href="LeibnizConstruction.Fam.html#4824" class="Bound">f</a> <a id="4849" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="4851" class="Symbol">(</a><a id="4852" href="LeibnizConstruction.Fam.html#4842" class="Bound">a</a> <a id="4854" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,_</a><a id="4856" class="Symbol">))</a>
            <a id="4871" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4873" class="Symbol">λ</a> <a id="4875" href="LeibnizConstruction.Fam.html#4875" class="Bound">b</a> <a id="4877" href="LeibnizConstruction.Fam.html#4877" class="Bound">y</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="LeibnizConstruction.Fam.html#4828" class="Bound">p</a> <a id="4883" class="Symbol">(</a><a id="4884" href="LeibnizConstruction.Fam.html#4842" class="Bound">a</a> <a id="4886" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4888" href="LeibnizConstruction.Fam.html#4875" class="Bound">b</a><a id="4889" class="Symbol">)</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4896" href="LeibnizConstruction.Fam.html#4877" class="Bound">y</a><a id="4897" class="Symbol">))</a>
     <a id="4905" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4907" class="Symbol">λ</a> <a id="4909" href="LeibnizConstruction.Fam.html#4909" class="Bound">a</a> <a id="4911" href="LeibnizConstruction.Fam.html#4911" class="Bound">b</a> <a id="4913" href="LeibnizConstruction.Fam.html#4913" class="Bound">x</a> <a id="4915" class="Symbol">→</a> <a id="4917" class="Symbol">(</a><a id="4918" href="LeibnizConstruction.Fam.html#4828" class="Bound">p</a> <a id="4920" class="Symbol">(</a><a id="4921" href="LeibnizConstruction.Fam.html#4909" class="Bound">a</a> <a id="4923" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4925" href="LeibnizConstruction.Fam.html#4913" class="Bound">x</a><a id="4926" class="Symbol">)</a> <a id="4928" class="Symbol">(</a><a id="4929" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4933" href="LeibnizConstruction.Fam.html#4911" class="Bound">b</a><a id="4934" class="Symbol">))</a>
                <a id="4953" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4955" class="Symbol">λ</a> <a id="4957" href="LeibnizConstruction.Fam.html#4957" class="Bound">y</a> <a id="4959" class="Symbol">→</a> <a id="4961" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4966" class="Symbol">(</a><a id="4967" href="LeibnizConstruction.Fam.html#4828" class="Bound">p</a> <a id="4969" class="Symbol">(</a><a id="4970" href="LeibnizConstruction.Fam.html#4909" class="Bound">a</a> <a id="4972" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4974" href="LeibnizConstruction.Fam.html#4913" class="Bound">x</a><a id="4975" class="Symbol">))</a> <a id="4978" class="Symbol">(</a><a id="4979" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4983" class="Symbol">(</a><a id="4984" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4989" class="Symbol">(</a><a id="4990" href="LeibnizConstruction.Fam.html#4911" class="Bound">b</a> <a id="4992" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4994" href="LeibnizConstruction.Fam.html#4957" class="Bound">y</a><a id="4995" class="Symbol">)))</a>
  <a id="5001" href="LeibnizConstruction.Fam.html#4709" class="Function">fstIso</a> <a id="5008" class="Symbol">.</a><a id="5009" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="5013" class="Symbol">(</a><a id="5014" href="LeibnizConstruction.Fam.html#5014" class="Bound">f</a> <a id="5016" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5018" href="LeibnizConstruction.Fam.html#5018" class="Bound">p</a><a id="5019" class="Symbol">)</a> <a id="5021" class="Symbol">=</a>
     <a id="5028" class="Symbol">(λ</a> <a id="5031" class="Symbol">{(</a><a id="5033" href="LeibnizConstruction.Fam.html#5033" class="Bound">a</a> <a id="5035" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5037" href="LeibnizConstruction.Fam.html#5037" class="Bound">x</a><a id="5038" class="Symbol">)</a> <a id="5040" class="Symbol">→</a> <a id="5042" href="LeibnizConstruction.Fam.html#5014" class="Bound">f</a> <a id="5044" href="LeibnizConstruction.Fam.html#5033" class="Bound">a</a> <a id="5046" class="Symbol">.</a><a id="5047" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5051" href="LeibnizConstruction.Fam.html#5037" class="Bound">x</a><a id="5052" class="Symbol">})</a>
    <a id="5059" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5061" class="Symbol">λ</a> <a id="5063" class="Symbol">{(</a><a id="5065" href="LeibnizConstruction.Fam.html#5065" class="Bound">a</a> <a id="5067" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5069" href="LeibnizConstruction.Fam.html#5069" class="Bound">x</a><a id="5070" class="Symbol">)</a> <a id="5072" class="Symbol">→</a> <a id="5074" href="Prelude.html#1323" class="Function">rec∣inl</a> <a id="5082" href="LeibnizConstruction.Fam.html#5082" class="Bound">w</a> <a id="5084" href="Prelude.html#1323" class="Function">↦</a> <a id="5086" href="LeibnizConstruction.Fam.html#5018" class="Bound">p</a> <a id="5088" href="LeibnizConstruction.Fam.html#5065" class="Bound">a</a> <a id="5090" href="LeibnizConstruction.Fam.html#5082" class="Bound">w</a> <a id="5092" href="LeibnizConstruction.Fam.html#5069" class="Bound">x</a> <a id="5094" class="Symbol">.</a><a id="5095" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
                       <a id="5122" href="Prelude.html#1323" class="Function">∣inr</a> <a id="5127" href="LeibnizConstruction.Fam.html#5127" class="Bound">w</a> <a id="5129" href="Prelude.html#1323" class="Function">↦</a> <a id="5131" href="LeibnizConstruction.Fam.html#5014" class="Bound">f</a> <a id="5133" href="LeibnizConstruction.Fam.html#5065" class="Bound">a</a> <a id="5135" class="Symbol">.</a><a id="5136" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5140" href="LeibnizConstruction.Fam.html#5069" class="Bound">x</a> <a id="5142" href="LeibnizConstruction.Fam.html#5127" class="Bound">w</a>
                       <a id="5167" href="Prelude.html#1323" class="Function">∣push</a> <a id="5173" href="LeibnizConstruction.Fam.html#5173" class="Bound">w</a> <a id="5175" href="Prelude.html#1323" class="Function">↦</a> <a id="5177" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5181" class="Symbol">(</a><a id="5182" href="LeibnizConstruction.Fam.html#5018" class="Bound">p</a> <a id="5184" href="LeibnizConstruction.Fam.html#5065" class="Bound">a</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5191" href="LeibnizConstruction.Fam.html#5173" class="Bound">w</a><a id="5192" class="Symbol">)</a> <a id="5194" href="LeibnizConstruction.Fam.html#5069" class="Bound">x</a> <a id="5196" class="Symbol">.</a><a id="5197" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5206" href="LeibnizConstruction.Fam.html#5173" class="Bound">w</a><a id="5207" class="Symbol">))}</a>
  <a id="5213" href="LeibnizConstruction.Fam.html#4709" class="Function">fstIso</a> <a id="5220" class="Symbol">.</a><a id="5221" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="5225" class="Symbol">_</a> <a id="5227" class="Symbol">=</a> <a id="5229" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="5236" href="LeibnizConstruction.Fam.html#4709" class="Function">fstIso</a> <a id="5243" class="Symbol">.</a><a id="5244" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="5248" class="Symbol">(</a><a id="5249" href="LeibnizConstruction.Fam.html#5249" class="Bound">f</a> <a id="5251" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5253" href="LeibnizConstruction.Fam.html#5253" class="Bound">p</a><a id="5254" class="Symbol">)</a> <a id="5256" class="Symbol">=</a> <a id="5258" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="5275" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5277" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5284" class="Symbol">λ</a> <a id="5286" class="Symbol">{(</a><a id="5288" href="LeibnizConstruction.Fam.html#5288" class="Bound">a</a> <a id="5290" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5292" href="LeibnizConstruction.Fam.html#5292" class="Bound">x</a><a id="5293" class="Symbol">)</a> <a id="5295" class="Symbol">→</a>
      <a id="5303" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="5310" class="Symbol">(</a><a id="5311" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="5320" href="LeibnizConstruction.Fam.html#5320" class="Bound">w</a> <a id="5322" href="Prelude.html#1563" class="Function">↦</a> <a id="5324" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="5348" href="Prelude.html#1563" class="Function">∣inr</a> <a id="5353" href="LeibnizConstruction.Fam.html#5353" class="Bound">w</a> <a id="5355" href="Prelude.html#1563" class="Function">↦</a> <a id="5357" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                   <a id="5381" href="Prelude.html#1563" class="Function">∣push</a> <a id="5387" href="LeibnizConstruction.Fam.html#5387" class="Bound">w</a> <a id="5389" href="Prelude.html#1563" class="Function">↦</a> <a id="5391" class="Symbol">λ</a> <a id="5393" href="LeibnizConstruction.Fam.html#5393" class="Bound">i</a> <a id="5395" href="LeibnizConstruction.Fam.html#5395" class="Bound">_</a> <a id="5397" class="Symbol">→</a> <a id="5399" href="LeibnizConstruction.Fam.html#5253" class="Bound">p</a> <a id="5401" class="Symbol">_</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5409" href="LeibnizConstruction.Fam.html#5387" class="Bound">w</a> <a id="5411" href="LeibnizConstruction.Fam.html#5393" class="Bound">i</a><a id="5412" class="Symbol">))})</a>

  <a id="5420" class="Comment">-- abbreviations</a>
  <a id="5439" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="5441" class="Symbol">:</a> <a id="5443" class="Symbol">(</a><a id="5444" href="LeibnizConstruction.Fam.html#5444" class="Bound">fp</a> <a id="5447" class="Symbol">:</a> <a id="5449" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="5454" class="Symbol">((</a><a id="5456" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="5458" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5460" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a><a id="5461" class="Symbol">)</a> <a id="5463" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="5466" class="Symbol">(</a><a id="5467" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a> <a id="5469" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5471" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a><a id="5472" class="Symbol">))</a> <a id="5475" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="5477" class="Symbol">(</a><a id="5478" href="LeibnizConstruction.Fam.html#4558" class="Bound">C</a> <a id="5480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5482" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a><a id="5483" class="Symbol">)</a> <a id="5485" href="Categories.Fam.html#954" class="Function Operator">]</a><a id="5486" class="Symbol">)</a> <a id="5488" class="Symbol">(</a><a id="5489" href="LeibnizConstruction.Fam.html#5489" class="Bound">a</a> <a id="5491" class="Symbol">:</a> <a id="5493" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="5494" class="Symbol">)</a>
    <a id="5500" class="Symbol">→</a> <a id="5502" class="Symbol">(</a><a id="5503" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="5505" href="LeibnizConstruction.Fam.html#5489" class="Bound">a</a> <a id="5507" class="Symbol">→</a> <a id="5509" class="Symbol">(</a><a id="5510" href="LeibnizConstruction.Fam.html#5510" class="Bound">x</a> <a id="5512" class="Symbol">:</a> <a id="5514" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="5515" class="Symbol">)</a> <a id="5517" class="Symbol">→</a> <a id="5519" href="Prelude.html#2020" class="Function">Const</a> <a id="5525" class="Symbol">(</a><a id="5526" href="LeibnizConstruction.Fam.html#5444" class="Bound">fp</a> <a id="5529" class="Symbol">.</a><a id="5530" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5534" class="Symbol">(</a><a id="5535" href="LeibnizConstruction.Fam.html#5489" class="Bound">a</a> <a id="5537" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5539" href="LeibnizConstruction.Fam.html#5510" class="Bound">x</a><a id="5540" class="Symbol">)</a> <a id="5542" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5544" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="5547" class="Symbol">))</a>
  <a id="5552" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="5554" class="Symbol">(</a><a id="5555" href="LeibnizConstruction.Fam.html#5555" class="Bound">f</a> <a id="5557" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5559" href="LeibnizConstruction.Fam.html#5559" class="Bound">p</a><a id="5560" class="Symbol">)</a> <a id="5562" href="LeibnizConstruction.Fam.html#5562" class="Bound">a</a> <a id="5564" href="LeibnizConstruction.Fam.html#5564" class="Bound">b</a> <a id="5566" href="LeibnizConstruction.Fam.html#5566" class="Bound">x</a> <a id="5568" class="Symbol">.</a><a id="5569" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5573" class="Symbol">=</a> <a id="5575" href="LeibnizConstruction.Fam.html#5559" class="Bound">p</a> <a id="5577" class="Symbol">(</a><a id="5578" href="LeibnizConstruction.Fam.html#5562" class="Bound">a</a> <a id="5580" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5582" href="LeibnizConstruction.Fam.html#5566" class="Bound">x</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">(</a><a id="5586" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5590" href="LeibnizConstruction.Fam.html#5564" class="Bound">b</a><a id="5591" class="Symbol">)</a>
  <a id="5595" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="5597" class="Symbol">(</a><a id="5598" href="LeibnizConstruction.Fam.html#5598" class="Bound">f</a> <a id="5600" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5602" href="LeibnizConstruction.Fam.html#5602" class="Bound">p</a><a id="5603" class="Symbol">)</a> <a id="5605" href="LeibnizConstruction.Fam.html#5605" class="Bound">a</a> <a id="5607" href="LeibnizConstruction.Fam.html#5607" class="Bound">b</a> <a id="5609" href="LeibnizConstruction.Fam.html#5609" class="Bound">x</a> <a id="5611" class="Symbol">.</a><a id="5612" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5616" href="LeibnizConstruction.Fam.html#5616" class="Bound">y</a> <a id="5618" class="Symbol">=</a> <a id="5620" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5625" class="Symbol">(</a><a id="5626" href="LeibnizConstruction.Fam.html#5602" class="Bound">p</a> <a id="5628" class="Symbol">(</a><a id="5629" href="LeibnizConstruction.Fam.html#5605" class="Bound">a</a> <a id="5631" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5633" href="LeibnizConstruction.Fam.html#5609" class="Bound">x</a><a id="5634" class="Symbol">))</a> <a id="5637" class="Symbol">(</a><a id="5638" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5642" class="Symbol">(</a><a id="5643" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5648" class="Symbol">(</a><a id="5649" href="LeibnizConstruction.Fam.html#5607" class="Bound">b</a> <a id="5651" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5653" href="LeibnizConstruction.Fam.html#5616" class="Bound">y</a><a id="5654" class="Symbol">)))</a>

  <a id="5661" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="5663" class="Symbol">:</a> <a id="5665" class="Symbol">(</a><a id="5666" href="LeibnizConstruction.Fam.html#5666" class="Bound">fp</a> <a id="5669" class="Symbol">:</a> <a id="5671" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="5676" class="Symbol">((</a><a id="5678" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="5680" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5682" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a><a id="5683" class="Symbol">)</a> <a id="5685" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="5688" class="Symbol">(</a><a id="5689" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a> <a id="5691" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5693" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a><a id="5694" class="Symbol">))</a> <a id="5697" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="5699" class="Symbol">(</a><a id="5700" href="LeibnizConstruction.Fam.html#4558" class="Bound">C</a> <a id="5702" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5704" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a><a id="5705" class="Symbol">)</a> <a id="5707" href="Categories.Fam.html#954" class="Function Operator">]</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">(</a><a id="5711" href="LeibnizConstruction.Fam.html#5711" class="Bound">ax</a> <a id="5714" class="Symbol">:</a> <a id="5716" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="5718" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5720" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="5721" class="Symbol">)</a>
    <a id="5727" class="Symbol">→</a> <a id="5729" class="Symbol">(</a><a id="5730" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="5732" class="Symbol">(</a><a id="5733" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5737" href="LeibnizConstruction.Fam.html#5711" class="Bound">ax</a><a id="5739" class="Symbol">)</a> <a id="5741" class="Symbol">→</a> <a id="5743" href="Prelude.html#2020" class="Function">Const</a> <a id="5749" class="Symbol">(</a><a id="5750" href="LeibnizConstruction.Fam.html#5666" class="Bound">fp</a> <a id="5753" class="Symbol">.</a><a id="5754" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5758" href="LeibnizConstruction.Fam.html#5711" class="Bound">ax</a> <a id="5761" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="5763" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="5766" class="Symbol">))</a>
  <a id="5771" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="5773" class="Symbol">(</a><a id="5774" href="LeibnizConstruction.Fam.html#5774" class="Bound">f</a> <a id="5776" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5778" href="LeibnizConstruction.Fam.html#5778" class="Bound">p</a><a id="5779" class="Symbol">)</a> <a id="5781" href="LeibnizConstruction.Fam.html#5781" class="Bound">ax</a> <a id="5784" href="LeibnizConstruction.Fam.html#5784" class="Bound">b</a> <a id="5786" class="Symbol">.</a><a id="5787" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5791" class="Symbol">=</a> <a id="5793" href="LeibnizConstruction.Fam.html#5778" class="Bound">p</a> <a id="5795" href="LeibnizConstruction.Fam.html#5781" class="Bound">ax</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5803" href="LeibnizConstruction.Fam.html#5784" class="Bound">b</a><a id="5804" class="Symbol">)</a>
  <a id="5808" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="5810" class="Symbol">(</a><a id="5811" href="LeibnizConstruction.Fam.html#5811" class="Bound">f</a> <a id="5813" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5815" href="LeibnizConstruction.Fam.html#5815" class="Bound">p</a><a id="5816" class="Symbol">)</a> <a id="5818" href="LeibnizConstruction.Fam.html#5818" class="Bound">ax</a> <a id="5821" href="LeibnizConstruction.Fam.html#5821" class="Bound">b</a> <a id="5823" class="Symbol">.</a><a id="5824" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5828" href="LeibnizConstruction.Fam.html#5828" class="Bound">y</a> <a id="5830" class="Symbol">=</a> <a id="5832" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5837" class="Symbol">(</a><a id="5838" href="LeibnizConstruction.Fam.html#5815" class="Bound">p</a> <a id="5840" href="LeibnizConstruction.Fam.html#5818" class="Bound">ax</a><a id="5842" class="Symbol">)</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5849" class="Symbol">(</a><a id="5850" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5855" class="Symbol">(</a><a id="5856" href="LeibnizConstruction.Fam.html#5821" class="Bound">b</a> <a id="5858" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5860" href="LeibnizConstruction.Fam.html#5828" class="Bound">y</a><a id="5861" class="Symbol">)))</a>

  <a id="5868" href="LeibnizConstruction.Fam.html#5868" class="Function">sndIso</a> <a id="5875" class="Symbol">:</a> <a id="5877" class="Symbol">(</a><a id="5878" href="LeibnizConstruction.Fam.html#5878" class="Bound">fp</a> <a id="5881" class="Symbol">:</a> <a id="5883" href="Categories.Fam.html#954" class="Function Operator">Fam[</a> <a id="5888" class="Symbol">((</a><a id="5890" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="5892" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5894" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a><a id="5895" class="Symbol">)</a> <a id="5897" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="5900" class="Symbol">(</a><a id="5901" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a> <a id="5903" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5905" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a><a id="5906" class="Symbol">))</a> <a id="5909" href="Categories.Fam.html#954" class="Function Operator">,</a> <a id="5911" class="Symbol">(</a><a id="5912" href="LeibnizConstruction.Fam.html#4558" class="Bound">C</a> <a id="5914" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5916" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a><a id="5917" class="Symbol">)</a> <a id="5919" href="Categories.Fam.html#954" class="Function Operator">]</a><a id="5920" class="Symbol">)</a> <a id="5922" class="Symbol">→</a>
      <a id="5930" class="Symbol">((</a><a id="5932" href="LeibnizConstruction.Fam.html#5932" class="Bound">ax</a> <a id="5935" class="Symbol">:</a> <a id="5937" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="5939" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5941" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="5942" class="Symbol">)</a> <a id="5944" class="Symbol">→</a> <a id="5946" href="Prelude.html#2020" class="Function">Const</a> <a id="5952" class="Symbol">(</a><a id="5953" href="LeibnizConstruction.Fam.html#5878" class="Bound">fp</a> <a id="5956" class="Symbol">.</a><a id="5957" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5961" href="LeibnizConstruction.Fam.html#5932" class="Bound">ax</a><a id="5963" class="Symbol">))</a>
    <a id="5970" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5972" class="Symbol">((</a><a id="5974" href="LeibnizConstruction.Fam.html#5974" class="Bound">a</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="5979" class="Symbol">)</a> <a id="5981" class="Symbol">→</a> <a id="5983" href="Prelude.html#2020" class="Function">Const</a> <a id="5989" class="Symbol">(</a><a id="5990" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="5992" href="LeibnizConstruction.Fam.html#5878" class="Bound">fp</a> <a id="5995" href="LeibnizConstruction.Fam.html#5974" class="Bound">a</a><a id="5996" class="Symbol">))</a>
  <a id="6001" href="LeibnizConstruction.Fam.html#5868" class="Function">sndIso</a> <a id="6008" class="Symbol">(</a><a id="6009" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6011" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6013" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="6014" class="Symbol">)</a> <a id="6016" class="Symbol">=</a>
    <a id="6022" class="Symbol">((</a><a id="6024" href="LeibnizConstruction.Fam.html#6024" class="Bound">ax</a> <a id="6027" class="Symbol">:</a> <a id="6029" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="6031" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6033" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="6034" class="Symbol">)</a> <a id="6036" class="Symbol">→</a> <a id="6038" href="Prelude.html#2020" class="Function">Const</a> <a id="6044" class="Symbol">(</a><a id="6045" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="6047" href="LeibnizConstruction.Fam.html#6024" class="Bound">ax</a><a id="6049" class="Symbol">))</a>           <a id="6062" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="6065" href="Prelude.html#10262" class="Function">codomainEquivDep</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="6091" href="LeibnizConstruction.Fam.html#6215" class="Function">codomEquiv</a><a id="6101" class="Symbol">)</a> <a id="6103" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="6109" class="Symbol">((</a><a id="6111" href="LeibnizConstruction.Fam.html#6111" class="Bound">ax</a> <a id="6114" class="Symbol">:</a> <a id="6116" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="6118" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6120" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="6121" class="Symbol">)</a> <a id="6123" class="Symbol">→</a> <a id="6125" href="Prelude.html#2020" class="Function">Const</a> <a id="6131" class="Symbol">(</a><a id="6132" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="6134" class="Symbol">(</a><a id="6135" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6137" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6139" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="6140" class="Symbol">)</a> <a id="6142" href="LeibnizConstruction.Fam.html#6111" class="Bound">ax</a><a id="6144" class="Symbol">))</a>   <a id="6149" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="6152" href="LeibnizConstruction.Fam.html#9012" class="Function">currying</a> <a id="6161" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
    <a id="6167" class="Symbol">((</a><a id="6169" href="LeibnizConstruction.Fam.html#6169" class="Bound">a</a> <a id="6171" class="Symbol">:</a> <a id="6173" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="6174" class="Symbol">)</a> <a id="6176" class="Symbol">→</a> <a id="6178" href="Prelude.html#2020" class="Function">Const</a> <a id="6184" class="Symbol">(</a><a id="6185" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="6187" class="Symbol">(</a><a id="6188" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6190" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6192" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="6193" class="Symbol">)</a> <a id="6195" href="LeibnizConstruction.Fam.html#6169" class="Bound">a</a><a id="6196" class="Symbol">))</a> <a id="6199" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
    <a id="6205" class="Keyword">where</a>
    <a id="6215" href="LeibnizConstruction.Fam.html#6215" class="Function">codomEquiv</a> <a id="6226" class="Symbol">:</a> <a id="6228" class="Symbol">(</a><a id="6229" href="LeibnizConstruction.Fam.html#6229" class="Bound">a</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="6234" class="Symbol">)</a> <a id="6236" class="Symbol">(</a><a id="6237" href="LeibnizConstruction.Fam.html#6237" class="Bound">x</a> <a id="6239" class="Symbol">:</a> <a id="6241" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="6242" class="Symbol">)</a> <a id="6244" class="Symbol">→</a> <a id="6246" href="Prelude.html#2020" class="Function">Const</a> <a id="6252" class="Symbol">(</a><a id="6253" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="6255" class="Symbol">(</a><a id="6256" href="LeibnizConstruction.Fam.html#6229" class="Bound">a</a> <a id="6258" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6260" href="LeibnizConstruction.Fam.html#6237" class="Bound">x</a><a id="6261" class="Symbol">))</a> <a id="6264" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6266" href="Prelude.html#2020" class="Function">Const</a> <a id="6272" class="Symbol">(</a><a id="6273" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="6275" class="Symbol">(</a><a id="6276" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6278" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6280" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="6281" class="Symbol">)</a> <a id="6283" class="Symbol">(</a><a id="6284" href="LeibnizConstruction.Fam.html#6229" class="Bound">a</a> <a id="6286" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6288" href="LeibnizConstruction.Fam.html#6237" class="Bound">x</a><a id="6289" class="Symbol">))</a>
    <a id="6296" href="LeibnizConstruction.Fam.html#6215" class="Function">codomEquiv</a> <a id="6307" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6309" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a> <a id="6311" class="Symbol">=</a>
      <a id="6319" href="Prelude.html#2020" class="Function">Const</a> <a id="6325" class="Symbol">(</a><a id="6326" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="6328" class="Symbol">(</a><a id="6329" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6331" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6333" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6334" class="Symbol">))</a>                                    <a id="6372" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="6375" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="6392" href="LeibnizConstruction.Fam.html#6617" class="Function">main</a> <a id="6397" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="6405" class="Symbol">(</a><a id="6406" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6409" href="LeibnizConstruction.Fam.html#6409" class="Bound">l</a> <a id="6411" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6413" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a> <a id="6415" class="Symbol">(</a><a id="6416" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6418" class="Symbol">(</a><a id="6419" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6421" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6423" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6424" class="Symbol">))</a> <a id="6427" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
        <a id="6437" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6440" href="LeibnizConstruction.Fam.html#6440" class="Bound">r</a> <a id="6442" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6444" class="Symbol">((</a><a id="6446" href="LeibnizConstruction.Fam.html#6446" class="Bound">y</a> <a id="6448" class="Symbol">:</a> <a id="6450" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="6452" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6453" class="Symbol">)</a> <a id="6455" class="Symbol">→</a> <a id="6457" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="6459" class="Symbol">(</a><a id="6460" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6462" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6464" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6465" class="Symbol">)</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6472" href="LeibnizConstruction.Fam.html#6446" class="Bound">y</a><a id="6473" class="Symbol">)</a> <a id="6475" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6477" href="LeibnizConstruction.Fam.html#6409" class="Bound">l</a><a id="6478" class="Symbol">)</a> <a id="6480" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="6492" class="Symbol">((</a><a id="6494" href="LeibnizConstruction.Fam.html#6494" class="Bound">b</a> <a id="6496" class="Symbol">:</a> <a id="6498" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="6500" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="6501" class="Symbol">)</a> <a id="6503" class="Symbol">→</a> <a id="6505" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="6507" class="Symbol">(</a><a id="6508" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6510" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6512" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="6513" class="Symbol">)</a> <a id="6515" class="Symbol">(</a><a id="6516" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6518" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6520" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6521" class="Symbol">)</a> <a id="6523" href="LeibnizConstruction.Fam.html#6494" class="Bound">b</a> <a id="6525" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6527" class="Symbol">(</a><a id="6528" href="LeibnizConstruction.Fam.html#6409" class="Bound">l</a> <a id="6530" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6532" href="LeibnizConstruction.Fam.html#6440" class="Bound">r</a><a id="6533" class="Symbol">)))</a>     <a id="6541" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="6544" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="6553" href="Cubical.Data.Sigma.Properties.html#5900" class="Function">Σ-assoc-≃</a> <a id="6563" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="6571" href="Prelude.html#2020" class="Function">Const</a> <a id="6577" class="Symbol">(</a><a id="6578" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="6580" class="Symbol">(</a><a id="6581" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6583" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6585" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="6586" class="Symbol">)</a> <a id="6588" class="Symbol">(</a><a id="6589" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6591" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6593" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6594" class="Symbol">))</a> <a id="6597" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
      <a id="6605" class="Keyword">where</a>
      <a id="6617" href="LeibnizConstruction.Fam.html#6617" class="Function">main</a> <a id="6622" class="Symbol">:</a> <a id="6624" class="Symbol">(</a><a id="6625" href="LeibnizConstruction.Fam.html#6625" class="Bound">l</a> <a id="6627" class="Symbol">:</a> <a id="6629" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a> <a id="6631" class="Symbol">(</a><a id="6632" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6634" class="Symbol">(</a><a id="6635" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6637" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6639" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6640" class="Symbol">)))</a> <a id="6644" class="Symbol">→</a> <a id="6646" class="Symbol">(((</a><a id="6649" href="LeibnizConstruction.Fam.html#6649" class="Bound">j</a> <a id="6651" class="Symbol">:</a> <a id="6653" href="LeibnizConstruction.Fam.html#643" class="Function">join</a> <a id="6658" class="Symbol">(</a><a id="6659" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="6661" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="6662" class="Symbol">)</a> <a id="6664" class="Symbol">(</a><a id="6665" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="6667" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6668" class="Symbol">))</a> <a id="6671" class="Symbol">→</a> <a id="6673" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="6675" class="Symbol">(</a><a id="6676" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6678" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6680" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6681" class="Symbol">)</a> <a id="6683" href="LeibnizConstruction.Fam.html#6649" class="Bound">j</a> <a id="6685" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6687" href="LeibnizConstruction.Fam.html#6625" class="Bound">l</a><a id="6688" class="Symbol">))</a>
                                  <a id="6725" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6731" href="LeibnizConstruction.Fam.html#6731" class="Bound">r</a> <a id="6733" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6735" class="Symbol">((</a><a id="6737" href="LeibnizConstruction.Fam.html#6737" class="Bound">y</a> <a id="6739" class="Symbol">:</a> <a id="6741" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="6743" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6744" class="Symbol">)</a> <a id="6746" class="Symbol">→</a> <a id="6748" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="6750" class="Symbol">(</a><a id="6751" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6753" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6755" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6756" class="Symbol">)</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6763" href="LeibnizConstruction.Fam.html#6737" class="Bound">y</a><a id="6764" class="Symbol">)</a> <a id="6766" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6768" href="LeibnizConstruction.Fam.html#6625" class="Bound">l</a><a id="6769" class="Symbol">)</a> <a id="6771" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                                      <a id="6811" class="Symbol">((</a><a id="6813" href="LeibnizConstruction.Fam.html#6813" class="Bound">b</a> <a id="6815" class="Symbol">:</a> <a id="6817" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="6819" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="6820" class="Symbol">)</a> <a id="6822" class="Symbol">→</a> <a id="6824" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="6826" class="Symbol">(</a><a id="6827" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="6829" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6831" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="6832" class="Symbol">)</a> <a id="6834" class="Symbol">(</a><a id="6835" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6837" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6839" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6840" class="Symbol">)</a> <a id="6842" href="LeibnizConstruction.Fam.html#6813" class="Bound">b</a> <a id="6844" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6846" class="Symbol">(</a><a id="6847" href="LeibnizConstruction.Fam.html#6625" class="Bound">l</a> <a id="6849" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6851" href="LeibnizConstruction.Fam.html#6731" class="Bound">r</a><a id="6852" class="Symbol">)))</a>
      <a id="6862" href="LeibnizConstruction.Fam.html#6617" class="Function">main</a> <a id="6867" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a> <a id="6869" class="Symbol">=</a>
        <a id="6879" class="Symbol">((</a><a id="6881" href="LeibnizConstruction.Fam.html#6881" class="Bound">j</a> <a id="6883" class="Symbol">:</a> <a id="6885" href="LeibnizConstruction.Fam.html#643" class="Function">join</a> <a id="6890" class="Symbol">(</a><a id="6891" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="6893" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="6894" class="Symbol">)</a> <a id="6896" class="Symbol">(</a><a id="6897" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="6899" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6900" class="Symbol">))</a> <a id="6903" class="Symbol">→</a> <a id="6905" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="6907" class="Symbol">(</a><a id="6908" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="6910" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6912" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="6913" class="Symbol">)</a> <a id="6915" href="LeibnizConstruction.Fam.html#6881" class="Bound">j</a> <a id="6917" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6919" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a><a id="6920" class="Symbol">)</a>                               <a id="6952" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="6955" href="Prelude.html#10770" class="Function">domEquivDep</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="6979" href="Prelude.html#8640" class="Function">joinCommIso</a><a id="6990" class="Symbol">)</a> <a id="6992" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="7002" class="Symbol">((</a><a id="7004" href="LeibnizConstruction.Fam.html#7004" class="Bound">j</a> <a id="7006" class="Symbol">:</a> <a id="7008" href="LeibnizConstruction.Fam.html#643" class="Function">join</a> <a id="7013" class="Symbol">(</a><a id="7014" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="7016" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7017" class="Symbol">)</a> <a id="7019" class="Symbol">(</a><a id="7020" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7022" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7023" class="Symbol">))</a> <a id="7026" class="Symbol">→</a> <a id="7028" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7030" class="Symbol">(</a><a id="7031" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7033" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7035" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7036" class="Symbol">)</a> <a id="7038" class="Symbol">(</a><a id="7039" href="Prelude.html#8356" class="Function">joinCommFun</a> <a id="7051" href="LeibnizConstruction.Fam.html#7004" class="Bound">j</a><a id="7052" class="Symbol">)</a> <a id="7054" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7056" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a><a id="7057" class="Symbol">)</a>                 <a id="7075" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="7078" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="7089" href="Prelude.html#8834" class="Function">characJoinElim</a> <a id="7104" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="7114" class="Symbol">(</a><a id="7115" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7118" href="LeibnizConstruction.Fam.html#7118" class="Bound">r</a> <a id="7120" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7122" class="Symbol">((</a><a id="7124" href="LeibnizConstruction.Fam.html#7124" class="Bound">y</a> <a id="7126" class="Symbol">:</a> <a id="7128" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="7130" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7131" class="Symbol">)</a> <a id="7133" class="Symbol">→</a> <a id="7135" class="Symbol">_)</a> <a id="7138" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="7140" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7143" href="LeibnizConstruction.Fam.html#7143" class="Bound">t</a> <a id="7145" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7147" class="Symbol">((</a><a id="7149" href="LeibnizConstruction.Fam.html#7149" class="Bound">b</a> <a id="7151" class="Symbol">:</a> <a id="7153" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7155" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7156" class="Symbol">)</a> <a id="7158" class="Symbol">→</a> <a id="7160" class="Symbol">_)</a> <a id="7163" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
         <a id="7174" class="Symbol">((</a><a id="7176" href="LeibnizConstruction.Fam.html#7176" class="Bound">y</a> <a id="7178" class="Symbol">:</a> <a id="7180" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="7182" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7183" class="Symbol">)</a> <a id="7185" class="Symbol">(</a><a id="7186" href="LeibnizConstruction.Fam.html#7186" class="Bound">b</a> <a id="7188" class="Symbol">:</a> <a id="7190" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7192" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7193" class="Symbol">)</a> <a id="7195" class="Symbol">→</a> <a id="7197" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7204" class="Symbol">_</a> <a id="7206" class="Symbol">_</a> <a id="7208" class="Symbol">_</a> <a id="7210" class="Symbol">_))</a>                                 <a id="7246" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="7249" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="7266" href="LeibnizConstruction.Fam.html#7733" class="Function">final</a> <a id="7272" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
        <a id="7282" class="Symbol">(</a><a id="7283" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7286" href="LeibnizConstruction.Fam.html#7286" class="Bound">r</a> <a id="7288" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7290" class="Symbol">((</a><a id="7292" href="LeibnizConstruction.Fam.html#7292" class="Bound">y</a> <a id="7294" class="Symbol">:</a> <a id="7296" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="7298" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7299" class="Symbol">)</a> <a id="7301" class="Symbol">→</a> <a id="7303" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7305" class="Symbol">(</a><a id="7306" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7308" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7310" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7311" class="Symbol">)</a> <a id="7313" class="Symbol">(</a><a id="7314" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7318" href="LeibnizConstruction.Fam.html#7292" class="Bound">y</a><a id="7319" class="Symbol">)</a> <a id="7321" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7323" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a><a id="7324" class="Symbol">)</a> <a id="7326" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
          <a id="7338" class="Symbol">((</a><a id="7340" href="LeibnizConstruction.Fam.html#7340" class="Bound">b</a> <a id="7342" class="Symbol">:</a> <a id="7344" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7346" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7347" class="Symbol">)</a> <a id="7349" class="Symbol">→</a> <a id="7351" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="7353" class="Symbol">(</a><a id="7354" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="7356" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7358" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="7359" class="Symbol">)</a> <a id="7361" class="Symbol">(</a><a id="7362" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7364" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7366" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7367" class="Symbol">)</a> <a id="7369" href="LeibnizConstruction.Fam.html#7340" class="Bound">b</a> <a id="7371" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7373" class="Symbol">(</a><a id="7374" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a> <a id="7376" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7378" href="LeibnizConstruction.Fam.html#7286" class="Bound">r</a><a id="7379" class="Symbol">)))</a> <a id="7383" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
          <a id="7395" class="Keyword">where</a>
          <a id="7411" href="LeibnizConstruction.Fam.html#7411" class="Function">flipEquiv</a> <a id="7421" class="Symbol">:</a> <a id="7423" class="Symbol">(</a><a id="7424" href="LeibnizConstruction.Fam.html#7424" class="Bound">b</a> <a id="7426" class="Symbol">:</a> <a id="7428" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7430" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7431" class="Symbol">)</a>  <a id="7434" class="Symbol">(</a><a id="7435" href="LeibnizConstruction.Fam.html#7435" class="Bound">y</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="7441" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7442" class="Symbol">)</a> <a id="7444" class="Symbol">(</a><a id="7445" href="LeibnizConstruction.Fam.html#7445" class="Bound">l</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="LeibnizConstruction.Fam.html#4562" class="Bound">D</a> <a id="7451" class="Symbol">(</a><a id="7452" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="7454" class="Symbol">(</a><a id="7455" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7457" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7459" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7460" class="Symbol">)))</a>
            <a id="7476" class="Symbol">(</a><a id="7477" href="LeibnizConstruction.Fam.html#7477" class="Bound">r</a> <a id="7479" class="Symbol">:</a> <a id="7481" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7483" class="Symbol">(</a><a id="7484" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7486" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7488" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7489" class="Symbol">)</a> <a id="7491" class="Symbol">(</a><a id="7492" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7496" href="LeibnizConstruction.Fam.html#7435" class="Bound">y</a><a id="7497" class="Symbol">)</a> <a id="7499" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7501" href="LeibnizConstruction.Fam.html#7445" class="Bound">l</a><a id="7502" class="Symbol">)</a> <a id="7504" class="Symbol">(</a><a id="7505" href="LeibnizConstruction.Fam.html#7505" class="Bound">t</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7511" class="Symbol">(</a><a id="7512" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7514" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7516" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7517" class="Symbol">)</a> <a id="7519" class="Symbol">(</a><a id="7520" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7524" href="LeibnizConstruction.Fam.html#7424" class="Bound">b</a><a id="7525" class="Symbol">)</a> <a id="7527" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7529" href="LeibnizConstruction.Fam.html#7445" class="Bound">l</a><a id="7530" class="Symbol">)</a>
            <a id="7544" class="Symbol">→</a> <a id="7546" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7553" href="LeibnizConstruction.Fam.html#7477" class="Bound">r</a> <a id="7555" href="LeibnizConstruction.Fam.html#7505" class="Bound">t</a> <a id="7557" class="Symbol">(λ</a> <a id="7560" href="LeibnizConstruction.Fam.html#7560" class="Bound">i</a> <a id="7562" class="Symbol">→</a> <a id="7564" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7566" class="Symbol">(</a><a id="7567" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7569" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7571" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7572" class="Symbol">)</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7580" class="Symbol">(</a><a id="7581" href="LeibnizConstruction.Fam.html#7424" class="Bound">b</a> <a id="7583" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7585" href="LeibnizConstruction.Fam.html#7435" class="Bound">y</a><a id="7586" class="Symbol">)</a> <a id="7588" class="Symbol">(</a><a id="7589" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7591" href="LeibnizConstruction.Fam.html#7560" class="Bound">i</a><a id="7592" class="Symbol">)))</a> <a id="7596" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
             <a id="7614" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7616" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7623" class="Symbol">(λ</a> <a id="7626" href="LeibnizConstruction.Fam.html#7626" class="Bound">i</a> <a id="7628" class="Symbol">→</a> <a id="7630" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7632" class="Symbol">(</a><a id="7633" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7635" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7637" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">(</a><a id="7641" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7646" class="Symbol">(</a><a id="7647" href="LeibnizConstruction.Fam.html#7424" class="Bound">b</a> <a id="7649" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7651" href="LeibnizConstruction.Fam.html#7435" class="Bound">y</a><a id="7652" class="Symbol">)</a> <a id="7654" class="Symbol">(</a><a id="7655" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7657" href="LeibnizConstruction.Fam.html#7626" class="Bound">i</a><a id="7658" class="Symbol">)))</a> <a id="7662" href="LeibnizConstruction.Fam.html#7477" class="Bound">r</a> <a id="7664" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="7669" href="LeibnizConstruction.Fam.html#7505" class="Bound">t</a>
          <a id="7681" href="LeibnizConstruction.Fam.html#7411" class="Function">flipEquiv</a> <a id="7691" href="LeibnizConstruction.Fam.html#7691" class="Bound">b</a> <a id="7693" href="LeibnizConstruction.Fam.html#7693" class="Bound">y</a> <a id="7695" class="Symbol">=</a> <a id="7697" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="7700" class="Symbol">λ</a> <a id="7702" href="LeibnizConstruction.Fam.html#7702" class="Bound">t</a> <a id="7704" class="Symbol">→</a> <a id="7706" href="Cubical.Foundations.Path.html#6649" class="Function">flipSquareEquiv</a>

          <a id="7733" href="LeibnizConstruction.Fam.html#7733" class="Function">final</a> <a id="7739" class="Symbol">:</a> <a id="7741" class="Symbol">(</a><a id="7742" href="LeibnizConstruction.Fam.html#7742" class="Bound">r</a> <a id="7744" class="Symbol">:</a> <a id="7746" class="Symbol">((</a><a id="7748" href="LeibnizConstruction.Fam.html#7748" class="Bound">y</a> <a id="7750" class="Symbol">:</a> <a id="7752" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="7754" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7755" class="Symbol">)</a> <a id="7757" class="Symbol">→</a> <a id="7759" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7761" class="Symbol">(</a><a id="7762" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7764" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7766" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7767" class="Symbol">)</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7774" href="LeibnizConstruction.Fam.html#7748" class="Bound">y</a><a id="7775" class="Symbol">)</a> <a id="7777" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7779" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a><a id="7780" class="Symbol">))</a>
            <a id="7795" class="Symbol">→</a> <a id="7797" class="Symbol">(</a><a id="7798" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7801" href="LeibnizConstruction.Fam.html#7801" class="Bound">t</a> <a id="7803" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="7805" class="Symbol">((</a><a id="7807" href="LeibnizConstruction.Fam.html#7807" class="Bound">b</a> <a id="7809" class="Symbol">:</a> <a id="7811" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7813" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7814" class="Symbol">)</a> <a id="7816" class="Symbol">→</a> <a id="7818" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="7820" class="Symbol">(</a><a id="7821" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7823" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7825" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7826" class="Symbol">)</a> <a id="7828" class="Symbol">(</a><a id="7829" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7833" href="LeibnizConstruction.Fam.html#7807" class="Bound">b</a><a id="7834" class="Symbol">)</a> <a id="7836" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7838" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a><a id="7839" class="Symbol">)</a> <a id="7841" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                   <a id="7862" class="Symbol">((</a><a id="7864" href="LeibnizConstruction.Fam.html#7864" class="Bound">y</a> <a id="7866" class="Symbol">:</a> <a id="7868" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="7870" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7871" class="Symbol">)</a> <a id="7873" class="Symbol">(</a><a id="7874" href="LeibnizConstruction.Fam.html#7874" class="Bound">b</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7880" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7881" class="Symbol">)</a> <a id="7883" class="Symbol">→</a> <a id="7885" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="7892" class="Symbol">_</a> <a id="7894" class="Symbol">_</a> <a id="7896" class="Symbol">_</a> <a id="7898" class="Symbol">_))</a>
            <a id="7914" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="7916" class="Symbol">(((</a><a id="7919" href="LeibnizConstruction.Fam.html#7919" class="Bound">b</a> <a id="7921" class="Symbol">:</a> <a id="7923" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="7925" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="7926" class="Symbol">)</a> <a id="7928" class="Symbol">→</a> <a id="7930" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="7932" class="Symbol">(</a><a id="7933" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="7935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7937" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="7938" class="Symbol">)</a> <a id="7940" class="Symbol">(</a><a id="7941" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="7943" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7945" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="7946" class="Symbol">)</a> <a id="7948" href="LeibnizConstruction.Fam.html#7919" class="Bound">b</a> <a id="7950" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7952" class="Symbol">(</a><a id="7953" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a> <a id="7955" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7957" href="LeibnizConstruction.Fam.html#7742" class="Bound">r</a><a id="7958" class="Symbol">)))</a>
          <a id="7972" href="LeibnizConstruction.Fam.html#7733" class="Function">final</a> <a id="7978" href="LeibnizConstruction.Fam.html#7978" class="Bound">r</a> <a id="7980" class="Symbol">=</a>
            <a id="7994" class="Symbol">(</a><a id="7995" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="7998" href="LeibnizConstruction.Fam.html#7998" class="Bound">l</a> <a id="8000" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8002" class="Symbol">_</a> <a id="8004" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8006" class="Symbol">((</a><a id="8008" href="LeibnizConstruction.Fam.html#8008" class="Bound">y</a> <a id="8010" class="Symbol">:</a> <a id="8012" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="8014" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="8015" class="Symbol">)</a> <a id="8017" class="Symbol">(</a><a id="8018" href="LeibnizConstruction.Fam.html#8018" class="Bound">b</a> <a id="8020" class="Symbol">:</a> <a id="8022" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="8024" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="8025" class="Symbol">)</a> <a id="8027" class="Symbol">→</a> <a id="8029" class="Symbol">_))</a>       <a id="8039" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="8042" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="8059" class="Symbol">(λ</a> <a id="8062" href="LeibnizConstruction.Fam.html#8062" class="Bound">t</a> <a id="8064" class="Symbol">→</a> <a id="8066" href="Prelude.html#10517" class="Function">swapArgsEquiv</a><a id="8079" class="Symbol">)</a> <a id="8081" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
            <a id="8095" class="Symbol">(</a><a id="8096" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8099" href="LeibnizConstruction.Fam.html#8099" class="Bound">l</a> <a id="8101" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8103" class="Symbol">_</a> <a id="8105" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8107" class="Symbol">((</a><a id="8109" href="LeibnizConstruction.Fam.html#8109" class="Bound">b</a> <a id="8111" class="Symbol">:</a> <a id="8113" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="8115" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="8116" class="Symbol">)</a> <a id="8118" class="Symbol">(</a><a id="8119" href="LeibnizConstruction.Fam.html#8119" class="Bound">y</a> <a id="8121" class="Symbol">:</a> <a id="8123" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="8125" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="8126" class="Symbol">)</a> <a id="8128" class="Symbol">→</a> <a id="8130" class="Symbol">_))</a>       <a id="8140" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="8143" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="8152" class="Symbol">(</a><a id="8153" href="Cubical.Data.Sigma.Properties.html#6198" class="Function">Σ-Π-≃</a> <a id="8159" class="Symbol">{</a><a id="8160" class="Argument">A</a> <a id="8162" class="Symbol">=</a> <a id="8164" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="8166" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="8167" class="Symbol">}</a>
                                                             <a id="8230" class="Symbol">{</a><a id="8231" class="Argument">B</a> <a id="8233" class="Symbol">=</a> <a id="8235" class="Symbol">λ</a> <a id="8237" href="LeibnizConstruction.Fam.html#8237" class="Bound">z</a> <a id="8239" class="Symbol">→</a> <a id="8241" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="8243" class="Symbol">(</a><a id="8244" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="8246" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8248" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="8249" class="Symbol">)</a> <a id="8251" class="Symbol">(</a><a id="8252" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8256" href="LeibnizConstruction.Fam.html#8237" class="Bound">z</a><a id="8257" class="Symbol">)</a> <a id="8259" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8261" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a><a id="8262" class="Symbol">}</a>
                                                             <a id="8325" class="Symbol">{</a><a id="8326" class="Argument">C</a> <a id="8328" class="Symbol">=</a> <a id="8330" class="Symbol">λ</a> <a id="8332" href="LeibnizConstruction.Fam.html#8332" class="Bound">b</a> <a id="8334" href="LeibnizConstruction.Fam.html#8334" class="Bound">s</a> <a id="8336" class="Symbol">→</a> <a id="8338" class="Symbol">(</a><a id="8339" href="LeibnizConstruction.Fam.html#8339" class="Bound">y</a> <a id="8341" class="Symbol">:</a> <a id="8343" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="8345" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="8346" class="Symbol">)</a> <a id="8348" class="Symbol">→</a> <a id="8350" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8357" class="Symbol">_</a> <a id="8359" class="Symbol">_</a> <a id="8361" class="Symbol">_</a> <a id="8363" class="Symbol">_})</a> <a id="8367" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
            <a id="8381" class="Symbol">((</a><a id="8383" href="LeibnizConstruction.Fam.html#8383" class="Bound">b</a> <a id="8385" class="Symbol">:</a> <a id="8387" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="8389" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="8390" class="Symbol">)</a> <a id="8392" class="Symbol">→</a> <a id="8394" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8397" href="LeibnizConstruction.Fam.html#8397" class="Bound">t</a> <a id="8399" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8401" class="Symbol">_</a> <a id="8403" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8405" class="Symbol">_</a> <a id="8407" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                           <a id="8436" class="Symbol">((</a><a id="8438" href="LeibnizConstruction.Fam.html#8438" class="Bound">y</a> <a id="8440" class="Symbol">:</a> <a id="8442" href="LeibnizConstruction.Fam.html#4554" class="Bound">Y</a> <a id="8444" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="8445" class="Symbol">)</a> <a id="8447" class="Symbol">→</a> <a id="8449" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="8456" class="Symbol">_</a> <a id="8458" class="Symbol">_</a> <a id="8460" class="Symbol">_</a> <a id="8462" class="Symbol">_))</a> <a id="8466" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="8469" href="Prelude.html#10262" class="Function">codomainEquivDep</a> <a id="8486" class="Symbol">(λ</a> <a id="8489" href="LeibnizConstruction.Fam.html#8489" class="Bound">b</a> <a id="8491" class="Symbol">→</a> <a id="8493" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a>
                                                                              <a id="8588" class="Symbol">λ</a> <a id="8590" href="LeibnizConstruction.Fam.html#8590" class="Bound">t</a> <a id="8592" class="Symbol">→</a> <a id="8594" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Prelude.html#10262" class="Function">codomainEquivDep</a>
                                                                                     <a id="8707" class="Symbol">(λ</a> <a id="8710" href="LeibnizConstruction.Fam.html#8710" class="Bound">y</a> <a id="8712" class="Symbol">→</a> <a id="8714" href="LeibnizConstruction.Fam.html#7411" class="Function">flipEquiv</a> <a id="8724" href="LeibnizConstruction.Fam.html#8489" class="Bound">b</a> <a id="8726" href="LeibnizConstruction.Fam.html#8710" class="Bound">y</a> <a id="8728" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a> <a id="8730" class="Symbol">(</a><a id="8731" href="LeibnizConstruction.Fam.html#7978" class="Bound">r</a> <a id="8733" href="LeibnizConstruction.Fam.html#8710" class="Bound">y</a><a id="8734" class="Symbol">)</a> <a id="8736" href="LeibnizConstruction.Fam.html#8590" class="Bound">t</a><a id="8737" class="Symbol">))</a>
                                                                                               <a id="8835" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a><a id="8846" class="Symbol">)</a> <a id="8848" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
            <a id="8862" class="Symbol">((</a><a id="8864" href="LeibnizConstruction.Fam.html#8864" class="Bound">b</a> <a id="8866" class="Symbol">:</a> <a id="8868" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="8870" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="8871" class="Symbol">)</a> <a id="8873" class="Symbol">→</a> <a id="8875" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8878" href="LeibnizConstruction.Fam.html#8878" class="Bound">t</a> <a id="8880" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8882" class="Symbol">_</a> <a id="8884" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8886" class="Symbol">_</a> <a id="8888" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="8890" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="8896" class="Symbol">_</a> <a id="8898" class="Symbol">_</a> <a id="8900" class="Symbol">_)</a>     <a id="8907" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="8910" href="Prelude.html#10262" class="Function">codomainEquivDep</a> <a id="8927" class="Symbol">(λ</a> <a id="8930" href="LeibnizConstruction.Fam.html#8930" class="Bound">b</a> <a id="8932" class="Symbol">→</a> <a id="8934" href="Cubical.Data.Sigma.Properties.html#2707" class="Function">ΣPath≃PathΣ</a><a id="8945" class="Symbol">)</a> <a id="8947" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
            <a id="8961" class="Symbol">((</a><a id="8963" href="LeibnizConstruction.Fam.html#8963" class="Bound">b</a> <a id="8965" class="Symbol">:</a> <a id="8967" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="8969" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a><a id="8970" class="Symbol">)</a> <a id="8972" class="Symbol">→</a> <a id="8974" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="8976" class="Symbol">(</a><a id="8977" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="8979" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8981" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="8982" class="Symbol">)</a> <a id="8984" class="Symbol">(</a><a id="8985" href="LeibnizConstruction.Fam.html#6307" class="Bound">a</a> <a id="8987" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8989" href="LeibnizConstruction.Fam.html#6309" class="Bound">x</a><a id="8990" class="Symbol">)</a> <a id="8992" href="LeibnizConstruction.Fam.html#8963" class="Bound">b</a> <a id="8994" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8996" class="Symbol">(</a><a id="8997" href="LeibnizConstruction.Fam.html#6867" class="Bound">l</a> <a id="8999" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9001" href="LeibnizConstruction.Fam.html#7978" class="Bound">r</a><a id="9002" class="Symbol">))</a> <a id="9005" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

    <a id="9012" href="LeibnizConstruction.Fam.html#9012" class="Function">currying</a> <a id="9021" class="Symbol">:</a> <a id="9023" class="Symbol">((</a><a id="9025" href="LeibnizConstruction.Fam.html#9025" class="Bound">ax</a> <a id="9028" class="Symbol">:</a> <a id="9030" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="9032" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9034" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9035" class="Symbol">)</a> <a id="9037" class="Symbol">→</a> <a id="9039" href="Prelude.html#2020" class="Function">Const</a> <a id="9045" class="Symbol">(</a><a id="9046" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9048" class="Symbol">(</a><a id="9049" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9051" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9053" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9054" class="Symbol">)</a> <a id="9056" href="LeibnizConstruction.Fam.html#9025" class="Bound">ax</a><a id="9058" class="Symbol">))</a>
             <a id="9074" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9076" class="Symbol">((</a><a id="9078" href="LeibnizConstruction.Fam.html#9078" class="Bound">a</a> <a id="9080" class="Symbol">:</a> <a id="9082" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="9083" class="Symbol">)</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="Prelude.html#2020" class="Function">Const</a> <a id="9093" class="Symbol">(</a><a id="9094" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="9096" class="Symbol">(</a><a id="9097" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9099" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9101" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9102" class="Symbol">)</a> <a id="9104" href="LeibnizConstruction.Fam.html#9078" class="Bound">a</a><a id="9105" class="Symbol">))</a>
    <a id="9112" href="LeibnizConstruction.Fam.html#9012" class="Function">currying</a> <a id="9121" class="Symbol">=</a>
      <a id="9129" class="Symbol">((</a><a id="9131" href="LeibnizConstruction.Fam.html#9131" class="Bound">ax</a> <a id="9134" class="Symbol">:</a> <a id="9136" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a> <a id="9138" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9140" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9141" class="Symbol">)</a> <a id="9143" class="Symbol">→</a> <a id="9145" href="Prelude.html#2020" class="Function">Const</a> <a id="9151" class="Symbol">(</a><a id="9152" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9154" class="Symbol">(</a><a id="9155" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9157" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9159" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9160" class="Symbol">)</a> <a id="9162" href="LeibnizConstruction.Fam.html#9131" class="Bound">ax</a><a id="9164" class="Symbol">))</a>              <a id="9180" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="9183" href="Cubical.Data.Sigma.Properties.html#16731" class="Function">curryEquiv</a> <a id="9194" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="9202" class="Symbol">((</a><a id="9204" href="LeibnizConstruction.Fam.html#9204" class="Bound">a</a> <a id="9206" class="Symbol">:</a> <a id="9208" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="9209" class="Symbol">)</a> <a id="9211" class="Symbol">(</a><a id="9212" href="LeibnizConstruction.Fam.html#9212" class="Bound">x</a> <a id="9214" class="Symbol">:</a> <a id="9216" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9217" class="Symbol">)</a> <a id="9219" class="Symbol">→</a> <a id="9221" href="Prelude.html#2020" class="Function">Const</a> <a id="9227" class="Symbol">(</a><a id="9228" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9230" class="Symbol">(</a><a id="9231" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9233" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9235" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9236" class="Symbol">)</a> <a id="9238" class="Symbol">(</a><a id="9239" href="LeibnizConstruction.Fam.html#9204" class="Bound">a</a> <a id="9241" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9243" href="LeibnizConstruction.Fam.html#9212" class="Bound">x</a><a id="9244" class="Symbol">)))</a>      <a id="9253" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="9256" href="Prelude.html#10262" class="Function">codomainEquivDep</a> <a id="9273" href="LeibnizConstruction.Fam.html#9732" class="Function">main</a> <a id="9278" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
      <a id="9286" class="Symbol">((</a><a id="9288" href="LeibnizConstruction.Fam.html#9288" class="Bound">a</a> <a id="9290" class="Symbol">:</a> <a id="9292" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="9293" class="Symbol">)</a> <a id="9295" class="Symbol">→</a> <a id="9297" href="Prelude.html#2020" class="Function">Const</a> <a id="9303" class="Symbol">(</a><a id="9304" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="9306" class="Symbol">(</a><a id="9307" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9309" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9311" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9312" class="Symbol">)</a> <a id="9314" href="LeibnizConstruction.Fam.html#9288" class="Bound">a</a><a id="9315" class="Symbol">))</a> <a id="9318" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
     <a id="9325" class="Keyword">where</a>
     <a id="9336" href="LeibnizConstruction.Fam.html#9336" class="Function">help</a> <a id="9341" class="Symbol">:</a> <a id="9343" class="Symbol">(</a><a id="9344" href="LeibnizConstruction.Fam.html#9344" class="Bound">a</a> <a id="9346" class="Symbol">:</a> <a id="9348" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="9349" class="Symbol">)</a> <a id="9351" class="Symbol">(</a><a id="9352" href="LeibnizConstruction.Fam.html#9352" class="Bound">m</a> <a id="9354" class="Symbol">:</a> <a id="9356" class="Symbol">(</a><a id="9357" href="LeibnizConstruction.Fam.html#9357" class="Bound">x</a> <a id="9359" class="Symbol">:</a> <a id="9361" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9362" class="Symbol">)</a> <a id="9364" class="Symbol">→</a> <a id="9366" href="Prelude.html#2020" class="Function">Const</a> <a id="9372" class="Symbol">(</a><a id="9373" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="9375" class="Symbol">(</a><a id="9376" href="LeibnizConstruction.Fam.html#9344" class="Bound">a</a> <a id="9378" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9380" href="LeibnizConstruction.Fam.html#9357" class="Bound">x</a><a id="9381" class="Symbol">)</a> <a id="9383" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9385" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="9388" class="Symbol">))</a>
       <a id="9398" class="Symbol">→</a> <a id="9400" class="Symbol">(((</a><a id="9403" href="LeibnizConstruction.Fam.html#9403" class="Bound">x</a> <a id="9405" class="Symbol">:</a> <a id="9407" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9408" class="Symbol">)</a> <a id="9410" class="Symbol">(</a><a id="9411" href="LeibnizConstruction.Fam.html#9411" class="Bound">b</a> <a id="9413" class="Symbol">:</a> <a id="9415" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="9417" href="LeibnizConstruction.Fam.html#9344" class="Bound">a</a><a id="9418" class="Symbol">)</a> <a id="9420" class="Symbol">→</a> <a id="9422" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9424" class="Symbol">(</a><a id="9425" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9427" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9429" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9430" class="Symbol">)</a> <a id="9432" class="Symbol">(</a><a id="9433" href="LeibnizConstruction.Fam.html#9344" class="Bound">a</a> <a id="9435" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9437" href="LeibnizConstruction.Fam.html#9403" class="Bound">x</a><a id="9438" class="Symbol">)</a> <a id="9440" href="LeibnizConstruction.Fam.html#9411" class="Bound">b</a> <a id="9442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9444" href="LeibnizConstruction.Fam.html#9352" class="Bound">m</a> <a id="9446" href="LeibnizConstruction.Fam.html#9403" class="Bound">x</a><a id="9447" class="Symbol">))</a>
        <a id="9458" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9460" class="Symbol">(((</a><a id="9463" href="LeibnizConstruction.Fam.html#9463" class="Bound">b</a> <a id="9465" class="Symbol">:</a> <a id="9467" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="9469" href="LeibnizConstruction.Fam.html#9344" class="Bound">a</a><a id="9470" class="Symbol">)</a> <a id="9472" class="Symbol">→</a> <a id="9474" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="9476" class="Symbol">(</a><a id="9477" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9479" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9481" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9482" class="Symbol">)</a> <a id="9484" href="LeibnizConstruction.Fam.html#9344" class="Bound">a</a> <a id="9486" href="LeibnizConstruction.Fam.html#9463" class="Bound">b</a> <a id="9488" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9490" href="LeibnizConstruction.Fam.html#9352" class="Bound">m</a><a id="9491" class="Symbol">))</a>
     <a id="9499" href="LeibnizConstruction.Fam.html#9336" class="Function">help</a> <a id="9504" href="LeibnizConstruction.Fam.html#9504" class="Bound">a</a> <a id="9506" href="LeibnizConstruction.Fam.html#9506" class="Bound">m</a> <a id="9508" class="Symbol">=</a>
       <a id="9517" class="Symbol">(((</a><a id="9520" href="LeibnizConstruction.Fam.html#9520" class="Bound">x</a> <a id="9522" class="Symbol">:</a> <a id="9524" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9525" class="Symbol">)</a> <a id="9527" class="Symbol">(</a><a id="9528" href="LeibnizConstruction.Fam.html#9528" class="Bound">b</a> <a id="9530" class="Symbol">:</a> <a id="9532" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="9534" href="LeibnizConstruction.Fam.html#9504" class="Bound">a</a><a id="9535" class="Symbol">)</a> <a id="9537" class="Symbol">→</a> <a id="9539" class="Symbol">_))</a>                         <a id="9567" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="9570" href="Prelude.html#10517" class="Function">swapArgsEquiv</a> <a id="9584" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
       <a id="9593" class="Symbol">((</a><a id="9595" href="LeibnizConstruction.Fam.html#9595" class="Bound">b</a> <a id="9597" class="Symbol">:</a> <a id="9599" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="9601" href="LeibnizConstruction.Fam.html#9504" class="Bound">a</a><a id="9602" class="Symbol">)</a> <a id="9604" class="Symbol">(</a><a id="9605" href="LeibnizConstruction.Fam.html#9605" class="Bound">x</a> <a id="9607" class="Symbol">:</a> <a id="9609" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9610" class="Symbol">)</a> <a id="9612" class="Symbol">→</a> <a id="9614" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9616" class="Symbol">(</a><a id="9617" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9619" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9621" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9622" class="Symbol">)</a> <a id="9624" class="Symbol">(</a><a id="9625" href="LeibnizConstruction.Fam.html#9504" class="Bound">a</a> <a id="9627" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9629" href="LeibnizConstruction.Fam.html#9605" class="Bound">x</a><a id="9630" class="Symbol">)</a> <a id="9632" href="LeibnizConstruction.Fam.html#9595" class="Bound">b</a> <a id="9634" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9636" href="LeibnizConstruction.Fam.html#9506" class="Bound">m</a> <a id="9638" href="LeibnizConstruction.Fam.html#9605" class="Bound">x</a><a id="9639" class="Symbol">)</a>   <a id="9643" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="9646" href="Prelude.html#10262" class="Function">codomainEquivDep</a> <a id="9663" class="Symbol">(λ</a> <a id="9666" href="LeibnizConstruction.Fam.html#9666" class="Bound">b</a> <a id="9668" class="Symbol">→</a> <a id="9670" href="Cubical.Functions.FunExtEquiv.html#631" class="Function">funExtEquiv</a><a id="9681" class="Symbol">)</a> <a id="9683" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
       <a id="9692" class="Symbol">((</a><a id="9694" href="LeibnizConstruction.Fam.html#9694" class="Bound">b</a> <a id="9696" class="Symbol">:</a> <a id="9698" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="9700" href="LeibnizConstruction.Fam.html#9504" class="Bound">a</a><a id="9701" class="Symbol">)</a> <a id="9703" class="Symbol">→</a> <a id="9705" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="9707" class="Symbol">(</a><a id="9708" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9710" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9712" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9713" class="Symbol">)</a> <a id="9715" href="LeibnizConstruction.Fam.html#9504" class="Bound">a</a> <a id="9717" href="LeibnizConstruction.Fam.html#9694" class="Bound">b</a> <a id="9719" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9721" href="LeibnizConstruction.Fam.html#9506" class="Bound">m</a><a id="9722" class="Symbol">)</a> <a id="9724" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>

     <a id="9732" href="LeibnizConstruction.Fam.html#9732" class="Function">main</a> <a id="9737" class="Symbol">:</a> <a id="9739" class="Symbol">(</a><a id="9740" href="LeibnizConstruction.Fam.html#9740" class="Bound">a</a> <a id="9742" class="Symbol">:</a> <a id="9744" href="LeibnizConstruction.Fam.html#4542" class="Bound">A</a><a id="9745" class="Symbol">)</a> <a id="9747" class="Symbol">→</a> <a id="9749" class="Symbol">((</a><a id="9751" href="LeibnizConstruction.Fam.html#9751" class="Bound">x</a> <a id="9753" class="Symbol">:</a> <a id="9755" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9756" class="Symbol">)</a> <a id="9758" class="Symbol">→</a> <a id="9760" href="Prelude.html#2020" class="Function">Const</a> <a id="9766" class="Symbol">(</a><a id="9767" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9769" class="Symbol">(</a><a id="9770" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9772" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9774" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9775" class="Symbol">)</a> <a id="9777" class="Symbol">(</a><a id="9778" href="LeibnizConstruction.Fam.html#9740" class="Bound">a</a> <a id="9780" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9782" href="LeibnizConstruction.Fam.html#9751" class="Bound">x</a><a id="9783" class="Symbol">)))</a> <a id="9787" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="9789" href="Prelude.html#2020" class="Function">Const</a> <a id="9795" class="Symbol">(</a><a id="9796" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="9798" class="Symbol">(</a><a id="9799" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9801" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9803" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9804" class="Symbol">)</a> <a id="9806" href="LeibnizConstruction.Fam.html#9740" class="Bound">a</a><a id="9807" class="Symbol">)</a>
     <a id="9814" href="LeibnizConstruction.Fam.html#9732" class="Function">main</a> <a id="9819" href="LeibnizConstruction.Fam.html#9819" class="Bound">a</a> <a id="9821" class="Symbol">=</a>
       <a id="9830" class="Symbol">((</a><a id="9832" href="LeibnizConstruction.Fam.html#9832" class="Bound">x</a> <a id="9834" class="Symbol">:</a> <a id="9836" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9837" class="Symbol">)</a> <a id="9839" class="Symbol">→</a> <a id="9841" href="Prelude.html#2020" class="Function">Const</a> <a id="9847" class="Symbol">(</a><a id="9848" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9850" class="Symbol">(</a><a id="9851" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9853" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9855" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="9856" class="Symbol">)</a> <a id="9858" class="Symbol">(</a><a id="9859" href="LeibnizConstruction.Fam.html#9819" class="Bound">a</a> <a id="9861" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9863" href="LeibnizConstruction.Fam.html#9832" class="Bound">x</a><a id="9864" class="Symbol">)))</a>                         <a id="9892" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="9895" href="Cubical.Data.Sigma.Properties.html#6198" class="Function">Σ-Π-≃</a> <a id="9901" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
       <a id="9910" class="Symbol">(</a><a id="9911" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9914" href="LeibnizConstruction.Fam.html#9914" class="Bound">g</a> <a id="9916" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9918" class="Symbol">((</a><a id="9920" href="LeibnizConstruction.Fam.html#9920" class="Bound">x</a> <a id="9922" class="Symbol">:</a> <a id="9924" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9925" class="Symbol">)</a> <a id="9927" class="Symbol">→</a> <a id="9929" href="Prelude.html#2020" class="Function">Const</a> <a id="9935" class="Symbol">(</a><a id="9936" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a> <a id="9938" class="Symbol">(</a><a id="9939" href="LeibnizConstruction.Fam.html#9819" class="Bound">a</a> <a id="9941" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9943" href="LeibnizConstruction.Fam.html#9920" class="Bound">x</a><a id="9944" class="Symbol">)</a> <a id="9946" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9948" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="9951" class="Symbol">))</a> <a id="9954" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
               <a id="9971" class="Symbol">((</a><a id="9973" href="LeibnizConstruction.Fam.html#9973" class="Bound">x</a> <a id="9975" class="Symbol">:</a> <a id="9977" href="LeibnizConstruction.Fam.html#4550" class="Bound">X</a><a id="9978" class="Symbol">)</a> <a id="9980" class="Symbol">(</a><a id="9981" href="LeibnizConstruction.Fam.html#9981" class="Bound">b</a> <a id="9983" class="Symbol">:</a> <a id="9985" href="LeibnizConstruction.Fam.html#4546" class="Bound">B</a> <a id="9987" href="LeibnizConstruction.Fam.html#9819" class="Bound">a</a><a id="9988" class="Symbol">)</a> <a id="9990" class="Symbol">→</a> <a id="9992" href="LeibnizConstruction.Fam.html#5661" class="Function">G</a> <a id="9994" class="Symbol">(</a><a id="9995" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="9997" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9999" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="10000" class="Symbol">)</a> <a id="10002" class="Symbol">(</a><a id="10003" href="LeibnizConstruction.Fam.html#9819" class="Bound">a</a> <a id="10005" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10007" href="LeibnizConstruction.Fam.html#9973" class="Bound">x</a><a id="10008" class="Symbol">)</a> <a id="10010" href="LeibnizConstruction.Fam.html#9981" class="Bound">b</a> <a id="10012" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="10014" href="LeibnizConstruction.Fam.html#9914" class="Bound">g</a> <a id="10016" href="LeibnizConstruction.Fam.html#9973" class="Bound">x</a><a id="10017" class="Symbol">))</a>      <a id="10025" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">≃⟨</a> <a id="10028" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="10045" class="Symbol">(</a><a id="10046" href="LeibnizConstruction.Fam.html#9336" class="Function">help</a> <a id="10051" href="LeibnizConstruction.Fam.html#9819" class="Bound">a</a><a id="10052" class="Symbol">)</a> <a id="10054" href="Cubical.Foundations.Equiv.html#10429" class="Function Operator">⟩</a>
       <a id="10063" href="Prelude.html#2020" class="Function">Const</a> <a id="10069" class="Symbol">(</a><a id="10070" href="LeibnizConstruction.Fam.html#5439" class="Function">F</a> <a id="10072" class="Symbol">(</a><a id="10073" href="LeibnizConstruction.Fam.html#6009" class="Bound">f</a> <a id="10075" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10077" href="LeibnizConstruction.Fam.html#6013" class="Bound">p</a><a id="10078" class="Symbol">)</a> <a id="10080" href="LeibnizConstruction.Fam.html#9819" class="Bound">a</a><a id="10081" class="Symbol">)</a> <a id="10083" href="Cubical.Foundations.Equiv.html#10509" class="Function Operator">■</a>
</pre></body></html>

==> anc/html/LeibnizConstruction.Map.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>LeibnizConstruction.Map</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{-
This file defines Leibniz products and exponentials on Map. It also
proves their adjointness.
-}</a>
<a id="141" class="Keyword">module</a> <a id="148" href="LeibnizConstruction.Map.html" class="Module">LeibnizConstruction.Map</a> <a id="172" class="Keyword">where</a>
<a id="178" class="Comment">-- Local imports</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Prelude.html" class="Module">Prelude</a>
<a id="215" class="Keyword">open</a> <a id="220" class="Keyword">import</a> <a id="227" href="PushoutProdFib.html" class="Module">PushoutProdFib</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>
<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Categories.Map.html" class="Module">Categories.Map</a>
<a id="305" class="Keyword">open</a> <a id="310" class="Keyword">import</a> <a id="317" href="Categories.Fam.html" class="Module">Categories.Fam</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Categories.FamMapEquiv.html" class="Module">Categories.FamMapEquiv</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="LeibnizConstruction.Fam.html" class="Module">LeibnizConstruction.Fam</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="LeibnizConstruction.Adjunction.html" class="Module">LeibnizConstruction.Adjunction</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="LeibnizConstruction.Fam.html" class="Module">LeibnizConstruction.Fam</a>

<a id="483" class="Comment">-- Library imports</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="586" class="Keyword">open</a> <a id="591" class="Keyword">import</a> <a id="598" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Cubical.Functions.FunExtEquiv.html" class="Module">Cubical.Functions.FunExtEquiv</a>

<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Cubical.HITs.Pushout.PushoutProduct.html" class="Module">Cubical.HITs.Pushout.PushoutProduct</a> <a id="832" class="Keyword">renaming</a> <a id="841" class="Symbol">(</a><a id="842" href="Cubical.HITs.Pushout.PushoutProduct.html#747" class="Function">PushProd</a> <a id="851" class="Symbol">to</a> <a id="854" class="Function">PushProd&#39;</a> <a id="864" class="Symbol">;</a> <a id="866" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">_×̂_</a> <a id="871" class="Symbol">to</a> <a id="874" class="Function">pprod</a><a id="879" class="Symbol">)</a>

<a id="882" class="Keyword">open</a> <a id="887" class="Keyword">import</a> <a id="894" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="913" class="Keyword">open</a> <a id="918" class="Keyword">import</a> <a id="925" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>

<a id="944" class="Keyword">open</a> <a id="949" href="Categories.WildPreorder.html#7295" class="Module">hasBiWPFunctorStructure</a>
<a id="973" class="Keyword">open</a> <a id="978" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="983" class="Keyword">private</a>
  <a id="993" class="Keyword">variable</a>
    <a id="1006" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="1009" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a> <a id="1012" href="LeibnizConstruction.Map.html#1012" class="Generalizable">ℓ₃</a> <a id="1015" href="LeibnizConstruction.Map.html#1015" class="Generalizable">ℓ₄</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1030" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1039" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a>
    <a id="1046" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1055" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a>
    <a id="1062" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1071" href="LeibnizConstruction.Map.html#1012" class="Generalizable">ℓ₃</a>
    <a id="1078" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1087" href="LeibnizConstruction.Map.html#1015" class="Generalizable">ℓ₄</a>

<a id="1091" class="Comment">------------ Leibniz construction (on Map) -------------------</a>
<a id="1154" class="Comment">------- Leibniz exponential -----------</a>
<a id="1194" class="Comment">-- Target of the Leibniz exponential</a>
<a id="T[_⋔_]"></a><a id="1231" href="LeibnizConstruction.Map.html#1231" class="Function Operator">T[_⋔_]</a> <a id="1238" class="Symbol">:</a> <a id="1240" class="Symbol">(</a><a id="1241" href="LeibnizConstruction.Map.html#1241" class="Bound">f</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">(</a><a id="1253" href="LeibnizConstruction.Map.html#1253" class="Bound">g</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a><a id="1262" class="Symbol">)</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1271" class="Symbol">_</a>
<a id="1273" href="LeibnizConstruction.Map.html#1231" class="Function Operator">T[_⋔_]</a> <a id="1280" class="Symbol">{</a><a id="1281" class="Argument">A</a> <a id="1283" class="Symbol">=</a> <a id="1285" href="LeibnizConstruction.Map.html#1285" class="Bound">A</a><a id="1286" class="Symbol">}</a> <a id="1288" class="Symbol">{</a><a id="1289" class="Argument">B</a> <a id="1291" class="Symbol">=</a> <a id="1293" href="LeibnizConstruction.Map.html#1293" class="Bound">B</a><a id="1294" class="Symbol">}</a> <a id="1296" class="Symbol">{</a><a id="1297" class="Argument">X</a> <a id="1299" class="Symbol">=</a> <a id="1301" href="LeibnizConstruction.Map.html#1301" class="Bound">X</a><a id="1302" class="Symbol">}</a> <a id="1304" class="Symbol">{</a><a id="1305" class="Argument">Y</a> <a id="1307" class="Symbol">=</a> <a id="1309" href="LeibnizConstruction.Map.html#1309" class="Bound">Y</a><a id="1310" class="Symbol">}</a> <a id="1312" href="LeibnizConstruction.Map.html#1312" class="Bound">f</a> <a id="1314" href="LeibnizConstruction.Map.html#1314" class="Bound">g</a> <a id="1316" class="Symbol">=</a>
  <a id="1320" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1323" href="LeibnizConstruction.Map.html#1323" class="Bound">l</a> <a id="1325" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1327" class="Symbol">(</a><a id="1328" href="LeibnizConstruction.Map.html#1293" class="Bound">B</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="LeibnizConstruction.Map.html#1309" class="Bound">Y</a><a id="1333" class="Symbol">)</a> <a id="1335" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1337" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1340" href="LeibnizConstruction.Map.html#1340" class="Bound">r</a> <a id="1342" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1344" class="Symbol">(</a><a id="1345" href="LeibnizConstruction.Map.html#1285" class="Bound">A</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="LeibnizConstruction.Map.html#1301" class="Bound">X</a><a id="1350" class="Symbol">)</a> <a id="1352" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1354" class="Symbol">(</a><a id="1355" href="LeibnizConstruction.Map.html#1323" class="Bound">l</a> <a id="1357" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1359" href="LeibnizConstruction.Map.html#1312" class="Bound">f</a> <a id="1361" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1363" href="LeibnizConstruction.Map.html#1314" class="Bound">g</a> <a id="1365" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1367" href="LeibnizConstruction.Map.html#1340" class="Bound">r</a><a id="1368" class="Symbol">)</a>

<a id="1371" class="Comment">-- The map</a>
<a id="_⋔_"></a><a id="1382" href="LeibnizConstruction.Map.html#1382" class="Function Operator">_⋔_</a> <a id="1386" class="Symbol">:</a> <a id="1388" class="Symbol">(</a><a id="1389" href="LeibnizConstruction.Map.html#1389" class="Bound">f</a> <a id="1391" class="Symbol">:</a> <a id="1393" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="1395" class="Symbol">→</a> <a id="1397" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a><a id="1398" class="Symbol">)</a> <a id="1400" class="Symbol">(</a><a id="1401" href="LeibnizConstruction.Map.html#1401" class="Bound">g</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">→</a> <a id="1414" class="Symbol">(</a><a id="1415" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a><a id="1420" class="Symbol">)</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="LeibnizConstruction.Map.html#1231" class="Function Operator">T[</a> <a id="1427" href="LeibnizConstruction.Map.html#1389" class="Bound">f</a> <a id="1429" href="LeibnizConstruction.Map.html#1231" class="Function Operator">⋔</a> <a id="1431" href="LeibnizConstruction.Map.html#1401" class="Bound">g</a> <a id="1433" href="LeibnizConstruction.Map.html#1231" class="Function Operator">]</a>
<a id="1435" class="Symbol">(</a><a id="1436" href="LeibnizConstruction.Map.html#1436" class="Bound">f</a> <a id="1438" href="LeibnizConstruction.Map.html#1382" class="Function Operator">⋔</a> <a id="1440" href="LeibnizConstruction.Map.html#1440" class="Bound">g</a><a id="1441" class="Symbol">)</a> <a id="1443" href="LeibnizConstruction.Map.html#1443" class="Bound">h</a> <a id="1445" class="Symbol">.</a><a id="1446" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1450" class="Symbol">=</a> <a id="1452" href="LeibnizConstruction.Map.html#1440" class="Bound">g</a> <a id="1454" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1456" href="LeibnizConstruction.Map.html#1443" class="Bound">h</a>
<a id="1458" class="Symbol">(</a><a id="1459" href="LeibnizConstruction.Map.html#1459" class="Bound">f</a> <a id="1461" href="LeibnizConstruction.Map.html#1382" class="Function Operator">⋔</a> <a id="1463" href="LeibnizConstruction.Map.html#1463" class="Bound">g</a><a id="1464" class="Symbol">)</a> <a id="1466" href="LeibnizConstruction.Map.html#1466" class="Bound">h</a> <a id="1468" class="Symbol">.</a><a id="1469" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1473" class="Symbol">.</a><a id="1474" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="LeibnizConstruction.Map.html#1466" class="Bound">h</a> <a id="1482" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1484" href="LeibnizConstruction.Map.html#1459" class="Bound">f</a>
<a id="1486" class="Symbol">(</a><a id="1487" href="LeibnizConstruction.Map.html#1487" class="Bound">f</a> <a id="1489" href="LeibnizConstruction.Map.html#1382" class="Function Operator">⋔</a> <a id="1491" href="LeibnizConstruction.Map.html#1491" class="Bound">g</a><a id="1492" class="Symbol">)</a> <a id="1494" href="LeibnizConstruction.Map.html#1494" class="Bound">h</a> <a id="1496" class="Symbol">.</a><a id="1497" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1501" class="Symbol">.</a><a id="1502" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1506" class="Symbol">=</a> <a id="1508" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1514" class="Comment">-- On the category of maps</a>
<a id="_⋔ᵐ_"></a><a id="1541" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Categories.Map.html#845" class="Function">Map</a> <a id="1552" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Categories.Map.html#845" class="Function">Map</a> <a id="1561" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Categories.Map.html#845" class="Function">Map</a> <a id="1570" class="Symbol">_</a>
<a id="1572" class="Symbol">((</a><a id="1574" href="LeibnizConstruction.Map.html#1574" class="Bound">A</a> <a id="1576" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1578" href="LeibnizConstruction.Map.html#1578" class="Bound">B</a> <a id="1580" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1582" href="LeibnizConstruction.Map.html#1582" class="Bound">f</a><a id="1583" class="Symbol">)</a> <a id="1585" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="1588" class="Symbol">(</a><a id="1589" href="LeibnizConstruction.Map.html#1589" class="Bound">X</a> <a id="1591" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1593" href="LeibnizConstruction.Map.html#1593" class="Bound">Y</a> <a id="1595" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1597" href="LeibnizConstruction.Map.html#1597" class="Bound">g</a><a id="1598" class="Symbol">))</a> <a id="1601" class="Symbol">.</a><a id="1602" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1606" class="Symbol">=</a> <a id="1608" href="LeibnizConstruction.Map.html#1578" class="Bound">B</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="LeibnizConstruction.Map.html#1589" class="Bound">X</a>
<a id="1614" class="Symbol">((</a><a id="1616" href="LeibnizConstruction.Map.html#1616" class="Bound">A</a> <a id="1618" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1620" href="LeibnizConstruction.Map.html#1620" class="Bound">B</a> <a id="1622" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1624" href="LeibnizConstruction.Map.html#1624" class="Bound">f</a><a id="1625" class="Symbol">)</a> <a id="1627" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="1630" class="Symbol">(</a><a id="1631" href="LeibnizConstruction.Map.html#1631" class="Bound">X</a> <a id="1633" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1635" href="LeibnizConstruction.Map.html#1635" class="Bound">Y</a> <a id="1637" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1639" href="LeibnizConstruction.Map.html#1639" class="Bound">g</a><a id="1640" class="Symbol">))</a> <a id="1643" class="Symbol">.</a><a id="1644" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1648" class="Symbol">.</a><a id="1649" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="LeibnizConstruction.Map.html#1231" class="Function Operator">T[</a> <a id="1658" href="LeibnizConstruction.Map.html#1624" class="Bound">f</a> <a id="1660" href="LeibnizConstruction.Map.html#1231" class="Function Operator">⋔</a> <a id="1662" href="LeibnizConstruction.Map.html#1639" class="Bound">g</a> <a id="1664" href="LeibnizConstruction.Map.html#1231" class="Function Operator">]</a>
<a id="1666" class="Symbol">((</a><a id="1668" href="LeibnizConstruction.Map.html#1668" class="Bound">A</a> <a id="1670" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1672" href="LeibnizConstruction.Map.html#1672" class="Bound">B</a> <a id="1674" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1676" href="LeibnizConstruction.Map.html#1676" class="Bound">f</a><a id="1677" class="Symbol">)</a> <a id="1679" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="1682" class="Symbol">(</a><a id="1683" href="LeibnizConstruction.Map.html#1683" class="Bound">X</a> <a id="1685" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1687" href="LeibnizConstruction.Map.html#1687" class="Bound">Y</a> <a id="1689" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1691" href="LeibnizConstruction.Map.html#1691" class="Bound">g</a><a id="1692" class="Symbol">))</a> <a id="1695" class="Symbol">.</a><a id="1696" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1700" class="Symbol">.</a><a id="1701" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="LeibnizConstruction.Map.html#1676" class="Bound">f</a> <a id="1709" href="LeibnizConstruction.Map.html#1382" class="Function Operator">⋔</a> <a id="1711" href="LeibnizConstruction.Map.html#1691" class="Bound">g</a>

<a id="1714" class="Comment">------- Leibniz product -----------</a>
<a id="1750" class="Comment">-- Source of the Leibniz product</a>
<a id="S[_⊠_]"></a><a id="1783" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[_⊠_]</a> <a id="1790" class="Symbol">:</a> <a id="1792" class="Symbol">(</a><a id="1793" href="LeibnizConstruction.Map.html#1793" class="Bound">f</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">(</a><a id="1805" href="LeibnizConstruction.Map.html#1805" class="Bound">g</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="1811" class="Symbol">→</a> <a id="1813" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a><a id="1814" class="Symbol">)</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1823" class="Symbol">_</a>
<a id="1825" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[_⊠_]</a> <a id="1832" class="Symbol">{</a><a id="1833" class="Argument">A</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="LeibnizConstruction.Map.html#1837" class="Bound">A</a><a id="1838" class="Symbol">}</a> <a id="1840" class="Symbol">{</a><a id="1841" class="Argument">B</a> <a id="1843" class="Symbol">=</a> <a id="1845" href="LeibnizConstruction.Map.html#1845" class="Bound">B</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">{</a><a id="1849" class="Argument">X</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="LeibnizConstruction.Map.html#1853" class="Bound">X</a><a id="1854" class="Symbol">}</a> <a id="1856" class="Symbol">{</a><a id="1857" class="Argument">Y</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="LeibnizConstruction.Map.html#1861" class="Bound">Y</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">=</a> <a id="1866" href="Prelude.html#12152" class="Function">PushProd</a>

<a id="1876" class="Comment">-- The map (imported and renamed)</a>
<a id="_⊠_"></a><a id="1910" href="LeibnizConstruction.Map.html#1910" class="Function Operator">_⊠_</a> <a id="1914" class="Symbol">:</a> <a id="1916" class="Symbol">(</a><a id="1917" href="LeibnizConstruction.Map.html#1917" class="Bound">f</a> <a id="1919" class="Symbol">:</a> <a id="1921" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="LeibnizConstruction.Map.html#1929" class="Bound">g</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="1935" class="Symbol">→</a> <a id="1937" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[</a> <a id="1945" href="LeibnizConstruction.Map.html#1917" class="Bound">f</a> <a id="1947" href="LeibnizConstruction.Map.html#1783" class="Function Operator">⊠</a> <a id="1949" href="LeibnizConstruction.Map.html#1929" class="Bound">g</a> <a id="1951" href="LeibnizConstruction.Map.html#1783" class="Function Operator">]</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a> <a id="1957" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1959" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a>
<a id="1961" href="LeibnizConstruction.Map.html#1910" class="Function Operator">_⊠_</a> <a id="1965" class="Symbol">=</a> <a id="1967" href="Prelude.html#12334" class="Function Operator">_×̂_</a>

<a id="1973" class="Comment">-- On the category of maps</a>
<a id="_⊠ᵐ_"></a><a id="2000" href="LeibnizConstruction.Map.html#2000" class="Function Operator">_⊠ᵐ_</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Categories.Map.html#845" class="Function">Map</a> <a id="2011" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Categories.Map.html#845" class="Function">Map</a> <a id="2020" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a> <a id="2023" class="Symbol">→</a> <a id="2025" href="Categories.Map.html#845" class="Function">Map</a> <a id="2029" class="Symbol">_</a>
<a id="2031" class="Symbol">((</a><a id="2033" href="LeibnizConstruction.Map.html#2033" class="Bound">A</a> <a id="2035" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2037" href="LeibnizConstruction.Map.html#2037" class="Bound">B</a> <a id="2039" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2041" href="LeibnizConstruction.Map.html#2041" class="Bound">f</a><a id="2042" class="Symbol">)</a> <a id="2044" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="2047" class="Symbol">(</a><a id="2048" href="LeibnizConstruction.Map.html#2048" class="Bound">X</a> <a id="2050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2052" href="LeibnizConstruction.Map.html#2052" class="Bound">Y</a> <a id="2054" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2056" href="LeibnizConstruction.Map.html#2056" class="Bound">g</a><a id="2057" class="Symbol">))</a> <a id="2060" class="Symbol">.</a><a id="2061" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2065" class="Symbol">=</a> <a id="2067" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[</a> <a id="2070" href="LeibnizConstruction.Map.html#2041" class="Bound">f</a> <a id="2072" href="LeibnizConstruction.Map.html#1783" class="Function Operator">⊠</a> <a id="2074" href="LeibnizConstruction.Map.html#2056" class="Bound">g</a> <a id="2076" href="LeibnizConstruction.Map.html#1783" class="Function Operator">]</a>
<a id="2078" class="Symbol">((</a><a id="2080" href="LeibnizConstruction.Map.html#2080" class="Bound">A</a> <a id="2082" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2084" href="LeibnizConstruction.Map.html#2084" class="Bound">B</a> <a id="2086" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2088" href="LeibnizConstruction.Map.html#2088" class="Bound">f</a><a id="2089" class="Symbol">)</a> <a id="2091" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="2094" class="Symbol">(</a><a id="2095" href="LeibnizConstruction.Map.html#2095" class="Bound">X</a> <a id="2097" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2099" href="LeibnizConstruction.Map.html#2099" class="Bound">Y</a> <a id="2101" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2103" href="LeibnizConstruction.Map.html#2103" class="Bound">g</a><a id="2104" class="Symbol">))</a> <a id="2107" class="Symbol">.</a><a id="2108" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2112" class="Symbol">.</a><a id="2113" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2117" class="Symbol">=</a> <a id="2119" href="LeibnizConstruction.Map.html#2084" class="Bound">B</a> <a id="2121" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2123" href="LeibnizConstruction.Map.html#2099" class="Bound">Y</a>
<a id="2125" class="Symbol">((</a><a id="2127" href="LeibnizConstruction.Map.html#2127" class="Bound">A</a> <a id="2129" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2131" href="LeibnizConstruction.Map.html#2131" class="Bound">B</a> <a id="2133" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2135" href="LeibnizConstruction.Map.html#2135" class="Bound">f</a><a id="2136" class="Symbol">)</a> <a id="2138" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="2141" class="Symbol">(</a><a id="2142" href="LeibnizConstruction.Map.html#2142" class="Bound">X</a> <a id="2144" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2146" href="LeibnizConstruction.Map.html#2146" class="Bound">Y</a> <a id="2148" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2150" href="LeibnizConstruction.Map.html#2150" class="Bound">g</a><a id="2151" class="Symbol">))</a> <a id="2154" class="Symbol">.</a><a id="2155" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2159" class="Symbol">.</a><a id="2160" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2164" class="Symbol">=</a> <a id="2166" href="LeibnizConstruction.Map.html#2135" class="Bound">f</a> <a id="2168" href="LeibnizConstruction.Map.html#1910" class="Function Operator">⊠</a> <a id="2170" href="LeibnizConstruction.Map.html#2150" class="Bound">g</a>

<a id="2173" class="Comment">-- Goal now: show functoriality and adjointness. Since we know that</a>
<a id="2241" class="Comment">-- these properties are satisfied by the analogous constructions on</a>
<a id="2309" class="Comment">-- Fam, we can transport these results over back to Map. To this end,</a>
<a id="2379" class="Comment">-- we need to show that the Leibniz construction is preserved by the</a>
<a id="2448" class="Comment">-- equivalence Fam ≃ Map.</a>

<a id="2475" class="Comment">-- ⋔ is preserved</a>
<a id="Fam→MapPres⋔"></a><a id="2493" href="LeibnizConstruction.Map.html#2493" class="Function">Fam→MapPres⋔</a> <a id="2506" class="Symbol">:</a> <a id="2508" class="Symbol">{</a><a id="2509" href="LeibnizConstruction.Map.html#2509" class="Bound">C</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2517" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">{</a><a id="2522" href="LeibnizConstruction.Map.html#2522" class="Bound">D</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="2530" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="2532" class="Symbol">}</a>
     <a id="2539" class="Symbol">→</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2550" href="LeibnizConstruction.Map.html#2509" class="Bound">C</a> <a id="2552" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="2555" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2563" href="LeibnizConstruction.Map.html#2522" class="Bound">D</a><a id="2564" class="Symbol">)</a> <a id="2566" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="2571" class="Symbol">(</a><a id="2572" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="2580" class="Symbol">(</a><a id="2581" href="LeibnizConstruction.Map.html#2509" class="Bound">C</a> <a id="2583" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="2586" href="LeibnizConstruction.Map.html#2522" class="Bound">D</a><a id="2587" class="Symbol">))</a>
<a id="2590" href="LeibnizConstruction.Map.html#2493" class="Function">Fam→MapPres⋔</a> <a id="2603" class="Symbol">.</a><a id="2604" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2608" class="Symbol">=</a> <a id="2610" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2629" href="LeibnizConstruction.Fam.html#1188" class="Function">Iso-TotFam⋔ᶠ-[BaseFam→TotFam]</a><a id="2658" class="Symbol">)</a>
<a id="2660" href="LeibnizConstruction.Map.html#2493" class="Function">Fam→MapPres⋔</a> <a id="2673" class="Symbol">{</a><a id="2674" class="Argument">C</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="LeibnizConstruction.Map.html#2678" class="Bound">A</a> <a id="2680" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2682" href="LeibnizConstruction.Map.html#2682" class="Bound">B</a><a id="2683" class="Symbol">}</a> <a id="2685" class="Symbol">{</a><a id="2686" class="Argument">D</a> <a id="2688" class="Symbol">=</a> <a id="2690" href="LeibnizConstruction.Map.html#2690" class="Bound">X</a> <a id="2692" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2694" href="LeibnizConstruction.Map.html#2694" class="Bound">Y</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">.</a><a id="2698" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2702" class="Symbol">.</a><a id="2703" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2707" class="Symbol">=</a>
  <a id="2711" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="2738" class="Symbol">λ</a> <a id="2740" href="LeibnizConstruction.Map.html#2740" class="Bound">F</a>
    <a id="2746" class="Symbol">→</a> <a id="2748" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="2781" class="Symbol">λ</a> <a id="2783" href="LeibnizConstruction.Map.html#2783" class="Bound">Q</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2794" href="Cubical.Functions.FunExtEquiv.html#891" class="Function">funExtIso</a><a id="2803" class="Symbol">)</a>
      <a id="2811" class="Symbol">(</a><a id="2812" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Cubical.Data.Sigma.Properties.html#5958" class="Function">Σ-Π-Iso</a> <a id="2837" class="Symbol">{</a><a id="2838" class="Argument">B</a> <a id="2840" class="Symbol">=</a> <a id="2842" class="Symbol">λ</a> <a id="2844" href="LeibnizConstruction.Map.html#2844" class="Bound">_</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="2850" href="LeibnizConstruction.Map.html#2690" class="Bound">X</a> <a id="2852" href="LeibnizConstruction.Map.html#2694" class="Bound">Y</a><a id="2853" class="Symbol">}</a> <a id="2855" class="Symbol">{</a><a id="2856" class="Argument">C</a> <a id="2858" class="Symbol">=</a> <a id="2860" class="Symbol">λ</a> <a id="2862" href="LeibnizConstruction.Map.html#2862" class="Bound">f</a> <a id="2864" href="LeibnizConstruction.Map.html#2864" class="Bound">a</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="LeibnizConstruction.Map.html#2740" class="Bound">F</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2875" href="LeibnizConstruction.Map.html#2862" class="Bound">f</a><a id="2876" class="Symbol">)</a> <a id="2878" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2880" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2884" href="LeibnizConstruction.Map.html#2864" class="Bound">a</a><a id="2885" class="Symbol">}))</a>
      <a id="2895" class="Symbol">(</a><a id="2896" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="2911" class="Symbol">λ</a> <a id="2913" href="LeibnizConstruction.Map.html#2913" class="Bound">a</a> <a id="2915" class="Symbol">→</a> <a id="2917" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2925" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a>
        <a id="2945" class="Symbol">(</a><a id="2946" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="2970" class="Symbol">(λ</a> <a id="2973" href="LeibnizConstruction.Map.html#2973" class="Bound">x</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a><a id="2987" class="Symbol">))</a>
         <a id="2999" class="Symbol">(</a><a id="3000" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3008" class="Symbol">(</a><a id="3009" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="3016" href="Cubical.Data.Sigma.Properties.html#5649" class="Function">Σ-assoc-Iso</a><a id="3027" class="Symbol">)</a>
          <a id="3039" class="Symbol">(</a><a id="3040" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Cubical.Data.Sigma.Properties.html#9918" class="Function">Σ-cong-iso</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Cubical.Foundations.Isomorphism.html#5160" class="Function">isContr→Iso</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="3087" class="Symbol">_)</a> <a id="3090" href="Cubical.Data.Unit.Properties.html#734" class="Function">isContrUnit</a><a id="3101" class="Symbol">)</a>
            <a id="3115" class="Symbol">λ</a> <a id="3117" href="LeibnizConstruction.Map.html#3117" class="Bound">t</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3144" href="LeibnizConstruction.Map.html#2694" class="Bound">Y</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3151" class="Symbol">(</a><a id="3152" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3156" href="LeibnizConstruction.Map.html#3117" class="Bound">t</a><a id="3157" class="Symbol">))))</a> <a id="3162" href="Cubical.Data.Sigma.Properties.html#4809" class="Function">lUnit×Iso</a><a id="3171" class="Symbol">))))))</a>
      <a id="3184" href="Cubical.Data.Sigma.Properties.html#16507" class="Function">curryIso</a><a id="3192" class="Symbol">)</a>
<a id="3194" href="LeibnizConstruction.Map.html#2493" class="Function">Fam→MapPres⋔</a> <a id="3207" class="Symbol">.</a><a id="3208" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3212" class="Symbol">.</a><a id="3213" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3217" href="LeibnizConstruction.Map.html#3217" class="Bound">F</a> <a id="3219" class="Symbol">=</a>
 <a id="3222" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3229" class="Symbol">(</a><a id="3230" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3235" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3245" class="Symbol">(λ</a> <a id="3248" href="LeibnizConstruction.Map.html#3248" class="Bound">t</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3259" class="Symbol">λ</a> <a id="3261" href="LeibnizConstruction.Map.html#3261" class="Bound">b</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="3279" class="Symbol">(</a><a id="3280" href="LeibnizConstruction.Map.html#3217" class="Bound">F</a> <a id="3282" href="LeibnizConstruction.Map.html#3248" class="Bound">t</a> <a id="3284" class="Symbol">.</a><a id="3285" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="3288" class="Symbol">))))</a>

<a id="Fam→MapPres⋔≡"></a><a id="3294" href="LeibnizConstruction.Map.html#3294" class="Function">Fam→MapPres⋔≡</a> <a id="3308" class="Symbol">:</a> <a id="3310" class="Symbol">{</a><a id="3311" href="LeibnizConstruction.Map.html#3311" class="Bound">C</a> <a id="3313" class="Symbol">:</a> <a id="3315" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3319" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="3321" class="Symbol">}</a> <a id="3323" class="Symbol">{</a><a id="3324" href="LeibnizConstruction.Map.html#3324" class="Bound">D</a> <a id="3326" class="Symbol">:</a> <a id="3328" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="3332" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="3334" class="Symbol">}</a>
     <a id="3341" class="Symbol">→</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3352" href="LeibnizConstruction.Map.html#3311" class="Bound">C</a> <a id="3354" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="3357" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3365" href="LeibnizConstruction.Map.html#3324" class="Bound">D</a><a id="3366" class="Symbol">)</a> <a id="3368" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3379" class="Symbol">(</a><a id="3380" href="LeibnizConstruction.Map.html#3311" class="Bound">C</a> <a id="3382" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="3385" href="LeibnizConstruction.Map.html#3324" class="Bound">D</a><a id="3386" class="Symbol">))</a>
<a id="3389" href="LeibnizConstruction.Map.html#3294" class="Function">Fam→MapPres⋔≡</a> <a id="3403" class="Symbol">=</a> <a id="3405" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3411" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="3425" href="LeibnizConstruction.Map.html#2493" class="Function">Fam→MapPres⋔</a>

<a id="3439" class="Comment">-- ⋔ is preserved (alt. statement)</a>
<a id="Fam→MapPres⋔≡&#39;"></a><a id="3474" href="LeibnizConstruction.Map.html#3474" class="Function">Fam→MapPres⋔≡&#39;</a> <a id="3489" class="Symbol">:</a> <a id="3491" class="Symbol">{</a><a id="3492" href="LeibnizConstruction.Map.html#3492" class="Bound">C</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="Categories.Map.html#845" class="Function">Map</a> <a id="3500" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="3502" class="Symbol">}</a> <a id="3504" class="Symbol">{</a><a id="3505" href="LeibnizConstruction.Map.html#3505" class="Bound">D</a> <a id="3507" class="Symbol">:</a> <a id="3509" href="Categories.Map.html#845" class="Function">Map</a> <a id="3513" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="3515" class="Symbol">}</a>
     <a id="3522" class="Symbol">→</a> <a id="3524" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3541" href="LeibnizConstruction.Map.html#3492" class="Bound">C</a> <a id="3543" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="3546" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3554" href="LeibnizConstruction.Map.html#3505" class="Bound">D</a><a id="3555" class="Symbol">)</a> <a id="3557" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3559" class="Symbol">(</a><a id="3560" href="LeibnizConstruction.Map.html#3492" class="Bound">C</a> <a id="3562" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="3565" href="LeibnizConstruction.Map.html#3505" class="Bound">D</a><a id="3566" class="Symbol">)</a>
<a id="3568" href="LeibnizConstruction.Map.html#3474" class="Function">Fam→MapPres⋔≡&#39;</a> <a id="3583" class="Symbol">{</a><a id="3584" class="Argument">C</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="LeibnizConstruction.Map.html#3588" class="Bound">C</a><a id="3589" class="Symbol">}</a> <a id="3591" class="Symbol">{</a><a id="3592" href="LeibnizConstruction.Map.html#3592" class="Bound">D</a><a id="3593" class="Symbol">}</a> <a id="3595" class="Symbol">=</a>
  <a id="3599" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3610" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="3624" href="LeibnizConstruction.Map.html#2493" class="Function">Fam→MapPres⋔</a><a id="3636" class="Symbol">)</a>
  <a id="3640" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="3642" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="3648" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3658" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="3670" href="LeibnizConstruction.Map.html#3588" class="Bound">C</a><a id="3671" class="Symbol">)</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3678" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="3690" href="LeibnizConstruction.Map.html#3592" class="Bound">D</a><a id="3691" class="Symbol">)</a>

<a id="3694" class="Comment">-- ⊠ is preserved</a>
<a id="Map→FamPres⊠"></a><a id="3712" href="LeibnizConstruction.Map.html#3712" class="Function">Map→FamPres⊠</a> <a id="3725" class="Symbol">:</a> <a id="3727" class="Symbol">{</a><a id="3728" href="LeibnizConstruction.Map.html#3728" class="Bound">C</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Categories.Map.html#845" class="Function">Map</a> <a id="3736" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="3738" class="Symbol">}</a> <a id="3740" class="Symbol">{</a><a id="3741" href="LeibnizConstruction.Map.html#3741" class="Bound">D</a> <a id="3743" class="Symbol">:</a> <a id="3745" href="Categories.Map.html#845" class="Function">Map</a> <a id="3749" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="3751" class="Symbol">}</a>
  <a id="3755" class="Symbol">→</a> <a id="3757" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3765" class="Symbol">(</a><a id="3766" href="LeibnizConstruction.Map.html#3728" class="Bound">C</a> <a id="3768" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="3771" href="LeibnizConstruction.Map.html#3741" class="Bound">D</a><a id="3772" class="Symbol">)</a> <a id="3774" href="Categories.Fam.html#1706" class="Function Operator">≃Fam</a> <a id="3779" class="Symbol">(</a><a id="3780" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3788" href="LeibnizConstruction.Map.html#3728" class="Bound">C</a> <a id="3790" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="3793" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3801" href="LeibnizConstruction.Map.html#3741" class="Bound">D</a><a id="3802" class="Symbol">)</a>
<a id="3804" href="LeibnizConstruction.Map.html#3712" class="Function">Map→FamPres⊠</a> <a id="3817" class="Symbol">.</a><a id="3818" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3832" class="Symbol">_</a>
<a id="3834" href="LeibnizConstruction.Map.html#3712" class="Function">Map→FamPres⊠</a> <a id="3847" class="Symbol">.</a><a id="3848" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3852" class="Symbol">(</a><a id="3853" href="LeibnizConstruction.Map.html#3853" class="Bound">c</a> <a id="3855" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3857" href="LeibnizConstruction.Map.html#3857" class="Bound">d</a><a id="3858" class="Symbol">)</a> <a id="3860" class="Symbol">=</a> <a id="3862" href="PushoutProdFib.html#3878" class="Function">Fib×^≃JoinFib</a> <a id="3876" href="LeibnizConstruction.Map.html#3853" class="Bound">c</a> <a id="3878" href="LeibnizConstruction.Map.html#3857" class="Bound">d</a>

<a id="Map→FamPres⊠≡"></a><a id="3881" href="LeibnizConstruction.Map.html#3881" class="Function">Map→FamPres⊠≡</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">{</a><a id="3898" href="LeibnizConstruction.Map.html#3898" class="Bound">C</a> <a id="3900" class="Symbol">:</a> <a id="3902" href="Categories.Map.html#845" class="Function">Map</a> <a id="3906" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="3908" class="Symbol">}</a> <a id="3910" class="Symbol">{</a><a id="3911" href="LeibnizConstruction.Map.html#3911" class="Bound">D</a> <a id="3913" class="Symbol">:</a> <a id="3915" href="Categories.Map.html#845" class="Function">Map</a> <a id="3919" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="3921" class="Symbol">}</a>
  <a id="3925" class="Symbol">→</a> <a id="3927" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3935" class="Symbol">(</a><a id="3936" href="LeibnizConstruction.Map.html#3898" class="Bound">C</a> <a id="3938" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="3941" href="LeibnizConstruction.Map.html#3911" class="Bound">D</a><a id="3942" class="Symbol">)</a> <a id="3944" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3955" href="LeibnizConstruction.Map.html#3898" class="Bound">C</a> <a id="3957" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="3960" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="3968" href="LeibnizConstruction.Map.html#3911" class="Bound">D</a><a id="3969" class="Symbol">)</a>
<a id="3971" href="LeibnizConstruction.Map.html#3881" class="Function">Map→FamPres⊠≡</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3993" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="4007" href="LeibnizConstruction.Map.html#3712" class="Function">Map→FamPres⊠</a>

<a id="4021" class="Comment">-- ⊠ is preserved (alt. statement)</a>
<a id="Fam→MapPres⊠≡"></a><a id="4056" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a> <a id="4070" class="Symbol">:</a> <a id="4072" class="Symbol">{</a><a id="4073" href="LeibnizConstruction.Map.html#4073" class="Bound">C</a> <a id="4075" class="Symbol">:</a> <a id="4077" href="Categories.Map.html#845" class="Function">Map</a> <a id="4081" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="4083" class="Symbol">}</a> <a id="4085" class="Symbol">{</a><a id="4086" href="LeibnizConstruction.Map.html#4086" class="Bound">D</a> <a id="4088" class="Symbol">:</a> <a id="4090" href="Categories.Map.html#845" class="Function">Map</a> <a id="4094" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="4096" class="Symbol">}</a>
     <a id="4103" class="Symbol">→</a> <a id="4105" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="4122" href="LeibnizConstruction.Map.html#4073" class="Bound">C</a> <a id="4124" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4127" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="4135" href="LeibnizConstruction.Map.html#4086" class="Bound">D</a><a id="4136" class="Symbol">)</a> <a id="4138" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4140" class="Symbol">(</a><a id="4141" href="LeibnizConstruction.Map.html#4073" class="Bound">C</a> <a id="4143" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="4146" href="LeibnizConstruction.Map.html#4086" class="Bound">D</a><a id="4147" class="Symbol">)</a>
<a id="4149" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a> <a id="4163" class="Symbol">{</a><a id="4164" class="Argument">C</a> <a id="4166" class="Symbol">=</a> <a id="4168" href="LeibnizConstruction.Map.html#4168" class="Bound">C</a><a id="4169" class="Symbol">}</a> <a id="4171" class="Symbol">{</a><a id="4172" href="LeibnizConstruction.Map.html#4172" class="Bound">D</a><a id="4173" class="Symbol">}</a> <a id="4175" class="Symbol">=</a>
  <a id="4179" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4184" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="4192" class="Symbol">(</a><a id="4193" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4197" href="LeibnizConstruction.Map.html#3881" class="Function">Map→FamPres⊠≡</a><a id="4210" class="Symbol">)</a>
  <a id="4214" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4216" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4220" href="Categories.FamMapEquiv.html#3561" class="Function">Iso-Fam-Map</a> <a id="4232" class="Symbol">_</a>

<a id="4235" class="Comment">-- Technical result used for transporting from Fam to Map</a>
<a id="transportLeibnizConstruction"></a><a id="4293" href="LeibnizConstruction.Map.html#4293" class="Function">transportLeibnizConstruction</a> <a id="4322" class="Symbol">:</a>
  <a id="4326" class="Symbol">(</a><a id="4327" href="LeibnizConstruction.Map.html#4327" class="Bound">P</a> <a id="4329" class="Symbol">:</a> <a id="4331" class="Symbol">(</a><a id="4332" href="LeibnizConstruction.Map.html#4332" class="Bound">C</a> <a id="4334" class="Symbol">:</a> <a id="4336" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="4356" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="4358" class="Symbol">)</a> <a id="4360" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="4362" class="Symbol">)</a>
       <a id="4371" class="Symbol">(</a><a id="4372" href="LeibnizConstruction.Map.html#4372" class="Bound">f</a> <a id="4374" href="LeibnizConstruction.Map.html#4374" class="Bound">g</a> <a id="4376" class="Symbol">:</a> <a id="4378" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4382" href="LeibnizConstruction.Map.html#4332" class="Bound">C</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4390" href="LeibnizConstruction.Map.html#4332" class="Bound">C</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4398" href="LeibnizConstruction.Map.html#4332" class="Bound">C</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4408" href="LeibnizConstruction.Map.html#1012" class="Generalizable">ℓ₃</a><a id="4410" class="Symbol">)</a>
  <a id="4414" class="Symbol">→</a> <a id="4416" href="LeibnizConstruction.Map.html#4327" class="Bound">P</a> <a id="4418" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="4420" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="4424" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="4427" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="4429" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="4434" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a>
   <a id="4442" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4444" href="LeibnizConstruction.Map.html#4327" class="Bound">P</a> <a id="4446" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="4448" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="4452" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="4455" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="4457" href="LeibnizConstruction.Map.html#2000" class="Function Operator">_⊠ᵐ_</a> <a id="4462" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a>
<a id="4467" href="LeibnizConstruction.Map.html#4293" class="Function">transportLeibnizConstruction</a> <a id="4496" href="LeibnizConstruction.Map.html#4496" class="Bound">P</a> <a id="4498" class="Symbol">=</a>
  <a id="4502" href="LeibnizConstruction.Map.html#4675" class="Function">transportAlongWildEquiv</a> <a id="4526" class="Symbol">_</a> <a id="4528" class="Symbol">_</a> <a id="4530" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a> <a id="4540" href="LeibnizConstruction.Map.html#4496" class="Bound">P</a> <a id="4542" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="4547" href="LeibnizConstruction.Map.html#2000" class="Function Operator">_⊠ᵐ_</a>
    <a id="4556" class="Symbol">(</a><a id="4557" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4564" class="Symbol">(λ</a> <a id="4567" href="LeibnizConstruction.Map.html#4567" class="Bound">C</a> <a id="4569" class="Symbol">→</a> <a id="4571" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4578" class="Symbol">λ</a> <a id="4580" href="LeibnizConstruction.Map.html#4580" class="Bound">D</a> <a id="4582" class="Symbol">→</a> <a id="4584" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a><a id="4597" class="Symbol">))</a>
    <a id="4604" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a> <a id="4609" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a>
    <a id="4618" class="Symbol">(</a><a id="4619" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4626" class="Symbol">(λ</a> <a id="4629" href="LeibnizConstruction.Map.html#4629" class="Bound">C</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="4640" class="Symbol">(λ</a> <a id="4643" href="LeibnizConstruction.Map.html#4643" class="Bound">D</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="LeibnizConstruction.Map.html#3474" class="Function">Fam→MapPres⋔≡&#39;</a><a id="4661" class="Symbol">)))</a>
  <a id="4667" class="Keyword">where</a>
  <a id="4675" href="LeibnizConstruction.Map.html#4675" class="Function">transportAlongWildEquiv</a> <a id="4699" class="Symbol">:</a>
    <a id="4705" class="Symbol">(</a><a id="4706" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a> <a id="4708" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a> <a id="4711" class="Symbol">:</a> <a id="4713" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="4726" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="4729" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="4731" class="Symbol">)</a> <a id="4733" class="Symbol">(</a><a id="4734" href="LeibnizConstruction.Map.html#4734" class="Bound">E</a> <a id="4736" class="Symbol">:</a> <a id="4738" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a> <a id="4740" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="4744" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a><a id="4746" class="Symbol">)</a>
    <a id="4752" class="Symbol">(</a><a id="4753" href="LeibnizConstruction.Map.html#4753" class="Bound">P</a> <a id="4755" class="Symbol">:</a> <a id="4757" class="Symbol">(</a><a id="4758" href="LeibnizConstruction.Map.html#4758" class="Bound">C</a> <a id="4760" class="Symbol">:</a> <a id="4762" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="4775" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="4778" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="4780" class="Symbol">)</a> <a id="4782" class="Symbol">(</a><a id="4783" href="LeibnizConstruction.Map.html#4783" class="Bound">f</a> <a id="4785" href="LeibnizConstruction.Map.html#4785" class="Bound">g</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4793" href="LeibnizConstruction.Map.html#4758" class="Bound">C</a> <a id="4795" class="Symbol">→</a> <a id="4797" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4801" href="LeibnizConstruction.Map.html#4758" class="Bound">C</a> <a id="4803" class="Symbol">→</a> <a id="4805" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4809" href="LeibnizConstruction.Map.html#4758" class="Bound">C</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Symbol">→</a> <a id="4814" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4819" href="LeibnizConstruction.Map.html#1012" class="Generalizable">ℓ₃</a><a id="4821" class="Symbol">)</a>
    <a id="4827" class="Symbol">(</a><a id="4828" href="LeibnizConstruction.Map.html#4828" class="Bound">L</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4836" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a> <a id="4838" class="Symbol">→</a> <a id="4840" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4844" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4852" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a><a id="4853" class="Symbol">)</a> <a id="4855" class="Symbol">(</a><a id="4856" href="LeibnizConstruction.Map.html#4856" class="Bound">L&#39;</a>  <a id="4860" class="Symbol">:</a> <a id="4862" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4866" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a> <a id="4869" class="Symbol">→</a> <a id="4871" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4875" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a> <a id="4878" class="Symbol">→</a> <a id="4880" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4884" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a><a id="4886" class="Symbol">)</a>
    <a id="4892" class="Symbol">(</a><a id="4893" href="LeibnizConstruction.Map.html#4893" class="Bound">L≡L&#39;</a> <a id="4898" class="Symbol">:</a> <a id="4900" class="Symbol">(λ</a> <a id="4903" href="LeibnizConstruction.Map.html#4903" class="Bound">x</a> <a id="4905" href="LeibnizConstruction.Map.html#4905" class="Bound">y</a> <a id="4907" class="Symbol">→</a> <a id="4909" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4913" class="Symbol">(</a><a id="4914" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4918" href="LeibnizConstruction.Map.html#4734" class="Bound">E</a><a id="4919" class="Symbol">)</a> <a id="4921" class="Symbol">(</a><a id="4922" href="LeibnizConstruction.Map.html#4828" class="Bound">L</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4931" class="Symbol">(_</a> <a id="4934" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4936" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4945" href="LeibnizConstruction.Map.html#4734" class="Bound">E</a><a id="4946" class="Symbol">))</a> <a id="4949" href="LeibnizConstruction.Map.html#4903" class="Bound">x</a><a id="4950" class="Symbol">)</a>
                                     <a id="4989" class="Symbol">(</a><a id="4990" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4996" class="Symbol">(_</a> <a id="4999" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5001" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5010" href="LeibnizConstruction.Map.html#4734" class="Bound">E</a><a id="5011" class="Symbol">))</a> <a id="5014" href="LeibnizConstruction.Map.html#4905" class="Bound">y</a><a id="5015" class="Symbol">)))</a> <a id="5019" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5021" href="LeibnizConstruction.Map.html#4856" class="Bound">L&#39;</a><a id="5023" class="Symbol">)</a>
    <a id="5029" class="Symbol">(</a><a id="5030" href="LeibnizConstruction.Map.html#5030" class="Bound">R</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5038" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a> <a id="5040" class="Symbol">→</a> <a id="5042" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5046" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a> <a id="5048" class="Symbol">→</a> <a id="5050" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5054" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a><a id="5055" class="Symbol">)</a> <a id="5057" class="Symbol">(</a><a id="5058" href="LeibnizConstruction.Map.html#5058" class="Bound">R&#39;</a>  <a id="5062" class="Symbol">:</a> <a id="5064" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5068" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a> <a id="5071" class="Symbol">→</a> <a id="5073" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5077" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a> <a id="5080" class="Symbol">→</a> <a id="5082" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5086" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a><a id="5088" class="Symbol">)</a>
    <a id="5094" class="Symbol">(</a><a id="5095" href="LeibnizConstruction.Map.html#5095" class="Bound">R≡R&#39;</a> <a id="5100" class="Symbol">:</a> <a id="5102" class="Symbol">(λ</a> <a id="5105" href="LeibnizConstruction.Map.html#5105" class="Bound">x</a> <a id="5107" href="LeibnizConstruction.Map.html#5107" class="Bound">y</a> <a id="5109" class="Symbol">→</a> <a id="5111" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5120" href="LeibnizConstruction.Map.html#4734" class="Bound">E</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">(</a><a id="5124" href="LeibnizConstruction.Map.html#5030" class="Bound">R</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5133" class="Symbol">(_</a> <a id="5136" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5138" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5147" href="LeibnizConstruction.Map.html#4734" class="Bound">E</a><a id="5148" class="Symbol">))</a> <a id="5151" href="LeibnizConstruction.Map.html#5105" class="Bound">x</a><a id="5152" class="Symbol">)</a>
                                     <a id="5191" class="Symbol">(</a><a id="5192" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5198" class="Symbol">(_</a> <a id="5201" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5203" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5212" href="LeibnizConstruction.Map.html#4734" class="Bound">E</a><a id="5213" class="Symbol">))</a> <a id="5216" href="LeibnizConstruction.Map.html#5107" class="Bound">y</a><a id="5217" class="Symbol">)))</a> <a id="5221" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5223" href="LeibnizConstruction.Map.html#5058" class="Bound">R&#39;</a><a id="5225" class="Symbol">)</a>
    <a id="5231" class="Symbol">→</a> <a id="5233" href="LeibnizConstruction.Map.html#4753" class="Bound">P</a> <a id="5235" href="LeibnizConstruction.Map.html#4706" class="Bound">C</a> <a id="5237" href="LeibnizConstruction.Map.html#4828" class="Bound">L</a> <a id="5239" href="LeibnizConstruction.Map.html#5030" class="Bound">R</a> <a id="5241" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5243" href="LeibnizConstruction.Map.html#4753" class="Bound">P</a> <a id="5245" href="LeibnizConstruction.Map.html#4708" class="Bound">C&#39;</a> <a id="5248" href="LeibnizConstruction.Map.html#4856" class="Bound">L&#39;</a> <a id="5251" href="LeibnizConstruction.Map.html#5058" class="Bound">R&#39;</a>
  <a id="5256" href="LeibnizConstruction.Map.html#4675" class="Function">transportAlongWildEquiv</a> <a id="5280" href="LeibnizConstruction.Map.html#5280" class="Bound">C</a> <a id="5282" class="Symbol">=</a>
    <a id="5288" href="Categories.WildPreorder.html#6280" class="Function">JWildPreorder</a> <a id="5302" class="Symbol">_</a> <a id="5304" class="Symbol">λ</a> <a id="5306" href="LeibnizConstruction.Map.html#5306" class="Bound">_</a> <a id="5308" href="LeibnizConstruction.Map.html#5308" class="Bound">_</a> <a id="5310" class="Symbol">→</a> <a id="5312" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="5315" class="Symbol">λ</a> <a id="5317" href="LeibnizConstruction.Map.html#5317" class="Bound">_</a> <a id="5319" class="Symbol">→</a> <a id="5321" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="5324" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="5330" class="Comment">-- The main lemma</a>
<a id="5348" class="Keyword">abstract</a>
  <a id="areAdjointBiFunctors-×ᵐ-⋔ᵐ"></a><a id="5359" href="LeibnizConstruction.Map.html#5359" class="Function">areAdjointBiFunctors-×ᵐ-⋔ᵐ</a> <a id="5386" class="Symbol">:</a>
    <a id="5392" href="LeibnizConstruction.Adjunction.html#3032" class="Function">areAdjointBiFunctors</a> <a id="5413" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="5415" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="5419" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="5422" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="5424" href="LeibnizConstruction.Map.html#2000" class="Function Operator">_⊠ᵐ_</a> <a id="5429" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a>
  <a id="5436" href="LeibnizConstruction.Map.html#5359" class="Function">areAdjointBiFunctors-×ᵐ-⋔ᵐ</a> <a id="5463" class="Symbol">=</a>
    <a id="5469" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="5479" class="Symbol">(</a><a id="5480" href="LeibnizConstruction.Map.html#4293" class="Function">transportLeibnizConstruction</a> <a id="5509" href="LeibnizConstruction.Adjunction.html#3032" class="Function">areAdjointBiFunctors</a><a id="5529" class="Symbol">)</a>
      <a id="5537" href="LeibnizConstruction.Adjunction.html#3288" class="Function">areAdjointBiFunctors-⊠ᶠ-⋔ᶠ</a>

<a id="5565" class="Comment">-- Let us spell out these properties, like we did for the Leibniz</a>
<a id="5631" class="Comment">-- construction on Fam.</a>
<a id="hasBiWPFunctorStructure⋔ᵐ"></a><a id="5655" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a> <a id="5681" class="Symbol">:</a>
  <a id="5685" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="5712" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="5716" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="5719" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="5721" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="5726" class="Symbol">)</a> <a id="5728" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="5730" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="5734" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="5737" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="5739" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="5741" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="5745" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="5748" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="5750" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a>
<a id="5755" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a> <a id="5781" class="Symbol">=</a> <a id="5783" href="LeibnizConstruction.Map.html#5359" class="Function">areAdjointBiFunctors-×ᵐ-⋔ᵐ</a> <a id="5810" class="Symbol">.</a><a id="5811" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5815" class="Symbol">.</a><a id="5816" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="hasBiWPFunctorStructure⊠ᵐ"></a><a id="5821" href="LeibnizConstruction.Map.html#5821" class="Function">hasBiWPFunctorStructure⊠ᵐ</a> <a id="5847" class="Symbol">:</a>
  <a id="5851" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="5875" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="5877" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="5881" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="5884" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="5886" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="5888" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="5892" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="5895" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="5897" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="5899" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="5903" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="5906" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="5908" href="LeibnizConstruction.Map.html#2000" class="Function Operator">_⊠ᵐ_</a>
<a id="5913" href="LeibnizConstruction.Map.html#5821" class="Function">hasBiWPFunctorStructure⊠ᵐ</a> <a id="5939" class="Symbol">=</a> <a id="5941" href="LeibnizConstruction.Map.html#5359" class="Function">areAdjointBiFunctors-×ᵐ-⋔ᵐ</a> <a id="5968" class="Symbol">.</a><a id="5969" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="5974" class="Comment">-- Functorial action, explicitly</a>
<a id="⋔ᵐ→ₗ"></a><a id="6007" href="LeibnizConstruction.Map.html#6007" class="Function">⋔ᵐ→ₗ</a> <a id="6012" class="Symbol">:</a> <a id="6014" class="Symbol">(</a><a id="6015" href="LeibnizConstruction.Map.html#6015" class="Bound">A</a> <a id="6017" href="LeibnizConstruction.Map.html#6017" class="Bound">B</a> <a id="6019" href="LeibnizConstruction.Map.html#6019" class="Bound">C</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="Categories.Map.html#845" class="Function">Map</a> <a id="6027" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="6029" class="Symbol">)</a> <a id="6031" class="Symbol">→</a> <a id="6033" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6038" href="LeibnizConstruction.Map.html#6015" class="Bound">A</a> <a id="6040" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6042" href="LeibnizConstruction.Map.html#6017" class="Bound">B</a> <a id="6044" href="Categories.Map.html#1140" class="Function Operator">]</a> <a id="6046" class="Symbol">→</a> <a id="6048" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6053" href="LeibnizConstruction.Map.html#6017" class="Bound">B</a> <a id="6055" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="6058" href="LeibnizConstruction.Map.html#6019" class="Bound">C</a> <a id="6060" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6062" href="LeibnizConstruction.Map.html#6015" class="Bound">A</a> <a id="6064" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="6067" href="LeibnizConstruction.Map.html#6019" class="Bound">C</a> <a id="6069" href="Categories.Map.html#1140" class="Function Operator">]</a>
<a id="6071" href="LeibnizConstruction.Map.html#6007" class="Function">⋔ᵐ→ₗ</a> <a id="6076" href="LeibnizConstruction.Map.html#6076" class="Bound">A</a> <a id="6078" href="LeibnizConstruction.Map.html#6078" class="Bound">B</a> <a id="6080" href="LeibnizConstruction.Map.html#6080" class="Bound">C</a> <a id="6082" href="LeibnizConstruction.Map.html#6082" class="Bound">f</a> <a id="6084" class="Symbol">=</a> <a id="6086" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="6094" class="Symbol">(</a><a id="6095" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a><a id="6120" class="Symbol">)</a> <a id="6122" href="LeibnizConstruction.Map.html#6080" class="Bound">C</a> <a id="6124" class="Symbol">.</a><a id="6125" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6129" href="LeibnizConstruction.Map.html#6082" class="Bound">f</a>

<a id="⋔ᵐ→ᵣ"></a><a id="6132" href="LeibnizConstruction.Map.html#6132" class="Function">⋔ᵐ→ᵣ</a> <a id="6137" class="Symbol">:</a> <a id="6139" class="Symbol">(</a><a id="6140" href="LeibnizConstruction.Map.html#6140" class="Bound">A</a> <a id="6142" href="LeibnizConstruction.Map.html#6142" class="Bound">B</a> <a id="6144" href="LeibnizConstruction.Map.html#6144" class="Bound">C</a> <a id="6146" class="Symbol">:</a> <a id="6148" href="Categories.Map.html#845" class="Function">Map</a> <a id="6152" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="6154" class="Symbol">)</a> <a id="6156" class="Symbol">→</a> <a id="6158" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6163" href="LeibnizConstruction.Map.html#6142" class="Bound">B</a> <a id="6165" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6167" href="LeibnizConstruction.Map.html#6144" class="Bound">C</a> <a id="6169" href="Categories.Map.html#1140" class="Function Operator">]</a> <a id="6171" class="Symbol">→</a>  <a id="6174" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6179" href="LeibnizConstruction.Map.html#6140" class="Bound">A</a> <a id="6181" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="6184" href="LeibnizConstruction.Map.html#6142" class="Bound">B</a> <a id="6186" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6188" href="LeibnizConstruction.Map.html#6140" class="Bound">A</a> <a id="6190" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="6193" href="LeibnizConstruction.Map.html#6144" class="Bound">C</a> <a id="6195" href="Categories.Map.html#1140" class="Function Operator">]</a>
<a id="6197" href="LeibnizConstruction.Map.html#6132" class="Function">⋔ᵐ→ᵣ</a> <a id="6202" href="LeibnizConstruction.Map.html#6202" class="Bound">A</a> <a id="6204" href="LeibnizConstruction.Map.html#6204" class="Bound">B</a> <a id="6206" href="LeibnizConstruction.Map.html#6206" class="Bound">C</a> <a id="6208" href="LeibnizConstruction.Map.html#6208" class="Bound">f</a> <a id="6210" class="Symbol">=</a> <a id="6212" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="6221" class="Symbol">(</a><a id="6222" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a><a id="6247" class="Symbol">)</a> <a id="6249" href="LeibnizConstruction.Map.html#6202" class="Bound">A</a> <a id="6251" class="Symbol">.</a><a id="6252" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6256" class="Symbol">{</a><a id="6257" class="Argument">x</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="LeibnizConstruction.Map.html#6204" class="Bound">B</a><a id="6262" class="Symbol">}</a> <a id="6264" class="Symbol">{</a><a id="6265" href="LeibnizConstruction.Map.html#6206" class="Bound">C</a><a id="6266" class="Symbol">}</a> <a id="6268" href="LeibnizConstruction.Map.html#6208" class="Bound">f</a>

<a id="⊠ᵐ→ₗ"></a><a id="6271" href="LeibnizConstruction.Map.html#6271" class="Function">⊠ᵐ→ₗ</a> <a id="6276" class="Symbol">:</a> <a id="6278" class="Symbol">(</a><a id="6279" href="LeibnizConstruction.Map.html#6279" class="Bound">A</a> <a id="6281" href="LeibnizConstruction.Map.html#6281" class="Bound">B</a> <a id="6283" href="LeibnizConstruction.Map.html#6283" class="Bound">C</a> <a id="6285" class="Symbol">:</a> <a id="6287" href="Categories.Map.html#845" class="Function">Map</a> <a id="6291" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="6293" class="Symbol">)</a> <a id="6295" class="Symbol">→</a> <a id="6297" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6302" href="LeibnizConstruction.Map.html#6279" class="Bound">A</a> <a id="6304" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6306" href="LeibnizConstruction.Map.html#6281" class="Bound">B</a> <a id="6308" href="Categories.Map.html#1140" class="Function Operator">]</a> <a id="6310" class="Symbol">→</a> <a id="6312" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6317" href="LeibnizConstruction.Map.html#6279" class="Bound">A</a> <a id="6319" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6322" href="LeibnizConstruction.Map.html#6283" class="Bound">C</a> <a id="6324" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6326" href="LeibnizConstruction.Map.html#6281" class="Bound">B</a> <a id="6328" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6331" href="LeibnizConstruction.Map.html#6283" class="Bound">C</a> <a id="6333" href="Categories.Map.html#1140" class="Function Operator">]</a>
<a id="6335" href="LeibnizConstruction.Map.html#6271" class="Function">⊠ᵐ→ₗ</a> <a id="6340" href="LeibnizConstruction.Map.html#6340" class="Bound">A</a> <a id="6342" href="LeibnizConstruction.Map.html#6342" class="Bound">B</a> <a id="6344" href="LeibnizConstruction.Map.html#6344" class="Bound">C</a> <a id="6346" href="LeibnizConstruction.Map.html#6346" class="Bound">f</a> <a id="6348" class="Symbol">=</a> <a id="6350" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="6358" class="Symbol">(</a><a id="6359" href="LeibnizConstruction.Map.html#5821" class="Function">hasBiWPFunctorStructure⊠ᵐ</a><a id="6384" class="Symbol">)</a> <a id="6386" href="LeibnizConstruction.Map.html#6344" class="Bound">C</a> <a id="6388" class="Symbol">.</a><a id="6389" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6393" href="LeibnizConstruction.Map.html#6346" class="Bound">f</a>

<a id="⊠ᵐ→ᵣ"></a><a id="6396" href="LeibnizConstruction.Map.html#6396" class="Function">⊠ᵐ→ᵣ</a> <a id="6401" class="Symbol">:</a> <a id="6403" class="Symbol">(</a><a id="6404" href="LeibnizConstruction.Map.html#6404" class="Bound">A</a> <a id="6406" href="LeibnizConstruction.Map.html#6406" class="Bound">B</a> <a id="6408" href="LeibnizConstruction.Map.html#6408" class="Bound">C</a> <a id="6410" class="Symbol">:</a> <a id="6412" href="Categories.Map.html#845" class="Function">Map</a> <a id="6416" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="6418" class="Symbol">)</a> <a id="6420" class="Symbol">→</a> <a id="6422" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6427" href="LeibnizConstruction.Map.html#6406" class="Bound">B</a> <a id="6429" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6431" href="LeibnizConstruction.Map.html#6408" class="Bound">C</a> <a id="6433" href="Categories.Map.html#1140" class="Function Operator">]</a> <a id="6435" class="Symbol">→</a> <a id="6437" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="6442" href="LeibnizConstruction.Map.html#6404" class="Bound">A</a> <a id="6444" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6447" href="LeibnizConstruction.Map.html#6406" class="Bound">B</a> <a id="6449" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="6451" href="LeibnizConstruction.Map.html#6404" class="Bound">A</a> <a id="6453" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6456" href="LeibnizConstruction.Map.html#6408" class="Bound">C</a> <a id="6458" href="Categories.Map.html#1140" class="Function Operator">]</a>
<a id="6460" href="LeibnizConstruction.Map.html#6396" class="Function">⊠ᵐ→ᵣ</a> <a id="6465" href="LeibnizConstruction.Map.html#6465" class="Bound">A</a> <a id="6467" href="LeibnizConstruction.Map.html#6467" class="Bound">B</a> <a id="6469" href="LeibnizConstruction.Map.html#6469" class="Bound">C</a> <a id="6471" href="LeibnizConstruction.Map.html#6471" class="Bound">f</a> <a id="6473" class="Symbol">=</a> <a id="6475" href="Categories.WildPreorder.html#7569" class="Field">rightAct</a> <a id="6484" class="Symbol">(</a><a id="6485" href="LeibnizConstruction.Map.html#5821" class="Function">hasBiWPFunctorStructure⊠ᵐ</a><a id="6510" class="Symbol">)</a> <a id="6512" href="LeibnizConstruction.Map.html#6465" class="Bound">A</a> <a id="6514" class="Symbol">.</a><a id="6515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6519" class="Symbol">{</a><a id="6520" class="Argument">x</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="LeibnizConstruction.Map.html#6467" class="Bound">B</a><a id="6525" class="Symbol">}</a> <a id="6527" class="Symbol">{</a><a id="6528" href="LeibnizConstruction.Map.html#6469" class="Bound">C</a><a id="6529" class="Symbol">}</a> <a id="6531" href="LeibnizConstruction.Map.html#6471" class="Bound">f</a>

<a id="6534" class="Comment">-- Adjointness statement</a>
<a id="wildBiAdjoint-⊠ᵐ-⋔ᵐ"></a><a id="6559" href="LeibnizConstruction.Map.html#6559" class="Function">wildBiAdjoint-⊠ᵐ-⋔ᵐ</a> <a id="6579" class="Symbol">:</a> <a id="6581" href="LeibnizConstruction.Adjunction.html#1675" class="Record">wildBiAdjoint</a> <a id="6595" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="6597" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="6601" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a> <a id="6604" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="6606" href="LeibnizConstruction.Map.html#2000" class="Function Operator">_⊠ᵐ_</a> <a id="6611" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a>
                      <a id="6638" href="LeibnizConstruction.Map.html#5821" class="Function">hasBiWPFunctorStructure⊠ᵐ</a>
                      <a id="6686" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a>
<a id="6712" href="LeibnizConstruction.Map.html#6559" class="Function">wildBiAdjoint-⊠ᵐ-⋔ᵐ</a> <a id="6732" class="Symbol">=</a> <a id="6734" href="LeibnizConstruction.Map.html#5359" class="Function">areAdjointBiFunctors-×ᵐ-⋔ᵐ</a> <a id="6761" class="Symbol">.</a><a id="6762" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6766" class="Symbol">.</a><a id="6767" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

<a id="6772" class="Comment">-- Associativity</a>
<a id="assoc⊠ᵐ"></a><a id="6789" href="LeibnizConstruction.Map.html#6789" class="Function">assoc⊠ᵐ</a> <a id="6797" class="Symbol">:</a> <a id="6799" class="Symbol">∀</a> <a id="6801" class="Symbol">{</a><a id="6802" href="LeibnizConstruction.Map.html#6802" class="Bound">ℓ₃</a><a id="6804" class="Symbol">}</a> <a id="6806" class="Symbol">(</a><a id="6807" href="LeibnizConstruction.Map.html#6807" class="Bound">f</a> <a id="6809" class="Symbol">:</a> <a id="6811" href="Categories.Map.html#845" class="Function">Map</a> <a id="6815" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="6817" class="Symbol">)</a> <a id="6819" class="Symbol">(</a><a id="6820" href="LeibnizConstruction.Map.html#6820" class="Bound">g</a> <a id="6822" class="Symbol">:</a> <a id="6824" href="Categories.Map.html#845" class="Function">Map</a> <a id="6828" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="6830" class="Symbol">)</a> <a id="6832" class="Symbol">(</a><a id="6833" href="LeibnizConstruction.Map.html#6833" class="Bound">h</a> <a id="6835" class="Symbol">:</a> <a id="6837" href="Categories.Map.html#845" class="Function">Map</a> <a id="6841" href="LeibnizConstruction.Map.html#6802" class="Bound">ℓ₃</a><a id="6843" class="Symbol">)</a>
  <a id="6847" class="Symbol">→</a> <a id="6849" class="Symbol">((</a><a id="6851" href="LeibnizConstruction.Map.html#6807" class="Bound">f</a> <a id="6853" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6856" href="LeibnizConstruction.Map.html#6820" class="Bound">g</a><a id="6857" class="Symbol">)</a> <a id="6859" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6862" href="LeibnizConstruction.Map.html#6833" class="Bound">h</a><a id="6863" class="Symbol">)</a> <a id="6865" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6867" class="Symbol">(</a><a id="6868" href="LeibnizConstruction.Map.html#6807" class="Bound">f</a> <a id="6870" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a><a id="6872" class="Symbol">(</a><a id="6873" href="LeibnizConstruction.Map.html#6820" class="Bound">g</a> <a id="6875" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6878" href="LeibnizConstruction.Map.html#6833" class="Bound">h</a><a id="6879" class="Symbol">))</a>
<a id="6882" href="LeibnizConstruction.Map.html#6789" class="Function">assoc⊠ᵐ</a> <a id="6890" class="Symbol">{</a><a id="6891" class="Argument">ℓ₁</a> <a id="6894" class="Symbol">=</a> <a id="6896" href="LeibnizConstruction.Map.html#6896" class="Bound">ℓ₁</a><a id="6898" class="Symbol">}</a> <a id="6900" class="Symbol">{</a><a id="6901" class="Argument">ℓ₂</a> <a id="6904" class="Symbol">=</a> <a id="6906" href="LeibnizConstruction.Map.html#6906" class="Bound">ℓ₂</a><a id="6908" class="Symbol">}</a> <a id="6910" class="Symbol">{</a><a id="6911" class="Argument">ℓ₃</a> <a id="6914" class="Symbol">=</a> <a id="6916" href="LeibnizConstruction.Map.html#6916" class="Bound">ℓ₃</a><a id="6918" class="Symbol">}</a> <a id="6920" href="LeibnizConstruction.Map.html#6920" class="Bound">f</a> <a id="6922" href="LeibnizConstruction.Map.html#6922" class="Bound">g</a> <a id="6924" href="LeibnizConstruction.Map.html#6924" class="Bound">h</a> <a id="6926" class="Symbol">=</a>
    <a id="6932" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6936" class="Symbol">(</a><a id="6937" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a> <a id="6951" class="Symbol">{</a><a id="6952" class="Argument">C</a> <a id="6954" class="Symbol">=</a> <a id="6956" class="Symbol">(</a><a id="6957" href="LeibnizConstruction.Map.html#6920" class="Bound">f</a> <a id="6959" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6962" href="LeibnizConstruction.Map.html#6922" class="Bound">g</a><a id="6963" class="Symbol">)}</a> <a id="6966" class="Symbol">{</a><a id="6967" class="Argument">D</a> <a id="6969" class="Symbol">=</a> <a id="6971" href="LeibnizConstruction.Map.html#6924" class="Bound">h</a><a id="6972" class="Symbol">})</a>
  <a id="6977" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="6979" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6984" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="6992" href="LeibnizConstruction.Map.html#7099" class="Function">lem</a>
  <a id="6998" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7000" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a> <a id="7014" class="Symbol">{</a><a id="7015" class="Argument">C</a> <a id="7017" class="Symbol">=</a> <a id="7019" href="LeibnizConstruction.Map.html#6920" class="Bound">f</a><a id="7020" class="Symbol">}</a> <a id="7022" class="Symbol">{</a><a id="7023" class="Argument">D</a> <a id="7025" class="Symbol">=</a> <a id="7027" class="Symbol">(</a><a id="7028" href="LeibnizConstruction.Map.html#6922" class="Bound">g</a> <a id="7030" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="7033" href="LeibnizConstruction.Map.html#6924" class="Bound">h</a><a id="7034" class="Symbol">)}</a>
  <a id="7039" class="Keyword">where</a>
  <a id="7047" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7050" class="Symbol">=</a> <a id="7052" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7060" href="LeibnizConstruction.Map.html#6920" class="Bound">f</a>
  <a id="7064" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a> <a id="7067" class="Symbol">=</a> <a id="7069" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7077" href="LeibnizConstruction.Map.html#6922" class="Bound">g</a>
  <a id="7081" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a> <a id="7084" class="Symbol">=</a> <a id="7086" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7094" href="LeibnizConstruction.Map.html#6924" class="Bound">h</a>

  <a id="7099" href="LeibnizConstruction.Map.html#7099" class="Function">lem</a> <a id="7103" class="Symbol">:</a> <a id="7105" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7113" class="Symbol">(</a><a id="7114" href="LeibnizConstruction.Map.html#6920" class="Bound">f</a> <a id="7116" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="7119" href="LeibnizConstruction.Map.html#6922" class="Bound">g</a><a id="7120" class="Symbol">)</a> <a id="7122" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7125" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a>
      <a id="7134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7136" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7139" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7142" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7150" class="Symbol">(</a><a id="7151" href="LeibnizConstruction.Map.html#6922" class="Bound">g</a> <a id="7153" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="7156" href="LeibnizConstruction.Map.html#6924" class="Bound">h</a><a id="7157" class="Symbol">)</a>
  <a id="7161" href="LeibnizConstruction.Map.html#7099" class="Function">lem</a> <a id="7165" class="Symbol">=</a> <a id="7167" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7172" class="Symbol">(</a><a id="7173" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ</a> <a id="7177" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a><a id="7179" class="Symbol">)</a>
         <a id="7190" class="Symbol">(</a><a id="7191" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7196" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7209" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a><a id="7222" class="Symbol">)</a>
       <a id="7231" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a>  <a id="7234" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7240" class="Symbol">(</a><a id="7241" href="Categories.Fam.html#3015" class="Function">univalenceFam</a>
             <a id="7268" class="Symbol">{</a><a id="7269" class="Argument">A</a> <a id="7271" class="Symbol">=</a> <a id="7273" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7281" class="Symbol">(</a><a id="7282" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="7290" class="Symbol">(</a><a id="7291" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7294" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7297" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a><a id="7299" class="Symbol">))}</a>
             <a id="7316" class="Symbol">{</a><a id="7317" class="Argument">B</a> <a id="7319" class="Symbol">=</a> <a id="7321" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7324" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7327" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a><a id="7329" class="Symbol">})</a>
            <a id="7344" class="Symbol">(</a><a id="7345" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="7357" class="Symbol">(</a><a id="7358" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7361" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7364" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a><a id="7366" class="Symbol">)))</a>
      <a id="7376" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7378" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7382" class="Symbol">(</a><a id="7383" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7388" class="Symbol">(</a><a id="7389" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7392" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ_</a><a id="7395" class="Symbol">)</a>
             <a id="7410" class="Symbol">(</a><a id="7411" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7415" class="Symbol">(</a><a id="7416" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7421" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7429" class="Symbol">(</a><a id="7430" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a> <a id="7444" class="Symbol">{</a><a id="7445" class="Argument">C</a> <a id="7447" class="Symbol">=</a> <a id="7449" href="LeibnizConstruction.Map.html#6922" class="Bound">g</a><a id="7450" class="Symbol">}</a> <a id="7452" class="Symbol">{</a><a id="7453" href="LeibnizConstruction.Map.html#6924" class="Bound">h</a><a id="7454" class="Symbol">})))</a>
           <a id="7470" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7472" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="7478" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="7483" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
             <a id="7501" class="Symbol">(</a><a id="7502" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7508" class="Symbol">(</a><a id="7509" href="Categories.Fam.html#3015" class="Function">univalenceFam</a>
                    <a id="7543" class="Symbol">{</a><a id="7544" class="Argument">A</a> <a id="7546" class="Symbol">=</a> <a id="7548" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a> <a id="7556" class="Symbol">(</a><a id="7557" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a> <a id="7565" class="Symbol">(</a><a id="7566" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a> <a id="7569" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7572" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a><a id="7574" class="Symbol">))}</a>
                    <a id="7598" class="Symbol">{</a><a id="7599" class="Argument">B</a> <a id="7601" class="Symbol">=</a> <a id="7603" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a> <a id="7606" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7609" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a><a id="7611" class="Symbol">})</a>
                    <a id="7634" class="Symbol">(</a><a id="7635" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="7647" class="Symbol">(</a><a id="7648" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a> <a id="7651" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7654" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a><a id="7656" class="Symbol">)))</a>
           <a id="7671" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="7673" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7677" class="Symbol">(</a><a id="7678" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Categories.Fam.html#3015" class="Function">univalenceFam</a>
                        <a id="7723" class="Symbol">{</a><a id="7724" class="Argument">A</a> <a id="7726" class="Symbol">=</a> <a id="7728" class="Symbol">(</a><a id="7729" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7732" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7735" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a><a id="7737" class="Symbol">)</a> <a id="7739" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7742" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a><a id="7744" class="Symbol">}</a>
                        <a id="7770" class="Symbol">{</a><a id="7771" class="Argument">B</a> <a id="7773" class="Symbol">=</a> <a id="7775" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7778" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7781" class="Symbol">(</a><a id="7782" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a> <a id="7785" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="7788" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a><a id="7790" class="Symbol">)})</a>
                 <a id="7811" class="Symbol">(</a><a id="7812" href="LeibnizConstruction.Fam.html#4154" class="Function">assoc⊠ᶠ</a> <a id="7820" href="LeibnizConstruction.Map.html#7047" class="Function">f*</a> <a id="7823" href="LeibnizConstruction.Map.html#7064" class="Function">g*</a> <a id="7826" href="LeibnizConstruction.Map.html#7081" class="Function">h*</a><a id="7828" class="Symbol">)))</a>

<a id="7833" class="Comment">-- Commutativity</a>
<a id="comm⊠ᵐS→"></a><a id="7850" href="LeibnizConstruction.Map.html#7850" class="Function">comm⊠ᵐS→</a> <a id="7859" class="Symbol">:</a> <a id="7861" class="Symbol">{</a><a id="7862" href="LeibnizConstruction.Map.html#7862" class="Bound">f</a> <a id="7864" class="Symbol">:</a> <a id="7866" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="7868" class="Symbol">→</a> <a id="7870" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a><a id="7871" class="Symbol">}</a> <a id="7873" class="Symbol">{</a><a id="7874" href="LeibnizConstruction.Map.html#7874" class="Bound">g</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="7880" class="Symbol">→</a> <a id="7882" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a><a id="7883" class="Symbol">}</a>
  <a id="7887" class="Symbol">→</a> <a id="7889" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[</a> <a id="7892" href="LeibnizConstruction.Map.html#7862" class="Bound">f</a> <a id="7894" href="LeibnizConstruction.Map.html#1783" class="Function Operator">⊠</a> <a id="7896" href="LeibnizConstruction.Map.html#7874" class="Bound">g</a> <a id="7898" href="LeibnizConstruction.Map.html#1783" class="Function Operator">]</a> <a id="7900" class="Symbol">→</a> <a id="7902" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[</a> <a id="7905" href="LeibnizConstruction.Map.html#7874" class="Bound">g</a> <a id="7907" href="LeibnizConstruction.Map.html#1783" class="Function Operator">⊠</a> <a id="7909" href="LeibnizConstruction.Map.html#7862" class="Bound">f</a> <a id="7911" href="LeibnizConstruction.Map.html#1783" class="Function Operator">]</a>
<a id="7913" href="LeibnizConstruction.Map.html#7850" class="Function">comm⊠ᵐS→</a> <a id="7922" class="Symbol">=</a>
  <a id="7926" href="Prelude.html#1323" class="Function">rec∣inl</a> <a id="7934" href="LeibnizConstruction.Map.html#7934" class="Bound">(</a><a id="7935" href="LeibnizConstruction.Map.html#7935" class="Bound">a</a> <a id="7937" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7939" href="LeibnizConstruction.Map.html#7939" class="Bound">y</a><a id="7940" href="LeibnizConstruction.Map.html#7934" class="Bound">)</a> <a id="7942" href="Prelude.html#1323" class="Function">↦</a> <a id="7944" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7948" class="Symbol">(</a><a id="7949" href="LeibnizConstruction.Map.html#7939" class="Bound">y</a> <a id="7951" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7953" href="LeibnizConstruction.Map.html#7935" class="Bound">a</a><a id="7954" class="Symbol">)</a>
     <a id="7961" href="Prelude.html#1323" class="Function">∣inr</a> <a id="7966" href="LeibnizConstruction.Map.html#7966" class="Bound">(</a><a id="7967" href="LeibnizConstruction.Map.html#7967" class="Bound">b</a> <a id="7969" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7971" href="LeibnizConstruction.Map.html#7971" class="Bound">x</a><a id="7972" href="LeibnizConstruction.Map.html#7966" class="Bound">)</a> <a id="7974" href="Prelude.html#1323" class="Function">↦</a> <a id="7976" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7980" class="Symbol">(</a><a id="7981" href="LeibnizConstruction.Map.html#7971" class="Bound">x</a> <a id="7983" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7985" href="LeibnizConstruction.Map.html#7967" class="Bound">b</a><a id="7986" class="Symbol">)</a>
     <a id="7993" href="Prelude.html#1323" class="Function">∣push</a> <a id="7999" href="LeibnizConstruction.Map.html#7999" class="Bound">(</a><a id="8000" href="LeibnizConstruction.Map.html#8000" class="Bound">a</a> <a id="8002" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8004" href="LeibnizConstruction.Map.html#8004" class="Bound">x</a><a id="8005" href="LeibnizConstruction.Map.html#7999" class="Bound">)</a> <a id="8007" href="Prelude.html#1323" class="Function">↦</a> <a id="8009" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8019" class="Symbol">(</a><a id="8020" href="LeibnizConstruction.Map.html#8004" class="Bound">x</a> <a id="8022" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8024" href="LeibnizConstruction.Map.html#8000" class="Bound">a</a><a id="8025" class="Symbol">))</a>

<a id="comm⊠ᵐS→²"></a><a id="8029" href="LeibnizConstruction.Map.html#8029" class="Function">comm⊠ᵐS→²</a> <a id="8039" class="Symbol">:</a> <a id="8041" class="Symbol">{</a><a id="8042" href="LeibnizConstruction.Map.html#8042" class="Bound">f</a> <a id="8044" class="Symbol">:</a> <a id="8046" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="8048" class="Symbol">→</a> <a id="8050" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a><a id="8051" class="Symbol">}</a> <a id="8053" class="Symbol">{</a><a id="8054" href="LeibnizConstruction.Map.html#8054" class="Bound">g</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="8060" class="Symbol">→</a> <a id="8062" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a><a id="8063" class="Symbol">}</a> <a id="8065" class="Symbol">(</a><a id="8066" href="LeibnizConstruction.Map.html#8066" class="Bound">x</a> <a id="8068" class="Symbol">:</a> <a id="8070" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[</a> <a id="8073" href="LeibnizConstruction.Map.html#8042" class="Bound">f</a> <a id="8075" href="LeibnizConstruction.Map.html#1783" class="Function Operator">⊠</a> <a id="8077" href="LeibnizConstruction.Map.html#8054" class="Bound">g</a> <a id="8079" href="LeibnizConstruction.Map.html#1783" class="Function Operator">]</a><a id="8080" class="Symbol">)</a>
  <a id="8084" class="Symbol">→</a> <a id="8086" href="LeibnizConstruction.Map.html#7850" class="Function">comm⊠ᵐS→</a> <a id="8095" class="Symbol">(</a><a id="8096" href="LeibnizConstruction.Map.html#7850" class="Function">comm⊠ᵐS→</a> <a id="8105" href="LeibnizConstruction.Map.html#8066" class="Bound">x</a><a id="8106" class="Symbol">)</a> <a id="8108" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8110" href="LeibnizConstruction.Map.html#8066" class="Bound">x</a>
<a id="8112" href="LeibnizConstruction.Map.html#8029" class="Function">comm⊠ᵐS→²</a> <a id="8122" class="Symbol">=</a>
  <a id="8126" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="8135" href="LeibnizConstruction.Map.html#8135" class="Bound">(</a><a id="8136" href="LeibnizConstruction.Map.html#8136" class="Bound">a</a> <a id="8138" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8140" href="LeibnizConstruction.Map.html#8140" class="Bound">y</a><a id="8141" href="LeibnizConstruction.Map.html#8135" class="Bound">)</a> <a id="8143" href="Prelude.html#1563" class="Function">↦</a> <a id="8145" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="8156" href="Prelude.html#1563" class="Function">∣inr</a> <a id="8161" href="LeibnizConstruction.Map.html#8161" class="Bound">(</a><a id="8162" href="LeibnizConstruction.Map.html#8162" class="Bound">b</a> <a id="8164" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8166" href="LeibnizConstruction.Map.html#8166" class="Bound">x</a><a id="8167" href="LeibnizConstruction.Map.html#8161" class="Bound">)</a> <a id="8169" href="Prelude.html#1563" class="Function">↦</a> <a id="8171" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="8182" href="Prelude.html#1563" class="Function">∣push</a> <a id="8188" href="LeibnizConstruction.Map.html#8188" class="Bound">(</a><a id="8189" href="LeibnizConstruction.Map.html#8189" class="Bound">a</a> <a id="8191" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8193" href="LeibnizConstruction.Map.html#8193" class="Bound">x</a><a id="8194" href="LeibnizConstruction.Map.html#8188" class="Bound">)</a> <a id="8196" href="Prelude.html#1563" class="Function">↦</a> <a id="8198" class="Symbol">λ</a> <a id="8200" href="LeibnizConstruction.Map.html#8200" class="Bound">i</a> <a id="8202" href="LeibnizConstruction.Map.html#8202" class="Bound">_</a> <a id="8204" class="Symbol">→</a> <a id="8206" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8211" class="Symbol">(</a><a id="8212" href="LeibnizConstruction.Map.html#8189" class="Bound">a</a> <a id="8214" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8216" href="LeibnizConstruction.Map.html#8193" class="Bound">x</a><a id="8217" class="Symbol">)</a> <a id="8219" href="LeibnizConstruction.Map.html#8200" class="Bound">i</a>

<a id="comm⊠ᵐSIso"></a><a id="8222" href="LeibnizConstruction.Map.html#8222" class="Function">comm⊠ᵐSIso</a> <a id="8233" class="Symbol">:</a> <a id="8235" class="Symbol">{</a><a id="8236" href="LeibnizConstruction.Map.html#8236" class="Bound">f</a> <a id="8238" class="Symbol">:</a> <a id="8240" href="LeibnizConstruction.Map.html#1030" class="Generalizable">A</a> <a id="8242" class="Symbol">→</a> <a id="8244" href="LeibnizConstruction.Map.html#1046" class="Generalizable">B</a><a id="8245" class="Symbol">}</a> <a id="8247" class="Symbol">{</a><a id="8248" href="LeibnizConstruction.Map.html#8248" class="Bound">g</a> <a id="8250" class="Symbol">:</a> <a id="8252" href="LeibnizConstruction.Map.html#1062" class="Generalizable">X</a> <a id="8254" class="Symbol">→</a> <a id="8256" href="LeibnizConstruction.Map.html#1078" class="Generalizable">Y</a><a id="8257" class="Symbol">}</a> <a id="8259" class="Symbol">→</a> <a id="8261" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8265" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[</a> <a id="8268" href="LeibnizConstruction.Map.html#8236" class="Bound">f</a> <a id="8270" href="LeibnizConstruction.Map.html#1783" class="Function Operator">⊠</a> <a id="8272" href="LeibnizConstruction.Map.html#8248" class="Bound">g</a> <a id="8274" href="LeibnizConstruction.Map.html#1783" class="Function Operator">]</a> <a id="8276" href="LeibnizConstruction.Map.html#1783" class="Function Operator">S[</a> <a id="8279" href="LeibnizConstruction.Map.html#8248" class="Bound">g</a> <a id="8281" href="LeibnizConstruction.Map.html#1783" class="Function Operator">⊠</a> <a id="8283" href="LeibnizConstruction.Map.html#8236" class="Bound">f</a> <a id="8285" href="LeibnizConstruction.Map.html#1783" class="Function Operator">]</a>
<a id="8287" href="LeibnizConstruction.Map.html#8222" class="Function">comm⊠ᵐSIso</a> <a id="8298" class="Symbol">.</a><a id="8299" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8303" class="Symbol">=</a> <a id="8305" href="LeibnizConstruction.Map.html#7850" class="Function">comm⊠ᵐS→</a>
<a id="8314" href="LeibnizConstruction.Map.html#8222" class="Function">comm⊠ᵐSIso</a> <a id="8325" class="Symbol">.</a><a id="8326" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8330" class="Symbol">=</a> <a id="8332" href="LeibnizConstruction.Map.html#7850" class="Function">comm⊠ᵐS→</a>
<a id="8341" href="LeibnizConstruction.Map.html#8222" class="Function">comm⊠ᵐSIso</a> <a id="8352" class="Symbol">.</a><a id="8353" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8357" class="Symbol">=</a> <a id="8359" href="LeibnizConstruction.Map.html#8029" class="Function">comm⊠ᵐS→²</a>
<a id="8369" href="LeibnizConstruction.Map.html#8222" class="Function">comm⊠ᵐSIso</a> <a id="8380" class="Symbol">.</a><a id="8381" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8385" class="Symbol">=</a> <a id="8387" href="LeibnizConstruction.Map.html#8029" class="Function">comm⊠ᵐS→²</a>

<a id="comm⊠ᵐ"></a><a id="8398" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="8405" class="Symbol">:</a> <a id="8407" class="Symbol">(</a><a id="8408" href="LeibnizConstruction.Map.html#8408" class="Bound">f</a> <a id="8410" class="Symbol">:</a> <a id="8412" href="Categories.Map.html#845" class="Function">Map</a> <a id="8416" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="8418" class="Symbol">)</a> <a id="8420" class="Symbol">(</a><a id="8421" href="LeibnizConstruction.Map.html#8421" class="Bound">g</a> <a id="8423" class="Symbol">:</a> <a id="8425" href="Categories.Map.html#845" class="Function">Map</a> <a id="8429" href="LeibnizConstruction.Map.html#1009" class="Generalizable">ℓ₂</a><a id="8431" class="Symbol">)</a> <a id="8433" class="Symbol">→</a> <a id="8435" class="Symbol">(</a><a id="8436" href="LeibnizConstruction.Map.html#8408" class="Bound">f</a> <a id="8438" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="8441" href="LeibnizConstruction.Map.html#8421" class="Bound">g</a><a id="8442" class="Symbol">)</a> <a id="8444" href="Categories.Map.html#2968" class="Function Operator">≃Map</a> <a id="8449" class="Symbol">(</a><a id="8450" href="LeibnizConstruction.Map.html#8421" class="Bound">g</a> <a id="8452" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="8455" href="LeibnizConstruction.Map.html#8408" class="Bound">f</a><a id="8456" class="Symbol">)</a>
<a id="8458" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="8465" class="Symbol">_</a> <a id="8467" class="Symbol">_</a> <a id="8469" class="Symbol">.</a><a id="8470" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8474" class="Symbol">=</a> <a id="8476" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8487" href="LeibnizConstruction.Map.html#8222" class="Function">comm⊠ᵐSIso</a>
<a id="8498" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="8505" class="Symbol">_</a> <a id="8507" class="Symbol">_</a> <a id="8509" class="Symbol">.</a><a id="8510" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8514" class="Symbol">.</a><a id="8515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8519" class="Symbol">=</a> <a id="8521" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="8532" href="Cubical.Data.Sigma.Properties.html#5348" class="Function">Σ-swap-Iso</a>
<a id="8543" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="8550" class="Symbol">(</a><a id="8551" href="LeibnizConstruction.Map.html#8551" class="Bound">A</a> <a id="8553" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8555" href="LeibnizConstruction.Map.html#8555" class="Bound">B</a> <a id="8557" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8559" href="LeibnizConstruction.Map.html#8559" class="Bound">f</a><a id="8560" class="Symbol">)</a> <a id="8562" class="Symbol">(</a><a id="8563" href="LeibnizConstruction.Map.html#8563" class="Bound">X</a> <a id="8565" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8567" href="LeibnizConstruction.Map.html#8567" class="Bound">Y</a> <a id="8569" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8571" href="LeibnizConstruction.Map.html#8571" class="Bound">g</a><a id="8572" class="Symbol">)</a> <a id="8574" class="Symbol">.</a><a id="8575" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8579" class="Symbol">.</a><a id="8580" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8584" class="Symbol">=</a>
  <a id="8588" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="8597" href="LeibnizConstruction.Map.html#8597" class="Bound">(</a><a id="8598" href="LeibnizConstruction.Map.html#8598" class="Bound">a</a> <a id="8600" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8602" href="LeibnizConstruction.Map.html#8602" class="Bound">y</a><a id="8603" href="LeibnizConstruction.Map.html#8597" class="Bound">)</a> <a id="8605" href="Prelude.html#1563" class="Function">↦</a> <a id="8607" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="8617" href="Prelude.html#1563" class="Function">∣inr</a> <a id="8622" href="LeibnizConstruction.Map.html#8622" class="Bound">(</a><a id="8623" href="LeibnizConstruction.Map.html#8623" class="Bound">b</a> <a id="8625" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8627" href="LeibnizConstruction.Map.html#8627" class="Bound">x</a><a id="8628" href="LeibnizConstruction.Map.html#8622" class="Bound">)</a> <a id="8630" href="Prelude.html#1563" class="Function">↦</a> <a id="8632" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
     <a id="8642" href="Prelude.html#1563" class="Function">∣push</a> <a id="8648" href="LeibnizConstruction.Map.html#8648" class="Bound">(</a><a id="8649" href="LeibnizConstruction.Map.html#8649" class="Bound">a</a> <a id="8651" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8653" href="LeibnizConstruction.Map.html#8653" class="Bound">x</a><a id="8654" href="LeibnizConstruction.Map.html#8648" class="Bound">)</a> <a id="8656" href="Prelude.html#1563" class="Function">↦</a> <a id="8658" class="Symbol">λ</a> <a id="8660" href="LeibnizConstruction.Map.html#8660" class="Bound">i</a> <a id="8662" href="LeibnizConstruction.Map.html#8662" class="Bound">_</a> <a id="8664" class="Symbol">→</a> <a id="8666" href="LeibnizConstruction.Map.html#8571" class="Bound">g</a> <a id="8668" href="LeibnizConstruction.Map.html#8653" class="Bound">x</a> <a id="8670" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8672" href="LeibnizConstruction.Map.html#8559" class="Bound">f</a> <a id="8674" href="LeibnizConstruction.Map.html#8649" class="Bound">a</a>

<a id="8677" class="Comment">-- Formula describing the interaction between ⊠ᵐ and ⋔ᵐ</a>
<a id="Iso-[[⊠ᵐ]-⋔ᵐ]-[⋔ᵐ-[⋔ᵐ]]"></a><a id="8733" href="LeibnizConstruction.Map.html#8733" class="Function">Iso-[[⊠ᵐ]-⋔ᵐ]-[⋔ᵐ-[⋔ᵐ]]</a> <a id="8757" class="Symbol">:</a> <a id="8759" class="Symbol">(</a><a id="8760" href="LeibnizConstruction.Map.html#8760" class="Bound">A</a> <a id="8762" href="LeibnizConstruction.Map.html#8762" class="Bound">B</a> <a id="8764" href="LeibnizConstruction.Map.html#8764" class="Bound">C</a> <a id="8766" class="Symbol">:</a> <a id="8768" href="Categories.Map.html#845" class="Function">Map</a> <a id="8772" href="LeibnizConstruction.Map.html#1006" class="Generalizable">ℓ₁</a><a id="8774" class="Symbol">)</a> <a id="8776" class="Symbol">→</a> <a id="8778" class="Symbol">(</a><a id="8779" href="LeibnizConstruction.Map.html#8760" class="Bound">A</a> <a id="8781" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="8784" href="LeibnizConstruction.Map.html#8762" class="Bound">B</a><a id="8785" class="Symbol">)</a> <a id="8787" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="8790" href="LeibnizConstruction.Map.html#8764" class="Bound">C</a> <a id="8792" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8794" href="LeibnizConstruction.Map.html#8760" class="Bound">A</a> <a id="8796" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="8799" class="Symbol">(</a><a id="8800" href="LeibnizConstruction.Map.html#8762" class="Bound">B</a> <a id="8802" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="8805" href="LeibnizConstruction.Map.html#8764" class="Bound">C</a><a id="8806" class="Symbol">)</a>
<a id="8808" href="LeibnizConstruction.Map.html#8733" class="Function">Iso-[[⊠ᵐ]-⋔ᵐ]-[⋔ᵐ-[⋔ᵐ]]</a> <a id="8832" class="Symbol">=</a>
  <a id="8836" href="Cubical.Foundations.Prelude.html#9674" class="Function">transport</a> <a id="8846" href="LeibnizConstruction.Map.html#8922" class="Function">lem</a> <a id="8850" class="Symbol">λ</a> <a id="8852" href="LeibnizConstruction.Map.html#8852" class="Bound">A</a> <a id="8854" href="LeibnizConstruction.Map.html#8854" class="Bound">B</a> <a id="8856" href="LeibnizConstruction.Map.html#8856" class="Bound">C</a> <a id="8858" class="Symbol">→</a> <a id="8860" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="8866" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="8880" class="Symbol">(</a><a id="8881" href="LeibnizConstruction.Fam.html#4435" class="Function">Iso-[[⊠ᶠ]-⋔ᶠ]-[⋔ᶠ-[⋔ᶠ]]</a> <a id="8905" href="LeibnizConstruction.Map.html#8852" class="Bound">A</a> <a id="8907" href="LeibnizConstruction.Map.html#8854" class="Bound">B</a> <a id="8909" href="LeibnizConstruction.Map.html#8856" class="Bound">C</a><a id="8910" class="Symbol">)</a>
  <a id="8914" class="Keyword">where</a>
  <a id="8922" href="LeibnizConstruction.Map.html#8922" class="Function">lem</a> <a id="8926" class="Symbol">=</a> <a id="8928" href="LeibnizConstruction.Map.html#4293" class="Function">transportLeibnizConstruction</a> <a id="8957" class="Symbol">λ</a> <a id="8959" href="LeibnizConstruction.Map.html#8959" class="Bound">Fam</a> <a id="8963" href="LeibnizConstruction.Map.html#8963" class="Bound Operator">_⊠ᶠ_</a> <a id="8968" href="LeibnizConstruction.Map.html#8968" class="Bound Operator">_⋔ᶠ_</a> <a id="8973" class="Symbol">→</a>
         <a id="8984" class="Symbol">((</a><a id="8986" href="LeibnizConstruction.Map.html#8986" class="Bound">A</a> <a id="8988" href="LeibnizConstruction.Map.html#8988" class="Bound">B</a> <a id="8990" href="LeibnizConstruction.Map.html#8990" class="Bound">C</a> <a id="8992" class="Symbol">:</a> <a id="8994" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8998" href="LeibnizConstruction.Map.html#8959" class="Bound">Fam</a><a id="9001" class="Symbol">)</a> <a id="9003" class="Symbol">→</a> <a id="9005" class="Symbol">((</a><a id="9007" href="LeibnizConstruction.Map.html#8986" class="Bound">A</a> <a id="9009" href="LeibnizConstruction.Map.html#8963" class="Bound Operator">⊠ᶠ</a> <a id="9012" href="LeibnizConstruction.Map.html#8988" class="Bound">B</a><a id="9013" class="Symbol">)</a> <a id="9015" href="LeibnizConstruction.Map.html#8968" class="Bound Operator">⋔ᶠ</a> <a id="9018" href="LeibnizConstruction.Map.html#8990" class="Bound">C</a><a id="9019" class="Symbol">)</a> <a id="9021" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9023" class="Symbol">(</a><a id="9024" href="LeibnizConstruction.Map.html#8986" class="Bound">A</a> <a id="9026" href="LeibnizConstruction.Map.html#8968" class="Bound Operator">⋔ᶠ</a> <a id="9029" class="Symbol">(</a><a id="9030" href="LeibnizConstruction.Map.html#8988" class="Bound">B</a> <a id="9032" href="LeibnizConstruction.Map.html#8968" class="Bound Operator">⋔ᶠ</a> <a id="9035" href="LeibnizConstruction.Map.html#8990" class="Bound">C</a><a id="9036" class="Symbol">)))</a>
</pre></body></html>

==> anc/html/LeibnizConstruction.Orthogonality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>LeibnizConstruction.Orthogonality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--lossy-unification</a> <a id="57" class="Symbol">#-}</a>

<a id="62" class="Comment">{-
This file contains a definition of orthogonality and proof of various
closure properties
-}</a>

<a id="158" class="Keyword">module</a> <a id="165" href="LeibnizConstruction.Orthogonality.html" class="Module">LeibnizConstruction.Orthogonality</a> <a id="199" class="Keyword">where</a>

<a id="206" class="Comment">-- Local imports</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Prelude.html" class="Module">Prelude</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Categories.Map.html" class="Module">Categories.Map</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="LeibnizConstruction.Map.html" class="Module">LeibnizConstruction.Map</a>

<a id="343" class="Comment">-- Library imports</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>

<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="641" class="Keyword">open</a> <a id="646" href="Categories.WildPreorder.html#7295" class="Module">hasBiWPFunctorStructure</a>
<a id="670" class="Keyword">open</a> <a id="675" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>


<a id="681" class="Keyword">private</a>
  <a id="691" class="Keyword">variable</a>
    <a id="704" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a> <a id="707" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a> <a id="710" href="LeibnizConstruction.Orthogonality.html#710" class="Generalizable">ℓ₃</a> <a id="713" href="LeibnizConstruction.Orthogonality.html#713" class="Generalizable">ℓ₄</a> <a id="716" class="Symbol">:</a> <a id="718" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="728" href="LeibnizConstruction.Orthogonality.html#728" class="Generalizable">A</a> <a id="730" class="Symbol">:</a> <a id="732" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="737" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a>
    <a id="744" href="LeibnizConstruction.Orthogonality.html#744" class="Generalizable">B</a> <a id="746" class="Symbol">:</a> <a id="748" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="753" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a>
    <a id="760" href="LeibnizConstruction.Orthogonality.html#760" class="Generalizable">X</a> <a id="762" class="Symbol">:</a> <a id="764" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="769" href="LeibnizConstruction.Orthogonality.html#710" class="Generalizable">ℓ₃</a>
    <a id="776" href="LeibnizConstruction.Orthogonality.html#776" class="Generalizable">Y</a> <a id="778" class="Symbol">:</a> <a id="780" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="785" href="LeibnizConstruction.Orthogonality.html#713" class="Generalizable">ℓ₄</a>

<a id="789" class="Comment">-- Definition of a diagonal map being a filler</a>
<a id="836" class="Keyword">record</a> <a id="isFill"></a><a id="843" href="LeibnizConstruction.Orthogonality.html#843" class="Record">isFill</a> <a id="850" class="Symbol">(</a><a id="851" href="LeibnizConstruction.Orthogonality.html#851" class="Bound">f</a> <a id="853" class="Symbol">:</a> <a id="855" href="Categories.Map.html#845" class="Function">Map</a> <a id="859" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">(</a><a id="864" href="LeibnizConstruction.Orthogonality.html#864" class="Bound">g</a> <a id="866" class="Symbol">:</a> <a id="868" href="Categories.Map.html#845" class="Function">Map</a> <a id="872" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a><a id="874" class="Symbol">)</a> <a id="876" class="Symbol">(</a><a id="877" href="LeibnizConstruction.Orthogonality.html#877" class="Bound">F</a> <a id="879" class="Symbol">:</a> <a id="881" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="886" href="LeibnizConstruction.Orthogonality.html#851" class="Bound">f</a> <a id="888" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="890" href="LeibnizConstruction.Orthogonality.html#864" class="Bound">g</a> <a id="892" href="Categories.Map.html#1140" class="Function Operator">]</a><a id="893" class="Symbol">)</a>
  <a id="897" class="Symbol">(</a><a id="898" href="LeibnizConstruction.Orthogonality.html#898" class="Bound">diag</a> <a id="903" class="Symbol">:</a> <a id="905" href="Categories.Map.html#963" class="Function">Cod</a> <a id="909" href="LeibnizConstruction.Orthogonality.html#851" class="Bound">f</a> <a id="911" class="Symbol">→</a> <a id="913" href="Categories.Map.html#929" class="Function">Dom</a> <a id="917" href="LeibnizConstruction.Orthogonality.html#864" class="Bound">g</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">:</a> <a id="922" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="927" class="Symbol">(</a><a id="928" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="934" href="LeibnizConstruction.Orthogonality.html#859" class="Bound">ℓ₁</a> <a id="937" href="LeibnizConstruction.Orthogonality.html#872" class="Bound">ℓ₂</a><a id="939" class="Symbol">)</a> <a id="941" class="Keyword">where</a>
  <a id="949" class="Keyword">constructor</a> <a id="isfill"></a><a id="961" href="LeibnizConstruction.Orthogonality.html#961" class="InductiveConstructor">isfill</a>
  <a id="970" class="Keyword">field</a>
    <a id="isFill.triangL"></a><a id="980" href="LeibnizConstruction.Orthogonality.html#980" class="Field">triangL</a> <a id="988" class="Symbol">:</a> <a id="990" href="LeibnizConstruction.Orthogonality.html#898" class="Bound">diag</a> <a id="995" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="997" class="Symbol">(</a><a id="998" href="LeibnizConstruction.Orthogonality.html#851" class="Bound">f</a> <a id="1000" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="1001" class="Symbol">)</a> <a id="1003" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1005" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1009" href="LeibnizConstruction.Orthogonality.html#877" class="Bound">F</a>
    <a id="isFill.triangR"></a><a id="1015" href="LeibnizConstruction.Orthogonality.html#1015" class="Field">triangR</a> <a id="1023" class="Symbol">:</a> <a id="1025" class="Symbol">(</a><a id="1026" href="LeibnizConstruction.Orthogonality.html#864" class="Bound">g</a> <a id="1028" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="1029" class="Symbol">)</a> <a id="1031" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="1033" href="LeibnizConstruction.Orthogonality.html#898" class="Bound">diag</a> <a id="1038" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1040" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1049" href="LeibnizConstruction.Orthogonality.html#877" class="Bound">F</a><a id="1050" class="Symbol">)</a>
    <a id="isFill.sq"></a><a id="1056" href="LeibnizConstruction.Orthogonality.html#1056" class="Field">sq</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="1068" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="1089" class="Symbol">(</a><a id="1090" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1107" href="LeibnizConstruction.Orthogonality.html#877" class="Bound">F</a><a id="1108" class="Symbol">)))</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="1122" class="Symbol">(</a><a id="1123" href="LeibnizConstruction.Orthogonality.html#851" class="Bound">f</a> <a id="1125" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="1126" class="Symbol">))</a> <a id="1129" href="LeibnizConstruction.Orthogonality.html#1015" class="Field">triangR</a><a id="1136" class="Symbol">)</a>
                <a id="1154" class="Symbol">(</a><a id="1155" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1160" class="Symbol">((</a><a id="1162" href="LeibnizConstruction.Orthogonality.html#864" class="Bound">g</a> <a id="1164" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="1165" class="Symbol">)</a> <a id="1167" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘_</a><a id="1169" class="Symbol">)</a> <a id="1171" href="LeibnizConstruction.Orthogonality.html#980" class="Field">triangL</a><a id="1178" class="Symbol">)</a>

<a id="1181" class="Comment">-- Definition of the type of diagonal fillers</a>
<a id="Fill"></a><a id="1227" href="LeibnizConstruction.Orthogonality.html#1227" class="Function">Fill</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">(</a><a id="1235" href="LeibnizConstruction.Orthogonality.html#1235" class="Bound">f</a> <a id="1237" class="Symbol">:</a> <a id="1239" href="Categories.Map.html#845" class="Function">Map</a> <a id="1243" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="1245" class="Symbol">)</a> <a id="1247" class="Symbol">(</a><a id="1248" href="LeibnizConstruction.Orthogonality.html#1248" class="Bound">g</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Categories.Map.html#845" class="Function">Map</a> <a id="1256" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">(</a><a id="1261" href="LeibnizConstruction.Orthogonality.html#1261" class="Bound">F</a> <a id="1263" class="Symbol">:</a> <a id="1265" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1270" href="LeibnizConstruction.Orthogonality.html#1235" class="Bound">f</a> <a id="1272" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1274" href="LeibnizConstruction.Orthogonality.html#1248" class="Bound">g</a> <a id="1276" href="Categories.Map.html#1140" class="Function Operator">]</a><a id="1277" class="Symbol">)</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1286" class="Symbol">_</a>
<a id="1288" href="LeibnizConstruction.Orthogonality.html#1227" class="Function">Fill</a> <a id="1293" href="LeibnizConstruction.Orthogonality.html#1293" class="Bound">f</a> <a id="1295" href="LeibnizConstruction.Orthogonality.html#1295" class="Bound">g</a> <a id="1297" href="LeibnizConstruction.Orthogonality.html#1297" class="Bound">F</a> <a id="1299" class="Symbol">=</a> <a id="1301" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="1304" href="LeibnizConstruction.Orthogonality.html#1304" class="Bound">diag</a> <a id="1309" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Categories.Map.html#963" class="Function">Cod</a> <a id="1316" href="LeibnizConstruction.Orthogonality.html#1293" class="Bound">f</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="Categories.Map.html#929" class="Function">Dom</a> <a id="1324" href="LeibnizConstruction.Orthogonality.html#1295" class="Bound">g</a><a id="1325" class="Symbol">)</a> <a id="1327" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="1329" href="LeibnizConstruction.Orthogonality.html#843" class="Record">isFill</a> <a id="1336" href="LeibnizConstruction.Orthogonality.html#1293" class="Bound">f</a> <a id="1338" href="LeibnizConstruction.Orthogonality.html#1295" class="Bound">g</a> <a id="1340" href="LeibnizConstruction.Orthogonality.html#1297" class="Bound">F</a> <a id="1342" href="LeibnizConstruction.Orthogonality.html#1304" class="Bound">diag</a>

<a id="1348" class="Comment">-- Orthogonality</a>
<a id="_⊥_"></a><a id="1365" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">_⊥_</a> <a id="1369" class="Symbol">:</a> <a id="1371" class="Symbol">(</a><a id="1372" href="LeibnizConstruction.Orthogonality.html#1372" class="Bound">i</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="Categories.Map.html#845" class="Function">Map</a> <a id="1380" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="1382" class="Symbol">)</a> <a id="1384" class="Symbol">(</a><a id="1385" href="LeibnizConstruction.Orthogonality.html#1385" class="Bound">f</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Categories.Map.html#845" class="Function">Map</a> <a id="1393" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1404" class="Symbol">_</a>
<a id="1406" href="LeibnizConstruction.Orthogonality.html#1406" class="Bound">i</a> <a id="1408" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="1410" href="LeibnizConstruction.Orthogonality.html#1410" class="Bound">f</a> <a id="1412" class="Symbol">=</a> <a id="1414" class="Symbol">(</a><a id="1415" href="LeibnizConstruction.Orthogonality.html#1415" class="Bound">ϕ</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="1424" href="LeibnizConstruction.Orthogonality.html#1406" class="Bound">i</a> <a id="1426" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="1428" href="LeibnizConstruction.Orthogonality.html#1410" class="Bound">f</a> <a id="1430" href="Categories.Map.html#1140" class="Function Operator">]</a><a id="1431" class="Symbol">)</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="1443" class="Symbol">(</a><a id="1444" href="LeibnizConstruction.Orthogonality.html#1227" class="Function">Fill</a> <a id="1449" href="LeibnizConstruction.Orthogonality.html#1406" class="Bound">i</a> <a id="1451" href="LeibnizConstruction.Orthogonality.html#1410" class="Bound">f</a> <a id="1453" href="LeibnizConstruction.Orthogonality.html#1415" class="Bound">ϕ</a><a id="1454" class="Symbol">)</a>

<a id="1457" class="Keyword">open</a> <a id="1462" href="LeibnizConstruction.Orthogonality.html#843" class="Module">isFill</a>

<a id="1470" class="Comment">-- i ⊥ f iff i ⋔ f is an equivalence</a>
<a id="⊥↔isEquiv⋔"></a><a id="1507" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a> <a id="1518" class="Symbol">:</a> <a id="1520" class="Symbol">(</a><a id="1521" href="LeibnizConstruction.Orthogonality.html#1521" class="Bound">i</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Categories.Map.html#845" class="Function">Map</a> <a id="1529" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="1531" class="Symbol">)</a> <a id="1533" class="Symbol">(</a><a id="1534" href="LeibnizConstruction.Orthogonality.html#1534" class="Bound">f</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="Categories.Map.html#845" class="Function">Map</a> <a id="1542" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a><a id="1544" class="Symbol">)</a> <a id="1546" class="Symbol">→</a> <a id="1548" class="Symbol">(</a><a id="1549" href="LeibnizConstruction.Orthogonality.html#1521" class="Bound">i</a> <a id="1551" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="1553" href="LeibnizConstruction.Orthogonality.html#1534" class="Bound">f</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Prelude.html#9744" class="Function Operator">↔</a> <a id="1558" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="1569" class="Symbol">(</a><a id="1570" href="LeibnizConstruction.Orthogonality.html#1521" class="Bound">i</a> <a id="1572" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="1575" href="LeibnizConstruction.Orthogonality.html#1534" class="Bound">f</a><a id="1576" class="Symbol">)</a>
<a id="1578" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a> <a id="1589" class="Symbol">(</a><a id="1590" href="LeibnizConstruction.Orthogonality.html#1590" class="Bound">A</a> <a id="1592" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1594" href="LeibnizConstruction.Orthogonality.html#1594" class="Bound">B</a> <a id="1596" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1598" href="LeibnizConstruction.Orthogonality.html#1598" class="Bound">i</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">(</a><a id="1602" href="LeibnizConstruction.Orthogonality.html#1602" class="Bound">X</a> <a id="1604" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1606" href="LeibnizConstruction.Orthogonality.html#1606" class="Bound">Y</a> <a id="1608" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1610" href="LeibnizConstruction.Orthogonality.html#1610" class="Bound">f</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">=</a>
  <a id="1617" class="Symbol">(λ</a> <a id="1620" href="LeibnizConstruction.Orthogonality.html#1620" class="Bound">f</a> <a id="1622" class="Symbol">→</a> <a id="1624" class="Keyword">record</a> <a id="1631" class="Symbol">{</a> <a id="1633" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1645" class="Symbol">=</a> <a id="1647" class="Symbol">λ</a> <a id="1649" href="LeibnizConstruction.Orthogonality.html#1649" class="Bound">b</a>
    <a id="1655" class="Symbol">→</a> <a id="1657" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="1682" class="Number">0</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Cubical.Foundations.Isomorphism.html#3795" class="Function">invIso</a> <a id="1692" class="Symbol">(</a><a id="1693" href="LeibnizConstruction.Orthogonality.html#1793" class="Function">lem&#39;</a> <a id="1698" class="Symbol">_))</a> <a id="1702" class="Symbol">(</a><a id="1703" href="LeibnizConstruction.Orthogonality.html#1620" class="Bound">f</a> <a id="1705" class="Symbol">_)</a> <a id="1708" class="Symbol">})</a>
  <a id="1713" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1715" class="Symbol">λ</a> <a id="1717" href="LeibnizConstruction.Orthogonality.html#1717" class="Bound">isEq</a> <a id="1722" href="LeibnizConstruction.Orthogonality.html#1722" class="Bound">b</a> <a id="1724" class="Symbol">→</a> <a id="1726" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="1751" class="Number">0</a> <a id="1753" class="Symbol">(</a><a id="1754" href="LeibnizConstruction.Orthogonality.html#1793" class="Function">lem&#39;</a> <a id="1759" class="Symbol">_)</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Agda.Builtin.Cubical.Equiv.html#1057" class="Field">equiv-proof</a> <a id="1775" href="LeibnizConstruction.Orthogonality.html#1717" class="Bound">isEq</a> <a id="1780" class="Symbol">_)</a>
  <a id="1785" class="Keyword">where</a>
  <a id="1793" href="LeibnizConstruction.Orthogonality.html#1793" class="Function">lem&#39;</a> <a id="1798" class="Symbol">:</a> <a id="1800" class="Symbol">(</a><a id="1801" href="LeibnizConstruction.Orthogonality.html#1801" class="Bound">ϕ</a> <a id="1803" class="Symbol">:</a> <a id="1805" class="Symbol">_)</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="1814" class="Symbol">(</a><a id="1815" href="LeibnizConstruction.Orthogonality.html#1227" class="Function">Fill</a> <a id="1820" class="Symbol">(</a><a id="1821" href="LeibnizConstruction.Orthogonality.html#1590" class="Bound">A</a> <a id="1823" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1825" href="LeibnizConstruction.Orthogonality.html#1594" class="Bound">B</a> <a id="1827" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1829" href="LeibnizConstruction.Orthogonality.html#1598" class="Bound">i</a><a id="1830" class="Symbol">)</a> <a id="1832" class="Symbol">(</a><a id="1833" href="LeibnizConstruction.Orthogonality.html#1602" class="Bound">X</a> <a id="1835" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1837" href="LeibnizConstruction.Orthogonality.html#1606" class="Bound">Y</a> <a id="1839" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1841" href="LeibnizConstruction.Orthogonality.html#1610" class="Bound">f</a><a id="1842" class="Symbol">)</a> <a id="1844" href="LeibnizConstruction.Orthogonality.html#1801" class="Bound">ϕ</a><a id="1845" class="Symbol">)</a>
                        <a id="1871" class="Symbol">(</a><a id="1872" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1878" class="Symbol">(((</a><a id="1881" href="LeibnizConstruction.Orthogonality.html#1590" class="Bound">A</a> <a id="1883" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1885" href="LeibnizConstruction.Orthogonality.html#1594" class="Bound">B</a> <a id="1887" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1889" href="LeibnizConstruction.Orthogonality.html#1598" class="Bound">i</a><a id="1890" class="Symbol">)</a> <a id="1892" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="1895" class="Symbol">(</a><a id="1896" href="LeibnizConstruction.Orthogonality.html#1602" class="Bound">X</a> <a id="1898" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1900" href="LeibnizConstruction.Orthogonality.html#1606" class="Bound">Y</a> <a id="1902" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1904" href="LeibnizConstruction.Orthogonality.html#1610" class="Bound">f</a><a id="1905" class="Symbol">))</a> <a id="1908" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="1909" class="Symbol">)</a>
                               <a id="1942" class="Symbol">((</a><a id="1944" href="LeibnizConstruction.Orthogonality.html#1801" class="Bound">ϕ</a> <a id="1946" class="Symbol">.</a><a id="1947" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1951" class="Symbol">.</a><a id="1952" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1955" class="Symbol">)</a> <a id="1957" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1959" class="Symbol">(</a><a id="1960" href="LeibnizConstruction.Orthogonality.html#1801" class="Bound">ϕ</a> <a id="1962" class="Symbol">.</a><a id="1963" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="1966" class="Symbol">)</a> <a id="1968" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1970" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1977" class="Symbol">(</a><a id="1978" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1987" href="LeibnizConstruction.Orthogonality.html#1801" class="Bound">ϕ</a><a id="1988" class="Symbol">))))</a>
  <a id="1995" href="LeibnizConstruction.Orthogonality.html#1793" class="Function">lem&#39;</a> <a id="2000" class="Symbol">(</a><a id="2001" href="LeibnizConstruction.Orthogonality.html#2001" class="Bound">a</a> <a id="2003" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2005" href="LeibnizConstruction.Orthogonality.html#2005" class="Bound">b</a> <a id="2007" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2009" href="LeibnizConstruction.Orthogonality.html#2009" class="Bound">q</a><a id="2010" class="Symbol">)</a> <a id="2012" class="Symbol">.</a><a id="2013" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2017" href="LeibnizConstruction.Orthogonality.html#2017" class="Bound">F&#39;</a> <a id="2020" class="Symbol">=</a>
    <a id="2026" class="Symbol">(</a><a id="2027" href="LeibnizConstruction.Orthogonality.html#2017" class="Bound">F&#39;</a> <a id="2030" class="Symbol">.</a><a id="2031" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2034" class="Symbol">)</a> <a id="2036" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2038" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2045" class="Symbol">(</a><a id="2046" href="LeibnizConstruction.Orthogonality.html#1015" class="Field">triangR</a> <a id="2054" class="Symbol">(</a><a id="2055" href="LeibnizConstruction.Orthogonality.html#2017" class="Bound">F&#39;</a> <a id="2058" class="Symbol">.</a><a id="2059" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2062" class="Symbol">)</a>
              <a id="2078" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2080" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2087" class="Symbol">((</a><a id="2089" href="LeibnizConstruction.Orthogonality.html#980" class="Field">triangL</a> <a id="2097" class="Symbol">(</a><a id="2098" href="LeibnizConstruction.Orthogonality.html#2017" class="Bound">F&#39;</a> <a id="2101" class="Symbol">.</a><a id="2102" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2105" class="Symbol">))</a>
              <a id="2122" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2124" href="LeibnizConstruction.Orthogonality.html#1056" class="Field">sq</a> <a id="2127" class="Symbol">(</a><a id="2128" href="LeibnizConstruction.Orthogonality.html#2017" class="Bound">F&#39;</a> <a id="2131" class="Symbol">.</a><a id="2132" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="2135" class="Symbol">)))</a>
  <a id="2141" href="LeibnizConstruction.Orthogonality.html#1793" class="Function">lem&#39;</a> <a id="2146" class="Symbol">(</a><a id="2147" href="LeibnizConstruction.Orthogonality.html#2147" class="Bound">a</a> <a id="2149" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2151" href="LeibnizConstruction.Orthogonality.html#2151" class="Bound">b</a> <a id="2153" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2155" href="LeibnizConstruction.Orthogonality.html#2155" class="Bound">q</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">.</a><a id="2159" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2163" href="LeibnizConstruction.Orthogonality.html#2163" class="Bound">F&#39;</a> <a id="2166" class="Symbol">=</a> <a id="2168" class="Symbol">_</a> <a id="2170" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2172" href="LeibnizConstruction.Orthogonality.html#2189" class="Function">fl</a>
    <a id="2179" class="Keyword">where</a>
    <a id="2189" href="LeibnizConstruction.Orthogonality.html#2189" class="Function">fl</a> <a id="2192" class="Symbol">:</a> <a id="2194" href="LeibnizConstruction.Orthogonality.html#843" class="Record">isFill</a> <a id="2201" class="Symbol">(</a><a id="2202" href="LeibnizConstruction.Orthogonality.html#1590" class="Bound">A</a> <a id="2204" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2206" href="LeibnizConstruction.Orthogonality.html#1594" class="Bound">B</a> <a id="2208" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2210" href="LeibnizConstruction.Orthogonality.html#1598" class="Bound">i</a><a id="2211" class="Symbol">)</a> <a id="2213" class="Symbol">(</a><a id="2214" href="LeibnizConstruction.Orthogonality.html#1602" class="Bound">X</a> <a id="2216" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2218" href="LeibnizConstruction.Orthogonality.html#1606" class="Bound">Y</a> <a id="2220" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2222" href="LeibnizConstruction.Orthogonality.html#1610" class="Bound">f</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">(</a><a id="2226" href="LeibnizConstruction.Orthogonality.html#2147" class="Bound">a</a> <a id="2228" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2230" href="LeibnizConstruction.Orthogonality.html#2151" class="Bound">b</a> <a id="2232" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2234" href="LeibnizConstruction.Orthogonality.html#2155" class="Bound">q</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Symbol">(</a><a id="2238" href="LeibnizConstruction.Orthogonality.html#2163" class="Bound">F&#39;</a> <a id="2241" class="Symbol">.</a><a id="2242" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="2245" class="Symbol">)</a>
    <a id="2251" href="LeibnizConstruction.Orthogonality.html#2189" class="Function">fl</a> <a id="2254" class="Symbol">.</a><a id="2255" href="LeibnizConstruction.Orthogonality.html#980" class="Field">triangL</a> <a id="2263" href="LeibnizConstruction.Orthogonality.html#2263" class="Bound">i</a> <a id="2265" href="LeibnizConstruction.Orthogonality.html#2265" class="Bound">a</a> <a id="2267" class="Symbol">=</a> <a id="2269" href="LeibnizConstruction.Orthogonality.html#2163" class="Bound">F&#39;</a> <a id="2272" class="Symbol">.</a><a id="2273" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2277" href="LeibnizConstruction.Orthogonality.html#2263" class="Bound">i</a> <a id="2279" class="Symbol">.</a><a id="2280" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2284" class="Symbol">.</a><a id="2285" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2289" href="LeibnizConstruction.Orthogonality.html#2265" class="Bound">a</a>
    <a id="2295" href="LeibnizConstruction.Orthogonality.html#2189" class="Function">fl</a> <a id="2298" class="Symbol">.</a><a id="2299" href="LeibnizConstruction.Orthogonality.html#1015" class="Field">triangR</a> <a id="2307" href="LeibnizConstruction.Orthogonality.html#2307" class="Bound">i</a> <a id="2309" href="LeibnizConstruction.Orthogonality.html#2309" class="Bound">a</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="LeibnizConstruction.Orthogonality.html#2163" class="Bound">F&#39;</a> <a id="2316" class="Symbol">.</a><a id="2317" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2321" href="LeibnizConstruction.Orthogonality.html#2307" class="Bound">i</a> <a id="2323" class="Symbol">.</a><a id="2324" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2328" href="LeibnizConstruction.Orthogonality.html#2309" class="Bound">a</a>
    <a id="2334" href="LeibnizConstruction.Orthogonality.html#2189" class="Function">fl</a> <a id="2337" class="Symbol">.</a><a id="2338" href="LeibnizConstruction.Orthogonality.html#1056" class="Field">sq</a> <a id="2341" href="LeibnizConstruction.Orthogonality.html#2341" class="Bound">i</a> <a id="2343" href="LeibnizConstruction.Orthogonality.html#2343" class="Bound">j</a> <a id="2345" href="LeibnizConstruction.Orthogonality.html#2345" class="Bound">a</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="LeibnizConstruction.Orthogonality.html#2163" class="Bound">F&#39;</a> <a id="2352" class="Symbol">.</a><a id="2353" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2357" href="LeibnizConstruction.Orthogonality.html#2341" class="Bound">i</a> <a id="2359" class="Symbol">.</a><a id="2360" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2364" class="Symbol">.</a><a id="2365" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2369" href="LeibnizConstruction.Orthogonality.html#2343" class="Bound">j</a> <a id="2371" href="LeibnizConstruction.Orthogonality.html#2345" class="Bound">a</a>
  <a id="2375" href="LeibnizConstruction.Orthogonality.html#1793" class="Function">lem&#39;</a> <a id="2380" class="Symbol">(</a><a id="2381" href="LeibnizConstruction.Orthogonality.html#2381" class="Bound">a</a> <a id="2383" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2385" href="LeibnizConstruction.Orthogonality.html#2385" class="Bound">b</a> <a id="2387" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2389" href="LeibnizConstruction.Orthogonality.html#2389" class="Bound">q</a><a id="2390" class="Symbol">)</a> <a id="2392" class="Symbol">.</a><a id="2393" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="2397" class="Symbol">_</a> <a id="2399" class="Symbol">=</a> <a id="2401" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="2408" href="LeibnizConstruction.Orthogonality.html#1793" class="Function">lem&#39;</a> <a id="2413" class="Symbol">(</a><a id="2414" href="LeibnizConstruction.Orthogonality.html#2414" class="Bound">a</a> <a id="2416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2418" href="LeibnizConstruction.Orthogonality.html#2418" class="Bound">b</a> <a id="2420" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2422" href="LeibnizConstruction.Orthogonality.html#2422" class="Bound">q</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">.</a><a id="2426" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2430" class="Symbol">_</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="2440" class="Comment">-- identity maps are left and right orthogonal to all maps</a>
<a id="2499" class="Keyword">module</a> <a id="2506" href="LeibnizConstruction.Orthogonality.html#2506" class="Module">_</a> <a id="2508" class="Symbol">(</a><a id="2509" href="LeibnizConstruction.Orthogonality.html#2509" class="Bound">A</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2518" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Symbol">(</a><a id="2523" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="2525" class="Symbol">:</a> <a id="2527" href="Categories.Map.html#845" class="Function">Map</a> <a id="2531" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Keyword">where</a>
  <a id="2543" class="Keyword">private</a>
    <a id="2555" href="LeibnizConstruction.Orthogonality.html#2555" class="Function">idMap⊥Fst</a> <a id="2565" class="Symbol">:</a> <a id="2567" class="Symbol">(</a><a id="2568" href="LeibnizConstruction.Orthogonality.html#2568" class="Bound">ϕ</a> <a id="2570" class="Symbol">:</a> <a id="2572" class="Symbol">_)</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="LeibnizConstruction.Orthogonality.html#1227" class="Function">Fill</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Categories.Map.html#5286" class="Function">idMap</a> <a id="2589" href="LeibnizConstruction.Orthogonality.html#2509" class="Bound">A</a><a id="2590" class="Symbol">)</a> <a id="2592" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="2594" href="LeibnizConstruction.Orthogonality.html#2568" class="Bound">ϕ</a>
    <a id="2600" href="LeibnizConstruction.Orthogonality.html#2555" class="Function">idMap⊥Fst</a> <a id="2610" class="Symbol">(</a><a id="2611" href="LeibnizConstruction.Orthogonality.html#2611" class="Bound">a</a> <a id="2613" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2615" href="LeibnizConstruction.Orthogonality.html#2615" class="Bound">b</a> <a id="2617" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2619" href="LeibnizConstruction.Orthogonality.html#2619" class="Bound">q</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">.</a><a id="2623" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="LeibnizConstruction.Orthogonality.html#2611" class="Bound">a</a>
    <a id="2635" href="LeibnizConstruction.Orthogonality.html#2555" class="Function">idMap⊥Fst</a> <a id="2645" class="Symbol">(</a><a id="2646" href="LeibnizConstruction.Orthogonality.html#2646" class="Bound">a</a> <a id="2648" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2650" href="LeibnizConstruction.Orthogonality.html#2650" class="Bound">b</a> <a id="2652" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2654" href="LeibnizConstruction.Orthogonality.html#2654" class="Bound">q</a><a id="2655" class="Symbol">)</a> <a id="2657" class="Symbol">.</a><a id="2658" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2662" class="Symbol">.</a><a id="2663" href="LeibnizConstruction.Orthogonality.html#980" class="Field">triangL</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2682" href="LeibnizConstruction.Orthogonality.html#2555" class="Function">idMap⊥Fst</a> <a id="2692" class="Symbol">(</a><a id="2693" href="LeibnizConstruction.Orthogonality.html#2693" class="Bound">a</a> <a id="2695" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2697" href="LeibnizConstruction.Orthogonality.html#2697" class="Bound">b</a> <a id="2699" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2701" href="LeibnizConstruction.Orthogonality.html#2701" class="Bound">q</a><a id="2702" class="Symbol">)</a> <a id="2704" class="Symbol">.</a><a id="2705" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2709" class="Symbol">.</a><a id="2710" href="LeibnizConstruction.Orthogonality.html#1015" class="Field">triangR</a> <a id="2718" href="LeibnizConstruction.Orthogonality.html#2718" class="Bound">i</a> <a id="2720" href="LeibnizConstruction.Orthogonality.html#2720" class="Bound">x</a> <a id="2722" class="Symbol">=</a> <a id="2724" href="LeibnizConstruction.Orthogonality.html#2701" class="Bound">q</a> <a id="2726" href="LeibnizConstruction.Orthogonality.html#2720" class="Bound">x</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2731" href="LeibnizConstruction.Orthogonality.html#2718" class="Bound">i</a><a id="2732" class="Symbol">)</a>
    <a id="2738" href="LeibnizConstruction.Orthogonality.html#2555" class="Function">idMap⊥Fst</a> <a id="2748" class="Symbol">(</a><a id="2749" href="LeibnizConstruction.Orthogonality.html#2749" class="Bound">a</a> <a id="2751" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2753" href="LeibnizConstruction.Orthogonality.html#2753" class="Bound">b</a> <a id="2755" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2757" href="LeibnizConstruction.Orthogonality.html#2757" class="Bound">q</a><a id="2758" class="Symbol">)</a> <a id="2760" class="Symbol">.</a><a id="2761" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2765" class="Symbol">.</a><a id="2766" href="LeibnizConstruction.Orthogonality.html#1056" class="Field">sq</a> <a id="2769" href="LeibnizConstruction.Orthogonality.html#2769" class="Bound">i</a> <a id="2771" href="LeibnizConstruction.Orthogonality.html#2771" class="Bound">j</a> <a id="2773" href="LeibnizConstruction.Orthogonality.html#2773" class="Bound">x</a> <a id="2775" class="Symbol">=</a> <a id="2777" href="LeibnizConstruction.Orthogonality.html#2757" class="Bound">q</a> <a id="2779" href="LeibnizConstruction.Orthogonality.html#2773" class="Bound">x</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2784" href="LeibnizConstruction.Orthogonality.html#2769" class="Bound">i</a> <a id="2786" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2788" href="LeibnizConstruction.Orthogonality.html#2771" class="Bound">j</a><a id="2789" class="Symbol">)</a>


    <a id="2797" href="LeibnizConstruction.Orthogonality.html#2797" class="Function">⊥idMapFst</a> <a id="2807" class="Symbol">:</a> <a id="2809" class="Symbol">(</a><a id="2810" href="LeibnizConstruction.Orthogonality.html#2810" class="Bound">ϕ</a> <a id="2812" class="Symbol">:</a> <a id="2814" class="Symbol">_)</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="LeibnizConstruction.Orthogonality.html#1227" class="Function">Fill</a> <a id="2824" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Categories.Map.html#5286" class="Function">idMap</a> <a id="2833" href="LeibnizConstruction.Orthogonality.html#744" class="Generalizable">B</a><a id="2834" class="Symbol">)</a> <a id="2836" href="LeibnizConstruction.Orthogonality.html#2810" class="Bound">ϕ</a>
    <a id="2842" href="LeibnizConstruction.Orthogonality.html#2797" class="Function">⊥idMapFst</a> <a id="2852" class="Symbol">(</a><a id="2853" href="LeibnizConstruction.Orthogonality.html#2853" class="Bound">a</a> <a id="2855" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2857" href="LeibnizConstruction.Orthogonality.html#2857" class="Bound">b</a> <a id="2859" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2861" href="LeibnizConstruction.Orthogonality.html#2861" class="Bound">q</a><a id="2862" class="Symbol">)</a> <a id="2864" class="Symbol">.</a><a id="2865" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2869" class="Symbol">=</a> <a id="2871" href="LeibnizConstruction.Orthogonality.html#2857" class="Bound">b</a>
    <a id="2877" href="LeibnizConstruction.Orthogonality.html#2797" class="Function">⊥idMapFst</a> <a id="2887" class="Symbol">(</a><a id="2888" href="LeibnizConstruction.Orthogonality.html#2888" class="Bound">a</a> <a id="2890" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2892" href="LeibnizConstruction.Orthogonality.html#2892" class="Bound">b</a> <a id="2894" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2896" href="LeibnizConstruction.Orthogonality.html#2896" class="Bound">q</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">.</a><a id="2900" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2904" class="Symbol">.</a><a id="2905" href="LeibnizConstruction.Orthogonality.html#980" class="Field">triangL</a> <a id="2913" href="LeibnizConstruction.Orthogonality.html#2913" class="Bound">i</a> <a id="2915" href="LeibnizConstruction.Orthogonality.html#2915" class="Bound">x</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="LeibnizConstruction.Orthogonality.html#2896" class="Bound">q</a> <a id="2921" href="LeibnizConstruction.Orthogonality.html#2915" class="Bound">x</a> <a id="2923" href="LeibnizConstruction.Orthogonality.html#2913" class="Bound">i</a>
    <a id="2929" href="LeibnizConstruction.Orthogonality.html#2797" class="Function">⊥idMapFst</a> <a id="2939" class="Symbol">(</a><a id="2940" href="LeibnizConstruction.Orthogonality.html#2940" class="Bound">a</a> <a id="2942" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2944" href="LeibnizConstruction.Orthogonality.html#2944" class="Bound">b</a> <a id="2946" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2948" href="LeibnizConstruction.Orthogonality.html#2948" class="Bound">q</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">.</a><a id="2952" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2956" class="Symbol">.</a><a id="2957" href="LeibnizConstruction.Orthogonality.html#1015" class="Field">triangR</a> <a id="2965" class="Symbol">=</a> <a id="2967" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="2976" href="LeibnizConstruction.Orthogonality.html#2797" class="Function">⊥idMapFst</a> <a id="2986" class="Symbol">(</a><a id="2987" href="LeibnizConstruction.Orthogonality.html#2987" class="Bound">a</a> <a id="2989" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2991" href="LeibnizConstruction.Orthogonality.html#2991" class="Bound">b</a> <a id="2993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2995" href="LeibnizConstruction.Orthogonality.html#2995" class="Bound">q</a><a id="2996" class="Symbol">)</a> <a id="2998" class="Symbol">.</a><a id="2999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3003" class="Symbol">.</a><a id="3004" href="LeibnizConstruction.Orthogonality.html#1056" class="Field">sq</a> <a id="3007" href="LeibnizConstruction.Orthogonality.html#3007" class="Bound">i</a> <a id="3009" href="LeibnizConstruction.Orthogonality.html#3009" class="Bound">j</a> <a id="3011" href="LeibnizConstruction.Orthogonality.html#3011" class="Bound">x</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="LeibnizConstruction.Orthogonality.html#2995" class="Bound">q</a> <a id="3017" href="LeibnizConstruction.Orthogonality.html#3011" class="Bound">x</a> <a id="3019" class="Symbol">(</a><a id="3020" href="LeibnizConstruction.Orthogonality.html#3007" class="Bound">i</a> <a id="3022" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="3024" href="LeibnizConstruction.Orthogonality.html#3009" class="Bound">j</a><a id="3025" class="Symbol">)</a>

  <a id="3030" href="LeibnizConstruction.Orthogonality.html#3030" class="Function">idMap⊥</a> <a id="3037" class="Symbol">:</a> <a id="3039" href="Categories.Map.html#5286" class="Function">idMap</a> <a id="3045" href="LeibnizConstruction.Orthogonality.html#2509" class="Bound">A</a> <a id="3047" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="3049" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a>
  <a id="3053" href="LeibnizConstruction.Orthogonality.html#3030" class="Function">idMap⊥</a> <a id="3060" href="LeibnizConstruction.Orthogonality.html#3060" class="Bound">M</a> <a id="3062" class="Symbol">.</a><a id="3063" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="LeibnizConstruction.Orthogonality.html#2555" class="Function">idMap⊥Fst</a> <a id="3079" href="LeibnizConstruction.Orthogonality.html#3060" class="Bound">M</a>
  <a id="3083" href="LeibnizConstruction.Orthogonality.html#3030" class="Function">idMap⊥</a> <a id="3090" class="Symbol">(</a><a id="3091" href="LeibnizConstruction.Orthogonality.html#3091" class="Bound">a</a> <a id="3093" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3095" href="LeibnizConstruction.Orthogonality.html#3095" class="Bound">b</a> <a id="3097" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3099" href="LeibnizConstruction.Orthogonality.html#3099" class="Bound">q</a><a id="3100" class="Symbol">)</a> <a id="3102" class="Symbol">.</a><a id="3103" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3107" class="Symbol">(</a><a id="3108" href="LeibnizConstruction.Orthogonality.html#3108" class="Bound">y</a> <a id="3110" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3112" href="LeibnizConstruction.Orthogonality.html#961" class="InductiveConstructor">isfill</a> <a id="3119" href="LeibnizConstruction.Orthogonality.html#3119" class="Bound">triangL&#39;</a> <a id="3128" href="LeibnizConstruction.Orthogonality.html#3128" class="Bound">triangR&#39;</a> <a id="3137" href="LeibnizConstruction.Orthogonality.html#3137" class="Bound">sq&#39;</a><a id="3140" class="Symbol">)</a> <a id="3142" class="Symbol">=</a>
    <a id="3148" href="LeibnizConstruction.Orthogonality.html#3232" class="Function">lem</a> <a id="3152" href="LeibnizConstruction.Orthogonality.html#3091" class="Bound">a</a> <a id="3154" href="LeibnizConstruction.Orthogonality.html#3119" class="Bound">triangL&#39;</a> <a id="3163" href="LeibnizConstruction.Orthogonality.html#3095" class="Bound">b</a> <a id="3165" href="LeibnizConstruction.Orthogonality.html#3128" class="Bound">triangR&#39;</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3182" href="LeibnizConstruction.Orthogonality.html#3099" class="Bound">q</a><a id="3183" class="Symbol">)</a> <a id="3185" href="LeibnizConstruction.Orthogonality.html#3137" class="Bound">sq&#39;</a>
    <a id="3193" class="Keyword">where</a>
    <a id="3203" class="Comment">-- rephrasing to apply J</a>
    <a id="3232" href="LeibnizConstruction.Orthogonality.html#3232" class="Function">lem</a> <a id="3236" class="Symbol">:</a> <a id="3238" class="Symbol">(</a><a id="3239" href="LeibnizConstruction.Orthogonality.html#3239" class="Bound">a</a> <a id="3241" class="Symbol">:</a> <a id="3243" class="Symbol">_)</a> <a id="3246" class="Symbol">(</a><a id="3247" href="LeibnizConstruction.Orthogonality.html#3247" class="Bound">triangL&#39;</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="LeibnizConstruction.Orthogonality.html#3108" class="Bound">y</a> <a id="3260" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3262" href="LeibnizConstruction.Orthogonality.html#3239" class="Bound">a</a><a id="3263" class="Symbol">)</a>
          <a id="3275" class="Symbol">(</a><a id="3276" href="LeibnizConstruction.Orthogonality.html#3276" class="Bound">b</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="LeibnizConstruction.Orthogonality.html#2509" class="Bound">A</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Categories.Map.html#963" class="Function">Cod</a> <a id="3288" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a><a id="3289" class="Symbol">)</a> <a id="3291" class="Symbol">(</a><a id="3292" href="LeibnizConstruction.Orthogonality.html#3292" class="Bound">triangR&#39;</a> <a id="3301" class="Symbol">:</a> <a id="3303" class="Symbol">(</a><a id="3304" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="3306" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3307" class="Symbol">)</a> <a id="3309" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3311" href="LeibnizConstruction.Orthogonality.html#3108" class="Bound">y</a> <a id="3313" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3315" href="LeibnizConstruction.Orthogonality.html#3276" class="Bound">b</a><a id="3316" class="Symbol">)</a>
          <a id="3328" class="Symbol">(</a><a id="3329" href="LeibnizConstruction.Orthogonality.html#3329" class="Bound">q</a> <a id="3331" class="Symbol">:</a> <a id="3333" class="Symbol">_)</a> <a id="3336" class="Symbol">(</a><a id="3337" href="LeibnizConstruction.Orthogonality.html#3337" class="Bound">sq&#39;</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3350" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3355" href="LeibnizConstruction.Orthogonality.html#3329" class="Bound">q</a> <a id="3357" href="LeibnizConstruction.Orthogonality.html#3292" class="Bound">triangR&#39;</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3372" class="Symbol">((</a><a id="3374" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="3376" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3377" class="Symbol">)</a> <a id="3379" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘_</a><a id="3381" class="Symbol">)</a> <a id="3383" href="LeibnizConstruction.Orthogonality.html#3247" class="Bound">triangL&#39;</a><a id="3391" class="Symbol">))</a>
        <a id="3402" class="Symbol">→</a> <a id="3404" href="LeibnizConstruction.Orthogonality.html#2555" class="Function">idMap⊥Fst</a> <a id="3414" class="Symbol">(</a><a id="3415" href="LeibnizConstruction.Orthogonality.html#3239" class="Bound">a</a> <a id="3417" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3419" href="LeibnizConstruction.Orthogonality.html#3276" class="Bound">b</a> <a id="3421" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3423" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3431" href="LeibnizConstruction.Orthogonality.html#3329" class="Bound">q</a><a id="3432" class="Symbol">)</a>
         <a id="3443" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3445" class="Symbol">(</a><a id="3446" href="LeibnizConstruction.Orthogonality.html#3108" class="Bound">y</a> <a id="3448" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3450" href="LeibnizConstruction.Orthogonality.html#961" class="InductiveConstructor">isfill</a> <a id="3457" href="LeibnizConstruction.Orthogonality.html#3247" class="Bound">triangL&#39;</a> <a id="3466" href="LeibnizConstruction.Orthogonality.html#3292" class="Bound">triangR&#39;</a> <a id="3475" href="LeibnizConstruction.Orthogonality.html#3337" class="Bound">sq&#39;</a><a id="3478" class="Symbol">)</a>
    <a id="3484" href="LeibnizConstruction.Orthogonality.html#3232" class="Function">lem</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="3501" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3505" class="Symbol">))</a>

  <a id="3511" href="LeibnizConstruction.Orthogonality.html#3511" class="Function">⊥idMap</a> <a id="3518" class="Symbol">:</a> <a id="3520" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="3522" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="3524" href="Categories.Map.html#5286" class="Function">idMap</a> <a id="3530" href="LeibnizConstruction.Orthogonality.html#2509" class="Bound">A</a>
  <a id="3534" href="LeibnizConstruction.Orthogonality.html#3511" class="Function">⊥idMap</a> <a id="3541" href="LeibnizConstruction.Orthogonality.html#3541" class="Bound">M</a> <a id="3543" class="Symbol">.</a><a id="3544" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3548" class="Symbol">=</a> <a id="3550" href="LeibnizConstruction.Orthogonality.html#2797" class="Function">⊥idMapFst</a> <a id="3560" href="LeibnizConstruction.Orthogonality.html#3541" class="Bound">M</a>
  <a id="3564" href="LeibnizConstruction.Orthogonality.html#3511" class="Function">⊥idMap</a> <a id="3571" class="Symbol">(</a><a id="3572" href="LeibnizConstruction.Orthogonality.html#3572" class="Bound">a</a> <a id="3574" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3576" href="LeibnizConstruction.Orthogonality.html#3576" class="Bound">b</a> <a id="3578" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3580" href="LeibnizConstruction.Orthogonality.html#3580" class="Bound">q</a><a id="3581" class="Symbol">)</a> <a id="3583" class="Symbol">.</a><a id="3584" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3588" class="Symbol">(</a><a id="3589" href="LeibnizConstruction.Orthogonality.html#3589" class="Bound">y</a> <a id="3591" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3593" href="LeibnizConstruction.Orthogonality.html#961" class="InductiveConstructor">isfill</a> <a id="3600" href="LeibnizConstruction.Orthogonality.html#3600" class="Bound">triangL&#39;</a> <a id="3609" href="LeibnizConstruction.Orthogonality.html#3609" class="Bound">triangR&#39;</a> <a id="3618" href="LeibnizConstruction.Orthogonality.html#3618" class="Bound">sq&#39;</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">=</a>
    <a id="3629" href="LeibnizConstruction.Orthogonality.html#3713" class="Function">lem</a> <a id="3633" href="LeibnizConstruction.Orthogonality.html#3572" class="Bound">a</a> <a id="3635" href="LeibnizConstruction.Orthogonality.html#3600" class="Bound">triangL&#39;</a> <a id="3644" href="LeibnizConstruction.Orthogonality.html#3576" class="Bound">b</a> <a id="3646" href="LeibnizConstruction.Orthogonality.html#3609" class="Bound">triangR&#39;</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="3663" href="LeibnizConstruction.Orthogonality.html#3580" class="Bound">q</a><a id="3664" class="Symbol">)</a> <a id="3666" href="LeibnizConstruction.Orthogonality.html#3618" class="Bound">sq&#39;</a>
    <a id="3674" class="Keyword">where</a>
    <a id="3684" class="Comment">-- rephrasing to apply J</a>
    <a id="3713" href="LeibnizConstruction.Orthogonality.html#3713" class="Function">lem</a> <a id="3717" class="Symbol">:</a> <a id="3719" class="Symbol">(</a><a id="3720" href="LeibnizConstruction.Orthogonality.html#3720" class="Bound">a</a> <a id="3722" class="Symbol">:</a> <a id="3724" class="Symbol">_)</a> <a id="3727" class="Symbol">(</a><a id="3728" href="LeibnizConstruction.Orthogonality.html#3728" class="Bound">triangL&#39;</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="LeibnizConstruction.Orthogonality.html#3589" class="Bound">y</a> <a id="3741" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="3743" class="Symbol">(</a><a id="3744" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="3746" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3747" class="Symbol">)</a> <a id="3749" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3751" href="LeibnizConstruction.Orthogonality.html#3720" class="Bound">a</a><a id="3752" class="Symbol">)</a>
          <a id="3764" class="Symbol">(</a><a id="3765" href="LeibnizConstruction.Orthogonality.html#3765" class="Bound">b</a> <a id="3767" class="Symbol">:</a> <a id="3769" class="Symbol">_)</a> <a id="3772" class="Symbol">(</a><a id="3773" href="LeibnizConstruction.Orthogonality.html#3773" class="Bound">triangR&#39;</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="LeibnizConstruction.Orthogonality.html#3589" class="Bound">y</a> <a id="3786" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3788" href="LeibnizConstruction.Orthogonality.html#3765" class="Bound">b</a><a id="3789" class="Symbol">)</a>
          <a id="3801" class="Symbol">(</a><a id="3802" href="LeibnizConstruction.Orthogonality.html#3802" class="Bound">q</a> <a id="3804" class="Symbol">:</a> <a id="3806" class="Symbol">_)</a> <a id="3809" class="Symbol">(</a><a id="3810" href="LeibnizConstruction.Orthogonality.html#3810" class="Bound">sq&#39;</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="3823" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="3828" href="LeibnizConstruction.Orthogonality.html#3802" class="Bound">q</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Cubical.Foundations.Function.html#898" class="Function Operator">_∘</a> <a id="3840" class="Symbol">(</a><a id="3841" href="LeibnizConstruction.Orthogonality.html#2523" class="Bound">g</a> <a id="3843" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3844" class="Symbol">))</a> <a id="3847" href="LeibnizConstruction.Orthogonality.html#3773" class="Bound">triangR&#39;</a><a id="3855" class="Symbol">)</a> <a id="3857" href="LeibnizConstruction.Orthogonality.html#3728" class="Bound">triangL&#39;</a><a id="3865" class="Symbol">)</a>
       <a id="3874" class="Symbol">→</a> <a id="3876" href="LeibnizConstruction.Orthogonality.html#2797" class="Function">⊥idMapFst</a> <a id="3886" class="Symbol">(</a><a id="3887" href="LeibnizConstruction.Orthogonality.html#3720" class="Bound">a</a> <a id="3889" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3891" href="LeibnizConstruction.Orthogonality.html#3765" class="Bound">b</a> <a id="3893" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3895" href="Cubical.Foundations.Prelude.html#11583" class="Function">funExt⁻</a> <a id="3903" href="LeibnizConstruction.Orthogonality.html#3802" class="Bound">q</a><a id="3904" class="Symbol">)</a>
        <a id="3914" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3916" class="Symbol">(</a><a id="3917" href="LeibnizConstruction.Orthogonality.html#3589" class="Bound">y</a> <a id="3919" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3921" href="LeibnizConstruction.Orthogonality.html#961" class="InductiveConstructor">isfill</a> <a id="3928" href="LeibnizConstruction.Orthogonality.html#3728" class="Bound">triangL&#39;</a> <a id="3937" href="LeibnizConstruction.Orthogonality.html#3773" class="Bound">triangR&#39;</a> <a id="3946" href="LeibnizConstruction.Orthogonality.html#3810" class="Bound">sq&#39;</a><a id="3949" class="Symbol">)</a>
    <a id="3955" href="LeibnizConstruction.Orthogonality.html#3713" class="Function">lem</a> <a id="3959" class="Symbol">=</a> <a id="3961" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="3972" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="3976" class="Symbol">))</a>

<a id="3980" class="Comment">-- equivalences are left and right orthogonal to all maps</a>
<a id="4038" class="Keyword">module</a> <a id="4045" href="LeibnizConstruction.Orthogonality.html#4045" class="Module">_</a> <a id="4047" class="Symbol">(</a><a id="4048" href="LeibnizConstruction.Orthogonality.html#4048" class="Bound">e</a> <a id="4050" class="Symbol">:</a> <a id="4052" href="Categories.Map.html#845" class="Function">Map</a> <a id="4056" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="4058" class="Symbol">)</a> <a id="4060" class="Symbol">(</a><a id="4061" href="LeibnizConstruction.Orthogonality.html#4061" class="Bound">g</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="Categories.Map.html#845" class="Function">Map</a> <a id="4069" href="LeibnizConstruction.Orthogonality.html#707" class="Generalizable">ℓ₂</a><a id="4071" class="Symbol">)</a> <a id="4073" class="Symbol">(</a><a id="4074" href="LeibnizConstruction.Orthogonality.html#4074" class="Bound">eq</a> <a id="4077" class="Symbol">:</a> <a id="4079" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="4090" href="LeibnizConstruction.Orthogonality.html#4048" class="Bound">e</a><a id="4091" class="Symbol">)</a> <a id="4093" class="Keyword">where</a>
  <a id="4101" class="Keyword">private</a>
    <a id="4113" href="LeibnizConstruction.Orthogonality.html#4113" class="Function">Equiv⊥×⊥Equiv</a> <a id="4127" class="Symbol">:</a> <a id="4129" class="Symbol">(</a><a id="4130" href="LeibnizConstruction.Orthogonality.html#4048" class="Bound">e</a> <a id="4132" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4134" href="LeibnizConstruction.Orthogonality.html#4061" class="Bound">g</a><a id="4135" class="Symbol">)</a> <a id="4137" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4139" class="Symbol">(</a><a id="4140" href="LeibnizConstruction.Orthogonality.html#4061" class="Bound">g</a> <a id="4142" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4144" href="LeibnizConstruction.Orthogonality.html#4048" class="Bound">e</a><a id="4145" class="Symbol">)</a>
    <a id="4151" href="LeibnizConstruction.Orthogonality.html#4113" class="Function">Equiv⊥×⊥Equiv</a> <a id="4165" class="Symbol">=</a> <a id="4167" href="LeibnizConstruction.Orthogonality.html#4205" class="Function">main</a> <a id="4172" class="Symbol">_</a> <a id="4174" class="Symbol">_</a> <a id="4176" class="Symbol">_</a> <a id="4178" class="Symbol">(_</a> <a id="4181" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4183" href="LeibnizConstruction.Orthogonality.html#4074" class="Bound">eq</a><a id="4185" class="Symbol">)</a>
      <a id="4193" class="Keyword">where</a>
      <a id="4205" href="LeibnizConstruction.Orthogonality.html#4205" class="Function">main</a> <a id="4210" class="Symbol">:</a> <a id="4212" class="Symbol">∀</a> <a id="4214" class="Symbol">{</a><a id="4215" href="LeibnizConstruction.Orthogonality.html#4215" class="Bound">ℓ₁</a> <a id="4218" href="LeibnizConstruction.Orthogonality.html#4218" class="Bound">ℓ₂</a><a id="4220" class="Symbol">}</a> <a id="4222" class="Symbol">(</a><a id="4223" href="LeibnizConstruction.Orthogonality.html#4223" class="Bound">g</a> <a id="4225" class="Symbol">:</a> <a id="4227" href="Categories.Map.html#845" class="Function">Map</a> <a id="4231" href="LeibnizConstruction.Orthogonality.html#4218" class="Bound">ℓ₂</a><a id="4233" class="Symbol">)</a> <a id="4235" class="Symbol">(</a><a id="4236" href="LeibnizConstruction.Orthogonality.html#4236" class="Bound">A</a> <a id="4238" href="LeibnizConstruction.Orthogonality.html#4238" class="Bound">B</a> <a id="4240" class="Symbol">:</a> <a id="4242" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4247" href="LeibnizConstruction.Orthogonality.html#4215" class="Bound">ℓ₁</a><a id="4249" class="Symbol">)</a> <a id="4251" class="Symbol">(</a><a id="4252" href="LeibnizConstruction.Orthogonality.html#4252" class="Bound">e</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="LeibnizConstruction.Orthogonality.html#4236" class="Bound">A</a> <a id="4258" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4260" href="LeibnizConstruction.Orthogonality.html#4238" class="Bound">B</a><a id="4261" class="Symbol">)</a>
        <a id="4271" class="Symbol">→</a> <a id="4273" class="Symbol">((</a><a id="4275" href="LeibnizConstruction.Orthogonality.html#4236" class="Bound">A</a> <a id="4277" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4279" href="LeibnizConstruction.Orthogonality.html#4238" class="Bound">B</a> <a id="4281" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4283" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4287" href="LeibnizConstruction.Orthogonality.html#4252" class="Bound">e</a><a id="4288" class="Symbol">)</a> <a id="4290" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4292" href="LeibnizConstruction.Orthogonality.html#4223" class="Bound">g</a><a id="4293" class="Symbol">)</a> <a id="4295" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4297" class="Symbol">(</a><a id="4298" href="LeibnizConstruction.Orthogonality.html#4223" class="Bound">g</a> <a id="4300" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4302" class="Symbol">(</a><a id="4303" href="LeibnizConstruction.Orthogonality.html#4236" class="Bound">A</a> <a id="4305" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4307" href="LeibnizConstruction.Orthogonality.html#4238" class="Bound">B</a> <a id="4309" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4311" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4315" href="LeibnizConstruction.Orthogonality.html#4252" class="Bound">e</a><a id="4316" class="Symbol">))</a>
      <a id="4325" href="LeibnizConstruction.Orthogonality.html#4205" class="Function">main</a> <a id="4330" href="LeibnizConstruction.Orthogonality.html#4330" class="Bound">g</a> <a id="4332" href="LeibnizConstruction.Orthogonality.html#4332" class="Bound">A</a> <a id="4334" href="LeibnizConstruction.Orthogonality.html#4334" class="Bound">B</a> <a id="4336" href="LeibnizConstruction.Orthogonality.html#4336" class="Bound">e</a> <a id="4338" class="Symbol">=</a>
        <a id="4348" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="4355" class="Symbol">(λ</a> <a id="4358" href="LeibnizConstruction.Orthogonality.html#4358" class="Bound">A</a> <a id="4360" href="LeibnizConstruction.Orthogonality.html#4360" class="Bound">e</a> <a id="4362" class="Symbol">→</a> <a id="4364" class="Symbol">((</a><a id="4366" href="LeibnizConstruction.Orthogonality.html#4358" class="Bound">A</a> <a id="4368" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4370" href="LeibnizConstruction.Orthogonality.html#4334" class="Bound">B</a> <a id="4372" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4374" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4378" href="LeibnizConstruction.Orthogonality.html#4360" class="Bound">e</a><a id="4379" class="Symbol">)</a> <a id="4381" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4383" href="LeibnizConstruction.Orthogonality.html#4330" class="Bound">g</a><a id="4384" class="Symbol">)</a> <a id="4386" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4388" class="Symbol">(</a><a id="4389" href="LeibnizConstruction.Orthogonality.html#4330" class="Bound">g</a> <a id="4391" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4393" class="Symbol">(</a><a id="4394" href="LeibnizConstruction.Orthogonality.html#4358" class="Bound">A</a> <a id="4396" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4398" href="LeibnizConstruction.Orthogonality.html#4334" class="Bound">B</a> <a id="4400" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4402" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4406" href="LeibnizConstruction.Orthogonality.html#4360" class="Bound">e</a><a id="4407" class="Symbol">)))</a>
               <a id="4426" class="Symbol">(</a><a id="4427" href="LeibnizConstruction.Orthogonality.html#3030" class="Function">idMap⊥</a> <a id="4434" class="Symbol">_</a> <a id="4436" href="LeibnizConstruction.Orthogonality.html#4330" class="Bound">g</a> <a id="4438" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4440" href="LeibnizConstruction.Orthogonality.html#3511" class="Function">⊥idMap</a> <a id="4447" class="Symbol">_</a> <a id="4449" href="LeibnizConstruction.Orthogonality.html#4330" class="Bound">g</a><a id="4450" class="Symbol">)</a> <a id="4452" href="LeibnizConstruction.Orthogonality.html#4336" class="Bound">e</a>

  <a id="4457" href="LeibnizConstruction.Orthogonality.html#4457" class="Function">⊥Equiv</a> <a id="4464" class="Symbol">:</a> <a id="4466" href="LeibnizConstruction.Orthogonality.html#4048" class="Bound">e</a> <a id="4468" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4470" href="LeibnizConstruction.Orthogonality.html#4061" class="Bound">g</a>
  <a id="4474" href="LeibnizConstruction.Orthogonality.html#4457" class="Function">⊥Equiv</a> <a id="4481" class="Symbol">=</a> <a id="4483" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4487" href="LeibnizConstruction.Orthogonality.html#4113" class="Function">Equiv⊥×⊥Equiv</a>

  <a id="4504" href="LeibnizConstruction.Orthogonality.html#4504" class="Function">Equiv⊥</a> <a id="4511" class="Symbol">:</a> <a id="4513" href="LeibnizConstruction.Orthogonality.html#4061" class="Bound">g</a> <a id="4515" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4517" href="LeibnizConstruction.Orthogonality.html#4048" class="Bound">e</a>
  <a id="4521" href="LeibnizConstruction.Orthogonality.html#4504" class="Function">Equiv⊥</a> <a id="4528" class="Symbol">=</a> <a id="4530" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4534" href="LeibnizConstruction.Orthogonality.html#4113" class="Function">Equiv⊥×⊥Equiv</a>

<a id="4549" class="Comment">-- Leibniz products preserve left orthogonality </a>
<a id="⊠⊥"></a><a id="4598" href="LeibnizConstruction.Orthogonality.html#4598" class="Function">⊠⊥</a> <a id="4601" class="Symbol">:</a> <a id="4603" class="Symbol">(</a><a id="4604" href="LeibnizConstruction.Orthogonality.html#4604" class="Bound">i</a> <a id="4606" href="LeibnizConstruction.Orthogonality.html#4606" class="Bound">j</a> <a id="4608" href="LeibnizConstruction.Orthogonality.html#4608" class="Bound">f</a> <a id="4610" class="Symbol">:</a> <a id="4612" href="Categories.Map.html#845" class="Function">Map</a> <a id="4616" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="4618" class="Symbol">)</a> <a id="4620" class="Symbol">→</a> <a id="4622" href="LeibnizConstruction.Orthogonality.html#4604" class="Bound">i</a> <a id="4624" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4626" href="LeibnizConstruction.Orthogonality.html#4608" class="Bound">f</a> <a id="4628" class="Symbol">→</a> <a id="4630" class="Symbol">(</a><a id="4631" href="LeibnizConstruction.Orthogonality.html#4604" class="Bound">i</a> <a id="4633" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="4636" href="LeibnizConstruction.Orthogonality.html#4606" class="Bound">j</a><a id="4637" class="Symbol">)</a> <a id="4639" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="4641" href="LeibnizConstruction.Orthogonality.html#4608" class="Bound">f</a>
<a id="4643" href="LeibnizConstruction.Orthogonality.html#4598" class="Function">⊠⊥</a> <a id="4646" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4648" href="LeibnizConstruction.Orthogonality.html#4648" class="Bound">j</a> <a id="4650" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a> <a id="4652" href="LeibnizConstruction.Orthogonality.html#4652" class="Bound">i⊥f</a> <a id="4656" class="Symbol">=</a>
  <a id="4660" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a> <a id="4671" class="Symbol">(</a><a id="4672" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4674" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="4677" href="LeibnizConstruction.Orthogonality.html#4648" class="Bound">j</a><a id="4678" class="Symbol">)</a> <a id="4680" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a> <a id="4682" class="Symbol">.</a><a id="4683" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
     <a id="4692" class="Symbol">(</a><a id="4693" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="4699" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="4710" href="LeibnizConstruction.Orthogonality.html#4875" class="Function">j⋔[i⋔f]≡[i⊠j]⋔f</a>
       <a id="4733" class="Symbol">(</a><a id="4734" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a> <a id="4745" href="LeibnizConstruction.Orthogonality.html#4648" class="Bound">j</a> <a id="4747" class="Symbol">(</a><a id="4748" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4750" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="4753" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">.</a><a id="4757" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4761" class="Symbol">(</a><a id="4762" href="LeibnizConstruction.Orthogonality.html#4504" class="Function">Equiv⊥</a> <a id="4769" class="Symbol">_</a> <a id="4771" href="LeibnizConstruction.Orthogonality.html#4648" class="Bound">j</a> <a id="4773" href="LeibnizConstruction.Orthogonality.html#4798" class="Function">isEquiv-i⋔f</a><a id="4784" class="Symbol">)))</a>
  <a id="4790" class="Keyword">where</a>
  <a id="4798" href="LeibnizConstruction.Orthogonality.html#4798" class="Function">isEquiv-i⋔f</a> <a id="4810" class="Symbol">:</a> <a id="4812" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="4823" class="Symbol">(</a><a id="4824" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4826" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="4829" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a><a id="4830" class="Symbol">)</a>
  <a id="4834" href="LeibnizConstruction.Orthogonality.html#4798" class="Function">isEquiv-i⋔f</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a> <a id="4859" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4861" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a> <a id="4863" class="Symbol">.</a><a id="4864" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4868" href="LeibnizConstruction.Orthogonality.html#4652" class="Bound">i⊥f</a>

  <a id="4875" href="LeibnizConstruction.Orthogonality.html#4875" class="Function">j⋔[i⋔f]≡[i⊠j]⋔f</a> <a id="4891" class="Symbol">:</a> <a id="4893" href="LeibnizConstruction.Orthogonality.html#4648" class="Bound">j</a> <a id="4895" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="4898" class="Symbol">(</a><a id="4899" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4901" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="4904" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a><a id="4905" class="Symbol">)</a> <a id="4907" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4909" class="Symbol">(</a><a id="4910" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4912" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="4915" href="LeibnizConstruction.Orthogonality.html#4648" class="Bound">j</a><a id="4916" class="Symbol">)</a> <a id="4918" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="4921" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a>
  <a id="4925" href="LeibnizConstruction.Orthogonality.html#4875" class="Function">j⋔[i⋔f]≡[i⊠j]⋔f</a> <a id="4941" class="Symbol">=</a> <a id="4943" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4947" class="Symbol">(</a><a id="4948" href="LeibnizConstruction.Map.html#8733" class="Function">Iso-[[⊠ᵐ]-⋔ᵐ]-[⋔ᵐ-[⋔ᵐ]]</a> <a id="4972" href="LeibnizConstruction.Orthogonality.html#4648" class="Bound">j</a> <a id="4974" href="LeibnizConstruction.Orthogonality.html#4646" class="Bound">i</a> <a id="4976" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a><a id="4977" class="Symbol">)</a>
                  <a id="4997" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4999" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5004" class="Symbol">(</a><a id="5005" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ</a> <a id="5009" href="LeibnizConstruction.Orthogonality.html#4650" class="Bound">f</a><a id="5010" class="Symbol">)</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5019" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="5033" class="Symbol">(</a><a id="5034" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="5041" class="Symbol">_</a> <a id="5043" class="Symbol">_))</a>

<a id="5048" class="Comment">-- ⊥ is closed under retracts</a>
<a id="retract⊥"></a><a id="5078" href="LeibnizConstruction.Orthogonality.html#5078" class="Function">retract⊥</a> <a id="5087" class="Symbol">:</a> <a id="5089" class="Symbol">(</a><a id="5090" href="LeibnizConstruction.Orthogonality.html#5090" class="Bound">i</a> <a id="5092" href="LeibnizConstruction.Orthogonality.html#5092" class="Bound">j</a> <a id="5094" href="LeibnizConstruction.Orthogonality.html#5094" class="Bound">f</a> <a id="5096" class="Symbol">:</a> <a id="5098" href="Categories.Map.html#845" class="Function">Map</a> <a id="5102" href="LeibnizConstruction.Orthogonality.html#704" class="Generalizable">ℓ₁</a><a id="5104" class="Symbol">)</a> <a id="5106" class="Symbol">→</a> <a id="5108" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="5119" href="LeibnizConstruction.Orthogonality.html#5092" class="Bound">j</a> <a id="5121" href="LeibnizConstruction.Orthogonality.html#5090" class="Bound">i</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="LeibnizConstruction.Orthogonality.html#5090" class="Bound">i</a> <a id="5127" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="5129" href="LeibnizConstruction.Orthogonality.html#5094" class="Bound">f</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="LeibnizConstruction.Orthogonality.html#5092" class="Bound">j</a> <a id="5135" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="5137" href="LeibnizConstruction.Orthogonality.html#5094" class="Bound">f</a>
<a id="5139" href="LeibnizConstruction.Orthogonality.html#5078" class="Function">retract⊥</a> <a id="5148" href="LeibnizConstruction.Orthogonality.html#5148" class="Bound">i</a> <a id="5150" href="LeibnizConstruction.Orthogonality.html#5150" class="Bound">j</a> <a id="5152" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5154" class="Symbol">(</a><a id="5155" href="LeibnizConstruction.Orthogonality.html#5155" class="Bound">j→i</a> <a id="5159" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5161" href="LeibnizConstruction.Orthogonality.html#5161" class="Bound">i→j</a> <a id="5165" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5167" href="LeibnizConstruction.Orthogonality.html#5167" class="Bound">c</a><a id="5168" class="Symbol">)</a> <a id="5170" href="LeibnizConstruction.Orthogonality.html#5170" class="Bound">i⊥f</a> <a id="5174" class="Symbol">=</a> <a id="5176" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a> <a id="5187" href="LeibnizConstruction.Orthogonality.html#5150" class="Bound">j</a> <a id="5189" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5191" class="Symbol">.</a><a id="5192" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>
  <a id="5198" class="Symbol">(</a><a id="5199" href="Categories.Map.html#5563" class="Function">retrEquivMap</a> <a id="5212" class="Symbol">(</a><a id="5213" href="LeibnizConstruction.Orthogonality.html#5148" class="Bound">i</a> <a id="5215" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5218" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a><a id="5219" class="Symbol">)</a> <a id="5221" class="Symbol">(</a><a id="5222" href="LeibnizConstruction.Orthogonality.html#5150" class="Bound">j</a> <a id="5224" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5227" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a><a id="5228" class="Symbol">)</a> <a id="5230" href="LeibnizConstruction.Orthogonality.html#5267" class="Function">isEquiv-i⋔f</a> <a id="5242" href="LeibnizConstruction.Orthogonality.html#5344" class="Function">closedRetract</a><a id="5255" class="Symbol">)</a>
  <a id="5259" class="Keyword">where</a>
  <a id="5267" href="LeibnizConstruction.Orthogonality.html#5267" class="Function">isEquiv-i⋔f</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="5292" class="Symbol">(</a><a id="5293" href="LeibnizConstruction.Orthogonality.html#5148" class="Bound">i</a> <a id="5295" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5298" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a><a id="5299" class="Symbol">)</a>
  <a id="5303" href="LeibnizConstruction.Orthogonality.html#5267" class="Function">isEquiv-i⋔f</a> <a id="5315" class="Symbol">=</a> <a id="5317" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a> <a id="5328" href="LeibnizConstruction.Orthogonality.html#5148" class="Bound">i</a> <a id="5330" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5332" class="Symbol">.</a><a id="5333" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5337" href="LeibnizConstruction.Orthogonality.html#5170" class="Bound">i⊥f</a>

  <a id="5344" href="LeibnizConstruction.Orthogonality.html#5344" class="Function">closedRetract</a> <a id="5358" class="Symbol">:</a> <a id="5360" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="5371" class="Symbol">(</a><a id="5372" href="LeibnizConstruction.Orthogonality.html#5150" class="Bound">j</a> <a id="5374" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5377" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">(</a><a id="5381" href="LeibnizConstruction.Orthogonality.html#5148" class="Bound">i</a> <a id="5383" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5386" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a><a id="5387" class="Symbol">)</a>
  <a id="5391" href="LeibnizConstruction.Orthogonality.html#5344" class="Function">closedRetract</a> <a id="5405" class="Symbol">.</a><a id="5406" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5410" class="Symbol">=</a> <a id="5412" href="LeibnizConstruction.Map.html#6007" class="Function">⋔ᵐ→ₗ</a> <a id="5417" href="LeibnizConstruction.Orthogonality.html#5148" class="Bound">i</a> <a id="5419" href="LeibnizConstruction.Orthogonality.html#5150" class="Bound">j</a> <a id="5421" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5423" href="LeibnizConstruction.Orthogonality.html#5161" class="Bound">i→j</a>
  <a id="5429" href="LeibnizConstruction.Orthogonality.html#5344" class="Function">closedRetract</a> <a id="5443" class="Symbol">.</a><a id="5444" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5448" class="Symbol">.</a><a id="5449" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5453" class="Symbol">=</a> <a id="5455" href="LeibnizConstruction.Map.html#6007" class="Function">⋔ᵐ→ₗ</a> <a id="5460" href="LeibnizConstruction.Orthogonality.html#5150" class="Bound">j</a> <a id="5462" href="LeibnizConstruction.Orthogonality.html#5148" class="Bound">i</a> <a id="5464" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5466" href="LeibnizConstruction.Orthogonality.html#5155" class="Bound">j→i</a>
  <a id="5472" href="LeibnizConstruction.Orthogonality.html#5344" class="Function">closedRetract</a> <a id="5486" class="Symbol">.</a><a id="5487" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5491" class="Symbol">.</a><a id="5492" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5496" class="Symbol">=</a>
    <a id="5502" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5506" class="Symbol">(</a><a id="5507" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="5515" class="Symbol">(</a><a id="5516" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a><a id="5541" class="Symbol">)</a> <a id="5543" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5545" class="Symbol">.</a><a id="5546" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5550" class="Symbol">.</a><a id="5551" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5555" href="LeibnizConstruction.Orthogonality.html#5161" class="Bound">i→j</a> <a id="5559" href="LeibnizConstruction.Orthogonality.html#5155" class="Bound">j→i</a><a id="5562" class="Symbol">)</a>
    <a id="5568" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5570" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5575" class="Symbol">(</a><a id="5576" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="5584" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a> <a id="5610" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5612" class="Symbol">.</a><a id="5613" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a><a id="5616" class="Symbol">)</a> <a id="5618" href="LeibnizConstruction.Orthogonality.html#5167" class="Bound">c</a>
    <a id="5624" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5626" href="Categories.WildPreorder.html#7513" class="Field">leftAct</a> <a id="5634" class="Symbol">(</a><a id="5635" href="LeibnizConstruction.Map.html#5655" class="Function">hasBiWPFunctorStructure⋔ᵐ</a><a id="5660" class="Symbol">)</a> <a id="5662" href="LeibnizConstruction.Orthogonality.html#5152" class="Bound">f</a> <a id="5664" class="Symbol">.</a><a id="5665" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5669" class="Symbol">.</a><a id="5670" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5674" href="LeibnizConstruction.Orthogonality.html#5150" class="Bound">j</a>
</pre></body></html>

==> anc/html/Paper.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Paper</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{-
This file acts an interface between the paper and the formalisation.
It has terms for each numbered environment of the paper.

Note: for the sake of presentation we avoid having to juggle with
universe levels and instantiate most constructions here at universe
level zero.

-}</a>

<a id="322" class="Keyword">module</a> <a id="329" href="Paper.html" class="Module">Paper</a> <a id="335" class="Keyword">where</a>

<a id="342" class="Comment">-- Library imports</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Prelude.html" class="Module">Prelude</a> <a id="381" class="Keyword">renaming</a> <a id="390" class="Symbol">(</a><a id="391" href="Prelude.html#2020" class="Function">Const</a> <a id="397" class="Symbol">to</a> <a id="400" class="Function">const</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Categories.Fam.html" class="Module">Categories.Fam</a> <a id="434" class="Keyword">renaming</a> <a id="443" class="Symbol">(</a><a id="444" href="Categories.Fam.html#868" class="Function">Fam</a> <a id="448" class="Symbol">to</a> <a id="451" class="Function">fam</a> <a id="455" class="Symbol">;</a> <a id="457" href="Categories.Fam.html#1407" class="Function">𝑭𝑨𝑴</a> <a id="461" class="Symbol">to</a> <a id="464" class="Function">famCat</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Categories.Map.html" class="Module">Categories.Map</a> <a id="499" class="Keyword">renaming</a> <a id="508" class="Symbol">(</a><a id="509" href="Categories.Map.html#845" class="Function">Map</a> <a id="513" class="Symbol">to</a> <a id="516" class="Function">map</a> <a id="520" class="Symbol">;</a> <a id="522" href="Categories.Map.html#2569" class="Function">𝑴𝑨𝑷</a> <a id="526" class="Symbol">to</a> <a id="529" class="Function">mapCat</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Categories.FamMapEquiv.html" class="Module">Categories.FamMapEquiv</a> <a id="572" class="Symbol">as</a> <a id="575" class="Module">fm≃mp</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>

<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="PushoutProdFib.html" class="Module">PushoutProdFib</a> <a id="645" class="Symbol">as</a> <a id="648" class="Module">Rijke</a>

<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="LeibnizConstruction.Fam.html" class="Module">LeibnizConstruction.Fam</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="LeibnizConstruction.Map.html" class="Module">LeibnizConstruction.Map</a>
<a id="727" class="Keyword">open</a> <a id="732" class="Keyword">import</a> <a id="739" href="LeibnizConstruction.Adjunction.html" class="Module">LeibnizConstruction.Adjunction</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="LeibnizConstruction.Orthogonality.html" class="Module">LeibnizConstruction.Orthogonality</a>

<a id="817" class="Keyword">open</a> <a id="822" class="Keyword">import</a> <a id="829" href="STT.Interval.html" class="Module">STT.Interval</a>

<a id="843" class="Comment">-- Library imports</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="902" class="Keyword">open</a> <a id="907" class="Keyword">import</a> <a id="914" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a> <a id="987" class="Keyword">hiding</a> <a id="994" class="Symbol">(</a><a id="995" href="Cubical.Foundations.Function.html#1599" class="Function">const</a><a id="1000" class="Symbol">)</a>
<a id="1002" class="Keyword">open</a> <a id="1007" class="Keyword">import</a> <a id="1014" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="1040" class="Keyword">open</a> <a id="1045" class="Keyword">import</a> <a id="1052" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="1083" class="Keyword">open</a> <a id="1088" class="Keyword">import</a> <a id="1095" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>

<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="1152" class="Symbol">as</a> <a id="1155" class="Module">Empty</a> <a id="1161" class="Keyword">renaming</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="1173" class="Symbol">to</a> <a id="1176" class="Datatype">∅</a><a id="1177" class="Symbol">)</a>
<a id="1179" class="Keyword">open</a> <a id="1184" class="Keyword">import</a> <a id="1191" href="Cubical.Data.Fin.html" class="Module">Cubical.Data.Fin</a>
<a id="1208" class="Keyword">open</a> <a id="1213" class="Keyword">import</a> <a id="1220" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="1268" class="Keyword">open</a> <a id="1273" class="Keyword">import</a> <a id="1280" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a> <a id="1313" class="Keyword">hiding</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a><a id="1323" class="Symbol">)</a>

<a id="1326" class="Keyword">open</a> <a id="1331" class="Keyword">import</a> <a id="1338" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a> <a id="1356" class="Keyword">hiding</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a><a id="1368" class="Symbol">)</a> <a id="1370" class="Keyword">renaming</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="1392" class="Symbol">to</a> <a id="1395" class="Function">join</a><a id="1399" class="Symbol">)</a>

<a id="1402" class="Keyword">open</a> <a id="1407" class="Keyword">import</a> <a id="1414" href="Cubical.WildCat.Base.html" class="Module">Cubical.WildCat.Base</a>
<a id="1435" class="Keyword">open</a> <a id="1440" class="Keyword">import</a> <a id="1447" href="Cubical.WildCat.Functor.html" class="Module">Cubical.WildCat.Functor</a>

<a id="1472" class="Keyword">private</a>
  <a id="1482" class="Keyword">variable</a>
    <a id="1495" href="Paper.html#1495" class="Generalizable">ℓ</a> <a id="1497" href="Paper.html#1497" class="Generalizable">ℓ&#39;</a> <a id="1500" href="Paper.html#1500" class="Generalizable">ℓ₁</a> <a id="1503" href="Paper.html#1503" class="Generalizable">ℓ₂</a> <a id="1506" href="Paper.html#1506" class="Generalizable">ℓ₃</a> <a id="1509" href="Paper.html#1509" class="Generalizable">ℓ₄</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1524" href="Paper.html#1524" class="Generalizable">A</a> <a id="1526" href="Paper.html#1526" class="Generalizable">B</a> <a id="1528" href="Paper.html#1528" class="Generalizable">C</a> <a id="1530" href="Paper.html#1530" class="Generalizable">X</a> <a id="1532" href="Paper.html#1532" class="Generalizable">Y</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>

<a id="π₁"></a><a id="1542" href="Paper.html#1542" class="Function">π₁</a> <a id="1545" class="Symbol">:</a> <a id="1547" class="Symbol">{</a><a id="1548" href="Paper.html#1548" class="Bound">A</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1557" href="Paper.html#1495" class="Generalizable">ℓ</a><a id="1558" class="Symbol">}</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Paper.html#1561" class="Bound">B</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Paper.html#1548" class="Bound">A</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1574" href="Paper.html#1497" class="Generalizable">ℓ&#39;</a><a id="1576" class="Symbol">}</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1582" href="Paper.html#1548" class="Bound">A</a> <a id="1584" href="Paper.html#1561" class="Bound">B</a> <a id="1586" class="Symbol">→</a> <a id="1588" href="Paper.html#1548" class="Bound">A</a>
<a id="1590" href="Paper.html#1542" class="Function">π₁</a> <a id="1593" class="Symbol">=</a> <a id="1595" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>
<a id="π₂"></a><a id="1599" href="Paper.html#1599" class="Function">π₂</a> <a id="1602" class="Symbol">:</a> <a id="1604" class="Symbol">{</a><a id="1605" href="Paper.html#1605" class="Bound">A</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1614" href="Paper.html#1495" class="Generalizable">ℓ</a><a id="1615" class="Symbol">}</a> <a id="1617" class="Symbol">{</a><a id="1618" href="Paper.html#1618" class="Bound">B</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Paper.html#1605" class="Bound">A</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1631" href="Paper.html#1497" class="Generalizable">ℓ&#39;</a><a id="1633" class="Symbol">}</a> <a id="1635" class="Symbol">→</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Paper.html#1638" class="Bound">a</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="1644" href="Paper.html#1605" class="Bound">A</a> <a id="1646" href="Paper.html#1618" class="Bound">B</a><a id="1647" class="Symbol">)</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Paper.html#1618" class="Bound">B</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1658" href="Paper.html#1638" class="Bound">a</a><a id="1659" class="Symbol">)</a>
<a id="1661" href="Paper.html#1599" class="Function">π₂</a> <a id="1664" class="Symbol">=</a> <a id="1666" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>


<a id="1672" class="Comment">----- 3. The Leibniz Adjunction for Types -----</a>

<a id="Definition-3-1"></a><a id="1721" href="Paper.html#1721" class="Function">Definition-3-1</a> <a id="1736" class="Symbol">:</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Paper.html#1739" class="Bound">A</a> <a id="1741" class="Symbol">:</a> <a id="1743" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1751" href="Paper.html#1500" class="Generalizable">ℓ₁</a> <a id="1754" href="Paper.html#1503" class="Generalizable">ℓ₂</a><a id="1756" class="Symbol">)</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Paper.html#1759" class="Bound">B</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="1771" href="Paper.html#1506" class="Generalizable">ℓ₃</a> <a id="1774" href="Paper.html#1509" class="Generalizable">ℓ₄</a><a id="1776" class="Symbol">)</a>
               <a id="1793" class="Symbol">→</a> <a id="1795" href="Cubical.WildCat.Functor.html#301" class="Record">WildFunctor</a> <a id="1807" href="Paper.html#1739" class="Bound">A</a> <a id="1809" href="Paper.html#1759" class="Bound">B</a> <a id="1811" class="Symbol">→</a> <a id="1813" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1818" class="Symbol">_</a>
<a id="1820" href="Paper.html#1721" class="Function">Definition-3-1</a> <a id="1835" href="Paper.html#1835" class="Bound">A</a> <a id="1837" href="Paper.html#1837" class="Bound">B</a> <a id="1839" class="Symbol">=</a> <a id="1841" href="Categories.WildPreorder.html#7777" class="Function">isNaiveIso</a>
  <a id="1854" class="Keyword">where</a>
  <a id="1862" class="Comment">-- in practice, as mentioned in Remark 3.2, we often use the</a>
  <a id="1925" class="Comment">-- identical notion of equivalence between underlying wild preorders</a>
  <a id="1996" href="Paper.html#1996" class="Function">WPEquiv</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Categories.WildPreorder.html#3257" class="Function">isEquivWPFunctor</a>
  <a id="2025" class="Comment">-- the type of such equivalences coincide with the usual definition</a>
  <a id="2095" class="Comment">-- of wild categories</a>
  <a id="2119" href="Paper.html#2119" class="Function">equivDefsCoincide</a> <a id="2137" class="Symbol">:</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Paper.html#1835" class="Bound">A</a> <a id="2142" href="Categories.WildPreorder.html#7975" class="Function Operator">≅ᵂ</a> <a id="2145" href="Paper.html#1837" class="Bound">B</a><a id="2146" class="Symbol">)</a> <a id="2148" class="Comment">-- ← Type of naive isomorphisms between A and B</a>
                    <a id="2216" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2221" href="Paper.html#1835" class="Bound">A</a> <a id="2223" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="2225" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="2229" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2231" href="Paper.html#1837" class="Bound">B</a> <a id="2233" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Comment">-- ← Type of equivalences between their</a>
                                      <a id="2314" class="Comment">-- underlying wild categories</a>
  <a id="2346" href="Paper.html#2119" class="Function">equivDefsCoincide</a> <a id="2364" class="Symbol">=</a> <a id="2366" href="Cubical.Foundations.Univalence.html#905" class="Function">ua</a> <a id="2369" href="Categories.WildPreorder.html#8700" class="Function">Equiv-≅ᵂ-≅ᵂᴾ</a>

<a id="2383" class="Comment">-- Wild preorders and univalence for them</a>
<a id="Remark-3-2"></a><a id="2425" href="Paper.html#2425" class="Function">Remark-3-2</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₁</a>
           <a id="2455" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="2457" class="Symbol">({</a><a id="2459" href="Paper.html#2459" class="Bound">A</a> <a id="2461" href="Paper.html#2461" class="Bound">B</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2478" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a> <a id="2485" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">→</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Paper.html#2459" class="Bound">A</a> <a id="2498" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2500" href="Paper.html#2461" class="Bound">B</a><a id="2501" class="Symbol">)</a> <a id="2503" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Paper.html#2459" class="Bound">A</a> <a id="2508" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="2512" href="Paper.html#2461" class="Bound">B</a><a id="2513" class="Symbol">))</a>
<a id="2516" href="Paper.html#2425" class="Function">Remark-3-2</a> <a id="2527" class="Symbol">.</a><a id="2528" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2547" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a> <a id="2554" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="2561" href="Paper.html#2425" class="Function">Remark-3-2</a> <a id="2572" class="Symbol">.</a><a id="2573" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2577" class="Symbol">=</a> <a id="2579" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a>
  <a id="2604" class="Keyword">where</a>
  <a id="2612" href="Paper.html#2612" class="Function">WCat</a> <a id="2617" class="Symbol">=</a> <a id="2619" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="2627" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a> <a id="2634" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
  <a id="2643" href="Paper.html#2643" class="Function">WPCat</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Categories.WildPreorder.html#1492" class="Function">WildPreorder</a> <a id="2664" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a> <a id="2671" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>

  <a id="2681" class="Comment">-- More specifically: we can transport properties of wild categories</a>
  <a id="2752" class="Comment">-- as long as they do not mention equations (i.e. mention only the</a>
  <a id="2821" class="Comment">-- underlying wild preorder structure)</a>
  <a id="2862" href="Paper.html#2862" class="Function">transportWildCatProperty</a> <a id="2887" class="Symbol">:</a> <a id="2889" class="Symbol">(</a><a id="2890" href="Paper.html#2890" class="Bound">P</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Paper.html#2643" class="Function">WPCat</a> <a id="2900" class="Symbol">→</a> <a id="2902" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Paper.html#2909" class="Bound">C</a> <a id="2911" href="Paper.html#2911" class="Bound">D</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="Paper.html#2612" class="Function">WCat</a><a id="2919" class="Symbol">)</a>
    <a id="2925" class="Symbol">→</a> <a id="2927" href="Paper.html#2909" class="Bound">C</a> <a id="2929" href="Categories.WildPreorder.html#7975" class="Function Operator">≅ᵂ</a> <a id="2932" href="Paper.html#2911" class="Bound">D</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Paper.html#2890" class="Bound">P</a> <a id="2938" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2940" href="Paper.html#2909" class="Bound">C</a> <a id="2942" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Paper.html#2890" class="Bound">P</a> <a id="2948" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="2950" href="Paper.html#2911" class="Bound">D</a> <a id="2952" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a>
  <a id="2956" href="Paper.html#2862" class="Function">transportWildCatProperty</a> <a id="2981" href="Paper.html#2981" class="Bound">P</a> <a id="2983" href="Paper.html#2983" class="Bound">C</a> <a id="2985" href="Paper.html#2985" class="Bound">D</a> <a id="2987" href="Paper.html#2987" class="Bound">e</a> <a id="2989" href="Paper.html#2989" class="Bound">p</a> <a id="2991" class="Symbol">=</a>
    <a id="2997" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="3003" href="Paper.html#2981" class="Bound">P</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="3012" href="Categories.WildPreorder.html#6546" class="Function">univalenceWildPreorder</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Categories.WildPreorder.html#8385" class="Function">≅ᵂ→≅ᵂᴾ</a> <a id="3043" href="Paper.html#2987" class="Bound">e</a><a id="3044" class="Symbol">))</a> <a id="3047" href="Paper.html#2989" class="Bound">p</a>

<a id="Map"></a><a id="3050" href="Paper.html#3050" class="Function">Map</a> <a id="3054" class="Symbol">=</a> <a id="3056" href="Paper.html#516" class="Function">map</a> <a id="3060" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="Fam"></a><a id="3067" href="Paper.html#3067" class="Function">Fam</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Paper.html#451" class="Function">fam</a> <a id="3077" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>

<a id="3085" class="Comment">-- Arrow category</a>
<a id="𝑴𝑨𝑷"></a><a id="3103" href="Paper.html#3103" class="Function">𝑴𝑨𝑷</a> <a id="3107" class="Symbol">=</a> <a id="3109" href="Paper.html#529" class="Function">mapCat</a> <a id="3116" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>

<a id="3-1-1"></a><a id="3124" href="Paper.html#3124" class="Function">3-1-1</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="3147" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a><a id="3153" class="Symbol">)</a> <a id="3155" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="3162" href="Paper.html#3124" class="Function">3-1-1</a> <a id="3168" class="Symbol">=</a> <a id="3170" href="Paper.html#3103" class="Function">𝑴𝑨𝑷</a>

<a id="pushout-product"></a><a id="3175" href="Paper.html#3175" class="Function">pushout-product</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Paper.html#3050" class="Function">Map</a> <a id="3197" class="Symbol">→</a> <a id="3199" href="Paper.html#3050" class="Function">Map</a> <a id="3203" class="Symbol">→</a> <a id="3205" href="Paper.html#3050" class="Function">Map</a>
<a id="3209" href="Paper.html#3175" class="Function">pushout-product</a> <a id="3225" href="Paper.html#3225" class="Bound">f</a> <a id="3227" href="Paper.html#3227" class="Bound">g</a> <a id="3229" class="Symbol">=</a> <a id="3231" href="Paper.html#3225" class="Bound">f</a> <a id="3233" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="3236" href="Paper.html#3227" class="Bound">g</a>
<a id="dagger"></a><a id="3238" href="Paper.html#3238" class="Function">dagger</a> <a id="3245" class="Symbol">=</a> <a id="3247" href="Paper.html#3175" class="Function">pushout-product</a>

<a id="NB₁"></a><a id="3264" href="Paper.html#3264" class="Function">NB₁</a> <a id="3268" class="Symbol">:</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Paper.html#3271" class="Bound">f</a> <a id="3273" href="Paper.html#3273" class="Bound">g</a> <a id="3275" class="Symbol">:</a> <a id="3277" href="Paper.html#3050" class="Function">Map</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">→</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Paper.html#3271" class="Bound">f</a> <a id="3287" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="3290" href="Paper.html#3273" class="Bound">g</a><a id="3291" class="Symbol">)</a><a id="3292" href="Categories.Map.html#1007" class="Function Operator">⃗</a> <a id="3294" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Paper.html#3271" class="Bound">f</a> <a id="3299" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3300" class="Symbol">)</a> <a id="3302" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Paper.html#3273" class="Bound">g</a> <a id="3308" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3309" class="Symbol">)</a>
<a id="3311" href="Paper.html#3264" class="Function">NB₁</a> <a id="3315" href="Paper.html#3315" class="Bound">f</a> <a id="3317" href="Paper.html#3317" class="Bound">g</a> <a id="3319" class="Symbol">=</a> <a id="3321" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="pullback-hom"></a><a id="3327" href="Paper.html#3327" class="Function">pullback-hom</a> <a id="3340" class="Symbol">:</a> <a id="3342" href="Paper.html#3050" class="Function">Map</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Paper.html#3050" class="Function">Map</a> <a id="3352" class="Symbol">→</a> <a id="3354" href="Paper.html#3050" class="Function">Map</a>
<a id="3358" href="Paper.html#3327" class="Function">pullback-hom</a> <a id="3371" href="Paper.html#3371" class="Bound">f</a> <a id="3373" href="Paper.html#3373" class="Bound">g</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Paper.html#3371" class="Bound">f</a> <a id="3379" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="3382" href="Paper.html#3373" class="Bound">g</a>
<a id="double-dagger"></a><a id="3384" href="Paper.html#3384" class="Function">double-dagger</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Paper.html#3327" class="Function">pullback-hom</a>

<a id="NB₂"></a><a id="3414" href="Paper.html#3414" class="Function">NB₂</a> <a id="3418" class="Symbol">:</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Paper.html#3421" class="Bound">f</a> <a id="3423" href="Paper.html#3423" class="Bound">g</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Paper.html#3050" class="Function">Map</a><a id="3430" class="Symbol">)</a> <a id="3432" class="Symbol">→</a> <a id="3434" class="Symbol">(</a><a id="3435" href="Paper.html#3421" class="Bound">f</a> <a id="3437" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="3440" href="Paper.html#3423" class="Bound">g</a><a id="3441" class="Symbol">)</a><a id="3442" href="Categories.Map.html#1007" class="Function Operator">⃗</a> <a id="3444" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Paper.html#3421" class="Bound">f</a> <a id="3449" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3450" class="Symbol">)</a> <a id="3452" href="LeibnizConstruction.Map.html#1382" class="Function Operator">⋔</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Paper.html#3423" class="Bound">g</a> <a id="3457" href="Categories.Map.html#1007" class="Function Operator">⃗</a><a id="3458" class="Symbol">)</a>
<a id="3460" href="Paper.html#3414" class="Function">NB₂</a> <a id="3464" href="Paper.html#3464" class="Bound">f</a> <a id="3466" href="Paper.html#3466" class="Bound">g</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="3476" class="Comment">-- Category of families</a>
<a id="𝑭𝑨𝑴"></a><a id="3500" href="Paper.html#3500" class="Function">𝑭𝑨𝑴</a> <a id="3504" class="Symbol">=</a> <a id="3506" href="Paper.html#464" class="Function">famCat</a> <a id="3513" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>

<a id="3-1-2"></a><a id="3521" href="Paper.html#3521" class="Function">3-1-2</a> <a id="3527" class="Symbol">:</a> <a id="3529" href="Cubical.WildCat.Base.html#310" class="Record">WildCat</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="3544" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a><a id="3550" class="Symbol">)</a> <a id="3552" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a>
<a id="3559" href="Paper.html#3521" class="Function">3-1-2</a> <a id="3565" class="Symbol">=</a> <a id="3567" href="Paper.html#3500" class="Function">𝑭𝑨𝑴</a>

<a id="3572" class="Comment">-- Same two categories as &#39;wild preorders&#39; (wild categories</a>
<a id="3632" class="Comment">-- without equation)</a>
<a id="𝑭𝑨𝑴₋"></a><a id="3653" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3662" href="Paper.html#3500" class="Function">𝑭𝑨𝑴</a> <a id="3666" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a>
<a id="𝑴𝑨𝑷₋"></a><a id="3668" href="Paper.html#3668" class="Function">𝑴𝑨𝑷₋</a> <a id="3673" class="Symbol">=</a> <a id="3675" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3677" href="Paper.html#3103" class="Function">𝑴𝑨𝑷</a> <a id="3681" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a>

<a id="χ"></a><a id="3684" href="Paper.html#3684" class="Function">χ</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Paper.html#3050" class="Function">Map</a> <a id="3692" class="Symbol">→</a> <a id="3694" href="Paper.html#3067" class="Function">Fam</a>
<a id="3698" href="Paper.html#3684" class="Function">χ</a> <a id="3700" class="Symbol">=</a> <a id="3702" href="Categories.FamMapEquiv.html#911" class="Function">Map→Fam</a>

<a id="χ⁻¹"></a><a id="3711" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="3715" class="Symbol">:</a> <a id="3717" href="Paper.html#3067" class="Function">Fam</a> <a id="3721" class="Symbol">→</a> <a id="3723" href="Paper.html#3050" class="Function">Map</a>
<a id="3727" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="3731" class="Symbol">=</a> <a id="3733" href="Categories.FamMapEquiv.html#2067" class="Function">Fam→Map</a>

<a id="Proposition-3-3"></a><a id="3742" href="Paper.html#3742" class="Function">Proposition-3-3</a> <a id="3758" class="Symbol">:</a> <a id="3760" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3762" href="Paper.html#3500" class="Function">𝑭𝑨𝑴</a> <a id="3766" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a> <a id="3768" href="Categories.WildPreorder.html#3485" class="Function Operator">≅ᵂᴾ</a> <a id="3772" href="Categories.WildPreorder.html#1890" class="Function Operator">⌈</a> <a id="3774" href="Paper.html#3103" class="Function">𝑴𝑨𝑷</a> <a id="3778" href="Categories.WildPreorder.html#1890" class="Function Operator">⌉</a>
<a id="3780" href="Paper.html#3742" class="Function">Proposition-3-3</a> <a id="3796" class="Symbol">=</a> <a id="3798" href="Categories.FamMapEquiv.html#4320" class="Function">𝑭𝑨𝑴≅ᵂᴾ𝑴𝑨𝑷</a>

<a id="Proposition-3-4"></a><a id="3809" href="Paper.html#3809" class="Function">Proposition-3-4</a> <a id="3825" class="Symbol">:</a> <a id="3827" class="Symbol">{</a><a id="3828" href="Paper.html#3828" class="Bound">f</a> <a id="3830" class="Symbol">:</a> <a id="3832" href="Paper.html#1524" class="Generalizable">A</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Paper.html#1526" class="Generalizable">B</a><a id="3837" class="Symbol">}</a> <a id="3839" class="Symbol">{</a><a id="3840" href="Paper.html#3840" class="Bound">g</a> <a id="3842" class="Symbol">:</a> <a id="3844" href="Paper.html#1530" class="Generalizable">X</a> <a id="3846" class="Symbol">→</a> <a id="3848" href="Paper.html#1532" class="Generalizable">Y</a><a id="3849" class="Symbol">}</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Paper.html#3852" class="Bound">b</a> <a id="3854" class="Symbol">:</a> <a id="3856" href="Paper.html#1526" class="Generalizable">B</a><a id="3857" class="Symbol">)</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Paper.html#3860" class="Bound">y</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="Paper.html#1532" class="Generalizable">Y</a><a id="3865" class="Symbol">)</a>
  <a id="3869" class="Symbol">→</a> <a id="3871" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3877" class="Symbol">(</a><a id="3878" href="Paper.html#3828" class="Bound">f</a> <a id="3880" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="3883" href="Paper.html#3840" class="Bound">g</a><a id="3884" class="Symbol">)</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Paper.html#3852" class="Bound">b</a> <a id="3889" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3891" href="Paper.html#3860" class="Bound">y</a><a id="3892" class="Symbol">)</a> <a id="3894" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3896" href="Paper.html#1395" class="Function">join</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3908" href="Paper.html#3828" class="Bound">f</a> <a id="3910" href="Paper.html#3852" class="Bound">b</a><a id="3911" class="Symbol">)</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3920" href="Paper.html#3840" class="Bound">g</a> <a id="3922" href="Paper.html#3860" class="Bound">y</a><a id="3923" class="Symbol">)</a>
<a id="3925" href="Paper.html#3809" class="Function">Proposition-3-4</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="PushoutProdFib.html#3878" class="Function">Rijke.Fib×^≃JoinFib</a>

<a id="Definition-3-5"></a><a id="3964" href="Paper.html#3964" class="Function">Definition-3-5</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Paper.html#3067" class="Function">Fam</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Paper.html#3067" class="Function">Fam</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Paper.html#3067" class="Function">Fam</a>
<a id="3997" href="Paper.html#3964" class="Function">Definition-3-5</a> <a id="4012" class="Symbol">=</a> <a id="4014" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a>

<a id="Proposition-3-6"></a><a id="4020" href="Paper.html#4020" class="Function">Proposition-3-6</a> <a id="4036" class="Symbol">:</a> <a id="4038" class="Symbol">({</a><a id="4040" href="Paper.html#4040" class="Bound">f</a> <a id="4042" href="Paper.html#4042" class="Bound">g</a> <a id="4044" class="Symbol">:</a> <a id="4046" href="Paper.html#3050" class="Function">Map</a><a id="4049" class="Symbol">}</a> <a id="4051" class="Symbol">→</a> <a id="4053" href="Paper.html#3684" class="Function">χ</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Paper.html#4040" class="Bound">f</a> <a id="4058" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="4061" href="Paper.html#4042" class="Bound">g</a><a id="4062" class="Symbol">)</a> <a id="4064" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4066" class="Symbol">(</a><a id="4067" href="Paper.html#3684" class="Function">χ</a> <a id="4069" href="Paper.html#4040" class="Bound">f</a> <a id="4071" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4074" href="Paper.html#3684" class="Function">χ</a> <a id="4076" href="Paper.html#4042" class="Bound">g</a><a id="4077" class="Symbol">))</a>
                <a id="4096" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4098" class="Symbol">({</a><a id="4100" href="Paper.html#4100" class="Bound">A⸴B</a> <a id="4104" href="Paper.html#4104" class="Bound">X⸴Y</a> <a id="4108" class="Symbol">:</a> <a id="4110" href="Paper.html#3067" class="Function">Fam</a><a id="4113" class="Symbol">}</a> <a id="4115" class="Symbol">→</a> <a id="4117" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="4121" class="Symbol">(</a><a id="4122" href="Paper.html#4100" class="Bound">A⸴B</a> <a id="4126" href="LeibnizConstruction.Fam.html#979" class="Function Operator">⊠ᶠ</a> <a id="4129" href="Paper.html#4104" class="Bound">X⸴Y</a><a id="4132" class="Symbol">)</a> <a id="4134" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="4141" href="Paper.html#4100" class="Bound">A⸴B</a> <a id="4145" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="4148" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="4152" href="Paper.html#4104" class="Bound">X⸴Y</a><a id="4155" class="Symbol">))</a>
<a id="4158" href="Paper.html#4020" class="Function">Proposition-3-6</a> <a id="4174" class="Symbol">.</a><a id="4175" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4179" class="Symbol">=</a> <a id="4181" href="LeibnizConstruction.Map.html#3881" class="Function">Map→FamPres⊠≡</a>
<a id="4195" href="Paper.html#4020" class="Function">Proposition-3-6</a> <a id="4211" class="Symbol">.</a><a id="4212" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4216" class="Symbol">=</a>
  <a id="4220" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4225" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4236" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4253" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="4280" class="Symbol">_)))</a>
                      <a id="4307" class="Symbol">(</a><a id="4308" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="4319" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="4346" class="Symbol">_))))</a>
  <a id="4354" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4356" href="LeibnizConstruction.Map.html#4056" class="Function">Fam→MapPres⊠≡</a>

<a id="Proposition-3-7"></a><a id="4371" href="Paper.html#4371" class="Function">Proposition-3-7</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="4413" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="4418" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="4423" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="4428" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a>
<a id="4433" href="Paper.html#4371" class="Function">Proposition-3-7</a> <a id="4449" class="Symbol">=</a> <a id="4451" href="LeibnizConstruction.Fam.html#3267" class="Function">hasBiWPFunctorStructure⊠ᶠ</a>

<a id="Definition-3-8"></a><a id="4478" href="Paper.html#4478" class="Function">Definition-3-8</a> <a id="4493" class="Symbol">:</a> <a id="4495" class="Symbol">(</a><a id="4496" href="Paper.html#4496" class="Bound">f</a> <a id="4498" class="Symbol">:</a> <a id="4500" href="Paper.html#1524" class="Generalizable">A</a> <a id="4502" class="Symbol">→</a> <a id="4504" href="Paper.html#1526" class="Generalizable">B</a><a id="4505" class="Symbol">)</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a>
<a id="4514" href="Paper.html#4478" class="Function">Definition-3-8</a> <a id="4529" class="Symbol">=</a> <a id="4531" href="Paper.html#400" class="Function">const</a>

<a id="Lemma-3-9"></a><a id="4538" href="Paper.html#4538" class="Function">Lemma-3-9</a> <a id="4548" class="Symbol">:</a> <a id="4550" class="Symbol">(</a><a id="4551" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="4554" href="Paper.html#4554" class="Bound">f</a> <a id="4556" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Paper.html#1524" class="Generalizable">A</a> <a id="4561" class="Symbol">→</a> <a id="4563" href="Paper.html#1526" class="Generalizable">B</a><a id="4564" class="Symbol">)</a> <a id="4566" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Paper.html#400" class="Function">const</a> <a id="4575" href="Paper.html#4554" class="Bound">f</a><a id="4576" class="Symbol">))</a> <a id="4579" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4581" href="Paper.html#1526" class="Generalizable">B</a>
<a id="4583" href="Paper.html#4538" class="Function">Lemma-3-9</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4606" href="Prelude.html#2165" class="Function">TotConstIso</a>

<a id="Definition-3-10"></a><a id="4619" href="Paper.html#4619" class="Function">Definition-3-10</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Paper.html#3067" class="Function">Fam</a> <a id="4641" class="Symbol">→</a> <a id="4643" href="Paper.html#3067" class="Function">Fam</a> <a id="4647" class="Symbol">→</a> <a id="4649" href="Paper.html#3067" class="Function">Fam</a>
<a id="4653" href="Paper.html#4619" class="Function">Definition-3-10</a> <a id="4669" class="Symbol">=</a> <a id="4671" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a>

<a id="Lemma-3-11"></a><a id="4677" href="Paper.html#4677" class="Function">Lemma-3-11</a> <a id="4688" class="Symbol">:</a> <a id="4690" class="Symbol">{</a><a id="4691" href="Paper.html#4691" class="Bound">A⹁B</a> <a id="4695" href="Paper.html#4695" class="Bound">X⹁Y</a> <a id="4699" class="Symbol">:</a> <a id="4701" href="Paper.html#3067" class="Function">Fam</a><a id="4704" class="Symbol">}</a> <a id="4706" class="Symbol">→</a> <a id="4708" href="LeibnizConstruction.Fam.html#1098" class="Function">TotFam</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Paper.html#4691" class="Bound">A⹁B</a> <a id="4720" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="4723" href="Paper.html#4695" class="Bound">X⹁Y</a><a id="4726" class="Symbol">)</a> <a id="4728" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Paper.html#1542" class="Function">π₁</a> <a id="4734" href="Paper.html#4691" class="Bound">A⹁B</a> <a id="4738" class="Symbol">→</a> <a id="4740" href="LeibnizConstruction.Fam.html#1098" class="Function">TotFam</a> <a id="4747" href="Paper.html#4695" class="Bound">X⹁Y</a><a id="4750" class="Symbol">)</a>
<a id="4752" href="Paper.html#4677" class="Function">Lemma-3-11</a> <a id="4763" class="Symbol">=</a> <a id="4765" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4776" href="LeibnizConstruction.Fam.html#1188" class="Function">Iso-TotFam⋔ᶠ-[BaseFam→TotFam]</a>

<a id="Proposition-3-12"></a><a id="4807" href="Paper.html#4807" class="Function">Proposition-3-12</a> <a id="4824" class="Symbol">:</a> <a id="4826" class="Symbol">({</a><a id="4828" href="Paper.html#4828" class="Bound">f</a> <a id="4830" href="Paper.html#4830" class="Bound">g</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="Paper.html#3050" class="Function">Map</a><a id="4837" class="Symbol">}</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="Paper.html#3684" class="Function">χ</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Paper.html#4828" class="Bound">f</a> <a id="4846" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="4849" href="Paper.html#4830" class="Bound">g</a><a id="4850" class="Symbol">)</a> <a id="4852" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Paper.html#3684" class="Function">χ</a> <a id="4857" href="Paper.html#4828" class="Bound">f</a> <a id="4859" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="4862" href="Paper.html#3684" class="Function">χ</a> <a id="4864" href="Paper.html#4830" class="Bound">g</a><a id="4865" class="Symbol">))</a>
                 <a id="4885" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="4887" class="Symbol">({</a><a id="4889" href="Paper.html#4889" class="Bound">A⹁B</a> <a id="4893" href="Paper.html#4893" class="Bound">X⹁Y</a> <a id="4897" class="Symbol">:</a> <a id="4899" href="Paper.html#3067" class="Function">Fam</a><a id="4902" class="Symbol">}</a> <a id="4904" class="Symbol">→</a> <a id="4906" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Paper.html#4889" class="Bound">A⹁B</a> <a id="4915" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="4918" href="Paper.html#4893" class="Bound">X⹁Y</a><a id="4921" class="Symbol">)</a> <a id="4923" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="4930" href="Paper.html#4889" class="Bound">A⹁B</a> <a id="4934" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="4937" href="Paper.html#3711" class="Function">χ⁻¹</a> <a id="4941" href="Paper.html#4893" class="Bound">X⹁Y</a><a id="4944" class="Symbol">))</a>
<a id="4947" href="Paper.html#4807" class="Function">Proposition-3-12</a> <a id="4964" class="Symbol">.</a><a id="4965" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4969" class="Symbol">{</a><a id="4970" class="Argument">f</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="Paper.html#4974" class="Bound">f</a><a id="4975" class="Symbol">}</a> <a id="4977" class="Symbol">{</a><a id="4978" href="Paper.html#4978" class="Bound">g</a><a id="4979" class="Symbol">}</a> <a id="4981" class="Symbol">=</a>
    <a id="4987" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4992" href="Paper.html#3684" class="Function">χ</a> <a id="4994" class="Symbol">(</a><a id="4995" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="5001" href="LeibnizConstruction.Map.html#1541" class="Function Operator">_⋔ᵐ_</a> <a id="5006" class="Symbol">(</a><a id="5007" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5018" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="5032" class="Symbol">(</a><a id="5033" href="Categories.FamMapEquiv.html#3155" class="Function">Map→Fam→Map</a> <a id="5045" href="Paper.html#4974" class="Bound">f</a><a id="5046" class="Symbol">)))</a>
                       <a id="5073" class="Symbol">(</a><a id="5074" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="5100" class="Symbol">{</a><a id="5101" class="Argument">B</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Paper.html#4978" class="Bound">g</a><a id="5106" class="Symbol">})</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Categories.FamMapEquiv.html#3155" class="Function">Map→Fam→Map</a> <a id="5122" href="Paper.html#4978" class="Bound">g</a><a id="5123" class="Symbol">)))</a>
          <a id="5137" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5139" href="LeibnizConstruction.Map.html#3294" class="Function">Fam→MapPres⋔≡</a> <a id="5153" class="Symbol">{</a><a id="5154" class="Argument">C</a> <a id="5156" class="Symbol">=</a> <a id="5158" href="Paper.html#3684" class="Function">χ</a> <a id="5160" href="Paper.html#4974" class="Bound">f</a><a id="5161" class="Symbol">}</a> <a id="5163" class="Symbol">{</a><a id="5164" href="Paper.html#3684" class="Function">χ</a> <a id="5166" href="Paper.html#4978" class="Bound">g</a><a id="5167" class="Symbol">})</a>
  <a id="5172" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5181" href="Categories.Fam.html#3015" class="Function">univalenceFam</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Categories.FamMapEquiv.html#3002" class="Function">Fam→Map→Fam</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Paper.html#3684" class="Function">χ</a> <a id="5211" href="Paper.html#4974" class="Bound">f</a> <a id="5213" href="LeibnizConstruction.Fam.html#801" class="Function Operator">⋔ᶠ</a> <a id="5216" href="Paper.html#3684" class="Function">χ</a> <a id="5218" href="Paper.html#4978" class="Bound">g</a><a id="5219" class="Symbol">)))</a>
<a id="5223" href="Paper.html#4807" class="Function">Proposition-3-12</a> <a id="5240" class="Symbol">.</a><a id="5241" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5251" href="LeibnizConstruction.Map.html#3294" class="Function">Fam→MapPres⋔≡</a>

<a id="Proposition-3-13"></a><a id="5266" href="Paper.html#5266" class="Function">Proposition-3-13</a> <a id="5283" class="Symbol">:</a> <a id="5285" href="Categories.WildPreorder.html#7295" class="Record">hasBiWPFunctorStructure</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="5315" href="Categories.WildPreorder.html#2084" class="Function Operator">^opʷᵖ</a><a id="5320" class="Symbol">)</a> <a id="5322" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="5327" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="5332" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a>
<a id="5337" href="Paper.html#5266" class="Function">Proposition-3-13</a> <a id="5354" class="Symbol">=</a> <a id="5356" href="LeibnizConstruction.Fam.html#2788" class="Function">hasBiWPFunctorStructure⋔ᶠ</a>

<a id="Lemma-3-14"></a><a id="5383" href="Paper.html#5383" class="Function">Lemma-3-14</a> <a id="5394" class="Symbol">:</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Paper.html#5397" class="Bound">f</a> <a id="5399" href="Paper.html#5399" class="Bound">g</a> <a id="5401" href="Paper.html#5401" class="Bound">h</a> <a id="5403" class="Symbol">:</a> <a id="5405" href="Paper.html#3050" class="Function">Map</a><a id="5408" class="Symbol">)</a>
           <a id="5421" class="Symbol">→</a> <a id="5423" class="Symbol">((</a><a id="5425" href="Paper.html#5397" class="Bound">f</a> <a id="5427" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="5430" href="Paper.html#5399" class="Bound">g</a><a id="5431" class="Symbol">)</a> <a id="5433" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="5436" href="Paper.html#5401" class="Bound">h</a> <a id="5438" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5440" href="Paper.html#5397" class="Bound">f</a> <a id="5442" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Paper.html#5399" class="Bound">g</a> <a id="5448" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="5451" href="Paper.html#5401" class="Bound">h</a><a id="5452" class="Symbol">))</a>
           <a id="5466" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Paper.html#5397" class="Bound">f</a> <a id="5471" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="5474" href="Paper.html#5399" class="Bound">g</a> <a id="5476" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5478" href="Paper.html#5399" class="Bound">g</a> <a id="5480" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="5483" href="Paper.html#5397" class="Bound">f</a><a id="5484" class="Symbol">)</a>
<a id="5486" href="Paper.html#5383" class="Function">Lemma-3-14</a> <a id="5497" href="Paper.html#5497" class="Bound">f</a> <a id="5499" href="Paper.html#5499" class="Bound">g</a> <a id="5501" href="Paper.html#5501" class="Bound">h</a> <a id="5503" class="Symbol">=</a> <a id="5505" class="Symbol">(</a><a id="5506" href="LeibnizConstruction.Map.html#6789" class="Function">assoc⊠ᵐ</a> <a id="5514" href="Paper.html#5497" class="Bound">f</a> <a id="5516" href="Paper.html#5499" class="Bound">g</a> <a id="5518" href="Paper.html#5501" class="Bound">h</a> <a id="5520" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5522" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="5528" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="5542" class="Symbol">(</a><a id="5543" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="5550" href="Paper.html#5497" class="Bound">f</a> <a id="5552" href="Paper.html#5499" class="Bound">g</a><a id="5553" class="Symbol">))</a>

<a id="Lemma-3-15"></a><a id="5557" href="Paper.html#5557" class="Function">Lemma-3-15</a> <a id="5568" class="Symbol">:</a> <a id="5570" class="Symbol">((</a><a id="5572" href="Paper.html#1395" class="Function">join</a> <a id="5577" href="Paper.html#1524" class="Generalizable">A</a> <a id="5579" href="Paper.html#1526" class="Generalizable">B</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="Paper.html#1528" class="Generalizable">C</a><a id="5584" class="Symbol">)</a> <a id="5586" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5592" href="Paper.html#5592" class="Bound">f</a> <a id="5594" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Paper.html#1524" class="Generalizable">A</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="Paper.html#1528" class="Generalizable">C</a><a id="5602" class="Symbol">)</a> <a id="5604" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Paper.html#1526" class="Generalizable">B</a> <a id="5609" class="Symbol">→</a> <a id="5611" href="Paper.html#400" class="Function">const</a> <a id="5617" href="Paper.html#5592" class="Bound">f</a><a id="5618" class="Symbol">)))</a>
           <a id="5633" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5635" class="Symbol">((</a><a id="5637" href="Paper.html#1395" class="Function">join</a> <a id="5642" href="Paper.html#1524" class="Generalizable">A</a> <a id="5644" href="Paper.html#1526" class="Generalizable">B</a> <a id="5646" class="Symbol">→</a> <a id="5648" href="Paper.html#1528" class="Generalizable">C</a><a id="5649" class="Symbol">)</a> <a id="5651" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5657" href="Paper.html#5657" class="Bound">g</a> <a id="5659" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Paper.html#1526" class="Generalizable">B</a> <a id="5664" class="Symbol">→</a> <a id="5666" href="Paper.html#1528" class="Generalizable">C</a><a id="5667" class="Symbol">)</a> <a id="5669" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Paper.html#1524" class="Generalizable">A</a> <a id="5674" class="Symbol">→</a> <a id="5676" href="Paper.html#400" class="Function">const</a> <a id="5682" href="Paper.html#5657" class="Bound">g</a><a id="5683" class="Symbol">)))</a>
<a id="5687" href="Paper.html#5557" class="Function">Lemma-3-15</a> <a id="5698" class="Symbol">.</a><a id="5699" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5703" class="Symbol">=</a> <a id="5705" href="Prelude.html#11397" class="Function">JoinFun≃ConstL</a>
<a id="5720" href="Paper.html#5557" class="Function">Lemma-3-15</a> <a id="5731" class="Symbol">.</a><a id="5732" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="5736" class="Symbol">=</a> <a id="5738" href="Prelude.html#11808" class="Function">JoinFun≃ConstR</a>

<a id="Theorem-3-16"></a><a id="5754" href="Paper.html#5754" class="Function">Theorem-3-16</a> <a id="5767" class="Symbol">:</a> <a id="5769" href="LeibnizConstruction.Adjunction.html#3032" class="Function">areAdjointBiFunctors</a> <a id="5790" href="Paper.html#3653" class="Function">𝑭𝑨𝑴₋</a> <a id="5795" href="LeibnizConstruction.Fam.html#979" class="Function Operator">_⊠ᶠ_</a> <a id="5800" href="LeibnizConstruction.Fam.html#801" class="Function Operator">_⋔ᶠ_</a>
<a id="5805" href="Paper.html#5754" class="Function">Theorem-3-16</a> <a id="5818" class="Symbol">=</a> <a id="5820" href="LeibnizConstruction.Adjunction.html#3288" class="Function">areAdjointBiFunctors-⊠ᶠ-⋔ᶠ</a>

<a id="Corollary-3-17"></a><a id="5848" href="Paper.html#5848" class="Function">Corollary-3-17</a> <a id="5863" class="Symbol">:</a> <a id="5865" class="Symbol">(</a><a id="5866" href="Paper.html#5866" class="Bound">i</a> <a id="5868" href="Paper.html#5868" class="Bound">j</a> <a id="5870" href="Paper.html#5870" class="Bound">f</a> <a id="5872" class="Symbol">:</a> <a id="5874" href="Paper.html#3050" class="Function">Map</a><a id="5877" class="Symbol">)</a> <a id="5879" class="Symbol">→</a> <a id="5881" class="Symbol">((</a><a id="5883" href="Paper.html#5866" class="Bound">i</a> <a id="5885" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="5888" href="Paper.html#5868" class="Bound">j</a><a id="5889" class="Symbol">)</a> <a id="5891" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5894" href="Paper.html#5870" class="Bound">f</a><a id="5895" class="Symbol">)</a> <a id="5897" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Paper.html#5866" class="Bound">i</a> <a id="5902" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Paper.html#5868" class="Bound">j</a> <a id="5908" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="5911" href="Paper.html#5870" class="Bound">f</a><a id="5912" class="Symbol">))</a>
<a id="5915" href="Paper.html#5848" class="Function">Corollary-3-17</a> <a id="5930" class="Symbol">=</a> <a id="5932" href="LeibnizConstruction.Map.html#8733" class="Function">Iso-[[⊠ᵐ]-⋔ᵐ]-[⋔ᵐ-[⋔ᵐ]]</a>

<a id="5957" class="Comment">----- 4. Application: Orthogonality and Simplicial Type Theory -----</a>

<a id="Definition-4-1"></a><a id="6027" href="Paper.html#6027" class="Function">Definition-4-1</a> <a id="6042" class="Symbol">:</a> <a id="6044" class="Symbol">_</a>
<a id="6046" href="Paper.html#6027" class="Function">Definition-4-1</a> <a id="6061" class="Symbol">=</a> <a id="6063" href="LeibnizConstruction.Orthogonality.html#1227" class="Function">Fill</a>

<a id="Definition-4-2"></a><a id="6069" href="Paper.html#6069" class="Function">Definition-4-2</a> <a id="6084" class="Symbol">:</a> <a id="6086" class="Symbol">_</a>
<a id="6088" href="Paper.html#6069" class="Function">Definition-4-2</a> <a id="6103" class="Symbol">=</a> <a id="6105" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">_⊥_</a>

<a id="Lemma-4-3"></a><a id="6110" href="Paper.html#6110" class="Function">Lemma-4-3</a> <a id="6120" class="Symbol">:</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Paper.html#6123" class="Bound">i</a> <a id="6125" href="Paper.html#6125" class="Bound">f</a> <a id="6127" class="Symbol">:</a> <a id="6129" href="Paper.html#3050" class="Function">Map</a><a id="6132" class="Symbol">)</a> <a id="6134" class="Symbol">→</a> <a id="6136" class="Symbol">(</a><a id="6137" href="Paper.html#6123" class="Bound">i</a> <a id="6139" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6141" href="Paper.html#6125" class="Bound">f</a><a id="6142" class="Symbol">)</a> <a id="6144" href="Prelude.html#9744" class="Function Operator">↔</a> <a id="6146" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Paper.html#6123" class="Bound">i</a> <a id="6160" href="LeibnizConstruction.Map.html#1541" class="Function Operator">⋔ᵐ</a> <a id="6163" href="Paper.html#6125" class="Bound">f</a><a id="6164" class="Symbol">)</a>
<a id="6166" href="Paper.html#6110" class="Function">Lemma-4-3</a> <a id="6176" class="Symbol">=</a> <a id="6178" href="LeibnizConstruction.Orthogonality.html#1507" class="Function">⊥↔isEquiv⋔</a>

<a id="Lemma-4-4"></a><a id="6190" href="Paper.html#6190" class="Function">Lemma-4-4</a> <a id="6200" class="Symbol">:</a> <a id="6202" class="Symbol">(</a><a id="6203" href="Paper.html#6203" class="Bound">e</a> <a id="6205" href="Paper.html#6205" class="Bound">g</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Paper.html#3050" class="Function">Map</a><a id="6212" class="Symbol">)</a> <a id="6214" class="Symbol">→</a> <a id="6216" href="Categories.Map.html#5178" class="Function">isEquivMap</a> <a id="6227" href="Paper.html#6203" class="Bound">e</a> <a id="6229" class="Symbol">→</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Paper.html#6203" class="Bound">e</a> <a id="6234" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6236" href="Paper.html#6205" class="Bound">g</a><a id="6237" class="Symbol">)</a> <a id="6239" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6241" class="Symbol">(</a><a id="6242" href="Paper.html#6205" class="Bound">g</a> <a id="6244" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6246" href="Paper.html#6203" class="Bound">e</a><a id="6247" class="Symbol">)</a>
<a id="6249" href="Paper.html#6190" class="Function">Lemma-4-4</a> <a id="6259" href="Paper.html#6259" class="Bound">e</a> <a id="6261" href="Paper.html#6261" class="Bound">g</a> <a id="6263" href="Paper.html#6263" class="Bound">eq</a> <a id="6266" class="Symbol">.</a><a id="6267" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6271" class="Symbol">=</a> <a id="6273" href="LeibnizConstruction.Orthogonality.html#4457" class="Function">⊥Equiv</a> <a id="6280" href="Paper.html#6259" class="Bound">e</a> <a id="6282" href="Paper.html#6261" class="Bound">g</a> <a id="6284" href="Paper.html#6263" class="Bound">eq</a>
<a id="6287" href="Paper.html#6190" class="Function">Lemma-4-4</a> <a id="6297" href="Paper.html#6297" class="Bound">e</a> <a id="6299" href="Paper.html#6299" class="Bound">g</a> <a id="6301" href="Paper.html#6301" class="Bound">eq</a> <a id="6304" class="Symbol">.</a><a id="6305" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6309" class="Symbol">=</a> <a id="6311" href="LeibnizConstruction.Orthogonality.html#4504" class="Function">Equiv⊥</a> <a id="6318" href="Paper.html#6297" class="Bound">e</a> <a id="6320" href="Paper.html#6299" class="Bound">g</a> <a id="6322" href="Paper.html#6301" class="Bound">eq</a>

<a id="Lemma-4-5"></a><a id="6326" href="Paper.html#6326" class="Function">Lemma-4-5</a> <a id="6336" class="Symbol">:</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Paper.html#6339" class="Bound">i</a> <a id="6341" href="Paper.html#6341" class="Bound">j</a> <a id="6343" href="Paper.html#6343" class="Bound">f</a> <a id="6345" class="Symbol">:</a> <a id="6347" href="Paper.html#3050" class="Function">Map</a><a id="6350" class="Symbol">)</a> <a id="6352" class="Symbol">→</a> <a id="6354" href="Paper.html#6339" class="Bound">i</a> <a id="6356" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6358" href="Paper.html#6343" class="Bound">f</a> <a id="6360" class="Symbol">→</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Paper.html#6339" class="Bound">i</a> <a id="6365" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="6368" href="Paper.html#6341" class="Bound">j</a><a id="6369" class="Symbol">)</a> <a id="6371" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6373" href="Paper.html#6343" class="Bound">f</a>
<a id="6375" href="Paper.html#6326" class="Function">Lemma-4-5</a> <a id="6385" class="Symbol">=</a> <a id="6387" href="LeibnizConstruction.Orthogonality.html#4598" class="Function">⊠⊥</a>

<a id="Lemma-4-6"></a><a id="6391" href="Paper.html#6391" class="Function">Lemma-4-6</a> <a id="6401" class="Symbol">:</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Paper.html#6404" class="Bound">i</a> <a id="6406" href="Paper.html#6406" class="Bound">j</a> <a id="6408" href="Paper.html#6408" class="Bound">f</a> <a id="6410" class="Symbol">:</a> <a id="6412" href="Paper.html#3050" class="Function">Map</a><a id="6415" class="Symbol">)</a> <a id="6417" class="Symbol">→</a> <a id="6419" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="6430" href="Paper.html#6406" class="Bound">j</a> <a id="6432" href="Paper.html#6404" class="Bound">i</a> <a id="6434" class="Symbol">→</a> <a id="6436" href="Paper.html#6404" class="Bound">i</a> <a id="6438" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6440" href="Paper.html#6408" class="Bound">f</a> <a id="6442" class="Symbol">→</a> <a id="6444" href="Paper.html#6406" class="Bound">j</a> <a id="6446" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6448" href="Paper.html#6408" class="Bound">f</a>
<a id="6450" href="Paper.html#6391" class="Function">Lemma-4-6</a> <a id="6460" class="Symbol">=</a> <a id="6462" href="LeibnizConstruction.Orthogonality.html#5078" class="Function">retract⊥</a>


<a id="6473" class="Comment">--- 4.2 Simplicial Type Theory ---</a>

<a id="Assumption"></a><a id="6509" href="Paper.html#6509" class="Function">Assumption</a> <a id="6520" class="Symbol">:</a> <a id="6522" href="STT.Interval.html#2442" class="Function">Interval</a> <a id="6531" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a> <a id="6538" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="6540" class="Symbol">(</a><a id="6541" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="6544" href="Paper.html#6544" class="Bound">I</a> <a id="6546" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="6548" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6553" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a> <a id="6560" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="6562" href="STT.Interval.html#2258" class="Record">BoundedDistLatticeStr</a> <a id="6584" href="Paper.html#6544" class="Bound">I</a><a id="6585" class="Symbol">)</a>
<a id="6587" href="Paper.html#6509" class="Function">Assumption</a> <a id="6598" class="Symbol">=</a> <a id="6600" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="6606" class="Keyword">module</a> <a id="STT"></a><a id="6613" href="Paper.html#6613" class="Module">STT</a> <a id="6617" class="Symbol">(</a><a id="6618" href="Paper.html#6618" class="Bound">I</a> <a id="6620" class="Symbol">:</a> <a id="6622" href="STT.Interval.html#2442" class="Function">Interval</a> <a id="6631" href="Cubical.Core.Primitives.html#1104" class="Primitive">ℓ-zero</a><a id="6637" class="Symbol">)</a> <a id="6639" class="Keyword">where</a> <a id="6645" class="Comment">-- we assume the existence of an interval type</a>
  <a id="6694" class="Keyword">open</a> <a id="6699" href="STT.Interval.html#2543" class="Module">HornLifting</a> <a id="6711" href="Paper.html#6618" class="Bound">I</a>

  <a id="STT.Definition-4-8"></a><a id="6716" href="Paper.html#6716" class="Function">Definition-4-8</a> <a id="6731" class="Symbol">:</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6739" class="Symbol">→</a> <a id="6741" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a><a id="6745" class="Symbol">)</a> <a id="6747" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="6749" class="Symbol">(</a><a id="6750" href="Paper.html#3050" class="Function">Map</a> <a id="6754" class="Symbol">→</a> <a id="6756" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type₁</a><a id="6761" class="Symbol">)</a>
  <a id="6765" href="Paper.html#6716" class="Function">Definition-4-8</a> <a id="6780" class="Symbol">.</a><a id="6781" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6785" class="Symbol">=</a> <a id="6787" href="STT.Interval.html#5736" class="Function">isSegal</a>
  <a id="6797" href="Paper.html#6716" class="Function">Definition-4-8</a> <a id="6812" class="Symbol">.</a><a id="6813" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6817" class="Symbol">=</a> <a id="6819" href="STT.Interval.html#6084" class="Function">isInnerAnodyne</a>

  <a id="STT.Theorem-4-9"></a><a id="6837" href="Paper.html#6837" class="Function">Theorem-4-9</a> <a id="6849" class="Symbol">:</a> <a id="6851" class="Symbol">(</a><a id="6852" href="Paper.html#6852" class="Bound">n</a> <a id="6854" href="Paper.html#6854" class="Bound">k</a> <a id="6856" class="Symbol">:</a> <a id="6858" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6859" class="Symbol">)</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Paper.html#6862" class="Bound">p</a> <a id="6864" class="Symbol">:</a> <a id="6866" class="Number">0</a> <a id="6868" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="6871" href="Paper.html#6854" class="Bound">k</a><a id="6872" class="Symbol">)</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Paper.html#6875" class="Bound">q</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Paper.html#6854" class="Bound">k</a> <a id="6881" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="6884" href="Paper.html#6852" class="Bound">n</a><a id="6885" class="Symbol">)</a>
              <a id="6901" class="Symbol">→</a> <a id="6903" href="STT.Interval.html#6084" class="Function">isInnerAnodyne</a> <a id="6918" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="6920" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="6922" href="Paper.html#6852" class="Bound">n</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Paper.html#6854" class="Bound">k</a> <a id="6927" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6929" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="6942" class="Symbol">{</a><a id="6943" href="Paper.html#6854" class="Bound">k</a><a id="6944" class="Symbol">}</a> <a id="6946" href="Paper.html#6875" class="Bound">q</a><a id="6947" class="Symbol">)</a> <a id="6949" href="Categories.Map.html#1062" class="Function Operator">⦆</a>
  <a id="6953" href="Paper.html#6837" class="Function">Theorem-4-9</a> <a id="6965" href="Paper.html#6965" class="Bound">n</a> <a id="6967" href="Paper.html#6967" class="Bound">k</a> <a id="6969" href="Paper.html#6969" class="Bound">p</a> <a id="6971" href="Paper.html#6971" class="Bound">q</a> <a id="6973" class="Symbol">=</a> <a id="6975" href="STT.Interval.html#17226" class="Function">isInnerAnodyneHornInclusion</a> <a id="7003" href="Paper.html#6965" class="Bound">n</a> <a id="7005" href="Paper.html#7026" class="Function">𝕜</a> <a id="7007" href="Paper.html#7079" class="Function">p&#39;</a> <a id="7010" href="Paper.html#7168" class="Function">q&#39;</a>
   <a id="7016" class="Keyword">where</a>
    <a id="7026" href="Paper.html#7026" class="Function">𝕜</a> <a id="7028" class="Symbol">:</a> <a id="7030" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7034" class="Symbol">(</a><a id="7035" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7039" href="Paper.html#6965" class="Bound">n</a><a id="7040" class="Symbol">)</a>
    <a id="7046" href="Paper.html#7026" class="Function">𝕜</a> <a id="7048" class="Symbol">=</a> <a id="7050" class="Symbol">(</a><a id="7051" href="Paper.html#6967" class="Bound">k</a> <a id="7053" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7055" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="7068" class="Symbol">{</a><a id="7069" href="Paper.html#6967" class="Bound">k</a><a id="7070" class="Symbol">}</a> <a id="7072" href="Paper.html#6971" class="Bound">q</a><a id="7073" class="Symbol">)</a>
    <a id="7079" href="Paper.html#7079" class="Function">p&#39;</a> <a id="7082" class="Symbol">:</a> <a id="7084" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7086" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="7092" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7094" href="Paper.html#7026" class="Function">𝕜</a>
    <a id="7100" href="Paper.html#7079" class="Function">p&#39;</a> <a id="7103" href="Paper.html#7103" class="Bound">h</a> <a id="7105" class="Symbol">=</a> <a id="7107" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="7117" class="Symbol">(</a><a id="7118" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="7128" class="Symbol">{</a><a id="7129" href="Paper.html#6967" class="Bound">k</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">(</a><a id="7133" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7139" class="Symbol">(</a><a id="7140" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="7144" href="Paper.html#6967" class="Bound">k</a><a id="7145" class="Symbol">)</a> <a id="7147" class="Symbol">(</a><a id="7148" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7153" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7157" href="Paper.html#7103" class="Bound">h</a><a id="7158" class="Symbol">)</a> <a id="7160" href="Paper.html#6969" class="Bound">p</a><a id="7161" class="Symbol">))</a>
    <a id="7168" href="Paper.html#7168" class="Function">q&#39;</a> <a id="7171" class="Symbol">:</a> <a id="7173" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7175" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="7181" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7183" href="Paper.html#7026" class="Function">𝕜</a>
    <a id="7189" href="Paper.html#7168" class="Function">q&#39;</a> <a id="7192" href="Paper.html#7192" class="Bound">h</a> <a id="7194" class="Symbol">=</a> <a id="7196" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="7206" class="Symbol">(</a><a id="7207" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="7217" class="Symbol">{</a><a id="7218" href="Paper.html#6967" class="Bound">k</a><a id="7219" class="Symbol">}</a> <a id="7221" class="Symbol">(</a><a id="7222" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Paper.html#6967" class="Bound">k</a> <a id="7231" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ_</a><a id="7234" class="Symbol">)</a> <a id="7236" class="Symbol">(</a><a id="7237" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7242" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7246" href="Paper.html#7192" class="Bound">h</a><a id="7247" class="Symbol">)</a> <a id="7249" href="Paper.html#6971" class="Bound">q</a><a id="7250" class="Symbol">))</a>

  <a id="STT.Remark-4-11"></a><a id="7256" href="Paper.html#7256" class="Function">Remark-4-11</a> <a id="7268" class="Symbol">:</a> <a id="7270" class="Symbol">(</a><a id="7271" href="Paper.html#7271" class="Bound">n</a> <a id="7273" href="Paper.html#7273" class="Bound">k</a> <a id="7275" class="Symbol">:</a> <a id="7277" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7278" class="Symbol">)</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Paper.html#7281" class="Bound">p</a> <a id="7283" class="Symbol">:</a> <a id="7285" class="Number">0</a> <a id="7287" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7290" href="Paper.html#7273" class="Bound">k</a><a id="7291" class="Symbol">)</a> <a id="7293" class="Symbol">(</a><a id="7294" href="Paper.html#7294" class="Bound">q</a> <a id="7296" class="Symbol">:</a> <a id="7298" href="Paper.html#7273" class="Bound">k</a> <a id="7300" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="7303" href="Paper.html#7271" class="Bound">n</a><a id="7304" class="Symbol">)</a>
              <a id="7320" class="Symbol">→</a> <a id="7322" href="STT.Interval.html#6186" class="Function">isInnerAnodyneFib</a> <a id="7340" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="7342" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="7344" href="Paper.html#7271" class="Bound">n</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Paper.html#7273" class="Bound">k</a> <a id="7349" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7351" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="7364" class="Symbol">{</a><a id="7365" href="Paper.html#7273" class="Bound">k</a><a id="7366" class="Symbol">}</a> <a id="7368" href="Paper.html#7294" class="Bound">q</a><a id="7369" class="Symbol">)</a> <a id="7371" href="Categories.Map.html#1062" class="Function Operator">⦆</a>
  <a id="7375" href="Paper.html#7256" class="Function">Remark-4-11</a> <a id="7387" href="Paper.html#7387" class="Bound">n</a> <a id="7389" href="Paper.html#7389" class="Bound">k</a> <a id="7391" href="Paper.html#7391" class="Bound">p</a> <a id="7393" href="Paper.html#7393" class="Bound">q</a> <a id="7395" class="Symbol">=</a> <a id="7397" href="STT.Interval.html#17617" class="Function">isInnerAnodyneFibHornInclusion</a> <a id="7428" href="Paper.html#7387" class="Bound">n</a> <a id="7430" href="Paper.html#7451" class="Function">𝕜</a> <a id="7432" href="Paper.html#7504" class="Function">p&#39;</a> <a id="7435" href="Paper.html#7593" class="Function">q&#39;</a>
   <a id="7441" class="Keyword">where</a>
    <a id="7451" href="Paper.html#7451" class="Function">𝕜</a> <a id="7453" class="Symbol">:</a> <a id="7455" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7459" class="Symbol">(</a><a id="7460" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7464" href="Paper.html#7387" class="Bound">n</a><a id="7465" class="Symbol">)</a>
    <a id="7471" href="Paper.html#7451" class="Function">𝕜</a> <a id="7473" class="Symbol">=</a> <a id="7475" class="Symbol">(</a><a id="7476" href="Paper.html#7389" class="Bound">k</a> <a id="7478" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7480" href="Cubical.Data.Nat.Order.Inductive.html#3594" class="Function">&lt;ᵗ-trans-suc</a> <a id="7493" class="Symbol">{</a><a id="7494" href="Paper.html#7389" class="Bound">k</a><a id="7495" class="Symbol">}</a> <a id="7497" href="Paper.html#7393" class="Bound">q</a><a id="7498" class="Symbol">)</a>
    <a id="7504" href="Paper.html#7504" class="Function">p&#39;</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7511" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="7517" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7519" href="Paper.html#7451" class="Function">𝕜</a>
    <a id="7525" href="Paper.html#7504" class="Function">p&#39;</a> <a id="7528" href="Paper.html#7528" class="Bound">h</a> <a id="7530" class="Symbol">=</a> <a id="7532" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="7542" class="Symbol">(</a><a id="7543" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="7553" class="Symbol">{</a><a id="7554" href="Paper.html#7389" class="Bound">k</a><a id="7555" class="Symbol">}</a> <a id="7557" class="Symbol">(</a><a id="7558" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="7569" href="Paper.html#7389" class="Bound">k</a><a id="7570" class="Symbol">)</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7578" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7582" href="Paper.html#7528" class="Bound">h</a><a id="7583" class="Symbol">)</a> <a id="7585" href="Paper.html#7391" class="Bound">p</a><a id="7586" class="Symbol">))</a>
    <a id="7593" href="Paper.html#7593" class="Function">q&#39;</a> <a id="7596" class="Symbol">:</a> <a id="7598" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="7600" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="7606" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="7608" href="Paper.html#7451" class="Function">𝕜</a>
    <a id="7614" href="Paper.html#7593" class="Function">q&#39;</a> <a id="7617" href="Paper.html#7617" class="Bound">h</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="7631" class="Symbol">(</a><a id="7632" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="7642" class="Symbol">{</a><a id="7643" href="Paper.html#7389" class="Bound">k</a><a id="7644" class="Symbol">}</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Paper.html#7389" class="Bound">k</a> <a id="7656" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ_</a><a id="7659" class="Symbol">)</a> <a id="7661" class="Symbol">(</a><a id="7662" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="7667" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7671" href="Paper.html#7617" class="Bound">h</a><a id="7672" class="Symbol">)</a> <a id="7674" href="Paper.html#7393" class="Bound">q</a><a id="7675" class="Symbol">))</a>
</pre></body></html>

==> anc/html/Prelude.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Prelude</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Comment">{-

This file contains basic results and constructions that weren&#39;t (but
probably should be) in the Cubical library.

-}</a>

<a id="163" class="Keyword">module</a> <a id="170" href="Prelude.html" class="Module">Prelude</a> <a id="178" class="Keyword">where</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Cubical.Foundations.Transport.html" class="Module">Cubical.Foundations.Transport</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a> <a id="534" class="Symbol">as</a> <a id="537" class="Module">⊎</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Cubical.Data.Fin.html" class="Module">Cubical.Data.Fin</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>


<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a>
  <a id="739" class="Keyword">renaming</a> <a id="748" class="Symbol">(</a><a id="749" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a> <a id="754" class="Symbol">to</a> <a id="757" class="Datatype">join&#39;</a> <a id="763" class="Symbol">;</a> <a id="765" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="777" class="Symbol">to</a> <a id="780" class="Function">join</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Cubical.HITs.Pushout.PushoutProduct.html" class="Module">Cubical.HITs.Pushout.PushoutProduct</a>
  <a id="836" class="Keyword">renaming</a> <a id="845" class="Symbol">(</a><a id="846" href="Cubical.HITs.Pushout.PushoutProduct.html#747" class="Function">PushProd</a> <a id="855" class="Symbol">to</a> <a id="858" class="Function">PushProd&#39;</a> <a id="868" class="Symbol">;</a> <a id="870" href="Cubical.HITs.Pushout.PushoutProduct.html#854" class="Function Operator">_×̂_</a> <a id="875" class="Symbol">to</a> <a id="878" class="Function">pprod</a><a id="883" class="Symbol">)</a>

<a id="886" class="Keyword">open</a> <a id="891" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="896" class="Keyword">private</a>
  <a id="906" class="Keyword">variable</a>
    <a id="919" href="Prelude.html#919" class="Generalizable">ℓ</a> <a id="921" href="Prelude.html#921" class="Generalizable">ℓ&#39;</a> <a id="924" href="Prelude.html#924" class="Generalizable">ℓ&#39;&#39;</a> <a id="928" href="Prelude.html#928" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="933" class="Symbol">:</a> <a id="935" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="945" href="Prelude.html#945" class="Generalizable">A</a> <a id="947" href="Prelude.html#947" class="Generalizable">X</a> <a id="949" class="Symbol">:</a> <a id="951" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="956" href="Prelude.html#919" class="Generalizable">ℓ</a>
    <a id="962" href="Prelude.html#962" class="Generalizable">B</a> <a id="964" href="Prelude.html#964" class="Generalizable">Y</a> <a id="966" class="Symbol">:</a> <a id="968" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="973" href="Prelude.html#921" class="Generalizable">ℓ&#39;</a>
    <a id="980" href="Prelude.html#980" class="Generalizable">C</a> <a id="982" class="Symbol">:</a> <a id="984" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="989" href="Prelude.html#924" class="Generalizable">ℓ&#39;&#39;</a>
    <a id="997" href="Prelude.html#997" class="Generalizable">D</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1006" href="Prelude.html#928" class="Generalizable">ℓ&#39;&#39;&#39;</a>


<a id="1013" class="Comment">--- Some syntax for pushout recursors/eliminators</a>
<a id="1063" class="Keyword">infix</a> <a id="1069" class="Number">2</a> <a id="1071" href="Prelude.html#1323" class="Function">pushoutRecSyntax</a> <a id="1088" href="Prelude.html#1563" class="Function">pushoutElimSyntax</a>

<a id="1107" class="Keyword">syntax</a> pushoutRecSyntax <a id="1131" class="Symbol">(λ</a> <a id="1134" class="Bound">x</a> <a id="1136" class="Symbol">→</a> <a id="1138" class="Bound">l</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Symbol">(λ</a> <a id="1144" class="Bound">y</a> <a id="1146" class="Symbol">→</a> <a id="1148" class="Bound">r</a><a id="1149" class="Symbol">)</a> <a id="1151" class="Symbol">(λ</a> <a id="1154" class="Bound">z</a> <a id="1156" class="Symbol">→</a> <a id="1158" class="Bound">p</a><a id="1159" class="Symbol">)</a> <a id="1161" class="Symbol">=</a>
  <a id="1165" class="Function">rec∣inl</a> <a id="1173" class="Bound">x</a> <a id="1175" class="Function">↦</a> <a id="1177" class="Bound">l</a>
     <a id="1184" class="Function">∣inr</a> <a id="1189" class="Bound">y</a> <a id="1191" class="Function">↦</a> <a id="1193" class="Bound">r</a>
     <a id="1200" class="Function">∣push</a> <a id="1206" class="Bound">z</a> <a id="1208" class="Function">↦</a> <a id="1210" class="Bound">p</a>

<a id="1213" class="Keyword">syntax</a> pushoutElimSyntax <a id="1238" class="Symbol">(λ</a> <a id="1241" class="Bound">x</a> <a id="1243" class="Symbol">→</a> <a id="1245" class="Bound">l</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">(λ</a> <a id="1251" class="Bound">y</a> <a id="1253" class="Symbol">→</a> <a id="1255" class="Bound">r</a><a id="1256" class="Symbol">)</a> <a id="1258" class="Symbol">(λ</a> <a id="1261" class="Bound">z</a> <a id="1263" class="Symbol">→</a> <a id="1265" class="Bound">p</a><a id="1266" class="Symbol">)</a> <a id="1268" class="Symbol">=</a>
  <a id="1272" class="Function">elim∣inl</a> <a id="1281" class="Bound">x</a> <a id="1283" class="Function">↦</a> <a id="1285" class="Bound">l</a>
      <a id="1293" class="Function">∣inr</a> <a id="1298" class="Bound">y</a> <a id="1300" class="Function">↦</a> <a id="1302" class="Bound">r</a>
      <a id="1310" class="Function">∣push</a> <a id="1316" class="Bound">z</a> <a id="1318" class="Function">↦</a> <a id="1320" class="Bound">p</a>

<a id="pushoutRecSyntax"></a><a id="1323" href="Prelude.html#1323" class="Function">pushoutRecSyntax</a> <a id="1340" class="Symbol">:</a> <a id="1342" class="Symbol">{</a><a id="1343" href="Prelude.html#1343" class="Bound">f</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Prelude.html#945" class="Generalizable">A</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Prelude.html#962" class="Generalizable">B</a><a id="1352" class="Symbol">}</a> <a id="1354" class="Symbol">{</a><a id="1355" href="Prelude.html#1355" class="Bound">g</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Prelude.html#945" class="Generalizable">A</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Prelude.html#980" class="Generalizable">C</a><a id="1364" class="Symbol">}</a>
  <a id="1368" class="Symbol">(</a><a id="1369" href="Prelude.html#1369" class="Bound">l</a> <a id="1371" class="Symbol">:</a> <a id="1373" href="Prelude.html#962" class="Generalizable">B</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Prelude.html#997" class="Generalizable">D</a><a id="1378" class="Symbol">)</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Prelude.html#1381" class="Bound">r</a> <a id="1383" class="Symbol">:</a> <a id="1385" href="Prelude.html#980" class="Generalizable">C</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Prelude.html#997" class="Generalizable">D</a><a id="1390" class="Symbol">)</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Prelude.html#1393" class="Bound">p</a> <a id="1395" class="Symbol">:</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Prelude.html#1398" class="Bound">x</a> <a id="1400" class="Symbol">:</a> <a id="1402" href="Prelude.html#945" class="Generalizable">A</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Prelude.html#1369" class="Bound">l</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Prelude.html#1343" class="Bound">f</a> <a id="1412" href="Prelude.html#1398" class="Bound">x</a><a id="1413" class="Symbol">)</a> <a id="1415" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1417" href="Prelude.html#1381" class="Bound">r</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Prelude.html#1355" class="Bound">g</a> <a id="1422" href="Prelude.html#1398" class="Bound">x</a><a id="1423" class="Symbol">))</a>
  <a id="1428" class="Symbol">→</a> <a id="1430" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1438" href="Prelude.html#1343" class="Bound">f</a> <a id="1440" href="Prelude.html#1355" class="Bound">g</a> <a id="1442" class="Symbol">→</a> <a id="1444" href="Prelude.html#997" class="Generalizable">D</a>
<a id="1446" href="Prelude.html#1323" class="Function">pushoutRecSyntax</a> <a id="1463" href="Prelude.html#1463" class="Bound">l</a> <a id="1465" href="Prelude.html#1465" class="Bound">r</a> <a id="1467" href="Prelude.html#1467" class="Bound">p</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1474" href="Prelude.html#1474" class="Bound">x</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Prelude.html#1463" class="Bound">l</a> <a id="1481" href="Prelude.html#1474" class="Bound">x</a>
<a id="1483" href="Prelude.html#1323" class="Function">pushoutRecSyntax</a> <a id="1500" href="Prelude.html#1500" class="Bound">l</a> <a id="1502" href="Prelude.html#1502" class="Bound">r</a> <a id="1504" href="Prelude.html#1504" class="Bound">p</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1511" href="Prelude.html#1511" class="Bound">x</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Prelude.html#1502" class="Bound">r</a> <a id="1518" href="Prelude.html#1511" class="Bound">x</a>
<a id="1520" href="Prelude.html#1323" class="Function">pushoutRecSyntax</a> <a id="1537" href="Prelude.html#1537" class="Bound">l</a> <a id="1539" href="Prelude.html#1539" class="Bound">r</a> <a id="1541" href="Prelude.html#1541" class="Bound">p</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1549" href="Prelude.html#1549" class="Bound">a</a> <a id="1551" href="Prelude.html#1551" class="Bound">i</a><a id="1552" class="Symbol">)</a> <a id="1554" class="Symbol">=</a> <a id="1556" href="Prelude.html#1541" class="Bound">p</a> <a id="1558" href="Prelude.html#1549" class="Bound">a</a> <a id="1560" href="Prelude.html#1551" class="Bound">i</a>

<a id="pushoutElimSyntax"></a><a id="1563" href="Prelude.html#1563" class="Function">pushoutElimSyntax</a> <a id="1581" class="Symbol">:</a> <a id="1583" class="Symbol">∀</a> <a id="1585" class="Symbol">{</a><a id="1586" href="Prelude.html#1586" class="Bound">ℓ</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">{</a><a id="1590" href="Prelude.html#1590" class="Bound">f</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Prelude.html#945" class="Generalizable">A</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Prelude.html#962" class="Generalizable">B</a><a id="1599" class="Symbol">}</a> <a id="1601" class="Symbol">{</a><a id="1602" href="Prelude.html#1602" class="Bound">g</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Prelude.html#945" class="Generalizable">A</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="Prelude.html#980" class="Generalizable">C</a><a id="1611" class="Symbol">}</a> <a id="1613" class="Symbol">{</a><a id="1614" href="Prelude.html#1614" class="Bound">D</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1626" href="Prelude.html#1590" class="Bound">f</a> <a id="1628" href="Prelude.html#1602" class="Bound">g</a> <a id="1630" class="Symbol">→</a> <a id="1632" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1637" href="Prelude.html#1586" class="Bound">ℓ</a><a id="1638" class="Symbol">}</a>
  <a id="1642" class="Symbol">(</a><a id="1643" href="Prelude.html#1643" class="Bound">l</a> <a id="1645" class="Symbol">:</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Prelude.html#1648" class="Bound">b</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Prelude.html#962" class="Generalizable">B</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Prelude.html#1614" class="Bound">D</a> <a id="1659" class="Symbol">(</a><a id="1660" class="InductiveConstructor">inl</a> <a id="1664" href="Prelude.html#1648" class="Bound">b</a><a id="1665" class="Symbol">))</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Prelude.html#1669" class="Bound">r</a> <a id="1671" class="Symbol">:</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Prelude.html#1674" class="Bound">c</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Prelude.html#980" class="Generalizable">C</a><a id="1679" class="Symbol">)</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="Prelude.html#1614" class="Bound">D</a> <a id="1685" class="Symbol">(</a><a id="1686" class="InductiveConstructor">inr</a> <a id="1690" href="Prelude.html#1674" class="Bound">c</a><a id="1691" class="Symbol">))</a>
  <a id="1696" class="Symbol">(</a><a id="1697" href="Prelude.html#1697" class="Bound">p</a> <a id="1699" class="Symbol">:</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Prelude.html#1702" class="Bound">x</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Prelude.html#945" class="Generalizable">A</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">→</a> <a id="1711" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="1717" class="Symbol">(λ</a> <a id="1720" href="Prelude.html#1720" class="Bound">i</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Prelude.html#1614" class="Bound">D</a> <a id="1726" class="Symbol">(</a><a id="1727" class="InductiveConstructor">push</a> <a id="1732" href="Prelude.html#1702" class="Bound">x</a> <a id="1734" href="Prelude.html#1720" class="Bound">i</a><a id="1735" class="Symbol">))</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Prelude.html#1643" class="Bound">l</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Prelude.html#1590" class="Bound">f</a> <a id="1744" href="Prelude.html#1702" class="Bound">x</a><a id="1745" class="Symbol">))</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Prelude.html#1669" class="Bound">r</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Prelude.html#1602" class="Bound">g</a> <a id="1754" href="Prelude.html#1702" class="Bound">x</a><a id="1755" class="Symbol">)))</a>
  <a id="1761" class="Symbol">(</a><a id="1762" href="Prelude.html#1762" class="Bound">x</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="1774" href="Prelude.html#1590" class="Bound">f</a> <a id="1776" href="Prelude.html#1602" class="Bound">g</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Prelude.html#1614" class="Bound">D</a> <a id="1783" href="Prelude.html#1762" class="Bound">x</a>
<a id="1785" href="Prelude.html#1563" class="Function">pushoutElimSyntax</a> <a id="1803" href="Prelude.html#1803" class="Bound">l</a> <a id="1805" href="Prelude.html#1805" class="Bound">r</a> <a id="1807" href="Prelude.html#1807" class="Bound">p</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1814" href="Prelude.html#1814" class="Bound">x</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Prelude.html#1803" class="Bound">l</a> <a id="1821" href="Prelude.html#1814" class="Bound">x</a>
<a id="1823" href="Prelude.html#1563" class="Function">pushoutElimSyntax</a> <a id="1841" href="Prelude.html#1841" class="Bound">l</a> <a id="1843" href="Prelude.html#1843" class="Bound">r</a> <a id="1845" href="Prelude.html#1845" class="Bound">p</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1852" href="Prelude.html#1852" class="Bound">x</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">=</a> <a id="1857" href="Prelude.html#1843" class="Bound">r</a> <a id="1859" href="Prelude.html#1852" class="Bound">x</a>
<a id="1861" href="Prelude.html#1563" class="Function">pushoutElimSyntax</a> <a id="1879" href="Prelude.html#1879" class="Bound">l</a> <a id="1881" href="Prelude.html#1881" class="Bound">r</a> <a id="1883" href="Prelude.html#1883" class="Bound">p</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1891" href="Prelude.html#1891" class="Bound">a</a> <a id="1893" href="Prelude.html#1893" class="Bound">i</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Prelude.html#1883" class="Bound">p</a> <a id="1900" href="Prelude.html#1891" class="Bound">a</a> <a id="1902" href="Prelude.html#1893" class="Bound">i</a>

<a id="1905" class="Comment">--- Homotopies</a>
<a id="_∼_"></a><a id="1920" href="Prelude.html#1920" class="Function Operator">_∼_</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">{</a><a id="1927" href="Prelude.html#1927" class="Bound">B</a> <a id="1929" class="Symbol">:</a> <a id="1931" href="Prelude.html#945" class="Generalizable">A</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1940" href="Prelude.html#919" class="Generalizable">ℓ</a><a id="1941" class="Symbol">}</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Prelude.html#1944" class="Bound">f</a> <a id="1946" href="Prelude.html#1946" class="Bound">g</a> <a id="1948" class="Symbol">:</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Prelude.html#1951" class="Bound">x</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Prelude.html#945" class="Generalizable">A</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Prelude.html#1927" class="Bound">B</a> <a id="1962" href="Prelude.html#1951" class="Bound">x</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1972" class="Symbol">_</a>
<a id="1974" href="Prelude.html#1974" class="Bound">f</a> <a id="1976" href="Prelude.html#1920" class="Function Operator">∼</a> <a id="1978" href="Prelude.html#1978" class="Bound">g</a> <a id="1980" class="Symbol">=</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Prelude.html#1983" class="Bound">x</a> <a id="1985" class="Symbol">:</a> <a id="1987" class="Symbol">_)</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Prelude.html#1974" class="Bound">f</a> <a id="1994" href="Prelude.html#1983" class="Bound">x</a> <a id="1996" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1998" href="Prelude.html#1978" class="Bound">g</a> <a id="2000" href="Prelude.html#1983" class="Bound">x</a>

<a id="2003" class="Comment">-- Constant maps</a>
<a id="Const"></a><a id="2020" href="Prelude.html#2020" class="Function">Const</a> <a id="2026" class="Symbol">:</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Prelude.html#2029" class="Bound">f</a> <a id="2031" class="Symbol">:</a> <a id="2033" href="Prelude.html#945" class="Generalizable">A</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Prelude.html#962" class="Generalizable">B</a><a id="2038" class="Symbol">)</a> <a id="2040" class="Symbol">→</a> <a id="2042" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2047" class="Symbol">_</a>
<a id="2049" href="Prelude.html#2020" class="Function">Const</a> <a id="2055" class="Symbol">{</a><a id="2056" class="Argument">A</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="Prelude.html#2060" class="Bound">A</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">{</a><a id="2064" class="Argument">B</a> <a id="2066" class="Symbol">=</a> <a id="2068" href="Prelude.html#2068" class="Bound">B</a><a id="2069" class="Symbol">}</a> <a id="2071" href="Prelude.html#2071" class="Bound">f</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2078" href="Prelude.html#2078" class="Bound">b</a> <a id="2080" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2082" href="Prelude.html#2068" class="Bound">B</a> <a id="2084" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2086" class="Symbol">((</a><a id="2088" href="Prelude.html#2088" class="Bound">a</a> <a id="2090" class="Symbol">:</a> <a id="2092" href="Prelude.html#2060" class="Bound">A</a><a id="2093" class="Symbol">)</a> <a id="2095" class="Symbol">→</a> <a id="2097" href="Prelude.html#2071" class="Bound">f</a> <a id="2099" href="Prelude.html#2088" class="Bound">a</a> <a id="2101" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2103" href="Prelude.html#2078" class="Bound">b</a><a id="2104" class="Symbol">)</a>

<a id="2107" class="Comment">-- Characterisation of total space of the Const predicate</a>
<a id="TotConstIso"></a><a id="2165" href="Prelude.html#2165" class="Function">TotConstIso</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2187" href="Prelude.html#2187" class="Bound">f</a> <a id="2189" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Prelude.html#945" class="Generalizable">A</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Prelude.html#962" class="Generalizable">B</a><a id="2197" class="Symbol">)</a> <a id="2199" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Prelude.html#2020" class="Function">Const</a> <a id="2208" href="Prelude.html#2187" class="Bound">f</a><a id="2209" class="Symbol">))</a> <a id="2212" href="Prelude.html#962" class="Generalizable">B</a>
<a id="2214" href="Prelude.html#2165" class="Function">TotConstIso</a> <a id="2226" class="Symbol">.</a><a id="2227" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Prelude.html#2232" class="Bound">F</a> <a id="2234" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2236" href="Prelude.html#2236" class="Bound">b</a> <a id="2238" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2240" href="Prelude.html#2240" class="Bound">p</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Prelude.html#2236" class="Bound">b</a>
<a id="2247" href="Prelude.html#2165" class="Function">TotConstIso</a> <a id="2259" class="Symbol">.</a><a id="2260" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2264" href="Prelude.html#2264" class="Bound">b</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Cubical.Foundations.Function.html#1599" class="Function">const</a> <a id="2275" href="Prelude.html#2264" class="Bound">b</a><a id="2276" class="Symbol">)</a> <a id="2278" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Prelude.html#2264" class="Bound">b</a> <a id="2283" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2285" class="Symbol">(λ</a> <a id="2288" href="Prelude.html#2288" class="Bound">_</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2296" class="Symbol">))</a>
<a id="2299" href="Prelude.html#2165" class="Function">TotConstIso</a> <a id="2311" class="Symbol">.</a><a id="2312" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="2316" class="Symbol">_</a> <a id="2318" class="Symbol">=</a> <a id="2320" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2325" href="Prelude.html#2165" class="Function">TotConstIso</a> <a id="2337" class="Symbol">.</a><a id="2338" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Prelude.html#2343" class="Bound">F</a> <a id="2345" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2347" href="Prelude.html#2347" class="Bound">b</a> <a id="2349" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2351" href="Prelude.html#2351" class="Bound">p</a><a id="2352" class="Symbol">)</a> <a id="2354" class="Symbol">=</a>
  <a id="2358" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2365" class="Symbol">((</a><a id="2367" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="2374" class="Symbol">(λ</a> <a id="2377" href="Prelude.html#2377" class="Bound">a</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Prelude.html#2351" class="Bound">p</a> <a id="2388" href="Prelude.html#2377" class="Bound">a</a><a id="2389" class="Symbol">)))</a>
         <a id="2402" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2418" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2420" class="Symbol">(λ</a> <a id="2423" href="Prelude.html#2423" class="Bound">j</a> <a id="2425" href="Prelude.html#2425" class="Bound">a</a> <a id="2427" href="Prelude.html#2427" class="Bound">i</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="Prelude.html#2351" class="Bound">p</a> <a id="2433" href="Prelude.html#2425" class="Bound">a</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="2438" href="Prelude.html#2423" class="Bound">j</a> <a id="2440" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="2442" href="Prelude.html#2427" class="Bound">i</a><a id="2443" class="Symbol">)))))</a>

<a id="2450" class="Comment">-- Fibres of fst projections from ΣAB are isomorphic to fibres of B</a>
<a id="Iso-fibFst-fib"></a><a id="2518" href="Prelude.html#2518" class="Function">Iso-fibFst-fib</a> <a id="2533" class="Symbol">:</a> <a id="2535" class="Symbol">∀</a> <a id="2537" class="Symbol">{</a><a id="2538" href="Prelude.html#2538" class="Bound">ℓ</a> <a id="2540" href="Prelude.html#2540" class="Bound">ℓ&#39;</a><a id="2542" class="Symbol">}</a> <a id="2544" class="Symbol">{</a><a id="2545" href="Prelude.html#2545" class="Bound">A</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2554" href="Prelude.html#2538" class="Bound">ℓ</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">{</a><a id="2558" href="Prelude.html#2558" class="Bound">B</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Prelude.html#2545" class="Bound">A</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2571" href="Prelude.html#2540" class="Bound">ℓ&#39;</a><a id="2573" class="Symbol">}</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Prelude.html#2576" class="Bound">a</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Prelude.html#2545" class="Bound">A</a><a id="2581" class="Symbol">)</a>
  <a id="2585" class="Symbol">→</a> <a id="2587" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2603" class="Symbol">{</a><a id="2604" class="Argument">B</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Prelude.html#2558" class="Bound">B</a><a id="2609" class="Symbol">})</a> <a id="2612" href="Prelude.html#2576" class="Bound">a</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Prelude.html#2558" class="Bound">B</a> <a id="2618" href="Prelude.html#2576" class="Bound">a</a><a id="2619" class="Symbol">)</a>
<a id="2621" href="Prelude.html#2518" class="Function">Iso-fibFst-fib</a> <a id="2636" class="Symbol">{</a><a id="2637" class="Argument">B</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Prelude.html#2641" class="Bound">B</a><a id="2642" class="Symbol">}</a> <a id="2644" href="Prelude.html#2644" class="Bound">a</a> <a id="2646" class="Symbol">.</a><a id="2647" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Prelude.html#2652" class="Bound">s</a> <a id="2654" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2656" href="Prelude.html#2656" class="Bound">t</a><a id="2657" class="Symbol">)</a> <a id="2659" class="Symbol">=</a> <a id="2661" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2667" href="Prelude.html#2641" class="Bound">B</a> <a id="2669" href="Prelude.html#2656" class="Bound">t</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2676" href="Prelude.html#2652" class="Bound">s</a><a id="2677" class="Symbol">)</a>
<a id="2679" href="Prelude.html#2518" class="Function">Iso-fibFst-fib</a> <a id="2694" href="Prelude.html#2694" class="Bound">a</a> <a id="2696" class="Symbol">.</a><a id="2697" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="2701" href="Prelude.html#2701" class="Bound">t</a> <a id="2703" class="Symbol">=</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Prelude.html#2694" class="Bound">a</a> <a id="2708" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2710" href="Prelude.html#2701" class="Bound">t</a><a id="2711" class="Symbol">)</a> <a id="2713" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2715" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="2720" href="Prelude.html#2518" class="Function">Iso-fibFst-fib</a> <a id="2735" href="Prelude.html#2735" class="Bound">a</a> <a id="2737" class="Symbol">.</a><a id="2738" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="2742" href="Prelude.html#2742" class="Bound">t</a> <a id="2744" class="Symbol">=</a> <a id="2746" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="2760" href="Prelude.html#2742" class="Bound">t</a>
<a id="2762" href="Prelude.html#2518" class="Function">Iso-fibFst-fib</a> <a id="2777" class="Symbol">{</a><a id="2778" class="Argument">B</a> <a id="2780" class="Symbol">=</a> <a id="2782" href="Prelude.html#2782" class="Bound">B</a><a id="2783" class="Symbol">}</a> <a id="2785" href="Prelude.html#2785" class="Bound">a</a> <a id="2787" class="Symbol">.</a><a id="2788" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2802" class="Symbol">λ</a> <a id="2804" class="Symbol">{(</a><a id="2806" href="Prelude.html#2806" class="Bound">s</a> <a id="2808" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2810" href="Prelude.html#2810" class="Bound">b</a><a id="2811" class="Symbol">)</a> <a id="2813" href="Prelude.html#2813" class="Bound">q</a>
  <a id="2817" class="Symbol">→</a> <a id="2819" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2821" class="Symbol">(λ</a> <a id="2824" href="Prelude.html#2824" class="Bound">a</a> <a id="2826" href="Prelude.html#2826" class="Bound">q</a> <a id="2828" class="Symbol">→</a> <a id="2830" class="Symbol">((</a><a id="2832" href="Prelude.html#2824" class="Bound">a</a> <a id="2834" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2836" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="2842" href="Prelude.html#2782" class="Bound">B</a> <a id="2844" href="Prelude.html#2826" class="Bound">q</a> <a id="2846" href="Prelude.html#2810" class="Bound">b</a><a id="2847" class="Symbol">)</a> <a id="2849" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2851" class="Symbol">(λ</a> <a id="2854" href="Prelude.html#2854" class="Bound">_</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Prelude.html#2824" class="Bound">a</a><a id="2859" class="Symbol">))</a> <a id="2862" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2864" class="Symbol">((</a><a id="2866" href="Prelude.html#2806" class="Bound">s</a> <a id="2868" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2870" href="Prelude.html#2810" class="Bound">b</a><a id="2871" class="Symbol">)</a> <a id="2873" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2875" href="Prelude.html#2826" class="Bound">q</a><a id="2876" class="Symbol">))</a>
      <a id="2885" class="Symbol">(</a><a id="2886" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2893" class="Symbol">((</a><a id="2895" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2908" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2910" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="2924" href="Prelude.html#2810" class="Bound">b</a><a id="2925" class="Symbol">))</a> <a id="2928" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2930" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2934" class="Symbol">))</a> <a id="2937" href="Prelude.html#2813" class="Bound">q</a><a id="2938" class="Symbol">}</a>

<a id="2941" class="Comment">-- Contracting away a (contractible) first entry of a Σ-type (with</a>
<a id="3008" class="Comment">-- choice of point of contractoin)</a>
<a id="Σ-contractFstIso&#39;"></a><a id="3043" href="Prelude.html#3043" class="Function">Σ-contractFstIso&#39;</a> <a id="3061" class="Symbol">:</a> <a id="3063" class="Symbol">∀</a> <a id="3065" class="Symbol">{</a><a id="3066" href="Prelude.html#3066" class="Bound">ℓ</a> <a id="3068" href="Prelude.html#3068" class="Bound">ℓ&#39;</a><a id="3070" class="Symbol">}</a> <a id="3072" class="Symbol">{</a><a id="3073" href="Prelude.html#3073" class="Bound">A</a> <a id="3075" class="Symbol">:</a> <a id="3077" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3082" href="Prelude.html#3066" class="Bound">ℓ</a><a id="3083" class="Symbol">}</a> <a id="3085" class="Symbol">{</a><a id="3086" href="Prelude.html#3086" class="Bound">B</a> <a id="3088" class="Symbol">:</a> <a id="3090" href="Prelude.html#3073" class="Bound">A</a> <a id="3092" class="Symbol">→</a> <a id="3094" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3099" href="Prelude.html#3068" class="Bound">ℓ&#39;</a><a id="3101" class="Symbol">}</a>
  <a id="3105" class="Symbol">(</a><a id="3106" href="Prelude.html#3106" class="Bound">c</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3118" href="Prelude.html#3073" class="Bound">A</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Prelude.html#3122" class="Bound">a</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Prelude.html#3073" class="Bound">A</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="Agda.Builtin.Sigma.html#182" class="Record">Σ</a> <a id="3133" href="Prelude.html#3073" class="Bound">A</a> <a id="3135" href="Prelude.html#3086" class="Bound">B</a> <a id="3137" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3139" href="Prelude.html#3086" class="Bound">B</a> <a id="3141" href="Prelude.html#3122" class="Bound">a</a>
<a id="3143" href="Prelude.html#3043" class="Function">Σ-contractFstIso&#39;</a> <a id="3161" class="Symbol">{</a><a id="3162" class="Argument">B</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Prelude.html#3166" class="Bound">B</a><a id="3167" class="Symbol">}</a> <a id="3169" href="Prelude.html#3169" class="Bound">c</a> <a id="3171" href="Prelude.html#3171" class="Bound">a</a> <a id="3173" class="Symbol">=</a>
  <a id="3177" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Cubical.Data.Sigma.Properties.html#11738" class="Function">Σ-contractFstIso</a> <a id="3217" href="Prelude.html#3169" class="Bound">c</a><a id="3218" class="Symbol">))</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Cubical.Foundations.Transport.html#3109" class="Function">substEquiv</a> <a id="3233" href="Prelude.html#3166" class="Bound">B</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3240" href="Prelude.html#3169" class="Bound">c</a> <a id="3242" href="Prelude.html#3171" class="Bound">a</a><a id="3243" class="Symbol">))</a>

<a id="3247" class="Comment">-- Total space of (A ≃_) is contractible</a>
<a id="isContrTot≃"></a><a id="3288" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="3300" class="Symbol">:</a> <a id="3302" class="Symbol">∀</a> <a id="3304" class="Symbol">{</a><a id="3305" href="Prelude.html#3305" class="Bound">ℓ</a><a id="3306" class="Symbol">}</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Prelude.html#3309" class="Bound">A</a> <a id="3311" class="Symbol">:</a> <a id="3313" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3318" href="Prelude.html#3305" class="Bound">ℓ</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Cubical.Foundations.Prelude.html#15460" class="Function">isContr</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3335" href="Prelude.html#3335" class="Bound">A&#39;</a> <a id="3338" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3340" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3345" href="Prelude.html#3305" class="Bound">ℓ</a> <a id="3347" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3349" href="Prelude.html#3309" class="Bound">A</a> <a id="3351" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3353" href="Prelude.html#3335" class="Bound">A&#39;</a><a id="3355" class="Symbol">)</a>
<a id="3357" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="3369" href="Prelude.html#3369" class="Bound">A</a> <a id="3371" class="Symbol">.</a><a id="3372" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3376" class="Symbol">=</a> <a id="3378" href="Prelude.html#3369" class="Bound">A</a> <a id="3380" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3382" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="3390" class="Symbol">_</a>
<a id="3392" href="Prelude.html#3288" class="Function">isContrTot≃</a> <a id="3404" href="Prelude.html#3404" class="Bound">A</a> <a id="3406" class="Symbol">.</a><a id="3407" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3411" class="Symbol">=</a> <a id="3413" href="Prelude.html#3429" class="Function">lem</a> <a id="3417" class="Symbol">_</a>
  <a id="3421" class="Keyword">where</a>
  <a id="3429" href="Prelude.html#3429" class="Function">lem</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Cubical.Foundations.HLevels.html#10594" class="Function">isOfHLevelRetractFromIso</a> <a id="3460" class="Number">1</a>
         <a id="3471" class="Symbol">(</a><a id="3472" href="Cubical.Data.Sigma.Properties.html#9380" class="Function">Σ-cong-iso-snd</a> <a id="3487" class="Symbol">λ</a> <a id="3489" href="Prelude.html#3489" class="Bound">A&#39;</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="3515" href="Cubical.Foundations.Univalence.html#9632" class="Function">univalence</a><a id="3525" class="Symbol">))</a>
          <a id="3538" class="Symbol">(</a><a id="3539" href="Cubical.Foundations.Prelude.html#19748" class="Function">isContr→isProp</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Cubical.Foundations.Prelude.html#15975" class="Function">isContrSingl</a> <a id="3568" href="Prelude.html#3404" class="Bound">A</a><a id="3569" class="Symbol">))</a>

<a id="3573" class="Comment">-- Recursor for joins</a>
<a id="joinPushout→"></a><a id="3595" href="Prelude.html#3595" class="Function">joinPushout→</a> <a id="3608" class="Symbol">:</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Prelude.html#3611" class="Bound">f</a> <a id="3613" class="Symbol">:</a> <a id="3615" href="Prelude.html#945" class="Generalizable">A</a> <a id="3617" class="Symbol">→</a> <a id="3619" href="Prelude.html#962" class="Generalizable">B</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">(</a><a id="3623" href="Prelude.html#3623" class="Bound">g</a> <a id="3625" class="Symbol">:</a> <a id="3627" href="Prelude.html#980" class="Generalizable">C</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Prelude.html#997" class="Generalizable">D</a><a id="3632" class="Symbol">)</a> <a id="3634" class="Symbol">→</a> <a id="3636" href="Prelude.html#780" class="Function">join</a> <a id="3641" href="Prelude.html#945" class="Generalizable">A</a> <a id="3643" href="Prelude.html#980" class="Generalizable">C</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Prelude.html#780" class="Function">join</a> <a id="3652" href="Prelude.html#962" class="Generalizable">B</a> <a id="3654" href="Prelude.html#997" class="Generalizable">D</a>
<a id="3656" href="Prelude.html#3595" class="Function">joinPushout→</a> <a id="3669" href="Prelude.html#3669" class="Bound">f</a> <a id="3671" href="Prelude.html#3671" class="Bound">g</a> <a id="3673" class="Symbol">=</a>
  <a id="3677" href="Prelude.html#1323" class="Function">rec∣inl</a> <a id="3685" href="Prelude.html#3685" class="Bound">a</a> <a id="3687" href="Prelude.html#1323" class="Function">↦</a> <a id="3689" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3693" class="Symbol">(</a><a id="3694" href="Prelude.html#3669" class="Bound">f</a> <a id="3696" href="Prelude.html#3685" class="Bound">a</a><a id="3697" class="Symbol">)</a>
     <a id="3704" href="Prelude.html#1323" class="Function">∣inr</a> <a id="3709" href="Prelude.html#3709" class="Bound">c</a> <a id="3711" href="Prelude.html#1323" class="Function">↦</a> <a id="3713" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Prelude.html#3671" class="Bound">g</a> <a id="3720" href="Prelude.html#3709" class="Bound">c</a><a id="3721" class="Symbol">)</a>
     <a id="3728" href="Prelude.html#1323" class="Function">∣push</a> <a id="3734" href="Prelude.html#3734" class="Bound">ac</a> <a id="3737" href="Prelude.html#1323" class="Function">↦</a> <a id="3739" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3744" class="Symbol">((</a><a id="3746" href="Prelude.html#3669" class="Bound">f</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3753" href="Prelude.html#3734" class="Bound">ac</a><a id="3755" class="Symbol">))</a> <a id="3758" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3760" href="Prelude.html#3671" class="Bound">g</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3767" href="Prelude.html#3734" class="Bound">ac</a><a id="3769" class="Symbol">))</a>

<a id="Iso-join-joinPushout"></a><a id="3773" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Prelude.html#757" class="Datatype">join&#39;</a> <a id="3807" href="Prelude.html#945" class="Generalizable">A</a> <a id="3809" href="Prelude.html#962" class="Generalizable">B</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Prelude.html#780" class="Function">join</a> <a id="3818" href="Prelude.html#945" class="Generalizable">A</a> <a id="3820" href="Prelude.html#962" class="Generalizable">B</a><a id="3821" class="Symbol">)</a>
<a id="3823" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="3844" class="Symbol">.</a><a id="3845" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="3854" href="Prelude.html#3854" class="Bound">x</a><a id="3855" class="Symbol">)</a> <a id="3857" class="Symbol">=</a> <a id="3859" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3863" href="Prelude.html#3854" class="Bound">x</a>
<a id="3865" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="3886" class="Symbol">.</a><a id="3887" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3891" class="Symbol">(</a><a id="3892" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="3896" href="Prelude.html#3896" class="Bound">x</a><a id="3897" class="Symbol">)</a> <a id="3899" class="Symbol">=</a> <a id="3901" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="3905" href="Prelude.html#3896" class="Bound">x</a>
<a id="3907" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="3928" class="Symbol">.</a><a id="3929" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3933" class="Symbol">(</a><a id="3934" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="3939" href="Prelude.html#3939" class="Bound">a</a> <a id="3941" href="Prelude.html#3941" class="Bound">b</a> <a id="3943" href="Prelude.html#3943" class="Bound">i</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">=</a> <a id="3948" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Prelude.html#3939" class="Bound">a</a> <a id="3956" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3958" href="Prelude.html#3941" class="Bound">b</a><a id="3959" class="Symbol">)</a> <a id="3961" href="Prelude.html#3943" class="Bound">i</a>
<a id="3963" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="3984" class="Symbol">.</a><a id="3985" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3989" class="Symbol">(</a><a id="3990" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="3994" href="Prelude.html#3994" class="Bound">x</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="4003" href="Prelude.html#3994" class="Bound">x</a>
<a id="4005" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4026" class="Symbol">.</a><a id="4027" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4036" href="Prelude.html#4036" class="Bound">x</a><a id="4037" class="Symbol">)</a> <a id="4039" class="Symbol">=</a> <a id="4041" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="4045" href="Prelude.html#4036" class="Bound">x</a>
<a id="4047" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4068" class="Symbol">.</a><a id="4069" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4079" class="Symbol">(</a><a id="4080" href="Prelude.html#4080" class="Bound">a</a> <a id="4082" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4084" href="Prelude.html#4084" class="Bound">b</a><a id="4085" class="Symbol">)</a> <a id="4087" href="Prelude.html#4087" class="Bound">i</a><a id="4088" class="Symbol">)</a> <a id="4090" class="Symbol">=</a> <a id="4092" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="4097" href="Prelude.html#4080" class="Bound">a</a> <a id="4099" href="Prelude.html#4084" class="Bound">b</a> <a id="4101" href="Prelude.html#4087" class="Bound">i</a>
<a id="4103" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4124" class="Symbol">.</a><a id="4125" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4134" href="Prelude.html#4134" class="Bound">x</a><a id="4135" class="Symbol">)</a> <a id="4137" class="Symbol">=</a> <a id="4139" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4144" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4165" class="Symbol">.</a><a id="4166" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4175" href="Prelude.html#4175" class="Bound">x</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4185" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4206" class="Symbol">.</a><a id="4207" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4217" href="Prelude.html#4217" class="Bound">a</a> <a id="4219" href="Prelude.html#4219" class="Bound">i</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4229" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4250" class="Symbol">.</a><a id="4251" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Cubical.HITs.Join.Base.html#427" class="InductiveConstructor">inl</a> <a id="4260" href="Prelude.html#4260" class="Bound">x</a><a id="4261" class="Symbol">)</a> <a id="4263" class="Symbol">=</a> <a id="4265" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4270" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4291" class="Symbol">.</a><a id="4292" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Cubical.HITs.Join.Base.html#448" class="InductiveConstructor">inr</a> <a id="4301" href="Prelude.html#4301" class="Bound">x</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">=</a> <a id="4306" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="4311" href="Prelude.html#3773" class="Function">Iso-join-joinPushout</a> <a id="4332" class="Symbol">.</a><a id="4333" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Cubical.HITs.Join.Base.html#469" class="InductiveConstructor">push</a> <a id="4343" href="Prelude.html#4343" class="Bound">a</a> <a id="4345" href="Prelude.html#4345" class="Bound">b</a> <a id="4347" href="Prelude.html#4347" class="Bound">i</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Symbol">=</a> <a id="4352" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="4358" class="Keyword">module</a> <a id="4365" href="Prelude.html#4365" class="Module">_</a> <a id="4367" class="Keyword">where</a>
  <a id="4375" class="Keyword">private</a>
    <a id="4387" href="Prelude.html#4387" class="Function">pushfill</a> <a id="4396" class="Symbol">:</a> <a id="4398" class="Symbol">∀</a> <a id="4400" class="Symbol">{</a><a id="4401" href="Prelude.html#4401" class="Bound">ℓ</a><a id="4402" class="Symbol">}</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Prelude.html#4405" class="Bound">A</a> <a id="4407" class="Symbol">:</a> <a id="4409" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="4414" href="Prelude.html#4401" class="Bound">ℓ</a><a id="4415" class="Symbol">)</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Prelude.html#4418" class="Bound">x</a> <a id="4420" href="Prelude.html#4420" class="Bound">y</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Prelude.html#4405" class="Bound">A</a><a id="4425" class="Symbol">)</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Prelude.html#4428" class="Bound">p</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="Prelude.html#4418" class="Bound">x</a> <a id="4434" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4436" href="Prelude.html#4420" class="Bound">y</a><a id="4437" class="Symbol">)</a> <a id="4439" class="Symbol">(</a><a id="4440" href="Prelude.html#4440" class="Bound">z</a> <a id="4442" class="Symbol">:</a> <a id="4444" class="Symbol">_)</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Prelude.html#4448" class="Bound">q</a> <a id="4450" class="Symbol">:</a> <a id="4452" href="Prelude.html#4420" class="Bound">y</a> <a id="4454" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4456" href="Prelude.html#4440" class="Bound">z</a><a id="4457" class="Symbol">)</a>
      <a id="4465" class="Symbol">(</a><a id="4466" href="Prelude.html#4466" class="Bound">r</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="Prelude.html#4418" class="Bound">x</a> <a id="4472" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="4474" href="Prelude.html#4440" class="Bound">z</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Prelude.html#4478" class="Bound">sq</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Cubical.Foundations.Prelude.html#16775" class="Function">Square</a> <a id="4490" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4495" href="Prelude.html#4466" class="Bound">r</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="4502" href="Prelude.html#4428" class="Bound">p</a><a id="4503" class="Symbol">)</a> <a id="4505" href="Prelude.html#4448" class="Bound">q</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Prelude.html#4509" class="Bound">i</a> <a id="4511" href="Prelude.html#4511" class="Bound">j</a> <a id="4513" href="Prelude.html#4513" class="Bound">k</a> <a id="4515" class="Symbol">:</a> <a id="4517" href="Agda.Primitive.Cubical.html#209" class="Datatype">I</a><a id="4518" class="Symbol">)</a>
      <a id="4526" class="Symbol">→</a> <a id="4528" href="Prelude.html#4405" class="Bound">A</a>
    <a id="4534" href="Prelude.html#4387" class="Function">pushfill</a> <a id="4543" href="Prelude.html#4543" class="Bound">A</a> <a id="4545" href="Prelude.html#4545" class="Bound">x</a> <a id="4547" href="Prelude.html#4547" class="Bound">y</a> <a id="4549" href="Prelude.html#4549" class="Bound">p</a> <a id="4551" href="Prelude.html#4551" class="Bound">z</a> <a id="4553" href="Prelude.html#4553" class="Bound">q</a> <a id="4555" href="Prelude.html#4555" class="Bound">r</a> <a id="4557" href="Prelude.html#4557" class="Bound">sq</a> <a id="4560" href="Prelude.html#4560" class="Bound">i</a> <a id="4562" href="Prelude.html#4562" class="Bound">j</a> <a id="4564" href="Prelude.html#4564" class="Bound">k</a> <a id="4566" class="Symbol">=</a>
      <a id="4574" href="Cubical.Core.Primitives.html#5114" class="Function">hfill</a> <a id="4580" class="Symbol">(λ</a> <a id="4583" href="Prelude.html#4583" class="Bound">k</a> <a id="4585" class="Symbol">→</a> <a id="4587" class="Symbol">λ</a> <a id="4589" class="Symbol">{(</a><a id="4591" href="Prelude.html#4560" class="Bound">i</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4597" class="Symbol">)</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Prelude.html#4549" class="Bound">p</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Prelude.html#4562" class="Bound">j</a> <a id="4606" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="4608" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4610" href="Prelude.html#4583" class="Bound">k</a><a id="4611" class="Symbol">)</a>
                     <a id="4634" class="Symbol">;</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Prelude.html#4560" class="Bound">i</a> <a id="4639" class="Symbol">=</a> <a id="4641" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4643" class="Symbol">)</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="Prelude.html#4553" class="Bound">q</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4652" href="Prelude.html#4562" class="Bound">j</a><a id="4653" class="Symbol">)</a>
                     <a id="4676" class="Symbol">;</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Prelude.html#4562" class="Bound">j</a> <a id="4681" class="Symbol">=</a> <a id="4683" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="4685" class="Symbol">)</a> <a id="4687" class="Symbol">→</a> <a id="4689" href="Prelude.html#4555" class="Bound">r</a> <a id="4691" href="Prelude.html#4560" class="Bound">i</a>
                     <a id="4714" class="Symbol">;</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Prelude.html#4562" class="Bound">j</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="4723" class="Symbol">)</a> <a id="4725" class="Symbol">→</a> <a id="4727" href="Prelude.html#4549" class="Bound">p</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Prelude.html#4560" class="Bound">i</a> <a id="4732" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="4734" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4736" href="Prelude.html#4583" class="Bound">k</a><a id="4737" class="Symbol">)})</a>
            <a id="4753" class="Symbol">(</a><a id="4754" href="Agda.Builtin.Cubical.Sub.html#214" class="Postulate">inS</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Prelude.html#4557" class="Bound">sq</a> <a id="4762" class="Symbol">(</a><a id="4763" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="4765" href="Prelude.html#4562" class="Bound">j</a><a id="4766" class="Symbol">)</a> <a id="4768" href="Prelude.html#4560" class="Bound">i</a><a id="4769" class="Symbol">))</a> <a id="4772" href="Prelude.html#4564" class="Bound">k</a>

  <a id="4777" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="4788" class="Symbol">:</a> <a id="4790" href="Prelude.html#780" class="Function">join</a> <a id="4795" href="Prelude.html#945" class="Generalizable">A</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Prelude.html#780" class="Function">join</a> <a id="4803" href="Prelude.html#962" class="Generalizable">B</a> <a id="4805" href="Prelude.html#980" class="Generalizable">C</a><a id="4806" class="Symbol">)</a> <a id="4808" class="Symbol">→</a> <a id="4810" href="Prelude.html#780" class="Function">join</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Prelude.html#780" class="Function">join</a> <a id="4821" href="Prelude.html#945" class="Generalizable">A</a> <a id="4823" href="Prelude.html#962" class="Generalizable">B</a><a id="4824" class="Symbol">)</a> <a id="4826" href="Prelude.html#980" class="Generalizable">C</a>
  <a id="4830" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="4841" class="Symbol">(</a><a id="4842" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4846" href="Prelude.html#4846" class="Bound">x</a><a id="4847" class="Symbol">)</a> <a id="4849" class="Symbol">=</a> <a id="4851" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4860" href="Prelude.html#4846" class="Bound">x</a><a id="4861" class="Symbol">)</a>
  <a id="4865" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="4876" class="Symbol">(</a><a id="4877" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4886" href="Prelude.html#4886" class="Bound">x</a><a id="4887" class="Symbol">))</a> <a id="4890" class="Symbol">=</a> <a id="4892" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4901" href="Prelude.html#4886" class="Bound">x</a><a id="4902" class="Symbol">)</a>
  <a id="4906" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="4917" class="Symbol">(</a><a id="4918" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4922" class="Symbol">(</a><a id="4923" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4927" href="Prelude.html#4927" class="Bound">x</a><a id="4928" class="Symbol">))</a> <a id="4931" class="Symbol">=</a> <a id="4933" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4937" href="Prelude.html#4927" class="Bound">x</a>
  <a id="4941" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="4952" class="Symbol">(</a><a id="4953" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4957" class="Symbol">(</a><a id="4958" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4963" class="Symbol">(</a><a id="4964" href="Prelude.html#4964" class="Bound">b</a> <a id="4966" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4968" href="Prelude.html#4968" class="Bound">c</a><a id="4969" class="Symbol">)</a> <a id="4971" href="Prelude.html#4971" class="Bound">i</a><a id="4972" class="Symbol">))</a> <a id="4975" class="Symbol">=</a> <a id="4977" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="4987" href="Prelude.html#4964" class="Bound">b</a> <a id="4989" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4991" href="Prelude.html#4968" class="Bound">c</a><a id="4992" class="Symbol">)</a> <a id="4994" href="Prelude.html#4971" class="Bound">i</a>
  <a id="4998" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Prelude.html#5016" class="Bound">a</a> <a id="5018" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5020" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5024" href="Prelude.html#5024" class="Bound">x</a><a id="5025" class="Symbol">)</a> <a id="5027" href="Prelude.html#5027" class="Bound">i</a><a id="5028" class="Symbol">)</a> <a id="5030" class="Symbol">=</a> <a id="5032" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Prelude.html#5016" class="Bound">a</a> <a id="5045" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5047" href="Prelude.html#5024" class="Bound">x</a><a id="5048" class="Symbol">)</a> <a id="5050" href="Prelude.html#5027" class="Bound">i</a><a id="5051" class="Symbol">)</a>
  <a id="5055" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Prelude.html#5073" class="Bound">a</a> <a id="5075" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5077" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5081" href="Prelude.html#5081" class="Bound">x</a><a id="5082" class="Symbol">)</a> <a id="5084" href="Prelude.html#5084" class="Bound">i</a><a id="5085" class="Symbol">)</a> <a id="5087" class="Symbol">=</a> <a id="5089" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5099" href="Prelude.html#5073" class="Bound">a</a> <a id="5101" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5103" href="Prelude.html#5081" class="Bound">x</a><a id="5104" class="Symbol">)</a> <a id="5106" href="Prelude.html#5084" class="Bound">i</a>
  <a id="5110" href="Prelude.html#4777" class="Function">joinAssoc→</a> <a id="5121" class="Symbol">{</a><a id="5122" class="Argument">A</a> <a id="5124" class="Symbol">=</a> <a id="5126" href="Prelude.html#5126" class="Bound">A</a><a id="5127" class="Symbol">}</a> <a id="5129" class="Symbol">{</a><a id="5130" class="Argument">B</a> <a id="5132" class="Symbol">=</a> <a id="5134" href="Prelude.html#5134" class="Bound">B</a><a id="5135" class="Symbol">}</a> <a id="5137" class="Symbol">{</a><a id="5138" class="Argument">C</a> <a id="5140" class="Symbol">=</a> <a id="5142" href="Prelude.html#5142" class="Bound">C</a><a id="5143" class="Symbol">}</a> <a id="5145" class="Symbol">(</a><a id="5146" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Prelude.html#5152" class="Bound">a</a> <a id="5154" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5156" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5161" class="Symbol">(</a><a id="5162" href="Prelude.html#5162" class="Bound">b</a> <a id="5164" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5166" href="Prelude.html#5166" class="Bound">c</a><a id="5167" class="Symbol">)</a> <a id="5169" href="Prelude.html#5169" class="Bound">j</a><a id="5170" class="Symbol">)</a> <a id="5172" href="Prelude.html#5172" class="Bound">i</a><a id="5173" class="Symbol">)</a> <a id="5175" class="Symbol">=</a>
    <a id="5181" href="Prelude.html#4387" class="Function">pushfill</a> <a id="5190" class="Symbol">(</a><a id="5191" href="Prelude.html#780" class="Function">join</a> <a id="5196" class="Symbol">(</a><a id="5197" href="Prelude.html#780" class="Function">join</a> <a id="5202" href="Prelude.html#5126" class="Bound">A</a> <a id="5204" href="Prelude.html#5134" class="Bound">B</a><a id="5205" class="Symbol">)</a> <a id="5207" href="Prelude.html#5142" class="Bound">C</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">_</a> <a id="5212" class="Symbol">_</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5225" href="Prelude.html#5152" class="Bound">a</a> <a id="5227" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5229" href="Prelude.html#5166" class="Bound">c</a><a id="5230" class="Symbol">))</a>
           <a id="5244" class="Symbol">_</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5257" class="Symbol">(</a><a id="5258" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5262" href="Prelude.html#5162" class="Bound">b</a> <a id="5264" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5266" href="Prelude.html#5166" class="Bound">c</a><a id="5267" class="Symbol">)))</a> <a id="5271" class="Symbol">(λ</a> <a id="5274" href="Prelude.html#5274" class="Bound">i</a> <a id="5276" class="Symbol">→</a> <a id="5278" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Prelude.html#5152" class="Bound">a</a> <a id="5291" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5293" href="Prelude.html#5162" class="Bound">b</a><a id="5294" class="Symbol">)</a> <a id="5296" href="Prelude.html#5274" class="Bound">i</a><a id="5297" class="Symbol">))</a>
           <a id="5311" class="Symbol">(λ</a> <a id="5314" href="Prelude.html#5314" class="Bound">i</a> <a id="5316" href="Prelude.html#5316" class="Bound">j</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5331" class="Symbol">(</a><a id="5332" href="Prelude.html#5152" class="Bound">a</a> <a id="5334" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5336" href="Prelude.html#5162" class="Bound">b</a><a id="5337" class="Symbol">)</a> <a id="5339" href="Prelude.html#5316" class="Bound">j</a> <a id="5341" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5343" href="Prelude.html#5166" class="Bound">c</a><a id="5344" class="Symbol">)</a> <a id="5346" class="Symbol">(</a><a id="5347" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5349" href="Prelude.html#5314" class="Bound">i</a><a id="5350" class="Symbol">))</a> <a id="5353" href="Prelude.html#5172" class="Bound">i</a> <a id="5355" href="Prelude.html#5169" class="Bound">j</a> <a id="5357" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

  <a id="5363" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5374" class="Symbol">:</a> <a id="5376" href="Prelude.html#780" class="Function">join</a> <a id="5381" class="Symbol">(</a><a id="5382" href="Prelude.html#780" class="Function">join</a> <a id="5387" href="Prelude.html#945" class="Generalizable">A</a> <a id="5389" href="Prelude.html#962" class="Generalizable">B</a><a id="5390" class="Symbol">)</a> <a id="5392" href="Prelude.html#980" class="Generalizable">C</a> <a id="5394" class="Symbol">→</a> <a id="5396" href="Prelude.html#780" class="Function">join</a> <a id="5401" href="Prelude.html#945" class="Generalizable">A</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Prelude.html#780" class="Function">join</a> <a id="5409" href="Prelude.html#962" class="Generalizable">B</a> <a id="5411" href="Prelude.html#980" class="Generalizable">C</a><a id="5412" class="Symbol">)</a>
  <a id="5416" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5432" class="Symbol">(</a><a id="5433" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5437" href="Prelude.html#5437" class="Bound">x</a><a id="5438" class="Symbol">))</a> <a id="5441" class="Symbol">=</a> <a id="5443" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5447" href="Prelude.html#5437" class="Bound">x</a>
  <a id="5451" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5467" class="Symbol">(</a><a id="5468" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5472" href="Prelude.html#5472" class="Bound">x</a><a id="5473" class="Symbol">))</a> <a id="5476" class="Symbol">=</a> <a id="5478" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5482" class="Symbol">(</a><a id="5483" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5487" href="Prelude.html#5472" class="Bound">x</a><a id="5488" class="Symbol">)</a>
  <a id="5492" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5508" class="Symbol">(</a><a id="5509" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5514" class="Symbol">(</a><a id="5515" href="Prelude.html#5515" class="Bound">a</a> <a id="5517" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5519" href="Prelude.html#5519" class="Bound">b</a><a id="5520" class="Symbol">)</a> <a id="5522" href="Prelude.html#5522" class="Bound">i</a><a id="5523" class="Symbol">))</a> <a id="5526" class="Symbol">=</a> <a id="5528" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Prelude.html#5515" class="Bound">a</a> <a id="5536" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5538" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5542" href="Prelude.html#5519" class="Bound">b</a><a id="5543" class="Symbol">)</a> <a id="5545" href="Prelude.html#5522" class="Bound">i</a>
  <a id="5549" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5560" class="Symbol">(</a><a id="5561" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5565" href="Prelude.html#5565" class="Bound">x</a><a id="5566" class="Symbol">)</a> <a id="5568" class="Symbol">=</a> <a id="5570" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5579" href="Prelude.html#5565" class="Bound">x</a><a id="5580" class="Symbol">)</a>
  <a id="5584" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5595" class="Symbol">(</a><a id="5596" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5601" class="Symbol">(</a><a id="5602" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5606" href="Prelude.html#5606" class="Bound">x</a> <a id="5608" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5610" href="Prelude.html#5610" class="Bound">c</a><a id="5611" class="Symbol">)</a> <a id="5613" href="Prelude.html#5613" class="Bound">i</a><a id="5614" class="Symbol">)</a> <a id="5616" class="Symbol">=</a> <a id="5618" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Prelude.html#5606" class="Bound">x</a> <a id="5626" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5628" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5632" href="Prelude.html#5610" class="Bound">c</a><a id="5633" class="Symbol">)</a> <a id="5635" href="Prelude.html#5613" class="Bound">i</a>
  <a id="5639" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5650" class="Symbol">(</a><a id="5651" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5656" class="Symbol">(</a><a id="5657" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5661" href="Prelude.html#5661" class="Bound">x</a> <a id="5663" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5665" href="Prelude.html#5665" class="Bound">c</a><a id="5666" class="Symbol">)</a> <a id="5668" href="Prelude.html#5668" class="Bound">i</a><a id="5669" class="Symbol">)</a> <a id="5671" class="Symbol">=</a> <a id="5673" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5677" class="Symbol">(</a><a id="5678" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5683" class="Symbol">(</a><a id="5684" href="Prelude.html#5661" class="Bound">x</a> <a id="5686" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5688" href="Prelude.html#5665" class="Bound">c</a><a id="5689" class="Symbol">)</a> <a id="5691" href="Prelude.html#5668" class="Bound">i</a><a id="5692" class="Symbol">)</a>
  <a id="5696" href="Prelude.html#5363" class="Function">joinAssoc←</a> <a id="5707" class="Symbol">{</a><a id="5708" class="Argument">A</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="Prelude.html#5712" class="Bound">A</a><a id="5713" class="Symbol">}</a> <a id="5715" class="Symbol">{</a><a id="5716" class="Argument">B</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Prelude.html#5720" class="Bound">B</a><a id="5721" class="Symbol">}</a> <a id="5723" class="Symbol">{</a><a id="5724" class="Argument">C</a> <a id="5726" class="Symbol">=</a> <a id="5728" href="Prelude.html#5728" class="Bound">C</a><a id="5729" class="Symbol">}</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5737" class="Symbol">(</a><a id="5738" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Prelude.html#5744" class="Bound">a</a> <a id="5746" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5748" href="Prelude.html#5748" class="Bound">b</a><a id="5749" class="Symbol">)</a> <a id="5751" href="Prelude.html#5751" class="Bound">j</a> <a id="5753" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5755" href="Prelude.html#5755" class="Bound">c</a><a id="5756" class="Symbol">)</a> <a id="5758" href="Prelude.html#5758" class="Bound">i</a><a id="5759" class="Symbol">)</a> <a id="5761" class="Symbol">=</a>
    <a id="5767" href="Prelude.html#4387" class="Function">pushfill</a> <a id="5776" class="Symbol">(</a><a id="5777" href="Prelude.html#780" class="Function">join</a> <a id="5782" href="Prelude.html#5712" class="Bound">A</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Prelude.html#780" class="Function">join</a> <a id="5790" href="Prelude.html#5720" class="Bound">B</a> <a id="5792" href="Prelude.html#5728" class="Bound">C</a><a id="5793" class="Symbol">))</a> <a id="5796" class="Symbol">_</a> <a id="5798" class="Symbol">_</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Prelude.html#5744" class="Bound">a</a> <a id="5814" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5816" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5820" href="Prelude.html#5755" class="Bound">c</a><a id="5821" class="Symbol">)))</a> <a id="5825" class="Symbol">_</a>
      <a id="5833" class="Symbol">(</a><a id="5834" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Prelude.html#5744" class="Bound">a</a> <a id="5842" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5844" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="5848" href="Prelude.html#5748" class="Bound">b</a><a id="5849" class="Symbol">))</a> <a id="5852" class="Symbol">(λ</a> <a id="5855" href="Prelude.html#5855" class="Bound">i</a> <a id="5857" class="Symbol">→</a> <a id="5859" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Prelude.html#5748" class="Bound">b</a> <a id="5872" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5874" href="Prelude.html#5755" class="Bound">c</a><a id="5875" class="Symbol">)</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5880" href="Prelude.html#5855" class="Bound">i</a><a id="5881" class="Symbol">)))</a>
      <a id="5891" class="Symbol">(λ</a> <a id="5894" href="Prelude.html#5894" class="Bound">i</a> <a id="5896" href="Prelude.html#5896" class="Bound">j</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Prelude.html#5744" class="Bound">a</a> <a id="5908" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5910" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="5915" class="Symbol">(</a><a id="5916" href="Prelude.html#5748" class="Bound">b</a> <a id="5918" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5920" href="Prelude.html#5755" class="Bound">c</a><a id="5921" class="Symbol">)</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5926" href="Prelude.html#5896" class="Bound">j</a><a id="5927" class="Symbol">))</a> <a id="5930" href="Prelude.html#5894" class="Bound">i</a><a id="5931" class="Symbol">)</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5936" href="Prelude.html#5758" class="Bound">i</a><a id="5937" class="Symbol">)</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="5942" href="Prelude.html#5751" class="Bound">j</a><a id="5943" class="Symbol">)</a> <a id="5945" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a>

  <a id="5951" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="5964" class="Symbol">:</a> <a id="5966" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Prelude.html#780" class="Function">join</a> <a id="5976" href="Prelude.html#945" class="Generalizable">A</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Prelude.html#780" class="Function">join</a> <a id="5984" href="Prelude.html#962" class="Generalizable">B</a> <a id="5986" href="Prelude.html#980" class="Generalizable">C</a><a id="5987" class="Symbol">))</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Prelude.html#780" class="Function">join</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Prelude.html#780" class="Function">join</a> <a id="6002" href="Prelude.html#945" class="Generalizable">A</a> <a id="6004" href="Prelude.html#962" class="Generalizable">B</a><a id="6005" class="Symbol">)</a> <a id="6007" href="Prelude.html#980" class="Generalizable">C</a><a id="6008" class="Symbol">)</a>
  <a id="6012" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6025" class="Symbol">.</a><a id="6026" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="6030" class="Symbol">=</a> <a id="6032" href="Prelude.html#4777" class="Function">joinAssoc→</a>
  <a id="6045" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6058" class="Symbol">.</a><a id="6059" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="6063" class="Symbol">=</a> <a id="6065" href="Prelude.html#5363" class="Function">joinAssoc←</a>
  <a id="6078" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6091" class="Symbol">.</a><a id="6092" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6096" class="Symbol">(</a><a id="6097" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6106" href="Prelude.html#6106" class="Bound">x</a><a id="6107" class="Symbol">))</a> <a id="6110" class="Symbol">=</a> <a id="6112" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6119" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6132" class="Symbol">.</a><a id="6133" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6147" href="Prelude.html#6147" class="Bound">x</a><a id="6148" class="Symbol">))</a> <a id="6151" class="Symbol">=</a> <a id="6153" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6160" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6173" class="Symbol">.</a><a id="6174" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6189" href="Prelude.html#6189" class="Bound">a</a> <a id="6191" href="Prelude.html#6191" class="Bound">i</a><a id="6192" class="Symbol">))</a> <a id="6195" class="Symbol">=</a> <a id="6197" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6204" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6217" class="Symbol">.</a><a id="6218" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6222" class="Symbol">(</a><a id="6223" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6227" href="Prelude.html#6227" class="Bound">x</a><a id="6228" class="Symbol">)</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6239" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6252" class="Symbol">.</a><a id="6253" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6268" href="Prelude.html#6268" class="Bound">x</a> <a id="6270" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6272" href="Prelude.html#6272" class="Bound">c</a><a id="6273" class="Symbol">)</a> <a id="6275" href="Prelude.html#6275" class="Bound">i</a><a id="6276" class="Symbol">)</a> <a id="6278" class="Symbol">=</a> <a id="6280" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6287" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6300" class="Symbol">.</a><a id="6301" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6311" class="Symbol">(</a><a id="6312" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6316" href="Prelude.html#6316" class="Bound">x</a> <a id="6318" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6320" href="Prelude.html#6320" class="Bound">c</a><a id="6321" class="Symbol">)</a> <a id="6323" href="Prelude.html#6323" class="Bound">i</a><a id="6324" class="Symbol">)</a> <a id="6326" class="Symbol">=</a> <a id="6328" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="6335" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="6348" class="Symbol">{</a><a id="6349" class="Argument">A</a> <a id="6351" class="Symbol">=</a> <a id="6353" href="Prelude.html#6353" class="Bound">A</a><a id="6354" class="Symbol">}</a> <a id="6356" class="Symbol">{</a><a id="6357" class="Argument">B</a> <a id="6359" class="Symbol">=</a> <a id="6361" href="Prelude.html#6361" class="Bound">B</a><a id="6362" class="Symbol">}</a> <a id="6364" class="Symbol">{</a><a id="6365" class="Argument">C</a> <a id="6367" class="Symbol">=</a> <a id="6369" href="Prelude.html#6369" class="Bound">C</a><a id="6370" class="Symbol">}</a> <a id="6372" class="Symbol">.</a><a id="6373" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6383" class="Symbol">(</a><a id="6384" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6389" class="Symbol">(</a><a id="6390" href="Prelude.html#6390" class="Bound">a</a> <a id="6392" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6394" href="Prelude.html#6394" class="Bound">b</a><a id="6395" class="Symbol">)</a> <a id="6397" href="Prelude.html#6397" class="Bound">j</a> <a id="6399" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6401" href="Prelude.html#6401" class="Bound">c</a><a id="6402" class="Symbol">)</a> <a id="6404" href="Prelude.html#6404" class="Bound">i</a><a id="6405" class="Symbol">)</a> <a id="6407" href="Prelude.html#6407" class="Bound">k</a> <a id="6409" class="Symbol">=</a>
    <a id="6415" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="6421" class="Symbol">(λ</a> <a id="6424" href="Prelude.html#6424" class="Bound">r</a> <a id="6426" class="Symbol">→</a>
    <a id="6432" class="Symbol">λ</a> <a id="6434" class="Symbol">{(</a><a id="6436" href="Prelude.html#6404" class="Bound">i</a>  <a id="6439" class="Symbol">=</a> <a id="6441" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6443" class="Symbol">)</a> <a id="6445" class="Symbol">→</a> <a id="6447" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6451" class="Symbol">(</a><a id="6452" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6457" class="Symbol">(</a><a id="6458" href="Prelude.html#6390" class="Bound">a</a> <a id="6460" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6462" href="Prelude.html#6394" class="Bound">b</a><a id="6463" class="Symbol">)</a> <a id="6465" href="Prelude.html#6397" class="Bound">j</a><a id="6466" class="Symbol">)</a>
     <a id="6473" class="Symbol">;</a> <a id="6475" class="Symbol">(</a><a id="6476" href="Prelude.html#6404" class="Bound">i</a> <a id="6478" class="Symbol">=</a> <a id="6480" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6482" class="Symbol">)</a> <a id="6484" class="Symbol">→</a> <a id="6486" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6491" class="Symbol">(</a><a id="6492" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6496" href="Prelude.html#6390" class="Bound">a</a> <a id="6498" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6500" href="Prelude.html#6401" class="Bound">c</a><a id="6501" class="Symbol">)</a> <a id="6503" class="Symbol">(</a><a id="6504" href="Prelude.html#6397" class="Bound">j</a> <a id="6506" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6508" href="Prelude.html#6424" class="Bound">r</a> <a id="6510" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6512" href="Prelude.html#6407" class="Bound">k</a><a id="6513" class="Symbol">)</a>
     <a id="6520" class="Symbol">;</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Prelude.html#6397" class="Bound">j</a> <a id="6525" class="Symbol">=</a> <a id="6527" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6529" class="Symbol">)</a> <a id="6531" class="Symbol">→</a> <a id="6533" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6538" class="Symbol">(</a><a id="6539" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6543" href="Prelude.html#6390" class="Bound">a</a> <a id="6545" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6547" href="Prelude.html#6401" class="Bound">c</a><a id="6548" class="Symbol">)</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Prelude.html#6404" class="Bound">i</a> <a id="6553" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Prelude.html#6424" class="Bound">r</a> <a id="6558" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="6560" href="Prelude.html#6407" class="Bound">k</a><a id="6561" class="Symbol">))</a>
     <a id="6569" class="Symbol">;</a> <a id="6571" class="Symbol">(</a><a id="6572" href="Prelude.html#6397" class="Bound">j</a> <a id="6574" class="Symbol">=</a> <a id="6576" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6578" class="Symbol">)</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6587" class="Symbol">(</a><a id="6588" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6592" href="Prelude.html#6394" class="Bound">b</a> <a id="6594" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6596" href="Prelude.html#6401" class="Bound">c</a><a id="6597" class="Symbol">)</a> <a id="6599" href="Prelude.html#6404" class="Bound">i</a>
     <a id="6606" class="Symbol">;</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Prelude.html#6407" class="Bound">k</a> <a id="6611" class="Symbol">=</a> <a id="6613" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="6615" class="Symbol">)</a> <a id="6617" class="Symbol">→</a> <a id="6619" href="Prelude.html#4777" class="Function">joinAssoc→</a>
                    <a id="6650" class="Symbol">(</a><a id="6651" href="Prelude.html#4387" class="Function">pushfill</a> <a id="6660" class="Symbol">(</a><a id="6661" href="Prelude.html#780" class="Function">join</a> <a id="6666" href="Prelude.html#6353" class="Bound">A</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Prelude.html#780" class="Function">join</a> <a id="6674" href="Prelude.html#6361" class="Bound">B</a> <a id="6676" href="Prelude.html#6369" class="Bound">C</a><a id="6677" class="Symbol">))</a> <a id="6680" class="Symbol">_</a> <a id="6682" class="Symbol">_</a>
                      <a id="6706" class="Symbol">(</a><a id="6707" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6717" class="Symbol">(</a><a id="6718" href="Prelude.html#6390" class="Bound">a</a> <a id="6720" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6722" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6726" href="Prelude.html#6401" class="Bound">c</a><a id="6727" class="Symbol">)))</a> <a id="6731" class="Symbol">_</a>
                      <a id="6755" class="Symbol">(</a><a id="6756" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6761" class="Symbol">(</a><a id="6762" href="Prelude.html#6390" class="Bound">a</a> <a id="6764" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6766" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="6770" href="Prelude.html#6394" class="Bound">b</a><a id="6771" class="Symbol">))</a>
                      <a id="6796" class="Symbol">(λ</a> <a id="6799" href="Prelude.html#6799" class="Bound">i</a> <a id="6801" class="Symbol">→</a> <a id="6803" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="6807" class="Symbol">(</a><a id="6808" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6813" class="Symbol">(</a><a id="6814" href="Prelude.html#6394" class="Bound">b</a> <a id="6816" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6818" href="Prelude.html#6401" class="Bound">c</a><a id="6819" class="Symbol">)</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6824" href="Prelude.html#6799" class="Bound">i</a><a id="6825" class="Symbol">)))</a>
                      <a id="6851" class="Symbol">(λ</a> <a id="6854" href="Prelude.html#6854" class="Bound">i</a> <a id="6856" href="Prelude.html#6856" class="Bound">j</a> <a id="6858" class="Symbol">→</a> <a id="6860" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Prelude.html#6390" class="Bound">a</a> <a id="6868" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6870" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Prelude.html#6394" class="Bound">b</a> <a id="6878" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6880" href="Prelude.html#6401" class="Bound">c</a><a id="6881" class="Symbol">)</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6886" href="Prelude.html#6856" class="Bound">j</a><a id="6887" class="Symbol">))</a> <a id="6890" href="Prelude.html#6854" class="Bound">i</a><a id="6891" class="Symbol">)</a>
                      <a id="6915" class="Symbol">(</a><a id="6916" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6918" href="Prelude.html#6404" class="Bound">i</a><a id="6919" class="Symbol">)</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="6924" href="Prelude.html#6397" class="Bound">j</a><a id="6925" class="Symbol">)</a> <a id="6927" href="Prelude.html#6424" class="Bound">r</a><a id="6928" class="Symbol">)</a>
     <a id="6935" class="Symbol">;</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Prelude.html#6407" class="Bound">k</a> <a id="6940" class="Symbol">=</a> <a id="6942" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="6944" class="Symbol">)</a> <a id="6946" class="Symbol">→</a>  <a id="6949" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6954" class="Symbol">(</a><a id="6955" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="6960" class="Symbol">(</a><a id="6961" href="Prelude.html#6390" class="Bound">a</a> <a id="6963" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6965" href="Prelude.html#6394" class="Bound">b</a><a id="6966" class="Symbol">)</a> <a id="6968" href="Prelude.html#6397" class="Bound">j</a> <a id="6970" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6972" href="Prelude.html#6401" class="Bound">c</a><a id="6973" class="Symbol">)</a> <a id="6975" href="Prelude.html#6404" class="Bound">i</a><a id="6976" class="Symbol">})</a>
     <a id="6984" class="Symbol">(</a><a id="6985" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="6991" class="Symbol">(λ</a> <a id="6994" href="Prelude.html#6994" class="Bound">r</a> <a id="6996" class="Symbol">→</a>
     <a id="7003" class="Symbol">λ</a> <a id="7005" class="Symbol">{(</a><a id="7007" href="Prelude.html#6404" class="Bound">i</a> <a id="7009" class="Symbol">=</a> <a id="7011" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7013" class="Symbol">)</a> <a id="7015" class="Symbol">→</a> <a id="7017" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Prelude.html#6390" class="Bound">a</a> <a id="7030" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7032" href="Prelude.html#6394" class="Bound">b</a><a id="7033" class="Symbol">)</a> <a id="7035" href="Prelude.html#6397" class="Bound">j</a><a id="7036" class="Symbol">)</a>
      <a id="7044" class="Symbol">;</a> <a id="7046" class="Symbol">(</a><a id="7047" href="Prelude.html#6404" class="Bound">i</a> <a id="7049" class="Symbol">=</a> <a id="7051" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7053" class="Symbol">)</a> <a id="7055" class="Symbol">→</a> <a id="7057" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7062" class="Symbol">(</a><a id="7063" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7067" href="Prelude.html#6390" class="Bound">a</a> <a id="7069" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7071" href="Prelude.html#6401" class="Bound">c</a><a id="7072" class="Symbol">)</a> <a id="7074" class="Symbol">(</a><a id="7075" href="Prelude.html#6397" class="Bound">j</a> <a id="7077" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7079" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7081" href="Prelude.html#6994" class="Bound">r</a> <a id="7083" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7085" href="Prelude.html#6407" class="Bound">k</a><a id="7086" class="Symbol">)</a>
      <a id="7094" class="Symbol">;</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Prelude.html#6397" class="Bound">j</a> <a id="7099" class="Symbol">=</a> <a id="7101" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7103" class="Symbol">)</a> <a id="7105" class="Symbol">→</a> <a id="7107" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7117" href="Prelude.html#6390" class="Bound">a</a> <a id="7119" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7121" href="Prelude.html#6401" class="Bound">c</a><a id="7122" class="Symbol">)</a> <a id="7124" class="Symbol">(</a><a id="7125" href="Prelude.html#6404" class="Bound">i</a> <a id="7127" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7129" class="Symbol">(</a><a id="7130" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7132" href="Prelude.html#6994" class="Bound">r</a> <a id="7134" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7136" href="Prelude.html#6407" class="Bound">k</a><a id="7137" class="Symbol">))</a>
      <a id="7146" class="Symbol">;</a> <a id="7148" class="Symbol">(</a><a id="7149" href="Prelude.html#6397" class="Bound">j</a> <a id="7151" class="Symbol">=</a> <a id="7153" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7155" class="Symbol">)</a> <a id="7157" class="Symbol">→</a> <a id="7159" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7164" class="Symbol">(</a><a id="7165" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7169" href="Prelude.html#6394" class="Bound">b</a> <a id="7171" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7173" href="Prelude.html#6401" class="Bound">c</a><a id="7174" class="Symbol">)</a> <a id="7176" href="Prelude.html#6404" class="Bound">i</a>
      <a id="7184" class="Symbol">;</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Prelude.html#6407" class="Bound">k</a> <a id="7189" class="Symbol">=</a> <a id="7191" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7193" class="Symbol">)</a> <a id="7195" class="Symbol">→</a> <a id="7197" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7202" class="Symbol">(</a><a id="7203" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7208" class="Symbol">(</a><a id="7209" href="Prelude.html#6390" class="Bound">a</a> <a id="7211" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7213" href="Prelude.html#6394" class="Bound">b</a><a id="7214" class="Symbol">)</a> <a id="7216" href="Prelude.html#6397" class="Bound">j</a> <a id="7218" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7220" href="Prelude.html#6401" class="Bound">c</a><a id="7221" class="Symbol">)</a> <a id="7223" href="Prelude.html#6404" class="Bound">i</a><a id="7224" class="Symbol">})</a>
      <a id="7233" class="Symbol">(</a><a id="7234" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7239" class="Symbol">(</a><a id="7240" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7245" class="Symbol">(</a><a id="7246" href="Prelude.html#6390" class="Bound">a</a> <a id="7248" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7250" href="Prelude.html#6394" class="Bound">b</a><a id="7251" class="Symbol">)</a> <a id="7253" href="Prelude.html#6397" class="Bound">j</a> <a id="7255" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7257" href="Prelude.html#6401" class="Bound">c</a><a id="7258" class="Symbol">)</a> <a id="7260" href="Prelude.html#6404" class="Bound">i</a><a id="7261" class="Symbol">))</a>
  <a id="7266" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="7279" class="Symbol">.</a><a id="7280" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7284" class="Symbol">(</a><a id="7285" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7289" href="Prelude.html#7289" class="Bound">x</a><a id="7290" class="Symbol">)</a> <a id="7292" class="Symbol">=</a> <a id="7294" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7301" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="7314" class="Symbol">.</a><a id="7315" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7319" class="Symbol">(</a><a id="7320" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7324" class="Symbol">(</a><a id="7325" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7329" href="Prelude.html#7329" class="Bound">x</a><a id="7330" class="Symbol">))</a> <a id="7333" class="Symbol">=</a> <a id="7335" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7342" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="7355" class="Symbol">.</a><a id="7356" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7360" class="Symbol">(</a><a id="7361" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7365" class="Symbol">(</a><a id="7366" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7370" href="Prelude.html#7370" class="Bound">x</a><a id="7371" class="Symbol">))</a> <a id="7374" class="Symbol">=</a> <a id="7376" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7383" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="7396" class="Symbol">.</a><a id="7397" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7401" class="Symbol">(</a><a id="7402" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7412" href="Prelude.html#7412" class="Bound">a</a> <a id="7414" href="Prelude.html#7414" class="Bound">i</a><a id="7415" class="Symbol">))</a> <a id="7418" class="Symbol">=</a> <a id="7420" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7427" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="7440" class="Symbol">.</a><a id="7441" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7445" class="Symbol">(</a><a id="7446" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7451" class="Symbol">(</a><a id="7452" href="Prelude.html#7452" class="Bound">a</a> <a id="7454" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7456" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7460" href="Prelude.html#7460" class="Bound">x</a><a id="7461" class="Symbol">)</a> <a id="7463" href="Prelude.html#7463" class="Bound">i</a><a id="7464" class="Symbol">)</a> <a id="7466" class="Symbol">=</a> <a id="7468" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7475" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="7488" class="Symbol">.</a><a id="7489" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Prelude.html#7500" class="Bound">a</a> <a id="7502" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7504" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7508" href="Prelude.html#7508" class="Bound">x</a><a id="7509" class="Symbol">)</a> <a id="7511" href="Prelude.html#7511" class="Bound">i</a><a id="7512" class="Symbol">)</a> <a id="7514" class="Symbol">=</a> <a id="7516" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="7523" href="Prelude.html#5951" class="Function">joinAssocIso</a> <a id="7536" class="Symbol">{</a><a id="7537" class="Argument">A</a> <a id="7539" class="Symbol">=</a> <a id="7541" href="Prelude.html#7541" class="Bound">A</a><a id="7542" class="Symbol">}</a> <a id="7544" class="Symbol">{</a><a id="7545" class="Argument">B</a> <a id="7547" class="Symbol">=</a> <a id="7549" href="Prelude.html#7549" class="Bound">B</a><a id="7550" class="Symbol">}</a> <a id="7552" class="Symbol">{</a><a id="7553" class="Argument">C</a> <a id="7555" class="Symbol">=</a> <a id="7557" href="Prelude.html#7557" class="Bound">C</a><a id="7558" class="Symbol">}</a> <a id="7560" class="Symbol">.</a><a id="7561" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7571" class="Symbol">(</a><a id="7572" href="Prelude.html#7572" class="Bound">a</a> <a id="7574" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7576" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Prelude.html#7582" class="Bound">b</a> <a id="7584" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7586" href="Prelude.html#7586" class="Bound">c</a><a id="7587" class="Symbol">)</a> <a id="7589" href="Prelude.html#7589" class="Bound">j</a><a id="7590" class="Symbol">)</a> <a id="7592" href="Prelude.html#7592" class="Bound">i</a><a id="7593" class="Symbol">)</a> <a id="7595" href="Prelude.html#7595" class="Bound">k</a> <a id="7597" class="Symbol">=</a>
    <a id="7603" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="7609" class="Symbol">(λ</a> <a id="7612" href="Prelude.html#7612" class="Bound">r</a> <a id="7614" class="Symbol">→</a>
     <a id="7621" class="Symbol">λ</a> <a id="7623" class="Symbol">{(</a><a id="7625" href="Prelude.html#7592" class="Bound">i</a>  <a id="7628" class="Symbol">=</a> <a id="7630" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7632" class="Symbol">)</a> <a id="7634" class="Symbol">→</a> <a id="7636" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Prelude.html#7572" class="Bound">a</a> <a id="7644" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7646" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7650" href="Prelude.html#7586" class="Bound">c</a><a id="7651" class="Symbol">)</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Prelude.html#7589" class="Bound">j</a> <a id="7656" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7658" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7660" href="Prelude.html#7612" class="Bound">r</a> <a id="7662" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7664" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7666" href="Prelude.html#7595" class="Bound">k</a><a id="7667" class="Symbol">)</a>
      <a id="7675" class="Symbol">;</a> <a id="7677" class="Symbol">(</a><a id="7678" href="Prelude.html#7592" class="Bound">i</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7684" class="Symbol">)</a> <a id="7686" class="Symbol">→</a> <a id="7688" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7692" class="Symbol">(</a><a id="7693" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Prelude.html#7582" class="Bound">b</a> <a id="7701" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7703" href="Prelude.html#7586" class="Bound">c</a><a id="7704" class="Symbol">)</a> <a id="7706" href="Prelude.html#7589" class="Bound">j</a><a id="7707" class="Symbol">)</a>
      <a id="7715" class="Symbol">;</a> <a id="7717" class="Symbol">(</a><a id="7718" href="Prelude.html#7589" class="Bound">j</a> <a id="7720" class="Symbol">=</a> <a id="7722" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7724" class="Symbol">)</a> <a id="7726" class="Symbol">→</a> <a id="7728" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Prelude.html#7572" class="Bound">a</a> <a id="7736" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7738" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7742" href="Prelude.html#7582" class="Bound">b</a><a id="7743" class="Symbol">)</a> <a id="7745" href="Prelude.html#7592" class="Bound">i</a>
      <a id="7753" class="Symbol">;</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Prelude.html#7589" class="Bound">j</a> <a id="7758" class="Symbol">=</a> <a id="7760" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="7762" class="Symbol">)</a> <a id="7764" class="Symbol">→</a> <a id="7766" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7771" class="Symbol">(</a><a id="7772" href="Prelude.html#7572" class="Bound">a</a> <a id="7774" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7776" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7780" href="Prelude.html#7586" class="Bound">c</a><a id="7781" class="Symbol">)</a> <a id="7783" class="Symbol">((</a><a id="7785" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7787" href="Prelude.html#7612" class="Bound">r</a> <a id="7789" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="7791" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="7793" href="Prelude.html#7595" class="Bound">k</a><a id="7794" class="Symbol">)</a> <a id="7796" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="7798" href="Prelude.html#7592" class="Bound">i</a><a id="7799" class="Symbol">)</a>
      <a id="7807" class="Symbol">;</a> <a id="7809" class="Symbol">(</a><a id="7810" href="Prelude.html#7595" class="Bound">k</a> <a id="7812" class="Symbol">=</a> <a id="7814" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="7816" class="Symbol">)</a> <a id="7818" class="Symbol">→</a> <a id="7820" href="Prelude.html#5363" class="Function">joinAssoc←</a>
          <a id="7841" class="Symbol">(</a><a id="7842" href="Prelude.html#4387" class="Function">pushfill</a> <a id="7851" class="Symbol">(</a><a id="7852" href="Prelude.html#780" class="Function">join</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Prelude.html#780" class="Function">join</a> <a id="7863" href="Prelude.html#7541" class="Bound">A</a> <a id="7865" href="Prelude.html#7549" class="Bound">B</a><a id="7866" class="Symbol">)</a> <a id="7868" href="Prelude.html#7557" class="Bound">C</a><a id="7869" class="Symbol">)</a> <a id="7871" class="Symbol">_</a> <a id="7873" class="Symbol">_</a> <a id="7875" class="Symbol">(</a><a id="7876" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7881" class="Symbol">(</a><a id="7882" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7886" href="Prelude.html#7572" class="Bound">a</a> <a id="7888" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7890" href="Prelude.html#7586" class="Bound">c</a><a id="7891" class="Symbol">))</a>
           <a id="7905" class="Symbol">_</a> <a id="7907" class="Symbol">(</a><a id="7908" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7918" class="Symbol">(</a><a id="7919" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7923" href="Prelude.html#7582" class="Bound">b</a> <a id="7925" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7927" href="Prelude.html#7586" class="Bound">c</a><a id="7928" class="Symbol">)))</a> <a id="7932" class="Symbol">(λ</a> <a id="7935" href="Prelude.html#7935" class="Bound">i</a> <a id="7937" class="Symbol">→</a> <a id="7939" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="7943" class="Symbol">(</a><a id="7944" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Prelude.html#7572" class="Bound">a</a> <a id="7952" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7954" href="Prelude.html#7582" class="Bound">b</a><a id="7955" class="Symbol">)</a> <a id="7957" href="Prelude.html#7935" class="Bound">i</a><a id="7958" class="Symbol">))</a>
           <a id="7972" class="Symbol">(λ</a> <a id="7975" href="Prelude.html#7975" class="Bound">i</a> <a id="7977" href="Prelude.html#7977" class="Bound">j</a> <a id="7979" class="Symbol">→</a> <a id="7981" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7986" class="Symbol">(</a><a id="7987" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="7992" class="Symbol">(</a><a id="7993" href="Prelude.html#7572" class="Bound">a</a> <a id="7995" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7997" href="Prelude.html#7582" class="Bound">b</a><a id="7998" class="Symbol">)</a> <a id="8000" href="Prelude.html#7977" class="Bound">j</a> <a id="8002" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8004" href="Prelude.html#7586" class="Bound">c</a><a id="8005" class="Symbol">)</a> <a id="8007" class="Symbol">(</a><a id="8008" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8010" href="Prelude.html#7975" class="Bound">i</a><a id="8011" class="Symbol">))</a> <a id="8014" href="Prelude.html#7592" class="Bound">i</a> <a id="8016" href="Prelude.html#7589" class="Bound">j</a> <a id="8018" href="Prelude.html#7612" class="Bound">r</a><a id="8019" class="Symbol">)</a>
      <a id="8027" class="Symbol">;</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Prelude.html#7595" class="Bound">k</a> <a id="8032" class="Symbol">=</a> <a id="8034" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8036" class="Symbol">)</a> <a id="8038" class="Symbol">→</a> <a id="8040" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Prelude.html#7572" class="Bound">a</a> <a id="8048" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8050" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8055" class="Symbol">(</a><a id="8056" href="Prelude.html#7582" class="Bound">b</a> <a id="8058" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8060" href="Prelude.html#7586" class="Bound">c</a><a id="8061" class="Symbol">)</a> <a id="8063" href="Prelude.html#7589" class="Bound">j</a><a id="8064" class="Symbol">)</a> <a id="8066" href="Prelude.html#7592" class="Bound">i</a><a id="8067" class="Symbol">})</a>
    <a id="8074" class="Symbol">(</a><a id="8075" href="Cubical.Core.Primitives.html#626" class="Primitive">hcomp</a> <a id="8081" class="Symbol">(λ</a> <a id="8084" href="Prelude.html#8084" class="Bound">r</a> <a id="8086" class="Symbol">→</a>
     <a id="8093" class="Symbol">λ</a> <a id="8095" class="Symbol">{(</a><a id="8097" href="Prelude.html#7592" class="Bound">i</a> <a id="8099" class="Symbol">=</a> <a id="8101" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8103" class="Symbol">)</a> <a id="8105" class="Symbol">→</a> <a id="8107" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8112" class="Symbol">(</a><a id="8113" href="Prelude.html#7572" class="Bound">a</a> <a id="8115" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8117" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8121" href="Prelude.html#7586" class="Bound">c</a><a id="8122" class="Symbol">)</a> <a id="8124" class="Symbol">(</a><a id="8125" href="Prelude.html#7589" class="Bound">j</a> <a id="8127" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="8129" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8131" href="Prelude.html#7595" class="Bound">k</a> <a id="8133" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="8135" href="Prelude.html#8084" class="Bound">r</a><a id="8136" class="Symbol">)</a>
      <a id="8144" class="Symbol">;</a> <a id="8146" class="Symbol">(</a><a id="8147" href="Prelude.html#7592" class="Bound">i</a> <a id="8149" class="Symbol">=</a> <a id="8151" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8153" class="Symbol">)</a> <a id="8155" class="Symbol">→</a> <a id="8157" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8161" class="Symbol">(</a><a id="8162" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8167" class="Symbol">(</a><a id="8168" href="Prelude.html#7582" class="Bound">b</a> <a id="8170" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8172" href="Prelude.html#7586" class="Bound">c</a><a id="8173" class="Symbol">)</a> <a id="8175" href="Prelude.html#7589" class="Bound">j</a><a id="8176" class="Symbol">)</a>
      <a id="8184" class="Symbol">;</a> <a id="8186" class="Symbol">(</a><a id="8187" href="Prelude.html#7589" class="Bound">j</a> <a id="8189" class="Symbol">=</a> <a id="8191" href="Agda.Primitive.Cubical.html#252" class="InductiveConstructor">i0</a><a id="8193" class="Symbol">)</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8202" class="Symbol">(</a><a id="8203" href="Prelude.html#7572" class="Bound">a</a> <a id="8205" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8207" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8211" href="Prelude.html#7582" class="Bound">b</a><a id="8212" class="Symbol">)</a> <a id="8214" href="Prelude.html#7592" class="Bound">i</a>
      <a id="8222" class="Symbol">;</a> <a id="8224" class="Symbol">(</a><a id="8225" href="Prelude.html#7589" class="Bound">j</a> <a id="8227" class="Symbol">=</a> <a id="8229" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8231" class="Symbol">)</a> <a id="8233" class="Symbol">→</a> <a id="8235" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8240" class="Symbol">(</a><a id="8241" href="Prelude.html#7572" class="Bound">a</a> <a id="8243" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8245" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8249" href="Prelude.html#7586" class="Bound">c</a><a id="8250" class="Symbol">)</a> <a id="8252" class="Symbol">((</a><a id="8254" href="Prelude.html#8084" class="Bound">r</a> <a id="8256" href="Cubical.Core.Primitives.html#390" class="Primitive Operator">∧</a> <a id="8258" href="Cubical.Core.Primitives.html#508" class="Primitive Operator">~</a> <a id="8260" href="Prelude.html#7595" class="Bound">k</a><a id="8261" class="Symbol">)</a> <a id="8263" href="Cubical.Core.Primitives.html#449" class="Primitive Operator">∨</a> <a id="8265" href="Prelude.html#7592" class="Bound">i</a><a id="8266" class="Symbol">)</a>
      <a id="8274" class="Symbol">;</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Prelude.html#7595" class="Bound">k</a> <a id="8279" class="Symbol">=</a> <a id="8281" href="Agda.Primitive.Cubical.html#280" class="InductiveConstructor">i1</a><a id="8283" class="Symbol">)</a> <a id="8285" class="Symbol">→</a> <a id="8287" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Prelude.html#7572" class="Bound">a</a> <a id="8295" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8297" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Prelude.html#7582" class="Bound">b</a> <a id="8305" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8307" href="Prelude.html#7586" class="Bound">c</a><a id="8308" class="Symbol">)</a> <a id="8310" href="Prelude.html#7589" class="Bound">j</a><a id="8311" class="Symbol">)</a> <a id="8313" href="Prelude.html#7592" class="Bound">i</a><a id="8314" class="Symbol">})</a>
      <a id="8323" class="Symbol">(</a><a id="8324" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8329" class="Symbol">(</a><a id="8330" href="Prelude.html#7572" class="Bound">a</a> <a id="8332" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8334" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8339" class="Symbol">(</a><a id="8340" href="Prelude.html#7582" class="Bound">b</a> <a id="8342" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8344" href="Prelude.html#7586" class="Bound">c</a><a id="8345" class="Symbol">)</a> <a id="8347" href="Prelude.html#7589" class="Bound">j</a><a id="8348" class="Symbol">)</a> <a id="8350" href="Prelude.html#7592" class="Bound">i</a><a id="8351" class="Symbol">))</a>


<a id="joinCommFun"></a><a id="8356" href="Prelude.html#8356" class="Function">joinCommFun</a> <a id="8368" class="Symbol">:</a> <a id="8370" href="Prelude.html#780" class="Function">join</a> <a id="8375" href="Prelude.html#945" class="Generalizable">A</a> <a id="8377" href="Prelude.html#962" class="Generalizable">B</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="Prelude.html#780" class="Function">join</a> <a id="8386" href="Prelude.html#962" class="Generalizable">B</a> <a id="8388" href="Prelude.html#945" class="Generalizable">A</a>
<a id="8390" href="Prelude.html#8356" class="Function">joinCommFun</a> <a id="8402" class="Symbol">=</a>
  <a id="8406" href="Prelude.html#1323" class="Function">rec∣inl</a> <a id="8414" href="Prelude.html#8414" class="Bound">x</a> <a id="8416" href="Prelude.html#1323" class="Function">↦</a> <a id="8418" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="8422" href="Prelude.html#8414" class="Bound">x</a>
      <a id="8430" href="Prelude.html#1323" class="Function">∣inr</a> <a id="8435" href="Prelude.html#8435" class="Bound">x</a> <a id="8437" href="Prelude.html#1323" class="Function">↦</a> <a id="8439" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="8443" href="Prelude.html#8435" class="Bound">x</a>
      <a id="8451" href="Prelude.html#1323" class="Function">∣push</a> <a id="8457" href="Prelude.html#8457" class="Bound">(</a><a id="8458" href="Prelude.html#8458" class="Bound">a</a> <a id="8460" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8462" href="Prelude.html#8462" class="Bound">b</a><a id="8463" href="Prelude.html#8457" class="Bound">)</a> <a id="8465" href="Prelude.html#1323" class="Function">↦</a> <a id="8467" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8471" class="Symbol">(</a><a id="8472" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="8477" class="Symbol">(</a><a id="8478" href="Prelude.html#8462" class="Bound">b</a> <a id="8480" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8482" href="Prelude.html#8458" class="Bound">a</a><a id="8483" class="Symbol">))</a>

<a id="joinCommFun²"></a><a id="8487" href="Prelude.html#8487" class="Function">joinCommFun²</a> <a id="8500" class="Symbol">:</a> <a id="8502" class="Symbol">(</a><a id="8503" href="Prelude.html#8503" class="Bound">x</a> <a id="8505" class="Symbol">:</a> <a id="8507" href="Prelude.html#780" class="Function">join</a> <a id="8512" href="Prelude.html#945" class="Generalizable">A</a> <a id="8514" href="Prelude.html#962" class="Generalizable">B</a><a id="8515" class="Symbol">)</a> <a id="8517" class="Symbol">→</a> <a id="8519" href="Prelude.html#8356" class="Function">joinCommFun</a> <a id="8531" class="Symbol">(</a><a id="8532" href="Prelude.html#8356" class="Function">joinCommFun</a> <a id="8544" href="Prelude.html#8503" class="Bound">x</a><a id="8545" class="Symbol">)</a> <a id="8547" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8549" href="Prelude.html#8503" class="Bound">x</a>
<a id="8551" href="Prelude.html#8487" class="Function">joinCommFun²</a> <a id="8564" class="Symbol">=</a>
  <a id="8568" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="8577" href="Prelude.html#8577" class="Bound">x</a> <a id="8579" href="Prelude.html#1563" class="Function">↦</a> <a id="8581" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="8592" href="Prelude.html#1563" class="Function">∣inr</a> <a id="8597" href="Prelude.html#8597" class="Bound">x</a> <a id="8599" href="Prelude.html#1563" class="Function">↦</a> <a id="8601" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="8612" href="Prelude.html#1563" class="Function">∣push</a> <a id="8618" href="Prelude.html#8618" class="Bound">(</a><a id="8619" href="Prelude.html#8619" class="Bound">a</a> <a id="8621" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8623" href="Prelude.html#8623" class="Bound">b</a><a id="8624" href="Prelude.html#8618" class="Bound">)</a> <a id="8626" href="Prelude.html#1563" class="Function">↦</a> <a id="8628" class="Symbol">λ</a> <a id="8630" href="Prelude.html#8630" class="Bound">_</a> <a id="8632" class="Symbol">→</a> <a id="8634" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="joinCommIso"></a><a id="8640" href="Prelude.html#8640" class="Function">joinCommIso</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8658" class="Symbol">(</a><a id="8659" href="Prelude.html#780" class="Function">join</a> <a id="8664" href="Prelude.html#945" class="Generalizable">A</a> <a id="8666" href="Prelude.html#962" class="Generalizable">B</a><a id="8667" class="Symbol">)</a> <a id="8669" class="Symbol">(</a><a id="8670" href="Prelude.html#780" class="Function">join</a> <a id="8675" href="Prelude.html#962" class="Generalizable">B</a> <a id="8677" href="Prelude.html#945" class="Generalizable">A</a><a id="8678" class="Symbol">)</a>
<a id="8680" href="Prelude.html#8640" class="Function">joinCommIso</a> <a id="8692" class="Symbol">.</a><a id="8693" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="8697" class="Symbol">=</a> <a id="8699" href="Prelude.html#8356" class="Function">joinCommFun</a>
<a id="8711" href="Prelude.html#8640" class="Function">joinCommIso</a> <a id="8723" class="Symbol">.</a><a id="8724" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="8728" class="Symbol">=</a> <a id="8730" href="Prelude.html#8356" class="Function">joinCommFun</a>
<a id="8742" href="Prelude.html#8640" class="Function">joinCommIso</a> <a id="8754" class="Symbol">.</a><a id="8755" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="8759" class="Symbol">=</a> <a id="8761" href="Prelude.html#8487" class="Function">joinCommFun²</a>
<a id="8774" href="Prelude.html#8640" class="Function">joinCommIso</a> <a id="8786" class="Symbol">.</a><a id="8787" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="8791" class="Symbol">=</a> <a id="8793" href="Prelude.html#8487" class="Function">joinCommFun²</a>

<a id="8807" class="Comment">-- Function space of joins</a>
<a id="characJoinElim"></a><a id="8834" href="Prelude.html#8834" class="Function">characJoinElim</a> <a id="8849" class="Symbol">:</a> <a id="8851" class="Symbol">∀</a> <a id="8853" class="Symbol">{</a><a id="8854" href="Prelude.html#8854" class="Bound">ℓ</a> <a id="8856" href="Prelude.html#8856" class="Bound">ℓ&#39;</a> <a id="8859" href="Prelude.html#8859" class="Bound">ℓ&#39;&#39;</a><a id="8862" class="Symbol">}</a> <a id="8864" class="Symbol">{</a><a id="8865" href="Prelude.html#8865" class="Bound">A</a> <a id="8867" class="Symbol">:</a> <a id="8869" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8874" href="Prelude.html#8854" class="Bound">ℓ</a><a id="8875" class="Symbol">}</a> <a id="8877" class="Symbol">{</a><a id="8878" href="Prelude.html#8878" class="Bound">B</a> <a id="8880" class="Symbol">:</a> <a id="8882" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8887" href="Prelude.html#8856" class="Bound">ℓ&#39;</a><a id="8889" class="Symbol">}</a> <a id="8891" class="Symbol">{</a><a id="8892" href="Prelude.html#8892" class="Bound">C</a> <a id="8894" class="Symbol">:</a> <a id="8896" href="Prelude.html#780" class="Function">join</a> <a id="8901" href="Prelude.html#8865" class="Bound">A</a> <a id="8903" href="Prelude.html#8878" class="Bound">B</a> <a id="8905" class="Symbol">→</a> <a id="8907" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="8912" href="Prelude.html#8859" class="Bound">ℓ&#39;&#39;</a><a id="8915" class="Symbol">}</a>
  <a id="8919" class="Symbol">→</a> <a id="8921" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="8925" class="Symbol">((</a><a id="8927" href="Prelude.html#8927" class="Bound">a</a> <a id="8929" class="Symbol">:</a> <a id="8931" href="Prelude.html#780" class="Function">join</a> <a id="8936" href="Prelude.html#8865" class="Bound">A</a> <a id="8938" href="Prelude.html#8878" class="Bound">B</a><a id="8939" class="Symbol">)</a> <a id="8941" class="Symbol">→</a> <a id="8943" href="Prelude.html#8892" class="Bound">C</a> <a id="8945" href="Prelude.html#8927" class="Bound">a</a><a id="8946" class="Symbol">)</a>
        <a id="8956" class="Symbol">(</a><a id="8957" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="8960" href="Prelude.html#8960" class="Bound">l</a> <a id="8962" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="8964" class="Symbol">((</a><a id="8966" href="Prelude.html#8966" class="Bound">a</a> <a id="8968" class="Symbol">:</a> <a id="8970" href="Prelude.html#8865" class="Bound">A</a><a id="8971" class="Symbol">)</a> <a id="8973" class="Symbol">→</a> <a id="8975" href="Prelude.html#8892" class="Bound">C</a> <a id="8977" class="Symbol">(</a><a id="8978" class="InductiveConstructor">inl</a> <a id="8982" href="Prelude.html#8966" class="Bound">a</a><a id="8983" class="Symbol">))</a> <a id="8986" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
         <a id="8997" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9000" href="Prelude.html#9000" class="Bound">r</a> <a id="9002" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9004" class="Symbol">((</a><a id="9006" href="Prelude.html#9006" class="Bound">b</a> <a id="9008" class="Symbol">:</a> <a id="9010" href="Prelude.html#8878" class="Bound">B</a><a id="9011" class="Symbol">)</a> <a id="9013" class="Symbol">→</a> <a id="9015" href="Prelude.html#8892" class="Bound">C</a> <a id="9017" class="Symbol">(</a><a id="9018" class="InductiveConstructor">inr</a> <a id="9022" href="Prelude.html#9006" class="Bound">b</a><a id="9023" class="Symbol">))</a> <a id="9026" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
         <a id="9037" class="Symbol">((</a><a id="9039" href="Prelude.html#9039" class="Bound">a</a> <a id="9041" class="Symbol">:</a> <a id="9043" href="Prelude.html#8865" class="Bound">A</a><a id="9044" class="Symbol">)</a> <a id="9046" class="Symbol">(</a><a id="9047" href="Prelude.html#9047" class="Bound">b</a> <a id="9049" class="Symbol">:</a> <a id="9051" href="Prelude.html#8878" class="Bound">B</a><a id="9052" class="Symbol">)</a>
           <a id="9065" class="Symbol">→</a> <a id="9067" href="Agda.Primitive.Cubical.html#2024" class="Postulate">PathP</a> <a id="9073" class="Symbol">(λ</a> <a id="9076" href="Prelude.html#9076" class="Bound">i</a> <a id="9078" class="Symbol">→</a> <a id="9080" href="Prelude.html#8892" class="Bound">C</a> <a id="9082" class="Symbol">(</a><a id="9083" class="InductiveConstructor">push</a> <a id="9088" class="Symbol">(</a><a id="9089" href="Prelude.html#9039" class="Bound">a</a> <a id="9091" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9093" href="Prelude.html#9047" class="Bound">b</a><a id="9094" class="Symbol">)</a> <a id="9096" href="Prelude.html#9076" class="Bound">i</a><a id="9097" class="Symbol">))</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Prelude.html#8960" class="Bound">l</a> <a id="9103" href="Prelude.html#9039" class="Bound">a</a><a id="9104" class="Symbol">)</a> <a id="9106" class="Symbol">(</a><a id="9107" href="Prelude.html#9000" class="Bound">r</a> <a id="9109" href="Prelude.html#9047" class="Bound">b</a><a id="9110" class="Symbol">)))</a>
<a id="9114" href="Prelude.html#8834" class="Function">characJoinElim</a> <a id="9129" class="Symbol">.</a><a id="9130" href="Cubical.Foundations.Isomorphism.html#856" class="Field">Iso.fun</a> <a id="9138" href="Prelude.html#9138" class="Bound">f</a> <a id="9140" class="Symbol">=</a> <a id="9142" class="Symbol">(</a><a id="9143" href="Prelude.html#9138" class="Bound">f</a> <a id="9145" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9147" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a><a id="9150" class="Symbol">)</a> <a id="9152" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9154" class="Symbol">((</a><a id="9156" href="Prelude.html#9138" class="Bound">f</a> <a id="9158" href="Cubical.Foundations.Function.html#898" class="Function Operator">∘</a> <a id="9160" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a><a id="9163" class="Symbol">)</a>
  <a id="9167" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9169" class="Symbol">(λ</a> <a id="9172" href="Prelude.html#9172" class="Bound">a</a> <a id="9174" href="Prelude.html#9174" class="Bound">b</a> <a id="9176" class="Symbol">→</a> <a id="9178" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9183" href="Prelude.html#9138" class="Bound">f</a> <a id="9185" class="Symbol">(</a><a id="9186" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="9191" class="Symbol">(</a><a id="9192" href="Prelude.html#9172" class="Bound">a</a> <a id="9194" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9196" href="Prelude.html#9174" class="Bound">b</a><a id="9197" class="Symbol">))))</a>
<a id="9202" href="Prelude.html#8834" class="Function">characJoinElim</a> <a id="9217" class="Symbol">.</a><a id="9218" href="Cubical.Foundations.Isomorphism.html#872" class="Field">Iso.inv</a> <a id="9226" class="Symbol">(</a><a id="9227" href="Prelude.html#9227" class="Bound">l</a> <a id="9229" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9231" href="Prelude.html#9231" class="Bound">r</a> <a id="9233" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9235" href="Prelude.html#9235" class="Bound">s</a><a id="9236" class="Symbol">)</a> <a id="9238" class="Symbol">=</a>
  <a id="9242" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="9251" href="Prelude.html#9251" class="Bound">x</a> <a id="9253" href="Prelude.html#1563" class="Function">↦</a> <a id="9255" href="Prelude.html#9227" class="Bound">l</a> <a id="9257" href="Prelude.html#9251" class="Bound">x</a>
      <a id="9265" href="Prelude.html#1563" class="Function">∣inr</a> <a id="9270" href="Prelude.html#9270" class="Bound">x</a> <a id="9272" href="Prelude.html#1563" class="Function">↦</a> <a id="9274" href="Prelude.html#9231" class="Bound">r</a> <a id="9276" href="Prelude.html#9270" class="Bound">x</a>
      <a id="9284" href="Prelude.html#1563" class="Function">∣push</a> <a id="9290" href="Prelude.html#9290" class="Bound">x</a> <a id="9292" href="Prelude.html#1563" class="Function">↦</a> <a id="9294" href="Prelude.html#9235" class="Bound">s</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="9301" href="Prelude.html#9290" class="Bound">x</a><a id="9302" class="Symbol">)</a> <a id="9304" class="Symbol">(</a><a id="9305" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9309" href="Prelude.html#9290" class="Bound">x</a><a id="9310" class="Symbol">)</a>
<a id="9312" href="Prelude.html#8834" class="Function">characJoinElim</a> <a id="9327" class="Symbol">.</a><a id="9328" href="Cubical.Foundations.Isomorphism.html#888" class="Field">Iso.sec</a> <a id="9336" class="Symbol">_</a> <a id="9338" class="Symbol">=</a> <a id="9340" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
<a id="9345" href="Prelude.html#8834" class="Function">characJoinElim</a> <a id="9360" class="Symbol">.</a><a id="9361" href="Cubical.Foundations.Isomorphism.html#914" class="Field">Iso.ret</a> <a id="9369" href="Prelude.html#9369" class="Bound">f</a> <a id="9371" class="Symbol">=</a> <a id="9373" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a>
  <a id="9382" class="Symbol">(</a><a id="9383" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="9392" href="Prelude.html#9392" class="Bound">x</a> <a id="9394" href="Prelude.html#1563" class="Function">↦</a> <a id="9396" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
       <a id="9408" href="Prelude.html#1563" class="Function">∣inr</a> <a id="9413" href="Prelude.html#9413" class="Bound">x</a> <a id="9415" href="Prelude.html#1563" class="Function">↦</a> <a id="9417" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
       <a id="9429" href="Prelude.html#1563" class="Function">∣push</a> <a id="9435" href="Prelude.html#9435" class="Bound">x</a> <a id="9437" href="Prelude.html#1563" class="Function">↦</a> <a id="9439" class="Symbol">λ</a> <a id="9441" href="Prelude.html#9441" class="Bound">i</a> <a id="9443" class="Symbol">→</a> <a id="9445" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="9449" class="Symbol">)</a>

<a id="9452" class="Comment">-- Non-dependent version</a>
<a id="characJoinRec"></a><a id="9477" href="Prelude.html#9477" class="Function">characJoinRec</a> <a id="9491" class="Symbol">:</a> <a id="9493" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9497" class="Symbol">(</a><a id="9498" href="Prelude.html#780" class="Function">join</a> <a id="9503" href="Prelude.html#945" class="Generalizable">A</a> <a id="9505" href="Prelude.html#962" class="Generalizable">B</a> <a id="9507" class="Symbol">→</a> <a id="9509" href="Prelude.html#980" class="Generalizable">C</a><a id="9510" class="Symbol">)</a>
                    <a id="9532" class="Symbol">(</a><a id="9533" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9536" href="Prelude.html#9536" class="Bound">l</a> <a id="9538" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9540" class="Symbol">(</a><a id="9541" href="Prelude.html#945" class="Generalizable">A</a> <a id="9543" class="Symbol">→</a> <a id="9545" href="Prelude.html#980" class="Generalizable">C</a><a id="9546" class="Symbol">)</a> <a id="9548" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                     <a id="9571" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="9574" href="Prelude.html#9574" class="Bound">r</a> <a id="9576" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="9578" class="Symbol">(</a><a id="9579" href="Prelude.html#962" class="Generalizable">B</a> <a id="9581" class="Symbol">→</a> <a id="9583" href="Prelude.html#980" class="Generalizable">C</a><a id="9584" class="Symbol">)</a> <a id="9586" href="Cubical.Core.Primitives.html#6275" class="Function">]</a>
                     <a id="9609" class="Symbol">((</a><a id="9611" href="Prelude.html#9611" class="Bound">a</a> <a id="9613" class="Symbol">:</a> <a id="9615" href="Prelude.html#945" class="Generalizable">A</a><a id="9616" class="Symbol">)</a> <a id="9618" class="Symbol">(</a><a id="9619" href="Prelude.html#9619" class="Bound">b</a> <a id="9621" class="Symbol">:</a> <a id="9623" href="Prelude.html#962" class="Generalizable">B</a><a id="9624" class="Symbol">)</a> <a id="9626" class="Symbol">→</a> <a id="9628" class="Symbol">(</a><a id="9629" href="Prelude.html#9536" class="Bound">l</a> <a id="9631" href="Prelude.html#9611" class="Bound">a</a><a id="9632" class="Symbol">)</a> <a id="9634" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="9636" class="Symbol">(</a><a id="9637" href="Prelude.html#9574" class="Bound">r</a> <a id="9639" href="Prelude.html#9619" class="Bound">b</a><a id="9640" class="Symbol">)))</a>
<a id="9644" href="Prelude.html#9477" class="Function">characJoinRec</a> <a id="9658" class="Symbol">=</a> <a id="9660" href="Prelude.html#8834" class="Function">characJoinElim</a>

<a id="9676" class="Comment">-- Alternative characterisation in terms of const</a>

<a id="9727" class="Comment">-- Biimplication</a>
<a id="_↔_"></a><a id="9744" href="Prelude.html#9744" class="Function Operator">_↔_</a> <a id="9748" class="Symbol">:</a> <a id="9750" class="Symbol">∀</a> <a id="9752" class="Symbol">{</a><a id="9753" href="Prelude.html#9753" class="Bound">ℓ</a> <a id="9755" href="Prelude.html#9755" class="Bound">ℓ&#39;</a><a id="9757" class="Symbol">}</a> <a id="9759" class="Symbol">→</a> <a id="9761" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9766" href="Prelude.html#9753" class="Bound">ℓ</a> <a id="9768" class="Symbol">→</a> <a id="9770" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9775" href="Prelude.html#9755" class="Bound">ℓ&#39;</a> <a id="9778" class="Symbol">→</a> <a id="9780" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9785" class="Symbol">(</a><a id="9786" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="9792" href="Prelude.html#9753" class="Bound">ℓ</a> <a id="9794" href="Prelude.html#9755" class="Bound">ℓ&#39;</a><a id="9796" class="Symbol">)</a>
<a id="9798" href="Prelude.html#9798" class="Bound">A</a> <a id="9800" href="Prelude.html#9744" class="Function Operator">↔</a> <a id="9802" href="Prelude.html#9802" class="Bound">B</a> <a id="9804" class="Symbol">=</a> <a id="9806" class="Symbol">(</a><a id="9807" href="Prelude.html#9798" class="Bound">A</a> <a id="9809" class="Symbol">→</a> <a id="9811" href="Prelude.html#9802" class="Bound">B</a><a id="9812" class="Symbol">)</a> <a id="9814" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="9816" class="Symbol">(</a><a id="9817" href="Prelude.html#9802" class="Bound">B</a> <a id="9819" class="Symbol">→</a> <a id="9821" href="Prelude.html#9798" class="Bound">A</a><a id="9822" class="Symbol">)</a>

<a id="9825" class="Comment">-- Equational reasoning for isos</a>
<a id="step-Iso"></a><a id="9858" href="Prelude.html#9858" class="Function">step-Iso</a> <a id="9867" class="Symbol">:</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Prelude.html#9870" class="Bound">A</a> <a id="9872" class="Symbol">:</a> <a id="9874" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="9879" href="Prelude.html#919" class="Generalizable">ℓ</a><a id="9880" class="Symbol">)</a> <a id="9882" class="Symbol">→</a> <a id="9884" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9888" href="Prelude.html#9870" class="Bound">A</a> <a id="9890" href="Prelude.html#962" class="Generalizable">B</a> <a id="9892" class="Symbol">→</a> <a id="9894" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9898" href="Prelude.html#962" class="Generalizable">B</a> <a id="9900" href="Prelude.html#980" class="Generalizable">C</a> <a id="9902" class="Symbol">→</a> <a id="9904" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="9908" href="Prelude.html#9870" class="Bound">A</a> <a id="9910" href="Prelude.html#980" class="Generalizable">C</a>
<a id="9912" href="Prelude.html#9858" class="Function">step-Iso</a> <a id="9921" href="Prelude.html#9921" class="Bound">A</a> <a id="9923" class="Symbol">=</a> <a id="9925" href="Cubical.Foundations.Isomorphism.html#3916" class="Function">compIso</a>

<a id="9934" class="Keyword">infixr</a> <a id="9941" class="Number">2</a> <a id="9943" href="Prelude.html#9858" class="Function">step-Iso</a>
<a id="9952" class="Keyword">syntax</a> step-Iso <a id="9968" class="Bound">A</a> <a id="9970" class="Bound">e</a> <a id="9972" class="Bound">e2</a> <a id="9975" class="Symbol">=</a> <a id="9977" class="Bound">A</a> <a id="9979" class="Function">≅⟨</a> <a id="9982" class="Bound">e</a> <a id="9984" class="Function">⟩</a> <a id="9986" class="Bound">e2</a>

<a id="_□"></a><a id="9990" href="Prelude.html#9990" class="Function Operator">_□</a> <a id="9993" class="Symbol">:</a> <a id="9995" class="Symbol">(</a><a id="9996" href="Prelude.html#9996" class="Bound">A</a> <a id="9998" class="Symbol">:</a> <a id="10000" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10005" href="Prelude.html#919" class="Generalizable">ℓ</a><a id="10006" class="Symbol">)</a> <a id="10008" class="Symbol">→</a> <a id="10010" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="10014" href="Prelude.html#9996" class="Bound">A</a> <a id="10016" href="Prelude.html#9996" class="Bound">A</a>
<a id="10018" class="Symbol">_</a> <a id="10020" href="Prelude.html#9990" class="Function Operator">□</a> <a id="10022" class="Symbol">=</a> <a id="10024" href="Cubical.Foundations.Isomorphism.html#4479" class="Function">idIso</a>

<a id="10031" class="Comment">-- Equational reasoning for equiv</a>
<a id="10065" class="Comment">-- step-Equiv : (A : Type ℓ) → A ≃ B → B ≃ C → A ≃ C</a>
<a id="10118" class="Comment">-- step-Equiv A = compEquiv</a>

<a id="10147" class="Comment">-- infixr 3 step-Equiv</a>
<a id="10170" class="Comment">-- syntax step-Equiv A e e2 = A ≃⟨ e ⟩ e2</a>

<a id="10213" class="Comment">-- _◼ : (A : Type ℓ) → A ≃ A</a>
<a id="10242" class="Comment">-- _ ◼ = idEquiv _</a>

<a id="codomainEquivDep"></a><a id="10262" href="Prelude.html#10262" class="Function">codomainEquivDep</a> <a id="10279" class="Symbol">:</a> <a id="10281" class="Symbol">∀</a> <a id="10283" class="Symbol">{</a><a id="10284" href="Prelude.html#10284" class="Bound">ℓ</a> <a id="10286" href="Prelude.html#10286" class="Bound">ℓ&#39;</a> <a id="10289" href="Prelude.html#10289" class="Bound">ℓ&#39;&#39;</a><a id="10292" class="Symbol">}</a> <a id="10294" class="Symbol">{</a><a id="10295" href="Prelude.html#10295" class="Bound">A</a> <a id="10297" class="Symbol">:</a> <a id="10299" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10304" href="Prelude.html#10284" class="Bound">ℓ</a><a id="10305" class="Symbol">}</a> <a id="10307" class="Symbol">{</a><a id="10308" href="Prelude.html#10308" class="Bound">B</a> <a id="10310" class="Symbol">:</a> <a id="10312" href="Prelude.html#10295" class="Bound">A</a> <a id="10314" class="Symbol">→</a> <a id="10316" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10321" href="Prelude.html#10286" class="Bound">ℓ&#39;</a><a id="10323" class="Symbol">}</a> <a id="10325" class="Symbol">{</a><a id="10326" href="Prelude.html#10326" class="Bound">C</a> <a id="10328" class="Symbol">:</a> <a id="10330" href="Prelude.html#10295" class="Bound">A</a> <a id="10332" class="Symbol">→</a> <a id="10334" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10339" href="Prelude.html#10289" class="Bound">ℓ&#39;&#39;</a><a id="10342" class="Symbol">}</a>
                 <a id="10361" class="Symbol">→</a> <a id="10363" class="Symbol">((</a><a id="10365" href="Prelude.html#10365" class="Bound">a</a> <a id="10367" class="Symbol">:</a> <a id="10369" href="Prelude.html#10295" class="Bound">A</a><a id="10370" class="Symbol">)</a> <a id="10372" class="Symbol">→</a> <a id="10374" class="Symbol">(</a><a id="10375" href="Prelude.html#10308" class="Bound">B</a> <a id="10377" href="Prelude.html#10365" class="Bound">a</a><a id="10378" class="Symbol">)</a> <a id="10380" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10382" class="Symbol">(</a><a id="10383" href="Prelude.html#10326" class="Bound">C</a> <a id="10385" href="Prelude.html#10365" class="Bound">a</a><a id="10386" class="Symbol">))</a>
                 <a id="10406" class="Symbol">→</a> <a id="10408" class="Symbol">((</a><a id="10410" href="Prelude.html#10410" class="Bound">a</a> <a id="10412" class="Symbol">:</a> <a id="10414" href="Prelude.html#10295" class="Bound">A</a><a id="10415" class="Symbol">)</a> <a id="10417" class="Symbol">→</a> <a id="10419" href="Prelude.html#10308" class="Bound">B</a> <a id="10421" href="Prelude.html#10410" class="Bound">a</a><a id="10422" class="Symbol">)</a> <a id="10424" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10426" class="Symbol">((</a><a id="10428" href="Prelude.html#10428" class="Bound">a</a> <a id="10430" class="Symbol">:</a> <a id="10432" href="Prelude.html#10295" class="Bound">A</a><a id="10433" class="Symbol">)</a> <a id="10435" class="Symbol">→</a> <a id="10437" href="Prelude.html#10326" class="Bound">C</a> <a id="10439" href="Prelude.html#10428" class="Bound">a</a><a id="10440" class="Symbol">)</a>
<a id="10442" href="Prelude.html#10262" class="Function">codomainEquivDep</a> <a id="10459" href="Prelude.html#10459" class="Bound">e</a> <a id="10461" class="Symbol">=</a> <a id="10463" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10474" class="Symbol">(</a><a id="10475" href="Cubical.Foundations.Isomorphism.html#6275" class="Function">codomainIsoDep</a> <a id="10490" class="Symbol">(λ</a> <a id="10493" href="Prelude.html#10493" class="Bound">a</a> <a id="10495" class="Symbol">→</a> <a id="10497" href="Cubical.Foundations.Equiv.html#3284" class="Function">equivToIso</a> <a id="10508" class="Symbol">(</a><a id="10509" href="Prelude.html#10459" class="Bound">e</a> <a id="10511" href="Prelude.html#10493" class="Bound">a</a><a id="10512" class="Symbol">)))</a>

<a id="swapArgsEquiv"></a><a id="10517" href="Prelude.html#10517" class="Function">swapArgsEquiv</a> <a id="10531" class="Symbol">:</a> <a id="10533" class="Symbol">∀</a> <a id="10535" class="Symbol">{</a><a id="10536" href="Prelude.html#10536" class="Bound">ℓ</a> <a id="10538" href="Prelude.html#10538" class="Bound">ℓ&#39;</a> <a id="10541" href="Prelude.html#10541" class="Bound">ℓ&#39;&#39;</a><a id="10544" class="Symbol">}</a> <a id="10546" class="Symbol">{</a><a id="10547" href="Prelude.html#10547" class="Bound">A</a> <a id="10549" class="Symbol">:</a> <a id="10551" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10556" href="Prelude.html#10536" class="Bound">ℓ</a><a id="10557" class="Symbol">}</a> <a id="10559" class="Symbol">{</a><a id="10560" href="Prelude.html#10560" class="Bound">B</a> <a id="10562" class="Symbol">:</a> <a id="10564" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10569" href="Prelude.html#10538" class="Bound">ℓ&#39;</a><a id="10571" class="Symbol">}</a> <a id="10573" class="Symbol">{</a><a id="10574" href="Prelude.html#10574" class="Bound">C</a> <a id="10576" class="Symbol">:</a> <a id="10578" href="Prelude.html#10547" class="Bound">A</a> <a id="10580" class="Symbol">→</a> <a id="10582" href="Prelude.html#10560" class="Bound">B</a> <a id="10584" class="Symbol">→</a> <a id="10586" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10591" href="Prelude.html#10541" class="Bound">ℓ&#39;&#39;</a><a id="10594" class="Symbol">}</a>
  <a id="10598" class="Symbol">→</a> <a id="10600" class="Symbol">((</a><a id="10602" href="Prelude.html#10602" class="Bound">a</a> <a id="10604" class="Symbol">:</a> <a id="10606" href="Prelude.html#10547" class="Bound">A</a><a id="10607" class="Symbol">)</a> <a id="10609" class="Symbol">(</a><a id="10610" href="Prelude.html#10610" class="Bound">b</a> <a id="10612" class="Symbol">:</a> <a id="10614" href="Prelude.html#10560" class="Bound">B</a><a id="10615" class="Symbol">)</a> <a id="10617" class="Symbol">→</a> <a id="10619" href="Prelude.html#10574" class="Bound">C</a> <a id="10621" href="Prelude.html#10602" class="Bound">a</a> <a id="10623" href="Prelude.html#10610" class="Bound">b</a><a id="10624" class="Symbol">)</a> <a id="10626" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10628" class="Symbol">((</a><a id="10630" href="Prelude.html#10630" class="Bound">b</a> <a id="10632" class="Symbol">:</a> <a id="10634" href="Prelude.html#10560" class="Bound">B</a><a id="10635" class="Symbol">)</a> <a id="10637" class="Symbol">(</a><a id="10638" href="Prelude.html#10638" class="Bound">a</a> <a id="10640" class="Symbol">:</a> <a id="10642" href="Prelude.html#10547" class="Bound">A</a><a id="10643" class="Symbol">)</a> <a id="10645" class="Symbol">→</a> <a id="10647" href="Prelude.html#10574" class="Bound">C</a> <a id="10649" href="Prelude.html#10638" class="Bound">a</a> <a id="10651" href="Prelude.html#10630" class="Bound">b</a><a id="10652" class="Symbol">)</a>
<a id="10654" href="Prelude.html#10517" class="Function">swapArgsEquiv</a> <a id="10668" class="Symbol">=</a>
  <a id="10672" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="10683" class="Symbol">(</a><a id="10684" href="Cubical.Foundations.Isomorphism.html#840" class="InductiveConstructor">iso</a> <a id="10688" class="Symbol">(λ</a> <a id="10691" href="Prelude.html#10691" class="Bound">F</a> <a id="10693" href="Prelude.html#10693" class="Bound">b</a> <a id="10695" href="Prelude.html#10695" class="Bound">a</a> <a id="10697" class="Symbol">→</a> <a id="10699" href="Prelude.html#10691" class="Bound">F</a> <a id="10701" href="Prelude.html#10695" class="Bound">a</a> <a id="10703" href="Prelude.html#10693" class="Bound">b</a><a id="10704" class="Symbol">)</a> <a id="10706" class="Symbol">(λ</a> <a id="10709" href="Prelude.html#10709" class="Bound">F</a> <a id="10711" href="Prelude.html#10711" class="Bound">b</a> <a id="10713" href="Prelude.html#10713" class="Bound">a</a> <a id="10715" class="Symbol">→</a> <a id="10717" href="Prelude.html#10709" class="Bound">F</a> <a id="10719" href="Prelude.html#10713" class="Bound">a</a> <a id="10721" href="Prelude.html#10711" class="Bound">b</a><a id="10722" class="Symbol">)</a>
                  <a id="10742" class="Symbol">(λ</a> <a id="10745" href="Prelude.html#10745" class="Bound">_</a> <a id="10747" class="Symbol">→</a> <a id="10749" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10753" class="Symbol">)</a> <a id="10755" class="Symbol">(λ</a> <a id="10758" href="Prelude.html#10758" class="Bound">_</a> <a id="10760" class="Symbol">→</a> <a id="10762" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10766" class="Symbol">))</a>

<a id="domEquivDep"></a><a id="10770" href="Prelude.html#10770" class="Function">domEquivDep</a> <a id="10782" class="Symbol">:</a> <a id="10784" class="Symbol">∀</a> <a id="10786" class="Symbol">{</a><a id="10787" href="Prelude.html#10787" class="Bound">ℓ</a> <a id="10789" href="Prelude.html#10789" class="Bound">ℓ&#39;</a><a id="10791" class="Symbol">}</a> <a id="10793" class="Symbol">{</a><a id="10794" href="Prelude.html#10794" class="Bound">A</a> <a id="10796" href="Prelude.html#10796" class="Bound">A&#39;</a> <a id="10799" class="Symbol">:</a> <a id="10801" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10806" href="Prelude.html#10787" class="Bound">ℓ</a><a id="10807" class="Symbol">}{</a><a id="10809" href="Prelude.html#10809" class="Bound">B</a> <a id="10811" class="Symbol">:</a> <a id="10813" href="Prelude.html#10794" class="Bound">A</a> <a id="10815" class="Symbol">→</a> <a id="10817" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="10822" href="Prelude.html#10789" class="Bound">ℓ&#39;</a><a id="10824" class="Symbol">}</a>
  <a id="10828" class="Symbol">→</a> <a id="10830" class="Symbol">(</a><a id="10831" href="Prelude.html#10831" class="Bound">e</a> <a id="10833" class="Symbol">:</a> <a id="10835" href="Prelude.html#10796" class="Bound">A&#39;</a> <a id="10838" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10840" href="Prelude.html#10794" class="Bound">A</a><a id="10841" class="Symbol">)</a>
  <a id="10845" class="Symbol">→</a> <a id="10847" class="Symbol">((</a><a id="10849" href="Prelude.html#10849" class="Bound">a</a> <a id="10851" class="Symbol">:</a> <a id="10853" href="Prelude.html#10794" class="Bound">A</a><a id="10854" class="Symbol">)</a> <a id="10856" class="Symbol">→</a> <a id="10858" href="Prelude.html#10809" class="Bound">B</a> <a id="10860" href="Prelude.html#10849" class="Bound">a</a><a id="10861" class="Symbol">)</a> <a id="10863" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10865" class="Symbol">((</a><a id="10867" href="Prelude.html#10867" class="Bound">a&#39;</a> <a id="10870" class="Symbol">:</a> <a id="10872" href="Prelude.html#10796" class="Bound">A&#39;</a><a id="10874" class="Symbol">)</a> <a id="10876" class="Symbol">→</a> <a id="10878" href="Prelude.html#10809" class="Bound">B</a> <a id="10880" class="Symbol">(</a><a id="10881" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10885" href="Prelude.html#10831" class="Bound">e</a> <a id="10887" href="Prelude.html#10867" class="Bound">a&#39;</a><a id="10889" class="Symbol">))</a>
<a id="10892" href="Prelude.html#10770" class="Function">domEquivDep</a> <a id="10904" class="Symbol">{</a><a id="10905" class="Argument">A</a> <a id="10907" class="Symbol">=</a> <a id="10909" href="Prelude.html#10909" class="Bound">A</a><a id="10910" class="Symbol">}</a> <a id="10912" class="Symbol">{</a><a id="10913" class="Argument">B</a> <a id="10915" class="Symbol">=</a> <a id="10917" href="Prelude.html#10917" class="Bound">B</a><a id="10918" class="Symbol">}</a> <a id="10920" class="Symbol">=</a>
  <a id="10924" href="Cubical.Foundations.Univalence.html#7506" class="Function">EquivJ</a> <a id="10931" class="Symbol">(λ</a> <a id="10934" href="Prelude.html#10934" class="Bound">A&#39;</a> <a id="10937" href="Prelude.html#10937" class="Bound">e</a> <a id="10939" class="Symbol">→</a> <a id="10941" class="Symbol">((</a><a id="10943" href="Prelude.html#10943" class="Bound">a</a> <a id="10945" class="Symbol">:</a> <a id="10947" href="Prelude.html#10909" class="Bound">A</a><a id="10948" class="Symbol">)</a> <a id="10950" class="Symbol">→</a> <a id="10952" href="Prelude.html#10917" class="Bound">B</a> <a id="10954" href="Prelude.html#10943" class="Bound">a</a><a id="10955" class="Symbol">)</a> <a id="10957" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="10959" class="Symbol">((</a><a id="10961" href="Prelude.html#10961" class="Bound">a&#39;</a> <a id="10964" class="Symbol">:</a> <a id="10966" href="Prelude.html#10934" class="Bound">A&#39;</a><a id="10968" class="Symbol">)</a> <a id="10970" class="Symbol">→</a> <a id="10972" href="Prelude.html#10917" class="Bound">B</a> <a id="10974" class="Symbol">(</a><a id="10975" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10979" href="Prelude.html#10937" class="Bound">e</a> <a id="10981" href="Prelude.html#10961" class="Bound">a&#39;</a><a id="10983" class="Symbol">)))</a> <a id="10987" class="Symbol">(</a><a id="10988" href="Cubical.Foundations.Equiv.Base.html#1031" class="Function">idEquiv</a> <a id="10996" class="Symbol">_)</a>

<a id="terminal*"></a><a id="11000" href="Prelude.html#11000" class="Function">terminal*</a> <a id="11010" class="Symbol">:</a> <a id="11012" class="Symbol">∀</a> <a id="11014" class="Symbol">{</a><a id="11015" href="Prelude.html#11015" class="Bound">ℓ</a><a id="11016" class="Symbol">}</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Prelude.html#11019" class="Bound">X</a> <a id="11021" class="Symbol">:</a> <a id="11023" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="11028" href="Prelude.html#11015" class="Bound">ℓ</a><a id="11029" class="Symbol">)</a> <a id="11031" class="Symbol">→</a> <a id="11033" href="Prelude.html#11019" class="Bound">X</a> <a id="11035" class="Symbol">→</a> <a id="11037" href="Cubical.Data.Unit.Base.html#189" class="Function">Unit*</a> <a id="11043" class="Symbol">{</a><a id="11044" class="Argument">ℓ</a> <a id="11046" class="Symbol">=</a> <a id="11048" href="Prelude.html#11015" class="Bound">ℓ</a><a id="11049" class="Symbol">}</a>
<a id="11051" href="Prelude.html#11000" class="Function">terminal*</a> <a id="11061" href="Prelude.html#11061" class="Bound">X</a> <a id="11063" href="Prelude.html#11063" class="Bound">x</a> <a id="11065" class="Symbol">=</a> <a id="11067" href="Cubical.Data.Unit.Base.html#241" class="InductiveConstructor">tt*</a>

<a id="∸-&lt;ᵗ"></a><a id="11072" href="Prelude.html#11072" class="Function">∸-&lt;ᵗ</a> <a id="11077" class="Symbol">:</a> <a id="11079" class="Symbol">(</a><a id="11080" href="Prelude.html#11080" class="Bound">n</a> <a id="11082" href="Prelude.html#11082" class="Bound">k</a> <a id="11084" class="Symbol">:</a> <a id="11086" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11087" class="Symbol">)</a> <a id="11089" class="Symbol">→</a> <a id="11091" class="Symbol">(</a><a id="11092" href="Prelude.html#11080" class="Bound">n</a> <a id="11094" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11096" href="Prelude.html#11082" class="Bound">k</a><a id="11097" class="Symbol">)</a> <a id="11099" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="11102" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11106" href="Prelude.html#11080" class="Bound">n</a>
<a id="11108" href="Prelude.html#11072" class="Function">∸-&lt;ᵗ</a> <a id="11113" href="Prelude.html#11113" class="Bound">n</a> <a id="11115" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11120" class="Symbol">=</a> <a id="11122" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="11128" class="Symbol">{</a><a id="11129" href="Prelude.html#11113" class="Bound">n</a><a id="11130" class="Symbol">}</a>
<a id="11132" href="Prelude.html#11072" class="Function">∸-&lt;ᵗ</a> <a id="11137" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="11142" class="Symbol">(</a><a id="11143" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11147" href="Prelude.html#11147" class="Bound">k</a><a id="11148" class="Symbol">)</a> <a id="11150" class="Symbol">=</a> <a id="11152" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a>
<a id="11155" href="Prelude.html#11072" class="Function">∸-&lt;ᵗ</a> <a id="11160" class="Symbol">(</a><a id="11161" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11165" href="Prelude.html#11165" class="Bound">n</a><a id="11166" class="Symbol">)</a> <a id="11168" class="Symbol">(</a><a id="11169" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11173" href="Prelude.html#11173" class="Bound">k</a><a id="11174" class="Symbol">)</a> <a id="11176" class="Symbol">=</a>
  <a id="11180" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="11189" class="Symbol">{</a><a id="11190" href="Prelude.html#11165" class="Bound">n</a> <a id="11192" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11194" href="Prelude.html#11173" class="Bound">k</a><a id="11195" class="Symbol">}</a> <a id="11197" class="Symbol">{</a><a id="11198" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11202" href="Prelude.html#11165" class="Bound">n</a><a id="11203" class="Symbol">}</a> <a id="11205" class="Symbol">{</a><a id="11206" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11210" class="Symbol">(</a><a id="11211" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11215" href="Prelude.html#11165" class="Bound">n</a><a id="11216" class="Symbol">)}</a> <a id="11219" class="Symbol">(</a><a id="11220" href="Prelude.html#11072" class="Function">∸-&lt;ᵗ</a> <a id="11225" href="Prelude.html#11165" class="Bound">n</a> <a id="11227" href="Prelude.html#11173" class="Bound">k</a><a id="11228" class="Symbol">)</a> <a id="11230" class="Symbol">(</a><a id="11231" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="11237" class="Symbol">{</a><a id="11238" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11242" href="Prelude.html#11165" class="Bound">n</a><a id="11243" class="Symbol">})</a>

<a id="∸-&lt;ᵗ-suc"></a><a id="11247" href="Prelude.html#11247" class="Function">∸-&lt;ᵗ-suc</a> <a id="11256" class="Symbol">:</a> <a id="11258" class="Symbol">(</a><a id="11259" href="Prelude.html#11259" class="Bound">n</a> <a id="11261" href="Prelude.html#11261" class="Bound">k</a> <a id="11263" class="Symbol">:</a> <a id="11265" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11266" class="Symbol">)</a> <a id="11268" class="Symbol">→</a> <a id="11270" class="Symbol">(</a><a id="11271" href="Prelude.html#11259" class="Bound">n</a> <a id="11273" href="Cubical.Data.Nat.Base.html#201" class="Primitive Operator">∸</a> <a id="11275" href="Prelude.html#11261" class="Bound">k</a><a id="11276" class="Symbol">)</a> <a id="11278" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="11281" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11285" class="Symbol">(</a><a id="11286" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11290" href="Prelude.html#11259" class="Bound">n</a><a id="11291" class="Symbol">)</a>
<a id="11293" href="Prelude.html#11247" class="Function">∸-&lt;ᵗ-suc</a> <a id="11302" href="Prelude.html#11302" class="Bound">n</a> <a id="11304" href="Prelude.html#11304" class="Bound">k</a> <a id="11306" class="Symbol">=</a> <a id="11308" href="Prelude.html#11072" class="Function">∸-&lt;ᵗ</a> <a id="11313" class="Symbol">(</a><a id="11314" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11318" href="Prelude.html#11302" class="Bound">n</a><a id="11319" class="Symbol">)</a> <a id="11321" class="Symbol">(</a><a id="11322" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11326" href="Prelude.html#11304" class="Bound">k</a><a id="11327" class="Symbol">)</a>

<a id="11330" class="Comment">-- slightly alternative definition of the function type over joins</a>
<a id="JoinFun≃ConstL"></a><a id="11397" href="Prelude.html#11397" class="Function">JoinFun≃ConstL</a> <a id="11412" class="Symbol">:</a> <a id="11414" class="Symbol">(</a><a id="11415" href="Prelude.html#780" class="Function">join</a> <a id="11420" href="Prelude.html#945" class="Generalizable">A</a> <a id="11422" href="Prelude.html#962" class="Generalizable">B</a> <a id="11424" class="Symbol">→</a> <a id="11426" href="Prelude.html#980" class="Generalizable">C</a><a id="11427" class="Symbol">)</a> <a id="11429" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11431" class="Symbol">(</a><a id="11432" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11435" href="Prelude.html#11435" class="Bound">f</a> <a id="11437" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11439" class="Symbol">(</a><a id="11440" href="Prelude.html#945" class="Generalizable">A</a> <a id="11442" class="Symbol">→</a> <a id="11444" href="Prelude.html#980" class="Generalizable">C</a><a id="11445" class="Symbol">)</a> <a id="11447" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Prelude.html#962" class="Generalizable">B</a> <a id="11452" class="Symbol">→</a> <a id="11454" href="Prelude.html#2020" class="Function">Const</a> <a id="11460" href="Prelude.html#11435" class="Bound">f</a><a id="11461" class="Symbol">))</a>
<a id="11464" href="Prelude.html#11397" class="Function">JoinFun≃ConstL</a> <a id="11479" class="Symbol">{</a><a id="11480" class="Argument">A</a> <a id="11482" class="Symbol">=</a> <a id="11484" href="Prelude.html#11484" class="Bound">A</a><a id="11485" class="Symbol">}</a> <a id="11487" class="Symbol">{</a><a id="11488" class="Argument">B</a> <a id="11490" class="Symbol">=</a> <a id="11492" href="Prelude.html#11492" class="Bound">B</a><a id="11493" class="Symbol">}</a> <a id="11495" class="Symbol">{</a><a id="11496" class="Argument">C</a> <a id="11498" class="Symbol">=</a> <a id="11500" href="Prelude.html#11500" class="Bound">C</a><a id="11501" class="Symbol">}</a> <a id="11503" class="Symbol">=</a>
  <a id="11507" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="11517" class="Symbol">(</a><a id="11518" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11529" href="Prelude.html#9477" class="Function">characJoinRec</a><a id="11542" class="Symbol">)</a>
     <a id="11549" class="Symbol">(</a><a id="11550" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="11567" href="Prelude.html#11583" class="Function">main</a><a id="11571" class="Symbol">)</a>
  <a id="11575" class="Keyword">where</a>
  <a id="11583" href="Prelude.html#11583" class="Function">main</a> <a id="11588" class="Symbol">:</a> <a id="11590" class="Symbol">(</a><a id="11591" href="Prelude.html#11591" class="Bound">f</a> <a id="11593" class="Symbol">:</a> <a id="11595" href="Prelude.html#11484" class="Bound">A</a> <a id="11597" class="Symbol">→</a> <a id="11599" href="Prelude.html#11500" class="Bound">C</a><a id="11600" class="Symbol">)</a>
    <a id="11606" class="Symbol">→</a> <a id="11608" class="Symbol">(</a><a id="11609" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11612" href="Prelude.html#11612" class="Bound">r</a> <a id="11614" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11616" class="Symbol">(</a><a id="11617" href="Prelude.html#11492" class="Bound">B</a> <a id="11619" class="Symbol">→</a> <a id="11621" href="Prelude.html#11500" class="Bound">C</a><a id="11622" class="Symbol">)</a> <a id="11624" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11626" class="Symbol">((</a><a id="11628" href="Prelude.html#11628" class="Bound">a</a> <a id="11630" class="Symbol">:</a> <a id="11632" href="Prelude.html#11484" class="Bound">A</a><a id="11633" class="Symbol">)</a> <a id="11635" class="Symbol">(</a><a id="11636" href="Prelude.html#11636" class="Bound">b</a> <a id="11638" class="Symbol">:</a> <a id="11640" href="Prelude.html#11492" class="Bound">B</a><a id="11641" class="Symbol">)</a> <a id="11643" class="Symbol">→</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Prelude.html#11591" class="Bound">f</a> <a id="11648" href="Prelude.html#11628" class="Bound">a</a><a id="11649" class="Symbol">)</a> <a id="11651" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11653" class="Symbol">(</a><a id="11654" href="Prelude.html#11612" class="Bound">r</a> <a id="11656" href="Prelude.html#11636" class="Bound">b</a><a id="11657" class="Symbol">)))</a>
     <a id="11666" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11668" class="Symbol">(</a><a id="11669" href="Prelude.html#11492" class="Bound">B</a> <a id="11671" class="Symbol">→</a> <a id="11673" href="Prelude.html#2020" class="Function">Const</a> <a id="11679" href="Prelude.html#11591" class="Bound">f</a><a id="11680" class="Symbol">)</a>
  <a id="11684" href="Prelude.html#11583" class="Function">main</a> <a id="11689" href="Prelude.html#11689" class="Bound">f</a> <a id="11691" class="Symbol">=</a> <a id="11693" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Cubical.Data.Sigma.Properties.html#9698" class="Function">Σ-cong-equiv-snd</a> <a id="11721" class="Symbol">(λ</a> <a id="11724" href="Prelude.html#11724" class="Bound">r</a> <a id="11726" class="Symbol">→</a> <a id="11728" href="Prelude.html#10517" class="Function">swapArgsEquiv</a><a id="11741" class="Symbol">))</a>
            <a id="11756" class="Symbol">(</a><a id="11757" href="Cubical.Foundations.Equiv.html#3544" class="Function">invEquiv</a> <a id="11766" class="Symbol">(</a><a id="11767" href="Cubical.Data.Sigma.Properties.html#6198" class="Function">Σ-Π-≃</a> <a id="11773" class="Symbol">{</a><a id="11774" class="Argument">C</a> <a id="11776" class="Symbol">=</a> <a id="11778" class="Symbol">λ</a> <a id="11780" href="Prelude.html#11780" class="Bound">b</a> <a id="11782" href="Prelude.html#11782" class="Bound">c</a> <a id="11784" class="Symbol">→</a> <a id="11786" class="Symbol">(</a><a id="11787" href="Prelude.html#11787" class="Bound">a</a> <a id="11789" class="Symbol">:</a> <a id="11791" href="Prelude.html#11484" class="Bound">A</a><a id="11792" class="Symbol">)</a> <a id="11794" class="Symbol">→</a> <a id="11796" href="Prelude.html#11689" class="Bound">f</a> <a id="11798" href="Prelude.html#11787" class="Bound">a</a> <a id="11800" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11802" href="Prelude.html#11782" class="Bound">c</a><a id="11803" class="Symbol">}))</a>

<a id="JoinFun≃ConstR"></a><a id="11808" href="Prelude.html#11808" class="Function">JoinFun≃ConstR</a> <a id="11823" class="Symbol">:</a> <a id="11825" class="Symbol">(</a><a id="11826" href="Prelude.html#780" class="Function">join</a> <a id="11831" href="Prelude.html#945" class="Generalizable">A</a> <a id="11833" href="Prelude.html#962" class="Generalizable">B</a> <a id="11835" class="Symbol">→</a> <a id="11837" href="Prelude.html#980" class="Generalizable">C</a><a id="11838" class="Symbol">)</a> <a id="11840" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="11846" href="Prelude.html#11846" class="Bound">g</a> <a id="11848" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="11850" class="Symbol">(</a><a id="11851" href="Prelude.html#962" class="Generalizable">B</a> <a id="11853" class="Symbol">→</a> <a id="11855" href="Prelude.html#980" class="Generalizable">C</a><a id="11856" class="Symbol">)</a> <a id="11858" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="11860" class="Symbol">(</a><a id="11861" href="Prelude.html#945" class="Generalizable">A</a> <a id="11863" class="Symbol">→</a> <a id="11865" href="Prelude.html#2020" class="Function">Const</a> <a id="11871" href="Prelude.html#11846" class="Bound">g</a><a id="11872" class="Symbol">))</a>
<a id="11875" href="Prelude.html#11808" class="Function">JoinFun≃ConstR</a> <a id="11890" class="Symbol">{</a><a id="11891" class="Argument">A</a> <a id="11893" class="Symbol">=</a> <a id="11895" href="Prelude.html#11895" class="Bound">A</a><a id="11896" class="Symbol">}</a> <a id="11898" class="Symbol">{</a><a id="11899" class="Argument">B</a> <a id="11901" class="Symbol">=</a> <a id="11903" href="Prelude.html#11903" class="Bound">B</a><a id="11904" class="Symbol">}</a> <a id="11906" class="Symbol">{</a><a id="11907" class="Argument">C</a> <a id="11909" class="Symbol">=</a> <a id="11911" href="Prelude.html#11911" class="Bound">C</a><a id="11912" class="Symbol">}</a> <a id="11914" class="Symbol">=</a>
  <a id="11918" href="Cubical.Foundations.Equiv.html#3718" class="Function">compEquiv</a> <a id="11928" class="Symbol">(</a><a id="11929" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="11940" class="Symbol">(</a><a id="11941" href="Cubical.Foundations.Isomorphism.html#5833" class="Function">domIso</a> <a id="11948" href="Prelude.html#8640" class="Function">joinCommIso</a><a id="11959" class="Symbol">))</a> <a id="11962" href="Prelude.html#11397" class="Function">JoinFun≃ConstL</a>

<a id="11978" class="Comment">-- Pushout products are available in the cubical library, but have the</a>
<a id="12049" class="Comment">-- arguments flipped compared to the way they are presented in the</a>
<a id="12116" class="Comment">-- paper, so we redefine them here.</a>
<a id="PushProd"></a><a id="12152" href="Prelude.html#12152" class="Function">PushProd</a> <a id="12161" class="Symbol">:</a> <a id="12163" class="Symbol">(</a><a id="12164" href="Prelude.html#12164" class="Bound">f</a> <a id="12166" class="Symbol">:</a> <a id="12168" href="Prelude.html#945" class="Generalizable">A</a> <a id="12170" class="Symbol">→</a> <a id="12172" href="Prelude.html#962" class="Generalizable">B</a><a id="12173" class="Symbol">)</a> <a id="12175" class="Symbol">(</a><a id="12176" href="Prelude.html#12176" class="Bound">g</a> <a id="12178" class="Symbol">:</a> <a id="12180" href="Prelude.html#947" class="Generalizable">X</a> <a id="12182" class="Symbol">→</a> <a id="12184" href="Prelude.html#964" class="Generalizable">Y</a><a id="12185" class="Symbol">)</a> <a id="12187" class="Symbol">→</a> <a id="12189" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="12194" class="Symbol">_</a>
<a id="12196" href="Prelude.html#12152" class="Function">PushProd</a> <a id="12205" class="Symbol">{</a><a id="12206" class="Argument">A</a> <a id="12208" class="Symbol">=</a> <a id="12210" href="Prelude.html#12210" class="Bound">A</a><a id="12211" class="Symbol">}</a> <a id="12213" class="Symbol">{</a><a id="12214" class="Argument">B</a> <a id="12216" class="Symbol">=</a> <a id="12218" href="Prelude.html#12218" class="Bound">B</a><a id="12219" class="Symbol">}</a> <a id="12221" class="Symbol">{</a><a id="12222" class="Argument">X</a> <a id="12224" class="Symbol">=</a> <a id="12226" href="Prelude.html#12226" class="Bound">X</a><a id="12227" class="Symbol">}</a> <a id="12229" class="Symbol">{</a><a id="12230" class="Argument">Y</a> <a id="12232" class="Symbol">=</a> <a id="12234" href="Prelude.html#12234" class="Bound">Y</a><a id="12235" class="Symbol">}</a> <a id="12237" href="Prelude.html#12237" class="Bound">f</a> <a id="12239" href="Prelude.html#12239" class="Bound">g</a> <a id="12241" class="Symbol">=</a>
  <a id="12245" href="Cubical.HITs.Pushout.Base.html#458" class="Datatype">Pushout</a> <a id="12253" class="Symbol">{</a><a id="12254" class="Argument">A</a> <a id="12256" class="Symbol">=</a> <a id="12258" href="Prelude.html#12210" class="Bound">A</a> <a id="12260" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12262" href="Prelude.html#12226" class="Bound">X</a><a id="12263" class="Symbol">}</a> <a id="12265" class="Symbol">{</a><a id="12266" class="Argument">B</a> <a id="12268" class="Symbol">=</a> <a id="12270" href="Prelude.html#12218" class="Bound">B</a> <a id="12272" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12274" href="Prelude.html#12226" class="Bound">X</a><a id="12275" class="Symbol">}</a> <a id="12277" class="Symbol">{</a><a id="12278" class="Argument">C</a> <a id="12280" class="Symbol">=</a> <a id="12282" href="Prelude.html#12210" class="Bound">A</a> <a id="12284" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12286" href="Prelude.html#12234" class="Bound">Y</a><a id="12287" class="Symbol">}</a>
    <a id="12293" class="Symbol">(</a><a id="12294" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="12300" href="Prelude.html#12237" class="Bound">f</a> <a id="12302" class="Symbol">(</a><a id="12303" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="12309" href="Prelude.html#12226" class="Bound">X</a><a id="12310" class="Symbol">))</a> <a id="12313" class="Symbol">(</a><a id="12314" href="Cubical.Data.Sigma.Properties.html#1502" class="Function">map-×</a> <a id="12320" class="Symbol">(</a><a id="12321" href="Cubical.Foundations.Function.html#452" class="Function">idfun</a> <a id="12327" href="Prelude.html#12210" class="Bound">A</a><a id="12328" class="Symbol">)</a> <a id="12330" href="Prelude.html#12239" class="Bound">g</a><a id="12331" class="Symbol">)</a>

<a id="_×̂_"></a><a id="12334" href="Prelude.html#12334" class="Function Operator">_×̂_</a> <a id="12339" class="Symbol">:</a> <a id="12341" class="Symbol">(</a><a id="12342" href="Prelude.html#12342" class="Bound">f</a> <a id="12344" class="Symbol">:</a> <a id="12346" href="Prelude.html#945" class="Generalizable">A</a> <a id="12348" class="Symbol">→</a> <a id="12350" href="Prelude.html#962" class="Generalizable">B</a><a id="12351" class="Symbol">)</a> <a id="12353" class="Symbol">(</a><a id="12354" href="Prelude.html#12354" class="Bound">g</a> <a id="12356" class="Symbol">:</a> <a id="12358" href="Prelude.html#947" class="Generalizable">X</a> <a id="12360" class="Symbol">→</a> <a id="12362" href="Prelude.html#964" class="Generalizable">Y</a><a id="12363" class="Symbol">)</a> <a id="12365" class="Symbol">→</a> <a id="12367" href="Prelude.html#12152" class="Function">PushProd</a> <a id="12376" href="Prelude.html#12342" class="Bound">f</a> <a id="12378" href="Prelude.html#12354" class="Bound">g</a> <a id="12380" class="Symbol">→</a> <a id="12382" href="Prelude.html#962" class="Generalizable">B</a> <a id="12384" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="12386" href="Prelude.html#964" class="Generalizable">Y</a>
<a id="12388" class="Symbol">(</a><a id="12389" href="Prelude.html#12389" class="Bound">f</a> <a id="12391" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="12394" href="Prelude.html#12394" class="Bound">g</a><a id="12395" class="Symbol">)</a> <a id="12397" class="Symbol">(</a><a id="12398" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="12402" class="Symbol">(</a><a id="12403" href="Prelude.html#12403" class="Bound">b</a> <a id="12405" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12407" href="Prelude.html#12407" class="Bound">x</a><a id="12408" class="Symbol">))</a> <a id="12411" class="Symbol">=</a> <a id="12413" href="Prelude.html#12403" class="Bound">b</a> <a id="12415" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12417" href="Prelude.html#12394" class="Bound">g</a> <a id="12419" href="Prelude.html#12407" class="Bound">x</a>
<a id="12421" class="Symbol">(</a><a id="12422" href="Prelude.html#12422" class="Bound">f</a> <a id="12424" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="12427" href="Prelude.html#12427" class="Bound">g</a><a id="12428" class="Symbol">)</a> <a id="12430" class="Symbol">(</a><a id="12431" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="12435" class="Symbol">(</a><a id="12436" href="Prelude.html#12436" class="Bound">a</a> <a id="12438" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12440" href="Prelude.html#12440" class="Bound">y</a><a id="12441" class="Symbol">))</a> <a id="12444" class="Symbol">=</a> <a id="12446" href="Prelude.html#12422" class="Bound">f</a> <a id="12448" href="Prelude.html#12436" class="Bound">a</a> <a id="12450" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12452" href="Prelude.html#12440" class="Bound">y</a>
<a id="12454" class="Symbol">(</a><a id="12455" href="Prelude.html#12455" class="Bound">f</a> <a id="12457" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="12460" href="Prelude.html#12460" class="Bound">g</a><a id="12461" class="Symbol">)</a> <a id="12463" class="Symbol">(</a><a id="12464" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="12469" class="Symbol">(</a><a id="12470" href="Prelude.html#12470" class="Bound">a</a> <a id="12472" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12474" href="Prelude.html#12474" class="Bound">x</a><a id="12475" class="Symbol">)</a> <a id="12477" href="Prelude.html#12477" class="Bound">i</a><a id="12478" class="Symbol">)</a> <a id="12480" class="Symbol">=</a> <a id="12482" href="Prelude.html#12455" class="Bound">f</a> <a id="12484" href="Prelude.html#12470" class="Bound">a</a> <a id="12486" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12488" href="Prelude.html#12460" class="Bound">g</a> <a id="12490" href="Prelude.html#12474" class="Bound">x</a>
</pre></body></html>

==> anc/html/PushoutProdFib.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>PushoutProdFib</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--lossy-unification</a> <a id="57" class="Symbol">#-}</a>
<a id="61" class="Comment">{-
This file contains a proof that fibres of pushout products commute
with joins (Rijke 2017, Theorem 2.2). Note that this proof is direct,
not relying on the flattening lemma (and in particular does not use
univalence).
-}</a>
<a id="285" class="Keyword">module</a> <a id="292" href="PushoutProdFib.html" class="Module">PushoutProdFib</a> <a id="307" class="Keyword">where</a>

<a id="314" class="Comment">-- Local imports</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Prelude.html" class="Module">Prelude</a>

<a id="352" class="Comment">-- Library imports</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Cubical.Foundations.Path.html" class="Module">Cubical.Foundations.Path</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>

<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>

<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>
<a id="637" class="Comment">-- open import Cubical.HITs.Pushout.PushoutProduct renaming (_×̂_ to _×^_)</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="Cubical.HITs.Join.html" class="Module">Cubical.HITs.Join</a> <a id="742" class="Keyword">hiding</a> <a id="749" class="Symbol">(</a><a id="750" href="Cubical.HITs.Join.Base.html#360" class="Datatype">join</a><a id="754" class="Symbol">)</a> <a id="756" class="Keyword">renaming</a> <a id="765" class="Symbol">(</a><a id="766" href="Cubical.HITs.Join.Properties.html#2018" class="Function">joinPushout</a> <a id="778" class="Symbol">to</a> <a id="781" class="Function">join</a><a id="785" class="Symbol">)</a>

<a id="788" class="Keyword">open</a> <a id="793" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="798" class="Keyword">private</a>
  <a id="808" class="Keyword">variable</a>
    <a id="821" href="PushoutProdFib.html#821" class="Generalizable">ℓ</a> <a id="823" href="PushoutProdFib.html#823" class="Generalizable">ℓ&#39;</a> <a id="826" href="PushoutProdFib.html#826" class="Generalizable">ℓ&#39;&#39;</a> <a id="830" href="PushoutProdFib.html#830" class="Generalizable">ℓ&#39;&#39;&#39;</a> <a id="835" class="Symbol">:</a> <a id="837" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="847" href="PushoutProdFib.html#847" class="Generalizable">A</a> <a id="849" class="Symbol">:</a> <a id="851" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="856" href="PushoutProdFib.html#821" class="Generalizable">ℓ</a>
    <a id="862" href="PushoutProdFib.html#862" class="Generalizable">B</a> <a id="864" class="Symbol">:</a> <a id="866" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="871" href="PushoutProdFib.html#823" class="Generalizable">ℓ&#39;</a>
    <a id="878" href="PushoutProdFib.html#878" class="Generalizable">X</a> <a id="880" class="Symbol">:</a> <a id="882" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="887" href="PushoutProdFib.html#826" class="Generalizable">ℓ&#39;&#39;</a>
    <a id="895" href="PushoutProdFib.html#895" class="Generalizable">Y</a> <a id="897" class="Symbol">:</a> <a id="899" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="904" href="PushoutProdFib.html#830" class="Generalizable">ℓ&#39;&#39;&#39;</a>

<a id="910" class="Comment">------------</a>
<a id="923" class="Comment">---------- Preservation under equivalence ----------</a>
<a id="976" class="Comment">-- fibre commutes with join</a>
<a id="1004" class="Keyword">module</a> <a id="1011" href="PushoutProdFib.html#1011" class="Module">_</a> <a id="1013" class="Symbol">{</a><a id="1014" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="PushoutProdFib.html#847" class="Generalizable">A</a> <a id="1020" class="Symbol">→</a> <a id="1022" href="PushoutProdFib.html#862" class="Generalizable">B</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">{</a><a id="1026" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="PushoutProdFib.html#878" class="Generalizable">X</a> <a id="1032" class="Symbol">→</a> <a id="1034" href="PushoutProdFib.html#895" class="Generalizable">Y</a><a id="1035" class="Symbol">}</a> <a id="1037" class="Keyword">where</a>
  <a id="1045" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="1061" class="Symbol">:</a> <a id="1063" class="Symbol">(</a><a id="1064" href="PushoutProdFib.html#1064" class="Bound">b</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="PushoutProdFib.html#1022" class="Bound">B</a><a id="1069" class="Symbol">)</a> <a id="1071" class="Symbol">(</a><a id="1072" href="PushoutProdFib.html#1072" class="Bound">y</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="1077" class="Symbol">)</a>
    <a id="1083" class="Symbol">→</a> <a id="1085" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1091" class="Symbol">(</a><a id="1092" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="1094" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="1097" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">(</a><a id="1101" href="PushoutProdFib.html#1064" class="Bound">b</a> <a id="1103" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1105" href="PushoutProdFib.html#1072" class="Bound">y</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="PushoutProdFib.html#781" class="Function">join</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1122" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="1124" href="PushoutProdFib.html#1064" class="Bound">b</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1134" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="1136" href="PushoutProdFib.html#1072" class="Bound">y</a><a id="1137" class="Symbol">)</a>
  <a id="1141" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="1157" href="PushoutProdFib.html#1157" class="Bound">b</a> <a id="1159" href="PushoutProdFib.html#1159" class="Bound">y</a> <a id="1161" class="Symbol">=</a> <a id="1163" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a>
    <a id="1175" class="Symbol">(</a><a id="1176" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="1185" href="PushoutProdFib.html#1185" class="Bound">(</a><a id="1186" href="PushoutProdFib.html#1186" class="Bound">b&#39;</a> <a id="1189" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1191" href="PushoutProdFib.html#1191" class="Bound">x</a><a id="1192" href="PushoutProdFib.html#1185" class="Bound">)</a> <a id="1194" href="Prelude.html#1563" class="Function">↦</a> <a id="1196" class="Symbol">(λ</a> <a id="1199" href="PushoutProdFib.html#1199" class="Bound">p</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1207" class="Symbol">(</a><a id="1208" href="PushoutProdFib.html#1191" class="Bound">x</a> <a id="1210" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1212" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1217" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1221" href="PushoutProdFib.html#1199" class="Bound">p</a><a id="1222" class="Symbol">))</a>
         <a id="1234" href="Prelude.html#1563" class="Function">∣inr</a> <a id="1239" href="PushoutProdFib.html#1239" class="Bound">(</a><a id="1240" href="PushoutProdFib.html#1240" class="Bound">a</a> <a id="1242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1244" href="PushoutProdFib.html#1244" class="Bound">y&#39;</a><a id="1246" href="PushoutProdFib.html#1239" class="Bound">)</a> <a id="1248" href="Prelude.html#1563" class="Function">↦</a> <a id="1250" class="Symbol">(λ</a> <a id="1253" href="PushoutProdFib.html#1253" class="Bound">p</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1261" class="Symbol">(</a><a id="1262" href="PushoutProdFib.html#1240" class="Bound">a</a> <a id="1264" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1266" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1271" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1275" href="PushoutProdFib.html#1253" class="Bound">p</a><a id="1276" class="Symbol">))</a>
         <a id="1288" href="Prelude.html#1563" class="Function">∣push</a> <a id="1294" href="PushoutProdFib.html#1294" class="Bound">(</a><a id="1295" href="PushoutProdFib.html#1295" class="Bound">a</a> <a id="1297" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1299" href="PushoutProdFib.html#1299" class="Bound">x</a><a id="1300" href="PushoutProdFib.html#1294" class="Bound">)</a>
           <a id="1313" href="Prelude.html#1563" class="Function">↦</a> <a id="1315" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="1322" class="Symbol">λ</a> <a id="1324" href="PushoutProdFib.html#1324" class="Bound">p</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1338" class="Symbol">((</a><a id="1340" href="PushoutProdFib.html#1295" class="Bound">a</a> <a id="1342" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1344" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1349" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1353" href="PushoutProdFib.html#1324" class="Bound">p</a><a id="1354" class="Symbol">)</a> <a id="1356" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1358" href="PushoutProdFib.html#1299" class="Bound">x</a> <a id="1360" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1362" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1367" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1371" href="PushoutProdFib.html#1324" class="Bound">p</a><a id="1372" class="Symbol">)))</a>

  <a id="1379" href="PushoutProdFib.html#1379" class="Function">fib-join→fib-×̂-push</a> <a id="1400" class="Symbol">:</a> <a id="1402" class="Symbol">(</a><a id="1403" href="PushoutProdFib.html#1403" class="Bound">a</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="PushoutProdFib.html#1018" class="Bound">A</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">(</a><a id="1411" href="PushoutProdFib.html#1411" class="Bound">x</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="PushoutProdFib.html#1030" class="Bound">X</a><a id="1416" class="Symbol">)</a> <a id="1418" class="Symbol">(</a><a id="1419" href="PushoutProdFib.html#1419" class="Bound">by</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="PushoutProdFib.html#1022" class="Bound">B</a> <a id="1426" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="1428" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="1429" class="Symbol">)</a> <a id="1431" class="Symbol">(</a><a id="1432" href="PushoutProdFib.html#1432" class="Bound">p</a> <a id="1434" class="Symbol">:</a> <a id="1436" class="Symbol">(</a><a id="1437" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="1439" href="PushoutProdFib.html#1403" class="Bound">a</a> <a id="1441" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1443" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="1445" href="PushoutProdFib.html#1411" class="Bound">x</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1450" href="PushoutProdFib.html#1419" class="Bound">by</a><a id="1452" class="Symbol">)</a>
    <a id="1458" class="Symbol">→</a> <a id="1460" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1472" class="Symbol">(</a><a id="1473" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="1475" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="1478" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="1479" class="Symbol">)</a> <a id="1481" href="PushoutProdFib.html#1419" class="Bound">by</a><a id="1483" class="Symbol">)</a>
            <a id="1497" class="Symbol">(</a><a id="1498" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1502" class="Symbol">(</a><a id="1503" href="PushoutProdFib.html#1403" class="Bound">a</a> <a id="1505" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1507" href="PushoutProdFib.html#1419" class="Bound">by</a> <a id="1510" class="Symbol">.</a><a id="1511" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a><a id="1514" class="Symbol">)</a> <a id="1516" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1518" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1525" class="Symbol">((</a><a id="1527" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1532" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1536" href="PushoutProdFib.html#1432" class="Bound">p</a><a id="1537" class="Symbol">)</a> <a id="1539" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1541" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="1545" class="Symbol">))</a>
            <a id="1560" class="Symbol">(</a><a id="1561" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="1565" class="Symbol">(</a><a id="1566" href="PushoutProdFib.html#1419" class="Bound">by</a> <a id="1569" class="Symbol">.</a><a id="1570" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="1574" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1576" href="PushoutProdFib.html#1411" class="Bound">x</a><a id="1577" class="Symbol">)</a> <a id="1579" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1581" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1594" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1596" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="1601" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="1605" href="PushoutProdFib.html#1432" class="Bound">p</a><a id="1606" class="Symbol">))</a>
  <a id="1611" href="PushoutProdFib.html#1379" class="Function">fib-join→fib-×̂-push</a> <a id="1632" href="PushoutProdFib.html#1632" class="Bound">a</a> <a id="1634" href="PushoutProdFib.html#1634" class="Bound">x</a> <a id="1636" class="Symbol">=</a> <a id="1638" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="1641" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="1647" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,_</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1662" class="Symbol">(</a><a id="1663" href="PushoutProdFib.html#1632" class="Bound">a</a> <a id="1665" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1667" href="PushoutProdFib.html#1634" class="Bound">x</a><a id="1668" class="Symbol">)))</a> <a id="1672" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="1680" href="PushoutProdFib.html#1680" class="Function">fib-join→fib-×̂-pushβ</a> <a id="1702" class="Symbol">:</a> <a id="1704" class="Symbol">(</a><a id="1705" href="PushoutProdFib.html#1705" class="Bound">a</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="PushoutProdFib.html#1018" class="Bound">A</a><a id="1710" class="Symbol">)</a> <a id="1712" class="Symbol">(</a><a id="1713" href="PushoutProdFib.html#1713" class="Bound">x</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="PushoutProdFib.html#1030" class="Bound">X</a><a id="1718" class="Symbol">)</a>
    <a id="1724" class="Symbol">→</a> <a id="1726" href="PushoutProdFib.html#1379" class="Function">fib-join→fib-×̂-push</a> <a id="1747" href="PushoutProdFib.html#1705" class="Bound">a</a> <a id="1749" href="PushoutProdFib.html#1713" class="Bound">x</a> <a id="1751" class="Symbol">_</a> <a id="1753" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="1758" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1760" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="1766" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">_,_</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="1781" class="Symbol">(</a><a id="1782" href="PushoutProdFib.html#1705" class="Bound">a</a> <a id="1784" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1786" href="PushoutProdFib.html#1713" class="Bound">x</a><a id="1787" class="Symbol">)))</a> <a id="1791" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
  <a id="1798" href="PushoutProdFib.html#1680" class="Function">fib-join→fib-×̂-pushβ</a> <a id="1820" href="PushoutProdFib.html#1820" class="Bound">a</a> <a id="1822" href="PushoutProdFib.html#1822" class="Bound">x</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="Cubical.Foundations.Prelude.html#9895" class="Function">transportRefl</a> <a id="1840" class="Symbol">_</a>

  <a id="1845" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="1861" class="Symbol">:</a> <a id="1863" class="Symbol">(</a><a id="1864" href="PushoutProdFib.html#1864" class="Bound">b</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="PushoutProdFib.html#1022" class="Bound">B</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">(</a><a id="1872" href="PushoutProdFib.html#1872" class="Bound">y</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="1877" class="Symbol">)</a>
    <a id="1883" class="Symbol">→</a> <a id="1885" href="PushoutProdFib.html#781" class="Function">join</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1897" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="1899" href="PushoutProdFib.html#1864" class="Bound">b</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1909" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="1911" href="PushoutProdFib.html#1872" class="Bound">y</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="1922" class="Symbol">(</a><a id="1923" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="1925" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="1928" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="1929" class="Symbol">)</a> <a id="1931" class="Symbol">(</a><a id="1932" href="PushoutProdFib.html#1864" class="Bound">b</a> <a id="1934" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1936" href="PushoutProdFib.html#1872" class="Bound">y</a><a id="1937" class="Symbol">)</a>
  <a id="1941" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="1957" href="PushoutProdFib.html#1957" class="Bound">b</a> <a id="1959" href="PushoutProdFib.html#1959" class="Bound">y</a> <a id="1961" class="Symbol">=</a>
    <a id="1967" href="Prelude.html#1323" class="Function">rec∣inl</a> <a id="1975" href="PushoutProdFib.html#1975" class="Bound">(</a><a id="1976" href="PushoutProdFib.html#1976" class="Bound">a</a> <a id="1978" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1980" href="PushoutProdFib.html#1980" class="Bound">p</a><a id="1981" href="PushoutProdFib.html#1975" class="Bound">)</a> <a id="1983" href="Prelude.html#1323" class="Function">↦</a>  <a id="1986" class="Symbol">(</a><a id="1987" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="1991" class="Symbol">(</a><a id="1992" href="PushoutProdFib.html#1976" class="Bound">a</a> <a id="1994" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1996" href="PushoutProdFib.html#1959" class="Bound">y</a><a id="1997" class="Symbol">))</a> <a id="2000" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2002" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2009" class="Symbol">(</a><a id="2010" href="PushoutProdFib.html#1980" class="Bound">p</a> <a id="2012" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2014" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2018" class="Symbol">)</a>
        <a id="2028" href="Prelude.html#1323" class="Function">∣inr</a> <a id="2033" href="PushoutProdFib.html#2033" class="Bound">(</a><a id="2034" href="PushoutProdFib.html#2034" class="Bound">x</a> <a id="2036" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2038" href="PushoutProdFib.html#2038" class="Bound">p</a><a id="2039" href="PushoutProdFib.html#2033" class="Bound">)</a> <a id="2041" href="Prelude.html#1323" class="Function">↦</a> <a id="2043" href="Cubical.HITs.Pushout.Base.html#596" class="InductiveConstructor">inl</a> <a id="2047" class="Symbol">(</a><a id="2048" href="PushoutProdFib.html#1957" class="Bound">b</a> <a id="2050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2052" href="PushoutProdFib.html#2034" class="Bound">x</a><a id="2053" class="Symbol">)</a> <a id="2055" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2057" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2070" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2072" href="PushoutProdFib.html#2038" class="Bound">p</a><a id="2073" class="Symbol">)</a>
        <a id="2083" href="Prelude.html#1323" class="Function">∣push</a> <a id="2089" href="PushoutProdFib.html#2089" class="Bound">((</a><a id="2091" href="PushoutProdFib.html#2091" class="Bound">a</a> <a id="2093" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2095" href="PushoutProdFib.html#2095" class="Bound">p</a><a id="2096" href="PushoutProdFib.html#2089" class="Bound">)</a> <a id="2098" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2100" href="PushoutProdFib.html#2089" class="Bound">(</a><a id="2101" href="PushoutProdFib.html#2101" class="Bound">x</a> <a id="2103" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2105" href="PushoutProdFib.html#2105" class="Bound">q</a><a id="2106" href="PushoutProdFib.html#2089" class="Bound">))</a>
          <a id="2119" href="Prelude.html#1323" class="Function">↦</a> <a id="2121" href="PushoutProdFib.html#1379" class="Function">fib-join→fib-×̂-push</a> <a id="2142" href="PushoutProdFib.html#2091" class="Bound">a</a> <a id="2144" href="PushoutProdFib.html#2101" class="Bound">x</a> <a id="2146" class="Symbol">(</a><a id="2147" href="PushoutProdFib.html#1957" class="Bound">b</a> <a id="2149" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2151" href="PushoutProdFib.html#1959" class="Bound">y</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="2162" class="Symbol">(</a><a id="2163" href="PushoutProdFib.html#2095" class="Bound">p</a> <a id="2165" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2167" href="PushoutProdFib.html#2105" class="Bound">q</a><a id="2168" class="Symbol">))</a>

  <a id="2174" href="PushoutProdFib.html#2174" class="Function">fib-×̂→fib-join→fib-×̂</a> <a id="2197" class="Symbol">:</a> <a id="2199" class="Symbol">(</a><a id="2200" href="PushoutProdFib.html#2200" class="Bound">b</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="PushoutProdFib.html#1022" class="Bound">B</a><a id="2205" class="Symbol">)</a> <a id="2207" class="Symbol">(</a><a id="2208" href="PushoutProdFib.html#2208" class="Bound">y</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">(</a><a id="2216" href="PushoutProdFib.html#2216" class="Bound">x</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2226" class="Symbol">(</a><a id="2227" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="2229" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="2232" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="2233" class="Symbol">)</a> <a id="2235" class="Symbol">(</a><a id="2236" href="PushoutProdFib.html#2200" class="Bound">b</a> <a id="2238" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2240" href="PushoutProdFib.html#2208" class="Bound">y</a><a id="2241" class="Symbol">))</a>
    <a id="2248" class="Symbol">→</a> <a id="2250" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="2266" href="PushoutProdFib.html#2200" class="Bound">b</a> <a id="2268" href="PushoutProdFib.html#2208" class="Bound">y</a> <a id="2270" class="Symbol">(</a><a id="2271" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="2287" href="PushoutProdFib.html#2200" class="Bound">b</a> <a id="2289" href="PushoutProdFib.html#2208" class="Bound">y</a> <a id="2291" href="PushoutProdFib.html#2216" class="Bound">x</a><a id="2292" class="Symbol">)</a> <a id="2294" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2296" href="PushoutProdFib.html#2216" class="Bound">x</a>
  <a id="2300" href="PushoutProdFib.html#2174" class="Function">fib-×̂→fib-join→fib-×̂</a> <a id="2323" href="PushoutProdFib.html#2323" class="Bound">b</a> <a id="2325" href="PushoutProdFib.html#2325" class="Bound">y</a> <a id="2327" class="Symbol">=</a> <a id="2329" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="2337" class="Symbol">λ</a> <a id="2339" href="PushoutProdFib.html#2339" class="Bound">x</a> <a id="2341" class="Symbol">→</a>
    <a id="2347" href="Cubical.Foundations.Prelude.html#12669" class="Function">J</a> <a id="2349" class="Symbol">(λ</a> <a id="2352" href="PushoutProdFib.html#2352" class="Bound">by</a> <a id="2355" href="PushoutProdFib.html#2355" class="Bound">p</a> <a id="2357" class="Symbol">→</a> <a id="2359" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2380" href="PushoutProdFib.html#2352" class="Bound">by</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2389" href="PushoutProdFib.html#2352" class="Bound">by</a><a id="2391" class="Symbol">)</a>
                 <a id="2410" class="Symbol">(</a><a id="2411" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2432" href="PushoutProdFib.html#2352" class="Bound">by</a><a id="2434" class="Symbol">)</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2441" href="PushoutProdFib.html#2352" class="Bound">by</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">(</a><a id="2446" href="PushoutProdFib.html#2339" class="Bound">x</a> <a id="2448" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2450" href="PushoutProdFib.html#2355" class="Bound">p</a><a id="2451" class="Symbol">))</a> <a id="2454" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2456" class="Symbol">(</a><a id="2457" href="PushoutProdFib.html#2339" class="Bound">x</a> <a id="2459" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2461" href="PushoutProdFib.html#2355" class="Bound">p</a><a id="2462" class="Symbol">))</a>
    <a id="2469" class="Symbol">(</a><a id="2470" href="PushoutProdFib.html#2492" class="Function">main</a> <a id="2475" href="PushoutProdFib.html#2339" class="Bound">x</a><a id="2476" class="Symbol">)</a>
    <a id="2482" class="Keyword">where</a>
    <a id="2492" href="PushoutProdFib.html#2492" class="Function">main</a> <a id="2497" class="Symbol">:</a> <a id="2499" class="Symbol">(</a><a id="2500" href="PushoutProdFib.html#2500" class="Bound">x</a> <a id="2502" class="Symbol">:</a> <a id="2504" class="Symbol">_)</a>
      <a id="2513" class="Symbol">→</a> <a id="2515" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2536" class="Symbol">((</a><a id="2538" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="2540" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="2543" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="2544" class="Symbol">)</a> <a id="2546" href="PushoutProdFib.html#2500" class="Bound">x</a><a id="2547" class="Symbol">))</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2555" class="Symbol">((</a><a id="2557" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="2559" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="2562" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="2563" class="Symbol">)</a> <a id="2565" href="PushoutProdFib.html#2500" class="Bound">x</a><a id="2566" class="Symbol">))</a>
         <a id="2578" class="Symbol">(</a><a id="2579" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2600" class="Symbol">((</a><a id="2602" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="2604" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="2607" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="2608" class="Symbol">)</a> <a id="2610" href="PushoutProdFib.html#2500" class="Bound">x</a><a id="2611" class="Symbol">))</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2619" class="Symbol">((</a><a id="2621" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="2623" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="2626" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="2627" class="Symbol">)</a> <a id="2629" href="PushoutProdFib.html#2500" class="Bound">x</a><a id="2630" class="Symbol">))</a> <a id="2633" class="Symbol">(</a><a id="2634" href="PushoutProdFib.html#2500" class="Bound">x</a> <a id="2636" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2638" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2642" class="Symbol">))</a>
        <a id="2653" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2655" class="Symbol">(</a><a id="2656" href="PushoutProdFib.html#2500" class="Bound">x</a> <a id="2658" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2660" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="2664" class="Symbol">)</a>
    <a id="2670" href="PushoutProdFib.html#2492" class="Function">main</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="2686" href="PushoutProdFib.html#2686" class="Bound">(</a><a id="2687" href="PushoutProdFib.html#2687" class="Bound">a</a> <a id="2689" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2691" href="PushoutProdFib.html#2691" class="Bound">y&#39;</a><a id="2693" href="PushoutProdFib.html#2686" class="Bound">)</a> <a id="2695" href="Prelude.html#1563" class="Function">↦</a> <a id="2697" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
               <a id="2717" href="Prelude.html#1563" class="Function">∣inr</a> <a id="2722" href="PushoutProdFib.html#2722" class="Bound">(</a><a id="2723" href="PushoutProdFib.html#2723" class="Bound">b&#39;</a> <a id="2726" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2728" href="PushoutProdFib.html#2728" class="Bound">x</a><a id="2729" href="PushoutProdFib.html#2722" class="Bound">)</a> <a id="2731" href="Prelude.html#1563" class="Function">↦</a> <a id="2733" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
               <a id="2753" href="Prelude.html#1563" class="Function">∣push</a> <a id="2759" href="PushoutProdFib.html#2759" class="Bound">(</a><a id="2760" href="PushoutProdFib.html#2760" class="Bound">a</a> <a id="2762" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="2764" href="PushoutProdFib.html#2764" class="Bound">x</a><a id="2765" href="PushoutProdFib.html#2759" class="Bound">)</a> <a id="2767" href="Prelude.html#1563" class="Function">↦</a> <a id="2769" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="2786" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2790" class="Symbol">(</a><a id="2791" href="PushoutProdFib.html#1680" class="Function">fib-join→fib-×̂-pushβ</a> <a id="2813" href="PushoutProdFib.html#2760" class="Bound">a</a> <a id="2815" href="PushoutProdFib.html#2764" class="Bound">x</a><a id="2816" class="Symbol">))</a>

  <a id="2822" href="PushoutProdFib.html#2822" class="Function">fib-join→fib-×̂→fib-join</a> <a id="2847" class="Symbol">:</a> <a id="2849" class="Symbol">(</a><a id="2850" href="PushoutProdFib.html#2850" class="Bound">b</a> <a id="2852" class="Symbol">:</a> <a id="2854" href="PushoutProdFib.html#1022" class="Bound">B</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">(</a><a id="2858" href="PushoutProdFib.html#2858" class="Bound">y</a> <a id="2860" class="Symbol">:</a> <a id="2862" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="2863" class="Symbol">)</a> <a id="2865" class="Symbol">(</a><a id="2866" href="PushoutProdFib.html#2866" class="Bound">x</a> <a id="2868" class="Symbol">:</a> <a id="2870" href="PushoutProdFib.html#781" class="Function">join</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2882" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="2884" href="PushoutProdFib.html#2850" class="Bound">b</a><a id="2885" class="Symbol">)</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="2894" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="2896" href="PushoutProdFib.html#2858" class="Bound">y</a><a id="2897" class="Symbol">))</a>
    <a id="2904" class="Symbol">→</a> <a id="2906" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="2922" href="PushoutProdFib.html#2850" class="Bound">b</a> <a id="2924" href="PushoutProdFib.html#2858" class="Bound">y</a> <a id="2926" class="Symbol">(</a><a id="2927" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="2943" href="PushoutProdFib.html#2850" class="Bound">b</a> <a id="2945" href="PushoutProdFib.html#2858" class="Bound">y</a> <a id="2947" href="PushoutProdFib.html#2866" class="Bound">x</a><a id="2948" class="Symbol">)</a> <a id="2950" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2952" href="PushoutProdFib.html#2866" class="Bound">x</a>
  <a id="2956" href="PushoutProdFib.html#2822" class="Function">fib-join→fib-×̂→fib-join</a> <a id="2981" href="PushoutProdFib.html#2981" class="Bound">b</a> <a id="2983" href="PushoutProdFib.html#2983" class="Bound">y</a> <a id="2985" class="Symbol">=</a>
    <a id="2991" href="Prelude.html#1563" class="Function">elim∣inl</a> <a id="3000" href="PushoutProdFib.html#3000" class="Bound">(</a><a id="3001" href="PushoutProdFib.html#3001" class="Bound">a</a> <a id="3003" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3005" href="PushoutProdFib.html#3005" class="Bound">p</a><a id="3006" href="PushoutProdFib.html#3000" class="Bound">)</a> <a id="3008" href="Prelude.html#1563" class="Function">↦</a> <a id="3010" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="3023" href="Prelude.html#1563" class="Function">∣inr</a> <a id="3028" href="PushoutProdFib.html#3028" class="Bound">(</a><a id="3029" href="PushoutProdFib.html#3029" class="Bound">x</a> <a id="3031" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3033" href="PushoutProdFib.html#3033" class="Bound">q</a><a id="3034" href="PushoutProdFib.html#3028" class="Bound">)</a> <a id="3036" href="Prelude.html#1563" class="Function">↦</a> <a id="3038" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
        <a id="3051" href="Prelude.html#1563" class="Function">∣push</a> <a id="3057" href="PushoutProdFib.html#3057" class="Bound">((</a><a id="3059" href="PushoutProdFib.html#3059" class="Bound">a</a> <a id="3061" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3063" href="PushoutProdFib.html#3063" class="Bound">p</a><a id="3064" href="PushoutProdFib.html#3057" class="Bound">)</a> <a id="3066" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3068" href="PushoutProdFib.html#3057" class="Bound">(</a><a id="3069" href="PushoutProdFib.html#3069" class="Bound">x</a> <a id="3071" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3073" href="PushoutProdFib.html#3073" class="Bound">q</a><a id="3074" href="PushoutProdFib.html#3057" class="Bound">))</a>
          <a id="3087" href="Prelude.html#1563" class="Function">↦</a> <a id="3089" href="Cubical.Foundations.Path.html#6330" class="Function">flipSquare</a> <a id="3100" class="Symbol">(</a><a id="3101" href="PushoutProdFib.html#3149" class="Function">lem</a> <a id="3105" href="PushoutProdFib.html#3059" class="Bound">a</a> <a id="3107" href="PushoutProdFib.html#3069" class="Bound">x</a> <a id="3109" class="Symbol">(</a><a id="3110" href="PushoutProdFib.html#2981" class="Bound">b</a> <a id="3112" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3114" href="PushoutProdFib.html#2983" class="Bound">y</a><a id="3115" class="Symbol">)</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="3125" class="Symbol">(</a><a id="3126" href="PushoutProdFib.html#3063" class="Bound">p</a> <a id="3128" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3130" href="PushoutProdFib.html#3073" class="Bound">q</a><a id="3131" class="Symbol">)))</a>
    <a id="3139" class="Keyword">where</a>
    <a id="3149" href="PushoutProdFib.html#3149" class="Function">lem</a> <a id="3153" class="Symbol">:</a> <a id="3155" class="Symbol">(</a><a id="3156" href="PushoutProdFib.html#3156" class="Bound">a</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="PushoutProdFib.html#1018" class="Bound">A</a><a id="3161" class="Symbol">)</a> <a id="3163" class="Symbol">(</a><a id="3164" href="PushoutProdFib.html#3164" class="Bound">x</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="PushoutProdFib.html#1030" class="Bound">X</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">(</a><a id="3172" href="PushoutProdFib.html#3172" class="Bound">by</a> <a id="3175" class="Symbol">:</a> <a id="3177" href="PushoutProdFib.html#1022" class="Bound">B</a> <a id="3179" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3181" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="3182" class="Symbol">)</a> <a id="3184" class="Symbol">(</a><a id="3185" href="PushoutProdFib.html#3185" class="Bound">p</a> <a id="3187" class="Symbol">:</a> <a id="3189" class="Symbol">(</a><a id="3190" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="3192" href="PushoutProdFib.html#3156" class="Bound">a</a> <a id="3194" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3196" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="3198" href="PushoutProdFib.html#3164" class="Bound">x</a><a id="3199" class="Symbol">)</a> <a id="3201" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3203" href="PushoutProdFib.html#3172" class="Bound">by</a><a id="3205" class="Symbol">)</a>
      <a id="3213" class="Symbol">→</a> <a id="3215" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3220" class="Symbol">(</a><a id="3221" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3242" href="PushoutProdFib.html#3172" class="Bound">by</a><a id="3244" class="Symbol">)</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3251" href="PushoutProdFib.html#3172" class="Bound">by</a><a id="3253" class="Symbol">))</a>
               <a id="3271" class="Symbol">(</a><a id="3272" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3277" class="Symbol">(</a><a id="3278" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3299" href="PushoutProdFib.html#3172" class="Bound">by</a><a id="3301" class="Symbol">)</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3308" href="PushoutProdFib.html#3172" class="Bound">by</a><a id="3310" class="Symbol">))</a>
                <a id="3329" class="Symbol">(</a><a id="3330" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3335" class="Symbol">((</a><a id="3337" href="PushoutProdFib.html#3156" class="Bound">a</a> <a id="3339" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3341" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3346" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3350" href="PushoutProdFib.html#3185" class="Bound">p</a><a id="3351" class="Symbol">)</a> <a id="3353" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3355" href="PushoutProdFib.html#3164" class="Bound">x</a> <a id="3357" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3359" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3364" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3368" href="PushoutProdFib.html#3185" class="Bound">p</a><a id="3369" class="Symbol">)))</a>
       <a id="3380" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3382" href="Cubical.HITs.Pushout.Base.html#644" class="InductiveConstructor">push</a> <a id="3387" class="Symbol">((</a><a id="3389" href="PushoutProdFib.html#3156" class="Bound">a</a> <a id="3391" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3393" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3398" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3402" href="PushoutProdFib.html#3185" class="Bound">p</a><a id="3403" class="Symbol">)</a> <a id="3405" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3407" class="Symbol">(</a><a id="3408" href="PushoutProdFib.html#3164" class="Bound">x</a> <a id="3410" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3412" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3417" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3421" href="PushoutProdFib.html#3185" class="Bound">p</a><a id="3422" class="Symbol">))</a>
    <a id="3429" href="PushoutProdFib.html#3149" class="Function">lem</a> <a id="3433" href="PushoutProdFib.html#3433" class="Bound">a</a> <a id="3435" href="PushoutProdFib.html#3435" class="Bound">x</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Cubical.Foundations.Prelude.html#14033" class="Function Operator">J&gt;</a> <a id="3442" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3447" class="Symbol">(</a><a id="3448" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="3453" class="Symbol">(</a><a id="3454" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="3470" class="Symbol">(</a><a id="3471" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="3473" href="PushoutProdFib.html#3433" class="Bound">a</a><a id="3474" class="Symbol">)</a> <a id="3476" class="Symbol">(</a><a id="3477" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="3479" href="PushoutProdFib.html#3435" class="Bound">x</a><a id="3480" class="Symbol">)))</a>
                      <a id="3506" class="Symbol">(</a><a id="3507" href="PushoutProdFib.html#1680" class="Function">fib-join→fib-×̂-pushβ</a> <a id="3529" href="PushoutProdFib.html#3433" class="Bound">a</a> <a id="3531" href="PushoutProdFib.html#3435" class="Bound">x</a><a id="3532" class="Symbol">)</a>

  <a id="3537" class="Comment">-- The main result</a>
  <a id="3558" href="PushoutProdFib.html#3558" class="Function">Iso-Fib×-JoinFib</a> <a id="3575" class="Symbol">:</a> <a id="3577" class="Symbol">(</a><a id="3578" href="PushoutProdFib.html#3578" class="Bound">b</a> <a id="3580" class="Symbol">:</a> <a id="3582" href="PushoutProdFib.html#1022" class="Bound">B</a><a id="3583" class="Symbol">)</a> <a id="3585" class="Symbol">(</a><a id="3586" href="PushoutProdFib.html#3586" class="Bound">y</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="3591" class="Symbol">)</a>
    <a id="3597" class="Symbol">→</a> <a id="3599" href="Cubical.Foundations.Isomorphism.html#744" class="Record">Iso</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3610" class="Symbol">(</a><a id="3611" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="3613" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="3616" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="3617" class="Symbol">)</a> <a id="3619" class="Symbol">(</a><a id="3620" href="PushoutProdFib.html#3578" class="Bound">b</a> <a id="3622" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3624" href="PushoutProdFib.html#3586" class="Bound">y</a><a id="3625" class="Symbol">))</a> <a id="3628" class="Symbol">(</a><a id="3629" href="PushoutProdFib.html#781" class="Function">join</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3641" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="3643" href="PushoutProdFib.html#3578" class="Bound">b</a><a id="3644" class="Symbol">)</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3653" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="3655" href="PushoutProdFib.html#3586" class="Bound">y</a><a id="3656" class="Symbol">))</a>
  <a id="3661" href="PushoutProdFib.html#3558" class="Function">Iso-Fib×-JoinFib</a> <a id="3678" href="PushoutProdFib.html#3678" class="Bound">b</a> <a id="3680" href="PushoutProdFib.html#3680" class="Bound">y</a> <a id="3682" class="Symbol">.</a><a id="3683" href="Cubical.Foundations.Isomorphism.html#856" class="Field">fun</a> <a id="3687" class="Symbol">=</a> <a id="3689" href="PushoutProdFib.html#1045" class="Function">fib-×̂→fib-join</a> <a id="3705" href="PushoutProdFib.html#3678" class="Bound">b</a> <a id="3707" href="PushoutProdFib.html#3680" class="Bound">y</a>
  <a id="3711" href="PushoutProdFib.html#3558" class="Function">Iso-Fib×-JoinFib</a> <a id="3728" href="PushoutProdFib.html#3728" class="Bound">b</a> <a id="3730" href="PushoutProdFib.html#3730" class="Bound">y</a> <a id="3732" class="Symbol">.</a><a id="3733" href="Cubical.Foundations.Isomorphism.html#872" class="Field">inv</a> <a id="3737" class="Symbol">=</a> <a id="3739" href="PushoutProdFib.html#1845" class="Function">fib-join→fib-×̂</a> <a id="3755" href="PushoutProdFib.html#3728" class="Bound">b</a> <a id="3757" href="PushoutProdFib.html#3730" class="Bound">y</a>
  <a id="3761" href="PushoutProdFib.html#3558" class="Function">Iso-Fib×-JoinFib</a> <a id="3778" href="PushoutProdFib.html#3778" class="Bound">b</a> <a id="3780" href="PushoutProdFib.html#3780" class="Bound">y</a> <a id="3782" class="Symbol">.</a><a id="3783" href="Cubical.Foundations.Isomorphism.html#888" class="Field">sec</a> <a id="3787" class="Symbol">=</a> <a id="3789" href="PushoutProdFib.html#2822" class="Function">fib-join→fib-×̂→fib-join</a> <a id="3814" href="PushoutProdFib.html#3778" class="Bound">b</a> <a id="3816" href="PushoutProdFib.html#3780" class="Bound">y</a>
  <a id="3820" href="PushoutProdFib.html#3558" class="Function">Iso-Fib×-JoinFib</a> <a id="3837" href="PushoutProdFib.html#3837" class="Bound">b</a> <a id="3839" href="PushoutProdFib.html#3839" class="Bound">y</a> <a id="3841" class="Symbol">.</a><a id="3842" href="Cubical.Foundations.Isomorphism.html#914" class="Field">ret</a> <a id="3846" class="Symbol">=</a> <a id="3848" href="PushoutProdFib.html#2174" class="Function">fib-×̂→fib-join→fib-×̂</a> <a id="3871" href="PushoutProdFib.html#3837" class="Bound">b</a> <a id="3873" href="PushoutProdFib.html#3839" class="Bound">y</a>

  <a id="3878" href="PushoutProdFib.html#3878" class="Function">Fib×^≃JoinFib</a> <a id="3892" class="Symbol">:</a> <a id="3894" class="Symbol">(</a><a id="3895" href="PushoutProdFib.html#3895" class="Bound">b</a> <a id="3897" class="Symbol">:</a> <a id="3899" href="PushoutProdFib.html#1022" class="Bound">B</a><a id="3900" class="Symbol">)</a> <a id="3902" class="Symbol">(</a><a id="3903" href="PushoutProdFib.html#3903" class="Bound">y</a> <a id="3905" class="Symbol">:</a> <a id="3907" href="PushoutProdFib.html#1034" class="Bound">Y</a><a id="3908" class="Symbol">)</a>
    <a id="3914" class="Symbol">→</a> <a id="3916" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3922" class="Symbol">(</a><a id="3923" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="3925" href="Prelude.html#12334" class="Function Operator">×̂</a> <a id="3928" href="PushoutProdFib.html#1026" class="Bound">g</a><a id="3929" class="Symbol">)</a> <a id="3931" class="Symbol">(</a><a id="3932" href="PushoutProdFib.html#3895" class="Bound">b</a> <a id="3934" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3936" href="PushoutProdFib.html#3903" class="Bound">y</a><a id="3937" class="Symbol">)</a> <a id="3939" href="Agda.Builtin.Cubical.Equiv.html#1136" class="Function Operator">≃</a> <a id="3941" href="PushoutProdFib.html#781" class="Function">join</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3953" href="PushoutProdFib.html#1014" class="Bound">f</a> <a id="3955" href="PushoutProdFib.html#3895" class="Bound">b</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Cubical.Foundations.Equiv.Base.html#230" class="Function">fiber</a> <a id="3965" href="PushoutProdFib.html#1026" class="Bound">g</a> <a id="3967" href="PushoutProdFib.html#3903" class="Bound">y</a><a id="3968" class="Symbol">)</a>
  <a id="3972" href="PushoutProdFib.html#3878" class="Function">Fib×^≃JoinFib</a> <a id="3986" href="PushoutProdFib.html#3986" class="Bound">b</a> <a id="3988" href="PushoutProdFib.html#3988" class="Bound">y</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Cubical.Foundations.Isomorphism.html#3061" class="Function">isoToEquiv</a> <a id="4003" class="Symbol">(</a><a id="4004" href="PushoutProdFib.html#3558" class="Function">Iso-Fib×-JoinFib</a> <a id="4021" href="PushoutProdFib.html#3986" class="Bound">b</a> <a id="4023" href="PushoutProdFib.html#3988" class="Bound">y</a><a id="4024" class="Symbol">)</a>
</pre></body></html>

==> anc/html/README.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>README</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Symbol">#-}</a>
<a id="41" class="Keyword">module</a> <a id="48" href="README.html" class="Module">README</a> <a id="55" class="Keyword">where</a>

<a id="62" class="Comment">-- This formalisation depends on the Cubical library, version of</a>
<a id="127" class="Comment">-- 20 October 2026, commit c37782b and type checks with Agda 2.8.0</a>
<a id="194" class="Comment">-- as well as 2.9.0-rc3.</a>

<a id="220" class="Comment">-- For the file that acts an interface between the paper and the</a>
<a id="285" class="Comment">-- formalisation, see:</a>
<a id="308" class="Keyword">import</a> <a id="315" href="Paper.html" class="Module">Paper</a>

<a id="322" class="Comment">-- The formalisation is structured as follows:</a>

<a id="370" class="Comment">-- Basic lemmas/construction not available from the Cubical library</a>
<a id="438" class="Comment">-- are included via the following file</a>
<a id="477" class="Keyword">import</a> <a id="484" href="Prelude.html" class="Module">Prelude</a>

<a id="493" class="Comment">-- An equivalence between fibres of pushout-products and joins of</a>
<a id="559" class="Comment">-- fibres (Rijke 2017, Theorem 2.2) is found here</a>
<a id="609" class="Keyword">import</a> <a id="616" href="PushoutProdFib.html" class="Module">PushoutProdFib</a>

<a id="632" class="Comment">-- There are three directories:</a>

<a id="665" class="Comment">-- * Categories</a>
<a id="681" class="Comment">--     This directory contains basic constructions from (wild) category</a>
<a id="753" class="Comment">--     theory. In particular, wild preorders are set up in:</a>
<a id="813" class="Keyword">import</a> <a id="820" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>

<a id="845" class="Comment">--     The categories 𝑴𝑨𝑷 and 𝑭𝑨𝑴 – two takes on the arrow category over</a>
<a id="918" class="Comment">--     the universe of types – are introduced.</a>
<a id="965" class="Keyword">import</a> <a id="972" href="Categories.Fam.html" class="Module">Categories.Fam</a>
<a id="987" class="Keyword">import</a> <a id="994" href="Categories.Map.html" class="Module">Categories.Map</a>

<a id="1010" class="Comment">--     These are proved equivalent in the following file.</a>
<a id="1068" class="Keyword">import</a> <a id="1075" href="Categories.FamMapEquiv.html" class="Module">Categories.FamMapEquiv</a>


<a id="1100" class="Comment">-- * LeibnizConstruction This directory contains the main result:</a>
<a id="1166" class="Comment">--     pushout-products are left adjoint to</a>
<a id="1210" class="Comment">--     pullback-exponentials. First, pushout-products and</a>
<a id="1268" class="Comment">--     pullback-exponentials are defined of the 𝑭𝑨𝑴 category.</a>
<a id="1330" class="Keyword">import</a> <a id="1337" href="LeibnizConstruction.Fam.html" class="Module">LeibnizConstruction.Fam</a>

<a id="1362" class="Comment">--     Their adjointness is then proved for this definition.</a>
<a id="1423" class="Keyword">import</a> <a id="1430" href="LeibnizConstruction.Adjunction.html" class="Module">LeibnizConstruction.Adjunction</a>

<a id="1462" class="Comment">--     Finally, the main result is proved: pushout-products and</a>
<a id="1526" class="Comment">--     pullback-exponentials are defined on 𝑴𝑨𝑷 and proved to satisfy</a>
<a id="1596" class="Comment">--     the adjunction. This is done by transporting the results over</a>
<a id="1665" class="Comment">--     from 𝑭𝑨𝑴.</a>
<a id="1682" class="Keyword">import</a> <a id="1689" href="LeibnizConstruction.Map.html" class="Module">LeibnizConstruction.Map</a>

<a id="1714" class="Comment">--     The directory also contains a file where the concept of</a>
<a id="1777" class="Comment">--     orthogonal maps is defined (in terms of pushout products). Some</a>
<a id="1848" class="Comment">--     closure properties are also proved ─ in particular, closure</a>
<a id="1915" class="Comment">--     under retracts.</a>
<a id="1938" class="Keyword">import</a> <a id="1945" href="LeibnizConstruction.Orthogonality.html" class="Module">LeibnizConstruction.Orthogonality</a>

<a id="1980" class="Comment">-- * STT This directory contains the application of the above results</a>
<a id="2050" class="Comment">--     in simplicial type theory. It contains one file containing, in</a>
<a id="2120" class="Comment">--     particular, the result that horn inclusions are inner anodyne.</a>
<a id="2190" class="Keyword">import</a> <a id="2197" href="STT.Interval.html" class="Module">STT.Interval</a>
</pre></body></html>

==> anc/html/STT.Interval.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>STT.Interval</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical</a> <a id="23" class="Pragma">--guardedness</a> <a id="37" class="Pragma">--lossy-unification</a> <a id="57" class="Symbol">#-}</a>

<a id="62" class="Comment">{-
This file contains a definition of orthogonality and proof of various
closure properties
-}</a>

<a id="158" class="Keyword">module</a> <a id="165" href="STT.Interval.html" class="Module">STT.Interval</a> <a id="178" class="Keyword">where</a>

<a id="185" class="Comment">-- Local imports</a>
<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Prelude.html" class="Module">Prelude</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Categories.WildPreorder.html" class="Module">Categories.WildPreorder</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Categories.Map.html" class="Module">Categories.Map</a>
<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="LeibnizConstruction.Map.html" class="Module">LeibnizConstruction.Map</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="LeibnizConstruction.Orthogonality.html" class="Module">LeibnizConstruction.Orthogonality</a>

<a id="368" class="Comment">-- Library imports</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Cubical.Foundations.Prelude.html" class="Module">Cubical.Foundations.Prelude</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Cubical.Foundations.Isomorphism.html" class="Module">Cubical.Foundations.Isomorphism</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Cubical.Foundations.Function.html" class="Module">Cubical.Foundations.Function</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Cubical.Foundations.Equiv.html" class="Module">Cubical.Foundations.Equiv</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Cubical.Foundations.HLevels.html" class="Module">Cubical.Foundations.HLevels</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Cubical.Foundations.Univalence.html" class="Module">Cubical.Foundations.Univalence</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Cubical.Relation.Nullary.html" class="Module">Cubical.Relation.Nullary</a>
<a id="670" class="Keyword">open</a> <a id="675" class="Keyword">import</a> <a id="682" href="Cubical.Data.Nat.Order.Inductive.html" class="Module">Cubical.Data.Nat.Order.Inductive</a>

<a id="716" class="Keyword">open</a> <a id="721" class="Keyword">import</a> <a id="728" href="Cubical.Data.Sigma.html" class="Module">Cubical.Data.Sigma</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Cubical.Data.Sum.html" class="Module">Cubical.Data.Sum</a>
<a id="776" class="Keyword">open</a> <a id="781" class="Keyword">import</a> <a id="788" href="Cubical.Data.Nat.html" class="Module">Cubical.Data.Nat</a> <a id="805" class="Keyword">hiding</a> <a id="812" class="Symbol">(</a><a id="813" href="Cubical.Data.Nat.Properties.html#9506" class="Function Operator">_!</a><a id="815" class="Symbol">)</a> <a id="817" class="Keyword">renaming</a> <a id="826" class="Symbol">(</a><a id="827" href="Cubical.Data.Nat.Base.html#1002" class="Function">elim</a> <a id="832" class="Symbol">to</a> <a id="835" class="Function">elimℕ</a><a id="840" class="Symbol">)</a>
<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="Cubical.Data.Fin.html" class="Module">Cubical.Data.Fin</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Cubical.Data.Unit.html" class="Module">Cubical.Data.Unit</a>
<a id="901" class="Keyword">open</a> <a id="906" class="Keyword">import</a> <a id="913" href="Cubical.Data.Empty.html" class="Module">Cubical.Data.Empty</a> <a id="932" class="Symbol">as</a> <a id="935" class="Module">Empty</a> <a id="941" class="Keyword">renaming</a> <a id="950" class="Symbol">(</a><a id="951" href="Cubical.Data.Empty.Base.html#122" class="Datatype">⊥</a> <a id="953" class="Symbol">to</a> <a id="956" class="Datatype">∅</a><a id="957" class="Symbol">)</a>
<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Cubical.HITs.PropositionalTruncation.html" class="Module">Cubical.HITs.PropositionalTruncation</a> <a id="1008" class="Symbol">as</a> <a id="1011" class="Module">PT</a>

<a id="1015" class="Keyword">open</a> <a id="1020" class="Keyword">import</a> <a id="1027" href="Cubical.HITs.Pushout.html" class="Module">Cubical.HITs.Pushout</a>


<a id="1050" class="Keyword">open</a> <a id="1055" href="Cubical.Foundations.Isomorphism.html#744" class="Module">Iso</a>

<a id="1060" class="Keyword">private</a>
  <a id="1070" class="Keyword">variable</a>
    <a id="1083" href="STT.Interval.html#1083" class="Generalizable">ℓ</a> <a id="1085" href="STT.Interval.html#1085" class="Generalizable">ℓ₁</a> <a id="1088" href="STT.Interval.html#1088" class="Generalizable">ℓ₂</a> <a id="1091" href="STT.Interval.html#1091" class="Generalizable">ℓ₃</a> <a id="1094" href="STT.Interval.html#1094" class="Generalizable">ℓ₄</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Agda.Primitive.html#800" class="Postulate">Level</a>
    <a id="1109" href="STT.Interval.html#1109" class="Generalizable">A</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1118" href="STT.Interval.html#1085" class="Generalizable">ℓ₁</a>
    <a id="1125" href="STT.Interval.html#1125" class="Generalizable">B</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1134" href="STT.Interval.html#1088" class="Generalizable">ℓ₂</a>
    <a id="1141" href="STT.Interval.html#1141" class="Generalizable">X</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1150" href="STT.Interval.html#1091" class="Generalizable">ℓ₃</a>
    <a id="1157" href="STT.Interval.html#1157" class="Generalizable">Y</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1166" href="STT.Interval.html#1094" class="Generalizable">ℓ₄</a>

<a id="PathFin"></a><a id="1170" href="STT.Interval.html#1170" class="Function">PathFin</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">{</a><a id="1181" href="STT.Interval.html#1181" class="Bound">n</a> <a id="1183" href="STT.Interval.html#1183" class="Bound">m</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="1188" class="Symbol">}</a> <a id="1190" class="Symbol">{</a><a id="1191" href="STT.Interval.html#1191" class="Bound">p</a> <a id="1193" href="STT.Interval.html#1193" class="Bound">q</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="STT.Interval.html#1181" class="Bound">n</a> <a id="1199" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="1202" href="STT.Interval.html#1183" class="Bound">m</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Cubical.Core.Primitives.html#1835" class="Function">Path</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="1217" href="STT.Interval.html#1183" class="Bound">m</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">(</a><a id="1221" href="STT.Interval.html#1181" class="Bound">n</a> <a id="1223" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1225" href="STT.Interval.html#1191" class="Bound">p</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">(</a><a id="1229" href="STT.Interval.html#1181" class="Bound">n</a> <a id="1231" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="1233" href="STT.Interval.html#1193" class="Bound">q</a><a id="1234" class="Symbol">)</a>
<a id="1236" href="STT.Interval.html#1170" class="Function">PathFin</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="1253" class="Symbol">(λ</a> <a id="1256" href="STT.Interval.html#1256" class="Bound">_</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a><a id="1268" class="Symbol">)</a> <a id="1270" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

<a id="1276" class="Keyword">open</a> <a id="1281" class="Keyword">import</a> <a id="1288" href="Cubical.Algebra.DistLattice.html" class="Module">Cubical.Algebra.DistLattice</a>
<a id="1316" class="Keyword">open</a> <a id="1321" class="Keyword">import</a> <a id="1328" href="Cubical.Algebra.Lattice.html" class="Module">Cubical.Algebra.Lattice</a>
<a id="1352" class="Keyword">open</a> <a id="1357" class="Keyword">import</a> <a id="1364" href="Cubical.Algebra.Semilattice.html" class="Module">Cubical.Algebra.Semilattice</a>
<a id="1392" class="Keyword">open</a> <a id="1397" class="Keyword">import</a> <a id="1404" href="Cubical.Algebra.CommMonoid.html" class="Module">Cubical.Algebra.CommMonoid</a>

<a id="1432" class="Keyword">record</a> <a id="IsBoundedDistLattice"></a><a id="1439" href="STT.Interval.html#1439" class="Record">IsBoundedDistLattice</a> <a id="1460" class="Symbol">{</a><a id="1461" href="STT.Interval.html#1461" class="Bound">L</a> <a id="1463" class="Symbol">:</a> <a id="1465" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1470" href="STT.Interval.html#1083" class="Generalizable">ℓ</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">(</a><a id="1474" href="STT.Interval.html#1474" class="Bound">0l</a> <a id="1477" href="STT.Interval.html#1477" class="Bound">1l</a> <a id="1480" class="Symbol">:</a> <a id="1482" href="STT.Interval.html#1461" class="Bound">L</a><a id="1483" class="Symbol">)</a>
  <a id="1487" class="Symbol">(</a><a id="1488" href="STT.Interval.html#1488" class="Bound Operator">_∨l_</a> <a id="1493" href="STT.Interval.html#1493" class="Bound Operator">_∧l_</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="STT.Interval.html#1461" class="Bound">L</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="STT.Interval.html#1461" class="Bound">L</a> <a id="1506" class="Symbol">→</a> <a id="1508" href="STT.Interval.html#1461" class="Bound">L</a><a id="1509" class="Symbol">)</a>  <a id="1512" class="Symbol">:</a> <a id="1514" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="1519" href="STT.Interval.html#1470" class="Bound">ℓ</a> <a id="1521" class="Keyword">where</a>
  <a id="1529" class="Keyword">constructor</a> <a id="isboundeddistlattice"></a><a id="1541" href="STT.Interval.html#1541" class="InductiveConstructor">isboundeddistlattice</a>
  <a id="1564" class="Keyword">field</a>
    <a id="IsBoundedDistLattice.isDistLattice"></a><a id="1574" href="STT.Interval.html#1574" class="Field">isDistLattice</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Cubical.Algebra.DistLattice.Base.html#809" class="Record">IsDistLattice</a> <a id="1604" href="STT.Interval.html#1474" class="Bound">0l</a> <a id="1607" href="STT.Interval.html#1477" class="Bound">1l</a> <a id="1610" href="STT.Interval.html#1488" class="Bound Operator">_∨l_</a> <a id="1615" href="STT.Interval.html#1493" class="Bound Operator">_∧l_</a>
    <a id="IsBoundedDistLattice.∧l-1l"></a><a id="1624" href="STT.Interval.html#1624" class="Field">∧l-1l</a> <a id="1630" class="Symbol">:</a> <a id="1632" class="Symbol">(</a><a id="1633" href="STT.Interval.html#1633" class="Bound">x</a> <a id="1635" class="Symbol">:</a> <a id="1637" href="STT.Interval.html#1461" class="Bound">L</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="STT.Interval.html#1633" class="Bound">x</a> <a id="1644" href="STT.Interval.html#1493" class="Bound Operator">∧l</a> <a id="1647" href="STT.Interval.html#1477" class="Bound">1l</a> <a id="1650" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1652" href="STT.Interval.html#1633" class="Bound">x</a>
    <a id="IsBoundedDistLattice.∨l-1l"></a><a id="1658" href="STT.Interval.html#1658" class="Field">∨l-1l</a> <a id="1664" class="Symbol">:</a> <a id="1666" class="Symbol">(</a><a id="1667" href="STT.Interval.html#1667" class="Bound">x</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="STT.Interval.html#1461" class="Bound">L</a><a id="1672" class="Symbol">)</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="STT.Interval.html#1667" class="Bound">x</a> <a id="1678" href="STT.Interval.html#1488" class="Bound Operator">∨l</a> <a id="1681" href="STT.Interval.html#1477" class="Bound">1l</a> <a id="1684" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1686" href="STT.Interval.html#1477" class="Bound">1l</a>
    <a id="IsBoundedDistLattice.∨l-0l"></a><a id="1693" href="STT.Interval.html#1693" class="Field">∨l-0l</a> <a id="1699" class="Symbol">:</a> <a id="1701" class="Symbol">(</a><a id="1702" href="STT.Interval.html#1702" class="Bound">x</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="STT.Interval.html#1461" class="Bound">L</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">→</a> <a id="1711" href="STT.Interval.html#1702" class="Bound">x</a> <a id="1713" href="STT.Interval.html#1488" class="Bound Operator">∨l</a> <a id="1716" href="STT.Interval.html#1474" class="Bound">0l</a> <a id="1719" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1721" href="STT.Interval.html#1702" class="Bound">x</a>
    <a id="IsBoundedDistLattice.∧l-0l"></a><a id="1727" href="STT.Interval.html#1727" class="Field">∧l-0l</a> <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">(</a><a id="1736" href="STT.Interval.html#1736" class="Bound">x</a> <a id="1738" class="Symbol">:</a> <a id="1740" href="STT.Interval.html#1461" class="Bound">L</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="STT.Interval.html#1736" class="Bound">x</a> <a id="1747" href="STT.Interval.html#1493" class="Bound Operator">∧l</a> <a id="1750" href="STT.Interval.html#1474" class="Bound">0l</a> <a id="1753" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1755" href="STT.Interval.html#1474" class="Bound">0l</a>

  <a id="1761" class="Keyword">open</a> <a id="1766" href="Cubical.Algebra.DistLattice.Base.html#809" class="Module">IsDistLattice</a> <a id="1780" href="STT.Interval.html#1574" class="Field">isDistLattice</a>

  <a id="IsBoundedDistLattice.1l-∧l"></a><a id="1797" href="STT.Interval.html#1797" class="Function">1l-∧l</a> <a id="1803" class="Symbol">:</a> <a id="1805" class="Symbol">(</a><a id="1806" href="STT.Interval.html#1806" class="Bound">x</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="STT.Interval.html#1461" class="Bound">L</a><a id="1811" class="Symbol">)</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="STT.Interval.html#1477" class="Bound">1l</a> <a id="1818" href="STT.Interval.html#1493" class="Bound Operator">∧l</a> <a id="1821" href="STT.Interval.html#1806" class="Bound">x</a> <a id="1823" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1825" href="STT.Interval.html#1806" class="Bound">x</a>
  <a id="1829" href="STT.Interval.html#1797" class="Function">1l-∧l</a> <a id="1835" href="STT.Interval.html#1835" class="Bound">x</a> <a id="1837" class="Symbol">=</a> <a id="1839" href="Cubical.Algebra.Lattice.Base.html#1564" class="Function">∧lComm</a> <a id="1846" class="Symbol">_</a> <a id="1848" class="Symbol">_</a> <a id="1850" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1852" href="STT.Interval.html#1624" class="Field">∧l-1l</a> <a id="1858" href="STT.Interval.html#1835" class="Bound">x</a>

  <a id="IsBoundedDistLattice.0l-∨l"></a><a id="1863" href="STT.Interval.html#1863" class="Function">0l-∨l</a> <a id="1869" class="Symbol">:</a> <a id="1871" class="Symbol">(</a><a id="1872" href="STT.Interval.html#1872" class="Bound">x</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="STT.Interval.html#1461" class="Bound">L</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">→</a> <a id="1881" href="STT.Interval.html#1474" class="Bound">0l</a> <a id="1884" href="STT.Interval.html#1488" class="Bound Operator">∨l</a> <a id="1887" href="STT.Interval.html#1872" class="Bound">x</a> <a id="1889" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1891" href="STT.Interval.html#1872" class="Bound">x</a>
  <a id="1895" href="STT.Interval.html#1863" class="Function">0l-∨l</a> <a id="1901" href="STT.Interval.html#1901" class="Bound">x</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Cubical.Algebra.Lattice.Base.html#1289" class="Function">∨lComm</a> <a id="1912" class="Symbol">_</a> <a id="1914" class="Symbol">_</a> <a id="1916" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1918" href="STT.Interval.html#1693" class="Field">∨l-0l</a> <a id="1924" href="STT.Interval.html#1901" class="Bound">x</a>

  <a id="IsBoundedDistLattice.1l-∨l"></a><a id="1929" href="STT.Interval.html#1929" class="Function">1l-∨l</a> <a id="1935" class="Symbol">:</a> <a id="1937" class="Symbol">(</a><a id="1938" href="STT.Interval.html#1938" class="Bound">x</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="STT.Interval.html#1461" class="Bound">L</a><a id="1943" class="Symbol">)</a> <a id="1945" class="Symbol">→</a> <a id="1947" href="STT.Interval.html#1477" class="Bound">1l</a> <a id="1950" href="STT.Interval.html#1488" class="Bound Operator">∨l</a> <a id="1953" href="STT.Interval.html#1938" class="Bound">x</a> <a id="1955" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="1957" href="STT.Interval.html#1477" class="Bound">1l</a>
  <a id="1962" href="STT.Interval.html#1929" class="Function">1l-∨l</a> <a id="1968" href="STT.Interval.html#1968" class="Bound">x</a> <a id="1970" class="Symbol">=</a> <a id="1972" href="Cubical.Algebra.Lattice.Base.html#1289" class="Function">∨lComm</a> <a id="1979" class="Symbol">_</a> <a id="1981" class="Symbol">_</a> <a id="1983" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="1985" href="STT.Interval.html#1658" class="Field">∨l-1l</a> <a id="1991" class="Symbol">_</a>

  <a id="IsBoundedDistLattice.0l-∧l"></a><a id="1996" href="STT.Interval.html#1996" class="Function">0l-∧l</a> <a id="2002" class="Symbol">:</a> <a id="2004" class="Symbol">(</a><a id="2005" href="STT.Interval.html#2005" class="Bound">x</a> <a id="2007" class="Symbol">:</a> <a id="2009" href="STT.Interval.html#1461" class="Bound">L</a><a id="2010" class="Symbol">)</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="STT.Interval.html#1474" class="Bound">0l</a> <a id="2017" href="STT.Interval.html#1493" class="Bound Operator">∧l</a> <a id="2020" href="STT.Interval.html#2005" class="Bound">x</a> <a id="2022" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2024" href="STT.Interval.html#1474" class="Bound">0l</a>
  <a id="2029" href="STT.Interval.html#1996" class="Function">0l-∧l</a> <a id="2035" href="STT.Interval.html#2035" class="Bound">x</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="Cubical.Algebra.Lattice.Base.html#1564" class="Function">∧lComm</a> <a id="2046" class="Symbol">_</a> <a id="2048" class="Symbol">_</a> <a id="2050" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2052" href="STT.Interval.html#1727" class="Field">∧l-0l</a> <a id="2058" class="Symbol">_</a>

  <a id="IsBoundedDistLattice.idem∧"></a><a id="2063" href="STT.Interval.html#2063" class="Function">idem∧</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">(</a><a id="2072" href="STT.Interval.html#2072" class="Bound">x</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="STT.Interval.html#1461" class="Bound">L</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="STT.Interval.html#2072" class="Bound">x</a> <a id="2083" href="STT.Interval.html#1493" class="Bound Operator">∧l</a> <a id="2086" href="STT.Interval.html#2072" class="Bound">x</a> <a id="2088" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2090" href="STT.Interval.html#2072" class="Bound">x</a>
  <a id="2094" href="STT.Interval.html#2063" class="Function">idem∧</a> <a id="2100" href="STT.Interval.html#2100" class="Bound">x</a> <a id="2102" class="Symbol">=</a> <a id="2104" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2110" href="STT.Interval.html#1493" class="Bound Operator">_∧l_</a> <a id="2115" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2125" class="Symbol">(</a><a id="2126" href="STT.Interval.html#1693" class="Field">∨l-0l</a> <a id="2132" href="STT.Interval.html#2100" class="Bound">x</a><a id="2133" class="Symbol">))</a> <a id="2136" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2138" href="Cubical.Algebra.Lattice.Base.html#1064" class="Function">absorb</a> <a id="2145" href="STT.Interval.html#2100" class="Bound">x</a> <a id="2147" href="STT.Interval.html#1474" class="Bound">0l</a> <a id="2150" class="Symbol">.</a><a id="2151" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a>

  <a id="IsBoundedDistLattice.idem∨"></a><a id="2158" href="STT.Interval.html#2158" class="Function">idem∨</a> <a id="2164" class="Symbol">:</a> <a id="2166" class="Symbol">(</a><a id="2167" href="STT.Interval.html#2167" class="Bound">x</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="STT.Interval.html#1461" class="Bound">L</a><a id="2172" class="Symbol">)</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="STT.Interval.html#2167" class="Bound">x</a> <a id="2178" href="STT.Interval.html#1488" class="Bound Operator">∨l</a> <a id="2181" href="STT.Interval.html#2167" class="Bound">x</a> <a id="2183" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="2185" href="STT.Interval.html#2167" class="Bound">x</a>
  <a id="2189" href="STT.Interval.html#2158" class="Function">idem∨</a> <a id="2195" href="STT.Interval.html#2195" class="Bound">x</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="2205" href="STT.Interval.html#1488" class="Bound Operator">_∨l_</a> <a id="2210" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="2220" class="Symbol">(</a><a id="2221" href="STT.Interval.html#1624" class="Field">∧l-1l</a> <a id="2227" href="STT.Interval.html#2195" class="Bound">x</a><a id="2228" class="Symbol">))</a> <a id="2231" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="2233" href="Cubical.Algebra.Lattice.Base.html#1064" class="Function">absorb</a> <a id="2240" href="STT.Interval.html#2195" class="Bound">x</a> <a id="2242" href="STT.Interval.html#1477" class="Bound">1l</a> <a id="2245" class="Symbol">.</a><a id="2246" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

<a id="2251" class="Keyword">record</a> <a id="BoundedDistLatticeStr"></a><a id="2258" href="STT.Interval.html#2258" class="Record">BoundedDistLatticeStr</a> <a id="2280" class="Symbol">(</a><a id="2281" href="STT.Interval.html#2281" class="Bound">L</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2290" href="STT.Interval.html#1083" class="Generalizable">ℓ</a><a id="2291" class="Symbol">)</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2300" href="STT.Interval.html#2290" class="Bound">ℓ</a> <a id="2302" class="Keyword">where</a>
  <a id="2310" class="Keyword">field</a>
    <a id="BoundedDistLatticeStr.0l"></a><a id="2320" href="STT.Interval.html#2320" class="Field">0l</a> <a id="BoundedDistLatticeStr.1l"></a><a id="2323" href="STT.Interval.html#2323" class="Field">1l</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="STT.Interval.html#2281" class="Bound">L</a>
    <a id="BoundedDistLatticeStr._∨l_"></a><a id="2334" href="STT.Interval.html#2334" class="Field Operator">_∨l_</a> <a id="BoundedDistLatticeStr._∧l_"></a><a id="2339" href="STT.Interval.html#2339" class="Field Operator">_∧l_</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="STT.Interval.html#2281" class="Bound">L</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="STT.Interval.html#2281" class="Bound">L</a> <a id="2352" class="Symbol">→</a> <a id="2354" href="STT.Interval.html#2281" class="Bound">L</a>
    <a id="BoundedDistLatticeStr.isBoundedDistLattice"></a><a id="2360" href="STT.Interval.html#2360" class="Field">isBoundedDistLattice</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="STT.Interval.html#1439" class="Record">IsBoundedDistLattice</a> <a id="2404" href="STT.Interval.html#2320" class="Field">0l</a> <a id="2407" href="STT.Interval.html#2323" class="Field">1l</a> <a id="2410" href="STT.Interval.html#2334" class="Field Operator">_∨l_</a> <a id="2415" href="STT.Interval.html#2339" class="Field Operator">_∧l_</a>
    <a id="BoundedDistLatticeStr.is-set"></a><a id="2424" href="STT.Interval.html#2424" class="Field">is-set</a> <a id="2431" class="Symbol">:</a> <a id="2433" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="2439" href="STT.Interval.html#2281" class="Bound">L</a>

<a id="Interval"></a><a id="2442" href="STT.Interval.html#2442" class="Function">Interval</a> <a id="2451" class="Symbol">:</a> <a id="2453" class="Symbol">(</a><a id="2454" href="STT.Interval.html#2454" class="Bound">ℓ</a> <a id="2456" class="Symbol">:</a> <a id="2458" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="2463" class="Symbol">)</a> <a id="2465" class="Symbol">→</a> <a id="2467" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="2479" href="STT.Interval.html#2454" class="Bound">ℓ</a><a id="2480" class="Symbol">)</a>
<a id="2482" href="STT.Interval.html#2442" class="Function">Interval</a> <a id="2491" href="STT.Interval.html#2491" class="Bound">ℓ</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="2498" href="STT.Interval.html#2498" class="Bound">I</a> <a id="2500" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="2502" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2507" href="STT.Interval.html#2491" class="Bound">ℓ</a> <a id="2509" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="2511" href="STT.Interval.html#2258" class="Record">BoundedDistLatticeStr</a> <a id="2533" href="STT.Interval.html#2498" class="Bound">I</a>

<a id="2536" class="Keyword">module</a> <a id="HornLifting"></a><a id="2543" href="STT.Interval.html#2543" class="Module">HornLifting</a> <a id="2555" class="Symbol">(</a><a id="2556" href="STT.Interval.html#2556" class="Bound">I&#39;</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="STT.Interval.html#2442" class="Function">Interval</a> <a id="2570" href="STT.Interval.html#1083" class="Generalizable">ℓ</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Keyword">where</a>
  <a id="2581" class="Keyword">private</a>
    <a id="HornLifting.𝐈"></a><a id="2593" href="STT.Interval.html#2593" class="Function">𝐈</a> <a id="2595" class="Symbol">:</a> <a id="2597" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="2602" href="STT.Interval.html#2570" class="Bound">ℓ</a>
    <a id="2608" href="STT.Interval.html#2593" class="Function">𝐈</a> <a id="2610" class="Symbol">=</a> <a id="2612" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="2616" href="STT.Interval.html#2556" class="Bound">I&#39;</a>
    <a id="HornLifting.BDLstr"></a><a id="2623" href="STT.Interval.html#2623" class="Function">BDLstr</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="STT.Interval.html#2258" class="Record">BoundedDistLatticeStr</a> <a id="2654" href="STT.Interval.html#2593" class="Function">𝐈</a>
    <a id="2660" href="STT.Interval.html#2623" class="Function">BDLstr</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="2673" href="STT.Interval.html#2556" class="Bound">I&#39;</a>

  <a id="2679" class="Keyword">open</a> <a id="2684" href="STT.Interval.html#2258" class="Module">BoundedDistLatticeStr</a> <a id="2706" href="STT.Interval.html#2623" class="Function">BDLstr</a> <a id="2713" class="Keyword">renaming</a> <a id="2722" class="Symbol">(</a><a id="2723" href="STT.Interval.html#2424" class="Field">is-set</a> <a id="2730" class="Symbol">to</a> <a id="2733" class="Field">isSetI</a><a id="2739" class="Symbol">)</a>
  <a id="2743" class="Keyword">open</a> <a id="2748" href="STT.Interval.html#1439" class="Module">IsBoundedDistLattice</a> <a id="2769" href="STT.Interval.html#2360" class="Function">isBoundedDistLattice</a>
  <a id="2792" class="Keyword">open</a> <a id="2797" href="Cubical.Algebra.DistLattice.Base.html#809" class="Module">IsDistLattice</a> <a id="2811" href="STT.Interval.html#1574" class="Function">isDistLattice</a>
  <a id="2827" class="Keyword">module</a> <a id="HornLifting.meet"></a><a id="2834" href="STT.Interval.html#2834" class="Module">meet</a> <a id="2839" class="Symbol">=</a> <a id="2841" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Module">IsSemilattice</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Cubical.Algebra.Lattice.Base.html#1021" class="Field">IsLattice.meetSemilattice</a> <a id="2882" href="Cubical.Algebra.DistLattice.Base.html#950" class="Function">isLattice</a><a id="2891" class="Symbol">)</a>
  <a id="2895" class="Keyword">module</a> <a id="HornLifting.join"></a><a id="2902" href="STT.Interval.html#2902" class="Module">join</a> <a id="2907" class="Symbol">=</a> <a id="2909" href="Cubical.Algebra.Semilattice.Base.html#1336" class="Module">IsSemilattice</a> <a id="2923" class="Symbol">(</a><a id="2924" href="Cubical.Algebra.Lattice.Base.html#978" class="Field">IsLattice.joinSemilattice</a> <a id="2950" href="Cubical.Algebra.DistLattice.Base.html#950" class="Function">isLattice</a><a id="2959" class="Symbol">)</a>
  <a id="HornLifting.meetLattice"></a><a id="2963" href="STT.Interval.html#2963" class="Function">meetLattice</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Cubical.Algebra.Semilattice.Base.html#1871" class="Function">Semilattice</a> <a id="2989" class="Symbol">_</a>
  <a id="2993" href="STT.Interval.html#2963" class="Function">meetLattice</a> <a id="3005" class="Symbol">.</a><a id="3006" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="3010" class="Symbol">=</a> <a id="3012" class="Symbol">_</a>
  <a id="3016" href="STT.Interval.html#2963" class="Function">meetLattice</a> <a id="3028" class="Symbol">.</a><a id="3029" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3033" class="Symbol">.</a><a id="3034" href="Cubical.Algebra.Semilattice.Base.html#1733" class="Field">SemilatticeStr.ε</a> <a id="3051" class="Symbol">=</a> <a id="3053" class="Symbol">_</a>
  <a id="3057" href="STT.Interval.html#2963" class="Function">meetLattice</a> <a id="3069" class="Symbol">.</a><a id="3070" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3074" class="Symbol">.</a><a id="3075" href="Cubical.Algebra.Semilattice.Base.html#1750" class="Field Operator">SemilatticeStr._·_</a> <a id="3094" class="Symbol">=</a> <a id="3096" class="Symbol">_</a>
  <a id="3100" href="STT.Interval.html#2963" class="Function">meetLattice</a> <a id="3112" class="Symbol">.</a><a id="3113" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="3117" class="Symbol">.</a><a id="3118" href="Cubical.Algebra.Semilattice.Base.html#1775" class="Field">SemilatticeStr.isSemilattice</a> <a id="3147" class="Symbol">=</a>
     <a id="3154" href="Cubical.Algebra.Lattice.Base.html#1021" class="Field">IsLattice.meetSemilattice</a> <a id="3180" href="Cubical.Algebra.DistLattice.Base.html#950" class="Function">isLattice</a>

  <a id="HornLifting._≤&#39;_"></a><a id="3193" href="STT.Interval.html#3193" class="Function Operator">_≤&#39;_</a> <a id="3198" class="Symbol">:</a> <a id="3200" href="STT.Interval.html#2593" class="Function">𝐈</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="STT.Interval.html#2593" class="Function">𝐈</a> <a id="3206" class="Symbol">→</a> <a id="3208" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3213" href="STT.Interval.html#2570" class="Bound">ℓ</a>
  <a id="3217" href="STT.Interval.html#3193" class="Function Operator">_≤&#39;_</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Cubical.Algebra.Semilattice.Base.html#8169" class="Function Operator">MeetSemilattice._≤_</a>
          <a id="3254" class="Symbol">(</a><a id="3255" href="STT.Interval.html#2593" class="Function">𝐈</a> <a id="3257" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="3259" href="Cubical.Algebra.Semilattice.Base.html#1705" class="InductiveConstructor">semilatticestr</a> <a id="3274" class="Symbol">_</a> <a id="3276" class="Symbol">_</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Cubical.Algebra.Lattice.Base.html#1021" class="Field">IsLattice.meetSemilattice</a> <a id="3305" href="Cubical.Algebra.DistLattice.Base.html#950" class="Function">isLattice</a><a id="3314" class="Symbol">))</a>

  <a id="HornLifting.hasΔStr"></a><a id="3320" href="STT.Interval.html#3320" class="Function">hasΔStr</a> <a id="3328" class="Symbol">:</a> <a id="3330" class="Symbol">{</a><a id="3331" href="STT.Interval.html#3331" class="Bound">n</a> <a id="3333" class="Symbol">:</a> <a id="3335" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3336" class="Symbol">}</a> <a id="3338" class="Symbol">(</a><a id="3339" href="STT.Interval.html#3339" class="Bound">x</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3347" class="Symbol">(</a><a id="3348" class="Number">2</a> <a id="3350" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3352" href="STT.Interval.html#3331" class="Bound">n</a><a id="3353" class="Symbol">)</a> <a id="3355" class="Symbol">→</a> <a id="3357" href="STT.Interval.html#2593" class="Function">𝐈</a><a id="3358" class="Symbol">)</a> <a id="3360" class="Symbol">→</a> <a id="3362" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3367" class="Symbol">_</a>
  <a id="3371" href="STT.Interval.html#3320" class="Function">hasΔStr</a> <a id="3379" class="Symbol">{</a><a id="3380" class="Argument">n</a> <a id="3382" class="Symbol">=</a> <a id="3384" href="STT.Interval.html#3384" class="Bound">n</a><a id="3385" class="Symbol">}</a> <a id="3387" href="STT.Interval.html#3387" class="Bound">x</a> <a id="3389" class="Symbol">=</a> <a id="3391" class="Symbol">(</a><a id="3392" href="STT.Interval.html#3387" class="Bound">x</a> <a id="3394" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="3400" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3402" href="STT.Interval.html#2323" class="Function">1l</a><a id="3404" class="Symbol">)</a> <a id="3406" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3408" class="Symbol">(</a><a id="3409" href="STT.Interval.html#3387" class="Bound">x</a> <a id="3411" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="3417" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="3419" href="STT.Interval.html#2320" class="Function">0l</a><a id="3421" class="Symbol">)</a>
             <a id="3436" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="3438" class="Symbol">((</a><a id="3440" href="STT.Interval.html#3440" class="Bound">i</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3453" href="STT.Interval.html#3384" class="Bound">n</a><a id="3454" class="Symbol">))</a> <a id="3457" class="Symbol">→</a>  <a id="3460" href="STT.Interval.html#3387" class="Bound">x</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="3468" href="STT.Interval.html#3440" class="Bound">i</a><a id="3469" class="Symbol">)</a> <a id="3471" href="STT.Interval.html#3193" class="Function Operator">≤&#39;</a> <a id="3474" href="STT.Interval.html#3387" class="Bound">x</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="3487" href="STT.Interval.html#3440" class="Bound">i</a><a id="3488" class="Symbol">))</a>

  <a id="HornLifting.Δ"></a><a id="3494" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="3496" class="Symbol">:</a> <a id="3498" class="Symbol">(</a><a id="3499" href="STT.Interval.html#3499" class="Bound">n</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3504" class="Symbol">)</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="3513" href="STT.Interval.html#2570" class="Bound">ℓ</a>
  <a id="3517" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="3519" href="STT.Interval.html#3519" class="Bound">n</a> <a id="3521" class="Symbol">=</a> <a id="3523" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="3526" href="STT.Interval.html#3526" class="Bound">x</a> <a id="3528" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3535" class="Symbol">(</a><a id="3536" class="Number">2</a> <a id="3538" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3540" href="STT.Interval.html#3519" class="Bound">n</a><a id="3541" class="Symbol">)</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="STT.Interval.html#2593" class="Function">𝐈</a><a id="3546" class="Symbol">)</a> <a id="3548" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="3550" class="Symbol">(</a><a id="3551" href="STT.Interval.html#3320" class="Function">hasΔStr</a> <a id="3559" href="STT.Interval.html#3526" class="Bound">x</a><a id="3560" class="Symbol">)</a>

  <a id="HornLifting.isProp-hasΔStr"></a><a id="3565" href="STT.Interval.html#3565" class="Function">isProp-hasΔStr</a> <a id="3580" class="Symbol">:</a> <a id="3582" class="Symbol">{</a><a id="3583" href="STT.Interval.html#3583" class="Bound">n</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3588" class="Symbol">}</a> <a id="3590" class="Symbol">(</a><a id="3591" href="STT.Interval.html#3591" class="Bound">x</a> <a id="3593" class="Symbol">:</a> <a id="3595" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3599" class="Symbol">(</a><a id="3600" class="Number">2</a> <a id="3602" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="3604" href="STT.Interval.html#3583" class="Bound">n</a><a id="3605" class="Symbol">)</a> <a id="3607" class="Symbol">→</a> <a id="3609" href="STT.Interval.html#2593" class="Function">𝐈</a><a id="3610" class="Symbol">)</a> <a id="3612" class="Symbol">→</a> <a id="3614" href="Cubical.Foundations.Prelude.html#15524" class="Function">isProp</a> <a id="3621" class="Symbol">(</a><a id="3622" href="STT.Interval.html#3320" class="Function">hasΔStr</a> <a id="3630" href="STT.Interval.html#3591" class="Bound">x</a><a id="3631" class="Symbol">)</a>
  <a id="3635" href="STT.Interval.html#3565" class="Function">isProp-hasΔStr</a> <a id="3650" href="STT.Interval.html#3650" class="Bound">x</a> <a id="3652" class="Symbol">=</a>
    <a id="3658" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3674" class="Symbol">_</a> <a id="3676" class="Symbol">_)</a>
       <a id="3686" class="Symbol">λ</a> <a id="3688" href="STT.Interval.html#3688" class="Bound">_</a> <a id="3690" class="Symbol">→</a> <a id="3692" href="Cubical.Foundations.HLevels.html#14118" class="Function">isPropΣ</a> <a id="3700" class="Symbol">(</a><a id="3701" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3708" class="Symbol">_</a> <a id="3710" class="Symbol">_)</a> <a id="3713" class="Symbol">λ</a> <a id="3715" href="STT.Interval.html#3715" class="Bound">_</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="3727" class="Symbol">λ</a> <a id="3729" href="STT.Interval.html#3729" class="Bound">_</a> <a id="3731" class="Symbol">→</a> <a id="3733" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a> <a id="3740" class="Symbol">_</a> <a id="3742" class="Symbol">_</a>

  <a id="HornLifting.isSetΔ"></a><a id="3747" href="STT.Interval.html#3747" class="Function">isSetΔ</a> <a id="3754" class="Symbol">:</a> <a id="3756" class="Symbol">{</a><a id="3757" href="STT.Interval.html#3757" class="Bound">n</a> <a id="3759" class="Symbol">:</a> <a id="3761" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3762" class="Symbol">}</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="3772" class="Symbol">(</a><a id="3773" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="3775" href="STT.Interval.html#3757" class="Bound">n</a><a id="3776" class="Symbol">)</a>
  <a id="3780" href="STT.Interval.html#3747" class="Function">isSetΔ</a> <a id="3787" class="Symbol">{</a><a id="3788" class="Argument">n</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="STT.Interval.html#3792" class="Bound">n</a><a id="3793" class="Symbol">}</a> <a id="3795" class="Symbol">=</a>
    <a id="3801" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cubical.Foundations.HLevels.html#20081" class="Function">isSetΠ</a> <a id="3816" class="Symbol">(λ</a> <a id="3819" href="STT.Interval.html#3819" class="Bound">_</a> <a id="3821" class="Symbol">→</a> <a id="3823" href="Cubical.Algebra.Semigroup.Base.html#987" class="Function">is-set</a><a id="3829" class="Symbol">))</a> <a id="3832" class="Symbol">(λ</a> <a id="3835" href="STT.Interval.html#3835" class="Bound">f</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="3852" class="Symbol">(</a><a id="3853" href="STT.Interval.html#3565" class="Function">isProp-hasΔStr</a> <a id="3868" href="STT.Interval.html#3835" class="Bound">f</a><a id="3869" class="Symbol">))</a>

  <a id="3875" class="Keyword">open</a> <a id="3880" class="Keyword">import</a> <a id="3887" href="Cubical.Relation.Binary.Order.Poset.Base.html" class="Module">Cubical.Relation.Binary.Order.Poset.Base</a>

  <a id="HornLifting.decreasingΔ&#39;"></a><a id="3931" href="STT.Interval.html#3931" class="Function">decreasingΔ&#39;</a> <a id="3944" class="Symbol">:</a> <a id="3946" class="Symbol">{</a><a id="3947" href="STT.Interval.html#3947" class="Bound">n</a> <a id="3949" class="Symbol">:</a> <a id="3951" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="3952" class="Symbol">}</a> <a id="3954" class="Symbol">(</a><a id="3955" href="STT.Interval.html#3955" class="Bound">x</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="3961" href="STT.Interval.html#3947" class="Bound">n</a><a id="3962" class="Symbol">)</a> <a id="3964" class="Symbol">(</a><a id="3965" href="STT.Interval.html#3965" class="Bound">b</a> <a id="3967" href="STT.Interval.html#3967" class="Bound">a</a> <a id="3969" class="Symbol">:</a> <a id="3971" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="3985" href="STT.Interval.html#3947" class="Bound">n</a><a id="3986" class="Symbol">)))</a>
    <a id="3994" class="Symbol">→</a> <a id="3996" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4000" href="STT.Interval.html#3965" class="Bound">b</a> <a id="4002" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4005" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4009" href="STT.Interval.html#3967" class="Bound">a</a>
    <a id="4015" class="Symbol">→</a> <a id="4017" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4021" href="STT.Interval.html#3955" class="Bound">x</a> <a id="4023" href="STT.Interval.html#3967" class="Bound">a</a> <a id="4025" href="STT.Interval.html#3193" class="Function Operator">≤&#39;</a> <a id="4028" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4032" href="STT.Interval.html#3955" class="Bound">x</a> <a id="4034" href="STT.Interval.html#3965" class="Bound">b</a>
  <a id="4038" href="STT.Interval.html#3931" class="Function">decreasingΔ&#39;</a> <a id="4051" class="Symbol">{</a><a id="4052" class="Argument">n</a> <a id="4054" class="Symbol">=</a> <a id="4056" href="STT.Interval.html#4056" class="Bound">n</a><a id="4057" class="Symbol">}</a> <a id="4059" class="Symbol">(</a><a id="4060" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4062" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4064" href="STT.Interval.html#4064" class="Bound">p</a> <a id="4066" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4068" href="STT.Interval.html#4068" class="Bound">q</a> <a id="4070" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4072" href="STT.Interval.html#4072" class="Bound">r</a><a id="4073" class="Symbol">)</a> <a id="4075" href="STT.Interval.html#4075" class="Bound">b</a> <a id="4077" class="Symbol">=</a> <a id="4079" href="Cubical.Foundations.Function.html#2046" class="Function">uncurry</a> <a id="4087" class="Symbol">(</a><a id="4088" href="STT.Interval.html#835" class="Function">elimℕ</a> <a id="4094" class="Symbol">(λ</a> <a id="4097" href="STT.Interval.html#4097" class="Bound">_</a> <a id="4099" class="Symbol">→</a> <a id="4101" class="Symbol">λ())</a> <a id="4106" class="Symbol">(λ</a> <a id="4109" href="STT.Interval.html#4109" class="Bound">a</a> <a id="4111" class="Symbol">→</a> <a id="4113" href="STT.Interval.html#4152" class="Function">indStep</a> <a id="4121" href="STT.Interval.html#4109" class="Bound">a</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4128" href="STT.Interval.html#4075" class="Bound">b</a> <a id="4130" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="4133" href="STT.Interval.html#4109" class="Bound">a</a><a id="4134" class="Symbol">)))</a>
    <a id="4142" class="Keyword">where</a>
    <a id="4152" href="STT.Interval.html#4152" class="Function">indStep</a> <a id="4160" class="Symbol">:</a> <a id="4162" class="Symbol">(</a><a id="4163" href="STT.Interval.html#4163" class="Bound">a</a> <a id="4165" class="Symbol">:</a> <a id="4167" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4168" class="Symbol">)</a>
      <a id="4176" class="Symbol">→</a> <a id="4178" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="4190" class="Symbol">(</a><a id="4191" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4195" href="STT.Interval.html#4075" class="Bound">b</a><a id="4196" class="Symbol">)</a> <a id="4198" href="STT.Interval.html#4163" class="Bound">a</a>
      <a id="4206" class="Symbol">→</a> <a id="4208" class="Symbol">((</a><a id="4210" href="STT.Interval.html#4210" class="Bound">y</a> <a id="4212" class="Symbol">:</a> <a id="4214" href="STT.Interval.html#4163" class="Bound">a</a> <a id="4216" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4219" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4223" class="Symbol">(</a><a id="4224" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4228" href="STT.Interval.html#4056" class="Bound">n</a><a id="4229" class="Symbol">))</a> <a id="4232" class="Symbol">→</a> <a id="4234" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4238" href="STT.Interval.html#4075" class="Bound">b</a> <a id="4240" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4243" href="STT.Interval.html#4163" class="Bound">a</a> <a id="4245" class="Symbol">→</a> <a id="4247" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4249" class="Symbol">(</a><a id="4250" href="STT.Interval.html#4163" class="Bound">a</a> <a id="4252" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4254" href="STT.Interval.html#4210" class="Bound">y</a><a id="4255" class="Symbol">)</a> <a id="4257" href="STT.Interval.html#3193" class="Function Operator">≤&#39;</a> <a id="4260" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4262" href="STT.Interval.html#4075" class="Bound">b</a><a id="4263" class="Symbol">)</a>
      <a id="4271" class="Symbol">→</a> <a id="4273" class="Symbol">(</a><a id="4274" href="STT.Interval.html#4274" class="Bound">y</a> <a id="4276" class="Symbol">:</a> <a id="4278" href="STT.Interval.html#4163" class="Bound">a</a> <a id="4280" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4283" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4287" href="STT.Interval.html#4056" class="Bound">n</a><a id="4288" class="Symbol">)</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4296" href="STT.Interval.html#4075" class="Bound">b</a> <a id="4298" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">&lt;ᵗ</a> <a id="4301" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4305" href="STT.Interval.html#4163" class="Bound">a</a> <a id="4307" class="Symbol">→</a> <a id="4309" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4316" href="STT.Interval.html#4163" class="Bound">a</a> <a id="4318" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4320" href="STT.Interval.html#4274" class="Bound">y</a><a id="4321" class="Symbol">)</a> <a id="4323" href="STT.Interval.html#3193" class="Function Operator">≤&#39;</a> <a id="4326" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4328" href="STT.Interval.html#4075" class="Bound">b</a>
    <a id="4334" href="STT.Interval.html#4152" class="Function">indStep</a> <a id="4342" href="STT.Interval.html#4342" class="Bound">a</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="4348" href="STT.Interval.html#4348" class="Bound">s</a><a id="4349" class="Symbol">)</a> <a id="4351" href="STT.Interval.html#4351" class="Bound">indhyp</a> <a id="4358" href="STT.Interval.html#4358" class="Bound">a&lt;</a> <a id="4361" href="STT.Interval.html#4361" class="Bound">ineq</a> <a id="4366" class="Symbol">=</a>
      <a id="4374" href="Cubical.Relation.Binary.Order.Poset.Base.html#999" class="Field">IsPoset.is-trans</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Cubical.Relation.Binary.Order.Poset.Base.html#1271" class="Field">PosetStr.isPoset</a> <a id="4409" class="Symbol">(</a><a id="4410" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Cubical.Algebra.Semilattice.Base.html#8226" class="Function">MeetSemilattice.IndPoset</a> <a id="4440" href="STT.Interval.html#2963" class="Function">meetLattice</a><a id="4451" class="Symbol">)))</a>
        <a id="4463" class="Symbol">(</a><a id="4464" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4471" href="STT.Interval.html#4342" class="Bound">a</a> <a id="4473" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4475" href="STT.Interval.html#4358" class="Bound">a&lt;</a><a id="4477" class="Symbol">))</a> <a id="4480" class="Symbol">_</a> <a id="4482" class="Symbol">(</a><a id="4483" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4485" href="STT.Interval.html#4075" class="Bound">b</a><a id="4486" class="Symbol">)</a>
        <a id="4496" class="Symbol">(</a><a id="4497" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4503" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="4508" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4519" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4521" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="4528" class="Symbol">)</a> <a id="4530" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4532" href="STT.Interval.html#4072" class="Bound">r</a> <a id="4534" class="Symbol">(</a><a id="4535" href="STT.Interval.html#4342" class="Bound">a</a> <a id="4537" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4539" href="STT.Interval.html#4358" class="Bound">a&lt;</a><a id="4541" class="Symbol">))</a>
        <a id="4552" class="Symbol">(</a><a id="4553" href="STT.Interval.html#4351" class="Bound">indhyp</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="4570" href="STT.Interval.html#4358" class="Bound">a&lt;</a> <a id="4573" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a><a id="4578" class="Symbol">)</a> <a id="4580" href="STT.Interval.html#4348" class="Bound">s</a><a id="4581" class="Symbol">)</a>
    <a id="4587" href="STT.Interval.html#4152" class="Function">indStep</a> <a id="4595" href="STT.Interval.html#4595" class="Bound">a</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="4601" href="STT.Interval.html#4601" class="Bound">s</a><a id="4602" class="Symbol">)</a> <a id="4604" href="STT.Interval.html#4604" class="Bound">indhyp</a> <a id="4611" href="STT.Interval.html#4611" class="Bound">a&lt;</a> <a id="4614" href="STT.Interval.html#4614" class="Bound">ineq</a> <a id="4619" class="Symbol">=</a>
      <a id="4627" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4633" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="4638" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="4649" href="STT.Interval.html#4060" class="Bound">x</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="4659" class="Symbol">(λ</a> <a id="4662" href="STT.Interval.html#4662" class="Bound">_</a> <a id="4664" class="Symbol">→</a> <a id="4666" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a><a id="4674" class="Symbol">)</a> <a id="4676" href="STT.Interval.html#4601" class="Bound">s</a><a id="4677" class="Symbol">))</a> <a id="4680" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="4682" href="STT.Interval.html#4072" class="Bound">r</a> <a id="4684" class="Symbol">(</a><a id="4685" href="STT.Interval.html#4595" class="Bound">a</a> <a id="4687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4689" href="STT.Interval.html#4611" class="Bound">a&lt;</a><a id="4691" class="Symbol">)</a>
    <a id="4697" href="STT.Interval.html#4152" class="Function">indStep</a> <a id="4705" href="STT.Interval.html#4705" class="Bound">a</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="4711" href="STT.Interval.html#4711" class="Bound">s</a><a id="4712" class="Symbol">)</a> <a id="4714" href="STT.Interval.html#4714" class="Bound">indhyp</a> <a id="4721" href="STT.Interval.html#4721" class="Bound">a&lt;</a> <a id="4724" href="STT.Interval.html#4724" class="Bound">ineq</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">falseDichotomies.gt-lt</a> <a id="4765" class="Symbol">(</a><a id="4766" href="STT.Interval.html#4711" class="Bound">s</a> <a id="4768" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="4770" href="STT.Interval.html#4724" class="Bound">ineq</a><a id="4774" class="Symbol">))</a>

  <a id="HornLifting.decreasingΔ"></a><a id="4780" href="STT.Interval.html#4780" class="Function">decreasingΔ</a> <a id="4792" class="Symbol">:</a> <a id="4794" class="Symbol">{</a><a id="4795" href="STT.Interval.html#4795" class="Bound">n</a> <a id="4797" class="Symbol">:</a> <a id="4799" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="4800" class="Symbol">}</a> <a id="4802" class="Symbol">(</a><a id="4803" href="STT.Interval.html#4803" class="Bound">x</a> <a id="4805" class="Symbol">:</a> <a id="4807" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="4809" href="STT.Interval.html#4795" class="Bound">n</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Symbol">(</a><a id="4813" href="STT.Interval.html#4813" class="Bound">b</a> <a id="4815" href="STT.Interval.html#4815" class="Bound">a</a> <a id="4817" class="Symbol">:</a> <a id="4819" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="4833" href="STT.Interval.html#4795" class="Bound">n</a><a id="4834" class="Symbol">)))</a>
    <a id="4842" class="Symbol">→</a> <a id="4844" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4848" href="STT.Interval.html#4813" class="Bound">b</a> <a id="4850" href="Cubical.Data.Nat.Order.Inductive.html#726" class="Function Operator">≤ᵗ</a> <a id="4853" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4857" href="STT.Interval.html#4815" class="Bound">a</a>
    <a id="4863" class="Symbol">→</a> <a id="4865" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4869" href="STT.Interval.html#4803" class="Bound">x</a> <a id="4871" href="STT.Interval.html#4815" class="Bound">a</a> <a id="4873" href="STT.Interval.html#3193" class="Function Operator">≤&#39;</a> <a id="4876" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4880" href="STT.Interval.html#4803" class="Bound">x</a> <a id="4882" href="STT.Interval.html#4813" class="Bound">b</a>
  <a id="4886" href="STT.Interval.html#4780" class="Function">decreasingΔ</a> <a id="4898" class="Symbol">{</a><a id="4899" class="Argument">n</a> <a id="4901" class="Symbol">=</a> <a id="4903" href="STT.Interval.html#4903" class="Bound">n</a><a id="4904" class="Symbol">}</a> <a id="4906" href="STT.Interval.html#4906" class="Bound">x</a> <a id="4908" href="STT.Interval.html#4908" class="Bound">b</a> <a id="4910" href="STT.Interval.html#4910" class="Bound">a</a> <a id="4912" href="STT.Interval.html#4912" class="Bound">t</a> <a id="4914" class="Keyword">with</a> <a id="4919" class="Symbol">((</a><a id="4921" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4925" href="STT.Interval.html#4908" class="Bound">b</a><a id="4926" class="Symbol">)</a> <a id="4928" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="4931" class="Symbol">(</a><a id="4932" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="4936" href="STT.Interval.html#4910" class="Bound">a</a><a id="4937" class="Symbol">))</a>
  <a id="4942" class="Symbol">...</a> <a id="4946" class="Symbol">|</a> <a id="4948" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="4951" href="STT.Interval.html#4951" class="Bound">w</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="STT.Interval.html#3931" class="Function">decreasingΔ&#39;</a> <a id="4968" class="Bound">x</a> <a id="4970" class="Bound">b</a> <a id="4972" class="Bound">a</a> <a id="4974" href="STT.Interval.html#4951" class="Bound">w</a>
  <a id="4978" class="Symbol">...</a> <a id="4982" class="Symbol">|</a> <a id="4984" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="4987" href="STT.Interval.html#4987" class="Bound">w</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="4997" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="5002" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5018" class="Bound">x</a><a id="5019" class="Symbol">)</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Cubical.Data.Fin.Properties.html#28325" class="Function">Fin≡</a> <a id="5027" class="Symbol">_</a> <a id="5029" class="Symbol">_</a> <a id="5031" href="STT.Interval.html#4987" class="Bound">w</a><a id="5032" class="Symbol">))</a> <a id="5035" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="5037" href="STT.Interval.html#2063" class="Function">idem∧</a> <a id="5043" class="Symbol">_</a>
  <a id="5047" class="Symbol">...</a> <a id="5051" class="Symbol">|</a> <a id="5053" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="5056" href="STT.Interval.html#5056" class="Bound">w</a> <a id="5058" class="Symbol">=</a> <a id="5060" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Cubical.Data.Nat.Order.Inductive.html#4373" class="Function">¬squeeze</a> <a id="5080" class="Symbol">(</a><a id="5081" href="STT.Interval.html#5056" class="Bound">w</a> <a id="5083" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="5085" class="Bound">t</a><a id="5086" class="Symbol">))</a>

  <a id="HornLifting.⟦_⟧"></a><a id="5092" href="STT.Interval.html#5092" class="Function Operator">⟦_⟧</a> <a id="5096" class="Symbol">:</a> <a id="5098" class="Symbol">{</a><a id="5099" href="STT.Interval.html#5099" class="Bound">n</a> <a id="5101" class="Symbol">:</a> <a id="5103" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5104" class="Symbol">}</a> <a id="5106" class="Symbol">→</a> <a id="5108" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="5110" href="STT.Interval.html#5099" class="Bound">n</a> <a id="5112" class="Symbol">→</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="5119" class="Symbol">(</a><a id="5120" class="Number">2</a> <a id="5122" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="5124" href="STT.Interval.html#5099" class="Bound">n</a><a id="5125" class="Symbol">)</a> <a id="5127" class="Symbol">→</a> <a id="5129" href="STT.Interval.html#2593" class="Function">𝐈</a><a id="5130" class="Symbol">)</a>
  <a id="5134" href="STT.Interval.html#5092" class="Function Operator">⟦_⟧</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="5147" class="Comment">-- horns.</a>
  <a id="HornLifting.Λ"></a><a id="5159" href="STT.Interval.html#5159" class="Function">Λ</a> <a id="5161" class="Symbol">:</a> <a id="5163" class="Symbol">(</a><a id="5164" href="STT.Interval.html#5164" class="Bound">n</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5169" class="Symbol">)</a> <a id="5171" class="Symbol">(</a><a id="5172" href="STT.Interval.html#5172" class="Bound">k</a> <a id="5174" class="Symbol">:</a> <a id="5176" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5185" href="STT.Interval.html#5164" class="Bound">n</a><a id="5186" class="Symbol">))</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5196" href="STT.Interval.html#2570" class="Bound">ℓ</a>
  <a id="5200" href="STT.Interval.html#5159" class="Function">Λ</a> <a id="5202" href="STT.Interval.html#5202" class="Bound">n</a> <a id="5204" href="STT.Interval.html#5204" class="Bound">k</a> <a id="5206" class="Symbol">=</a> <a id="5208" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5211" href="STT.Interval.html#5211" class="Bound">x</a> <a id="5213" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5215" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="5217" href="STT.Interval.html#5202" class="Bound">n</a> <a id="5219" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5221" href="Cubical.Data.Sigma.Base.html#659" class="Function">∃[</a> <a id="5224" href="STT.Interval.html#5224" class="Bound">j</a> <a id="5226" href="Cubical.Data.Sigma.Base.html#659" class="Function">∈</a> <a id="5228" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="5232" class="Symbol">(</a><a id="5233" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5237" href="STT.Interval.html#5202" class="Bound">n</a><a id="5238" class="Symbol">)</a> <a id="5240" href="Cubical.Data.Sigma.Base.html#659" class="Function">]</a>
          <a id="5252" class="Symbol">(</a><a id="5253" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="5255" class="Symbol">(</a><a id="5256" href="STT.Interval.html#5224" class="Bound">j</a> <a id="5258" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5260" href="STT.Interval.html#5204" class="Bound">k</a><a id="5261" class="Symbol">))</a> <a id="5264" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="5266" class="Symbol">(</a><a id="5267" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="5269" href="STT.Interval.html#5211" class="Bound">x</a> <a id="5271" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="5284" href="STT.Interval.html#5224" class="Bound">j</a><a id="5285" class="Symbol">)</a> <a id="5287" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5289" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="5291" href="STT.Interval.html#5211" class="Bound">x</a> <a id="5293" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="5295" class="Symbol">(</a><a id="5296" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="5301" href="STT.Interval.html#5224" class="Bound">j</a><a id="5302" class="Symbol">))</a>

  <a id="HornLifting.isSetΛ"></a><a id="5308" href="STT.Interval.html#5308" class="Function">isSetΛ</a> <a id="5315" class="Symbol">:</a> <a id="5317" class="Symbol">{</a><a id="5318" href="STT.Interval.html#5318" class="Bound">n</a> <a id="5320" class="Symbol">:</a> <a id="5322" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5323" class="Symbol">}</a> <a id="5325" class="Symbol">{</a><a id="5326" href="STT.Interval.html#5326" class="Bound">k</a> <a id="5328" class="Symbol">:</a> <a id="5330" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5339" href="STT.Interval.html#5318" class="Bound">n</a><a id="5340" class="Symbol">)}</a> <a id="5343" class="Symbol">→</a> <a id="5345" href="Cubical.Foundations.Prelude.html#15579" class="Function">isSet</a> <a id="5351" class="Symbol">(</a><a id="5352" href="STT.Interval.html#5159" class="Function">Λ</a> <a id="5354" href="STT.Interval.html#5318" class="Bound">n</a> <a id="5356" href="STT.Interval.html#5326" class="Bound">k</a><a id="5357" class="Symbol">)</a>
  <a id="5361" href="STT.Interval.html#5308" class="Function">isSetΛ</a> <a id="5368" class="Symbol">{</a><a id="5369" class="Argument">n</a> <a id="5371" class="Symbol">=</a> <a id="5373" href="STT.Interval.html#5373" class="Bound">n</a><a id="5374" class="Symbol">}</a> <a id="5376" class="Symbol">=</a>
    <a id="5382" href="Cubical.Foundations.HLevels.html#14579" class="Function">isSetΣ</a> <a id="5389" href="STT.Interval.html#3747" class="Function">isSetΔ</a> <a id="5396" class="Symbol">λ</a> <a id="5398" href="STT.Interval.html#5398" class="Bound">_</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="Cubical.Foundations.Prelude.html#19832" class="Function">isProp→isSet</a> <a id="5415" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a>


  <a id="5427" class="Comment">-- horn inclusions</a>
  <a id="HornLifting.ƛ"></a><a id="5448" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="5450" class="Symbol">:</a> <a id="5452" class="Symbol">(</a><a id="5453" href="STT.Interval.html#5453" class="Bound">n</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5458" class="Symbol">)</a> <a id="5460" class="Symbol">(</a><a id="5461" href="STT.Interval.html#5461" class="Bound">k</a> <a id="5463" class="Symbol">:</a> <a id="5465" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="5469" class="Symbol">(</a><a id="5470" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="5474" href="STT.Interval.html#5453" class="Bound">n</a><a id="5475" class="Symbol">))</a> <a id="5478" class="Symbol">→</a> <a id="5480" href="STT.Interval.html#5159" class="Function">Λ</a> <a id="5482" href="STT.Interval.html#5453" class="Bound">n</a> <a id="5484" href="STT.Interval.html#5461" class="Bound">k</a> <a id="5486" class="Symbol">→</a> <a id="5488" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="5490" href="STT.Interval.html#5453" class="Bound">n</a>
  <a id="5494" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="5496" href="STT.Interval.html#5496" class="Bound">n</a> <a id="5498" href="STT.Interval.html#5498" class="Bound">k</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a>

  <a id="HornLifting.ΔPath"></a><a id="5509" href="STT.Interval.html#5509" class="Function">ΔPath</a> <a id="5515" class="Symbol">:</a> <a id="5517" class="Symbol">(</a><a id="5518" href="STT.Interval.html#5518" class="Bound">n</a> <a id="5520" class="Symbol">:</a> <a id="5522" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="5523" class="Symbol">)</a> <a id="5525" class="Symbol">(</a><a id="5526" href="STT.Interval.html#5526" class="Bound">x</a> <a id="5528" href="STT.Interval.html#5528" class="Bound">y</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="5534" href="STT.Interval.html#5518" class="Bound">n</a><a id="5535" class="Symbol">)</a> <a id="5537" class="Symbol">→</a> <a id="5539" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5543" href="STT.Interval.html#5526" class="Bound">x</a> <a id="5545" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5547" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="5551" href="STT.Interval.html#5528" class="Bound">y</a> <a id="5553" class="Symbol">→</a> <a id="5555" href="STT.Interval.html#5526" class="Bound">x</a> <a id="5557" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="5559" href="STT.Interval.html#5528" class="Bound">y</a>
  <a id="5563" href="STT.Interval.html#5509" class="Function">ΔPath</a> <a id="5569" href="STT.Interval.html#5569" class="Bound">n</a> <a id="5571" href="STT.Interval.html#5571" class="Bound">x</a> <a id="5573" href="STT.Interval.html#5573" class="Bound">y</a> <a id="5575" href="STT.Interval.html#5575" class="Bound">p</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="5586" class="Symbol">(λ</a> <a id="5589" href="STT.Interval.html#5589" class="Bound">_</a> <a id="5591" class="Symbol">→</a> <a id="5593" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="5601" class="Symbol">(</a><a id="5602" href="STT.Interval.html#2733" class="Function">isSetI</a> <a id="5609" class="Symbol">_</a> <a id="5611" class="Symbol">_)</a>
                                <a id="5646" class="Symbol">(</a><a id="5647" href="Cubical.Foundations.HLevels.html#15046" class="Function">isProp×</a> <a id="5655" class="Symbol">(</a><a id="5656" href="STT.Interval.html#2733" class="Function">isSetI</a> <a id="5663" class="Symbol">_</a> <a id="5665" class="Symbol">_)</a>
                                <a id="5700" class="Symbol">(</a><a id="5701" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="5709" class="Symbol">λ</a> <a id="5711" href="STT.Interval.html#5711" class="Bound">_</a> <a id="5713" class="Symbol">→</a> <a id="5715" href="STT.Interval.html#2733" class="Function">isSetI</a> <a id="5722" class="Symbol">_</a> <a id="5724" class="Symbol">_)))</a> <a id="5729" href="STT.Interval.html#5575" class="Bound">p</a>



  <a id="HornLifting.isSegal"></a><a id="5736" href="STT.Interval.html#5736" class="Function">isSegal</a> <a id="5744" class="Symbol">:</a> <a id="5746" class="Symbol">(</a><a id="5747" href="STT.Interval.html#5747" class="Bound">X</a> <a id="5749" class="Symbol">:</a> <a id="5751" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5756" href="STT.Interval.html#1085" class="Generalizable">ℓ₁</a><a id="5758" class="Symbol">)</a> <a id="5760" class="Symbol">→</a> <a id="5762" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5767" class="Symbol">_</a>
  <a id="5771" href="STT.Interval.html#5736" class="Function">isSegal</a> <a id="5779" href="STT.Interval.html#5779" class="Bound">X</a> <a id="5781" class="Symbol">=</a> <a id="5783" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="5785" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="5787" class="Number">2</a> <a id="5789" class="Number">1</a> <a id="5791" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="5793" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="5795" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="5797" href="Prelude.html#11000" class="Function">terminal*</a> <a id="5807" href="STT.Interval.html#5779" class="Bound">X</a> <a id="5809" href="Categories.Map.html#1062" class="Function Operator">⦆</a>

  <a id="HornLifting.SegalType"></a><a id="5814" href="STT.Interval.html#5814" class="Function">SegalType</a> <a id="5824" class="Symbol">:</a> <a id="5826" class="Symbol">(</a><a id="5827" href="STT.Interval.html#5827" class="Bound">ℓ&#39;</a> <a id="5830" class="Symbol">:</a> <a id="5832" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="5837" class="Symbol">)</a> <a id="5839" class="Symbol">→</a> <a id="5841" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5846" class="Symbol">(</a><a id="5847" href="Cubical.Core.Primitives.html#1161" class="Primitive">ℓ-max</a> <a id="5853" href="STT.Interval.html#2570" class="Bound">ℓ</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Cubical.Core.Primitives.html#1133" class="Primitive">ℓ-suc</a> <a id="5862" href="STT.Interval.html#5827" class="Bound">ℓ&#39;</a><a id="5864" class="Symbol">))</a>
  <a id="5869" href="STT.Interval.html#5814" class="Function">SegalType</a> <a id="5879" href="STT.Interval.html#5879" class="Bound">ℓ</a> <a id="5881" class="Symbol">=</a> <a id="5883" href="Cubical.Core.Primitives.html#6275" class="Function">Σ[</a> <a id="5886" href="STT.Interval.html#5886" class="Bound">X</a> <a id="5888" href="Cubical.Core.Primitives.html#6275" class="Function">∈</a> <a id="5890" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5895" href="STT.Interval.html#5879" class="Bound">ℓ</a> <a id="5897" href="Cubical.Core.Primitives.html#6275" class="Function">]</a> <a id="5899" class="Symbol">(</a><a id="5900" href="STT.Interval.html#5736" class="Function">isSegal</a> <a id="5908" href="STT.Interval.html#5886" class="Bound">X</a><a id="5909" class="Symbol">)</a>

  <a id="HornLifting.isSegalFibration"></a><a id="5914" href="STT.Interval.html#5914" class="Function">isSegalFibration</a> <a id="5931" class="Symbol">:</a>  <a id="5934" class="Symbol">{</a><a id="5935" href="STT.Interval.html#5935" class="Bound">X</a> <a id="5937" href="STT.Interval.html#5937" class="Bound">Y</a> <a id="5939" class="Symbol">:</a> <a id="5941" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5946" href="STT.Interval.html#2570" class="Bound">ℓ</a><a id="5947" class="Symbol">}</a> <a id="5949" class="Symbol">(</a><a id="5950" href="STT.Interval.html#5950" class="Bound">p</a> <a id="5952" class="Symbol">:</a> <a id="5954" href="STT.Interval.html#5937" class="Bound">Y</a> <a id="5956" class="Symbol">→</a> <a id="5958" href="STT.Interval.html#5935" class="Bound">X</a><a id="5959" class="Symbol">)</a> <a id="5961" class="Symbol">→</a> <a id="5963" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="5968" href="STT.Interval.html#2570" class="Bound">ℓ</a>
  <a id="5972" href="STT.Interval.html#5914" class="Function">isSegalFibration</a> <a id="5989" href="STT.Interval.html#5989" class="Bound">p</a> <a id="5991" class="Symbol">=</a> <a id="5993" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="5995" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="5997" class="Number">2</a> <a id="5999" class="Number">1</a> <a id="6001" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="6003" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6005" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="6007" href="STT.Interval.html#5989" class="Bound">p</a> <a id="6009" href="Categories.Map.html#1062" class="Function Operator">⦆</a>

  <a id="HornLifting._!"></a><a id="6014" href="STT.Interval.html#6014" class="Function Operator">_!</a> <a id="6017" class="Symbol">:</a> <a id="6019" class="Symbol">∀</a> <a id="6021" class="Symbol">{</a><a id="6022" href="STT.Interval.html#6022" class="Bound">ℓ</a><a id="6023" class="Symbol">}</a> <a id="6025" class="Symbol">(</a><a id="6026" href="STT.Interval.html#6026" class="Bound">X</a> <a id="6028" class="Symbol">:</a> <a id="6030" href="STT.Interval.html#5814" class="Function">SegalType</a> <a id="6040" href="STT.Interval.html#6022" class="Bound">ℓ</a><a id="6041" class="Symbol">)</a> <a id="6043" class="Symbol">→</a> <a id="6045" href="Categories.Map.html#845" class="Function">Map</a> <a id="6049" href="STT.Interval.html#6022" class="Bound">ℓ</a>
  <a id="6053" href="STT.Interval.html#6053" class="Bound">X</a> <a id="6055" href="STT.Interval.html#6014" class="Function Operator">!</a> <a id="6057" class="Symbol">=</a> <a id="6059" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="6061" href="Prelude.html#11000" class="Function">terminal*</a> <a id="6071" class="Symbol">(</a><a id="6072" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6076" href="STT.Interval.html#6053" class="Bound">X</a><a id="6077" class="Symbol">)</a> <a id="6079" href="Categories.Map.html#1062" class="Function Operator">⦆</a>

  <a id="HornLifting.isInnerAnodyne"></a><a id="6084" href="STT.Interval.html#6084" class="Function">isInnerAnodyne</a> <a id="6099" class="Symbol">:</a> <a id="6101" class="Symbol">{</a><a id="6102" href="STT.Interval.html#6102" class="Bound">ℓ&#39;</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Agda.Primitive.html#800" class="Postulate">Level</a><a id="6112" class="Symbol">}</a> <a id="6114" class="Symbol">→</a> <a id="6116" href="Categories.Map.html#845" class="Function">Map</a> <a id="6120" href="STT.Interval.html#6102" class="Bound">ℓ&#39;</a> <a id="6123" class="Symbol">→</a> <a id="6125" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6130" class="Symbol">_</a>
  <a id="6134" href="STT.Interval.html#6084" class="Function">isInnerAnodyne</a> <a id="6149" href="STT.Interval.html#6149" class="Bound">i</a> <a id="6151" class="Symbol">=</a> <a id="6153" class="Symbol">(</a><a id="6154" href="STT.Interval.html#6154" class="Bound">X</a> <a id="6156" class="Symbol">:</a> <a id="6158" href="STT.Interval.html#5814" class="Function">SegalType</a> <a id="6168" href="STT.Interval.html#2570" class="Bound">ℓ</a><a id="6169" class="Symbol">)</a> <a id="6171" class="Symbol">→</a> <a id="6173" href="STT.Interval.html#6149" class="Bound">i</a> <a id="6175" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6177" class="Symbol">(</a><a id="6178" href="STT.Interval.html#6154" class="Bound">X</a> <a id="6180" href="STT.Interval.html#6014" class="Function Operator">!</a><a id="6181" class="Symbol">)</a>

  <a id="HornLifting.isInnerAnodyneFib"></a><a id="6186" href="STT.Interval.html#6186" class="Function">isInnerAnodyneFib</a> <a id="6204" class="Symbol">:</a> <a id="6206" href="Categories.Map.html#845" class="Function">Map</a> <a id="6210" href="STT.Interval.html#2570" class="Bound">ℓ</a> <a id="6212" class="Symbol">→</a> <a id="6214" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6219" class="Symbol">_</a>
  <a id="6223" href="STT.Interval.html#6186" class="Function">isInnerAnodyneFib</a> <a id="6241" href="STT.Interval.html#6241" class="Bound">i</a> <a id="6243" class="Symbol">=</a> <a id="6245" class="Symbol">{</a><a id="6246" href="STT.Interval.html#6246" class="Bound">X</a> <a id="6248" href="STT.Interval.html#6248" class="Bound">Y</a> <a id="6250" class="Symbol">:</a> <a id="6252" href="Cubical.Core.Primitives.html#1189" class="Primitive">Type</a> <a id="6257" href="STT.Interval.html#2570" class="Bound">ℓ</a><a id="6258" class="Symbol">}</a> <a id="6260" class="Symbol">(</a><a id="6261" href="STT.Interval.html#6261" class="Bound">p</a> <a id="6263" class="Symbol">:</a> <a id="6265" href="STT.Interval.html#6248" class="Bound">Y</a> <a id="6267" class="Symbol">→</a> <a id="6269" href="STT.Interval.html#6246" class="Bound">X</a><a id="6270" class="Symbol">)</a> <a id="6272" class="Symbol">→</a> <a id="6274" href="STT.Interval.html#5914" class="Function">isSegalFibration</a> <a id="6291" href="STT.Interval.html#6261" class="Bound">p</a> <a id="6293" class="Symbol">→</a> <a id="6295" href="STT.Interval.html#6241" class="Bound">i</a> <a id="6297" href="LeibnizConstruction.Orthogonality.html#1365" class="Function Operator">⊥</a> <a id="6299" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="6301" href="STT.Interval.html#6261" class="Bound">p</a> <a id="6303" href="Categories.Map.html#1062" class="Function Operator">⦆</a>

  <a id="6308" class="Comment">-- Goal : Show (ƛ n k) is a retract of (ƛ n k) ⊠ᵐ (ƛ 2 1)</a>

  <a id="6369" class="Comment">-- definition of the section</a>
  <a id="6400" class="Keyword">module</a> <a id="6407" href="STT.Interval.html#6407" class="Module">_</a> <a id="6409" class="Symbol">(</a><a id="6410" href="STT.Interval.html#6410" class="Bound">n</a> <a id="6412" class="Symbol">:</a> <a id="6414" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="6415" class="Symbol">)</a> <a id="6417" class="Symbol">(</a><a id="6418" href="STT.Interval.html#6418" class="Bound">k</a> <a id="6420" class="Symbol">:</a> <a id="6422" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="6426" class="Symbol">(</a><a id="6427" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6431" href="STT.Interval.html#6410" class="Bound">n</a><a id="6432" class="Symbol">))</a> <a id="6435" class="Keyword">where</a>
    <a id="6445" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6450" class="Symbol">:</a> <a id="6452" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="6454" href="STT.Interval.html#6410" class="Bound">n</a> <a id="6456" class="Symbol">→</a> <a id="6458" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="6460" class="Number">2</a>
    <a id="6466" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6471" class="Symbol">(</a><a id="6472" href="STT.Interval.html#6472" class="Bound">f</a> <a id="6474" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6476" href="STT.Interval.html#6476" class="Bound">l</a> <a id="6478" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6480" href="STT.Interval.html#6480" class="Bound">m</a> <a id="6482" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6484" href="STT.Interval.html#6484" class="Bound">r</a><a id="6485" class="Symbol">)</a> <a id="6487" class="Symbol">.</a><a id="6488" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6492" class="Symbol">(</a><a id="6493" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6498" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6500" class="Symbol">_)</a> <a id="6503" class="Symbol">=</a> <a id="6505" href="STT.Interval.html#2323" class="Function">1l</a>
    <a id="6512" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6517" class="Symbol">(</a><a id="6518" href="STT.Interval.html#6518" class="Bound">f</a> <a id="6520" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6522" href="STT.Interval.html#6522" class="Bound">l</a> <a id="6524" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6526" href="STT.Interval.html#6526" class="Bound">m</a> <a id="6528" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6530" href="STT.Interval.html#6530" class="Bound">r</a><a id="6531" class="Symbol">)</a> <a id="6533" class="Symbol">.</a><a id="6534" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6538" class="Symbol">(</a><a id="6539" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6543" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6548" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6550" class="Symbol">_)</a> <a id="6553" class="Symbol">=</a> <a id="6555" href="STT.Interval.html#6518" class="Bound">f</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="6568" href="STT.Interval.html#6418" class="Bound">k</a><a id="6569" class="Symbol">)</a>
    <a id="6575" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6580" class="Symbol">(</a><a id="6581" href="STT.Interval.html#6581" class="Bound">f</a> <a id="6583" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6585" href="STT.Interval.html#6585" class="Bound">l</a> <a id="6587" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6589" href="STT.Interval.html#6589" class="Bound">m</a> <a id="6591" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6593" href="STT.Interval.html#6593" class="Bound">r</a><a id="6594" class="Symbol">)</a> <a id="6596" class="Symbol">.</a><a id="6597" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6606" class="Symbol">(</a><a id="6607" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6611" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="6615" class="Symbol">)</a> <a id="6617" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6619" class="Symbol">_)</a> <a id="6622" class="Symbol">=</a> <a id="6624" href="STT.Interval.html#6581" class="Bound">f</a> <a id="6626" class="Symbol">(</a><a id="6627" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="6632" href="STT.Interval.html#6418" class="Bound">k</a><a id="6633" class="Symbol">)</a>
    <a id="6639" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6644" class="Symbol">(</a><a id="6645" href="STT.Interval.html#6645" class="Bound">f</a> <a id="6647" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6649" href="STT.Interval.html#6649" class="Bound">l</a> <a id="6651" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6653" href="STT.Interval.html#6653" class="Bound">m</a> <a id="6655" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6657" href="STT.Interval.html#6657" class="Bound">r</a><a id="6658" class="Symbol">)</a> <a id="6660" class="Symbol">.</a><a id="6661" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6670" class="Symbol">(</a><a id="6671" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6680" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="6684" class="Symbol">))</a> <a id="6687" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6689" class="Symbol">_)</a> <a id="6692" class="Symbol">=</a> <a id="6694" href="STT.Interval.html#2320" class="Function">0l</a>
    <a id="6701" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6706" class="Symbol">(</a><a id="6707" href="STT.Interval.html#6707" class="Bound">f</a> <a id="6709" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6711" href="STT.Interval.html#6711" class="Bound">l</a> <a id="6713" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6715" href="STT.Interval.html#6715" class="Bound">m</a> <a id="6717" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6719" href="STT.Interval.html#6719" class="Bound">r</a><a id="6720" class="Symbol">)</a> <a id="6722" class="Symbol">.</a><a id="6723" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6727" class="Symbol">.</a><a id="6728" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6732" class="Symbol">=</a> <a id="6734" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6743" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6748" class="Symbol">(</a><a id="6749" href="STT.Interval.html#6749" class="Bound">f</a> <a id="6751" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6753" href="STT.Interval.html#6753" class="Bound">l</a> <a id="6755" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6757" href="STT.Interval.html#6757" class="Bound">m</a> <a id="6759" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6761" href="STT.Interval.html#6761" class="Bound">r</a><a id="6762" class="Symbol">)</a> <a id="6764" class="Symbol">.</a><a id="6765" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6769" class="Symbol">.</a><a id="6770" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6774" class="Symbol">.</a><a id="6775" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="6779" class="Symbol">=</a> <a id="6781" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="6790" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6795" class="Symbol">(</a><a id="6796" href="STT.Interval.html#6796" class="Bound">f</a> <a id="6798" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6800" href="STT.Interval.html#6800" class="Bound">l</a> <a id="6802" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6804" href="STT.Interval.html#6804" class="Bound">m</a> <a id="6806" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6808" href="STT.Interval.html#6808" class="Bound">r</a><a id="6809" class="Symbol">)</a> <a id="6811" class="Symbol">.</a><a id="6812" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6816" class="Symbol">.</a><a id="6817" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6821" class="Symbol">.</a><a id="6822" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6826" class="Symbol">(</a><a id="6827" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6832" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6834" href="STT.Interval.html#6834" class="Bound">s</a><a id="6835" class="Symbol">)</a> <a id="6837" class="Symbol">=</a> <a id="6839" href="STT.Interval.html#1624" class="Function">∧l-1l</a> <a id="6845" class="Symbol">_</a>
    <a id="6851" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6856" class="Symbol">(</a><a id="6857" href="STT.Interval.html#6857" class="Bound">f</a> <a id="6859" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6861" href="STT.Interval.html#6861" class="Bound">l</a> <a id="6863" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6865" href="STT.Interval.html#6865" class="Bound">m</a> <a id="6867" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6869" href="STT.Interval.html#6869" class="Bound">r</a><a id="6870" class="Symbol">)</a> <a id="6872" class="Symbol">.</a><a id="6873" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6877" class="Symbol">.</a><a id="6878" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6882" class="Symbol">.</a><a id="6883" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="6892" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="6897" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6899" href="STT.Interval.html#6899" class="Bound">s</a><a id="6900" class="Symbol">)</a> <a id="6902" class="Symbol">=</a>
      <a id="6910" href="Cubical.Foundations.Prelude.html#10300" class="Function">subst2</a> <a id="6917" href="STT.Interval.html#3193" class="Function Operator">_≤&#39;_</a> <a id="6922" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="6933" href="STT.Interval.html#6857" class="Bound">f</a> <a id="6935" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="6942" class="Symbol">)</a>
                       <a id="6967" class="Symbol">(</a><a id="6968" href="STT.Interval.html#6869" class="Bound">r</a> <a id="6970" href="STT.Interval.html#6418" class="Bound">k</a><a id="6971" class="Symbol">)</a>
    <a id="6977" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="6982" class="Symbol">(</a><a id="6983" href="STT.Interval.html#6983" class="Bound">f</a> <a id="6985" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6987" href="STT.Interval.html#6987" class="Bound">l</a> <a id="6989" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6991" href="STT.Interval.html#6991" class="Bound">m</a> <a id="6993" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="6995" href="STT.Interval.html#6995" class="Bound">r</a><a id="6996" class="Symbol">)</a> <a id="6998" class="Symbol">.</a><a id="6999" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7003" class="Symbol">.</a><a id="7004" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7008" class="Symbol">.</a><a id="7009" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7018" class="Symbol">(</a><a id="7019" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7023" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="7027" class="Symbol">)</a> <a id="7029" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7031" href="STT.Interval.html#7031" class="Bound">s</a><a id="7032" class="Symbol">)</a> <a id="7034" class="Symbol">=</a> <a id="7036" href="STT.Interval.html#1996" class="Function">0l-∧l</a> <a id="7042" class="Symbol">_</a>

    <a id="7049" href="STT.Interval.html#7049" class="Function">Λ→Δ₂</a> <a id="7054" class="Symbol">:</a> <a id="7056" href="STT.Interval.html#5159" class="Function">Λ</a> <a id="7058" href="STT.Interval.html#6410" class="Bound">n</a> <a id="7060" href="STT.Interval.html#6418" class="Bound">k</a> <a id="7062" class="Symbol">→</a> <a id="7064" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="7066" class="Number">2</a>
    <a id="7072" href="STT.Interval.html#7049" class="Function">Λ→Δ₂</a> <a id="7077" href="STT.Interval.html#7077" class="Bound">x</a> <a id="7079" class="Symbol">=</a> <a id="7081" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="7086" class="Symbol">(</a><a id="7087" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7091" href="STT.Interval.html#7077" class="Bound">x</a><a id="7092" class="Symbol">)</a>

    <a id="7099" class="Comment">-- the section</a>
    <a id="7118" href="STT.Interval.html#7118" class="Function">λ→λ⊠ᵐλ₂,₁</a> <a id="7128" class="Symbol">:</a> <a id="7130" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="7135" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="7137" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="7139" href="STT.Interval.html#6410" class="Bound">n</a> <a id="7141" href="STT.Interval.html#6418" class="Bound">k</a> <a id="7143" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="7145" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="7147" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="7149" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="7151" href="STT.Interval.html#6410" class="Bound">n</a> <a id="7153" href="STT.Interval.html#6418" class="Bound">k</a> <a id="7155" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="7157" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="7160" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="7162" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="7164" class="Number">2</a> <a id="7166" class="Number">1</a> <a id="7168" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="7170" href="Categories.Map.html#1140" class="Function Operator">]</a>
    <a id="7176" href="STT.Interval.html#7118" class="Function">λ→λ⊠ᵐλ₂,₁</a> <a id="7186" class="Symbol">.</a><a id="7187" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7191" href="STT.Interval.html#7191" class="Bound">x</a> <a id="7193" class="Symbol">=</a> <a id="7195" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="7199" class="Symbol">(</a><a id="7200" href="STT.Interval.html#7191" class="Bound">x</a> <a id="7202" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7204" href="STT.Interval.html#7049" class="Function">Λ→Δ₂</a> <a id="7209" href="STT.Interval.html#7191" class="Bound">x</a><a id="7210" class="Symbol">)</a>
    <a id="7216" href="STT.Interval.html#7118" class="Function">λ→λ⊠ᵐλ₂,₁</a> <a id="7226" class="Symbol">.</a><a id="7227" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7231" class="Symbol">.</a><a id="7232" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7236" href="STT.Interval.html#7236" class="Bound">x</a> <a id="7238" class="Symbol">=</a> <a id="7240" href="STT.Interval.html#7236" class="Bound">x</a> <a id="7242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7244" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="7249" href="STT.Interval.html#7236" class="Bound">x</a>
    <a id="7255" href="STT.Interval.html#7118" class="Function">λ→λ⊠ᵐλ₂,₁</a> <a id="7265" class="Symbol">.</a><a id="7266" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7270" class="Symbol">.</a><a id="7271" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="7275" href="STT.Interval.html#7275" class="Bound">x</a> <a id="7277" class="Symbol">=</a> <a id="7279" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="7287" class="Comment">-- definition of the retraction (ƛ n k) ⊠ᵐ (ƛ 2 1) → (ƛ n k)</a>
  <a id="7350" class="Keyword">module</a> <a id="7357" href="STT.Interval.html#7357" class="Module">_</a> <a id="7359" class="Symbol">(</a><a id="7360" href="STT.Interval.html#7360" class="Bound">n</a> <a id="7362" class="Symbol">:</a> <a id="7364" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="7365" class="Symbol">)</a> <a id="7367" class="Symbol">(</a><a id="7368" href="STT.Interval.html#7368" class="Bound">k</a> <a id="7370" class="Symbol">:</a> <a id="7372" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7376" class="Symbol">(</a><a id="7377" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7381" href="STT.Interval.html#7360" class="Bound">n</a><a id="7382" class="Symbol">))</a> <a id="7385" class="Keyword">where</a>
  <a id="7393" class="Comment">-- step one: map beween codomains Δ×Δ₂→Δ : cod ((ƛ n k) ⊠ᵐ (ƛ 2 1)) → cod (ƛ n k)</a>
    <a id="7479" class="Comment">-- underlying map</a>
    <a id="7501" href="STT.Interval.html#7501" class="Function">Δ×Δ₂→Δ-map-helper</a> <a id="7519" class="Symbol">:</a> <a id="7521" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="7523" href="STT.Interval.html#7360" class="Bound">n</a> <a id="7525" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7527" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="7529" class="Number">2</a> <a id="7531" class="Symbol">→</a> <a id="7533" class="Symbol">(</a><a id="7534" href="STT.Interval.html#7534" class="Bound">i</a> <a id="7536" class="Symbol">:</a> <a id="7538" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7542" class="Symbol">(</a><a id="7543" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7547" class="Symbol">(</a><a id="7548" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7552" href="STT.Interval.html#7360" class="Bound">n</a><a id="7553" class="Symbol">)))</a>
      <a id="7563" class="Symbol">→</a> <a id="7565" href="Cubical.Data.Nat.Order.Inductive.html#1422" class="Datatype">Trichotomyᵗ</a> <a id="7577" class="Symbol">(</a><a id="7578" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7582" href="STT.Interval.html#7534" class="Bound">i</a><a id="7583" class="Symbol">)</a> <a id="7585" class="Symbol">(</a><a id="7586" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="7590" href="STT.Interval.html#7368" class="Bound">k</a><a id="7591" class="Symbol">)</a> <a id="7593" class="Symbol">→</a> <a id="7595" href="STT.Interval.html#2593" class="Function">𝐈</a> <a id="7597" class="Comment">-- Trichotomyᵗ (fst i) ? (n ∸ k) → 𝐈</a>
    <a id="7638" href="STT.Interval.html#7501" class="Function">Δ×Δ₂→Δ-map-helper</a> <a id="7656" class="Symbol">((</a><a id="7658" href="STT.Interval.html#7658" class="Bound">x</a> <a id="7660" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7662" href="STT.Interval.html#7662" class="Bound">p</a><a id="7663" class="Symbol">)</a> <a id="7665" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7667" href="STT.Interval.html#7667" class="Bound">y</a> <a id="7669" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7671" href="STT.Interval.html#7671" class="Bound">q</a><a id="7672" class="Symbol">)</a> <a id="7674" class="Symbol">(</a><a id="7675" href="STT.Interval.html#7675" class="Bound">i</a> <a id="7677" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7679" href="STT.Interval.html#7679" class="Bound">s</a><a id="7680" class="Symbol">)</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="7686" href="STT.Interval.html#7686" class="Bound">x₁</a><a id="7688" class="Symbol">)</a> <a id="7690" class="Symbol">=</a>
      <a id="7698" class="Symbol">(</a><a id="7699" href="STT.Interval.html#7658" class="Bound">x</a> <a id="7701" class="Symbol">(</a><a id="7702" href="STT.Interval.html#7675" class="Bound">i</a> <a id="7704" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7706" href="STT.Interval.html#7679" class="Bound">s</a><a id="7707" class="Symbol">))</a> <a id="7710" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="7713" class="Symbol">(</a><a id="7714" href="STT.Interval.html#7667" class="Bound">y</a> <a id="7716" class="Symbol">(</a><a id="7717" class="Number">1</a> <a id="7719" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7721" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="7723" class="Symbol">))</a>
    <a id="7730" href="STT.Interval.html#7501" class="Function">Δ×Δ₂→Δ-map-helper</a> <a id="7748" class="Symbol">((</a><a id="7750" href="STT.Interval.html#7750" class="Bound">x</a> <a id="7752" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7754" href="STT.Interval.html#7754" class="Bound">p</a><a id="7755" class="Symbol">)</a> <a id="7757" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7759" href="STT.Interval.html#7759" class="Bound">y</a> <a id="7761" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7763" href="STT.Interval.html#7763" class="Bound">q</a><a id="7764" class="Symbol">)</a> <a id="7766" class="Symbol">(</a><a id="7767" href="STT.Interval.html#7767" class="Bound">i</a> <a id="7769" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7771" href="STT.Interval.html#7771" class="Bound">s</a><a id="7772" class="Symbol">)</a> <a id="7774" class="Symbol">(</a><a id="7775" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="7778" href="STT.Interval.html#7778" class="Bound">x₁</a><a id="7780" class="Symbol">)</a> <a id="7782" class="Symbol">=</a>
      <a id="7790" class="Symbol">(</a><a id="7791" href="STT.Interval.html#7750" class="Bound">x</a> <a id="7793" class="Symbol">(</a><a id="7794" href="STT.Interval.html#7767" class="Bound">i</a> <a id="7796" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7798" href="STT.Interval.html#7771" class="Bound">s</a><a id="7799" class="Symbol">))</a> <a id="7802" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="7805" class="Symbol">(</a><a id="7806" href="STT.Interval.html#7759" class="Bound">y</a> <a id="7808" class="Symbol">(</a><a id="7809" class="Number">1</a> <a id="7811" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7813" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="7815" class="Symbol">))</a>
    <a id="7822" href="STT.Interval.html#7501" class="Function">Δ×Δ₂→Δ-map-helper</a> <a id="7840" class="Symbol">((</a><a id="7842" href="STT.Interval.html#7842" class="Bound">x</a> <a id="7844" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7846" href="STT.Interval.html#7846" class="Bound">p</a><a id="7847" class="Symbol">)</a> <a id="7849" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7851" href="STT.Interval.html#7851" class="Bound">y</a> <a id="7853" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7855" href="STT.Interval.html#7855" class="Bound">q</a><a id="7856" class="Symbol">)</a> <a id="7858" class="Symbol">(</a><a id="7859" href="STT.Interval.html#7859" class="Bound">i</a> <a id="7861" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7863" href="STT.Interval.html#7863" class="Bound">s</a><a id="7864" class="Symbol">)</a> <a id="7866" class="Symbol">(</a><a id="7867" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="7870" href="STT.Interval.html#7870" class="Bound">x₁</a><a id="7872" class="Symbol">)</a> <a id="7874" class="Symbol">=</a>
      <a id="7882" class="Symbol">(</a><a id="7883" href="STT.Interval.html#7842" class="Bound">x</a> <a id="7885" class="Symbol">(</a><a id="7886" href="STT.Interval.html#7859" class="Bound">i</a> <a id="7888" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7890" href="STT.Interval.html#7863" class="Bound">s</a><a id="7891" class="Symbol">))</a> <a id="7894" href="STT.Interval.html#2339" class="Function Operator">∧l</a> <a id="7897" class="Symbol">(</a><a id="7898" href="STT.Interval.html#7851" class="Bound">y</a> <a id="7900" class="Symbol">(</a><a id="7901" class="Number">2</a> <a id="7903" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="7905" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="7907" class="Symbol">))</a>

    <a id="7915" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="7926" class="Symbol">:</a> <a id="7928" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="7930" href="STT.Interval.html#7360" class="Bound">n</a> <a id="7932" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="7934" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="7936" class="Number">2</a> <a id="7938" class="Symbol">→</a> <a id="7940" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="7944" class="Symbol">(</a><a id="7945" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="7954" href="STT.Interval.html#7360" class="Bound">n</a><a id="7955" class="Symbol">))</a> <a id="7958" class="Symbol">→</a> <a id="7960" href="STT.Interval.html#2593" class="Function">𝐈</a>
    <a id="7966" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="7977" href="STT.Interval.html#7977" class="Bound">s</a> <a id="7979" href="STT.Interval.html#7979" class="Bound">i</a> <a id="7981" class="Symbol">=</a> <a id="7983" href="STT.Interval.html#7501" class="Function">Δ×Δ₂→Δ-map-helper</a> <a id="8001" href="STT.Interval.html#7977" class="Bound">s</a> <a id="8003" href="STT.Interval.html#7979" class="Bound">i</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8010" href="STT.Interval.html#7979" class="Bound">i</a> <a id="8012" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="8015" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8019" href="STT.Interval.html#7368" class="Bound">k</a><a id="8020" class="Symbol">)</a>

    <a id="8027" class="Comment">-- underlying map sends 0 to 1</a>
    <a id="8062" href="STT.Interval.html#8062" class="Function">Δ×Δ₂→Δ-0↦1</a> <a id="8073" class="Symbol">:</a> <a id="8075" class="Symbol">(</a><a id="8076" href="STT.Interval.html#8076" class="Bound">x</a> <a id="8078" class="Symbol">:</a> <a id="8080" class="Symbol">_)</a> <a id="8083" class="Symbol">(</a><a id="8084" href="STT.Interval.html#8084" class="Bound">y</a> <a id="8086" class="Symbol">:</a> <a id="8088" class="Symbol">_)</a> <a id="8091" class="Symbol">→</a> <a id="8093" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="8104" class="Symbol">(</a><a id="8105" href="STT.Interval.html#8076" class="Bound">x</a> <a id="8107" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8109" href="STT.Interval.html#8084" class="Bound">y</a><a id="8110" class="Symbol">)</a> <a id="8112" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="8118" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8120" href="STT.Interval.html#2323" class="Function">1l</a>
    <a id="8127" href="STT.Interval.html#8062" class="Function">Δ×Δ₂→Δ-0↦1</a> <a id="8138" class="Symbol">(</a><a id="8139" href="STT.Interval.html#8139" class="Bound">x</a> <a id="8141" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8143" href="STT.Interval.html#8143" class="Bound">p</a><a id="8144" class="Symbol">)</a> <a id="8146" class="Symbol">(</a><a id="8147" href="STT.Interval.html#8147" class="Bound">y</a> <a id="8149" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8151" href="STT.Interval.html#8151" class="Bound">q</a><a id="8152" class="Symbol">)</a> <a id="8154" class="Keyword">with</a> <a id="8159" class="Symbol">(</a><a id="8160" class="Number">0</a> <a id="8162" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="8165" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8169" href="STT.Interval.html#7368" class="Bound">k</a><a id="8170" class="Symbol">)</a>
    <a id="8176" class="Symbol">...</a> <a id="8180" class="Symbol">|</a> <a id="8182" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="8185" href="STT.Interval.html#8185" class="Bound">x₁</a> <a id="8188" class="Symbol">=</a> <a id="8190" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8195" class="Symbol">(</a><a id="8196" href="STT.Interval.html#2334" class="Function Operator">_∨l</a> <a id="8200" class="Bound">y</a> <a id="8202" class="Symbol">(</a><a id="8203" class="Number">1</a> <a id="8205" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8207" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="8209" class="Symbol">))</a> <a id="8212" class="Symbol">(</a><a id="8213" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8217" class="Bound">p</a><a id="8218" class="Symbol">)</a> <a id="8220" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8222" href="STT.Interval.html#1929" class="Function">1l-∨l</a> <a id="8228" class="Symbol">_</a>
    <a id="8234" class="Symbol">...</a> <a id="8238" class="Symbol">|</a> <a id="8240" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="8243" href="STT.Interval.html#8243" class="Bound">x₁</a> <a id="8246" class="Symbol">=</a> <a id="8248" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8253" class="Symbol">(</a><a id="8254" href="STT.Interval.html#2334" class="Function Operator">_∨l</a> <a id="8258" class="Bound">y</a> <a id="8260" class="Symbol">(</a><a id="8261" class="Number">1</a> <a id="8263" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8265" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="8267" class="Symbol">))</a> <a id="8270" class="Symbol">(</a><a id="8271" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8275" class="Bound">p</a><a id="8276" class="Symbol">)</a> <a id="8278" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8280" href="STT.Interval.html#1929" class="Function">1l-∨l</a> <a id="8286" class="Symbol">_</a>

    <a id="8293" class="Comment">-- underlying map sends 1 to 0</a>
    <a id="8328" href="STT.Interval.html#8328" class="Function">Δ×Δ₂→Δ-1↦0</a> <a id="8339" class="Symbol">:</a> <a id="8341" class="Symbol">(</a><a id="8342" href="STT.Interval.html#8342" class="Bound">x</a> <a id="8344" class="Symbol">:</a> <a id="8346" class="Symbol">_)</a> <a id="8349" class="Symbol">(</a><a id="8350" href="STT.Interval.html#8350" class="Bound">y</a> <a id="8352" class="Symbol">:</a> <a id="8354" class="Symbol">_)</a> <a id="8357" class="Symbol">→</a> <a id="8359" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="8370" class="Symbol">(</a><a id="8371" href="STT.Interval.html#8342" class="Bound">x</a> <a id="8373" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8375" href="STT.Interval.html#8350" class="Bound">y</a><a id="8376" class="Symbol">)</a> <a id="8378" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="8384" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="8386" href="STT.Interval.html#2320" class="Function">0l</a>
    <a id="8393" href="STT.Interval.html#8328" class="Function">Δ×Δ₂→Δ-1↦0</a> <a id="8404" class="Symbol">(</a><a id="8405" href="STT.Interval.html#8405" class="Bound">x</a> <a id="8407" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8409" class="Symbol">(_</a> <a id="8412" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8414" href="STT.Interval.html#8414" class="Bound">p</a> <a id="8416" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8418" class="Symbol">_))</a> <a id="8422" class="Symbol">(</a><a id="8423" href="STT.Interval.html#8423" class="Bound">y</a> <a id="8425" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8427" class="Symbol">(_</a> <a id="8430" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8432" href="STT.Interval.html#8432" class="Bound">q</a> <a id="8434" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8436" class="Symbol">_))</a> <a id="8440" class="Keyword">with</a> <a id="8445" class="Symbol">(</a><a id="8446" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8450" href="STT.Interval.html#7360" class="Bound">n</a> <a id="8452" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="8455" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8459" href="STT.Interval.html#7368" class="Bound">k</a><a id="8460" class="Symbol">)</a>
    <a id="8466" class="Symbol">...</a> <a id="8470" class="Symbol">|</a> <a id="8472" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="8475" href="STT.Interval.html#8475" class="Bound">x₁</a> <a id="8478" class="Symbol">=</a> <a id="8480" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="8490" class="Symbol">(</a><a id="8491" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="8501" class="Symbol">{</a><a id="8502" class="Argument">m</a> <a id="8504" class="Symbol">=</a> <a id="8506" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8510" href="STT.Interval.html#7360" class="Bound">n</a><a id="8511" class="Symbol">}</a> <a id="8513" class="Symbol">(</a><a id="8514" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="8523" href="STT.Interval.html#8475" class="Bound">x₁</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8531" href="STT.Interval.html#7368" class="Bound">k</a><a id="8532" class="Symbol">)))</a>
    <a id="8540" class="Symbol">...</a> <a id="8544" class="Symbol">|</a> <a id="8546" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="8549" href="STT.Interval.html#8549" class="Bound">x₁</a> <a id="8552" class="Symbol">=</a> <a id="8554" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="8564" class="Symbol">(</a><a id="8565" href="Cubical.Data.Nat.Order.Inductive.html#3974" class="Function">&lt;ᵗ-irrefl</a> <a id="8575" class="Symbol">{</a><a id="8576" class="Argument">m</a> <a id="8578" class="Symbol">=</a> <a id="8580" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8584" href="STT.Interval.html#7360" class="Bound">n</a><a id="8585" class="Symbol">}</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="8594" class="Symbol">(</a><a id="8595" href="Cubical.Data.Nat.Order.Inductive.html#673" class="Function Operator">_&lt;ᵗ</a> <a id="8599" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8603" href="STT.Interval.html#7360" class="Bound">n</a><a id="8604" class="Symbol">)</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8611" href="STT.Interval.html#8549" class="Bound">x₁</a><a id="8613" class="Symbol">)</a> <a id="8615" class="Symbol">(</a><a id="8616" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="8620" href="STT.Interval.html#7368" class="Bound">k</a><a id="8621" class="Symbol">)))</a>
    <a id="8629" class="Symbol">...</a> <a id="8633" class="Symbol">|</a> <a id="8635" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="8638" href="STT.Interval.html#8638" class="Bound">x₁</a> <a id="8641" class="Symbol">=</a> <a id="8643" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="8649" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="8654" class="Symbol">(</a><a id="8655" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="8660" class="Bound">x</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="8670" class="Symbol">(λ</a> <a id="8673" href="STT.Interval.html#8673" class="Bound">_</a> <a id="8675" class="Symbol">→</a> <a id="8677" href="Cubical.Data.Nat.Order.Inductive.html#2202" class="Function">isProp&lt;ᵗ</a><a id="8685" class="Symbol">)</a> <a id="8687" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="8691" class="Symbol">)</a> <a id="8693" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8695" class="Bound">p</a><a id="8696" class="Symbol">)</a> <a id="8698" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                <a id="8719" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="8721" href="STT.Interval.html#1996" class="Function">0l-∧l</a> <a id="8727" class="Symbol">_</a>

    <a id="8734" class="Comment">-- the decreasing condition</a>
    <a id="8766" href="STT.Interval.html#8766" class="Function">Δ×Δ₂→Δ-decr</a> <a id="8778" class="Symbol">:</a> <a id="8780" class="Symbol">(</a><a id="8781" href="STT.Interval.html#8781" class="Bound">x</a> <a id="8783" class="Symbol">:</a> <a id="8785" class="Symbol">_)</a> <a id="8788" class="Symbol">(</a><a id="8789" href="STT.Interval.html#8789" class="Bound">y</a> <a id="8791" class="Symbol">:</a> <a id="8793" class="Symbol">_)</a> <a id="8796" class="Symbol">(</a><a id="8797" href="STT.Interval.html#8797" class="Bound">i</a> <a id="8799" class="Symbol">:</a> <a id="8801" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="8805" class="Symbol">(</a><a id="8806" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8810" href="STT.Interval.html#7360" class="Bound">n</a><a id="8811" class="Symbol">))</a>
      <a id="8820" class="Symbol">→</a> <a id="8822" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="8833" class="Symbol">(</a><a id="8834" href="STT.Interval.html#8781" class="Bound">x</a> <a id="8836" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8838" href="STT.Interval.html#8789" class="Bound">y</a><a id="8839" class="Symbol">)</a> <a id="8841" class="Symbol">(</a><a id="8842" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="8847" href="STT.Interval.html#8797" class="Bound">i</a><a id="8848" class="Symbol">)</a> <a id="8850" href="STT.Interval.html#3193" class="Function Operator">≤&#39;</a> <a id="8853" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="8864" class="Symbol">(</a><a id="8865" href="STT.Interval.html#8781" class="Bound">x</a> <a id="8867" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8869" href="STT.Interval.html#8789" class="Bound">y</a><a id="8870" class="Symbol">)</a> <a id="8872" class="Symbol">(</a><a id="8873" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="8883" href="STT.Interval.html#8797" class="Bound">i</a><a id="8884" class="Symbol">)</a>
    <a id="8890" href="STT.Interval.html#8766" class="Function">Δ×Δ₂→Δ-decr</a> <a id="8902" class="Symbol">(</a><a id="8903" href="STT.Interval.html#8903" class="Bound">x</a> <a id="8905" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8907" href="STT.Interval.html#8907" class="Bound">p</a><a id="8908" class="Symbol">)</a> <a id="8910" class="Symbol">(</a><a id="8911" href="STT.Interval.html#8911" class="Bound">y</a> <a id="8913" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8915" href="STT.Interval.html#8915" class="Bound">q</a><a id="8916" class="Symbol">)</a> <a id="8918" class="Symbol">(</a><a id="8919" href="STT.Interval.html#8919" class="Bound">i</a> <a id="8921" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="8923" href="STT.Interval.html#8923" class="Bound">i&lt;</a><a id="8925" class="Symbol">)</a> <a id="8927" class="Keyword">with</a> <a id="8932" class="Symbol">(</a><a id="8933" href="STT.Interval.html#8919" class="Bound">i</a> <a id="8935" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="8938" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8942" href="STT.Interval.html#7368" class="Bound">k</a><a id="8943" class="Symbol">)</a> <a id="8945" class="Symbol">|</a> <a id="8947" class="Symbol">(</a><a id="8948" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="8952" href="STT.Interval.html#8919" class="Bound">i</a> <a id="8954" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="8957" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="8961" href="STT.Interval.html#7368" class="Bound">k</a><a id="8962" class="Symbol">)</a>
    <a id="8968" class="Symbol">...</a> <a id="8972" class="Symbol">|</a> <a id="8974" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="8977" href="STT.Interval.html#8977" class="Bound">x₁</a> <a id="8980" class="Symbol">|</a> <a id="8982" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="8985" href="STT.Interval.html#8985" class="Bound">x₂</a> <a id="8988" class="Symbol">=</a> <a id="8990" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="8994" class="Symbol">(</a><a id="8995" href="Cubical.Algebra.DistLattice.Base.html#1417" class="Function">∨lRdist∧l</a> <a id="9005" class="Symbol">_</a> <a id="9007" class="Symbol">_</a> <a id="9009" class="Symbol">_)</a>
                        <a id="9036" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9038" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9044" href="STT.Interval.html#2334" class="Function Operator">_∨l_</a> <a id="9049" class="Symbol">(</a><a id="9050" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9056" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9067" class="Bound">x</a> <a id="9069" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="9076" class="Symbol">)</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9084" class="Bound">x</a> <a id="9086" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="9093" class="Symbol">)</a>
                                     <a id="9132" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9134" class="Bound">p</a> <a id="9136" class="Symbol">.</a><a id="9137" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9141" class="Symbol">.</a><a id="9142" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9146" class="Symbol">(</a><a id="9147" class="Bound">i</a> <a id="9149" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9151" class="Bound">i&lt;</a><a id="9153" class="Symbol">)</a>
                                     <a id="9192" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9194" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9199" class="Bound">x</a> <a id="9201" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="9208" class="Symbol">)</a> <a id="9210" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="9219" class="Symbol">...</a> <a id="9223" class="Symbol">|</a> <a id="9225" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="9228" href="STT.Interval.html#9228" class="Bound">x₁</a> <a id="9231" class="Symbol">|</a> <a id="9233" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="9236" href="STT.Interval.html#9236" class="Bound">x₂</a> <a id="9239" class="Symbol">=</a> <a id="9241" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9245" class="Symbol">(</a><a id="9246" href="Cubical.Algebra.DistLattice.Base.html#1417" class="Function">∨lRdist∧l</a> <a id="9256" class="Symbol">_</a> <a id="9258" class="Symbol">_</a> <a id="9260" class="Symbol">_)</a>
                        <a id="9287" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9289" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9295" href="STT.Interval.html#2334" class="Function Operator">_∨l_</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9307" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="9312" class="Symbol">(</a><a id="9313" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9318" class="Bound">x</a> <a id="9320" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="9327" class="Symbol">)</a> <a id="9329" class="Symbol">(</a><a id="9330" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9335" class="Bound">x</a> <a id="9337" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="9344" class="Symbol">)</a>
                                     <a id="9383" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9385" class="Bound">p</a> <a id="9387" class="Symbol">.</a><a id="9388" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9392" class="Symbol">.</a><a id="9393" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="9397" class="Symbol">(</a><a id="9398" class="Bound">i</a> <a id="9400" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9402" class="Bound">i&lt;</a><a id="9404" class="Symbol">)</a>
                                     <a id="9443" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9445" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9450" class="Bound">x</a> <a id="9452" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="9459" class="Symbol">)</a> <a id="9461" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="9470" class="Symbol">...</a> <a id="9474" class="Symbol">|</a> <a id="9476" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="9479" href="STT.Interval.html#9479" class="Bound">x₁</a> <a id="9482" class="Symbol">|</a> <a id="9484" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="9487" href="STT.Interval.html#9487" class="Bound">x₂</a> <a id="9490" class="Symbol">=</a> <a id="9492" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="9502" class="Symbol">(</a><a id="9503" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">falseDichotomies.gt-lt</a> <a id="9526" class="Symbol">(</a><a id="9527" href="STT.Interval.html#9479" class="Bound">x₁</a> <a id="9530" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9532" href="STT.Interval.html#9487" class="Bound">x₂</a><a id="9534" class="Symbol">))</a>
    <a id="9541" class="Symbol">...</a> <a id="9545" class="Symbol">|</a> <a id="9547" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="9550" href="STT.Interval.html#9550" class="Bound">x₁</a> <a id="9553" class="Symbol">|</a> <a id="9555" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="9558" href="STT.Interval.html#9558" class="Bound">x₂</a> <a id="9561" class="Symbol">=</a> <a id="9563" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="9573" class="Symbol">(</a><a id="9574" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">falseDichotomies.lt-eq</a> <a id="9597" class="Symbol">(</a><a id="9598" href="STT.Interval.html#9558" class="Bound">x₂</a> <a id="9601" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9603" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9608" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9612" href="STT.Interval.html#9550" class="Bound">x₁</a><a id="9614" class="Symbol">))</a>
    <a id="9621" class="Symbol">...</a> <a id="9625" class="Symbol">|</a> <a id="9627" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="9630" href="STT.Interval.html#9630" class="Bound">x₁</a> <a id="9633" class="Symbol">|</a> <a id="9635" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="9638" href="STT.Interval.html#9638" class="Bound">x₂</a> <a id="9641" class="Symbol">=</a> <a id="9643" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="9653" class="Symbol">(</a><a id="9654" href="Cubical.Data.Nat.Order.Inductive.html#7237" class="Function">falseDichotomies.eq-eq</a> <a id="9677" class="Symbol">(</a><a id="9678" href="STT.Interval.html#9638" class="Bound">x₂</a> <a id="9681" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9683" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="9688" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9692" href="STT.Interval.html#9630" class="Bound">x₁</a><a id="9694" class="Symbol">))</a>
    <a id="9701" class="Symbol">...</a> <a id="9705" class="Symbol">|</a> <a id="9707" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="9710" href="STT.Interval.html#9710" class="Bound">x₁</a> <a id="9713" class="Symbol">|</a> <a id="9715" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="9718" href="STT.Interval.html#9718" class="Bound">x₂</a> <a id="9721" class="Symbol">=</a>
       <a id="9730" href="Cubical.Algebra.DistLattice.Base.html#1525" class="Function">∧lLdist∨l</a> <a id="9740" class="Symbol">((</a><a id="9742" class="Bound">x</a> <a id="9744" class="Symbol">(</a><a id="9745" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="9749" class="Bound">i</a> <a id="9751" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9753" class="Bound">i&lt;</a><a id="9755" class="Symbol">)</a> <a id="9757" href="STT.Interval.html#2339" class="Function Operator">∧l</a> <a id="9760" class="Bound">y</a> <a id="9762" class="Symbol">(</a><a id="9763" class="Number">2</a> <a id="9765" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9767" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9769" class="Symbol">)))</a> <a id="9773" class="Symbol">_</a> <a id="9775" class="Symbol">_</a>
     <a id="9782" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9784" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9790" href="STT.Interval.html#2334" class="Function Operator">_∨l_</a> <a id="9795" class="Symbol">(</a><a id="9796" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="9800" class="Symbol">(</a><a id="9801" href="Cubical.Algebra.Lattice.Base.html#1498" class="Function">∧lAssoc</a> <a id="9809" class="Symbol">_</a> <a id="9811" class="Symbol">_</a> <a id="9813" class="Symbol">_)</a>
                 <a id="9833" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9835" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9841" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="9846" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="9851" class="Symbol">(</a><a id="9852" href="Cubical.Algebra.Lattice.Base.html#1564" class="Function">∧lComm</a> <a id="9859" class="Symbol">(</a><a id="9860" class="Bound">y</a> <a id="9862" class="Symbol">(</a><a id="9863" class="Number">2</a> <a id="9865" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="9867" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="9869" class="Symbol">))</a> <a id="9872" class="Symbol">_)</a>
                 <a id="9892" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9894" href="Cubical.Algebra.Lattice.Base.html#1498" class="Function">∧lAssoc</a> <a id="9902" class="Symbol">_</a> <a id="9904" class="Symbol">_</a> <a id="9906" class="Symbol">_</a>
                 <a id="9925" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="9927" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9933" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a>
                    <a id="9958" class="Symbol">(</a><a id="9959" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="9965" class="Symbol">(λ</a> <a id="9968" href="STT.Interval.html#9968" class="Bound">p</a> <a id="9970" href="STT.Interval.html#9970" class="Bound">q</a> <a id="9972" class="Symbol">→</a> <a id="9974" class="Bound">x</a> <a id="9976" href="STT.Interval.html#9968" class="Bound">p</a> <a id="9978" href="STT.Interval.html#2339" class="Function Operator">∧l</a> <a id="9981" class="Bound">x</a> <a id="9983" href="STT.Interval.html#9970" class="Bound">q</a><a id="9984" class="Symbol">)</a> <a id="9986" href="STT.Interval.html#1170" class="Function">PathFin</a> <a id="9994" href="STT.Interval.html#1170" class="Function">PathFin</a>
                    <a id="10022" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10024" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10028" class="Symbol">(</a><a id="10029" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10033" class="Bound">p</a><a id="10034" class="Symbol">)</a> <a id="10036" class="Symbol">(</a><a id="10037" class="Bound">i</a> <a id="10039" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10041" class="Bound">i&lt;</a><a id="10043" class="Symbol">))</a> <a id="10046" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
                    <a id="10071" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10073" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10079" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="10084" class="Symbol">(</a><a id="10085" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="10090" class="Bound">x</a> <a id="10092" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10096" class="Symbol">)</a> <a id="10098" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="10102" class="Symbol">)</a>
                  <a id="10122" class="Symbol">(</a><a id="10123" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10127" class="Symbol">(</a><a id="10128" href="Cubical.Algebra.Lattice.Base.html#1498" class="Function">∧lAssoc</a> <a id="10136" class="Symbol">_</a> <a id="10138" class="Symbol">_</a> <a id="10140" class="Symbol">_)</a>
                  <a id="10161" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10163" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10169" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="10174" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10179" class="Symbol">(</a><a id="10180" class="Bound">q</a> <a id="10182" class="Symbol">.</a><a id="10183" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10187" class="Symbol">.</a><a id="10188" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10192" class="Symbol">(</a><a id="10193" class="Number">1</a> <a id="10195" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10197" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="10199" class="Symbol">)))</a>
     <a id="10208" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10210" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10214" class="Symbol">(</a><a id="10215" href="Cubical.Algebra.DistLattice.Base.html#1633" class="Function">∧lRdist∨l</a> <a id="10225" class="Symbol">_</a> <a id="10227" class="Symbol">_</a> <a id="10229" class="Symbol">_)</a>
     <a id="10237" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10239" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10245" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="10250" class="Symbol">(</a><a id="10251" href="STT.Interval.html#2158" class="Function">idem∨</a> <a id="10257" class="Symbol">_)</a> <a id="10260" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
    <a id="10269" class="Symbol">...</a> <a id="10273" class="Symbol">|</a> <a id="10275" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="10278" href="STT.Interval.html#10278" class="Bound">x₁</a> <a id="10281" class="Symbol">|</a> <a id="10283" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="10286" href="STT.Interval.html#10286" class="Bound">x₂</a> <a id="10289" class="Symbol">=</a> <a id="10291" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10301" class="Symbol">(</a><a id="10302" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">falseDichotomies.gt-lt</a>
                                      <a id="10363" class="Symbol">(</a><a id="10364" href="STT.Interval.html#10286" class="Bound">x₂</a> <a id="10367" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10369" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="10378" href="STT.Interval.html#10278" class="Bound">x₁</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="10391" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="10397" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a><a id="10402" class="Symbol">)))</a>
    <a id="10410" class="Symbol">...</a> <a id="10414" class="Symbol">|</a> <a id="10416" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="10419" href="STT.Interval.html#10419" class="Bound">x₁</a> <a id="10422" class="Symbol">|</a> <a id="10424" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="10427" href="STT.Interval.html#10427" class="Bound">x₂</a> <a id="10430" class="Symbol">=</a> <a id="10432" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">falseDichotomies.lt-eq</a> <a id="10466" class="Symbol">(</a><a id="10467" href="STT.Interval.html#10419" class="Bound">x₁</a> <a id="10470" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10472" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10476" href="STT.Interval.html#10427" class="Bound">x₂</a><a id="10478" class="Symbol">))</a>
    <a id="10485" class="Symbol">...</a> <a id="10489" class="Symbol">|</a> <a id="10491" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="10494" href="STT.Interval.html#10494" class="Bound">x₁</a> <a id="10497" class="Symbol">|</a> <a id="10499" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="10502" href="STT.Interval.html#10502" class="Bound">x₂</a> <a id="10505" class="Symbol">=</a>
        <a id="10515" href="Cubical.Algebra.Lattice.Base.html#1498" class="Function">∧lAssoc</a> <a id="10523" class="Symbol">_</a> <a id="10525" class="Symbol">_</a> <a id="10527" class="Symbol">_</a>
      <a id="10535" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10537" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10543" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Cubical.Algebra.Lattice.Base.html#1498" class="Function">∧lAssoc</a> <a id="10562" class="Symbol">_</a> <a id="10564" class="Symbol">_</a> <a id="10566" class="Symbol">_)</a>
                 <a id="10586" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10588" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10594" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="10599" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Cubical.Algebra.Lattice.Base.html#1564" class="Function">∧lComm</a> <a id="10612" class="Symbol">_</a> <a id="10614" class="Symbol">_)</a>
                 <a id="10634" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10636" href="Cubical.Algebra.Lattice.Base.html#1498" class="Function">∧lAssoc</a> <a id="10644" class="Symbol">_</a> <a id="10646" class="Symbol">_</a> <a id="10648" class="Symbol">_)</a> <a id="10651" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>
      <a id="10662" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10664" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="10668" class="Symbol">(</a><a id="10669" href="Cubical.Algebra.Lattice.Base.html#1498" class="Function">∧lAssoc</a> <a id="10677" class="Symbol">_</a> <a id="10679" class="Symbol">_</a> <a id="10681" class="Symbol">_)</a>
      <a id="10690" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="10692" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="10698" href="STT.Interval.html#2339" class="Function Operator">_∧l_</a> <a id="10703" class="Symbol">(</a><a id="10704" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10708" class="Symbol">(</a><a id="10709" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10713" class="Bound">p</a><a id="10714" class="Symbol">)</a> <a id="10716" class="Symbol">(</a><a id="10717" class="Bound">i</a> <a id="10719" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10721" class="Bound">i&lt;</a><a id="10723" class="Symbol">))</a> <a id="10726" class="Symbol">(</a><a id="10727" href="STT.Interval.html#2063" class="Function">idem∧</a> <a id="10733" class="Symbol">_)</a>

    <a id="10741" class="Comment">-- complete definition of map between codomains</a>
    <a id="10793" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="10800" class="Symbol">:</a> <a id="10802" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="10804" href="STT.Interval.html#7360" class="Bound">n</a> <a id="10806" href="Cubical.Data.Sigma.Base.html#438" class="Function Operator">×</a> <a id="10808" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="10810" class="Number">2</a> <a id="10812" class="Symbol">→</a> <a id="10814" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="10816" href="STT.Interval.html#7360" class="Bound">n</a>
    <a id="10822" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="10829" class="Symbol">(</a><a id="10830" href="STT.Interval.html#10830" class="Bound">x</a> <a id="10832" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10834" href="STT.Interval.html#10834" class="Bound">y</a><a id="10835" class="Symbol">)</a> <a id="10837" class="Symbol">.</a><a id="10838" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10842" class="Symbol">=</a> <a id="10844" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="10855" class="Symbol">(</a><a id="10856" href="STT.Interval.html#10830" class="Bound">x</a> <a id="10858" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10860" href="STT.Interval.html#10834" class="Bound">y</a><a id="10861" class="Symbol">)</a>
    <a id="10867" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="10874" class="Symbol">(</a><a id="10875" href="STT.Interval.html#10875" class="Bound">x</a> <a id="10877" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10879" href="STT.Interval.html#10879" class="Bound">y</a><a id="10880" class="Symbol">)</a> <a id="10882" class="Symbol">.</a><a id="10883" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10887" class="Symbol">.</a><a id="10888" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10892" class="Symbol">=</a> <a id="10894" href="STT.Interval.html#8062" class="Function">Δ×Δ₂→Δ-0↦1</a> <a id="10905" href="STT.Interval.html#10875" class="Bound">x</a> <a id="10907" href="STT.Interval.html#10879" class="Bound">y</a>
    <a id="10913" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="10920" class="Symbol">(</a><a id="10921" href="STT.Interval.html#10921" class="Bound">x</a> <a id="10923" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10925" href="STT.Interval.html#10925" class="Bound">y</a><a id="10926" class="Symbol">)</a> <a id="10928" class="Symbol">.</a><a id="10929" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10933" class="Symbol">.</a><a id="10934" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10938" class="Symbol">.</a><a id="10939" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="10943" class="Symbol">=</a> <a id="10945" href="STT.Interval.html#8328" class="Function">Δ×Δ₂→Δ-1↦0</a> <a id="10956" href="STT.Interval.html#10921" class="Bound">x</a> <a id="10958" href="STT.Interval.html#10925" class="Bound">y</a>
    <a id="10964" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="10971" class="Symbol">(</a><a id="10972" href="STT.Interval.html#10972" class="Bound">x</a> <a id="10974" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="10976" href="STT.Interval.html#10976" class="Bound">y</a><a id="10977" class="Symbol">)</a> <a id="10979" class="Symbol">.</a><a id="10980" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10984" class="Symbol">.</a><a id="10985" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10989" class="Symbol">.</a><a id="10990" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="10994" class="Symbol">=</a> <a id="10996" href="STT.Interval.html#8766" class="Function">Δ×Δ₂→Δ-decr</a> <a id="11008" href="STT.Interval.html#10972" class="Bound">x</a> <a id="11010" href="STT.Interval.html#10976" class="Bound">y</a>

  <a id="11015" class="Comment">-- Step 2: map between domains Δ×Δ₂→Δ : dom ((ƛ n k) ⊠ᵐ (ƛ 2 1)) → dom (ƛ n k)</a>
    <a id="11098" class="Comment">-- need some technical lemmas about when Δ×Δ₂→Δ is constant</a>
  <a id="11160" class="Keyword">private</a>
    <a id="HornLifting.Δ×Δ₂→Δ-constant₁"></a><a id="11172" href="STT.Interval.html#11172" class="Function">Δ×Δ₂→Δ-constant₁</a> <a id="11189" class="Symbol">:</a> <a id="11191" class="Symbol">(</a><a id="11192" href="STT.Interval.html#11192" class="Bound">n</a> <a id="11194" class="Symbol">:</a> <a id="11196" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="11197" class="Symbol">)</a> <a id="11199" class="Symbol">(</a><a id="11200" href="STT.Interval.html#11200" class="Bound">k</a> <a id="11202" class="Symbol">:</a> <a id="11204" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11208" class="Symbol">(</a><a id="11209" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11213" href="STT.Interval.html#11192" class="Bound">n</a><a id="11214" class="Symbol">))</a>
                       <a id="11240" class="Symbol">(</a><a id="11241" href="STT.Interval.html#11241" class="Bound">x</a> <a id="11243" class="Symbol">:</a> <a id="11245" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="11247" href="STT.Interval.html#11192" class="Bound">n</a><a id="11248" class="Symbol">)</a> <a id="11250" class="Symbol">(</a><a id="11251" href="STT.Interval.html#11251" class="Bound">y</a> <a id="11253" class="Symbol">:</a> <a id="11255" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="11257" class="Number">2</a><a id="11258" class="Symbol">)</a> <a id="11260" class="Symbol">(</a><a id="11261" href="STT.Interval.html#11261" class="Bound">j</a> <a id="11263" class="Symbol">:</a> <a id="11265" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="11269" class="Symbol">(</a><a id="11270" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11274" href="STT.Interval.html#11192" class="Bound">n</a><a id="11275" class="Symbol">))</a>
      <a id="11284" class="Symbol">→</a> <a id="11286" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="11288" href="STT.Interval.html#11261" class="Bound">j</a> <a id="11290" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11292" href="STT.Interval.html#11200" class="Bound">k</a>
      <a id="11300" class="Symbol">→</a> <a id="11302" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11306" href="STT.Interval.html#11241" class="Bound">x</a> <a id="11308" class="Symbol">(</a><a id="11309" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11319" href="STT.Interval.html#11261" class="Bound">j</a><a id="11320" class="Symbol">)</a> <a id="11322" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11324" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11328" href="STT.Interval.html#11241" class="Bound">x</a> <a id="11330" class="Symbol">(</a><a id="11331" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="11336" href="STT.Interval.html#11261" class="Bound">j</a><a id="11337" class="Symbol">)</a>
      <a id="11345" class="Symbol">→</a> <a id="11347" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="11358" href="STT.Interval.html#11192" class="Bound">n</a> <a id="11360" href="STT.Interval.html#11200" class="Bound">k</a> <a id="11362" class="Symbol">(</a><a id="11363" href="STT.Interval.html#11241" class="Bound">x</a> <a id="11365" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11367" href="STT.Interval.html#11251" class="Bound">y</a><a id="11368" class="Symbol">)</a> <a id="11370" class="Symbol">(</a><a id="11371" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="11381" href="STT.Interval.html#11261" class="Bound">j</a><a id="11382" class="Symbol">)</a>
       <a id="11391" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="11393" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="11404" href="STT.Interval.html#11192" class="Bound">n</a> <a id="11406" href="STT.Interval.html#11200" class="Bound">k</a> <a id="11408" class="Symbol">(</a><a id="11409" href="STT.Interval.html#11241" class="Bound">x</a> <a id="11411" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11413" href="STT.Interval.html#11251" class="Bound">y</a><a id="11414" class="Symbol">)</a> <a id="11416" class="Symbol">(</a><a id="11417" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="11422" href="STT.Interval.html#11261" class="Bound">j</a><a id="11423" class="Symbol">)</a>
    <a id="11429" href="STT.Interval.html#11172" class="Function">Δ×Δ₂→Δ-constant₁</a> <a id="11446" href="STT.Interval.html#11446" class="Bound">n</a> <a id="11448" href="STT.Interval.html#11448" class="Bound">k</a> <a id="11450" class="Symbol">(</a><a id="11451" href="STT.Interval.html#11451" class="Bound">x</a> <a id="11453" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11455" href="STT.Interval.html#11455" class="Bound">p</a><a id="11456" class="Symbol">)</a> <a id="11458" class="Symbol">(</a><a id="11459" href="STT.Interval.html#11459" class="Bound">y</a> <a id="11461" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11463" href="STT.Interval.html#11463" class="Bound">q</a><a id="11464" class="Symbol">)</a> <a id="11466" class="Symbol">(</a><a id="11467" href="STT.Interval.html#11467" class="Bound">j</a> <a id="11469" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11471" href="STT.Interval.html#11471" class="Bound">j&lt;</a><a id="11473" class="Symbol">)</a> <a id="11475" href="STT.Interval.html#11475" class="Bound">w</a> <a id="11477" href="STT.Interval.html#11477" class="Bound">s</a>
      <a id="11485" class="Keyword">with</a> <a id="11490" class="Symbol">(</a><a id="11491" href="STT.Interval.html#11467" class="Bound">j</a> <a id="11493" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="11496" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11500" href="STT.Interval.html#11448" class="Bound">k</a><a id="11501" class="Symbol">)</a> <a id="11503" class="Symbol">|</a> <a id="11505" class="Symbol">(</a><a id="11506" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11510" href="STT.Interval.html#11467" class="Bound">j</a> <a id="11512" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="11515" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="11519" href="STT.Interval.html#11448" class="Bound">k</a><a id="11520" class="Symbol">)</a>
    <a id="11526" class="Symbol">...</a> <a id="11530" class="Symbol">|</a> <a id="11532" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="11535" href="STT.Interval.html#11535" class="Bound">x₁</a> <a id="11538" class="Symbol">|</a> <a id="11540" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="11543" href="STT.Interval.html#11543" class="Bound">x₂</a> <a id="11546" class="Symbol">=</a>
      <a id="11554" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11559" class="Symbol">(</a><a id="11560" href="STT.Interval.html#2334" class="Function Operator">_∨l</a> <a id="11564" class="Bound">y</a> <a id="11566" class="Symbol">(</a><a id="11567" class="Number">1</a> <a id="11569" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11571" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="11573" class="Symbol">))</a> <a id="11576" class="Symbol">(</a><a id="11577" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11582" class="Bound">x</a> <a id="11584" href="STT.Interval.html#1170" class="Function">PathFin</a> <a id="11592" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11594" class="Bound">s</a> <a id="11596" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11598" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11603" class="Bound">x</a> <a id="11605" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="11612" class="Symbol">)</a>
    <a id="11618" class="Symbol">...</a> <a id="11622" class="Symbol">|</a> <a id="11624" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="11627" href="STT.Interval.html#11627" class="Bound">x₁</a> <a id="11630" class="Symbol">|</a> <a id="11632" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="11635" href="STT.Interval.html#11635" class="Bound">x₂</a> <a id="11638" class="Symbol">=</a>
      <a id="11646" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11651" class="Symbol">(</a><a id="11652" href="STT.Interval.html#2334" class="Function Operator">_∨l</a> <a id="11656" class="Bound">y</a> <a id="11658" class="Symbol">(</a><a id="11659" class="Number">1</a> <a id="11661" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11663" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="11665" class="Symbol">))</a> <a id="11668" class="Symbol">(</a><a id="11669" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11674" class="Bound">x</a> <a id="11676" href="STT.Interval.html#1170" class="Function">PathFin</a> <a id="11684" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11686" class="Bound">s</a> <a id="11688" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="11690" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11695" class="Bound">x</a> <a id="11697" href="STT.Interval.html#1170" class="Function">PathFin</a><a id="11704" class="Symbol">)</a>
    <a id="11710" class="Symbol">...</a> <a id="11714" class="Symbol">|</a> <a id="11716" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="11719" href="STT.Interval.html#11719" class="Bound">x₁</a> <a id="11722" class="Symbol">|</a> <a id="11724" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="11727" href="STT.Interval.html#11727" class="Bound">x₂</a> <a id="11730" class="Symbol">=</a> <a id="11732" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">falseDichotomies.gt-lt</a> <a id="11766" class="Symbol">(</a><a id="11767" href="STT.Interval.html#11719" class="Bound">x₁</a> <a id="11770" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11772" href="STT.Interval.html#11727" class="Bound">x₂</a><a id="11774" class="Symbol">))</a>
    <a id="11781" class="Symbol">...</a> <a id="11785" class="Symbol">|</a> <a id="11787" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="11790" href="STT.Interval.html#11790" class="Bound">x₁</a> <a id="11793" class="Symbol">|</a> <a id="11795" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="11798" href="STT.Interval.html#11798" class="Bound">x₂</a> <a id="11801" class="Symbol">=</a> <a id="11803" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="11813" class="Symbol">(</a><a id="11814" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">falseDichotomies.lt-eq</a> <a id="11837" class="Symbol">(</a><a id="11838" href="STT.Interval.html#11798" class="Bound">x₂</a> <a id="11841" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11843" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11848" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11852" href="STT.Interval.html#11790" class="Bound">x₁</a><a id="11854" class="Symbol">))</a>
    <a id="11861" class="Symbol">...</a> <a id="11865" class="Symbol">|</a> <a id="11867" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="11870" href="STT.Interval.html#11870" class="Bound">x₁</a> <a id="11873" class="Symbol">|</a> <a id="11875" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="11878" href="STT.Interval.html#11878" class="Bound">x₂</a> <a id="11881" class="Symbol">=</a> <a id="11883" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Cubical.Data.Nat.Order.Inductive.html#7237" class="Function">falseDichotomies.eq-eq</a> <a id="11917" class="Symbol">(</a><a id="11918" href="STT.Interval.html#11878" class="Bound">x₂</a> <a id="11921" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="11923" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="11928" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="11932" href="STT.Interval.html#11870" class="Bound">x₁</a><a id="11934" class="Symbol">))</a>
    <a id="11941" class="Symbol">...</a> <a id="11945" class="Symbol">|</a> <a id="11947" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="11950" href="STT.Interval.html#11950" class="Bound">x₁</a> <a id="11953" class="Symbol">|</a> <a id="11955" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="11958" href="STT.Interval.html#11958" class="Bound">x₂</a> <a id="11961" class="Symbol">=</a> <a id="11963" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="11973" class="Symbol">(</a><a id="11974" class="Bound">w</a> <a id="11976" class="Symbol">(</a><a id="11977" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="11991" href="STT.Interval.html#11950" class="Bound">x₁</a><a id="11993" class="Symbol">))</a>
    <a id="12000" class="Symbol">...</a> <a id="12004" class="Symbol">|</a> <a id="12006" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="12009" href="STT.Interval.html#12009" class="Bound">x₁</a> <a id="12012" class="Symbol">|</a> <a id="12014" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="12017" href="STT.Interval.html#12017" class="Bound">x₂</a> <a id="12020" class="Symbol">=</a> <a id="12022" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="12032" class="Symbol">(</a><a id="12033" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">falseDichotomies.gt-lt</a>
                                      <a id="12094" class="Symbol">(</a><a id="12095" href="STT.Interval.html#12017" class="Bound">x₂</a> <a id="12098" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12100" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="12109" href="STT.Interval.html#12009" class="Bound">x₁</a> <a id="12112" class="Symbol">(</a><a id="12113" href="Cubical.Data.Nat.Order.Inductive.html#3814" class="Function">&lt;ᵗ-trans</a> <a id="12122" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a> <a id="12128" href="Cubical.Data.Nat.Order.Inductive.html#3508" class="Function">&lt;ᵗsuc</a><a id="12133" class="Symbol">)))</a>
    <a id="12141" class="Symbol">...</a> <a id="12145" class="Symbol">|</a> <a id="12147" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="12150" href="STT.Interval.html#12150" class="Bound">x₁</a> <a id="12153" class="Symbol">|</a> <a id="12155" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="12158" href="STT.Interval.html#12158" class="Bound">x₂</a> <a id="12161" class="Symbol">=</a> <a id="12163" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="12173" class="Symbol">(</a><a id="12174" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">falseDichotomies.lt-eq</a> <a id="12197" class="Symbol">(</a><a id="12198" href="STT.Interval.html#12150" class="Bound">x₁</a> <a id="12201" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12203" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12207" href="STT.Interval.html#12158" class="Bound">x₂</a><a id="12209" class="Symbol">))</a>
    <a id="12216" class="Symbol">...</a> <a id="12220" class="Symbol">|</a> <a id="12222" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="12225" href="STT.Interval.html#12225" class="Bound">x₁</a> <a id="12228" class="Symbol">|</a> <a id="12230" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="12233" href="STT.Interval.html#12233" class="Bound">x₂</a> <a id="12236" class="Symbol">=</a> <a id="12238" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12243" class="Symbol">(</a><a id="12244" href="STT.Interval.html#2339" class="Function Operator">_∧l</a> <a id="12248" class="Bound">y</a> <a id="12250" class="Symbol">(</a><a id="12251" class="Number">2</a> <a id="12253" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12255" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="12257" class="Symbol">))</a> <a id="12260" class="Bound">s</a>


    <a id="HornLifting.Δ×Δ₂→Δ-constant₂"></a><a id="12268" href="STT.Interval.html#12268" class="Function">Δ×Δ₂→Δ-constant₂</a> <a id="12285" class="Symbol">:</a> <a id="12287" class="Symbol">(</a><a id="12288" href="STT.Interval.html#12288" class="Bound">n</a> <a id="12290" class="Symbol">:</a> <a id="12292" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="12293" class="Symbol">)</a> <a id="12295" class="Symbol">(</a><a id="12296" href="STT.Interval.html#12296" class="Bound">k</a> <a id="12298" class="Symbol">:</a> <a id="12300" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="12304" class="Symbol">(</a><a id="12305" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="12309" href="STT.Interval.html#12288" class="Bound">n</a><a id="12310" class="Symbol">))</a> <a id="12313" class="Symbol">→</a> <a id="12315" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="12317" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="12323" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12325" href="STT.Interval.html#12296" class="Bound">k</a>
      <a id="12333" class="Symbol">→</a> <a id="12335" class="Symbol">(</a><a id="12336" href="STT.Interval.html#12336" class="Bound">x</a> <a id="12338" class="Symbol">:</a> <a id="12340" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="12342" href="STT.Interval.html#12288" class="Bound">n</a><a id="12343" class="Symbol">)</a> <a id="12345" class="Symbol">(</a><a id="12346" href="STT.Interval.html#12346" class="Bound">y</a> <a id="12348" class="Symbol">:</a> <a id="12350" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="12352" class="Number">2</a><a id="12353" class="Symbol">)</a>
      <a id="12361" class="Symbol">→</a> <a id="12363" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12365" href="STT.Interval.html#12346" class="Bound">y</a> <a id="12367" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12369" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="12375" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12377" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12379" href="STT.Interval.html#12346" class="Bound">y</a> <a id="12381" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12383" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a>
      <a id="12394" class="Symbol">→</a> <a id="12396" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="12407" href="STT.Interval.html#12288" class="Bound">n</a> <a id="12409" href="STT.Interval.html#12296" class="Bound">k</a> <a id="12411" class="Symbol">(</a><a id="12412" href="STT.Interval.html#12336" class="Bound">x</a> <a id="12414" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12416" href="STT.Interval.html#12346" class="Bound">y</a><a id="12417" class="Symbol">)</a> <a id="12419" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a>
       <a id="12432" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12434" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="12445" href="STT.Interval.html#12288" class="Bound">n</a> <a id="12447" href="STT.Interval.html#12296" class="Bound">k</a> <a id="12449" class="Symbol">(</a><a id="12450" href="STT.Interval.html#12336" class="Bound">x</a> <a id="12452" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="12454" href="STT.Interval.html#12346" class="Bound">y</a><a id="12455" class="Symbol">)</a> <a id="12457" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a>
    <a id="12466" href="STT.Interval.html#12268" class="Function">Δ×Δ₂→Δ-constant₂</a> <a id="12483" href="STT.Interval.html#12483" class="Bound">n</a> <a id="12485" href="STT.Interval.html#12485" class="Bound">k</a> <a id="12487" href="STT.Interval.html#12487" class="Bound">k-nonzero</a> <a id="12497" href="STT.Interval.html#12497" class="Bound">x</a> <a id="12499" href="STT.Interval.html#12499" class="Bound">y</a> <a id="12501" href="STT.Interval.html#12501" class="Bound">p</a> <a id="12503" class="Keyword">with</a> <a id="12508" class="Symbol">(</a><a id="12509" class="Number">0</a> <a id="12511" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="12514" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12518" href="STT.Interval.html#12485" class="Bound">k</a><a id="12519" class="Symbol">)</a> <a id="12521" class="Symbol">|</a> <a id="12523" class="Symbol">(</a><a id="12524" class="Number">1</a> <a id="12526" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="12529" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12533" href="STT.Interval.html#12485" class="Bound">k</a><a id="12534" class="Symbol">)</a>
    <a id="12540" class="Symbol">...</a> <a id="12544" class="Symbol">|</a> <a id="12546" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="12549" href="STT.Interval.html#12549" class="Bound">x₁</a> <a id="12552" class="Symbol">|</a> <a id="12554" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="12557" href="STT.Interval.html#12557" class="Bound">x₂</a> <a id="12560" class="Symbol">=</a> <a id="12562" href="STT.Interval.html#12643" class="Function">eq₂</a>
     <a id="12571" class="Keyword">where</a>
      <a id="12583" href="STT.Interval.html#12583" class="Function">eq₁</a> <a id="12587" class="Symbol">:</a> <a id="12589" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12591" class="Bound">y</a> <a id="12593" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12595" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="12600" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12602" href="STT.Interval.html#2323" class="Function">1l</a>
      <a id="12611" href="STT.Interval.html#12583" class="Function">eq₁</a> <a id="12615" class="Symbol">=</a> <a id="12617" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12621" class="Bound">p</a> <a id="12623" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12625" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12629" class="Symbol">(</a><a id="12630" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12634" class="Bound">y</a><a id="12635" class="Symbol">)</a>
      <a id="12643" href="STT.Interval.html#12643" class="Function">eq₂</a> <a id="12647" class="Symbol">:</a> <a id="12649" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12651" class="Bound">x</a> <a id="12653" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12655" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="12661" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="12664" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12666" class="Bound">y</a> <a id="12668" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12670" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a>
            <a id="12687" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12689" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12691" class="Bound">x</a> <a id="12693" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12695" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="12700" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="12703" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12705" class="Bound">y</a> <a id="12707" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12709" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a>
      <a id="12720" href="STT.Interval.html#12643" class="Function">eq₂</a> <a id="12724" class="Symbol">=</a> <a id="12726" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12731" class="Symbol">(</a><a id="12732" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12734" class="Bound">x</a> <a id="12736" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12738" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="12744" href="STT.Interval.html#2334" class="Function Operator">∨l_</a><a id="12747" class="Symbol">)</a> <a id="12749" href="STT.Interval.html#12583" class="Function">eq₁</a>
          <a id="12763" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12765" href="STT.Interval.html#1658" class="Function">∨l-1l</a> <a id="12771" class="Symbol">(</a><a id="12772" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12774" class="Bound">x</a> <a id="12776" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12778" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="12783" class="Symbol">)</a>
          <a id="12795" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12797" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12801" class="Symbol">(</a><a id="12802" href="STT.Interval.html#1658" class="Function">∨l-1l</a> <a id="12808" class="Symbol">(</a><a id="12809" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12811" class="Bound">x</a> <a id="12813" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12815" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a><a id="12819" class="Symbol">))</a>
          <a id="12832" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12834" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="12839" class="Symbol">(</a><a id="12840" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12842" class="Bound">x</a> <a id="12844" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12846" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="12851" href="STT.Interval.html#2334" class="Function Operator">∨l_</a><a id="12854" class="Symbol">)</a> <a id="12856" class="Symbol">(</a><a id="12857" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12861" href="STT.Interval.html#12583" class="Function">eq₁</a><a id="12864" class="Symbol">)</a>
    <a id="12870" class="Symbol">...</a> <a id="12874" class="Symbol">|</a> <a id="12876" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="12879" href="STT.Interval.html#12879" class="Bound">x₁</a> <a id="12882" class="Symbol">|</a> <a id="12884" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="12887" href="STT.Interval.html#12887" class="Bound">x₂</a> <a id="12890" class="Symbol">=</a> <a id="12892" href="STT.Interval.html#12973" class="Function">eq₂</a>
     <a id="12901" class="Keyword">where</a>
      <a id="12913" href="STT.Interval.html#12913" class="Function">eq₁</a> <a id="12917" class="Symbol">:</a> <a id="12919" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12921" class="Bound">y</a> <a id="12923" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12925" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="12930" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="12932" href="STT.Interval.html#2323" class="Function">1l</a>
      <a id="12941" href="STT.Interval.html#12913" class="Function">eq₁</a> <a id="12945" class="Symbol">=</a> <a id="12947" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="12951" class="Bound">p</a> <a id="12953" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="12955" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="12959" class="Symbol">(</a><a id="12960" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="12964" class="Bound">y</a><a id="12965" class="Symbol">)</a>
      <a id="12973" href="STT.Interval.html#12973" class="Function">eq₂</a> <a id="12977" class="Symbol">:</a> <a id="12979" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12981" class="Bound">x</a> <a id="12983" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="12985" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="12991" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="12994" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="12996" class="Bound">y</a> <a id="12998" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13000" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a>
            <a id="13017" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13019" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13021" class="Bound">x</a> <a id="13023" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13025" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="13030" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="13033" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13035" class="Bound">y</a> <a id="13037" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13039" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a>
      <a id="13050" href="STT.Interval.html#12973" class="Function">eq₂</a> <a id="13054" class="Symbol">=</a> <a id="13056" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13061" class="Symbol">(</a><a id="13062" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13064" class="Bound">x</a> <a id="13066" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13068" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="13074" href="STT.Interval.html#2334" class="Function Operator">∨l_</a><a id="13077" class="Symbol">)</a> <a id="13079" href="STT.Interval.html#12913" class="Function">eq₁</a>
          <a id="13093" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13095" href="STT.Interval.html#1658" class="Function">∨l-1l</a> <a id="13101" class="Symbol">(</a><a id="13102" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13104" class="Bound">x</a> <a id="13106" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13108" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a><a id="13113" class="Symbol">)</a>
          <a id="13125" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13127" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13131" class="Symbol">(</a><a id="13132" href="STT.Interval.html#1658" class="Function">∨l-1l</a> <a id="13138" class="Symbol">(</a><a id="13139" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13141" class="Bound">x</a> <a id="13143" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13145" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a><a id="13149" class="Symbol">))</a>
          <a id="13162" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="13164" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13169" class="Symbol">(</a><a id="13170" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13172" class="Bound">x</a> <a id="13174" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13176" href="Cubical.Data.Fin.Base.html#945" class="Function">fone</a> <a id="13181" href="STT.Interval.html#2334" class="Function Operator">∨l_</a><a id="13184" class="Symbol">)</a> <a id="13186" class="Symbol">(</a><a id="13187" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="13191" href="STT.Interval.html#12913" class="Function">eq₁</a><a id="13194" class="Symbol">)</a>
    <a id="13200" class="Symbol">...</a> <a id="13204" class="Symbol">|</a> <a id="13206" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="13209" href="STT.Interval.html#13209" class="Bound">x₁</a> <a id="13212" class="Symbol">|</a> <a id="13214" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="13217" href="STT.Interval.html#13217" class="Bound">x₂</a> <a id="13220" class="Symbol">=</a> <a id="13222" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Cubical.Data.Nat.Order.Inductive.html#4373" class="Function">¬squeeze</a> <a id="13242" class="Symbol">(</a><a id="13243" href="STT.Interval.html#13217" class="Bound">x₂</a> <a id="13246" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13248" href="STT.Interval.html#13209" class="Bound">x₁</a><a id="13250" class="Symbol">))</a>
    <a id="13257" class="Symbol">...</a> <a id="13261" class="Symbol">|</a> <a id="13263" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="13266" href="STT.Interval.html#13266" class="Bound">x₁</a> <a id="13269" class="Symbol">|</a> <a id="13271" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="13274" href="STT.Interval.html#13274" class="Bound">x₂</a> <a id="13277" class="Symbol">=</a> <a id="13279" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="13289" class="Symbol">(</a><a id="13290" href="Cubical.Data.Nat.Order.Inductive.html#6988" class="Function">falseDichotomies.lt-eq</a> <a id="13313" class="Symbol">(</a><a id="13314" href="STT.Interval.html#13274" class="Bound">x₂</a> <a id="13317" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13319" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13324" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13328" href="STT.Interval.html#13266" class="Bound">x₁</a><a id="13330" class="Symbol">))</a>
    <a id="13337" class="Symbol">...</a> <a id="13341" class="Symbol">|</a> <a id="13343" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="13346" href="STT.Interval.html#13346" class="Bound">x₁</a> <a id="13349" class="Symbol">|</a> <a id="13351" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="13354" href="STT.Interval.html#13354" class="Bound">x₂</a> <a id="13357" class="Symbol">=</a> <a id="13359" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="13369" class="Symbol">(</a><a id="13370" href="Cubical.Data.Nat.Order.Inductive.html#7237" class="Function">falseDichotomies.eq-eq</a> <a id="13393" class="Symbol">(</a><a id="13394" href="STT.Interval.html#13354" class="Bound">x₂</a> <a id="13397" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13399" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="13404" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13408" href="STT.Interval.html#13346" class="Bound">x₁</a><a id="13410" class="Symbol">))</a>
    <a id="13417" class="Symbol">...</a> <a id="13421" class="Symbol">|</a> <a id="13423" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="13426" href="STT.Interval.html#13426" class="Bound">x₁</a> <a id="13429" class="Symbol">|</a> <a id="13431" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="13434" href="STT.Interval.html#13434" class="Bound">x₂</a> <a id="13437" class="Symbol">=</a> <a id="13439" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="13449" class="Symbol">(</a><a id="13450" class="Bound">k-nonzero</a> <a id="13460" class="Symbol">(</a><a id="13461" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="13475" href="STT.Interval.html#13426" class="Bound">x₁</a><a id="13477" class="Symbol">))</a>

    <a id="HornLifting.Δ×Δ₂→Δ-constant₃"></a><a id="13485" href="STT.Interval.html#13485" class="Function">Δ×Δ₂→Δ-constant₃</a> <a id="13502" class="Symbol">:</a> <a id="13504" class="Symbol">(</a><a id="13505" href="STT.Interval.html#13505" class="Bound">n</a> <a id="13507" class="Symbol">:</a> <a id="13509" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="13510" class="Symbol">)</a> <a id="13512" class="Symbol">(</a><a id="13513" href="STT.Interval.html#13513" class="Bound">k</a> <a id="13515" class="Symbol">:</a> <a id="13517" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="13521" class="Symbol">(</a><a id="13522" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13526" href="STT.Interval.html#13505" class="Bound">n</a><a id="13527" class="Symbol">))</a> <a id="13530" class="Symbol">→</a> <a id="13532" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="13534" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="13540" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13542" href="STT.Interval.html#13513" class="Bound">k</a>
      <a id="13550" class="Symbol">→</a> <a id="13552" class="Symbol">(</a><a id="13553" href="STT.Interval.html#13553" class="Bound">x</a> <a id="13555" class="Symbol">:</a> <a id="13557" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="13559" href="STT.Interval.html#13505" class="Bound">n</a><a id="13560" class="Symbol">)</a> <a id="13562" class="Symbol">(</a><a id="13563" href="STT.Interval.html#13563" class="Bound">y</a> <a id="13565" class="Symbol">:</a> <a id="13567" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="13569" class="Number">2</a><a id="13570" class="Symbol">)</a>
      <a id="13578" class="Symbol">→</a> <a id="13580" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13582" href="STT.Interval.html#13563" class="Bound">y</a> <a id="13584" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13586" class="Symbol">(</a><a id="13587" class="Number">2</a> <a id="13589" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13591" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="13593" class="Symbol">)</a> <a id="13595" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13597" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="13599" href="STT.Interval.html#13563" class="Bound">y</a> <a id="13601" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="13603" class="Symbol">(</a><a id="13604" class="Number">3</a> <a id="13606" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13608" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="13610" class="Symbol">)</a>
      <a id="13618" class="Symbol">→</a> <a id="13620" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="13631" href="STT.Interval.html#13505" class="Bound">n</a> <a id="13633" href="STT.Interval.html#13513" class="Bound">k</a> <a id="13635" class="Symbol">(</a><a id="13636" href="STT.Interval.html#13553" class="Bound">x</a> <a id="13638" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13640" href="STT.Interval.html#13563" class="Bound">y</a><a id="13641" class="Symbol">)</a> <a id="13643" class="Symbol">(</a><a id="13644" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="13654" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="13659" class="Symbol">)</a>
       <a id="13668" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="13670" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="13681" href="STT.Interval.html#13505" class="Bound">n</a> <a id="13683" href="STT.Interval.html#13513" class="Bound">k</a> <a id="13685" class="Symbol">(</a><a id="13686" href="STT.Interval.html#13553" class="Bound">x</a> <a id="13688" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13690" href="STT.Interval.html#13563" class="Bound">y</a><a id="13691" class="Symbol">)</a> <a id="13693" class="Symbol">(</a><a id="13694" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="13699" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="13704" class="Symbol">)</a>
    <a id="13710" href="STT.Interval.html#13485" class="Function">Δ×Δ₂→Δ-constant₃</a> <a id="13727" href="STT.Interval.html#13727" class="Bound">n</a> <a id="13729" href="STT.Interval.html#13729" class="Bound">k</a> <a id="13731" href="STT.Interval.html#13731" class="Bound">k-notlast</a> <a id="13741" href="STT.Interval.html#13741" class="Bound">x</a> <a id="13743" href="STT.Interval.html#13743" class="Bound">y</a> <a id="13745" href="STT.Interval.html#13745" class="Bound">p</a> <a id="13747" class="Keyword">with</a> <a id="13752" class="Symbol">(</a><a id="13753" href="STT.Interval.html#13727" class="Bound">n</a> <a id="13755" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="13758" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13762" href="STT.Interval.html#13729" class="Bound">k</a><a id="13763" class="Symbol">)</a> <a id="13765" class="Symbol">|</a> <a id="13767" class="Symbol">(</a><a id="13768" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="13772" href="STT.Interval.html#13727" class="Bound">n</a> <a id="13774" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="13777" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="13781" href="STT.Interval.html#13729" class="Bound">k</a><a id="13782" class="Symbol">)</a>
    <a id="13788" class="Symbol">...</a> <a id="13792" class="Symbol">|</a> <a id="13794" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="13797" href="STT.Interval.html#13797" class="Bound">x₁</a> <a id="13800" class="Symbol">|</a> <a id="13802" class="Symbol">_</a> <a id="13804" class="Symbol">=</a> <a id="13806" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="13816" class="Symbol">(</a><a id="13817" href="Cubical.Data.Nat.Order.Inductive.html#7467" class="Function">falseDichotomies.gt-lt</a> <a id="13840" class="Symbol">(</a><a id="13841" href="STT.Interval.html#13797" class="Bound">x₁</a> <a id="13844" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13846" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="13850" class="Bound">k</a><a id="13851" class="Symbol">))</a>
    <a id="13858" class="Symbol">...</a> <a id="13862" class="Symbol">|</a> <a id="13864" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="13867" href="STT.Interval.html#13867" class="Bound">x₁</a> <a id="13870" class="Symbol">|</a> <a id="13872" href="STT.Interval.html#13872" class="Bound">t</a> <a id="13874" class="Symbol">=</a> <a id="13876" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="13886" class="Symbol">(</a><a id="13887" class="Bound">k-notlast</a> <a id="13897" class="Symbol">(</a><a id="13898" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="13912" href="STT.Interval.html#13867" class="Bound">x₁</a><a id="13914" class="Symbol">))</a>
    <a id="13921" class="Symbol">...</a> <a id="13925" class="Symbol">|</a> <a id="13927" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="13930" href="STT.Interval.html#13930" class="Bound">x₁</a> <a id="13933" class="Symbol">|</a> <a id="13935" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="13938" href="STT.Interval.html#13938" class="Bound">x₂</a> <a id="13941" class="Symbol">=</a> <a id="13943" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="13953" class="Symbol">(</a><a id="13954" href="Cubical.Data.Nat.Order.Inductive.html#7100" class="Function">falseDichotomies.lt-gt</a> <a id="13977" class="Symbol">(</a><a id="13978" href="STT.Interval.html#13930" class="Bound">x₁</a> <a id="13981" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="13983" href="STT.Interval.html#13938" class="Bound">x₂</a><a id="13985" class="Symbol">))</a>
    <a id="13992" class="Symbol">...</a> <a id="13996" class="Symbol">|</a> <a id="13998" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="14001" href="STT.Interval.html#14001" class="Bound">x₁</a> <a id="14004" class="Symbol">|</a> <a id="14006" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="14009" href="STT.Interval.html#14009" class="Bound">x₂</a> <a id="14012" class="Symbol">=</a> <a id="14014" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="14024" class="Symbol">(</a><a id="14025" href="Cubical.Data.Nat.Order.Inductive.html#7372" class="Function">falseDichotomies.eq-gt</a> <a id="14048" class="Symbol">(</a><a id="14049" href="STT.Interval.html#14009" class="Bound">x₂</a> <a id="14052" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14054" href="STT.Interval.html#14001" class="Bound">x₁</a><a id="14056" class="Symbol">))</a>
    <a id="14063" class="Symbol">...</a> <a id="14067" class="Symbol">|</a> <a id="14069" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="14072" href="STT.Interval.html#14072" class="Bound">x₁</a> <a id="14075" class="Symbol">|</a> <a id="14077" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="14080" href="STT.Interval.html#14080" class="Bound">x₂</a> <a id="14083" class="Symbol">=</a> <a id="14085" href="STT.Interval.html#14220" class="Function">eq₃</a>
     <a id="14094" class="Keyword">where</a>
      <a id="14106" href="STT.Interval.html#14106" class="Function">eq₁</a> <a id="14110" class="Symbol">:</a> <a id="14112" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14114" class="Bound">y</a> <a id="14116" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14118" class="Symbol">(</a><a id="14119" class="Number">3</a> <a id="14121" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14123" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14125" class="Symbol">)</a> <a id="14127" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14129" href="STT.Interval.html#2320" class="Function">0l</a>
      <a id="14138" href="STT.Interval.html#14106" class="Function">eq₁</a> <a id="14142" class="Symbol">=</a> <a id="14144" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14148" class="Symbol">(</a><a id="14149" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14153" class="Symbol">(</a><a id="14154" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="14158" class="Bound">y</a><a id="14159" class="Symbol">))</a>
      <a id="14168" href="STT.Interval.html#14168" class="Function">eq₂</a> <a id="14172" class="Symbol">:</a> <a id="14174" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14176" class="Bound">y</a> <a id="14178" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14180" class="Symbol">(</a><a id="14181" class="Number">2</a> <a id="14183" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14185" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14187" class="Symbol">)</a> <a id="14189" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14191" href="STT.Interval.html#2320" class="Function">0l</a>
      <a id="14200" href="STT.Interval.html#14168" class="Function">eq₂</a> <a id="14204" class="Symbol">=</a> <a id="14206" class="Bound">p</a> <a id="14208" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14210" href="STT.Interval.html#14106" class="Function">eq₁</a>
      <a id="14220" href="STT.Interval.html#14220" class="Function">eq₃</a> <a id="14224" class="Symbol">:</a> <a id="14226" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14228" class="Bound">x</a> <a id="14230" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14232" class="Symbol">(</a><a id="14233" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="14243" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="14248" class="Symbol">)</a> <a id="14250" href="STT.Interval.html#2339" class="Function Operator">∧l</a> <a id="14253" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14255" class="Bound">y</a> <a id="14257" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14259" class="Symbol">(</a><a id="14260" class="Number">2</a> <a id="14262" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14264" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14266" class="Symbol">)</a>
            <a id="14280" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14282" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14284" class="Bound">x</a> <a id="14286" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14288" class="Symbol">(</a><a id="14289" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="14294" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="14299" class="Symbol">)</a> <a id="14301" href="STT.Interval.html#2339" class="Function Operator">∧l</a> <a id="14304" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14306" class="Bound">y</a> <a id="14308" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14310" class="Symbol">(</a><a id="14311" class="Number">2</a> <a id="14313" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14315" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14317" class="Symbol">)</a>
      <a id="14325" href="STT.Interval.html#14220" class="Function">eq₃</a> <a id="14329" class="Symbol">=</a> <a id="14331" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14336" class="Symbol">(</a><a id="14337" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14339" class="Bound">x</a> <a id="14341" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14343" class="Symbol">(</a><a id="14344" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="14354" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="14359" class="Symbol">)</a> <a id="14361" href="STT.Interval.html#2339" class="Function Operator">∧l_</a><a id="14364" class="Symbol">)</a> <a id="14366" href="STT.Interval.html#14168" class="Function">eq₂</a>
          <a id="14380" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14382" href="STT.Interval.html#1727" class="Function">∧l-0l</a> <a id="14388" class="Symbol">(</a><a id="14389" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14391" class="Bound">x</a> <a id="14393" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14395" class="Symbol">(</a><a id="14396" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="14406" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="14411" class="Symbol">))</a>
          <a id="14424" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14426" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14430" class="Symbol">(</a><a id="14431" href="STT.Interval.html#1727" class="Function">∧l-0l</a> <a id="14437" class="Symbol">(</a><a id="14438" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14440" class="Bound">x</a> <a id="14442" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14444" class="Symbol">(</a><a id="14445" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="14450" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="14455" class="Symbol">)))</a>
          <a id="14469" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="14471" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="14476" class="Symbol">(</a><a id="14477" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="14479" class="Bound">x</a> <a id="14481" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="14483" class="Symbol">(</a><a id="14484" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="14489" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a><a id="14494" class="Symbol">)</a> <a id="14496" href="STT.Interval.html#2339" class="Function Operator">∧l_</a><a id="14499" class="Symbol">)</a> <a id="14501" class="Symbol">(</a><a id="14502" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="14506" href="STT.Interval.html#14168" class="Function">eq₂</a><a id="14509" class="Symbol">)</a>

  <a id="14514" class="Comment">-- complete definition of map between domains</a>
  <a id="HornLifting.Dom[λ⊠ᵐλ₂₁]→Λ"></a><a id="14562" href="STT.Interval.html#14562" class="Function">Dom[λ⊠ᵐλ₂₁]→Λ</a> <a id="14576" class="Symbol">:</a> <a id="14578" class="Symbol">(</a><a id="14579" href="STT.Interval.html#14579" class="Bound">n</a> <a id="14581" class="Symbol">:</a> <a id="14583" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="14584" class="Symbol">)</a> <a id="14586" class="Symbol">(</a><a id="14587" href="STT.Interval.html#14587" class="Bound">k</a> <a id="14589" class="Symbol">:</a> <a id="14591" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="14595" class="Symbol">(</a><a id="14596" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14600" href="STT.Interval.html#14579" class="Bound">n</a><a id="14601" class="Symbol">))</a> <a id="14604" class="Symbol">→</a> <a id="14606" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14608" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="14614" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14616" href="STT.Interval.html#14587" class="Bound">k</a> <a id="14618" class="Symbol">→</a> <a id="14620" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="14622" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="14628" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="14630" href="STT.Interval.html#14587" class="Bound">k</a>
    <a id="14636" class="Symbol">→</a> <a id="14638" href="Categories.Map.html#929" class="Function">Dom</a> <a id="14642" class="Symbol">(</a><a id="14643" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="14645" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="14647" href="STT.Interval.html#14579" class="Bound">n</a> <a id="14649" href="STT.Interval.html#14587" class="Bound">k</a> <a id="14651" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="14653" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="14656" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="14658" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="14660" class="Number">2</a> <a id="14662" class="Number">1</a> <a id="14664" href="Categories.Map.html#1062" class="Function Operator">⦆</a><a id="14665" class="Symbol">)</a> <a id="14667" class="Symbol">→</a> <a id="14669" href="STT.Interval.html#5159" class="Function">Λ</a> <a id="14671" href="STT.Interval.html#14579" class="Bound">n</a> <a id="14673" href="STT.Interval.html#14587" class="Bound">k</a>
  <a id="14677" href="STT.Interval.html#14562" class="Function">Dom[λ⊠ᵐλ₂₁]→Λ</a> <a id="14691" href="STT.Interval.html#14691" class="Bound">n</a> <a id="14693" href="STT.Interval.html#14693" class="Bound">k</a> <a id="14695" href="STT.Interval.html#14695" class="Bound">k-notzero</a> <a id="14705" href="STT.Interval.html#14705" class="Bound">k-notlast</a> <a id="14715" class="Symbol">=</a>
    <a id="14721" href="Prelude.html#1323" class="Function">rec∣inl</a> <a id="14729" href="STT.Interval.html#14729" class="Bound">(</a><a id="14730" href="STT.Interval.html#14730" class="Bound">x</a> <a id="14732" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14734" href="STT.Interval.html#14734" class="Bound">y</a><a id="14735" href="STT.Interval.html#14729" class="Bound">)</a> <a id="14737" href="Prelude.html#1323" class="Function">↦</a> <a id="14739" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="14746" href="STT.Interval.html#14691" class="Bound">n</a> <a id="14748" href="STT.Interval.html#14693" class="Bound">k</a> <a id="14750" class="Symbol">(</a><a id="14751" href="STT.Interval.html#14730" class="Bound">x</a> <a id="14753" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14755" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14759" href="STT.Interval.html#14734" class="Bound">y</a><a id="14760" class="Symbol">)</a>
      <a id="14768" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14770" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">PT.map</a> <a id="14777" class="Symbol">(λ</a> <a id="14780" class="Symbol">{</a> <a id="14782" class="Symbol">((</a><a id="14784" class="Number">0</a> <a id="14786" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14788" href="STT.Interval.html#14788" class="Bound">j&lt;</a><a id="14790" class="Symbol">)</a> <a id="14792" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14794" href="STT.Interval.html#14794" class="Bound">p</a> <a id="14796" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14798" href="STT.Interval.html#14798" class="Bound">q</a><a id="14799" class="Symbol">)</a> <a id="14801" class="Symbol">→</a>
                    <a id="14823" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="14829" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14831" href="STT.Interval.html#14695" class="Bound">k-notzero</a>
                  <a id="14859" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14861" href="STT.Interval.html#12268" class="Function">Δ×Δ₂→Δ-constant₂</a> <a id="14878" href="STT.Interval.html#14691" class="Bound">n</a> <a id="14880" href="STT.Interval.html#14693" class="Bound">k</a> <a id="14882" href="STT.Interval.html#14695" class="Bound">k-notzero</a> <a id="14892" href="STT.Interval.html#14730" class="Bound">x</a> <a id="14894" class="Symbol">(</a><a id="14895" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="14899" href="STT.Interval.html#14734" class="Bound">y</a><a id="14900" class="Symbol">)</a> <a id="14902" href="STT.Interval.html#14798" class="Bound">q</a>
                  <a id="14922" class="Symbol">;</a> <a id="14924" class="Symbol">((</a><a id="14926" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14930" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a> <a id="14935" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14937" href="Agda.Builtin.Unit.html#229" class="InductiveConstructor">tt</a><a id="14939" class="Symbol">)</a> <a id="14941" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14943" href="STT.Interval.html#14943" class="Bound">p</a> <a id="14945" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="14947" href="STT.Interval.html#14947" class="Bound">q</a><a id="14948" class="Symbol">)</a> <a id="14950" class="Symbol">→</a> <a id="14952" href="Cubical.Data.Empty.Base.html#174" class="Function">Empty.rec</a> <a id="14962" class="Symbol">(</a><a id="14963" href="STT.Interval.html#14943" class="Bound">p</a> <a id="14965" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="14969" class="Symbol">)</a>
                  <a id="14989" class="Symbol">;</a> <a id="14991" class="Symbol">((</a><a id="14993" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="14997" class="Symbol">(</a><a id="14998" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15002" href="Agda.Builtin.Nat.html#238" class="InductiveConstructor">zero</a><a id="15006" class="Symbol">)</a> <a id="15008" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15010" class="Symbol">_)</a> <a id="15013" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15015" href="STT.Interval.html#15015" class="Bound">p</a> <a id="15017" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15019" href="STT.Interval.html#15019" class="Bound">q</a><a id="15020" class="Symbol">)</a>
                    <a id="15042" class="Symbol">→</a> <a id="15044" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="15050" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15052" href="STT.Interval.html#14705" class="Bound">k-notlast</a> <a id="15062" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a>
                      <a id="15086" href="STT.Interval.html#13485" class="Function">Δ×Δ₂→Δ-constant₃</a> <a id="15103" href="STT.Interval.html#14691" class="Bound">n</a> <a id="15105" href="STT.Interval.html#14693" class="Bound">k</a> <a id="15107" href="STT.Interval.html#14705" class="Bound">k-notlast</a> <a id="15117" href="STT.Interval.html#14730" class="Bound">x</a> <a id="15119" class="Symbol">(</a><a id="15120" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15124" href="STT.Interval.html#14734" class="Bound">y</a><a id="15125" class="Symbol">)</a> <a id="15127" href="STT.Interval.html#15019" class="Bound">q</a>
                  <a id="15147" class="Symbol">})</a>
               <a id="15165" class="Symbol">(</a><a id="15166" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15170" href="STT.Interval.html#14734" class="Bound">y</a><a id="15171" class="Symbol">)</a>
       <a id="15180" href="Prelude.html#1323" class="Function">∣inr</a> <a id="15185" href="STT.Interval.html#15185" class="Bound">(</a><a id="15186" href="STT.Interval.html#15186" class="Bound">x</a> <a id="15188" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15190" href="STT.Interval.html#15190" class="Bound">y</a><a id="15191" href="STT.Interval.html#15185" class="Bound">)</a> <a id="15193" href="Prelude.html#1323" class="Function">↦</a> <a id="15195" class="Symbol">(</a><a id="15196" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="15203" href="STT.Interval.html#14691" class="Bound">n</a> <a id="15205" href="STT.Interval.html#14693" class="Bound">k</a> <a id="15207" class="Symbol">(</a><a id="15208" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15212" href="STT.Interval.html#15186" class="Bound">x</a> <a id="15214" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15216" href="STT.Interval.html#15190" class="Bound">y</a><a id="15217" class="Symbol">))</a>
                      <a id="15242" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15244" href="Cubical.HITs.PropositionalTruncation.Properties.html#6749" class="Function">PT.map</a> <a id="15251" class="Symbol">(λ</a> <a id="15254" href="STT.Interval.html#15254" class="Bound">j</a> <a id="15256" class="Symbol">→</a> <a id="15258" class="Symbol">(</a><a id="15259" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15263" href="STT.Interval.html#15254" class="Bound">j</a><a id="15264" class="Symbol">)</a> <a id="15266" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15268" class="Symbol">(</a><a id="15269" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15273" class="Symbol">(</a><a id="15274" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15278" href="STT.Interval.html#15254" class="Bound">j</a><a id="15279" class="Symbol">)</a>
                              <a id="15311" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15313" href="STT.Interval.html#11172" class="Function">Δ×Δ₂→Δ-constant₁</a> <a id="15330" href="STT.Interval.html#14691" class="Bound">n</a> <a id="15332" href="STT.Interval.html#14693" class="Bound">k</a> <a id="15334" class="Symbol">(</a><a id="15335" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15339" href="STT.Interval.html#15186" class="Bound">x</a><a id="15340" class="Symbol">)</a> <a id="15342" href="STT.Interval.html#15190" class="Bound">y</a>
                                 <a id="15377" class="Symbol">(</a><a id="15378" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15382" href="STT.Interval.html#15254" class="Bound">j</a><a id="15383" class="Symbol">)</a> <a id="15385" class="Symbol">(</a><a id="15386" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15390" class="Symbol">(</a><a id="15391" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15395" href="STT.Interval.html#15254" class="Bound">j</a><a id="15396" class="Symbol">))</a> <a id="15399" class="Symbol">(</a><a id="15400" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15404" class="Symbol">(</a><a id="15405" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15409" href="STT.Interval.html#15254" class="Bound">j</a><a id="15410" class="Symbol">))))</a>
                        <a id="15439" class="Symbol">(</a><a id="15440" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15444" href="STT.Interval.html#15186" class="Bound">x</a><a id="15445" class="Symbol">)</a>
       <a id="15454" href="Prelude.html#1323" class="Function">∣push</a> <a id="15460" href="STT.Interval.html#15460" class="Bound">(</a><a id="15461" href="STT.Interval.html#15461" class="Bound">x</a> <a id="15463" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="15465" href="STT.Interval.html#15465" class="Bound">y</a><a id="15466" href="STT.Interval.html#15460" class="Bound">)</a> <a id="15468" href="Prelude.html#1323" class="Function">↦</a> <a id="15470" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="15477" class="Symbol">(λ</a> <a id="15480" href="STT.Interval.html#15480" class="Bound">_</a> <a id="15482" class="Symbol">→</a> <a id="15484" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="15491" class="Symbol">)</a> <a id="15493" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a>

  <a id="15501" class="Comment">-- Definition of retraction</a>
  <a id="HornLifting.λ⊠ᵐλ₂,₁→λ"></a><a id="15531" href="STT.Interval.html#15531" class="Function">λ⊠ᵐλ₂,₁→λ</a> <a id="15541" class="Symbol">:</a> <a id="15543" class="Symbol">(</a><a id="15544" href="STT.Interval.html#15544" class="Bound">n</a> <a id="15546" class="Symbol">:</a> <a id="15548" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15549" class="Symbol">)</a> <a id="15551" class="Symbol">(</a><a id="15552" href="STT.Interval.html#15552" class="Bound">k</a> <a id="15554" class="Symbol">:</a> <a id="15556" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="15560" class="Symbol">(</a><a id="15561" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15565" href="STT.Interval.html#15544" class="Bound">n</a><a id="15566" class="Symbol">))</a> <a id="15569" class="Symbol">→</a> <a id="15571" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15573" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="15579" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15581" href="STT.Interval.html#15552" class="Bound">k</a> <a id="15583" class="Symbol">→</a> <a id="15585" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15587" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="15593" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15595" href="STT.Interval.html#15552" class="Bound">k</a>
            <a id="15609" class="Symbol">→</a> <a id="15611" href="Categories.Map.html#1140" class="Function Operator">Map[</a> <a id="15616" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="15618" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="15620" href="STT.Interval.html#15544" class="Bound">n</a> <a id="15622" href="STT.Interval.html#15552" class="Bound">k</a> <a id="15624" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="15626" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="15629" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="15631" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="15633" class="Number">2</a> <a id="15635" class="Number">1</a> <a id="15637" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="15639" href="Categories.Map.html#1140" class="Function Operator">,</a> <a id="15641" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="15643" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="15645" href="STT.Interval.html#15544" class="Bound">n</a> <a id="15647" href="STT.Interval.html#15552" class="Bound">k</a> <a id="15649" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="15651" href="Categories.Map.html#1140" class="Function Operator">]</a>
  <a id="15655" href="STT.Interval.html#15531" class="Function">λ⊠ᵐλ₂,₁→λ</a> <a id="15665" href="STT.Interval.html#15665" class="Bound">n</a> <a id="15667" href="STT.Interval.html#15667" class="Bound">k</a> <a id="15669" href="STT.Interval.html#15669" class="Bound">p</a> <a id="15671" href="STT.Interval.html#15671" class="Bound">q</a> <a id="15673" class="Symbol">.</a><a id="15674" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15678" class="Symbol">=</a> <a id="15680" href="STT.Interval.html#14562" class="Function">Dom[λ⊠ᵐλ₂₁]→Λ</a> <a id="15694" href="STT.Interval.html#15665" class="Bound">n</a> <a id="15696" href="STT.Interval.html#15667" class="Bound">k</a> <a id="15698" href="STT.Interval.html#15669" class="Bound">p</a> <a id="15700" href="STT.Interval.html#15671" class="Bound">q</a>
  <a id="15704" href="STT.Interval.html#15531" class="Function">λ⊠ᵐλ₂,₁→λ</a> <a id="15714" href="STT.Interval.html#15714" class="Bound">n</a> <a id="15716" href="STT.Interval.html#15716" class="Bound">k</a> <a id="15718" class="Symbol">_</a> <a id="15720" class="Symbol">_</a> <a id="15722" class="Symbol">.</a><a id="15723" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15727" class="Symbol">.</a><a id="15728" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15732" class="Symbol">=</a> <a id="15734" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="15741" href="STT.Interval.html#15714" class="Bound">n</a> <a id="15743" href="STT.Interval.html#15716" class="Bound">k</a>
  <a id="15747" href="STT.Interval.html#15531" class="Function">λ⊠ᵐλ₂,₁→λ</a> <a id="15757" href="STT.Interval.html#15757" class="Bound">n</a> <a id="15759" href="STT.Interval.html#15759" class="Bound">k</a> <a id="15761" class="Symbol">_</a> <a id="15763" class="Symbol">_</a> <a id="15765" class="Symbol">.</a><a id="15766" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15770" class="Symbol">.</a><a id="15771" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="15775" class="Symbol">=</a>
   <a id="15780" href="Cubical.HITs.Pushout.Properties.html#1347" class="Function">elimProp</a> <a id="15789" class="Symbol">_</a> <a id="15791" class="Symbol">(λ</a> <a id="15794" href="STT.Interval.html#15794" class="Bound">_</a> <a id="15796" class="Symbol">→</a> <a id="15798" href="STT.Interval.html#3747" class="Function">isSetΔ</a> <a id="15805" class="Symbol">_</a> <a id="15807" class="Symbol">_)</a> <a id="15810" class="Symbol">(λ</a> <a id="15813" href="STT.Interval.html#15813" class="Bound">_</a> <a id="15815" class="Symbol">→</a> <a id="15817" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="15821" class="Symbol">)</a> <a id="15823" class="Symbol">(λ</a> <a id="15826" href="STT.Interval.html#15826" class="Bound">_</a> <a id="15828" class="Symbol">→</a> <a id="15830" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a><a id="15834" class="Symbol">)</a>

  <a id="HornLifting.λ-retr-⊠ᵐ"></a><a id="15839" href="STT.Interval.html#15839" class="Function">λ-retr-⊠ᵐ</a> <a id="15849" class="Symbol">:</a> <a id="15851" class="Symbol">(</a><a id="15852" href="STT.Interval.html#15852" class="Bound">n</a> <a id="15854" class="Symbol">:</a> <a id="15856" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="15857" class="Symbol">)</a> <a id="15859" class="Symbol">(</a><a id="15860" href="STT.Interval.html#15860" class="Bound">k</a> <a id="15862" class="Symbol">:</a> <a id="15864" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="15868" class="Symbol">(</a><a id="15869" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="15873" href="STT.Interval.html#15852" class="Bound">n</a><a id="15874" class="Symbol">))</a> <a id="15877" class="Symbol">→</a> <a id="15879" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15881" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="15887" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15889" href="STT.Interval.html#15860" class="Bound">k</a> <a id="15891" class="Symbol">→</a> <a id="15893" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="15895" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="15901" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="15903" href="STT.Interval.html#15860" class="Bound">k</a>
            <a id="15917" class="Symbol">→</a> <a id="15919" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="15930" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="15932" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="15934" href="STT.Interval.html#15852" class="Bound">n</a> <a id="15936" href="STT.Interval.html#15860" class="Bound">k</a> <a id="15938" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="15940" class="Symbol">(</a><a id="15941" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="15943" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="15945" href="STT.Interval.html#15852" class="Bound">n</a> <a id="15947" href="STT.Interval.html#15860" class="Bound">k</a> <a id="15949" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="15951" href="LeibnizConstruction.Map.html#2000" class="Function Operator">⊠ᵐ</a> <a id="15954" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="15956" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="15958" class="Number">2</a> <a id="15960" class="Number">1</a> <a id="15962" href="Categories.Map.html#1062" class="Function Operator">⦆</a><a id="15963" class="Symbol">)</a>
  <a id="15967" href="STT.Interval.html#15839" class="Function">λ-retr-⊠ᵐ</a> <a id="15977" href="STT.Interval.html#15977" class="Bound">n</a> <a id="15979" href="STT.Interval.html#15979" class="Bound">k</a> <a id="15981" class="Symbol">_</a> <a id="15983" class="Symbol">_</a> <a id="15985" class="Symbol">.</a><a id="15986" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="15990" class="Symbol">=</a> <a id="15992" href="STT.Interval.html#7118" class="Function">λ→λ⊠ᵐλ₂,₁</a> <a id="16002" href="STT.Interval.html#15977" class="Bound">n</a> <a id="16004" href="STT.Interval.html#15979" class="Bound">k</a>
  <a id="16008" href="STT.Interval.html#15839" class="Function">λ-retr-⊠ᵐ</a> <a id="16018" href="STT.Interval.html#16018" class="Bound">n</a> <a id="16020" href="STT.Interval.html#16020" class="Bound">k</a> <a id="16022" href="STT.Interval.html#16022" class="Bound">p</a> <a id="16024" href="STT.Interval.html#16024" class="Bound">q</a> <a id="16026" class="Symbol">.</a><a id="16027" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16031" class="Symbol">.</a><a id="16032" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16036" class="Symbol">=</a> <a id="16038" href="STT.Interval.html#15531" class="Function">λ⊠ᵐλ₂,₁→λ</a> <a id="16048" href="STT.Interval.html#16018" class="Bound">n</a> <a id="16050" href="STT.Interval.html#16020" class="Bound">k</a> <a id="16052" href="STT.Interval.html#16022" class="Bound">p</a> <a id="16054" href="STT.Interval.html#16024" class="Bound">q</a>
  <a id="16058" href="STT.Interval.html#15839" class="Function">λ-retr-⊠ᵐ</a> <a id="16068" href="STT.Interval.html#16068" class="Bound">n</a> <a id="16070" href="STT.Interval.html#16070" class="Bound">k</a> <a id="16072" href="STT.Interval.html#16072" class="Bound">p</a> <a id="16074" href="STT.Interval.html#16074" class="Bound">q</a> <a id="16076" class="Symbol">.</a><a id="16077" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16081" class="Symbol">.</a><a id="16082" href="Agda.Builtin.Sigma.html#280" class="Field">snd</a> <a id="16086" class="Symbol">=</a>
   <a id="16091" href="Cubical.Data.Sigma.Properties.html#1896" class="Function">ΣPathP</a> <a id="16098" class="Symbol">(</a><a id="16099" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="16106" href="STT.Interval.html#17077" class="Function">retractS</a>
   <a id="16118" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16120" href="Cubical.Data.Sigma.Properties.html#13786" class="Function">ΣPathPProp</a> <a id="16131" class="Symbol">(λ</a> <a id="16134" href="STT.Interval.html#16134" class="Bound">_</a> <a id="16136" class="Symbol">→</a> <a id="16138" href="Cubical.Foundations.HLevels.html#18094" class="Function">isPropΠ</a> <a id="16146" class="Symbol">(λ</a> <a id="16149" href="STT.Interval.html#16149" class="Bound">_</a> <a id="16151" class="Symbol">→</a> <a id="16153" href="STT.Interval.html#3747" class="Function">isSetΔ</a> <a id="16160" class="Symbol">_</a> <a id="16162" class="Symbol">_))</a>
                <a id="16182" class="Symbol">(</a><a id="16183" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="16190" href="STT.Interval.html#16952" class="Function">retractT</a><a id="16198" class="Symbol">))</a>
   <a id="16204" class="Keyword">where</a>
    <a id="16214" href="STT.Interval.html#16214" class="Function">retractProof</a> <a id="16227" class="Symbol">:</a> <a id="16229" class="Symbol">(</a><a id="16230" href="STT.Interval.html#16230" class="Bound">x</a> <a id="16232" class="Symbol">:</a> <a id="16234" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="16236" href="STT.Interval.html#16068" class="Bound">n</a><a id="16237" class="Symbol">)</a> <a id="16239" class="Symbol">(</a><a id="16240" href="STT.Interval.html#16240" class="Bound">t</a> <a id="16242" class="Symbol">:</a> <a id="16244" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="16248" class="Symbol">(</a><a id="16249" class="Number">2</a> <a id="16251" href="Agda.Builtin.Nat.html#353" class="Primitive Operator">+</a> <a id="16253" href="STT.Interval.html#16068" class="Bound">n</a><a id="16254" class="Symbol">))</a>
                 <a id="16274" class="Symbol">→</a>  <a id="16277" href="STT.Interval.html#7915" class="Function">Δ×Δ₂→Δ-map</a> <a id="16288" href="STT.Interval.html#16068" class="Bound">n</a> <a id="16290" href="STT.Interval.html#16070" class="Bound">k</a> <a id="16292" class="Symbol">(</a><a id="16293" href="STT.Interval.html#16230" class="Bound">x</a> <a id="16295" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16297" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="16302" href="STT.Interval.html#16068" class="Bound">n</a> <a id="16304" href="STT.Interval.html#16070" class="Bound">k</a> <a id="16306" href="STT.Interval.html#16230" class="Bound">x</a><a id="16307" class="Symbol">)</a> <a id="16309" href="STT.Interval.html#16240" class="Bound">t</a> <a id="16311" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16313" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16315" href="STT.Interval.html#16230" class="Bound">x</a> <a id="16317" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16319" href="STT.Interval.html#16240" class="Bound">t</a>
    <a id="16325" href="STT.Interval.html#16214" class="Function">retractProof</a> <a id="16338" href="STT.Interval.html#16338" class="Bound">x</a> <a id="16340" href="STT.Interval.html#16340" class="Bound">t</a> <a id="16342" class="Keyword">with</a> <a id="16347" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16351" href="STT.Interval.html#16340" class="Bound">t</a> <a id="16353" href="Cubical.Data.Nat.Order.Inductive.html#2061" class="Function Operator">≟ᵗ</a> <a id="16356" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="16360" href="STT.Interval.html#16070" class="Bound">k</a>
    <a id="16366" class="Symbol">...</a> <a id="16370" class="Symbol">|</a> <a id="16372" href="Cubical.Data.Nat.Order.Inductive.html#1460" class="InductiveConstructor">lt</a> <a id="16375" href="STT.Interval.html#16375" class="Bound">x₁</a> <a id="16378" class="Symbol">=</a> <a id="16380" href="STT.Interval.html#16719" class="Function">eq₂</a>
     <a id="16389" class="Keyword">where</a>
      <a id="16401" href="STT.Interval.html#16401" class="Function">ineq</a> <a id="16406" class="Symbol">:</a> <a id="16408" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16410" class="Bound">x</a> <a id="16412" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16414" class="Symbol">(</a><a id="16415" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="16425" href="STT.Interval.html#16070" class="Bound">k</a><a id="16426" class="Symbol">)</a> <a id="16428" href="STT.Interval.html#3193" class="Function Operator">≤&#39;</a> <a id="16431" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16433" class="Bound">x</a> <a id="16435" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16437" class="Bound">t</a>
      <a id="16445" href="STT.Interval.html#16401" class="Function">ineq</a> <a id="16450" class="Symbol">=</a> <a id="16452" href="STT.Interval.html#3931" class="Function">decreasingΔ&#39;</a> <a id="16465" class="Bound">x</a> <a id="16467" class="Bound">t</a> <a id="16469" class="Symbol">(</a><a id="16470" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="16480" href="STT.Interval.html#16070" class="Bound">k</a><a id="16481" class="Symbol">)</a> <a id="16483" href="STT.Interval.html#16375" class="Bound">x₁</a>
      <a id="16492" href="STT.Interval.html#16492" class="Function">eq₁</a> <a id="16496" class="Symbol">:</a> <a id="16498" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16500" class="Bound">x</a> <a id="16502" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16504" class="Symbol">(</a><a id="16505" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="16515" href="STT.Interval.html#16070" class="Bound">k</a><a id="16516" class="Symbol">)</a> <a id="16518" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="16521" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16523" class="Bound">x</a> <a id="16525" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16527" class="Bound">t</a> <a id="16529" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16531" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16533" class="Bound">x</a> <a id="16535" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16537" class="Bound">t</a>
      <a id="16545" href="STT.Interval.html#16492" class="Function">eq₁</a> <a id="16549" class="Symbol">=</a> <a id="16551" href="Cubical.Algebra.Lattice.Properties.html#2363" class="Function">Order.≤m→≤j</a> <a id="16563" class="Symbol">((</a><a id="16565" href="STT.Interval.html#2593" class="Function">𝐈</a> <a id="16567" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16569" class="Symbol">(</a><a id="16570" href="Cubical.Algebra.Lattice.Base.html#1958" class="InductiveConstructor">latticestr</a> <a id="16581" href="STT.Interval.html#2320" class="Function">0l</a> <a id="16584" href="STT.Interval.html#2323" class="Function">1l</a> <a id="16587" class="Symbol">_</a> <a id="16589" class="Symbol">_</a> <a id="16591" href="Cubical.Algebra.DistLattice.Base.html#950" class="Function">isLattice</a><a id="16600" class="Symbol">)))</a>
                        <a id="16628" class="Symbol">(</a><a id="16629" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16631" class="Bound">x</a> <a id="16633" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16635" class="Symbol">(</a><a id="16636" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="16646" href="STT.Interval.html#16070" class="Bound">k</a><a id="16647" class="Symbol">))</a>
                        <a id="16674" class="Symbol">(</a><a id="16675" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16677" class="Bound">x</a> <a id="16679" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16681" class="Bound">t</a><a id="16682" class="Symbol">)</a>
                        <a id="16708" href="STT.Interval.html#16401" class="Function">ineq</a>
      <a id="16719" href="STT.Interval.html#16719" class="Function">eq₂</a> <a id="16723" class="Symbol">:</a> <a id="16725" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16727" class="Bound">x</a> <a id="16729" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16731" class="Bound">t</a> <a id="16733" href="STT.Interval.html#2334" class="Function Operator">∨l</a> <a id="16736" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16738" class="Bound">x</a> <a id="16740" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16742" class="Symbol">(</a><a id="16743" href="Cubical.Data.Fin.Base.html#2259" class="Function">injectSuc</a> <a id="16753" href="STT.Interval.html#16070" class="Bound">k</a><a id="16754" class="Symbol">)</a> <a id="16756" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="16758" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16760" class="Bound">x</a> <a id="16762" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16764" class="Bound">t</a>
      <a id="16772" href="STT.Interval.html#16719" class="Function">eq₂</a> <a id="16776" class="Symbol">=</a> <a id="16778" href="Cubical.Algebra.Lattice.Base.html#1289" class="Function">∨lComm</a> <a id="16785" class="Symbol">_</a> <a id="16787" class="Symbol">_</a> <a id="16789" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16791" href="STT.Interval.html#16492" class="Function">eq₁</a>
    <a id="16799" class="Symbol">...</a> <a id="16803" class="Symbol">|</a> <a id="16805" href="Cubical.Data.Nat.Order.Inductive.html#1492" class="InductiveConstructor">eq</a> <a id="16808" href="STT.Interval.html#16808" class="Bound">x₁</a> <a id="16811" class="Symbol">=</a> <a id="16813" href="Cubical.Foundations.Prelude.html#2002" class="Function">cong₂</a> <a id="16819" href="STT.Interval.html#2334" class="Function Operator">_∨l_</a> <a id="16824" href="Cubical.Foundations.Prelude.html#892" class="Function">refl</a> <a id="16829" class="Symbol">(</a><a id="16830" href="Cubical.Foundations.Prelude.html#1407" class="Function">cong</a> <a id="16835" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16837" class="Bound">x</a> <a id="16839" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16841" class="Symbol">(</a><a id="16842" href="Cubical.Data.Fin.Base.html#1561" class="Function">toℕ-injective</a> <a id="16856" class="Symbol">(</a><a id="16857" href="Cubical.Foundations.Prelude.html#945" class="Function">sym</a> <a id="16861" href="STT.Interval.html#16808" class="Bound">x₁</a><a id="16863" class="Symbol">)))</a>
                <a id="16883" href="Cubical.Foundations.Prelude.html#5184" class="Function Operator">∙</a> <a id="16885" href="STT.Interval.html#2158" class="Function">idem∨</a> <a id="16891" class="Symbol">(</a><a id="16892" href="STT.Interval.html#5092" class="Function Operator">⟦</a> <a id="16894" class="Bound">x</a> <a id="16896" href="STT.Interval.html#5092" class="Function Operator">⟧</a> <a id="16898" class="Bound">t</a><a id="16899" class="Symbol">)</a>
    <a id="16905" class="Symbol">...</a> <a id="16909" class="Symbol">|</a> <a id="16911" href="Cubical.Data.Nat.Order.Inductive.html#1523" class="InductiveConstructor">gt</a> <a id="16914" href="STT.Interval.html#16914" class="Bound">x₁</a> <a id="16917" class="Symbol">=</a> <a id="16919" href="STT.Interval.html#4780" class="Function">decreasingΔ</a> <a id="16931" class="Bound">x</a> <a id="16933" class="Symbol">(</a><a id="16934" href="Cubical.Data.Fin.Base.html#1193" class="Function">fsuc</a> <a id="16939" href="STT.Interval.html#16070" class="Bound">k</a><a id="16940" class="Symbol">)</a> <a id="16942" class="Bound">t</a> <a id="16944" href="STT.Interval.html#16914" class="Bound">x₁</a>

    <a id="16952" href="STT.Interval.html#16952" class="Function">retractT</a> <a id="16961" class="Symbol">:</a> <a id="16963" class="Symbol">(</a><a id="16964" href="STT.Interval.html#16964" class="Bound">x</a> <a id="16966" class="Symbol">:</a> <a id="16968" href="STT.Interval.html#3494" class="Function">Δ</a> <a id="16970" href="STT.Interval.html#16068" class="Bound">n</a><a id="16971" class="Symbol">)</a> <a id="16973" class="Symbol">→</a> <a id="16975" href="STT.Interval.html#10793" class="Function">Δ×Δ₂→Δ</a> <a id="16982" href="STT.Interval.html#16068" class="Bound">n</a> <a id="16984" href="STT.Interval.html#16070" class="Bound">k</a> <a id="16986" class="Symbol">(</a><a id="16987" href="STT.Interval.html#16964" class="Bound">x</a> <a id="16989" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="16991" href="STT.Interval.html#6445" class="Function">Δ→Δ₂</a> <a id="16996" href="STT.Interval.html#16068" class="Bound">n</a> <a id="16998" href="STT.Interval.html#16070" class="Bound">k</a> <a id="17000" href="STT.Interval.html#16964" class="Bound">x</a><a id="17001" class="Symbol">)</a> <a id="17003" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17005" href="STT.Interval.html#16964" class="Bound">x</a>
    <a id="17011" href="STT.Interval.html#16952" class="Function">retractT</a> <a id="17020" href="STT.Interval.html#17020" class="Bound">x</a> <a id="17022" class="Symbol">=</a> <a id="17024" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="17031" href="STT.Interval.html#3565" class="Function">isProp-hasΔStr</a> <a id="17046" class="Symbol">(</a><a id="17047" href="Cubical.Foundations.Prelude.html#10976" class="Function">funExt</a> <a id="17054" class="Symbol">(</a><a id="17055" href="STT.Interval.html#16214" class="Function">retractProof</a> <a id="17068" href="STT.Interval.html#17020" class="Bound">x</a><a id="17069" class="Symbol">))</a>

    <a id="17077" href="STT.Interval.html#17077" class="Function">retractS</a> <a id="17086" class="Symbol">:</a> <a id="17088" class="Symbol">(</a><a id="17089" href="STT.Interval.html#17089" class="Bound">x</a> <a id="17091" class="Symbol">:</a> <a id="17093" href="STT.Interval.html#5159" class="Function">Λ</a> <a id="17095" href="STT.Interval.html#16068" class="Bound">n</a> <a id="17097" href="STT.Interval.html#16070" class="Bound">k</a><a id="17098" class="Symbol">)</a>
             <a id="17113" class="Symbol">→</a> <a id="17115" href="STT.Interval.html#14562" class="Function">Dom[λ⊠ᵐλ₂₁]→Λ</a> <a id="17129" href="STT.Interval.html#16068" class="Bound">n</a> <a id="17131" href="STT.Interval.html#16070" class="Bound">k</a> <a id="17133" href="STT.Interval.html#16072" class="Bound">p</a> <a id="17135" href="STT.Interval.html#16074" class="Bound">q</a> <a id="17137" class="Symbol">(</a><a id="17138" href="Cubical.HITs.Pushout.Base.html#620" class="InductiveConstructor">inr</a> <a id="17142" class="Symbol">(</a><a id="17143" href="STT.Interval.html#17089" class="Bound">x</a> <a id="17145" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17147" href="STT.Interval.html#7049" class="Function">Λ→Δ₂</a> <a id="17152" href="STT.Interval.html#16068" class="Bound">n</a> <a id="17154" href="STT.Interval.html#16070" class="Bound">k</a> <a id="17156" href="STT.Interval.html#17089" class="Bound">x</a><a id="17157" class="Symbol">))</a> <a id="17160" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17162" href="STT.Interval.html#17089" class="Bound">x</a>
    <a id="17168" href="STT.Interval.html#17077" class="Function">retractS</a> <a id="17177" href="STT.Interval.html#17177" class="Bound">x</a> <a id="17179" class="Symbol">=</a> <a id="17181" href="Cubical.Data.Sigma.Properties.html#13633" class="Function">Σ≡Prop</a> <a id="17188" class="Symbol">(λ</a> <a id="17191" href="STT.Interval.html#17191" class="Bound">_</a> <a id="17193" class="Symbol">→</a> <a id="17195" href="Cubical.HITs.PropositionalTruncation.Base.html#285" class="InductiveConstructor">squash₁</a><a id="17202" class="Symbol">)</a> <a id="17204" class="Symbol">(</a><a id="17205" href="STT.Interval.html#16952" class="Function">retractT</a> <a id="17214" class="Symbol">(</a><a id="17215" href="Agda.Builtin.Sigma.html#268" class="Field">fst</a> <a id="17219" href="STT.Interval.html#17177" class="Bound">x</a><a id="17220" class="Symbol">))</a>

  <a id="HornLifting.isInnerAnodyneHornInclusion"></a><a id="17226" href="STT.Interval.html#17226" class="Function">isInnerAnodyneHornInclusion</a>
   <a id="17257" class="Symbol">:</a> <a id="17259" class="Symbol">(</a><a id="17260" href="STT.Interval.html#17260" class="Bound">n</a> <a id="17262" class="Symbol">:</a> <a id="17264" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="17265" class="Symbol">)</a> <a id="17267" class="Symbol">(</a><a id="17268" href="STT.Interval.html#17268" class="Bound">k</a> <a id="17270" class="Symbol">:</a> <a id="17272" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="17276" class="Symbol">(</a><a id="17277" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17281" href="STT.Interval.html#17260" class="Bound">n</a><a id="17282" class="Symbol">))</a> <a id="17285" class="Symbol">→</a> <a id="17287" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17289" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="17295" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17297" href="STT.Interval.html#17268" class="Bound">k</a> <a id="17299" class="Symbol">→</a> <a id="17301" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17303" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="17309" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17311" href="STT.Interval.html#17268" class="Bound">k</a>
   <a id="17316" class="Symbol">→</a> <a id="17318" href="STT.Interval.html#6084" class="Function">isInnerAnodyne</a> <a id="17333" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17335" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="17337" href="STT.Interval.html#17260" class="Bound">n</a> <a id="17339" href="STT.Interval.html#17268" class="Bound">k</a> <a id="17341" href="Categories.Map.html#1062" class="Function Operator">⦆</a>
  <a id="17345" href="STT.Interval.html#17226" class="Function">isInnerAnodyneHornInclusion</a> <a id="17373" href="STT.Interval.html#17373" class="Bound">n</a> <a id="17375" href="STT.Interval.html#17375" class="Bound">k</a> <a id="17377" href="STT.Interval.html#17377" class="Bound">p</a> <a id="17379" href="STT.Interval.html#17379" class="Bound">q</a> <a id="17381" class="Symbol">(</a><a id="17382" href="STT.Interval.html#17382" class="Bound">X</a> <a id="17384" href="Agda.Builtin.Sigma.html#252" class="InductiveConstructor Operator">,</a> <a id="17386" href="STT.Interval.html#17386" class="Bound">isSegalX</a><a id="17394" class="Symbol">)</a> <a id="17396" class="Symbol">=</a>
   <a id="17401" href="LeibnizConstruction.Orthogonality.html#5078" class="Function">retract⊥</a> <a id="17410" class="Symbol">_</a> <a id="17412" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17414" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="17416" href="STT.Interval.html#17373" class="Bound">n</a> <a id="17418" href="STT.Interval.html#17375" class="Bound">k</a> <a id="17420" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="17422" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17424" href="Prelude.html#11000" class="Function">terminal*</a> <a id="17434" href="STT.Interval.html#17382" class="Bound">X</a> <a id="17436" href="Categories.Map.html#1062" class="Function Operator">⦆</a>
              <a id="17452" class="Symbol">(</a><a id="17453" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17459" class="Symbol">(</a><a id="17460" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="17471" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17473" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="17475" href="STT.Interval.html#17373" class="Bound">n</a> <a id="17477" href="STT.Interval.html#17375" class="Bound">k</a> <a id="17479" href="Categories.Map.html#1062" class="Function Operator">⦆</a><a id="17480" class="Symbol">)</a>
                     <a id="17503" class="Symbol">(</a><a id="17504" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="17510" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="17524" class="Symbol">(</a><a id="17525" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="17532" class="Symbol">_</a> <a id="17534" class="Symbol">_))</a>
                     <a id="17559" class="Symbol">(</a><a id="17560" href="STT.Interval.html#15839" class="Function">λ-retr-⊠ᵐ</a> <a id="17570" href="STT.Interval.html#17373" class="Bound">n</a> <a id="17572" href="STT.Interval.html#17375" class="Bound">k</a> <a id="17574" href="STT.Interval.html#17377" class="Bound">p</a> <a id="17576" href="STT.Interval.html#17379" class="Bound">q</a><a id="17577" class="Symbol">))</a>
              <a id="17594" class="Symbol">(</a><a id="17595" href="LeibnizConstruction.Orthogonality.html#4598" class="Function">⊠⊥</a> <a id="17598" class="Symbol">_</a> <a id="17600" class="Symbol">_</a> <a id="17602" class="Symbol">_</a> <a id="17604" href="STT.Interval.html#17386" class="Bound">isSegalX</a><a id="17612" class="Symbol">)</a>

  <a id="HornLifting.isInnerAnodyneFibHornInclusion"></a><a id="17617" href="STT.Interval.html#17617" class="Function">isInnerAnodyneFibHornInclusion</a>
   <a id="17651" class="Symbol">:</a> <a id="17653" class="Symbol">(</a><a id="17654" href="STT.Interval.html#17654" class="Bound">n</a> <a id="17656" class="Symbol">:</a> <a id="17658" href="Cubical.Data.Nat.Base.html#191" class="Datatype">ℕ</a><a id="17659" class="Symbol">)</a> <a id="17661" class="Symbol">(</a><a id="17662" href="STT.Interval.html#17662" class="Bound">k</a> <a id="17664" class="Symbol">:</a> <a id="17666" href="Cubical.Data.Fin.Base.html#815" class="Function">Fin</a> <a id="17670" class="Symbol">(</a><a id="17671" href="Agda.Builtin.Nat.html#251" class="InductiveConstructor">suc</a> <a id="17675" href="STT.Interval.html#17654" class="Bound">n</a><a id="17676" class="Symbol">))</a> <a id="17679" class="Symbol">→</a> <a id="17681" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17683" href="Cubical.Data.Fin.Base.html#904" class="Function">fzero</a> <a id="17689" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17691" href="STT.Interval.html#17662" class="Bound">k</a> <a id="17693" class="Symbol">→</a> <a id="17695" href="Cubical.Relation.Nullary.Base.html#332" class="Function Operator">¬</a> <a id="17697" href="Cubical.Data.Fin.Base.html#2399" class="Function">flast</a> <a id="17703" href="Agda.Builtin.Cubical.Path.html#290" class="Function Operator">≡</a> <a id="17705" href="STT.Interval.html#17662" class="Bound">k</a>
   <a id="17710" class="Symbol">→</a> <a id="17712" href="STT.Interval.html#6186" class="Function">isInnerAnodyneFib</a> <a id="17730" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17732" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="17734" href="STT.Interval.html#17654" class="Bound">n</a> <a id="17736" href="STT.Interval.html#17662" class="Bound">k</a> <a id="17738" href="Categories.Map.html#1062" class="Function Operator">⦆</a>
  <a id="17742" href="STT.Interval.html#17617" class="Function">isInnerAnodyneFibHornInclusion</a> <a id="17773" href="STT.Interval.html#17773" class="Bound">n</a> <a id="17775" href="STT.Interval.html#17775" class="Bound">k</a> <a id="17777" href="STT.Interval.html#17777" class="Bound">k-cond₁</a> <a id="17785" href="STT.Interval.html#17785" class="Bound">k-cond₂</a> <a id="17793" href="STT.Interval.html#17793" class="Bound">p</a> <a id="17795" href="STT.Interval.html#17795" class="Bound">fb</a> <a id="17798" class="Symbol">=</a>
   <a id="17803" href="LeibnizConstruction.Orthogonality.html#5078" class="Function">retract⊥</a> <a id="17812" class="Symbol">_</a> <a id="17814" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17816" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="17818" href="STT.Interval.html#17773" class="Bound">n</a> <a id="17820" href="STT.Interval.html#17775" class="Bound">k</a> <a id="17822" href="Categories.Map.html#1062" class="Function Operator">⦆</a> <a id="17824" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17826" href="STT.Interval.html#17793" class="Bound">p</a> <a id="17828" href="Categories.Map.html#1062" class="Function Operator">⦆</a>
              <a id="17844" class="Symbol">(</a><a id="17845" href="Cubical.Foundations.Prelude.html#10205" class="Function">subst</a> <a id="17851" class="Symbol">(</a><a id="17852" href="Categories.Map.html#5364" class="Function">retractMap</a> <a id="17863" href="Categories.Map.html#1062" class="Function Operator">⦅</a> <a id="17865" href="STT.Interval.html#5448" class="Function">ƛ</a> <a id="17867" href="STT.Interval.html#17773" class="Bound">n</a> <a id="17869" href="STT.Interval.html#17775" class="Bound">k</a> <a id="17871" href="Categories.Map.html#1062" class="Function Operator">⦆</a><a id="17872" class="Symbol">)</a>
                     <a id="17895" class="Symbol">(</a><a id="17896" href="Cubical.Foundations.Equiv.html#3113" class="Function">invEq</a> <a id="17902" href="Categories.Map.html#4537" class="Function">univalenceMap</a> <a id="17916" class="Symbol">(</a><a id="17917" href="LeibnizConstruction.Map.html#8398" class="Function">comm⊠ᵐ</a> <a id="17924" class="Symbol">_</a> <a id="17926" class="Symbol">_))</a>
                     <a id="17951" class="Symbol">(</a><a id="17952" href="STT.Interval.html#15839" class="Function">λ-retr-⊠ᵐ</a> <a id="17962" href="STT.Interval.html#17773" class="Bound">n</a> <a id="17964" href="STT.Interval.html#17775" class="Bound">k</a> <a id="17966" href="STT.Interval.html#17777" class="Bound">k-cond₁</a> <a id="17974" href="STT.Interval.html#17785" class="Bound">k-cond₂</a><a id="17981" class="Symbol">))</a>
              <a id="17998" class="Symbol">(</a><a id="17999" href="LeibnizConstruction.Orthogonality.html#4598" class="Function">⊠⊥</a> <a id="18002" class="Symbol">_</a> <a id="18004" class="Symbol">_</a> <a id="18006" class="Symbol">_</a> <a id="18008" href="STT.Interval.html#17795" class="Bound">fb</a><a id="18010" class="Symbol">)</a>
</pre></body></html>
